Universal non-equilibrium scaling of cumulants across a critical point

We study the critical dynamics of a scalar field theory with $Z_2$ symmetry in the dynamic universality class of Model A in two and three spatial dimensions with classical-statistical lattice simulations. In particular, we measure the non-equilibrium behavior of the system under a quench protocol in which the symmetry-breaking external field is changed at a constant rate through the critical point. Using the well-established Kibble-Zurek scaling theory we compute non-equilibrium scaling functions of cumulants of the order parameter up to fourth order. Together with the static critical exponents and the dynamic critical exponent, these fully describe the universal non-equilibrium evolution of the system near the critical point. We further extend the analysis to include finite-size effects and observe good collapse of our data onto two-dimensional universal non-equilibrium and finite-size scaling functions.

==> anc/Figure-2-4/d2_L510_rJ0.1.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2389795732970932,0.0003667314187576911,19.391129932458615,0.5260573820255661,3114.2489289870728,1046.1983448987473,1.8975237360628385e6,2.1908635942125e6
0.0049900000000000005,-1.2389963575610938,0.0003633331294629697,19.46485294890352,0.5359728915862534,3671.9923852856477,965.3061205515055,-1.6246654733887431e6,1.8920787031758537e6
0.00498,-1.238509375236655,0.00035475685193685544,19.195737422872618,0.5781728413613206,3488.2688334314307,999.2231281286487,1.0442717737441565e6,2.0844072798513286e6
0.0049700000000000005,-1.2382475518077312,0.00035698121011621184,18.994294903380403,0.5406079910550917,3917.9514596389786,1053.8374577224067,890430.0073500433,2.4658505879509943e6
0.00496,-1.2382284951163363,0.0003547810140443883,18.358921528566366,0.5074628814659149,1583.545918489165,886.2617794947854,605662.2473649194,1.5797756502870237e6
0.00495,-1.2379878006486211,0.0003469239770507226,18.53732725463649,0.5161138834164269,2783.589526012952,993.2977751967223,-284550.8550097021,2.1948731755568814e6
0.00494,-1.2377590444439044,0.00038515208703395186,20.361209559470062,0.5446852988852936,2076.1315452057097,1052.5951691034252,-1.0028419515023419e6,2.103519256785449e6
0.00493,-1.2374856844344004,0.0003618230008634331,20.194030131226786,0.556354931335015,2203.7025331402365,966.3642382894897,-2.3225711842272147e6,1.8441519520412714e6
0.00492,-1.237298410184807,0.00035920485261969805,19.974930582320308,0.5715927975620286,3858.8906136520104,1251.9188677758236,2.70515654443544e6,3.3466582552749706e6
0.00491,-1.2373921761837061,0.00034281950133247056,18.671469887451103,0.5080894380500255,2212.584259128979,918.3543157577104,-2.169079212604153e6,1.9148437618828746e6
0.0049,-1.2371434423141676,0.0003558383176032406,19.81316475713015,0.5682913540429341,3734.152172819625,1026.400398919065,-417993.9257771034,1.9867338530434268e6
0.00489,-1.2373004033244865,0.0003485278369264068,19.03358465883391,0.5274905143327925,2246.422440834472,1096.5767441650453,2.555415757774405e6,2.301910623284585e6
0.00488,-1.2371836584953975,0.0003588458749607074,19.99254181978298,0.5797135626302601,4666.3753129266925,1069.0672423715864,-102405.99937214209,2.23398418599914e6
0.00487,-1.2364838432395553,0.00037138952131709823,19.935143384114735,0.5574838253081723,2453.6242160195447,1032.4879886583699,613037.259161692,2.1532385023932047e6
0.00486,-1.2360885669910642,0.00035096029778118994,18.921007336543866,0.5486237757098315,1959.704538026292,1014.0428851366074,2.702503745696508e6,2.320515833507429e6
0.00485,-1.2366893878505434,0.0003624968696087309,20.19072676872476,0.5951158631400458,4360.416647051352,1249.9203223455702,4.244574841851598e6,3.3404681034611417e6
0.0048400000000000006,-1.2364504045813598,0.0003504827822688127,19.246102577961462,0.5567282829170703,1791.3731755959834,1097.7237005994043,4.459011958968915e6,2.542078327649974e6
0.00483,-1.235851664706376,0.0003616666809052621,19.232052553290032,0.5157728907711551,2832.0013937503873,885.9610914933011,-3.2531045115945567e6,1.6937485370512612e6
0.0048200000000000005,-1.2355352149434353,0.0003626318849522671,19.092743089817375,0.5395256229603387,3858.693424352573,910.6516491857443,-115928.04147371517,1.7767625036583105e6
0.00481,-1.2348592873517685,0.0003785380421889249,19.954642299275232,0.5645788012543186,5295.844084681119,1052.4179492609624,200431.21420911868,2.335127935631758e6
0.0048000000000000004,-1.2349908998930572,0.0003680209237638269,19.6192142923661,0.5683656689388249,3321.6311196829984,1040.6263612854743,98295.65367465292,2.0882405969923171e6
0.00479,-1.2349370624675238,0.0003612566757558551,19.268931384045537,0.524501813694321,3373.469184091766,1010.3328011660337,1.1195117604782318e6,2.303601260331088e6
0.00478,-1.2347064958453453,0.00035044329799967846,19.737430514323783,0.5914095075543467,1729.9061149599738,1162.6757766739672,3.921271080653395e6,2.6530424147513187e6
0.00477,-1.234286201834701,0.0003484222842788473,20.143597905395886,0.5855816420704774,4800.726529169761,1085.0685992162628,260088.5383667995,2.313138353970838e6
0.00476,-1.2337806130387625,0.0003723404578954885,20.204853693716863,0.5842237461231653,3897.3222072937147,1130.992736234206,1.183673662007851e6,2.5386144969241098e6
0.00475,-1.2344812640188318,0.0003628236238268532,19.98245958609837,0.5798188839218865,1740.283127429232,1342.0193430914596,3.871381502313574e6,4.491451150659379e6
0.00474,-1.2341572260091274,0.0003734413819014836,20.43441683793102,0.572887513636589,2924.452305235064,1126.917412799177,2.443494130210241e6,2.459941414355815e6
0.00473,-1.2337272359495692,0.0003525267509320351,19.244670004748198,0.540449971626903,2260.445939194454,948.4909362200893,160616.70980066326,1.8067393796782074e6
0.00472,-1.2332637047471373,0.00036148990783257853,20.435639932012325,0.5989892089252031,2736.716762198309,1048.5803038802399,-51010.346176173065,2.0852188405200536e6
0.00471,-1.232527594774448,0.0003547060080027548,19.480418887439356,0.5480438768121473,1490.4125540171478,1064.9235958192344,2.1945628030079035e6,2.4043948300251886e6
0.0047,-1.233496214823113,0.000361745033093147,19.74943762456066,0.5684192610370223,4131.698257327408,1054.2869889490644,874828.2794889412,2.3293748829281977e6
0.00469,-1.233049637607193,0.00037378765777326586,20.263053389237594,0.5801516247274513,2763.968647362444,1124.4771781539919,1.3689002114455714e6,2.730151182471073e6
0.00468,-1.2330421481329281,0.0003520716397372748,19.343837889255123,0.5644282705690761,4122.067111874072,1220.921129258659,2.9506239163825866e6,3.7309361526655024e6
0.0046700000000000005,-1.2315655107782877,0.00036956700031392446,20.490352787660516,0.6233675595706079,5253.8634042886,1171.5978979609108,3.3815010101504475e6,2.607524030649755e6
0.00466,-1.2324561508126126,0.0003725266440109641,20.39462751698296,0.57561098541271,2825.0497136420995,1061.4296512079081,557911.8183730943,2.026075387987954e6
0.0046500000000000005,-1.2321495912587823,0.00037314457388484384,19.4046110346387,0.5647890914755845,3112.5087293806037,1033.1059591806863,1.4210931703610362e6,1.9933717069367596e6
0.00464,-1.2319109265296784,0.00037393006559606387,20.61072615793689,0.5787773307880106,3190.756312330691,1233.149552222529,2.4982137439545277e6,3.050878903784798e6
0.0046300000000000004,-1.2324491955592318,0.0003577068305666315,20.039285306034632,0.5642614505200896,3898.5831844882837,1060.1751969104957,2.6307179516019e6,2.3125412394911754e6
0.00462,-1.2316815141550068,0.0003713454375806725,20.42113670336446,0.6248823780985628,4869.696294850765,1550.753427144306,8.88964459076388e6,5.016698590004664e6
0.00461,-1.2308597330600433,0.0003660897325241026,20.29393189976692,0.5844437960971446,5470.312817518513,1239.301359622051,3.8509546697614654e6,3.0377660544201573e6
0.0046,-1.2309132966525778,0.0003762815039179275,21.29684969466399,0.6112030993904127,5509.255273866084,1315.8957691486105,4.422777206330638e6,3.1428313205251377e6
0.00459,-1.2308197999675066,0.00037906180109621327,20.314071226468798,0.5671103107154393,3522.599919302303,1090.4759811984027,-827183.7423333223,2.433520099025511e6
0.00458,-1.2304502009610088,0.00036407532835220296,19.773874209844855,0.5835483971542468,3559.090782154564,1154.9389728276578,3.9243125146964365e6,2.4923857965664156e6
0.00457,-1.2307007380783004,0.00038228303391706395,20.826445080383696,0.6034573186714284,2700.555719233583,1045.9173126501335,508978.3209149333,2.099183708042177e6
0.00456,-1.2305338292279233,0.0003639925007432142,19.728102467891958,0.5595136182161613,1899.7226955264741,1103.6307818153364,2.1966372359506045e6,2.3782876960001723e6
0.00455,-1.229560535490554,0.00036158005973722365,19.816385464888732,0.5266950361893912,4412.369873404452,962.846387005796,454384.01839428564,1.9197242720301524e6
0.00454,-1.2295969120453438,0.0003770457353264739,20.672105565323623,0.5846532913757762,4728.487347579343,1105.6679901442092,1.0641710449229975e6,2.738156093300487e6
0.00453,-1.229748434182558,0.00036052990453765854,20.263405428757114,0.5912331097347668,5592.064927293627,1231.1941120095162,3.7902734000727977e6,2.820254096464263e6
0.00452,-1.2298887688445153,0.0003540966829901511,19.154161883193048,0.5169792840073948,2306.986589060388,1004.4072494014381,901667.8125766806,2.1595268614228526e6
0.00451,-1.2298257005304642,0.00037049148537157586,20.60862437219139,0.544873102485691,4081.643701541453,1011.8074617665739,-2.3428768591420036e6,2.2159158159918063e6
0.0045000000000000005,-1.2293007420098638,0.0003579915167713587,20.921620162444967,0.5872010771365941,3722.0747035594845,1177.1350710063743,1.727407560556435e6,2.3940078586584344e6
0.00449,-1.2284416858421157,0.0003746048838464391,21.211735815779676,0.5854643367953007,3634.043669140595,973.8265928465831,-5.019688291799344e6,2.0367551087299166e6
0.00448,-1.228855731690159,0.0003550996044885012,19.5182016730608,0.5574869010848519,2271.7522620567447,1041.2066999145063,1.1957063272891636e6,2.001951515140692e6
0.00447,-1.2294597903028894,0.0003692851086044367,21.053237059081663,0.5977889861336213,3177.0731469709963,1192.8674318264066,1.08513942186225e6,2.5756680895586973e6
0.00446,-1.2278074126626632,0.00037746545514460474,21.457126006588034,0.620488360440543,6393.222522738207,1314.4987509575567,954059.4319135111,3.6491253935728935e6
0.00445,-1.2282800126462434,0.0003824717108426193,21.95588177532128,0.6152637401651238,4443.3916314646995,1147.6997142954133,1.0075576162970379e6,2.488828852352521e6
0.00444,-1.2279200945874305,0.00038980607333515845,21.80235949021273,0.6015640303290218,3479.4003997965874,1078.5159184854429,-1.4985188992589484e6,2.2143977515735e6
0.00443,-1.227648025870703,0.0003806408524514959,20.85888349585094,0.5650929711259675,3284.709313318567,1063.527247128298,-1.8625617654169768e6,2.1761533928686054e6
0.00442,-1.2275956798849657,0.0003664332237668431,20.290157248498264,0.631497886985923,5603.973148053235,1577.3060017728947,9.115534673591072e6,6.158782986913619e6
0.00441,-1.226642336608517,0.00037096156167997803,20.47292239763327,0.5652977928585778,3438.9269263740575,1085.3858754691812,443700.34209145827,2.0796054506911568e6
0.0044,-1.2265929052488178,0.0003833486792270644,21.782375751237304,0.6295800502913761,5521.976691469883,1346.8955993218563,5.212046484242034e6,2.8595222625713157e6
0.00439,-1.226712165500439,0.0003716865297461923,21.69152248555979,0.5986473141969593,4897.246191728027,1162.0234994422146,-249928.36901374985,2.327311435968373e6
0.00438,-1.2263529921287635,0.0003737494053076147,20.84589772717208,0.629109951413644,5312.33036262046,1467.6747454386045,9.875499311352013e6,3.621975896941327e6
0.00437,-1.2263500963496197,0.0003817279233954987,20.8956899720169,0.5867790972500841,3155.4168089143545,1080.9593075587209,-527594.4662226725,2.196577731795549e6
0.00436,-1.2259111083692305,0.0003862058144119,21.884363129731227,0.5871355137354827,2144.5943913670235,1139.5326263533743,-26671.607517244294,2.356633889378759e6
0.00435,-1.2253719967047687,0.00037321138541348344,20.47795865500769,0.602076085790555,4865.626747694766,1243.493878761743,4.543689335477501e6,2.8730118922666614e6
0.00434,-1.2257005780691117,0.0003910649175298448,21.39665684610929,0.6395741159344206,2754.35847625017,1314.5757409984571,3.243877235196572e6,3.3957532451399746e6
0.00433,-1.2255626584199424,0.00038746925095007733,22.355652582949396,0.6211741892295283,4471.8504799162865,1213.3120307890001,458470.23939291877,2.636911232239188e6
0.00432,-1.2254703009222812,0.0003691488514655793,21.691118487463918,0.599780554027296,2035.2232507439621,1050.4123589231178,-3.9005520704505644e6,2.3760155089002275e6
0.0043100000000000005,-1.225173258129394,0.0003598173668096479,20.624103811616095,0.5304618010451954,3714.576231904825,1016.8906909819832,-2.119559549595442e6,2.0506719421814845e6
0.0043,-1.2247826959231176,0.0003791175295027442,21.592602413378653,0.5753685319068554,4097.84586548485,1182.019526182827,-1.2797415168748181e6,2.5764896958457925e6
0.00429,-1.2243986943207612,0.0003967924734756383,21.818160546198943,0.6231413835537214,2853.7226281300486,1172.9697369623732,1.3156398814159313e6,2.307923682052551e6
0.00428,-1.2246364556269902,0.00038814855692484543,21.971822248974544,0.6358451570162121,3049.9663104144634,1283.7537957135235,1.622021812047427e6,3.1041420559471054e6
0.00427,-1.2240639260929482,0.0003887647103000839,21.64921214407154,0.6283493484367342,4042.3248888970807,1325.771036938191,2.739147005940271e6,3.1119854894760894e6
0.00426,-1.2235444275801977,0.0003931883104098715,22.201269777761066,0.6344292387608309,5259.147268779399,1339.7738988159128,3.3655239942317363e6,3.2533790697411723e6
0.00425,-1.223990409628602,0.0003847931478158883,22.584780875547175,0.6520057497929087,3531.5612069878457,1492.0524817800626,5.201626478737961e6,3.7845743203760693e6
0.00424,-1.2236262833004896,0.00038975554720969665,21.834238907167286,0.5996209514885522,3046.3435764346414,1099.326217439192,-3.009647565796817e6,2.1001550257030306e6
0.00423,-1.223341808903211,0.0003875604386314932,21.964216011698305,0.6490458749587201,4280.106173292042,1361.564422268499,4.0946019100838453e6,4.0344512606028263e6
0.00422,-1.2229336000572708,0.0003806027465580305,21.6702781399217,0.6109718412836529,4396.382891414982,1303.0739635488603,2.7067575497670784e6,3.0232678165676235e6
0.00421,-1.2222117918101267,0.0003819592809976439,21.85599741115112,0.6458197635430223,2170.3813145941754,1258.2097042024986,1.3443059449440725e6,2.7589560488961595e6
0.004200000000000001,-1.2228972017421038,0.0003978413738015203,22.01785409193071,0.636737980234388,4530.208873742086,1433.5371314840174,5.103480530342985e6,4.087821981266607e6
0.00419,-1.2220569058537405,0.00040545388040991875,23.098476012685957,0.6601157415685416,5233.3010065425415,1368.542862029612,2.4384372127134777e6,3.500178585397861e6
0.00418,-1.2225331074440395,0.0003851581410083079,22.668662897490798,0.6506169745567416,4955.851062025067,1288.2049774667996,-400783.9723347957,2.751893505194709e6
0.00417,-1.2227678314616675,0.00037539737999620743,21.391575187087543,0.6025226749499837,5447.99162091885,1253.9637280276297,4.340758009023577e6,2.8199992134926505e6
0.0041600000000000005,-1.2221971110978957,0.0003854978028184952,22.68702370524352,0.6572689648955783,3752.4421743669623,1397.1449822664595,6.5692215856800405e6,3.030757083601743e6
0.00415,-1.2217715097023083,0.00038540812559412495,22.241481751092746,0.7002154823431138,5613.578721971635,1428.816519641665,5.1871988088880675e6,3.5430583311103834e6
0.0041400000000000005,-1.2214944746630954,0.0003805353331849658,21.341539052986562,0.5826583423237565,3966.895040799385,1080.9921004127991,-2.8765135581408036e6,2.2618291699637724e6
0.00413,-1.2212666056957873,0.00039021145381553063,22.22143468831017,0.6134179230904159,2483.2115185797975,1302.0096799294504,2.1507083423353727e6,2.652547883104348e6
0.00412,-1.2205683194253365,0.000400433372201848,23.074447814084873,0.6510214059960722,7322.694917850344,1333.615223816638,667463.5900468405,3.6244715129714888e6
0.00411,-1.2199017310098492,0.0003965725656225432,22.635940905685374,0.6626859235312642,5084.609799175994,1345.8649584150553,3.855169195505605e6,2.7946537077411e6
0.0041,-1.2205502005338584,0.000389187505447138,22.73573656236495,0.6278017068918742,6221.441979492384,1327.4069434763833,1.4286962964010087e6,3.132972017518888e6
0.00409,-1.2203337841117532,0.00039667813494677795,23.05785959138508,0.657775940874639,6205.948903885661,1393.8300335539989,1.8145715881315453e6,3.5825626078359876e6
0.00408,-1.2199543164264939,0.0003943210646635792,22.733641832225306,0.5997217428303258,3776.5378137732037,1310.6181566021803,-704184.1551006209,2.783605911447708e6
0.00407,-1.220080360707568,0.00040125071663728074,22.103548387812125,0.6678524825935095,5923.826241078717,1485.6408912294044,5.853001083262701e6,3.939301630871946e6
0.00406,-1.2203337392246951,0.00040589741768376,22.626257614073573,0.6763666477321538,4483.728373596738,1489.0676985156035,7.642065880053176e6,3.732113665380395e6
0.00405,-1.2188163112300845,0.0003740249711148592,21.457524772346023,0.5664456601521859,3132.4935576040984,993.2007801538741,-4.784628729383179e6,1.9616112958290991e6
0.00404,-1.2192610615398654,0.00040590992877418715,23.901013842829993,0.6723431269251974,5039.066646145862,1495.9158942803535,2.9592395508222384e6,3.4023162270756927e6
0.00403,-1.218537777104821,0.0003930115877635602,22.231589316358683,0.6287661199528757,5924.342907576533,1365.2092109157545,3.007784371834255e6,3.3454698950843923e6
0.00402,-1.2182487171224283,0.0003906467975496722,23.29378234574403,0.6431482581344267,3705.0086756641936,1368.6900500834759,1.3503694017304783e6,3.354462781074211e6
0.00401,-1.217873794699209,0.0004152698213024594,23.846883189699366,0.6699710080533832,5278.494881138573,1339.794855423278,-1.5233275828740974e6,2.8942692716841414e6
0.004,-1.2177443780039303,0.0003912726896246902,23.406649770994505,0.6566118413078262,6476.077412235901,1352.0588625494458,-41240.9905447252,3.2864256622329066e6
0.0039900000000000005,-1.2173795778773977,0.0003899775942233666,23.674839522848053,0.6693774587830541,3875.2361348314344,1361.7115565596137,3.061573734855745e6,3.0287310970924855e6
0.00398,-1.2167966438181195,0.0004117542294265677,23.787757656783484,0.6992028320952283,8925.606814783294,1710.4752905460298,7.928747003008105e6,5.125833601450616e6
0.0039700000000000004,-1.2176441202282737,0.00038614388780660436,22.493517464135348,0.639831912779793,4086.315731128543,1306.35445168681,1.0574667852735827e6,2.944430329846819e6
0.00396,-1.216705435058236,0.0004083593139472875,23.726202250712806,0.7003903203488365,8693.066593410837,1537.238085829715,6.180714138309541e6,4.17874202222627e6
0.00395,-1.217254499453367,0.0004014984683415815,23.304336171004586,0.680475182027114,4581.764722318323,1400.1007127851708,5.060687560288193e6,2.9155749572419575e6
0.00394,-1.2160807320689513,0.0004018062349130456,23.914981220010713,0.6703822758171682,3348.7849049557317,1571.8554065715873,5.769293627180023e6,4.1271870156281223e6
0.00393,-1.2163997589519007,0.00039476392036675055,23.13274219172981,0.6418889816906748,5052.865527705561,1281.4110139413776,-1.0042931991597513e6,2.5622861241025096e6
0.00392,-1.216300242418607,0.00039104446169496384,23.766402781543967,0.6475121734537631,2950.7086231317135,1338.7237344743974,-615245.3460164319,2.8652842935917834e6
0.00391,-1.216187253872735,0.00039840940413944355,22.978473189370376,0.6263507099975697,3740.3815369884314,1164.6565384568332,-3.3941128383986754e6,2.5889479892020277e6
0.0039,-1.2160384645444189,0.0003817686206976084,22.98211312656548,0.7014935993046214,6927.366271898987,1630.9609518916689,8.69051085536634e6,5.218366985444632e6
0.0038900000000000002,-1.215860516329754,0.0003720654874401668,22.73422241742372,0.6713004200244731,4968.90097589663,1366.3341834516732,4.0278727247449844e6,3.0545337121168636e6
0.00388,-1.21507113300567,0.00039510413199795116,23.097505234058488,0.6415281640696604,3205.6160534736887,1347.6162924262567,2.33824306451554e6,2.9113710176693746e6
0.00387,-1.2152262792806532,0.0003864231745324107,23.025938850841627,0.6847292193619412,6528.355126275389,1459.3637333945276,7.011293443083592e6,3.472589449048306e6
0.00386,-1.2151554693952598,0.000404275849535247,24.07364628379741,0.7123867054730795,5766.333182894479,1596.9961742002406,7.67534092745687e6,3.9911899610376954e6
0.00385,-1.2143107649110623,0.0004138584961306309,23.506580353759233,0.6807823522793368,5293.029110750359,1314.3071264369928,4971.802734815424,3.032485720731913e6
0.00384,-1.2147408077110273,0.00040164949468926,24.359577826668204,0.692619319518706,7183.6853242784,1641.3145834092672,5.119777974769584e6,4.455924319376221e6
0.00383,-1.2139109021360175,0.00039201527094305776,23.946748864822734,0.712793043948102,5079.14784326324,1542.4097986739177,6.653497766611078e6,3.9885975091961003e6
0.00382,-1.2140350599026255,0.0004084829166717564,23.54742903223603,0.657241583094919,6917.389558555651,1450.5834108487268,5.169200352009778e6,3.274839720073824e6
0.00381,-1.2131291756544742,0.00040150792659456036,24.81822269936755,0.7192075494753785,7004.568884549545,2084.526618803029,1.0713404036662137e7,8.86085753550285e6
0.0038,-1.2135951641008185,0.00040373098600117213,24.2175660198783,0.6636265046554833,7178.567734959608,1285.5065731517677,-2.2949245096628843e6,3.2781456072150753e6
0.00379,-1.2128104573681446,0.00039556670497942973,23.08217683737467,0.6562497054069649,5867.666337411315,1359.4000890928262,4.4627389274537265e6,3.165542021683068e6
0.0037800000000000004,-1.2134218911726693,0.0004040441714108752,23.512812059211743,0.6709457045285653,4247.490671047723,1468.1726019914863,5.448720433697206e6,4.151322106283986e6
0.00377,-1.2131731201296172,0.0003933803035758434,24.143893851185215,0.6521953721790013,4437.693352180503,1510.0690226245038,731330.551783799,3.999392863450207e6
0.0037600000000000003,-1.2125803456621969,0.00040006482014820195,24.037286196252925,0.6854921491278162,5824.736386611508,1442.8553839483106,2.066765215942551e6,3.4686866260144864e6
0.00375,-1.2117865099673861,0.0003832815809718297,23.99520470291815,0.6983947856661591,4886.157266361049,1425.5713468199713,959130.3760276656,3.467612006455935e6
0.0037400000000000003,-1.2120479005879652,0.00039958586936712185,24.364386436091547,0.6691272480835776,4512.132490064247,1470.809087251776,57446.60315841923,3.388374616528147e6
0.00373,-1.2113283641563253,0.00042824303723929777,24.13771062742692,0.7291091261512134,5730.522097622154,1625.880674425871,3.957963217622832e6,4.648406009496107e6
0.00372,-1.2115820856251147,0.0003987175792776154,23.955530279042595,0.6952323353520353,7139.915324825108,1564.1649209866866,2.8188623992956453e6,4.468694658272855e6
0.0037099999999999998,-1.2111285529458276,0.0004098578662556905,24.949829020895795,0.745140519777259,7410.555767056628,1667.949622195998,7.6108663708006e6,4.711730036263857e6
0.0037,-1.210495026573169,0.0004052772752134004,25.183094866787858,0.696409189013012,5482.338861920002,1392.369774878534,-1.487610421525031e6,2.7874351562234554e6
0.00369,-1.21127463243702,0.0004196328663611387,25.589842092134127,0.6944639932326243,7780.632589048135,1324.0586500759928,-2.322822307763262e6,2.7379627259133845e6
0.00368,-1.2107873274045438,0.000393679688336509,24.592085534099578,0.7486466887147826,8024.538357491284,2330.340617158167,1.6483671389026316e7,1.007374855376477e7
0.00367,-1.2105768778839012,0.0004226187955798566,25.511115273957525,0.7040529284193401,3339.1403026498992,1383.6862286196988,-670785.6545455991,3.0457143106017355e6
0.00366,-1.2096617539289676,0.0004216114542232866,24.867938691726135,0.7102145555018794,3478.156541503545,1480.7521785549434,854102.9552160149,3.189349672581047e6
0.0036500000000000005,-1.209490647451345,0.000403160804199741,24.606461946275775,0.6856531948424462,4154.256371544857,1360.9211523810864,-4.0859618661159333e6,3.0515911332141696e6
0.00364,-1.2088116401998648,0.0004070614926525941,23.961058892359077,0.7133012774106826,5729.3587089290295,1789.087371429072,7.421467314988614e6,6.293898746320476e6
0.00363,-1.2095708244193963,0.0004222917063140501,24.91592856988369,0.7045883413611456,6383.062912475013,1491.0166025564429,2.4407947224799856e6,4.235522992006531e6
0.00362,-1.2090677558094762,0.00040190085168194135,24.814228914374496,0.7144948900664662,5517.627267437047,1661.2907960758012,2.7911864505981444e6,4.500509823592692e6
0.0036100000000000004,-1.2091261707478065,0.0004015043612799894,24.35510895055333,0.6915630768747228,6976.249385806971,1523.6957901934636,4.483665624708544e6,3.7887533805401507e6
0.0036,-1.2091646590375575,0.00042305468304765855,26.633791189408885,0.7563085607457374,7629.646883476818,1617.4010973927004,1.7503936503548606e6,3.5767555580255343e6
0.00359,-1.2084454209049964,0.00040649604746129114,24.31492620089987,0.7171680294508851,4259.731101682759,1506.8362377122385,5.029828414788628e6,3.5469327959674424e6
0.0035800000000000003,-1.2085859041354505,0.00042580660871938055,25.778940875271505,0.726163094793374,6476.234106839504,1507.9559919605422,-295782.34124327154,3.361799830139602e6
0.0035700000000000003,-1.207644646037027,0.0004122083941888242,26.133431398898686,0.7642246117887775,6762.42338561108,1998.1407103731358,1.0681120016246466e7,6.163303606229447e6
0.00356,-1.2082299211416918,0.0004207835294772524,25.37102509674976,0.6998755896906168,5106.766706480533,1510.3027172043546,1.3192661711459127e6,3.216357452199558e6
0.00355,-1.2077118604263446,0.0004233699091422512,26.497332252546332,0.7409063022518736,6593.288860637832,1653.1414205322017,-2.1512031736453776e6,4.457044534641478e6
0.00354,-1.20756755496588,0.0004254401683371548,25.62952060986906,0.7463079974693516,3990.0805321696653,1601.1480304464171,3.0914278056514286e6,3.6701014152893857e6
0.00353,-1.2067717393436448,0.00040983894917402956,25.086371089906375,0.7181114189308005,3951.8512996584514,1426.7704672255593,3.558870563342428e6,2.893147978219304e6
0.0035199999999999997,-1.2067566119843134,0.0004053493918588681,25.46945385379233,0.7138463914034949,4583.96788745276,2006.9945106079354,2.885435419001968e6,7.810811361742025e6
0.00351,-1.205868280231595,0.0004056276739191263,25.530935130552255,0.6876697093681803,3304.672167427243,1533.8506242818783,100716.85797702591,3.7303200487063243e6
0.0035,-1.2058669726960796,0.00039917783730562063,25.121665862184578,0.7101325711196103,6726.0377032939705,1485.2291147737635,-85094.16632016681,3.153669126022796e6
0.00349,-1.2054073702000185,0.00039893976099842395,25.469784327894587,0.7264530007834326,7473.582601829792,1573.0765069126073,880120.8328350121,3.9548502795606274e6
0.00348,-1.2057469548419633,0.00040919518178375136,25.743330055627062,0.7151340668599035,5397.711148210721,1574.6961208146558,2.2016614933607043e6,3.8556084801443936e6
0.00347,-1.2054253074982415,0.00042441039172280427,26.344121017749714,0.777589904468637,5198.179080578197,1711.7455193865317,2.4103158386517204e6,4.05539881744699e6
0.00346,-1.2049256771165475,0.00041437236638806717,26.114365510939784,0.7266807336531254,6125.24651109335,1462.4051562746401,-2.6522364487548363e6,3.0024467605845323e6
0.00345,-1.2051466195539766,0.00042185002248129366,26.529261846379015,0.7509669734991626,4851.22101387732,1632.3474729757593,2.303569142548963e6,4.394681616580799e6
0.0034400000000000003,-1.2042182077238712,0.0004000643324067337,24.94418622748262,0.6932367659382901,5668.362467108117,1486.1627999046084,937121.6452739295,3.411822935218326e6
0.00343,-1.2041088179322357,0.00043536591799735435,27.727816211292474,0.7795134648227632,5912.544160013511,1842.853444685425,-950906.8430198336,4.904252197216697e6
0.0034200000000000003,-1.2042188000721241,0.00042413121151663825,26.03821633918184,0.772786368090111,6499.218766334776,1560.1018623651357,2.668653746581395e6,3.6082459248160757e6
0.00341,-1.2031997446511646,0.0004104041553477192,26.92639552715412,0.8081243702576189,9192.468583711541,2639.962919076947,2.000506975029813e7,1.1806596612695957e7
0.0034000000000000002,-1.2031275676084043,0.00042101398005257195,26.42504907505862,0.769126852375911,7325.279717300989,1835.4651717644263,2.1425769555077073e6,5.553994998757992e6
0.00339,-1.2031509999466166,0.0004330290461107777,26.390354225227306,0.7322387438540516,7112.52162733309,1519.4157437889826,229920.53985482527,3.7386522908900646e6
0.00338,-1.202452245404666,0.0004297118957031803,26.72502720511317,0.7529212932496057,6227.838839355314,2122.672958348046,9.818414038555488e6,6.674450387792438e6
0.00337,-1.2032111047110408,0.0003982609048385301,25.320593148647628,0.7377677366865059,8918.762894740601,1665.1848647620611,3.852567369977443e6,3.9602959009627565e6
0.00336,-1.2020835104192336,0.00042601934537068157,27.118242905130042,0.8285925111316698,8565.985634454195,1985.4804268012606,1.2835780598993717e7,5.653168294849638e6
0.00335,-1.201982036868821,0.00043097527490631706,27.53022399635131,0.7823257276249695,6586.067336723086,1732.0862948166623,2.1464609894749853e6,4.272398445466983e6
0.00334,-1.2018328660749813,0.0004425739761029304,27.507573553091536,0.8184026500531929,7451.550990913545,2485.401518923714,1.417662402408214e7,1.1018327736783687e7
0.0033300000000000005,-1.2014917524928,0.00043102024534893735,27.63182456753973,0.7990638137290272,8001.948052029087,1899.7804670779608,7.315893779156995e6,4.870723459343483e6
0.00332,-1.202091529082093,0.0004107931800230505,27.160251409235375,0.7561575386396474,5013.337906160432,1477.3399550408506,-3.395128333639038e6,3.3424534531661873e6
0.00331,-1.201141609428151,0.0004026515620960692,26.75974018033356,0.7489475645513997,4188.949666617548,1771.8323903830878,2.4403947956240303e6,4.911098126631391e6
0.0033,-1.1995368528918524,0.00042369087136976134,27.05961464259265,0.745005975082688,7241.465070156862,1670.913119644112,-2.611230524752253e6,4.85263438781728e6
0.0032900000000000004,-1.2005844981469835,0.0004443043560996789,28.40664224012856,0.8020730036356216,7789.703961413118,1694.469442790232,-1.78556200979325e6,3.7963965929643945e6
0.00328,-1.199658891140588,0.0004351317624298868,26.491972991311435,0.7651916233477603,5637.848859271387,1614.6566871874868,6.349767114925071e6,3.8131599367258535e6
0.00327,-1.2004141201015772,0.00041208898329540513,26.797913461912334,0.7718395914909277,9763.037005700906,1944.0251045983373,1.3573323712240389e7,4.880762104753111e6
0.00326,-1.1997936915602971,0.00043448231095716684,26.633021461625155,0.7483713871594632,8682.856806334883,1655.285201082096,4.604279177037413e6,4.0826884616974755e6
0.0032500000000000003,-1.1991451080806284,0.00042826553903782674,27.120157497687934,0.8146795001444844,6094.463773531399,1875.7489840293254,8.010843288162541e6,5.691765845809257e6
0.00324,-1.1985510977133758,0.00043845440487125584,27.75442491750504,0.7923453056264864,7015.926169292652,1847.1105094749582,3.4294949865678228e6,5.748386286649367e6
0.0032300000000000002,-1.1982043694316553,0.000422896089854612,27.183421869092648,0.7659015497698244,6086.116212007532,1846.6787137922106,1.2244041900862064e6,5.462745682963094e6
0.00322,-1.19780758600627,0.00042178816759558865,26.300205599221204,0.7320619945418555,8260.581176386555,1662.4548599109123,944739.6882869132,4.194755181981133e6
0.00321,-1.1987058370494459,0.00044488536264120933,27.94634044182734,0.7936094351238686,6838.958699072625,1820.1323338782959,3.4975395130382827e6,4.5205717289962275e6
0.0031999999999999997,-1.198040214368995,0.00041953495044406053,27.74255238188905,0.8149015474911467,8803.880985108122,1822.4718489763932,2.711078805660144e6,3.9788214451064635e6
0.00319,-1.1976045781500808,0.00042310568345781466,28.009969841608342,0.7904147701791154,9790.612593222439,1700.9692031516227,-1.5029105509149695e6,4.0408068085755357e6
0.00318,-1.1970008637842593,0.0004314165296446052,27.851102220577985,0.8103052067785704,4736.29738013786,1880.4581436818273,2.53320707783416e6,5.72817963362405e6
0.00317,-1.1972121159990878,0.00042802538131817415,28.010225413743946,0.7539974769742492,6487.423791896361,1613.0745900251757,-1.9810128992421182e6,3.5548032532345783e6
0.00316,-1.1963719858748099,0.00042509797644313326,29.206288637556497,0.8269217763337693,9025.304282829546,1706.8519349327428,1.200172450933387e6,3.9936977490401766e6
0.00315,-1.196367903250646,0.0004403967033952805,28.334752182145934,0.8431758243810535,9991.151242918575,2072.142932316809,1.5048940928960662e7,5.1383590697751e6
0.00314,-1.1960674099589856,0.0004361269936105355,28.479882327353742,0.7867652867915799,5482.109785265695,1762.8658733574896,-534925.7514313508,4.434662826422924e6
0.00313,-1.1960422987687007,0.00044456029641398975,28.934383187468047,0.8741778520272847,10521.251439733525,2469.3771141707703,1.6003800839100935e7,8.474791235962613e6
0.0031200000000000004,-1.1955850363619165,0.00045239069977788066,27.86131120335783,0.8173487371477818,7141.719281494544,1808.1379604272229,4.499043207301108e6,4.458211940512398e6
0.00311,-1.1953823191610449,0.0004402365083426894,27.750860049463252,0.7616093092435756,4323.189598983312,1591.8362865190068,-3.288151647990349e6,3.7383839593426283e6
0.0031000000000000003,-1.194751271746268,0.0004488519090374383,29.032192411184315,0.8117944615080116,5266.44217808295,1884.7645345241922,-709226.5972857726,4.569502325802213e6
0.00309,-1.1952288194459615,0.00045431445717544826,29.27356507828301,0.908303961250063,8043.823852064142,2299.949858579502,1.2663696486500472e7,6.22454471853325e6
0.0030800000000000003,-1.1944563738593947,0.0004187417645237412,28.184203142005586,0.7549190092306468,4001.218045044512,1734.0214602978283,-6.94607694380781e6,4.53541276836695e6
0.00307,-1.195491428648457,0.00042711802878656063,29.071847605556925,0.8549473575346909,8217.399488008252,2212.6909601897337,6.628824208878202e6,7.449977867751187e6
0.0030600000000000002,-1.19448237026582,0.0004422983602152473,29.381219970478178,0.8190834111265068,10333.196111520761,1866.4073169561746,1.800073224678583e6,5.027390744925571e6
0.0030499999999999998,-1.1932353979600734,0.00045038683602277514,29.442861015923615,0.8432883747991606,8704.64323392544,1706.1911655258375,404588.4696251034,4.072620494984087e6
0.00304,-1.192874670925398,0.0004485652986243653,29.671619962522065,0.8603942684269443,4662.132130219078,2219.4321578025956,5.212022057483355e6,6.662007040291072e6
0.00303,-1.192609576420231,0.00044817776875671515,29.092796216977806,0.833021521222851,11287.00964515298,2081.6845370474243,1.0564752226304652e7,5.623477505435404e6
0.00302,-1.1933048077622228,0.00045074654927108887,29.315827585355535,0.8202158509600961,6625.600785551973,1707.6571510726133,-2.0136319447935135e6,3.729929527351007e6
0.00301,-1.192607639293265,0.0004342624148231452,28.2905329306635,0.7401021688687854,4037.8556575628104,1532.7594065790813,-9.716527531796718e6,3.3573084526977846e6
0.003,-1.191828231755683,0.00043865730466381784,30.478632659200144,0.8568338002202438,10112.268288933486,2068.274945664318,1.7718487269004555e6,5.603427086468468e6
0.00299,-1.1912300030724312,0.0004349930550939987,29.21626603609728,0.8238464013861669,8383.709490249277,1664.1196304409314,-4.489968025936681e6,3.7632869720158116e6
0.00298,-1.1919146927537962,0.000465496979749559,30.748467907407818,0.9331128790368017,12147.569782747263,2621.3091219171206,1.6384431924287725e7,8.298164644649138e6
0.00297,-1.1925650693274834,0.0004493539392030125,29.403974034641475,0.8497828288841889,10373.777746671796,2200.979902919756,7.114563703480298e6,6.571145106724284e6
0.00296,-1.1911990985185794,0.00043341259257883403,29.43293266527206,0.8933521082333237,12781.303681945024,2776.951436887246,1.823128045148366e7,1.2695764740813551e7
0.00295,-1.1908055265324868,0.00043811751640673857,29.95792299045026,0.8774258055805672,8893.93418987811,2150.340695296807,9.245294032317417e6,6.461942955581141e6
0.0029400000000000003,-1.1900793289643763,0.00044053475468593356,29.208393862213832,0.8450117917788575,5703.653712202326,2165.945360303142,8.705494172878537e6,6.062190241189169e6
0.0029300000000000003,-1.1903995519089692,0.00043773278685348046,30.49336967264603,0.900457246743149,11538.64865840147,2689.747555340939,1.7365097054194454e7,1.0948150249906318e7
0.00292,-1.1905440925434283,0.00043665519724078315,29.588989136725438,0.8222787711417798,5489.3367552311165,1960.2902929766049,607784.0829532262,6.239181790442674e6
0.00291,-1.1891563002630163,0.00043217610732617165,29.236605418829647,0.8187547775144675,10812.768590887294,2066.3065131722587,6.5209885878115315e6,5.629195891284268e6
0.0029000000000000002,-1.1886644214568203,0.00045345477875212946,30.794237689004387,0.8657036961663096,11296.931872912404,2308.5963658318233,2.33779425530764e6,7.371918227612919e6
0.00289,-1.1886509004631403,0.0004553986202569389,30.926483211092215,0.8594348540772292,8331.65675990279,1859.9379388480447,-2.2232764678589525e6,4.499329833527607e6
0.00288,-1.1882586865909959,0.00044197492084069003,30.14741267415915,0.8530613157965299,9659.997120276004,2319.889433642858,1.3142045132439308e7,7.505221528331968e6
0.0028699999999999997,-1.1883677897954439,0.0004582492220110781,30.516464481175905,0.8764600415568249,8424.373614179583,2513.568068807914,1.4797298157348465e7,8.047218271839365e6
0.00286,-1.1887561089834158,0.0004458520614176249,30.691678528120875,0.8333865864920617,9913.613871396681,2273.2396095743625,8.368395602876083e6,7.082912358329947e6
0.00285,-1.188415374070367,0.0004593463226923298,29.662713286588655,0.8653084883576391,6422.965327612703,1846.9013599501752,-156913.71269912532,4.3577303038598765e6
0.00284,-1.1883571455563706,0.0004499168660988331,30.293708346718844,0.8447063265416946,9059.971971141646,1938.697405908504,1.0597989276410975e6,4.758214019876401e6
0.00283,-1.1874934067536702,0.00044309237783913874,29.216052594696617,0.860887519210492,11995.582443030393,2100.6808882298646,1.3071357216094576e7,5.632560930525258e6
0.00282,-1.1867859584409692,0.00043941882135191656,29.219773299018513,0.8775285684025447,10151.894371307573,2195.2588640291797,1.1665653629841601e7,5.83707082748133e6
0.00281,-1.1862207760637224,0.00044135872244607246,29.80071765939813,0.8210375454014182,7697.773080596399,1891.3138353546149,374550.67472133145,4.683875883613027e6
0.0028,-1.1861470022684757,0.00045256519949382477,31.23426279363085,0.9298773641733253,10479.325256990567,2436.216479620992,1.3806492930825556e7,8.039289949125085e6
0.00279,-1.1853625304234978,0.00044088904093915596,30.724519638510333,0.8717731431500353,6886.823581678611,2019.9586530573295,4.380909591800951e6,4.960527123856103e6
0.00278,-1.1848306073052812,0.00045630933640784723,30.899503497715052,0.8795242653999105,6969.229355828286,2010.6404518527768,2.338082905996736e6,5.448392358934976e6
0.00277,-1.1852863817675916,0.0004731036105946231,32.65917382357424,0.9415272359946143,10501.55416359828,2230.110470294294,4.681488300206594e6,6.071546778569047e6
0.0027600000000000003,-1.1852951886922498,0.00045910539216242045,30.5070761954896,0.8670648810089642,9689.58174543776,2045.0306421291448,504314.5657516085,5.246591989755149e6
0.0027500000000000003,-1.1851064994033131,0.00046098842221498136,32.55691553030683,0.9579305589790964,7314.019292185233,2287.3319697296424,462906.04452949966,6.418274610567648e6
0.00274,-1.1845277612366736,0.0004735061519096866,32.360934849150716,0.9273084310824968,14009.756980342803,2529.5068743234096,9.80559256531685e6,8.081502640328461e6
0.00273,-1.184521775264276,0.00047225646657055183,33.54264809040261,1.0110729296067413,12477.081968241113,2695.428895332224,2.1415313213780485e7,7.956356177215893e6
0.00272,-1.1833914625624276,0.0004768137119442387,33.05289184031007,0.9445614522084591,11529.34616195954,2727.479644379545,1.5456522229831642e7,8.916914311851768e6
0.00271,-1.1834243479347355,0.0004538009919402927,33.40547757905767,1.0205990342340674,12580.861419089277,2715.016912348044,1.853307716707755e7,8.299792254547743e6
0.0027,-1.1831473729855158,0.00044457828744490284,33.54327574384107,1.0290246482898342,13938.52900436315,3152.48020239127,2.743012018999971e7,1.0830374948902769e7
0.00269,-1.1825328050326596,0.0004444703806528536,31.89092201352951,0.8862117236325413,7277.889242136221,2465.29828225483,7.387643361236799e6,7.954407807001092e6
0.00268,-1.1819474268223868,0.0004578395406348202,32.957815001031015,0.9541656808522879,11330.37569089636,2511.6245574854047,8.454294392921565e6,8.599977774809534e6
0.00267,-1.181463450784657,0.00046054700437726115,31.46621505773849,0.8794537149916601,12704.70146113253,2306.1709733619064,3.61458896233539e6,6.535228790454641e6
0.00266,-1.1815775868825358,0.0004688379435817893,32.570430919368434,0.9386340319670528,10903.831741471708,2216.4685269870324,2.3039345255761473e6,5.988906055496644e6
0.00265,-1.1818011611810553,0.0004502474320257978,31.39773803062525,0.9277410167570779,12798.732104251068,2187.928836760913,6.158390577879736e6,5.566912548002744e6
0.00264,-1.181651502484778,0.0004632789827206916,32.54553354295761,0.9410406371257666,8924.832708661172,2676.7186764949893,1.3690759290342871e7,1.0590125468939506e7
0.00263,-1.180872739732454,0.0004749038578412833,33.2905870311077,1.0005668872461293,12567.678521953543,2865.1248810622287,1.4344399516206993e7,1.1387795525807947e7
0.00262,-1.179889156136107,0.0005008415410630602,34.3795420751241,0.9365289976826775,12977.596514344958,2246.634800613015,-3.1034482324110502e6,6.246148026121889e6
0.0026100000000000003,-1.1803614307247292,0.000475255095585836,33.628906810557915,0.9740461837186795,12345.037606657674,2813.3173047076016,1.2061638908203939e7,1.0316339931462785e7
0.0026,-1.180010006184878,0.0004669810409317951,33.944733186606285,1.022270504008355,14888.425622078004,3072.960551895272,1.5298348644944947e7,1.221279938197415e7
0.00259,-1.1792451357745286,0.00048682362248885413,33.64138877304753,1.0216178059367427,17771.270589884512,3046.244467367113,2.3819549830514096e7,1.176965220328385e7
0.0025800000000000003,-1.1790399437890737,0.000479461659403287,32.13249113323646,0.989256201024331,15751.226058129041,3168.3040888833416,2.5204359130285315e7,1.2461478631292352e7
0.0025700000000000002,-1.178803523824034,0.00047803880451228846,32.275574695166654,0.9232009216196213,6236.25464530938,1979.3019467997462,-3.618965607701528e6,5.058270249535048e6
0.00256,-1.17820376681305,0.0004934683490789004,34.42685684889698,0.9516082122403504,7254.179550811635,2482.93690320494,-173869.98863506506,6.897157255105532e6
0.0025499999999999997,-1.1786716566526914,0.00047822796869792533,34.112295386945,1.0077200776727795,8277.815368289315,2541.8281527489075,6.604475537057553e6,6.684743094241003e6
0.00254,-1.1784813366101978,0.00048284377690044014,33.40467205649218,0.9503536209318776,9992.046370298161,2118.62161386196,2.0700752398936385e6,5.48776365510698e6
0.00253,-1.177790355503929,0.00046612241123976476,34.14770865407732,0.988526631494862,12021.510946032326,2288.39010575104,-1.3995996165277637e6,6.066068456606114e6
0.00252,-1.1782640276986278,0.00047802638432567046,33.91243789264578,0.9905283280167759,12937.098652777322,2792.855265398501,1.905484298459964e7,8.492806996084338e6
0.00251,-1.1767263197239581,0.0004884690301690522,35.16633308803326,1.020820988990257,12275.582746903869,2661.7095390186682,2.4345856211669277e6,7.8031862497236e6
0.0025,-1.1762839281251751,0.00047103737518035374,33.62628635241523,0.9964222107225987,10391.245361355524,2946.1508458182575,1.2039752932242041e7,1.2856982519961923e7
0.00249,-1.175933205698268,0.00047674874677323687,33.42647166912192,0.9316919255351684,10360.579636175547,2560.531640479777,1.561079498320075e6,8.457175412582515e6
0.00248,-1.1759201336732683,0.0005000227218908109,35.09329749750717,1.0193458691961856,14439.040393902535,2994.1325270768725,1.6877271576993175e7,1.0260470150459893e7
0.00247,-1.1746693397242554,0.0004683893045560056,35.46689106467031,1.00137446579459,13915.533675447152,2799.5084074624956,1.685177212370147e7,8.118132932578153e6
0.00246,-1.1747615959488973,0.0004593846543263326,33.91992009021517,0.8943151386912592,8829.523435163566,2277.952104943339,-5.053852038590437e6,5.93190928746921e6
0.00245,-1.1751900962468969,0.0004987869231060663,34.35995907579048,0.9893455895037365,12558.205369368881,2748.2727270072082,1.0894657468747612e7,8.435652928667752e6
0.0024400000000000003,-1.174431080661606,0.00046506443230868793,35.374388924840254,1.00294564738079,10332.816178735913,2416.287437708129,-4.665028816683851e6,6.726753338265807e6
0.0024300000000000003,-1.1743325853222042,0.00045423219564527114,33.84378997420359,0.9419037673227724,12496.954417506775,2203.371863621737,-2.931298252942362e6,5.462570045291703e6
0.00242,-1.17521886105636,0.00046040728334674025,35.52055130461717,1.0701932896233564,13158.444201718146,2926.0885476888525,1.7682515081604943e7,1.0694292779672107e7
0.00241,-1.1737035318072975,0.0004884199075045549,34.27926022478991,0.9931829309727747,12476.346701914152,2535.1108370674783,5.883419044542997e6,6.528427403094896e6
0.0024000000000000002,-1.1727620629048439,0.0005110667577469615,36.94533111207936,1.0629179161588187,15237.750958792934,3135.1851298317047,1.7107439894166034e7,1.00948767143716e7
0.00239,-1.1733668535861004,0.0004720181764982036,34.358886759265445,0.980563310191299,12438.131715185005,2618.33969880925,3.931789659636215e6,8.93369061156776e6
0.00238,-1.172059139017771,0.0004867019973533098,35.60344102066543,1.0067897902679097,11826.798932631347,2546.620979297509,3.66652679181781e6,7.679133259285086e6
0.0023699999999999997,-1.1719384483059703,0.000490415154299081,34.78903748452786,0.9876906518688645,8239.258756406844,2583.2004485324364,9.607683652969679e6,7.867549731318639e6
0.00236,-1.170813206907924,0.00048149437771647106,35.7214167339626,1.0046332867925492,12168.798812835157,2606.1718213042673,4.82102834479675e6,7.215986006528018e6
0.00235,-1.1709620758798476,0.00047247161796473155,34.02186669354118,0.9408825455681563,11377.088367543132,2555.43754835226,8.459315464462046e6,7.349777855246402e6
0.00234,-1.1706912390575168,0.00047419341116407786,34.42983122074367,0.9398546669208563,11472.377057058597,2331.797975762721,-1.3865662172020264e6,5.997036784134288e6
0.00233,-1.1699815463397965,0.00047812515981904047,36.17163401581667,0.9683694508309856,10383.442316996943,2474.747005279744,-6.71750480076763e6,6.636150282764856e6
0.0023199999999999996,-1.1704010711740476,0.00048082508772271336,37.733222393548665,1.0639498095912674,13923.637677643412,3110.4899037987902,1.1667184296024527e7,1.1243876897362068e7
0.00231,-1.1692088538967118,0.0005077013956574041,36.5512563847038,1.0571700247723013,12670.312033547365,2939.421302557828,1.4922962350026349e7,8.048233954768741e6
0.0023000000000000004,-1.1694738791779156,0.0005043153498736529,37.46410091798434,1.049902945820411,13775.715979470577,2550.018265952011,-1.3216926658907272e6,6.326242691407819e6
0.00229,-1.1696891984353532,0.0005096005286687236,36.41965393341864,1.0289374273615095,9981.73395523225,3055.9188491073064,1.147991323550043e7,1.3377085449428365e7
0.00228,-1.168836619424409,0.0005038525681464464,38.43167418827326,1.1192323453306694,18619.755220629424,3752.995461553975,2.3055984208181657e7,1.7601955357040185e7
0.0022700000000000003,-1.1686968355648768,0.0005152075225982765,38.22049058151438,1.0682391810383474,15833.247539633227,3258.8393988621,2.5364428014683012e7,1.064180612472409e7
0.00226,-1.1675277880583381,0.0004974127527721372,37.47027800876432,1.1075925902388497,15128.350067290577,2799.4666256420096,8.318826829300256e6,7.6306707226979565e6
0.0022500000000000003,-1.1677840527988106,0.0005088370740260789,37.55865039631447,1.0919968779458773,14968.17308423763,3204.1171519628174,1.780768539732717e7,1.1081088031180305e7
0.0022400000000000002,-1.16772314777199,0.00048777324653838784,36.949902242911136,1.0494117621343217,12626.833918267334,2682.957787658294,8.207425727471443e6,6.963990481187968e6
0.0022299999999999998,-1.166413379180698,0.0004900302372480566,37.71099182383749,1.1500152899129,14721.69595164432,3480.305702146971,2.536422847164214e7,1.2804990835861633e7
0.00222,-1.1653657701675875,0.0004979977033710732,37.09651032996075,1.066895693971086,14640.379902915438,2992.7666564355864,5.284485937203362e6,8.962102880245386e6
0.0022099999999999997,-1.1664581255100412,0.0005046904464421802,38.52997132519906,1.0889893519566203,13839.590858360161,3599.1817797856247,3.3159227374448045e6,1.6164158436217465e7
0.0022,-1.1655027559198272,0.0005148673511907148,39.01156645690156,1.0613570315405216,11537.007159209212,3009.9257356199223,8.158910651791855e6,9.080958705284938e6
0.00219,-1.1648750681532198,0.000491027358634121,38.043601736515974,1.085523811820168,13107.674802509826,2926.4384203311715,1.1417322579201091e7,8.564569197036685e6
0.0021799999999999996,-1.1650383702538636,0.00048710197951571093,38.21894593487758,1.0478121842960142,15568.506537039204,2647.9431584926724,-2.558020913696757e6,7.695161550679366e6
0.00217,-1.1647038016666051,0.000492644499152325,38.791840574164794,1.1464971042182972,15099.874051724464,3247.4277905776175,9.651284553584004e6,1.0869039367076999e7
0.0021600000000000005,-1.1641268524938475,0.0005111310842924522,41.412249241701744,1.2017945320416816,18930.0789241808,3579.1306341351865,1.4675768407287285e7,1.3665974028838707e7
0.00215,-1.1637693455663036,0.000501772741254866,38.38846557702366,1.1659050613820205,16519.87430689144,4540.238238629247,3.3575528383609705e7,2.180963761785254e7
0.00214,-1.1634679164493298,0.0005087152613393005,40.87175109663793,1.1580611945514951,18692.308497838076,3395.2516734070186,8.674378112311706e6,1.2844525292727022e7
0.0021300000000000004,-1.1623820540194878,0.0004986572983939811,38.4390375856003,1.1225172621715138,15692.820249941637,3511.64754897821,2.2731266794697516e7,1.490195639240889e7
0.00212,-1.1627564916679352,0.0004906962712168552,38.049835288163536,1.1020980996002379,14478.092979098561,3001.796461851116,1.2048290631378924e7,9.001299087082721e6
0.0021100000000000003,-1.1624852032746928,0.0005116134401663215,40.12689983489388,1.068001573953131,16938.355933917515,2871.258228269758,-3.0733816799350977e6,9.03197104884683e6
0.0021,-1.1632924390468513,0.0004980475138918038,39.46365729459875,1.1810532835520116,15300.265501602657,3380.4063084770087,1.9556485887114767e7,9.725847690301362e6
0.00209,-1.1602810926507978,0.0005388185510216625,41.4973701120227,1.2435927199807784,27663.822481131032,4453.75177792587,3.8521679099252254e7,1.8660092740974527e7
0.0020800000000000003,-1.1608976324793825,0.0005155300225071764,39.53100913498324,1.113953791290081,18186.096087374754,3013.1700983498577,4.9160925135911e6,8.905796578911666e6
0.00207,-1.1593654623464786,0.0005018949791476343,40.5029100608514,1.1782301474625156,14885.88463102075,3973.9755103721673,1.868727738143032e7,1.4827349516168088e7
0.00206,-1.1590482901409334,0.0005203613293679606,40.42088939994761,1.2115002078767607,19357.598511716045,3195.4317191987543,2.022795404354813e7,9.49207651245348e6
0.00205,-1.1601304807892303,0.0004847037314195651,40.936383172278646,1.2447264396228241,18817.042660088464,4574.181254322536,3.715919803181637e7,2.775985545410983e7
0.0020399999999999997,-1.159126014884258,0.0004992148232925984,40.891117842002906,1.204515580159271,19837.44028740007,3683.174861308387,1.8914037205259167e7,1.2192777100187453e7
0.00203,-1.1586172406165427,0.0005394522073358516,40.77421553709399,1.1850726453721347,16328.686032450347,3295.0870266818265,7.391062157317486e6,1.0234053449355066e7
0.00202,-1.1588231134110183,0.0005106837973449675,40.01646851201222,1.1835785477712117,19535.575899256826,3373.697353149046,1.885754047792113e7,1.1873605747041104e7
0.00201,-1.1583336786999487,0.0005065157388828792,38.81595471221363,1.1081922908043542,13857.46881525146,2866.960184542845,-2.7412636305570533e6,8.281838911319377e6
0.002,-1.1581139458310414,0.0005306987038732874,40.566685620794935,1.1399582264217691,14715.90197224313,3060.659347277923,2.7287174990899093e6,9.82735364935546e6
0.0019900000000000004,-1.157549971285561,0.0005232016083618153,41.66125489391625,1.2309785794616823,16873.060989938447,3490.021870852771,1.4242701130830022e7,1.2190224680890448e7
0.00198,-1.156742345311456,0.0005421245289559449,42.73319858278861,1.2202642930817977,20226.170076451133,3521.119972848069,9.97815348961646e6,1.1992017733814606e7
0.00197,-1.155930784994764,0.0005415503195529391,42.752300477440585,1.267047701855149,20272.598634374663,4009.344448698764,2.6896899745966084e7,1.395226620965767e7
0.00196,-1.1556477877229256,0.0005425477410756758,43.89842902380411,1.3835041422807457,15976.211399008802,4022.923311398593,3.0823298122648764e7,1.4415213550614925e7
0.00195,-1.155841168217152,0.0005335130618715992,42.0214787842863,1.2576911230779753,19486.160074511277,5447.282528221674,4.6863190999384575e7,3.636972199811563e7
0.0019400000000000003,-1.154732671463742,0.0005312062086203427,41.83407467356537,1.207060140486968,21006.47168480679,3569.4022811613686,1.3595008530073207e7,1.271429726127781e7
0.0019299999999999999,-1.1541365138934334,0.0005162289578570061,42.95599836139133,1.2370922208887551,14825.955025858295,3368.4653370993474,8.141534722629714e6,1.009325353063965e7
0.0019199999999999998,-1.1545287227875396,0.0005355772633423296,41.328984033643295,1.1697006123145586,16831.491053054357,2960.2002577510093,-526532.8549919953,8.616283860118126e6
0.0019100000000000002,-1.1537740151697895,0.0005777396504095024,45.07159869269131,1.26054417566907,23660.490533854616,3675.155007963687,-587432.2561807217,1.3361761254324375e7
0.0018999999999999998,-1.1535487523561214,0.0005567434868828311,46.36401458214582,1.3486157034995898,24219.339972337195,4095.9521152133216,1.5551673298318878e7,1.7532792745043807e7
0.0018900000000000002,-1.152289119039367,0.000534916435301147,44.03355387009184,1.280109647979792,20128.706345894927,4014.1005597243156,2.8059304959038146e7,1.5565149367341962e7
0.0018800000000000002,-1.1531642663781558,0.0005509899621192816,44.834539102194945,1.2474644282909115,17602.901032343347,3660.8724897308753,3.512629887725747e6,1.3765707271239595e7
0.0018699999999999997,-1.1524695170524797,0.000545627577971931,43.08061925121037,1.2532778253591852,27068.535234841835,4269.483687844699,2.2901326816614423e7,1.814436165467692e7
0.00186,-1.1521350850208287,0.0005177892616254614,41.52780469423996,1.2457846454279828,19954.440116264235,3886.359963350431,3.215655743845549e7,1.3986991548051897e7
0.0018499999999999996,-1.1506107320869328,0.0005339215327143298,42.82047966914909,1.2800088829895981,18077.456870290094,3975.5807496197544,1.9620906966171384e7,1.4428633379033385e7
0.00184,-1.1512286427582155,0.0005319845488666816,44.63999590638111,1.2857361693727107,22144.782450609007,4653.632029809495,2.052342447795727e7,2.3785955451125875e7
0.00183,-1.1507252824652718,0.0005283858878685492,42.41317646634287,1.273401482991387,20978.210390670934,3849.696023413488,1.6170779947861264e7,1.4304998039764956e7
0.00182,-1.1500984007011423,0.0005697626333659324,46.853269496012174,1.4246670527435072,30254.68321705768,4841.768835258306,4.388242959710363e7,2.37698231956376e7
0.00181,-1.149137140166307,0.0005435721075161546,44.51360054197675,1.2924890913700269,17913.650106056306,3943.430433082776,1.689765145946194e7,1.4457870331936855e7
0.0018000000000000004,-1.149336655191768,0.0005436006480457754,44.52624398292969,1.251477443241424,18913.558972421743,3734.276194699848,2.229469117988275e6,1.2639508651175477e7
0.00179,-1.1487189148293655,0.0005568865351597075,44.76543688617522,1.2460773644970677,18266.569952178277,3499.620826814244,1.2117364354087347e6,9.646020810219577e6
0.00178,-1.1485356812118346,0.0005422409893797597,44.402132195491745,1.238251723245923,15542.267637161383,3457.8622879401128,-1.6039950881364716e6,1.0906977940568317e7
0.0017700000000000003,-1.1476218234435827,0.0005622957963354649,45.56363853539059,1.3820526449016837,18289.094203736335,4213.032550287234,2.7855485697313204e7,1.5894698703664938e7
0.0017599999999999998,-1.1475245709438606,0.0005772733871320148,47.43165006380472,1.4420361677517024,26887.95281261953,4723.027438178676,2.8069431314569667e7,1.868888840933309e7
0.0017500000000000003,-1.1466293877247817,0.0005706142368591027,45.42636844999471,1.3897124077436327,19452.22634826667,5466.301612787072,4.24833909707235e7,3.1797852688560836e7
0.0017400000000000002,-1.1457519835503427,0.000547240198882658,46.03347184466963,1.2945221319361044,18493.79659578051,3759.8072064042194,-1.1585800202882553e6,1.2380096014089484e7
0.0017299999999999998,-1.1455058131635616,0.000554807546004526,47.07101856167072,1.347701181674512,21635.919718666464,4462.06028809918,2.3696735481908303e7,1.5788295462567572e7
0.0017200000000000002,-1.1450918530541274,0.0005568727707827631,49.483432656567814,1.470313018609388,31701.902528113318,5331.694504343606,5.143395634879299e7,2.3824061189034697e7
0.0017099999999999997,-1.1439803800397506,0.0005840364767610745,48.34282935213071,1.3350927634607082,22592.594801345767,4103.580470017608,-1.1604084981178378e6,1.3772448776440747e7
0.0017000000000000001,-1.1441981848553116,0.000577193205175205,49.40340581668631,1.401792040041185,26469.002177421324,4479.0430127882755,3.6535230819135387e6,1.839114779992062e7
0.00169,-1.1433385865948609,0.0005835561372624946,49.38725426848628,1.5406469091725887,32247.016880436648,6315.334543502759,6.513455131852471e7,3.1964254274883233e7
0.0016799999999999996,-1.1426903873427787,0.0005951912669484561,53.392779686095075,1.601481542899006,39761.541792343894,6784.485315838509,6.6309378603683144e7,3.794392891729221e7
0.00167,-1.1433322599922027,0.0005594001942316189,47.08972004120199,1.4171988486556437,19524.9810917262,4155.059942477437,2.8712358528108947e7,1.3331604435154894e7
0.0016600000000000005,-1.1428496691645675,0.0005795321523544984,48.77685645040432,1.3964790274646492,27586.325496772617,5714.574190079715,4.2384558544784956e7,3.090168159976758e7
0.00165,-1.1415311874372072,0.0005638193846521887,50.15494601435216,1.4517226878129652,26376.604495095467,4758.027501856041,1.6751352463053867e7,1.9405728250276703e7
0.00164,-1.1412225185342015,0.000546044873905962,49.42143544364913,1.4057074646042218,22332.515253678823,4109.514996846324,6.828478357485903e6,1.3911698414361589e7
0.0016300000000000004,-1.1415358034110719,0.0005447780798272971,47.625806832539126,1.3661376090144066,24064.069856581547,4044.2405055563145,1.6035977317428084e7,1.2295969901568025e7
0.00162,-1.140424004161251,0.0005513584026919938,49.37676781800539,1.4469096602668678,23081.680477525613,4896.7929398601,2.5379474630783048e7,2.045213138034678e7
0.0016100000000000003,-1.1390250956528047,0.0005870375241253215,49.57197533852853,1.532391458591499,31184.919337545864,6222.050251102547,5.698018150640427e7,3.1299626210936252e7
0.0015999999999999999,-1.140182848975955,0.0005577947815291486,49.80202263937283,1.4294126386659514,22516.572934220352,4213.81312090539,7.274517030127418e6,1.4654855816017564e7
0.0015899999999999998,-1.139667927811189,0.000581818545582503,53.052889640358856,1.598033698789876,33943.849737411256,5450.758569285803,5.233579309509559e7,2.238865039674203e7
0.0015800000000000002,-1.1381507038353504,0.0005938159304186031,52.72995802150613,1.5770665051640826,29548.51116625374,5477.11876278948,4.878440123973826e7,2.0777709179467183e7
0.0015699999999999998,-1.137544157248331,0.0006003601059734142,53.226915755032444,1.5961441559971628,39506.30901276101,5532.128390458902,4.20949981109254e7,2.4040200383193355e7
0.0015600000000000002,-1.137479292243464,0.0005821329118648663,53.411563177084105,1.455670636255163,23422.42649955983,4548.252419326328,-1.0095143112079702e7,1.6148492974977935e7
0.0015500000000000002,-1.1368860707018562,0.0005859499989815403,51.64710425081777,1.4752535551056138,30059.50236561102,5293.672633216437,3.1159339183667324e7,2.278235031513962e7
0.0015399999999999997,-1.1354529651495833,0.0006046600626333995,54.15925752914239,1.5663802860202751,30568.901125113076,5764.597339975761,3.871760564747586e7,2.3464771078639954e7
0.0015300000000000001,-1.1359777348427758,0.0005809891013809484,50.229504313571944,1.5586047802598513,35395.47038640441,5936.072108618222,8.194231272308788e7,2.7278505963552896e7
0.00152,-1.134495701706956,0.000598721254638464,51.6974802087036,1.6498053910843782,38103.750328029884,6295.075631639961,7.739037580058342e7,2.819830171257133e7
0.00151,-1.134148028925506,0.0006100584280916176,55.91146886063726,1.689903734214582,39227.0279118916,5965.8976029841415,6.741939381426471e7,2.4938737635019954e7
0.0015,-1.1346051460338913,0.0006072160500678995,55.103748529505594,1.5871940101013249,26787.67975518957,5065.945383471123,1.9782696560204815e7,1.86855174726074e7
0.0014900000000000004,-1.1341946804374965,0.0006179479497323714,54.45576132658389,1.5849683740803144,34448.56071131718,6302.054667358042,5.08328018980756e7,2.794049951406181e7
0.00148,-1.133914283966925,0.0005963192038251599,52.96055435237063,1.4914782897100252,29729.963868555045,5067.066218013953,2.6109438976881653e7,1.9283663968911044e7
0.00147,-1.1338159238437557,0.0005954757970541861,53.99857428233557,1.5158220195623953,20484.97779798803,5298.273844384402,7.41053868610185e6,2.282436244518037e7
0.00146,-1.1315947040100063,0.0006121131486252135,54.002077330026694,1.5848706830984036,29144.585648695826,5138.450631765051,2.8095116729814284e7,1.830850673233541e7
0.00145,-1.1308612945971466,0.0005978381218432121,54.02702702374218,1.5878541718512387,38647.06072943232,5812.474757259708,5.441219343747256e7,2.6418495320824724e7
0.0014400000000000003,-1.1315867953929128,0.0005818123592230163,52.84103766650494,1.5216168845426092,28047.08489045854,5196.869737449763,2.730998734882682e7,1.8648312867245298e7
0.0014299999999999998,-1.1315053116883582,0.0006153271168122316,55.739423052728746,1.6191800315023919,31031.35203132358,5296.308441268401,1.747852549752287e7,2.0946145602556083e7
0.0014199999999999998,-1.130316995669749,0.0006037565013019388,53.319416344142184,1.4451535773028146,24405.06227702282,4492.658971912034,-1.3969756857060451e7,2.0127016874665227e7
0.0014100000000000002,-1.1293345071976186,0.0005940796382737164,55.45585558568125,1.5977882660184024,27839.90877201643,5714.364184930277,2.58162800730371e7,2.5194104426073052e7
0.0013999999999999998,-1.1274467313365686,0.0006269575114004829,58.59209702930638,1.7590411427912427,39328.24135535949,7124.781216842568,5.757040592307658e7,3.7151707645749025e7
0.0013900000000000002,-1.127589981447765,0.000630581382292245,59.19167541114779,1.8216990283900545,37363.44375176315,6914.090428228308,4.840897370081867e7,3.448939629114052e7
0.0013800000000000002,-1.1280775476243463,0.0006235567713453193,59.351298250566366,1.8351646240962718,44077.04700519487,7642.373855255153,8.959893592100598e7,3.687443272237672e7
0.0013700000000000001,-1.1270412143354471,0.0006273240143083071,55.47004304003771,1.5743088630620192,29902.1009791828,5478.165198057159,2.8406086801490184e7,2.1319845318871092e7
0.00136,-1.1278124458623215,0.0006360265056735469,60.262938078805554,1.7082372871054916,39510.948133595055,6519.006574645759,3.838791842857909e7,3.0679010825582884e7
0.0013499999999999996,-1.1258024718967086,0.0006639057939569115,59.57720750334938,1.718614399074511,38804.304039281706,5831.507774578349,3.108168489007375e7,2.2926197027788058e7
0.00134,-1.124405980004804,0.0006311820014582108,58.80832025468214,1.8261511196266451,39909.891307223625,6611.727262608787,4.990603685563211e7,2.9049862308642343e7
0.00133,-1.1253671794350033,0.0006277479068970623,56.59735826898398,1.649573635418703,36791.74713985241,6014.547776717001,4.997821834739343e7,2.5772803314328175e7
0.00132,-1.1249408097459772,0.0006714954518820876,60.868312416912175,1.9112792577713302,42381.81703176411,7587.063832551983,7.264367404490767e7,3.6871788020387635e7
0.00131,-1.1244610426932469,0.0006254764841458082,59.28895355784803,1.8001050468620068,38586.39708151039,6712.802127977344,4.00826487909142e7,3.442082432504072e7
0.0013000000000000004,-1.1234175163917985,0.0006479868253889294,61.07870072340715,1.8092231895626067,41393.75003959591,7716.5113520821005,4.005796571812102e7,4.14054431753505e7
0.00129,-1.121544186784084,0.0006387812768396858,61.890105079841,1.887266439127126,50336.69344891386,8127.401517101495,1.2182584732598935e8,4.3026396714695625e7
0.0012799999999999999,-1.1212283499840028,0.0006466360012139254,60.82532552106164,1.679999630997771,27086.659896380115,5480.938031962832,-1.4256846182396248e7,2.0649813644635122e7
0.0012700000000000003,-1.120257792550549,0.0006373479402289001,60.85257928801372,1.7698359389128668,31893.635274276134,6307.693521514047,4.107517339575915e7,2.9337075018395007e7
0.0012599999999999998,-1.1193881488293722,0.0006702276352906694,61.56140732428835,1.7513929446024599,40910.44342440932,7248.79652502851,4.857642615209294e7,4.108772814374289e7
0.0012500000000000002,-1.1190401401407637,0.0006759346683175407,63.98721035958752,1.8711078378638435,40918.79732109831,7037.877201370705,4.60697751841561e7,2.753103569191492e7
0.0012400000000000002,-1.119123328356304,0.000652429317285057,62.356374066408996,1.859516422119728,37121.77128448269,8096.206988441363,6.936041887563734e7,5.224106874661968e7
0.0012299999999999998,-1.118069781983661,0.0006356347600409188,59.360173624499375,1.8471544067107954,35175.33757613379,8003.977831359257,9.649327122934113e7,4.637160132983428e7
0.0012200000000000002,-1.1177488526684585,0.0006678107653825127,64.22990384039547,1.8289261001813313,35211.93682586137,5845.34339581,-5.868810073393154e6,2.2382683580961492e7
0.0012099999999999997,-1.1172856254429724,0.0006543080602476843,66.14038395039506,1.9776448909806066,52265.21087464359,7635.437292053931,3.844568424356674e7,3.491143668434772e7
0.0012000000000000001,-1.1168214186068985,0.000657960311613335,63.475918300671715,1.8981623861317674,43678.10524173807,7098.690217038727,7.524873451564516e7,2.786621653556474e7
0.00119,-1.1159338652153046,0.0006761404068834902,65.97187071680432,1.974545513292098,43661.83724066129,7824.934496695101,7.70331621251745e7,3.2727358419977363e7
0.0011799999999999996,-1.114913326098105,0.0006604155192580021,65.02799720349124,1.9849071945266148,59584.375077770834,8378.277467806343,9.382178773850092e7,4.13663455575795e7
0.00117,-1.1140065674328459,0.0006656207080947968,65.0069890051426,2.0142641255058154,56045.610191016196,9086.065185666312,1.0587792755441545e8,5.454152984136932e7
0.0011600000000000004,-1.1121437670574814,0.0006739652527249383,66.46960546710906,1.9921474248672029,45712.68347882163,7611.111760882948,7.113134873795836e7,3.353893724955425e7
0.00115,-1.1120437439296402,0.0006427239301392984,64.69116844301911,1.9333871381851848,50271.0196426074,8419.937110023135,9.289752584613074e7,4.422833018756875e7
0.00114,-1.1130829070702817,0.0006458077157445205,63.96800770573554,1.8871037581915588,51788.32636791694,8858.892506345632,1.0212211011219032e8,4.989537766592709e7
0.0011300000000000004,-1.1119310145022838,0.0006889274106330611,68.48222101931093,1.981223764313696,53977.43667251207,8136.843527950245,6.877850007312587e7,3.968396584964789e7
0.00112,-1.1118694904192468,0.0006976067523933868,68.44746685171603,1.9908335513964555,47802.3911021841,8132.108328259197,6.443701987809415e7,4.0143789737778954e7
0.0011100000000000003,-1.1113234735673339,0.0006882293619401875,70.47621974978757,2.033022444318863,47878.33906956669,7832.186002589544,6.837411800143586e7,3.413874392443686e7
0.0010999999999999998,-1.1110090067420835,0.0006763085203327074,69.03017281705965,2.0354561108385996,50025.928027414695,7475.274617514475,6.417200538995511e7,2.90684687357036e7
0.0010899999999999998,-1.1108992896296606,0.0006705118967663572,67.17463245793279,1.8833301599392944,39303.414532651805,6597.430579227173,-1.1382822299788285e7,2.616135220055708e7
0.0010800000000000002,-1.1092321328786783,0.0007168612204110053,72.16892561546176,2.29764291261167,56088.574733363144,9401.022863755068,7.783798014916147e7,4.988464415038517e7
0.0010699999999999998,-1.1080537743140821,0.0006913003192169707,74.93535726910052,2.3023099110415792,67727.73551440611,9264.031833183493,1.0818767869201238e8,3.9257539646812394e7
0.0010600000000000002,-1.1067297167982288,0.0006872130641071908,75.1799743993971,2.225993631095279,57246.17515312631,10754.194114231761,1.1081671829830852e8,7.137764746104023e7
0.0010500000000000006,-1.1068112649059818,0.0007142288728627945,72.26505189177306,2.2330469145160734,65283.4877735241,9784.053620054578,1.0968505493798761e8,5.4950243124555655e7
0.0010400000000000001,-1.1060101235759567,0.0007147042012033151,73.06515999496102,2.271842328901342,60470.37092382171,11049.209060955365,1.2439538954722229e8,7.767532025503337e7
0.0010299999999999997,-1.1058243617009136,0.0006874417292600186,73.6311571817186,2.06118553302182,63823.815667142815,8870.697155443166,9.394455631009853e7,4.6355961750470825e7
0.00102,-1.1045068864228997,0.0006959726625051456,72.77435531660407,2.2587484689606034,75599.5758259746,12121.443194671494,1.7562191803668615e8,7.802836562003744e7
0.0010099999999999996,-1.102940652581037,0.0007341249629810846,81.4967864084287,2.532167561797636,89834.48004502148,10962.06547509871,1.6223915916063446e8,4.8870525633591585e7
0.001,-1.102648594832516,0.0007334594810894406,78.8051552802287,2.553951539244536,84436.80982193924,13121.883393759932,2.356389151167375e8,8.661948584676209e7
0.0009899999999999996,-1.1023109266668598,0.0007289979055279387,78.3579431781926,2.543679398776264,73595.74589515376,19279.10298882366,3.001717952305138e8,2.1754513978203747e8
0.00098,-1.1013159844217506,0.0007296823557885878,76.20301955130482,2.3032278864545908,56427.757893623566,11096.516206755774,1.1053755878778954e8,7.293473700676492e7
0.0009700000000000004,-1.1001152194070813,0.0007126885267632463,78.39670507526353,2.33539743487817,60829.938891059384,11766.491611528852,1.6257995098762757e8,8.327684346990798e7
0.0009599999999999999,-1.0996784199858294,0.0007146977388519098,78.68536508128344,2.3563916495835127,64378.15796724098,9237.213890049314,7.366055597054136e7,4.153696960841329e7
0.0009500000000000003,-1.100410221692413,0.0007251219194908992,77.36550454865632,2.2058009736744166,60461.641676480314,10658.166667256266,1.0500403159118983e8,5.725764591990453e7
0.0009399999999999999,-1.0989964250995994,0.0007254317067884597,78.18245284579051,2.4038957461390833,78571.007072808,12204.553190106413,1.5185867267823395e8,8.218051375237401e7
0.0009299999999999994,-1.0976352483511904,0.000748299611631303,80.73293496085753,2.40411595435414,73834.71924591552,10998.3843424475,1.5250205504494062e8,5.761755764260592e7
0.0009199999999999998,-1.0966281956410682,0.0007262869064263534,79.76440359757227,2.4471936795369,87192.91592015722,11251.356949039659,1.6297507445731148e8,5.973082185554017e7
0.0009100000000000002,-1.0963623236583384,0.0007360029410235188,81.08902931002753,2.4206376845190065,75698.02747438503,11410.085070745066,1.1615621178294905e8,6.641035854896726e7
0.0008999999999999998,-1.094238302378633,0.0007456347800346733,84.98132863370196,2.6348303392361165,79185.31200045705,12614.346524722241,1.80068079085122e8,8.003198338141444e7
0.0008900000000000002,-1.0938412729934759,0.0007512164301860833,80.29649653710214,2.321960188568435,61283.62651278954,9461.524201952927,6.984994713826548e7,4.512894740602953e7
0.0008800000000000006,-1.092601633802096,0.0007478095603871666,82.29025939165109,2.4556621749365712,74628.80087584004,10697.652540338731,1.0355992578246835e8,4.97706193235353e7
0.0008700000000000001,-1.0925078799133916,0.0007504697715947877,85.33110659591588,2.494608522695681,89402.21031905136,12796.99558804489,1.8469145653573713e8,7.434818201411477e7
0.0008600000000000005,-1.0907704178105322,0.0007807931439906777,85.75678657556193,2.578785070752439,90697.77439352807,13143.618598215524,1.8954538075600263e8,8.237071357631427e7
0.0008500000000000001,-1.0894320113751623,0.0007321127489310736,82.11757735355047,2.5149911643394973,69533.00412665376,11243.080711480463,1.678312779243108e8,5.930205296539308e7
0.0008399999999999996,-1.089007779825296,0.0007739723241329353,86.90046582282926,2.9733191189834165,106398.36749697122,22907.751833321563,4.659836726058297e8,2.5169898999874148e8
0.00083,-1.0885022992739746,0.0007391116853780276,85.57459691740935,2.822209600828252,89091.16543945865,15534.681391963692,3.009947223366582e8,1.1082117821849552e8
0.0008199999999999995,-1.0879869654825713,0.000773220066462623,89.22850015219814,2.927824153982953,98217.00970322512,15871.531336546755,3.0976372561758846e8,1.123894033366296e8
0.00081,-1.0871127359857364,0.0007769389669879061,90.456984083939,2.9897428173714955,114996.85336388527,17606.337208985096,3.0352753247201556e8,1.455090673116437e8
0.0008000000000000004,-1.0864565638136698,0.0007837135990451822,92.39816427647568,3.0195522227417873,123071.76369552899,18473.224762879054,3.8087789108253163e8,1.3121123175851475e8
0.0007899999999999999,-1.0853022126166116,0.0008042831319865832,93.11861070030231,2.7950721694603553,90237.21461160247,13432.035670337218,1.6550308953923818e8,7.82397020913141e7
0.0007800000000000003,-1.084352242591496,0.0008063262674444843,90.68722783896088,2.7330144338241844,97157.17233716494,13174.098600299569,2.1957221451391932e8,7.573319060462205e7
0.0007699999999999999,-1.0841963028318615,0.0008176433416095068,94.69530006303728,2.8169257851117298,86477.4109717364,13351.626268789807,1.1767944245595896e8,7.551021908117102e7
0.0007600000000000003,-1.0826885712759302,0.0007803505486196399,92.62578870959398,2.84636686449773,89678.88861286751,14264.989424148385,2.165793205320702e8,9.886141333841966e7
0.0007499999999999998,-1.0826392269606913,0.0008001929154087256,98.37223078790332,3.027813666307847,126004.29523070688,15606.396230664763,2.802435111285214e8,9.243843022872174e7
0.0007399999999999993,-1.0809841308369916,0.0008066737377606,95.9751290652996,2.9733335493751376,106832.71825606855,14509.502952428014,2.1803259509916472e8,8.369733652096127e7
0.0007299999999999997,-1.0797049275817996,0.000821220665931054,94.63553047270936,2.7492787701871313,88657.6720654125,11884.714643207575,8.256844778677823e7,5.4609389744663864e7
0.0007200000000000002,-1.0784729432304272,0.0008289974422134948,95.65292753398644,2.920800283250957,104015.90002551876,14962.811153020242,2.121796893324791e8,9.203731339887762e7
0.0007099999999999997,-1.0784943836186955,0.0008299204809538513,99.9442521242679,3.344912537468787,125481.0592976319,17920.526231624055,3.632766072247212e8,1.1180409115214072e8
0.0007000000000000001,-1.076235645639113,0.0008519993299390415,104.77109339573352,3.501222614574795,150077.24877384165,17762.774416961503,4.039568158127303e8,9.8341454272533e7
0.0006900000000000005,-1.0766098811377762,0.0008212492346599424,102.59729407631366,3.2062280166109565,130588.55628263752,16463.552476466662,2.7113990808418953e8,1.0745480370746994e8
0.00068,-1.073658982675387,0.000796528289894865,103.98437311309539,3.2804148545366014,125899.2694131806,17083.60249031763,2.737883016341453e8,1.0612076473358378e8
0.0006700000000000005,-1.0738005448646797,0.0008221377175901028,104.17715731213418,3.284219847527704,115487.82265888051,21517.584182983563,3.2231806223991835e8,2.1881657851602012e8
0.00066,-1.073497159255333,0.0008347783697043611,105.02232984199064,3.5047005327809595,140713.7965098317,19465.54269019623,3.1268353450256836e8,1.401062069814815e8
0.0006499999999999995,-1.0721309898072777,0.0008808291884482322,107.78411025634712,3.3450525939382767,132186.32558803543,18865.397233096624,2.6645163100296602e8,1.1355566577411126e8
0.0006399999999999999,-1.0713060405180608,0.0008349000278112769,104.35079124661083,3.3062479145452435,121463.80959002917,18378.887544171175,2.611700865756731e8,1.1072146641829728e8
0.0006300000000000004,-1.0685165283724856,0.0008503552173023258,112.84632413927028,3.536835268782419,140140.7063462914,21212.16295065885,3.521937643049772e8,1.6683747577544865e8
0.0006199999999999999,-1.067768892878729,0.0008604425809565855,115.46004864583902,3.3625600060313707,136363.0376096123,18071.111875185878,1.3866545736179656e8,1.1458730592168617e8
0.0006100000000000003,-1.0676158912364466,0.0008417376610214453,109.02153728251042,3.4912005944311923,145307.5814342334,20155.55829228545,3.623430284417663e8,1.1891232678128235e8
0.0005999999999999998,-1.0648588806151258,0.0008731190034197338,116.46910376176487,3.80496879657672,154814.3282318811,22550.46465216111,4.3755583278463405e8,1.5468987934410578e8
0.0005900000000000002,-1.0641669571832646,0.000892214182573612,117.2646630059398,3.7099454169796813,167933.21574478503,25412.26694448437,5.025782234594184e8,2.1514702374724773e8
0.0005799999999999998,-1.063123802829142,0.0008837116839560536,117.67230579325468,3.56838792347359,163529.8213863505,20796.910463073636,3.847468084490163e8,1.5988386464479008e8
0.0005700000000000002,-1.06267581699227,0.0008335309153917681,118.29760690894611,3.5729447950043958,169576.1708061247,22016.6928131495,3.5956540541739917e8,1.8153718139935777e8
0.0005599999999999997,-1.0614299465943713,0.0008726641330444464,120.24847066374218,3.6604128585679465,167577.40763104835,21160.32158369775,3.514073316919763e8,1.4699242591267818e8
0.0005500000000000001,-1.0597565949405987,0.0009287166180821275,124.93706130568167,3.8189593557561174,205638.3017176278,21617.258731151138,4.937006309237851e8,1.2971853499879445e8
0.0005399999999999997,-1.058739912770487,0.0009551139481765408,123.55742433372191,4.07807900167501,206153.05638091904,28079.54791838275,7.254162011776386e8,2.383800525776749e8
0.0005300000000000001,-1.0585915653716151,0.0009343615200545293,128.61705138454636,4.148505011979711,195788.99862803568,28507.57156748906,6.160631214319625e8,2.2310054713909274e8
0.0005200000000000005,-1.0577398093949084,0.0009419518831313788,128.75015088506757,4.153577966299581,202216.76264880455,27770.629052040003,6.845623875756787e8,2.2803300687426856e8
0.00051,-1.0568938033229538,0.0009203810645702294,129.08368630954155,3.9235552654920056,178219.78827149692,21998.727138475675,4.4230334421747094e8,1.3866848604059157e8
0.0005000000000000004,-1.054889576588632,0.0009060314862128025,130.24596134041514,3.886767429241564,199213.96306526137,24571.303352077102,3.9988501532136756e8,1.93725229533961e8
0.00049,-1.0538646101556521,0.0009451816824436641,144.20660838345526,4.722998002444271,258945.05199658938,33541.30434717741,7.874243493606641e8,3.113197683026876e8
0.0004799999999999995,-1.051431260375928,0.0009257530673179124,145.49568130395514,4.515210386895816,247248.21899946994,28660.581309193385,6.382835162475201e8,1.8954275269061083e8
0.00046999999999999993,-1.050225822778069,0.0008930024993721714,139.04083241311767,4.400118714678727,247413.697533051,27166.919088184917,5.921722661675721e8,1.7960212404784e8
0.00045999999999999947,-1.049443603934442,0.0009327914099568925,139.1279637754952,4.3949107585697496,211516.2724922735,28747.858738312003,6.931270902460275e8,2.3947378112886816e8
0.0004499999999999999,-1.0489606305679653,0.0009444179953058312,141.90774546060956,4.923447308675236,271844.1275502299,44622.23822341126,1.317457480657113e9,6.148605327539555e8
0.0004400000000000003,-1.045643813835117,0.0009772616618947648,148.13338316727322,5.726493067917541,319352.4189305973,71167.30753017926,2.3432304705322933e9,1.2836031947621615e9
0.0004299999999999998,-1.0451769657290224,0.001031632579766813,151.9905626285994,5.074815820789156,327886.92203277093,42860.66941447547,1.4198098795399508e9,4.818507801478876e8
0.00042000000000000023,-1.0435873774759479,0.0010454744706011945,153.565407883955,5.079399056960136,310368.4829431533,39653.01855350126,1.2583320539783988e9,3.764155789576372e8
0.00041000000000000064,-1.04239932780166,0.0010411182836220988,160.9466037118842,5.622929043218756,338431.56040134665,50560.707465064355,1.7512994753468227e9,6.186920176179618e8
0.0004000000000000002,-1.040202352093807,0.0010325431453535334,161.74663284143455,5.878216537638677,372490.94717839576,57005.258623619775,2.0966240818263006e9,7.330354624253685e8
0.0003899999999999997,-1.0391697442599848,0.001039947182034016,169.2536898708509,6.334868028954391,393316.3941102627,71648.4562968662,2.3358682238341656e9,1.1585543845241253e9
0.00038000000000000013,-1.036171727699239,0.0010109632670997101,161.24004019864046,5.542864310051189,330950.5093766021,45494.44096309543,1.4570968157944064e9,4.670305672833295e8
0.00036999999999999967,-1.0356164399738856,0.0010293484507186961,171.59998710834572,6.541100813370384,435922.2010147605,80758.73407362789,3.099426311081362e9,1.3328304581972077e9
0.0003600000000000001,-1.033475359271898,0.0010157843526261761,171.21245995825058,6.1647870582825455,395761.358653497,62140.162202058396,2.2965648399534917e9,8.655492131261699e8
0.0003499999999999996,-1.0313924755190582,0.0010951408182279824,177.40109236220684,6.6539817852830945,499265.8212442472,74406.33815755314,3.115665515331573e9,1.1025385268516893e9
0.00034,-1.0293972361046884,0.0011091945566633402,176.67561926960573,6.45666284016963,435677.60332613223,81214.57448515273,2.901380902798896e9,1.4309109846624398e9
0.00033000000000000043,-1.0285797866751705,0.0011078788527806743,181.37755731605932,6.011286706363274,387102.53619558254,65185.99878940003,1.6909901578062758e9,1.097702341813447e9
0.00031999999999999997,-1.0279735978449156,0.0011144626792111978,182.70561248311384,6.031582916970778,399299.8282782561,54132.0633864862,1.7879029634411824e9,6.512087700696543e8
0.0003100000000000004,-1.0269079946948894,0.0010935390483835649,181.2905227357455,5.782840624209301,359860.6453209325,50854.07847654647,1.2045166850036187e9,5.94210839113028e8
0.0002999999999999999,-1.0236100240371322,0.0011073364960998194,186.76780289799842,6.906489168857497,437594.7744924388,73590.0188270395,2.786972948847887e9,1.0227553516101508e9
0.00028999999999999946,-1.0218552922552726,0.0011299013973252727,190.80784493782318,6.52978001157019,409025.9104726152,75764.91506123055,2.430732193947966e9,1.1884494111148639e9
0.00027999999999999987,-1.0194936733832516,0.0011520664452462593,200.40155506768662,7.346124003434587,534430.5661984197,100569.51019210994,3.8290435985429306e9,1.861723527338175e9
0.0002700000000000003,-1.0172181244248597,0.0011702882606897584,206.26161859760967,7.379954434281681,552103.4913016629,80964.70789754714,3.2583277646960864e9,1.1381714668614519e9
0.0002599999999999998,-1.016304915017893,0.0011938014074938997,212.93304544060942,7.528567042027768,571831.1534294321,75774.34319709321,3.3230849217657504e9,9.132314967679199e8
0.0002500000000000002,-1.0136482643628166,0.0012025402030484602,214.72721604665315,7.443076569314373,545381.3581120621,81710.61742421683,3.1036278005119495e9,1.1170187140489838e9
0.00023999999999999976,-1.0128454870702277,0.001245062890092596,225.31762030796168,9.134755958139507,693651.5390039645,136716.93443301477,5.837439967384557e9,2.948381578059909e9
0.00023000000000000017,-1.008254892818318,0.001229816360087939,218.91347051641227,8.078247271568785,611077.5384525872,102875.16319064907,4.364088618389156e9,1.75115093344609e9
0.00022000000000000058,-1.0069229253974572,0.0012362674563163951,219.46333132931645,7.357107507001058,561613.8291981147,75406.3348714616,2.8007990816557455e9,1.0039235813281509e9
0.00021000000000000012,-1.005290050942446,0.0011941141540422644,230.06944294297432,7.7567874414503,588684.4609202602,81216.29591190883,2.970001677260322e9,1.0698175042492281e9
0.00019999999999999966,-1.0027481252789026,0.0012209993514908292,235.55401299004296,7.9502532112260695,622875.6771696297,86314.04752004889,3.325931355318678e9,1.2186959203071854e9
0.00019000000000000006,-1.0011935004858978,0.0012569482186195941,238.85392332838188,8.030545638775916,666281.0587070343,89252.61360046177,3.654011383127401e9,1.3340952571656606e9
0.0001799999999999996,-0.9993786106493424,0.0012847874462337508,241.92657312800523,8.021015912615427,634023.3576319613,92004.94476121193,3.4636798586167316e9,1.3003402738401997e9
0.00017,-0.996967649571005,0.0013096196139930178,251.35721174647907,8.556513988131387,699036.2775527108,89851.34391639856,3.6113736618276844e9,1.1827670723173795e9
0.00016000000000000042,-0.9952352908846186,0.0013502821473664608,260.23452548970886,9.049155007701227,688527.0241431823,100580.56423522902,3.9428142883365026e9,1.4892654537281146e9
0.00014999999999999996,-0.9928104941424115,0.0013621514947758004,263.22103415197364,9.147174853690366,759456.9531528027,106481.77401248153,4.682095739864167e9,1.491919790976434e9
0.00014000000000000037,-0.988819393199792,0.001409482550594044,276.2512986753171,9.969722423703303,846696.4078098225,126979.20407768886,5.704653815253718e9,1.9233357168515573e9
0.0001299999999999999,-0.9858831066320198,0.0014578613581819337,302.0558747831199,11.115879152128894,1.0462902232282147e6,136509.7611507178,7.039225650276484e9,1.9405390416721618e9
0.00012000000000000031,-0.9821665075645098,0.0014255714812541655,306.02113307739427,10.944206416324292,1.0552232507243408e6,126688.88826926507,6.514756628165717e9,1.56003985054956e9
0.00010999999999999985,-0.9798344863510186,0.001488224063521108,311.3893532392909,10.955340086153697,1.0747574146879597e6,134679.72770848204,7.045524728111094e9,1.9227618696916122e9
9.99999999999994e-5,-0.9773585936290893,0.0014571742355926054,316.05211983196864,11.914010681084948,1.24430194871997e6,161594.39944536684,9.1082696487322e9,2.5673580822993603e9
8.99999999999998e-5,-0.9751600215520344,0.0013984779278449658,305.52218696568883,11.557249630799125,1.1819979535120963e6,146089.5552175239,8.63153484544304e9,2.0423120062273147e9
8.000000000000021e-5,-0.9738080401779875,0.0014060945061072497,308.41401776414597,11.820829074800786,1.1671118339489608e6,162094.11911976503,9.151483918543047e9,2.873675784290033e9
6.999999999999975e-5,-0.9701396530720355,0.0014604937088633088,320.07646467237123,11.877750028124339,1.1711021808531405e6,155416.209412392,8.930374900317265e9,2.437573957274341e9
6.000000000000016e-5,-0.9679951193352411,0.0014883232369639675,350.082028340493,13.208452094240444,1.3942625731235682e6,190945.26729979398,1.1527266128852808e10,3.417085180458134e9
5.0000000000000565e-5,-0.9649407574764015,0.0015297677615821244,375.5107072916969,14.03420658037053,1.652083278051049e6,196941.91189623432,1.3189132119135416e10,3.3295868423092737e9
4.0000000000000105e-5,-0.9597847805792064,0.0015655726223210986,387.1211941680159,15.036236741253818,1.8362275659220454e6,216851.2945442436,1.6048181419093437e10,3.7388204612981243e9
2.9999999999999645e-5,-0.9560625356403902,0.0016069310372222856,401.9921510053615,15.755571978749183,1.8735919906419506e6,263039.9738653082,1.754722725103489e10,6.150605534716518e9
2.0000000000000052e-5,-0.9530236198241103,0.001621508120419639,408.4017828435884,15.86903751236958,1.9748418920953376e6,312964.9410047701,2.012094535111208e10,8.68402655013963e9
9.999999999999593e-6,-0.9487516464640501,0.0017065074617380839,444.04799576017143,17.334225954759237,2.179843504823494e6,343589.7716100006,2.2111757261804817e10,9.564874614067211e9
0.0,-0.9438363970347248,0.001681986678081,457.8015364684588,16.84070519719088,2.1793516732816375e6,273796.4594495949,1.7962019199011856e10,5.588993085286439e9
-1.000000000000046e-5,-0.9396473155676535,0.0017251723986274631,476.645701757726,16.73705333373372,2.109145627717169e6,256594.18973713368,1.5353446116691357e10,5.10469597262272e9
-2.0000000000000052e-5,-0.9354743151850786,0.001804256107308814,491.6259220979502,17.722073175526003,2.2656464235520167e6,282777.4991411473,1.8556711110156067e10,5.54420548410792e9
-2.9999999999999645e-5,-0.9297495431839216,0.0018250619798586558,508.74223134180477,18.664336447779633,2.4373461342504374e6,333599.2751730731,2.1830568157800167e10,7.929335291467253e9
-4.0000000000000105e-5,-0.9280045039262937,0.0018725814469787204,528.21597301789,19.77825937818023,2.7139923281764495e6,426100.09529134154,2.6815089231012047e10,1.3265606289648844e10
-4.99999999999997e-5,-0.9240612017877882,0.0019147032920924022,546.9253781692711,19.850977246147238,2.8561804353790157e6,391011.1281985379,2.6674930675345566e10,1.0419117738738928e10
-6.000000000000016e-5,-0.9200542504187421,0.0019336205014539069,552.622411602306,20.451589653671363,2.8083653863435388e6,434506.4331327729,2.6085872892932545e10,1.3771955232409098e10
-6.999999999999975e-5,-0.9163177767503011,0.0019915349744592504,593.9859200798589,22.364775830168032,3.2739775033936226e6,458803.154902082,3.1855150301444233e10,1.3542612520251194e10
-8.000000000000021e-5,-0.9121347880340765,0.0020603532790279327,617.8066790018229,25.00183499364534,3.783192449132613e6,641870.5685294553,4.924340888698361e10,2.3218625385261345e10
-8.99999999999998e-5,-0.9056021744985552,0.0020131040461141814,632.7621769244321,24.927009030636604,3.6718410850209105e6,634917.4783152351,4.665625326731202e10,2.3123198272954292e10
-0.00010000000000000026,-0.9001238498742952,0.0020682193520527212,667.7035877473295,24.889428191444416,3.976961397573859e6,590086.9230284786,4.4025279771418274e10,1.8462380131212753e10
-0.00010999999999999985,-0.8949120044648807,0.0021159937144022796,695.8706623370814,25.397930670959898,4.1286868246204043e6,698790.9575795181,4.994258657860061e10,2.6013000994337337e10
-0.00011999999999999945,-0.8895289320392766,0.0021511145162504044,711.648618897206,26.658951182167,4.45203008790083e6,746236.8076707884,5.577019396253613e10,2.892188615925088e10
-0.0001299999999999999,-0.8843551365757643,0.002174727278635711,758.105588532466,28.93177339243098,5.013304162211999e6,808160.3157294742,6.619763196653048e10,3.1011218374627533e10
-0.0001399999999999995,-0.8798954181744587,0.002277024908586097,806.6603609633086,29.780621656435613,5.396096444365238e6,778114.3433458803,6.052816817985001e10,2.9225230979136738e10
-0.00014999999999999996,-0.8727078671103007,0.0023525850022012994,861.1056874986426,32.8485470762883,6.408729468924815e6,913046.1153629287,8.392695255865117e10,3.527132684526784e10
-0.00016000000000000042,-0.8669049700301931,0.0024211449962031,911.915317037924,32.44734658714742,6.402190020559509e6,875560.6895153177,7.529237143468538e10,3.357963721278991e10
-0.00017,-0.8591727476499953,0.0024448965986545892,953.5093094185852,35.849660305611515,7.076514919304028e6,1.2155295081902535e6,1.0140414114590703e11,5.705557191250178e10
-0.00018000000000000047,-0.8513903141702891,0.002500413561599291,1009.1410216818962,38.24119427741267,7.897919548731315e6,1.368920983826395e6,1.2581376694139557e11,6.731380849276385e10
-0.00019000000000000006,-0.8448117440185645,0.0025479821789032666,1058.7058803487134,43.76390713806805,9.389871382408638e6,1.9535519785046633e6,1.8359896561881262e11,1.17484456566377e11
-0.00019999999999999966,-0.8372216446697682,0.0025817549014016685,1096.0379188592547,44.019120098838734,9.98150507328812e6,1.8834371040310627e6,1.8775693403411514e11,1.0987732770308463e11
-0.00021000000000000012,-0.8294477558784803,0.002609772007297187,1140.244322564526,47.182121016067306,1.074259886689796e7,1.9020630296240503e6,2.1598423761849295e11,1.0477279969638834e11
-0.0002199999999999997,-0.8194835916752257,0.002736180630682782,1227.4292512874895,49.62285742579465,1.175134929269174e7,1.9098352351546828e6,2.240771386306042e11,1.0074839585396616e11
-0.0002299999999999993,-0.8120058405103721,0.0028252172425366753,1292.3833751292282,50.28942153576088,1.2517941272863114e7,1.8531577025207076e6,2.2742129718415692e11,9.096278784875836e10
-0.00023999999999999976,-0.8028646902307843,0.0028916862869175944,1358.2111689631474,52.7151118956332,1.3512675834819825e7,1.9472386726523866e6,2.366894047956508e11,9.87404064576437e10
-0.0002500000000000002,-0.792906879960172,0.0029891376391453484,1450.1444101291243,56.45730597524849,1.485809873870253e7,2.125655042737937e6,2.7418737087613187e11,1.0658617760769452e11
-0.0002600000000000007,-0.7817248573040565,0.0030389525931061425,1488.6578224065502,56.205250225964406,1.474415416241402e7,1.9510516482544907e6,2.5085553176020486e11,9.130206690070844e10
-0.0002700000000000003,-0.7721831286198348,0.003117361890773317,1565.310158281516,58.780184941479774,1.5858205703440558e7,2.0721458556341347e6,2.7123350926659442e11,9.693156349252728e10
-0.00027999999999999987,-0.7613405991340265,0.0032254874361139986,1650.1693837789246,59.83454763285686,1.6524131986566082e7,2.1170747949040146e6,2.8173199566172345e11,9.853802874709871e10
-0.0002900000000000003,-0.751184453662164,0.003326775597002495,1739.9038671288447,61.0849914351832,1.7525201828861434e7,1.953903480470512e6,2.6646109154227106e11,8.239254642143886e10
-0.0002999999999999999,-0.7400987633502611,0.003435777611866517,1841.871633597518,67.73703804821467,1.929649838081367e7,2.225372584285548e6,3.12608493432799e11,9.181885839701149e10
-0.0003099999999999995,-0.7262165837830947,0.00350358788199655,1960.9683938647177,69.58886320732296,2.0525161896259636e7,2.3613961630985974e6,3.219825757973868e11,1.0207764213720004e11
-0.00031999999999999997,-0.7142000129533437,0.0036673627064424757,2084.4484742000204,75.61197922167432,2.2517409366822135e7,2.8204032461511237e6,3.8609007560645776e11,1.4170732473445435e11
-0.00032999999999999956,-0.7005881174496694,0.0037697977029681516,2224.7847032945556,77.81280122117626,2.4276925323738895e7,2.7399459193143044e6,3.887336665110185e11,1.1923677678935797e11
-0.00034,-0.6865170049536727,0.003870636414437827,2361.663178461174,82.24563600557278,2.623327867012987e7,2.836701355336854e6,4.163266953367025e11,1.2278136024907716e11
-0.0003500000000000005,-0.6730149589581795,0.003944765545421,2475.257129764633,84.01989058640301,2.7611307024596386e7,2.854874888803184e6,4.134611185087423e11,1.1729609850895117e11
-0.00036000000000000094,-0.6580649180845853,0.0040047404257450864,2629.798394371395,89.69373693352493,3.012941690200983e7,3.231181614628321e6,4.781092053373817e11,1.4247258633206058e11
-0.00036999999999999967,-0.6417183740689741,0.004178195161220879,2815.294846634182,95.12920338627883,3.261994989457574e7,3.4856686713229134e6,5.145027699646334e11,1.540770055668861e11
-0.00038000000000000013,-0.6248165982085847,0.004347177588133545,3007.0013711881406,100.81489466586757,3.5565632899027586e7,3.9328573272854183e6,5.631495516088749e11,1.8825457711940607e11
-0.0003900000000000006,-0.6047349711896131,0.004458679446339466,3192.385479294337,104.17274316912051,3.78418151527899e7,3.8792584749503443e6,5.3806832688229095e11,1.7159130234862158e11
-0.0003999999999999993,-0.5863322068694123,0.004600282602702633,3394.874866788784,109.06691547725019,4.042558195347944e7,4.248230004566849e6,5.642486963600306e11,1.9688321716995563e11
-0.0004099999999999998,-0.5670761106085238,0.0047500858605200235,3603.6207078493007,115.63061049053894,4.248398329306278e7,4.52710035494073e6,5.997722996404172e11,2.1649843738237354e11
-0.00042000000000000023,-0.5483701797428496,0.0048928939414079635,3826.1141996499746,121.55786822090757,4.589439208267627e7,4.6693487486294e6,6.67125565474073e11,2.150817450878059e11
-0.0004299999999999998,-0.5270130883394638,0.005042351899702422,4053.8734061181235,126.2372094196339,4.902114329843116e7,4.941913317004985e6,6.798678949775403e11,2.3258130580657632e11
-0.0004400000000000003,-0.5062642501555898,0.005171911573179358,4290.13903104447,134.35296552109656,5.269734237085322e7,5.415050819985759e6,7.510480042075336e11,2.6643388771180875e11
-0.00045000000000000075,-0.48420137352182757,0.005314281980343621,4556.234704073802,140.56925291753151,5.515131772168292e7,5.559493218926453e6,7.260539747862616e11,2.702930063630569e11
-0.00045999999999999947,-0.45990644029220995,0.005494763903594243,4828.123821862974,145.26985557326847,5.854416460166504e7,5.673383432060235e6,6.61571148555487e11,2.7348996743283902e11
-0.00046999999999999993,-0.4358686089524694,0.005648975510568861,5096.687273764454,153.05520349163893,6.242017697428036e7,5.9481833056048695e6,6.35994275316482e11,2.785537027529028e11
-0.0004800000000000004,-0.4109314491750527,0.00575961004908775,5335.993647918286,154.46723544604583,6.3050743462927856e7,5.802272644683609e6,4.7563652128855914e11,2.5760070543249066e11
-0.0004899999999999991,-0.38584061035726386,0.005945068093195314,5568.821596404625,156.9732674151073,6.4889637234243505e7,5.864949197923082e6,3.725659926399191e11,2.4754515585229132e11
-0.0004999999999999996,-0.35935711984196395,0.00613839437922554,5897.649571974675,163.4045698843574,6.705984726497942e7,5.912626182268403e6,1.8437383266345096e11,2.3852399700870856e11
-0.00051,-0.33273862388817516,0.006302145482524037,6203.318475818453,171.47371696050993,6.989465695459399e7,6.297263281664023e6,1.2752310085087775e11,2.6100808965830533e11
-0.0005199999999999996,-0.30290266500472596,0.006541352138395987,6557.898188158534,183.16431565647133,7.301538634558187e7,6.630476206574835e6,1.4335443706737384e11,2.755643012607614e11
-0.0005300000000000001,-0.2743918139546142,0.006702649339813397,6907.20098429657,189.1343992628101,7.404233673906343e7,6.860332645788948e6,-5.440777143959511e10,2.831174874418789e11
-0.0005400000000000005,-0.24107379288277392,0.0068259544817734314,7168.307523043957,195.45560651814893,7.072757786089242e7,6.942224386578967e6,-2.801897744744201e11,2.821681984581769e11
-0.0005499999999999993,-0.20815695803908724,0.006958191504722796,7481.881901313124,199.37787358195268,6.901502913156767e7,7.070796208062411e6,-4.888425717605375e11,2.794127071845612e11
-0.0005599999999999997,-0.1743903787766671,0.007093706403168592,7706.713232743288,204.15943479480708,6.473906408347906e7,7.053328577706346e6,-7.186131492880797e11,2.7434127917367877e11
-0.0005700000000000002,-0.13931814136211693,0.007271898518712534,7995.778319009476,208.02228031674576,6.149510823194505e7,6.957845023619954e6,-1.11741895265134e12,2.659031525246468e11
-0.0005800000000000007,-0.10180555917748388,0.0074350398036100085,8314.725043382996,211.36545425050824,5.5280353698791616e7,6.781858232197517e6,-1.581596955307414e12,2.7098493422125494e11
-0.0005899999999999994,-0.06426364112168187,0.007452964562969066,8508.994984007224,214.2634925776334,4.869710621450471e7,6.785526585817992e6,-1.7801680757140593e12,2.69410967749378e11
-0.0005999999999999998,-0.029272519613337187,0.0075979004276176655,8732.8926182994,219.79256940886145,4.23492696240346e7,6.8354207492613755e6,-2.027399687372666e12,2.7704530380859247e11
-0.0006100000000000003,0.008723384700422918,0.007696511254174245,8905.631951798756,216.8910517166302,3.4668435781290516e7,6.671282611232564e6,-2.4157390989229956e12,2.8335553975619183e11
-0.0006199999999999999,0.046980609636692656,0.007770770972318062,9088.199267572107,220.66496932508193,2.4691933064213946e7,6.691187319752741e6,-2.513490920471404e12,2.9419388846252167e11
-0.0006300000000000004,0.08559357121991142,0.007814433766718039,9125.785767099844,217.09210406349908,2.014929671323265e7,6.621168882910801e6,-2.6432619653747783e12,2.9591173996608044e11
-0.0006400000000000008,0.12620228572232545,0.007856537243381593,9198.187148543966,218.11472344946682,3.7535932565534585e6,6.607130394039364e6,-2.7827944193746953e12,3.00557823399322e11
-0.0006499999999999995,0.16657406533202015,0.007925300724095764,9334.80294206488,217.80373818558422,-5.623457335684668e6,6.779397439677922e6,-2.976160764056933e12,3.0821356775250806e11
-0.00066,0.20842835454659958,0.007954494543959719,9344.627353445541,216.28305288373116,-1.945766584371761e7,6.806954054162085e6,-3.0185030223297e12,3.137952431167944e11
-0.0006700000000000005,0.24949923971190432,0.0078842957374599,9263.730604326638,212.87274415899324,-3.2598114438934833e7,6.805722403629611e6,-2.877938986901428e12,3.13487525957608e11
-0.0006799999999999992,0.2901151506261004,0.007871780675818583,9215.217072729276,216.32886618267221,-4.688758701830996e7,7.2182094772045e6,-2.6359806287641694e12,3.264464583250287e11
-0.0006899999999999996,0.3312818074843607,0.00791034242556892,9129.83103714511,217.9551952494878,-6.061899571218163e7,7.383629772426202e6,-2.373644739349205e12,3.247263716500463e11
-0.0007000000000000001,0.3723686057787252,0.007858366663355548,9024.95512880961,217.73529354014252,-6.775590495416997e7,7.3878712075667735e6,-2.2592415053622227e12,3.2093455106303986e11
-0.0007099999999999997,0.4116728467602433,0.007786821258129526,8873.959005325185,219.7399409547894,-7.807193405652182e7,7.660940135355033e6,-1.9330214087240698e12,3.2050394505691e11
-0.0007200000000000002,0.4522074213316966,0.007690154626861028,8562.500327080419,218.27865760268182,-8.844885919411044e7,7.748262353450031e6,-1.4453010506543203e12,3.2355825301117505e11
-0.0007300000000000006,0.49254141241949084,0.007559222874384922,8248.156233153706,216.733859685253,-9.602063879434408e7,7.701032929358982e6,-1.001208430492288e12,3.237438799640919e11
-0.0007399999999999993,0.529771754877833,0.0073859723849327855,7949.475470475233,216.40820613876838,-1.0416702960489976e8,8.012151525622516e6,-4.949035224529818e11,3.438366659147327e11
-0.0007499999999999998,0.5704079523431064,0.007277076610323635,7636.885451673,213.38851406278843,-1.1112382726802713e8,8.2110650970988665e6,-1.7541942049535107e10,3.626570211310364e11
-0.0007600000000000003,0.6078833581949886,0.007053145155852713,7205.533675320869,207.32442390260184,-1.1222448446425512e8,8.055751313752841e6,3.4336129277202576e11,3.5432852140868744e11
-0.0007699999999999999,0.6458567637050538,0.006801779897951087,6760.468218717474,201.77042813982337,-1.119540884581181e8,8.002882477040485e6,7.54202415991298e11,3.534655901353354e11
-0.0007799999999999994,0.6807936780873093,0.0065468622028155635,6340.456284793059,198.02681067695966,-1.1292950236170888e8,8.26893958689268e6,1.2230087931553193e12,3.893567593761279e11
-0.0007899999999999999,0.7164030658439464,0.006236073551791222,5883.637301652848,192.50373852698905,-1.1038508133285926e8,8.363516435009602e6,1.5787930281889626e12,4.253742080474578e11
-0.0008000000000000004,0.7487317905204084,0.006021553364634636,5423.592487774863,187.60073178028367,-1.0791724386170028e8,8.38578442106486e6,1.9036555927813271e12,4.399046310376627e11
-0.00081,0.7803454369269476,0.005708122781344449,4920.709752155027,177.56728700798877,-1.0105693721600208e8,8.33592738677717e6,2.0850764680920403e12,4.5331292832701447e11
-0.0008200000000000004,0.8115476818244647,0.005472855541942695,4453.795709967192,170.31733867576457,-9.561964435678664e7,8.174398779629943e6,2.2231394202671484e12,4.5672460504352374e11
-0.0008300000000000009,0.8384922409989949,0.0051333479358630285,3993.577000434232,160.44937563249707,-8.644085967221498e7,8.001991818373475e6,2.1397415313738318e12,4.7350172692951434e11
-0.0008399999999999996,0.8646887374453213,0.0048795129562559485,3606.9971213660124,154.17879495225458,-8.076021777138865e7,7.942314137162858e6,2.1905249507652222e12,4.962677952254882e11
-0.0008500000000000001,0.8889412352830335,0.00467372698972076,3256.357290317434,151.53106688831824,-7.554777971745017e7,8.445217761098724e6,2.277335808672147e12,5.965073618657124e11
-0.0008600000000000005,0.911834651638475,0.004449756185152822,2909.525900648169,148.40946792950595,-7.037125801730481e7,8.340069245226559e6,2.3130879864058677e12,5.719842498420569e11
-0.0008700000000000001,0.9338605687166494,0.0041516067339760696,2531.5549049361175,137.83007340120588,-6.116302770040621e7,7.717956404760128e6,2.0807631742625486e12,5.171652545578268e11
-0.0008799999999999997,0.9530391930591324,0.0038526559471403266,2194.0170018178683,129.31673483561298,-5.352302754483624e7,7.497300813088756e6,1.9252929285527627e12,5.197568148014816e11
-0.0008900000000000002,0.9720381823758836,0.0035620734579363115,1898.9278184127993,116.161789068944,-4.552665469369403e7,6.208247082424503e6,1.5765058543362214e12,3.926151710053736e11
-0.0008999999999999998,0.9877410769507509,0.0033441997496889983,1608.579398959859,109.16930118938772,-3.89892312819141e7,6.071914199030688e6,1.4383167489421006e12,3.9526772739273004e11
-0.0009100000000000002,1.0043924170483036,0.0031210433880139816,1372.630551643762,102.28626463359306,-3.347339512498132e7,5.804234180628375e6,1.290236377183006e12,3.822568906092635e11
-0.0009200000000000007,1.0176227891967624,0.002835929010721912,1155.282528688623,91.59879069624796,-2.719504339413124e7,5.139360459187579e6,1.0345407509472085e12,3.4459248656426044e11
-0.0009299999999999994,1.0282005672186931,0.002587998323368735,991.5024492713322,82.06790251200624,-2.2767929201587286e7,4.484183159311551e6,8.548064934778842e11,2.8893025162800916e11
-0.0009399999999999999,1.0395737640132257,0.0023542411996743135,817.8948046693037,72.09833133650308,-1.803476047787302e7,3.8141551720383046e6,6.620025896524055e11,2.4003463038964188e11
-0.0009500000000000003,1.0489675520643764,0.0021514950665526425,672.6841032641192,63.26351554863332,-1.4145037558336847e7,3.2209801426788666e6,5.0673797606887775e11,1.95134019596567e11
-0.0009599999999999999,1.0577278858998709,0.002000647176779587,564.169613751473,56.4613459653532,-1.1418391565355297e7,2.8475743061685897e6,4.0890027883612494e11,1.689647053872292e11
-0.0009700000000000004,1.0650805679186222,0.0017766883783036716,465.29977176930385,48.53979098746148,-8.782466163924415e6,2.3057910952907833e6,3.001829955495408e11,1.2867956211442438e11
-0.00098,1.0709225468993027,0.0015828571998020315,387.19953200384504,38.172831504854,-6.446244725936284e6,1.5642445121526928e6,1.9251605222386923e11,7.460322670455508e10
-0.0009899999999999996,1.0766331461511782,0.0014419410936606038,318.81089563266823,33.08831685483769,-5.021298977670376e6,1.3131991797620882e6,1.4563209167385492e11,6.1290735833968414e10
-0.001,1.0823229161146843,0.0013075631048459209,259.4763391114488,27.119725510664285,-3.584890743236027e6,1.0505983066571401e6,9.804858742914403e10,4.8751616559951195e10
-0.0010100000000000005,1.0864073410720323,0.0012377325899103017,222.39635849091042,22.24196835006297,-2.6403172873886884e6,756918.9095279151,6.49023417487276e10,3.020989089524929e10
-0.0010199999999999992,1.0897313965473088,0.001085041473561447,183.36971982677917,18.488562319051724,-1.8931553219225344e6,581110.7650494303,4.4195859889831154e10,2.0779812757845654e10
-0.0010299999999999997,1.0923586701754218,0.0010410021325381598,164.96793056915598,15.564802774770502,-1.4532916248662642e6,481901.2648748664,3.2271068639018887e10,1.7234947396005016e10
-0.0010400000000000001,1.0964486543160432,0.0009599117102504299,140.49061942847646,14.147556336707284,-1.1331392213633982e6,474644.15169162786,2.7229870127663017e10,1.7726154539928642e10
-0.0010500000000000006,1.0997408971583686,0.0009353018137059635,123.03330106725357,9.574734898665623,-698355.4294852787,219277.81292074296,1.1589673585263603e10,5.690187006177503e9
-0.0010600000000000002,1.1012641504178562,0.0008558343897900864,105.42812836771057,7.550750224425901,-441353.79912841984,156264.53384316008,6.742899066420214e9,3.750022457539961e9
-0.0010699999999999998,1.1028763646019086,0.0007788869861787686,90.07210922628522,5.825986025298875,-293034.11227757775,114689.00458628815,3.901473227575843e9,2.686905438956297e9
-0.0010800000000000002,1.1050384633408432,0.0008060144469547818,89.84974898239976,5.029178957715429,-240959.9670591957,84013.23791313599,2.6225440964618783e9,1.7334446609565234e9
-0.0010899999999999998,1.1051767516021898,0.0007545027935026493,83.50678916732647,3.911291552803454,-177235.68004040638,45338.631546885284,1.3289529605430293e9,6.658410952671008e8
-0.0011000000000000003,1.106454541093634,0.0007361683339694756,81.21529085303733,3.0077386599170817,-107563.33842642832,27593.77644527868,5.826244966344446e8,3.4630889753262544e8
-0.0011100000000000007,1.106991785969988,0.0007355179138898037,74.43677665281228,2.882239866408339,-95514.9754929197,25748.72014293904,5.2841312850993544e8,2.977036536809299e8
-0.0011199999999999995,1.1077713602526127,0.0006890747031979991,74.98645458808339,2.5172048895902637,-87814.77639034795,15853.820142110133,2.8626445341519445e8,1.3691703334709114e8
-0.00113,1.1094244699176634,0.0007234935591934411,74.75242838830007,2.376197532773246,-78065.75461205881,10823.71757601353,1.8166995290803227e8,5.495140751364329e7
-0.0011400000000000004,1.1104539227644699,0.0006952820072095345,72.00735896145166,2.2801675783448223,-62369.12136622219,11827.208269420418,1.7117529390733156e8,7.073358537371662e7
-0.00115,1.1112077088132908,0.0007277651799601179,73.80729399018523,2.3582144137397063,-72208.58455162484,11199.449264829203,2.023456982227949e8,5.8363874362145774e7
-0.0011600000000000004,1.112940750998611,0.0006890255730932356,67.90623196188855,1.9751740748972195,-41427.41530646344,8688.21910099404,5.761820924805343e7,4.384008948065636e7
-0.00117,1.1141309691945824,0.0006628911360012794,64.22509723175675,1.9202846213063482,-38420.45850401284,8583.804347245106,5.3380297775952995e7,5.871428663647319e7
-0.0011799999999999996,1.114290387183682,0.0006798961884480944,71.35628521854952,2.1436813992169244,-58194.80873487627,8995.807123087288,7.67390400059992e7,4.357593069350165e7
-0.00119,1.1150876597927104,0.0006861909103039554,67.28425370277034,1.9967419146887546,-58967.02665375621,7213.243643071994,5.632655193386323e7,2.78011879628434e7
-0.0012000000000000005,1.1148706829113724,0.0006611160784949,67.39543932691687,1.9379106553523486,-45553.44542958663,8130.063830711982,5.545210158325751e7,4.056769180220512e7
-0.0012099999999999993,1.1136415487186004,0.0006347453237118846,65.27693097795824,1.922770168828809,-43783.75763277629,7280.450474430668,4.90619403431202e7,3.416137769190509e7
-0.0012199999999999997,1.114958614763595,0.0006849089196486847,69.33526791615066,2.0645101233507517,-53071.72221180433,8349.324044840698,5.694812654122377e7,3.987132721687441e7
-0.0012300000000000002,1.1166041494379355,0.000657828711025448,67.67879921715657,2.0629725737501494,-50434.19427339,7245.020321880645,4.966950749577978e7,3.2101762008238267e7
-0.0012399999999999998,1.1175017920394528,0.000655248039777338,67.4195675231139,1.9731009761020928,-56875.96021200297,8153.078002089864,5.88908757713269e7,3.783780835658976e7
-0.0012500000000000002,1.1178431941100873,0.0006378089916670624,64.45689795350663,1.988777321226896,-44863.069192221,9431.275139263942,1.0296860278863181e8,6.42277682576032e7
-0.0012600000000000007,1.118808335835742,0.0006303090069615724,63.011068316602454,1.7956181164858684,-47545.51321102996,7415.026416094773,5.022517973958351e7,3.2868864817539573e7
-0.0012699999999999994,1.1207137349069412,0.0006323963235531649,62.282310077030814,1.7072469027467347,-37956.075030226486,6576.624030739126,4.601544854778187e7,2.828352196994532e7
-0.0012799999999999999,1.1210017261697511,0.000641786121963221,62.84074265350004,1.8762602769164383,-42018.95318411966,7544.576095881885,6.510415169252198e7,3.646589469624084e7
-0.0012900000000000003,1.1216028384394696,0.0006610096142138346,64.32716427214987,1.9469820898894252,-53017.1271275277,7778.97986669737,9.205306990809765e7,3.4127821890141316e7
-0.0013000000000000008,1.121331609668747,0.0006960903720394088,63.14974724522394,1.9143325918070846,-46646.49990337649,8171.942355636163,1.0051447794175105e8,4.0311024070955895e7
-0.0013099999999999995,1.1223868166533806,0.0006192167812901179,57.40898779840524,1.8743810271750634,-53832.790990160654,8367.913215556791,1.3415098135543737e8,4.644270092408634e7
-0.00132,1.1227641969579667,0.0006632491827290809,61.22991891448316,1.816333375455426,-37391.566572401585,7021.416857113268,7.194521392945877e7,2.9248075908340883e7
-0.0013300000000000005,1.123029413890519,0.0006614699188000093,63.039188149518026,2.0828392676243337,-54756.568177326946,11927.364809643559,1.4868972909609938e8,1.0615358858315466e8
-0.00134,1.1240465913061124,0.0006463297076411352,59.42046848358137,1.8000874318068603,-38966.25703138718,9645.554201746208,8.734349733655143e7,8.348493195376061e7
-0.0013500000000000005,1.1254069512871208,0.0006185353544629019,58.2004875775552,1.6360089079812532,-38775.439503885274,6077.472218026496,2.3509016432203677e7,2.504862967679721e7
-0.00136,1.1262996445913993,0.0006207121479666523,60.35181411097409,1.6637864526979138,-33620.40927753626,5502.23293386008,1.3307945293352567e7,1.750153627458225e7
-0.0013699999999999997,1.1260583559592412,0.0006353923755106587,61.10081846332172,1.8328630283674316,-48565.48635126238,6797.134287353704,5.566710561849061e7,2.7577456856719248e7
-0.0013800000000000002,1.1269864369091092,0.0006080575594225478,59.846095434902594,1.7758689869880708,-37106.214496064924,6110.241811246943,4.5438417038769454e7,2.3656575414924324e7
-0.0013900000000000006,1.12680100025674,0.0006121446351242182,58.86837557114607,1.7327287185020452,-39814.6724686873,6384.663960674477,6.365646944449083e7,2.590293975068332e7
-0.0013999999999999993,1.1273954267105026,0.0005983758976785207,56.223368216075265,1.6488925054405705,-27342.650426664957,5200.306775672252,2.7371215922082867e7,1.609515127871206e7
-0.0014099999999999998,1.1279712423817887,0.0006253719741914269,59.33552404696083,1.8344517314323536,-45080.64338718244,7890.07480738768,8.577519981455591e7,4.1620624374101095e7
-0.0014200000000000003,1.12849871496924,0.0006103902331412091,58.02166893676575,1.7951997275867477,-33896.31603884028,6494.112576658267,6.3226723758871526e7,2.8227441813653372e7
-0.0014299999999999998,1.1289332802271232,0.0006397534925305367,59.44233377300237,1.8423884253764606,-42268.180413119866,6838.073734919035,5.4739146459716275e7,2.9061303133829936e7
-0.0014400000000000003,1.1298972645635472,0.0006390364592932116,57.66723048306007,1.7272852979599946,-38806.64588524913,5766.8632665574,5.031253236888224e7,2.0078625329271268e7
-0.0014500000000000008,1.1300177564917706,0.0006313017147114312,56.78064712722572,1.674651118535369,-39566.94351120881,5995.159464235214,6.033989095802383e7,2.383844028065444e7
-0.0014599999999999995,1.1304796198947624,0.0006228471364460122,57.75091336362496,1.6353116563611272,-38391.04667394909,6598.2833696931275,7.599351555968092e7,3.088872209829121e7
-0.00147,1.1315641365295597,0.000584950636874261,54.40498413756856,1.6199712019658457,-32032.942595048225,5462.534371401053,3.1950816030114286e7,2.360827176567911e7
-0.0014800000000000004,1.1315334701022073,0.0006098714961500764,55.45165528842862,1.6792279340134346,-32117.046354417565,5210.443510223503,9.989698921851665e6,1.9619525816894967e7
-0.0014899999999999991,1.1322944646049642,0.0005986355661176419,54.48842344552429,1.593006158359395,-30068.639486189248,4941.474495532617,1.1889111998864692e7,1.7489118100446973e7
-0.0014999999999999996,1.1335052009680693,0.0005883779361470403,53.8039391891004,1.5716087936527792,-29011.427693878268,5487.276474914872,1.5479589443967262e7,2.3523359229954105e7
-0.00151,1.1335581794370415,0.0006383394011724364,54.84965073043013,1.5541793855371848,-28795.856252920268,4891.53293564494,724795.9695815314,1.683023676353638e7
-0.0015199999999999997,1.1348060730887706,0.0006124446372674404,53.61029548286501,1.5945870003461133,-31206.124323335996,5982.793125792605,4.296103355867967e7,2.6977586713649016e7
-0.0015300000000000001,1.1339445454751298,0.0006104870355697817,55.126095456701364,1.7549673903311866,-30167.189207982436,6316.722133091546,7.021232710777223e7,2.7724697328710333e7
-0.0015400000000000006,1.136465174868371,0.000612958670584295,55.51478618052797,1.7001511979513224,-34991.11056896711,7149.343139796472,6.002131858350007e7,4.0353876539396495e7
-0.001550000000000001,1.1360611288252698,0.0006088756359473377,53.77927278249606,1.5944418232357656,-35823.07298864383,6095.6300851697915,3.898145290049858e7,2.812894965329027e7
-0.0015599999999999998,1.1369959914105159,0.0005875847411548179,53.08422578676437,1.5913873958786404,-37111.90115317152,5788.689670987626,5.527266704959103e7,2.2037646275188185e7
-0.0015700000000000002,1.1369515411680446,0.0005876112690442583,50.98272466795971,1.5062403299481752,-20869.046173635263,5031.271472487235,5.05586706684458e7,1.6688820080053374e7
-0.0015800000000000007,1.137315500676615,0.0006135624460584346,53.543984848104266,1.5668696199577448,-34817.52713129155,6116.771182287342,5.354774170203704e7,2.9729999106397845e7
-0.0015899999999999994,1.13928842515094,0.000602861652648548,51.692741527416096,1.4728394383010919,-28230.561445975844,4831.698481233008,1.9088695593596064e7,1.6828422981001046e7
-0.0015999999999999999,1.1384520780244154,0.0005867172414065915,47.730202166001135,1.4414135254378024,-27038.6369116686,4377.737079753809,2.151223565039524e7,1.6099522228161795e7
-0.0016100000000000003,1.1393819986915652,0.000610306382285296,52.5144528149626,1.5114866085616445,-31696.305714466936,4554.8697907124415,2.1315963110048924e7,1.5042694740706028e7
-0.00162,1.140166382942499,0.0005719436742539359,47.95303049671219,1.3343830433647654,-24435.940453339786,4488.146431651445,3.718966717377585e7,1.5999998854878297e7
-0.0016300000000000004,1.140944089872442,0.0005891602122502855,50.892421134823216,1.4884765380839449,-31946.208557302605,4843.963620929803,2.8995297843318727e7,1.7364660551554408e7
-0.0016400000000000008,1.1399209505470598,0.000574110641767684,50.02561889672496,1.5040475554031223,-23211.035126852214,5105.106650830119,3.894413895527095e7,1.82748481450779e7
-0.0016499999999999996,1.140272517287199,0.0005593702394138191,48.286011001467465,1.3816042911751678,-24930.879018209882,4242.306715990495,1.0251324788947947e7,1.546902516636079e7
-0.00166,1.141876902673248,0.000602148238040333,50.910561787241086,1.6307683587452628,-29419.804269481996,5366.127079762943,6.5537511871714085e7,2.1202878917003866e7
-0.0016700000000000005,1.140864694388083,0.0005705616739257814,47.979372296580486,1.3156322195580492,-19258.946976404135,4144.423909870497,6.3561391460415535e6,1.3389012081977243e7
-0.0016799999999999992,1.1408034421010549,0.0005656316004291886,50.17836819711343,1.4100737246613224,-20909.705886351443,4027.5680703913154,-1.9751178564558937e6,1.268279771880269e7
-0.0016899999999999997,1.1430887249384438,0.0005841970367167096,49.609731280860515,1.3293966341042556,-21075.37362186778,4049.1675569822482,-1.3385374292162394e7,1.519644528534504e7
-0.0017000000000000001,1.1436909413833298,0.0005836355120339688,49.90968261519289,1.5554305129725787,-27599.7963162922,6084.611643872326,6.2404114885939054e7,3.0829036969746172e7
-0.0017099999999999997,1.1440661913792003,0.0005650949560934449,48.3483132285739,1.4259392024112276,-24811.796902357735,4890.131396233617,3.916238482242764e7,2.073482395980026e7
-0.0017200000000000002,1.1438427271081837,0.0005638633212584621,47.987536209265876,1.433179943411136,-27744.12561439592,4577.839296067418,3.7606466546132036e7,1.5258853094398856e7
-0.0017300000000000006,1.145036038970237,0.0005601602896416991,48.09207676559825,1.4149191368078162,-29076.850795670412,4647.9624022064145,3.2648670725545075e7,1.8913119343471296e7
-0.0017399999999999994,1.1456029138340902,0.0005711787066867913,46.91713523858182,1.3692097160929226,-20700.88817007221,4776.090124041588,3.352016939994047e7,2.0286850984633688e7
-0.0017499999999999998,1.145713995342481,0.0005432780481117317,45.321955930346256,1.3070699179632999,-21969.042464802023,3934.527819316066,1.657395451588674e7,1.351679834466525e7
-0.0017600000000000003,1.146232587751472,0.0005453440665808756,45.42329298887184,1.3479965756767434,-22917.1337033234,3940.479144602111,1.650062337810389e7,1.2864358094384238e7
-0.0017699999999999999,1.1462203862120595,0.0005558991871114435,45.55037138598985,1.2957029568492089,-23694.98721530277,4062.5323238442365,2.0395580735517792e7,1.4558538530333046e7
-0.0017799999999999995,1.147181387031818,0.0005695441700434195,47.45768273402199,1.4533961384137792,-32387.01753011381,5102.051809705541,5.3389925470098145e7,2.1872790490638256e7
-0.00179,1.1476601245405678,0.0005565712945485122,45.633487056635445,1.355276129989905,-27437.326033061843,4418.760864858713,3.7564379447690025e7,1.809264317705757e7
-0.0018000000000000004,1.147062700585697,0.0005367763322527458,47.002235999638486,1.4505447143510335,-23019.015593231892,4728.938686913829,3.288035330765011e7,1.875032993249013e7
-0.00181,1.1485185353098952,0.0005341884647810467,45.326178747857604,1.329413586142596,-24581.849763602113,4298.3640432857155,2.7740364471344724e7,1.8529665573173575e7
-0.0018200000000000004,1.149300273335277,0.0005267523066346211,44.299005044149865,1.2019431189777539,-19592.34863490166,3515.596631324463,3.7609370380145055e6,1.0351389804654915e7
-0.001830000000000001,1.1497299241349417,0.0005491550675542698,46.89287357814005,1.346250764660716,-22030.332490585628,4251.251082400194,1.5844471037776208e7,1.5421877527512765e7
-0.0018399999999999996,1.1496562229984613,0.0005714226245427109,47.052736256358735,1.5368775252049707,-28369.887901632534,7227.578966004236,7.443319498790047e7,5.6120129452554256e7
-0.00185,1.1497230017333377,0.0005615842423990496,46.7956103937002,1.43729333873939,-25993.42234671991,4781.524345283947,3.018014194494946e7,2.0959104083217464e7
-0.0018600000000000005,1.1503386407585594,0.0005268264392214935,45.37795101975592,1.3356799571063522,-21321.90711840306,3924.2496253504905,2.0394820301492054e7,1.4315036170020236e7
-0.0018700000000000001,1.1521947357042306,0.0005428114053235414,44.491160944430256,1.2603678088522365,-17067.9104370422,3663.4287958101236,1.7890241052530833e7,1.2137342083660427e7
-0.0018799999999999997,1.1514369644066134,0.0005468268560478193,45.93891183329885,1.4845766370469051,-26508.52630213403,5974.40147933382,7.138236306478728e7,3.343576600835933e7
-0.0018900000000000002,1.1531221487075733,0.0005602878685914865,43.95036667405244,1.292981265418024,-20759.629511821237,4035.8708314887904,3.42216430333378e7,1.690568130965311e7
-0.0018999999999999998,1.152244833258497,0.0005022040965510453,43.258625366305495,1.19283138187196,-16911.314853290354,3716.3692568539736,8.947386928775802e6,1.330130516856925e7
-0.0019100000000000002,1.1524357742017857,0.0005197786564976147,44.11042359986,1.2728534954003943,-16826.52690652221,3704.639133787133,1.2248798116572829e7,1.3167472320125083e7
-0.0019200000000000007,1.152812083452643,0.0005319005193306744,43.298977652346416,1.299375768826117,-18788.27861787475,4112.831113574756,2.5604712786224935e7,1.541030431385369e7
-0.0019299999999999994,1.15381591732797,0.000541751308728974,43.8330504993794,1.2325790097239724,-19115.97357263916,3644.152516411028,8.312365454584287e6,1.156679669639479e7
-0.0019399999999999999,1.1548581422547666,0.0005676430003060133,43.75382299849992,1.3505590622814179,-24951.171638179756,3956.1852712160794,2.8085651924682245e7,1.1921635027867703e7
-0.0019500000000000003,1.155650710193642,0.0005482533240879959,43.41715511572054,1.266534284497423,-19957.45719765176,3839.4267365527667,9.048595223318318e6,1.3883642835812068e7
-0.00196,1.1550997048296519,0.0005438026920106205,44.65100106036279,1.4059671985529874,-30606.547009489503,4758.44221064944,5.130438735808429e7,1.7567866847618252e7
-0.0019699999999999995,1.1557886404022368,0.0005583828290177475,43.7708306258353,1.2245368983089129,-15459.509591457387,3399.634763096232,-832329.8290155216,1.1012439764400607e7
-0.00198,1.1557793334653408,0.0005340250753437507,40.73639552061666,1.1866744854741114,-18838.392769047176,3320.7527395277007,5.516886719814782e6,1.0187957454507852e7
-0.0019899999999999996,1.156908007521847,0.0005331765752217713,42.23174667086797,1.2526604641096957,-16962.70140148918,3311.4735476993455,6.68060480760677e6,1.0643772831650725e7
-0.002,1.1567046838647033,0.0005278609480540735,41.84774071795758,1.275258590702117,-20082.65479374917,4454.685853144058,2.7901449237788193e7,2.1229564445850506e7
-0.0020100000000000005,1.1577210631296784,0.0005113683095904307,40.25858589898835,1.143905229077599,-14259.181338010836,3516.852199078964,1.8658328596939318e7,1.1907320921334287e7
-0.0020199999999999992,1.158202256629821,0.0005319465649231727,41.60936314419308,1.180916829513849,-16474.029374060072,3225.1788147081556,-2.948734213593564e6,1.0032152303896014e7
-0.0020299999999999997,1.1583632578355514,0.000532863955409183,42.92361853491251,1.2963477545694873,-20551.465469898536,4583.272975905298,3.0038058212380525e7,1.999603200685779e7
-0.00204,1.1600269332502313,0.0005325144782410074,40.485354040499956,1.1296429202570717,-19201.97001964152,2979.1131371736647,4.51972678578104e6,1.0012641283808686e7
-0.0020500000000000006,1.1585059779401372,0.0005298981422564727,40.700311279723685,1.1219212522423185,-17809.226312527935,3222.3870685046622,2.8990645646954617e6,9.83438158159904e6
-0.00206,1.1592800350075936,0.0005148992803595941,39.806782217382874,1.1614068240186863,-15090.059865047124,3096.648274566771,1.0885665933339661e7,1.0687873198640319e7
-0.00207,1.159356867488345,0.0005356745599593623,40.04313935552321,1.1396947698713904,-15876.640463151525,2918.5756693941744,-2.7972873033754174e6,7.180011329778884e6
-0.0020800000000000003,1.1597108167786279,0.0005426865338477713,43.60734838806714,1.3029633310416953,-23068.050672042715,4400.265076385629,2.815449961205043e7,1.892442542625471e7
-0.00209,1.1599625066893553,0.0005277689639836725,41.49574321361625,1.1804900580161197,-18182.774458307635,3212.4891942896493,8.606740283549273e6,9.727457725457093e6
-0.0021000000000000003,1.1605273881414002,0.0005211674705346011,40.968213614505714,1.229498609599538,-22930.430073072046,3480.509474282466,1.7384090660702683e7,1.157276601476298e7
-0.0021100000000000008,1.1605461409463689,0.0005242091314363634,39.74946153843383,1.1813572211840349,-16146.716631277914,3413.2458721117346,1.992180046979227e7,1.2177576087876055e7
-0.0021199999999999995,1.1607855306473178,0.0004802317586878998,39.34903772736298,1.0767566750132034,-15558.757838338312,2975.583073350902,8.591778288155258e6,8.466172647347147e6
-0.00213,1.1617785330753276,0.0005060760785013333,40.1425937217246,1.1933390622864244,-24032.79348774493,3906.683802875835,2.9336928830481697e7,1.4992798730345324e7
-0.0021400000000000004,1.1634807706389312,0.0004934086540857784,39.14086621258939,1.0960824632282218,-15389.69878393026,2893.1967057371835,4.25555233832139e6,8.759591213399133e6
-0.00215,1.1634508259755458,0.0005043852271716768,39.44352011786386,1.0787446235527893,-12080.781389335261,2747.680980029122,-7.944019600295579e6,8.042627514616326e6
-0.0021600000000000005,1.1637918322582617,0.0005290252519518124,38.053238362944185,1.1413196828831391,-16014.18634296511,3040.765178757364,1.0961800937750941e7,9.506771807328708e6
-0.00217,1.1632609164150092,0.0005113639080485186,39.54666542778026,1.125372535272932,-14000.02964567517,3413.5131817305714,1.5443107583535878e7,1.0773369652766502e7
-0.0021799999999999996,1.164535439527936,0.0005062847309018524,39.280517244165964,1.1312429935459305,-16097.43437891884,3175.7260405887423,8.163959754765364e6,1.0097386288334833e7
-0.00219,1.164344494412133,0.000525139556581613,38.409985667874864,1.1195697777933131,-15612.281764745261,2973.7321055254515,3.549188632052589e6,9.489757056114627e6
-0.0022000000000000006,1.1645420447369121,0.0005031529046480397,38.392879659565466,1.120326836213561,-17739.181703722967,3130.972794896899,1.4036466349083373e7,9.520578850652078e6
-0.0022099999999999993,1.165355829861763,0.0005231581423088714,38.926791898380785,1.1078225010501592,-12104.977106436843,2816.534668922826,6.153588562304138e6,7.984303409311833e6
-0.0022199999999999998,1.165912640871828,0.0005072398747143936,38.85417134276236,1.13908813914658,-19098.686996409935,3568.995736458251,2.4031108304493494e7,1.5936010954655698e7
-0.00223,1.166024105617156,0.0004964776659029988,37.81738384878991,1.0443369896196673,-13592.04647249544,2857.799407352255,2.3203311869849474e6,8.03157084380991e6
-0.00224,1.1661612909848627,0.0004989261873271726,38.00875157449146,1.084402136328999,-12889.158670607752,2784.1643937190065,56809.89410271287,7.8599598851336455e6
-0.0022500000000000003,1.166785347306786,0.0005137196099218942,37.90515116045728,1.0560964135147863,-14500.654496454144,2820.571613751154,6.882599466236928e6,8.46512797455909e6
-0.00226,1.1667258828270342,0.0004888969628662526,36.398392386881284,1.0621645218670661,-12426.685978981839,2634.837901788633,6.7569095081021795e6,7.295454041866075e6
-0.0022699999999999994,1.1671429283081034,0.0004870761288746336,38.5546565957582,1.174692880194498,-18943.368199453642,3571.15357148737,2.6397675608769737e7,1.166686169738229e7
-0.00228,1.1677686781671837,0.0004995963799644147,37.50972904572221,1.053617825856331,-9920.92577973975,2803.6684339598232,9.363874168544285e6,9.147410327061467e6
-0.0022900000000000004,1.1680467332384186,0.0005015233268757408,39.12958765354701,1.1448910407645112,-18826.973983356977,3187.2559325917828,1.7369850296426896e7,1.0041949613943957e7
-0.002300000000000001,1.1684787320368017,0.0004904233935639185,36.61321845636261,1.0323559083972171,-9794.062326927002,2649.254654424491,2.0315451997028412e6,7.306945295794289e6
-0.0023099999999999996,1.169025642810189,0.0005055406262299291,35.69767248511424,1.003302955880845,-11634.953905034845,2473.7200444129476,5.952496539658623e6,6.859827753168912e6
-0.00232,1.1694090791230405,0.0005049623482038087,37.70799055906392,1.140759411777963,-11645.63907460158,3208.411181164495,1.2370596340500439e7,1.1535107427048195e7
-0.0023300000000000005,1.169759575293086,0.0005090219358441421,37.6619225832052,1.0660757570775903,-11154.375986370269,2947.7329289326285,4.451142535370145e6,8.5615999402419e6
-0.00234,1.1703745413597937,0.0005150773857174486,36.34027810079655,0.9969287960638296,-11540.44954801189,2627.723180296039,2.207802781715713e6,7.575723516251656e6
-0.0023500000000000005,1.1702594117197398,0.0005238373644121784,38.62673803439043,1.1154031882545419,-12408.067092050713,2907.1389622821807,4.196241162063467e6,8.261939870430446e6
-0.00236,1.1705887340014962,0.0004969873172945174,36.31942534662411,1.0329362864975509,-12058.713425491791,2780.4356128670447,-668025.2528842016,8.64468335890696e6
-0.0023699999999999997,1.1710689189739603,0.000507388250069567,37.09093118541157,1.0378967013618081,-12438.284283797886,2492.7940608702083,821595.2498301879,6.223640522601649e6
-0.00238,1.1710927657503223,0.0004952293579250186,37.69911548938402,1.1180581789051733,-14767.276644340167,3932.667416797641,2.553254391732911e7,2.1485372951309156e7
-0.0023900000000000006,1.1717006834521062,0.0004863927338993319,38.62284334276032,1.1150979207726714,-16874.21514293027,2996.9956853234203,9.046919962257829e6,9.066368890622258e6
-0.0023999999999999994,1.1716353926672338,0.00048385543228505806,34.83286359190024,0.9765917262481001,-11885.412651513876,2714.827540037062,4.565465673920724e6,9.343498926117988e6
-0.00241,1.1731378423992642,0.0005052735917116968,36.93063688746701,1.0719871429456969,-13207.470606296434,2983.0899458535728,1.375710540474858e7,9.702222822780313e6
-0.0024200000000000003,1.1726498592961003,0.0004908907420132036,36.22571137628224,1.0104384885331619,-12548.561623552365,2795.9472818661575,7.469913199276482e6,8.882678517091928e6
-0.00243,1.1733937215799268,0.00047888386690418704,36.60802351058455,1.0764360604531928,-13974.41016753381,2667.453011725732,1.4035520038201904e7,7.35773864065057e6
-0.0024400000000000003,1.174152533776292,0.0004735963556036379,33.814845703283275,0.9055626944478198,-11823.737940627629,2231.667696552561,-306751.47638766683,5.832084997517141e6
-0.002450000000000001,1.1746114714557396,0.0004643987763814545,33.847724187898216,0.953977803248114,-12036.980742598096,2647.471080041585,7.174361654947444e6,9.359324191395456e6
-0.0024599999999999995,1.1753518176665747,0.0004821046422572411,34.02687079836037,0.9283018589075418,-10183.822545259372,2377.204935590355,5.606912816972923e6,6.292611649547063e6
-0.00247,1.1750625326840498,0.00048742160227674186,35.45447500329676,1.0717485156028572,-12955.965596035947,3121.4046285927243,2.4866710702745162e7,1.0503114075141925e7
-0.0024800000000000004,1.175608955315447,0.0005149254853796138,36.28483601165381,1.0652744111185113,-15712.509006796325,3057.4304243561824,1.4500342449068999e7,9.846741319249617e6
-0.002489999999999999,1.175705649277735,0.0004925007101766872,36.38859218514322,0.9734719491019876,-9454.282351577476,2413.261089216654,-5.462378856688625e6,6.060764057516899e6
-0.0024999999999999996,1.1757281498023728,0.0004928051799935987,34.30041200796942,0.92154696894612,-12714.207921698518,2175.7212708815214,-9.185521760858333e6,5.46784446789075e6
-0.00251,1.1769473952328373,0.0004903025308457991,35.84165815110239,1.0844909275194825,-17237.873453936274,3127.5253294528256,2.0569715922129527e7,9.579213934582608e6
-0.0025199999999999997,1.1767962306158681,0.0004952370269975715,35.03646872807035,1.0058446157713485,-8574.690283652502,2438.2063594558904,-2.477058729911158e6,7.51527234986858e6
-0.00253,1.1765313378235769,0.00048598042704770195,35.36375694841662,1.078628491184056,-14155.256067077025,2787.2859834915444,1.6886108453902964e7,8.360530180209062e6
-0.0025400000000000006,1.177047805282434,0.0004995233971111508,34.71179780234186,1.0501282660150175,-15745.270624440962,3403.5409660121163,2.1773831799587112e7,1.41388028666396e7
-0.00255,1.1777546577327667,0.000494411325682712,34.24274669989713,0.8945977988410259,-10951.45765760427,2220.73734105881,-5.329505131064744e6,6.03867846111333e6
-0.0025599999999999998,1.1782562362949587,0.0004983015800109388,35.79048508877297,0.9797160429917314,-11458.771360390716,2410.3293042517503,492237.4639185378,5.9734050020528e6
-0.0025700000000000002,1.179219606738321,0.0004827200203819538,34.27864304713476,1.0146161309140413,-13131.709158966,2672.633540579319,1.0271088205643872e7,7.899698527768144e6
-0.0025800000000000007,1.1795413151954872,0.0004638260271152996,34.021714649314944,1.0051718043157694,-11153.489366566046,2506.1439971109976,6.913877968880769e6,7.801717828099756e6
-0.0025899999999999994,1.1794171879549102,0.0004800494644456368,34.93935090903442,0.923379345434572,-8452.89565177085,2318.9095173527558,-8.838738383843979e6,6.463121063279539e6
-0.0026,1.1790053648672212,0.00045504023665567366,32.11829070864567,0.9323806266875658,-9538.96664228127,1871.0084346989875,-3.777857881524253e6,4.544580707287205e6
-0.0026100000000000003,1.1793119142585622,0.00048487977243821004,33.49033099475803,0.9778303866804761,-10785.463246317573,2692.0707318184673,4.733460075727683e6,8.88041647471734e6
-0.00262,1.1797539390555178,0.0004817778734964914,33.31445573965883,0.9875486066065691,-12826.603267066244,2494.0201809653986,9.44286231858724e6,7.427164440555682e6
-0.0026300000000000004,1.1801365981903555,0.0004680078910156181,33.44403102345506,0.9613198038504488,-9602.893650025533,2250.556339614076,-234677.982090226,6.562673209191445e6
-0.002640000000000001,1.1806226742354178,0.0004664108270538711,30.76328846211599,0.8749362613948479,-8315.120821349421,2116.1411297922614,2.3379829656885057e6,6.442210288123091e6
-0.0026499999999999996,1.1806426014370548,0.00048276077928190636,32.50715378143779,0.9505938869144229,-12499.151168475095,2282.347891188424,82057.78465844652,6.713739836032237e6
-0.00266,1.1813819724093593,0.0004540643446997153,31.717307520585393,0.9407483978008725,-12254.78829876166,2722.188148053233,1.929591964447617e7,1.1904047648080256e7
-0.0026700000000000005,1.1827275386058749,0.0004616001003084251,32.242520379705574,0.9551498491000656,-10633.364085572988,2506.9468282056987,8.652189263530787e6,7.883773091928719e6
-0.0026799999999999992,1.18195079271847,0.00046199280636755405,32.58551226304835,0.9701733216801839,-8666.285819993129,2718.2117006067683,1.044559160845622e7,9.144135598877087e6
-0.0026899999999999997,1.1824966526617973,0.0004586314786116496,30.331591896964415,0.8860758864588886,-10210.23724773817,2173.8139231685177,9.282505664713372e6,6.950690287344275e6
-0.0027,1.182472773598577,0.00046281093559047767,32.05240755133531,0.9302367857924537,-9507.10060667372,2440.107415587857,7.208945020855523e6,8.282488015676171e6
-0.0027099999999999997,1.1837122892269503,0.0004357190648847939,31.789356554548668,0.9013057081895377,-9767.346042825175,2484.3588737121286,3.8750186806145255e6,1.005376963043247e7
-0.00272,1.183502031362695,0.00046922889446875625,30.687220431425413,0.8613355247697406,-7074.077110179072,1946.7419309657766,500444.8256490625,4.850836770594708e6
-0.0027300000000000007,1.1832747711880933,0.000473417007769447,32.736550895518754,0.8971518120453136,-4769.388692655316,2261.761950085323,14322.33958473068,6.021455455378947e6
-0.0027399999999999994,1.1841772998388376,0.0004778314506156268,31.96038108157949,0.9645211689782442,-6579.912760777987,2343.090737266207,3.1815489869522946e6,7.255893245818095e6
-0.00275,1.183834623905957,0.0004764547898043787,32.08694051264153,0.9413166627629459,-11390.609824803454,2956.0975340292043,2.4139323754712757e7,1.300013512305032e7
-0.0027600000000000003,1.1847211167732685,0.00048314163587355935,31.505817364889793,0.9634385166906521,-7959.448997109198,2398.982324937889,1.4981021514333276e7,7.441402922181599e6
-0.00277,1.1848228042213915,0.00047065827460048275,31.995885191330565,0.9554517488761795,-10445.96778114534,2579.191088757602,1.6967312084409304e7,8.33998314655429e6
-0.0027799999999999995,1.1851172377632986,0.00047954397884635843,33.114192475773784,0.9148944923169545,-8928.41311620113,2307.199315529092,2.8066425908984714e6,6.748992038636897e6
-0.00279,1.1862210968491216,0.00046746036523686224,30.633201020201888,0.8897951440960034,-6026.744846397108,2240.7428182692715,2.25179010053616e6,6.722016369684552e6
-0.0028000000000000004,1.1861485846620232,0.0004726587211267649,30.970238340933697,0.8839985650889417,-5192.032822970609,1987.7422069937645,882169.127229478,5.162681419287735e6
-0.00281,1.1858377855937088,0.00045392681965298725,31.851944542615552,0.9077941888187414,-10077.381048276657,2171.711714997892,6.1968841440829765e6,5.589721896664846e6
-0.0028200000000000005,1.1858416935987577,0.0004409089684760223,30.52242671444756,0.8386450953344126,-6371.528616203906,2204.5195862165524,2.769833734355787e6,6.427607762312808e6
-0.00283,1.1869187982342966,0.0004471313975128758,29.93643254281079,0.8035484104254667,-6464.887618563657,1811.9015463940564,-3.2041892551740324e6,4.665893439683212e6
-0.0028399999999999996,1.187299871276166,0.0004678687171872968,30.743982590471948,0.9198975939100819,-8417.330469347788,2235.322075013653,1.0013536575612795e7,6.793086919781444e6
-0.002850000000000001,1.1881019392274779,0.00045453131445192407,30.415561128893515,0.8614250937250281,-7303.522522427052,2148.1394466959746,-231835.7464796437,7.120242177343256e6
-0.0028600000000000006,1.1876465677481114,0.0004626285191230835,31.436536258643745,0.8915969644084046,-9743.977042815352,2206.2820124970144,4.345780770551854e6,5.726945114789614e6
-0.00287,1.1879983423519915,0.0004429584012999271,30.064290593227557,0.9660466842250206,-11333.968783821994,3324.5092641665246,3.189101293659723e7,1.3787593808855912e7
-0.0028799999999999997,1.1885178205468614,0.00044409888369355353,29.569512808701298,0.8368773442970057,-8350.249880740965,1858.586317824604,1.2008131075136454e6,4.536519457438133e6
-0.002890000000000001,1.188385550977682,0.00045934298273551656,31.350738746575047,0.9081164366594476,-7420.516401517834,2148.674043645665,3.706836609636407e6,6.011685337183239e6
-0.002899999999999999,1.1897248350501541,0.00046986133888843404,31.066238494326967,0.8833025739807991,-7929.352147786574,2316.9652788693247,4.7720966758730365e6,7.436625315280054e6
-0.0029100000000000003,1.1896057514779328,0.0004593762052433242,31.851807826524052,0.9407561062162599,-10662.653673926425,2763.7793046706747,9.783586808744729e6,1.0535724554219626e7
-0.00292,1.189272792390104,0.0004566797070649788,31.39034953149921,0.898077885687579,-10102.709047392073,1935.7367076407202,337639.4677213623,4.968812626940104e6
-0.0029299999999999994,1.1900236211437953,0.00044575227308922896,30.635804400608862,0.8698690082611202,-7505.795120760403,2100.770154323776,6.38619780628153e6,5.713464131035419e6
-0.0029400000000000008,1.1890414582574051,0.00045399991411358915,30.448542297977234,0.8609294521508867,-4176.839651944806,2058.677435085975,3.445171151252999e6,5.37178609729853e6
-0.0029500000000000004,1.1907205547588033,0.00046135225732852985,31.772715813841046,0.8675831177476577,-8335.87238120283,2159.3953935668314,3.5944549140151497e6,5.976131033705843e6
-0.00296,1.1907602864017686,0.0004558562120858257,30.794615687677457,0.9199949902385416,-12012.27873249844,2332.966828553021,8.903930972218785e6,6.694918996312613e6
-0.0029699999999999996,1.190934472735121,0.0004407042000335523,29.045588728458544,0.820588662749498,-10190.670347453835,2093.061594812814,4.736143395519597e6,6.775150415626078e6
-0.002980000000000001,1.190536118869957,0.00043651160509197126,29.920090001866146,0.8998256343572597,-8934.81962582882,2331.1837466635393,1.4344875339901468e7,7.423042908307013e6
-0.0029899999999999987,1.1908820658608097,0.0004416311608952804,29.922435184415654,0.8146160587297552,-7390.139560007193,1853.0447854153597,1.389481221450646e6,4.416703263080841e6
-0.003,1.191639847253587,0.0004325519213965308,28.78602604789644,0.8817150472521444,-11571.571402605838,3048.0365438939584,1.8977337730277326e7,1.4682331883300293e7
-0.0030099999999999997,1.1923264008758818,0.0004481206566128141,29.309849672663674,0.8327315737827398,-6641.0855484022795,1895.667563477495,-1.6538777433635793e6,5.117692887877689e6
-0.003020000000000001,1.1918161621527223,0.0004504605939864822,29.681289211487602,0.8157318081162069,-5383.501713621891,1901.1279942552974,-466149.6898671438,4.506081458506727e6
-0.0030300000000000006,1.1925207658810768,0.0004524719180562938,28.650550795168364,0.816979169452943,-8960.800083276694,1840.0004129363776,-591029.8649963071,5.043652386656197e6
-0.00304,1.1930257200170673,0.00044099367222473707,28.53361733479973,0.8148651686050322,-6361.904021159939,1773.3097621738377,1.0468750360784286e6,4.653264044482351e6
-0.0030499999999999998,1.1935832148607746,0.0004263339763565749,29.478930550512175,0.8348411186432427,-10320.28618545076,2074.127856524375,6.209679688703205e6,6.020402848865354e6
-0.0030599999999999994,1.1947522151545757,0.0004714266146086605,30.34833674530304,0.8646752662922155,-6450.709063086262,1921.1464958091378,-805294.0519850103,4.840601146920535e6
-0.0030700000000000007,1.1950978219748298,0.0004247572351868854,28.168788278743943,0.7991324375692873,-8874.458926802881,1967.0303771662243,4.2622453517806865e6,5.770404506379524e6
-0.0030800000000000003,1.1943449253945646,0.0004392939349764028,28.93916763727241,0.818053563657229,-10145.824524609467,1924.104576764973,4.266584534344128e6,5.091550904474995e6
-0.00309,1.1943831357230918,0.0004385514748528119,28.32456284858567,0.7793198786707441,-8467.991123827871,2038.1604421239988,5.302508337685291e6,5.808917232937031e6
-0.0030999999999999995,1.1947098029813892,0.0004374059006502775,29.004646634596934,0.8200616481324975,-4897.049673692362,1884.092940602128,2.4664136501023895e6,5.536870054017697e6
-0.003110000000000001,1.1948078767483357,0.0004499955615132585,29.06138377140766,0.8889969924870595,-11469.108164677236,2251.338257341349,1.478228285595569e7,6.037438652625166e6
-0.0031200000000000004,1.1953275732504407,0.00044448048719728216,28.558731188488665,0.8231459020022236,-5233.67194611951,2084.2760573908986,6.169657067888819e6,5.870003846473464e6
-0.00313,1.1960994444895905,0.0004364125535978637,27.869158161846183,0.8196721217591898,-8373.753369888702,2124.4561479891163,1.0886357503351672e7,5.900662027487925e6
-0.0031400000000000013,1.1960881369017942,0.00041308655459239936,27.152399359916995,0.8094616189401493,-7906.219124796829,1999.5755475063884,8.374983747071893e6,6.722771379090645e6
-0.003149999999999999,1.1953979004280681,0.0004317438427954218,28.371485844949486,0.8393008808069704,-6958.24092201041,1928.4091194633852,5.108544284097085e6,5.172707664141489e6
-0.0031600000000000005,1.1960424767344173,0.000448170341766855,28.82571200835842,0.791505316162223,-2800.640351292045,1619.0009780307482,-4.981258600172259e6,3.7977820783142354e6
-0.00317,1.1970004323521262,0.0004610780606327133,29.229632420737552,0.848587092782848,-9709.723509691878,1837.1588620484185,660272.773205777,4.283359676687316e6
-0.0031799999999999997,1.1971282262180214,0.00044486417027331704,28.222095285869816,0.7993689966042102,-7687.628401695265,1751.2610186476882,1.423757722708376e6,4.4186160914196875e6
-0.0031899999999999993,1.197112685113428,0.0004402085343622074,27.013412140073097,0.783574240250795,-8894.330421771532,1843.1169583954756,5.486765448797238e6,4.791791074241548e6
-0.0032000000000000006,1.1972782585080226,0.0004467031967236119,28.39055825561737,0.7868761286681432,-6591.726082740162,1717.0191396869911,-570883.4628160459,4.458486686150775e6
-0.00321,1.1977777987579044,0.00044385548267514014,28.096888220217902,0.8408656822925307,-9126.56374259977,2085.5709392422973,1.2755409218554975e7,6.399806672525901e6
-0.0032199999999999998,1.1993178492706886,0.00044610254508941385,28.542295748956516,0.7666815606039344,-5732.329115786112,1630.0053278204798,-6.780092590135926e6,4.410808738974637e6
-0.003230000000000001,1.198251897797946,0.00043488207159526123,28.40759974059904,0.8397724850195679,-7018.125099222139,2310.4365891548614,1.1635197777459567e7,7.854946634951309e6
-0.003239999999999999,1.1987884119264496,0.00043110013779137853,27.373005545669105,0.7719983914773958,-5735.388728642808,1706.4265790470054,6.257363967648395e6,4.1536145424924856e6
-0.0032500000000000003,1.198975151623092,0.0004293540331762717,26.57692716420254,0.7881253722904904,-9773.18757754045,1919.583246086573,9.006639709028067e6,5.106396398108023e6
-0.00326,1.199175009753684,0.0004304471982750662,27.525583368162888,0.7977231744343898,-4924.7668876570815,1695.174584908268,5.481508905272272e6,3.9070826129008913e6
-0.003270000000000001,1.199864817500922,0.00042354958652830277,26.972610815832216,0.7411101587458119,-6629.685617441478,1467.200473896795,-4.427532298899279e6,4.0354844531700434e6
-0.003279999999999999,1.2002409152322568,0.0004178691109483377,26.695687538106352,0.7471063931996335,-7497.057472442303,1688.1566659302473,1.9320997790421292e6,3.87372816004699e6
-0.0032900000000000004,1.1997437598281007,0.0004233371602953756,27.415528015361364,0.7985973295474441,-7972.914108922007,2002.1153685433592,6.3749712155973045e6,5.626711065446082e6
-0.0033,1.200132018495293,0.0004296691653610532,26.67922536626181,0.7634520848924123,-9151.83483949752,1825.7247129639738,4.667718714276787e6,4.904483251693731e6
-0.0033099999999999996,1.2007754108079294,0.000436245205536108,27.110485373873043,0.7810881672137078,-9921.942730115736,2031.057944419846,6.532603527563918e6,6.507495100463636e6
-0.003320000000000001,1.2012075182104165,0.00043316362744513575,27.256895475031445,0.8512498201579901,-7044.547995215272,2349.9951725184937,1.5223002992128314e7,9.632478184025517e6
-0.0033300000000000005,1.2007798264480143,0.0004423226508086659,27.69703247919374,0.7737554183551911,-6176.453178432275,1677.8284151678322,457071.41827950225,3.8544297534584356e6
-0.00334,1.2016896357883737,0.0004225240387391202,26.83087387524774,0.8323333606208779,-6202.57421493995,2497.1256961683644,1.7622495662265684e7,1.0919914058682006e7
-0.0033499999999999997,1.2020637938634264,0.0004152763526417055,26.205931900561513,0.7629228330845605,-5646.364484423195,1722.1226550604288,7.346717968352614e6,4.201033167840434e6
-0.003360000000000001,1.2019823528347766,0.00041533469067296636,25.906339223200696,0.6815235520363282,-7172.846353586378,1523.4624796835287,59024.282016817284,3.4171036352855973e6
-0.003369999999999999,1.2021844614076527,0.00041138099392525236,26.847274672267897,0.7554834901307248,-6094.229652768327,1942.2066277040508,3.1142986028367537e6,6.518174682652454e6
-0.00338,1.2026825120025861,0.0004261593300313753,27.042188514336484,0.7389004174565827,-6422.682240235518,1804.433765112755,4.1799128551402297e6,4.742040394861251e6
-0.00339,1.2025706321440117,0.0004221220303806624,28.040493427873802,0.7441398042320686,-7034.044377904944,1702.4742366577093,3.102709413420662e6,4.864961026729981e6
-0.0033999999999999994,1.2029226929523282,0.0004344070619531202,26.96732191928812,0.7724459552030883,-7544.700719709837,1887.7502313465409,6.022759967358478e6,4.636214644361175e6
-0.0034100000000000007,1.2037750671911394,0.00042466073497735837,26.98169326318948,0.7765839781052972,-6650.752099685436,1591.0899728748564,-1.5365945901341217e6,3.4247477161332117e6
-0.0034200000000000003,1.2039167092464853,0.0004228930694782232,26.220752920116084,0.7065498689224221,-5534.977822723495,1473.1873492503967,-5.379366327385224e6,3.731588430492165e6
-0.00343,1.2042168636679556,0.0004200698556502575,26.641902734229635,0.733729206506056,-6111.4259505811,1620.6181107157029,-1.4164150664769432e6,4.471388376651318e6
-0.0034399999999999995,1.2043289294391433,0.00040876835272714556,26.81362873237755,0.7417380131777301,-6697.980840794277,1689.0865678238843,2.203851440802124e6,4.501660144442827e6
-0.003450000000000001,1.2047262488308723,0.0004343397922865,25.97988497443222,0.7308650381131372,-4809.23345698945,1457.2181771042533,857939.9230583529,3.187468818256954e6
-0.0034600000000000004,1.2050392252221365,0.0004055569013447349,24.950258963900442,0.7055748209074703,-5457.328094112542,1468.5783446231421,1.0906634852509715e6,3.5241734915518537e6
-0.00347,1.2050321415845102,0.00041965550666533903,25.00785987960756,0.7155979240319924,-4801.323457132396,1536.3680936244277,3.5675126549172765e6,3.8230560931139872e6
-0.0034799999999999996,1.205238146788903,0.0004216358110054924,24.8833937204766,0.6866534881927927,-4068.708776356362,1470.5940597962904,-183017.9098029547,3.695627291163644e6
-0.003489999999999999,1.2061841529445527,0.0004031769974569261,25.223996970132053,0.730686498789798,-4629.8206461650925,1430.3562100921072,-1.6599953444614294e6,3.161407831423468e6
-0.0035000000000000005,1.2054592785994866,0.0004215926882413641,26.042361517612008,0.7756527930022133,-7905.89827842802,1904.7130985366086,9.535120885403631e6,5.35107547359711e6
-0.00351,1.206301978470744,0.0004045355241681898,25.43202833015844,0.6785529041671796,-2238.828703563562,1464.7289988558102,-1.7343515554887273e6,3.2482624977072794e6
-0.0035200000000000014,1.2065628248988864,0.0003956359441512694,24.546916011274018,0.7216929282543256,-3723.218435895925,1545.9224061116772,2.26040428410406e6,4.253354231795652e6
-0.0035299999999999993,1.206235360694471,0.00039563606129401743,24.76693249312283,0.6883713088965859,-5060.972262046174,1653.2323014470264,4.495280143898016e6,4.268433354180119e6
-0.0035400000000000006,1.207009986016292,0.0004113565820793069,24.955856586368252,0.697823396289639,-6495.88052133166,1438.88108671114,416616.81710364204,3.0320281390590426e6
-0.00355,1.2070760480456162,0.000404804109337048,26.320767691916274,0.7572493549162518,-6389.111738042982,1782.648041595416,4.918256504282805e6,4.728245665289921e6
-0.00356,1.2071967592723807,0.0004221721879913176,26.046812861711526,0.8021571907437363,-6779.0994497221745,2340.950370214234,1.719612676671959e7,9.414127265537772e6
-0.0035699999999999994,1.2069023557187126,0.00040783031150251164,24.58394924346744,0.7125459229139862,-4578.406626083784,1530.3818456661002,2.6762843678015065e6,3.947644555751722e6
-0.0035800000000000007,1.2073869947755502,0.00041699916475731026,25.30974858102692,0.6999720098312764,-6398.150080471531,1344.5042198232404,-2.8121840935828085e6,3.006402721027866e6
-0.0035900000000000003,1.2078475383757465,0.0004255077005151485,26.178771011643825,0.7220708515836155,-5885.905947361778,1804.5240497241555,3.166099741633391e6,4.993145262420645e6
-0.0036,1.208155494774096,0.000412607405620786,25.30744677338579,0.7257555841579783,-4095.163310145561,1621.0733835212063,3.059835949521442e6,4.54788799948596e6
-0.0036100000000000012,1.2081746460314962,0.00040697717861232,24.791179582847196,0.7418892490029382,-6436.8314586783345,1662.625775089707,4.210575442681396e6,3.740857998554906e6
-0.003619999999999999,1.2085699270887673,0.00039721914166630367,25.00889693314581,0.6795843124219902,-6129.015266866667,1452.7698109427843,-554828.1719091309,3.2410057388248844e6
-0.0036300000000000004,1.208886730488147,0.00040947623341824766,25.328986626340104,0.6418341614557548,-4588.928616559181,1364.5637371521882,-7.465634534170327e6,2.942352814581304e6
-0.00364,1.2090153663400154,0.0004161572268526211,25.807668637058566,0.779538835429135,-6441.921429056161,2028.6301360710113,1.1720975205564182e7,7.235539418241354e6
-0.0036499999999999996,1.2094159537376514,0.00040455702099193806,24.508909541444797,0.6881364940299576,-4031.9796970736816,1721.234148710616,4.451696895322247e6,4.813251129424549e6
-0.003659999999999999,1.2102142788869252,0.0004023329948734318,26.188959960913536,0.7536275315443787,-7598.043209328387,1623.836727969436,1.9843954404077593e6,3.7055855039321645e6
-0.0036700000000000005,1.2095540587127602,0.0004140287419539345,25.2868348185245,0.7199568828355969,-7810.208812884761,1593.66604265287,4.017249123886382e6,3.846797883113186e6
-0.00368,1.2094506035294652,0.00039374677285506184,24.68781706842121,0.721058069742445,-5989.455602798334,1676.7186270901384,4.813461030955502e6,4.8263065109427655e6
-0.0036899999999999997,1.2098810211939646,0.000400936634058948,24.701174805589442,0.7126816356591374,-6620.130498110765,1471.3959717891837,4.909388957224159e6,3.3980549105602507e6
-0.003700000000000001,1.21042960341451,0.00037871552203605263,23.853450539271375,0.6821422845080647,-3087.3818710500345,1382.6245670631527,1.927630715325504e6,2.812488329224629e6
-0.003709999999999999,1.211174332933947,0.0004033601841528116,24.118832755452726,0.6513394682182863,-3344.5645573080596,1292.3499030810144,-3.543911993989e6,2.546776617810856e6
-0.00372,1.2117135922167748,0.00040434222347572146,24.460888655114413,0.7046723556801779,-5127.384039126737,1456.4360365640257,3.5193023804572625e6,3.3965078108934886e6
-0.00373,1.2112728108363982,0.00039122869757759977,23.535976467102394,0.674727158042471,-5574.27455879496,1917.0542749864221,2.2918483063890287e6,8.73080631303098e6
-0.0037399999999999994,1.2121950081703459,0.00042184458855442145,24.898093678792584,0.6685821706188757,-3289.0073320250344,1319.3845029136796,-6.336757326198705e6,2.9477102923894855e6
-0.0037500000000000007,1.211943367440505,0.0003999962146566253,25.31657750890534,0.7725770323855764,-8787.04156519354,2338.0846013971186,1.589034776049061e7,1.0018383513941906e7
-0.0037600000000000003,1.2130550076897584,0.00038776136630909187,23.834372652005662,0.7166706851247991,-7686.6101906661825,1744.8585858704753,9.13548658194701e6,5.446907684377755e6
-0.00377,1.2133115714867908,0.00040359432138455884,23.42927692815385,0.6604015327465497,-5060.462323113298,1299.159309499024,-1.1623336811562532e6,2.940126383466451e6
-0.0037799999999999995,1.2125424929807012,0.0003901457972279534,24.32583820839366,0.6874856874482056,-4851.295244100023,1419.1166987309261,320326.5600537598,3.3476208629118837e6
-0.003790000000000001,1.213092539689481,0.00042021544958679036,25.05277647681277,0.6612394924748101,-4430.163378348548,1335.225086971443,-5.67705177422335e6,2.9842576275975313e6
-0.0038000000000000004,1.2123295877009597,0.0004028440669110008,24.622305057078343,0.7063193186886055,-7048.459473455082,1593.6374552377488,4.886123575316576e6,4.1828214365793047e6
-0.00381,1.2137396341748878,0.00040193620512360444,24.380559704973088,0.7104624863378634,-4146.098419595278,1534.514004792442,4.625140481680807e6,3.6068210990366978e6
-0.0038199999999999996,1.2141718147395302,0.000412737383520509,24.68281986757254,0.6957650465464621,-6839.189449307632,1404.6415278137893,-1.4203141183382696e6,3.0622784172928357e6
-0.003830000000000001,1.2138379448804044,0.0004061863388073499,23.94497153934097,0.6643236369756885,-5304.336497059007,1278.7371599436874,-98481.25238218973,2.8118265658528036e6
-0.0038400000000000005,1.2135944482810126,0.0003933458676159001,22.75632432762141,0.6681320671123381,-5545.173314665532,1273.7628075012026,2.6250369176738514e6,2.693476170046626e6
-0.00385,1.2139517064694998,0.0004010686872414168,24.548710106740685,0.6898966668717806,-4675.654273413885,1387.6028487540618,341142.57471212023,3.0281350184148806e6
-0.0038599999999999997,1.2134834898359563,0.0004018228326741045,24.69679616719999,0.7166905664282708,-3963.3533179005117,1834.7449710618591,7.1610825779535435e6,6.037929696584078e6
-0.0038699999999999993,1.214600732560966,0.0004041122467474699,23.127840871409692,0.5974215550034729,-5633.014650217359,1129.0391120174006,-3.8177780400594417e6,2.114355929190623e6
-0.0038800000000000006,1.2151880837280968,0.0003705144264451785,23.26426220306787,0.6727502174917822,-5229.362622904493,1308.5069414908507,1.9924811662688756e6,2.962353067235427e6
-0.0038900000000000002,1.2152066842278741,0.00037736971330753317,23.05883085085421,0.6178530403605339,-4425.740985243895,1232.3359860702017,-2.510171577870293e6,2.6783233670663713e6
-0.0039,1.2158047694932461,0.00039559250617157905,24.301483257906206,0.7469124648347547,-6130.496012977556,2381.589654345533,1.2779963913109628e7,1.2329906628245464e7
-0.003909999999999999,1.2157911281586167,0.00041197536251983254,24.528742239647407,0.7063514788257609,-3346.7137007716615,1391.1851937889032,-1.7993275085969325e6,3.770857873030757e6
-0.003920000000000001,1.2158934083974056,0.0003785654802987689,22.341336918989313,0.6512316333041704,-3026.538270326667,1379.3204994911753,5.563650367183267e6,3.249532711965297e6
-0.00393,1.2166631869589455,0.00039410006004728804,22.841742809528952,0.6431167050926012,-3648.957032846789,1288.4004763959028,-464306.29014157585,2.665468868768301e6
-0.00394,1.2166996385822788,0.00040479266545925504,23.112756836780203,0.6630137397952055,-4807.970163431996,1297.551065245302,1.4581344315216804e6,2.953456603952424e6
-0.0039499999999999995,1.2163575124945887,0.0004035356495658504,23.55901464790398,0.6499389270941253,-4662.262083802379,1320.3302157679427,-357343.2534475868,2.9935901740868227e6
-0.003959999999999999,1.2169647526362535,0.0003964112576877746,23.177191824444,0.6347467883659015,-4716.022094853761,1303.5803554712363,-94793.92371098786,3.0675500009464137e6
-0.0039700000000000004,1.2166666324670543,0.00039296593001662036,24.289014566243683,0.69639199754053,-5533.779672246757,1484.7921713828275,3.689069067472135e6,3.296155759904086e6
-0.00398,1.2177520430590643,0.0003982500689767803,23.27945224365582,0.6671543855465111,-6211.546627245237,1391.1180701602382,2.183838724884898e6,3.7465045933775646e6
-0.00399,1.2177725184305506,0.00039711240468584514,23.777004887833314,0.6726602308881885,-5304.238777836553,1371.2351733249789,-539104.0247219387,2.936649339179219e6
-0.003999999999999999,1.2181948638631686,0.00040024732894560345,23.411717534363344,0.6730969445084416,-7427.837381448245,1445.550978251147,3.193408663732554e6,3.833899927329668e6
-0.0040100000000000005,1.218480335420412,0.00039658334398347646,22.87323996529561,0.665212846042337,-5619.541173686754,1535.0201419051118,5.52837787657636e6,4.392497522681649e6
-0.00402,1.2185051887591636,0.000406368355146708,23.60836706670349,0.6520457341226307,-4418.74051535275,1382.8060524147786,388503.9425622804,3.008781092313475e6
-0.00403,1.2182500702005952,0.00040942940762797375,23.672578048548097,0.6662929727582022,-4065.103599987247,1301.2249320817416,968543.4768868573,2.7410638156648926e6
-0.004040000000000001,1.2186383785074257,0.0003659578928358673,21.479586252236768,0.6241171493283871,-3528.6778210858424,1213.8226890600731,4.0936191283796127e6,3.0305106417887616e6
-0.004050000000000001,1.2186325293860267,0.0003994496616379516,22.073558431130486,0.6439664411552577,-6225.540772460939,1271.5947059832104,3.1521926815611213e6,2.985926469978235e6
-0.00406,1.219403992983604,0.0003980242632712606,23.021872247137306,0.6060692468169487,-2490.4777739565197,1232.4824341945346,-1.2455830823279202e6,2.5817794985862584e6
-0.00407,1.2201536583728074,0.00039929562464597923,23.11476981572043,0.64744827230253,-4414.332589110366,1345.5871774978852,-819663.5287262133,3.3430373632440623e6
-0.004080000000000001,1.2202979689454516,0.0003775913044854506,21.57728085805025,0.5971829709630183,-3550.0467693007868,1065.0872355985289,-3.642414615609293e6,2.1809906885368284e6
-0.004089999999999999,1.220767922092487,0.00038263158608326723,22.02140428478522,0.6231578523017518,-3939.722766946353,1187.8165488238462,1.0326739986555714e6,2.5618481750283292e6
-0.0041,1.2203578099567263,0.00039012601941509857,22.61119314426342,0.6549879457725815,-3413.9027042195503,1492.4440954899271,5.658962854471498e6,3.892006206502306e6
-0.00411,1.22157554646639,0.00040619545019411526,22.853293837063106,0.6300879998890898,-3995.0731966538824,1302.979844998433,-946698.5764897473,3.3410991736487965e6
-0.0041199999999999995,1.2205142410880536,0.00038693496491818216,22.25937197558704,0.6649272654197352,-5228.318832241877,1486.9456685665052,6.061819976258475e6,4.49969656582079e6
-0.004130000000000001,1.220869337856118,0.0003812295600821135,23.017874624755972,0.6572570583582157,-6590.230061182984,1458.4528732181357,3.2645785360433115e6,3.7613390001708036e6
-0.0041400000000000005,1.2205213909362251,0.0003970898196442886,22.907799577035824,0.6807768323800448,-5518.783157765107,1519.8197340373454,8.49194623935861e6,3.930411553464525e6
-0.00415,1.2212808941926874,0.00038796494047782434,23.160275064932975,0.6323236973669543,-4784.908368678331,1169.4753618187224,-3.768882792728715e6,2.319974010834682e6
-0.00416,1.2215933820999842,0.00037865941981399297,22.094338733500603,0.6473974017397929,-3602.7229970074613,1419.8513625051123,3.2612703532857616e6,4.326911799534098e6
-0.004170000000000001,1.22190773642606,0.00037869192436911794,21.258373582604044,0.6172951073037218,-5109.8049236305815,1317.536710545901,4.1539178261140315e6,3.2066761927908305e6
-0.004179999999999999,1.2220734798804709,0.00038975830872236346,21.608548957925255,0.5977650209907036,-4498.396189859961,1163.9978048517617,-1.1552241152432025e6,2.3462525456658266e6
-0.00419,1.2223651251815628,0.0003732983261876974,21.618191037791405,0.6540485764140054,-5256.449539936057,1128.176268320524,1.441251667945e6,2.520469493363633e6
-0.0042,1.2219458064369246,0.0003814348280272054,22.410356532730262,0.6449640395787346,-5246.4669270052955,1560.291788035584,6.840850533086953e6,4.535371528579554e6
-0.004209999999999999,1.22243823118446,0.00038346470879417795,21.531204712809668,0.5842703384546162,-4877.7465637129,1211.6917340049258,-1.0241420143921054e6,2.981567145835931e6
-0.004220000000000001,1.2231027466533262,0.0003913422996907256,22.18307866665082,0.6013467374072999,-2334.0265643589323,1109.6176488088217,-4.258483302862563e6,2.3702544162930897e6
-0.00423,1.2229769671737516,0.0003781785837111049,22.011601051232482,0.6127674386612506,-4509.091033012116,1106.7940314305608,-4.357640236347363e6,2.2450960014882805e6
-0.00424,1.2230876637251387,0.0003842427245626353,22.6856215079483,0.6613586544822879,-4267.768119017365,1128.6222006186863,-3.9681919229083303e6,2.4027694008037485e6
-0.0042499999999999994,1.2233536953926187,0.00039479854273083263,22.390457240290512,0.6108953980958495,-4536.782375585506,1186.5531929630172,-598704.1196195823,2.613124271867584e6
-0.004260000000000001,1.223930891004561,0.0003735619853062459,21.31133453687676,0.5799568548084987,-3951.891752450919,1242.1519840644382,-1.6940747388487868e6,2.697709516861515e6
-0.00427,1.2240614654562574,0.00038219846290407877,22.204798647398096,0.6284227452271448,-4889.677969706076,1428.2828259276334,930094.5761537999,4.081689269287171e6
-0.00428,1.2237122229633228,0.0003719412440134639,20.50707788550911,0.581951627788723,-3444.888021121703,1169.343075036502,1.2015048195887043e6,2.439854762208371e6
-0.0042899999999999995,1.2243494652521754,0.0003680985124913642,20.828129615061766,0.5906146569237453,-2886.4827291565925,1128.7691167758,646191.1116540862,2.5258204071229473e6
-0.004300000000000001,1.2254971992603518,0.0003836462171930527,20.87582139691205,0.5825898022259993,-2787.3648494230897,1064.97968620329,-808104.9451086604,2.3690517250545514e6
-0.0043100000000000005,1.2248577913028893,0.00040445970009290885,22.174931363005328,0.5808331386355363,-2466.39669050018,1053.8840068256586,-4.8855933636232875e6,2.1049449847045015e6
-0.00432,1.2255086067116405,0.00037437385419681756,21.928412953428662,0.6030957384597971,-1339.284529497557,1215.4515693033675,-752071.7108133644,2.869506974542847e6
-0.004330000000000001,1.2250144912053567,0.00037428740895032874,21.370503841364485,0.6212756646080076,-4915.4136543213,1562.2326907873435,5.661558395115807e6,4.776601446241189e6
-0.004339999999999999,1.2253245163313005,0.0003889319841240586,21.015490710373022,0.6137400738777755,-3284.654901024831,1294.9443713217247,6.516031574403935e6,3.1735993439317527e6
-0.004350000000000001,1.2258379370429016,0.00036314910067836143,21.701950489879454,0.6178572088784855,-3084.073583133593,1273.627782587039,813034.4102382766,3.3198435014081453e6
-0.00436,1.2262636953371484,0.0003764543651429087,21.73560587058183,0.6038252427398629,-4912.640002600818,1202.3320416960219,-1.838059451692964e6,2.774295577210309e6
-0.00437,1.226852740381793,0.0003866291449976941,21.740385367359284,0.6117798433980685,-3145.05944626285,1213.495725916583,2.1364358816538574e6,2.4978643389003263e6
-0.004379999999999999,1.2270543612691645,0.0003838316654069369,21.074459721717318,0.603485421014244,-4563.346501688154,1191.3278533735934,2.837392422037647e6,2.6238917539447723e6
-0.004390000000000001,1.2260722697642967,0.0003886662540382254,21.645174458023526,0.6082926200944324,-5739.279905024128,1448.3529801775733,4.3352628804342225e6,4.215307256589646e6
-0.0044,1.2266457279418996,0.00037707501194231903,21.064812495062338,0.5653191541147821,-2362.8567794367414,1088.6831322999628,-3.6829509828675836e6,2.4133540992213977e6
-0.00441,1.2271859511601921,0.0003739434570164688,20.458841447293175,0.594520325689425,-4246.9221535123625,1331.9302732455644,4.95014599201912e6,3.821181738883696e6
-0.004420000000000001,1.2274479317001787,0.0003632758707077212,20.681636526869,0.613131791233896,-3210.267301144841,1400.2506729687273,5.88752435860599e6,3.18171827934768e6
-0.004429999999999999,1.2280772254088077,0.000366997753384741,19.79220064732267,0.5664761385820175,-2782.3829448123447,1215.1456600405447,1.097301071259949e6,3.7194895357949347e6
-0.00444,1.2275974700961882,0.00037557233141957225,20.374731239896956,0.5723571573140587,-3542.2386604142434,1062.3070298752798,1.9781717269946435e6,1.8736036471683958e6
-0.00445,1.2278134663312241,0.00038212589798725756,21.212268779928312,0.6463356374337357,-3995.3420607286935,1223.6565418921175,4.13870626952599e6,2.6511992467263076e6
-0.0044599999999999996,1.2282823980096214,0.0003648681629705288,21.17805017064964,0.6134277594445631,-5303.819926445668,1158.4376484680904,3.1249135881333495e6,2.333442111084626e6
-0.004469999999999999,1.228942292880039,0.00038729936989249664,21.574754568492274,0.6183398443045026,-4502.47301137602,1240.8975873668967,3.910825795308988e6,2.6172549692770643e6
-0.0044800000000000005,1.2280062698823901,0.00036601524908723063,20.99774991143417,0.5913686704461828,-4638.752287486894,1279.117855813288,2.629807648080039e6,3.280045095048453e6
-0.00449,1.228907804998422,0.0003886503356334488,20.76651215802246,0.5811121758036538,-3596.653349472504,1118.7895205748189,-478963.9576251339,2.873142910293424e6
-0.0045,1.229140217284466,0.0003778477851748229,20.989982150189206,0.6456590508992393,-5531.594358209465,1722.3812438145749,8.144054757108928e6,7.001245343195943e6
-0.004510000000000001,1.2287959576035663,0.00037673876898518634,21.112092067034176,0.6135094830331648,-3395.1929095643764,1145.6416731915042,2.299745369340849e6,2.4403980320009505e6
-0.004520000000000001,1.229312143408806,0.00037078387032371806,20.351284178835712,0.5851659169206034,-3779.9517967642796,1093.4549332204824,563109.518604741,2.632453487614031e6
-0.00453,1.2296354015213773,0.00036958552271512544,21.444207673204108,0.6203925568546063,-5048.932762042635,1217.3656685150836,2.131737280953577e6,2.650681465585467e6
-0.00454,1.2305974863931428,0.00037164252440570516,20.220058138282837,0.5717802704568463,-4318.538357412128,1094.9671340500588,2.267757986793378e6,2.2099450839444036e6
-0.004550000000000001,1.229734419335244,0.00037471000935522297,21.442809109731424,0.6413351316221225,-4772.647412819376,1240.5498097092645,2.9401213261752706e6,2.4275443334116125e6
-0.004559999999999999,1.2299232392687036,0.00037265934738199574,20.545301141990308,0.5673726550754618,-1640.6855834311336,1008.811064927939,-2.576355053631531e6,2.0120750843722338e6
-0.00457,1.2304230948813544,0.00037183437463720047,20.57143588996865,0.5994059910318593,-2930.1477251171805,1126.1892324217815,1.052605196397445e6,2.6540705863672867e6
-0.00458,1.230524425510834,0.00035127209159395526,19.97983357895908,0.578077431083976,-3015.8024209921946,1212.2411974873364,5.482231806518684e6,2.7273319240807435e6
-0.0045899999999999995,1.2304576489620485,0.0003850221395988396,20.655522652266082,0.5665272221092406,-4417.371868893741,1092.033989862645,489876.0910213725,2.2111634560594205e6
-0.004600000000000001,1.2313528432401666,0.0003678534311416681,20.630565362143873,0.6244557129410994,-3364.9564009426213,1143.3356513509357,4.1056714046928324e6,2.58628369204384e6
-0.00461,1.231044095121383,0.0003768833579255191,21.067716645194206,0.5823486908792324,-4342.538806653792,1128.8626875895238,498236.2303210906,2.3151085898908754e6
-0.00462,1.2314735559714673,0.0003713497515182103,20.584699421030372,0.5843564265704175,-3234.7348891181355,1211.3991482299875,3.0311089177319645e6,2.7511825762600834e6
-0.00463,1.2309556942317395,0.00038933086508110594,21.40562221443607,0.6174578427152073,-5180.52682191517,1280.9528546826762,4.110027038791647e6,3.1298046444029678e6
-0.004640000000000001,1.2315601704987857,0.00035693993621127535,20.322763144939767,0.5650191350715761,-3245.861848726616,1136.6656686132542,1.73349020324049e6,2.552831203836125e6
-0.0046500000000000005,1.2322828219138298,0.00036890894736209224,20.281786951328996,0.5395483217822502,-2510.608225244488,951.6733250746419,-3.1270916005194653e6,1.7213286203567267e6
-0.00466,1.2327998371580033,0.00036551048433136184,19.110814902002154,0.5909319160386808,-3277.3281746292173,1080.6067593111882,4.536425798876533e6,2.5740169990800614e6
-0.00467,1.232705239740446,0.0003710191174137999,20.171126466074494,0.5878181529391755,-3282.980597337142,1216.063239806144,3.9643248500045827e6,3.0166253240289567e6
-0.004679999999999999,1.2329306988487667,0.000359565071528683,20.682854383150058,0.6126986474267484,-4541.596041284632,1198.10250097359,3.850112216471628e6,3.0979682023286154e6
-0.004690000000000001,1.233602603747271,0.0003700336549095696,20.1233281791652,0.5625089560514892,-2296.879623168818,1111.570986584649,801362.0344607963,2.6133811141719855e6
-0.0047,1.2330402431633003,0.00035333031870339013,19.449212556368973,0.5210590604271254,-3554.4113122154968,1016.7107445929852,-1.089638023442966e6,2.2203421810115133e6
-0.00471,1.2330738801930103,0.000365534338697537,20.70112160081831,0.607087955592557,-5277.9256134123825,1191.4205652096791,4.0268108051249445e6,2.8587031569351633e6
-0.004719999999999999,1.2338794453664188,0.00035357755411308717,20.019174593982886,0.5651599562346964,-2856.8707980333343,1096.9800301472412,827778.9658105519,2.763494026917145e6
-0.004730000000000001,1.2337812587750852,0.000347191376681392,19.026700530920436,0.5410059071861626,-2593.384326194053,986.4188819793676,-851042.3110120745,2.2016309462630753e6
-0.00474,1.234126330185998,0.00036386765746587805,20.07607395230511,0.6142802994889973,-6120.645702413026,1315.7000578983357,1.013502012950946e7,3.3653304689477133e6
-0.00475,1.2342885440889897,0.0003591992221332203,19.632286720330082,0.5444509185101404,-4131.40587697495,1045.583685398164,-1.5711200969927134e6,2.1305009054038357e6
-0.0047599999999999995,1.2346501708539683,0.0003660749109192692,20.119857728535557,0.5906353861691983,-4902.896459983257,1208.0417786860498,2.327352688217689e6,2.5327642467815154e6
-0.004770000000000001,1.2338428942631818,0.00038538249357479034,21.695279828235073,0.56861483117246,-3871.322904839591,1073.487776198204,-4.492518380330098e6,2.0968392450331745e6
-0.00478,1.2339885938271602,0.0003828415192710496,20.49290582306473,0.5694581306339873,-4097.952098972423,1017.4238197409029,1.0313308838439849e6,1.999154278209126e6
-0.00479,1.2340325507560577,0.00036845060247931696,19.624315741320192,0.5644552860314365,-4519.337758531045,1052.7309449920833,313707.25587280875,2.4301342265316965e6
-0.004800000000000001,1.2354691161605595,0.0003493800128698884,19.203586673919897,0.4854827220778786,-2156.3141967543766,849.7734079846421,-4.0461241284191613e6,1.6710848386431215e6
-0.004809999999999999,1.2348855902111655,0.0003603733106139694,20.721237250290095,0.584706160032426,-3403.1044216907862,1097.9294917724283,1.1211189290258742e6,2.249289577928704e6
-0.0048200000000000005,1.2354598947749058,0.00035305598779645646,19.756935317481584,0.5595699679604886,-2115.8062216462085,996.4604039483156,-837937.8720682701,1.992927459518846e6
-0.00483,1.2354842172420186,0.00036297891811486714,19.314110141282537,0.5556233551349293,-3190.7706931402295,1063.0073529144724,1.846342811534667e6,2.519755252076991e6
-0.00484,1.235645947346982,0.0003637045770581746,19.549147559693967,0.5397099575285665,-2269.5117821455096,947.7438363625938,-1.3746414565513695e6,1.8780470286685252e6
-0.004849999999999999,1.2363219658701505,0.0003601171643911921,20.188551552790532,0.544846507029565,-2411.139077582842,1008.0439637903502,-1.3163355462901623e6,1.9860980536698329e6
-0.004860000000000001,1.2359105188522608,0.0003586402938188597,19.284376388157728,0.5117919271427129,-2447.2460048581297,919.2833849772212,-3.767387107464623e6,1.709947428857357e6
-0.00487,1.2367478940573904,0.000362337208946188,19.605077557339804,0.543732898526699,-2855.7885720561335,978.2635258546867,-2.5464349382815897e6,1.9497977515039844e6
-0.00488,1.2367435651122671,0.00036532653389142474,19.67106429086831,0.5642096530598393,-2581.298797363993,918.4401635176798,-333445.56397769187,1.807708092975104e6
-0.004890000000000001,1.2368794487001125,0.0003477034552115102,19.009476767816558,0.5267203594455525,-1674.104087762323,1027.848734200446,1.2899508101573416e6,2.318706165651938e6
-0.004899999999999999,1.2365072921270568,0.00037360011092366866,20.385343498404797,0.5782235471585568,-3007.3738570335336,1165.0514257713971,3.364725243266754e6,2.6262975366892093e6
-0.00491,1.2375874702233935,0.0003738934623028642,19.923961537591275,0.531563054340503,-4136.389420694932,949.2235417134764,-3.029153424625298e6,1.9590518183778105e6
-0.00492,1.2368572353345018,0.0003608418585890205,19.223128153541264,0.5664388994044081,-2479.6130259219217,1103.7328375208076,2.761608235321787e6,2.167158478179299e6
-0.0049299999999999995,1.2376809036357168,0.000350756450216283,19.2619618160691,0.5712326394663553,-3997.2067109075692,1171.5897224731125,4.1790066155361654e6,3.027663989784578e6
-0.004940000000000001,1.238168653826128,0.0003636646193979269,18.481854356686153,0.5365790450890142,-3581.880201711917,893.3478393883888,2.185544108940494e6,1.9266940534372458e6
-0.00495,1.2384099806347728,0.0003629737397926848,19.83787191713038,0.6004175794478548,-3833.337408680346,1356.2038278238922,7.012844217167496e6,3.8843852855387805e6
-0.00496,1.2382961099030845,0.0003526160640802949,18.554350274666547,0.577450098624945,-4609.514072780387,1228.656881457833,8.193293608215058e6,2.9901588487801035e6
-0.00497,1.238045369270424,0.00036492417042114663,18.904089644293837,0.5251607104980694,-2999.348192717629,870.96394656642,-2.25024125766594e6,1.6431983615505307e6
-0.004980000000000001,1.238384109838527,0.0003575838964722584,18.873650459464184,0.5127915096360776,-2823.567813181111,901.9721672877884,-2.0656656636770903e6,1.9199373595535404e6
-0.004989999999999999,1.2382300965649,0.00035369124615832083,18.568251772143054,0.5220166895407553,-2311.0615956495817,989.8992041474568,1.1275279471744501e6,1.8825250225007143e6
-0.005,1.2388337023534892,0.00036914540956773474,19.669817021693248,0.610000807354041,-4463.31120915205,1532.9202294659967,8.859952550976602e6,5.21356475930201e6


==> anc/Figure-2-4/d2_L510_rJ0.16.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2390343954295522,0.00036813304826362403,18.959292645182998,0.5356771131097816,2499.457467792806,1152.3825287463303,1.608135586718574e6,3.1934659528442775e6
0.0049900000000000005,-1.2385893067357339,0.0003587381619416503,19.11978974016375,0.5628796471425289,2609.290676596486,1108.2156152315808,3.284556563255583e6,2.386381935564935e6
0.00498,-1.2388801517555863,0.00036358177881324965,19.255558929092718,0.5855417949466312,1444.7769449262282,1048.1655521060345,1.9523682330833809e6,2.534347170584934e6
0.0049700000000000005,-1.238066247495408,0.00036225096663853093,19.519358562909606,0.5313947013365539,3816.6377052634302,1038.6262658719352,736610.4907036973,2.212932321904722e6
0.00496,-1.2383222016436901,0.00033589559339310127,19.4834827104998,0.5713537905036705,3630.7263258083403,1041.1972496889705,2.350148040423513e6,1.992654208359297e6
0.00495,-1.238616036280325,0.0003671946978090667,19.373258344947693,0.545375121756981,2636.7139329816277,1075.4693470850061,1.2221148027220396e6,2.6950224951158916e6
0.00494,-1.2381182329852842,0.00034161910665411147,18.886076779393132,0.5689161163290262,3101.294671102764,1165.8825736361816,5.350944970292164e6,2.89084283895306e6
0.00493,-1.2378058200469466,0.0003547585196978312,19.015578249527454,0.5349307669931491,2906.074352953194,1046.251934690827,1.5006032548141303e6,2.096714397169786e6
0.00492,-1.2373360772383322,0.00036841385815024704,19.605449109219553,0.5417377061009051,4266.784372111729,969.7380105109437,-2.110209159028285e6,2.1415115470721535e6
0.00491,-1.2372960646519822,0.000355180382629183,19.559903054488004,0.5509544089270471,3259.1987174519177,1060.5537373091936,1.6998231855671648e6,2.3015748063919814e6
0.0049,-1.2371024250397031,0.0003471682021928884,19.41734930177051,0.5437139908509974,3168.761105416101,1009.0194597533966,-233325.77313291244,2.2523386021166462e6
0.00489,-1.2369555389138933,0.0003665503284399585,19.91006118458213,0.5664762526827125,4632.34901192681,1256.4667205341736,3.769761133468504e6,3.2301984501563683e6
0.00488,-1.2372420267787014,0.00035713191122675893,19.232925558087736,0.5522465292549427,1871.8157320607102,1064.736008338681,1.8151951665517406e6,2.1598650551204113e6
0.00487,-1.2361913978440868,0.0003694081688211209,19.474209520940715,0.5888671685317123,2840.520060007689,1015.1937972363969,2.766603894101548e6,2.0121557851663972e6
0.00486,-1.2362581508773611,0.0003639993282999288,19.337396656902094,0.5352194704697241,3324.9276098681207,1061.9789160859987,655225.2821557139,2.5857468038853784e6
0.00485,-1.2354441027044005,0.00035928484125060626,19.84184889241486,0.5845497994780343,3050.533089532034,1127.0089812150045,2.138521883944964e6,2.2740913778026653e6
0.00484,-1.2360738200337245,0.00037142073591959384,19.546525876660777,0.5539174559708241,3599.2560781343122,1063.2853746556632,508153.0389700881,2.216152548528713e6
0.00483,-1.2357454150093532,0.0003504523972491531,19.168783663159513,0.5291805468022786,2979.132082413764,963.0011565736758,-441977.53491574276,2.0983645290445834e6
0.0048200000000000005,-1.23557474369622,0.0003606019221349414,19.803334166883364,0.5311055499953775,3488.8770921080563,980.017008927448,-451500.28665598884,2.008790315986167e6
0.00481,-1.2354102619407568,0.0003648075089295703,20.214866904856216,0.5598570147139456,4126.065612587904,1096.6129846178253,887736.2388903422,2.361542822898285e6
0.0048000000000000004,-1.2355528110704943,0.0003510003561806374,19.57917567704847,0.5218238778838992,2944.078676640845,911.7922857550029,-2.3971184781588186e6,1.8856484605633912e6
0.00479,-1.2351557720413229,0.0003657934212066528,19.93579941487072,0.5538591001920704,2096.808285110712,920.5770961861563,-1.8048706326990249e6,1.849180808000503e6
0.00478,-1.235015300551859,0.00037504539993242253,19.66709420278578,0.5483778985110984,2803.5685213429388,1023.1066480343133,1.7370774066401662e6,2.0528693357283473e6
0.00477,-1.2346469627384478,0.00036090004850345596,19.385342536239015,0.5603031168995495,4622.021710194204,1083.7992185254832,4.124193634010049e6,2.3610986027759644e6
0.00476,-1.2352319516683663,0.00034948891230907313,18.510715344167018,0.5362138701535352,1974.3285276972767,899.8193008884019,-520176.184268134,1.6143598424512593e6
0.00475,-1.234095464931603,0.00035321049391223686,19.170342831179493,0.541060654120651,2251.329151158626,1040.489701920726,1.2113996605062063e6,2.4708283191129155e6
0.00474,-1.234057082342715,0.0003617728926721155,20.500045336642437,0.5538297941930488,4140.555546749876,986.25985738108,-3.445097019301885e6,1.8324148070974494e6
0.00473,-1.233626757072521,0.00035802444366727504,20.07226598283186,0.5465561913704835,4395.462742956461,971.8710370085483,-1.7674959597326652e6,1.8363170071772407e6
0.00472,-1.2336137246091439,0.0003770436430990661,20.82590198085258,0.610917060485238,4260.455556717903,1252.6225882633312,2.78387968744292e6,2.813572130080493e6
0.00471,-1.2334166631484582,0.00036683422423772845,20.61220552625942,0.5471775257956749,2134.8933593966794,1057.2363564147593,-4.301255801067706e6,2.0875285776958305e6
0.0047,-1.2331152664319978,0.0003710316946449579,20.45323445070861,0.541308049987277,3297.6489351991563,1036.9049911118598,-3.2982729908759757e6,1.9475136994628194e6
0.00469,-1.2335905825721052,0.000348196265790581,18.770617852181697,0.5438722983011625,2331.404004756689,1077.7393923666527,3.938998319457043e6,2.44804542939754e6
0.00468,-1.233248229135145,0.0003668637191153012,19.44657007484011,0.5292913175943327,3374.0225011181647,953.0374955250221,-1.0191518791929268e6,1.9595481594048538e6
0.0046700000000000005,-1.232749569703639,0.000368097995379901,19.545318214098188,0.5257007471430339,2597.0572738398578,1117.3328438244064,-605673.3975569742,2.6392690217547137e6
0.00466,-1.2329778349790328,0.0003687276169147106,19.509309389612604,0.5664488882786242,3671.78411331959,1094.6125867475437,2.8948677300220607e6,2.4008116629130077e6
0.00465,-1.2316584219104667,0.0003651128353781623,20.49403541410293,0.5868429287336587,3184.503017211398,1127.2711054586123,2.645649511743387e6,2.4212259905650266e6
0.00464,-1.2316941214397645,0.00036796771377360004,20.096381869708217,0.5869037788304045,5124.288959024185,1147.477743228514,1.9445818843757287e6,2.438624658525242e6
0.0046300000000000004,-1.2318530697465877,0.00038556227540323715,21.750525338342268,0.6212489061639477,3605.6943189385947,1314.5763207816697,5.793566615960057e6,2.743007604572039e6
0.00462,-1.2313527764187957,0.0003713420548008833,19.967375320144853,0.5454846719115095,3983.2353060273003,960.5652160441864,-412404.37553712237,1.8490098533590608e6
0.00461,-1.2312376495472217,0.00038272026299747365,20.545463325134286,0.6067993707838117,5081.45729143469,1160.9465603402639,3.838146896465518e6,2.4055337589725233e6
0.0046,-1.2307086458860783,0.0003728941077024998,19.634244514423674,0.5011828922799303,2785.93762895164,950.9818499399323,-3.11335393587807e6,1.983604335657449e6
0.00459,-1.2312423354096336,0.0003743694339802199,19.69459947196567,0.532013048332427,4497.762438779084,950.5959683333556,-2.199749215907412e6,2.0354329317302713e6
0.00458,-1.230630131282465,0.0003765685635710801,20.822671370626413,0.6181317332578863,3100.4023999922883,1159.440929141411,3.0256796044267877e6,2.272117202638412e6
0.00457,-1.2301159177502068,0.0003802394684563671,21.053552914063484,0.6004076645790883,3532.712500713328,1236.5252173900237,3.7645417580708712e6,2.5353815390513227e6
0.00456,-1.2296836232332258,0.00038571978542717363,20.834071454940148,0.5943672290879141,4510.981447870556,1120.2970906115872,-1.1200727977458283e6,2.5216693713878826e6
0.00455,-1.2293762677282247,0.00036226248884006643,19.45156362894358,0.5825251754697038,3557.707411203031,1298.3479576703076,5.384335887352218e6,4.279346005847712e6
0.00454,-1.2297413286269199,0.0003850743169133897,21.157162747592796,0.5822190897783757,3024.200893565289,1147.6443411097684,643033.8111194432,2.347642305534903e6
0.00453,-1.2302153019152255,0.00034927528089268646,19.935800721522458,0.5813625325098811,3956.0547062208443,1177.8715253046246,2.0281378889283128e6,2.9300498986541415e6
0.00452,-1.2292147628056915,0.00036053112796653926,20.664519979954555,0.5941517688644775,3864.5540171160137,1114.8163229324418,1.1541888025575224e6,2.175473432108367e6
0.00451,-1.2291725866284249,0.0003653734318051751,20.65214417391579,0.5765778197107174,3359.5531663979223,979.4831327041555,-1.3451263039115674e6,1.9167417625098317e6
0.0045000000000000005,-1.2290692818065552,0.0003605531809395015,20.857373598157178,0.5918583579234155,3235.587426436269,1029.1656258287746,-1.4545962753936893e6,2.1436322107944707e6
0.00449,-1.2297404409275026,0.00038143967780563846,20.98301277737739,0.6355680972879562,5649.491927515441,1387.66842354973,7.276411035950286e6,3.5633956897137314e6
0.00448,-1.2281959773744884,0.0003820792847968478,20.93474061161766,0.5927657746764842,3980.0667373025344,1136.6877938822033,1.7686528333881681e6,2.4004964986290107e6
0.00447,-1.2286655652122034,0.00037256088991109373,21.03758723769699,0.5632369958377446,2376.7487437130885,1056.8165564250057,-2.32135954033886e6,2.008820967968358e6
0.00446,-1.2280972117995088,0.0003706936411713194,20.597691732567313,0.568433029586669,3153.27643431123,1074.6751963782374,-330927.98289940343,2.1150029401120846e6
0.00445,-1.2282370485814054,0.00038706265362920754,21.144505746746937,0.612257230955779,3620.300012388024,1148.299903601857,3.5811605167157194e6,2.097328660416676e6
0.00444,-1.228083666211065,0.00040134413657526334,21.833139716843935,0.5956010045434604,5336.428796771198,1264.21842098546,910223.0037553671,3.183107114708939e6
0.00443,-1.2277244043339464,0.00037845501285382286,21.34562850813905,0.6059046255156403,4476.0477760169,1355.9966587498168,4.461215587364386e6,3.4547416563083394e6
0.00442,-1.22845265639377,0.00037943649178601537,20.757280666126942,0.5762887317683889,3005.8613678492875,1111.858374049321,-840023.017058038,2.145027008762192e6
0.00441,-1.2277646456774132,0.0003757137648725981,21.02449159092948,0.5608413735033475,3613.1793247461596,1099.069023304261,-2.278991374702771e6,2.5926252941693678e6
0.0044,-1.2274408289147734,0.0003830340316565058,22.001230266973323,0.6098848185216286,3159.77316523826,1168.3506776702784,-1.452608168968647e6,2.5895646955886544e6
0.00439,-1.2270393301776348,0.00038440475026261156,20.91623298456444,0.6393376515191221,5445.377852797072,1410.6275411559632,5.1374668836232275e6,3.796642076951484e6
0.00438,-1.2266905918072346,0.00039481716901534864,21.86022571531379,0.6452592067295879,4886.551868900067,1372.3129895359518,6.818174159397705e6,3.2880488695935276e6
0.00437,-1.225848347764006,0.00037778083813477245,21.430554892991,0.5813084524707653,4722.330437630643,1116.7237684321258,-1.2142277671717973e6,2.2017243469277606e6
0.00436,-1.2265144148257021,0.00035814992910152487,21.335493611948113,0.5614744573378041,3311.7711032547923,999.289503872143,-2.49793405871047e6,1.90155417395227e6
0.00435,-1.2253496810990439,0.00036218398415919915,20.20586137606896,0.5891353482824312,5175.454283413842,1215.8148192641017,2.960636812055121e6,3.140585119725562e6
0.00434,-1.2257859332067544,0.0003770067389121924,21.10148610649594,0.6201926200299338,2975.8977587136283,1152.5661608516941,3.0467194949964946e6,2.580227887810686e6
0.0043300000000000005,-1.225616370614871,0.00038255467981843197,21.27825706330845,0.5867638713257132,5782.747192361139,1168.9090629858338,1.9998974174952542e6,2.3853133071304094e6
0.00432,-1.2249281698613697,0.0003822154512235396,22.139995935949432,0.6504100257501015,5069.7198968115135,1192.941399217669,2.0009669030282048e6,2.5721267674603234e6
0.00431,-1.2250481993090359,0.00036551334998322,20.943943204047425,0.6354978848826128,3975.602001459754,1901.4017404357523,1.2812695156831212e7,8.506704087207656e6
0.0043,-1.2245842399718845,0.0003789640501000687,21.9897319441345,0.611152895453116,4617.233727639552,1232.1999282267768,-1.021667016716242e6,2.8914823868019735e6
0.00429,-1.2241760502573997,0.00039372539663602897,22.56278294933552,0.6355686280046006,3749.869650563155,1293.295367251471,1.3581374390722474e6,3.2289514147985275e6
0.00428,-1.2240457572912578,0.0003816483913527286,21.515007181174006,0.6145553014986609,6062.91355497983,1231.7465941003109,1.0693897040274246e6,2.898547661595105e6
0.00427,-1.2241760985064318,0.00038458038348180125,21.517299533072407,0.62456906350678,4111.613317923598,1245.533137909013,1.6684684379599993e6,3.0914523608688703e6
0.00426,-1.2238205226920496,0.000372349648984742,21.10603018519001,0.5934821228055684,4536.678633377915,1328.6856765424607,3.8517412549945e6,3.0498978978734096e6
0.00425,-1.2243523901361504,0.00039546679108066004,22.764701442028063,0.6406841539585493,5169.746358135905,1312.7078317948324,2.0531303363870166e6,2.698745735145239e6
0.00424,-1.2237485902354668,0.0003639314695575202,20.81397963748528,0.5614479863535228,4530.766367927184,1031.9170192831589,-4.250695990657916e6,1.9819878269518632e6
0.00423,-1.2233445618673364,0.00039089044113254734,22.776321434949818,0.6008472561778861,6673.9299104623215,1286.965384168921,-1.4858387024595079e6,2.9167779331748635e6
0.00422,-1.2231795022252516,0.0003700287768448068,21.195877145676587,0.61172787181108,6239.4975153899895,1191.7274440808778,202300.117067201,2.5361697241549203e6
0.00421,-1.2230425101951268,0.00037666459414553894,22.546950965053743,0.6584353037086376,3667.94370474528,1389.6924540164946,3.8914192719658045e6,3.6963673451452577e6
0.0042,-1.2227487953517466,0.0004017917964798732,22.250140588968335,0.6314994849090583,4277.005486844135,1351.0673565685827,4.866652447038365e6,3.0771933613866903e6
0.00419,-1.2223901618656112,0.00038548129139085244,23.60654800530386,0.6658200931716989,6455.493447081967,1514.9475968486045,1.8484356469183357e6,3.896118727878574e6
0.00418,-1.2222944897683343,0.000398084103101181,23.12536535597136,0.6562448627897034,4589.144608518034,1275.930495779212,-846996.3684075437,2.842970777110946e6
0.00417,-1.2223798471962752,0.0004060394069995588,22.602859519515945,0.6112840879498309,2445.8661699106838,1196.8580380318012,-1.2715842640208807e6,2.938250166095865e6
0.0041600000000000005,-1.2213058482237402,0.0003728648414141365,22.278976281761647,0.6283303496995867,4388.252183550802,1283.307817702481,40642.37900415597,3.1730930971216294e6
0.00415,-1.222241668861423,0.000385422106273158,21.643495479448625,0.58885131094977,1256.7267933789246,1189.6119537767572,-187640.24479307284,2.3951462365497416e6
0.0041400000000000005,-1.2217588758253426,0.0003858742081202749,22.395584143700827,0.6467213099362948,3860.4633019418743,1291.5612285926954,1.759849808277226e6,3.234550093610047e6
0.00413,-1.2215301913617505,0.00038459349564563106,21.787969508674404,0.5909066950683388,3808.5221183763065,1199.4962830525,-2.0019815409672244e6,2.543165345108532e6
0.00412,-1.2209595036743817,0.00039626063858778324,22.492018707743185,0.6061552133504042,6418.675771234122,1282.977603894682,582686.4402596117,3.1669617960512224e6
0.00411,-1.221311761784108,0.00038436838773225717,22.590993336960583,0.6384583814711535,6626.504248342666,1336.9450746502766,3.4342253555925777e6,2.992565348212883e6
0.0041,-1.2200110676575222,0.0003949102865441151,23.22146392672152,0.6470397623226479,3086.3880754394404,1225.4267127024739,-1.2442607903039532e6,2.6408098723410843e6
0.00409,-1.2197504660284355,0.00038736704952070634,22.441390286164584,0.6343696235744546,4220.789223192785,1288.6002855517681,2.4791454773300574e6,2.898492788144793e6
0.00408,-1.2202454407561638,0.00037408516255506963,22.38911068217593,0.620841564056332,6137.748565638564,1410.958735773041,2.2695777579858787e6,3.2511655335183833e6
0.00407,-1.2199391899748064,0.00038354488509588307,22.648691392574424,0.6837803995674642,6482.0893011347525,1822.9343788533124,1.170127728134577e7,5.740826419342934e6
0.00406,-1.2190504279958754,0.0003948218533331827,23.285479490647443,0.653352532429395,2923.168691657992,1206.1996827182056,-2.1692241021570726e6,2.5378142913305587e6
0.00405,-1.2187309301474905,0.0003805711832925905,21.43244686171531,0.6051129086134736,5176.03214830834,1230.0310820177885,2.458342016263936e6,2.9392095329170055e6
0.00404,-1.2186825231130594,0.00039229581668832815,23.57123748313399,0.692306764174726,6068.587215670038,1570.2407919764335,4.431817637452891e6,3.825666808970489e6
0.004030000000000001,-1.21922267562263,0.0003770520060781392,21.476571564335448,0.6182949166001029,3173.2548997054896,1234.1409108361368,3.386458743719283e6,2.9344539659578963e6
0.00402,-1.2180170859495991,0.0003696409418046831,21.640559107478726,0.6183170071131581,2128.6711748890543,1216.2285825616532,2.4944783476841347e6,2.5480112408515364e6
0.00401,-1.218259113192998,0.00038119788629004066,22.000916174315133,0.6404391062590644,5087.413554195405,1355.12776347831,6.444210968881569e6,3.3944724648038335e6
0.004,-1.2180777482217233,0.0004020838953565939,23.71049833975528,0.6394503400469952,5202.049832115117,1349.2629156108635,2.4509523325880957e6,2.9484770342355566e6
0.0039900000000000005,-1.2185268803469835,0.00038866880891607464,23.143503183660222,0.6658223159260755,3836.6221578816817,1427.1647428622036,354449.0635471957,4.2440869569615675e6
0.00398,-1.2179074438870332,0.0004150957266896106,23.793207602729847,0.6932407781956587,4937.227464842482,1471.181953684912,4.571099009824519e6,3.4832123580034976e6
0.00397,-1.217019779473135,0.00039052074354192225,22.80307543721306,0.67370643696942,6755.178877704482,1476.9298938317925,5.131872425878107e6,3.694607282465062e6
0.00396,-1.2168366346274369,0.00038405899999330095,22.92865388402319,0.6455609713743677,6508.188630464695,1449.4861936693935,2.8581824658806454e6,4.0764693800371103e6
0.00395,-1.217118758936976,0.0003997739614104544,24.543237057850728,0.6974293411134013,7727.422977642698,1713.7470954178527,3.5877877335278406e6,5.741686641253582e6
0.00394,-1.217079796864797,0.0003874137643101387,23.483907382750303,0.6422632831769692,5447.336956151223,1369.0131159018952,-1.126778810678465e6,3.0878476403260864e6
0.00393,-1.2171824721430675,0.0003862434737975435,22.340618545886485,0.5994627002094672,4611.620241092436,1203.328465615728,-4.960972614002099e6,3.054788239173496e6
0.00392,-1.216225954856488,0.0004140002230528663,23.295512214895837,0.669355778274201,4536.902278118275,1646.3432680161084,8.0802786468091e6,5.077227741200815e6
0.00391,-1.2163244570094973,0.0003927960962227536,23.509788917570713,0.6591218604847061,5453.03812951257,1371.029660007891,2.285247729917191e6,3.3040066422336968e6
0.0039,-1.2157650062576617,0.0004000609540524972,24.88483499519601,0.679448096659549,5644.8489252008485,1368.4320732007475,-3.4399438213788997e6,3.1325117076549307e6
0.0038900000000000002,-1.2155318692553543,0.000402772807804115,23.788512805527226,0.6842645677984526,6140.777980340584,1522.5352851538091,3.477923297233131e6,3.4321300544859543e6
0.0038799999999999998,-1.2152168785358475,0.0003997966528527102,23.712414567897866,0.6856542137986033,6268.149413962356,1452.9273211817442,1.1753831469702106e6,3.4717139636939797e6
0.00387,-1.2152149667362582,0.000384017600534444,22.344100047606833,0.5985558189927843,4430.717379766341,1136.7589190816534,-4.216231616277112e6,2.4163447575207995e6
0.0038599999999999997,-1.2145226092089458,0.0004016807127527237,23.88438506157718,0.657916988758398,4912.709680862041,1408.8928419335548,-1.799053103597721e6,3.6693639199910024e6
0.00385,-1.2149181884148956,0.0003794642040103972,22.881745294052585,0.6746297448871728,4846.331924460879,1664.618544173085,9.28320639744114e6,5.700691222621591e6
0.00384,-1.2146384300831288,0.0003972336753576849,24.244993890824926,0.7031611669385884,8497.198768907461,1665.011609400826,8.332410656877406e6,4.1364575743490863e6
0.00383,-1.2150637559173023,0.0004003661278092247,22.07862076050362,0.633138477878308,5783.652293512894,1348.0194458230594,4.487800331407799e6,3.006146747150785e6
0.0038200000000000005,-1.2140806103058175,0.00038049435982457817,22.427952187116162,0.6320186381962943,5323.867175846026,1337.4956907346607,-536514.0713052878,2.7214867118851542e6
0.00381,-1.2136646667129847,0.0004035229635767064,23.441702822281318,0.6341234255799918,5601.881051820388,1340.3966512698064,-1.4638739785519342e6,2.8005607259633727e6
0.0038000000000000004,-1.2127592592582122,0.00040050396397587864,24.7187214968755,0.6886866382429128,4570.829516663722,1476.2574435345236,-2.55363112116796e6,3.5111234609986385e6
0.00379,-1.2125992036542241,0.000398808881590125,23.183190429390514,0.603308358212103,5460.311462190435,1402.7617742238906,1.0030470160139567e6,3.6171879144220506e6
0.0037800000000000004,-1.2131020372394181,0.00040433495973840665,23.998258576716257,0.7040391230761025,7048.62969294308,1560.4771483982563,8.030426436328848e6,3.93699768881891e6
0.00377,-1.2126122362447274,0.00039892841323263187,23.711296648664824,0.6343223751949315,5125.747597964264,1163.925846595567,-4.4820238033233415e6,2.5303868354376038e6
0.0037600000000000003,-1.2125753634609477,0.0004023022635568327,22.89279543670839,0.6982866058808865,4569.893888337491,2004.0955658483992,8.191239358424565e6,8.749440667464642e6
0.00375,-1.212294909935472,0.0003863001007802417,24.628148683149046,0.7284134447448859,9340.488845807959,1850.3001321951324,1.0724658915477516e7,5.521633012668821e6
0.0037400000000000003,-1.2122684771336854,0.000383815457006871,24.243812047943894,0.6954419630785507,5036.424837880411,1511.1036769311688,3.400773306406372e6,4.1337619962876267e6
0.00373,-1.2114514764464712,0.00040672527297758366,23.888930250064895,0.6773575549410061,6798.551996332443,1491.6703116179615,1.298349882823423e6,3.850492017162961e6
0.00372,-1.2113015550975286,0.0004036620464087503,24.459922067572037,0.6891333562532027,5361.372083925444,1319.4479551011136,449100.433658019,2.7758564967904733e6
0.0037099999999999998,-1.211286545767208,0.0004176940169658574,25.59571292747166,0.7007816159780245,3318.9093837179744,1323.435274273308,-4.705067612643602e6,3.061159615831713e6
0.0037,-1.2121932701440206,0.0004057087377640406,24.40150949828502,0.68479802602305,5044.564170088245,1413.334517601649,2.250019403340077e6,3.3841415181381064e6
0.00369,-1.211038323810515,0.00038507749954648355,24.10499695756888,0.6889492412081184,3104.956297566161,1381.110040472651,1.879798587063087e6,3.327038108810808e6
0.00368,-1.2102418697231392,0.00040097188736657634,24.781109483536245,0.7313681573861281,3987.130444596122,1589.121838252582,6.4228434576857155e6,3.838132296168397e6
0.00367,-1.2098875102419775,0.0003883233959336548,22.93599830002691,0.6370226874811337,4203.059073985135,1223.205590629832,576118.3466472484,2.5148267065356486e6
0.00366,-1.2098211869076931,0.00043500192314095123,25.721072748228302,0.7562190852343015,6599.401403184516,1811.8397690022002,6.654356255796354e6,5.487453940044255e6
0.00365,-1.2102866656825237,0.0003857316330801421,24.13191343690469,0.7033552519556547,5842.641551541969,1529.7938786732811,6.567861480267075e6,3.7435831655722936e6
0.00364,-1.2097779096053856,0.0004125144805169061,24.876663613955095,0.6939935459171922,5472.1338011600055,1483.3779781532396,1.9030745498555582e6,3.420887690751209e6
0.00363,-1.2092314212026685,0.0004126069781744003,25.643650181565803,0.7310698954038615,5284.375885903882,1673.8094610860642,4.942839441958492e6,4.824672947148789e6
0.00362,-1.208690751965254,0.0004181978588236062,26.376874879819212,0.7975796567054869,6298.525299850098,2096.3551910779,1.1404340237831661e7,8.917389577601355e6
0.00361,-1.209206612995576,0.0004125518801506934,25.377689758233114,0.6874345072170456,7462.751074785626,1484.2258521716237,-3.6974565838005333e6,3.7793024225217993e6
0.0036,-1.207521055395491,0.00042597087635839646,25.4760427241912,0.6922564897540776,3617.04726475612,1479.9491410319583,-2.61243236980584e6,3.2505403477692115e6
0.0035900000000000003,-1.20797997419699,0.0004167702271093509,26.417161713473494,0.6977433283799039,5523.1990022584005,1575.8224781713632,-1.8724971853818425e6,4.148198265229157e6
0.0035800000000000003,-1.2081982772663202,0.0004007625671887989,25.49338933939846,0.730725551911354,5346.369039658768,1779.5605858093354,5.727243052307019e6,4.644020507742572e6
0.0035700000000000003,-1.2077994283857074,0.000416346794486203,25.73168585489063,0.7725157788515471,4209.513428781083,1529.3727760747447,1.521465556360451e6,3.514683191139422e6
0.0035600000000000002,-1.2075364984415204,0.00041221138239879227,24.733585644460838,0.6936987073091134,6055.95599701412,1531.7738871481415,2.583274809581569e6,4.235823142465412e6
0.00355,-1.2073116980552876,0.0004054718981136523,24.949483542260374,0.6719624595909643,4305.514733101202,1573.7929847921118,1.234117985346936e6,4.211939963706822e6
0.00354,-1.2071340910166306,0.00039739882357686483,24.42574375843051,0.7002193062575481,3249.4804545179672,1440.9624373675717,-2.458045990603129e6,3.4337233655221937e6
0.00353,-1.2061904063692714,0.00040732464612507063,26.594359605633834,0.7509286959788372,6390.79271368693,1628.430026829125,-490052.034012123,4.0116936806588355e6
0.00352,-1.2061741456883832,0.0004063385884805705,26.91684459746174,0.7850680105274102,6619.432608106346,1786.94698855441,5.73533694222279e6,4.223647974560241e6
0.00351,-1.2060709646443843,0.0004244471785733609,27.022288018213438,0.7948634683293722,10538.348282750869,1720.7633318381656,8.735932118633714e6,3.9421471182777476e6
0.0035,-1.205564867546304,0.00041054676767105365,27.068336189030223,0.7703032519061015,9516.72638946377,1711.5754954029012,2.087623067117345e6,4.306970834949487e6
0.00349,-1.2059416393779083,0.0003969493230401879,24.94442553194387,0.6838987392952303,4356.416496299924,1425.426207915118,-3.6872207838013913e6,3.4519191665708125e6
0.00348,-1.2057091586743587,0.00040607074204933866,24.472696017110135,0.6901698322608686,4018.554708279324,1381.6361706351704,-621848.9796571992,3.008795406517207e6
0.00347,-1.205314310024307,0.00040714700728416005,25.293209776681643,0.6998882593380623,4012.341694040116,1357.6161279091828,-2.39516261899362e6,2.9411404283882123e6
0.00346,-1.20457150681315,0.0004338477745683079,26.388634903647,0.8112718549287151,8875.510767523436,1991.6087845787797,7.396794859299367e6,6.465295468522492e6
0.00345,-1.2048390060299132,0.00041255472812286184,25.73045868592142,0.7264041777111101,4150.551780262454,1603.7659572932666,810622.678095964,4.741102782141665e6
0.0034400000000000003,-1.2043830690863133,0.00041739070028766245,26.52724110756056,0.7432544382018791,8401.53347307785,1885.4239949182193,5.47515238399592e6,5.598770815074053e6
0.00343,-1.204166469268199,0.00043828802860399965,27.488993010390157,0.7979650370895455,4814.57564280396,1678.6549400437796,2.3349282934077256e6,4.135635442679487e6
0.0034200000000000003,-1.2040335692046686,0.00041256907241551396,25.709052005325987,0.6872490221003544,4481.163118428634,1479.4909858939648,-1.4677809001441868e6,2.972846825973248e6
0.00341,-1.2033038472844808,0.00042496407625628254,26.526291158281392,0.7527813638127208,3203.7505657645784,1987.9809548566705,7.090956876874534e6,6.503498107523535e6
0.0034000000000000002,-1.2037469446372198,0.00042996378696680585,25.51535727185327,0.741268610598084,5418.757967527413,1859.6066138215558,6.31529832252374e6,6.5835348923631115e6
0.00339,-1.2037343584296274,0.00042598182714753316,25.470092064410338,0.7078826008538537,5635.0497533725265,1657.761912117737,-219452.95729107983,4.555044021294766e6
0.00338,-1.20249562140391,0.0004320484623455692,26.884906378715222,0.7439950672742784,6202.360790444351,1601.332325469852,1.0305901241456013e6,3.4390257901017675e6
0.0033699999999999997,-1.202077053750753,0.00041965038304411794,26.399499215921963,0.7193776850003207,6278.492888100924,1514.8168129497608,128072.11689720274,3.6487386271212148e6
0.00336,-1.2017164502870712,0.00041260421569999585,25.51207000388204,0.7845035733008899,6111.650185130111,1781.3366450812603,1.296179504392789e7,4.652172716498723e6
0.0033499999999999997,-1.201792490330033,0.0004072549777921718,25.494786937990522,0.7198775260792409,6948.815331604551,1697.1645682135763,7.816921470555217e6,4.200245309940684e6
0.00334,-1.202330244286567,0.00041627523796830166,26.50988107832977,0.7463140759090671,4880.688976213804,1687.8336983574825,2.4084330508876736e6,4.850773937744034e6
0.0033300000000000005,-1.2017800344054825,0.00041606566656580556,25.991134994608824,0.7107825056815533,4912.080655358006,1454.9240155856935,-6.308268419526871e6,2.951185997469526e6
0.00332,-1.2017152848713182,0.00042590027883164413,26.611190080857522,0.7539936646682082,7892.9584876940635,1608.4088594127566,115035.42234141221,4.1625995624638055e6
0.0033100000000000004,-1.2006718947287265,0.00044109505697048314,28.404546401634125,0.7481849384988528,10694.571202545163,1727.7097542023253,-1.773453465958775e6,4.2730580280746985e6
0.0033,-1.2003876716575348,0.0004069476704647049,26.27142041073763,0.7310107144340046,6729.197807809868,1493.1486775140104,-3.014570768195964e6,3.5109540462418464e6
0.0032900000000000004,-1.2004799588052877,0.00043119227536822746,25.990399949304397,0.7650663483358494,7271.097725839123,1863.444092269734,9.154710388282606e6,5.323175817903312e6
0.00328,-1.200361565619758,0.0004292659949100225,27.258685370146743,0.7720420235281508,7223.9008523356715,1765.4535003043895,1.0688265115506737e6,4.7598679418317005e6
0.0032700000000000003,-1.2002392787557394,0.00042913336389937217,27.813477355627768,0.8374530217443763,8938.603373894543,1964.686388516368,6.545595183206492e6,5.22494172916458e6
0.00326,-1.2001191254591865,0.00041824148401472757,26.66840997589332,0.7811792062098105,7550.131283066771,2043.7755041290134,1.0029793018670894e7,6.50552459598614e6
0.0032500000000000003,-1.1997058462197512,0.0004032299996724922,27.164508478073525,0.7826900502870753,4376.427105204073,1746.878171627239,610462.5553706618,4.805920388288552e6
0.00324,-1.1996132512042963,0.00043471604094596816,26.51413223222535,0.7342476378267037,6999.011716969976,1653.341673193827,1.9278803166066285e6,3.7621189219958414e6
0.0032300000000000002,-1.198667449628835,0.0004317651818525756,27.083536892807498,0.784582218422843,7332.575460063584,2015.526269542876,9.42697531649623e6,6.339303208612516e6
0.0032199999999999998,-1.198914320803822,0.0004349222044931869,26.97098687976876,0.7729114381752705,5514.257466138246,1780.5445778966732,-1.1619043194670856e6,4.968658947891089e6
0.00321,-1.1987410454406278,0.00041169383864900634,26.565043452411214,0.7470299994083427,5489.445502209874,1721.0228502309506,1.901204754180366e6,5.003689130568539e6
0.0032,-1.1982349506430454,0.0004182075026155616,27.197312124362725,0.7743122405883379,5546.736099541066,1870.8687232445836,2.9236135781342387e6,5.4649236583290445e6
0.00319,-1.1977937294663679,0.0004503365576863042,28.394789567272085,0.7880434878047938,7238.606816695963,1811.0478183965834,335089.09082290006,5.075027014340075e6
0.00318,-1.1975724183236234,0.00041732447863402565,27.537081291317183,0.7508963816497055,6875.663423619746,1802.8356920596382,-822565.0028748752,5.062741770252761e6
0.00317,-1.197302991068015,0.00043853146465839453,28.528122368950434,0.8125816457847196,5943.420851335977,1890.391140129738,2.462984755588599e6,4.924225311094693e6
0.00316,-1.1972377516153947,0.0004468992856941911,28.661787540797913,0.81871085183115,10337.46195975316,2169.501300721817,4.1765736333621354e6,7.127386817829609e6
0.00315,-1.1969016978517024,0.0004347102146630073,28.74170664230002,0.8324164683834899,9616.123321985271,1930.0412622866913,3.86346688543109e6,5.315592612168926e6
0.00314,-1.196357714186184,0.00041347879414237,28.44799966376372,0.8248528297073235,7618.247933286953,2301.7002699729246,1.2103018194676695e7,9.491238211340036e6
0.00313,-1.1965163601820807,0.00042822826492760395,27.761038991189274,0.8293269046646276,5621.352752118949,2082.297333591633,8.150500381813788e6,6.41367618589014e6
0.00312,-1.1960038304471794,0.00044559636460281775,28.12357526637266,0.8358741826600236,7980.535533755547,2152.2410003233545,1.0718203478575492e7,7.633122131540603e6
0.00311,-1.1954218447857083,0.0004443664310283231,28.57097931988303,0.8093514793780859,11220.405455302041,1852.370187608942,4.31091105017195e6,4.716660228537644e6
0.0031,-1.195930968615079,0.0004364561924350136,27.915069096841282,0.7460255453306621,7047.696630885438,1655.6402364283913,-3.0432790655951323e6,4.598424063560901e6
0.00309,-1.1954885150789027,0.0004504207228279563,28.619684794837514,0.8144051586973643,8669.604098509437,1721.523200142732,244129.95794333634,4.03455816778985e6
0.0030800000000000003,-1.1953920687868274,0.00046032143882386117,29.519813369529512,0.8665281730536609,11956.412010249678,2174.4021644666977,8.647617998804417e6,7.229132966087134e6
0.0030700000000000002,-1.1949366250246372,0.00045253135414042146,29.62700674363096,0.8649921059602985,6644.787590604288,2206.072252784571,1.0362762118263787e7,6.055687704232432e6
0.0030600000000000002,-1.1942502520371168,0.0004377302837431068,28.360297213535635,0.846879296223521,6149.335027251059,2019.0298175983885,8.497714148716297e6,6.302382945452966e6
0.00305,-1.193816917084967,0.0004432406886268801,28.814965235592215,0.8159053441819226,8367.308377667126,1809.063228064611,-2.376999245187264e6,4.519211013678231e6
0.00304,-1.193224769162412,0.0004273142869741629,28.83650729394008,0.8165077171603583,9100.698586341196,2064.8281555975295,6.25998044501207e6,5.256787622704686e6
0.00303,-1.1933339098816906,0.0004335147621337779,28.305370843219894,0.7911432922613394,7109.792493002401,1772.143715146128,-2.2149069552103593e6,4.27626504538518e6
0.00302,-1.19259597438621,0.00043267237330026645,29.49979754102638,0.8515579731313381,6985.303838318933,1858.6377615888366,-37169.026840135506,4.79596873324359e6
0.00301,-1.191774045768411,0.00043739923687730796,29.224488001237177,0.8684375170629252,6682.033219182087,2026.836078139208,3.8561814320866056e6,6.262667952108166e6
0.003,-1.1921598601731265,0.00043333685325155024,29.236714613354785,0.7957398480513175,6352.021003441557,1775.4368232319755,-4.151918432005211e6,4.331505569505693e6
0.00299,-1.1917839323506114,0.00043604213692810713,29.46453880476655,0.811076574348177,10527.386948071698,1991.1618673404807,-20559.24833534614,6.161714468375266e6
0.00298,-1.1910625351473987,0.00040744209315131055,29.02926128652112,0.9005161422827687,7839.636984654219,2331.066310651972,1.3635920864056665e7,7.116415041757724e6
0.00297,-1.1917578284077468,0.00044528392842206724,29.368061060899194,0.8268089611703555,6981.503534386226,1776.4713212937731,-1.4604855459889732e6,4.031947919360774e6
0.00296,-1.1911940158104128,0.0004522823084630008,30.949474825801282,0.9318509145237291,8060.819173638929,2632.195201896517,1.892854561967364e7,9.401058412156494e6
0.0029500000000000004,-1.191511339448699,0.0004347858778772554,29.29530002789052,0.806813752713411,6508.125415223659,1891.8337807676314,-1.2645601367313545e6,5.629818820466282e6
0.00294,-1.1907490576841917,0.0004613604738475004,30.19308501202919,0.8091693568251078,7500.123499333888,1899.939137622601,-5.346635226078338e6,4.953800445550719e6
0.0029300000000000003,-1.1907782439483512,0.0004526966044092731,30.597958648914286,0.8929976006787912,11209.463463613876,2056.2806668346557,3.4590927045705887e6,5.250690638647312e6
0.00292,-1.1898485113904003,0.0004603528338166081,30.90575096016768,0.8966941908042785,9968.187987850035,1982.4209374693255,1.389234193480111e6,5.163406854255818e6
0.0029100000000000003,-1.189402590738595,0.00045794422462141896,31.963256487114737,0.8971718420734663,10074.414738737125,2069.185106758841,-2.6426816392893824e6,5.374101251437216e6
0.0029,-1.1887299738300845,0.0004622186731366484,31.152770337612388,0.9606052876031703,9253.128733619893,2849.012974275863,2.076384324063521e7,1.1129399999545995e7
0.00289,-1.1881344558433393,0.0004561582430395689,31.446013209314938,0.8849574374703557,6947.221093012093,2362.708614748445,8.309985599071964e6,6.435939128894784e6
0.00288,-1.18857925274757,0.00042990183590233075,28.86314417152059,0.7864173963533959,8967.51445308534,1794.3902839754328,-597656.7291122598,4.77231666385804e6
0.00287,-1.188510305407752,0.00043217006613104146,30.67264019661236,0.8733885767270887,9343.86120135038,2311.2998356330436,1.4572863220473453e7,7.6963801720365845e6
0.00286,-1.1880419225580807,0.0004590716052650781,31.409042067636385,0.9312526693103624,10188.3980826594,2450.295711284043,6.175932491552723e6,7.926644958986711e6
0.00285,-1.1882487016792695,0.00045378822498525,31.388947025938226,0.8795988854846801,9615.420136737017,1831.6822975489001,-7.364318344491466e6,4.664584008962491e6
0.00284,-1.1874080109686598,0.00043862232504470063,29.698049226615655,0.8459716288196751,9174.35957359585,2291.6742282534733,7.412277157488212e6,7.889057185013335e6
0.00283,-1.1871334454886864,0.00045997276104608944,30.877612135893763,0.8971196528380863,9579.56843057761,2270.778816965354,6.369078091365666e6,6.882307253181787e6
0.00282,-1.1867267257029963,0.0004356106701589016,30.07045000221713,0.8670051620794395,7989.0618376002385,1936.0403682643448,2.833019911269194e6,5.050093674712853e6
0.00281,-1.1865798631875064,0.0004642902810650127,31.285093832445156,0.9432037006293847,14400.964384906369,2726.8481363512647,1.740933172660527e7,1.0136370660993423e7
0.0028,-1.1869937830440147,0.0004839894733930193,31.48266397008719,0.9207271461348503,12129.253732594176,2433.325825888813,1.279923893423352e7,6.80581459772247e6
0.00279,-1.1861195664305924,0.00046275350857827936,31.58507368137479,0.9047845683188325,8916.092461321061,2348.4808979316526,6.313487821649237e6,7.705482927828531e6
0.00278,-1.1857702877857177,0.0004436611049963928,31.48319900030116,0.9120523752387302,9687.874625885826,2253.3271269284824,8.605040586587446e6,6.197236988437804e6
0.0027700000000000003,-1.1854813562356457,0.00045883288858887593,31.633138420046755,0.9094430540096844,13085.233473792858,2143.5284276633242,1.7004180683040333e6,6.282875397693384e6
0.00276,-1.1857756263327508,0.00046358666279472507,31.75924743976147,0.9525421867764094,11836.176719193063,2524.423192743147,7.462498456239387e6,9.979288547104135e6
0.0027500000000000003,-1.1848867125085538,0.00044898153712746137,29.98929254096188,0.8068219776588558,5676.771527364755,1892.9379523355565,-580005.6740863733,4.781257085944951e6
0.00274,-1.184281235768265,0.0004437154374356376,30.81876252144319,0.8698426415419344,6439.0370676309485,2208.2174105045556,6.429548238467446e6,6.108797370932882e6
0.0027300000000000002,-1.1838549964741472,0.0004681741808297195,31.051591792755673,0.8776682959993504,8983.391248171063,2425.3162511232877,1.0135119400644405e7,7.742939303824896e6
0.0027199999999999998,-1.183799866619985,0.00046990435236167775,34.24010973170678,1.002730236954623,17156.008399415325,2441.289751375262,9.454137778964337e6,6.746708511670114e6
0.00271,-1.1839568293021998,0.0004635984862632327,30.283334653231933,0.8570011639434935,12450.194063220737,2166.6684319061646,1.1333551652929673e7,6.201712665152865e6
0.0026999999999999997,-1.1827174432237597,0.00046414279983884464,30.483334660760157,0.9204260738195768,12822.5665780942,2806.295292282641,1.6846729781734083e7,1.2239755193498755e7
0.00269,-1.1829829608570128,0.0004565989393512979,31.593526148262477,0.8779895019444425,10122.194084960174,2338.4392719864168,5.84501167123372e6,7.137694227152379e6
0.00268,-1.18221537047277,0.000461278837031691,32.17174559800951,0.9155726320144555,10284.777964234376,2220.386746600829,3.9964611455840296e6,5.80250225242049e6
0.00267,-1.1824576146556502,0.0004591367995468851,31.946929208822972,0.9469914191301041,10780.408402760762,2572.336675837637,1.0368122404042074e7,8.2742599777155295e6
0.00266,-1.1822641598172332,0.00046442675300526485,31.791929510836578,0.9141107646598654,9393.437779352294,2165.3066495950666,4.16692656378474e6,5.7785504668386765e6
0.00265,-1.1811634270285694,0.0004759437796923565,34.33306042237358,0.9849309758595465,12553.837890538538,2504.9040135523387,5.8836749264882915e6,7.862814621040951e6
0.0026400000000000004,-1.181483135752007,0.00046997094207567827,32.41428642917565,0.9457736387622729,9902.139511128475,2767.423996033316,1.3005237453857819e7,9.570300839271657e6
0.00263,-1.1805341905098352,0.00046551278831940575,32.215636035184666,0.8881798990847328,9898.938260520097,2221.8568494361407,459676.8432073953,5.886328021103277e6
0.0026200000000000004,-1.1802212772778544,0.00047061127227011266,34.14493207676493,1.0562348309992775,10220.986171780958,3190.9064543334316,2.533061745916569e7,1.2518811449305475e7
0.00261,-1.1796849875412725,0.00047527677554198063,34.06620557038885,1.0440861440920983,10650.637776971298,3006.7540528563127,1.8373079263925485e7,1.2144730979414145e7
0.0026000000000000003,-1.179690379290243,0.0004730158901953173,33.50236883617492,0.939248531514325,10143.078844712669,2341.3938080120993,486877.57830798405,6.3631039155152505e6
0.00259,-1.1790652676862363,0.0004909015531989283,33.833500031360536,0.9849141836729255,13078.722274906935,2392.7677909395256,8.237680490294408e6,6.163845909137848e6
0.0025800000000000003,-1.1787577062353944,0.00047123024723398535,33.74475634998139,1.0326308277247198,10675.815161274606,2864.9364334642582,2.034984357780467e7,9.899411848886289e6
0.00257,-1.1783906549961192,0.0004770024585367082,34.472082943409866,1.0393829777350911,17878.52783584784,3515.9831134697934,4.080773009555959e7,1.2991307896498198e7
0.00256,-1.1778832132547028,0.0004698663880442367,33.695285929532886,0.9754793810955303,10246.085702610073,2863.185195697566,5.741406486622322e6,1.1706373911112616e7
0.0025499999999999997,-1.178340235237077,0.0004849126497664914,34.92182006186133,0.9740205504620488,14930.007351834889,2753.582767147934,1.0275110668811219e7,9.443915401407098e6
0.00254,-1.17802656540827,0.0004753634228242141,33.55614151901078,0.97258710309357,12956.853016545823,2346.6892755526214,7.493956774850586e6,6.34594049578792e6
0.0025299999999999997,-1.1771773140405253,0.0004584655184226714,33.35467626039799,0.943688850828474,10956.72037429853,2271.301066968174,-796454.4255924021,6.515099350746824e6
0.00252,-1.1769570516324606,0.00046811292313085644,33.45912021785156,0.9056485547499331,9535.928426463126,2495.9325445834706,1.1168863953822306e6,7.8140239550047135e6
0.00251,-1.1767635515006685,0.00047860242252927,32.97915964540415,0.9520584986825755,8544.677425854476,2208.0270991734114,1.4059004726442902e6,5.667038752553128e6
0.0025,-1.1764453391889904,0.00045584158473717753,33.6586275131535,1.0074452255921391,12027.140261649398,2965.115088969673,1.1346949227746582e7,1.0404795182663336e7
0.00249,-1.1755246943040973,0.00046744975070438216,34.27387189010558,0.9567275102062038,11951.65949544771,2555.140603771638,70113.05254361175,8.012077759683205e6
0.00248,-1.17567247750482,0.00047739586817115105,34.440317675405296,0.9562731491321675,12718.394668356543,2486.6286630472823,284970.0662228572,5.933501262253261e6
0.00247,-1.1748243437208559,0.0004719884670289353,34.636622681193735,0.9612345498727287,11089.800662356276,2424.7838570706886,-1.2387488933504657e6,6.397385634094283e6
0.00246,-1.1745636704318805,0.0004736458654200934,35.571365166673104,1.0239949056468858,11245.45818898133,2553.9838054414727,1.0499709786277523e7,7.850270205569689e6
0.00245,-1.1742601356861053,0.0005013180304682585,37.90467593221521,1.1628460286647362,17721.988326710227,3659.0769781501435,3.1321846421558965e7,1.2572384104046464e7
0.00244,-1.1742666451525738,0.0004972611838664892,34.8733615706237,1.0554636908671553,11699.528714963397,3130.866813961983,2.8791134841381658e7,1.0578454899606857e7
0.0024300000000000003,-1.1748465148383045,0.0004874931639721807,35.304863712165904,1.0867225818103137,12409.367135845025,2899.1975245312315,1.652181710186979e7,9.389995643763086e6
0.00242,-1.1731706793298922,0.00048476201621728323,36.05390787540397,1.0026972153068439,9773.055993869652,2422.8325120418135,-1.4238315142707801e6,6.041040067687369e6
0.0024100000000000002,-1.1728522184156327,0.0004803910827479262,36.523301027964614,1.1407681503662739,17405.658570830976,3270.380983504815,2.9695680954597656e7,9.965932615958707e6
0.0024000000000000002,-1.1730062088637123,0.0004920540260314806,37.04703587131637,1.061207989527241,16262.697549688923,2818.7310469863187,1.0145815739899898e7,8.514997759644581e6
0.00239,-1.1729283718175896,0.0004892334421111121,34.24407674738292,1.0026736701070698,12678.799443244718,2551.5428145210967,7.351762417002673e6,8.441086776958263e6
0.00238,-1.1723263667832167,0.00047384503183135827,35.28058071046418,1.095411068285413,14490.48543573113,3517.9289191401704,3.7131005468337424e7,1.5837172542329159e7
0.00237,-1.1726867475802538,0.00048429295401276635,35.309289605793204,1.0498521264934233,13112.55531589215,2988.1896480057844,1.5566403379282821e7,1.107844048330341e7
0.00236,-1.1715116839877597,0.0005107153778758004,37.10312895387001,1.0770812445363271,11381.754149538241,3011.9501450583907,1.5763454149163036e7,1.069756646743105e7
0.00235,-1.171206867915757,0.00048366228046434635,36.047774935876014,0.9606379346243059,11172.46945441935,2252.087844873053,-9.645582449664537e6,5.979829194034655e6
0.00234,-1.1697629404243917,0.00047893160227387345,36.10143088707445,1.0113537470378229,13290.85668857311,3006.4003791059267,1.6232120945392773e7,1.1570441120400721e7
0.00233,-1.1703512214909795,0.0004772326364491015,35.077989790282714,1.0027038460589264,12300.903169068093,2507.5235032253304,8.451462168185411e6,7.050992866969793e6
0.00232,-1.1691752382408904,0.00047320119360217793,34.22515670409616,1.0075170295210825,12479.554973080682,3014.2264572674003,1.5503269815986559e7,1.0796632477192502e7
0.00231,-1.1696860013895674,0.0004987446559617678,36.778882410045874,1.0302935423390476,15570.554969700182,3312.8892575242953,1.0780622072948445e7,1.170126992111424e7
0.0023,-1.1692098858282864,0.0004860872500454632,34.554702666145864,0.9640760665480341,17224.78964203184,2890.808028044618,1.5964539432252541e7,1.0486395226256577e7
0.00229,-1.1689666090145776,0.00048244975751718014,36.98982308169428,1.037504992169869,13944.289002654827,2560.360985555066,-1.6293546490488932e6,7.202879261236968e6
0.00228,-1.1689151192600389,0.000480610791692617,35.31822298519215,1.0245073300391196,14514.744735506472,3534.645193808103,2.8978648443989012e7,1.4899051961937418e7
0.0022700000000000003,-1.1679182645280741,0.0005201677146253542,40.32480427091837,1.2754224673507597,17881.633080909276,5083.988358382931,4.35670459580831e7,3.222076543490949e7
0.00226,-1.1672399931731983,0.000505976915092182,38.50642559538906,1.1115522880896618,15551.776623127404,3282.967631030913,1.5691432865150224e7,1.1255596383385789e7
0.0022500000000000003,-1.1670722341652016,0.0004999630327394334,37.943413784401905,1.0793903280467767,11145.150040714825,2525.5828223044036,-1.2159975332218783e6,7.037503023461455e6
0.00224,-1.1670160527650142,0.0005058343624302663,38.34392811998055,1.1042117795880633,11863.684128311595,3286.6968504662814,1.7974034525335222e7,1.015645814118429e7
0.00223,-1.167472740067655,0.000481330083780911,35.76382316746262,1.0684713234785899,10016.185598170014,2877.106229413997,1.0118733647146843e7,1.0855329334227737e7
0.0022199999999999998,-1.1664911094130688,0.0004951213295352225,35.63242797153145,1.0241990131150016,11525.477991832538,2801.2538842819945,1.3225910741982434e7,9.478959341438703e6
0.00221,-1.1665113744552973,0.000500723789657187,37.07868984209612,1.1059545146807288,12280.035986843217,2620.1450394734293,2.66864320367376e6,7.459394263988378e6
0.0021999999999999997,-1.166069594013286,0.0005095224087270663,38.28863664758394,1.140283119301051,14836.873827673024,3175.9779055756326,4.999923724533285e6,1.1242393225555534e7
0.00219,-1.1659554661266234,0.0005007569562019221,38.16020707170483,1.1305884130791086,15868.78645949602,3008.043570986216,8.0402177533622375e6,9.093736839631343e6
0.00218,-1.1655502385577914,0.0005081763482764493,37.91419565561777,1.0248917458464566,8214.79589156677,2477.5643660161772,-2.820430921416176e6,6.86765289351312e6
0.00217,-1.1636169834791672,0.0005237226263845738,39.35620156948122,1.0983251989792047,14899.89039044674,2899.132132351562,7.477787891867596e6,7.912936552016693e6
0.0021600000000000005,-1.1638881784219166,0.0005197664358275052,39.66522597388503,1.1157521588602302,19406.018273229125,3153.9391492738855,7.332507273454757e6,1.0083688232668424e7
0.00215,-1.1643830418058394,0.0005085605025968752,37.760710303174285,1.0705955641901939,12097.71209887975,3291.738466495332,2.034437884086435e7,1.1810417722999524e7
0.0021400000000000004,-1.1636399363200605,0.0005166237419838373,41.68405044133606,1.2272503659360312,19514.322418497602,3551.09863227563,2.1271599245701853e7,1.1026690771751972e7
0.00213,-1.1629524643646818,0.0005124125263274476,40.16227270129398,1.153967256633781,14487.221551751652,3321.262750865456,1.5007305963439582e7,1.052455752584948e7
0.0021200000000000004,-1.1622853939177034,0.0005246598289327985,39.72923463019984,1.2696518214743417,21724.04951471951,4507.195489323208,4.204945783046096e7,2.170817366927062e7
0.00211,-1.1623539140223487,0.0005198678217567912,40.91146015673815,1.238653801412436,16510.84315007316,4135.11883718351,3.993473436414758e7,1.5301328192501009e7
0.0021000000000000003,-1.162308811973789,0.0005237396466806169,40.74210437862631,1.1886766391033556,17633.365379945273,3439.326814715128,4.733986666922762e6,1.1562334814050132e7
0.00209,-1.1615419757588645,0.0005114876031370654,39.870959816524994,1.2012011126921496,16331.392563399288,3741.1788746073576,2.71328715652712e7,1.464914163357574e7
0.0020800000000000003,-1.1610563122348172,0.0005227087139467455,38.541419344567146,1.1171233841696626,12386.646432946703,3037.0768172679896,1.6259307724555874e7,9.231354608799623e6
0.00207,-1.160346815393218,0.0005262404532736568,39.40141035730052,1.1329982294626055,15998.20699282358,3886.138969409811,1.770614057297605e7,1.7641886062443666e7
0.00206,-1.159613627954636,0.0005421858816757505,40.83565493618812,1.122327055007729,12664.293826445297,3226.6627021548593,9.077456270507006e6,1.0256215955112126e7
0.0020499999999999997,-1.1593128963859345,0.0005342822813896855,41.84744502961966,1.2042855939237895,18023.66420317136,3379.787329436986,1.0589256178325225e7,1.0456685475167206e7
0.00204,-1.1590508250595715,0.0005167229483335503,40.17537626045672,1.2090859948043478,16514.522038443505,3953.142227998334,2.9320974951501578e7,1.6347958552722199e7
0.00203,-1.1581764707440125,0.0005127766248751708,41.74510268811743,1.1406773771492773,10791.635604059367,3613.6294724942995,1.1812590527369182e6,1.5050082278802512e7
0.00202,-1.1565522454319976,0.0005218271494973905,40.802145372344924,1.1891018855315718,16500.745758307636,3530.7313454049963,1.707794329482127e7,1.0836374273553075e7
0.00201,-1.157631608303023,0.0005207643886332246,40.079777815098836,1.0721388322787901,11799.214909798911,2922.2019166167725,-8.339936128224332e6,1.0663665154148862e7
0.002,-1.1574417735460787,0.0005379150905355959,41.82398706801425,1.2760906164610932,21813.29937419481,4557.686258839456,4.188809886050869e7,2.232933307535926e7
0.00199,-1.1566680132222487,0.0005372252168171732,42.082806380924836,1.2326357949068332,17522.261296804583,3654.897997276211,1.6323999913381632e7,1.1998022674898675e7
0.00198,-1.156868471767959,0.0005549880893520003,43.05574294006271,1.218169185655221,22752.12486469954,4091.19226794184,1.5840011961022422e7,1.895427538450328e7
0.00197,-1.1565494264137433,0.0005252880018498608,40.51455898315963,1.1842731096563988,16134.999151736745,3378.7345530128505,1.4665752690045435e7,1.0881826391378496e7
0.00196,-1.1563253302648753,0.0005000859861214843,39.86471573219389,1.1300703329879318,13016.695118475422,2981.6022122124755,2.4943701800258327e6,9.21900340521235e6
0.00195,-1.1558365293984765,0.0005200947019888046,41.39747445760939,1.1467494592960872,14815.40415497579,3175.606840570113,6.744255519475936e6,9.403238877614003e6
0.0019399999999999999,-1.1548396408094919,0.000549996371175928,42.1818867945269,1.138372835687257,12559.206394161456,3253.0314795450768,2.7772479952927562e6,9.596145187062459e6
0.0019299999999999999,-1.154623008946275,0.0005318977461082523,40.91242792173878,1.138885282591872,19582.606275761416,3072.446914627069,5.133022576856413e6,9.35511949440063e6
0.0019199999999999998,-1.1544524181448514,0.0005058402716021604,40.646804358401354,1.2186360724968144,14760.557472201239,3918.945152605103,1.8254630444954608e7,1.5572472558661543e7
0.0019100000000000002,-1.153324191643783,0.0005538063037842806,44.20982047701476,1.2894408265110777,27517.13926583591,4050.5384381540084,1.6270634710572109e7,1.570803774518655e7
0.0019000000000000002,-1.1532875971237506,0.0005072696015460579,41.32029098130754,1.0801430709797937,13944.230925200238,3140.8023858113693,-5.341025811624768e6,1.0146842244325036e7
0.0018900000000000002,-1.153331065300824,0.0005434816520909419,43.86295784347361,1.3004758770824825,17061.978556626837,3732.4402443776985,1.8740602689837996e7,1.2296233435289815e7
0.0018800000000000002,-1.1529354931288078,0.0005531852626313659,43.056076417932374,1.306105691261435,23615.15935363712,3687.242628833877,2.074078320279405e7,1.2470252694037642e7
0.0018700000000000001,-1.1522458179389254,0.0005542856938670049,42.868838999047,1.2826397232965208,19180.14091377524,4704.8316729332655,2.0982478575430933e7,2.683072484714732e7
0.00186,-1.152611060112059,0.0005312500242445113,42.22457963026483,1.2215381564570869,13022.237034812497,3608.271756348739,1.8457503129957285e7,1.2064468396958053e7
0.00185,-1.1518680362400076,0.0005242932454334813,44.89601163130657,1.1923777647078833,19438.61753506726,3786.4622550998834,8.90930840367225e6,1.3636583755011324e7
0.00184,-1.150975185915831,0.0005571863776261508,45.32298365368025,1.2591427856208142,20365.166139639095,3590.567890467238,-6.5508626912569525e6,1.3287049422745196e7
0.00183,-1.1500880432481175,0.0005522468254687761,44.52388333656372,1.2540497139456845,15819.697603518545,3956.7134729954723,1.4315056024974216e7,1.3865047264535818e7
0.00182,-1.1500560849518555,0.000551381632425566,44.806980243217296,1.368240398926473,21996.73548243438,4856.576324427226,4.465357421831558e7,2.2928616420703284e7
0.00181,-1.1489556503308063,0.0005458524205621958,45.91913299912211,1.3846990570212931,28275.513180888745,4756.056931497166,5.22922094009904e7,1.950691927925676e7
0.0018,-1.1492326189280295,0.0005479749794153134,46.73364606019529,1.3096351423617905,20015.41189481267,4195.279815269706,1.9617663904909864e7,1.444102451880562e7
0.00179,-1.1484007482019136,0.0005742419554537426,48.23393610499146,1.3351732494999897,17475.144322184267,4388.71903780045,1.667301294164973e7,1.907774018490069e7
0.00178,-1.1478883318944013,0.0005465117539598874,46.64414893419297,1.4471387643597082,27067.94885853008,5737.988824847096,5.4209766587496206e7,3.1090865360155474e7
0.0017700000000000003,-1.148246202545628,0.0005822964728767942,49.66421164984511,1.4652937874745517,28139.5388399308,5310.538083945973,3.793213548639225e7,2.3270179027098563e7
0.0017599999999999998,-1.146937512047507,0.0005550154447267026,45.11992953397456,1.3068287932413387,14131.53182890873,3898.9152844980817,1.0229772901701145e7,1.308342520952802e7
0.0017500000000000003,-1.1463285166557853,0.0005563068568114689,46.69491329228325,1.3591334468553689,19968.08392602072,4138.220231915659,8.378106078291862e6,1.511041165537906e7
0.0017399999999999998,-1.1470054544769297,0.0005894334615740464,49.23997780114517,1.430419012689203,22601.209039993246,4201.194011540121,7.098966935167236e6,1.4635088083368946e7
0.0017300000000000002,-1.1462608814890147,0.0005843784036168449,48.02942515541292,1.4775707685539847,29523.799536626702,5073.610912052525,5.9610318429230966e7,2.1485303091540366e7
0.0017199999999999997,-1.1452430720697426,0.0005650518583828572,47.93847205062703,1.369324905007044,21220.00639872612,4082.377381116927,9.269600781821184e6,1.2043459255937735e7
0.0017100000000000001,-1.1446399042284894,0.0005667250690942912,48.19049506358386,1.525201080187173,29011.22417145904,5349.876557961934,4.873235738655422e7,2.480162403843392e7
0.0016999999999999997,-1.1443713968496791,0.0005674210947014606,47.586972703094986,1.333705718419081,27345.360748878567,4605.546514608535,2.376876410854183e7,2.045598988012002e7
0.00169,-1.143453371712304,0.0005337081692894896,46.08452689716682,1.2947536140435392,20059.001429688346,3711.47058314017,-2.5052830807032497e6,1.3054097403958175e7
0.0016799999999999996,-1.1430800181529859,0.0005601780095489506,48.582041143408055,1.4533130524932394,25523.254629253377,4862.988391834858,2.4113957132140957e7,1.6695001484439934e7
0.00167,-1.14343513352683,0.0005714371005274604,48.356926915704655,1.4693626531422812,27515.762401446067,4543.447737792362,2.7515374943489302e7,1.671031322911911e7
0.0016600000000000005,-1.1425452806052323,0.0005846305671713169,50.76858646557358,1.6054987978288224,38702.91284267471,6878.136310877374,6.993526491746923e7,4.116997986362905e7
0.00165,-1.1421979107657019,0.0005583033087072364,49.15390453160199,1.5057095265078424,30562.961967886426,5260.459728959933,3.405572612515892e7,2.2408936045531586e7
0.0016400000000000004,-1.1406759667510025,0.0005767800932524392,50.721748316390695,1.4504337056597538,26779.545281038332,4685.995835166177,2.2644436032645356e7,1.6924212387886077e7
0.00163,-1.1405290754880506,0.0005812214435384943,49.48906973496414,1.4915394429648663,30417.98540027493,4803.2083663758995,3.3355093118275125e7,1.6783492075740896e7
0.0016200000000000003,-1.1411915764942486,0.0005536814151940504,46.16936960278135,1.2498374351529873,18483.450599278338,3589.05064466997,6.259459806048252e6,1.1090926623352148e7
0.0016099999999999999,-1.1402057125027907,0.0005810577337587621,48.550070076447916,1.3398462915513953,19106.540720852958,3974.658087948365,-4.235777564668357e6,1.4339594212052519e7
0.0016000000000000003,-1.138660241943851,0.000584292409990134,48.533398123199746,1.3426764401087745,16727.881436676562,4279.868674261358,5573.224943809494,1.6862378234184712e7
0.0015899999999999998,-1.1380765903044352,0.000581910063936729,49.38453057421694,1.4698335578576003,21218.392452750923,4597.602795915235,7.570639592005713e6,2.0429857135479633e7
0.0015800000000000002,-1.1384662176303368,0.0005731796067214776,49.94199943601101,1.4447520554361033,26852.662339657298,4451.99798144791,1.9896391027163487e7,1.4057691277230958e7
0.0015699999999999998,-1.1383627695269125,0.0006176432956159734,52.32140488836895,1.522366828959861,34050.582349082426,5201.18792987802,1.0795424749191312e7,2.2341602690145113e7
0.0015600000000000002,-1.1375188898463604,0.0005777073208543368,50.58342436126473,1.574203475826721,29027.593320254164,6115.385831779312,5.430379482014485e7,3.338406991019273e7
0.0015499999999999997,-1.137431387993701,0.0005904335266051493,52.326761532864644,1.5045309602954822,27386.199645051747,5154.885286464366,2.3819980118777953e7,2.2450796684057675e7
0.0015400000000000001,-1.1373955813480303,0.0005572481976042463,51.28254446717678,1.48878418151399,28775.51598094938,4674.376341274408,2.068282936699404e7,1.7437383132413857e7
0.0015300000000000001,-1.1359629399838946,0.0005938565502945117,52.68536896888456,1.5818209301414075,25998.461045810847,5301.762089208329,2.682535875184316e7,2.1837428110379566e7
0.00152,-1.1357525366146164,0.0005895762190988517,51.739177688786896,1.5905547569261809,34061.8545287938,6475.668467163121,7.192197384743504e7,3.215604568702416e7
0.00151,-1.135267268740204,0.0006004299589457291,54.097962941814245,1.6781587848539512,43660.657539629305,7240.507790707953,8.375353491399892e7,4.507285082950964e7
0.0015,-1.1340993870474319,0.0006089604934463055,53.918038571947015,1.5958289170190811,39723.9436110505,5997.939229342807,5.496648079640824e7,2.7625531969701815e7
0.00149,-1.1333777169396222,0.0006075240221914656,54.66609199764498,1.6772340960852772,39507.46896422621,6555.0694009068175,7.45779307768939e7,2.9190325470278587e7
0.00148,-1.1332028667286416,0.0005901052967302948,53.635709388369676,1.55501163029296,37668.72854626487,4239.374047812589,-5.751990685025145e6,1.3246652959818542e7
0.00147,-1.132516766898348,0.0005824355681102183,50.88423048611324,1.5259446033791095,32632.75697369169,5592.582082194882,4.703247549870184e7,2.4121479506643992e7
0.00146,-1.132419227377135,0.0006193132517378194,55.92130739034586,1.696383101898579,33096.23177273278,5811.2491778808535,3.682231371893083e7,2.500824268585835e7
0.00145,-1.131101834054438,0.0006055576003355412,56.37999418310672,1.858317324050372,38668.49550347821,8914.03576785167,1.1997310672139765e8,6.531273312269719e7
0.0014399999999999999,-1.1313378327426276,0.0005914080167875176,55.93557287232668,1.512406755986765,29304.934414791718,5629.454998349121,2.0577372395310264e7,2.737763954752907e7
0.0014299999999999998,-1.131707491844566,0.0006076083430776719,54.86379233366545,1.625887083760841,34621.274155199164,6841.924881562834,7.358649324913804e7,3.490664840121122e7
0.0014199999999999998,-1.1297475795104488,0.0006289206868943718,56.568080100056505,1.7664127399389864,41516.0822771993,8265.239344223224,1.1031035090445209e8,5.072916754630163e7
0.0014100000000000002,-1.1289681327764818,0.0006265306508177924,58.58286179328982,1.777880848960789,42743.58810164636,6780.665486088119,6.5732368010291584e7,3.021967478047386e7
0.0014000000000000002,-1.1295188278377442,0.0006298652333770777,56.09733944138477,1.588445212473395,34010.765081213205,5040.333439447673,5.543815501207234e6,1.68455480253792e7
0.0013900000000000002,-1.129116553883941,0.0006356238561100791,56.86368141119106,1.700152235751034,37662.12111884963,5853.392125508992,3.409432929371679e7,2.1570634140115976e7
0.0013800000000000002,-1.1276786350314503,0.0006182526744034183,58.313247381832426,1.9148170073827913,54977.23062210555,10445.473986617973,1.4590371117005935e8,8.274999831270936e7
0.0013700000000000001,-1.1284079536094216,0.0006397321224491523,58.83627363659248,1.7795357330208756,42758.14733042299,7103.893360109107,6.5215353438734576e7,3.4311036871119596e7
0.00136,-1.1269643322559824,0.0006635619119860952,60.39353854293249,1.8729220413730654,46497.10582922271,8458.145779270377,1.1758133068392761e8,4.632588786724e7
0.00135,-1.1265517255164832,0.0006273425460876244,57.657269715404766,1.8057527157742839,42908.00700230851,9168.788770638826,9.744854331118844e7,6.4689813358069636e7
0.00134,-1.126586879765271,0.0006285854146285396,59.42573562907649,1.824013880480622,42442.65687049942,6189.372714840018,5.7132766163104475e7,2.295371080860979e7
0.00133,-1.1260105086057388,0.0006279266760213527,59.40482114761255,1.8133523907641258,48093.40272197486,6326.409246169698,5.280550672764611e7,2.5629352723804455e7
0.00132,-1.1251099252891748,0.0006282549648481601,58.492935492093665,1.6402924134425323,39355.291145201954,5479.185418078977,3.115885385370357e7,2.21227629140495e7
0.00131,-1.1247106301981815,0.0005965053255544741,57.65191081804269,1.6758734217795797,36341.130612676374,7258.535197438265,3.4807811366072275e7,4.064157766264389e7
0.0013,-1.1230700203814494,0.0006229007624589982,59.74799337420512,1.759969926044739,38790.78543925881,7092.912878932613,3.794016640439483e7,3.4172359179446734e7
0.0012900000000000003,-1.1220354990059194,0.0006461675771833073,61.25721246089132,1.7893022054967067,36597.52876059197,7179.7004524474105,5.957500997170314e7,3.552721234946321e7
0.0012799999999999999,-1.1215476340360682,0.0006296162446574772,60.779066929680724,1.8383408622686006,40675.50911837288,6732.441597418237,8.26801287138043e7,2.7546745809868515e7
0.0012700000000000003,-1.1222810831563668,0.0006323377314246382,59.37870598843705,1.7505320280529926,39002.01311381043,6596.527308708201,6.7165634889235e7,3.1479708694533575e7
0.0012599999999999998,-1.1216125853158627,0.0006421066926652954,59.95132750771752,1.9537467126274517,53225.27729476347,9102.544680663399,1.481161018716371e8,5.06667471862261e7
0.0012500000000000002,-1.1212283941047645,0.0006152243158435029,60.56036109210455,1.8172216657685838,35192.77472141929,6447.19667490175,4.548350001402216e7,2.6351823598968826e7
0.0012399999999999998,-1.1206046485418444,0.0006512210799189966,62.003013354146745,1.83157680110885,48676.521714849456,7080.551920806379,5.4803003068783574e7,3.3038341286720823e7
0.0012300000000000002,-1.1206030804040303,0.0006674747614332778,62.27028577850634,1.9385619567405317,43855.56464166214,7671.222591221932,9.511423107424322e7,3.4600880123636514e7
0.0012199999999999997,-1.1192709170971,0.000619499035642977,60.16851880976285,1.8582639308158135,47789.47621967053,7348.39043158244,9.020246815958528e7,3.376600816176711e7
0.0012100000000000001,-1.118449321414213,0.000608053912992824,61.78841158955567,1.8127786498526168,43095.10624570138,6700.087764588762,5.095927579358481e7,2.4868034359308317e7
0.0011999999999999997,-1.118648602670838,0.0006639509971647506,65.13438944685963,2.085761143353769,54510.01020347441,9457.47398372907,1.1590393158317454e8,5.579854962237173e7
0.00119,-1.1171547399675856,0.0006705843696826361,64.83318379778267,1.965284747242238,46157.01559911122,7832.355761176366,7.807210515817247e7,3.3545355172961064e7
0.0011799999999999996,-1.11630006292301,0.0006534858649255986,63.927787152473734,2.0544641011840095,50039.13590703842,8244.864947874275,9.79465909724884e7,3.623815211182153e7
0.00117,-1.1150573817229885,0.0006615863211546147,67.25289893643036,1.9239301184050872,42878.90814524068,7468.813063098877,4.1508684860858425e7,3.506623587942136e7
0.0011600000000000004,-1.1144678557709817,0.0006811933927593865,65.02830429711862,1.8742803110933355,48273.10614631859,7689.50173606916,4.792975053577712e7,3.690640345207507e7
0.00115,-1.1138640557762116,0.0006625625931278262,64.64650898919908,1.8122067991541944,38411.12792651634,5984.957136838494,1.2937017527682321e7,2.306147083062095e7
0.0011400000000000004,-1.1139701765775731,0.0006454699282717764,64.55302436654091,1.847353383921138,43350.50116006789,6137.431960629476,3.935067822781183e7,2.3203254548873242e7
0.00113,-1.1130901986740518,0.0006540688805897906,64.6869430863357,1.9913696832526426,58088.256768938634,8751.542553543695,1.423691774257664e8,4.496805494487366e7
0.0011200000000000003,-1.1119701104593638,0.0006823652508759319,67.75802090714059,1.9611784148774616,56141.706976181704,7030.738995535164,5.565607731900435e7,2.8960857840760313e7
0.0011099999999999999,-1.1123638173173143,0.0006797382408107155,68.02217547274275,1.9969261815977166,65166.131010786456,8806.280089899188,1.0824739421912485e8,4.429398176479888e7
0.0011000000000000003,-1.1106323565997707,0.0006853102682223493,66.85305537398298,2.1377855562425836,63540.136341303085,11669.950478164315,1.8742936334522358e8,7.761627887242636e7
0.0010899999999999998,-1.1101391221577406,0.000668982318416315,68.17333460268911,2.162493001585601,66701.6368834584,13939.445994303704,1.9809612371661788e8,1.3201752956141968e8
0.0010800000000000002,-1.1095827681481272,0.000671462276781685,66.39963566434288,1.8158483518030903,39001.53994475985,7076.893650455243,2.0841311544847846e7,3.41158511853422e7
0.0010699999999999998,-1.108461753979721,0.000686264537522458,70.34189848854352,2.036878673084603,44958.68297589471,7551.77726481656,4.561568582072507e7,2.9166810266610626e7
0.0010600000000000002,-1.107194173886251,0.0007152616555219187,74.07313308686813,2.1879562807766884,57901.65025308646,9850.305866312245,1.0167845895310408e8,5.769986612413646e7
0.0010499999999999997,-1.106484794247339,0.000747006573186688,74.309208994823,2.3269787814931595,64572.75718936448,9659.380612545829,1.0282837422416598e8,5.23568937129993e7
0.0010400000000000001,-1.1057551344800776,0.0007317509280854837,73.23894974895941,2.2382597693715853,53540.676012918586,10421.9466864914,1.3012406509767602e8,6.17539106567229e7
0.0010299999999999997,-1.1052324519001067,0.0006821167474192261,74.10393077267655,2.2436969552844754,56324.946416808096,9944.627451349326,1.4231144201684505e8,5.160368390732744e7
0.00102,-1.1041560071204757,0.0007062900091771763,75.96853840026063,2.409929901609009,79799.50978598084,10494.599235429105,1.8666795791374788e8,4.772305561896351e7
0.0010099999999999996,-1.102900464057694,0.0007430759424091938,79.80615582153484,2.58882054383225,71774.09189961928,12252.517502433784,1.595332429937611e8,8.420459049481201e7
0.001,-1.1021989063878534,0.0007312622450354998,75.95637910578598,2.330787659765761,66125.63691567148,11465.670845336748,1.2785717981551659e8,8.475163613973466e7
0.0009900000000000004,-1.102790676592127,0.0007059289322848814,77.31452006607067,2.3887156747261353,71750.99129273757,10675.669307690518,1.2368351459629455e8,6.008510361307559e7
0.00098,-1.1016042964261055,0.0007325467720995164,80.931582619108,2.2737611622164464,66259.78852225404,11247.426457461996,8.43236750582231e7,6.378878976141227e7
0.0009699999999999995,-1.1008329256686114,0.0007385324832724222,80.47949265945496,2.395568217148297,69045.73389275793,10206.89422517598,7.037495813076454e7,4.724927281758982e7
0.0009599999999999999,-1.1010501986263446,0.00074983283088157,80.70854197184545,2.4712710928531796,92110.49997086347,13010.435891608984,2.3005097530255815e8,8.596385288025613e7
0.0009500000000000003,-1.1002133719318439,0.0007491667360295806,79.49721130400543,2.2662828260524805,67125.8283656249,10674.252746128246,6.007242879965625e7,7.01867764140931e7
0.0009399999999999999,-1.1000672021876632,0.0007308024234282352,75.89318453110631,2.2016673553858612,59841.0585956308,9221.525387647618,8.004633209216505e7,4.449836616518721e7
0.0009299999999999994,-1.0989165291911813,0.0006989333259780744,75.98884972616725,2.3226121070598045,68264.18959039368,11809.92420613749,1.2977607457637456e8,7.653436863092384e7
0.0009199999999999998,-1.097499147597087,0.0007249830955473465,78.96090377199152,2.505567912014638,78024.45682009561,12768.224728167155,1.896332259425474e8,8.253196915211338e7
0.0009100000000000002,-1.0964187827976517,0.0007335642057431706,79.07073115089545,2.560880864956757,80288.5248403967,12615.970837514496,1.9751250119753355e8,7.984236185303688e7
0.0009000000000000006,-1.0950725597413697,0.0007321699375687008,82.02675939076416,2.5568575629161505,79773.47069715151,12093.382161619485,1.7890822629725856e8,6.527780308360195e7
0.0008900000000000002,-1.0952821141848523,0.000753600629151177,84.71861741074329,2.666436800225004,84776.72998558234,13545.503822414088,1.937600118061478e8,9.037586349412209e7
0.0008799999999999997,-1.09453333433482,0.0007727456616380749,84.45646177132036,2.5232514601014175,82697.36093334566,10480.556864904456,9.879526436965697e7,4.609895652645856e7
0.0008700000000000001,-1.0939012992213035,0.0007490494961726918,84.3820966930877,2.5610047709015693,80783.7690729561,10968.863013182583,1.0633778350784612e8,5.48873633380843e7
0.0008600000000000005,-1.0917743454998183,0.0007599152949645107,88.32031326406158,2.7010425388900083,97352.54933345664,11718.82422359378,1.168566472655641e8,6.016499633037773e7
0.0008500000000000001,-1.0919333930442439,0.0007433852253218736,84.67991650200678,2.552020583440448,79096.42815521685,11267.015798224498,9.088019571398452e7,6.2576205740953006e7
0.0008399999999999996,-1.090857961884145,0.0007606375180718526,89.36895297207005,2.8053152449215504,102313.62780739402,14705.280873113696,2.5306483733291948e8,8.448968765329021e7
0.00083,-1.0892403902799777,0.0007603570947433456,87.56783213514444,2.6813303492745995,79025.69596983817,11892.525170213255,1.1069311820032097e8,6.394696123459257e7
0.0008200000000000004,-1.0880591040506948,0.0007681645757965709,89.07453496100504,2.745062419109727,86285.98983985983,11913.887741455286,1.1364492204360709e8,5.5224442751840636e7
0.00081,-1.0867398472087728,0.0007860076417888889,94.42599272327821,2.9073738002095824,87594.64985706935,12882.764895962107,1.5817450942960358e8,6.3242506608509794e7
0.0007999999999999995,-1.0853459814624655,0.0008130097089654717,95.67009165365066,3.007142956832573,95360.92854511001,19428.926275784845,2.5273122980790985e8,1.788908635932326e8
0.0007899999999999999,-1.0840909256526394,0.0008415719025169809,97.88526493616712,3.0026580608736517,112649.29221353002,17203.090297137725,1.9595928757862037e8,1.3623828542452207e8
0.0007800000000000003,-1.084221246675285,0.0007912476940158614,95.95545175547866,2.7768234532214198,99412.10363647171,13388.989849816484,1.1016201022344978e8,6.949744521138485e7
0.0007699999999999999,-1.0833299006506,0.0008262692715751608,97.8001654114418,3.0584689842311206,116860.20518837772,13416.469658949656,2.190688397955317e8,6.06801549555438e7
0.0007600000000000003,-1.0822386265718447,0.0008331157274007263,99.02248787318132,3.132285458030695,132730.62491722478,19121.66591189771,3.928394806923557e8,1.3504779395713878e8
0.0007499999999999998,-1.0809338362874417,0.0007794228712425337,95.24466743019183,3.1160698618695406,105931.26966787575,17507.671948479983,3.2544305554758185e8,1.178544585702156e8
0.0007400000000000002,-1.0805930787091063,0.0008051746153941918,94.8104895538928,3.2840413828434496,112001.95656934737,20320.52107014752,4.1152453097193e8,1.7010589065075424e8
0.0007299999999999997,-1.0802132958394213,0.0008034357836484959,100.46048864022097,3.3095183568815494,123884.62335991877,18333.087855314523,4.117923798020383e8,1.0697097987425233e8
0.0007200000000000002,-1.0789365815132463,0.0008318615277532124,100.84173258253429,3.1113909855707456,121387.70315326058,16764.7436144114,2.948390591916117e8,1.1126619141950032e8
0.0007099999999999997,-1.0783551465272163,0.0008369089980569762,98.09979101039553,3.0161231622459965,104408.25798568562,15167.929586372215,2.361315856795881e8,8.595009565466818e7
0.0007000000000000001,-1.0780135885805835,0.000828699754964052,101.79000136456749,3.1594287249243074,106118.22700546641,16504.947512170795,2.309025900404974e8,1.0524173629118556e8
0.0006899999999999996,-1.075885842107516,0.0008192978238147243,103.10612056682378,3.0569658360226093,130152.45352599412,18250.66906893083,3.2399837390875e8,1.3498386979336268e8
0.00068,-1.0751575053486855,0.0008414065451999254,104.00689485147855,3.082095390593617,112181.7162530965,15265.17614938176,1.6058434560041875e8,8.075374444248156e7
0.0006700000000000005,-1.0746321109655212,0.0008310153224915665,106.55818835350738,3.288960957092747,135531.4025761566,18600.790821676615,3.108443282781144e8,1.344209635385965e8
0.00066,-1.0743727719024745,0.0008325032702735721,108.46425647321892,3.3547915318801467,135117.52255948953,22827.329516697067,4.131100238006318e8,2.1676217376907045e8
0.0006499999999999995,-1.0729460720318116,0.0008226932948125807,106.7643994466826,3.504365904456568,145331.47764099462,22638.467791065657,4.8218146380181116e8,1.8450285708408728e8
0.0006399999999999999,-1.071577262629389,0.0007851815446456948,105.86921981445433,3.347682616937254,150277.89235761276,18369.12706673712,4.258683582910077e8,1.0235720962786493e8
0.0006300000000000004,-1.0708588418956224,0.0008275835917482905,105.06729447099907,3.2277676549519603,132855.51338463544,18574.066184953772,3.1345827798461413e8,1.1974089109849618e8
0.0006199999999999999,-1.0701565167152922,0.0008521506258248018,112.38458505535215,3.5696726887985144,159595.1800862781,20644.178033289245,4.289933564873637e8,1.5674017597942528e8
0.0006100000000000003,-1.0698090400904758,0.0008513486795007959,113.173210898353,3.5294249336094037,147167.379166893,19682.678782677103,3.590803191542442e8,1.1676567003080894e8
0.0005999999999999998,-1.0681721856410389,0.0008687085911852105,111.03467414680955,3.5145992654141267,154532.6516393043,21641.442591489333,4.365712859582951e8,1.9915535285704875e8
0.0005900000000000002,-1.0672945678366366,0.0008603702689862085,109.90328249542566,3.1949859793974644,127545.27667550395,16046.663463834198,2.0412178205383667e8,8.567775067551237e7
0.0005799999999999998,-1.0662448894929655,0.0008401633127771715,108.31576988362629,3.231536727954855,137029.8421653812,16612.77317309457,2.1069678748877147e8,9.255055966406313e7
0.0005700000000000002,-1.0650518097417778,0.0008417074561150566,112.51287874939368,3.3868908200684458,125206.8463948581,17621.276822209715,2.864070317956932e8,1.1244830725516881e8
0.0005599999999999997,-1.0637919999570162,0.0008541629201306923,114.22915216757819,3.574091578551894,157701.29064020084,23693.782726624293,4.5896010225572425e8,2.1017800660887924e8
0.0005500000000000001,-1.0628793177105544,0.0008647328833136335,118.33702498795445,3.6229146729672714,179224.77848658297,23114.687641920307,4.871846820381702e8,1.7315811474038836e8
0.0005400000000000005,-1.0619054380114203,0.0008895789747408738,120.16779836549415,3.8041761751434517,181358.0366518492,23046.296609369914,5.313576497979289e8,1.7149184072491288e8
0.0005300000000000001,-1.0617288971238033,0.00089386018419094,123.86998462087101,3.904103319221071,175542.78316581863,20739.85425229552,4.2704139244584155e8,1.2157604598229706e8
0.0005199999999999996,-1.0598987008017275,0.000921648756152341,126.41132980256621,3.9215957364651417,170310.7071643936,19643.67401529234,2.3484261494472888e8,1.1139538813979538e8
0.00051,-1.0575768409999227,0.0009498925433418549,131.81451081210113,4.015676027852858,193239.2155879341,24132.524524127864,3.6630598453070766e8,1.656210161514563e8
0.0005000000000000004,-1.056462632977505,0.0009632034230067556,126.61230492730772,4.033984190739181,185632.60795940523,26081.222513122473,5.488872377761343e8,2.2054687767230713e8
0.00049,-1.05467225559029,0.0009659020611904417,131.63298095756952,4.374948159594847,199968.7856165154,31163.753954933636,6.120647136115556e8,3.283306939255179e8
0.0004799999999999995,-1.0534378564223499,0.0009504282916641131,125.57492186390665,3.800713978038864,157255.9423101916,21507.52637696677,2.1782706694189477e8,1.6100603539676958e8
0.00046999999999999993,-1.05213957361434,0.000980460566593082,135.60724540247404,4.320273572768984,214047.74517478902,28703.157812507387,5.382475488919929e8,2.1300683779312435e8
0.00046000000000000034,-1.0510307254987978,0.0009670653154506973,137.49892260642966,4.626910727872566,220716.87875641623,30760.608337681373,7.959354650772593e8,2.1780647178418848e8
0.0004499999999999999,-1.0485957380873756,0.0009750590978323522,138.8284130224351,4.582243523969257,254631.41041187473,35912.589984373124,9.259206210538479e8,3.8553944422185725e8
0.0004399999999999994,-1.0466215264805119,0.000991063603615176,146.36054281927701,4.914172855278702,258878.28611766876,37740.65268455748,8.595586062420173e8,4.26462292925429e8
0.0004299999999999998,-1.0465167164487237,0.000999383934458301,153.44121696630245,5.363559763020684,293551.3986926969,50055.89504363216,1.311938875101908e9,6.654413977489349e8
0.00042000000000000023,-1.0449951734731329,0.0009832254603962594,150.75000947496954,5.451905147001397,306822.1711055034,54127.58667899133,1.5490309740751379e9,7.870822153560648e8
0.00041000000000000064,-1.0434300994398982,0.0009685179300455832,144.33740018031992,4.306331503447348,214429.90162901615,24423.2452011231,3.270067532586148e8,1.5950826128011146e8
0.0003999999999999993,-1.0419522919126567,0.0010059735487663475,150.1643342781783,4.763462469479418,242609.5901638393,30757.55594374004,7.294185559358845e8,2.1856547703128344e8
0.0003899999999999997,-1.0402310823966971,0.0010127784504701406,156.01819678157682,5.042733558390355,296998.5966028382,36891.317317942114,1.0595419014107248e9,3.6255019690788764e8
0.00038000000000000013,-1.0395163045970637,0.0010508931659667824,160.99461420501123,5.071615298006954,248801.46707290717,34041.95104554701,6.478461368826352e8,2.903769304148716e8
0.00037000000000000054,-1.0374859128502256,0.00104802248430496,155.655915504918,4.67210656406371,223065.17548308524,30705.534634892843,5.382047661979498e8,2.2702556903264007e8
0.0003600000000000001,-1.0355762083127364,0.0010435293464349875,161.97799749928419,5.096144845276876,294082.5591013021,36446.03521471694,8.532691431179048e8,2.916821969484093e8
0.0003499999999999996,-1.0342734772050566,0.0010629905341856963,163.38486003209078,5.642918826343181,332044.07852830744,44129.89386315866,1.2653939761361694e9,4.248866570808154e8
0.00034,-1.032587185678955,0.0010564661263034669,164.3882389726842,5.858317220575963,359421.41616609314,49086.92855503695,1.7191120219154372e9,5.026677032610959e8
0.00033000000000000043,-1.0317736520375176,0.0010757728638963553,166.27971040338747,6.058760507956919,375769.84850727837,50006.0680529228,1.8921435593031454e9,4.933095816312837e8
0.00031999999999999997,-1.0305359521947586,0.0010867655292466879,172.9067383057191,6.338708510819396,425552.79794817197,55593.529113875855,2.2653661581795654e9,6.173298907779706e8
0.0003099999999999995,-1.0289666391494776,0.0011051009939388081,179.07535071371757,6.424464292362676,435698.5895580404,56137.8669549234,2.261134752399876e9,5.735931366914554e8
0.0002999999999999999,-1.026657959585299,0.0010988939286378512,183.14854987798418,6.426175123357719,414502.2146205049,55573.13433740241,2.022208623924741e9,5.2597855691735363e8
0.0002900000000000003,-1.0254982285974112,0.00108411415682399,179.7289367281628,6.256008781980529,404975.1098312468,56179.511560151484,1.7954247071085937e9,6.102335640881622e8
0.00028000000000000073,-1.0232950841982862,0.0011057924224229184,185.41907780037786,6.539537464088999,446478.6230147004,58175.91308825937,2.1747482910395184e9,5.900060138594741e8
0.0002699999999999994,-1.0212848454660721,0.0011164508400309575,189.42179871070488,6.528450596137074,399711.53984075366,57050.642915775716,1.8599101166964638e9,5.98841043885691e8
0.0002599999999999998,-1.0196149753594885,0.0010944066407419936,192.77580744978022,6.500304632734596,390714.5259693409,54297.54005163977,1.5523438105281055e9,5.0417916922552127e8
0.0002500000000000002,-1.0177584598545095,0.0011383315743258846,197.82735486068944,6.642728427597048,430180.64177053707,59648.8620328967,1.907049906413678e9,5.722654372033644e8
0.00024000000000000063,-1.0157185717949453,0.0011122776162864792,203.74802775031648,6.57898665649982,458935.90304458525,53805.921473936054,1.5831410684374108e9,4.549911549771478e8
0.0002299999999999993,-1.012817147942027,0.0011285083059782298,202.8698803458354,6.284090200751173,441070.9380241684,50801.89415794039,1.4127057624503145e9,4.1212319970378584e8
0.0002199999999999997,-1.0122065778438916,0.001143909811187365,208.01890764243046,6.497676800817819,482952.8872830737,55537.60775282612,1.8366792321333234e9,5.2545958032056123e8
0.00021000000000000012,-1.0113545024010602,0.0011872256803916652,217.14933299324247,7.029765094498863,512085.0339973027,59908.28662359218,1.9949081621427188e9,5.90937594582308e8
0.00020000000000000052,-1.0080315315566601,0.0011569655706550877,210.62156481840395,6.623466125369779,511607.06222634023,59131.380609729786,1.9974764644758859e9,6.116304940414357e8
0.0001899999999999992,-1.0060399874694497,0.001225397664792993,228.6898383352035,7.0464107749556595,624920.8412641167,65392.31126961326,2.508284469996873e9,6.695044152850324e8
0.0001799999999999996,-1.0040598364404156,0.0012358035607719273,235.24624132829837,7.562619871856228,643379.5082127268,68126.98113404388,2.6118454497761354e9,7.304262930458136e8
0.00017,-1.0021375593890887,0.0012933944511112124,247.00437418736587,8.339604250746367,743447.3827232413,86174.9559297464,3.783845507181775e9,1.0823768823047705e9
0.00016000000000000042,-1.0007177317041152,0.0012762132493376725,248.43905252640306,8.156663143653741,659200.1873818818,90143.12521344812,2.9567089735380735e9,1.3764428322718213e9
0.00014999999999999996,-0.9979241199109686,0.0012962906513402496,252.65637259430616,8.486365472180239,665599.7505903817,86211.0629664929,3.3356523654008617e9,1.0483113792528644e9
0.0001399999999999995,-0.9955249719705835,0.0013344672164765493,261.8895727594769,8.882769835757946,665416.582501018,93355.57187372532,3.129951507863689e9,1.2279517088076625e9
0.0001299999999999999,-0.9936104171272009,0.0013411016611243856,267.699290138296,8.998422703835887,696291.6603397318,91024.62911313624,3.0096687787351437e9,1.0852938319407523e9
0.00012000000000000031,-0.9912914321650876,0.0013320079662963724,267.74102715278076,8.798841090923935,704873.0232055536,84266.18893442031,2.7670640201724186e9,9.825921643963006e8
0.00011000000000000072,-0.9878705758834806,0.0013755906715894706,274.06334557962936,9.85394717846114,825870.4786578118,107662.10652934795,4.719031568408322e9,1.3021350789259894e9
9.99999999999994e-5,-0.9860458753432231,0.0014108144595776878,280.9057427754359,9.752513204362534,882843.6733816928,99028.27001102119,4.5719092456460905e9,1.1055021710276542e9
8.99999999999998e-5,-0.9825384657311046,0.0014419532726076827,298.8953493361825,10.355018741335124,953106.7111320741,110565.842366029,4.74962445060316e9,1.4078323962218745e9
8.000000000000021e-5,-0.9800004273311206,0.0014208736988103239,301.54527019453656,10.402502835481148,1.0035187838160484e6,120182.4581977617,5.739636676339118e9,1.5222476471501105e9
7.000000000000062e-5,-0.9768007230872429,0.001493484396295099,317.0549988118912,10.609922967862238,987659.5815445838,123009.0307934543,5.098949766009736e9,1.765554755830777e9
5.999999999999929e-5,-0.9744994883537784,0.0015080362090172453,327.6918307435381,11.525296172729783,1.1215807491350207e6,144086.0675607936,6.483034105596291e9,2.2751223746581616e9
4.99999999999997e-5,-0.9720743056561318,0.001554502895009778,337.3631069004645,11.734406251727705,1.2731358920055318e6,150552.36311962528,8.020328182465792e9,2.2079660534196734e9
4.0000000000000105e-5,-0.968330154431318,0.0015343102424505903,345.9402751350715,11.880020596773408,1.2815043684723643e6,148320.8338355983,7.443840999034219e9,2.347721205777792e9
3.0000000000000512e-5,-0.9649304029823298,0.0015248975355510056,341.7869946855917,11.437132764993509,1.164878852010072e6,141546.17945920606,6.4568613884990225e9,2.0233038514488673e9
2.0000000000000052e-5,-0.9618672314164054,0.001500361806064936,353.9170866738829,11.901190789293315,1.1876443400538967e6,139874.49256828873,6.202841869202783e9,2.0475365248326197e9
9.999999999999593e-6,-0.9590758182170191,0.0015230223392333506,361.0999449376965,12.09372416571616,1.213468379480186e6,135968.8044917414,6.215115942780523e9,1.741692404141083e9
0.0,-0.9568427423773693,0.0015839809112980394,366.10829168137593,12.221524235742072,1.2357281214949812e6,137467.10543889602,6.408789125271449e9,1.7314765475703552e9
-9.999999999999593e-6,-0.9535220405481811,0.0015984304207294472,370.6583541123213,12.110912612908336,1.25383959553748e6,129648.66801078363,5.256607064436944e9,1.487792528284887e9
-2.0000000000000052e-5,-0.951111160094414,0.0016350160949371911,384.71011645770307,13.029762510996235,1.4232337978974706e6,147349.8367500177,6.898532397642836e9,1.8940827967532704e9
-3.0000000000000512e-5,-0.9484209185993291,0.0016238682488771126,399.87951471452556,13.410735623626485,1.4423833955704754e6,144899.03760390624,6.628536930377089e9,1.7542082233342412e9
-4.0000000000000105e-5,-0.9449388207104432,0.0016530033202265893,412.91720086927336,13.062250358616753,1.4396375480609422e6,147624.573988003,5.833893389263752e9,1.8511090662815123e9
-4.99999999999997e-5,-0.9417399381001433,0.0017058323443641696,430.264936950507,13.897796877765817,1.6683665873958385e6,161558.05739684045,7.699937949833706e9,2.2704760838983455e9
-6.000000000000016e-5,-0.9372026653162663,0.0017307650350360203,444.54248771685855,14.502742813074098,1.7412165052781985e6,180548.70434425,8.575656836601479e9,2.7960656662056103e9
-6.999999999999975e-5,-0.9335436130956504,0.0017082177676975598,456.6358466319537,15.352181844834256,1.8962759561551511e6,199724.51101236822,1.0804403817903894e10,3.048781470094226e9
-8.000000000000021e-5,-0.9306550953272726,0.0016860550676703868,469.09008640478874,15.204825165097994,1.8782963732417459e6,203997.34934069225,1.0104692219270868e10,3.1619960148855586e9
-8.99999999999998e-5,-0.9273716277938255,0.0016925457859909914,475.118236268448,16.418361372307007,2.0697679336749827e6,247270.37370665267,1.4171967304294245e10,4.268106056369817e9
-0.00010000000000000026,-0.9218328937792359,0.0017599305605025851,490.0606675610638,16.77781236365079,2.183494570123707e6,252136.10913113237,1.3737452536576206e10,4.613402646666649e9
-0.00010999999999999985,-0.9167700591670678,0.0018025196764925786,506.7148375723294,17.461016455881065,2.314374682196763e6,254919.43259139304,1.5253176299015587e10,4.38659798394133e9
-0.00012000000000000031,-0.9124025026159706,0.0018365422601490592,531.237005109982,18.65133824092309,2.4939208523600874e6,298907.8124827962,1.770807206347617e10,6.017230286757704e9
-0.0001299999999999999,-0.9068408017736833,0.0018438649142842236,534.8074495698045,18.431521390024713,2.41839178641878e6,302887.3269421813,1.6709930150729328e10,6.408995047848979e9
-0.0001399999999999995,-0.9022507781344066,0.0019072195902770277,569.1962152426788,18.925456717365165,2.615436169444398e6,296728.6759375455,1.7379975672197727e10,5.524488636319578e9
-0.00014999999999999996,-0.8969591453566165,0.0019307863850517983,572.6572927127398,19.7686306799658,2.4920046159475306e6,332654.697538685,1.806352259689178e10,7.200903736275891e9
-0.00016000000000000042,-0.8929456722645177,0.0020165730884952157,615.0702736565976,21.62795514492606,2.8422762793942597e6,391047.7164767845,2.2126283004610703e10,9.024610836141487e9
-0.00017,-0.8866178659229671,0.00210798465056035,639.8108112244819,23.519187681618373,3.1647944014393925e6,445459.5835569116,2.9181036754983204e10,1.0246252323925535e10
-0.0001799999999999996,-0.8804362159385785,0.002143464646626601,669.2229386161616,25.052605351520555,3.437645517103272e6,504848.6232341713,3.259441624876698e10,1.2945055189588697e10
-0.00019000000000000006,-0.8757132555584884,0.002213909034945761,706.7293953386372,25.57625407023076,3.6147650066335723e6,554826.1698657242,3.686374376014871e10,1.5739826489735157e10
-0.00019999999999999966,-0.8701031603267231,0.0022834615728374408,734.0411395534228,26.756399879031616,3.996267632335902e6,563590.7834864084,4.143715918597706e10,1.5207446895120003e10
-0.00021000000000000012,-0.8634493392241379,0.002240630887639959,745.0219392274049,26.741846114275944,4.0638901725420086e6,563321.3275029252,4.245404972240393e10,1.5243140121101072e10
-0.0002199999999999997,-0.8584651619756011,0.0023063869979808075,794.785148105794,29.628143163317883,4.897748048294739e6,660335.9231023662,5.6587908126326866e10,1.8526109694652092e10
-0.00023000000000000017,-0.8538516212911736,0.0023486293510376166,822.150038926022,29.332543568665923,5.088983892635139e6,610075.7924378794,5.15507925077732e10,1.4986664193723846e10
-0.00023999999999999976,-0.8471375690738256,0.002433386171980415,873.4586577333994,32.07725095792935,5.76484962460664e6,708855.3426633282,6.422050039125714e10,1.865181289272758e10
-0.0002500000000000002,-0.8415787821039002,0.0024923236678732782,903.0822040807756,33.48831498662755,5.8985415344514875e6,775029.1599050072,7.170090189287547e10,2.1709230150931076e10
-0.0002599999999999998,-0.8344489234935577,0.0025498843863858353,944.1210888802325,36.14265242483062,6.764442710634675e6,894965.0932160382,9.063594318679382e10,2.6888999200519585e10
-0.0002700000000000003,-0.8271501156913098,0.0025940121552473893,999.5614767218813,37.992505514647036,7.157059022816665e6,934863.9143621814,9.327650362283717e10,2.8422960681578606e10
-0.00027999999999999987,-0.8200929680238137,0.0026346646286617816,1047.8445680097789,39.72007348591335,7.765300498176324e6,1.0241491680398416e6,1.0332102595825516e11,3.2429162454137875e10
-0.0002900000000000003,-0.8133643321593151,0.0027079354058325337,1086.292868264963,41.89891201376663,8.503694506689169e6,1.1217179499655361e6,1.2062769956290512e11,3.763206745032599e10
-0.0002999999999999999,-0.806365291662538,0.002737547554904227,1124.9763977069179,42.05290494489644,8.510665554289266e6,1.0405295002705393e6,1.1373167280168277e11,2.926857335037496e10
-0.0003100000000000004,-0.7969818355527166,0.002773324140313989,1171.0859003181313,43.74833325000599,9.058327333098637e6,1.0709972482458428e6,1.1902504584324052e11,2.928785801794666e10
-0.00031999999999999997,-0.7874027920308959,0.002837554171049716,1230.7501088430492,45.36866554311889,9.372231374674331e6,1.188886439922353e6,1.2224978899960023e11,3.8107553014091095e10
-0.00032999999999999956,-0.7786457110319561,0.002859960176344821,1269.710172788767,46.16389310341277,9.91260008543327e6,1.2112839348810122e6,1.3282586210059282e11,3.635251407307828e10
-0.00034,-0.7700023669941677,0.0029014179499755586,1311.4190117060605,47.76514120992377,1.0318958528750604e7,1.3131107416419212e6,1.4151354793538226e11,4.434853757008046e10
-0.0003500000000000005,-0.7619577751543578,0.0030168303441422853,1386.6304705831044,47.31992309227009,1.0360230000423891e7,1.2339777579493613e6,1.255999436666261e11,3.7425885891595085e10
-0.0003600000000000001,-0.75395842392268,0.003127765254373157,1447.2314692836285,49.01537232625709,1.10537663891865e7,1.257349743471426e6,1.2743936936184782e11,3.658067911292811e10
-0.00036999999999999967,-0.74438820797325,0.0031953054502296525,1500.7923025496186,50.24129392847082,1.1655213694689216e7,1.2989429988016703e6,1.310999408107932e11,3.947859759365095e10
-0.00038000000000000013,-0.7330379550249375,0.003297968337154913,1582.8072747567674,52.03554857651777,1.2223301625847306e7,1.3640073301787379e6,1.3754076743400015e11,4.424098951625711e10
-0.0003899999999999997,-0.7221041316617686,0.0033577812325330993,1658.9727165317634,52.915971213387024,1.2909833722309072e7,1.3055884058243188e6,1.2822350117699335e11,3.6749003690003845e10
-0.0004000000000000002,-0.7122933077716277,0.003457904860084364,1750.8540203480086,55.82584817351438,1.3691191650107255e7,1.4374426650465224e6,1.403945138305347e11,4.0015688945781494e10
-0.0004099999999999998,-0.7008964740084176,0.003531258280792686,1814.8721628400544,56.895748504039936,1.3924626226886695e7,1.4071707450837106e6,1.3248057090601854e11,3.6931807092361305e10
-0.00042000000000000023,-0.689187560922319,0.00363751801470964,1927.7045146795442,60.63584877872956,1.5036531410201505e7,1.5287047372174948e6,1.4741080252310648e11,4.106171311064529e10
-0.0004299999999999998,-0.6760262175017129,0.0037745138845026284,2063.2500193432584,64.26978667127241,1.6624302254978575e7,1.692571770449375e6,1.5977414572287027e11,4.7459042929400055e10
-0.0004400000000000003,-0.664006933604724,0.003846243094047367,2184.8826902150545,68.15183445519315,1.8416404747825447e7,1.812553782092984e6,1.7339364914367624e11,5.1574292545207214e10
-0.0004499999999999999,-0.6509958682406642,0.004014388463004519,2295.3018063072223,71.43273038654623,1.9462089678148318e7,1.9798631826267934e6,1.9069537263811835e11,6.059437092670606e10
-0.00045999999999999947,-0.6376716902542938,0.004090499317529329,2412.2171803154038,75.7000421887401,2.0901025362585887e7,2.1047877160954545e6,1.9101998181135382e11,6.504257732624096e10
-0.00046999999999999993,-0.6244293491322007,0.0041947110846425155,2509.607567474313,79.07939838322486,2.2451397787349775e7,2.3325063618258284e6,2.2270098147979547e11,7.90083270637532e10
-0.0004800000000000004,-0.6082377012679051,0.004321959787864845,2669.4323649800135,85.42019236804062,2.5194502864698004e7,2.617321037498515e6,2.866001635290567e11,9.063206657480528e10
-0.00049,-0.5933590297692005,0.004431998300529975,2796.885317385764,89.91892108818136,2.677507459200988e7,2.7309065484103025e6,3.140469880975858e11,9.32446010627212e10
-0.0004999999999999996,-0.5756138675641349,0.004577675174133108,2973.609560023798,94.10269264244606,2.8248659074120704e7,2.8932685930087334e6,3.097715758093378e11,1.0045057302544772e11
-0.00051,-0.5583649203110418,0.004766016716020541,3173.3130529138834,99.75353194019641,3.1097318417757902e7,3.104003013042788e6,3.429932007857155e11,1.0778109367780298e11
-0.0005200000000000005,-0.5418023367978463,0.004831190475943737,3301.7195387658385,102.55115694842281,3.2418847829096813e7,3.345869017879554e6,3.4429989542357855e11,1.3040542143231886e11
-0.0005300000000000001,-0.5253064662227569,0.004913660667596438,3467.8580450491713,108.6927200801337,3.4738809396473564e7,3.5696786248983257e6,4.0043533625115985e11,1.3422685156935907e11
-0.0005399999999999997,-0.507393894439055,0.005011262228876373,3641.450236538597,112.00976106318657,3.655666417764527e7,3.6312404791506794e6,3.7482068477145874e11,1.2555163000503694e11
-0.0005500000000000001,-0.488543253422349,0.005094298767502212,3749.70169365757,116.47080262377955,3.762581090633752e7,3.8101419862804734e6,4.0951207375054224e11,1.3467805580059831e11
-0.0005600000000000006,-0.46960816983696524,0.005199647317213183,3873.9320069950186,117.42098099336984,3.850543640335872e7,3.848715163359085e6,3.738394183168509e11,1.342731655865441e11
-0.0005700000000000002,-0.4477556109469618,0.0052932396839230345,4093.5383851308843,122.00943565158897,4.017473574312467e7,3.992719497595038e6,3.0213854615421045e11,1.4469030340794037e11
-0.0005799999999999998,-0.42595703270402674,0.005414997389327407,4296.299515517589,123.60401943300123,4.130555988970443e7,4.037423097476165e6,2.2455793801408786e11,1.424595082630421e11
-0.0005899999999999994,-0.4046422354621958,0.0055417034907385395,4503.8966871403445,127.19152403207433,4.2780620038866505e7,4.229017914155556e6,2.0986288248956635e11,1.4846175483106375e11
-0.0006000000000000007,-0.3831795975010525,0.00560228319615792,4648.611738175836,131.6767150476946,4.404343655336442e7,4.386098929885999e6,2.053809043443637e11,1.54969722382415e11
-0.0006100000000000003,-0.36044769023915957,0.0057182012261247795,4886.7939060463195,139.83212933286205,4.578303964427407e7,4.724131717329774e6,2.3377756400496292e11,1.7557927940211386e11
-0.0006199999999999999,-0.33904679320323466,0.005880341773623434,5144.984725514673,144.80513590918696,4.7532389585957065e7,4.911312794964264e6,1.817409988906166e11,1.8008696225040323e11
-0.0006299999999999995,-0.31443722846799055,0.005992816740459039,5320.964840029221,147.9043339984613,4.8135636157113634e7,4.937989072936291e6,7.175019088621132e10,1.814187013147308e11
-0.0006399999999999999,-0.2890769763263827,0.006115227055129458,5507.29166061246,152.34364710295606,4.8777186173630185e7,5.144447936319904e6,5.5107737077269966e10,1.939567469501223e11
-0.0006500000000000004,-0.2622120676166597,0.006219576143364727,5772.561031922906,159.22148262169839,5.0001291655928895e7,5.457456116163985e6,4.529742661049009e9,2.1108040130548947e11
-0.00066,-0.23584398653661548,0.006341240558247276,5951.897162467261,162.46581650865045,4.990885187854708e7,5.48673866198424e6,-8.030215583006775e10,2.17222854990269e11
-0.0006699999999999996,-0.20933699172093934,0.0064645747639517125,6169.845902182677,165.77522869733193,4.9607113069728434e7,5.656719857554458e6,-1.9940972085750998e11,2.2216314343286935e11
-0.0006799999999999992,-0.18091881271043447,0.006604601045019035,6351.276680664946,169.62539589111458,4.743861999574102e7,5.641853011129878e6,-3.429737027770397e11,2.1383489919875555e11
-0.0006900000000000005,-0.14994902959028034,0.006714369132255357,6565.772697733065,173.76089886203462,4.702625847666933e7,5.792810399417607e6,-4.46914054656246e11,2.1988433120190277e11
-0.0007000000000000001,-0.12059505832751692,0.006766523766093979,6736.756474672567,175.27485564141077,4.439653395756525e7,5.763096146835985e6,-5.83815472827895e11,2.1699014472037302e11
-0.0007099999999999997,-0.08929580869912311,0.006847347841599592,6912.5620800083125,179.96292867309046,4.1646869474902496e7,5.918588134702732e6,-6.888254341383696e11,2.2137491713506943e11
-0.0007199999999999993,-0.05868145090991014,0.006894041864215767,7023.708112424926,176.8603444878523,3.694117631009756e7,5.571473883441638e6,-9.45754835821725e11,2.0592849733800894e11
-0.0007300000000000006,-0.026825950598549107,0.006973330953422005,7171.615864645827,179.42360979756867,3.387730364899277e7,5.607995488852035e6,-1.0419139748527124e12,2.0760124894292575e11
-0.0007400000000000002,0.005391882316258829,0.00698575250221184,7238.760469637935,181.23449344551352,2.815981951999377e7,5.578112386321547e6,-1.0849513382088258e12,2.028507820100028e11
-0.0007499999999999998,0.03848404111433182,0.00708112515984035,7349.618929331311,183.04488037574657,2.284454126199743e7,5.674487489947325e6,-1.2056028760584514e12,2.0332414375223068e11
-0.0007599999999999994,0.0728163338242147,0.007096214437248539,7410.123062310153,181.30098860917136,1.8243893834539004e7,5.552952967315302e6,-1.3703424617082712e12,2.00587631559607e11
-0.0007700000000000007,0.10563141018061004,0.007105919507445253,7483.469441723163,180.12520447167762,1.3205785964743791e7,5.459668730929777e6,-1.526907248741072e12,2.01529481263832e11
-0.0007800000000000003,0.1398061416391547,0.007155302139389304,7557.060763563188,181.3999561382219,7.448300803390919e6,5.612376131180635e6,-1.4900801779318838e12,2.0245181421470947e11
-0.0007899999999999999,0.17425963291145055,0.007143034574420589,7626.804544025886,181.0452727676571,3.2500422063979474e6,5.460055665535126e6,-1.6516748567251257e12,2.065113820266011e11
-0.0007999999999999995,0.20821666070714523,0.0070930044712599555,7564.57152256047,179.4446359798949,-1.1112727408464174e6,5.35246022895264e6,-1.6564333481981355e12,2.024254089294785e11
-0.0008100000000000008,0.24233029151003854,0.007099763548472354,7535.353149363633,178.6773760047387,-7.918346082507187e6,5.293391941218898e6,-1.7171190079276453e12,2.0530116777647964e11
-0.0008200000000000004,0.2779768488534876,0.007093208786207925,7559.583467009538,181.6108521980028,-1.6007388181258263e7,5.414339624186531e6,-1.704105327895847e12,2.0993904833229727e11
-0.00083,0.310893571279573,0.007108022682823358,7537.99000719218,181.8195003869229,-2.1588099725297015e7,5.472275789502465e6,-1.6528440539129006e12,2.17628859373637e11
-0.0008399999999999996,0.3456887835729721,0.007048157593761889,7464.250925565707,182.10981275995283,-2.9420724860766392e7,5.685085309689382e6,-1.5706779136947498e12,2.3076220065462863e11
-0.0008500000000000001,0.3808921200898656,0.007015437543742991,7308.901172701368,179.75872480067846,-3.581806263434273e7,5.788793639287644e6,-1.3408267022274604e12,2.3958769596279843e11
-0.0008600000000000005,0.4161896726350414,0.006879338792567318,7112.784334789992,175.51522938968503,-4.144832266696108e7,5.7031578564981e6,-1.2369998619246892e12,2.3088890173307343e11
-0.0008700000000000001,0.4522657004947525,0.006770274887550619,6920.436168987562,174.8066811761309,-4.70442167334399e7,5.77453584418056e6,-9.876319889891189e11,2.245680265405213e11
-0.0008799999999999997,0.4865724750591629,0.006733328119629237,6741.075554953627,171.60847233287674,-5.153607346221301e7,5.811548640931704e6,-8.633471620135679e11,2.2351214164484048e11
-0.0008899999999999993,0.5192579515865088,0.006625222492303533,6543.033993391061,165.4806166698842,-5.482105426389027e7,5.691663515445306e6,-7.285898270161907e11,2.228287526397718e11
-0.0009000000000000006,0.5529631873540237,0.00646862498569932,6275.038441149169,161.97630018784864,-5.7947292933291085e7,5.81594867804382e6,-4.75979970515117e11,2.4394156643817047e11
-0.0009100000000000002,0.5848182539226846,0.006341038919127936,6055.632552863227,160.42666574407605,-6.069675929827626e7,5.911379523514282e6,-2.4433664686264557e11,2.5181034603835947e11
-0.0009199999999999998,0.6156110349579368,0.006155090481983415,5769.908384341894,156.38898687037252,-6.200241780733491e7,5.981379997429905e6,-1.5210555997583778e10,2.6610049927214886e11
-0.0009299999999999994,0.6472304637291859,0.006011701529487362,5525.753870782556,153.85516217681126,-6.460681137944989e7,5.934966273962964e6,1.9645919166495706e11,2.594219172665201e11
-0.0009399999999999999,0.6763138640606726,0.005857329982897617,5228.3459426661175,149.2747010330852,-6.489890243586344e7,5.54599627865608e6,2.8551201021420593e11,2.3395077104043027e11
-0.0009500000000000003,0.7053469495677979,0.005677428582652359,4903.260710994359,143.97622626385476,-6.482435941724819e7,5.396025584845189e6,4.62404242346781e11,2.2419304045786417e11
-0.0009599999999999999,0.733759017695224,0.0054686229963804775,4570.50008974881,139.02711044138434,-6.308891964017486e7,5.323391365071152e6,5.800905851671011e11,2.3142410980595026e11
-0.0009699999999999995,0.7615501213119541,0.0052463099424872065,4295.214024819812,139.0571688119621,-6.3600113703364834e7,5.495058382142293e6,7.858340265473613e11,2.5098538348631488e11
-0.00098,0.7883612752961627,0.005049554078471793,3982.3381968433787,129.96709710208978,-5.905051609890523e7,4.989038763606581e6,7.220842610770309e11,2.2491303995839047e11
-0.0009900000000000004,0.8150977563749298,0.004833640070570082,3665.412862696205,126.36751260026035,-5.6326111244762346e7,5.107727360843915e6,8.271238567867518e11,2.4915882553740274e11
-0.001,0.8385314423277784,0.004598040879000725,3357.917501396235,118.76156069454463,-5.2187221461217366e7,4.719298660359086e6,8.105854732284553e11,2.257450684104365e11
-0.0010099999999999996,0.8627124571602427,0.004399772683975273,3042.5735612796484,112.46518722633458,-4.803218674292154e7,4.442620629487583e6,8.094295455565477e11,2.1518588807578494e11
-0.00102,0.8841151007830468,0.00418111407606399,2731.7310544718084,104.03342115149549,-4.325749350289034e7,4.169658213787563e6,7.657795524343157e11,2.105366580526489e11
-0.0010300000000000005,0.9044773178322351,0.003956358816242855,2465.0211355625916,98.44401488221476,-3.917448509965062e7,4.1001163519093823e6,7.397022548582777e11,2.246085077298037e11
-0.0010400000000000001,0.9246934973612745,0.0038165480397329924,2220.810464474248,92.12019928524992,-3.552667598100047e7,3.7733810878810217e6,6.921256930150713e11,2.0552507961185587e11
-0.0010499999999999997,0.9435964229405143,0.0035774965468605797,1960.1260154870663,84.9780053830976,-3.1273971084206674e7,3.4788482248957627e6,6.319898021789218e11,1.9146756797459082e11
-0.0010600000000000002,0.9608647193161922,0.0033855567515688315,1749.3365480633965,80.18043248667693,-2.79773215239264e7,3.459171642969e6,6.017376467473796e11,2.0155476014039566e11
-0.0010699999999999998,0.9767555088491642,0.0031485394245796975,1540.8472569495395,73.55832348551483,-2.4368239535114985e7,3.089573554134826e6,5.2455748819732367e11,1.7481905699144397e11
-0.0010800000000000002,0.9915967905665851,0.002993262482537349,1353.1367235168238,71.67594348059262,-2.2055890913622268e7,3.3641014928526855e6,5.41325635571858e11,2.111613684366414e11
-0.0010899999999999998,1.0044693822158768,0.0028273685558564774,1192.142463229458,66.22435328830312,-1.933110629120205e7,2.927012099266029e6,4.712371377751324e11,1.7140958604610843e11
-0.0011000000000000003,1.0178990432214101,0.0026130457199950298,1034.3413981259262,62.28407014903238,-1.654584637266662e7,2.9084866016003336e6,4.2697118273845026e11,1.829559241798736e11
-0.0011099999999999999,1.0288780306366707,0.0024616259972376187,910.1029708406255,60.70951993923438,-1.509942184595594e7,3.1471608038646714e6,4.3399837696249725e11,2.1419670184116696e11
-0.0011200000000000003,1.0394990483193889,0.0023095612824540917,794.3555158222997,59.093253997564524,-1.3672050746330818e7,3.3252492730743615e6,4.3724711972379565e11,2.3754844755907574e11
-0.00113,1.049409656926102,0.0021800772134146565,700.145973978103,53.97142053940134,-1.162664550517096e7,2.940936974071975e6,3.6804555769182324e11,2.0150737775236636e11
-0.0011400000000000004,1.057130467221293,0.0020134626894800353,593.5568408842727,46.87162476187888,-9.276343930105757e6,2.417781229942292e6,2.8218672476121936e11,1.5479552498350583e11
-0.00115,1.0656627464963333,0.0018494484717050995,502.24759857554545,41.4489938177723,-7.612194322527003e6,1.9985314329411066e6,2.2500064725458032e11,1.1969283333899666e11
-0.0011600000000000004,1.0717508621793062,0.0016919373578690913,435.67663296460023,40.27332243366563,-6.713475896996706e6,2.135070142168188e6,2.2034501120111807e11,1.358176920842014e11
-0.00117,1.0784506278633548,0.001562306034333854,377.5962946710813,34.93899898641372,-5.408801313504644e6,1.6945073778649585e6,1.6654262644464114e11,9.882211429826878e10
-0.0011799999999999996,1.0839039301034301,0.0014605515508015537,321.86662726318036,29.988256731292264,-4.306291215661034e6,1.328967521392394e6,1.2326250790164636e11,7.054245113559607e10
-0.00119,1.088743231184105,0.0013315781965378345,274.948119540118,25.847006405602333,-3.4260735197352315e6,1.0396945200925941e6,9.256020567929958e10,5.01321316191129e10
-0.0011999999999999997,1.094195899340367,0.0012527808705233218,229.57258106020473,22.370662132408064,-2.6932115912641096e6,820589.5457237662,6.951899510500124e10,3.530310900432988e10
-0.0012100000000000001,1.0973964995491767,0.0011733211798839848,208.24624038404838,21.615722604637995,-2.4341661461290754e6,825134.8556521377,6.585305206346784e10,3.650958616177667e10
-0.0012199999999999997,1.1002411955787499,0.001092512786847721,181.05536750697055,20.33374981278803,-2.0849011444785683e6,817300.8923819052,5.9636047543268105e10,3.726385587151999e10
-0.0012300000000000002,1.1040210245800197,0.0010256406027207732,159.3006927000427,19.55592202094898,-1.7981621003071917e6,840582.9945446384,5.567765598318232e10,4.00997727053132e10
-0.0012399999999999998,1.1066517624593177,0.0009647672939516883,143.36973271606385,16.324434422540758,-1.4089220080796108e6,618376.8155976406,3.916470878439275e10,2.6122770654089653e10
-0.0012500000000000002,1.1091302808592598,0.0009278018308167086,130.18076022474432,15.501032814616844,-1.2696183511834722e6,561597.8024961485,3.505454702653019e10,2.2521538255508415e10
-0.0012599999999999998,1.1112401611719107,0.0008674286697843471,117.1951254400399,14.98986386516998,-1.1303950813556148e6,564215.0313432713,3.3078606678475056e10,2.3264989871451946e10
-0.0012700000000000003,1.1141678765110985,0.0008257746000463956,105.80325319223225,13.214989015508515,-925675.4785597458,463374.0385826198,2.55312897753363e10,1.7806995407062046e10
-0.0012799999999999999,1.115233675317134,0.000819436901824288,97.26967148862818,10.091746241776807,-655996.7251403717,297647.4498616925,1.5017853222337446e10,9.63704636603328e9
-0.0012900000000000003,1.1168994678883468,0.0007751189225809109,89.50625614877188,9.24612771121584,-519260.7214829688,265369.4713631217,1.202489610293609e10,8.457906846214012e9
-0.0013,1.1177303486077983,0.0007625345543504875,84.35841141235866,8.103828089553513,-428685.02281041,218079.22714833808,9.325239481439447e9,6.45575493987711e9
-0.0013100000000000004,1.1191482288998589,0.0007352284614755137,80.37118258858857,6.628978130984672,-306871.7831394236,164008.38414229325,5.969473924309406e9,4.495744385842741e9
-0.00132,1.1198256941037041,0.0007299094975927543,77.38041809239144,6.7395978278150475,-325175.78889491584,176463.20691355085,6.607281980664516e9,5.002709519865769e9
-0.0013299999999999996,1.1214503946983099,0.0007256284545566216,75.30253721054399,6.079479766594439,-270166.7614802412,142533.2936573063,5.063665880547752e9,3.6802995012068477e9
-0.00134,1.122171350536079,0.0007088085172160083,71.43415772004079,5.72147140033933,-219707.2566068062,142293.93577407018,4.429673572066474e9,3.824722253957391e9
-0.0013500000000000005,1.1237582121347272,0.0006963689572836673,71.46775450794223,5.037960952353942,-190509.538512222,111960.07823422502,3.2605982736248617e9,2.7662761792582717e9
-0.00136,1.1248442494850752,0.0006761910326927948,68.01534079695038,5.12075037660735,-183069.9112394934,121984.111369859,3.480015725071985e9,3.1373560074046073e9
-0.0013699999999999997,1.1253910475000042,0.0006329788713032558,64.16273258320375,3.6006839182235035,-129667.73485853375,61648.94436929432,1.506883245930267e9,1.2287335323890758e9
-0.0013800000000000002,1.12657330685715,0.0006795957768167377,65.01147960403817,2.8880562801302694,-89694.99851481331,32768.38795626139,7.037348001919338e8,5.0318631350549364e8
-0.0013900000000000006,1.127478992351511,0.0006400692303032853,60.519131269083516,2.5374836668552057,-86383.87558394964,27984.320741089385,5.768850697009268e8,4.080109321348976e8
-0.0014000000000000002,1.1262753350255477,0.0006284464764699864,59.489390575199906,1.9603618843467676,-53683.78837782418,13590.676122277511,1.787245286818191e8,1.395152868933734e8
-0.0014099999999999998,1.127529350830256,0.0006264782864177001,58.586931621802535,1.8386319168023657,-45618.24342342275,8237.263294048507,8.386637941977565e7,4.814739389430858e7
-0.0014200000000000003,1.128008337162798,0.0006401210990993116,60.77332921453253,1.9242344803318476,-49314.75417323287,9497.277568821735,1.0045243528210373e8,7.114825666153729e7
-0.0014299999999999998,1.1279510401712687,0.0006291495363352768,57.65280004322228,1.7898924859728265,-43173.02786101316,6780.837947317346,7.710550759990466e7,3.662525581897771e7
-0.0014400000000000003,1.1294493274270239,0.000627296540623112,55.27948841143279,1.6219932612251255,-36488.128062362506,6325.717269373718,4.195709666879654e7,3.009918841152267e7
-0.00145,1.1295745685751801,0.0006272518430711126,57.04758963139564,1.6740878273019009,-41176.57076537944,6363.372172641845,4.723841856098626e7,2.696221852381032e7
-0.0014599999999999995,1.1305908799627318,0.0006115346059624716,58.252102662329655,1.684725047882551,-35577.775869239806,6205.553257129193,4.8233171990727976e7,2.675320228279791e7
-0.00147,1.1314793964271705,0.0006095122860914851,55.55697208110676,1.5555170256436706,-32451.447508041856,4872.193784595926,-2.5436356180227627e6,1.711985184456192e7
-0.0014800000000000004,1.1312986570493508,0.0006293530081832486,55.88779443471551,1.681576345774889,-33755.03642313782,6602.276006080681,6.802281313380933e7,3.450025818172795e7
-0.00149,1.1325340768278183,0.0006095442085924717,55.22969000317149,1.5695577291564273,-35260.90399443102,5838.671060839101,3.887014209381041e7,2.4322288428716037e7
-0.0014999999999999996,1.1331764475064516,0.0005877363566315822,55.65926075171814,1.810286723192026,-41258.178225729906,8851.885629741177,1.3196043428553495e8,6.265976379691383e7
-0.00151,1.133661354817579,0.000599770280410727,53.258388235305574,1.674427184934628,-36471.12192069436,7596.143931746404,9.961231098392949e7,4.78388334127275e7
-0.0015200000000000005,1.1346117637095572,0.0005833096557740894,51.063414451483574,1.5116176884915657,-23568.89548128658,6552.09826028499,5.3655284568058096e7,3.4902285358061455e7
-0.0015300000000000001,1.1352763793829355,0.0006068802018982628,54.082295369867694,1.6377167552421925,-31857.981289704974,6673.231577801725,6.593920547663926e7,3.678431896823654e7
-0.0015399999999999997,1.1353151755337922,0.000595161300180701,53.73250919102755,1.600688132533831,-25365.479573087323,5825.627913882916,3.4992684581821494e7,2.279177262547947e7
-0.0015499999999999993,1.1360968280175292,0.0006039920170996927,51.32039338246687,1.485940517623905,-31956.288160951273,5848.63485134448,4.001402855424219e7,2.6628233035323285e7
-0.0015600000000000006,1.1365318440976568,0.0005967418946911223,52.36544305174607,1.4951337320733094,-24246.64313894126,4903.739030987388,8.707793431515565e6,1.843830087554568e7
-0.0015700000000000002,1.1373804870259556,0.0005839337442197604,50.583432914730274,1.5234045444688613,-32401.32541410249,5020.388435575966,3.327159716455188e7,1.926770611741144e7
-0.0015799999999999998,1.137405075368005,0.0006171648672786186,52.83275636133994,1.6314871932432242,-36914.03655880236,5857.061451580395,6.366563575473728e7,2.301622789531835e7
-0.0015899999999999994,1.1385053486445118,0.0006091571371419714,54.32615281372203,1.656013085650989,-35928.47448767663,6468.669039281165,6.93165193567114e7,3.0404187071035247e7
-0.0016000000000000007,1.1379869458357672,0.0005864610478566054,51.36675657680607,1.5900459399337852,-33814.87466598063,6459.911658244883,6.610564030172716e7,3.5725527647100136e7
-0.0016100000000000003,1.1384978336991827,0.0005574614696810512,49.87251273840336,1.5300189256602466,-25123.25779402065,4485.278744400381,4.416798103495195e7,1.5404715680042144e7
-0.00162,1.1386058051150856,0.000565107518709936,51.639589100269625,1.4463108396961797,-24392.639229620123,4310.610494197661,1.0016849468604757e7,1.4468726901285535e7
-0.0016299999999999995,1.1388117985555108,0.0005856789520600338,51.204991777602494,1.5204453413823347,-31394.904990227453,5142.58548417581,3.387607123550985e7,2.156367387707917e7
-0.0016400000000000008,1.1397123004218987,0.0006167955520171248,52.06844282863525,1.631459051862105,-39534.62116464977,6531.480925071026,8.148562899665903e7,2.9332039651111513e7
-0.0016500000000000004,1.140578828273095,0.0006041473764521769,50.37177493163055,1.5274702678223395,-30584.715260703695,5783.088037156411,5.844667702349227e7,2.6981419657984294e7
-0.00166,1.1405584548238252,0.0005962040358646938,50.72664673925238,1.494530607959043,-33446.905783389404,5000.252866975772,3.251438183768766e7,2.0766436817316633e7
-0.0016699999999999996,1.142527010743724,0.0005857538644511369,50.87067294833771,1.4412654755603653,-25171.106784273295,4507.152579489408,1.4263400519803356e7,1.413724209058713e7
-0.0016799999999999992,1.1421002130256463,0.0005798881013665827,49.29777697443266,1.423808303815419,-26810.626191425705,4611.4619965335905,2.4715120810627766e7,1.6602394680536745e7
-0.0016900000000000005,1.1435764783629183,0.0006116174636838584,50.34389181422617,1.449597836468004,-34202.443257901,5793.894190489273,4.474575610272701e7,2.8465066984157223e7
-0.0017000000000000001,1.1437761757289573,0.0006035388714052598,49.759169126064386,1.388583483271703,-26602.53013947966,4275.708983008949,9.175096652688242e6,1.5204044417614479e7
-0.0017099999999999997,1.1429754057228254,0.0005712293621369201,46.87076960607159,1.3457388638458327,-21120.95206852082,4423.43957287364,1.6163744231883056e7,1.8386489810907293e7
-0.0017199999999999993,1.1433076785338534,0.0005778187422650214,48.54646238515679,1.3157989458192996,-13721.425634746598,3706.1771306178234,-1.132921870004244e7,1.109618587122533e7
-0.0017300000000000006,1.1437622690569604,0.0005890137856993079,47.49973947073952,1.4012801814383762,-23926.93877987036,4748.199955563345,3.525060710193315e7,1.9658231694319837e7
-0.0017400000000000002,1.144499157899074,0.0005640093777739611,46.420167262614065,1.3828411352273373,-26234.281027059504,4510.262425516891,2.9666937245519165e7,1.7717406198957887e7
-0.0017499999999999998,1.1458017974316834,0.0005622842706790978,46.92230903133419,1.447896885970882,-22259.363401405306,4974.339899672921,4.290197199390046e7,2.0788548497711536e7
-0.0017599999999999994,1.145972407709517,0.0005564939983916512,45.85152682431388,1.2680618276001423,-18554.22479236435,4286.070924911557,4.855662768661147e6,1.9391142722197272e7
-0.0017700000000000007,1.1461733573960262,0.0005717341732632172,47.6843522346026,1.3542621502364367,-25324.701472990277,3985.9296384813774,1.891119657559412e7,1.2679117690978164e7
-0.0017800000000000003,1.1468183935182434,0.0005900278455398968,47.01756115733535,1.31070888628502,-20835.59396407645,4001.1118811845313,1.5413654391137343e7,1.2987897982921991e7
-0.00179,1.1473523353524173,0.0005860232914195322,45.87942091402736,1.3124869531331855,-20028.012794640395,4012.1700590477917,9.283832266804023e6,1.2782639156099515e7
-0.0017999999999999995,1.1483598699347333,0.00056898336274939,46.37853156529594,1.2916519848305805,-17355.25550007265,4172.818822293205,1.2089052082436219e7,1.538073059983852e7
-0.00181,1.1484440071358408,0.0005701979999569554,48.61817807066677,1.4322071897854363,-28236.403100720556,5163.023696573391,4.15561069620736e7,2.1443080995073542e7
-0.0018200000000000004,1.1486956030773252,0.0005564854111768208,44.45421930417632,1.2304184000805132,-15855.534743928009,3709.9882763726728,6.706062043906223e6,1.2677366580207609e7
-0.00183,1.1491434072980846,0.0005427822414725331,42.61640394792255,1.2046520542725474,-14196.323517382547,3729.5874518789597,1.5160394126439085e7,1.371468527871363e7
-0.0018399999999999996,1.148741223358664,0.0005238021871642274,43.31990988641923,1.2656070934177803,-22538.980721057404,3684.0489246011357,1.3954504133832539e7,1.3310544386201203e7
-0.00185,1.1502781315937458,0.0005707835969065984,47.14882889707961,1.319161290584454,-19872.400431311187,4162.761940017694,1.6596962649019536e7,1.3855061667922346e7
-0.0018600000000000005,1.1505085393317411,0.0005729245738737111,46.65213363580448,1.4005016313631133,-22975.93137649631,4110.773914018955,2.438249373488616e7,1.4300385052593444e7
-0.0018700000000000001,1.1517582514311946,0.0005448000029868714,44.66819928486374,1.2960375726391282,-17689.38652466558,3850.6704438468296,1.5148973074281497e7,1.2796702033082908e7
-0.0018799999999999997,1.1517512999027064,0.0005536674430276692,44.15611193103195,1.285757468141355,-20631.563496569397,4139.711451714314,2.496573602746337e7,1.505407786708012e7
-0.0018900000000000002,1.1523977031078594,0.0005663751377902021,44.72174051372536,1.3318459971586258,-29842.76665206751,4725.662084299288,4.857633869047731e7,1.9926268012981504e7
-0.0019000000000000006,1.1522733878187654,0.0005372024573853845,44.60437943263261,1.2295307710200607,-17638.12249746185,3875.972457767972,6.73061489586076e6,1.3577517881282642e7
-0.0019100000000000002,1.1526236871434095,0.0005442999625634914,44.05536516905614,1.3854236621878135,-25201.64023709067,5571.411912793973,5.663160077286505e7,3.1389918884018153e7
-0.0019199999999999998,1.153097932284019,0.0005489468198366761,44.02162013678423,1.3153187142424945,-25602.377711391215,4841.804315030163,4.228498766204652e7,2.3556633791342795e7
-0.0019299999999999994,1.1528107403746597,0.0005587786462550624,44.38252855508524,1.4085643374215309,-29690.593926994068,6186.473898162758,8.132147975452882e7,3.4843498950984895e7
-0.0019399999999999999,1.1541092483460997,0.0005500004755872269,43.245540671200004,1.2514993545485902,-21699.14063844971,3837.979201100725,1.3500576925890906e7,1.3191553714088626e7
-0.0019500000000000003,1.1542716908014483,0.0005576010752007631,45.02306917603282,1.2508301432914684,-22680.659436253467,3891.427753563461,8.329523123545675e6,1.5403198061997429e7
-0.00196,1.1545185991252445,0.0005496643674660649,40.984524920579645,1.2348376633965297,-16236.260136317176,3795.7110509534004,2.440830891207761e7,1.4424875915448729e7
-0.0019699999999999995,1.155092173571199,0.0005294625209458388,42.95124422591776,1.1864476273175375,-16168.033878965034,3135.544068960402,-1.5660520859533e7,8.995860402837848e6
-0.00198,1.1568058786726383,0.0005206834632220222,42.61898871011389,1.1756505822530985,-15682.54675976577,3712.599775692676,6.51429529092937e6,1.3867969336077495e7
-0.0019900000000000004,1.1563960060296465,0.000522182343342538,44.27385799277219,1.3586740296147042,-22591.687440614827,4464.417387028194,3.0618003733309958e7,1.755346994457253e7
-0.002,1.156105452057313,0.0005365999106102043,43.23727201596689,1.2584905750801008,-20081.230515519648,3819.371924765993,2.150020422253943e7,1.3716565009466857e7
-0.0020099999999999996,1.1563594040513712,0.0005493235934853312,42.40265265650093,1.2953910868913545,-25891.591207292942,4282.122356743266,4.28099036312368e7,1.4994165652011516e7
-0.00202,1.1579998620895544,0.0005210415678496065,42.93746417271507,1.268124638109187,-15424.123773301717,4143.9347078784995,3.292737012791979e7,1.6160451784338666e7
-0.0020300000000000006,1.1575841821009605,0.0005275123574411301,41.57796169956155,1.262860206531191,-17817.377773788707,4020.2376332309796,3.3551651375567652e7,1.5832840419719288e7
-0.00204,1.1582184038175023,0.0005029070283729156,39.83034909607947,1.1983899850713067,-13024.009487826374,3568.7705359597876,1.6173205077886425e7,1.2729540941160884e7
-0.0020499999999999997,1.1592082524468388,0.0005388718497277631,42.52097410002848,1.2369154632422188,-19542.13112809751,3969.2506371702407,1.4180411510727504e7,1.5468934942144275e7
-0.00206,1.1590398742650787,0.0005382555785097598,43.32345831597848,1.294780672180017,-17755.06325322464,4452.2174950999215,2.1525361449786134e7,2.244135044468709e7
-0.00207,1.159292117227753,0.0005411505377772033,41.52692833971339,1.1482770862608411,-19621.663235446526,3502.898831051645,1.8784361478072017e7,1.1776154744231798e7
-0.0020800000000000003,1.1596457408326595,0.0005211393725301285,41.259963405609525,1.1806327213554124,-10966.345410646149,3266.8166762920764,8.603863350442704e6,1.027432722224326e7
-0.00209,1.1595712832138363,0.0005231958103054718,39.74344673891673,1.1532650250056717,-11969.058918715482,3241.179882834813,1.852986473833928e7,9.532879167403093e6
-0.0021000000000000003,1.1597704269720353,0.0005051046081834042,40.610967315356156,1.137975397815466,-13206.081886151647,3312.935448067129,8.447556296593899e6,1.0146467371044915e7
-0.00211,1.1608453250938695,0.0005162058827957611,40.1980047778928,1.1693323106802458,-15480.545809495305,3065.076089548081,1.2418324591127666e7,9.958454525248313e6
-0.0021200000000000004,1.1614031560012932,0.0005185464852542229,39.76054195260907,1.2437226156065586,-18859.977243156944,3937.0877286596324,2.783182175713742e7,1.6657252965377826e7
-0.00213,1.1621335998334337,0.0005058838420341993,39.18893537592507,1.1250831662139387,-18811.583408114493,2927.3988603567886,4.693210730004631e6,8.2148083098425595e6
-0.0021400000000000004,1.1623033328951409,0.0004991110421832965,38.301206102095314,1.0851178600518776,-18003.206938976793,3204.032395423662,8.773005521913478e6,1.1685053537023839e7
-0.00215,1.1627012796354281,0.0005151010520160225,38.564098948050045,1.1548845427914611,-19062.508892669866,3693.1112611624626,2.9401963775275834e7,1.4608952404175159e7
-0.0021600000000000005,1.1629862916754004,0.0005071160303870294,39.744558366201616,1.2240136081956066,-19727.60488572621,4710.527477760766,3.938549864598013e7,2.8894817161374725e7
-0.00217,1.16355128381206,0.0005200474403158502,40.73466993906431,1.2730184576527321,-24215.293632463043,5594.269310041783,4.830138456549181e7,3.416164059963208e7
-0.0021799999999999996,1.1646961850034394,0.0005002184018058233,38.487186689625,1.1944000733653692,-13635.25358450549,3274.318219104031,1.9166370929752965e7,1.0868560205462292e7
-0.00219,1.1649882535780802,0.0005009646552073555,37.919544834992415,1.0837149449044272,-17876.318147228987,3418.8450221087032,1.4926594678842947e7,1.435628467926781e7
-0.0021999999999999997,1.1662976821040312,0.0005052192279086184,37.82516072448324,1.162336458261465,-14986.884496787881,4322.2083160330185,2.8672478272766687e7,2.3944684724202737e7
-0.00221,1.165190368658694,0.0005007293785203775,39.77642199595378,1.050250754440153,-15338.062889652303,2844.8103657015345,-1.7923516187493212e6,8.148830915358713e6
-0.0022199999999999998,1.1664471799884848,0.0005009638005560364,38.735180649603834,1.1517795449619854,-17081.57909459262,3879.23113782057,2.5137107388131246e7,1.6479416272424666e7
-0.00223,1.166599888273508,0.0004836907544733587,37.271088905716304,1.0955660947368195,-15804.699738480116,2951.564941037035,6.928212011437582e6,9.28464027473013e6
-0.00224,1.165901072929932,0.0004956870554847907,36.04364682952653,1.0273745448463933,-10761.415429393273,2574.8226667887925,-1.8407789543134724e6,7.975551849660946e6
-0.0022500000000000003,1.1670453137226242,0.0004988012949698673,35.778429636636524,0.9996081907829301,-13204.618167430657,2687.305757034721,6.330329336653629e6,8.098504561872951e6
-0.00226,1.16713747559002,0.0004915010667394394,36.227902479429105,1.018028427289916,-13341.88760010014,2673.648941088233,-3.417129167585464e6,8.607702896365521e6
-0.0022700000000000003,1.1665705684643186,0.0005139742272426697,38.452222051942115,1.1051184735438693,-17723.360343299075,2991.0494833221496,1.016460240800033e7,9.14408973842741e6
-0.00228,1.1667887936822623,0.0005026120633149154,37.135802704149334,1.1061779196807437,-15029.334594626753,3169.392399966337,2.1251521666393295e7,1.0720501948238129e7
-0.0022899999999999995,1.168352970057064,0.0005031775729302868,38.9078406912119,1.109108493460121,-15238.88092215264,3048.216023177038,4.375596489947424e6,9.050016396441381e6
-0.0023,1.1686742393502616,0.00048331960010366095,36.83952915838326,1.0381812190216313,-13213.221459786017,2725.172952903972,7.4674661831005905e6,8.566923273956949e6
-0.0023100000000000004,1.1695618956619187,0.0004982847950083199,36.88799137663589,1.0728660723598453,-14082.448727664007,2773.0679194037593,1.2429582982839027e7,8.573908347711591e6
-0.00232,1.1695132931156316,0.0004996376513737746,36.062807491856304,1.1204948627084053,-15754.439050662451,4120.231433113014,2.8361505444575086e7,2.078452532629279e7
-0.0023299999999999996,1.1704572875679704,0.0004986098682675766,36.01981536255296,1.0616215398296216,-14014.312768355587,2939.886950464634,8.429842420860637e6,9.346052378845623e6
-0.00234,1.1700451864943904,0.0004947214707793982,36.5844182980435,1.0647958785782847,-14363.09861662977,3508.8303306202306,8.660130129376858e6,1.7507605894449465e7
-0.0023500000000000005,1.1702774240021758,0.00047340698729928605,34.8396097313594,0.9507745768053125,-10256.125411225941,2496.2324252755443,3.1426727200941e6,6.486965665554837e6
-0.00236,1.1705556505027814,0.00048138276110659087,36.86136355975133,1.0378069329504631,-11203.353885547442,2600.5079907093696,-3.8968355302383318e6,7.424704301138554e6
-0.0023699999999999997,1.1716207423202134,0.00048715269116467636,36.99603290880774,1.0496336698965816,-14361.549577830467,2754.910830087627,884091.5287856921,8.342398215416555e6
-0.00238,1.1714594051218878,0.00048567396642071206,36.20798720199344,1.0563095270821468,-13925.661589690051,3182.0942214026354,1.4350220126740472e7,1.1735966703137001e7
-0.0023900000000000006,1.1717097634101747,0.000469627485160939,35.725245343253405,0.9831054659928398,-11267.681099189473,2485.887185085258,-3.3334783471924197e6,7.3222246721714875e6
-0.0024000000000000002,1.1726034260725116,0.0004970097153124077,36.70805504690769,1.0301656997907487,-12389.551514435918,3140.8336656195584,-879393.5912807867,1.3246671486329608e7
-0.00241,1.1728976670993363,0.0004951515671726306,35.90572187074586,1.036393308992161,-13946.081006484119,2542.4461734178276,6.783943777295054e6,7.714223898132021e6
-0.0024199999999999994,1.1733521097185544,0.000514163849913466,37.6015124422756,1.095625172777812,-17222.566905089563,3370.9276897919744,1.1103491863144135e7,1.2860014180005163e7
-0.00243,1.173524627455257,0.0004941920150464058,35.66495821296884,1.0356552249987925,-12143.733634117183,2407.1386577304243,4.473836131392365e6,6.85889781596758e6
-0.0024400000000000003,1.1742431721959345,0.0005027994021936803,36.73131096752963,1.1293823030856176,-16592.1556077474,4192.3103681893335,3.251844694473975e7,2.303118127005609e7
-0.00245,1.1739029097527613,0.0005015889684102008,35.873098251564514,1.0400962367932893,-14633.874994963877,3167.4147962349307,1.1781345176054824e7,1.3814014763362123e7
-0.0024599999999999995,1.175040551573515,0.0004963594702572896,35.28844625810043,1.0238789001583053,-12905.113218409544,2785.2645684560116,6.193300333669626e6,9.413373515408041e6
-0.00247,1.1747292834442027,0.0004970663088076314,35.83155306058602,1.067461589228106,-14565.390672915375,2851.7882276198757,1.7406904387921467e7,8.927684524762524e6
-0.0024800000000000004,1.1754176648384262,0.0004904887450218909,35.00633832426163,1.0085752832613053,-13925.510608139051,2839.6312656524574,9.271779035081545e6,9.384183539981084e6
-0.00249,1.1756540676468463,0.00046692516041365434,35.01911859865329,0.9617831109440795,-14140.78842796462,2559.638264981596,7.971323400036817e6,6.994579844186033e6
-0.0024999999999999996,1.1762134169638525,0.00048441106327301125,34.09753896095433,1.0119483012492734,-11492.82429731312,2721.976498222848,1.0694457000464734e7,8.58196075227397e6
-0.00251,1.1764239845560556,0.0004884349018014064,35.23192313339068,0.9980285206555543,-8946.08127066271,2828.7955638454628,7.706256446321692e6,9.332229231069e6
-0.0025200000000000005,1.1773279091171558,0.0004496502847524195,32.44939811540311,0.9546357429146206,-12354.137708460015,2405.086478688428,6.1162736430302765e6,7.392271734694628e6
-0.00253,1.176944307283742,0.000491242645622938,33.601278560094116,0.9757937700241672,-13287.537885536256,2683.051524167573,1.651326632835999e7,9.327613867894571e6
-0.0025399999999999997,1.177325963263137,0.0004740595282422823,33.382177063168726,0.9737650402386985,-11686.543217793334,2676.276405055821,5.923847291262897e6,8.5707300728786e6
-0.0025499999999999993,1.1777166799290173,0.00047667146212859105,33.83024263075731,1.0138901311532666,-9332.50525941241,2629.473405882235,1.2554764576047374e7,7.934580008488855e6
-0.0025600000000000006,1.177884666065969,0.0004793953898259736,34.436790213056604,0.9274173935971866,-13905.15561326404,2508.7409204652113,9.02692988535524e6,8.348900260402505e6
-0.0025700000000000002,1.1775423882402032,0.00048199667669466607,32.79685867620231,0.9310315894386932,-12167.20304850937,2459.642575374547,3.5603292453989154e6,9.102771310373994e6
-0.00258,1.178463497408398,0.0004593067929082271,33.179565004892304,0.9967359071542089,-10410.386098047657,2892.26792431503,1.290336505353901e7,1.0919156552529868e7
-0.0025899999999999994,1.1786520424771478,0.0004781497703719757,33.744882996606606,0.9634942867251238,-11143.73145090269,2821.2331662060274,1.79917165086147e7,8.792761788357783e6
-0.0026000000000000007,1.1792780081822118,0.00047625353751394443,34.461016255539484,1.006772657434818,-12075.70521550622,2824.829337527121,1.2708008479896763e7,1.0144281701992095e7
-0.0026100000000000003,1.1797111203064639,0.00047349437082678207,33.12125010578825,0.9378547702912021,-14414.163937605272,2400.4284648064304,5.365506822570867e6,6.461962519902232e6
-0.00262,1.1800936806114488,0.0004853386476047577,32.546365643433106,0.953177808231585,-13972.857965837702,2194.639566255143,1.5830591662770314e6,5.511400157258704e6
-0.0026299999999999995,1.180758377065603,0.0004619159779182919,31.55883417058545,0.84431855127194,-9196.917341956732,1955.5663293504583,-5.126999218775431e6,4.818319937824683e6
-0.002640000000000001,1.180689982279834,0.0004664610281812365,34.128409895411096,1.0317631122656923,-11843.890747619513,2980.587671822564,1.4980566387890514e7,1.2908684768467326e7
-0.0026500000000000004,1.180064956767052,0.000460262611204246,32.092932716863835,0.9155485553817433,-9106.55243313116,2461.6387849879347,1.896536757168774e6,8.322888461357112e6
-0.00266,1.181275373409813,0.00047819537411367564,34.63763209561657,1.058606842787803,-17196.001568118576,3485.3921035694157,2.3771377633174032e7,1.4658309595719637e7
-0.0026699999999999996,1.1813922629153168,0.0004788262976322203,32.32368596184432,0.9131880398410483,-6432.847938601495,2073.9805060372014,-3.051934627490936e6,5.122580110409733e6
-0.0026799999999999992,1.181968323097795,0.000480693176489367,33.26628763795536,0.9714167067105085,-8611.559048319083,2413.2430077053973,728294.8537126482,8.232641995067691e6
-0.0026900000000000006,1.1822750863912255,0.000464322777382019,31.76630415266538,0.9231991298362778,-8834.076449240232,2148.9737576309535,1.4027377192089495e6,5.520582279915009e6
-0.0027,1.1820635588025032,0.0004626795371845953,31.06197364600773,0.8419238755093797,-5241.848432554534,1898.326670107358,-7.960274229939809e6,5.157127406045512e6
-0.0027099999999999997,1.1824488974660798,0.0004645008393182486,32.48027234438001,0.935579086963981,-9974.26979220307,2338.02292121131,3.854730058541626e6,7.7075148386771325e6
-0.0027199999999999993,1.183165931886956,0.0004733712439420181,32.27249570365991,0.8553672453462136,-7154.380966418761,2072.7545122060487,-4.670102639684834e6,5.354652598045639e6
-0.0027300000000000007,1.183872931262753,0.0004471050191592501,30.927235218632187,0.8437061082718621,-9325.235569966275,2027.036793180656,-692458.0239269036,6.316647914923859e6
-0.0027400000000000002,1.184693649818081,0.00044910456696988866,31.75826045741781,0.9520859061121887,-10902.003250853695,2485.7468582198358,9.250015858218275e6,8.284490867658554e6
-0.00275,1.1840332734432333,0.0004446055296533738,31.777020218989136,0.9257343008653303,-6656.626896555348,2136.8742913416827,5.619677207585918e6,5.8928629673144715e6
-0.0027599999999999994,1.1841550377045114,0.00048098260645330627,32.79812437390919,1.001099081830083,-13964.417612392637,3056.6065110444933,2.3960946957893725e7,1.1607941746980842e7
-0.0027700000000000008,1.184605904701826,0.0004775069458240864,31.278605113011867,0.9055657799734187,-10012.3254919692,1872.2383941852843,2.9466451288153534e6,4.632004331880678e6
-0.0027800000000000004,1.185442043233643,0.0004644112712615352,30.95241784322938,0.8614936308775208,-8052.054158858915,2209.786422958306,3.855043924369063e6,7.149072830855475e6
-0.00279,1.1852865181357783,0.00046548069517627266,30.79832763540529,0.8814819319703778,-10656.94577257626,2278.1900158752946,4.972530052324128e6,6.873373033250277e6
-0.0027999999999999995,1.185687738440171,0.0004465617690220649,31.13106825095533,0.8510606407755188,-9163.700117417016,2049.3940360837173,2.0676161138967467e6,4.847161129501541e6
-0.00281,1.1863583260832355,0.00045825607503622207,30.872935726960886,0.8635964954778041,-7224.747790962074,1948.7210195243076,2.163650980947429e6,5.210103649469998e6
-0.0028200000000000005,1.1863995182854805,0.00045237121739386476,31.24307510741856,0.9604190645844899,-9522.165706731428,2404.199107579837,1.777992452938027e7,6.629377048811421e6
-0.00283,1.1871086042835017,0.00047137010048612044,30.57543916479149,0.8914946099176996,-11737.189547445158,2105.949901551097,8.581445489678496e6,5.087406000947896e6
-0.0028399999999999996,1.1868931623232364,0.0004497448108425407,31.85902883190218,0.9354734586434118,-12358.892516096847,2453.916153282638,1.3649981010087503e7,6.464855505222178e6
-0.002850000000000001,1.1867927822995048,0.0004623275978650065,33.23075040175857,0.963976180689526,-9453.734055273597,2178.5250412451137,-2.1906253635274195e6,5.97743882031623e6
-0.0028600000000000006,1.1873439958997314,0.00046701080449471007,32.18282631782473,0.9186030628790316,-10225.66387396385,2407.0536056440183,4.684008152184009e6,7.559732478438539e6
-0.00287,1.1873790262468622,0.00045487848854104603,31.72040184948123,0.919597447573884,-11451.628740448383,2126.6528413644182,4.249399933883525e6,5.714453053466304e6
-0.0028799999999999997,1.1885795541902293,0.0004457298126244687,30.24204719809461,0.9182005173948559,-6563.494312013789,2206.83754361894,8.453363421685854e6,7.079935367994985e6
-0.002890000000000001,1.1887056325042482,0.0004498915737838206,30.955004413855516,0.8827410774467657,-8273.117061551196,2190.449902564335,3.913655736486926e6,6.316012932218923e6
-0.0029000000000000007,1.1886548019696948,0.0004398407112730054,29.858151754345084,0.8482329967193373,-8552.522043351757,1956.2999059317294,-1.1289545046938895e6,5.664412441280996e6
-0.0029100000000000003,1.1899145766261952,0.0004721025830956692,31.50921548824598,0.9018933018376929,-8532.4671245247,2099.844245048256,-320125.31436600286,6.69513570250909e6
-0.00292,1.1896260599343083,0.00044246092196107654,29.385602598302103,0.8629189038551327,-8451.191662078672,1893.2511096222104,709599.8454725527,5.318064992377278e6
-0.002930000000000001,1.1897520239850048,0.00044285945734780224,29.966585222956773,0.9193993838427341,-11690.180489767046,2616.136502253056,1.7880965771829095e7,9.38083204560451e6
-0.0029400000000000008,1.1904979983561597,0.00044365704755128466,30.54435096722878,0.8848600823259978,-7146.197780585143,2198.993406260128,5.972274894426034e6,6.472908862419314e6
-0.0029500000000000004,1.1906634392313364,0.00045370949874029814,29.367154741452254,0.8391853439339693,-3809.9466509839854,1940.564732808282,272815.26433500927,5.291550490415994e6
-0.00296,1.1915917266455305,0.0004591570872752379,30.64970859177406,0.8526566593122907,-8435.072069404458,2280.5515324063845,8.72302476124213e6,5.85968935975175e6
-0.0029699999999999996,1.1913337795487644,0.00042464836100514257,29.804896913278622,0.8112664754305817,-7366.447276189404,2012.1678949171692,-2.854910075278258e6,6.301121129443502e6
-0.002980000000000001,1.1917812455180665,0.0004425222392360129,31.12999845028701,0.8681437121086064,-7072.6565342833965,2083.502273826957,5.819282815988607e6,5.405767088966044e6
-0.0029900000000000005,1.1916397245524688,0.00043502219821475935,28.49173444851807,0.8538800395903402,-6190.709551069101,2077.1948706417184,1.127086368800516e7,5.632784721906363e6
-0.003,1.1917494032381666,0.0004554600195927892,29.71752286965799,0.809749714671759,-5136.673130517644,1742.162911535531,-5.940601450495729e6,3.972100975092951e6
-0.0030099999999999997,1.19207675264413,0.00042564605161969947,28.59247006047701,0.8167815150244908,-7637.61079031803,2160.5712237127354,1.0907475223028496e7,6.976038450916006e6
-0.0030199999999999992,1.191588510151393,0.0004337348575578231,27.809205117977346,0.8012255913554176,-8173.730690649595,1852.5940338867608,5.837489341097996e6,4.545627266539917e6
-0.003029999999999999,1.1919680739984713,0.0004273975919021408,29.254163662631793,0.8076584427506903,-8442.157027540936,1770.1266113826996,-2.527066215668338e6,4.1257380457822005e6
-0.00304,1.1934073760522033,0.000430179581672721,31.191332264196877,0.9008082306031923,-12934.647905746506,2426.035541367125,7.400026461627872e6,9.071040402473288e6
-0.0030499999999999998,1.193632880589752,0.0004260692858488949,29.605403063215416,0.8609750678281807,-4346.270433553128,1885.6414860049767,7.093347043211291e6,5.302972177399061e6
-0.003060000000000001,1.1939108574092845,0.0004272061905679013,29.634329208813373,0.810003224351953,-8309.352404339224,2021.488666070355,2.356796408456165e6,5.689052520545638e6
-0.0030700000000000007,1.1934133596135548,0.00043260145563943613,30.125905451189617,0.8551555737472472,-9764.980902399378,2006.7656710152623,6.8136910229986785e6,5.685230899996994e6
-0.0030800000000000003,1.1948618794232542,0.0004353356612457257,29.67080930752428,0.8821911744348537,-9860.708147109122,2185.6438451646513,1.0470451475211952e7,6.654889291463626e6
-0.00309,1.1941690095516533,0.0004515438062973632,29.630578123249567,0.8164662606487173,-9581.869184294954,1951.6517834988972,-1.154503914249867e6,5.14794841862851e6
-0.0030999999999999995,1.1939281111887192,0.0004664790557665781,30.46006140408876,0.8945736461889717,-10148.680126369007,2158.87342696642,8.255193066187173e6,5.767920248623079e6
-0.003109999999999999,1.1951216789532182,0.00044148765766354294,28.40389672358518,0.7892736936080851,-5584.477642815955,1890.3030367677106,5.03978422889045e6,5.303800498047129e6
-0.0031200000000000004,1.196075409980161,0.0004355369739031109,27.438193192007155,0.7599381233784498,-5865.069119726264,1666.8264213838406,-432657.7118182236,4.209582534677635e6
-0.00313,1.1957382456495136,0.0004444300926157152,29.41043822064063,0.814495856776441,-6703.2499948614095,1832.2658647911412,-746697.0910832487,4.590743584497571e6
-0.0031400000000000013,1.1958182900621335,0.00043822368536658505,28.919312298091054,0.825720023371641,-8003.181754599201,2166.986795129086,1.0795088103692764e7,8.134256194293127e6
-0.003150000000000001,1.1973088825248723,0.00043061033749529836,28.036505858358026,0.8696064344399839,-9509.62233961765,2918.809788506844,2.2826850173385702e7,1.360753043597889e7
-0.0031600000000000005,1.196928577757903,0.00042622385786965367,28.35601974326395,0.8535836899243837,-8866.381507549611,2010.586864608316,8.084027523598045e6,5.79086327204111e6
-0.00317,1.1971826685454707,0.00041145272149278785,27.360896289261174,0.7539717784649632,-8483.516827484913,1801.6887040668569,-391520.88233152585,5.09384038668956e6
-0.0031799999999999997,1.1973212433581137,0.00044897128593815927,28.92063201931673,0.7716929530008441,-7668.67064914777,1716.1061586240141,-1.7721851033934571e6,4.220475057415313e6
-0.0031899999999999993,1.1971028081954436,0.0004375592987178265,28.961931052837194,0.8096092182341266,-9030.093909425901,1719.0331129426477,-2.7043610000869124e6,4.0928293627156536e6
-0.003199999999999999,1.1977606030320378,0.00045008182756726956,27.79135687263066,0.8568356999390565,-7344.319180892035,1887.3089155243104,9.249544729989257e6,5.394128800912295e6
-0.00321,1.1979234907862164,0.0004431412168943911,28.600294222395362,0.8251850044671527,-7498.243070289159,1946.2621459624274,7.498060615888427e6,5.191145650975679e6
-0.0032199999999999998,1.1981969346091976,0.0004291701226612972,27.621497054030094,0.7715339766737797,-6003.2199589467755,1706.901152178337,3.407717198307777e6,4.0214909128636587e6
-0.003230000000000001,1.1985089850592692,0.00042557052643697686,27.616424381368752,0.7807997272339321,-8071.182890601709,1855.7068062916167,5.4313769553951835e6,4.302360995350512e6
-0.0032400000000000007,1.1987854564755773,0.000423377029715263,27.347461651241247,0.7792241892995739,-4752.100168206433,1702.0184222359803,101572.04067972103,3.799843533251024e6
-0.0032500000000000003,1.1994501200294085,0.000411267425196282,25.40669575725897,0.761661197572981,-7030.926633218837,1933.9725761688599,1.044133308289877e7,7.231311901404642e6
-0.00326,1.1988686743182553,0.00042453171254188646,28.937077932601504,0.8314914309748616,-8833.355540624674,2444.1820774395023,1.2547594590784974e7,8.773370356512113e6
-0.0032699999999999995,1.198281080556404,0.0004392939696099755,27.800104823356843,0.8278661963487275,-8080.427424627202,1798.792042467362,3.67631683555828e6,4.631904759293331e6
-0.003279999999999999,1.1989273536683427,0.0004243453661892177,27.273236957212006,0.7665782344539103,-5888.7276213638725,1724.5970052089851,-525980.8007514965,4.1589130169185395e6
-0.0032900000000000004,1.1993313703872406,0.0004283333477881119,27.85009907116501,0.8074093863119408,-6372.146516068521,1962.3231823212288,5.474916802651011e6,5.281202527951314e6
-0.0033,1.200065562617192,0.0004292183504194149,27.08116829538873,0.8029475240490553,-6821.297594711216,2072.4097298926304,8.06438590980111e6,7.944284478212648e6
-0.0033099999999999996,1.2005203796653274,0.00042329675149456957,26.951415988469037,0.789432065110835,-8058.707574327012,1797.8407709997168,3.6959305990174245e6,4.727888827475911e6
-0.003320000000000001,1.2009474855317364,0.0004171799220608011,27.77024099839124,0.814051333590729,-5269.6264473664605,1786.3216567122806,1.3912124771587732e6,4.500244301153549e6
-0.0033300000000000005,1.2014753023689881,0.00041373503954679903,26.141698937886567,0.7283594645286651,-3498.7151656257265,1396.7200034667046,-3.682259342175701e6,3.1329340129587566e6
-0.00334,1.201141916252115,0.00042946227956903055,26.213621954920523,0.7217864739718015,-5144.422783596047,1847.3674317459363,2.1968435238220864e6,5.057122460191513e6
-0.0033499999999999997,1.2019714511169395,0.00043391210977611,28.97561093996131,0.8332917373244029,-8447.577296887821,1765.4306083199024,1.0414510177870293e6,4.012061473675465e6
-0.0033599999999999993,1.2023662210377388,0.0004114807580997475,25.477908136976225,0.767140525859485,-9314.565083782101,1789.2983037673537,7.976581746074774e6,4.557965907933529e6
-0.0033700000000000006,1.2020174470364464,0.00042737938539685953,26.202899344791916,0.7770241516897008,-6562.2532574145725,1937.726905704813,1.0468995003220651e7,5.573212340229457e6
-0.00338,1.2018395811341709,0.0004214229132511963,26.479541667307863,0.7663540800257735,-7095.296765981363,1729.2712435259552,7.454052151122062e6,4.081637881958632e6
-0.00339,1.20302120202283,0.00042980476785501193,26.31176787238599,0.7321719125679699,-3741.264275760104,1577.2414471088032,205215.09177795865,3.8644262001050506e6
-0.003400000000000001,1.2029436265212814,0.0004304769632735316,26.54501473856472,0.8310458498600564,-11337.298153999514,2226.9841348562286,1.5406322260934766e7,7.116126636144292e6
-0.0034100000000000007,1.2028848967798305,0.0004206693540933387,26.766825963593107,0.78579935616056,-6202.009076986058,1785.2125393497538,5.544755289143723e6,4.334503464788004e6
-0.0034200000000000003,1.2038578660857102,0.0003983062304529255,25.835563290728608,0.7520091935247449,-9397.171496257915,1666.0733530434695,1.2643868050284488e6,4.271687385036736e6
-0.00343,1.203745827844477,0.00042160032725549555,25.929737308683492,0.7605044367809798,-3997.3257970051022,1902.2148565980303,2.775172524656758e6,6.84181776923024e6
-0.0034399999999999995,1.2045554373599556,0.00043028379401476323,27.127707250808573,0.7414916202263439,-6653.652375151806,1668.6680583642756,687005.9520490819,3.947094917486826e6
-0.003449999999999999,1.2040237514776917,0.00040910652916272087,25.352486601558585,0.6893144368338441,-2861.672227949639,1367.7588550247528,-6.142376690267241e6,3.03649336577026e6
-0.0034600000000000004,1.205065836817328,0.00042153066346033635,25.99461678379685,0.7425819287066093,-6679.556095981294,1615.0693907082375,2.5984431160553955e6,3.867150388623595e6
-0.00347,1.2052830878934757,0.00042624668016935343,27.154446420540822,0.7421180663632488,-6992.795363532195,1632.9808495390778,1.7533680974451206e6,4.20225099960402e6
-0.0034799999999999996,1.2047397722745263,0.0004076087340812546,26.460581775764897,0.7693264937317306,-5674.202320610168,1646.6488092314446,3.4158786771861278e6,3.855425506771736e6
-0.003490000000000001,1.2054781014230462,0.00042365439811230867,25.725990245400943,0.704574060372669,-4851.123019926898,1750.240533347403,2.8438512768924837e6,5.334668106954912e6
-0.0035000000000000005,1.2058471475841825,0.0004124931305614888,25.046820869314935,0.7565240741631285,-5321.579375923647,1460.332070793961,2.903658244440993e6,3.7053506235154686e6
-0.00351,1.2057585333001077,0.00042095051048314855,26.322903006431716,0.7365264121190991,-6014.536255747137,1687.8894713757027,4.777105434695527e6,4.344160693725908e6
-0.0035199999999999997,1.2065951802569115,0.000419829100014299,26.6579644384325,0.7257497257611268,-7101.385986508214,1633.8346617281184,219235.6162805222,4.093146391293731e6
-0.0035299999999999993,1.2069018060537267,0.00042107379066004026,26.003376465486006,0.7644386515294005,-6620.480508545884,2075.504614817716,1.283401679994383e7,6.4080400238439785e6
-0.0035400000000000006,1.20664046129332,0.0004075490973033767,25.769886137015085,0.745754957003941,-7636.297323607202,1724.6501529003704,5.365942862982083e6,4.294898598160523e6
-0.00355,1.2071824663826463,0.0004053177576175569,25.39367638272882,0.7097459881393227,-8167.846596063516,1497.983739301239,453524.40325377043,3.4874735065602306e6
-0.00356,1.2071748843357484,0.00042897895815181424,26.757563206382418,0.7389449252976056,-7043.752328690315,1527.8139864517034,-1.0385573898093374e6,3.5179344639632944e6
-0.0035699999999999994,1.2072990234949303,0.00040291420357003966,25.330925687390284,0.7070994829372194,-5402.395438380257,1459.582888584947,403140.7636982542,2.7882005220283736e6
-0.0035800000000000007,1.2074953024582287,0.0004232996398686247,26.3733019839224,0.7185659693116471,-7695.308544590459,1586.7426646368465,-2.38051753077211e6,3.9994037354428507e6
-0.0035900000000000003,1.2074828150483425,0.00040045032766199547,24.49840079147424,0.7071868189120316,-5219.4232422969635,1534.2314468786808,5.468874225618111e6,3.9854244537229626e6
-0.0036,1.2080272017887956,0.0004119830094232636,25.150510149273035,0.6986704253985143,-6273.2300823431615,1694.4053381962785,3.855005265986158e6,4.502247205117008e6
-0.0036099999999999995,1.2086168664996988,0.000400337381158662,25.248082305679965,0.6994378873879176,-3926.5340398585113,1499.6411143954294,2.117785480863163e6,3.3828800648439587e6
-0.003620000000000001,1.2079434843913361,0.0004244086915937536,24.717419961076164,0.6949860359427222,-5884.703153083105,1538.5408403048316,4.868713387858362e6,3.7883341707525468e6
-0.0036300000000000004,1.2087959426418682,0.00042697847152148256,25.587027719104217,0.7188927051489937,-5049.589104430488,1632.2424952630665,3.715055427135223e6,3.9286002590358453e6
-0.00364,1.2084906593377445,0.00041450566603786436,26.43663207561655,0.7531450287287735,-7109.061310453578,1743.3323243545908,4.849902552158841e6,4.374712739230617e6
-0.0036499999999999996,1.2091594498351195,0.00040125737825723844,25.349740507924142,0.7112492099247841,-5342.267729894129,1757.8311782826122,5.05400087988761e6,4.555655208726602e6
-0.003659999999999999,1.2095973158583797,0.0003943586614297808,25.351872637122725,0.7597811473913202,-4203.39314785871,1629.8107154852228,2.777306016448866e6,4.2825749748026775e6
-0.0036700000000000005,1.2097158258111058,0.0004067000872338163,24.968685706140004,0.7380191070731522,-5287.695081480816,1580.542065697036,2.92959645773725e6,4.0822216319348807e6
-0.00368,1.2095151643095143,0.0003966573716147636,24.386952558978006,0.6820110512991051,-4044.072494655574,1300.8695958583064,-2.099108633838144e6,2.724992621671524e6
-0.0036899999999999997,1.2104009605121397,0.0004149433260226541,25.16406579455413,0.7108524808494603,-5122.939376657502,1590.5085318778606,5.731464599623436e6,3.7031511996803638e6
-0.003700000000000001,1.2109262284091045,0.00041442841807188077,24.357705648415386,0.6815172593893395,-4564.6372782947965,1390.2113928117735,1.1196778831840951e6,3.1335524050682676e6
-0.0037100000000000006,1.2110183290557752,0.0004147118501803709,25.338221999835064,0.6778532824360446,-4658.703090363997,1458.1949846756527,-2.315334854108925e6,3.3246943881142144e6
-0.00372,1.2109845837387578,0.00039928629626213857,24.07602719712737,0.696966042411531,-4321.185105162187,1444.5944260361268,4.661154810469795e6,3.4288734238703367e6
-0.00373,1.211075579967149,0.0003959004900051087,24.765838910307128,0.7484055612170996,-10661.462869083203,1907.45772358091,1.240101432991205e7,5.88220124834766e6
-0.0037399999999999994,1.211247876326383,0.0004017060798629627,24.08184544475608,0.6602290783479663,-4990.417907456011,1562.7776309911299,4.820229240783967e6,4.0955011437884695e6
-0.0037500000000000007,1.2120273526076286,0.0004037306717436793,24.57369148011619,0.6786543126575227,-4839.066752494197,1312.530240455266,-2.452282815391448e6,2.8084113919642563e6
-0.0037600000000000003,1.2122045095646885,0.000408237937608077,24.274155632639854,0.7211963333658202,-3696.3561462943458,1692.4970122552556,4.1678893761346433e6,4.90016034957756e6
-0.00377,1.2128134875995842,0.0004126585553193396,25.38155255818199,0.7650501805024094,-4620.110610934892,1578.67685749957,1.7341130889274434e6,3.566893208741762e6
-0.0037799999999999995,1.2131332095136889,0.00039519058585324186,22.564098553642943,0.6524413080140405,-5217.2933693035375,1629.5346108486208,5.274042284880868e6,5.496209808991586e6
-0.003790000000000001,1.2139073604267512,0.0004063122614601767,24.239243895158406,0.6799760752595443,-5932.3243533499235,1347.6686907000744,-556965.8204523225,3.020775991773758e6
-0.0038000000000000004,1.2136684849681285,0.0004005205097296804,24.70228731134264,0.7400424182090923,-6966.592350970122,2007.732101298716,1.4452453924936276e7,6.977705650317096e6
-0.00381,1.2135848122278763,0.00039332609412567643,23.776443801213933,0.6871941784112592,-5736.245288324566,1598.7517867999095,4.395240902808618e6,4.338484675891042e6
-0.0038199999999999996,1.2137684603844165,0.00040715768396547237,24.19544499530478,0.6898829502848981,-6331.092134946026,1622.3764975113388,5.231855318920418e6,4.442408167800592e6
-0.003829999999999999,1.2135237538617722,0.00039379785171970056,23.5515511194399,0.6505630681063214,-5298.705467920324,1396.6455922934938,-1.6692708674439925e6,3.08663044064515e6
-0.0038400000000000005,1.2148138853199584,0.0003943003402259904,23.127428250954093,0.6657492128890701,-4951.106066708779,1441.4522250276032,5.900461344233477e6,3.6381733342825486e6
-0.00385,1.2146315419543774,0.0003997502596366974,23.961592725543454,0.692357773129343,-6241.89911843843,1655.688885291042,4.405481282934886e6,4.501865459425015e6
-0.0038599999999999997,1.2150545548121217,0.00039335825034292826,23.733412586584887,0.6945246061301646,-5941.7809609416545,1252.153607418895,2.1010970665862565e6,2.5094198069088426e6
-0.003870000000000001,1.2147582084814614,0.00038704948109834214,22.937685984398037,0.604650809169327,-4532.0056299117805,1143.5106804060956,-3.3478843858314664e6,2.303782070492702e6
-0.0038800000000000006,1.2148840334827182,0.0004101953885395198,23.85279584974952,0.6959360967334814,-6267.424563507612,1486.1907809355232,2.7891244175804653e6,4.235262801060375e6
-0.0038900000000000002,1.215174337644614,0.00039421510840192893,23.225744309747828,0.6347426151484749,-3818.1623414159053,1401.0199659976772,3.418389019729509e6,3.563347768086835e6
-0.0039,1.2163132871223366,0.00039454851546661383,22.827640177384456,0.6585445287057347,-5951.538232759417,1397.784170459881,5.317923990716621e6,3.315118887108101e6
-0.003909999999999999,1.2163187800937971,0.00040145680543802136,24.02245110279097,0.6327791844258319,-3343.972364585073,1433.731834940612,57374.77305084714,3.7327440079798396e6
-0.003919999999999999,1.2160881530367365,0.0004012820506238535,22.649680048648314,0.6802612461403121,-7328.469016411717,1883.3402908892824,1.0751042444425954e7,6.908170013662367e6
-0.00393,1.2166039722487978,0.0004098371004940748,24.406411040280155,0.7095413335046244,-3879.579121945428,1303.7061193131792,-2.2215017362829344e6,2.6810872559482735e6
-0.00394,1.2166901189339063,0.0003968704802717855,22.94188883680094,0.6370132234721161,-6701.591311468987,1381.0239025120784,2.2380605908067455e6,3.250278803306548e6
-0.003950000000000001,1.2164604722689891,0.0003892226423424642,23.24089711414078,0.6850463339855758,-4351.720509010876,1413.239774007768,4.368504784947835e6,3.325477389372766e6
-0.003960000000000001,1.2172355248572613,0.00038643165001971683,23.749388514457085,0.66670536901401,-2664.698657948363,1363.7206406510218,693853.3557043034,3.3327523764269906e6
-0.0039700000000000004,1.216870013653509,0.00040458583132857304,24.049268168276278,0.6893717848337882,-7046.797006739741,1443.9730106031757,4.0814494907478774e6,3.0905691539482228e6
-0.00398,1.2173253785502323,0.0003885289359403646,23.381115636723848,0.6512834140661986,-4109.443269428438,1401.5762046828079,-1.5747385686830217e6,3.4229569536977448e6
-0.00399,1.2180734419066026,0.000399948961983183,24.634887649729425,0.743348351131629,-6576.511723988584,1993.2271055174192,1.0421559466145389e7,6.211626059579435e6
-0.003999999999999999,1.2185932530933252,0.00039586368196163304,23.218917509009433,0.6236706230463189,-3885.107421183592,1273.2374403972926,1.723370715262402e6,2.7233022863031686e6
-0.0040100000000000005,1.2183900418948368,0.0004013740652386684,23.628810958906705,0.6609160554679282,-6430.614738459445,1298.261079288002,-1.3168933090745357e6,2.6130185136804977e6
-0.00402,1.2184057360425775,0.0003956266582086834,22.950055540912153,0.6938417467348348,-6131.270261002441,1497.1378727991048,8.7168442269117e6,4.0213240185605423e6
-0.00403,1.2187369007142157,0.0004057161382947549,24.81120908506916,0.7012714268223952,-4700.80105526597,1469.4107633851463,653121.153813648,3.805846284333886e6
-0.004040000000000001,1.2190793686193173,0.0003699504633222438,22.21232737126885,0.5826939925049385,-4100.0596379090175,1101.0114333628417,-2.3172785911456873e6,2.1154617543191067e6
-0.004050000000000001,1.2188244739811624,0.0004028893365981684,24.82115278918312,0.7511173359032599,-5250.039569731851,1752.3358642738087,8.456648316299077e6,4.4637120784964515e6
-0.00406,1.2192774403132267,0.0004208206704857691,24.364839484154228,0.6772685410683973,-4367.501212926827,1333.9289281256622,-2.627691088516886e6,2.6872808370210044e6
-0.00407,1.2201490114098028,0.00039294213652453204,23.671465280620655,0.7020461200775407,-4813.763784419183,1597.072442875701,6.249941853859266e6,4.417509556731075e6
-0.004079999999999999,1.219980809848744,0.0003969636867872796,22.662360142558565,0.6078442563768116,-1204.399350910737,1089.0090832215762,-4.867168722837703e6,2.342371392250911e6
-0.004089999999999999,1.2202409208390406,0.00040181090455372267,22.685308896369413,0.6506850578584672,-2290.527486035732,1476.3526994270142,1.7825006876249947e6,5.487561607248387e6
-0.0041,1.2208494026328722,0.0003931902893349912,23.249067834186995,0.6442119357166028,-5497.623579916724,1377.880849330385,2.6020453886887366e6,2.9654902997881426e6
-0.00411,1.2207657155871197,0.00039768767979319225,21.48605891816338,0.5969873162428158,-5090.243039403279,1134.3760176870164,-1.1052006044914748e6,2.6037107900098646e6
-0.004120000000000001,1.2209068586799483,0.00039086982762795495,22.125033999080124,0.6269794201141977,-5761.315403706437,1352.6105379888056,3.2605769139489294e6,3.4724105665090675e6
-0.004130000000000001,1.2213366060205355,0.00037161767362099555,22.088604750632406,0.5994739464625639,-4261.262602652541,1123.729900282192,-1.6465921542855739e6,2.316061531442325e6
-0.0041400000000000005,1.2218419255022028,0.00037536013082581094,22.151656501900355,0.6488856150067809,-4839.562018310661,1409.1630596811813,6.0988020576051185e6,3.949495596302038e6
-0.00415,1.2208488638920905,0.0003860291404689089,21.649377362630037,0.6296244752383766,-3870.6546710532857,1386.2682821277804,4.909737973813148e6,3.466176144547775e6
-0.00416,1.2212593534352518,0.000389239600627012,22.042905714207713,0.6457903075620139,-4722.533936004456,1319.878924065026,5.602884489836278e6,2.995086772637285e6
-0.004169999999999999,1.221601680405393,0.0003700553492442813,21.88053887286162,0.628862110592593,-2985.428374099352,1357.4116581239487,3.143869415010108e6,3.7720628998395023e6
-0.004179999999999999,1.2218368420612495,0.0003819909005298282,22.6624679315618,0.6407714143048381,-3680.6487313004786,1158.0548562456327,-2.520306860166285e6,2.488435166189186e6
-0.00419,1.2225279103001496,0.0003883966675289309,22.910256342450634,0.63437436936448,-5444.929486232546,1490.7138264066757,3.6176260761141726e6,3.8844892282758486e6
-0.0042000000000000015,1.2224113966551937,0.00037414698068228175,20.98768465353116,0.5944937564249423,-4952.05992855086,1294.3216208172737,2.1421910826971587e6,3.1674989831908024e6
-0.004210000000000001,1.2228245855448547,0.0003963484345571253,22.4051774151127,0.6054454216239492,-3616.025171807548,1235.5151906856634,-834198.042305134,2.557097974018417e6
-0.004220000000000001,1.2224506961043793,0.00038360472000498717,22.385100384098443,0.6358184611719484,-3104.7712667681712,1211.457530204436,-610264.539859328,2.595782114069896e6
-0.00423,1.2225115106621225,0.0003891556484417467,22.05318044913105,0.6406299311031338,-2598.672994428506,1224.79445710288,1.9698166643394982e6,2.8089705369933555e6
-0.00424,1.2238510484045,0.00039419050567804386,23.108312287145594,0.7153272188159082,-6924.263665691903,2071.599602324722,1.3816040907901743e7,8.907617743029485e6
-0.0042499999999999994,1.2234269695952666,0.0003913983263656718,22.489836272582814,0.6111422484533355,-5840.585493350251,1119.0060734942458,-3.0973651114949076e6,2.3030272127922247e6
-0.004259999999999999,1.2243611876200704,0.00038316919016044993,21.961314893708863,0.6227369022306609,-3652.1836975312017,1205.9693271214373,-1.9532906787772386e6,3.148321714068831e6
-0.004269999999999999,1.224951331869286,0.00037939199515716644,21.794634331291977,0.6003558136055426,-2768.156291491521,1165.1204168738727,-595484.0936723321,2.9355458881320986e6
-0.00428,1.2244554261652991,0.00036480871948285,21.292900751041905,0.6399202558619056,-3877.0397468555193,1832.3461609154756,6.793503969684609e6,8.73964655909728e6
-0.004290000000000001,1.224570266356407,0.00038865859565908575,22.368292067525438,0.6560896239806139,-5948.57466900173,1243.0924659012428,518782.169387175,2.639149912007481e6
-0.004300000000000001,1.224594779625448,0.0003713220217338254,22.187202837765522,0.6678473856124589,-4284.975957024712,1581.6239169065593,6.496571962727954e6,6.284615721734231e6
-0.0043100000000000005,1.2251346579459705,0.0003861335730182718,21.676699145602672,0.6298067703894034,-5857.061632162081,1299.7509816875854,2.085132079962693e6,3.5406728989384985e6
-0.00432,1.2251055097251866,0.0003961830792479063,22.14585680568158,0.6314708857189048,-5609.806411609227,1206.4568970789371,1.0448852122375774e6,2.457935447942043e6
-0.00433,1.224883443114974,0.0003807087644499536,21.770992235259563,0.621148922794574,-1976.4109412837568,1323.8233610285574,3.1607779887021016e6,3.6963600234265327e6
-0.004339999999999999,1.2254968366692032,0.00038602418109589897,21.503350233279967,0.6122635990833682,-1552.9820723044932,1112.3538341468295,-224659.02763914317,2.5010244609650453e6
-0.004349999999999999,1.225851267445128,0.0003649253583592587,21.771531739878768,0.6098739691742798,-3528.125778900562,1255.5310822580363,2.5322694426453384e6,2.9919385534985303e6
-0.00436,1.2262975865575265,0.00037335908537973743,20.978307376438334,0.5928687608828913,-4617.182807212602,1218.357035828731,-130701.78291720235,3.1254719522179137e6
-0.0043700000000000015,1.2256320235024163,0.00038217543707660815,21.540686677712635,0.5952733949510103,-5375.483183737791,1165.9440328710643,-597172.488533098,2.391866378829893e6
-0.004380000000000001,1.225753087876699,0.0003930388532391811,21.877559515994378,0.6481934159443976,-5717.837537623155,1494.5877104336535,5.762975956986014e6,4.3135896831072625e6
-0.004390000000000001,1.2263082062691333,0.0003883640393624385,21.124550217767272,0.5975063804359028,-4319.297502942389,1142.0769797971177,-426191.79952371115,2.3580608650072482e6
-0.0044,1.2266779025843257,0.0003958276874289623,21.99278656843433,0.6070362007856155,-5542.236707400107,1385.5493006374816,2.4476517783355806e6,3.3315423811795544e6
-0.00441,1.2274805366767125,0.00037437403924214883,21.27955458245715,0.6280236845964331,-3832.3127770156,1172.3944171880187,904864.191002235,2.6177033202226404e6
-0.0044199999999999995,1.2278607073857095,0.0003960014755394957,22.596883654443786,0.6410852096008326,-5180.426545406652,1307.2383253709602,1.3843625694662884e6,3.1660339496064656e6
-0.004429999999999999,1.2274962300104932,0.00035930865350292736,20.097904636726174,0.5749232377276894,-1780.659745997005,1245.4309128985685,3.2431365574306007e6,3.1986869579773387e6
-0.004439999999999999,1.2275180935511192,0.0003761800272357627,20.852079478041194,0.6191258476857616,-3228.334084798943,1301.4741798461207,2.4887849475886226e6,3.749849472332172e6
-0.004450000000000002,1.2278212007305305,0.0003969876380950143,21.800666674130124,0.6222794847100297,-3455.9436894852047,1149.8635957726965,-574308.2062050074,2.5258759658751423e6
-0.004460000000000001,1.227372637234882,0.00036773453102577103,21.641607512139867,0.5837774067904243,-2058.879148688057,1121.6128729417294,-2.995789314935108e6,2.4499213721320643e6
-0.004470000000000001,1.2281365440504604,0.0003654479003998026,20.63125322893646,0.6323915959726053,-4011.412096918291,1495.9629642345362,9.424429829872467e6,4.450784134668527e6
-0.0044800000000000005,1.2285370313401651,0.00037325632792716554,20.497101799275235,0.5827782333906862,-4021.8229403162127,1130.2890212981388,1.3108059385740224e6,2.405290563229226e6
-0.00449,1.22789232060046,0.00036589066988908453,20.52134209790602,0.5937908973038157,-3180.2663095972275,1100.2705278114297,-130700.84227688758,2.663346216551253e6
-0.0045,1.2282725252501674,0.00037908742016694525,20.549807970467345,0.569700163345659,-3510.2586955014626,1148.6669485064958,1.2267659202508703e6,2.668176107799876e6
-0.004509999999999999,1.2294948686970417,0.00037214629208817126,21.38553978100254,0.6538495130591264,-5419.038014708679,1491.122685234564,8.32849878769291e6,4.467024531684647e6
-0.004519999999999999,1.2296364909820443,0.00035059832868894084,19.82726943763168,0.5907385352363715,-2305.102303957691,1039.9400693021228,2.1644092038530307e6,2.5859794378391053e6
-0.0045299999999999984,1.2291132441145907,0.00036007086930000377,20.525250254800888,0.6030663847487031,-4124.08836758251,1557.615791636988,9.036834705851104e6,4.909842170369889e6
-0.0045400000000000015,1.2295517365101813,0.0003825113900750382,20.26449766680053,0.6034259499887248,-3964.60584584654,1188.6194552363813,6.576390159454527e6,2.5157371349929282e6
-0.004550000000000001,1.2288756299550516,0.00037688245006490786,21.52214723850969,0.6087337098468649,-4233.7723235177655,1253.9492007522174,2.6881146115067573e6,3.5092677788597806e6
-0.004560000000000001,1.2297372289451556,0.00037410292665888083,21.135459588796547,0.578778122172362,-5139.340924532298,1191.3816724067672,-149358.52872241964,2.699326324260506e6
-0.00457,1.230355951765746,0.0003844056034300254,20.84941191585474,0.6207292060959337,-3969.8033161633293,1061.9360709423793,41426.15954666749,2.2015031521442854e6
-0.00458,1.2304477738631805,0.00037594451854617726,20.45564090380162,0.5854444527205306,-4450.330311678288,1084.4170343708856,-545136.3538742082,2.432853266444749e6
-0.0045899999999999995,1.2306556236369783,0.0003522284859585381,20.78179008446906,0.6131559950646945,-4386.14824480827,1265.5324639036749,4.237443221351667e6,2.987072369653006e6
-0.004599999999999999,1.2312365196469253,0.0003673773099692528,20.00329788870101,0.5707020942241428,-3693.4090281983786,1135.1276783068156,1.484420967618759e6,2.813742583564754e6
-0.004609999999999999,1.2314764414005261,0.00036526753294769076,19.59035032426097,0.5302283018936172,-2232.2322764337346,923.2795352055912,-1.8412633833723345e6,1.7102441005680093e6
-0.004620000000000002,1.2316157275224378,0.0003674106577673804,20.797280687377285,0.6009767322220061,-4951.208035244237,1228.4834996980983,2.5612928858460584e6,2.916988669086359e6
-0.004630000000000001,1.2321922935947096,0.0003525107377272404,19.586583320935237,0.542520384469642,-2706.0815126100515,1075.5075959748128,57260.35637607844,2.8355294549600016e6
-0.004640000000000001,1.231850129551244,0.0003612994855080753,20.209561732214798,0.5908498411723142,-4180.640853785985,1273.1990246619857,3.9753403282995257e6,3.2112761729986835e6
-0.0046500000000000005,1.2325039087833476,0.00036923832274297794,20.635999969414517,0.578465787815397,-4283.529963046704,1123.1101427990689,-286577.9528219084,2.4668668518977882e6
-0.00466,1.2320186115938812,0.00036127327573925967,20.47368180994314,0.5539416937648576,-3442.6773459200313,1052.181139268309,-883374.1585043321,1.9273204920432675e6
-0.00467,1.2321847797193117,0.0003667451355624106,20.224022995125814,0.5769263754830015,-3832.877723601779,1090.4481751235196,537613.8408850371,2.4125329686338287e6
-0.004679999999999999,1.2323316514009952,0.00038104742906434,20.29101305616775,0.59423582399729,-896.6769033518273,1227.392878542808,4.645947381446615e6,2.70341314938983e6
-0.004689999999999999,1.2335905569531542,0.00037106205013085093,19.945050558898235,0.5649210467320652,-4448.051864579972,1042.4099957246276,966803.9867958311,2.262896915924051e6
-0.0047,1.232732742867742,0.0003782535428941271,20.309824294796794,0.5638160274040273,-2132.949105325006,1060.327096470597,881319.1266637248,2.1780851114458824e6
-0.0047100000000000015,1.2330698026985958,0.00035523995637020523,19.352894231035982,0.5350593945508956,-1899.9634943457697,980.5772550016619,-240098.37179567883,1.9862861346996438e6
-0.004720000000000001,1.233586200621767,0.0003525037579388393,19.379886142400103,0.5712060936650004,-3075.1119306037235,1083.040591103421,1.6377238536597595e6,2.8077236446884405e6
-0.004730000000000001,1.233443207095609,0.0003681439562016637,20.051292394128808,0.585372801240066,-2854.906805457512,1266.0780283350043,4.0849998868041183e6,3.2780641056040623e6
-0.00474,1.2337022333301153,0.00037023478195200395,20.03412606225485,0.5687408531116354,-3670.8107404009093,994.6395527483279,168381.75643369285,1.845314308349633e6
-0.00475,1.233594642374297,0.00037827360773290224,20.8622703493374,0.5732253930624855,-4274.696745335604,1227.8026658230592,-107984.09560203803,3.2249854211348705e6
-0.0047599999999999995,1.2344702992642238,0.0003675206993096119,19.121070902913267,0.5355872431201328,-3042.757140631643,929.8603602494256,-1.6735673495084739e6,1.8791363192999677e6
-0.004769999999999999,1.2345333314874254,0.00036269084933099435,20.228825000407856,0.5761495681393755,-3825.3542973811113,1014.2123597465139,1.761330941220276e6,1.9411708044586051e6
-0.004779999999999999,1.2345569853460934,0.00036144493257479776,19.358705813643404,0.5353351659830012,-5054.139473177244,1023.6414255678463,567784.0048037627,2.154027605729845e6
-0.00479,1.234925352971642,0.0003493117791684179,18.904793947947788,0.5622581381220589,-5452.471092248878,1117.5873269346341,5.0011524096593745e6,2.431472362940519e6
-0.004800000000000001,1.2351301854299637,0.0003602055963437473,20.346585041137455,0.5860675280470393,-1628.797510460503,1091.645301605715,2.4523144398946576e6,2.496780371144635e6
-0.004810000000000001,1.2352819251418063,0.00036287413845184776,19.454270749629426,0.5537754022278678,-4004.1641489720387,1033.2102677612108,2.0633974728951822e6,2.130824675093615e6
-0.0048200000000000005,1.2352324348046004,0.00036893926806845923,19.757917213425053,0.5742576147565729,-4413.379143448,1235.3043091275026,4.1465944222404407e6,3.088974426550964e6
-0.00483,1.2349551143065478,0.00036207846069005256,19.760126836046112,0.5435549646442899,-2799.5169307423894,1051.4756588822731,-134491.52217634258,2.2773613898929153e6
-0.00484,1.2361387171634577,0.00035328895083081127,18.99162312306795,0.5348665063366689,-4163.446095064956,1130.7722574041156,2.187062228564002e6,3.004050669063013e6
-0.004849999999999999,1.2366819899114883,0.00034765265446237275,19.483295951919665,0.545565522265798,-4476.280652744899,918.9075941188869,-245372.1745759534,1.6743970191987336e6
-0.004859999999999999,1.236648107536322,0.00034564401435117713,18.340224060523862,0.5532905345883218,-3656.022943729213,1026.8798819183196,2.4369215141399014e6,2.3570649959770166e6
-0.00487,1.2366303623511619,0.0003563914012287558,19.45582850476387,0.5823532209092152,-3634.250947515813,1078.334003550082,3.698701358271525e6,2.349867034164947e6
-0.0048800000000000015,1.2363735858323839,0.00037436109288896245,20.839375162915903,0.5933330343462537,-4105.119489041113,1143.141232943122,1.326374481348097e6,2.306076400380022e6
-0.004890000000000001,1.2365526676050966,0.00036195556455646854,18.852435289829778,0.5242820633331435,-1663.478244557356,911.4682823418904,-2.392241963167001e6,1.7693462445455433e6
-0.004900000000000001,1.2367870565321764,0.0003627177447463514,19.880626526411216,0.5346971772562499,-1626.1462396031682,1044.5876250343094,-1.9466665996599004e6,2.438941143427853e6
-0.00491,1.2377429694768178,0.0003578310232244059,19.476049443556196,0.5435630269446707,-2998.215142967242,1037.255815014086,1.670936148574466e6,2.0187413576368247e6
-0.00492,1.2374637015834526,0.00036766861857485505,20.353627875273684,0.5369198191309559,-3111.08874203559,1035.1116353207335,-1.7460630422113966e6,2.3487134606861593e6
-0.0049299999999999995,1.2378637180064467,0.0003704431781120553,20.49634413066582,0.595063310056638,-4413.59519586806,1232.8473252117114,2.317284070771115e6,3.102727929830469e6
-0.004939999999999999,1.2384682750684728,0.00036081516984561723,20.19340450248712,0.5728587181900074,-4183.9390233470895,1037.1442882533397,1.20724690406214e6,2.2053871716508954e6
-0.00495,1.2385741290345134,0.0003546990882374744,19.00587035094265,0.5209538834611425,-2367.5316314881998,924.2853508254894,-2.837789727056523e6,1.9040124915597502e6
-0.00496,1.2383427010420793,0.00037559892675974554,18.834320630481322,0.5368324070686004,-2818.952781344722,1035.5956909175761,392826.62049251574,2.5420391590020186e6
-0.004970000000000001,1.2381381058344285,0.0003499678026716861,19.085279181918825,0.5317593433840034,-4354.419308243749,945.7774293399199,1.0845044467494944e6,1.9862268415799881e6
-0.004980000000000001,1.2383892223238306,0.00036903090198635785,19.361301359090294,0.5479480614822072,-2257.6641255334457,912.6489316635484,-2.7239173658498614e6,1.8267832818340291e6
-0.0049900000000000005,1.2387615596967088,0.0003549503398232399,18.974358842841525,0.5751028294748848,-3917.608697485187,1343.5654159650564,4.783315904596293e6,4.109024244032407e6
-0.005,1.2384538285258897,0.0003603434145116985,19.417044276751625,0.5846611859892837,-3486.2728967788526,1214.329066868959,5.796036969158439e6,2.686929058003078e6


==> anc/Figure-2-4/d2_L510_rJ0.31.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2389348128249034,0.00018310917872131594,19.09860305399926,0.27703759527961663,3559.7698844025686,621.2183917435923,2.634494277505972e6,2.2077098980324925e6
0.00499,-1.2386709961391458,0.00017525095478629582,19.078442419611182,0.26810107279706186,2843.4762953306786,470.28352759981493,784662.755524524,992366.4067716604
0.0049799997,-1.2385810252992964,0.00017899357087867494,19.2095848774704,0.2688903297368294,2788.8591015331726,471.65790733868107,-718770.46719228,1.0383108865945016e6
0.0049699997,-1.2384647218576241,0.00017647000606011608,18.804943512319905,0.2611768761029126,3660.049219732731,489.34894864264436,990164.303750245,1.0705754484677324e6
0.00496,-1.2385508138898014,0.0001767824533589715,19.67153587495249,0.2799243587709263,3580.8064941615075,528.4119419063605,1.4382051576090287e6,1.1572564512785801e6
0.00495,-1.2381403686575003,0.00017986013292199866,19.131259222184916,0.277752487661046,4025.571486287212,537.0928884449164,3.7041724616764896e6,1.1794280271649694e6
0.00494,-1.2381300664757766,0.00018180857986960355,19.05437496352033,0.2726703313436758,3173.013736954449,499.62746153451855,-574117.5343693133,1.0152658099635585e6
0.00493,-1.2375630848130887,0.00018745580363959297,19.47645123450732,0.2783192998182635,2895.9512653680677,506.7940247630298,268231.7304941478,1.2109228589977224e6
0.0049199997,-1.237587206775223,0.000184177999658846,19.746139568095057,0.27728236824441294,3558.536468942885,571.8276936192301,1.4555891738163787e6,1.4407153311940674e6
0.0049099997,-1.2371104614844965,0.00017778964055189148,19.714930536564808,0.29091323489495724,5453.923365392705,581.2642892472919,2.4106768950851006e6,1.3829016931365991e6
0.0049,-1.2369165701713851,0.00018393610218284963,19.44617572014889,0.29022919350543,3830.937019317949,602.8712338687094,4.304512124478586e6,1.5962400730976057e6
0.00489,-1.2367698599565697,0.00017836026992035535,19.578891187861434,0.27185782245837514,2850.2917873098554,548.0048322068075,349752.31072162604,1.3582159431566792e6
0.00488,-1.2367944964318645,0.00017860338396289357,19.45931742338322,0.28544092873353594,3375.932242980103,548.785752654295,1.7881491687169697e6,1.209539321434511e6
0.00487,-1.2368113757735202,0.00017671646215502927,19.080838950096744,0.2759516516551113,3759.027551057153,551.9917950963559,2.698736885271326e6,1.4712049814852662e6
0.0048599998,-1.236351901671864,0.00017720899539498696,19.62184210276125,0.2756099177513913,3698.660460092866,582.520213315124,2.9993255630577407e6,1.4095513010525112e6
0.0048499997,-1.2363872207066327,0.00018141159531129413,19.911078184673407,0.2772273305808037,3082.4860833979774,503.57638112184725,-1.089986290684473e6,1.0128839870172654e6
0.00484,-1.236233152414651,0.000181932963774085,19.378197347266383,0.2698051699233072,3784.924053521435,486.57076041408266,1.5070538443416432e6,1.0328787938710498e6
0.00483,-1.236000934904619,0.00018391349320059417,19.119746562503853,0.282936371353225,3964.882492523323,534.4398399173062,2.263204658583321e6,1.3809777768676125e6
0.00482,-1.2358500256883083,0.0001794902032241743,19.14027893216874,0.260292886766915,2410.4932880465503,507.88835132776353,-40958.50482983505,1.0518738893991802e6
0.00481,-1.2357352331697293,0.00018088528854412668,19.822429023431198,0.2925255538361949,3506.843145035079,541.8007988759514,2.2220656172732296e6,1.157372316103618e6
0.0047999998,-1.2357542782245128,0.00018170771531991772,19.181047005385487,0.27359800525685074,3265.988782566838,507.6820605965327,57407.23094378987,1.0648668387227461e6
0.0047899997,-1.235121627412722,0.00017836804484980005,19.635799968469733,0.28406705668705456,2812.5008973522276,506.6721352531902,-196505.9738665077,1.164593969501474e6
0.00478,-1.2349785680046554,0.00018117658564097727,20.06484403235574,0.2707890071581665,3297.9700535234983,527.7407362506179,-163539.54298983442,1.1032416642271345e6
0.00477,-1.234462285590429,0.0001862630989532333,19.713803260404397,0.277803220987357,4222.316530182197,566.0160912465655,673961.6729434029,1.3774197971506298e6
0.00476,-1.2340067611078782,0.0001884907951880736,20.400166746092687,0.2885264328560601,3290.263918230084,548.9622319736109,1.9249893994312491e6,1.1973914129154535e6
0.00475,-1.234253419224576,0.00018062299796596507,19.970123554379253,0.28665851690284033,2988.038828071072,524.5361254739576,1.530164787526822e6,1.0280344749299032e6
0.00474,-1.2338358466053236,0.00017825890316489182,19.831458796850495,0.2759142399429186,2921.7363237342647,587.0757022128876,2.301935286892758e6,1.394228827671488e6
0.0047299997,-1.2335880467236198,0.00018602122209731108,19.834718326246243,0.27243433385305804,3101.857797633506,558.1127032083165,734166.0401022835,1.1707454420010366e6
0.00472,-1.2337975222142399,0.0001756038476894431,19.627929201297164,0.27726678623235845,3450.2225375336347,546.5580912920317,501180.1640944619,1.3139558467541225e6
0.00471,-1.233498821054644,0.00018602505449927996,19.6862084401675,0.2804139521809944,2725.1028033093817,530.0868798276053,1.2180938888859933e6,1.159708007709355e6
0.0047,-1.2333517799336997,0.00017843225962212446,19.8579638219017,0.29065399741137943,3427.6571215590516,588.8210396024857,2.386186837113197e6,1.3538444076315067e6
0.00469,-1.2331236211888565,0.00018176941502887292,19.786884000795865,0.27873519790681034,4005.995915930571,516.1436631640105,1.1869065829909828e6,1.247193034319147e6
0.00468,-1.2329341821699218,0.00018364597021633823,20.187279817962647,0.28821876170730615,3430.9533578321307,609.7729000794707,3.2474454763424303e6,1.4250807221191395e6
0.0046699997,-1.2326603242214675,0.00018103250172206854,20.035282273683215,0.28422963368105736,3452.130626288387,572.932599497493,865105.4878387454,1.5630053517132103e6
0.00466,-1.2327972748799603,0.0001869368126072471,20.34058813887134,0.2913122524842911,4024.5437509832377,568.5130936181613,1.6848983259494896e6,1.2313944548221696e6
0.00465,-1.2324602234385191,0.00018758960379564748,19.880930147419154,0.288580137968682,4615.834871365929,558.3089240825752,1.7629151180571313e6,1.333361847081052e6
0.00464,-1.2319168081400862,0.00019148041337351383,20.100341411572558,0.28229177891510027,4519.4097191799465,597.370538897157,3.495136746340995e6,1.381174134493822e6
0.00463,-1.2318898942252297,0.0001885592031863771,20.23160052430681,0.2917942772996566,4537.003380144136,558.183907830068,1.3889783945221433e6,1.5110280773006924e6
0.00462,-1.2318999812019051,0.00017718742072734523,20.011657070573012,0.2933671433212264,3293.829049448894,566.6490149717682,2.192348969983672e6,1.3903744521253002e6
0.0046099997,-1.231705503636946,0.0001908180765143146,20.521115501503807,0.2908886570694259,3014.5936538585756,553.7567802943389,46795.322156393544,1.2905184242517743e6
0.0046,-1.2312998215925366,0.00018629612191947242,20.22656689556325,0.2858609680410474,4634.670168800773,574.3082013353763,1.47645771101679e6,1.4295787109622858e6
0.00459,-1.2310410288032152,0.00019311542756375772,20.38861383289042,0.276943126028892,2725.409780119827,561.3023599452149,1.9382867241439882e6,1.2078602193678129e6
0.00458,-1.2309057583848466,0.00018359957375106126,20.370178413761305,0.29048165854710933,3562.719169288421,546.8696335726786,1.9788036674435055e6,1.1858318614165501e6
0.00457,-1.2302026561325667,0.00018345139384045138,20.129882089545973,0.28453838886822863,3168.54606211886,536.0201832344087,-121321.62486422097,1.26239352773331e6
0.00456,-1.2302108008045711,0.0001839183351579336,20.566662887950372,0.28843791158905857,4638.549913909092,663.9376621857086,4.447612757094668e6,1.9294173070065388e6
0.0045499997,-1.2295706399326944,0.00018803481993365603,20.68614236928227,0.2909475936465287,2991.59141892332,555.435042742367,2.096207859807192e6,1.3304698576753663e6
0.00454,-1.2298127087047714,0.00018752591233564815,20.92692658458688,0.30705172584131196,4095.2859327298693,655.2322173548172,2.912165887394604e6,1.5561635052901406e6
0.00453,-1.2298617401127336,0.00018778271855549925,20.734995762665847,0.29677218441051806,3493.829731417718,565.7081220867647,1.9185866746059316e6,1.3449181068311643e6
0.00452,-1.2298045970630367,0.00018321115799676275,21.162306206329905,0.3101928002654431,3757.5155502944385,613.2691743387836,946766.7161225128,1.4777752329892763e6
0.00451,-1.2297013120778582,0.0001882506580077179,20.963891731305463,0.2975654164875118,3615.4246147815716,557.1282624048267,-344438.33468797844,1.2240075574515902e6
0.0045,-1.2294229106323333,0.0001948317255681388,21.19443706061342,0.30323130808794174,3577.21505341237,586.477977724892,3.0111273371849833e6,1.2530956579080285e6
0.0044899997,-1.229131034414159,0.00020011253304446253,21.095615271028198,0.30159540342573576,4310.710039925451,614.7849881026276,3.070053767642525e6,1.5804230070391712e6
0.00448,-1.228709432877708,0.00019101418667662816,20.80051087237172,0.29567752024294175,3141.044653916069,559.240394471523,-448520.95034593885,1.2512809056446906e6
0.00447,-1.2285053600171705,0.00018960309075889464,20.985418579670313,0.29974121225767103,4416.700365075049,627.8252092499923,2.515927073940597e6,1.6970772768865712e6
0.00446,-1.228323675650237,0.00018485085197391668,20.789280861355056,0.29366705286451195,4319.793734248186,595.4609207178358,1.63630725989483e6,1.4886201657317895e6
0.00445,-1.228163200913051,0.00018412232800267344,20.70175889524951,0.2841702133072712,3948.236981730305,561.7785884884928,-127077.23521792311,1.3284220016738137e6
0.00444,-1.2275244585162675,0.0001847979618028862,21.47016895300026,0.2946504506797942,4917.940428634709,592.0195674272696,1.4804951122556217e6,1.4725463515589566e6
0.0044299997,-1.227927070936111,0.00018682441163282875,20.805634754042003,0.29416442309819696,2223.1916384295673,569.0735429491594,827109.8445752639,1.2502183272745593e6
0.0044199997,-1.2273063015643308,0.0001902802458532906,21.115860531413908,0.288819527079663,3165.2310567920176,585.3198562624287,63050.83758490681,1.3170485603488854e6
0.00441,-1.227449864434269,0.00019129355860273114,21.23698931283698,0.29806403691189104,2969.343017015372,590.8818906655129,627913.8764144779,1.2741559187457282e6
0.0044,-1.2270211430058713,0.0001833202300216738,21.212500265921477,0.30962820853846124,4721.982500740632,663.4646359890031,4.437871808097447e6,1.7828820745257277e6
0.00439,-1.2272403776329652,0.0001844190913264792,21.01843794465693,0.31258764297970537,4211.661573976303,690.2240721598876,4.330127182992434e6,2.223699818821378e6
0.00438,-1.2268964598179388,0.00019209498198475297,21.007101509733968,0.2993709372710131,3766.6096980395,543.7668348598074,-525563.9283042223,1.2043953698921048e6
0.0043699997,-1.226467000333299,0.00019006397044021454,21.83081904759694,0.30500959622298535,4073.6934986830283,653.5537270260639,2.290572778430176e6,1.8049625490050125e6
0.0043599997,-1.2263955870245122,0.00018621329473198322,22.000286900825387,0.3124667080896893,4275.71948771236,595.5929260830501,1.1076054929919897e6,1.468075718466068e6
0.00435,-1.225992613368032,0.00018658446347827063,21.900610364538515,0.3005850217257572,4361.515443680867,619.5353205688258,1.4176129597862845e6,1.515103939310957e6
0.00434,-1.2255639807421244,0.00018333180302485395,21.343581114696114,0.31007594757332047,4370.7617487433,623.9827146348125,2.5250293552404093e6,1.6500135972455458e6
0.00433,-1.2257812720876067,0.00018974227423011763,21.873969904046607,0.3230227670858425,4695.236478439142,671.5748891183358,4.19441003602371e6,1.7257523981829653e6
0.00432,-1.2253976121828611,0.00018721191820108164,21.539010872015734,0.31621279501902416,3707.014920291598,663.0707558501446,2.1536781189266955e6,2.2734720535645625e6
0.0043099998,-1.2250628557225156,0.00018234965661184898,21.76586024365366,0.30588333328226097,3764.9144266160465,631.1831798369255,1.4193394268440201e6,1.522192154490214e6
0.0042999997,-1.2247386786465517,0.00018953315370846016,21.287854660191847,0.2952153934585037,4745.331000561478,556.7306815611648,-696706.3986567322,1.2596518752531225e6
0.00429,-1.224530293461166,0.00018140140283688818,21.659756645325984,0.3172433740172979,4416.726041353299,706.4336291346377,3.9816353570174407e6,2.3806503541379366e6
0.00428,-1.2244852296188546,0.0001909288428139013,21.74347594626242,0.31776745217080954,4368.810360288091,615.3709643868775,1.0118428307212896e6,1.3184480877075337e6
0.00427,-1.224069019023586,0.00018887323962534682,21.630735083785932,0.3046757475941817,4492.147174431354,586.27338264219,-60344.57918003288,1.3173455065131758e6
0.00426,-1.2242210157584836,0.00019181498948955881,21.40105031491603,0.2941120819931529,4374.04028101391,536.2097932791298,-744590.9246285595,1.1382099216365167e6
0.0042499998,-1.2236078122599348,0.00019905838406978024,21.89301859046469,0.318292100208661,5913.017757034992,618.0331942443476,3.0177978547476535e6,1.515313992146298e6
0.0042399997,-1.2235166861658033,0.00019252365251506566,21.99172965782614,0.30715103520009246,3987.3082056361745,649.3384769340037,2.1469493509378294e6,1.8017163736284997e6
0.00423,-1.2232787305542003,0.00018907047961482158,22.065805914801288,0.30714719670125845,4398.1628401979715,638.8689239813198,1.2043100885623745e6,1.6395466281004918e6
0.00422,-1.2231081637100047,0.00019789655594429625,22.520850553167254,0.33170998478758484,4679.893927906789,713.4177210179362,3.266384028140017e6,1.9049082975706132e6
0.00421,-1.2229405967727411,0.0001945023008969734,22.030162275871497,0.32066937103357324,3870.838273483663,676.9283539913279,3.235714924686694e6,1.8114637462215854e6
0.0042,-1.2226683250465928,0.00019900865597129066,22.41290547622837,0.3223620147430314,4419.588559579256,647.4762164784412,2.142835824996973e6,1.4600172330787624e6
0.00419,-1.2226350375654513,0.00019824750953704258,22.688263675062274,0.3158788648181925,4539.320652995908,695.7820947302188,2.970610745878349e6,1.7870923352026234e6
0.0041799997,-1.2227695632899165,0.00019264488040320708,22.583761095069747,0.3081518422044229,3360.9500347960247,573.8577864320138,5949.7381194956215,1.220779028313357e6
0.00417,-1.2221920665287864,0.00018710121204583113,21.80747419646244,0.3253430486635042,4048.7556875030987,643.2245264347725,2.710571355704271e6,1.4102644666463886e6
0.00416,-1.2222305922023242,0.00018831120854571347,22.06678872523286,0.30542419932077364,4697.444555283995,631.6000882418086,1.3713102838412346e6,1.3987103018972846e6
0.00415,-1.221888416251458,0.00019106835032835348,21.967981174301222,0.32008147741641507,3960.563123285289,628.8098755327032,2.589165785285224e6,1.4653771177321433e6
0.00414,-1.2212448857565807,0.0001900559963160667,22.235251985977904,0.3069783919784604,3962.0875549544876,620.7470390148118,301043.5844534057,1.3276441618004104e6
0.00413,-1.2209161701146267,0.00019095218860125366,21.83609734572079,0.312097513130352,3634.2339302442597,653.3067488136417,1.5622119184921642e6,1.6516024107150093e6
0.0041199997,-1.2208434731807445,0.0001933914443515696,21.898566905602753,0.3243557835488462,3893.7050428829375,687.1107052525962,3.2502758908294695e6,1.9471690837396514e6
0.00411,-1.2206341347983267,0.000197754373923099,22.42904677449807,0.31700387830623517,4349.059414088615,597.813369800198,734117.8870542711,1.3461465840575811e6
0.0041,-1.220755921461368,0.00019715113434999482,22.077915981018062,0.3213335736035245,3739.471698049347,597.668952356189,1.0029666343430894e6,1.3662962950949396e6
0.00409,-1.2203430144515963,0.00019046693406580905,22.35611686603478,0.30961213239825575,3854.0117591027715,679.8269761684793,2.151798779708274e6,2.0563126077908757e6
0.00408,-1.220299224933015,0.0001865599988317981,22.517890345040644,0.3291802691385505,5395.062503820739,717.5939245118441,4.666320613324632e6,1.840244539367303e6
0.00407,-1.219674775745855,0.00018643291164898096,21.984962345171063,0.3032264405072725,3707.7802571007214,620.1626898454806,1.2316265248831788e6,1.449993944241937e6
0.0040599997,-1.2197560479949285,0.0001927071170902967,22.659067299386738,0.3211745383756937,5647.0114281828955,662.1475259375289,1.5338375329325476e6,1.5215868704052856e6
0.00405,-1.2194401827465275,0.0001966284853839524,22.791716255037745,0.3058670477204042,4257.258309937933,637.091599593133,371353.9724341949,1.5142313367179926e6
0.00404,-1.2191283429613358,0.00019822144072224385,22.740013295726243,0.310780688710421,3575.5581087831447,656.1211684764091,461486.37917834637,1.6419921473806144e6
0.00403,-1.2190015382616621,0.00019996846898244955,23.30332134242663,0.3417994746677175,4936.642706247805,743.262417498356,3.1035748211473166e6,1.931205380506727e6
0.00402,-1.2188912347025582,0.00019720298338530334,22.789834140480796,0.32326304801427785,4816.320525379481,722.6593906671674,2.9515414313629866e6,1.9593829626967392e6
0.00401,-1.2187653591633896,0.00019927884652548483,23.06801960688619,0.3281156469891859,4526.913690056378,697.4491678929344,2.148185207786997e6,1.8999593444442924e6
0.0039999997,-1.2186414608241114,0.0001943749705249877,22.69917933067638,0.319629841660668,4677.513676100368,669.7769711377068,1.405059316558986e6,1.6382526989144858e6
0.00399,-1.217998380824459,0.00019983396539945751,23.075637625491865,0.33422136568442823,5360.6469088991535,708.6522119766147,4.167887655905711e6,1.8402249314084637e6
0.00398,-1.2178340239133618,0.00019614512418484028,22.792326040893666,0.3144967252773237,4131.142660795896,721.2603263298117,1.1746679804244956e6,1.9445696466848247e6
0.00397,-1.2178840440816203,0.00019485035364726115,22.879099392171973,0.3062191164305311,4414.248863468468,644.479620856,409695.0304254514,1.687474396567979e6
0.00396,-1.2174447275230444,0.0001845717003981057,22.415500313076247,0.3179888163080818,3149.087331228714,674.7803023014216,3.0627648727852367e6,1.6291129571779268e6
0.00395,-1.2170617047006969,0.0001985630363855892,23.061324718167945,0.3318437150249821,5187.849000646754,779.363920369812,5.996723765714504e6,2.0935853164832585e6
0.0039399997,-1.2170392074718765,0.00020132459991738843,23.406017738553313,0.33156854781352985,4960.4276604037095,705.811275584765,2.6473341946792337e6,1.8308200558809638e6
0.00393,-1.2167037959333755,0.00020125173893192658,23.301141696639764,0.32791795608828084,5311.669849030596,774.4973023935386,3.5251312644058163e6,2.6488504738223613e6
0.00392,-1.2164224932305263,0.00020070514485862314,23.354616056627407,0.3420016842528893,6403.732219806858,782.4376380716062,4.0142341082979986e6,2.4731226467282455e6
0.00391,-1.2160452350811057,0.00019069208019101058,23.154046779933203,0.3362967236700537,4730.570046730141,676.7855158240908,1.58804882429905e6,1.5760196016002651e6
0.0039,-1.215866508152215,0.00019416068914323084,22.82238633750333,0.32146035246273286,3839.1091033403404,652.376439217679,2.832061164243656e6,1.4582846156730165e6
0.0038899998,-1.215542955012884,0.0002005792953805042,22.951831321463903,0.32617919133062295,5511.607141325477,686.3092864384645,2.9530159049242446e6,1.7807215964376705e6
0.00388,-1.2156104081690096,0.0001943249788694863,23.987261495178057,0.34386199049137434,3921.6980090008265,720.4092285397312,1.6035781509872067e6,2.0606504883599882e6
0.00387,-1.2154745394027522,0.00020450502452445162,23.35832025503432,0.32165848665280666,4478.104006181338,665.7970720399444,368358.88540975936,1.4525892466383246e6
0.0038599998,-1.2151084441853923,0.00020010508572730244,23.869048120967516,0.34417773782909766,3837.397158684291,776.4973128893398,1.2055352221119488e6,2.595770684383024e6
0.00385,-1.2150106178042037,0.0001999870095968187,24.27202524848855,0.33949177512303075,5200.253953775582,666.2135790809089,-2.782720750004986e6,1.5935332154925345e6
0.00384,-1.2144593366253533,0.00019402308777271532,23.750939833657217,0.3380407090800748,5747.151054533248,690.1543504737211,2.182574200835349e6,1.5365852376251996e6
0.0038299998,-1.2142020910700317,0.00019676792425075114,24.014102602387567,0.36085545147211734,6616.179206389816,935.739468417605,8.259815990528013e6,3.296787011736674e6
0.00382,-1.2138562498048946,0.0002065280447622372,24.580112924924812,0.3613427038207287,6504.85280990891,823.6903576577556,6.298047691222888e6,2.309081802188936e6
0.00381,-1.2134573010663645,0.00020135544978994185,24.47431834738626,0.3561798035707084,6156.914574626146,731.299440215997,1.49024292458655e6,1.8943398668219384e6
0.0037999998,-1.213431843011599,0.00020041616320937147,24.056346838251503,0.35853077133539824,4601.307377494614,772.882693033497,2.8842842067704117e6,2.040516423959861e6
0.00379,-1.2133367541178428,0.00019684830973187514,24.089467951510233,0.33566930737681727,4998.02269222065,716.8161090578345,1.7149918057049778e6,1.8269038627111346e6
0.00378,-1.2130373682863553,0.0002019135886781665,23.865110612770483,0.33979134905719716,5599.4437244569635,741.0483583694762,2.4633650707093626e6,2.067567356187258e6
0.0037699998,-1.2129727512635766,0.00020229281789626574,24.356460098391896,0.3413784825345011,5711.277623894751,707.7402469962924,88183.72176351373,1.739294482553995e6
0.00376,-1.2127836558789487,0.00021161824375726793,24.337364885431146,0.3476965548071592,6581.673414429977,780.0383524764281,2.557748693796198e6,1.8215952524796342e6
0.00375,-1.2122871556148485,0.00019724519570481628,23.920310152491858,0.3568216322546804,6772.395750124677,748.749943847035,7.038242545471613e6,1.8205354597918529e6
0.0037399998,-1.2120887263803457,0.0002056690574570847,24.39099979881854,0.33769618530029255,6813.648837063637,779.7302760600256,3.8407415210843864e6,2.1222045364548624e6
0.00373,-1.211776252304064,0.0002036584432742276,24.29050906257645,0.353752683528568,5864.869341841432,818.2768953961845,3.1084841878702575e6,2.269907437824652e6
0.00372,-1.2116734834566187,0.00019856011756802462,24.70117295797809,0.3492005266230069,6378.018438087329,731.3431605971189,1.8128437760460747e6,1.796314735811246e6
0.0037099998,-1.211866091879625,0.00020008929131329432,24.184171601270926,0.34772002202248503,5496.913140445556,759.5517960452281,2.189417804303702e6,1.7915248634920015e6
0.0037,-1.2113124797616677,0.0002003589140512443,24.60644562680396,0.3558268145019395,6125.037956468172,802.8541725171256,3.6524497216457757e6,1.7320475059976182e6
0.00369,-1.2112640074375272,0.00020438346234000185,24.744734035631165,0.3519606246186512,5916.609520716053,725.8645552916286,2.560806336742166e6,1.8445812369735932e6
0.0036799998,-1.2107580386289791,0.00019814276576927907,24.45386361873367,0.33561968513489837,4397.935413088017,686.9610999436834,-679232.9671150773,1.6343746265881164e6
0.00367,-1.2104856102160615,0.00020441660671306666,24.88446769946305,0.3560555508726515,4527.289987330996,747.5085418182487,362725.4468267138,1.9072206057509617e6
0.00366,-1.210306802247595,0.00020244132460602853,24.31068046793009,0.35114684485369957,5129.857196242309,746.107185275774,2.287860942291972e6,2.0448215258038472e6
0.0036499999,-1.2097349193301068,0.0002004494471155644,24.47369281194437,0.3473645095106571,5769.790149963813,714.8517064359775,1.1028647505506785e6,1.6455110936370713e6
0.0036399998,-1.209980816095124,0.0002043075857846938,24.886485067102136,0.35313075593590537,5733.861360833177,728.4189332937272,2.558561714714314e6,1.8171814340238036e6
0.00363,-1.2097061330984717,0.00021205404862432848,24.940618177899236,0.3494961052090746,6053.74707759495,817.955019177061,3.636924456413935e6,2.3349012680561664e6
0.0036199999,-1.209342824289986,0.00020493155160917473,25.765703495330072,0.36445679990518853,6630.960604941735,818.7440643229952,1.956694430590782e6,2.072337580927668e6
0.0036099998,-1.2090372273153984,0.00020648162696828453,25.220071976889514,0.3638242111381017,6468.499102497244,783.8642084219612,2.667281849582741e6,2.118842199549324e6
0.0036,-1.2086931326582009,0.00020634964842352322,25.04811449311192,0.3567144655965953,5863.9626500076365,833.8723816404744,5.29475803923747e6,2.1655147768804887e6
0.0035899999,-1.208271478091673,0.00020507821852032556,25.4748316212628,0.3689740908361365,6683.67237291291,843.4089422111384,2.908119352977866e6,2.374760875629104e6
0.0035799998,-1.2079490354984006,0.00020545571786073887,24.922975897489668,0.3727621891240076,6775.1696932319055,840.0770394107545,4.620972839208176e6,2.4925635312191066e6
0.00357,-1.2077784591497285,0.00020288114977061014,25.2149315515508,0.34086461991513506,4467.09252234441,720.6973481738752,-1.2740229582552083e6,1.613085435938158e6
0.0035599999,-1.2074248087075587,0.00020062700626514329,25.120702799810164,0.3547032837185053,6217.482056261387,817.7248788879149,1.8949875647671628e6,2.0231229438693847e6
0.0035499998,-1.2074845108224384,0.00020546699182000063,25.143328838120027,0.35100008028283763,5580.663573339638,736.0615659361766,849749.5688080025,1.8200521329708332e6
0.00354,-1.2073077826795857,0.00020994841082881487,25.065836201526466,0.3608751624394866,5218.448709570796,815.218377174429,2.332288233927618e6,2.2521866112601915e6
0.0035299999,-1.206660708498793,0.00021617793145801555,25.858854874831913,0.35598704691408206,5277.406968246319,797.2558192321786,1.7037710483972596e6,2.0969048413642175e6
0.0035199998,-1.2066696298926702,0.00020549424732625872,25.804491236463864,0.3806984813178761,5962.64962542174,914.6315938041,6.069740591437206e6,2.5603760298582427e6
0.00351,-1.2061985861359064,0.0002076725074339273,25.70145375019691,0.36737521471292556,6434.479924512081,845.0551462097976,1.3185639667995577e6,2.190971045012618e6
0.0034999999,-1.206343674411513,0.0002059081670624373,25.57103417427347,0.3564849442494971,6030.493913725573,815.6620078670793,2.0919602822480514e6,2.250772055235582e6
0.0034899998,-1.2058727113735328,0.00020022016679430412,25.82288164869508,0.3748386571707978,6103.681054407506,856.40156010462,5.234597793559794e6,2.233203700692204e6
0.00348,-1.2059927593681359,0.00020270882718881932,25.7483358001484,0.3696025177225435,6715.880950259238,826.5952482271878,4.2282642664378565e6,2.119579809582521e6
0.0034699999,-1.205127446373353,0.00021080223436174486,25.946913591550253,0.35848687411121205,5894.9767800709005,787.8933999056056,2.5155966310418607e6,1.890258992019326e6
0.0034599998,-1.2052388996658445,0.0001981703727941261,25.29381245190809,0.35793838195049144,5527.004377387712,819.013134088012,1.7256218764107337e6,2.215049682812304e6
0.00345,-1.205159949234991,0.0001988028930164102,25.428742712684755,0.3527958153843173,4816.092426842834,736.2221395275666,239931.2433958719,1.7580011852710373e6
0.00344,-1.2046169184401054,0.00020173879309938329,24.90754916407266,0.3520462112875114,5333.670906797711,749.5222727550994,2.2311403812395087e6,1.932954681828866e6
0.0034299998,-1.204062351115651,0.0002153057894992506,26.295154499667703,0.3745647794591302,5694.579798765063,784.6570459035167,2.984825656251375e6,1.7547362705934632e6
0.00342,-1.2038153482504486,0.00020910004359986307,26.071979761503286,0.37052903392263997,5709.333572321293,832.1883798951274,2.1427671979894475e6,2.09227978452692e6
0.00341,-1.2039746160218607,0.00021543104095650086,26.680019142459223,0.36893170458588637,7789.6765485105725,886.3030080518523,4.582416714621889e6,2.7148175280732554e6
0.0033999998,-1.2036884869458406,0.0002010274442689907,26.37880961094136,0.38155495884295876,7237.894013526809,914.3262871570616,6.795914546685459e6,2.703827637879814e6
0.00339,-1.2036961594447808,0.00021462437913511885,26.32071195068666,0.3678752733627521,7269.613141338157,814.4637124136062,3.920969674529991e6,2.373248128922451e6
0.00338,-1.2032263967475079,0.00021189913553919948,26.342507971881535,0.3894140178175352,6524.451657335054,900.9164102855784,1.1711443980676646e6,2.4744403102047513e6
0.0033699998,-1.203018638584582,0.00020181701477116297,26.53567806706156,0.37697333333550365,7171.019506717447,850.133841869801,3.9187572188844965e6,2.0484891475146112e6
0.00336,-1.2029124462428205,0.00020737836570057218,25.889194704781517,0.3795460770826776,5686.508249890567,856.7430657245136,5.557925038766521e6,2.1712345721408175e6
0.00335,-1.2027266586094767,0.00021591583175384745,26.63073355381934,0.377147933627995,5450.229232339916,848.9648093588822,4.670008455392037e6,1.9666801652127982e6
0.0033399998,-1.2021861442447175,0.00020092710585481625,26.41016333433169,0.3825393876942559,6837.57729858363,881.3267388102532,5.383065466982371e6,2.3338380794110494e6
0.00333,-1.2016250785164277,0.00020632039054922256,26.7488771511113,0.3646614791001201,6820.978201672523,911.825346126936,3.875757150073517e6,2.880459405789564e6
0.00332,-1.201715043273527,0.00020925841754510836,25.786172538489122,0.3474456145119908,5900.923799199129,759.590132878051,145903.53715406236,1.8706343233744472e6
0.0033099998,-1.2011159776647071,0.00021244675509840902,26.597931004550137,0.3689653562418444,6508.184393306383,860.2893901169926,2.021168019530359e6,2.349531706585126e6
0.0033,-1.2006181374956073,0.00022179296348017366,26.526082764333065,0.3706254063495941,5461.353931838286,810.3846886909065,2.862326761484853e6,2.0969541419668791e6
0.00329,-1.2006850136359837,0.00021503163984875874,27.106769510778374,0.402454078974214,6649.368370265588,922.9989294230596,3.701638193463195e6,3.081790389573147e6
0.0032799998,-1.2003839645495582,0.0002118295698956825,27.327406633027692,0.3959953746430271,7498.518814618252,893.0196802056797,4.396263035629015e6,2.3908912409890653e6
0.00327,-1.2001182669148662,0.00021783227093402483,27.6210773452214,0.4050011699928736,8774.87124257505,953.0792200579572,7.325576063494642e6,2.5743975099662007e6
0.00326,-1.2000521255485312,0.0002172883700649794,27.779184543204465,0.39034414403060164,8202.734913864462,914.2393802463159,4.903399741397664e6,2.5333012921374957e6
0.0032499998,-1.1995298621632549,0.00021169092976585122,27.37232726895089,0.38300133081724974,5821.823070819322,830.940414983213,2.755693594514376e6,2.3372040016406258e6
0.00324,-1.199354535814464,0.00021788694758185565,27.335474475337634,0.4004436046123823,8319.131916702074,947.4004636796916,6.590908345627429e6,2.668339723961713e6
0.00323,-1.1991767907721333,0.0002113236265223924,27.701836782856805,0.393740879615452,7416.843963643441,894.8844920319975,2.9376308098682486e6,2.3525557600759594e6
0.0032199998,-1.1986482980734077,0.000219792134087065,27.868504751082494,0.39909457590974734,8246.571961627236,1029.4244857249425,5.171412524935715e6,3.203910535882897e6
0.00321,-1.1983355401186573,0.0002124812062984939,27.99446131355905,0.42926237805537476,7794.4801027553085,967.7651498465498,5.765250106328715e6,2.5277426217800044e6
0.0032,-1.1981722955154679,0.00020693625968142614,27.268002570813742,0.38102721659971733,5149.953382886742,839.0231006095609,-453151.2197689784,2.0744573714881244e6
0.0031899998,-1.1980686143155963,0.00021111843635340563,27.281022406938565,0.38787274928384946,7455.4944424025625,936.3384615478147,4.2489314303047415e6,2.7441808049046802e6
0.00318,-1.1976086224984035,0.0002177152450782009,27.63481495162047,0.3868349308811222,6862.4845233406295,877.1066458725365,2.520374105575378e6,2.3263123758317195e6
0.00317,-1.1973564502942668,0.00021759123555787366,27.373320660558033,0.4072802994100952,7036.912368504683,912.6938185679521,3.6703737153269057e6,2.525468924433261e6
0.0031599998,-1.196926775878312,0.0002188524318694073,27.676158192712627,0.4076367150575531,7576.795990457787,898.1398749258619,1.872255975315606e6,2.486331373113467e6
0.00315,-1.1967349577712432,0.00021066791220321338,28.10208954771612,0.40318409451756565,7212.8272218552365,1007.9170070470672,4.909669228302524e6,2.6269776519605177e6
0.00314,-1.1964135169064471,0.00021672687634309573,28.51354064087702,0.39577118589869803,7544.501405305137,992.9253741705911,4.1437854983077357e6,2.9412712798365424e6
0.0031299999,-1.1961748615631118,0.00021650169728519084,28.516645345560388,0.42911161641465895,6181.445569870383,989.5846113966032,6.2721857126923725e6,2.9092111374746505e6
0.00312,-1.1957739939601917,0.0002128076596176561,27.734889243767228,0.3961806609841964,8061.654143240058,869.96786850527,1.5663383697100498e6,2.203810336414147e6
0.00311,-1.1959653183661685,0.0002071057974552486,28.12825893675014,0.40828730922543566,8032.134264615645,956.797086450485,5.952097554849553e6,2.7691043407899966e6
0.0030999999,-1.1956426630579462,0.00022180281313061712,28.00451675515565,0.4037443028039675,9330.220200923115,909.4225547759103,5.64903329460788e6,2.5532484656291725e6
0.0030899998,-1.1950259150998221,0.00021629148507074368,28.42175440158701,0.4074508015309471,8232.456776048666,1011.26122030099,5.321559292308273e6,3.24373159393419e6
0.00308,-1.1949766460182702,0.0002210018486804531,28.11567143392846,0.4041091943938372,7967.649187901293,1013.0099288120816,7.710291585804064e6,3.0118735105206165e6
0.0030699999,-1.1943840188479762,0.00021478960641208234,28.98929629067322,0.4078407855766558,5648.845104522808,949.1532455982434,690722.9782294981,2.6919910565646472e6
0.0030599998,-1.1943274192240165,0.00022320195014272588,28.91145609060387,0.3990791547108966,6727.493481208955,885.1212091839858,3.545121200300287e6,2.370522089048889e6
0.00305,-1.1944681735385194,0.00021872857526153552,28.445452627533246,0.40562344760901986,7214.070819431851,888.8268514835507,1.2230514016241299e6,2.340447722035458e6
0.0030399999,-1.1941889756030004,0.00022555918880035636,29.14010384923455,0.4212577196873924,6451.676026929673,923.156767878085,2.8975751780292448e6,2.450891472927955e6
0.0030299998,-1.1935386142083801,0.0002317999704355231,28.85134109705522,0.4387539714662434,8656.055429263992,970.7485022905561,7.544892079379739e6,3.091902661900532e6
0.00302,-1.1933968472537593,0.00022762760792500658,29.235081552314966,0.41835551941980986,7882.7378755606405,981.5664452610374,3.9889381691317013e6,2.43213837948218e6
0.0030099999,-1.1932097545109555,0.0002180081250963661,29.207271279772137,0.41617209910949554,8940.397129739855,1119.6715270303796,4.500980538137773e6,4.303571634984483e6
0.0029999998,-1.1928980080337386,0.00020907068057452905,28.41493667858651,0.39122990829126636,6463.772371771321,999.0768059213593,2.0011974696174068e6,3.5423377424929757e6
0.00299,-1.1924441337446692,0.0002226102502664758,29.67731596201852,0.41415245350041313,7661.938763793174,958.5497688497924,1.3520911543341165e6,2.637996327065547e6
0.0029799999,-1.1923494696939247,0.00022722080684824448,29.726089598206016,0.4203436151388137,7511.199697217244,983.2537799647852,2.317942923027293e6,2.6868231581295226e6
0.0029699998,-1.1918562911123574,0.00023082185446883497,29.93972856544193,0.4183962313468518,9201.789373391406,1094.861695345537,5.803806567787302e6,3.78859795514828e6
0.00296,-1.1913403509321097,0.00022942183853834618,29.06620766388936,0.40936645717913284,8321.088552581801,1005.7770450718084,5.264264094614937e6,2.9157077221444715e6
0.0029499999,-1.1911611807463702,0.00022954620292704698,29.440315727226615,0.41879790731846317,6443.372716238646,1083.5104807880318,3.9576245435059783e6,2.788124833383258e6
0.0029399998,-1.1909209498621378,0.00022119327023341836,29.25263505943872,0.40653715843471666,5517.281995730503,981.9324320802473,-1.1320309924455052e6,2.8663716597956577e6
0.00293,-1.190815471598099,0.00021799371305427398,29.61423351827426,0.427998151249595,8685.342998424492,977.66767548127,2.0722819106891085e6,2.554562651017644e6
0.0029199999,-1.1902652710701014,0.0002288498655500379,29.61805511413618,0.42752427671877924,7437.201460942518,982.2398262140862,1.0483225851732843e6,2.6262295807862966e6
0.0029099998,-1.1898701011626902,0.0002313465677749667,30.351092122591577,0.4455205595190195,8823.136312760753,1051.3828688071335,6.564629165865085e6,2.6009209940159866e6
0.0029,-1.1896383143778717,0.000227011555315868,30.053424895746716,0.4317386462802317,10429.295130690458,1024.8094708655135,5.32854646034534e6,2.891136680494007e6
0.00289,-1.1895523433467254,0.00021549196358476848,29.92633983154868,0.4309132351737529,8630.457423480135,1115.0882008869992,1.01789741960794e7,3.545692266394625e6
0.0028799998,-1.1893183880741556,0.00021243022147165544,29.811545784330818,0.4105056510435004,7336.963087091715,992.8988447425822,3.0363213422372215e6,2.636907918540863e6
0.00287,-1.1887463395860596,0.00022181280964488236,30.289697522666117,0.4392083947352051,8868.148163864053,1126.2696627018906,7.612521104452108e6,3.8537876189494305e6
0.00286,-1.1884481937686693,0.0002233878631026382,30.526906577143126,0.4370937658514358,10019.380592193325,1060.1675918793605,2.7641538014164562e6,3.0278501869113995e6
0.0028499998,-1.1880037690633807,0.0002246077097520641,30.046874455166975,0.4318091835915508,7796.887505651222,967.98310350669,976961.840591319,2.810765913239544e6
0.00284,-1.1880569807837893,0.00022345679149167515,31.229691540825577,0.44900626345595446,10064.82551121718,1085.9314978440163,2.5188016201064377e6,3.4397971616086587e6
0.00283,-1.1876757137781306,0.000214514325101579,30.778464116909714,0.45472311670636034,8617.3206329139,1142.4057190357262,7.890086392447292e6,3.7602417457266883e6
0.0028199998,-1.1878847389738372,0.000213316839198354,30.64491312297316,0.4243016101881348,11278.537078992582,1047.3344498541776,6.121725950507725e6,2.7234667208899073e6
0.00281,-1.1872675183567518,0.00021786842923369242,30.523874481291504,0.4266754463440808,10438.208661052442,1049.1644922924113,5.151717535515087e6,3.101326712959916e6
0.0028,-1.1866265284115969,0.0002211159347134789,30.673748477614666,0.4396498056568893,10460.193285730316,1134.324474419689,8.107821053064831e6,3.4846364746777955e6
0.0027899998,-1.1865710741263211,0.00022288235297605698,30.94361716633859,0.43857313271462334,9699.916643074619,1127.5030663576276,5.0940303693103185e6,3.2569697641357747e6
0.00278,-1.1860486119525988,0.0002271145211810681,30.56124729678297,0.4452906945160933,8370.930207403204,1118.6530832147155,4.686771839932787e6,3.0201713950102665e6
0.00277,-1.185801229301988,0.00022591083369647875,31.186816928093577,0.43377833722860215,8875.608782712128,1050.4522022339636,6.08261330267243e6,2.9771652596370014e6
0.0027599998,-1.185335117233893,0.00023158171941881517,31.8464956676166,0.43484317720566956,10398.631660000266,1119.966500629141,4.1081823917946084e6,2.962708740905291e6
0.00275,-1.1846133610933713,0.00022727955330284895,31.50688130695301,0.4332128908644015,10137.569047146226,1139.7973352963684,4.242305632013384e6,3.8228787790316e6
0.00274,-1.184796388138178,0.00022343753743469527,31.883116502797485,0.4523886624662909,10777.908510570984,1212.2184700777682,6.9272840864699185e6,3.9269620343932747e6
0.0027299998,-1.1849789065724907,0.0002278717141745282,31.48591894845856,0.46228906525163693,10715.712705007827,1140.583436021785,6.73117111986308e6,3.2901398640435426e6
0.00272,-1.1843869796479312,0.0002280990416077823,31.793937387567833,0.45500844450373745,12337.413277977037,1324.8733066313398,1.266073649854632e7,4.6855014897171445e6
0.00271,-1.1839784733844279,0.00022618271544351453,31.479154570231692,0.44421180684626793,9462.196443285644,1161.6724864296402,7.805690203042505e6,3.5086841195933577e6
0.0026999998,-1.1835303431600468,0.00022710391694178507,31.634071285700077,0.45661289346161144,9945.123279705624,1111.6882057032026,6.480984924327975e6,3.495199088673196e6
0.00269,-1.1831991618590603,0.00022641979463347803,30.80768996438075,0.4629555932461516,9776.437173062182,1163.0132282032039,7.5404054100412e6,3.265596772936807e6
0.00268,-1.1825095803481267,0.00022891801593940433,32.226907937826276,0.44945244846594656,10171.866698981725,1206.1992955229255,3.294484526667966e6,3.5957361099021835e6
0.0026699998,-1.1823796607775618,0.00023383277760193668,32.778352796239545,0.48605937588455317,8803.771377345625,1185.0102132597299,1.06881181716657e7,3.839331105968681e6
0.00266,-1.1818690708253976,0.0002350726887611672,32.00212326177726,0.46439167475441423,9729.92136492638,1156.7272985020659,5.084199994781195e6,3.384010989161814e6
0.00265,-1.181365461252886,0.00023423217569593807,32.043722950870915,0.4568300811246145,9963.629268710758,1100.2134750929545,-81700.44155655612,2.9854360882180072e6
0.0026399998,-1.1812556021184961,0.00023379335468218379,32.84861860333896,0.4838894137079785,11569.541804819204,1313.9520753099175,9.605946913416402e6,4.904537631189396e6
0.00263,-1.1809702476463888,0.0002318704668938262,32.313056160275366,0.45541121889835856,10984.972318337534,1204.1894683800854,4.5309890508206375e6,3.8380282292063734e6
0.00262,-1.180674205537615,0.00024008025817112724,34.065072670299756,0.45687786607184083,11285.086773747807,1232.10620495901,3.724115571616978e6,3.6589125357590457e6
0.0026099999,-1.1802712086130187,0.00023968681109484894,33.434257639989546,0.4906072622573651,11965.501808626512,1272.894830931577,1.1858389559523135e7,4.0261666046413383e6
0.0026,-1.1800579650011285,0.00023027987140986924,33.07681644049694,0.4762550310006925,12093.700148718184,1316.7641698470468,9.703983289346326e6,5.007271042691118e6
0.00259,-1.1799859247241253,0.00023312018516644532,32.762629558815,0.497135231658601,13508.902781566427,1450.1087673695267,2.1108676457182292e7,5.568741079679705e6
0.0025799999,-1.1794579798781144,0.00023321546161648993,32.95673996139336,0.4869549051659247,10664.338559630583,1472.6175553421363,1.4727742685087435e7,6.510972375743977e6
0.0025699998,-1.1790948395640135,0.0002295976668298376,33.71471080256304,0.4661573776175119,10109.693987967115,1171.2738740990787,943764.4932424102,3.298839948319076e6
0.00256,-1.1790180854236323,0.00023299865102968694,33.369549616994,0.49231908780003947,13080.662878737343,1334.3870443719095,8.674198338189675e6,4.0725383483064706e6
0.0025499999,-1.1785111083185213,0.00023284352747731947,33.08218664509451,0.4698731254684336,11013.670449352376,1295.226311484142,1.0732288748317946e7,3.81966975220904e6
0.0025399998,-1.1782712288889055,0.00023859996180370456,33.629809347127456,0.4832442482137624,13057.71750606374,1224.4212511404621,5.587011654667505e6,3.6941826699169576e6
0.00253,-1.1780011552645422,0.000236015401796651,33.46003749286377,0.4824093759728297,13456.932443337893,1242.2099360459345,6.573244972608932e6,3.9946706828307356e6
0.0025199999,-1.178092472225059,0.0002478223750565078,33.6562111726485,0.4987370157601392,11536.142403109428,1362.5039874587958,8.922020105768504e6,4.696922627003095e6
0.0025099998,-1.1776660305542677,0.00024292727090698016,34.13300097570043,0.4991944346344875,12110.370956061724,1250.560956623743,8.193821677006632e6,3.707625744614479e6
0.0025,-1.1773458312508691,0.00024112142152339305,34.40810823725986,0.49909303264115507,11924.752058524238,1275.2476392647727,9.328849684173841e6,4.516983879253659e6
0.0024899999,-1.1767366047614711,0.0002471126254905736,33.953714177055964,0.5154181054328292,13325.38406155866,1428.1212196840845,1.3903745501598042e7,4.9952194316400755e6
0.0024799998,-1.1764061864579758,0.0002419272790728914,33.669229141609954,0.48910524269340183,10915.632571529191,1369.1007953364071,8.995805971936256e6,5.172962114980411e6
0.00247,-1.1760431400227926,0.00024371973710750995,34.12364555607874,0.5099144339592634,10895.490018745239,1357.574107131667,1.2550234616859136e7,4.607494364183256e6
0.0024599999,-1.1758500821096498,0.00023175248712888532,33.71212285010927,0.4811180001060871,9948.294606353307,1257.2084841812332,4.706181967950309e6,3.9258883026911034e6
0.0024499998,-1.1756529792669967,0.00023450453073730297,34.524813624544585,0.49106619341050306,12028.664824054673,1313.301385483153,6.773486280153704e6,4.1908598345204853e6
0.00244,-1.1751611575287326,0.0002365913784838933,34.80046389398066,0.5062338834090069,10490.18112354452,1264.87923897649,2.36882591564751e6,3.7695153976560184e6
0.0024299999,-1.1749634880122124,0.00024093671548255403,34.49354894565558,0.5000150942455772,10444.624851816567,1293.251481264533,6.898130227269711e6,4.180040615910088e6
0.0024199998,-1.174650285877768,0.00023933709876342206,35.165829465356325,0.5036027975144719,12746.887452635525,1339.990484281746,6.939765845436899e6,4.1410159410061403e6
0.00241,-1.174417929855344,0.0002407869193690885,35.57501351924407,0.5220308326835554,14133.400025035087,1387.1423692305893,1.2201554106876383e7,4.535503980593941e6
0.0023999999,-1.173759886133629,0.00024337533454474205,35.24476715248238,0.5133907334470659,11233.888522018606,1477.3429033267462,1.1830573926969629e7,6.261793886970023e6
0.0023899998,-1.1734017670330765,0.00024757172573075347,35.72054210820802,0.5142568468976122,13602.87580153491,1430.9221422577698,1.0283897983998168e7,5.225978338139483e6
0.00238,-1.1729865608127819,0.00024451313438849325,34.98873691059696,0.5146960976419263,11930.44760266833,1517.2009702055227,1.2479067592842447e7,5.877032788895518e6
0.00237,-1.1723538646839988,0.00024446281099545995,35.60170633932462,0.4943600038818576,12914.308478801111,1381.3112335881408,6.478382915946369e6,4.177925876486088e6
0.0023599998,-1.1718934057477246,0.00024592950302409827,35.41059917365942,0.503464080795139,11214.454670315174,1478.2370323232408,1.1621205167293485e7,5.4325176244290825e6
0.00235,-1.171313063853368,0.00024137867013594716,36.03215109487154,0.5092696264269952,12091.108021751434,1341.2065913579534,6.024800094885179e6,3.944672461140929e6
0.00234,-1.1710050582241824,0.0002477175453388404,37.63219755992695,0.5600815780098994,14268.195585000876,1680.4429983119626,1.598961918906616e7,6.430833800533759e6
0.0023299998,-1.1708534960109755,0.0002405942122120241,35.96428333351957,0.5277456088050497,12798.922418037106,1490.3509292850108,1.1272293367395513e7,5.459737056776297e6
0.00232,-1.1705557073526778,0.00024072681406768205,36.601403132635056,0.5153232166442582,12150.277845736213,1416.468655509112,2.522040618856749e6,4.43057092897577e6
0.00231,-1.1700990480765798,0.00024590266091937364,36.196711716555846,0.5102206435838045,11027.89824978146,1357.326837126671,2.619152507112132e6,4.03868185803564e6
0.0022999998,-1.1698972078490013,0.0002510420152281583,37.05924839566733,0.553104191859626,15021.430942958401,1593.7198123655137,1.7700388377762087e7,5.478547998828358e6
0.00229,-1.16958233589634,0.0002613301764182658,37.343193736083705,0.5447720298940577,11853.570792984006,1354.2355180116876,5.535496541558107e6,3.8890679167939397e6
0.00228,-1.1694470522664824,0.0002495493384465463,36.839136114990076,0.5295796462167458,13912.818518979502,1433.540422567503,6.421202346264179e6,4.92151266864224e6
0.0022699998,-1.168916218726809,0.0002493888808153886,37.17216307967914,0.552389123548593,15489.118901726035,1479.5897296739824,1.7619818521161977e7,4.896949258344787e6
0.00226,-1.1684652003427176,0.00026450157817081726,37.286504868956776,0.523999000571522,13336.322617177279,1367.201590524914,2.3247035089220474e6,3.862262200541592e6
0.00225,-1.167942381526712,0.0002655011195504537,36.910328198001665,0.5517838346724809,15436.914911392929,1525.9820709587552,1.5255977234363476e7,5.335401648886902e6
0.0022399998,-1.1676261518301778,0.00025076888808783077,37.79763776289161,0.5404489241347681,13906.778774557622,1438.6305155603327,7.023940858480147e6,4.191510138871687e6
0.00223,-1.1672320284560416,0.00024920330169284354,36.373775024168346,0.5236317614061426,14094.514426550666,1397.386567270397,1.1713889393720107e7,4.450609101214551e6
0.00222,-1.1668785069214427,0.00023762760409240104,36.83111348099135,0.556074245609577,17162.377420889177,1507.253073501838,1.7598135617664065e7,4.704149282117919e6
0.0022099998,-1.1665403592177694,0.0002425360304852805,38.0100281005727,0.5454332562891778,16198.934577709342,1517.8997339594368,9.589319523663437e6,4.679107314419607e6
0.0022,-1.1662195054073643,0.00026214951950398783,38.74578120972608,0.5803512433381143,17564.078073437064,1713.846021942805,2.025317471566536e7,5.795525851357084e6
0.00219,-1.1657466940803372,0.00025166634191414934,37.62450920339035,0.5335477196062488,15487.77046297568,1589.4823487438844,1.3326827319875872e7,5.799954663872482e6
0.0021799998,-1.1659124269350265,0.00023514911017057422,38.23946874199327,0.5304761666517961,15179.207508948706,1618.7355660505575,2.0644482890914544e7,5.55937595177932e6
0.00217,-1.1655964911742103,0.00023937358464407239,37.510719316689524,0.538482957057056,13950.392856275681,1648.7794616847916,1.2935471059445428e7,5.935529802549195e6
0.00216,-1.165419595385878,0.000247052125679674,37.80254237187152,0.5366985221461088,15894.534300043875,1516.503544655278,9.918923058626438e6,4.419296417417746e6
0.0021499998,-1.164926664338395,0.0002494183640081767,38.345378255228674,0.5649296343680942,14100.796066151486,1519.0338267011286,7.170557396773172e6,5.10598973975012e6
0.00214,-1.164084673588543,0.0002558366714242649,37.85152129936448,0.5501933749633652,15838.392158554963,1496.329160921846,1.0044010073352173e7,5.015416566448311e6
0.00213,-1.1635430400209106,0.00025341140376836693,38.950414438026044,0.5745395120867852,17052.339356555658,1749.5181879652423,1.793033238158188e7,5.525153241591514e6
0.0021199998,-1.1633843204289906,0.00025980622150936625,39.14386733615011,0.5861843133072434,15579.142990734754,2007.5799397260928,2.7100912017237708e7,9.300156269663872e6
0.00211,-1.162639979806188,0.0002655276889476732,40.69335175271963,0.6266309432053501,17934.13452784607,2024.1016225138544,3.0728938806762666e7,9.417579227485294e6
0.0021,-1.1626309447973242,0.0002698578203140095,40.334661781375495,0.6166324189531616,19747.237679481223,1916.7658296305249,3.1063497396843176e7,7.587902176482717e6
0.0020899998,-1.1622853379353217,0.00026450931346248336,40.345336060796186,0.6013566724504693,19839.414764308327,1794.3515388604194,2.2686990476008195e7,6.068049497460832e6
0.00208,-1.161929935981654,0.0002666450603990021,39.67668145640886,0.5759500972724165,17235.864629792,1856.77595980039,2.4549318638062265e7,7.162522373794053e6
0.00207,-1.1611815651686563,0.0002634131452624289,40.42218629545019,0.5863331121940261,17664.109587404757,1908.3967091638153,1.8119493329506665e7,8.976019479145732e6
0.0020599999,-1.161377782463103,0.00026532067742161147,40.07889749711486,0.6032712533736951,16423.087912339954,1646.7348110846453,1.2965859154428689e7,5.640332341447192e6
0.00205,-1.1608172031677557,0.00025289131003641206,40.34866660770477,0.5877822374287924,19264.049542387682,1797.7288289508376,1.681620479562949e7,6.701153754455338e6
0.00204,-1.1603222970217757,0.00025603111567303505,40.65341716438305,0.5992950020785468,18339.81522978954,1724.265847015909,1.6063021012364356e7,5.775390032786005e6
0.0020299999,-1.1600292140331416,0.00026075207568534536,41.05568939116627,0.5997126899127733,18681.954610252793,1825.2394037300235,2.00434786254671e7,7.144495755339059e6
0.0020199998,-1.1592429249874021,0.000262800125343427,40.65286094475974,0.5671661138327386,18700.308589551103,1716.8605711699086,1.0546390139682401e7,5.425725978341677e6
0.00201,-1.1587756203634123,0.00025057164496764087,40.497806076340055,0.5974390058035409,17778.78860043975,1756.2336628896248,1.5735772659654522e7,5.957320663386205e6
0.0019999999,-1.1586422056727705,0.0002580836017917525,39.84153586210494,0.5881574755836038,19084.304754468754,2000.7856767278772,3.0659685566630267e7,8.784431248145426e6
0.0019899998,-1.1581722517677568,0.00026445009476764556,41.61304214200019,0.5906940701049883,14299.38500146485,1645.070930889844,769533.1091918136,5.444176197479532e6
0.00198,-1.1578098364493008,0.00026408721187402254,41.95892607679427,0.6202260708099941,17549.093177410326,1935.4178268150235,2.1261249193596065e7,8.149430459904942e6
0.0019699999,-1.157520118417443,0.0002658100719768668,40.94187064717092,0.5858813481045106,17016.14890358144,1765.9125988054532,1.2020606022460982e7,6.408638119714273e6
0.0019599998,-1.156874383244334,0.0002729646408590454,41.561835924198995,0.6190265624939909,15635.645079561116,1823.4355208562313,1.2361577648894524e7,6.590807971437766e6
0.00195,-1.1565215395415325,0.0002727382948802335,42.37831803567794,0.5912830163517453,16140.331300234733,1821.524125325338,9.641911529628484e6,6.970389926705858e6
0.0019399999,-1.1556890613395705,0.0002666232510498842,41.45444016440302,0.6147663941198378,18899.319389221655,1856.1562648265203,1.8591946612665724e7,6.629918070072104e6
0.0019299999,-1.1557524215380541,0.00025653494118207357,41.292417743855324,0.613692069361441,19387.481940581063,2003.9232930420508,2.6822291753482025e7,7.30553377630707e6
0.00192,-1.1548661777373113,0.00026093115668800654,40.97803083171857,0.6165667202776455,15629.526487968702,1843.515408656535,1.6637489618314076e7,6.507351766380891e6
0.0019099999,-1.1541795898519371,0.00026872599523686925,42.95226995520333,0.6555601396274554,21251.727504970455,2320.11514193554,2.780712506422413e7,1.2423785961055093e7
0.0018999999,-1.1539614696219744,0.00027554001443104296,42.822703476629805,0.6371517782278073,19519.59995449038,2224.411112877472,2.8498173007485148e7,1.0176681648875449e7
0.0018899998,-1.153652006802825,0.00026362355082039775,41.95519434912996,0.6243154677988539,17482.11478480577,1957.639118947183,1.9465117017995257e7,6.983741593166994e6
0.0018799999,-1.153130728641055,0.00025964978998775385,43.52001891152341,0.6251116357693074,19013.523471764045,1896.8774004454735,1.506281459366444e7,7.250818940146361e6
0.0018699999,-1.1526328866842277,0.00026474469153744344,42.834176879150434,0.6209260756942058,17692.93441484923,1743.9862719829016,8.61276085768658e6,5.906865516876384e6
0.0018599998,-1.1520887154313146,0.00026710617459946225,43.08007606437042,0.6383674750646106,20865.215277060495,2051.47694770305,2.5135838804383613e7,9.320451206422126e6
0.0018499999,-1.151391660112306,0.00027603502805742855,44.735932122712285,0.6657767219949785,22722.7739790798,2064.1897860707013,1.5336100774188787e7,8.172558793343889e6
0.0018399999,-1.1509082941943158,0.0002719707916401833,43.709152779449674,0.6349646695062207,19258.769480963205,2016.0937374118466,1.937671152313499e7,8.174516440623645e6
0.0018299998,-1.1507659329033042,0.0002674099594642917,44.03905185441962,0.627046189342509,19582.7813904579,1810.696768984559,1.7041904750609986e7,6.089897352337169e6
0.0018199999,-1.1504681037410114,0.00027308990598034626,44.47997892010285,0.6374729623467612,21815.83551049584,1908.4932075267295,1.429080049975302e7,6.427706347484296e6
0.0018099999,-1.1501533519834066,0.0002754847527580572,44.66793848322436,0.626362000883196,18100.7088560566,1839.6390577382667,7.662073494359309e6,5.83661726559986e6
0.0017999999,-1.1499690383413046,0.000273856597898386,44.76474289441545,0.6554058735118443,20227.0812165725,2037.4381810484213,2.598143553411186e7,6.521471652168547e6
0.0017899999,-1.1494370624871637,0.00027814244867761936,44.931276347792895,0.6545910654246877,20701.14682520472,2137.8443188444844,2.440315935645462e7,8.187254561464639e6
0.0017799999,-1.1490422661410948,0.00026990278887641323,45.87911328781623,0.6835911668948618,23067.99971109107,2112.8337766218915,1.6715432029156948e7,8.195975117995592e6
0.0017699999,-1.148654505623417,0.0002699484715450935,45.40471552353987,0.6771598865945104,21085.829171446872,2086.5657297013604,2.5727459828587692e7,7.480170811210757e6
0.0017599999,-1.148093642230343,0.00026877797894831785,45.53796166771919,0.6867278609955745,22320.91656390546,2271.924227237935,3.221631865009432e7,9.517547137738623e6
0.0017499999,-1.1476413193669088,0.00027771339427674045,45.6574344512447,0.712598922798312,22443.77781484551,2329.124636338539,2.6972495998373345e7,9.988394088263785e6
0.0017399999,-1.147338649781611,0.0002797490345385177,46.20276425906534,0.6966975531514649,23967.604434566016,2113.710801875529,2.2789144454455864e7,7.890345223961553e6
0.0017299999,-1.146454365477481,0.000286418234903905,46.41531838026891,0.6888415829316933,22825.412214340828,2174.3252437033825,2.0481565633711763e7,9.170729447297165e6
0.00172,-1.1459837638118946,0.0002817306645472001,46.546620593513175,0.6471555897783696,22122.427900264665,2134.584126749044,1.6378071238875834e7,9.075690810155299e6
0.0017099999,-1.1457987767718312,0.00028237867493809956,46.21854883929769,0.6661978586656803,22943.33785656947,2149.7786652051614,2.446416040376324e7,9.015749738372803e6
0.0016999999,-1.1453748404983306,0.00028680701189714633,45.91675687695331,0.6706250710048325,22546.8960178703,1981.5550896783534,1.710630470165438e7,7.370703476696315e6
0.00169,-1.1447493713582038,0.0002859895449312137,46.09834552494227,0.6719985109131208,21508.414913269422,2068.3571569006067,1.9184859527398832e7,7.1064280468481835e6
0.0016799999,-1.1446303041288444,0.00027562814764456724,45.95436707198919,0.6804971456371087,18922.298322283266,2014.2357926320021,1.5544998031138014e7,7.327339986495758e6
0.0016699999,-1.1441349091645727,0.0002781947774115952,46.7094776209348,0.6835056190205422,22423.46929042042,2239.3498107243354,2.6774269473812975e7,8.941720547932398e6
0.00166,-1.1433729330976234,0.00027712369362557483,48.50914375627171,0.7226844659400411,27953.835221306723,2722.731239564607,4.854188916274132e7,1.3284615764825288e7
0.0016499999,-1.1431092588317264,0.00027256574913154895,48.46951261077303,0.6865651352130556,23013.117831830037,2143.7665884439316,1.720803628372254e7,7.993688342015082e6
0.0016399999,-1.142449116657353,0.00028091461911889596,48.672920791448796,0.7080004288515708,24487.919950579475,2115.3036904303563,9.639163553561918e6,7.936919685697501e6
0.0016299998,-1.1418402875629545,0.00027897343093719496,47.97161690782187,0.6923365385260781,24408.528159588746,2117.0507318770265,1.9471436492460474e7,7.646536749406369e6
0.0016199999,-1.1413046088586525,0.0002869467580721769,48.286996611635665,0.6655629857650771,19665.304888310406,1985.279903591463,4.37833653298763e6,6.924451651679854e6
0.0016099999,-1.140934758675919,0.0002898012044550123,50.26200164806336,0.7482323849400734,24674.528918817476,2519.8251152418816,2.604749886566584e7,1.0225527551886408e7
0.0015999998,-1.1399901957491485,0.00029149025533952295,49.572695709039245,0.7076872251958667,21902.721711700953,2467.0729843865934,2.8771575177223843e7,1.0808562587112831e7
0.0015899999,-1.139408019510688,0.00029147301981467664,49.41217183359899,0.6863968696700492,24295.654973330318,2300.5445618790673,1.1786362323982332e7,8.682214858462177e6
0.0015799999,-1.1390444817955119,0.0002858160057711268,48.81450938900201,0.7190820692158807,21609.969606974744,2212.3521393544925,1.89992038311247e7,7.912230467229374e6
0.0015699998,-1.1388229160790961,0.00029667905419056794,49.55021426153663,0.7646071671964045,24594.079576859207,2420.723758737704,2.7872157223316364e7,9.908343949488848e6
0.0015599999,-1.1381335522424865,0.0002960278321181366,51.300274958194684,0.7668015226752841,30232.851412183536,2683.8226837146544,4.993176775356105e7,1.1689226925579855e7
0.0015499999,-1.1378528571076048,0.00029518556159932125,50.92372096271798,0.737985269418841,26012.0479035257,2675.848899145556,4.555025014909107e7,1.0856158067698972e7
0.0015399999,-1.1372836894111207,0.0002887720600813595,50.94228491984119,0.7727626142544082,28792.412594732352,2674.9443215010874,4.247437149390277e7,1.2260978694683073e7
0.0015299999,-1.1368550815439644,0.00028563537362371623,51.01004029013653,0.7145872641005123,22397.967012604688,2098.833070247732,8.55148324489496e6,6.72726506326671e6
0.0015199999,-1.1366248444824587,0.0002836425211150254,50.60397568425107,0.6940619142641944,24583.221549589744,2447.6864620558404,2.5806120028516654e7,1.0948944836157579e7
0.0015099999,-1.135909276549449,0.00029474315903828686,51.201508964137595,0.7462530359896532,25788.81176512312,2394.0345383690837,1.8091748256932553e7,8.652801683672594e6
0.0014999999,-1.1352652401928827,0.00029638360862878257,52.05236356464963,0.7580035705049698,31974.1567437757,2934.8934288163737,3.9875979040910445e7,1.4688883056696428e7
0.0014899999,-1.134861172529304,0.0002894758063824446,53.58959080320019,0.8298283624019842,33272.69303328788,3258.3429769548266,5.331060825242528e7,1.8774586028284512e7
0.0014799999,-1.1336205525468166,0.0002976908587618193,53.983893541923315,0.7767265405325751,30731.82523665059,2619.572192104435,2.358590663259276e7,1.0349092300946778e7
0.0014699999,-1.1328650377109453,0.00029202715305750253,53.495722007253214,0.7906989652308978,29129.395362373605,2594.73400830323,2.5494275783049643e7,1.0183974580870984e7
0.0014599999,-1.1328064049579092,0.00030110003497728333,54.107146696868604,0.7745004490189611,30235.671425589273,2529.889305383923,2.542908275582664e7,1.0295506844307916e7
0.0014499999,-1.1324301899065021,0.000294490045277195,53.07081539410093,0.8114822463427783,33911.07568702596,2836.054664690939,3.71516763307668e7,1.4998635787898554e7
0.0014399999,-1.1324125921961459,0.0002993637815518837,55.1493641460902,0.8267311666957325,34729.14575269036,3005.5087571047343,4.332836921274175e7,1.3290608156870065e7
0.00143,-1.1321000559427803,0.0003038981992642033,54.96150207576106,0.8699244147957104,31703.20650152125,3095.956404483443,4.12847133168084e7,1.33603799105152e7
0.0014199999,-1.1315360799316985,0.0002983945330942649,54.966669472017415,0.855380912575848,36745.75596474169,3216.5283839649187,5.360683809477121e7,1.530507651184914e7
0.0014099999,-1.1310451688969594,0.0003052975761255352,54.89318325385553,0.8144400168762789,33325.75926619338,3209.4181299000347,4.8331042433838315e7,1.5987639115669318e7
0.0014,-1.1302527540074183,0.00029997763645829513,56.48830908220745,0.8419432867425616,34862.13165649756,3231.0218312213133,5.775014815794799e7,1.4535932182679761e7
0.0013899999,-1.1300113821821876,0.00029920017278939294,55.621439443116785,0.8294289199974147,31973.556519772857,3329.1078814348452,6.229950612109902e7,1.7923929321498968e7
0.0013799999,-1.1293986921042225,0.0002968274787885593,56.59866865327717,0.8392395624304265,39214.01763463361,3114.020363280547,4.7524031641192295e7,1.4199112112384055e7
0.00137,-1.1290038718958004,0.00029651349184760576,55.9200155430041,0.8663790410695453,36175.33954901089,3484.5197245046597,7.15119538424838e7,2.0166057063460715e7
0.0013599999,-1.128451843250635,0.0003045073545302973,56.72896281504042,0.8213686487268611,36575.46274700155,3309.685177979074,6.096236796190142e7,1.7090224105285972e7
0.0013499999,-1.127481585265327,0.00031607682441843926,58.251150339615435,0.8753650897943276,36639.57131137806,3193.364796663164,5.364532465698409e7,1.4636895169867786e7
0.0013399998,-1.1267930758792017,0.00031424558683481457,57.2444480308174,0.8835840887841914,40427.14526121959,3507.9241018087323,8.055124699179603e7,1.985558270719925e7
0.0013299999,-1.1257772561999277,0.00030875161054445756,57.732051365672135,0.8695827460303156,37094.271658682606,3630.6733930981854,6.505836733013714e7,2.0686317123961717e7
0.0013199999,-1.1251447848157694,0.0003109524495640858,58.11630642557132,0.8627494168823382,39916.29904513873,3660.9139703993897,6.6396833975167535e7,2.0706283100637194e7
0.0013099998,-1.1246977187078326,0.0003143847545033585,57.893207365208376,0.8748681031262359,38053.62183273669,3451.319122241886,5.376575968668229e7,1.825873808651031e7
0.0012999999,-1.1245515996144773,0.00031682034786964915,58.998562685808785,0.8994295768236019,42071.23752918348,3587.6234543737046,7.470334085989833e7,1.832329217857028e7
0.0012899999,-1.1240500194517709,0.0003187154080234128,60.08516356035066,0.9032793160761149,37691.52692784094,3338.8842969748184,4.365355049728305e7,1.5420390202655565e7
0.0012799999,-1.1234913322182534,0.00031857815486618273,59.4930940155002,0.8616630543011123,34544.84743060138,3284.93029216351,2.942813002369603e7,1.615387437199043e7
0.0012699999,-1.123003880363744,0.00032299891900255837,60.155771426051636,0.909334895679627,36623.26036546708,3538.4547520775195,6.2821564706325926e7,1.900492344436668e7
0.0012599999,-1.1224556232144633,0.00031063525798492056,60.27156941815096,0.8777980091302203,37001.05895926562,3330.365690959616,5.999516213707935e7,1.5714070218250085e7
0.0012499999,-1.1213550732887971,0.00032725534155039293,59.94223232907429,0.8900077891139738,35967.603608273384,3457.6006201424375,5.045819777916043e7,1.6188590088151777e7
0.0012399999,-1.1208877553584686,0.0003222513998461802,61.009638436291475,0.9015541497470404,37272.4724380578,3895.71439509809,5.792484159014745e7,2.0666925567802437e7
0.0012299999,-1.1204448402914733,0.0003317862017208425,60.62696485766871,0.8966826455916735,36136.081716877816,3573.1412089284395,5.503877523181922e7,2.084282240437698e7
0.0012199999,-1.119753966995468,0.00032047715214705635,62.344981081953556,0.9416111896410141,39604.914892121495,3986.644532936819,6.192696653888715e7,2.4088252477637146e7
0.0012099999,-1.1193859865005118,0.00032433654414107914,61.55100044305136,0.9446293091912664,44748.21565540227,3955.665643964283,7.588981730196306e7,2.146692979033897e7
0.0011999999,-1.1186955199818256,0.00032242496091210767,61.916213580924364,0.9831844254674532,48332.948449836826,4543.486454243358,1.0590563400025438e8,3.331950169500987e7
0.0011899999,-1.11788718065258,0.0003346348617397436,62.03755786885384,0.97594174960567,42721.57710372167,4377.057781666854,7.692812734169859e7,3.1236302940119322e7
0.0011799999,-1.117323941093573,0.00033531898860720427,62.814632898167694,0.9408068863288773,41876.37191488377,3702.1868039767614,7.189488920457973e7,1.82072527814819e7
0.00117,-1.116464470399683,0.00032191966976069834,64.50753562717235,0.9182822882076048,48593.20522613878,3809.9055687902437,5.2387463850595355e7,1.7182688554272562e7
0.0011599999,-1.1163886601944333,0.0003159066419761271,64.36019708418354,0.8964197250756071,45632.709649889555,3443.8188630057202,5.1789989941521555e7,1.4831140368491098e7
0.0011499999,-1.1157595639195472,0.0003151051001371156,65.06681904029448,0.9434198614183695,45797.065294404405,3839.066810255493,6.0865683046284534e7,1.969734567274875e7
0.00114,-1.114928067784083,0.00032242084106943146,64.86587456493021,0.9370026971598024,47082.44926367832,3875.294181569207,6.223600745257201e7,1.988913966280013e7
0.0011299999,-1.1144432408595788,0.0003130952367877141,65.29183579735538,0.9627702235477456,45535.61172904447,3806.7366313464113,5.8018134250509426e7,1.6384747456114309e7
0.0011199999,-1.1139637982756585,0.0003188500537660078,65.98961018358804,0.9619140176806612,48074.753966322125,3986.934571810598,6.4660560084934406e7,1.8920925432766665e7
0.00111,-1.1129164740880684,0.00033642990753846394,66.45928920187612,0.9678005697117915,47710.744116758404,3744.9849734388895,4.406545281633763e7,1.7320205753750484e7
0.0010999999,-1.1121687299114593,0.000340602489585748,67.22864211449476,1.004185843341603,47888.55422119442,3754.0545037743136,5.4315942754830904e7,1.8225015934362978e7
0.0010899999,-1.111225982332177,0.0003348599315500395,68.1265623925099,1.0282590953368824,54446.27451066714,4232.198471713338,8.742012729991838e7,2.1861538179215338e7
0.0010799998,-1.1109094119220857,0.00033581990021593175,67.45917863975143,1.0052731849802206,52974.0666604102,4780.453191614734,8.59208985769507e7,3.022054801979877e7
0.0010699999,-1.1099782246060839,0.0003362421499498295,67.536532146682,1.0344931522561724,54597.140539465,5077.237907425015,1.037865332120171e8,4.041061690095527e7
0.0010599999,-1.10944547099334,0.00033254988103389966,68.48787029015972,0.9996131977912444,53689.71409485408,4693.370499050069,1.0409718333412045e8,2.7449092031764068e7
0.0010499998,-1.1089038799605775,0.0003324379729743735,67.47495916223998,0.950401802800878,48431.2044545604,4180.405016268646,7.079903124892187e7,2.1167746688937847e7
0.0010399999,-1.1079287255055112,0.00035000083065355066,69.54384243769219,0.9485445395427282,51303.693137847586,4334.361213286791,8.28096923532364e7,2.2674282688808262e7
0.0010299999,-1.1070766199358666,0.0003479318279525328,70.25507213213668,1.0142648682374829,60525.31865240862,4621.840449284335,1.0677959796386275e8,2.6330498057723254e7
0.0010199999,-1.1064947268707908,0.00033166409583139654,69.92226232967273,1.006137828651525,53088.805845112925,4243.965619648769,6.59769460439192e7,2.2113410435734227e7
0.0010099999,-1.1055226431015492,0.0003471776324611408,72.68457495129198,1.0859383074382645,61412.32241708027,5051.884177776533,9.908748494979928e7,2.947681729464504e7
0.0009999999,-1.1051284496455798,0.0003410270098145378,73.13278789429553,1.1188514716957945,62353.21205003767,4812.566889091223,1.119373336988816e8,2.5283147188968126e7
0.0009899999,-1.1040196769062645,0.00034519949881427084,72.80741570517226,1.0941974671633814,55482.73322610844,4609.784931825534,8.339531564275335e7,2.4062367305290144e7
0.0009799999,-1.1033156442662266,0.00034932319661987394,71.66619685904021,1.0844944760621933,55442.30794981974,4759.64772356084,9.923236833914769e7,2.627753015330838e7
0.0009699999,-1.1028036504823022,0.00034729226057280695,73.6988449079283,1.1248518821663105,64158.171657671934,5487.866681669583,1.3098653491768216e8,3.550852133421748e7
0.0009599999,-1.1020061646655963,0.0003517715228305225,74.06809587945412,1.1040620457094408,61657.03711702189,4998.571789413323,1.0490564469681123e8,2.8736445502896912e7
0.0009499999,-1.1016953038975303,0.00034657205741825403,75.3381870392917,1.1144792139847735,61765.29530205839,5162.507428565519,1.2333901096850967e8,3.1124738158771217e7
0.0009399999,-1.101168850195004,0.0003481024658869269,76.01323855370975,1.1358872941973068,65756.78938578711,5268.034116540443,1.1980293541522619e8,3.2788604483248513e7
0.0009299999,-1.1003248296069772,0.0003452300175717394,75.58907857158503,1.0926332916183108,63824.69603369416,4423.82489774468,6.853731811006054e7,2.1393701358809352e7
0.0009199999,-1.0994914053551244,0.0003485616403242044,75.04183743087094,1.1018610763044399,60635.201811107305,5607.823521049321,1.00762482768836e8,3.84761931858299e7
0.0009099999,-1.0985431179265022,0.0003623928114660715,76.69551447963619,1.1373376163943136,64138.93834735128,4915.692290824549,8.20018766875515e7,2.606451649985275e7
0.0008999999,-1.0977466031065413,0.0003653896964733007,78.1501559939995,1.2023436713357936,64468.91029743754,5195.125551785119,8.96772623912455e7,2.8524729199606884e7
0.0008899999,-1.0972137843203682,0.0003731334188445735,79.41142442606144,1.2339187324706251,64552.326450218905,5472.846787620375,1.2928876739444838e8,2.9810493721701834e7
0.0008799999,-1.096220403237846,0.0003673331050777854,79.52425458524112,1.2172968818590295,65930.81091163213,5192.373120361368,1.086366804600617e8,3.02766272923119e7
0.0008699999,-1.0959278096199498,0.00036908577911538636,78.54700852155908,1.1428503087139084,70357.01123389424,4965.8198076516765,1.0677537616688101e8,2.5691341081915032e7
0.0008599999,-1.0952036082754786,0.0003612529228266095,78.72451066819161,1.174536916471561,71592.58467900795,5406.645602930226,1.3603109404041106e8,2.820457346267786e7
0.0008499999,-1.0945701025419499,0.000382754423851017,81.51550340279059,1.254241729017693,74182.54526633026,6011.317731412792,1.438631138995577e8,3.455930122052255e7
0.0008399999,-1.0936800402577416,0.0003777185738474685,83.92595564848745,1.248682739661552,79326.281656068,5273.4011285589595,1.0669969565701306e8,2.5972265027921285e7
0.0008299999,-1.0928392060727978,0.000363233594268262,84.14178597850355,1.2227073211623762,71471.14080288912,5685.650893709804,1.0629873171187896e8,3.356448921971299e7
0.0008199999,-1.092254094079615,0.0003592964631734845,82.79082578807038,1.1911429017532655,71471.53127311432,5314.040413067223,9.09136034704404e7,2.636171507237654e7
0.0008099999,-1.0914426828453336,0.0003721073255190772,84.47801606981247,1.2594144614279308,75274.61101726565,5877.688778633349,1.0960528615177803e8,3.256487009156218e7
0.0007999999,-1.0898004895235716,0.00036181187165027905,84.1181980662436,1.211560485744244,79071.43173834955,5942.221467612173,1.3650794995241085e8,3.7803620723765925e7
0.0007899999,-1.089634565046613,0.0003654243422850019,85.56092542892425,1.2708879748943807,85917.94719356869,6519.890017242123,1.7257622639606497e8,4.7359217785133034e7
0.0007799999,-1.0886427687171345,0.000376337152180971,87.53897102670678,1.349535209674496,93930.12109456357,6711.835263258692,1.905079477988703e8,4.433151028676528e7
0.0007699999,-1.0878423263359964,0.0003839095405905848,86.40481098348796,1.294670303971272,88119.68979870008,6557.188603396572,1.8130659375833058e8,4.0098985524038814e7
0.0007599999,-1.087061676326774,0.00038911456618336145,87.59885397981859,1.3073167911565997,81025.93232012035,5945.6454497173945,1.0904569484667182e8,3.332247991571018e7
0.0007499999,-1.086059807610963,0.00037649776849621913,87.6684941394468,1.335054975560217,84590.10596215476,6161.069967171253,1.585118244277557e8,3.457669531594592e7
0.0007399999,-1.0851788097846689,0.00037612459858372624,88.1261692138147,1.2868664469131268,86816.35085835276,6064.189288482859,1.372809004820626e8,3.2856070629606538e7
0.0007299999,-1.0841163756708339,0.000371580007571904,88.70887930582293,1.3200843930322894,89015.8575574304,6593.23224498384,1.631445252959455e8,3.625454151785784e7
0.0007199999,-1.0830416523418853,0.0003797161240855899,91.81546795312518,1.3364810211951141,88947.85246643263,6911.338862968112,1.514836515346107e8,4.219811608632839e7
0.0007099999,-1.0826554406358124,0.00039610173004384167,91.06982301167906,1.4032835956075025,90454.23724140268,7402.135583102392,2.0550488415121526e8,5.043680405263404e7
0.0006999999,-1.0817547446997486,0.00040014683135242065,92.11977440052728,1.3888361329853443,86116.73735126815,7026.547140573379,1.608174968195439e8,4.33837136665114e7
0.0006899999,-1.0812307146533007,0.0004039230905292232,92.30341966189071,1.351180920856588,95314.21963924849,6496.984046363899,1.6697214626201665e8,3.6274551882039025e7
0.0006799999,-1.0802194650873225,0.00039970037747014353,94.31327885211597,1.4450819949266116,106381.95672162354,7368.146902719469,2.1168744405227914e8,3.9646844843902245e7
0.0006699999,-1.0792579616127842,0.000405049998120873,95.04716537331647,1.5063102594043123,107918.62434060025,8127.268663859132,2.505373380285163e8,4.944720077999097e7
0.0006599999,-1.0782792341333975,0.00041810016058787343,96.33102157103406,1.5013632827400072,113172.16341444405,8239.227648828812,2.532953466889962e8,5.339376750307929e7
0.0006499999,-1.0772505487999033,0.0004245980363338115,97.23375601575225,1.5269189930436637,109883.15525136131,8027.15530614407,2.1195374898218548e8,5.0760767809933215e7
0.0006399999,-1.0764270366161657,0.00041995880646432567,99.17338689109178,1.558897285082,114822.59776047326,8181.398139873071,2.369040024617948e8,5.2809134806518935e7
0.0006299999,-1.075591526026549,0.00041679917153753204,99.45483806301898,1.48644293482754,108396.7296691162,7365.263471799494,2.0378448153099543e8,4.247013330779328e7
0.0006199999,-1.0743487864059547,0.00041532019590467605,100.79066785348932,1.515660013172447,108881.84055258044,8384.30334949048,2.3712502537607867e8,6.0637034742629424e7
0.0006099999,-1.073230318276019,0.0004116323887628504,101.00644627842996,1.5287957324975334,118039.79470477787,8191.34401579845,2.6216067885476705e8,5.059152942108618e7
0.0005999999,-1.0722730145200883,0.0004201633578900474,102.0644114033325,1.561161562459153,116327.21942561207,8494.047511633351,2.757885812687881e8,5.214962599908393e7
0.0005899999,-1.0712125695767112,0.00043562645772984024,104.44777277089668,1.6017782876418507,115958.93533476145,9046.144518344778,2.727879079603311e8,5.895572626433747e7
0.0005799999,-1.0702193556823874,0.0004309013245732642,104.59175176141886,1.6188059339771046,118158.03390179503,8257.068272836594,2.1430156752722114e8,4.890612026986445e7
0.0005699999,-1.0694644934372202,0.0004252925737193635,105.89983847023373,1.6811346529443154,127789.79584842402,8259.343930769079,2.378537561158316e8,4.579662312821639e7
0.0005599999,-1.068382285928512,0.00041852428224284984,107.24079428781168,1.6321865155272914,118805.35918516858,8287.448922432672,2.3230008676980102e8,4.914010654006231e7
0.0005499999,-1.0673329897684762,0.0004223767509500313,108.86177830211614,1.6807855946401986,132432.05068314652,9520.820501580149,3.001560138552968e8,7.216601276713258e7
0.0005399999,-1.0664305381974277,0.0004272990623146004,111.21156296775145,1.765459459806513,145528.63552711834,10006.03408168522,3.455924568473131e8,7.767251716143453e7
0.0005299999,-1.0651197216178534,0.00041939236008322754,110.88766629044633,1.7416529209199045,144491.54903159742,10163.77091243275,3.7310836027611303e8,7.630709796425934e7
0.0005199999,-1.0640913052555903,0.0004454957477763576,112.61129748531526,1.7089545529033476,140729.9147096973,9627.016067094426,3.184996201236201e8,6.679952366962545e7
0.0005099999,-1.0631787169262805,0.0004422036149795074,114.64856955693757,1.8154321935154225,159839.90907897888,10582.335645439598,4.601164294602162e8,7.625845515182021e7
0.0004999999,-1.0619466461581664,0.0004485191636066113,115.11115819970395,1.7732928169733502,155339.6134910958,10136.943617051329,3.903767466010591e8,6.598241059499996e7
0.0004899999,-1.0610166019295182,0.00044669923489653663,116.50728976853459,1.8308105084412867,157051.75833819504,9810.712185945895,4.2477318546382165e8,5.937239340078839e7
0.0004799999,-1.0602569853719588,0.0004463310279045187,117.75679019974719,1.9221708307926197,159912.74961695977,10799.13288697376,4.3445867628817207e8,7.128221094814385e7
0.0004699999,-1.0587476593252532,0.00044913403740859734,120.28691490922013,1.9809639268593262,170583.02517324666,12147.139649293535,5.2842358673163456e8,9.544218093339038e7
0.0004599999,-1.0575784732245253,0.00044835208645561844,123.25625668697765,1.9096725365257323,160888.24455787626,11019.561227313305,3.7379571793357575e8,8.871252914279602e7
0.0004499999,-1.0557620006667654,0.0004443331653928347,123.68418931935317,1.9350239925909516,170457.63893917008,11147.81235941625,3.6202769926951176e8,8.144823864592215e7
0.0004399999,-1.0543009167535482,0.0004489642881765383,126.74511925334625,2.0131501796021127,183639.76356311963,13376.499573461984,4.963606459459325e8,1.2495668219937861e8
0.0004299999,-1.0531353824565293,0.00045482663562479875,128.23351959362387,1.9776030244103047,184175.6195299887,12080.34500423925,4.612008349046609e8,8.685610625931619e7
0.0004199999,-1.052346416971618,0.00046035394628874104,128.09790060425252,2.0074993197494297,193005.61871393104,12816.58122914126,5.504326374621942e8,9.82923587641687e7
0.0004099999,-1.0512841970801379,0.0004506898260461071,127.88311216045621,2.0493895888955698,192404.06316628345,13174.661856369086,6.13258245529198e8,1.0376715170494926e8
0.0003999999,-1.0498258923721846,0.0004661545029255813,131.26728918176283,2.0988367286612606,195905.88380290952,13222.31996116942,5.855897904148114e8,1.0715331051612294e8
0.0003899999,-1.0488568462426466,0.0004576401274551469,135.04314831031664,2.136719646991657,202949.3754829577,13579.88778372979,5.650549017608227e8,1.12074159461223e8
0.0003799999,-1.0470317037975843,0.00047572348474115943,137.9284294901302,2.175390259999762,205544.0532306691,13389.2873300321,5.442124980196925e8,9.982005288576736e7
0.0003699999,-1.0453034127876164,0.0004914233416787777,139.55177656051174,2.1572597573087644,194961.73406776765,13514.22257434695,4.9961290352256984e8,1.0299197315068202e8
0.0003599999,-1.0442090575253706,0.00047646545119526054,141.63909765547314,2.235993568845446,224380.94629273587,15579.377809465479,6.846191097377542e8,1.403112875445343e8
0.0003499999,-1.0430501275016424,0.0004651873178332473,141.03209085189786,2.196262647545252,208942.72849433942,14833.98194810999,5.854380466499388e8,1.2880987990618527e8
0.0003399999,-1.0416284455395715,0.0004886396940531665,145.73532796639836,2.2107377418261067,223206.55893197306,15286.12054111894,5.917645530754328e8,1.2790007203164396e8
0.0003299999,-1.040151656760578,0.00048782454422012755,147.12449169108612,2.3578874719748746,224689.07966785342,18020.43623085089,6.822187505421971e8,1.9282356326217604e8
0.0003199999,-1.0383757947031904,0.0004984072090258861,149.4719728858136,2.435899964418908,242703.8440461991,18216.98530038876,8.526883743856711e8,1.7978703941697118e8
0.0003099999,-1.0366668914013888,0.0005171740360977118,152.28359917644002,2.4549459038976407,257153.73766436955,20322.568844844693,9.865346654225035e8,2.2567690380000675e8
0.0002999999,-1.0350041107494612,0.0005229339762617809,154.58478003402928,2.5629595893340107,268661.77499756776,20990.831384173613,1.0285556698896599e9,2.404974573201041e8
0.0002899999,-1.0338985017452782,0.000516791096281131,160.88676397252857,2.6456079902073504,296095.1406280631,22115.33107743833,1.1166863698016632e9,2.6646212532870153e8
0.0002799999,-1.032464958995739,0.0005170249169104144,160.37363219828708,2.6734842726419887,296390.3301696808,21450.29503280122,1.2528266588058436e9,2.2966567216914633e8
0.0002699999,-1.030646820072128,0.0005209115771218398,163.53047984446624,2.7660656369643424,314327.27042251604,22248.733974429862,1.3317204456753926e9,2.3275895003013605e8
0.0002599999,-1.0289965272117299,0.0005144054814405427,164.8570886079144,2.70304547689058,313332.42614770296,21498.74100754701,1.2295333403969457e9,2.2448503664162204e8
0.0002499999,-1.0275586067584337,0.0005356852829939448,167.3082018645272,2.707093230243711,310112.6976052052,21613.52835208184,1.1831591297574258e9,2.2254296983520326e8
0.0002399999,-1.0260773269667294,0.0005456232642394304,170.5193606413465,2.7959332807908925,318940.2871922031,21571.516123798596,1.2661557963098478e9,2.1856687106719032e8
0.0002299999,-1.0247263140136433,0.0005453718009777385,172.5058664048593,2.8094114215295187,323258.8654640358,20747.41550822874,1.1991312417280276e9,1.9323170736182317e8
0.0002199999,-1.0232459745306173,0.0005403079660295434,176.28369434075486,2.9268435942393114,339060.36363830435,22924.334783828246,1.3234457886482544e9,2.2807886622434542e8
0.0002099999,-1.0215336468957912,0.0005420629879820052,178.40847500189503,2.9343386857484943,368776.04469059914,24330.107733693185,1.4530618672750187e9,2.5599327909046942e8
0.0001999999,-1.01962221704106,0.0005488071043314829,182.4423068621178,3.049838761605296,392183.75816106243,25100.422840419902,1.5413019119786198e9,2.7426000123914325e8
0.0001899999,-1.0179306014586593,0.0005456395942506269,188.07607923072158,3.142035854434776,407716.15167819185,25882.307777897655,1.5617212504517972e9,2.798820364353125e8
0.0001799999,-1.0163711868148992,0.0005564829599335226,192.4040944722781,3.1090797398210412,409296.1152052752,27277.04681127647,1.7471451298839965e9,2.973098679341187e8
0.0001699999,-1.014795279989379,0.0005536218455857034,192.57143949655463,3.1640280547662205,412234.0898668372,28934.07014173509,1.7603133487110317e9,3.395563690330843e8
0.0001599999,-1.012846322826613,0.0005731684261893158,198.9600424902903,3.238404990286592,424589.4684393979,30759.1031896958,1.8711811323922963e9,4.073778312050374e8
0.0001499999,-1.0112890422322056,0.0005554602582123461,199.21557135441213,3.1480162338182116,402014.24556223647,27609.657737841157,1.5698028444879148e9,3.328850664486661e8
0.0001399999,-1.0095352819629897,0.0005521500081563626,200.50065483406314,3.1680455231214992,400427.25693881384,28362.679054740038,1.6488035026170263e9,3.271791701485394e8
0.0001299999,-1.0077196168484832,0.000556076120601038,205.74733519136214,3.2951855530234497,444126.0999644944,30171.012384358404,1.8228058815729911e9,3.422306081242415e8
0.0001199999,-1.0057789268468944,0.0005573191059225875,209.10792354062164,3.1654264834466233,418347.9006698702,27200.736261601152,1.4481783421143126e9,2.901756482225585e8
0.0001099999,-1.0035338459756369,0.0005742550233583285,212.6874193951868,3.2708504197281805,443330.76904689206,28149.737849204717,1.6200537405222926e9,2.896290856725083e8
9.99999e-5,-1.0020522561841192,0.0005855762947792326,214.30472276135865,3.3244216700053277,438349.9686955623,28926.122016663958,1.5328290119541125e9,2.983524625491177e8
8.99999e-5,-1.0001775269537287,0.0005782850309295026,214.77562874674254,3.432781230038551,468907.78489961714,30351.95425476759,1.7410725999984689e9,3.3869395237199676e8
7.99999e-5,-0.9981872583316106,0.0005770189513000519,218.91366628425075,3.473536292170683,497054.40028904367,32434.599789006636,1.9200582380994587e9,3.558369513700487e8
6.99999e-5,-0.99621178043593,0.0005888700225403981,226.62169674216997,3.5638950854371707,514687.0822456402,33949.973871224,2.055752441044702e9,4.128182057902916e8
5.99999e-5,-0.9946880382932292,0.0005925991184423531,232.02539389616697,3.533159022116575,533507.6443421968,35189.55470029284,2.2106883343959937e9,4.544309400941696e8
4.99999e-5,-0.9921790042236753,0.0006051950353620026,236.54728310913143,3.6925565965034366,554266.2505482846,36139.713569474676,2.2578231313039503e9,4.7527490490168786e8
3.99999e-5,-0.9898553844638236,0.0006321892370083103,243.56275180972338,3.7894743868659826,595610.292466015,38339.90539529303,2.676133073888279e9,4.907653727170913e8
2.9999901e-5,-0.9876129403492471,0.0006443229538800184,250.02773601412662,3.9482858218320462,609716.8604821451,38698.569256036906,2.5970255129477134e9,4.742740685074561e8
1.9999901e-5,-0.9853342315784086,0.0006565394734383357,258.42521367424297,4.01868455583867,634877.8646769635,40022.16002855098,2.5092191068025646e9,5.437367770127913e8
9.999901e-6,-0.983494136001463,0.0006778103756929053,264.8226841742841,4.084042738830687,674502.805297871,42311.159577840386,2.740787462752983e9,5.847716624427452e8
-9.913492e-11,-0.9813125680838346,0.0006859813150840079,272.90345737486604,4.375696414432275,717365.4561504414,46499.31641885372,3.2290107408094587e9,6.219656625210074e8
-1.0000099e-5,-0.9789811801815533,0.0006874722569768509,278.4412201590921,4.4903184060487185,741123.9389024217,46383.796102065855,3.139790272974048e9,6.126417044884771e8
-2.00001e-5,-0.9763450303638465,0.0006898901958368469,279.6921839055518,4.683754773253271,789425.4736049415,50925.68613843966,3.9286979237620726e9,6.908174891326728e8
-3.00001e-5,-0.9737739935862313,0.0006933756865328183,284.06193488519045,4.6626927633579145,792511.7964349348,50334.120817831696,3.9262296781150894e9,7.077584612730515e8
-4.00001e-5,-0.971087309218418,0.0007064776078119573,291.3767961699872,4.823836928802257,829541.1158850774,52768.638889312,4.300857268911805e9,7.023908873795506e8
-5.00001e-5,-0.9687792645968697,0.0007115526367617939,302.0572418604148,5.094157930542496,886079.8791466998,55832.27405802086,4.742952264582812e9,7.703949421994078e8
-6.00001e-5,-0.9655400050208093,0.0007135071953196438,306.64572068392675,5.108761890082741,889351.3248868469,56521.07843713655,4.40303242904425e9,7.801176815266014e8
-7.00001e-5,-0.9632207007080688,0.000720060215293055,316.0089889152098,5.312413549608009,956282.2732304147,58465.67885768754,4.811148624703963e9,7.637258705824767e8
-8.00001e-5,-0.9606366657667877,0.0007359647116507448,324.7898789872205,5.526218080249397,1.0011154781373115e6,61617.30142998411,5.397117558985521e9,8.4110470563572e8
-9.0000096e-5,-0.9579041779481721,0.0007415061172901158,332.636641038508,5.688828590022461,1.0436542437482902e6,60192.26831218336,5.28602284750035e9,7.973322684839507e8
-0.0001000001,-0.955423639295658,0.0007386544341082145,339.2716631273736,5.896892220628901,1.0760238428558214e6,67651.11182310375,5.950116080458098e9,9.858468256224079e8
-0.000110000095,-0.9523168461984154,0.0007510529690068198,349.5857526581894,5.953286413916099,1.1460800402175554e6,73902.28568665129,6.936930044417752e9,1.2228975833572943e9
-0.0001200001,-0.9494237411943927,0.0007656728212825534,356.1045127882178,6.040752259883234,1.1912530915427723e6,71405.86309700384,6.7118015749301e9,1.1078875039733398e9
-0.0001300001,-0.9462252650205192,0.000778731012446806,363.2094248241881,6.183212221396324,1.2250840303002947e6,73193.72257654036,6.837386245774308e9,1.051828365811146e9
-0.0001400001,-0.9430489420231695,0.000766994911546321,372.9569089543989,6.42377349806712,1.2845569067505968e6,77404.8355836324,7.346990587228487e9,1.1538131457332916e9
-0.0001500001,-0.9403607706696298,0.0008014328191728202,384.36140046230975,6.647965977410723,1.340663175319352e6,82310.10916064194,8.211919007106339e9,1.3146345104009016e9
-0.0001600001,-0.9372417138990506,0.0008095307699314451,396.3924377003133,6.850164918834892,1.4225047212404776e6,83381.4972609861,8.640869451548092e9,1.2311630142588742e9
-0.0001700001,-0.9340352608359802,0.0008228739222571149,408.03143726473223,6.858608536236006,1.4533480215455925e6,81244.04534147464,7.786638028826073e9,1.130800507621848e9
-0.0001800001,-0.930972038568779,0.0008522122104358945,417.58163608681775,6.890024523075234,1.466593120596936e6,82900.55274279615,7.283077328580738e9,1.137547700103334e9
-0.0001900001,-0.9277489214463774,0.0008579977583951516,428.0252142188795,7.058716453839251,1.5327530355321125e6,83421.59704070527,7.86852535520903e9,1.150668413780017e9
-0.0002000001,-0.9240355006144032,0.0008568965187128486,435.86765804322914,7.282926659524887,1.643272237320549e6,92075.32991715611,9.147091032301197e9,1.497338383122121e9
-0.0002100001,-0.9205065623940871,0.0008734504336167396,449.3679630929087,7.457391026427694,1.674819478754449e6,94686.63068548159,9.428086640094397e9,1.487347327108381e9
-0.0002200001,-0.9164768724817824,0.0008805555086313647,462.72559192169496,7.768081279825787,1.7541197991257848e6,101686.97793986848,9.91300796791587e9,1.6540072177250118e9
-0.00023000009,-0.9126951856135055,0.0008993415619662203,485.5771808854193,8.14557766577024,1.9010398715962418e6,109392.05503943507,1.1306787705130148e10,1.9320329737786171e9
-0.0002400001,-0.9087730039349169,0.0009161646181015691,498.0682548764581,8.386260075819871,1.9676113150445097e6,112897.87321430883,1.2121537918987719e10,1.8310195563517728e9
-0.0002500001,-0.9050311593403312,0.0009358211845231653,516.462755289151,8.728583547279449,2.0898883129794633e6,117136.34705564551,1.2649153519152407e10,1.9706843235986922e9
-0.0002600001,-0.900695697928516,0.0009505163358673675,530.654668021158,8.986144005959215,2.152389147732786e6,117436.61034611733,1.280203547280743e10,1.7729235808726618e9
-0.0002700001,-0.8965722387100302,0.0009458833450166357,547.6314441791346,9.036076174934415,2.3016154568299986e6,122803.8416844388,1.3743953525748405e10,1.8596296402720325e9
-0.0002800001,-0.8924543170416162,0.0009694266742377686,561.7629514222506,9.27141571630709,2.427234724390863e6,128320.40295639083,1.479210702567307e10,2.0122357531706305e9
-0.0002900001,-0.8880050979813814,0.0009916396295035392,580.7334336152892,9.624270921876407,2.5889330025952146e6,139321.75041620078,1.6950336573899693e10,2.3117104663775406e9
-0.0003000001,-0.8837971270016381,0.0010158701476446258,593.143518077095,9.832042957765921,2.661876049984852e6,142976.69949654402,1.7533003678106266e10,2.377449737365653e9
-0.0003100001,-0.87885273495201,0.001033186726681588,612.9911347454134,10.266586003785493,2.8202367609884297e6,153277.65068732403,1.977886855895887e10,2.6721852400270934e9
-0.0003200001,-0.8747836516147425,0.001041148821651248,631.1100373657274,10.64563688988266,3.0029400437990897e6,163133.47788857267,2.151410018394342e10,2.8979437892983203e9
-0.0003300001,-0.8703918228457528,0.001056063377027303,651.3056178328422,10.806262634829208,3.1112543335070643e6,168501.24885500481,2.186366925972826e10,2.946834313227789e9
-0.0003400001,-0.8655738451976791,0.0010748689205577746,671.436252291141,10.995234489307657,3.2455679885526863e6,171594.59089649122,2.2869870881224747e10,2.9922675453986936e9
-0.0003500001,-0.8608466689257521,0.0010862980837100756,695.7919298249319,11.301681894958325,3.428086791815644e6,177144.48406594325,2.369760864950233e10,3.134777927495498e9
-0.0003600001,-0.8559615484903942,0.0011050365026077944,720.530012334118,11.878547042315468,3.616185547863205e6,192879.5569080248,2.5891987398365185e10,3.5381551101580215e9
-0.0003700001,-0.8511305536561995,0.0011141533284365495,742.4652937793778,12.23474915543103,3.7475439542107056e6,199476.36582441826,2.7482997783917587e10,3.752558241575071e9
-0.0003800001,-0.8464184002572557,0.0011241301532037052,761.2812929836625,12.556572427852766,3.7844059991958276e6,207961.39715858104,2.7105629754473717e10,3.9701358831426415e9
-0.0003900001,-0.8410888525296304,0.001135567162615097,782.2247530281611,12.865555103533232,4.061994329094086e6,225688.5073277188,3.041201736192474e10,4.734555278373748e9
-0.0004000001,-0.8356447617298804,0.0011512134893254314,808.4248615918476,13.292457522829244,4.212723848369669e6,250365.54953877686,3.2808698885720287e10,6.342759722204901e9
-0.0004100001,-0.8301838241051226,0.0011891713061456877,836.0221432670638,13.791898153241487,4.39118149770766e6,272313.4691471481,3.530656103190161e10,7.219982148535156e9
-0.00042000008,-0.8243571006553485,0.0012116843366582128,864.580325218081,14.403315889886356,4.641626280402866e6,296287.0656459505,3.905495348252835e10,8.393516820016752e9
-0.0004300001,-0.818357564506187,0.0012251438813650115,891.8726781354427,14.854974679523549,4.857382824184987e6,308385.3750314902,4.087310925875918e10,8.473956931328792e9
-0.0004400001,-0.8125104127114952,0.0012320595270727222,919.6320142539939,15.247396547448393,4.979067226908481e6,312339.06632218556,4.0404258637650665e10,8.591783541168705e9
-0.0004500001,-0.8063102485221089,0.0012508547843636578,951.7524065012724,15.498095663306295,5.176131227361338e6,306994.84724419325,3.9679802032175735e10,7.76876973075594e9
-0.0004600001,-0.7995672909503992,0.0012656901395678656,988.6689200257201,16.02507829032499,5.528000070907848e6,334676.70579311467,4.4009714624574936e10,9.238042137019978e9
-0.0004700001,-0.7932414709236089,0.0012721915479156542,1018.8336572035495,16.77213555386709,5.81323749271889e6,354846.6228253022,4.7280854323913704e10,9.88510129329729e9
-0.0004800001,-0.7863969045775439,0.001309718793352865,1054.0434220164068,17.62905335072668,6.143182127564575e6,368572.07413015055,5.0717397620642075e10,9.940708289089594e9
-0.0004900001,-0.7795068212227191,0.0013482269577593283,1091.6245612703833,18.06452285976421,6.431979329171946e6,373926.857309487,5.207448479181651e10,9.853498417446295e9
-0.0005000001,-0.7731115284913137,0.0013687621340566303,1120.895985334757,18.311763946012398,6.671311062474971e6,376322.15935453493,5.355735015964256e10,9.732349037727638e9
-0.0005100001,-0.7654641424396235,0.0013931283390772285,1163.4922681466521,19.091312641751184,7.046950573114437e6,395977.01010583463,5.841812830495549e10,9.818620175528585e9
-0.0005200001,-0.7583085808225429,0.0014270944433345746,1202.7459679624894,19.45717854564561,7.422826543770601e6,412778.6556843071,6.038542878069925e10,1.0406496431888315e10
-0.0005300001,-0.7501227285218114,0.001460089512239556,1246.8727246992346,20.13305456832583,7.767277468003653e6,431139.1325321697,6.29635346310442e10,1.0872428709093273e10
-0.0005400001,-0.7423696181186791,0.0014827460844558853,1285.6775770838224,20.663726719243,8.071880380097405e6,460804.10942326894,7.085194215793018e10,1.2417089852270947e10
-0.0005500001,-0.7343853263413452,0.001500020222476094,1329.9512568284374,21.060536300429757,8.391433472931698e6,469920.37082284485,7.142786248051697e10,1.2235462396456291e10
-0.0005600001,-0.7259883350778725,0.0015392006499193101,1379.4206826861302,21.847063988975663,8.839349334999073e6,501642.96350531076,7.700500586053801e10,1.3633619559340258e10
-0.0005700001,-0.7175431744599913,0.0015543122738357854,1428.0635303940849,22.894461186742475,9.323943785565572e6,531880.623432691,8.172646488515616e10,1.4668883128526583e10
-0.0005800001,-0.7089299485259727,0.0015742450319829212,1466.2765789886,23.162610949400218,9.474575518215746e6,529345.5835494038,7.783320942094875e10,1.4331848473514277e10
-0.00059000007,-0.6997285025455112,0.0016102108115640616,1529.718417113058,24.24611481109056,1.0231735337994484e7,572053.422000997,8.531896402491678e10,1.5650582684282904e10
-0.0006000001,-0.6907393378295078,0.0016350113383531027,1589.2363307986914,24.73179246075393,1.050291560584543e7,566230.4670131772,7.946105587652147e10,1.4680252512104486e10
-0.0006100001,-0.6813533408816123,0.0016611180741894008,1646.5981763438754,25.80497767717045,1.1072329439432656e7,586556.3211339044,8.428113731619644e10,1.4753087826705803e10
-0.0006200001,-0.6713727430723619,0.0016804727736943624,1703.7597334961606,26.729864087460562,1.1361493640040696e7,609863.8337131485,8.403769462549161e10,1.5458812222002687e10
-0.0006300001,-0.6614484854398683,0.0017047594883625504,1764.534129475955,27.830643865506648,1.1767870886232013e7,634915.4642608709,8.748604776411255e10,1.6419410733354637e10
-0.0006400001,-0.6513249611994805,0.0017323443730259292,1832.5068435366293,28.986192190975032,1.2240343873673884e7,672522.6871489089,9.089853200986755e10,1.7723001339132957e10
-0.0006500001,-0.640687357713787,0.001769071710536224,1892.9457306381369,30.002728185607467,1.2716012334892679e7,692882.6289639553,9.265033508722565e10,1.7826210167970028e10
-0.0006600001,-0.6301480669057309,0.0018089256096409467,1958.4486750482051,30.77058790606999,1.3230406871745015e7,723679.1576196946,9.66116909684483e10,1.8832066751480915e10
-0.0006700001,-0.6183424290044339,0.0018480972802594332,2051.410766904719,32.43027125766453,1.4141253861667624e7,775135.4766166608,1.0838084904593552e11,2.065372821647193e10
-0.0006800001,-0.6068733857541914,0.0018744548062922975,2122.003676429826,33.39419072869985,1.4765171588046e7,809290.1511517339,1.1350821143656438e11,2.1701628777186497e10
-0.0006900001,-0.5949178380578782,0.0019122718254453947,2218.310849629664,34.77458708658881,1.565721585913398e7,854117.6320440843,1.1523862679186998e11,2.311764947609263e10
-0.0007000001,-0.5826646258124594,0.0019498537823833928,2307.419620347257,36.1240438605782,1.6711455931830492e7,918545.7835151147,1.3151202253033524e11,2.5894734400909225e10
-0.0007100001,-0.5704038198949147,0.001994899802728182,2397.6073229593394,37.27116782642475,1.7156378892677408e7,941579.6003155546,1.2490073526813528e11,2.603588849863115e10
-0.00072000007,-0.5576098687878729,0.0020303776361397614,2477.115109469813,38.70741499140077,1.8012355095228456e7,983994.3943802586,1.3263292662289455e11,2.7415605246952282e10
-0.0007300001,-0.5448748530459755,0.0020753311365670317,2556.708210233125,39.64879322665746,1.863337880264707e7,1.0129454896242009e6,1.2869981772836569e11,2.765975716811748e10
-0.0007400001,-0.5314449664135567,0.0021074641340322543,2656.78160809071,41.30616490961045,1.9380827093542047e7,1.0890265449502154e6,1.3535582865571e11,3.1501212670404778e10
-0.0007500001,-0.5179707173510679,0.0021550034703829587,2748.4220624251598,42.737583044433975,2.0110731230261937e7,1.1679188527909422e6,1.5101703204913422e11,3.485988355547225e10
-0.0007600001,-0.5035851874961395,0.002176488511975013,2843.398837311966,44.233710495394455,2.0618766100294407e7,1.216618436190825e6,1.4626147876144907e11,3.6647632425858574e10
-0.0007700001,-0.4892913596852013,0.002196724108451961,2938.8299943836832,45.465264618558564,2.1329423573367182e7,1.267432176433842e6,1.4360502430189575e11,3.991054292803856e10
-0.0007800001,-0.473822916641134,0.00222831989364781,3038.949678973957,47.193148068336676,2.191567538903239e7,1.3161124077248257e6,1.4445924621588214e11,4.09535052836911e10
-0.0007900001,-0.4593353190231369,0.0022595057175822083,3134.216016101595,47.77320177841731,2.1995587137791142e7,1.3339322818263012e6,1.2898861830714923e11,4.168959171552276e10
-0.0008000001,-0.44380106457535823,0.0022967846101564202,3245.19294332326,49.20461457162815,2.2493576986417163e7,1.3884289005240304e6,1.2480733509908092e11,4.329612098742911e10
-0.0008100001,-0.4282575160281908,0.002351211351532765,3355.1089425051623,50.7640868259279,2.28681448388876e7,1.4250198447292529e6,1.183161969644663e11,4.4250892133824585e10
-0.0008200001,-0.41202216826314886,0.00238005123165461,3456.745537222816,52.36596777393614,2.323783422217635e7,1.466112030007219e6,1.1153919225226085e11,4.5429801813200035e10
-0.0008300001,-0.39567970313383044,0.002415104642965406,3571.9252108144733,53.87266400069674,2.4371382460222956e7,1.544353575891722e6,1.1314305036460661e11,4.758858577736483e10
-0.0008400001,-0.37907972990110367,0.002444317597619372,3675.9081834064546,55.326317280247366,2.49957613179648e7,1.6110484030197575e6,1.1348939781769624e11,5.117620704375136e10
-0.00085000007,-0.3622464909424761,0.0024780831787232743,3786.971629569437,56.758803984297806,2.5517655117581278e7,1.6866732206534238e6,1.111891709572565e11,5.435496535830901e10
-0.0008600001,-0.3442477194764218,0.0025288388731489657,3908.0787823739565,58.05361887739184,2.596154825894546e7,1.728188330135221e6,8.565170907593477e10,5.563478252447655e10
-0.0008700001,-0.32623256604631545,0.0025596605384753173,4017.5100729612736,59.34063871985429,2.5974823453642145e7,1.781513212328991e6,7.621719247553891e10,5.911565282326177e10
-0.0008800001,-0.3078345076585881,0.002602998718582178,4133.021034971157,60.30471073845245,2.646464612706609e7,1.8074541708787011e6,5.688857870267668e10,6.108928013987684e10
-0.0008900001,-0.2891491695681578,0.0026435396786837393,4249.730758156272,61.93730769038532,2.6628404295092884e7,1.8574314115001033e6,4.010108646134486e10,6.2432548080598526e10
-0.0009000001,-0.26945882342789224,0.002676218426223882,4361.955292002417,63.22303880965151,2.649056303082497e7,1.8802033049619151e6,1.45524864676324e10,6.3042221760458855e10
-0.0009100001,-0.2493053701216364,0.002714062418829993,4488.933622629343,64.79350779362062,2.6513981946129657e7,1.9310331137403478e6,-3.217793004685463e9,6.421173582199297e10
-0.0009200001,-0.229025440564242,0.0027398898738476415,4591.857730819122,66.03053146698991,2.5692284360180505e7,1.951972949103736e6,-3.583681220409219e10,6.4193485635360016e10
-0.0009300001,-0.20794769273254057,0.002772220604868301,4708.033120083596,67.05052337400086,2.52895093838645e7,1.9741567539910395e6,-6.809086532875071e10,6.432412396826676e10
-0.0009400001,-0.18711291358512763,0.002806043478060154,4797.681063921375,68.11667637616725,2.39892664979311e7,1.9820960996722446e6,-1.0413640806613264e11,6.2501726451730965e10
-0.0009500001,-0.16614615742758176,0.002847522760438455,4913.499564734453,68.9586250834796,2.3927573849512123e7,2.0490284329741674e6,-1.2982305107502225e11,6.613062656980524e10
-0.0009600001,-0.1446944691577212,0.002871035538111745,5032.946507733518,70.30348975175541,2.303128704915174e7,2.0545382889757887e6,-1.9037420856019263e11,6.5804323387916176e10
-0.0009700001,-0.12273953246076647,0.0029191563388343846,5154.395266630981,71.15416254719626,2.2274962914847583e7,2.0819169861661096e6,-2.393798285276181e11,6.729763944482888e10
-0.0009800001,-0.10082554684531864,0.0029589548482822125,5238.185589698717,71.96594693601004,2.0815396864323527e7,2.105752046495244e6,-2.977800581270208e11,6.8797001496453e10
-0.0009900001,-0.0776069101101257,0.0029908243862686056,5326.326269723623,71.87813200082823,1.9065975248410594e7,2.0775875692889106e6,-3.5686312487480414e11,6.536479279696421e10
-0.001,-0.054254381230405026,0.003015400646991086,5427.861533309437,72.41344038351096,1.7965018162149504e7,2.1217702565077688e6,-3.815273607572945e11,6.708977181250875e10
-0.0010100001,-0.030778060935648874,0.003044027713818312,5528.4923351133875,73.28208118609932,1.5569257804486379e7,2.1099630459138863e6,-4.2968021484569604e11,6.7336237841600006e10
-0.0010200001,-0.006781401423656093,0.0030836881117305994,5610.805541989932,74.80754513290326,1.3770363287501242e7,2.158163930222375e6,-4.451093368477515e11,6.962638595987834e10
-0.00103,0.01718654234362416,0.003100226331078674,5694.698508235266,75.64898555518802,1.154792349071188e7,2.14791576592667e6,-4.920605159680951e11,6.8510145442817726e10
-0.0010400001,0.04123297056676917,0.003129039221088107,5754.572729566464,75.35706405244842,9.47550954683572e6,2.1362419176720204e6,-5.3470688484232025e11,6.932686791293877e10
-0.0010500001,0.06588072826912128,0.0031717866987381726,5796.326780221258,75.78329101670153,6.709716132469723e6,2.153017726990943e6,-5.634324357706409e11,6.817187411494692e10
-0.00106,0.09003825982370948,0.003205241698650468,5838.775174260274,76.00391893061466,4.45400348468279e6,2.1440300760684116e6,-6.099539203549265e11,6.729409071523806e10
-0.0010700001,0.11459525459392389,0.003206432389932118,5874.591838457644,75.26694253272088,2.2763731742136395e6,2.1071871588951587e6,-6.5632697883287e11,6.619451658331635e10
-0.0010800001,0.13973353856062445,0.003210553830129014,5912.683763566265,75.99521497434537,-589332.7707814549,2.132245716383603e6,-6.420584709915087e11,6.692365661862556e10
-0.0010900002,0.16529651418136837,0.0032283823775485897,5929.473590878921,76.38283696869354,-3.3727925447971276e6,2.157702022451523e6,-6.597859882097184e11,6.760506233253741e10
-0.0011000001,0.1898413134488843,0.0032300375651288693,5973.18133772413,77.17294467371285,-6.1715439698103e6,2.163202299128391e6,-6.618865041393721e11,6.859200025449117e10
-0.0011100001,0.21584596294014216,0.003218752976843974,5984.225199772998,77.02880040888405,-9.857791666954756e6,2.1622361418988733e6,-6.752331649748965e11,6.914489687387978e10
-0.0011200001,0.24149120626364898,0.0032247329327868466,5961.733432791423,77.05453198079687,-1.3451294404248744e7,2.161307077438697e6,-6.582091785093712e11,6.951243274745226e10
-0.0011300001,0.2671125626748913,0.0032081209275021095,5963.651943471327,76.93023045927302,-1.7261510858387064e7,2.179788426094688e6,-6.282063747009584e11,7.117848669865976e10
-0.0011400001,0.292276082000205,0.00321659576087123,5930.069420268907,77.7713962517032,-2.0544470421974503e7,2.2301390886137006e6,-5.968929154868618e11,7.302219006310701e10
-0.0011500001,0.31801715885636567,0.0032149742719262543,5901.327957588782,78.16184514794094,-2.3726665682886e7,2.242314077074528e6,-5.572746814990146e11,7.48275373102751e10
-0.0011600001,0.3434318475017712,0.003202255709064886,5843.775348816104,77.29984820352959,-2.639523999806729e7,2.2401980574909123e6,-5.2500118474711725e11,7.619505764603357e10
-0.0011700001,0.3690839944836148,0.003196420251556833,5788.970934737079,76.52636466218357,-2.961092850898547e7,2.2794464286833624e6,-4.541815746594679e11,7.836359506605432e10
-0.0011800001,0.3949205843087572,0.0031788295181724826,5725.980012379975,76.24497585969173,-3.263433395388617e7,2.301452669354084e6,-3.9277209831437463e11,7.924075287932964e10
-0.0011900001,0.4202108063034275,0.0031589581859652583,5640.74714162892,75.53498913191905,-3.5015372619502045e7,2.3003183927082475e6,-3.332218410245685e11,8.017628303937003e10
-0.0012,0.4450914034849841,0.0031190344883840044,5554.177685718922,75.10572834815568,-3.746738332851398e7,2.2872584283180716e6,-2.785906957041613e11,7.968654138307478e10
-0.0012100001,0.4707008441482042,0.0031011386162181917,5463.84028812796,73.35769533374913,-3.9417652643375196e7,2.277879288719115e6,-2.415498708411518e11,7.932017168957559e10
-0.0012200001,0.49527367282553836,0.0030787778114301522,5362.761283874311,72.39059822344034,-4.142614553034122e7,2.2839238459864096e6,-1.800050387208172e11,8.042752013949887e10
-0.00123,0.520258076651215,0.0030305977093870577,5253.080195374611,71.92484356744238,-4.375758786747252e7,2.3148549094842235e6,-1.1249451783909721e11,8.465986050378427e10
-0.0012400001,0.5448652331444628,0.0030003423654816805,5137.4251597296725,71.32036400729721,-4.522247105188189e7,2.3557006716091544e6,-2.732819823046999e10,8.925243049227052e10
-0.0012500001,0.5693033883166301,0.0029691497087140457,5001.65055276044,70.74043248853094,-4.64424697134394e7,2.352380383859367e6,5.0299648081272156e10,8.871623709005336e10
-0.00126,0.5933250617941321,0.0029235538877336025,4864.926045699288,69.59844115286977,-4.6979262616662964e7,2.3133955961813927e6,1.0529858415368579e11,8.691334979704828e10
-0.0012700001,0.6173625475585018,0.0028659685246350598,4713.7266501008335,68.06320804581478,-4.729530792876375e7,2.269050894586116e6,1.511441915368499e11,8.78237004027708e10
-0.0012800001,0.6406408612657276,0.002816946835697179,4554.812935920407,66.9138935774487,-4.8108286441687174e7,2.298720540674273e6,2.2850974010381595e11,9.300369698379558e10
-0.00129,0.6640277664024421,0.0027787618137867258,4391.3647812479385,66.0282103629021,-4.818740982676139e7,2.272328674492667e6,3.021589812334172e11,9.081314761244115e10
-0.0013000001,0.6863236642729309,0.002721356482300894,4228.841149904129,64.86401740832777,-4.79008102457578e7,2.2163796708400124e6,3.376655307403674e11,8.861275002191502e10
-0.0013100001,0.7085641987280442,0.002666728835641677,4043.295681386472,62.311980092437466,-4.716114149128401e7,2.159001522453165e6,3.8128764697317865e11,8.729987486807112e10
-0.00132,0.7294890404203815,0.0025920880128636335,3865.45916076241,60.445271427331996,-4.627681097126749e7,2.1075184149887785e6,4.305670827837912e11,8.586024691827934e10
-0.0013300001,0.7506381511372909,0.002523903710832853,3690.0282114112074,59.1011746944775,-4.561409165095245e7,2.0507146684968325e6,4.7151105707174634e11,8.166812885513702e10
-0.0013400001,0.7711908851660504,0.002462820505751232,3503.3581955148074,57.27311820300614,-4.44714686583213e7,1.9933143381368944e6,5.074837954063876e11,7.820778838523549e10
-0.0013500002,0.7913466170652085,0.002399223694581352,3328.4741337616438,55.98312327463526,-4.344392347586163e7,1.9490711649657139e6,5.3655751402135034e11,7.637491366661497e10
-0.0013600001,0.8110743246987226,0.0023394312883417835,3158.097874292135,55.18161180261943,-4.2238369608835705e7,1.9662947453045049e6,5.821392378314967e11,8.092775716517212e10
-0.0013700001,0.8298670153752293,0.002270708346388949,2981.8968727824276,53.520428618559066,-4.0735405544767916e7,1.904171651443891e6,6.007957100344684e11,7.783675487081096e10
-0.0013800001,0.8477474797394465,0.0022094755268979023,2803.094784907671,51.368656852547076,-3.871526515808194e7,1.870620745687782e6,6.068183975123625e11,8.037201556843085e10
-0.0013900001,0.8655201820808797,0.002144259045460434,2639.49918057206,49.700954356520796,-3.710643303940908e7,1.8026822459774083e6,6.089357423976438e11,7.836636015421548e10
-0.0014000001,0.8827566138068762,0.0020637686418592555,2465.6454633234966,47.37998081403178,-3.490911722895831e7,1.6775529935923638e6,5.799568619235316e11,6.896294268022536e10
-0.0014100001,0.898878275354052,0.0019917863161380933,2303.078995898014,45.3640945985799,-3.2845554094112843e7,1.5862841042618756e6,5.582811225677379e11,6.4053044843890366e10
-0.0014200001,0.9149717642306477,0.0019292378119700768,2156.7974359467107,42.99859256502821,-3.089086803839547e7,1.4932286792870576e6,5.3486521052748206e11,6.084021713653373e10
-0.0014300001,0.9295933111232184,0.001854878441974708,1995.536744134141,40.943177034364815,-2.8705090780581933e7,1.4383228571767178e6,5.144221608271028e11,6.182858780737419e10
-0.0014400001,0.9444248229932652,0.0017701207893883492,1843.5668210665453,39.06297109987279,-2.6558869527465716e7,1.3855349418627138e6,4.894916408510786e11,6.164104417051758e10
-0.0014500001,0.9582125794916613,0.0017081836689550154,1707.217158074373,36.791531531813206,-2.4440333368922714e7,1.2926873787489093e6,4.521990671837176e11,5.653353044673555e10
-0.00146,0.9712473719105053,0.0016451998944351732,1564.3284972283675,34.65669698393935,-2.2400753487907946e7,1.2085802417893866e6,4.2225394753295886e11,5.367811901210353e10
-0.0014700001,0.9838581742243309,0.0015729859826459636,1435.9292887051479,32.24982203072173,-2.0144634308715586e7,1.1017403316990582e6,3.748194160351715e11,4.798058442218413e10
-0.0014800001,0.9959120642669402,0.001490806599370203,1312.7405810773614,30.378927798810352,-1.8380130293821752e7,1.0408700588662829e6,3.4693306821253644e11,4.644604822087582e10
-0.00149,1.006711448638937,0.0014241911894488201,1189.9898390936687,28.363659012039705,-1.6383941098949831e7,978956.1634514728,3.1185033571287665e11,4.534300484561053e10
-0.0015000001,1.0175374052116133,0.001344324555771022,1076.1301755247719,26.770687004773364,-1.4737360512441266e7,907786.7839114111,2.8682480911450494e11,4.090474987802447e10
-0.0015100001,1.0275628725226773,0.0012927305684304672,982.0649586936007,25.577290079387044,-1.3502449467522087e7,898810.4276591513,2.7391988646975916e11,4.23337408941478e10
-0.00152,1.036951989427334,0.001231836261732439,888.0370079263455,24.01487516781598,-1.2098876010112315e7,853503.6837300698,2.4976208528922763e11,4.12703097886307e10
-0.0015300001,1.0459638902603015,0.0011830232685119922,796.9442239437439,21.94653914173283,-1.0561262592659805e7,744905.4367825601,2.1283383122174628e11,3.4090075000462105e10
-0.0015400001,1.0544544922829755,0.001111125422421597,713.8479728120926,20.215721355071516,-9.266907799609298e6,678275.4277213049,1.85339597050294e11,3.0609704553643612e10
-0.00155,1.0623840512888334,0.001047898340978159,632.6065079494823,18.29132512697608,-7.864962972132844e6,591253.2810285229,1.5205446347033682e11,2.5916977282124557e10
-0.0015600001,1.06949194604659,0.0009926909005857313,564.4015510706053,16.468445841747712,-6.760199347478564e6,505713.9669510812,1.2563903398925523e11,2.0797331511443027e10
-0.0015700001,1.0758871278809394,0.000928345513535791,505.86833756188065,14.84439935296982,-5.852139409717835e6,420053.9092866714,1.0426026176455142e11,1.5252485682058313e10
-0.00158,1.0827878339975814,0.0008807383291484605,447.0914773124681,13.455300528771524,-4.993907398495459e6,363054.05075776385,8.713147409067972e10,1.2335699469526781e10
-0.0015900001,1.0882370672704256,0.0008379682159639353,401.1723033933735,12.409972832536464,-4.321901551456171e6,334281.2023229846,7.469772243468794e10,1.1660944397234076e10
-0.0016000001,1.0940900897374497,0.0007939558557664058,353.64117840919437,11.004228091995548,-3.576977532023452e6,277344.12523433805,5.887386787325026e10,8.727799089600859e9
-0.0016100002,1.0990915123480955,0.0007432890633218866,312.12492125302293,9.733473883766276,-2.9710061150908354e6,229794.31158650757,4.660733862116245e10,6.811013285732592e9
-0.0016200001,1.1034171621957474,0.0006832369808178912,276.5345742814945,8.752877356342305,-2.525110036986691e6,206375.39553040644,3.920899743390007e10,5.991275611439181e9
-0.0016300001,1.107814552715545,0.0006366249401452293,249.22471521745,7.84663832941006,-2.138240507773741e6,169567.52522084376,3.126730992305456e10,4.42845152058463e9
-0.0016400001,1.1117613026785729,0.0005989507730148102,220.65869614387285,6.965919172927303,-1.7668746544353908e6,157082.26283289684,2.5194529446505768e10,4.652262150213837e9
-0.0016500001,1.115279589506891,0.0005590388668824105,193.37814721014826,6.217573982115959,-1.448235541556081e6,134516.16194904785,2.0035830686421997e10,3.825319956640494e9
-0.0016600001,1.118554518153331,0.0005296898875082411,173.6444483285927,5.595981704167892,-1.2227601471892085e6,110375.07110483444,1.6107255748449274e10,2.7685318087944117e9
-0.0016700001,1.1217987808384426,0.0005004378983414179,156.84828308710374,4.998655240205743,-1.0008048518970454e6,95415.28475803866,1.2587934878397463e10,2.2948547636288047e9
-0.0016800001,1.1245479806339973,0.00047631671351943035,139.5299933177,4.52712079988304,-837198.9124818202,85448.61163535005,1.0356695471509382e10,2.011443054292842e9
-0.0016900001,1.1271604088362703,0.00045554140842479345,126.08414455045516,4.093431088265712,-687622.8884366119,74557.13396386256,8.311522255733449e9,1.674032806578403e9
-0.0017000001,1.1295632245665896,0.0004381212922668783,114.7749056802873,3.7059642478560435,-578349.4415523701,62251.99159761035,6.631140881849947e9,1.297652628029758e9
-0.0017100001,1.1313854966885457,0.0004154403379728124,103.53128726094968,3.167641040027028,-458186.65871497255,47688.11680058873,4.890889084922166e9,8.781693103299786e8
-0.0017200001,1.1333732716848801,0.00039377144930308753,95.59361627038123,2.8459229940527653,-386141.4229863449,38723.15491118987,3.729367063714286e9,6.472273217553897e8
-0.0017300001,1.13513461663757,0.0003577581678508533,86.44739775752795,2.469628844245365,-301183.646282691,31616.146976587326,2.754630328145661e9,4.9342314669186753e8
-0.0017400001,1.136336916906452,0.00035836248154837695,78.94413419637276,2.199015049953119,-240247.93092900753,28032.805837981105,2.1359754015446126e9,4.385955321563027e8
-0.00175,1.1378211857531249,0.00033909067712763403,74.93827196997985,1.9530598075764318,-200585.9053411991,21448.03049824602,1.5687694384972074e9,2.8249581351506823e8
-0.0017600001,1.1392627874653576,0.00033323666469214734,68.52617479496355,1.6324934713261114,-147799.82105852404,15886.182399653677,1.0353653732654909e9,1.881077614948613e8
-0.0017700001,1.140768378415574,0.0003094617375681781,64.36986616158921,1.4391478930706445,-129062.40314274479,12776.527763509717,8.075620008644705e8,1.3554074325219455e8
-0.00178,1.1416578133663162,0.00031517227100120234,62.12795932442163,1.382747180378714,-110473.73105644278,12962.658544926895,7.256961118963487e8,1.591974789324861e8
-0.0017900001,1.1430566306165335,0.0003114608783444328,58.630309255244576,1.19848527404573,-89442.19785043407,9791.105859379993,4.9520812792575735e8,1.0214642817406283e8
-0.0018000001,1.1441664040773885,0.0003077792919732082,55.254276377299256,1.047534377055515,-70874.66847663827,7373.39281344965,3.31356883117464e8,7.00398706473715e7
-0.00181,1.1452400812874657,0.0002961797678734425,53.609739719608314,0.9399363309004168,-58808.3220396128,5696.8986513896525,2.276316980117582e8,4.805760570223778e7
-0.0018200001,1.1461371515516101,0.0003015161562489393,53.14332221134255,0.9314095314714818,-52387.96643831351,5214.592882116109,1.9811716052575558e8,4.147255496096736e7
-0.0018300001,1.1468903371160326,0.0002903145377208999,51.929100944295,0.8378236372562673,-42870.83583124972,4242.38738745361,1.3517575133145767e8,2.8883314884484187e7
-0.00184,1.147191529431346,0.0002849360993501538,49.70841612215667,0.830075506146233,-38075.3248934523,3826.889987848002,1.114943351149038e8,2.3425655674789578e7
-0.0018500001,1.1478417655314075,0.000286695273439976,50.047633588589214,0.8367791103993338,-39624.18739194029,3651.517763709557,9.911249711343074e7,2.2661215310831204e7
-0.0018600001,1.148548766469334,0.0002831957919044622,49.62472988534983,0.7404804016390338,-33116.62573492922,3123.534794510525,5.6824979480578296e7,1.742972917797858e7
-0.00187,1.1491967181215708,0.00028348705214435087,49.06462816127025,0.7350316520141191,-30947.3331154188,2850.4988372996672,5.729511765803631e7,1.3412645139782883e7
-0.0018800001,1.14989856192476,0.000278642015314877,47.90210675281125,0.7666438734986426,-33602.6233923111,3195.048363212687,7.188793443078853e7,1.7928837740489967e7
-0.0018900001,1.1503927378636962,0.0002826215417818849,46.89126619002797,0.7521966886561041,-33225.7625122656,3140.4248107826943,7.646879544764581e7,1.7827982871000778e7
-0.0019000001,1.150855079949797,0.0002656310761908369,45.868095857818275,0.7177359705916504,-26565.40113501409,2513.476808841272,3.865718868048527e7,1.2311250925653381e7
-0.0019100001,1.1514923813224587,0.00027220427301944094,45.37617754683687,0.709948152280079,-28803.488452730908,2762.823396336572,5.346434477400324e7,1.6070178924519869e7
-0.0019200001,1.152522362734077,0.00027016713089926,44.27727541914733,0.6564138986573568,-23290.63659046881,2240.5472563225026,3.8511699209681325e7,1.0429183843200246e7
-0.0019300001,1.1526768579560724,0.00026645978163808307,44.08947399006867,0.6650191363200235,-21524.68076526193,1915.9704817297031,1.5185686360713286e7,6.764797186392692e6
-0.0019400001,1.152911265626792,0.00027586848360121443,44.100273716243876,0.6515515448307789,-17318.103075330022,1872.8804196642386,1.3232090882123053e7,6.687601422651622e6
-0.0019500001,1.1538153454815747,0.0002783160146377454,44.731783915241664,0.6627232146334555,-23413.414275761508,2045.6325428160444,2.4315961505915318e7,6.981758380881222e6
-0.00196,1.1543871720438028,0.00026888045626891185,44.11836504197225,0.6485729645258869,-19800.22690214453,2011.8031404929502,1.5549027458911717e7,7.367862549514876e6
-0.00197,1.1548932660603144,0.00026740674323448446,43.80204883797149,0.6283723763601763,-18832.98394933809,1913.1891199589122,1.696886547997865e7,6.544225508400318e6
-0.0019800002,1.155491834761784,0.0002633475369001911,43.623967501500964,0.6393388524298579,-19916.307920077394,1945.6113120386979,1.4086892459164442e7,6.752412261674291e6
-0.00199,1.1553708812267154,0.0002573005537723772,43.12569201078584,0.635377308962764,-18767.839112787544,1897.604451563402,2.0867988802184854e7,6.559342904608779e6
-0.002,1.1557129443887764,0.0002735113424234611,42.88406621898077,0.6511416608032775,-17738.733519815196,1983.6316079588826,2.5946792778108332e7,8.047373788060061e6
-0.0020100002,1.1563378224926388,0.0002662867051271919,42.46041367496943,0.6552783768665345,-18437.38163228451,1924.056250832661,2.4929653242916144e7,7.350190293318245e6
-0.00202,1.1564631716683254,0.000264213100095264,43.77148153894995,0.6225017463427384,-20580.81201606024,1898.723482870888,1.176364068562621e7,6.810823491155603e6
-0.00203,1.1569190559145044,0.0002669739038852099,42.38651186699793,0.6318984322022388,-19078.51466044427,1906.751847953813,1.848182133452603e7,6.787266598086686e6
-0.0020400002,1.1574823034238495,0.00026991881124724843,42.354496393456934,0.6231185875571361,-19012.699417357868,1810.9043392105184,1.4219232250972543e7,6.434932744268034e6
-0.00205,1.1580756534126344,0.00027181987111485844,41.884908373935126,0.6131393094546534,-17949.544843924694,1952.0412652013074,1.624669899356367e7,8.066140089199787e6
-0.00206,1.1584429530988725,0.0002634433998644261,41.7920244334427,0.600423740161274,-16398.260152873347,1807.418415580534,1.5609939909155203e7,7.499321050047593e6
-0.0020700002,1.158625404857461,0.0002622862999036899,41.05891288533455,0.6207270080937333,-15867.02307212037,1884.6135712455152,2.6232056352240726e7,7.779559539749599e6
-0.00208,1.159432956643468,0.0002546356712455314,40.919455350393434,0.5804645409522182,-16938.419247979873,1639.2555903229566,7.795547368195977e6,5.057748539967355e6
-0.00209,1.1596671774729292,0.0002568321027493071,40.88412273744574,0.5742680764538096,-18091.50109998481,1754.747459393732,1.6194307356644776e7,5.849812720147166e6
-0.0021000002,1.1597584687308824,0.00025683835606925916,40.78547532926302,0.5832057060676484,-17620.00965391724,1937.5307678757517,1.532566247243939e7,8.661493249454288e6
-0.00211,1.1606405893371607,0.00026499564437067717,40.27269088829126,0.5926075310545779,-16584.04275881651,1789.3195672938866,1.832211299281385e7,7.245636105191485e6
-0.00212,1.1609973100874307,0.0002687318845533803,40.39035905798655,0.5918147701668242,-17071.926967420648,1707.2782164533558,1.299708132660751e7,5.654900627783597e6
-0.0021300002,1.1611744743715855,0.00027024228858945536,41.75142863439817,0.6017763704267676,-16196.800548753245,1779.1528779474236,1.4657274210458018e7,5.525130828684077e6
-0.00214,1.161562728032326,0.0002595542778712789,40.3908025662531,0.5679941661514565,-18899.3800082448,1751.3921995621588,1.6283836399768652e7,6.169531376857198e6
-0.00215,1.1622806870605764,0.0002660873847862395,40.2294088815655,0.572677815312435,-16233.673702772729,1678.7939752060504,2.0130605002463136e7,5.9046499202587e6
-0.0021600001,1.1627399451400364,0.00026050822702726933,39.077593110532895,0.5557710205235633,-16119.21344888714,1541.6962761455356,1.1226891001328303e7,4.900432409394383e6
-0.00217,1.1625855419478048,0.00025626502536673035,39.655660351742725,0.5881802227386655,-15220.339303205606,1746.267796795963,1.4894899836488344e7,6.240097757560039e6
-0.00218,1.1632676423094457,0.00025876510548579164,40.15820831912018,0.575991439649601,-17477.548215041712,1721.3797248617961,1.1848376675806407e7,5.539328495424681e6
-0.0021900001,1.163548283898384,0.0002526703302908384,40.31445216505571,0.5859532155998867,-17683.672211009176,1767.332267247596,1.114831877535623e7,6.989378890360145e6
-0.0022,1.163829042466406,0.00025866534419038734,39.31536442003809,0.5728834447700119,-16339.860224412318,1658.415790873249,1.6213243862945274e7,5.477892742420391e6
-0.00221,1.1639789805170537,0.00025563169740274296,39.58756878239195,0.5794071139011914,-16320.96275196246,1629.665105990515,1.1513735143403508e7,5.099343221643929e6
-0.0022200001,1.1645696014772753,0.0002495500898052463,38.54644965044083,0.5496071011995257,-14152.227155980067,1510.682193664029,8.935967588407798e6,4.967951472879081e6
-0.00223,1.1651317369014496,0.00025460110153741007,38.46694591936871,0.5508043417209282,-13412.84959280827,1429.6272099265511,1.1963180261430468e7,4.336157091767865e6
-0.00224,1.1656990692930016,0.0002462133799864253,36.95536408466448,0.515615225592497,-12793.439622922415,1381.3342616852174,4.217444863297889e6,4.341125508064842e6
-0.0022500001,1.165948419786834,0.0002586983125576858,37.98444052600952,0.550963852120381,-14138.160487266463,1508.1798801497143,1.241295146130149e7,5.117949785038557e6
-0.00226,1.1662475786150555,0.0002538096505058075,37.99378580859603,0.5843818242898924,-17044.889097031388,1766.9450083679908,2.002341649199998e7,7.500173545471214e6
-0.00227,1.166820595878828,0.0002565089084971067,37.864616662920405,0.5446496312006116,-16547.7837931024,1576.3870824175046,1.0943487392036997e7,5.9432668448438365e6
-0.0022800001,1.1674313632915505,0.0002567191802125524,37.665273606409635,0.5397998336026436,-16626.08374640059,1765.1585083400896,1.2882491544834772e7,8.574980031573229e6
-0.0022900002,1.167799906475274,0.0002607098189307069,38.401000542148665,0.5625309353781255,-14276.391583597044,1714.9256109224943,1.5027223092015507e7,7.0120836825804375e6
-0.0023,1.1679137122079617,0.0002554139557975769,37.20552926160806,0.5281873963502846,-14308.583262084265,1550.9245072065573,1.1179210335145205e7,5.603769378726082e6
-0.0023100001,1.1682485498109263,0.00025057124839840536,37.57773062832195,0.5502249578692471,-13004.17109251092,1480.8502712239222,1.3272925567039702e7,4.874503372335886e6
-0.0023200002,1.168969898717199,0.0002540683633146029,37.84341807074521,0.5583828954625943,-17680.893823195278,1699.897021299473,1.5736512517744774e7,7.362912672396007e6
-0.00233,1.1692985043766742,0.00024576234152571825,36.82326088971886,0.5352617129128207,-12571.510882000923,1391.1112942245277,8.259421713843483e6,3.9113224418110168e6
-0.0023400001,1.1697981203432524,0.00024856862473604925,36.485997276732625,0.5150989370163289,-14389.82719865148,1395.594107348985,1.0169189151270768e7,4.357588766781322e6
-0.0023500002,1.170058796063763,0.000244912768202414,37.063365228424544,0.5242459934226089,-15792.075511763453,1665.4808288006643,2.092813719509128e7,6.423540377677656e6
-0.00236,1.1699973082010295,0.00025056640708861263,37.03402389777274,0.5454620519208211,-14364.864083481569,1528.9100140117198,1.058072206487403e7,5.7211635634268075e6
-0.0023700001,1.1702582948960698,0.0002595476539239144,36.45430059681047,0.5430601052892121,-12348.401761949262,1554.6148130710526,1.8096944718683742e7,5.444519490262011e6
-0.0023800002,1.171268243553283,0.00026466344139598974,36.29547218942137,0.5255412572255385,-14079.816901397497,1597.9098951925646,1.5209410298972258e7,6.733271858513177e6
-0.00239,1.1709976195919245,0.00025303619630786503,36.56230560796005,0.5057699041303966,-12691.814344529434,1495.2917889590085,7.777938593106132e6,5.359567403402996e6
-0.0024,1.1715504507724885,0.00025212059808693115,36.84913612282139,0.5204596624492989,-13841.883074643354,1485.5612254550933,6.6823762685676245e6,4.9349038341531735e6
-0.0024100002,1.171689295246282,0.0002401001694772096,36.094432473291384,0.5153018033640273,-12308.898537456322,1551.0346146828206,8.313888661049977e6,6.7355653603097405e6
-0.00242,1.1719828497567488,0.00023624099400039865,35.873189866460386,0.5158068046915019,-13091.334396311344,1430.1324384782465,7.84564133308311e6,4.583459269108839e6
-0.00243,1.1724042165503759,0.00024547251057255526,36.417105946286185,0.5164414439442919,-12490.235154369086,1448.5506265837778,5.964510162511906e6,4.593465371267368e6
-0.0024400002,1.1729390278197835,0.00023804508469821195,35.037686165901626,0.5163564816025704,-14240.586465453793,1414.145902116053,1.260904338921299e7,4.426069339368559e6
-0.00245,1.1734142667302907,0.00024440118377261105,35.57001148906677,0.4997157315368235,-14586.979576115342,1585.3774589069371,1.7465965578202736e7,7.170595342320311e6
-0.00246,1.1734467186302364,0.00023830961613808348,35.69538747515627,0.5106774684118934,-14711.425541483115,1602.4038233661688,2.5123784867972095e7,6.5311763961507585e6
-0.0024700002,1.1737192259326361,0.00024125482787269912,35.76287155767524,0.5365428912371678,-13867.584524393893,1671.1672904015677,2.0913913568586826e7,6.604521586558485e6
-0.00248,1.1741222961403337,0.0002506833373128706,35.96877294970988,0.5402662128528198,-12786.062133518002,1623.0856970975879,1.6218198770373482e7,6.507214194042594e6
-0.00249,1.1745203222702456,0.00024287796844896527,35.292305194001216,0.5207669513190869,-15650.493383595121,1507.2895746190438,1.7369629285336763e7,5.4965553957741605e6
-0.0025000002,1.1747708546950792,0.00023680101943413605,35.409442980973644,0.5114338213052363,-12830.378421900585,1238.7521493541003,3.8512294823128665e6,3.536457412850269e6
-0.00251,1.1755928396026512,0.00023277871200782667,35.59858755361721,0.509796674525186,-13250.223949992986,1450.1032446586137,9.512906426591285e6,4.9143572672108365e6
-0.00252,1.176029049022485,0.00023617587760323217,35.16604710675875,0.502810113524908,-13522.343554919327,1421.7757212927243,5.927519342528815e6,4.886565535601239e6
-0.0025300002,1.1766667060419587,0.00023751887066565948,35.06092714569475,0.517623412139542,-14191.954810842519,1388.21123343349,9.621078545818847e6,4.260264355451088e6
-0.00254,1.1767895987342563,0.00023734143928097213,34.223065892242644,0.49812752398080923,-11403.851191746775,1306.2114220579408,9.799955490060112e6,4.0560787253024583e6
-0.00255,1.1767855696973724,0.00023903909807862763,34.97379476680012,0.491778525508179,-13535.702463584514,1400.2052756051582,1.2918748570780795e7,4.853162166503999e6
-0.0025600002,1.1773224541556122,0.00024462077275816266,34.19856391024912,0.4976839586886241,-13119.369271779802,1379.0299106319494,8.96690322783267e6,4.259256916786675e6
-0.00257,1.1772678638442153,0.00022932190600044678,34.08774207092151,0.49964443302414324,-12821.535758375543,1432.469263122947,1.2241298760565784e7,4.816006343597288e6
-0.00258,1.177593996174038,0.00023917582732754566,34.90024051003512,0.49625309401576795,-12311.501005677743,1297.9165208176253,7.066100540596855e6,3.973953733646589e6
-0.0025900002,1.17770641545689,0.00023763098275163028,34.399238903974734,0.5003047689356577,-13868.323287322482,1491.8399478353779,1.551187335080281e7,5.35260098549204e6
-0.0026,1.1785237537136544,0.00023120599102684867,34.7803332948827,0.5024539083722441,-9454.519509679547,1317.4465260970526,3.8675262100946247e6,4.313541542069141e6
-0.00261,1.1786513321732977,0.0002275702656474585,34.28593241306384,0.4713208433330396,-12311.48814503101,1158.5437291078372,1.0308523584898852e6,3.4953400711020646e6
-0.0026200002,1.1791421643119628,0.00022554675500275994,32.56600325851522,0.4703489305014169,-10278.480765963986,1240.3311129375497,5.214740430632202e6,4.184529770298573e6
-0.00263,1.1795478760601592,0.0002301694077465536,33.103255878356556,0.49456215600315906,-11040.01726006193,1230.1555075387917,1.0020622054804247e7,3.900663491840663e6
-0.00264,1.179540939735641,0.00023304570470476622,33.36065463558216,0.49004777850218084,-12916.09212109384,1578.689386822041,2.0307193985948723e7,7.906639165749643e6
-0.0026500002,1.180208358255215,0.0002374001082086087,33.194852172301715,0.5119933628501622,-12929.36507469091,1529.8157277556402,1.9824587396067e7,6.316038479156884e6
-0.00266,1.1808263540567663,0.00023553903586747153,33.06197949750699,0.4958222730182674,-10691.456036306487,1290.0986993915035,9.302574943882147e6,4.3902116721995985e6
-0.00267,1.1807381528682264,0.00023538371602588854,33.838810101661764,0.5024192817744592,-13706.158126253466,1447.0737080046094,1.7220726735435456e7,4.802695688583526e6
-0.0026800002,1.1811085239510886,0.00022833255696035434,33.35229429050265,0.5170373207090342,-13060.69383648726,1504.9895077882509,1.6149606599946959e7,6.811595621120338e6
-0.00269,1.1813600892305902,0.0002258463903103534,32.720877380452556,0.4779118329374031,-10938.147933640748,1316.278036187307,1.3554431830268046e7,4.711218021380228e6
-0.0027,1.1815761261300852,0.0002300845410671313,32.33228239546058,0.45985195585727295,-10478.426937508599,1155.9848876680526,4.923441419893919e6,3.241406060286767e6
-0.0027100001,1.1820122273941756,0.00023452936298739015,32.8938116909274,0.48308736543637165,-13156.401842189081,1364.7505769506483,1.2732192643396484e7,4.985720346425565e6
-0.00272,1.1824204449910574,0.00023801303983832743,31.69978980710998,0.46977940731700757,-9524.743966682961,1245.9506126164172,1.334478488263626e7,4.0661641547698565e6
-0.00273,1.1828107191215005,0.00023341208525021353,32.01613983120123,0.44848272002896955,-10266.268795455004,1187.8693231463808,8.82134137308626e6,3.5353760925736586e6
-0.0027400001,1.1833587216275956,0.0002259805998220066,31.899888937164555,0.48934046025451666,-11739.67974140376,1456.4105521775755,2.049420624906999e7,5.271549458762923e6
-0.00275,1.18356426861047,0.00023143921200186526,32.008979069845445,0.4678392966543743,-11611.77218485843,1124.0217050542665,7.962081404991478e6,3.304326433636392e6
-0.00276,1.1838502415980838,0.00022899839882408395,31.904757353948288,0.467488913241253,-11558.730703171488,1393.559744367396,1.4712220851522448e7,6.274177511710126e6
-0.0027700001,1.1844783921562356,0.00022433515954420485,31.983241911069232,0.47500373075753216,-10557.967903924991,1406.1724405920056,1.926476453063333e7,5.503682088911433e6
-0.00278,1.1851198032656656,0.00023162441628709926,31.537554495581407,0.44906932853680886,-8698.854104984552,1135.942626394727,728026.575710386,3.271939526573555e6
-0.00279,1.1855783953337238,0.00023110045708298695,31.41121399186402,0.44512771114764116,-8676.145552083344,1078.903378819097,3.9341319633806203e6,3.09009836848156e6
-0.0028000001,1.1858534125656317,0.00023174224591877198,31.062690574420117,0.44634269930195897,-10528.124571043354,1128.8734715077824,7.0579279966236325e6,3.4942470914233997e6
-0.00281,1.1859377995365186,0.00023497753428989042,31.602159578352566,0.45442443343284583,-11727.707157368704,1099.8447590190003,6.894273962059451e6,3.1454961049570446e6
-0.00282,1.1863864717561585,0.0002300920002027988,32.21728489679638,0.4531443122285793,-11536.994417196669,1155.1596861875776,7.202321262786635e6,3.0704144338784586e6
-0.0028300001,1.1862367754375902,0.00022539972385929262,31.90522477499506,0.4719084553749396,-12152.176735879675,1425.5821277469931,1.784274431897911e7,5.832437020572052e6
-0.0028400002,1.1863559330728095,0.0002263522791779776,31.19845718577753,0.4450091907545208,-9225.003831506612,1148.5433693259852,6.477408989623446e6,3.5836542186261024e6
-0.00285,1.1868278176146867,0.00022634369605649716,30.4675370677409,0.4187195393277381,-7045.589481794906,1010.2726105864041,2.1314111639453685e6,3.536896792005961e6
-0.0028600001,1.187105117679466,0.00022757637398529535,31.227802123220343,0.4268701988502173,-8243.87624400341,1255.0211755989596,8.313026934655446e6,4.774302925510172e6
-0.0028700002,1.187316570027845,0.00022400111050478527,31.555535764226224,0.4473187178233365,-10665.278160154112,1136.7211812200771,4.450778518117533e6,3.417554791533695e6
-0.00288,1.1877066667720362,0.0002187749103960097,30.644858199908224,0.41030608639268534,-8549.358978677164,1015.6477946377319,3.5376550096883983e6,2.744088477444689e6
-0.0028900001,1.1882518582627413,0.00023873952297153296,30.699151418776264,0.4387681764756348,-9157.401611853797,1162.6450160248166,8.149846697277271e6,3.652842858006557e6
-0.0029000002,1.1884879253336234,0.00023158981419094742,31.041481665031757,0.4448989018859985,-9949.284216931377,1120.5654852778498,5.421279188999733e6,3.4447510702949273e6
-0.00291,1.1884367989276878,0.0002201541309065111,30.583805066644608,0.4677891132928986,-9295.097460044006,1098.8286563668028,1.0244183110453648e7,3.1564479612911306e6
-0.00292,1.188783941366894,0.0002254303307083998,30.55746619317538,0.4521767130125932,-11303.788549552328,1182.523077236443,9.28069869466854e6,3.8508203286879663e6
-0.0029300002,1.1893059008327365,0.00022441517432971432,30.306545996924807,0.44243271616481034,-8265.98313325584,1138.3805518633408,4.68064345927274e6,3.4488676419264097e6
-0.00294,1.189685874605295,0.00022910741613391098,29.76457975370403,0.4251512933754761,-9982.578713363417,1101.909170319777,9.183543708207969e6,3.251367976047192e6
-0.00295,1.1900649523386666,0.00021933836950633164,30.121384172645023,0.4113395317795312,-9852.5208005101,980.9927996920422,1.993565992502523e6,2.540469166682141e6
-0.0029600002,1.1901598883114315,0.00022318575626445575,29.949810565187185,0.4115954656821332,-8621.607623010295,961.6979869262852,4.144807620930536e6,2.579162908659949e6
-0.00297,1.1906610144214864,0.00022077618529792688,29.467303817393134,0.41812477643088863,-6576.089079031244,971.3142852364532,3.181790211084179e6,2.5831380173375946e6
-0.00298,1.1910935985654092,0.00022250204587992862,29.264106640119955,0.43022266946045706,-7301.404818694496,1082.7531736932983,5.042826556805514e6,3.094640665913357e6
-0.0029900002,1.1910422318383198,0.00022163435073504202,30.11210012592837,0.4517999203922787,-8098.803633175696,1079.6334542055429,3.334060327508942e6,3.2739127867303113e6
-0.003,1.1914573290834154,0.0002228668777517814,29.246252358584556,0.412900805128158,-8357.373034294546,1004.6967688687743,2.033846464453143e6,2.64325430735003e6
-0.00301,1.1917154336330482,0.00022390396200180156,29.62296774287381,0.41852169042899934,-9488.694039698521,1185.5016782697405,1.1852589768260831e7,3.8513834199802713e6
-0.0030200002,1.1917835319599166,0.0002261516666097471,29.469264936694838,0.41056388877990196,-8676.73190370261,1025.1714123204222,3.815873364034816e6,2.863846616951334e6
-0.00303,1.1919392762895513,0.0002202806497104668,28.944308545471838,0.41180318735429655,-10476.101773801476,1059.338001136519,8.889149223200973e6,3.534689707986404e6
-0.00304,1.1922953345262028,0.00022060134192201022,29.691806305866365,0.4564506070489951,-10259.70798046797,1164.3957035366147,1.014372463388784e7,3.625428198454674e6
-0.0030500002,1.1926411632732294,0.00021725573835372047,29.642642571589672,0.4221438858926658,-8277.701420613244,1008.9072025820429,5.820576523096246e6,2.531845768095301e6
-0.00306,1.1931765911693888,0.00022084153231556218,29.31413596849672,0.42247897399000217,-8498.696215975346,988.077961978946,6.461661318692289e6,2.538540576414595e6
-0.00307,1.1930987063483744,0.00022939175225304215,29.568325185076947,0.40842981419345803,-9302.708599880174,1002.7285616395131,6.209812123826703e6,2.757189890249985e6
-0.0030800002,1.1932267624836626,0.00022192070000507858,29.189042036294968,0.42648915956598393,-9470.384269287446,1039.7395528762918,7.2964992594391545e6,3.0958683752016886e6
-0.00309,1.1938658862026408,0.00022595950232343734,29.283980339088853,0.4348332218259104,-10013.546371960081,1141.5728264403162,9.218231615649903e6,3.7808142006142456e6
-0.0031,1.1940899072672593,0.00022542836121699553,29.147101242202474,0.4252253150938942,-9305.1535415307,1021.7444304414927,7.969775949665886e6,2.7372967190098627e6
-0.0031100002,1.1943442442634475,0.00021456488755890665,28.94845929768658,0.4290734190576803,-10310.917215232468,1067.3763219500008,9.893624680476513e6,3.1440598771186057e6
-0.00312,1.1948843980243347,0.00020458155434090544,28.591053924753872,0.40522045091829484,-8052.435514552457,937.9241283158674,2.4961108839824083e6,2.3210740019508516e6
-0.00313,1.194781537944652,0.00021439355206292262,28.760210818660468,0.4199109566519107,-6747.8070379712235,952.8220445950517,5.397250614089275e6,2.558975742601775e6
-0.0031400002,1.195151815473486,0.0002129699287602721,28.2935559203306,0.40900912424422314,-7338.495550808569,963.4474762850926,2.9253843649988435e6,2.9798361442088904e6
-0.00315,1.1959386920377144,0.0002238006489617549,28.805716123479385,0.41420236475832933,-9078.002607167837,945.3968239641688,463198.3364636267,2.3783778578188857e6
-0.00316,1.196045707215491,0.0002193843964766811,28.907080879871078,0.4165115472789734,-9319.592290203609,963.7340882508555,1.1455376558691242e6,2.338361345687537e6
-0.0031700002,1.1959916306760172,0.00021954429625241896,28.272551088169358,0.39446199068052307,-6801.158291673153,949.3455174566958,2.26959619172292e6,3.4442324097830094e6
-0.00318,1.196083149049555,0.00021097027071412564,27.61668293343851,0.3920063922065115,-7612.429176908243,886.436196469918,3.2869975621465864e6,2.195985389634421e6
-0.00319,1.1967473695536193,0.00021879125968260948,28.352200572186998,0.38709216819488096,-6791.98505609073,901.2061974962218,224862.43240410875,2.097281687131138e6
-0.0032000002,1.1970405469331733,0.00021794424199680516,28.129496878911265,0.399204338112151,-6039.36935987726,916.8130152935876,4.879470272702412e6,2.6252838095618677e6
-0.00321,1.196986485227455,0.00022004471763478325,27.45538481491963,0.38161788438855426,-6621.6490292920125,949.1231156706299,2.2431616909702863e6,2.916831063349354e6
-0.00322,1.1974658463509218,0.0002170247481541017,28.616460869778994,0.41264779486246866,-8720.187529133724,1022.5456461325767,5.356232779294648e6,3.2084168616133262e6
-0.0032300001,1.1981066565864962,0.00021142899435333906,28.03362233903441,0.3772797528780521,-8202.968218890685,973.3364185236909,5.0454195322269825e6,2.910138046940444e6
-0.00324,1.1984270224150186,0.0002151222603816043,28.38073665816038,0.4164872782398327,-8134.890246222112,991.9758121199432,5.3895228234938895e6,2.914835631769763e6
-0.00325,1.1987344697438813,0.00021579004697524975,28.062856238051896,0.3998125039984446,-6289.883750985918,887.2064467676919,1.8402324345544346e6,2.3976934631320587e6
-0.0032600001,1.1987536435507844,0.000216089627681779,27.643982679886616,0.39740595164502973,-7164.313408418027,914.354724901564,2.431024085116225e6,2.5182769856332713e6
-0.00327,1.199414166499951,0.00021001198440697075,27.725602756226774,0.3995053848419834,-7646.623993876679,887.737871160002,2.7524938013007473e6,2.3303134070793735e6
-0.00328,1.1993544434649546,0.00021034610490931475,27.286854328467847,0.3910708883311295,-6838.017041368646,886.6104887134401,3.9443333028899557e6,2.4968746091028466e6
-0.0032900001,1.1997395091156835,0.0002095910670211946,27.20410512516185,0.4060799372801575,-9302.555865201472,1106.9717701005425,1.1702056956125172e7,5.166757117432344e6
-0.0033,1.199923058762571,0.00021816470240721884,27.21019609037928,0.38183937510228616,-5937.212669507565,867.9600910472727,2.817776303637128e6,2.428874485025124e6
-0.00331,1.2000042232300492,0.00021249185473455823,26.81702164536064,0.39810706880567187,-6771.643524759469,952.081829639302,6.816959357771015e6,3.550012281839223e6
-0.0033200001,1.2004915241098466,0.0002143436136952189,26.902393141860653,0.38712563374078074,-7768.097694246339,966.029135181711,6.971665035658303e6,2.782594770054036e6
-0.00333,1.2006820145657895,0.00021780760350245844,27.170891328658197,0.3867833782417637,-8031.103649684971,910.8412929031037,6.636333317303326e6,2.2783039141578856e6
-0.00334,1.2010364008646934,0.0002178752378549882,27.098621698880734,0.3865828233499451,-7937.940344168124,914.8995934324167,4.455682182626146e6,2.7796703858272727e6
-0.0033500001,1.2010787480904497,0.00020868549137865414,27.01608860498062,0.3856543682249394,-6557.493645474475,860.835165852857,3.9837775202825093e6,2.376974065246508e6
-0.0033600002,1.201467595973079,0.00021474316669247874,27.35048702816636,0.3839595452106411,-5761.22828639023,891.7819490002186,2.378223167332769e6,2.426439667362255e6
-0.00337,1.2019192419579103,0.00021381116548882664,26.75961317378519,0.38661056914898384,-6562.545476541671,847.4673001311479,4.75822200617859e6,2.304703592940179e6
-0.0033800001,1.202135748892258,0.0002109085249222383,26.2464168672988,0.37097565035727337,-5849.01965944434,820.412757169626,1.8447143757248763e6,2.2875418960795244e6
-0.0033900002,1.2020271816256944,0.00020693647149599758,26.683689196101724,0.3872587637844981,-5467.18266481138,841.1454150230658,2.9247718924639104e6,2.021170137476345e6
-0.0034,1.20224493319297,0.0002208065212535899,26.617790379342807,0.36295346378439947,-6654.88953704342,834.4582889834837,1.5201960994875962e6,2.012394483867987e6
-0.0034100001,1.2024830505514148,0.000211908966319324,26.618314772370702,0.3869327979641605,-8048.298808210506,937.0517936667952,8.543734488745617e6,2.594157713014323e6
-0.0034200002,1.2030131965145159,0.00020479005584144607,26.10262801172679,0.36514625269024986,-6430.8125086272585,801.8518067485527,1.7031637379557113e6,1.9713605935538327e6
-0.00343,1.2035313021290879,0.00020529490687489982,25.99100230349756,0.3678884259190321,-5960.986320284716,823.7280553212489,2.6522504359884053e6,2.0313004496110103e6
-0.0034400001,1.2039368384973606,0.0002107894998476776,25.879125578542514,0.3757087551533208,-7101.897440117853,811.4128827698732,2.566332187171663e6,2.0441034373186028e6
-0.0034500002,1.2042774535679646,0.0002101569820530366,25.914735945084583,0.3734942405242194,-5527.553264148871,900.788804770153,4.263086067259528e6,2.462741180457312e6
-0.00346,1.2045875455747477,0.0002098748410261999,25.749117235839655,0.38183885916664734,-5613.844300619319,812.7918596953996,3.456271348010225e6,2.0881951943597149e6
-0.00347,1.204390658988036,0.00020736439970710856,26.02717182851527,0.36435924744568343,-4184.4129515454,827.2388632887812,2.7988688689244287e6,2.176346538168317e6
-0.0034800002,1.2047875817772167,0.00020720323290934344,25.47140174107324,0.3725588669485104,-6310.820563989093,791.4290848624157,3.7662710590053513e6,2.0725433178992923e6
-0.00349,1.2047405907797253,0.00021969206292862692,26.338405224999,0.3685893618086631,-8318.535298083663,837.7944326424642,4.432835792155942e6,2.1136873493770114e6
-0.0035,1.2048808208687876,0.00021760814837321012,26.055239896240476,0.3607004468004461,-5991.066493834603,807.8012894048131,1.6293598034061769e6,2.0062106152651266e6
-0.0035100002,1.205259132274582,0.0002033545075422344,25.752396219636168,0.37744114353899916,-6115.742762679364,825.1937485763968,6.12795340327377e6,2.1499921882601352e6
-0.00352,1.205771327616778,0.0002081828426775361,26.332616122274004,0.3509917153854639,-5750.230297195759,791.4743678712124,-1.4814137858938996e6,1.7735270637282198e6
-0.00353,1.2059617781623442,0.0002071563903685457,25.50277068840218,0.3609022113055038,-4990.730608155415,812.3511641750148,1.1075957469034034e6,1.8479282259008898e6
-0.0035400002,1.206249912341773,0.00020772335236058712,25.92070202805706,0.3672630346789822,-5428.015416147554,803.7232023146443,2.5763266216791365e6,2.2674218441935955e6
-0.00355,1.20667820917047,0.00021027461432081838,26.20872837662466,0.3644969846340937,-5810.0333424599385,801.1270521821513,-1.0828008349657424e6,1.9415933628802334e6
-0.00356,1.2067541341414174,0.00021829797254875572,25.83634542566257,0.36138893929528604,-4715.685091479738,735.7557415664735,-1.2037167994636025e6,1.6329851922890171e6
-0.0035700002,1.2070903965076862,0.00021142032144526177,25.692172247704605,0.3701607431767989,-6536.347175054655,845.7541834703278,3.773211108874578e6,2.21107969444504e6
-0.00358,1.207442139154222,0.00021112217332747954,25.713010756419006,0.36505652462530414,-6356.8081500603785,812.2190845433103,2.6952422718230607e6,2.1390318932656967e6
-0.00359,1.2075305501526925,0.00020309240107751884,25.612869551426037,0.3553176949482263,-5976.569184298005,776.9651802512561,1.2857047689187757e6,1.753910642335344e6
-0.0036000002,1.2076583612769443,0.0002066812451165357,25.573185715425947,0.3745993413603061,-6200.302118608205,783.5048060952363,3.307804337079742e6,1.913035899810619e6
-0.00361,1.2081553743141873,0.0002010888833222247,24.925610605149892,0.34910785274275147,-6768.013291980176,804.5473638989237,3.610289675932032e6,2.0283973594119675e6
-0.00362,1.2082266338948493,0.00020882957459967814,25.383209432022294,0.3601696155264248,-6742.698891077013,798.1095265645562,2.0383442537425978e6,2.3029960546837803e6
-0.0036300002,1.2088241624946672,0.0002005555131018563,25.094474844530115,0.35965195583650234,-6136.263543312323,779.4289748007346,4.178264459470418e6,1.9994721775116662e6
-0.00364,1.2089970783314088,0.00020377985655692574,25.81451569650314,0.3774788090383103,-5731.14556291978,818.1067671998876,2.0796899085439628e6,1.9514257144383395e6
-0.00365,1.2091271308235327,0.0002075810214804893,24.46803361006836,0.3369621196217306,-4693.963492023457,767.5677549133114,1.3458410178950077e6,2.0078733176205975e6
-0.0036600002,1.2089213704851849,0.00020330554702829523,24.422209693711533,0.35159643341973296,-6368.059099826208,783.5360260950331,4.250577619777416e6,2.30689344019806e6
-0.00367,1.2095400099204956,0.00020766287169335953,25.249657644817326,0.350830879339775,-6106.240755324368,816.7290593731972,3.2173326014627474e6,2.185396575503882e6
-0.00368,1.210083073270834,0.00020528091580300246,25.399243223471323,0.37670153831965686,-7477.6665167024175,1076.7828390874445,9.465192688901287e6,4.7087165071771005e6
-0.0036900002,1.2102810755129885,0.0002055059571042413,24.890419430421193,0.3582820832346517,-6277.560256435152,799.1045119370292,3.6868149500759044e6,2.2038587757412163e6
-0.0037,1.210362606839852,0.00020861357770117037,25.11183837057237,0.337252053030348,-5761.050932333176,774.5393452221706,1.7814378220900195e6,1.942126523096962e6
-0.00371,1.2107134016739645,0.00020452897313923848,24.660393482821235,0.35056483396856836,-6117.519252124225,773.4647723052625,2.557307066860608e6,1.864728570127086e6
-0.0037200002,1.2109710507778229,0.00020076379892946202,24.445762839629744,0.36380283096014354,-5938.334081103332,897.4258416286976,6.975222456451588e6,3.3494903556904695e6
-0.00373,1.2110645941819453,0.00020510266309604132,23.95354308415035,0.33635708807334674,-4081.3967856158633,671.184559818564,-1.5698132395576595e6,1.4443521073300175e6
-0.00374,1.2110896416137769,0.00019531926272739873,24.25183180526917,0.3567991017761721,-5636.5805942784,787.7511283207742,4.950699145841778e6,1.9613042689030613e6
-0.0037500001,1.2114291644556614,0.00019779480048636222,24.526656599556553,0.3504011694921434,-5598.704409962168,760.1068430665779,2.4999101210714234e6,1.941763812433671e6
-0.00376,1.211725442328673,0.00019515334900270485,24.219489608026766,0.335299606202172,-4654.645099412749,725.2831239289782,2.0048002349001248e6,1.6951336504708037e6
-0.00377,1.2122567239346784,0.0002047620810619824,24.36735514989948,0.3442576126711539,-5293.318265966463,786.6429743661848,4.7133561184031945e6,1.9550556349296016e6
-0.0037800001,1.2119149573994803,0.0002058029672315511,25.37602998852626,0.35737738803537716,-5046.950339969037,778.8411562046189,3.5658445754258195e6,2.0080832963073258e6
-0.00379,1.2121168665506994,0.00020525380289239707,24.66603712667314,0.35233246933138895,-5249.5634098959945,744.2107794124241,889809.9766383112,1.832567394090849e6
-0.0038,1.2126160433199384,0.0001943968220067142,24.51441792314103,0.35839601682318967,-6820.880617011457,803.396177453379,4.684020435715776e6,2.3270393154299394e6
-0.0038100001,1.2128981659139777,0.0001971588044549445,24.108414906206566,0.3428404776113517,-4196.74248589996,713.5526663188786,407489.489101643,1.6070670074459326e6
-0.00382,1.2132258537403258,0.00020196881739911084,23.926674920331216,0.34052160033395107,-5749.602724934357,708.4212028682675,1.2874941052103841e6,1.6146735403698175e6
-0.00383,1.2136862866964389,0.00019760100773348103,23.640554451118298,0.3380635549230125,-4693.768768972098,720.3401070322711,1.6713312164517778e6,1.8417862156294086e6
-0.0038400001,1.2138695215045792,0.00020756639073623139,24.051521686151,0.3337486804435681,-4987.730908746504,712.5544934923378,901848.1106441781,1.6216600431721518e6
-0.00385,1.2137552488399193,0.00020700550262951411,24.38227810470028,0.3546284685278977,-5630.056904263147,743.6706254165101,2.5581253061347143e6,1.7840984918546146e6
-0.00386,1.2144579300074647,0.0001956611736951228,23.586271788059012,0.3342667632295768,-6190.276814447566,740.5066161918393,2.1151547564030294e6,1.9821095520049017e6
-0.0038700001,1.2144659274744558,0.00020029891848277845,23.568662566374304,0.33131635929293723,-4787.551358089108,745.622102186876,2.540919947588474e6,1.905067578425079e6
-0.00388,1.2145413896594426,0.0001955491476784025,23.707101554652834,0.33187649217408105,-5144.256201377097,710.2526090490531,3.691183755600617e6,1.6832297533012133e6
-0.00389,1.2150955868527624,0.00019979669767942156,23.25462962033538,0.33840066050897094,-5413.803307252442,719.9327354384307,3.008842603440979e6,1.7908266435574829e6
-0.0039000001,1.2151480438145874,0.00019483275934143623,23.495987120729872,0.34751629678228,-4960.060923649358,797.8524794967348,4.1252976116805067e6,2.622767447559398e6
-0.00391,1.2155390177025742,0.00019520661537069975,23.24453127003974,0.3342946377871554,-4725.671271724446,682.4452461966999,1.943574479696995e6,1.6385205546320141e6
-0.00392,1.215952007290734,0.00019154908070550053,23.38582101867733,0.32361819966067273,-4468.763064485969,660.1409931298867,-128978.50700371499,1.4836433168965708e6
-0.00393,1.2161779346238732,0.00019892022105331037,23.770311061665712,0.33041617123800443,-5144.206197146461,691.7480411835119,1.0096231249367255e6,1.6297584899895971e6
-0.00394,1.2161668531888676,0.0001931554654563294,23.07810627598257,0.3491738833464901,-3934.8018576337304,773.3984772897087,4.89686170291366e6,2.762847927816373e6
-0.0039500003,1.216120588037019,0.00020374586310809183,23.42058913831669,0.3290630841835394,-4608.623035576054,698.6273690448514,2.249181820281405e6,1.6258215231589887e6
-0.00396,1.2165130239744555,0.00019694667463906456,23.29006791558805,0.31822277259086174,-5701.587238274151,708.3272705417052,2.1326690096245e6,1.604120361791613e6
-0.00397,1.216819373722789,0.00020865249580277805,23.52195046836024,0.32910887631534846,-5254.323223195467,692.742449074352,1.1857500367134723e6,1.7960641653179e6
-0.00398,1.2172077807242905,0.00020683076402774764,23.443158913850116,0.3335065877457316,-4661.173388434994,672.8901714364981,966735.243043415,1.5547724408971162e6
-0.00399,1.21710888211102,0.00019881148940567787,23.801674036194605,0.34136053708130254,-4222.817048603035,697.5405175574977,1.6017213386098521e6,1.592431525807503e6
-0.004,1.2174333380786857,0.00019205540106155197,22.91083758862594,0.33587315679257285,-4832.397432721672,727.7637430928602,3.3411666766079348e6,2.174104024699765e6
-0.0040100003,1.2176219165089635,0.00019720423175051605,23.061494276175594,0.322714360034636,-5121.179549678274,668.5183877144972,1.4945211097024316e6,1.7344843838160683e6
-0.00402,1.2179962105296542,0.00019858958095406382,23.76131321926987,0.34330254974026236,-4687.353000063793,689.8125925484029,752665.3758166226,1.5870992264063403e6
-0.00403,1.2182527060693427,0.00019837229648790982,23.279894401225505,0.32051655069774343,-5241.967047127634,693.8197939167061,2.5037773342800266e6,1.6680708899917211e6
-0.00404,1.2184918454696603,0.00019972541521675653,23.28802843695265,0.33095732695380414,-3789.7650020597885,636.7501953767475,979241.7427846986,1.5102251742000803e6
-0.00405,1.2187276442707857,0.00019476633324333887,23.340266982954176,0.32160830656336203,-5142.394253150436,654.9785378904149,-560090.0719851003,1.4664607989885344e6
-0.00406,1.219029599391034,0.00019924190444349632,23.2391627454992,0.3158075845170511,-5871.6782186058335,684.8673233699263,1.145324491653204e6,1.7514695543062107e6
-0.0040700003,1.2191505249235117,0.00019799723738911137,23.23289503280538,0.3494930215037531,-6266.560005881605,781.7597699478144,5.114339534967683e6,2.310237245810644e6
-0.00408,1.2194354990471112,0.00019794132365664126,23.088820359983313,0.33079374666904576,-4734.833446359723,766.6452562644703,5.101692966323235e6,2.248937764626722e6
-0.00409,1.2194656451391728,0.00018724607789865944,22.225795597525874,0.309135754007235,-3680.944578932783,620.8650923806397,574010.0316645897,1.444918030509057e6
-0.0041,1.2199828290960677,0.00018719776611861882,22.266754597346935,0.3214421374400828,-5479.1747445479195,708.0147860765379,1.8621695627124766e6,2.2562231314898077e6
-0.00411,1.2200350043170785,0.00019420381817690266,22.92751566689296,0.325896021168232,-4480.512308242226,628.0760870860706,256210.89723725017,1.493570669511584e6
-0.00412,1.2203458351882293,0.00019579565469944206,22.486350357961975,0.32142864106907565,-4527.899513223773,670.27155662192,1.14501034451278e6,1.764100287823218e6
-0.0041300002,1.2203084199661254,0.00019309573589823306,22.470967044353486,0.31959665550768546,-3651.935092511008,661.3608247755395,2.474456304483039e6,1.7343840986992454e6
-0.00414,1.2207308047286725,0.00019471298865294506,22.724082737937422,0.32021651183816835,-4320.704737599913,667.2873665269934,503233.0744834732,1.500590628442867e6
-0.00415,1.2211152059968133,0.00018943452475651736,22.818326618342304,0.3215725938305207,-4035.8273174019023,672.6367509984492,1.801653511660055e6,1.7022053770312811e6
-0.00416,1.2211121986570745,0.00019423514074577093,22.765733545250292,0.32782263033382625,-5661.613677747767,719.2438264249317,3.9607093289359086e6,2.0268933002751279e6
-0.00417,1.2211924600707116,0.00018638209951994905,22.354985199798566,0.31510143803996504,-4011.5358328483394,644.5590226527906,1.0541404578280824e6,1.4812950648900159e6
-0.00418,1.2215927959689177,0.00018662133357741557,22.036353612584445,0.3262817023087842,-5382.090749969517,757.5239760522296,4.503465908878551e6,2.226311071252502e6
-0.0041900002,1.2219477128350011,0.00018724232203721513,21.816203691284294,0.3056164807512519,-3677.7295305704197,591.0360977631794,132151.57020854604,1.386617129509176e6
-0.0042000003,1.2223911778435266,0.00019602015391386737,23.034390730298373,0.33167921016556984,-5319.871985289543,700.155608694388,2.729348144092443e6,1.7429361237143585e6
-0.00421,1.2225486097003897,0.0001989568176866679,22.171158040794246,0.32540984761715047,-4146.206062771941,669.7089373848294,2.218241046542782e6,1.6154817042199147e6
-0.00422,1.2228220261713698,0.0001994580599732643,22.141490402710232,0.3050982818010337,-3703.714073666869,616.4505103165159,648007.7950848647,1.387691677980693e6
-0.00423,1.2229702112131828,0.0001962934962821303,21.91056738408938,0.3254198455361641,-5815.7756585108145,739.7847459945391,4.220473907965146e6,2.2602735246267645e6
-0.00424,1.2230343228306733,0.0001940622947804595,22.38849689866926,0.31700383170300883,-4919.285202019057,617.2784646678099,1.1902197706582965e6,1.456757670051518e6
-0.00425,1.223282256010496,0.00018528026571357814,21.897631972121367,0.3022296857153732,-5254.1047965457665,643.8705025731874,3.521560775920805e6,1.7607191914338241e6
-0.0042600003,1.2233902181919638,0.00018669645810982013,21.726904578175287,0.2940480156291652,-4038.7681613670948,627.3226446168046,1.336569175541294e6,1.6025899338256128e6
-0.00427,1.2237686656328977,0.00019541847036309897,22.144552892314657,0.3114603200476936,-4171.883542400334,645.2399611706708,1.5487928362421459e6,1.4928279542273656e6
-0.00428,1.2238286552435649,0.00019204480252483773,22.04460078791134,0.31860505777337794,-4411.999609415853,627.3822267063871,1.388121315418248e6,1.6313464210467357e6
-0.00429,1.2241368934763044,0.00019892860582463201,21.71290686362473,0.3070623603482986,-4377.440048235572,675.0961897549574,3.3472299730459386e6,1.844932727167477e6
-0.0043,1.224512638136948,0.00019030529418123792,22.114036684496572,0.31186500538419515,-4395.538229129073,610.2447956208305,704905.393787252,1.3636307753855484e6
-0.00431,1.2242602176413788,0.00019024609578061609,22.35760944351146,0.3139069318536723,-4012.208002984756,672.7582572440534,1.7920624683780237e6,1.7786068954332096e6
-0.0043200003,1.2244996299440019,0.00018692108710912834,21.822436285917746,0.3138854320984761,-5343.482011167612,592.3730082727144,1.3296725322666285e6,1.4445755274353842e6
-0.00433,1.2247053965227188,0.0001872501911974456,21.025085761067405,0.2888538053716164,-4421.347370151599,603.4491049813303,2.970130792860817e6,1.4467751928981282e6
-0.00434,1.2252666903841003,0.00020011745694019522,21.760369625560134,0.307905505099637,-4813.437187749303,695.4590104136195,2.473345546466208e6,1.9251848436393905e6
-0.00435,1.2253596257417838,0.00019500445375287884,21.68685067814157,0.3095004457222458,-4434.830440164012,670.238164179621,1.621256853805526e6,1.858186449058026e6
-0.00436,1.2258193490713245,0.00018766847719144602,21.389477207864605,0.29848290377942543,-4026.9228896354743,591.3194574112059,1.0897043028935776e6,1.2551586459986155e6
-0.00437,1.2255956780440938,0.00018822153393777165,21.96743924190328,0.31697832968083606,-4892.572101284478,660.1404985338685,3.2509197723115347e6,1.6752247226438753e6
-0.0043800003,1.2259462335780036,0.00018791649789582298,21.59695149814932,0.30971449790819305,-5234.48178261282,630.2625221924284,2.47980776723099e6,1.4613726277511087e6
-0.00439,1.226201375945632,0.00019096255757492067,21.78971667536108,0.3086188749597382,-3635.0866092117367,608.9304588125013,547080.5283526705,1.5901886080541154e6
-0.0044,1.2265639050214079,0.00018725585749615112,21.24781926606815,0.30723213467502547,-3241.5430760473296,647.2326071567713,2.5219783607753455e6,1.7538320895341495e6
-0.00441,1.226666459074754,0.0001839952477425503,20.74141190435731,0.2918586982350627,-3445.3331608061562,534.8992307274443,381686.40414914413,1.1564021951883638e6
-0.00442,1.226850957738871,0.00018623570325154641,20.896819283005705,0.28524941700672496,-4145.114283208607,595.0386697268409,1.344573516147442e6,1.352211310286871e6
-0.00443,1.226867048862243,0.00018366245468912898,21.244826969811875,0.29231258469065774,-4822.348326999637,633.9773858503967,2.296996508544922e6,1.67153583812532e6
-0.0044400003,1.2271890608525542,0.0001880763052147096,21.163635021456738,0.29156105940028654,-4515.793769251658,573.2081640472446,2.5853551061419277e6,1.4016031922770026e6
-0.00445,1.2272665142537524,0.00019275072161400693,21.266841901852086,0.29296782764959545,-4471.867545572805,598.7175788942496,1.9242738531129966e6,1.430949867850247e6
-0.00446,1.2275736292995265,0.0001948370335069203,21.507160215103077,0.2961142684239995,-3112.978362231032,571.7846166142673,-575606.4280345087,1.255995415074034e6
-0.00447,1.2275805024661308,0.000187007544324626,21.383907129610506,0.31386135275279,-4384.445552896946,660.7770957480217,3.4873254444677234e6,1.6876054210447902e6
-0.00448,1.2274945792857939,0.00018760464783876081,20.809793978985812,0.294936877381986,-4342.588396474073,583.0497135503373,1.7144038559267817e6,1.4128336853559664e6
-0.00449,1.22799736443938,0.00018638740471328037,20.563719631283032,0.3019908074524871,-2626.0084597312316,596.1436854911157,1.5449459686440045e6,1.2996385901299266e6
-0.0045000003,1.2283729698077255,0.00019334982277780313,21.23617865930774,0.30800480471607905,-4248.328375194609,601.4361766064156,2.4089005793652968e6,1.351042041071491e6
-0.00451,1.2287170680245019,0.00018804964981178465,20.99577207087596,0.2870365010938555,-4257.727954170754,557.1913502358337,79739.86688233899,1.2446773080142913e6
-0.00452,1.228688775516861,0.00018709077388036094,20.935514760017277,0.2991706872524152,-4783.989351272661,625.7612148888485,2.5891051247099745e6,1.4990903323209328e6
-0.00453,1.2289888560765103,0.0001895741456075084,21.10711371788092,0.30124775062402825,-3940.3260425531585,618.5566818346657,1.6383662030409405e6,1.4939557845400367e6
-0.00454,1.2295304222208372,0.0001857440147395322,20.57779542725298,0.29038118577255,-3251.094909493887,583.6489885063996,2.245317498267073e6,1.3582587321883647e6
-0.00455,1.2300288387204161,0.0001832496165841288,20.329337179664478,0.29465062257905916,-2857.6006988974223,550.5746199106406,214907.5934034506,1.2644274631702872e6
-0.0045600003,1.2298125104795343,0.00018376251140968098,20.79293708203474,0.3043115668514025,-3940.3003244967445,618.7088202926262,3.2217653476721956e6,1.420840512035697e6
-0.00457,1.2300575518348997,0.00019475776199910796,20.83079540293443,0.2838958614499208,-3943.103316321408,510.1318492379339,-1.4033162900120167e6,934696.442077104
-0.00458,1.230320149978104,0.00019183904755757072,20.780463376713723,0.2995258835226783,-3982.9332229441175,651.7517707769656,3.411295302990391e6,1.9675681402280843e6
-0.00459,1.2304914734773367,0.00018234671127871947,20.075095185380942,0.29182896302718525,-3406.607418061788,539.407455833567,925445.5231106865,1.1164228965727796e6
-0.0046,1.2305950106050723,0.0001810110464327355,20.51736793230136,0.28642862176045,-3963.5117311814784,547.4728466481947,1.2981356573542457e6,1.2173524632879074e6
-0.00461,1.2308561510154001,0.00019228662038055623,20.54416711443176,0.28677919055161827,-2698.976738181197,559.0581155342439,1.884530743831898e6,1.1198715145373899e6
-0.0046200003,1.2310577687794304,0.00018623918040921645,20.68300349367401,0.27957901247317085,-4318.390197743255,604.5731760370304,2.1076473755913023e6,1.4042396883137275e6
-0.00463,1.2313868248648392,0.0001905640375910916,20.53673952116938,0.2976105480206505,-4068.4147344903968,596.8041123462327,2.314693046606893e6,1.4023921799976241e6
-0.00464,1.2315696423532978,0.00018565864350969622,20.88541745439916,0.2996336962368947,-4334.251632090206,597.686339455993,2.3398156646195203e6,1.3171987735909459e6
-0.00465,1.231723668392266,0.00019097042653183432,20.534547473383753,0.2754860099415182,-4007.5526073620717,527.6384558996667,-1.0049786850750288e6,1.0736352882056416e6
-0.00466,1.231732033239779,0.00018334852691057632,20.144159109743626,0.2754877006976758,-3483.046327891441,550.5999603502324,1.0202401494008694e6,1.2350090606292756e6
-0.00467,1.2320965979638103,0.000182256257803052,20.09598450236989,0.28583045710988403,-3358.3373276664183,582.7647141267817,1.7730400438153422e6,1.4683242726627395e6
-0.0046800002,1.2322051116618764,0.00018364244235906165,20.549531574646824,0.291347708477508,-3633.2861895147917,621.8804596053108,2.3486980308949063e6,1.4829588827027117e6
-0.00469,1.2322784829660713,0.00019059974105100586,20.40309677550774,0.29615264770832733,-4626.491694607884,624.0362474534173,2.7922755566573124e6,1.4181020957955963e6
-0.0047,1.2326684465524003,0.00018692145517063295,20.36713479010491,0.2843443204968116,-3183.928352659672,542.8202858939511,-827071.7716750137,1.300220489349003e6
-0.00471,1.2330337762853494,0.00017552254577363349,20.170966868427314,0.280724858575422,-3714.920191770704,537.7037607530776,378187.4669202006,1.163187267204889e6
-0.00472,1.2328916669738994,0.0001906507174324561,19.946240970000577,0.28570814951507045,-4167.142200384347,671.9419198943273,4.408176273699539e6,2.1708254418881126e6
-0.00473,1.232999100708735,0.00018571954315159354,19.930353521775164,0.26905255429369723,-3003.197831342793,542.7386632106021,236058.60260474417,1.3339495452516826e6
-0.0047400002,1.2334605966138392,0.0001782646561370336,20.355761125326747,0.2866807593450584,-3861.170869430908,539.9660367505528,329275.4413793861,1.1660090754090801e6
-0.0047500003,1.233637667896068,0.00017711966986523698,20.431130913367596,0.2847764063922125,-4062.5166973408623,548.5575683497536,-105175.06723187896,1.2315442066830227e6
-0.00476,1.2340251131486752,0.00017566442181235373,19.673523574905616,0.2889661664397639,-3255.6112547299876,570.7279673296067,2.8409854138037623e6,1.5014751744881568e6
-0.00477,1.2340804213640735,0.00018013397932602364,19.63106186453226,0.2711836756484486,-3298.690093096849,524.2185998542051,2.845285534651787e6,1.2006932989809238e6
-0.00478,1.2341315709836036,0.0001762067644531003,19.975159423442022,0.2856578376650958,-3260.8866862463733,544.2012750251805,1.7058308966679198e6,1.194066580075132e6
-0.00479,1.2344829673179638,0.0001784391410497736,19.56687033538894,0.2683845470013368,-3524.610251883116,649.2738505171225,2.096249556722055e6,2.5182809876493895e6
-0.0048,1.2348040595500243,0.00017786353870821386,20.17939793641045,0.28082713076064786,-2573.395475803021,564.2199664117893,764732.6014538478,1.2123310032948856e6
-0.0048100003,1.234860682164411,0.00018130695706813235,20.079563887366437,0.29078318602386755,-3426.8797654180107,526.9018148707598,1.0384479161554694e6,1.1782863605170299e6
-0.00482,1.2349531962311702,0.00017075672887256925,19.615723553421585,0.2719591908812763,-3554.58717704853,499.12680237314345,-815833.025104778,1.0389858227967136e6
-0.00483,1.23506000732968,0.0001846840684416649,20.07324252597792,0.2798697690365359,-3630.757808537837,549.6822153313487,457787.80888836784,1.2657553976253776e6
-0.00484,1.2358343938879621,0.00018679657219927844,19.99982179453755,0.2859985198825956,-3305.635919963313,532.4778486741732,1.1355301958668674e6,1.1214867425076885e6
-0.00485,1.2359102874712933,0.0001813111098490022,19.923287388633415,0.28857264508092456,-4549.925736465962,563.7515837085663,1.0149210109221917e6,1.262844295483252e6
-0.00486,1.2358649291316475,0.00018339618405962345,19.383658116954997,0.2704545461226191,-2965.5903859478763,483.5847830437635,437175.3755188763,1.0413471122871647e6
-0.0048700003,1.2361271318503353,0.00018251510620093253,19.457765460645785,0.25652364296924807,-2960.880774839991,520.0506196950897,88067.94775356175,1.10991678291349e6
-0.00488,1.236218511132613,0.00017808306748873568,19.750310612865473,0.2819090945240236,-3609.3661948720096,633.114655168869,3.5240071148356744e6,1.9334330764192117e6
-0.00489,1.236630316400114,0.00018203895296017592,19.658726278808366,0.27819316217396967,-3161.4809617768556,494.63022105476495,-1.0846832622975255e6,1.0448853200158862e6
-0.0049,1.2365529801414954,0.0001809684562509547,19.26377072970333,0.2679264841676838,-3923.5703038912698,537.3823364939534,2.8495627179417694e6,1.375715244171937e6
-0.00491,1.2370085311430281,0.00018040848653167222,19.49513464024506,0.27119583557244314,-2937.459174408778,495.5089285289188,679227.7181663007,1.0482093576447432e6
-0.00492,1.2373365197778903,0.00017462185320234725,18.953817328357108,0.27622006864280196,-3463.51286709383,507.1638269947936,1.1994411106488777e6,1.0160099440330171e6
-0.0049300003,1.2372370832393458,0.0001822134505949177,19.348280099919155,0.27566902814102046,-3669.271870133847,585.177638794185,1.600529916554239e6,1.7174880424763064e6
-0.00494,1.2372035761861602,0.00017446354904331236,19.12153409718119,0.28399534569025614,-3760.8501382036116,507.72815108070046,1.4735106905366208e6,1.0489534005905557e6
-0.00495,1.2373642970467076,0.00017808461872143665,19.211416907084285,0.2698341652821468,-3640.3987502894647,529.1539815223101,1.2979234365917726e6,1.1700645236758257e6
-0.00496,1.2379516526930507,0.00018330255330767197,19.582172965698202,0.2660150621605544,-3900.8956401203545,537.2528153143948,2.120813960794593e6,1.2996683618719496e6
-0.00497,1.2377449278855872,0.00017458758147635386,19.224286222420385,0.2778176280558815,-3723.9844821750944,567.716724628735,3.437176399551805e6,1.1857040598423805e6
-0.00498,1.238050028258668,0.00017473404759165063,19.834845103406554,0.28452855194592025,-3195.9321388391563,540.6302041999472,1.4858970896741454e6,1.1434687240823053e6
-0.0049900003,1.2383777666358216,0.00018163791992504338,19.178146162823136,0.2570119715627461,-2959.146644654754,502.12500454795236,664713.1320964071,1.0797976026113895e6
-0.005,1.2384561060612995,0.00018333585588914509,19.369306661714422,0.27830490201655034,-3291.010174352952,524.586111739486,1.2443244760487864e6,1.156377937744312e6


==> anc/Figure-2-4/d2_L510_rJ0.62.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2390818663468903,0.00018171881725149872,19.028259596850514,0.2766938526751968,3325.775643617283,548.7706381504643,1.2226963294213638e6,1.3901954211025268e6
0.00499,-1.239286856670481,0.00018427340986026773,19.263231185801065,0.26957909771973754,3062.8914824158664,542.0937754604079,1.7735511111046392e6,1.088192449047794e6
0.0049799997,-1.2390605960665786,0.00017476574915075896,18.871264931308662,0.26774395771369464,3366.792964327539,466.7032707898983,-289713.1470784082,908000.2337766232
0.0049699997,-1.2387988481895578,0.00017626819469418386,19.178702569068978,0.2720876210023954,3207.3479321829077,474.0756231303032,-511640.72086624865,904837.0734229902
0.00496,-1.2387365134115331,0.000173706287804164,19.358837358304005,0.2763912354706768,3910.5720100110475,490.6370533517009,180565.0131306166,1.0285727468018008e6
0.00495,-1.2384653607252922,0.00017896207640790687,19.219188922624173,0.2727362404280909,2775.264359738708,455.26262109582865,-1.2324641698307104e6,935380.0086815113
0.00494,-1.2385449743547263,0.00016988913661705618,19.171701558966255,0.2686776799905115,3114.4834638361804,503.375643807307,799310.368530129,1.144303153917818e6
0.00493,-1.2381556946934913,0.00018100999617508688,19.18352223821001,0.27078556263731934,4084.706371910493,527.7473180231782,1.3079431140172437e6,1.3036793195259983e6
0.0049199997,-1.2377710837069662,0.00018182652230970114,19.353477148505473,0.2744865014476254,2383.8687314587196,504.5103887969877,378067.52666484646,954700.4251374356
0.0049099997,-1.2377237660343807,0.0001826481206246908,19.156215521131717,0.27309795893393796,2751.389583900927,525.3900158980802,722583.6633835632,1.0477052941689664e6
0.0049,-1.237407365885241,0.0001869491864528158,19.530435058068676,0.2868085021366505,3470.8283052686093,537.9158868993978,1.5899195159561173e6,1.2283707257380402e6
0.00489,-1.236886651987511,0.00017672727976625533,18.82120525166541,0.27890691356630576,3672.9182180934304,534.602086071483,2.546210489195022e6,1.327393934187778e6
0.00488,-1.2369277573182602,0.00018146925434955592,19.071597742314047,0.2726397693380769,3816.4864778130195,511.8483591775445,1.3762880725648662e6,1.1478254860714534e6
0.00487,-1.2368481804953468,0.00018255926118086822,19.605244156954722,0.26894685798638623,2913.6230142947875,527.6357721189992,-985675.1261547384,1.2945334189812636e6
0.0048599998,-1.2367996144708024,0.00018121206018670638,19.339328502473144,0.27400200104777106,3038.6588698531746,485.7307597980585,37395.48274325442,1.0169375498237258e6
0.0048499997,-1.2365771263466585,0.00017963600229734775,19.228258552431193,0.2731357860894849,2488.7811748059194,536.8165652686539,773635.6801015066,1.467624061335276e6
0.00484,-1.2361744982850615,0.00018217477684813102,19.81129212274525,0.27762978359565305,3184.953451957173,484.1399040461947,-1.6222275696439252e6,1.012312213443349e6
0.00483,-1.2359230047118779,0.0001768476754166768,19.512044109097673,0.28031142027828504,3638.3412941711604,494.74209066237,207047.68802973547,1.0313815340813623e6
0.00482,-1.2357896874488536,0.0001785043741933121,19.479042721760216,0.2728104033192214,3008.661095498689,542.4383145400795,2.0385179747123586e6,1.2081326226105243e6
0.00481,-1.2354646963865523,0.0001809842981536119,20.11686679514727,0.30262664655135524,3562.2331181401364,566.7509026500344,2.218523979545328e6,1.1508579736458845e6
0.0047999998,-1.2352785449432704,0.0001812217401288698,19.987368552647254,0.29243285607828007,3904.4825227416936,628.4460206141712,1.964322816779176e6,1.7200809244014418e6
0.0047899997,-1.2351685980142182,0.000175445819152143,19.803147849271266,0.2809381020919341,2685.682290190378,594.2140518586674,1.9319162349743526e6,1.251352729888607e6
0.00478,-1.2352300726282412,0.00017871820242960814,19.98627020140951,0.2920678794937646,3047.912249575546,584.425863145238,2.6042147971170177e6,1.2759908783541406e6
0.00477,-1.2348055428041567,0.0001810691461676114,19.940726773450482,0.29415051264767156,3688.4508724334705,574.0413717702618,1.5889367806685227e6,1.3642069404428452e6
0.00476,-1.2349627269148926,0.00018355082604288778,20.05906278899949,0.2927742258344515,2788.3105628414223,516.6859078285933,-446188.6314545217,1.0999732799976405e6
0.00475,-1.2345065096468986,0.00018247076622166598,20.056680995438846,0.28050964389544414,3876.8849190149626,550.2613216626651,597563.4953057403,1.2573451131121626e6
0.00474,-1.2343146884634022,0.0001849611044318501,20.121265277994286,0.2933048918769596,4764.684187983291,591.1777622619626,2.465115114257266e6,1.6542858522628988e6
0.0047299997,-1.233999461723367,0.00018792792031479698,20.211452318510823,0.28149480630626883,4177.660118930068,578.6599494683711,2.4775513757708604e6,1.3592611175873203e6
0.00472,-1.2338668488603428,0.00018984126506533774,20.19694030004874,0.2972763854625351,4561.009929157566,549.8861784525773,2.0564224748097546e6,1.2866728297848538e6
0.00471,-1.2335445564608074,0.0001949592408619381,19.746910652558938,0.28116031226187,3892.615441614077,565.44173225897,2.467640337906237e6,1.4909360730203437e6
0.0047,-1.2336904868812324,0.00019447648388221022,20.258582720925894,0.27822770162598554,4357.170197680094,599.4328000047382,1.1477800949081623e6,1.538039662019311e6
0.00469,-1.2333574847245259,0.00018991522051838434,20.617468761977186,0.29191586297215827,4182.328753735543,581.2000105263486,1.534839709057696e6,1.554069013970798e6
0.00468,-1.2330760958757623,0.0001835206621709215,20.225170489846292,0.2944255241581797,4266.471442387372,605.772125351165,3.9874765800570874e6,1.896736650551833e6
0.0046699997,-1.2329765368871912,0.00019412085043950852,20.97593688342034,0.2969953585163821,3501.0104677776967,611.6274102485017,2.4186521240163352e6,1.4327314669456761e6
0.00466,-1.2324669708187268,0.00018401572755983404,20.561149024715096,0.29894800254546267,3621.3127589262513,616.3117541002049,2.765152941471141e6,1.5554057619643502e6
0.00465,-1.2322960826738727,0.00018775542705323352,20.744438251972884,0.30497672069920995,4436.743742181026,604.3937089520048,2.6040210301351305e6,1.3966223905317707e6
0.00464,-1.232153435960904,0.00018260303643577382,20.13800014822185,0.2716575026310276,3004.765895565119,564.8981742380508,1.2410129417985757e6,1.3728800385171315e6
0.00463,-1.2318200072096013,0.00018151630658050306,20.1543178733745,0.2821407577316023,3866.633455643823,624.0062045944632,4.0495760972794285e6,1.6603754772198568e6
0.00462,-1.2314564528581728,0.00018634598463925954,20.455714501328554,0.2831642709943226,3048.2775194498176,536.2586187411226,-633191.9129552724,1.1728504383107282e6
0.0046099997,-1.2313083759759744,0.00018720529648872457,20.274117748388896,0.28403130106461555,3597.8182266761696,619.2717683816195,2.555743012693663e6,1.6565178323390442e6
0.0046,-1.2309771738874518,0.00018445722190389244,20.78585738005113,0.2952320491690799,5287.431044102999,633.5826720312565,3.9536150506257373e6,1.6041377634340145e6
0.00459,-1.2310103396030836,0.00018399319233316342,20.797770310594625,0.29365693989582525,3911.4763135946228,592.1850096864143,1.1325890425207743e6,1.4059830305316444e6
0.00458,-1.2309523291228628,0.0001830476513706523,20.65202141733419,0.277152579940452,4272.568160196255,567.0981929076851,1.5293812218371038e6,1.3653146149429162e6
0.00457,-1.2308352916133674,0.00017909600591547518,20.468063726736037,0.28886871667576186,3295.8670894172346,565.835303955249,1.76009664249344e6,1.2990929251655433e6
0.00456,-1.2305936960855626,0.00017858209668343328,20.681381890201997,0.28816065761604226,2774.4197909268623,522.7212126412426,-935721.4506498311,1.0281532726547419e6
0.0045499997,-1.2303845718089665,0.00019040009366295125,20.96507275438447,0.30139938458335036,3997.2090699611963,578.1317768376648,2.0212188439968687e6,1.4241381887539509e6
0.00454,-1.2302952454211762,0.00017508386774541502,21.09088670374871,0.31013650619841665,3085.204252043022,555.019886830053,1.1282012754455209e6,1.2020200698054207e6
0.00453,-1.2298806056392453,0.0001835293759394819,20.91047241288252,0.2908152346671035,4005.091918777006,587.5687308783762,514930.1277398386,1.3706406581999832e6
0.00452,-1.2296907251994342,0.00018409217200233944,20.540364040349136,0.2983346653501678,3541.223279436777,533.680877455677,645273.48063208,1.2239327976100384e6
0.00451,-1.2296778886146507,0.00018068624727372604,20.901938537020865,0.29896174801398506,3025.2902822522824,583.7369151259594,1.775330987543632e6,1.2834064412611662e6
0.0045,-1.2295285779178053,0.00018638159489065716,21.1373654184299,0.29559286606404767,3368.701366367984,603.8043380228283,1.7670239330603052e6,1.3279167503655478e6
0.0044899997,-1.2291654886410788,0.00018850660231418853,20.356016078267757,0.2782870090625776,3975.0848982951316,526.5924014372275,1.1817715607003756e6,1.0442572683571147e6
0.00448,-1.2287967589942677,0.0001843808482835281,20.483076659628793,0.289165792775381,3950.8933901689347,616.1905746678891,4.693626534165821e6,1.664877183738551e6
0.00447,-1.2287688441029117,0.00018615588068942787,20.65451043711298,0.2938093439434498,3685.0220131550213,582.96588963767,1.6610810680835152e6,1.290047335193572e6
0.00446,-1.2284673180828096,0.0001887871909873324,21.048861184604245,0.3067816164400121,3661.517256929907,579.2663730835068,1.0394737563294469e6,1.2940367009351877e6
0.00445,-1.2280968815578792,0.00019045410871228733,21.339110238007628,0.29297795906436047,4312.978213354479,598.1976008928948,1.5802787291527495e6,1.4226278889435069e6
0.00444,-1.2280601828310225,0.00018968779499474003,21.13207461182563,0.2987516079686983,3990.5776694538727,577.9704519807885,1.4627341591448877e6,1.2725612220440672e6
0.0044299997,-1.2276428618102884,0.00018557958428214714,21.453736556723744,0.3130634374803407,4483.187331874772,628.5014221764035,2.120363530872223e6,1.6418049296605727e6
0.0044199997,-1.22737536377871,0.00019148815669709933,21.263448312053935,0.3022369696480508,4610.235366039528,640.7244128213545,2.4903077922154632e6,1.45888658875147e6
0.00441,-1.2271516450271505,0.00018524919906898947,20.840055567601315,0.3031332482972829,4032.854579909486,608.6337840301719,4.1691218210088685e6,1.4477951281317403e6
0.0044,-1.227214365309524,0.00018765757605670864,21.3386978262351,0.30279318496720736,3239.4703834417,621.6276825158111,1.8031143053221835e6,1.6441869285015098e6
0.00439,-1.2269375922234824,0.00018818281559278898,21.208186245855583,0.2949527142405538,3064.2448579568154,581.1319623116564,203852.51960168444,1.3684974121984239e6
0.00438,-1.2268471169652737,0.00018595578633528372,20.98567549002542,0.30658059183660175,3065.1443540785267,553.0603979692954,2.0833900193742095e6,1.2644250693895374e6
0.0043699997,-1.226652403396566,0.00018384863059938948,20.99749551816466,0.31303703747502687,4138.2228304009495,603.1376846048701,2.0958826264734191e6,1.433864754261447e6
0.0043599997,-1.2265034495604064,0.0001880781083252965,21.366940446108973,0.31719704504330787,4112.082578864351,587.3239412145568,254122.59064110045,1.3328281763000828e6
0.00435,-1.2265536049788097,0.00019806955267606904,21.757423470147103,0.3190005592290279,3308.913223115432,589.3517318411247,157918.13299865916,1.2393897804437885e6
0.00434,-1.2262795584120716,0.00019240542817187855,21.405107170582674,0.31907124246926466,4301.404872673735,585.8710097325866,365726.6777268817,1.3377004677779174e6
0.00433,-1.2260130233637105,0.00019318897156305584,21.649099313912064,0.31177139829482187,5335.093351044765,632.6941860397098,1.6396564194059926e6,1.6636046383233154e6
0.00432,-1.2262304605843726,0.0002012766658504368,21.930066508650455,0.30054842691927114,4288.429498598394,656.066299358845,1.0410199541542643e6,1.6954171212971709e6
0.0043099998,-1.2257235266955002,0.00019618983240384826,21.620065704984327,0.29717079524771667,5452.57285418932,702.5240231801668,3.4109274964517797e6,1.9648259068699297e6
0.0042999997,-1.2254962051851892,0.00018965558583596652,21.166280466204416,0.2878481632352164,4541.02037097533,641.1804506840612,3.365740255703695e6,1.5691338051972543e6
0.00429,-1.2255309586519505,0.0001900621567532595,21.79902826955998,0.3134168886392672,5251.753657293794,674.0798542119203,2.4519462454957617e6,1.739355963696034e6
0.00428,-1.2248334228907114,0.00019233066875514018,21.94239132980352,0.3077254184797205,4321.470423285435,656.9835352939122,569121.9684228353,1.4952263429056907e6
0.00427,-1.2246856135053947,0.00019248008533946537,22.162220297548362,0.3163481800465893,4708.243167785897,620.8871126125625,1.1437310828272544e6,1.308376096919322e6
0.00426,-1.2244678645389788,0.00019262156025159061,22.05944096358323,0.30433808766122994,4615.7213584862575,633.5596746310537,1.3529172179774367e6,1.552985753244887e6
0.0042499998,-1.224246130560279,0.0001981583941400026,22.239421981110745,0.317673103537397,4023.32088459054,651.7772745438257,-289661.7691285904,1.8450519029878e6
0.0042399997,-1.2238962414818215,0.0001955001275422538,21.750211845127275,0.3255487668393538,4184.706047155644,600.7010858624836,1.1756687281829289e6,1.2804707813723206e6
0.00423,-1.2238395604856147,0.00019962727869058113,21.422388042387645,0.30688739082522276,4611.2343420262505,599.6531377721984,2.215830559913739e6,1.4003087462370293e6
0.00422,-1.223514597470379,0.00018672245993313417,21.683150603955458,0.3184745522023608,4512.37219137902,612.968859332915,12830.936607651754,1.373077021346564e6
0.00421,-1.2231454151117611,0.00018064881179967186,21.141604896701587,0.310511671767377,3135.2313389934384,605.8124517110208,865111.0360342189,1.5482437179607141e6
0.0042,-1.2230486070437698,0.00018126705095757115,21.647157217730776,0.31534170909522163,4211.357509859708,638.3638220074639,2.1009230178868603e6,1.7614189334938335e6
0.00419,-1.2228951612877625,0.00019224365207777454,22.59562692074159,0.3210375154750782,4083.2966491662723,755.1314293709236,4.609885273404258e6,2.258432890045771e6
0.0041799997,-1.2226225089452287,0.00019142827264269715,22.4512717282562,0.32520863882403667,3747.7608170223903,642.9278169723611,1.0172769038422834e6,1.4000453085513867e6
0.00417,-1.2223943924651257,0.0001946769826146043,22.133695446038736,0.31202978730896574,3775.917705388793,593.8181848340631,-893183.0959285877,1.3482464990048066e6
0.00416,-1.222120723406306,0.00019157532541011173,22.359057892210586,0.3247566825089897,3982.0113644076387,623.4417765792408,215922.62904871348,1.4586625321501081e6
0.00415,-1.2217046671053644,0.00019403451448958545,22.54958424947753,0.307218143968219,4351.733965997624,641.9555449425127,60322.78375274497,1.8679917881527857e6
0.00414,-1.2216409767776455,0.0002035026178896026,22.47681636141149,0.31398635527183655,5829.027216515883,697.1340596901862,4.194700051432453e6,1.728453271393763e6
0.00413,-1.2213192291538184,0.00020139514438561825,22.343056440259584,0.3163916690299039,5651.189285964588,670.6670673756283,4.1521382970965886e6,1.5371949154367466e6
0.0041199997,-1.2214610790261233,0.00019474289785915795,22.938033130688538,0.326375085165197,5072.17887541667,735.5302767546624,3.6532602258675406e6,2.1366971479818104e6
0.00411,-1.2210437579274975,0.00019047152969736835,22.47051657243411,0.3241746900511293,4984.618581477102,691.1094394012256,2.9693486720649535e6,1.7270481683288086e6
0.0041,-1.2210053929628584,0.00019772527350190856,22.43473829501969,0.31696720109875126,4976.813191273965,676.4810315585119,4.419465553577339e6,1.8662216262535688e6
0.00409,-1.2206945124372304,0.00019824021155719822,22.819959863719877,0.3372121209460426,5825.012816102784,694.153756433504,3.793134168583254e6,1.679063260522522e6
0.00408,-1.2203726102288703,0.00019471408619851284,22.367914023640687,0.3135084274712221,5609.949484035135,701.6263377552591,3.162834774529206e6,1.9902936980432074e6
0.00407,-1.220319313237933,0.00019628177519908483,22.810069430514222,0.3331016492224883,4117.977302476217,719.6788657461334,2.823989636952501e6,2.0082438022417007e6
0.0040599997,-1.219890431617323,0.00019600706022956794,23.037751680685837,0.32936688112307944,5239.098215303609,727.0131380318093,912027.1951311247,2.0245329412881455e6
0.00405,-1.2195947605464972,0.00019361026004225388,22.74107698388082,0.3287016779760378,4102.513377405453,697.4833423938361,3.2801689997806023e6,1.7438776878911762e6
0.00404,-1.2195259052034075,0.0001975226480982118,22.8327665906413,0.33832265002533407,5256.436943393635,735.9240046235288,4.499525253990573e6,2.242098226794054e6
0.00403,-1.2191133424054679,0.00019360161607242686,22.79434832992379,0.3399517761155891,4809.560649132014,684.5999318322137,2.217837793160703e6,1.6503967118139516e6
0.00402,-1.218633929465595,0.0002027974172294859,22.859102060318374,0.3171834694361605,3895.581851545183,716.3387859896616,1.0092482985840638e6,2.0017073078998998e6
0.00401,-1.218527170293792,0.00020220846810701493,22.73206717943479,0.3133489740627761,5243.087402073895,673.9146543455839,1.262267032870934e6,1.6048091733375946e6
0.0039999997,-1.2182853030428118,0.00020000127650429767,22.840039622713462,0.3197519111489279,5265.799267404085,722.6627456809387,2.5949007655507084e6,1.864593392935372e6
0.00399,-1.2182644355643377,0.00020456628329640605,23.21008462024486,0.31955682464280116,4229.206650984895,611.7025822630918,-1.1228943329399421e6,1.3890551339086874e6
0.00398,-1.2183051144872166,0.00020061328050913498,22.80292857743931,0.32241805784180355,4827.656023521537,689.1017207086115,1.1777074333207991e6,2.0599485171384378e6
0.00397,-1.2177934807952187,0.00019954264772372566,23.57262933020695,0.32565354423743365,3431.2908527576224,611.7072927483108,-2.934883681608704e6,1.4524702676574707e6
0.00396,-1.2176725261420958,0.00020335441973156143,23.47176829533086,0.34996587851691674,5000.221647531999,758.0595144321601,2.266287075709514e6,2.2881168285498726e6
0.00395,-1.2175780764973525,0.00019934752113027422,23.246165389309315,0.3338307661030085,4880.108810485407,705.0327288827109,2.6584916878599687e6,1.8968766609483112e6
0.0039399997,-1.2171843261669073,0.00019635750738444986,23.636082563697524,0.33180164145218755,5103.368099398213,726.5052155189484,1.4054277655461328e6,1.8911670015093796e6
0.00393,-1.217089986299691,0.00019411773699058973,23.41036456633206,0.332584469982674,5425.855353417829,724.2710327687993,2.6120386110888594e6,1.8107013854040701e6
0.00392,-1.2167593366424045,0.00019586233856989043,23.487922546224198,0.3286148276885136,4542.346541321965,663.0735264059863,957158.9718582062,1.478605321468253e6
0.00391,-1.216502734908746,0.0001930752409900125,23.763624865789854,0.34027135747544396,4449.632670896295,664.7035621748246,307420.8026297975,1.5350937905736899e6
0.0039,-1.2161561600029158,0.00019271117435993204,23.59368922941008,0.33542123253372125,5971.970728702555,714.9620803950718,2.1961178843453475e6,1.7084091901266046e6
0.0038899998,-1.216069435509741,0.00019934374795946958,23.357215398409586,0.3334394105373167,5675.682735333047,686.2921625497106,2.866518595468192e6,1.6568838525470188e6
0.00388,-1.2157577373039772,0.00019608524707075478,23.63369289431575,0.3411662442582857,5806.989110539506,734.1283442637189,2.3660386324199443e6,1.9032286693265676e6
0.00387,-1.2154333187499649,0.00019112416180346037,23.39542024204409,0.34518260075746504,5926.348655317276,750.9277357355346,4.100771752410759e6,1.9000508190739828e6
0.0038599998,-1.2154225874485949,0.00019980156308440058,23.616551317734178,0.3419139292811039,5381.176941527175,769.4167016813863,4.086815990378496e6,1.9200431229189108e6
0.00385,-1.2152587536600181,0.00020165763895349837,23.596153309888003,0.338740976353006,5127.296966329453,779.1759988891164,5.503301456486446e6,2.1954482077891114e6
0.00384,-1.2152626833894278,0.00020056308602963522,23.62660388564492,0.34154577157251165,5633.452794271507,723.9120378020422,3.814569787060883e6,1.7217532156338408e6
0.0038299998,-1.215106137461813,0.00019391144604066277,23.757451470758,0.33019483365354746,5967.689942566146,800.9063184457793,3.9571200670284196e6,2.461606368009617e6
0.00382,-1.2151456402873904,0.0002048953998652087,23.92251316627387,0.3571727650296922,5834.732921935374,825.3499198470593,8.321579119653186e6,2.501515288792049e6
0.00381,-1.2148512058230179,0.00019803537345485149,24.32348045831383,0.3522341935226084,7002.216133054448,848.8116490077565,5.849829135112238e6,2.716343663539696e6
0.0037999998,-1.2143386962643972,0.00019991008682766978,23.671343522827506,0.33566319967602487,7294.234716837303,787.6070229138431,4.623745246956396e6,2.206751272871163e6
0.00379,-1.2140628536204787,0.00020178407394073075,23.908643044444432,0.34620379812080215,7431.419600904313,814.0453732867275,3.482750759678643e6,2.8789708015112444e6
0.00378,-1.21393522668105,0.00020203885724276956,24.354787480963175,0.3637550225291802,5873.329845617133,753.2924919802725,2.662209280534419e6,2.0126771797987155e6
0.0037699998,-1.213240829022575,0.00020800068383351085,24.51662528446379,0.3602842940371344,6404.82879571362,845.4299991268234,6.2570504197046375e6,2.508622852890106e6
0.00376,-1.2131822518026536,0.00020650213590599973,24.034147244961034,0.35317087460341084,5735.118295059367,753.2124531198679,2.2668564883681433e6,1.7676613756940875e6
0.00375,-1.212814124339625,0.00019557456102632566,24.04385743212876,0.34371530679388584,5176.72607989626,684.96771995051,-351236.8879906107,1.667887057443184e6
0.0037399998,-1.2123208950769002,0.00021067744120742703,23.983838315564938,0.3387575346927689,4324.497156587188,666.1304319189645,-535396.2421347767,1.4462721621240727e6
0.00373,-1.2121300424909538,0.0002024255704563066,23.614700539649697,0.3371025731558644,5133.1408267732495,699.7878422998316,262017.35596906338,1.7994542921153693e6
0.00372,-1.211855037105572,0.00020451662149186634,24.186928148265334,0.35037587471683046,5541.322230119507,725.7937342526021,3.0360954493117295e6,1.715247108288174e6
0.0037099998,-1.2114440056728084,0.00020154419387533124,24.283728825300496,0.36135956821570886,4060.5518916241463,774.1468380413654,6.761419673756684e6,1.9621805889106547e6
0.0037,-1.2114361813077785,0.0001965216019926692,24.25679747131934,0.35318875618901063,4749.210262236534,755.7962089719697,3.8848540182080884e6,1.9640771658721755e6
0.00369,-1.2113379986933182,0.00020814831637124736,24.566884902608294,0.34643001444438,4790.851402792413,724.8233348100302,1.1787281936854362e6,1.6559065879004512e6
0.0036799998,-1.2109989251725406,0.00020677277704476556,24.69107511264877,0.35510135278800187,5252.846214820621,788.5862558142665,2.0540260074136346e6,2.159140163821469e6
0.00367,-1.2105728041958246,0.00021387694967628227,24.453642953512002,0.35459444804877344,6028.844308957201,762.9038379160811,2.6041897760846373e6,1.9796658765432793e6
0.00366,-1.2103063437724204,0.00020778002295309108,25.39612325772905,0.3551220205611563,5526.9474539664525,794.7160400011124,2.585325755350978e6,2.0192021654400867e6
0.0036499999,-1.2099666095809654,0.0002044442573353227,24.945931728674843,0.34178690963883185,4858.876478500176,700.6223097501929,127101.29380822655,1.7693347421491167e6
0.0036399998,-1.209418932188792,0.0002069775637167435,25.46045487779515,0.35355419289013545,6139.861928158813,803.941130884901,2.502843806260877e6,2.257553855916329e6
0.00363,-1.2092915982723105,0.000202945971086956,24.87048848888318,0.3714476916916133,6002.6066827092345,859.71926052756,7.999017588013742e6,2.3908907926598424e6
0.0036199999,-1.2091730020307807,0.00020778406054419919,24.85033681250817,0.36432572171701466,5203.43316940972,762.8025942738623,3.5207470749285333e6,1.9181216895589146e6
0.0036099998,-1.209245884012981,0.00020640378213420928,24.907939444030607,0.34952806378028745,5334.876287898443,803.7978219119359,3.783621677382724e6,2.171312433492672e6
0.0036,-1.2092625008415385,0.00020922155415421936,24.66781227943449,0.34727686638444255,5614.8629598936905,812.5304440008804,4.649123014797263e6,2.240181120964487e6
0.0035899999,-1.2089619526334496,0.0001999966736884521,24.603781169596854,0.3491984743653082,5005.073976145229,750.946337649492,2.7782131010468244e6,1.9624143397141148e6
0.0035799998,-1.208632932402211,0.0002009040109305291,24.852991571470838,0.32800181173589443,5609.366053781524,762.4217147049026,1.3793322719146153e6,1.9763637870135994e6
0.00357,-1.208577174247671,0.000200598836639259,24.964283975997976,0.35006992250495456,4668.255406634422,711.5110432685086,-1.6882944474997872e6,1.5876995590232275e6
0.0035599999,-1.2083156858697135,0.00019873795103309995,25.194475420392344,0.3573286924233911,6918.119682822882,800.0131050296986,3.450634547385291e6,2.134026461969086e6
0.0035499998,-1.208023296966706,0.0002036221019637628,24.89539092418676,0.34843430341943055,5322.743049399723,768.7344188750187,2.5602820044903946e6,1.6375721844783537e6
0.00354,-1.2075783503999378,0.00020241220846615925,25.356295697060226,0.35320706395252743,6092.819644978679,786.986798190975,1.087191777361384e6,2.0939154694420728e6
0.0035299999,-1.2072414904911384,0.00020117105050582534,24.787260503705497,0.3561143750307347,4788.631016826294,743.9789580780758,481943.944119837,1.8674795695464986e6
0.0035199998,-1.2071784554654743,0.00020273566006719077,24.606733639221993,0.3368192165060024,5037.433374814252,710.5900026007821,-910114.7576810644,1.6213481274343024e6
0.00351,-1.2068080897803055,0.0002154566735278926,25.223227725089753,0.3741187281467511,7683.938160479712,869.400969134243,4.747494365929835e6,2.494873011188417e6
0.0034999999,-1.2065437002118249,0.00020438737599767488,25.191179261365576,0.38592000067345894,6618.166920120263,863.2559725184201,4.615783523861868e6,2.147299820165317e6
0.0034899998,-1.2062386125406421,0.00021288348518522257,25.443673261529412,0.3676587423287554,6845.417837720948,796.5802315959038,5.155617403887361e6,2.1153348738103174e6
0.00348,-1.2059470845590303,0.0002036680370532066,25.104098199505284,0.36085238430450156,6139.673231121448,713.0669284968097,680954.2988041539,1.6585693222003467e6
0.0034699999,-1.2058586597065546,0.00020386519317854511,25.29884857132797,0.3607016124111417,5485.8419370626925,772.5878187682482,-93354.53585765236,1.861643817465063e6
0.0034599998,-1.2056259279434043,0.00020267548097252744,25.50306701549024,0.3681719718048398,4125.854760135073,746.2633752312494,-186083.90176686272,1.7963894841756704e6
0.00345,-1.2053528341635615,0.00020222760126194076,25.300220507069778,0.35180458289678335,5987.372352538401,771.8365215222735,3.21335556893694e6,1.8137730922362416e6
0.00344,-1.2050072658634359,0.00020651897363144035,25.785737361341727,0.36970094661729325,6736.183059745909,862.4490870370752,4.202590828445482e6,2.4861989553478314e6
0.0034299998,-1.204555181750404,0.0002089877935281757,26.078380211895848,0.36746453063996815,5432.884553416062,808.8140780355161,2.317954109438395e6,1.9944047151816727e6
0.00342,-1.2040223726154524,0.00021550286155105498,26.22083358233008,0.3703872991387832,4992.729970409247,808.2370272003442,1.9521582083204498e6,1.9146393195931711e6
0.00341,-1.203983240085458,0.0002099490540842329,25.7564439409362,0.35959445706953264,5076.123770847524,793.1751866235641,-214304.6830487325,1.9130292982718784e6
0.0033999998,-1.2039206030323806,0.0002094905139358789,26.43510134199106,0.38648487872418763,4560.322076294702,850.2352519301638,4.291543192947794e6,2.2164366865388956e6
0.00339,-1.203529047153598,0.0002110704992209093,25.78269098953819,0.37333207535157426,5642.631482770843,833.5582310308071,2.3481067922161976e6,2.346300153708055e6
0.00338,-1.2034890331212242,0.00020489470091977627,25.60427689507363,0.3729348268473597,6131.71806976957,812.4768473499146,1.9242664401640343e6,1.922043041268079e6
0.0033699998,-1.203070044232795,0.0002045370217392487,26.323232918454444,0.3712988064812675,5608.375620509868,814.4614189169185,1.179436022885055e6,1.8976797353373726e6
0.00336,-1.2026726797968517,0.00020777727370518636,26.44642085986315,0.3862694632437119,4881.684549931212,826.9736899821412,1.6704560341536005e6,2.280645907538554e6
0.00335,-1.2025162952142807,0.00021567077733264145,26.568107878289503,0.38286341376139127,6571.589750582504,854.959518729297,3.06887240815262e6,2.2044004762699553e6
0.0033399998,-1.2021635363997958,0.0002103992515123884,25.971089713950946,0.3802960163336449,6110.96915019745,919.2682950130787,7.619416231098097e6,2.7232961146697747e6
0.00333,-1.2019578383155538,0.00020070506570376526,25.300108114548216,0.35672480285868957,5806.556453994399,821.1337054012633,1.8876093442440827e6,2.4111017236844366e6
0.00332,-1.2013778429571342,0.00021650048213710664,26.49883521021785,0.3627160854065203,6241.691854676607,837.112779765837,3.4789098685749997e6,2.4201424509177012e6
0.0033099998,-1.2013251996235392,0.00020938905995774717,26.27735691264245,0.3720792915416567,6604.221778281424,783.9411174920659,46927.11975433319,1.9093148068413665e6
0.0033,-1.2011777196793139,0.00020993744709043492,26.527102242729907,0.3641534667968218,6761.672285589427,830.4865413691397,1.936828447178208e6,2.0631496971710592e6
0.00329,-1.2007984566277303,0.00020768219201679525,27.00639879865913,0.3805972927921487,6699.350295363674,906.3300873606308,2.1740615849713343e6,2.858496932904898e6
0.0032799998,-1.2007127469815448,0.00021382929343299022,27.481431915762684,0.41954883286751743,7051.731459014928,956.1060252782243,4.724057372899934e6,2.706877314234843e6
0.00327,-1.200280305312146,0.00020990130647863858,26.96292145351426,0.4023320465086057,7088.469316532783,900.0170700916118,3.128865082010884e6,2.3324670396695365e6
0.00326,-1.199986886831827,0.00021001308613401455,27.342800305869083,0.381111863489369,6743.012599663838,893.3663393763253,3.9031983079156047e6,2.4357650739383167e6
0.0032499998,-1.1999027375621159,0.0002135640093748795,26.296102598977722,0.3836820204013826,7145.1975448398,923.3639086017403,6.501831176968137e6,2.4711465791434534e6
0.00324,-1.1998879730154943,0.00021860233593445037,26.980520478504346,0.3909246224342385,7477.863218274192,967.2351855258564,7.084691590324275e6,2.770769321775657e6
0.00323,-1.199847913329196,0.00021199543772443415,26.602660920054902,0.3869839336792997,7092.343391760405,873.2656806170501,5.109387376670683e6,2.338793033182771e6
0.0032199998,-1.199393326960303,0.00020931116525508715,27.30755777742488,0.3762619676795433,7092.540990800201,882.4478150110676,3.2075130915929913e6,2.1858691946125426e6
0.00321,-1.1989333648603682,0.00021422050693578875,27.473908537822346,0.3985491271841519,7840.27719296454,905.4149899978356,5.149321893420952e6,2.4291222905946616e6
0.0032,-1.1985271233875294,0.00021732668869284348,27.629779105961592,0.3970955349502981,8537.4363700261,901.5891519464284,5.708905927993043e6,2.3333743703374094e6
0.0031899998,-1.1984907356833836,0.00022207152124247625,27.274447833080487,0.3826461628134155,5975.2688084700985,883.4343347342667,4.382501857089591e6,2.3879743174389475e6
0.00318,-1.198381809257448,0.00022080597081393502,28.268014748351966,0.40692488936370774,6760.7940237363055,891.1975559460466,-915867.5823328706,2.0562306143377358e6
0.00317,-1.1980943929076522,0.0002203476583090597,28.204905158071572,0.40509755534028496,8709.449000460969,1008.6056336539923,5.562524676369577e6,3.2643581506001833e6
0.0031599998,-1.1977293299492753,0.0002073448466686687,27.79370123513502,0.394696551814395,7656.192923019535,884.6070339104103,-432659.0283630232,2.4908816041692863e6
0.00315,-1.1974667084571728,0.00020866440246558685,27.377044091241007,0.39209141095175304,5722.178221776413,874.9699629693293,3.5831472193889427e6,2.611678346851215e6
0.00314,-1.1972404204325626,0.00020847012665810283,27.606694630315154,0.3801558453901982,6675.883053656225,866.7558165850363,929103.4025313886,2.1121112716123825e6
0.0031299999,-1.1969957898714358,0.00021023492057510546,27.43239014945067,0.39460288513799635,8080.7680681890215,1019.1908186102585,7.585720335239647e6,2.8575604800861427e6
0.00312,-1.1966738981494578,0.00021419538766540412,28.006968123454836,0.39842238684490044,7640.06588440321,952.219662058624,5.954879564161809e6,2.618106004911834e6
0.00311,-1.196351964947866,0.00021254410043922546,27.995111274942378,0.3992171373551134,7813.370025546945,876.0123598465728,1.0760777073023545e6,2.1864991547134067e6
0.0030999999,-1.1958064189031037,0.00021001327918693092,27.978166137903802,0.39975725316983984,8487.618175442241,981.4251992205081,4.8429886869028425e6,2.7822157115032054e6
0.0030899998,-1.19587515718463,0.0002169554007892344,28.36458520706003,0.40193884441561173,7413.853508722279,1000.1689169261906,5.581076352827446e6,3.1493167298391815e6
0.00308,-1.1956235697146056,0.0002157077331419326,29.023662739505653,0.39477571313044824,7635.217139153306,1053.993174174957,6.039614481484568e6,3.5113280546614625e6
0.0030699999,-1.1953808679980382,0.00021185042874688817,28.09452829575519,0.4024889667194592,6561.369826632583,953.8035229957088,2.4085744799391534e6,3.572235300152585e6
0.0030599998,-1.1945598089602683,0.00021253080863150727,28.493563285078174,0.4122497690643658,7561.173944245487,1013.423298954675,1.0004606097783055e7,3.1226969256698694e6
0.00305,-1.1943349283842557,0.0002222720926881032,28.95797217801341,0.4218357676640982,7309.633448778632,924.0532692914065,3.21613685808795e6,2.6036671315555274e6
0.0030399999,-1.1941865598356651,0.00021810831982615903,29.724439653502515,0.4279676012766322,9528.722082460148,998.1208279559287,5.506888290311187e6,2.7903684963121624e6
0.0030299998,-1.1939695581277208,0.000217349272887544,29.017543665256586,0.4201608837803857,9708.904563376265,1118.608536550915,7.213994099565781e6,3.7608609949146826e6
0.00302,-1.1935542236675982,0.00021857889852337856,29.40123352608753,0.4420966600486099,7467.055607603295,1065.409515245452,7.249793749268388e6,3.4135967550741904e6
0.0030099999,-1.1932415600923183,0.00021945602999812498,29.373846451196755,0.40289581199781027,6613.347384233922,1054.6854685095577,4.1833913437278285e6,2.9934310425755475e6
0.0029999998,-1.192968228504055,0.00022386270489575637,29.177818133069977,0.41133193334261964,6411.379503821242,998.4733573809403,3.1631641614492945e6,2.7064518627666803e6
0.00299,-1.1924091719299064,0.00022405847005651743,28.75805159995331,0.41885320795841235,8440.874525190315,976.936596166957,5.308667582951832e6,2.4617130813911287e6
0.0029799999,-1.192187666321178,0.00021484283812446287,28.87954884747768,0.4309489373160851,8819.943248198657,1115.012606414631,7.141240042330425e6,3.8414181008812403e6
0.0029699998,-1.191913904656309,0.00022400043953806664,28.895563610200103,0.4318097435165103,9019.885931149702,1060.6869998664652,1.1937050835825926e7,3.279691453386875e6
0.00296,-1.1916344841177304,0.00022349917117424258,29.289260514184825,0.41830285697906733,8194.003839323883,1084.5982647048093,6.019747176604216e6,3.4678847119526328e6
0.0029499999,-1.191420201154607,0.00022686137182750677,29.380688158425016,0.4283148370838546,8990.04577822333,1062.7594861394928,6.154032167221702e6,3.1175398651696346e6
0.0029399998,-1.1908698936957482,0.00022415285257754657,29.18331857841787,0.41774028107870903,8061.495486854739,1041.2321843854677,5.869320592473772e6,3.197689116190865e6
0.00293,-1.1908303443427544,0.00023271439187865178,29.571672214620925,0.42984001103391617,9236.787280565935,1086.387660798437,5.078853252816876e6,3.2414241178555316e6
0.0029199999,-1.190428353790191,0.00022413072897068117,29.19966101867246,0.42525841711633827,8068.125081604757,1044.9687204308782,5.472233355916602e6,2.6708826809693337e6
0.0029099998,-1.1904851141485016,0.00021953046965134002,29.953632806885643,0.4379950136875833,8680.809616681736,1074.1186004992521,8.251727230354644e6,3.1077777969316146e6
0.0029,-1.1902399559057868,0.00022905496781620776,30.481355370145117,0.43276510435495447,8893.617931685956,1133.4863450703085,8.399119756117033e6,3.222157580565579e6
0.00289,-1.1897329191601698,0.00022307134160550496,30.674389321365496,0.4679152346037796,11183.968627943605,1091.557664230392,1.0101521126020225e7,3.2058648375682062e6
0.0028799998,-1.189656752350797,0.00022203882930377526,30.017586939369593,0.44316468254805463,11546.197889664962,1027.7831645820593,3.13522187440261e6,3.0504614268071908e6
0.00287,-1.1892530239709518,0.00023056252325789924,29.878944701324357,0.4344102185699385,7470.398944326294,1028.2943733346244,2.4191991065352457e6,2.664001570460622e6
0.00286,-1.188814233069936,0.00022730038345166703,29.86489685967195,0.41927286175537304,8114.510975642659,994.3710934278085,3.428877221832237e6,2.698267918983808e6
0.0028499998,-1.1885831719952382,0.00021778895728297152,29.560702242554378,0.41345685230486073,7259.915073873718,963.7579727575888,1.350893687917241e6,2.959588702804805e6
0.00284,-1.1881237468629409,0.00022667530781308076,30.28611886418818,0.4263619639264869,7371.813176723674,970.9230010960711,-717635.3049218073,2.7282664196952605e6
0.00283,-1.1878026594585847,0.00021774873321705188,29.704219734536057,0.4341471005765311,9069.104352218963,1013.7372954690121,3.3740173974733627e6,2.723816033464542e6
0.0028199998,-1.187637872449692,0.00021879475226975508,30.290011676355167,0.4636992873733924,9931.478248253487,1144.8320142077412,8.71949029207253e6,3.314290596651051e6
0.00281,-1.1871771055396205,0.0002270822493139008,30.462822385452043,0.43447131265882594,8277.966572860301,1064.4493633958682,1.2819509691524901e6,2.937361424309259e6
0.0028,-1.187040604177358,0.0002247620403237077,31.20399989634533,0.4215478460248846,8953.52133352001,1108.5186246432386,-357389.2217485803,2.8376700768316207e6
0.0027899998,-1.1867126357990552,0.00022493153543657102,30.9788037068334,0.4392862490417291,9567.149272413117,1052.0006638190346,677349.2615673896,2.9438094959476776e6
0.00278,-1.1863647922123992,0.00023249018456041488,31.41701186614125,0.45618307322103496,9317.436137778459,1165.7387734266765,7.119691137704611e6,3.5239144496652144e6
0.00277,-1.1862487185906498,0.00023229459556526043,31.113720162149182,0.44382616846449674,9873.901742610271,1089.9937859109275,6.269566218246851e6,2.860910723640951e6
0.0027599998,-1.1858412617433842,0.00023548634167665973,31.61668607628607,0.4530799194361782,9271.270370589711,1070.5622205963307,2.656301257263492e6,3.0887842197825904e6
0.00275,-1.1854458762104154,0.00023433902974864506,32.17691629339603,0.45810458919237335,8925.147948312073,1095.7715820655017,3.4652633370353593e6,2.966709668059564e6
0.00274,-1.185137658658441,0.0002284180035369498,31.597013495678866,0.4508468730889242,10461.132379084378,1121.4304933043359,7.198903531827269e6,3.3800440823347354e6
0.0027299998,-1.184716037321665,0.00022917899005793176,31.028185583181713,0.4451968100547828,11424.752938679734,1158.6596763095142,8.937658764047485e6,3.8462368052166924e6
0.00272,-1.184536814232236,0.00023419897507585927,31.798348204420105,0.4605514474052204,12993.254187307402,1088.8592690327973,3.3379511077133957e6,3.0742645233667972e6
0.00271,-1.1839082386662743,0.00023342346432231824,31.766896074273486,0.46311785885549,11775.646833571329,1172.2010268834579,9.39154100867877e6,3.2061877415476553e6
0.0026999998,-1.1839817113294373,0.0002228285079592161,31.243573942229013,0.44718672670372944,8417.961432239676,1158.944655816507,9.379545842419194e6,3.32773386975511e6
0.00269,-1.1837845603816537,0.000228138159846781,31.987849196986307,0.46289050071049076,10573.687726433065,1249.3289665100638,8.440069417521339e6,4.0059661654489306e6
0.00268,-1.1833904102549544,0.00023565493638091808,31.966994930740672,0.4559932380069083,11492.856665705876,1273.4911554621367,1.2016636165877936e7,3.9749438909312002e6
0.0026699998,-1.1829545264814425,0.00023532014337194544,32.09993569218678,0.4617285434119578,9676.321751791416,1346.2068278379247,7.519213508480181e6,6.91645888907955e6
0.00266,-1.1826223521876862,0.00023541229372807295,31.70371835816937,0.4431793024950716,10240.75171692729,1097.064548792357,2.643300372444935e6,3.034586304716494e6
0.00265,-1.1823061288872359,0.0002334059262333265,31.871659435097072,0.451823674034158,8681.915334179237,1022.8163471276282,748429.4614941046,2.7862024425461707e6
0.0026399998,-1.1819493977787305,0.0002289705407969447,32.080820511585685,0.45838229768137806,7686.532571624582,1062.6350710458676,-855704.7074336507,2.8084945741362018e6
0.00263,-1.1817699482403734,0.00023713490124203958,31.851525969935476,0.43909584984597105,8378.378008405396,1032.800008500849,-579173.8737678779,2.6991544336113534e6
0.00262,-1.1815395504342712,0.00022914944328770098,30.947398641539966,0.44279261303155865,8176.3394918776585,1070.810354204986,6.219639247080936e6,3.442971982263898e6
0.0026099999,-1.1811950587224613,0.00022397442219895282,31.484062952136682,0.4588609756298162,7649.704486390639,974.3008896586806,3.134850548638486e6,2.472234483593777e6
0.0026,-1.1808791028279302,0.00022433994271033714,32.555412919402556,0.4677443352607646,8829.547401445327,1445.4559512066257,1.0546480902154285e7,7.557589775767782e6
0.00259,-1.1802070427815283,0.0002366034355242408,32.787822409332016,0.4729971294410386,10573.256258270594,1375.1558510657626,1.2189216252866857e7,5.174475263326704e6
0.0025799999,-1.1799514140149452,0.00023128727589151495,32.490479650548444,0.4736733879306369,8997.316408107272,1214.1317761735047,5.901598537583752e6,4.160606325500067e6
0.0025699998,-1.1797822595521896,0.00024023599606891547,32.93934651000272,0.48386416803839394,10857.78770943464,1280.0959601702432,8.20847477174751e6,4.3615782434466295e6
0.00256,-1.1793694301893927,0.000242128119861974,33.22005160924308,0.47415463771882244,9159.580323191518,1209.8045290473112,3.321919527975235e6,4.106703974692687e6
0.0025499999,-1.179304315814195,0.00023849101537043603,32.23641124876043,0.44885241989023095,9019.632896650151,1130.2383076718402,1.5222892647107462e6,3.1502092774177245e6
0.0025399998,-1.1789229309216747,0.00023686792101041334,32.56022285837739,0.4512104288571068,10300.982198780011,1177.5729077152903,8.866406858055307e6,3.7100983494734447e6
0.00253,-1.1784317116465093,0.00022769679626507986,32.927121697532336,0.4716114082323194,11361.727632279626,1172.2459185290613,4.152904808889479e6,3.821583180267224e6
0.0025199999,-1.1781030376681079,0.0002271979767631122,32.74400636289917,0.4609177211704293,10366.991419834409,1218.7271956353327,5.1902369656347735e6,3.9578576960006324e6
0.0025099998,-1.1780426938656114,0.0002311278405656338,33.6594786952682,0.4860753177878771,11516.070807750908,1238.8407210955966,5.645820488558555e6,3.788988605195766e6
0.0025,-1.1776683930927887,0.0002412638518526512,34.206452217752094,0.48800279337846564,11682.009280947166,1324.9188125716578,5.760842632575136e6,5.163201898010141e6
0.0024899999,-1.17715742839287,0.0002437735256633032,34.85220598287596,0.5193304239877513,12720.961530998231,1785.7248295511738,1.4818637871656012e7,9.57542519836013e6
0.0024799998,-1.177115050330331,0.00024009331311009867,33.75339930616057,0.4930337746378115,11201.09862630279,1409.7337232443665,8.800740332892925e6,5.251693746611831e6
0.00247,-1.177071456115553,0.00024752021567650236,34.42825120667134,0.49366555493140246,10537.49134622096,1360.1013860938472,7.819677487602001e6,4.757101784579262e6
0.0024599999,-1.1766730826546299,0.0002443431510564182,34.39768367845788,0.49264372283290336,12062.186846381808,1409.2708565573348,1.1719565893937666e7,5.301569880644776e6
0.0024499998,-1.1762859534412875,0.0002419161790462536,34.724290322669574,0.5017527983334658,12649.226601487473,1436.4764388607264,1.0072279573824462e7,5.1247066736616315e6
0.00244,-1.1761249577108217,0.00024192027666264062,34.47195879009766,0.4847689721186698,12111.836511570817,1384.0687530249381,7.813761386428527e6,4.886444668896234e6
0.0024299999,-1.1758568902037099,0.0002472526216301065,35.20849644472443,0.5040078962107059,14607.08821496638,1446.3779872103646,9.236048940016063e6,5.551418475226152e6
0.0024199998,-1.1753863940563773,0.00024453699327634144,34.87668733383171,0.5167762062543615,13716.377996908563,1410.2513283539583,1.686509721892946e7,4.534646179244162e6
0.00241,-1.17515833839141,0.0002441494129593074,34.95477819921107,0.5022321453017138,13551.376499522708,1288.4019944988704,4.55065746495461e6,3.5621485898375055e6
0.0023999999,-1.174865862347381,0.0002482967757323269,35.2385134792133,0.4976265308846805,12260.101489052502,1249.799565082592,3.7582098513296386e6,3.881885002603545e6
0.0023899998,-1.1742569604683355,0.00024398448244981273,35.452569580944875,0.5079382301136436,12801.582900112933,1356.3605088506513,9.125554206140375e6,4.889337636207387e6
0.00238,-1.1737370077923044,0.00024114489513238707,34.76239372159715,0.5065833884230487,12066.07415072667,1337.3212654998017,9.612162538377747e6,4.235498810976367e6
0.00237,-1.1731433742666146,0.00023213293260499726,35.23793740535039,0.5162859280790675,12143.410407221172,1475.0208906636494,1.2989601362911548e7,5.355284404341194e6
0.0023599998,-1.1730451542631375,0.00023778940178740806,35.0009490116511,0.49729069132593695,11992.403709566986,1445.062762386121,1.1185887340840377e7,5.352855083715158e6
0.00235,-1.172589701111299,0.0002404558308620125,35.30327483240445,0.5024047222244609,12448.376224378164,1300.6968092007878,5.478705585094343e6,3.67406257767515e6
0.00234,-1.1721534406301568,0.00024230697029990116,36.35392835605886,0.5116230604538046,12170.01505755865,1429.735043401311,6.96847647456913e6,4.1368567681574263e6
0.0023299998,-1.1717845123108002,0.00024050997194052865,35.855657461767514,0.5040600736823653,12699.875863851126,1504.9076823357218,1.3211899542653888e7,4.9635699706981955e6
0.00232,-1.1713510381074204,0.00023842531097280229,36.00870820571654,0.49966401214132455,12075.971910020196,1318.0904169003131,908667.82747479,3.9904693815205274e6
0.00231,-1.1714178261268957,0.00023897485759545573,36.175100714865586,0.5234920348919555,12091.058895277063,1358.7519242067917,956162.1389216884,4.196044872659433e6
0.0022999998,-1.1707911333240157,0.00023946449435913517,36.27002232842788,0.5208685005158358,14184.613714518986,1488.1000792984353,1.1893631750611024e7,5.72330521639658e6
0.00229,-1.170395200599354,0.00024455326417135444,36.07768604288909,0.5069317570310132,12556.999125191654,1393.362254305934,6.868734757132219e6,4.49173190544309e6
0.00228,-1.1700723418144923,0.0002484565588369036,36.27888397996675,0.5278864922745289,11973.483400898755,1581.9295556241682,1.5286344209773958e7,5.7631379620706085e6
0.0022699998,-1.1698576135932484,0.00024894903156944963,36.51111641404507,0.5379085683339325,14378.2005256705,1495.0978532803424,1.3220128678361597e7,5.272165455735012e6
0.00226,-1.1697367803750356,0.00024714673225179523,36.177093999537085,0.5046627949723604,14616.962689892782,1390.138192770082,1.0358527624923531e7,4.933948457050327e6
0.00225,-1.1692532235332238,0.00025823543637206104,36.726092443635274,0.5260638883964731,14117.204402532097,1422.9863364998205,9.118973163339356e6,4.574476228690408e6
0.0022399998,-1.1686850838603993,0.0002570188233737066,36.8065950016639,0.49670980009925336,14731.57889573619,1461.2858498527467,8.12141807879262e6,4.750401038171329e6
0.00223,-1.1681664684191833,0.0002531909742772589,37.09193118819427,0.5216402882989114,14595.776509154337,1366.2786049088268,6.501725334713346e6,4.238009233589785e6
0.00222,-1.1677585024883879,0.0002577192941433574,36.342279793242355,0.5089393625848173,13845.055584213278,1360.1851414842515,5.851024983979414e6,4.035754676107459e6
0.0022099998,-1.1672555298035632,0.00024941939756762316,37.22813225923469,0.5493430141701067,12938.040622245055,1435.8548451732606,5.120251347876252e6,4.501979481664132e6
0.0022,-1.166645643110708,0.00024209951010144336,37.194394999586734,0.5502285403632857,13180.727003944217,1586.5962936991887,1.3228359908796135e7,5.140491160000987e6
0.00219,-1.166362375776238,0.0002476560681490788,37.1395637771066,0.5615291160430946,12539.259413068457,1603.3688591011498,1.4256761152028233e7,6.489641190273276e6
0.0021799998,-1.1661074470727573,0.0002505025362888063,37.334118070182946,0.5288074365325637,14559.617343242973,1654.3845896217813,1.3824576608661443e7,7.418311708138864e6
0.00217,-1.1656347394973101,0.00024660923483044254,37.4242274699083,0.531737690405447,11297.155732032637,1627.013801320143,1.0519686393914096e7,7.162545910803681e6
0.00216,-1.1653994782457389,0.0002609442950755968,37.533506038234,0.5543601927075276,13963.861002359426,1687.7024392486808,1.659088779378237e7,6.622552726594961e6
0.0021499998,-1.1651557530254555,0.000254358151235037,36.79826063248856,0.5296002539616466,12211.073518020074,1442.73087228321,8.463027439667698e6,4.578596449892386e6
0.00214,-1.1645804091521792,0.0002550693315197757,36.918235458383,0.536108478943357,12686.756685309638,1384.0029032429115,7.374367977179184e6,4.442079698343002e6
0.00213,-1.1642180988753845,0.00026081873011407413,38.13956296708217,0.5350657213335506,13150.257584664492,1458.082137652748,6.945737113142928e6,4.4498777215252165e6
0.0021199998,-1.1638887144306522,0.0002534046659308487,38.263714588232034,0.5524766223585258,14517.695717858565,1639.6721833041506,1.3227145066379072e7,5.728330723882094e6
0.00211,-1.1636671455078904,0.00025325642725723305,38.68027120480232,0.5693012850565511,14325.888400951684,1539.5394184191816,1.109027285385833e7,4.92848094702864e6
0.0021,-1.1631830898921554,0.00024852675243065717,38.884468411550564,0.5547318015026571,15126.926615067096,1637.0355015600423,9.008610237610847e6,5.433808046165043e6
0.0020899998,-1.1627503485971504,0.0002431983721325106,38.15491276384161,0.5586825981466439,14261.15528946787,1624.894338276871,1.3630225210995741e7,5.072312227455227e6
0.00208,-1.162184531337624,0.00024900693389971225,39.17472571432852,0.5923692632845164,14491.908129334855,1833.0713392580572,1.7491570188048806e7,7.672433842351777e6
0.00207,-1.1618529865017926,0.0002561844822201183,39.66017549985983,0.5680910802235593,12931.804396958993,1630.680073439536,9.261211899366567e6,6.280293916788597e6
0.0020599999,-1.1613783355716991,0.0002503793005099664,39.032979939672295,0.5521141782271827,13545.484961664357,1646.9857092431362,9.158200846386345e6,5.768079539548196e6
0.00205,-1.1606616712832272,0.00025195584181792694,40.676487056241214,0.5821574216668258,17131.367534855002,1791.235812953663,1.2808498755731467e7,7.367433631313226e6
0.00204,-1.1606414285529376,0.0002601611929756499,41.01627898600862,0.5940141846069343,18638.111013946578,1767.6656799759514,1.8316762216821235e7,6.359648506876873e6
0.0020299999,-1.1602378873107746,0.0002608349107132179,40.67006049213062,0.5773937537222213,19518.013527602972,1633.1803164638895,1.0413182205082104e7,5.133683024658898e6
0.0020199998,-1.159482342996043,0.00025728208574947914,40.82379529370526,0.5875409576305015,16915.825299832006,1763.6746885413463,1.7147749934221882e7,5.709818700744757e6
0.00201,-1.1591694876416898,0.0002565185997711907,40.1861212843254,0.601714445553906,18373.19055709544,1926.219795376876,2.5300642796523392e7,8.322003838810911e6
0.0019999999,-1.1591021221346132,0.00025333339453121733,39.98379902582378,0.573178334358232,16005.528103339193,1654.1263257378137,1.3528181862398367e7,5.835923705313691e6
0.0019899998,-1.1589307789918124,0.00024908532724281544,40.53975043627821,0.5815808451846057,18810.79829168825,1767.5123259468378,1.6736376132301437e7,6.9886033462527525e6
0.00198,-1.1585582897933482,0.0002575365365889575,40.74401254424074,0.5930228354092548,17604.1035656974,1794.0819251679466,2.481936718631411e7,6.624667033596959e6
0.0019699999,-1.1583689580923124,0.000267730563667362,40.89759265891281,0.5945556508194716,17671.897812345673,1872.6286646540068,2.1660630542872317e7,6.993365800254741e6
0.0019599998,-1.1578046597812524,0.0002581989414636333,40.58944244106897,0.5901790502617937,14131.950838250223,1767.4251893161593,1.07926843720919e7,7.702558529197736e6
0.00195,-1.1575244107085112,0.000268985610643824,41.35960724963144,0.5903219162430433,15604.473262315547,1550.1487114488618,7.849538031057981e6,5.285490107337034e6
0.0019399999,-1.156979386007712,0.00026693560638160464,41.01351637096607,0.5969813237943967,17360.513550139847,1786.525743601543,1.7594674011724025e7,7.397126597868051e6
0.0019299999,-1.1567433574553847,0.00026813856782850287,41.10438483978288,0.6116888405046594,19926.937219768108,1803.6615726518273,2.2147211041650742e7,6.933193161243223e6
0.00192,-1.156622794435696,0.00027001367453722056,41.50465991009011,0.5842658625632405,17320.55491059022,1948.5029516017053,1.6602112230312377e7,9.079829258141132e6
0.0019099999,-1.1560797928682218,0.0002670868709805505,42.13891585794484,0.5982466550449004,20817.732760904488,1790.0182566311066,1.6168183452159347e7,5.8083579030321315e6
0.0018999999,-1.1551916130202504,0.00026562555913582685,42.87716376365206,0.592822248768421,20616.330378626015,1920.196841487,1.5235606807175983e7,7.080811047924968e6
0.0018899998,-1.1549265462328462,0.00026554273958159905,42.192950572838875,0.5660158248668098,17383.580509963933,1748.070101229925,5.774598683482009e6,5.877784323915289e6
0.0018799999,-1.1545704556907352,0.00026700535692564617,42.46297092919201,0.6108663003127717,19675.55006894232,1811.0786729114811,1.2398329873615643e7,6.547476435290393e6
0.0018699999,-1.1545177446331587,0.00027389572525044,43.64745950901488,0.6480530079029444,21167.085622277824,2086.8115282711497,2.27037509078175e7,8.278052875791937e6
0.0018599998,-1.1542520017580693,0.00026735706881025293,43.487936221112996,0.6235399402709064,20386.772421128117,2155.467499888972,1.4478974445575418e7,1.2435796105496395e7
0.0018499999,-1.1536727646164726,0.0002706703871774506,43.3606706123366,0.6126630690802507,17892.209735229797,1907.2759167048282,8.729075455913033e6,8.097228103275889e6
0.0018399999,-1.1529639584807487,0.0002718655261685297,42.82648163983121,0.6225847115993828,17270.46086745435,1747.414903026513,1.1077229395131664e7,6.205739170919896e6
0.0018299998,-1.1524325178157362,0.0002663450631312529,43.00133886466592,0.6195226352902061,16762.513990968033,1749.1473041653858,9.878603381490786e6,5.75761555822008e6
0.0018199999,-1.1519349737144724,0.0002673934679316939,43.056649441658195,0.6228100468630251,17242.98923725643,1753.9475175665712,7.554703726903025e6,5.441917897296653e6
0.0018099999,-1.1513405357575808,0.00026691800378794,43.97147380562611,0.6269563480392124,19453.880349049054,1852.3478853365548,9.742879044513643e6,6.8882567809288055e6
0.0017999999,-1.1508679118582106,0.000264102853330776,43.91208947980647,0.6438322880981985,19109.06932465688,1948.5533037442717,1.316574756221027e7,6.647704846618914e6
0.0017899999,-1.1504618243984255,0.00026479969518105283,44.451051646071534,0.6494661268735162,18471.34891919767,2038.7990331237336,1.308536696701285e7,7.696585069164371e6
0.0017799999,-1.1497908698873298,0.00027031628905977535,45.074417832072555,0.637620604456999,20846.351576874622,2236.462724397089,2.2633737757956482e7,9.703508333390646e6
0.0017699999,-1.149503562246525,0.00026329797735310146,45.099092335646176,0.6430623968771025,19323.755889316246,2055.700414084547,2.2067166477986224e7,7.637627208024541e6
0.0017599999,-1.149006583787483,0.00026304097396126833,45.534210986317596,0.6666961542532566,22722.505903221067,2155.7764013790156,2.7054135349297382e7,8.036466512382449e6
0.0017499999,-1.1486285358363348,0.00026904520978194386,44.82781218594953,0.6438445842414635,21435.491701408715,2045.0894284099784,2.1863411918952644e7,7.72868048259364e6
0.0017399999,-1.148087347438397,0.0002753709183196936,45.59573921488077,0.6477367953145505,20836.422751345,2099.983388241511,1.6061869135882491e7,8.708772203831391e6
0.0017299999,-1.1479016574960819,0.0002624189453323707,45.35478355660794,0.6679567704823944,18369.811168374075,2165.581638692509,1.6303859364973104e7,8.347235972213814e6
0.00172,-1.147299051125881,0.00025917718002370485,45.430452943438276,0.6426633977310761,21432.96837081094,2197.0594707303353,2.289740648272204e7,9.301013944979249e6
0.0017099999,-1.147038771097478,0.00027534942272644324,46.33157826461823,0.7003184880541182,19894.38281992285,2172.3013162090415,2.362203440893327e7,9.634278312893525e6
0.0016999999,-1.1464082485186173,0.00027555568421575895,45.83933563292775,0.6944587641091444,22638.936415005734,2469.9090664060877,3.261111500973505e7,1.2026159962761037e7
0.00169,-1.1459681277177214,0.0002773071664477852,46.72123742691569,0.6828269941653469,26317.188165996417,2428.484277554191,3.2349076263077762e7,1.1240951334248208e7
0.0016799999,-1.1457052108759678,0.0002824417311765454,46.498557554669766,0.6593601581051108,24669.52003912342,2567.848053634601,3.17407272164308e7,1.3400953760286229e7
0.0016699999,-1.1450522973749135,0.00028424071462333187,46.9972381136509,0.6934758739437888,23222.269388800745,2696.532193910572,3.335663640908188e7,1.694237585439199e7
0.00166,-1.1446886081029783,0.00028530846965089425,47.43931672323856,0.7321778567643916,25714.80976533232,2565.9978708884105,3.588256788726233e7,1.457644036388844e7
0.0016499999,-1.1441435392232042,0.00029400794951850445,48.30923277626979,0.7146795461029447,23535.455045807365,2517.251172631444,3.1541056123638347e7,1.303134179425435e7
0.0016399999,-1.1439174784467283,0.0002952538207413166,48.47278335218777,0.7262233876333304,25211.146028199997,2363.351322606057,2.8959610337633587e7,9.181738372117404e6
0.0016299998,-1.143631260749783,0.0002991766787810457,49.15583743003603,0.7214259467486616,28311.98959911409,2619.0289719171647,3.9621989927305855e7,1.1749815269756999e7
0.0016199999,-1.1429673491587082,0.0002911120822159882,49.323391673316536,0.7349845139391054,26505.44581962674,2504.910693682211,3.2349223099668216e7,1.0399613231611451e7
0.0016099999,-1.1424128360120134,0.0002913481467025189,48.859518063919836,0.701434961283419,25736.161119149616,2341.774838857537,2.318706577805455e7,9.2373316432104e6
0.0015999998,-1.1418096759904262,0.0002886700303673744,48.30592991660945,0.6892978730651149,24463.60991814287,2184.927268014146,2.0584605926012613e7,8.13978486572195e6
0.0015899999,-1.1414404329623,0.0002941748226452975,48.83182320209192,0.6836212088652865,22175.308460203898,2317.8270491963467,1.6573165731841037e7,9.928975172886427e6
0.0015799999,-1.1410267484465177,0.0002919797908516261,48.552733635157935,0.7292496073434936,24466.696385674826,2497.8370947938597,3.129650971029427e7,1.032087344123281e7
0.0015699998,-1.1405274456572145,0.0002920961773962552,49.3404167501201,0.7379187258117298,24779.026229466283,2457.625995497605,2.853954937322578e7,9.279341384221101e6
0.0015599999,-1.139946666201488,0.00028451121027101066,49.25456436441106,0.7321720161076893,24107.463961575522,2446.2555175231246,2.601407829294188e7,1.033966377002358e7
0.0015499999,-1.1394076120615388,0.0002863377399506381,48.82077470471213,0.7009706844669352,25232.648788198112,2374.881248548029,2.5042526002011493e7,1.0150402162679404e7
0.0015399999,-1.1390707242889948,0.00028986888014327584,50.49104675799071,0.7466446770842441,27535.149295192172,2491.570078474901,3.2710395223715294e7,1.1139730995432587e7
0.0015299999,-1.138480034341888,0.0002954086968260031,49.98549087455924,0.7370264987709646,28191.035974987204,2341.006693917603,1.6496273166312978e7,8.417033093811968e6
0.0015199999,-1.1380755907212734,0.0003041905845039647,51.80427057129209,0.7637359523626803,28626.503652712345,2750.3362178841685,3.613869626449836e7,1.1662406891596539e7
0.0015099999,-1.137402565621095,0.00029589623281314515,52.27987977669794,0.7665910874109788,28888.185249946695,2414.7052235577576,2.1330034625344332e7,9.80344617174013e6
0.0014999999,-1.1368889695207016,0.00030509209763786245,52.162290818943056,0.768304112345416,29228.80902525985,2513.9133261331745,2.4657884850769233e7,1.0103122833892303e7
0.0014899999,-1.1365535087616097,0.0002924254607326241,52.365306794009086,0.7844147050462059,29802.92245121597,2507.5385049125707,2.846463475942708e7,9.796538279416112e6
0.0014799999,-1.1361737765056896,0.00030061577734831745,52.28058441475873,0.8119821426407127,28691.81377708432,2545.043250856603,3.3506725264307138e7,9.995853098320108e6
0.0014699999,-1.1355251331623029,0.00030293527942292,52.50175579046077,0.8298496454971851,32652.028871879007,2987.829037352837,5.542028183758316e7,1.5218122068592317e7
0.0014599999,-1.1350871299617526,0.00029222026440690316,52.511665510408655,0.7725263836400338,27719.63601145734,2700.938174500953,3.0380838962309785e7,1.2223905122334305e7
0.0014499999,-1.134486423212794,0.0002921829604717109,52.16901104169242,0.7970095534295897,32119.945424519683,3152.194541334438,5.5541435403253265e7,1.737949375304799e7
0.0014399999,-1.1338059771406463,0.00030360483268279583,53.13995162586828,0.780960622871256,30626.010161843387,2805.238280200109,3.422273359730156e7,1.3259528083374826e7
0.00143,-1.1334914391820987,0.0002907322714104453,52.59240633458484,0.773306381506517,29502.05132447422,2850.093194263825,4.769646951391481e7,1.3488622946779212e7
0.0014199999,-1.1328518348834147,0.00029735848969785205,52.895611300294576,0.7828533010525032,31917.737989453977,3083.204296040644,5.6363164190602124e7,1.659513317490025e7
0.0014099999,-1.1325448873306458,0.0002892723035220434,53.79452517983459,0.8157309985198985,34059.27721984041,3435.484169318808,5.9902830761889584e7,1.9859475850913044e7
0.0014,-1.1317901869725024,0.0003008311791527226,54.05283917191733,0.8045645427421856,34304.8549719384,3534.227994947214,6.0614946792776294e7,2.358229491489798e7
0.0013899999,-1.131301194800857,0.0002943833618260538,54.542639339552196,0.793842909759157,34986.33661955837,2982.8370801099973,4.47194206494655e7,1.4866474324643703e7
0.0013799999,-1.130754669641908,0.0003020259989653624,55.26267582161073,0.8091957999915891,31122.77044536832,3053.682778463734,4.678297816518947e7,1.5227941536111476e7
0.00137,-1.1302200331776175,0.000299759071188591,55.12292302035192,0.823067598404833,30749.48045951323,3284.6267660728995,5.629531776157555e7,1.7704182419529203e7
0.0013599999,-1.129519526227685,0.00030605174951661577,55.290998024891586,0.7822922638235623,30610.640695216687,2882.024286495967,4.289879808359184e7,1.280529399140448e7
0.0013499999,-1.129118783773118,0.0002961949124732849,54.620132309204784,0.7752626768635408,32876.315605660835,2751.7425395190426,3.621710227633783e7,1.2314694193950105e7
0.0013399998,-1.1284967136326456,0.0002977961150551187,54.52114046276708,0.7862367504988251,32215.716606919876,2881.7305079947914,3.744366120578638e7,1.24889263315944e7
0.0013299999,-1.1283689283922629,0.0003001824767127803,55.55852111205064,0.8261731483918295,30300.620532445435,2775.471842383386,4.04038688615108e7,1.1917887450413095e7
0.0013199999,-1.127846390957134,0.0003067493458614586,55.52736702681855,0.8088167961165057,30511.310665255533,2791.575556675807,2.9792974363225494e7,1.1001257573029337e7
0.0013099998,-1.1271563614303024,0.0003044199609040471,56.81782579056836,0.8565180738484525,35019.36177995974,3129.0128293018843,4.990227267858118e7,1.4201057989448352e7
0.0012999999,-1.126706987897178,0.000308857014323889,56.59295079217906,0.8170558135453296,32268.282838027153,2754.7623352002183,3.0407058556464195e7,1.0844866907973014e7
0.0012899999,-1.1259744297252587,0.000305595312343388,56.38897074805098,0.8291739137790902,37075.15335002217,3081.6747057743705,4.494056062705175e7,1.3476074871529639e7
0.0012799999,-1.1255227160769563,0.00030432062676603156,56.47214998336303,0.8364892327854728,37385.69531527821,3227.246671142044,5.704642206549448e7,1.4844029721625954e7
0.0012699999,-1.125208833842768,0.00029892068746363283,56.67943997635958,0.8762903304524107,42565.86376864722,3580.1998778617103,8.0356680707224e7,1.75843421462668e7
0.0012599999,-1.1244014130178728,0.0003019663762683259,56.92886837743401,0.8957386644514593,37827.34410188793,3478.5646891371443,6.273316292550037e7,1.670715728808775e7
0.0012499999,-1.1240852116061233,0.00031167452395833414,57.483210022191805,0.8835177869153998,37511.97794532897,3382.219160875587,6.549818428141323e7,1.6117268181766981e7
0.0012399999,-1.1234842027735028,0.00030996303947895457,58.45725080145563,0.8850185074129778,36163.50694682076,3071.454980889788,4.84545646749392e7,1.2603662983889528e7
0.0012299999,-1.1224924375710614,0.0003056250979916023,59.147321556212866,0.8608541386369308,37250.11203142012,3471.0829971510616,5.740615443281661e7,1.8245421127041135e7
0.0012199999,-1.1220386659542574,0.0003127662971760033,59.313663736150126,0.8715180170315321,36563.56545031983,3245.174776298849,4.013403401724419e7,1.4638845394483222e7
0.0012099999,-1.1214330860937165,0.00031092042973621017,60.63005148426003,0.8585857601904864,37960.99763838399,3186.441620408514,3.0154089149707045e7,1.4595246196912427e7
0.0011999999,-1.1211043694083933,0.0003021557114052253,59.07712952908672,0.8200252598266026,33863.574724739,3102.4803304372113,3.1476151532251634e7,1.4685826499137104e7
0.0011899999,-1.1203182611936577,0.00030908997983460383,59.86800292108071,0.8707647481954041,34316.203293261504,3377.0840802655857,4.060991136582791e7,1.614162641199028e7
0.0011799999,-1.1196554314576903,0.00032233477693897374,60.42365075720639,0.8968616931462996,36586.61756763558,3456.524581490053,4.098304986902459e7,1.738721312611646e7
0.00117,-1.1189792977192217,0.0003204306222504117,60.92239723963112,0.9442698682279188,35016.21967881555,3510.893860245577,4.904843533803677e7,1.746628963791858e7
0.0011599999,-1.1184984449527033,0.00033485075307960647,62.08414853358854,0.8958731829661407,38735.13851993479,3158.867997276304,4.029226155831431e7,1.4200214333944747e7
0.0011499999,-1.117709274849504,0.00032719530704462916,61.85230336970731,0.8985037674092162,41901.15709819782,3292.673725720684,5.033192884337382e7,1.4989427396028545e7
0.00114,-1.1169601801664826,0.0003297123182597964,60.87880992570474,0.8984718812504673,45081.97566361959,3526.1398052168615,6.796485150880413e7,1.672000469402406e7
0.0011299999,-1.1163189047459878,0.0003262167018782941,61.72660914505436,0.9173569202044459,42001.54772029088,3426.8985244329397,5.886796912009753e7,1.7197706238961287e7
0.0011199999,-1.1156523792178257,0.0003257769302752729,62.25556030715718,0.914749524624679,39482.66242586881,3228.4919671774223,3.767410781605563e7,1.386303735091347e7
0.00111,-1.1148925537809562,0.0003290701235880396,63.61395319381704,0.9241008604124712,40523.151245033296,3339.9687125794135,2.9529190824782237e7,1.2569408467806991e7
0.0010999999,-1.1141822878267005,0.00032571385674780225,64.01599146279926,0.9187911599190052,40877.32234799352,3338.3126143717077,4.103925514555425e7,1.4279605975982644e7
0.0010899999,-1.1137364224197173,0.00032975516928479613,64.60684755367066,0.9480548898098943,43040.972860092625,3708.059340632757,5.976609945345569e7,1.6604400018165084e7
0.0010799998,-1.1131245195918844,0.00033125067955007436,64.86949662594878,0.9442765344344255,44060.56380990992,3567.284314921124,4.4368948070938684e7,1.6860406041044794e7
0.0010699999,-1.11277734879833,0.00034111999016777516,65.91445125966108,0.9671646408341861,43503.86923312178,3670.8502186667397,2.7028915919880286e7,1.7978391762965515e7
0.0010599999,-1.1117358325424593,0.00033134539918903717,65.84506767139378,0.9408468892398091,41199.94187675449,3583.9801072309115,3.128694127367586e7,1.6418255866573168e7
0.0010499998,-1.111094803803221,0.00032563151582369783,65.31163114830093,0.9332007954656482,34874.95873370905,3640.954534911605,3.1907597178915296e7,1.7402862625081662e7
0.0010399999,-1.1101828963789622,0.00033439242377340496,65.35514005377334,0.9515041936597413,40111.695626450586,3615.1729891725386,4.9351049954977416e7,1.6070423698937105e7
0.0010299999,-1.1095437815336202,0.0003343213150415836,65.7562379845329,0.9708120514043355,41474.74495185888,4051.5294831784736,6.479460076260344e7,2.310134439625073e7
0.0010199999,-1.1088090373350552,0.0003284669166424025,66.72400874187605,1.009182866770644,47145.58365416648,4656.999117060016,8.165979804667385e7,3.285872218767823e7
0.0010099999,-1.1082780346389054,0.0003268844031429652,66.91111961117494,0.9943814016548009,46359.714661442216,4667.369681897209,6.768957882217413e7,3.0864302424430873e7
0.0009999999,-1.1077680085921495,0.00033854979746640563,67.69457824856772,1.0151165470966272,52847.7733879557,4991.039968549671,9.325002175744699e7,3.9175257634995736e7
0.0009899999,-1.107167323216786,0.0003544961768506345,68.3009713259783,1.0423684145575696,51553.44935914978,4874.310947964599,1.0295097487335788e8,3.774822643086706e7
0.0009799999,-1.1067439851579512,0.0003475530136422629,68.74229045125934,1.0686136121982703,57574.74692376877,5982.274615864805,1.4241997219230285e8,5.571878289917913e7
0.0009699999,-1.1061350266547034,0.0003477417498217108,68.96843034395059,1.0426832475624923,57176.3536919986,5318.148869660775,1.0370993043684728e8,4.0349769066469565e7
0.0009599999,-1.1051965192210826,0.0003492885685091313,69.41036439287254,1.0148584542979846,52828.19835552618,4734.8576691028475,7.939873738692284e7,3.2175442228640992e7
0.0009499999,-1.104657535578382,0.0003443134753299054,69.87975647324203,1.0193193284648039,56210.136868218746,4608.669557294428,8.81117756259369e7,2.6755825066334624e7
0.0009399999,-1.104138206758081,0.0003506360166033875,70.54160015630146,1.0476539110763547,50235.75772350029,4380.242370085448,6.2242620730325446e7,2.4007613482254576e7
0.0009299999,-1.103381408510305,0.00035261341296186934,70.56315495868712,1.0739456494890312,52339.514494367846,4633.628352310341,8.836295685259883e7,2.558172492860428e7
0.0009199999,-1.1023691190301932,0.0003553946076020496,71.34043384488254,1.0467836740433292,52481.29257289895,4534.739598275144,7.343742352688193e7,2.4386781050718047e7
0.0009099999,-1.1016323848853202,0.0003525203155574726,71.99190226017261,1.0715621923917305,51076.08543937951,4455.872140822651,6.736564670339961e7,2.382360480625588e7
0.0008999999,-1.1005982703830421,0.000354473913689414,72.8519393332698,1.0851610277699033,51399.235493031614,4551.662646026267,8.439147745825025e7,2.4214416833382245e7
0.0008899999,-1.0999529440439078,0.00034660145310756296,73.92349203701222,1.1150536714078572,55399.434923729474,4835.132747812421,9.575986800915039e7,2.6057846292995248e7
0.0008799999,-1.0993110675721862,0.00034230664907834794,75.0057441306921,1.1167991603235197,54834.350596548284,4553.631798041284,6.568294438824144e7,2.2390249264337298e7
0.0008699999,-1.0987656325397488,0.00035566799637133385,75.05030407935196,1.1063666697553847,56356.09764906698,4586.386047004231,5.766883794603699e7,2.3416333860263534e7
0.0008599999,-1.0981185627809404,0.0003617430034997595,75.83564863996112,1.1304068296924954,60481.43487502404,5082.213128387981,9.656785722877555e7,3.1872827963600993e7
0.0008499999,-1.0971327718405153,0.0003601987214639833,75.74735678808968,1.124657507764835,56240.25431731047,5159.61671060822,8.205986566075054e7,3.2087340383616205e7
0.0008399999,-1.0963592733860996,0.00036171722448806427,76.64196182802459,1.14378480257053,53352.98735585989,4824.641066742109,7.849489202331327e7,2.7076357256465733e7
0.0008299999,-1.0956622718556512,0.00037107762241881087,77.41206834699578,1.132255830436439,56141.54507912044,4939.504285762184,6.895285485758151e7,2.834680333528023e7
0.0008199999,-1.0949353964265833,0.0003692982396063396,76.91417982887774,1.134877022485439,58411.89254766646,5086.442235189752,8.74929002705294e7,2.7209042998337485e7
0.0008099999,-1.094045322163019,0.00038007520113286645,79.49690585502778,1.170642723377615,60116.48090192904,4927.158124784147,5.81478031579663e7,2.396199344752412e7
0.0007999999,-1.093248807264784,0.0003653972111038642,79.9583088043021,1.2074775249635712,62381.43793318038,5540.832997344814,8.739849284590219e7,3.360228299548698e7
0.0007899999,-1.0926727999577623,0.0003609028712221197,79.9822135816528,1.1711037179004944,58866.301106436506,4709.512947221994,5.490076770199007e7,2.3298309985796846e7
0.0007799999,-1.0921256498845964,0.0003657830972896926,81.40196382236927,1.2052066383390168,61219.63972332611,5075.3032891553885,6.062957103254041e7,2.9083382769144896e7
0.0007699999,-1.0910681433504452,0.0003677481917919281,81.00790322554671,1.237709664055065,61517.07345023869,5039.19519941888,6.964477396001333e7,2.7032784144639432e7
0.0007599999,-1.0900492215834778,0.00036901601495370424,82.84228995303651,1.2586704387389855,71993.58505955801,5422.181686277545,8.858953902199902e7,2.7394597216467205e7
0.0007499999,-1.0891953365112474,0.00037610241617125036,83.47540915554532,1.249209257625255,69502.9780944589,5263.6503662876175,7.931847664407046e7,2.515021529128963e7
0.0007399999,-1.0883703082901548,0.00039079890436643307,85.5144057356984,1.2693913163390556,76133.91674315423,5968.7722068296,9.702667751471445e7,3.465443319431746e7
0.0007299999,-1.088062296041264,0.0003758690508649131,85.06879259812126,1.2829019875385486,77150.41258564388,6144.322307822375,1.0994416431092854e8,3.858820008691896e7
0.0007199999,-1.0871499245422431,0.0003775938631713848,86.61809452439046,1.3304800617013592,78583.31889941641,5918.630718384272,1.1166024255725238e8,3.297790576565664e7
0.0007099999,-1.0864116428859851,0.00038944826363434073,86.85657230057704,1.311128606853631,73060.93818870107,5862.776918861944,1.062467360444454e8,3.278401295188426e7
0.0006999999,-1.085577775441406,0.00038964807885471283,86.12331876117847,1.3121753938079506,74489.99337651128,6192.148304375384,1.3748932959551376e8,3.4452411986873135e7
0.0006899999,-1.0846416895308963,0.00039233742752712864,85.61676305383135,1.2871558023116176,67673.01268747501,5759.124720030422,7.840933574625191e7,3.119433598689485e7
0.0006799999,-1.0839304890717938,0.00040310135688226663,87.94827707085142,1.2765959502010207,71857.51386761731,6038.185359378353,8.219358816533855e7,3.523806363595273e7
0.0006699999,-1.0832112525841813,0.00040015859352980203,88.1827534758124,1.2909831429009135,76772.25018045407,6291.098782278313,1.055856839252448e8,3.8210569889114656e7
0.0006599999,-1.0827137564874854,0.00040355995934985217,89.93126664194051,1.3453824745581757,80821.3320802866,6765.421113563443,1.5436029193255997e8,4.295138108964663e7
0.0006499999,-1.0818209730335382,0.0004002637451094607,89.98224238708167,1.3453749519953964,75623.29779075895,7101.9253138357,1.5256007601643762e8,5.469383050225904e7
0.0006399999,-1.0811726773975572,0.0003980027629877461,90.30054512175901,1.328512775497428,73888.5479246165,6671.547464635637,1.1202228543748924e8,4.7717314243851975e7
0.0006299999,-1.0802454173757725,0.00040074594757164397,90.85885280526789,1.3245922717989234,83505.79344416155,6765.196291796699,1.569967343665297e8,4.386153901486243e7
0.0006199999,-1.0791105247091446,0.00039902082920282813,92.30029830050911,1.3617872597043255,93656.76870411716,7266.858732934219,1.9688810723480305e8,5.0990140664240055e7
0.0006099999,-1.0781802479865836,0.0003904280551577306,93.47742066663847,1.382182150531047,90622.03490091758,7327.221417073278,1.7457042734539434e8,5.558279680364956e7
0.0005999999,-1.07736213524648,0.00040232138443798093,94.4486538011735,1.3694715159154163,90840.83720602481,7896.952551459522,1.6117014310953248e8,7.260900231300686e7
0.0005899999,-1.0761886245408971,0.000403148461852272,95.30204044937652,1.4026929299531914,94400.15703929783,9120.058382358164,1.9595979980984232e8,9.582573299800922e7
0.0005799999,-1.0753564710065306,0.00041052560586482724,97.2505610816738,1.4930403509495966,92185.0922934075,8887.121636886133,1.831518154679695e8,7.599680558976384e7
0.0005699999,-1.0745484233752485,0.00041912956930115073,97.32965316573602,1.5793240325251845,101953.85217857652,11772.075135933415,3.204815494801057e8,1.4322330301599976e8
0.0005599999,-1.0736931113140533,0.0004202948653961869,97.721923247015,1.5301327473415764,105432.8598566418,9560.627733522046,2.708134528806237e8,8.77956096218469e7
0.0005499999,-1.072671582984054,0.000417484022021561,97.58380850277727,1.5552165230032167,103141.229359939,9025.82474032799,2.4426966464952284e8,6.941624239161168e7
0.0005399999,-1.0718109704159118,0.00041946353504797117,99.0209712094134,1.5219078737352254,107415.10590930814,8815.424866684338,2.3995350214583272e8,6.447874493952061e7
0.0005299999,-1.070525384377755,0.0004222097591758823,100.5794708355726,1.5329521365377028,111714.50363519529,8328.559904398184,2.2197283167876253e8,5.4109435784849696e7
0.0005199999,-1.0696767449338385,0.0004262177492419398,102.00652034874172,1.6115464522612686,119102.92304196622,9514.054066995615,2.9492809936356884e8,8.12226533589796e7
0.0005099999,-1.0683644251097346,0.0004247032027505968,102.10489848341949,1.617081890118034,106427.89933853762,9157.220310603294,2.065391441049572e8,8.194883287896822e7
0.0004999999,-1.0675821977627897,0.00042393038571306835,104.03970785245548,1.6517854621611991,120334.83065424008,9114.412231141434,2.7075222946471435e8,7.399464953869459e7
0.0004899999,-1.0667411199812147,0.0004191774838265749,104.16727322641975,1.6708198239318526,116981.69336118153,8861.471138310942,2.357398236703535e8,6.5210875594640896e7
0.0004799999,-1.0656772711344307,0.0004318746037046476,106.43767346247145,1.6671700150308275,121112.58054900863,8804.52880113936,2.4831920023579752e8,6.1995959212155215e7
0.0004699999,-1.0644440810134308,0.00044498513059133674,106.51607793626435,1.6461296883652237,122720.54765715124,8998.330867574909,2.5223777181799665e8,6.566922960352462e7
0.0004599999,-1.0637458038919463,0.0004468714559039306,109.35157580916548,1.7308173731561243,129103.92121924067,9713.46291379787,2.896303441710631e8,7.978341942540932e7
0.0004499999,-1.0629201824647942,0.00045418216750081093,111.27420009601298,1.7239048124614829,131033.99562602695,10345.133373153982,2.708393949533578e8,9.103922038902487e7
0.0004399999,-1.0617747897173098,0.00044927595996156305,112.78469562653804,1.7527380648280642,135891.94257418357,10075.86628491214,2.788494358835961e8,7.923330000246303e7
0.0004299999,-1.0605208977158678,0.0004471169565921148,111.21041745229083,1.7172225344342709,131272.94777193974,9687.346343153235,2.803419481908526e8,7.085502229813369e7
0.0004199999,-1.0592676275147288,0.0004463995923331378,114.00064845516503,1.718050802915919,137722.96323299204,9836.349019571955,2.869938149214423e8,6.817747183943062e7
0.0004099999,-1.0582443939376365,0.00044437855676310734,114.4434246266215,1.7453649765903088,139486.45930031786,10167.868682213651,3.223122569941729e8,7.502640789480394e7
0.0003999999,-1.0571647440798135,0.0004456338889672091,116.5274847963928,1.8171802874617207,146975.20413048798,10700.668324649037,3.686682498449874e8,8.515976877687317e7
0.0003899999,-1.0560010427543063,0.00046036291034321907,117.26261799657665,1.8086133585787805,149350.10972433173,10847.578330025515,3.984972266956592e8,8.70183746414752e7
0.0003799999,-1.0547810362302212,0.00045993944861320326,118.0835724182618,1.813670365359948,150945.32676215065,10257.196774804706,4.06351835147237e8,7.83535194778708e7
0.0003699999,-1.0536795290485994,0.00046951252662228376,119.19519204350568,1.8120946298004386,145515.4511456939,10056.57831819217,3.258050329328798e8,7.238929389595099e7
0.0003599999,-1.0526829311237818,0.000469727324638214,119.62424965494583,1.8008286110879326,143035.8434900121,10700.43894414321,3.51329277445857e8,8.0303822179158e7
0.0003499999,-1.0518192677114577,0.00047343373790549,121.88070039887563,1.8718514456866862,158615.2349921798,10816.312478740278,3.8796053107110035e8,7.400653433932167e7
0.0003399999,-1.0508286052896034,0.0004797309103985173,123.19302245040107,1.8846774138812032,168830.22973194323,11066.759273338683,4.1872691278171337e8,8.550869886493944e7
0.0003299999,-1.049358273412439,0.0004857319459658237,124.2167699916483,1.9593833642363716,166391.81495908042,11565.759427075116,4.6264839597518635e8,8.573995922790669e7
0.0003199999,-1.0479313569264872,0.0004843669076455737,124.57123167068184,1.9601105439763193,165242.27605376072,11989.985253237865,4.673674157425508e8,8.772388858988027e7
0.0003099999,-1.0469613818215024,0.000493304500480885,128.27943166332784,1.9887769346024557,167472.25910073656,11835.117836244362,4.3299377413718617e8,8.513298245641083e7
0.0002999999,-1.045694937115227,0.0004976399884763055,132.10363876415224,2.0555929914754714,182005.4119964104,13163.626230596434,4.992982741030186e8,1.0623371266176856e8
0.0002899999,-1.044642561154527,0.0004981974242661909,134.17803337661357,2.1318260387686436,192762.4090454933,14495.501213757563,6.174087038627367e8,1.2646138249572627e8
0.0002799999,-1.0435556166619167,0.0004965716527547726,134.99864419228567,2.10640808576362,190519.83880078743,13956.858044347846,5.100814906245897e8,1.2577467366110821e8
0.0002699999,-1.0422072121332957,0.0005016602574535997,136.9242316747952,2.1880749728472155,192753.78637880067,13555.123737952734,4.7109621733103496e8,1.037817771481161e8
0.0002599999,-1.0410687951962336,0.0004964132578584541,138.92219015238163,2.254095146182395,196926.72562654704,13025.987122300221,4.5157651298057514e8,8.822597760808864e7
0.0002499999,-1.0399621350697077,0.0005064485846752364,142.43323592033144,2.253284503264354,196948.13072848858,14178.623295606742,4.7601708167268044e8,1.2002833793116316e8
0.0002399999,-1.0385622142493738,0.0005012834483479526,141.72206964492412,2.232543382719534,193103.4652649129,13518.34015553351,4.372749378992806e8,1.050038516160841e8
0.0002299999,-1.037173856355117,0.0005059446589274166,143.78295134871408,2.2871030553646152,204034.41780041598,14132.544870508766,5.13513998895089e8,1.0857811722365734e8
0.0002199999,-1.0356958885465257,0.0005047511759726299,146.607806853238,2.301418500229885,217015.9517684714,14645.042338380947,5.410206615791034e8,1.1605175106231087e8
0.0002099999,-1.0345877254529754,0.0005093996517283856,148.8800846934646,2.3680124943463348,230508.14735906507,15720.933085783035,6.498545911093861e8,1.311089244130166e8
0.0001999999,-1.0330350164702273,0.0005291796265090341,153.09623827948593,2.450809574070994,242078.17369659126,16154.464623664122,6.838722310779493e8,1.2752866198224714e8
0.0001899999,-1.031730284984339,0.0005305309262148901,154.32194249572478,2.439636319836355,248819.09900650525,16888.970540268405,7.636078533349309e8,1.344045156016162e8
0.0001799999,-1.030184284574026,0.0005393181230932105,157.08147253075384,2.438450332827332,255106.5335851965,18283.55928121397,7.68924759743769e8,1.640326282216793e8
0.0001699999,-1.0290663277547738,0.0005451946768310925,157.35701009690138,2.571103210628078,271902.30258165544,19267.435970669078,8.578527040228342e8,1.8848602254954267e8
0.0001599999,-1.0277496048105639,0.0005405358808723426,159.12332356147084,2.5737388810616912,277271.6221202873,20305.464860776134,9.344905405085243e8,2.189709441220364e8
0.0001499999,-1.0261339809020122,0.0005406442431813226,161.56314276004957,2.5028101685555084,274278.8409322358,17742.132221575946,7.527748099866306e8,1.5311687416366845e8
0.0001399999,-1.0248394462403343,0.0005463390458269856,163.27736464965932,2.530429540748678,271146.4870767707,17840.124038892063,7.406632258343996e8,1.5832955425479314e8
0.0001299999,-1.0232929354348699,0.0005483448044269197,167.24799845235955,2.669810995329119,283740.39530584676,18051.32806331895,7.576607728798351e8,1.6533536368079966e8
0.0001199999,-1.0218233279716438,0.000538968103680398,168.01885590337773,2.6631923022520128,299062.5811235522,18341.297570441064,8.463586697630612e8,1.679512015629631e8
0.0001099999,-1.0203325180355587,0.0005495493748383061,169.55049520251765,2.725180500952022,307785.6322912022,19950.283561251235,1.0520852298249373e9,1.9573836143101725e8
9.99999e-5,-1.0189915840366541,0.0005430560198165071,171.09482089709604,2.775945446913583,307513.555397904,21265.0641064797,1.077453310164162e9,2.4448536957189402e8
8.99999e-5,-1.017489840306066,0.0005414771611495391,175.26956551747176,2.839016210970184,330293.9669979062,22050.449375462344,1.1226778882092786e9,2.5911532581552622e8
7.99999e-5,-1.0157996667765592,0.000551460062158546,177.90471843953506,2.9041453183799177,356492.39971042814,23438.642133517304,1.3783951677657793e9,2.6088869934470117e8
6.99999e-5,-1.013992309485767,0.0005599546746058214,181.1687614945163,2.987161686141413,360966.67702139984,24801.47720232344,1.4524840555119007e9,2.9174193330034393e8
5.99999e-5,-1.01250525226203,0.0005550858311407973,183.07556135969642,2.9680478561732913,372251.629054548,24369.89534288299,1.4748574743815112e9,2.6226106091440797e8
4.99999e-5,-1.0107657015531741,0.0005591840085290558,189.37500507825686,3.032890794886808,377053.770902824,22964.332650475288,1.320561923800216e9,2.0965024044240808e8
3.99999e-5,-1.0092089883163062,0.0005693017496846892,192.5313674509879,2.985455554530345,381981.6137985648,23429.39127148932,1.26670766700681e9,2.1220074628508854e8
2.9999901e-5,-1.0073197752322942,0.0005687773532406862,195.231113996455,3.0286849685837307,389424.6344315015,24363.218715976644,1.2822779265669062e9,2.2443083614259863e8
1.9999901e-5,-1.0058118928422306,0.0005807333384662635,198.3722313393186,3.030500688200948,396714.8301455095,25387.02691896559,1.3614761811434777e9,2.443792922057855e8
9.999901e-6,-1.0039955384430104,0.0005751800024764274,199.84773178402025,3.039576951145903,404383.78708807623,24449.180442262154,1.2803652861989279e9,2.2730154746901262e8
-9.913492e-11,-1.00231093238524,0.0005748347202780195,200.81681995187438,3.1200664907343527,400490.9774645345,24929.562101771662,1.3503666408395069e9,2.3550060179008085e8
-1.0000099e-5,-1.0004465186888571,0.0005802241607344366,204.46742500817774,3.2175644997735913,422881.899834904,26760.06556277112,1.388628741371967e9,2.743063546227581e8
-2.00001e-5,-0.9985318460494924,0.0005874570766055863,207.70933008203787,3.3250250731764126,431992.17776788794,27932.883904508435,1.5501297137089458e9,2.870380990480771e8
-3.00001e-5,-0.9970487418250378,0.0005967456166416779,212.9471609282237,3.4434052854916852,435487.6211728419,28714.84580859928,1.6009471494598036e9,3.028455727909151e8
-4.00001e-5,-0.9951150374733098,0.0006033297394711768,215.70415973314306,3.4798851091605885,437076.6252776635,27425.135298811245,1.5290386849829016e9,2.5947217207990125e8
-5.00001e-5,-0.9931164654935084,0.0006072893266087037,215.74687884507884,3.535096058183813,429001.09470643307,27208.33089535819,1.371916397641665e9,2.6007417448181552e8
-6.00001e-5,-0.9905847092670663,0.0006071251590138296,218.36258897617944,3.563678287591343,437246.63260633947,29085.439014713927,1.6015303707470906e9,2.881167721673287e8
-7.00001e-5,-0.9890377159952527,0.0006125974795946482,220.5103782960921,3.532910299613965,450172.10749559617,28768.877472091743,1.5696984937932847e9,2.984601642115208e8
-8.00001e-5,-0.9872170407397068,0.0006302756972223803,225.7661485833827,3.5359477720711054,470219.80520451895,31086.273843576804,1.7000491969769433e9,3.545455236525461e8
-9.0000096e-5,-0.9850572045160819,0.0006374161823169262,229.07136421961772,3.5996643039860188,484885.69207836967,31628.97183754043,1.7057522858589911e9,3.794254166458606e8
-0.0001000001,-0.9825090479383588,0.0006413597250634153,235.37193365331717,3.7770268900285635,541400.4521693208,35062.942007219695,2.1090816713042974e9,4.806312689742396e8
-0.000110000095,-0.9804214275515349,0.0006451858757132831,241.07685551197056,3.951441317194217,568141.7422475008,37909.22494661136,2.4804304771048875e9,5.55180894044053e8
-0.0001200001,-0.9786033697528412,0.0006457452069201272,243.2247139968634,3.980284547194885,577054.1270295007,41320.038791478044,2.6932424055551686e9,6.446682762661825e8
-0.0001300001,-0.9764875822677258,0.0006373504337442221,249.37135868221688,4.04131541774674,591408.9640297596,39166.37528641845,2.569867274768839e9,5.483385945307382e8
-0.0001400001,-0.9742734664959193,0.0006325303821744019,254.70930482512227,4.013824761765156,604642.689808348,39023.68652599785,2.5252114650159593e9,5.1201590396066475e8
-0.0001500001,-0.9719829234612046,0.0006465132481937592,259.0706101167931,4.183133734494803,628152.61039372,42291.8683446546,2.820642027084012e9,5.782090437563072e8
-0.0001600001,-0.9699346233048953,0.0006524908491316857,263.5396081281669,4.259906538993779,664782.1235270915,42086.934547938145,3.0310022669199953e9,5.346636295701749e8
-0.0001700001,-0.9674930355736063,0.0006610909889668361,268.83955493590065,4.369442315961537,685297.5018478852,41044.67531401292,2.9314079174060874e9,5.004401679992495e8
-0.0001800001,-0.9652212856251642,0.0006665967616447271,274.94412316373325,4.320408074371387,700538.649141906,44147.675663023525,3.026901730250829e9,6.246648975165744e8
-0.0001900001,-0.9631516159270294,0.0006856380771313492,280.9928021573575,4.526512726547917,728018.1863020736,46076.87096886949,3.3077290394175234e9,6.206354869826643e8
-0.0002000001,-0.9612719560729439,0.0006885472394389315,286.7180059664999,4.715585707738328,749956.1034342683,52325.415190701904,3.6043181006640687e9,8.408109626876907e8
-0.0002100001,-0.9588856353996863,0.0006953151755377431,289.32533693202635,4.640445165538262,761869.9747572847,51673.59774279983,3.5913691126901555e9,7.84075789322716e8
-0.0002200001,-0.9565830172900692,0.0006959817115733404,294.82913031512516,4.739188537912109,781655.3537978237,53496.55680316231,3.9006327698078446e9,8.078898259384044e8
-0.00023000009,-0.9543612963916911,0.0007041805841952938,302.4484376175335,4.8605707753921275,841569.0717085535,54272.09832567721,4.206036250571522e9,7.986867865827901e8
-0.0002400001,-0.9521011625418081,0.0007134495015101047,307.3505870057367,4.985200225329979,858339.9608494784,58271.264709408344,4.578767613024875e9,9.296481348703285e8
-0.0002500001,-0.9497574097194645,0.0007119507801038386,312.50136396144677,5.086988970962258,901011.3956439189,58838.72392756487,5.016326302239294e9,9.129286033231719e8
-0.0002600001,-0.9470664375761342,0.0007324364713809481,318.98223034765425,5.117618820396804,918232.5449779057,60984.14684240725,4.812839005460734e9,9.684334818706576e8
-0.0002700001,-0.944647545528398,0.0007323564835997081,327.6431005876765,5.394174934851229,958496.4325614591,63822.68102531241,5.159581646990619e9,9.981730852867422e8
-0.0002800001,-0.94204579982802,0.0007424598358103269,334.5377396325953,5.46039048982184,997163.6391449649,61525.837257232866,5.005162119018402e9,8.575723883576818e8
-0.0002900001,-0.939212275510861,0.000754278583510997,346.7591481608926,5.50648071665069,1.0431952753620715e6,62407.296838869974,5.129003020449785e9,8.594669135792273e8
-0.0003000001,-0.9369352151604806,0.0007615685484143029,354.34463610389037,5.526271448466219,1.0722742998085178e6,66243.20549879198,5.294038807030872e9,1.0576399576797998e9
-0.0003100001,-0.9340484018092623,0.0007652762250212916,359.7759817162641,5.559653235623644,1.0830328446395406e6,66404.42889490929,5.490061704134681e9,1.0147914690433348e9
-0.0003200001,-0.931606279541642,0.0007809267487254186,368.10737890512314,5.71874694385918,1.11041706855571e6,68927.77129496279,5.485697330159192e9,1.091299210418205e9
-0.0003300001,-0.9288278624112277,0.000778566612754483,376.60616036635287,5.824703773421528,1.1335944820603686e6,69140.92900863876,5.264106032671392e9,1.1408280276242905e9
-0.0003400001,-0.9263819011191958,0.0007906430311055371,381.31853749915473,5.726808755649445,1.1117206290067465e6,70015.0229689838,4.921611581652108e9,1.181275284661313e9
-0.0003500001,-0.9233801829391435,0.0008052824901346,388.41580896976427,5.982067873812362,1.196728428177784e6,73933.18884232655,5.779731554188874e9,1.2402450899656231e9
-0.0003600001,-0.9207307275838358,0.0008151419268581345,395.7349173637665,6.094883663131208,1.2319281577756435e6,74848.39389028883,5.683676429436293e9,1.301077616610209e9
-0.0003700001,-0.9178451229607247,0.0008221730428226124,405.27742940599495,6.183748476167826,1.275412757772772e6,75726.72079756702,6.0839244601463995e9,1.276464454422759e9
-0.0003800001,-0.9146767902465491,0.0008424335973449585,414.4591049554929,6.27154102821189,1.307903828559276e6,75252.74968200628,5.724654473082182e9,1.168615564160369e9
-0.0003900001,-0.9112662948778972,0.0008595743573012981,427.0080900972686,6.574913790063741,1.3931786770977469e6,81784.38426057974,6.173078338709071e9,1.3471603330731933e9
-0.0004000001,-0.9079561479085893,0.000853763075322801,433.7765686331876,6.641254885677529,1.4137998498914107e6,79892.26036539262,6.185352549336167e9,1.2546456679176226e9
-0.0004100001,-0.9043667744892803,0.0008652133151001965,445.2254591994458,6.937546079316178,1.4740851337850539e6,89296.98464782989,6.953312275684401e9,1.5804530690924902e9
-0.00042000008,-0.9006665334961536,0.0008772092373060963,454.5686815603867,7.125251928284224,1.5206452567274584e6,98641.8580478009,7.334414903557582e9,1.9848552512959683e9
-0.0004300001,-0.897462657279536,0.0008749291275447879,460.0980582826567,7.291163664507744,1.5457540121103616e6,104152.27672934174,8.355549869338881e9,2.1357542665350273e9
-0.0004400001,-0.8944086857769278,0.000900188558081952,472.51686178502166,7.509530072256963,1.6429093900491835e6,104935.40349358533,9.102357996365793e9,1.9626459543334064e9
-0.0004500001,-0.8908547488658648,0.0008899801286540241,483.2178904738024,7.5291340085679455,1.706725001400776e6,109428.84240541988,9.38291937736825e9,2.230793307974893e9
-0.0004600001,-0.8873956954062221,0.0009029567828264589,495.94402831121283,7.785893947964611,1.7917008741233828e6,113814.23018762807,1.0023866618329557e10,2.276068922891234e9
-0.0004700001,-0.8842764070633131,0.0009064171835765557,504.71246571687954,7.908992935018063,1.8438969837167216e6,113828.94388424866,9.864606235183577e9,2.2533447888999786e9
-0.0004800001,-0.8805454523830611,0.0009196925585506059,515.0389960576745,8.043840162862926,1.8497878653804522e6,113305.83116066715,9.843349092177954e9,1.965983911844698e9
-0.0004900001,-0.8769934747711341,0.0009338375280684755,528.077121614047,8.250107020498955,1.8886053192222833e6,115104.39920881791,9.895175956826654e9,2.0167447137626176e9
-0.0005000001,-0.8728925442096284,0.000943647617057323,535.4001177413289,8.382715381339116,1.9602118642821983e6,116900.74132714081,1.0269966768340097e10,2.0489769749121063e9
-0.0005100001,-0.869057303678123,0.0009522322956050829,546.8659219452353,8.64981915116198,2.0201805056726371e6,124435.03009996079,1.0812894996298904e10,2.3798236678124833e9
-0.0005200001,-0.8650835133186577,0.0009480310971364441,555.9206070476885,8.834739244956458,2.072935989207323e6,131250.7605076665,1.1080521113704004e10,2.6527370518087125e9
-0.0005300001,-0.8612484629920637,0.0009527479377748955,572.8579792693776,9.145482234196741,2.136369490264945e6,129712.99449787434,1.0873759351526602e10,2.372360765928812e9
-0.0005400001,-0.8569015080822265,0.0009661500364348776,593.0319805886522,9.45786589232541,2.289815350172464e6,142914.7679744242,1.2683855043686575e10,2.86208411506421e9
-0.0005500001,-0.8526906555769594,0.000980846688238189,606.4409337931387,9.665484375663072,2.339176716959624e6,150526.7802617345,1.359334997705315e10,3.2256154625175357e9
-0.0005600001,-0.8487337332366436,0.0009929372811934756,620.0962799245301,9.778450791156487,2.3393404121972155e6,148687.51544219756,1.3080605225696148e10,3.102208274439057e9
-0.0005700001,-0.8440389622948496,0.001013006452912535,636.7695059002434,10.123698744043006,2.4120901743439427e6,155706.88390956473,1.3116996138112476e10,3.369553426372168e9
-0.0005800001,-0.8394629383270887,0.0010170191834384971,646.8363932591866,10.170712969019176,2.449925650116323e6,150608.41870852746,1.2620594662435091e10,3.0370669167262363e9
-0.00059000007,-0.8352805136080601,0.0010173580664824698,658.6704292240044,10.151923244872643,2.495774852324252e6,153223.20308687034,1.2333098000335896e10,3.258687986299588e9
-0.0006000001,-0.8306199801465605,0.0010306705915861356,676.0065926056275,10.507024202671243,2.614504843620183e6,161659.7320706257,1.3450931126651262e10,3.591639805877193e9
-0.0006100001,-0.8261966516142204,0.0010426548490153462,690.4983990133663,10.749780203788923,2.6950462364666224e6,168003.49237604224,1.3683755882368858e10,4.0200898549554396e9
-0.0006200001,-0.8213504863457427,0.0010518395273018215,703.85917908502,10.889520007380332,2.7769142977114427e6,168843.84766852416,1.3733582212705248e10,3.9039793590606356e9
-0.0006300001,-0.8168232256349304,0.0010693213221730899,725.8550443922348,11.423287974874917,2.937164910268309e6,182816.80844738256,1.550598394740476e10,4.428977430314876e9
-0.0006400001,-0.8117958559714973,0.001093163067230078,747.6899566307375,11.95748587215182,3.1270103526976276e6,202632.33232159453,1.7604532602766026e10,5.519145105303694e9
-0.0006500001,-0.8066699077429802,0.0011174529975974204,767.3117583499512,12.393803521421091,3.2824570050616083e6,215731.25989144092,1.8613735239709465e10,6.089812206601985e9
-0.0006600001,-0.8016223100202781,0.0011325614272401402,786.7339215171039,12.579209013786699,3.351699911361526e6,218875.21276231436,1.7486223186432873e10,6.410687860929212e9
-0.0006700001,-0.7961366699850914,0.0011387241443455698,802.7400074012089,12.877702033417771,3.5003835114052976e6,225771.54595006388,1.7923637378573475e10,6.811858483743405e9
-0.0006800001,-0.7908312309385206,0.0011550572057088416,824.8948780980838,12.95150196475686,3.6065063816697774e6,227279.40173368124,1.8095817670241684e10,6.616111759635192e9
-0.0006900001,-0.7857233364204173,0.0011664562943526089,844.0252882216334,13.366934783451155,3.7354994167071097e6,238472.23149520296,1.8903228972605164e10,7.134278104797346e9
-0.0007000001,-0.7802054922907976,0.0011848639312451606,870.8257814927673,13.74512452413012,3.9058361488067987e6,243845.525358174,2.0367443150486797e10,7.152597066277694e9
-0.0007100001,-0.7748895376889261,0.0011996921258483949,889.1010882364527,13.887188203637528,3.9720770111871148e6,230812.63508743187,1.8314902615951473e10,5.497189357858816e9
-0.00072000007,-0.7688291064581095,0.0012165858241540391,919.2242770134286,14.444598512891078,4.257232672057013e6,248676.6025355481,2.2882075648046703e10,6.30386822923222e9
-0.0007300001,-0.7630906493535056,0.0012329460979287644,944.7929879542856,14.5782829680879,4.344444137653958e6,251234.5191206395,2.234486053645465e10,6.152793613490827e9
-0.0007400001,-0.7572516253506009,0.0012580509435340934,963.7394154359531,14.796068500989426,4.4238672604521895e6,258666.0687118948,2.2254669691607147e10,6.349296877505026e9
-0.0007500001,-0.7511542097008029,0.0012707108644418263,988.3603725546773,15.48057316543556,4.737122910459281e6,275224.49000548536,2.60676402810199e10,6.853068835992541e9
-0.0007600001,-0.7451254449167015,0.001277453721590351,1019.2837131611051,15.828718921760924,4.965310344460892e6,284019.25522637763,2.7391689316282967e10,6.578491305897835e9
-0.0007700001,-0.7392027258997256,0.001294991517225312,1044.8532140776529,16.206272671426223,5.088349196959855e6,292473.21385889343,2.7216197699187935e10,6.792569283153825e9
-0.0007800001,-0.7331326331570225,0.0013285178841555298,1067.6036373459062,16.694477986282692,5.315861532564033e6,301026.4878790382,2.824142252391914e10,6.976026891252187e9
-0.0007900001,-0.7263440776375973,0.00134145148141815,1099.4121728442306,16.993630110386757,5.402201696618365e6,305001.12993428076,2.718544134770171e10,6.923418045181965e9
-0.0008000001,-0.71979154015713,0.0013595128693571809,1131.8591482362672,17.324016478628646,5.633060148236118e6,306199.05976740335,2.6369885587608303e10,6.483543570785907e9
-0.0008100001,-0.7127345030479544,0.001382251415872021,1166.9967023165318,17.78282528358558,5.7850089132934185e6,324768.9734886679,2.829478978559138e10,7.208504692299489e9
-0.0008200001,-0.7062579443363844,0.0014005656975614607,1196.4659127455582,18.302535377630242,5.944407581828043e6,342791.78170745994,3.1339511435446987e10,7.908483704471129e9
-0.0008300001,-0.6991536015138641,0.0014316803938982756,1230.19952678851,18.859312177414683,6.083921854472483e6,364653.5324638405,3.442808711322751e10,8.86944656978294e9
-0.0008400001,-0.691973015484111,0.0014597047207940016,1262.0716256701048,19.374160643221057,6.307686037682226e6,375458.24150600936,3.524930838788008e10,8.889434171561193e9
-0.00085000007,-0.6843686570895873,0.001474238554534313,1296.1252877539089,19.96330758603034,6.47234136724697e6,381611.14714897104,3.3035591553853157e10,8.805681605275099e9
-0.0008600001,-0.676584130696991,0.001508068006749182,1335.0570171806432,20.667781625822567,6.829252687940914e6,407046.57271540427,3.8139059406121216e10,9.859048516779654e9
-0.0008700001,-0.6689945167864265,0.001525743133462297,1362.4998414067059,21.037642259234847,6.888026219302491e6,412094.6745782601,3.802405201146716e10,9.832437718281132e9
-0.0008800001,-0.6613659648003251,0.0015440441585698437,1403.931560848199,21.73598668058084,7.24612575484023e6,436987.05624819925,4.165041861319736e10,1.0941441279361792e10
-0.0008900001,-0.6534894760678027,0.0015658861947224017,1442.74734410601,22.278569589701295,7.508757076788461e6,453308.0432660837,4.401994008282596e10,1.1207626212934652e10
-0.0009000001,-0.6450275461717955,0.0015829092150747525,1471.034772274044,22.6264512044904,7.572270984870055e6,466464.2283376252,4.265375501795496e10,1.173457842519533e10
-0.0009100001,-0.6364198994109204,0.0016012850918284323,1510.8580252743805,23.216915897771546,7.671283551273662e6,467466.6640517003,3.979043892437812e10,1.1457367291151932e10
-0.0009200001,-0.6287612584009393,0.0016243230186729336,1544.7312652290698,23.505607761079425,7.724328061686916e6,476255.74789164594,3.769295960492596e10,1.1913690991688889e10
-0.0009300001,-0.6205439059662856,0.0016392956594665734,1588.5170453429294,24.091635869422795,7.952801766146014e6,491331.4243295872,3.711489572541533e10,1.2174044799525007e10
-0.0009400001,-0.6119672961725704,0.001660276220698376,1628.6263623374107,24.64637792221887,8.179929092762166e6,507469.06032239145,3.79388397823385e10,1.2642730139791527e10
-0.0009500001,-0.603183966847397,0.001691041980013973,1675.4570443508853,25.33009180536596,8.47319879389547e6,536918.9268309484,4.129276548599186e10,1.4510964000147245e10
-0.0009600001,-0.5939975504428084,0.0017130360157476309,1719.6686846793036,25.996542805405937,8.822108555974528e6,573729.5247716192,4.7575319913911156e10,1.6556513019584814e10
-0.0009700001,-0.5850398936374793,0.0017357706687591318,1762.9638737498315,26.805657568952597,9.045515110905945e6,586048.6264838999,4.587837553915229e10,1.6171664551069698e10
-0.0009800001,-0.57557266128744,0.00175388977863359,1807.755937991524,27.090899599035048,9.262954524342386e6,588311.3753613416,4.181428649034573e10,1.5062465074085505e10
-0.0009900001,-0.5662039899533984,0.0017857728553233743,1861.2056448389035,27.664710126849034,9.488905616324436e6,602279.1007368837,3.911465017228437e10,1.5668244123103746e10
-0.001,-0.556494841492632,0.0017959109262725105,1910.135452349045,28.641112213534747,9.80099345198276e6,632048.0956415206,4.629655287321151e10,1.6590189510938332e10
-0.0010100001,-0.5466940508478076,0.0018126448668843562,1963.0189301202008,29.304314750145387,1.0047014313100478e7,658773.1651762257,5.145409561490843e10,1.8255288947133144e10
-0.0010200001,-0.5365630748342438,0.001832576319538954,2018.561692912335,30.207316448964598,1.0428470921075948e7,692274.9657233412,5.485508487327526e10,1.947490644904495e10
-0.00103,-0.5263415329601777,0.0018636019930314313,2070.5905307691874,30.943781792095123,1.0971279928048607e7,713673.2180277853,6.026640483921928e10,1.995660783231594e10
-0.0010400001,-0.5157079463490974,0.0018828658090774073,2121.818288435788,31.43709843739902,1.118796433695968e7,731760.8721526414,6.077419322748099e10,2.0311946771025562e10
-0.0010500001,-0.5050525134523315,0.001911994396099282,2171.9800095894366,32.22515899976952,1.1499893377062768e7,764630.3857794605,6.393925007878668e10,2.189071228793537e10
-0.00106,-0.49449201770645806,0.0019213273666647745,2214.1904114099866,32.70585952417184,1.1636411500081727e7,771550.5223740572,5.989717015309778e10,2.1696678489624153e10
-0.0010700001,-0.483512265970858,0.0019432484921333693,2270.7870212470275,33.448587074720685,1.1784553463868469e7,785790.7667832269,5.571520796956012e10,2.272721189824439e10
-0.0010800001,-0.4717645105519484,0.001966415508312801,2333.2046848469363,34.15487601357238,1.2337383813288754e7,804464.0516574573,5.3571377829756065e10,2.3449283695887882e10
-0.0010900002,-0.45998439763893206,0.001983019414580023,2380.557523528415,34.59636812845966,1.261978532666453e7,814613.5437557182,5.1703768400455605e10,2.3343918098544876e10
-0.0011000001,-0.44873500200539157,0.0020104148797663026,2432.735534770336,35.288942440957904,1.2930431555769455e7,830940.2999681477,5.0349058758844795e10,2.4314535849721268e10
-0.0011100001,-0.43695386768534744,0.0020353297921847555,2500.0655913136056,36.511955615414585,1.3311433826692857e7,866297.4643103513,5.27333398854278e10,2.5878391144121944e10
-0.0011200001,-0.42495915199398643,0.0020551830874489516,2563.3854491416632,36.80129507748679,1.32410821811151e7,878586.0275210161,4.199289648929696e10,2.6311203300774822e10
-0.0011300001,-0.41246355201878476,0.0020802714589727095,2620.7898074481486,37.91064817351068,1.3334870657144696e7,899976.3968132528,4.412399143937061e10,2.756840061521707e10
-0.0011400001,-0.4002371241137627,0.002101465604996438,2672.8701921516604,38.43000870250022,1.3491243826289875e7,909323.0785813575,3.842752837122191e10,2.715170438573631e10
-0.0011500001,-0.38823041629377497,0.0021339098082756463,2738.362741993468,39.450269431160216,1.3890754810115172e7,937281.7876816513,3.634214603700689e10,2.8419048388647423e10
-0.0011600001,-0.3756606292953573,0.0021547326645872354,2795.453613770008,40.1017017871916,1.4034499378604645e7,955955.1412746408,2.943791357702157e10,2.8861532745001328e10
-0.0011700001,-0.3627847920088983,0.002181724135291277,2854.9695856733942,40.72042760381957,1.4009420560289148e7,959303.2529914837,1.9927287422878063e10,2.8560975290521027e10
-0.0011800001,-0.3494864000919422,0.0022087029370120447,2914.113132580792,41.80944743244175,1.4324938924194446e7,997080.2928254735,2.4324121767222466e10,3.0722037920576046e10
-0.0011900001,-0.33606798116153763,0.002232312128944612,2973.2885715026046,42.15721761238933,1.4259556216123179e7,1.003643285077771e6,5.694876569649874e9,3.091465564896888e10
-0.0012,-0.3228290467417576,0.002254499913593937,3035.582131142437,42.66163928500792,1.4305462351221696e7,1.0143975038638611e6,-1.141829223621295e9,2.9995255730734386e10
-0.0012100001,-0.3086889986869757,0.0022777274211588,3087.50214309651,43.03565168857004,1.389679162985681e7,1.0178813832239218e6,-1.7161942123018974e10,2.9991171323450275e10
-0.0012200001,-0.2946732169203014,0.002290601967214428,3140.6378304015207,43.58357919616142,1.3888553954931185e7,1.014264224259749e6,-2.9817932779214027e10,2.8996432120160225e10
-0.00123,-0.2807764845282229,0.0023218356692419357,3199.308922892018,44.28843036210391,1.3907715228452094e7,1.0435064964878497e6,-3.2778601584348003e10,2.952484877164656e10
-0.0012400001,-0.26674513615822515,0.002337602270589565,3259.640670156622,44.57028622938683,1.3755788670739468e7,1.0390180148423202e6,-5.0870527455682686e10,2.8801414064651867e10
-0.0012500001,-0.2521774709965694,0.002359490676947731,3318.2152136045697,45.53839740694009,1.3744522801954238e7,1.0673548049054807e6,-5.179512126269774e10,2.949741788803955e10
-0.00126,-0.23738605907485763,0.0023868934865396217,3382.037967063055,46.17372297229544,1.3622486877893096e7,1.11293656015323e6,-5.367073553015647e10,3.144178259945801e10
-0.0012700001,-0.22216894772008078,0.0024075232664893895,3448.7987943613266,46.36808946191646,1.3367185158560192e7,1.1220050413826979e6,-7.226748789721654e10,3.163072849011136e10
-0.0012800001,-0.20643635084484507,0.0024254260625052935,3508.7896820965357,46.74394461099434,1.3428342394084832e7,1.14522916582916e6,-7.878340428454396e10,3.2793395187947693e10
-0.00129,-0.1912309973416659,0.0024352048851671274,3567.159445191721,47.905681475353056,1.321737250871218e7,1.1671223764632985e6,-8.663361478360867e10,3.3320357789532402e10
-0.0013000001,-0.17526900766216585,0.0024702181994870425,3629.3531913964453,48.4048556637792,1.2615565541803597e7,1.1956590755844354e6,-9.566058106246631e10,3.475308302863456e10
-0.0013100001,-0.15962553383976646,0.002499999376651403,3692.521652125934,49.244433246987306,1.2378333273764782e7,1.2203794768419424e6,-1.1258039121479195e11,3.590373051330276e10
-0.00132,-0.14356437525970894,0.002526942410440813,3746.5142985944713,49.96101614144288,1.1851477195573153e7,1.2269607236902288e6,-1.3285942201586902e11,3.568293228221735e10
-0.0013300001,-0.1271403379277314,0.0025683393571925817,3812.8185501619787,50.44374204964918,1.1208438992059108e7,1.2450676473186195e6,-1.471870751040341e11,3.680352651774261e10
-0.0013400001,-0.11095656601417946,0.002590398340141058,3856.138710820349,50.48775420243394,1.0461018843028031e7,1.236521978733744e6,-1.6759694727118253e11,3.675089976265914e10
-0.0013500002,-0.09506940474420092,0.002603812246019438,3908.5413516760705,50.88890149052928,1.0028870697857251e7,1.2499197728062335e6,-1.8849646806238486e11,3.6988428459482635e10
-0.0013600001,-0.0785209095046513,0.00261969120443276,3952.789251076331,50.85092834625798,9.746252555450706e6,1.259765892026681e6,-2.0192957532187396e11,3.724793407667023e10
-0.0013700001,-0.06154977067041968,0.0026338807040248717,4004.3161597049443,51.47455938728437,9.212093588307707e6,1.283881857211978e6,-2.1661572691885333e11,3.762346937450763e10
-0.0013800001,-0.044285832207221286,0.002660666609541342,4059.1507142676937,52.143716219344704,8.302593970842602e6,1.300104454767555e6,-2.2694971982302444e11,3.8366670531786354e10
-0.0013900001,-0.02700919750724445,0.0026826030744126843,4104.851881134722,52.884758217039874,8.234764234009816e6,1.324735358128929e6,-2.3972734736654852e11,3.923780944382321e10
-0.0014000001,-0.009732485263445202,0.0026899482091237168,4149.61505094306,53.06941463036275,7.533924950520809e6,1.3300550439127733e6,-2.5424074375671402e11,3.864649592709595e10
-0.0014100001,0.007714313231752319,0.0027068405796002513,4207.001900649808,53.53946850247173,6.934414607734271e6,1.3501795790341452e6,-2.678472152509834e11,3.953499347345329e10
-0.0014200001,0.025262298512346106,0.0027243671896046585,4247.79283511566,54.43262875391209,5.955495590309237e6,1.3471093176624374e6,-2.7467228222907047e11,4.0147348319703735e10
-0.0014300001,0.04309172083357043,0.002724063226878761,4281.465778857836,55.00814290830846,5.381238614447542e6,1.355167296083047e6,-2.707481389986948e11,4.0313501280255264e10
-0.0014400001,0.061523551593800595,0.0027362492836260767,4319.48599210184,55.388285899231526,4.439171444635992e6,1.364767764699444e6,-2.787432535299095e11,4.031490712293905e10
-0.0014500001,0.07982477403542391,0.002767846569909879,4358.142382720646,56.121774301613144,3.7522097612858545e6,1.3736684685104305e6,-2.9463394272528735e11,4.084254770877939e10
-0.00146,0.0980963988016925,0.002769541021827098,4376.9311539888395,56.09345033517606,2.8771032473934707e6,1.3826109460137316e6,-3.1237100128500354e11,3.956123099034162e10
-0.0014700001,0.11601462634937684,0.002774847519303723,4387.974842357735,56.343448714440775,2.1199836239824914e6,1.3873840797612178e6,-3.170783688105496e11,3.972360521660479e10
-0.0014800001,0.13465247209887068,0.0027699644228376826,4403.765132967409,56.75671359025394,1.317246323011e6,1.3982732221197535e6,-3.174332882556907e11,3.964926009230331e10
-0.00149,0.15279667235122085,0.002763730453282653,4421.842953442479,57.23776029869363,283074.3276355192,1.4202301173137194e6,-3.122161298982155e11,4.02578559705167e10
-0.0015000001,0.17146520398370477,0.0027688490008809805,4437.155133307904,57.85240198885625,-747328.405654126,1.421584659299548e6,-3.1241214739833844e11,4.04411869664594e10
-0.0015100001,0.19026639702183107,0.0027648221100061493,4441.853213912409,58.0544887272279,-2.275782171774349e6,1.4280445884974175e6,-3.0160079797154504e11,4.0446900035463745e10
-0.00152,0.2094037768631626,0.0027634067951929453,4441.439067292457,58.565750222952424,-3.2589327803804353e6,1.425070026466728e6,-2.992926369968193e11,4.1075129650781654e10
-0.0015300001,0.22812671907052945,0.0027506316044816816,4436.92253326637,58.25036257996991,-4.449780525013277e6,1.4233114646893837e6,-3.0420518699932904e11,4.13976420002576e10
-0.0015400001,0.24705642878030307,0.002747690322086323,4447.466440314342,58.22160412871617,-5.643300847432903e6,1.4256436310587581e6,-3.02236765591689e11,4.178341728127557e10
-0.00155,0.2662609111778758,0.0027427787527976224,4439.468973621844,57.67708665278013,-6.787834304792673e6,1.4131784721045268e6,-3.065479930176618e11,4.093764076743865e10
-0.0015600001,0.28560472156789757,0.0027434689122380605,4427.211751025465,57.43791942919482,-8.201737215290061e6,1.4204356326301664e6,-3.003670484223914e11,4.219062418057952e10
-0.0015700001,0.30475154565620205,0.0027399637781735328,4406.103267214303,57.50745173214233,-9.742857813912652e6,1.4211754696705246e6,-2.897333864076545e11,4.165655896981865e10
-0.00158,0.3235200945626721,0.0027414430589735588,4383.017566372426,57.27367311106036,-1.0948243612712337e7,1.4075205507099053e6,-2.790769860724137e11,4.126864866530497e10
-0.0015900001,0.34276474179119765,0.0027414835148107997,4365.890798232627,56.87080102259281,-1.2028580297347927e7,1.4042877701506717e6,-2.7702476585957074e11,4.183778926843023e10
-0.0016000001,0.36217734610970004,0.0027392925986607078,4335.686162490987,56.68229149949195,-1.2906358566113498e7,1.4031115317951248e6,-2.6610572546621884e11,4.238836824662707e10
-0.0016100002,0.3815034969594931,0.0027315805836170687,4302.049157479998,56.3635862901359,-1.4450764340326581e7,1.4130013756254814e6,-2.5099719526704706e11,4.439857776304175e10
-0.0016200001,0.40077097138032075,0.002712336443483357,4265.400524104849,56.21402466345675,-1.539400073701853e7,1.4006212776977841e6,-2.4142810019861987e11,4.4305637407044334e10
-0.0016300001,0.4194699634350973,0.0026947733448269657,4240.196647316571,55.69030467606619,-1.6413333092805289e7,1.4009722653567495e6,-2.1863078872631927e11,4.4230451213471245e10
-0.0016400001,0.43820780766921974,0.0026718971134507318,4185.863121140715,55.13855577278226,-1.7476725477036692e7,1.3891975316644846e6,-2.0203821234183392e11,4.5639017708794815e10
-0.0016500001,0.4570206297927479,0.0026532123488434405,4119.701745707923,54.48455560079038,-1.850050525360993e7,1.413968632528128e6,-1.7061443445967102e11,4.7243844887882126e10
-0.0016600001,0.47552194634737616,0.0026433888566680113,4067.947059582041,54.242704772565965,-1.9506404697398923e7,1.4033315813230674e6,-1.4626418307491946e11,4.674625670618959e10
-0.0016700001,0.4946913646510509,0.0026169699997650327,4011.2475704482645,54.22778606180406,-2.0351284548447624e7,1.4159757592180949e6,-1.1495216164048181e11,4.672058411077011e10
-0.0016800001,0.5133133744371479,0.0025920143963137797,3953.663867226741,53.53023020817715,-2.11470393329391e7,1.4011267120357174e6,-1.025245300658337e11,4.5969274773899315e10
-0.0016900001,0.5317565486069925,0.002563194860780425,3886.569584575167,53.29250563227143,-2.217924161302038e7,1.4054996981746603e6,-7.224663278527792e10,4.5009364204066986e10
-0.0017000001,0.5502275126545273,0.002551652749597786,3825.9636395754064,52.76278056896115,-2.282800243422376e7,1.399861068194213e6,-4.291992109645131e10,4.414526482268983e10
-0.0017100001,0.5687353134212434,0.002523452938580987,3760.2410565971454,51.92939558449678,-2.3394583360385407e7,1.3784562941356415e6,-2.5947969409257866e10,4.279099263045427e10
-0.0017200001,0.5867447445078311,0.0025066552042041046,3678.621414257897,51.37992372908272,-2.3615782314773552e7,1.3488723360219337e6,-1.0953440314218002e10,4.154401703251096e10
-0.0017300001,0.6047756579430181,0.0024725302296109315,3602.0425974011555,50.4251053854864,-2.400659094491655e7,1.3446935271632064e6,1.254620666937749e10,4.285462236794472e10
-0.0017400001,0.6225129268704921,0.0024438840908334166,3517.8654444447866,49.73401551991038,-2.4423273239660706e7,1.356203628921563e6,4.8263324727121605e10,4.407407290117304e10
-0.00175,0.6400844923613855,0.002424626302246683,3441.3546020483786,48.77313232994909,-2.495701252569823e7,1.3455084994810103e6,7.630588558124657e10,4.533306025457384e10
-0.0017600001,0.6571385939295229,0.0023877720733092617,3351.6932908468793,47.89734678339113,-2.5177815939348187e7,1.3321773793990447e6,9.959866691923006e10,4.480442716855314e10
-0.0017700001,0.673888834188064,0.0023369435251365213,3251.9672573484922,47.05368692020539,-2.5049896338166054e7,1.3119815193871418e6,1.13289587420854e11,4.512031292350942e10
-0.00178,0.6911313869024749,0.0023127523734346686,3159.907694540707,46.18377645023364,-2.4821579897382718e7,1.2804732288024882e6,1.2228865995231535e11,4.3949767566851685e10
-0.0017900001,0.7077581250197331,0.0022746606588257743,3066.8471251345422,45.25179889261003,-2.4753381641633406e7,1.2759729700802134e6,1.3917081209383472e11,4.50906378332521e10
-0.0018000001,0.7238881547954863,0.002234514497478819,2969.580232581037,44.37479693608248,-2.48568683159029e7,1.2674387715645349e6,1.6911485950086908e11,4.592650062551221e10
-0.00181,0.739975203017725,0.0022109173938482723,2886.9738654809958,43.826339170518686,-2.4942949285217073e7,1.2520561678132704e6,1.879774953792237e11,4.452738610323188e10
-0.0018200001,0.755911218025018,0.002172972250819065,2793.3331385210417,42.700923342362564,-2.452314756197317e7,1.2206217536051194e6,1.9332247000473425e11,4.299941479231426e10
-0.0018300001,0.7714189206477724,0.0021197110887292334,2691.6176539609196,41.41375242477353,-2.3824332895742327e7,1.1596960019537506e6,1.8772508901682434e11,3.9795607154169334e10
-0.00184,0.7867773853131564,0.0020627824295996093,2594.3792847002665,40.16732423481106,-2.3164805709768523e7,1.1284200944821024e6,1.9319003582524222e11,3.877801486568547e10
-0.0018500001,0.8017410091929755,0.0020310906720608373,2500.923429835196,39.26862001257908,-2.2845882264646545e7,1.10441951159274e6,2.049063231570251e11,3.9042519542432236e10
-0.0018600001,0.8164951201848906,0.00199674105028526,2405.5554103689947,38.27300714619695,-2.247793178930404e7,1.0965681983707629e6,2.1777583489285925e11,3.982062977302546e10
-0.00187,0.8309053078753138,0.0019486199552274485,2308.12452840405,36.985477580090404,-2.1927256664242957e7,1.0665443878008153e6,2.2462375906908936e11,3.945659155497795e10
-0.0018800001,0.8446999578450348,0.0019146889074057353,2218.366491980337,36.07267281709876,-2.130881115141947e7,1.0351080260187647e6,2.207470091084544e11,3.861772126623899e10
-0.0018900001,0.8579368892923945,0.0018708651224902918,2125.7963900564914,35.13942794021499,-2.0763249477658838e7,1.0252149572198413e6,2.2931425615157443e11,3.9379670128337944e10
-0.0019000001,0.8715367882913361,0.0018292750250559434,2036.5450403533794,34.16528046489257,-2.012949418512114e7,1.0007209760279349e6,2.3056204000544186e11,3.83304992394929e10
-0.0019100001,0.8846252022532015,0.0017877669742099346,1947.2209704399402,32.953040119694876,-1.937335048566698e7,951246.4394352849,2.2408309648901837e11,3.561024531077009e10
-0.0019200001,0.8969867948992469,0.0017384479942521437,1843.8886613993784,31.859034808327042,-1.8640809031314537e7,919459.0057500391,2.2479193798284818e11,3.445357025783309e10
-0.0019300001,0.9096100676596901,0.0016972549036559004,1760.6149376623684,30.935101203905127,-1.7848758299460366e7,902270.7841708428,2.2067142419489758e11,3.458949766985674e10
-0.0019400001,0.9216522167540823,0.0016551001931256026,1672.2465665632526,29.863945236717203,-1.708894607363174e7,880116.5983211384,2.2014486320684006e11,3.3790048660703945e10
-0.0019500001,0.9335170854019406,0.001605107353541062,1585.89673236359,28.950627918284145,-1.6314629309555536e7,837093.7026366356,2.1217751178707092e11,3.134009502593071e10
-0.00196,0.9449177931811337,0.0015746880914293338,1507.0839331614031,27.772959694071226,-1.5463755316583004e7,781926.4553751944,2.010906512123502e11,2.823841659228745e10
-0.00197,0.9558208000210504,0.001530267111406914,1422.13161705804,26.823517401231822,-1.4659331933132777e7,763296.4047729295,1.9758111398352063e11,2.82521991449105e10
-0.0019800002,0.9666094081282526,0.0014815599020177746,1339.4205601807635,25.76662537070643,-1.3768664526046801e7,733515.5497941813,1.858533745363465e11,2.740072317699663e10
-0.00199,0.9769905361500881,0.0014337609457195947,1264.934825168766,24.915007978951426,-1.3095758033059686e7,724501.9638763957,1.8514998516300967e11,2.738905365092069e10
-0.002,0.9868544262637561,0.0013908970800195221,1191.2145934818625,23.74078120758742,-1.2378604069576068e7,696731.1285081316,1.7748698717485202e11,2.6515001537650543e10
-0.0020100002,0.9966883130650444,0.0013499184362983278,1120.5903367735436,22.875240926634028,-1.1691524814512955e7,683240.3558518803,1.7262148961189398e11,2.6760991738061157e10
-0.00202,1.0059829443220187,0.0012942998792778808,1051.8894741758397,21.779172245152978,-1.09061592717962e7,639604.7943935111,1.603604589587602e11,2.397909433593903e10
-0.00203,1.014836970078991,0.0012418246195824631,980.6951440375194,20.49162358142854,-1.0067402352414293e7,578559.834903313,1.4652655118504962e11,2.0713980564402096e10
-0.0020400002,1.0233595367560324,0.0012036997123015748,920.1820891543244,19.694364934946645,-9.432393149070697e6,553786.2847138692,1.3931424828773163e11,1.989203846290986e10
-0.00205,1.0320185692264148,0.0011736654415561319,860.6777616564469,18.689191755238333,-8.780118938937664e6,526649.1633982548,1.3132597393079047e11,1.8947273355267204e10
-0.00206,1.0396749005226464,0.0011311625770376187,798.2221563860103,17.609213395785908,-8.006540129083649e6,487951.90977806307,1.1955141128663937e11,1.734068066841484e10
-0.0020700002,1.0473569417305464,0.0010931502666025694,742.8853434806047,16.73050565211698,-7.396283501367968e6,462995.49359716475,1.1074453241506117e11,1.6552021110376595e10
-0.00208,1.0546740103838876,0.0010551284536507446,696.2436152553854,16.04924697461452,-6.960880387920409e6,447565.63667934394,1.060196652523647e11,1.5940993985826105e10
-0.00209,1.06156578154594,0.001016375720319532,647.8924917834046,15.113753979925486,-6.387520342561398e6,410787.75165493926,9.584575208527719e10,1.4202878221029406e10
-0.0021000002,1.068440585140549,0.0009888462505410471,599.5124566766408,14.377306941311911,-5.896882895857794e6,390907.4984748698,8.98051899901923e10,1.3450976015975286e10
-0.00211,1.074560065830361,0.0009451469710144973,553.3640353116418,13.428335353459158,-5.316279389602881e6,365394.3778951237,8.033854550949435e10,1.2674064824764687e10
-0.00212,1.080843658047059,0.0009012358954001002,512.3308832101736,12.579320667617162,-4.804342703303487e6,331895.61726477364,7.116775391879485e10,1.1025324121227873e10
-0.0021300002,1.0863440165063531,0.0008747301533536095,477.3139985254141,11.980485959587702,-4.42534191163103e6,312672.4561020088,6.564458393285645e10,1.0117463107710508e10
-0.00214,1.0917906396271713,0.0008419114434618415,445.13550484465435,11.338793632597081,-4.058986072771105e6,289447.44939828914,5.934320471331427e10,9.26150196897046e9
-0.00215,1.0968762026100796,0.0008095811276426276,407.34411033472315,10.536125766344012,-3.63741267630263e6,258421.54702285893,5.213036792240565e10,7.842970845784674e9
-0.0021600001,1.101943400350784,0.0007769806742143657,377.4439214271548,10.007656160384787,-3.315841420318178e6,244694.47427380586,4.710343542740488e10,7.595263671244594e9
-0.00217,1.1066647719879579,0.0007356934505165886,347.04543882875834,9.279372191744018,-2.966312107620331e6,216141.9961981975,4.1338230423372055e10,6.396469298172209e9
-0.00218,1.1111588114984454,0.0007146031628942538,323.06578957052005,8.713019434914793,-2.6837648175059115e6,194787.97912205083,3.661485985895926e10,5.475714940528168e9
-0.0021900001,1.1149473909490613,0.000693669820571014,298.73966938941896,8.164377076439083,-2.4352826514060446e6,182456.7967283871,3.3293191705491085e10,5.126566455406663e9
-0.0022,1.1191134145884658,0.0006640228290635028,273.14970446758343,7.601069870923875,-2.154459496408541e6,169167.6481308007,2.9366010335479458e10,4.669598577285023e9
-0.00221,1.122978192482397,0.0006311646381266309,252.16396855426748,7.0896369084429445,-1.9362311624444043e6,150542.50952778815,2.559538298541135e10,3.9277225284850507e9
-0.0022200001,1.1263541032693332,0.0006049741069584999,229.98435898670263,6.640559540851915,-1.7180718428303937e6,139794.22240777826,2.255044580858205e10,3.6572255167862105e9
-0.00223,1.12965706750587,0.0005702483679586686,212.43672030792987,6.168352646995185,-1.542623108422325e6,124074.34123411038,1.9682845168398613e10,3.024253464638612e9
-0.00224,1.133006358803431,0.0005439210379756985,193.88230580327857,5.75469487000008,-1.3413732578932883e6,116086.99174830447,1.7063649397388294e10,2.842990235696127e9
-0.0022500001,1.1358963672975513,0.000523793791911073,178.30571535729518,5.224745385857332,-1.156458306523258e6,96440.22220240725,1.3821109937854692e10,2.15388338412571e9
-0.00226,1.1385565104572641,0.0005000230212491678,163.74746580077434,4.844161096340528,-1.0249806753060805e6,86164.6646113543,1.1972967796422358e10,1.8557059688412015e9
-0.00227,1.1413481051866279,0.00048594917541669864,150.34343637636752,4.467851165633209,-904957.2269362427,78247.49546412217,1.0306317981521254e10,1.6485129095736291e9
-0.0022800001,1.1436408341241895,0.0004712809105322035,138.6227575885275,4.12308553421563,-781512.7196724887,71723.76950540087,8.69422581321899e9,1.4963029118139594e9
-0.0022900002,1.1461142678990233,0.0004483572184003965,127.78356698684507,3.9218235727242687,-705600.1061543872,67464.81258745464,7.873927026084487e9,1.4006431794738362e9
-0.0023,1.1479588283853224,0.000427012811083891,117.93032669877809,3.670795359446386,-621296.5275755895,62010.401812820404,6.935259041725138e9,1.2718825092016208e9
-0.0023100001,1.1499297179328491,0.0004097661291140865,108.39572622801961,3.3041720216051904,-534542.9814514699,53581.868588012345,5.735345265392979e9,1.037513391772169e9
-0.0023200002,1.1522765251797467,0.0003985482974467856,100.59950789848075,3.0941399358648427,-455933.7939124854,46593.55611823935,4.698264656306331e9,8.531324448201144e8
-0.00233,1.154018760321186,0.0003922233154656223,92.16958407841067,2.7745470219878583,-384168.1940603953,40417.91048129321,3.7856788639078474e9,7.290329176741774e8
-0.0023400001,1.1556621587274305,0.00037629460120422133,86.51934502375795,2.543490645960411,-337273.11919669656,33506.11211141468,3.1418444999743133e9,5.421870439415926e8
-0.0023500002,1.1572243644813844,0.0003640605117023184,80.46651605822537,2.303722846591121,-289789.51405263535,27604.301202551796,2.5296638070354705e9,3.856411862817774e8
-0.00236,1.1585645292680073,0.00035152184396399936,76.57165610912486,2.1855062004327483,-261237.50776102714,27037.953626521983,2.300970332517078e9,3.8841080228889316e8
-0.0023700001,1.160370182894992,0.0003286175444899163,70.38443683455155,2.0116073724238097,-225110.77278212158,23560.543145231604,1.904106164864115e9,3.223791172167747e8
-0.0023800002,1.1614562433364721,0.00032804795850070414,66.75635533648078,1.7734188329852176,-188048.89237211194,18495.534370601003,1.4192732847420137e9,2.2651486802683592e8
-0.00239,1.1627106839962478,0.00032294256574691573,63.506616171985165,1.5326077689583557,-154097.99358798412,13891.36858267716,1.0135682177660561e9,1.524238864403799e8
-0.0024,1.1639951270050108,0.0003118708168104884,60.49110139598401,1.4507448479015634,-140011.90924271158,12696.267652278404,8.723741513116657e8,1.3331552062961712e8
-0.0024100002,1.165096640721982,0.0002973913251096855,56.75185774570466,1.2998294491797793,-115011.86011929817,10755.714103818567,6.918750501816853e8,1.0633601279233164e8
-0.00242,1.1659123449221702,0.00029584023224754955,53.889665461667455,1.212272561486357,-96877.47287733367,10220.151096138079,5.603253219647636e8,1.1422471712572494e8
-0.00243,1.1670570778117344,0.00029159611193303996,51.25065428420354,1.1039387076602472,-86514.7721791548,8917.386297700272,4.740228483069507e8,8.925112552286799e7
-0.0024400002,1.1680988129439327,0.0002925140645635938,48.95488691874065,1.0319386177495529,-74891.68273382733,7491.139563384927,3.862670339879079e8,7.220084244112223e7
-0.00245,1.168771274485417,0.0002871892092165451,47.712201650646016,0.956459182012492,-62445.43585017347,6227.109522935946,2.9985240464765996e8,5.301686516373618e7
-0.00246,1.1695409617475743,0.00027315692556662317,45.662714808455206,0.8467487378450823,-49126.62876581849,4714.451692513068,1.921679448712969e8,3.464238525866221e7
-0.0024700002,1.170365922944113,0.0002748686901076043,44.67300198912888,0.8335861117637192,-46949.79167970866,4890.580773057317,1.8286689418001345e8,4.0616331994428575e7
-0.00248,1.1710611115831961,0.0002706880791905192,43.11706457365909,0.7669285133915819,-40000.35768384399,4064.097934380432,1.4370648283819622e8,3.0738090433142375e7
-0.00249,1.1717584520422533,0.00026644568389749183,42.05610279123241,0.7073836875317473,-38036.82320168013,3329.4164403853033,1.0889028905600025e8,2.109617356987516e7
-0.0025000002,1.172196419854023,0.00026355309670619376,41.42627934716046,0.6823157345657049,-31246.936360304186,3300.8128856450544,9.088579311180204e7,2.1962261832299743e7
-0.00251,1.1727440059076168,0.00025936750778078583,40.08005655614296,0.678540162549277,-28063.16989577452,3130.7866080655904,8.15039180537255e7,2.1517429686060786e7
-0.00252,1.1728903228919214,0.0002689727098753375,38.61321627888876,0.6096119255260855,-21842.843842581628,2423.999533715968,5.0020145611178204e7,1.361096164101354e7
-0.0025300002,1.1737195045077382,0.0002586135919855238,37.942401523284204,0.6046777730434547,-21470.924885871325,2451.3059825193773,5.301111778644801e7,1.487446635397784e7
-0.00254,1.1741855033293134,0.00025302301250737524,37.74237642195268,0.5806620612163994,-17843.935096054123,2095.8873818306215,3.317930513203873e7,1.1424927609145612e7
-0.00255,1.1745703564135928,0.00024892719874290074,37.42732468556457,0.5829499435286826,-18653.9536642885,1829.3181755770077,3.032941066027967e7,7.408279065348208e6
-0.0025600002,1.175238546868371,0.00024804941288154083,37.29593663002086,0.5531218015130602,-18283.42982803747,1921.975776107415,2.4685336997751746e7,9.119999214368738e6
-0.00257,1.1757356000076395,0.00024717417351411715,36.297205484624904,0.5595906189590754,-15135.690975794183,1831.859718799681,2.2651901858956937e7,8.520218143090907e6
-0.00258,1.1763026872828763,0.0002431728386581613,36.06933575509593,0.5521820697108085,-15609.52856134289,1873.9166089683827,2.7732062748445835e7,9.732196046976179e6
-0.0025900002,1.1766827308637056,0.0002487427018400255,35.72932742381754,0.5162169527616094,-15371.934803441029,1804.640952913885,2.0873765019418444e7,9.689106062278183e6
-0.0026,1.1771328698091297,0.00024398602876453515,35.03903387448592,0.5060706364842736,-15034.26797828174,1680.1167540601282,2.2292749136701886e7,8.02338625670579e6
-0.00261,1.1777750273994525,0.0002402325636667142,33.914441572543005,0.5179240218742643,-13002.265197836054,1595.1365772631002,2.0732641751994114e7,8.88441477624905e6
-0.0026200002,1.1781244199234584,0.00024213367665469414,33.89096552886066,0.4940827739493438,-13767.082598586552,1357.0168165276973,1.6170181148192603e7,4.582559493053535e6
-0.00263,1.1786115066892244,0.00024890074457400925,34.347267298060736,0.5074989271760718,-12545.545550602857,1405.9040453053303,1.125470576708617e7,4.785840165147872e6
-0.00264,1.1794224693861388,0.00023315820354307263,34.680910011585446,0.49328065584652336,-11673.223840821973,1226.5808346438876,1.2718902622272286e6,3.5941031842789147e6
-0.0026500002,1.1797701624302108,0.0002381906365997449,33.546863924824045,0.4771066399005916,-14039.89045065651,1542.527893753229,1.980125066861354e7,6.887859024180668e6
-0.00266,1.1799259567303226,0.00024341746767274277,33.71676377537691,0.5056873952175035,-13907.160036185842,1431.430267977764,1.802214716801175e7,5.081815798263997e6
-0.00267,1.1803688212950307,0.00023512459270149056,32.712709288049766,0.4507812376772716,-11011.303478565726,1089.7600412998725,1.9015654698733801e6,2.9188829932072633e6
-0.0026800002,1.1807197769884394,0.0002210383484473731,33.10569976369562,0.46654632888054126,-11393.083022344155,1172.6801966792032,7.597939374245794e6,3.385400580326011e6
-0.00269,1.1810069408691375,0.0002353580654232278,33.902403366417396,0.49531668459728195,-12213.613487048635,1251.024915332109,4.317889497154657e6,4.0303461099462667e6
-0.0027,1.1814559149940784,0.00024245420438874277,33.65124755259451,0.49641575857157644,-12449.247228312828,1289.8201900960046,8.098902634068119e6,3.9115366962202936e6
-0.0027100001,1.1816058986635298,0.00023720508271698681,32.95080421952327,0.4809958293827168,-11084.01615176308,1262.6858299823384,8.92413839505492e6,4.567034217009421e6
-0.00272,1.1819860359067975,0.00024550431240593257,32.79703069341291,0.4560055569908428,-10722.922426563471,1324.6864109681026,9.652078413922615e6,4.44669285878835e6
-0.00273,1.181954449929093,0.00023397039773396952,32.448684095306305,0.45658319690438304,-9680.284730917794,1231.7666429542292,6.804781695686203e6,4.1666310372739723e6
-0.0027400001,1.182622651555436,0.0002246246258638406,31.923534173857142,0.4577696153511508,-11675.092760090516,1328.8466148863463,1.258889343510458e7,5.4560613859732365e6
-0.00275,1.1830906364199063,0.000229664391763461,32.23409302462504,0.45198941255586855,-9845.259598548997,1231.173633864555,1.1720121835572068e7,4.640337176989754e6
-0.00276,1.1834053152770871,0.00022663803239581472,31.34110230996299,0.44431682301434045,-9088.426964188411,1196.1508693622275,9.296566480620766e6,3.6937209874478914e6
-0.0027700001,1.1838292668047345,0.00022853289678423467,32.5313125295873,0.47451014283474047,-10879.415163468526,1346.463372745901,1.2052223313153425e7,5.506722283742183e6
-0.00278,1.1841869879541669,0.00021859389479383758,31.908562231333793,0.4701705648917468,-11146.718830497286,1175.502972967324,7.38606931377747e6,3.8478548136242335e6
-0.00279,1.184477720816356,0.00023258749762708708,32.09908988271972,0.46514854332109373,-11112.775774648951,1215.3386159341203,8.816036163468732e6,3.8682701921339678e6
-0.0028000001,1.1847160760983628,0.00023592159407279618,31.787817084392103,0.45232786265769126,-10659.264591523264,1120.2254440497106,6.822673600346053e6,3.0680042054276434e6
-0.00281,1.1851620557876044,0.00023344815165542862,31.530398699301855,0.44919944810805373,-11400.799798182998,1295.550550620398,1.3329786164996015e7,4.753801839470376e6
-0.00282,1.1853253608831154,0.00022688705450625742,30.52773692484328,0.42885148054171385,-9011.758080218353,1040.1448340405027,2.4609946170288385e6,2.7463947346628727e6
-0.0028300001,1.1857980135101185,0.00022154022685597568,31.070524242541612,0.4359492276743424,-9311.79652132584,1080.0754425898936,5.099145923335361e6,2.794598232993317e6
-0.0028400002,1.186143512079511,0.0002243054179208326,30.96493040292849,0.46423767243115033,-9521.432591464769,1083.1703260823385,2.3174585998124448e6,3.627598606833338e6
-0.00285,1.1861795769642043,0.00023003302298874896,31.300219229029928,0.45377165357791177,-10776.933706878797,1071.8674974500736,4.0738064534272496e6,2.8493293141133892e6
-0.0028600001,1.1862232794142997,0.00023025990261480245,31.282365465188118,0.4498233281989445,-8608.474438077403,1078.6128146756503,3.9661521389351366e6,2.9552711639736597e6
-0.0028700002,1.1868302658981988,0.0002246254023251381,30.95043631889483,0.44615756536394174,-9856.981520679024,1114.9894668615252,8.214319695811203e6,3.0627022447155598e6
-0.00288,1.1870803096272,0.0002342889698940462,31.05406235465277,0.4691142477416215,-10275.293136344706,1232.909102536494,1.2905426633291136e7,4.1616341232262086e6
-0.0028900001,1.1875788307892423,0.0002179985649297294,30.87439878978656,0.4492358585544409,-8558.471255487391,1070.845720750051,4.525497853931971e6,3.114835456396353e6
-0.0029000002,1.1878239799419943,0.00022464363384043897,30.70788034784844,0.4474156601435537,-9717.42009538738,1170.7154873514196,1.1276216205325173e7,3.6232781237426596e6
-0.00291,1.18805067979585,0.00022830319990546521,30.615076909504655,0.4171956147989968,-7784.527742224317,1002.0454145288703,557018.6844380173,2.8027724825642775e6
-0.00292,1.1884773174374053,0.00022817483257582573,30.89835305630107,0.4253215584540743,-8394.312388472636,1064.0585748077726,3.037337149031722e6,3.0644270216929386e6
-0.0029300002,1.1890510749070002,0.00022871276421116516,30.76397260248021,0.444809340454954,-9105.902341415427,1137.5096386058372,7.50356474790006e6,3.239811160026611e6
-0.00294,1.1892170089324325,0.0002214982290961662,29.98954316888105,0.42680248073489924,-8847.208501565096,1106.8524446976394,8.735673280088909e6,3.131232257332238e6
-0.00295,1.1893087008421468,0.00022357325060955215,30.792550161958946,0.4464093763903112,-10142.104350201826,1180.5593733601222,8.84701808450696e6,4.307236270291102e6
-0.0029600002,1.1894713333539955,0.00022440817452798147,30.44305110043099,0.4450505924013551,-11190.315598843332,1281.2700268789408,1.419236924020582e7,5.1658506389365345e6
-0.00297,1.1899812315799727,0.00022447745910111864,30.46905319911111,0.4583487179491501,-9994.995151778054,1213.823729316231,1.2663759743594639e7,3.9801248166896217e6
-0.00298,1.1902269816759012,0.00022569383182816913,30.675798486571185,0.42277578439502894,-10295.951298681324,1108.7641457850532,7.364075751420234e6,3.396715155318401e6
-0.0029900002,1.190506361518208,0.00022942842000878434,30.08196145423286,0.438432443259497,-10393.193684098711,1091.2819622744846,9.54367288719629e6,3.251805491931553e6
-0.003,1.1904790827094387,0.00023066764546614466,29.78525533613714,0.4246803810662048,-8217.780738495396,997.8891538448855,2.842730784039591e6,2.8406007017538017e6
-0.00301,1.191063947455927,0.00021802594973401412,29.285111581507305,0.4169063275194723,-7797.987202287411,971.330952802217,3.7669239801287525e6,2.6524425357072945e6
-0.0030200002,1.1912393768150962,0.00022040328640822562,29.59505134318722,0.43430026067101474,-8073.9662388503875,1072.024267016324,9.887746315330978e6,3.334672776376318e6
-0.00303,1.1916243535115563,0.00022832385366956204,29.99778959491339,0.44214127700493244,-8782.486277343694,1079.8244194951394,7.657994780901137e6,2.9571206969534014e6
-0.00304,1.1918777249368155,0.00023147914449038663,29.613718526854342,0.4332059068358415,-6657.029014641611,1039.635653910275,5.3791783846371975e6,2.938926007411631e6
-0.0030500002,1.1919933228992519,0.0002275409058891112,29.590091168621676,0.436604911505568,-8446.624193682093,1001.4460947146179,4.617976734182343e6,2.8895902255207044e6
-0.00306,1.1925693058058533,0.00022318483996071545,29.52261930499712,0.4139423263204817,-6436.229326482717,1093.4310428882036,4.0053472983322795e6,3.3844608130279933e6
-0.00307,1.1928332265194992,0.00021731159789309496,29.21628080603039,0.4130284174026799,-6759.159070530797,1062.2122368159833,1.8998575983076608e6,3.9011409056148715e6
-0.0030800002,1.1930679148460268,0.0002172563363697647,29.156927569094794,0.4375794993689709,-8747.728775947586,982.3256983668691,3.5195466272972347e6,2.580334059105376e6
-0.00309,1.1934387228702792,0.00021904241506388498,28.053253454642867,0.38923481079255584,-7197.337289385227,977.2070131834821,3.6130704875542326e6,2.5853042906756266e6
-0.0031,1.194014720209082,0.0002225421554378799,28.979875295130366,0.408882495989776,-7752.224531884807,1000.7427010158797,1.975326014707129e6,2.8603129053207166e6
-0.0031100002,1.1940885489992243,0.00022298613484513733,28.678327718278602,0.41606245644087264,-7654.549440579541,1011.3431515617538,5.6669112964280555e6,2.9501707717902833e6
-0.00312,1.1944842307076569,0.00022813955681797466,29.36826124554896,0.4473345204848699,-9237.912174511981,1128.791516022381,1.0307603502234116e7,3.7080047993762293e6
-0.00313,1.1947839617433387,0.0002286261620346561,29.085109317184475,0.43260620841394526,-10031.539885773382,1181.3562988970928,1.2011414247059237e7,4.611763530429468e6
-0.0031400002,1.1951954111882026,0.00022395853229439445,28.678272705642073,0.41024946960441644,-8062.038301503682,1027.8207940313985,4.995154939758066e6,3.929913479978648e6
-0.00315,1.1953701347998906,0.000221585861261119,29.01323243901619,0.3948247502925605,-5490.776926420399,915.3693206706789,-1.8496821757274666e6,2.3516095737815388e6
-0.00316,1.1958509166031983,0.00022081943050976502,28.6747114529727,0.42399432570004136,-6634.402198120551,1062.1738567947577,5.385090470067721e6,3.484466186270944e6
-0.0031700002,1.1959446552658919,0.00021678336161859253,28.956742873963623,0.4191587600984174,-7910.438603061395,1068.8331505070541,8.227035993506824e6,3.196263034831031e6
-0.00318,1.196292276661962,0.00021642467406827844,28.826120487656148,0.41423871283456204,-7559.956436180938,1087.7304544500598,7.608407328494327e6,3.8307368163879514e6
-0.00319,1.1964763292910336,0.00021045784879278911,28.262915053965138,0.4042266992828812,-7286.353621217066,981.3381081412009,5.542826331588241e6,2.5745720274748104e6
-0.0032000002,1.1966310683994896,0.00020972318744728514,28.127261566816255,0.41250819543911876,-6060.5566422110105,905.3127662980829,2.536126642518016e6,2.702640410031804e6
-0.00321,1.1971109322785656,0.00021510740022331664,27.914384217746033,0.39567286959843617,-6062.68636711726,897.1168714433711,977912.0536356269,2.2825910928248945e6
-0.00322,1.1973115428897863,0.00021800618016328186,27.27946857569752,0.3963689288894683,-6729.624125344884,968.1985994044111,5.678371155009495e6,2.9413720295923343e6
-0.0032300001,1.1980727288812691,0.00021623722562325422,27.93868498384094,0.3984818018044383,-8619.241247212156,914.2717536912843,4.8316262005936615e6,2.3263056027816148e6
-0.00324,1.1982280741833682,0.00022023185960157328,28.215972489815357,0.373918066697295,-8381.87146571618,871.7506545708429,439005.85700024053,2.30135434770708e6
-0.00325,1.198487410226419,0.00021368076836874973,28.21249645324674,0.3899738596730858,-6607.069107507534,946.2382651012774,2.6411094963190067e6,2.420065258986144e6
-0.0032600001,1.1985240537190633,0.00020720779641025873,27.579283507701287,0.38052447591581867,-6594.819235642579,931.5477914066175,4.948531032156547e6,2.786174439691358e6
-0.00327,1.1988497111760752,0.0002158394027043927,28.34767668216602,0.4056912030124377,-7596.690507129802,978.3131783790474,5.016041724677317e6,2.578974105596754e6
-0.00328,1.1992081505458074,0.00021189981699516167,27.704315570566028,0.3962723377416947,-7192.960028512433,927.4999734491156,2.7715601767986333e6,2.710149969639215e6
-0.0032900001,1.1996610245120356,0.0002141755369202002,27.989443241331884,0.4005819112390439,-8541.980448214088,990.7118477608361,3.9809237779156575e6,2.749373616282575e6
-0.0033,1.1994339346880898,0.00021805292443140202,27.358540426772837,0.40028638926739485,-7301.8379309378915,874.4425406633458,1.2023182870911919e6,2.262139707720492e6
-0.00331,1.19979787704322,0.00022638885878532237,27.936178526179262,0.40086252399724426,-7117.934459655518,930.4938417768079,1.7923970363801303e6,2.60650256459597e6
-0.0033200001,1.1999243964369286,0.00021698387313489123,27.60392663335132,0.39965230376370603,-6920.94895432965,906.4052646403517,4.0214411748323636e6,2.2704888526385543e6
-0.00333,1.2001510459307296,0.0002155422054730997,27.21637513573489,0.40364279871168934,-8510.142035194845,1011.3146450395134,6.514135312802526e6,3.023855794266968e6
-0.00334,1.200204031077265,0.00021218256393666255,26.946699220463987,0.3869976453523506,-7311.3276178012875,867.2729936452769,4.91160136047511e6,2.598589177030957e6
-0.0033500001,1.2008557038521672,0.00021633458145171617,27.27588710427998,0.39089103601972364,-7598.880055614842,924.0773770303472,4.321863255900532e6,2.467262962494762e6
-0.0033600002,1.2013719388019324,0.0002139875766014144,27.248874628774782,0.4007326322545105,-8914.945717962682,932.5048211277176,4.472228599247687e6,2.6222197928265994e6
-0.00337,1.2014739827518819,0.00021444844305504746,27.21229910336216,0.3950452079070716,-8558.813666048156,937.1170562273907,6.1449341221439e6,2.7757902702975497e6
-0.0033800001,1.2016403759140917,0.0002088497336885066,27.56898392917937,0.38587741463796693,-8268.8450462045,901.4202464996005,7.463819252381518e6,2.4075530758291897e6
-0.0033900002,1.2019484829278586,0.00021444012390916495,27.809259591510088,0.40218203636721456,-7727.029737682408,1000.137824820903,6.611544993715939e6,2.9983869555919175e6
-0.0034,1.2024358373228496,0.00021206251145028032,27.941620071511185,0.3925893408776766,-8370.255417273496,946.2400509283927,4.834633305660736e6,2.514022138401873e6
-0.0034100001,1.2026681646722932,0.0002171426096516678,27.58529101770439,0.38942455345148286,-7053.367776648462,929.563101673335,3.9965513229249017e6,2.771656048992225e6
-0.0034200002,1.2031929978312998,0.0002188170428402468,27.464887651769114,0.40423599520193376,-8476.919966908708,974.8526165579683,7.841562261302514e6,2.7398445159887983e6
-0.00343,1.203513077959927,0.00021989893434006113,27.583632821334895,0.3871998751589907,-8534.954826038838,930.4608828724824,2.207843088944395e6,2.6480398244787557e6
-0.0034400001,1.2034140634011108,0.0002187104593656393,27.476894652193838,0.40351893258731447,-7616.628857065715,977.1160999569167,6.381511849545292e6,3.0717012894165386e6
-0.0034500002,1.2037893734680063,0.0002177385731856667,27.354325225854165,0.3843688146232139,-7979.19898181962,920.4771383180185,3.7794785594250187e6,2.4333771401186604e6
-0.00346,1.2039359713855158,0.00021419007114399484,26.851464554742286,0.3977574722372044,-8853.107580500342,1027.0020228651736,9.429610973076368e6,3.1972382543250374e6
-0.00347,1.2042421888708974,0.0002107652145902963,26.651780820232226,0.37382439950595614,-6296.859597246542,958.8592152543989,7.234783926094498e6,3.114443035684178e6
-0.0034800002,1.2045560355072022,0.0002128656454922188,26.79103491957822,0.3890574210027775,-7333.366987151931,905.1508474062734,5.694935596409308e6,2.632108234854077e6
-0.00349,1.2048633288277553,0.00020342636366918836,26.2504189807782,0.3756584773424128,-7845.801591010385,867.8027146624592,4.166962695273712e6,2.466144995968418e6
-0.0035,1.2051356800578905,0.00020448674055238247,26.48728517887482,0.37342874401489656,-7568.780592792582,882.5448381228501,4.91376248318086e6,2.4612124139224393e6
-0.0035100002,1.2054077186619199,0.00021208293353477928,25.90460917191374,0.3705327438196863,-7092.070496334926,848.4544146307604,2.8371287554585957e6,2.2065512710544774e6
-0.00352,1.2057945847667955,0.00021225715154382603,26.048176467593514,0.3782596981398539,-6226.039771390188,943.4539263169638,4.1202747731427965e6,3.4611134639597647e6
-0.00353,1.2057210877900395,0.00020836432453354964,25.86358818275929,0.3532814138362806,-5173.035718361631,878.1095268901508,1.6661166539677905e6,2.7172446584360683e6
-0.0035400002,1.2059080578376404,0.00021688993602305854,25.642342116551436,0.359877137899639,-6509.396255208334,858.7408251717743,7.175243040900356e6,2.300760879938602e6
-0.00355,1.2061465095231936,0.0002074103160999166,25.294093908499914,0.35228107444228923,-4855.077667668085,747.1913216444323,401617.2228217604,1.697457451307678e6
-0.00356,1.2064562720851137,0.0002054231799613548,25.633435441871402,0.35567965857500783,-5733.008692070032,785.7531089712377,-840371.0835123967,2.0827652779127008e6
-0.0035700002,1.2066105450493883,0.00020964191562494652,25.11890484116609,0.3792269606541749,-7712.361148068399,800.5284461568436,4.745723779149106e6,2.1982612480940013e6
-0.00358,1.2067657094749318,0.00020235905111751118,25.108956061477176,0.35929351026072853,-5225.054105490503,753.3387640494104,3.1431377396114897e6,2.0224845606126995e6
-0.00359,1.2069878924030717,0.00020094975853374197,25.67479061763539,0.35641045182391984,-4385.102896803787,797.7071204143484,364134.0629068492,2.0319137561681415e6
-0.0036000002,1.2074876164950263,0.00019823426947025306,25.56800101070813,0.35019900511356156,-6128.66728675647,815.8062046967623,2.466452144268846e6,2.2003606464403626e6
-0.00361,1.2077543097592263,0.00018982215715151495,24.82709503751747,0.3524076844354182,-4836.444925648691,731.5677005932725,1.5402419041421479e6,1.845636563493262e6
-0.00362,1.207779337127077,0.00020002025301748484,25.823885234838958,0.3839449157338194,-6086.352354814397,861.0819091618321,5.992314302374799e6,2.4765412534176316e6
-0.0036300002,1.2081926250726285,0.00020467228396224367,25.531842793009357,0.358611883484706,-6217.962302561837,803.7063424209215,4.003565584216166e6,2.0957710702394505e6
-0.00364,1.2085213904719652,0.00020871070513748315,25.36699491110445,0.3718237132860037,-6760.341368954113,873.2211165127206,6.122002835984243e6,2.307790086180057e6
-0.00365,1.2087734410527073,0.00020312989736005608,24.476530649903726,0.3520810700247732,-7417.670685961783,862.0671984711797,7.158562476662471e6,2.614663460877341e6
-0.0036600002,1.2090577172784989,0.00020781088161770514,25.249338454994902,0.36154444272927816,-6345.975260072421,819.7461310479003,3.9055803123075548e6,1.9232475788212684e6
-0.00367,1.2093833980367825,0.0002023749978138463,24.939350619361033,0.36582623144344917,-4507.6405147050245,764.6350802138438,1.2597675184162336e6,1.792217361780957e6
-0.00368,1.209395170767285,0.00020517621771031674,25.682688633725196,0.3594210430585761,-4289.33662264921,750.9517504054871,-744863.3854033602,1.9062470033344328e6
-0.0036900002,1.2098299220638022,0.0001997850903150073,25.107544418899234,0.36425753015895485,-5624.619589019796,823.9447907420457,7.6342301559925685e6,2.253150681548877e6
-0.0037,1.20990335240693,0.0002015257449991941,25.221904674642385,0.3593655304965628,-6082.970758227881,850.1230953054832,7.430045704643141e6,2.2905004307376635e6
-0.00371,1.2101441939306152,0.00020052666993342533,24.770418425667522,0.35210058401721,-5484.705106166018,809.3573607298937,4.335748411536732e6,2.28559194809332e6
-0.0037200002,1.2104829082349946,0.00021251637172694217,24.859512090720155,0.3663009620454209,-6257.659605405267,847.274422372391,5.813103883384018e6,2.296066476145549e6
-0.00373,1.2106457159277222,0.00020950278322361306,24.94724909863727,0.3661660578658551,-7097.936860563783,766.4579440931328,4.405021127319121e6,2.214069464222217e6
-0.00374,1.2110397145269334,0.0002071990678862987,24.224579537251692,0.34457695147747813,-6106.482582258769,732.7197226979357,2.0853082335865472e6,2.130162402521526e6
-0.0037500001,1.2116055119100202,0.00020788757755113175,24.328663088844944,0.3602109755619037,-5278.111286125196,771.747871034343,1.844056844233192e6,2.11552742739814e6
-0.00376,1.21161840168464,0.0002045252695022577,24.111716233612473,0.34498922136388893,-4714.368891072412,727.761218558429,1.210455513624917e6,1.736745912496252e6
-0.00377,1.211902062169635,0.00020707600194815084,24.575003614808757,0.35739429746091533,-5947.957917168517,753.8631328152737,3.7968608455574815e6,1.9293982742864306e6
-0.0037800001,1.2122779073077221,0.00019765840462577196,23.807344654968507,0.33323947491260464,-5237.147378753975,687.6283710460694,-77560.68739895045,1.586965745352055e6
-0.00379,1.212452466280618,0.0002012180192713627,23.97894726793477,0.3410726341789752,-5200.489959121931,765.7166367426248,-487220.4710647906,1.9783614074324134e6
-0.0038,1.212630713050082,0.00020078167099454216,24.227584117082788,0.35666637491850306,-5631.657102593496,704.0505370907847,-173910.62992292584,1.7149579020042873e6
-0.0038100001,1.2128666487340618,0.000202515015944499,24.155238795503582,0.34399177305838097,-6599.677463517445,773.7094441839262,3.5965205988271013e6,1.9407465357745693e6
-0.00382,1.2130627929577635,0.0002006697350367865,24.120013582067664,0.34007095821700595,-5677.799909173625,730.9184303381635,3.2899665841158084e6,1.6914213507262515e6
-0.00383,1.21323712163054,0.0002068584005163846,24.486902097807683,0.3472847887580696,-6550.4092218109745,731.6241655306685,3.734782772121189e6,1.6070022488809251e6
-0.0038400001,1.2136375983784455,0.00020370551167523445,24.610216820752267,0.3605014731495841,-7493.354849432254,765.3560908199737,3.4867040708380938e6,1.9431544788213882e6
-0.00385,1.213986881733229,0.00019788795880779986,24.523745853172198,0.35064862523844037,-6954.865593843871,739.3850400643096,1.5276589625184406e6,1.7741083778015077e6
-0.00386,1.2142394842762894,0.00020494580386355533,24.397631576177204,0.36566278938734703,-6782.416202298494,765.1945766777781,4.32693040299259e6,1.6844182960171863e6
-0.0038700001,1.2143277171344653,0.0002027237523659983,23.929033941585843,0.3398653472515625,-4911.055840846498,747.1562332847584,2.066192595260898e6,1.8066543718812277e6
-0.00388,1.214469775450066,0.00020408648559471762,24.0968247118591,0.3397533590013977,-4997.923874890329,777.9557443503583,1.8668365297668793e6,2.0861667887852557e6
-0.00389,1.2143452336164455,0.00019986095014058958,23.342865961771153,0.32583878481097217,-5282.739752966424,733.5042294043529,3.1320620272821113e6,1.766807298085311e6
-0.0039000001,1.2147528618899714,0.00020496728047032537,23.15801274761114,0.3361588532638581,-4924.875965676924,743.5411543016046,2.910098228468734e6,2.1005608530034516e6
-0.00391,1.2150418737204067,0.00019999800828375243,23.184641692572384,0.3299526021506222,-4369.559834156159,717.0455444418293,581531.9032601414,1.8947604289621266e6
-0.00392,1.215272138141605,0.00020012578960515627,23.261781700666404,0.3322510870209484,-4587.511276370735,709.6765687279615,1.5109597159331613e6,1.8940508103312347e6
-0.00393,1.2158658918655412,0.00020119183426423713,22.94403237472246,0.33079267820416347,-3903.5158935022037,695.6582424776032,1.6621666651147606e6,1.7289720372260434e6
-0.00394,1.216158028832981,0.00019920197951230775,23.206828272539223,0.3321527339088024,-4967.345512324102,690.9835695962207,1.481087312321478e6,1.6753182852823983e6
-0.0039500003,1.216255932033044,0.00020343337722857527,22.842649254262614,0.3256276891574483,-4243.328634223782,672.1371637427727,1.1284516826883664e6,1.8234845813738252e6
-0.00396,1.2162193634455853,0.0002016199117686793,23.005959279789753,0.3424913762237545,-4244.35410282142,685.1752390311932,3.376132632403976e6,1.60473704909713e6
-0.00397,1.2163708600949108,0.0001996588144670568,23.383694158232885,0.3287674619796856,-3617.382729623676,686.8950799460986,879023.915768998,1.445960778323737e6
-0.00398,1.216510388840995,0.0002057083039694444,23.547337867089503,0.33223134143872307,-3983.2327751804605,654.6278157918135,886002.4309701007,1.4492628138285358e6
-0.00399,1.2168593600836264,0.00020205464173831685,23.254238116275403,0.3466502652828303,-3774.182668308035,694.1625354145554,1.5178105600462684e6,1.824371076257403e6
-0.004,1.217119590546897,0.00020084336201095474,22.965130640609495,0.3402826827139464,-5793.782467846257,713.374545370149,3.2471054719667607e6,2.483086042124834e6
-0.0040100003,1.2174931977463928,0.00020291410012922634,23.390812663612532,0.3359211511204563,-5080.399306824687,852.9341743853887,4.638727978985931e6,3.1884656851325254e6
-0.00402,1.217787557224569,0.00019931043574089631,23.496669092760513,0.33020890885273513,-4863.930308531133,650.7378872668204,-1.0090335203348575e6,1.545216284249377e6
-0.00403,1.21828323940292,0.00019654067214398856,22.740121737752904,0.328577394337094,-4385.231023788214,624.0772795181923,697205.624778944,1.47439316984922e6
-0.00404,1.2185879743753225,0.0001999910760870833,23.179001909807557,0.3244313651263455,-4691.134038027396,669.5729084196945,1.0277299333817023e6,1.5328807803861545e6
-0.00405,1.2188986713578953,0.00019503656022302899,23.46955132213862,0.33083191153265,-5048.653390464821,767.3441683596176,4.3440411120246705e6,2.124195143382721e6
-0.00406,1.2187826472096566,0.00019686161036181667,23.099390024895815,0.3324936349003592,-5134.001427952698,679.0397220722408,2.022031517141796e6,1.5053762659643595e6
-0.0040700003,1.2187666377602577,0.00019329123097979787,22.980548317492882,0.3122161518701665,-4693.818474586227,632.1610864063205,-1.7226154876368733e6,1.4506557755350089e6
-0.00408,1.219077977386917,0.00020290230801771531,23.614423921875503,0.33866837802530086,-5086.696765980447,670.3967976801825,1.6424791691689435e6,1.488752589344677e6
-0.00409,1.219321707597117,0.00019475615052044282,22.986410513084017,0.32707423993572404,-4703.479111442327,655.5223442407965,254654.40511515492,1.4959765218199166e6
-0.0041,1.2196407988731,0.00019704122138132702,22.838475179821508,0.3190653521893434,-5902.741823345631,768.6779866680913,7.205967286271317e6,2.2408196158348196e6
-0.00411,1.2203294271999359,0.00019203748838291862,23.187930477410113,0.32553186142721957,-4809.410097820526,676.1463071785037,1.0289452663383028e6,1.8831424069622385e6
-0.00412,1.2205526009561956,0.0002025658734605572,22.785075756303904,0.33605051353367493,-5276.043508094456,685.2286920005273,3.8278321044816943e6,1.801500187393497e6
-0.0041300002,1.2204795136731603,0.00019060806235233831,22.742613986808724,0.3402672791937882,-3908.062964199549,747.4204289146763,4.664928583106825e6,2.1024643824843783e6
-0.00414,1.2207392584666386,0.00019641931393689257,22.0654982718803,0.30747554166724606,-4264.065530878521,671.921447808654,3.0143900210826057e6,1.4399910641001433e6
-0.00415,1.2207461133372925,0.00019732487151646568,22.550829469901707,0.3245483005932553,-4291.542555333197,663.6000056919767,2.2465043233167683e6,1.7500302092965906e6
-0.00416,1.2210841098863099,0.00019722349488580788,21.982031319581175,0.3159302886944516,-4806.109312702324,718.6891323031361,3.849893360238963e6,1.8715202680315569e6
-0.00417,1.2212457821252483,0.00019796765240716566,22.23179409688516,0.3179080560824712,-4065.4116359963914,752.2513207682814,4.751172483358778e6,2.1607154560434446e6
-0.00418,1.221259990516255,0.00020101610378278175,22.746822258392005,0.3156694208577219,-4033.1043173250105,607.1776598019346,-563010.7204272521,1.2318300105097485e6
-0.0041900002,1.2215266234836886,0.00020317785138628756,22.263862997340205,0.3263108590109122,-5156.348269740941,672.832102044105,2.1746986692282436e6,1.697763451347357e6
-0.0042000003,1.2216627598525855,0.00019848573930345597,22.494395092469126,0.3153907291253358,-4910.358700610539,651.9438195327266,1.9263726660460907e6,1.6433926375342063e6
-0.00421,1.2217497470783583,0.00017816100037752674,22.169743975407876,0.31105926575461207,-3108.5808238000814,632.9957700495588,468098.6614353916,1.5802487092297717e6
-0.00422,1.2221670497847235,0.0001861380696822149,21.8376590607458,0.31215791287392713,-4802.235102738346,722.374328161294,3.794352215506937e6,1.897055307536161e6
-0.00423,1.2223156784476485,0.00018805117648104091,22.120905425734005,0.3124213780096004,-3509.114372937035,660.3933247553853,-1.5903568504070991e6,1.8876675122102501e6
-0.00424,1.222479424311109,0.0001896381749028758,21.951816076399336,0.3176652391990881,-4142.576393339434,643.440781882635,2.3337253329481254e6,1.3605822734204629e6
-0.00425,1.2228638870315565,0.000189746509532514,22.015609804358675,0.3145304154045976,-4341.192710170079,632.9508323521432,1.2564289805803439e6,1.538147720993217e6
-0.0042600003,1.2232821880960174,0.00019416423393341705,22.04609169665264,0.317203822725736,-4099.228135429356,664.7459388786699,2.318178884848036e6,1.9067881379871482e6
-0.00427,1.2234686892848754,0.0001856813903501652,21.430154355454793,0.31019567379020274,-4460.240840868657,600.9430616404139,1.5194571500383117e6,1.3767284096439695e6
-0.00428,1.2236469207570475,0.00018527205501514933,21.46086387767708,0.30573857134837784,-3980.2851231213504,658.9014541735162,2.850931566562529e6,1.77711362340424e6
-0.00429,1.223922071927638,0.00018865043889784396,21.454047267320593,0.3026772221010012,-4172.357343015137,679.1607146652062,2.9767948514772085e6,1.7790652838239977e6
-0.0043,1.2239859277951752,0.0001882883383407341,21.655303487974706,0.30534540469646554,-3777.688066584805,583.0582721543892,947347.8929388031,1.1858220409567843e6
-0.00431,1.2243029868531548,0.00019631071109653717,21.893341185358846,0.31928247580942765,-3727.30203662909,616.964510457328,302956.4793887176,1.3244990729545678e6
-0.0043200003,1.2244092270954618,0.00019492519010523394,21.96297895256196,0.3126777743172582,-5588.264200527645,662.1397884185265,4.482165520369003e6,1.7113319271296395e6
-0.00433,1.2246409747241,0.000191383238337362,21.817670822428138,0.31136549495576893,-4155.095342257762,626.7075125804795,2.206138850535957e6,1.6060322812328471e6
-0.00434,1.2247640547760403,0.000193977786097134,21.523948261805973,0.3087455015821217,-3941.5160562630635,652.3343338857203,3.673934441899481e6,1.517398851024046e6
-0.00435,1.225014221874633,0.00019430143164351528,21.922391462408658,0.30518730144966427,-4051.915866506831,662.175200596693,3.1450086837469707e6,1.9611630075380937e6
-0.00436,1.2251844692006135,0.00019347992730068406,21.573257147232574,0.2986878421638965,-3623.4001261008584,592.7860492288182,186516.7949889946,1.3632108783403926e6
-0.00437,1.2253103826311,0.00019851835289305949,21.590881154313713,0.3031869322614183,-3908.93836493102,584.1927125602238,-1.0119548604553288e6,1.2984495286174216e6
-0.0043800003,1.2257392895851458,0.00018444607348473154,20.83446571499367,0.3043012212371376,-3807.357734997266,560.8296865890801,954036.427543643,1.3408575774244769e6
-0.00439,1.2256896514558757,0.0001907282803406087,21.056142592756046,0.3084789647575149,-3921.505601972949,623.9725861420698,1.6249599620256957e6,1.6352843410228558e6
-0.0044,1.2259973437844698,0.0001881134273614018,21.359042657754664,0.3014252240966137,-3259.528523036797,665.5305076049133,3.2514864646735415e6,1.748836905685619e6
-0.00441,1.2262081110407765,0.00018872993917320085,21.2998228566491,0.3040710166860127,-3925.040680428778,575.63799007279,761743.1776115682,1.2185664963665456e6
-0.00442,1.2265628725305366,0.00019174489689408936,21.2632672048438,0.30176654481296755,-3260.2626290057037,618.3367998878128,2.376429287133071e6,1.3669516274315855e6
-0.00443,1.2268348205617075,0.00019355183948831646,21.35480271982826,0.2963072252140193,-3930.5666624246664,720.1623987811373,1.79613047260226e6,2.710054789400659e6
-0.0044400003,1.2270825818005475,0.00019380725428531104,21.307879672359665,0.30309828932501826,-4472.262192817779,638.0995776058367,2.402254909827514e6,1.5568918039501517e6
-0.00445,1.227516277709875,0.00018201227901375462,21.288968517338823,0.30903699840663273,-4020.7369352335863,633.6239720388506,2.7775934423715216e6,1.7897456209877532e6
-0.00446,1.2277232656147838,0.00018546564850043795,20.891793384484654,0.2895478337723878,-3504.6879476354843,556.4865894163817,631437.3557404287,1.1590952091424847e6
-0.00447,1.2276994508398766,0.00018926895714972675,20.925897889176134,0.30066078525664836,-3407.556534536819,583.7113160675776,1.309060883408745e6,1.2992098037765042e6
-0.00448,1.2279422448738964,0.00019141987555512584,21.11982450344909,0.301656675704754,-4592.819950503469,614.740892441313,794403.8852653418,1.613941453159671e6
-0.00449,1.2280121927722323,0.00018963316410900943,21.205023753922227,0.3049987403176961,-3324.8179513042246,581.7282847041544,-251551.0565442003,1.267420769107217e6
-0.0045000003,1.2283063284161664,0.0001833230959429161,21.261237072550944,0.3011901054954449,-4760.406054872624,602.0673387456067,935206.9119582182,1.435880310667336e6
-0.00451,1.2284600404034844,0.00018026528488442116,20.994348588341023,0.3033020499992858,-3686.386436349588,578.1436462892007,1.4677277351535957e6,1.2758452072344134e6
-0.00452,1.2286334970348443,0.00017447250697845637,20.542222591663677,0.2956462566838446,-4100.712955925572,604.2779045594541,1.770454510529069e6,1.4661767557046497e6
-0.00453,1.2289337225312433,0.00019014955186267193,20.888294463464295,0.2997403805690433,-3888.802110732019,579.8602755911422,1.16869761256842e6,1.2828146184256156e6
-0.00454,1.2294688593772247,0.00018460720405200545,20.741617168029915,0.29780883452124773,-3040.3111818124617,542.0994271346528,277925.7206170048,1.2843612969245096e6
-0.00455,1.2294611906055064,0.00019029892955501978,20.758550266264034,0.2950464466880464,-2614.3601714355964,600.1845618270822,1.3936693438607058e6,1.4106703627464708e6
-0.0045600003,1.2298241101960086,0.00018616897941264488,20.598693578020633,0.28425487729613563,-3154.1910564208997,566.501427223662,530859.9316024927,1.356903355948855e6
-0.00457,1.2299110316577873,0.00018084573557070632,20.543650129423664,0.3005695863947111,-3498.3397876894396,561.7007503468265,506961.7245166943,1.3585207021097552e6
-0.00458,1.2300436973654423,0.00018593458159117175,20.443784365818768,0.29424299827152073,-3392.939431293997,570.7979502718823,1.271103777915229e6,1.3240842189855182e6
-0.00459,1.2305609205028747,0.0001808670146296127,21.005672156416185,0.29507581021554347,-3903.5747606842992,565.5412353996599,-595675.1924004923,1.2156714447987902e6
-0.0046,1.2307934220593173,0.0001842144104458707,20.79556497593758,0.2952068027311207,-3743.4359884763567,569.9277146040569,353941.43425429106,1.2033430546909275e6
-0.00461,1.2307261514911356,0.0001842217180253601,20.771925542152584,0.29043525403069975,-3518.96114170222,546.6076722819972,673867.5308475628,1.1232996734828565e6
-0.0046200003,1.2306080500359748,0.00018262273774273297,20.937313526577718,0.2834605692457439,-3697.513559263518,604.1854579640346,1.2928060062090775e6,1.3660184206184428e6
-0.00463,1.2310734355375856,0.00019081910666709665,20.89528869316678,0.3026779908104057,-4601.232621102665,632.7717648800593,5.08586393018065e6,1.5442221015169723e6
-0.00464,1.231257466831061,0.00019420265217670783,20.890066937079652,0.2951029698573493,-3797.482464083503,603.1104320261928,2.4707398658951316e6,1.4189368499212638e6
-0.00465,1.23131482085874,0.00019587500975846327,20.939739314143377,0.28132799807226855,-3747.737786816174,551.5695066248522,-487357.99127225694,1.154119185606127e6
-0.00466,1.2317860183628069,0.00018555149072659835,20.364896087852564,0.2915066203274921,-4063.2276094873723,599.4906524627613,2.6057358592744116e6,1.4736644014711615e6
-0.00467,1.2321995261109562,0.00018694324130089942,20.280392344488707,0.2846679216770884,-3112.5561099977735,545.572094148561,475401.78651035274,1.2567745297980781e6
-0.0046800002,1.2322403098543062,0.00017892231098361503,20.13346374351355,0.2763926265024802,-3978.5405621443088,521.6587850693514,106312.6269923214,1.1628729130669825e6
-0.00469,1.2323983597018153,0.00018905440518409105,20.67623211236594,0.29206305399212035,-3455.182335220961,579.1634143046518,1.094591566503154e6,1.1998211791501446e6
-0.0047,1.232438325243876,0.00017721047177318578,20.150263088811638,0.27964607569331856,-3555.6889749557295,520.4091351256222,299562.2296247378,1.0897700069665697e6
-0.00471,1.2326648240871847,0.00018171592739110306,20.396550215654933,0.29515747279732324,-3899.836591181572,536.988929838606,205245.75067432248,1.1670913279054274e6
-0.00472,1.232662568603262,0.00018993227174309303,20.676773925639605,0.2871369468464469,-2943.150964275761,531.8383627996888,-1.0438010375951452e6,1.0472631370033233e6
-0.00473,1.233069004984675,0.00018487026513381257,20.356024977932545,0.27612414878230046,-3885.02795030305,548.5877121132149,588491.6123361312,1.2604867836485286e6
-0.0047400002,1.2334930458771072,0.00018571510125808087,20.14488688021726,0.2764855851015957,-2711.048858795616,555.716341245134,34579.11456550948,1.289183254823083e6
-0.0047500003,1.2334648384002012,0.00018659575521994936,20.096045475903356,0.2822435937758936,-3179.3465728460087,554.8050981144015,2.2224299242782206e6,1.1799191713374704e6
-0.00476,1.233549217441531,0.00018628433059677887,20.120850133857928,0.29820929911256017,-4974.552917571184,706.2335534120784,5.211283585914515e6,2.0597851095264966e6
-0.00477,1.2339625894488002,0.00019000654553090636,19.715166045198977,0.2741084152201965,-3107.620315101516,556.1442694765757,1.0486646494633316e6,1.362645474744276e6
-0.00478,1.2340873092188518,0.00018906946861347698,19.80239642935965,0.283218903675248,-3722.964903112909,574.9959533157439,2.399107363820847e6,1.3688276363779367e6
-0.00479,1.2341441636004185,0.00019139249365270368,19.883641140238176,0.2823674589505737,-3291.5540833402874,533.1174727675598,1.3859867669442229e6,1.1957879673062295e6
-0.0048,1.2344205243063813,0.00017624987271810236,19.667878808461012,0.2787476819303282,-2845.691477446951,473.26943068346304,-249809.99110042176,956262.4031590759
-0.0048100003,1.234588386014054,0.00018953495156981065,20.269380345702736,0.29070342574936325,-4564.228285692208,658.8622175521247,3.7173619854927417e6,2.149714634171878e6
-0.00482,1.2346997517494367,0.00018725904711378033,20.386585675715803,0.2914641334087231,-3919.374255890857,605.0208083639237,2.8484426551461145e6,1.458692718941432e6
-0.00483,1.23486614119768,0.00018503372892209242,19.729920427439332,0.2739359459933846,-3015.42298897062,537.3869150571913,2.9884924494258487e6,1.185968404130947e6
-0.00484,1.2350567452422183,0.000182609608971082,19.979815731783805,0.29400247332446855,-3970.9181209566664,686.1307594093031,5.747928277874517e6,2.1624608487642235e6
-0.00485,1.235390012057852,0.00018282409184876522,19.86261148056344,0.29921698807840025,-4457.322375237888,610.6769765381291,4.0718298864611145e6,1.7286626340339605e6
-0.00486,1.235840467146763,0.00018635796218461478,19.704981267698113,0.27568222367383055,-3644.156909351476,520.7870082089662,-216365.78034907457,1.0893732199325066e6
-0.0048700003,1.2358463288388115,0.00018947384995326473,20.114746704913415,0.29123545644965204,-2694.228721931255,510.84369602964114,224856.77766134118,1.0437124660274627e6
-0.00488,1.2360422323717928,0.00018168698543699564,19.889544569114303,0.2881399522573827,-3505.478130466134,613.9300260082243,3.8960479748271257e6,1.8477913115666176e6
-0.00489,1.2360612583004065,0.00017842946490999873,19.84744180717593,0.28853265349847795,-3401.0232159890406,516.0926655730907,-409337.9686365526,1.046188573473087e6
-0.0049,1.2364527726600456,0.00017773834930522413,19.868021269735177,0.2852820108435336,-2927.491695849661,536.748969236767,1.2288860595218393e6,1.072088871972191e6
-0.00491,1.2364954776595771,0.0001787179470841867,19.796095962976157,0.27420193624587513,-2221.4123502384255,513.1571742075075,-415482.74316280335,1.0707650137545252e6
-0.00492,1.236657577149372,0.00018398045719522115,20.061706420034934,0.27570235187013337,-3446.086982701477,523.4175944471478,-252993.9766337836,1.0697672606617818e6
-0.0049300003,1.2370047279003957,0.00017747989762953702,19.54714203415287,0.2710714614227477,-3575.0481565823907,517.8552391093517,347338.901250602,1.0738960969107125e6
-0.00494,1.2371818244706607,0.00017553308778025294,19.86568505587128,0.29120593920919574,-4011.1072165308583,540.0355692686987,1.0739670271807194e6,1.1763645151052221e6
-0.00495,1.2375372092685373,0.00018633138327016604,20.40536062040999,0.2937406298240153,-3847.5937233056093,571.3985980773515,2.53693624864806e6,1.3167234165811818e6
-0.00496,1.2377344440237013,0.00017453490460083893,19.31065910740964,0.2659376167695782,-3187.7819184201367,508.57036690840454,1.8210680608628746e6,1.2040583134137471e6
-0.00497,1.2379290011400792,0.00017658287268645028,19.540993629111966,0.2847762410575941,-3062.260425181081,536.7453175184218,1.3335430829022317e6,1.1995218443638165e6
-0.00498,1.2381521946905436,0.0001859351545758381,18.795700849580758,0.2752660285881251,-3505.9713896425797,472.29548782790744,584566.4110256982,990988.5775140951
-0.0049900003,1.2379603192724953,0.00018725970825073218,19.192601853285556,0.27845454460283764,-3548.3621726890815,531.4912508854322,2.0229378636447927e6,1.2134631753136562e6
-0.005,1.23833728412042,0.00018108532121686508,18.68766973634345,0.2743429758854647,-3244.1083078910447,567.5558743936981,1.5080571910804766e6,1.7141931875277285e6


==> anc/Figure-2-4/d2_L510_rJ1.2.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.238935148318239,0.00017745233343197136,19.51505779886903,0.2779934285016392,3031.751673983066,516.817908035214,-74920.41904394788,1.211985934413214e6
0.00499,-1.2390500030817253,0.00018018650647874524,19.223082445990407,0.2785154852174166,3437.341376610876,538.4290025751553,1.621737251649227e6,1.1416687449942196e6
0.0049799997,-1.2388490608755471,0.00017944587364537702,19.274146277734104,0.27023903600131016,3009.236133884804,576.3664407773955,1.9495751885657513e6,1.385261009688845e6
0.0049699997,-1.2389251834855004,0.0001750174919050131,18.85573120888795,0.2759877830808775,2952.789869514997,550.1765065932931,315843.1335507205,1.4229792385015395e6
0.00496,-1.238737249966144,0.0001765260519531259,18.870486876074775,0.2768346839165365,3039.9755494174465,516.0480454780151,1.3025481764563234e6,1.2111141847463115e6
0.00495,-1.2387596532285459,0.0001769079246221759,18.577981259053914,0.26780349216246074,3323.579914205545,513.2455025916628,1.2511443862820792e6,1.3496384988177968e6
0.00494,-1.2384454301627346,0.0001760407614551148,19.103869193604496,0.27170634412881295,3095.871358235455,525.3028248425484,1.133853799005183e6,1.1169000828211196e6
0.00493,-1.2382014061455562,0.00018142240426905255,19.240969909878725,0.2853537774976688,4012.8752135612867,555.1571586276378,2.0398196053520322e6,1.4862424056525712e6
0.0049199997,-1.2381496741427058,0.0001792332615189868,19.55526778173872,0.28332303230941247,3123.9318700759154,527.3733798141502,1.3615628101408193e6,1.2098867691419872e6
0.0049099997,-1.2379005722632968,0.0001803176554176493,19.152394189888284,0.27159704603614054,3051.0730904804154,540.7950851500274,629014.7504993578,1.4801405032855438e6
0.0049,-1.2376078310638956,0.00018222354943566197,19.25027657794685,0.2794814127385306,3211.8477789662693,508.40233448416984,7483.733290030967,1.1788885465311012e6
0.00489,-1.237555155026588,0.00019098333745879136,19.32001997792393,0.27713639433587517,3502.0211732360963,535.9885181640094,996059.7431877902,1.1770941150940938e6
0.00488,-1.2373094468716082,0.0001891606255070776,19.381124381230613,0.27507097683334847,3232.4934205032887,519.8591996806549,224403.59333314278,1.2037048898051884e6
0.00487,-1.2367931441825186,0.00018866865801435526,19.46544555292192,0.2734878059094643,2720.936519143908,534.2405315720681,203967.5200009103,1.0998225593457078e6
0.0048599998,-1.2369616226963978,0.00018720592778025786,19.306984098792608,0.2843596066733264,1911.4574926300136,524.3145492658894,2.2443685595706175e6,1.2170001286899904e6
0.0048499997,-1.2365760593366535,0.00018221514637904149,19.44261816161406,0.2839457531663207,3309.0231521913165,500.84742624815885,2.2232872199931266e6,1.0640870565552823e6
0.00484,-1.2363459913654358,0.00018277499341672876,19.298192414523047,0.27562279084183117,4394.052253050382,535.1283066746665,1.1846294907627427e6,1.241819038179344e6
0.00483,-1.236160569869839,0.00018257471376506337,19.272582315490194,0.2722422681207244,4181.830960529492,545.1945877047824,1.4220485936735813e6,1.58277490410619e6
0.00482,-1.235883545676791,0.00017993883346053384,19.244845582193463,0.2714668419421427,3564.7858058312095,551.5785769834433,3.5241140788260223e6,1.1944798041414197e6
0.00481,-1.2356677184685767,0.0001821677803824005,19.769238620716376,0.2960119548460312,3347.856902940081,575.0658937593431,2.6840835429750043e6,1.4963724698758135e6
0.0047999998,-1.235602259700257,0.00018312103380910058,19.87365549864734,0.2869263344731177,3746.5905838286126,642.3178620608494,3.643063058933152e6,2.322491063013913e6
0.0047899997,-1.2356186058959173,0.00017946198506303972,19.61784089605519,0.27890895749159916,3105.211402753931,523.9626109429611,1.8660738529733422e6,1.117753847718226e6
0.00478,-1.235327879133898,0.00018097911255513134,19.28319645381724,0.28908114310238453,2926.953389976691,638.9700755599159,3.184916884721808e6,1.9267765976106757e6
0.00477,-1.2352480010608393,0.00018235967409981627,19.852973000018494,0.2801621547856962,3353.679574398962,535.2677706032727,1.2729439741891073e6,1.1830705423880462e6
0.00476,-1.235192238605129,0.000186015429991762,19.968025968162326,0.29935711220240097,5152.494487482799,664.1658409141405,3.974606543405121e6,2.1295174294378185e6
0.00475,-1.2350529282134435,0.0001852125492801484,19.584005667597356,0.29402604486431944,3439.380326479475,672.0874064315441,3.7311016794557245e6,2.430193737802866e6
0.00474,-1.2349430129293821,0.00017849374890463086,19.6064824882274,0.2781956594166985,2964.160084055927,542.9849986380859,1.457799844179302e6,1.1893535702578472e6
0.0047299997,-1.234597761576935,0.00018148345192022812,19.753465680535967,0.29190753573884864,4642.802863710852,655.8349091722484,5.317335580991672e6,1.9341269264201014e6
0.00472,-1.2343971857614173,0.0001801362593270171,19.78573775641044,0.2895505248834213,4269.9667082565475,709.9248553050151,5.85216762565905e6,2.661332454549188e6
0.00471,-1.2342275786416317,0.0001792730378731544,19.4615974737827,0.28228607241893355,3922.8219037719305,630.1508398255612,3.6796788834241442e6,1.7321638982451137e6
0.0047,-1.2339380901423258,0.00018488056569864944,19.70183703036896,0.2867668060264883,3803.629042873268,604.0068811013159,3.4985035997360297e6,1.6165967307877482e6
0.00469,-1.2339770180218308,0.0001788436304648308,19.581465721682378,0.288912274565917,3848.9788623466707,586.5768394843218,1.1528535947508398e6,1.7356538014849892e6
0.00468,-1.2336693331175204,0.0001817389913901544,19.891755581133143,0.2879761027862754,4056.1315279619903,526.4087179936561,875866.1130906637,1.3342972205093505e6
0.0046699997,-1.2334051001921436,0.00018345600267690378,20.213535471239855,0.285829698899286,3316.8740818461383,528.0257621997881,1.0908412254800948e6,1.170721686971447e6
0.00466,-1.2332254330199495,0.00019117068088905705,20.058056965219944,0.27783235399399275,3410.176001140077,510.5267067907003,62489.40999553545,1.2172132891837494e6
0.00465,-1.2330003441064146,0.0001880699115184931,20.380542383700423,0.29622664791410647,3527.974716107118,605.4332384538993,1.9660730234886059e6,1.4138868805039115e6
0.00464,-1.2328634833205745,0.0001853643034902221,20.034246981054316,0.28058497724158105,3717.337723776856,641.642738005287,1.966265176788843e6,1.8337303297702116e6
0.00463,-1.232756582096056,0.0001838253337179536,20.171966792870585,0.2890323371895618,3366.598724439436,592.8962131153147,1.9241113361364019e6,1.3992586428299367e6
0.00462,-1.2324730866060984,0.00018369601980806273,19.771891913858376,0.27323021486775617,2979.0310032205666,531.8571503696157,978507.10234716,1.0417108021018169e6
0.0046099997,-1.2323984066317129,0.00018433852049870057,20.0274610675413,0.28155976445389436,3939.224910563966,561.8832895315632,1.088271690111995e6,1.3258791440758754e6
0.0046,-1.2321809010578306,0.00018862770900493416,19.97891919328095,0.2801867668983695,3722.097277215151,504.27284836903357,-341326.41978479683,1.082016662671338e6
0.00459,-1.231786428113479,0.00018896757666809713,20.060114814537695,0.2860195746917236,3889.2941340006664,542.8155957614999,1.6863394829099001e6,1.265678323032904e6
0.00458,-1.2316582416711177,0.00018985200900033643,20.523072107420717,0.28876772402953316,3548.2877820072863,543.6771034990622,609302.9114854743,1.2527595354968999e6
0.00457,-1.231513868581323,0.0001881410411098705,20.090136781996108,0.281382284087946,3405.0252127253034,578.2548261069876,1.801659329564357e6,1.388506030498773e6
0.00456,-1.2312671037123708,0.00018289888402584729,20.34552451058046,0.29353388200692077,3948.5620275323513,636.1457818276435,2.6811107376976917e6,1.5361115179267395e6
0.0045499997,-1.2308696932955827,0.00018868107219412018,20.355587614881962,0.2967481821334885,3682.091776926041,604.1119335169427,3.679998163823382e6,1.417195193126985e6
0.00454,-1.2307445343829229,0.00018982275386998304,20.501016643518348,0.3042637767723161,3848.200312237395,581.2019237778504,1.2956895638849593e6,1.435049698712895e6
0.00453,-1.23069134066011,0.00019269063277905265,20.33447067991026,0.30164035492419994,4190.245807908734,590.7071503969464,2.7047170730606457e6,1.462110415459323e6
0.00452,-1.2303136889844297,0.00019206178115763577,20.672508790273394,0.2967274450082776,4248.305878321032,563.1093835682411,794463.1037598711,1.1554169556701598e6
0.00451,-1.2302689518973002,0.00018964777548440999,20.32823639856841,0.29190910665253317,3779.511054154221,605.264362921009,2.062878441283457e6,1.534986703798183e6
0.0045,-1.2300825373945725,0.00018393306126643184,20.370787651997198,0.2817566743229826,3970.2220118707173,572.2736419049781,1.467819482220955e6,1.1868748830368617e6
0.0044899997,-1.2299962479079907,0.00019098953804476496,20.723446194070945,0.30134945127288576,3268.467653609905,602.2703632555475,2.8302790285097035e6,1.2392695980955658e6
0.00448,-1.229645348272539,0.00018401898498673723,20.59913570544069,0.306915259530176,3877.4965628526234,719.4790406116798,5.925652267150264e6,2.180892298973914e6
0.00447,-1.2293607198590495,0.00019544494275087538,21.128498134896525,0.3180070772873133,2999.4663824301806,660.4584430614423,3.0466779250241197e6,1.6956973619424633e6
0.00446,-1.2293100330576618,0.00018385034705104873,20.744727167071282,0.28580011126532406,3554.882693835864,568.3676978380204,372883.25912853726,1.2848799402184344e6
0.00445,-1.2288058145510816,0.00018973730889108102,20.36207356020332,0.28385342762387433,3310.1165554978106,552.5127812844537,1.082941357134469e6,1.1653957775592715e6
0.00444,-1.2285481174539734,0.0001912100324686747,20.365168066816654,0.2850085405612815,3504.9773951554407,560.3918539944748,67673.21723346254,1.3288832413201577e6
0.0044299997,-1.2284830676923675,0.00018890469017936694,20.66447232386427,0.294500635193749,3170.853006329205,576.2690894300455,1.0455651000243248e6,1.3194313161962489e6
0.0044199997,-1.2280194893994425,0.000193087841921424,20.755707674293824,0.2970044182851407,3178.6992073391034,550.8426968646472,707607.6617673445,1.2922285291418983e6
0.00441,-1.227629789942969,0.0001941722188127388,20.838629399475487,0.3005608223767009,4458.193177230887,584.0734635087815,500543.63085937494,1.167209005737189e6
0.0044,-1.2277429807919495,0.0001916634121736249,20.902407052658617,0.28106814762820426,3765.4334594605975,576.7086150184977,1.3088562303173763e6,1.2637345051713889e6
0.00439,-1.2274322652171339,0.0001913288269586407,21.08069917710504,0.2927898751173226,4321.873759938921,573.0330889638464,-588163.7068805802,1.2676991101816325e6
0.00438,-1.22732879838801,0.00019343948422247652,20.89756270261352,0.2970595322041876,4161.019449138182,563.6886586836656,-77805.53976513912,1.1899524596844688e6
0.0043699997,-1.2270494501119562,0.0001976116249320882,21.245844470124872,0.3021865531843162,3636.7438306384515,600.2644288934672,261100.63323637898,1.3021477151018525e6
0.0043599997,-1.226826297391733,0.00019783527012361132,20.915225060635006,0.2905370910141488,3640.789705708085,525.0855274086637,-1.9075989457277323e6,1.0565810441633651e6
0.00435,-1.2266466768186803,0.00020043439237973026,20.934875671749047,0.289164678421912,3243.275199337626,514.6017866347916,-1.919917007610113e6,1.0431554623771586e6
0.00434,-1.2263944570452554,0.0001934637702063316,21.28132554368986,0.29854383345826824,3036.7721376093023,588.2031422879463,-1.2657841643692337e6,1.2528273191528507e6
0.00433,-1.2261370239593234,0.00019209876073854188,20.905510851785657,0.30997271022307377,4294.516845426591,600.9278829257833,2.0275492872072617e6,1.3842765097366904e6
0.00432,-1.2260377918352672,0.00019450372835447816,21.312350421430555,0.30800891045566076,3090.1530358905284,580.2247631455996,-813419.1729174355,1.2197875285264628e6
0.0043099998,-1.2259794180618167,0.00018926813121035777,21.231803105904465,0.3089515047106854,2758.820214126203,551.6572467528998,-831220.888632254,1.2572778356526915e6
0.0042999997,-1.2254918583749828,0.00018928318393062553,21.021004571736324,0.30626776350034446,2894.176613186463,570.1659507009622,164273.2505231669,1.3268289165914818e6
0.00429,-1.225255208572926,0.0001898882319800452,21.091982415255703,0.3079565275525985,4343.777943537709,610.6257821314714,3.219341901656919e6,1.3419070486418358e6
0.00428,-1.225216832947323,0.00019453087666000533,21.443468698624937,0.2960906161387417,3815.877441362952,603.2343492333143,1.341638642410599e6,1.353553732917102e6
0.00427,-1.2248687595790901,0.0001844122510843136,21.416218019917714,0.3050939489696387,3911.746624527009,613.564424226867,937767.3162582577,1.3939853326566971e6
0.00426,-1.2246385920388903,0.00018767568981928527,21.708850782007456,0.2950312105200074,3883.4270422673258,627.8374239660908,1.1819061359124626e6,1.7060088733571358e6
0.0042499998,-1.2245536226962284,0.00019245062869893944,21.96176110714478,0.2945586041157501,4096.464856829995,635.0192489427782,1.2562272186832458e6,1.4401312295888334e6
0.0042399997,-1.2244082912205176,0.00019393994974779922,21.89058866804861,0.32004693679468815,4845.844471707026,712.1009877756285,5.40333682065729e6,2.1971048158338093e6
0.00423,-1.2243319007450266,0.00018071729140769848,21.399816510223733,0.2996984440392791,4651.397857902055,621.718129779871,1.3431857123056927e6,1.3666671778247042e6
0.00422,-1.223724608162643,0.00018581255775744113,21.139109023624457,0.29835204505131885,3821.239177733423,591.3914897296044,146200.9394903193,1.4182979112065502e6
0.00421,-1.2237455813844642,0.00019203242378476183,21.695807895180963,0.29902755897003136,3898.1793084745955,603.1985752302901,408583.30434028764,1.482894185451183e6
0.0042,-1.2236354287653497,0.00018898704322524033,21.80861282332605,0.30766051842252495,4330.440020149464,672.1561485768777,1.8119298573006315e6,1.6645051899230378e6
0.00419,-1.2233436822048587,0.00019648861373284466,22.149369325101766,0.3212054872099724,4705.878192080404,743.0805790261496,2.20383836607757e6,2.8802040122264195e6
0.0041799997,-1.2231939298396282,0.00019483545481739474,22.27594536456816,0.31246977512501606,2924.16763509193,757.4531393535331,2.7165077152811773e6,3.135030916652541e6
0.00417,-1.2228208239886527,0.00020013458838029566,22.070919248934395,0.31721652665948563,2833.118633344678,700.4639723555813,1.2723064022058004e6,2.260204963488631e6
0.00416,-1.222634885101396,0.000192954561372523,21.76910393847303,0.3052235689998718,2539.9657270549355,545.3440137692253,-1.3498902198621826e6,1.13387362438915e6
0.00415,-1.2224741885908952,0.00019272206026784203,21.798183096631234,0.29851858238422097,3075.474520037062,599.5481377247219,-121551.00501588512,1.2576087007925967e6
0.00414,-1.2222666450487127,0.00019441247448151333,22.081146849398465,0.3214536794311122,4443.90573462624,685.4791041291218,2.8806094447021824e6,1.7408174568037633e6
0.00413,-1.2221167935351263,0.00019203317872450997,22.183772977804402,0.324379647881287,5541.66645032019,685.6928496657097,3.1941342655836833e6,1.5873166416703144e6
0.0041199997,-1.2219050679095178,0.00019875204428210788,22.494498592942143,0.32916651718381124,6313.717504724753,737.4198694325376,5.255549634218137e6,1.9731282879886436e6
0.00411,-1.2216932110190564,0.0001973304691156166,21.76848385201201,0.30351045546895633,4665.558958551145,647.70758615926,1.504564316498142e6,1.5595781184249949e6
0.0041,-1.2215132689266803,0.0001936370048544388,22.288515627435732,0.32248358644108005,5900.759632052758,696.6542675815955,2.874061388310906e6,1.6665074913030928e6
0.00409,-1.2211880312466377,0.00019530039097781005,21.902353494635747,0.31261526112942406,5231.261270240772,599.8692197383558,-593322.669610035,1.2817336503261784e6
0.00408,-1.2212465467154385,0.00019472801064307938,22.439899244992052,0.31975250688216394,4665.120901871085,660.460709462745,958137.5317577254,1.7501953608297384e6
0.00407,-1.2207097906871707,0.0001948121650666924,22.38561286457014,0.32088393372666785,5356.50947959301,631.8103837036151,862557.9648605804,1.3597898802948825e6
0.0040599997,-1.2202746514991296,0.00019118640479652324,22.47628372421281,0.32669783715748824,4654.927566645843,643.5554450523204,2.0108170777722208e6,1.4950835774505567e6
0.00405,-1.220288629831499,0.00019072670601123426,22.377037006659087,0.32423943295907537,3901.5025694452947,708.2930899287229,3.130756942822193e6,1.6006416994713414e6
0.00404,-1.2201427236231464,0.00019919336674697593,22.819615194406207,0.3365660199157923,4816.78460546142,715.6600585625114,3.120927806773511e6,1.592110655162706e6
0.00403,-1.2199359246282142,0.00019958311274142815,22.890262417825593,0.3339761156544655,4715.683318284268,724.3063536709187,2.6719163766779043e6,1.6184680300474062e6
0.00402,-1.2195775242238913,0.00019882975890270308,23.21909006524634,0.34297024298032686,5730.312139155942,745.2935430237366,3.817507143384872e6,1.7933851721159995e6
0.00401,-1.2192185498477746,0.00019493192291987368,23.03603472213369,0.33333707259684153,4974.927016215068,688.4248399747139,1.97682486439073e6,1.752238686245117e6
0.0039999997,-1.219235098803716,0.00019405487955923963,22.882242111470426,0.3278178010235874,4078.1054577829896,652.7519668148569,768805.1833437372,1.5689743216548811e6
0.00399,-1.218941621603207,0.00018539225750005832,22.671134586945385,0.3208660582691403,4549.704200408895,626.1960504128841,-1.0670548237812216e6,1.3978820172049156e6
0.00398,-1.218871534527793,0.00019360899205874007,22.835084203655686,0.32488651180599887,4542.400221254158,691.931230624977,1.433030980066435e6,2.0034529830674944e6
0.00397,-1.2184878631010025,0.000190636990876735,22.80540271760889,0.32039200692049213,4005.925504304713,708.878539090697,2.7977426886261245e6,1.9480814241638738e6
0.00396,-1.2182293439204068,0.00019572482926668823,22.726520637823334,0.3252771765178118,4425.641597450136,695.131283791425,3.175553529845445e6,1.8599011353153675e6
0.00395,-1.2179883502845579,0.00019555301121743288,22.482659359949377,0.33055740933422106,3537.3475127584234,652.1356589832723,2.331593313477894e6,1.642104903307505e6
0.0039399997,-1.2177683480357173,0.00019151381599750292,22.64097875294922,0.3173089984991155,3736.4880246305065,631.1489603031337,1.4786645910387952e6,1.449217253115541e6
0.00393,-1.217625762525519,0.00019271163220160363,23.14566149608673,0.33796373299720767,4283.60701159171,653.3434663208685,2.1801704235211476e6,1.624901457165815e6
0.00392,-1.2174755391685195,0.00019514507642582872,23.03687591802719,0.3391347699738471,4736.754243706888,731.9904178211274,5.673177854161404e6,1.998417847749672e6
0.00391,-1.2171109387633814,0.00019752085881207456,22.926435777291115,0.3185813186994565,3218.2857043323643,672.6818148406484,2.3318928182771215e6,1.6486317225600935e6
0.0039,-1.2170200787574257,0.00020238361381475973,23.300836273348942,0.33723498120639556,4820.387247153858,728.7166546695004,3.7737226403303174e6,1.9677989719332417e6
0.0038899998,-1.2166321905882078,0.00020259633398708501,23.854461304551734,0.3362147618182564,4289.446716143745,701.6026645167736,814617.201608652,1.4715502257867816e6
0.00388,-1.216302632595262,0.00019517770132650782,23.86314959454141,0.3414800479842825,4601.964120551303,730.6863172169548,-430588.52395624993,1.7022874712707996e6
0.00387,-1.2161188714892104,0.00019639945362975967,23.63447154080073,0.3051231931707741,4768.971094322728,629.3345544684753,-2.1108002785006133e6,1.435715278550947e6
0.0038599998,-1.215802349975595,0.00020736043832314012,23.56300896153459,0.3323047467030997,3877.937585361445,699.7295585637155,-87271.24263730363,1.8165429932269861e6
0.00385,-1.215395130013194,0.00019970215681065897,23.51809437418829,0.32387312138602575,5439.4364222452505,681.4843220561044,-367252.39033966925,1.5687639232995096e6
0.00384,-1.2154005805987966,0.0002002201187914891,23.718440189171957,0.3366332406845499,4667.96856144741,713.8559769163035,502497.79089410626,1.7304725785628052e6
0.0038299998,-1.2151819094694092,0.0002025437538276124,23.90383319275133,0.34695000079880195,4614.0153955575815,698.1703137459455,1.2519530014871082e6,1.5070514701110027e6
0.00382,-1.214986433049148,0.00019769401004800257,23.92166088402226,0.33483654844218025,5240.764534861003,713.9400670328598,931660.9293511658,1.8410544867514828e6
0.00381,-1.2146980708413824,0.00019836210845406964,24.01999242792034,0.32286583918589457,5287.42645260937,753.2911691647366,1.2427360313422086e6,1.906148321932559e6
0.0037999998,-1.2143300583956456,0.00019818639632481025,24.071798376763148,0.34048183760113004,6544.69266457348,818.2269852474252,6.857193436638023e6,2.6773454941376606e6
0.00379,-1.214162906643057,0.00019928847298113884,24.096451889556644,0.33362214669835694,5216.780167994929,708.3241321124394,2.3633684541644165e6,1.6417128470526296e6
0.00378,-1.2139671074577572,0.00019781869670367123,23.908176278120404,0.33117706216881926,5773.584301590187,693.482462992634,-472110.9674455449,1.5752660776190453e6
0.0037699998,-1.2137605783192276,0.000201055042209536,23.76246766639249,0.35343056933775846,5595.0053490756645,709.8133065240596,1.8536751917541614e6,1.7639653624261206e6
0.00376,-1.2136560423244822,0.0001997844700783998,23.9493813874594,0.33726119050525427,5256.398500262511,779.6158204888927,3.1874842501118267e6,2.084709431952817e6
0.00375,-1.2133246671713478,0.00020093168314500132,23.733342402738653,0.32730682658896226,4398.045662323376,688.5437701541107,327615.80514572735,1.788131823202245e6
0.0037399998,-1.2129364324073921,0.00019521220548424705,23.85114584846926,0.33260459314965846,4017.6593182631027,694.4820722606274,487210.65535124,1.5799092557468142e6
0.00373,-1.2126788161588868,0.0001945564498348002,24.07457062905519,0.3552538278556592,4180.660534743153,764.8199376710776,3.4062676550554554e6,2.162147754430456e6
0.00372,-1.212544703608927,0.00019804695582229299,23.95707563604649,0.34122692057217247,4709.652356064675,714.3415849825357,1.9123328547248403e6,1.7915901188981321e6
0.0037099998,-1.2121534701490717,0.00019931880324094764,24.01470175753308,0.3486545094605126,4611.898839535145,694.7971763785158,1.248098767708288e6,1.7446983104702616e6
0.0037,-1.21207861795892,0.00020149903966695408,24.80442187408922,0.36532956420192614,4977.260097194136,743.6633730178137,249206.40981421893,1.8816751693592255e6
0.00369,-1.2114518241862424,0.00019834999425445918,24.174908632780255,0.3499506188132199,4980.4839543880635,714.798871621772,661378.7060015262,1.7222627422925036e6
0.0036799998,-1.2112070295348871,0.00020036720031348006,24.340218638519396,0.3426326423815118,4165.59749881816,728.9192616146781,2.0508440540149969e6,1.7580402361896022e6
0.00367,-1.2111893444057082,0.00020284819609175622,24.41172627483458,0.3452925990347048,4145.596791678134,639.6184868092957,-2.1887356828917945e6,1.3701433035409988e6
0.00366,-1.2109615758993642,0.00020217567771117106,24.524524159288177,0.34503602849527865,3863.985239924622,697.3821813228645,-2.4038990467702737e6,1.5557539076231346e6
0.0036499999,-1.2104380878978682,0.00020389060518724228,24.562969135984368,0.3399760982078425,3616.0444414013286,711.2210787136853,-137000.76408264303,1.7371583307137412e6
0.0036399998,-1.2102705728198808,0.00020680693198494364,24.558768064581034,0.3325049225770634,5089.165882749242,809.2713817911915,802507.2107704794,2.3314424318543514e6
0.00363,-1.2100628353271021,0.00020259823030561758,24.671391558298136,0.35891663212371916,4995.161934017292,884.7302190677132,2.1961672818517066e6,3.1019885923586646e6
0.0036199999,-1.209765113042338,0.00020564085001728978,24.408205287741396,0.35760924315450365,5039.845802472179,890.1303426651975,3.457951445544308e6,3.2370363132510073e6
0.0036099998,-1.209501086542042,0.00021110779643858084,24.377972464114784,0.3528003176499733,5390.9941224274025,867.0084078018966,4.633366068625123e6,2.57018176862131e6
0.0036,-1.2094582807933545,0.00020904162113232212,24.480027145503488,0.36366496168600815,5451.841098280947,794.450286666817,2.4269402587944325e6,2.0953462529170536e6
0.0035899999,-1.209263348453157,0.00020715631016559067,24.443429413151588,0.3530155468762772,4278.606439017165,826.5192702469537,2.5124690631805607e6,2.0926813206038524e6
0.0035799998,-1.2089987314042947,0.00020734083689515791,24.635793336227493,0.3614686271883979,5744.001965576734,772.2441688532493,3.397498500731952e6,2.1833872186972965e6
0.00357,-1.2087642009917243,0.00020536767218147067,24.697162132088074,0.35700728702870604,5481.40708314299,829.0249909071941,3.878593219654965e6,2.4509184020098243e6
0.0035599999,-1.2086159856891423,0.00020662299056618014,24.977433791259177,0.36339732488091636,6105.965272749498,788.6528762963957,5.620031310313788e6,1.916957199359198e6
0.0035499998,-1.2082062767312463,0.0002011894215469875,24.99972449028099,0.3671486488423644,5495.829949055949,823.069647399375,2.93269042733307e6,2.2205519466206566e6
0.00354,-1.2080340238683813,0.00019959721744801083,25.314775223869997,0.3820439244374753,5623.224484958315,810.5713885512579,4.93242468540319e6,2.1493223731899844e6
0.0035299999,-1.2079267982879394,0.00019994675098624243,25.453245973548654,0.36463492049128066,6015.220070397615,788.0018736242832,1.8787785071242454e6,2.1168856525975787e6
0.0035199998,-1.2075840599673224,0.00020312485258622783,25.876897178906198,0.3617954108515232,5782.617205798173,860.8652547981338,364199.7079966639,2.510537924581854e6
0.00351,-1.207642703304553,0.00020236536212992317,25.06670437155437,0.335783555498848,3926.1712411421686,773.686309101976,1.2228322524743222e6,1.9253567339153097e6
0.0034999999,-1.2071740321857862,0.00021193301926385156,24.98435711293471,0.34842602127851663,3921.7860377935604,740.9707474942093,-1.4106535798464948e6,1.9242829571674827e6
0.0034899998,-1.2071185951866523,0.00020619655265673934,24.67069689475378,0.3524819491059811,4482.093647865542,739.0630870135598,3.2657810791047607e6,1.8079002318175866e6
0.00348,-1.2067692971100046,0.00020941802476861075,24.786652142654052,0.353476366070305,5728.431923310026,775.3194394007178,1.8218672345006338e6,1.9540808462876745e6
0.0034699999,-1.2065541079788362,0.00020486710835179405,24.513308631121415,0.3353844261951221,5080.174821422656,711.1906637151748,-14547.77889302705,1.7866170006016304e6
0.0034599998,-1.2063122585616037,0.00020560638071700588,25.20729408839931,0.3452305933048507,6227.290152583899,786.7851756812722,511339.3854227306,2.032278223983734e6
0.00345,-1.2060204647330761,0.00020872737256723517,25.68013099891239,0.37201519972519964,5436.884898719451,843.9393482681188,4.577959236077538e6,2.3577130317171994e6
0.00344,-1.205665593012672,0.00020368460009152146,25.4929946506552,0.3687020621053862,6284.968328459826,796.0077278395296,2.1012128704857114e6,2.0471556974078512e6
0.0034299998,-1.2054962269918614,0.0002119635050999634,26.016988037598523,0.35536227608386295,7067.604264623177,779.7346321676935,-1.0537578922033855e6,1.9305498837801155e6
0.00342,-1.2053338291175129,0.00021028322871313203,25.38827039105829,0.34730780352339524,5391.908859140798,772.2332801697619,1.9876923150863473e6,1.8194483845669555e6
0.00341,-1.2052060462531382,0.00021291624501066842,25.462098066179436,0.3615781877245998,5435.020775554514,804.3831442309043,3.1725973828685554e6,1.8789789934700378e6
0.0033999998,-1.2047149593648772,0.00021443680417178608,25.909139789786465,0.3791494211448779,7180.914833027661,958.0904076928578,7.0105907295607105e6,3.0076761094299555e6
0.00339,-1.2043543230696239,0.0002135283119631709,26.282096423675842,0.38386578416960937,5653.731301124596,904.3710696660594,3.5537634761351435e6,2.4637387518261326e6
0.00338,-1.2038465898059847,0.00021928861652881088,26.18401443030046,0.38654712488130655,6409.051325619834,943.479087981876,5.616823080875191e6,3.5515664298817758e6
0.0033699998,-1.2038205771073391,0.0002168993096690175,26.545372365708978,0.39135609434200475,6562.893955727225,813.36143308057,1.0243647281291574e6,1.951217587649286e6
0.00336,-1.2035635268342633,0.00021085082049671905,26.359211991011872,0.391991875064048,7195.98307588114,867.7749965455445,3.6677701421417804e6,2.314779734777261e6
0.00335,-1.203325347468855,0.0002095453941688517,26.21082107049499,0.39112588258586994,7618.907234545323,847.3807977122399,2.9177644350789716e6,2.2550356891223555e6
0.0033399998,-1.2031648158678874,0.00020790383386623727,26.517248526175816,0.37845992967869907,5813.8398148644865,824.7658559282979,969020.7342226476,2.105417353290071e6
0.00333,-1.2028242466575934,0.00020439826445086437,26.5894120933291,0.3775304267779524,6120.917279045618,852.1292555274273,810684.2803664535,2.0644782017034835e6
0.00332,-1.2024635877707535,0.00021253833788188628,26.766897294628933,0.3800836341270283,6574.325062316277,894.5480861122513,4.421871902795559e6,2.257588896260466e6
0.0033099998,-1.202269165381274,0.0002088525735195293,26.838589758269084,0.3747967124156315,5980.0971949541,919.7060889660326,6.221690571567958e6,2.5423766152246553e6
0.0033,-1.2016808523605296,0.00020859989884293347,26.643160422378344,0.3865822884448326,7051.483336118684,909.870177713288,4.715969535784827e6,2.1943254998706207e6
0.00329,-1.2017510218859608,0.00020510611824300798,26.65002063934964,0.4046658349115067,7133.70297009322,923.1615353894514,7.823389600299385e6,2.698978976839625e6
0.0032799998,-1.2014732365873906,0.00022017199698383353,27.202100686482197,0.40201096219743576,7259.5851775661,963.2863633746762,5.800723588738411e6,2.760830635017669e6
0.00327,-1.2010527130066295,0.00021101878180816632,27.28092639891664,0.3997158897483959,8136.411702117657,958.8297962605387,6.390432739173347e6,2.748039823798271e6
0.00326,-1.2007539976337456,0.00021146881939985824,26.70961634578438,0.3866779843329764,6669.547243099682,891.2716837037655,5.466564932898319e6,2.444452250849981e6
0.0032499998,-1.2006559862057884,0.00021023782449947764,26.16928763613222,0.3596237192826666,5698.434667100092,798.675747104023,1.805371636016059e6,2.1428599073095936e6
0.00324,-1.2005875361227014,0.00020968794653966453,26.965084267716644,0.378863232964461,5435.672380241014,844.3200550654853,2.145625019043034e6,2.184846587152843e6
0.00323,-1.20029394216201,0.00021604375906715434,26.97340511946698,0.3769704605493344,5274.316471704714,896.8622090639427,6.0578192452229755e6,2.612375385617858e6
0.0032199998,-1.199788167999091,0.0002164159957728083,26.904452455812063,0.3879309104213563,5328.327293947515,824.9206809031103,1.0865791005228905e6,2.160477514391376e6
0.00321,-1.1993357945642844,0.00021926168624833732,27.27432552036434,0.3917435326187493,5665.680404742714,933.553838732277,1.7084079554003284e6,2.9125268741690754e6
0.0032,-1.1991023041675783,0.00022081577335031363,27.39119006548336,0.3985109113958101,6026.924473666232,959.3593383937726,4.1640922393987617e6,3.0473397921829103e6
0.0031899998,-1.1987713143599303,0.0002155712846956491,27.65548401149949,0.384180950754597,5843.057080178868,886.5386045887664,-512091.74998529145,2.376030197694189e6
0.00318,-1.1985870831314285,0.00020682390904856512,27.325294314336034,0.3865890473984924,5881.115132606028,880.610387757149,2.7204905502390712e6,2.3122525143116666e6
0.00317,-1.198527404278323,0.00020538025883549597,27.185279904885427,0.3798763042428932,6323.406892791957,883.3844872180532,-968308.059406758,2.3496545063293637e6
0.0031599998,-1.1983621965448852,0.00020550500165169964,27.828403944341265,0.4085117825405417,8390.74341828755,952.2354663401927,5.603591058753697e6,2.4999568623639517e6
0.00315,-1.1980971444717103,0.00021333581008180398,27.936668546104674,0.4001026960058074,8087.350432597744,872.4069423374676,761197.1543699633,2.1498812682300797e6
0.00314,-1.1979123425480398,0.00021293540683931043,27.84333331068546,0.40528937126731523,7375.079880057192,910.4421392959305,294370.23055250157,2.3430400757683306e6
0.0031299999,-1.197606841594499,0.00020752864320331064,27.647954573403183,0.39318957204991933,6634.196287891573,908.1870822858286,1.4812030114318419e6,2.2275829235759676e6
0.00312,-1.1973627626389076,0.00020654783523216285,27.472909786469348,0.3883263788468628,7961.500307978973,916.323076016515,5.753818221511134e6,2.387859525052217e6
0.00311,-1.1968870677467651,0.0002173509709973224,27.76726850561081,0.3960239476890536,6998.4181631525125,943.9212221416458,4.252188312473561e6,2.6612018966601356e6
0.0030999999,-1.1967570411841015,0.00021631715392351518,28.131181288148074,0.4028217833917655,7325.089710261705,849.0521599365449,251075.0204584315,2.225157822457954e6
0.0030899998,-1.196419142098924,0.0002177469075996717,28.36828511551326,0.4050636805405695,6380.2766408137995,895.4452148872508,-3.0225407534530414e6,2.120913304680104e6
0.00308,-1.195988823713312,0.00021967295465119403,28.32544833476656,0.3956289418876067,7421.478502495827,928.4901280312745,-224417.46663495316,2.2474425344710243e6
0.0030699999,-1.1959866509220463,0.00022183015391045874,28.41678835151985,0.4242835915991043,6988.8257860368885,919.1805176149347,2.5192882750543496e6,2.2990448889475837e6
0.0030599998,-1.1958308722695299,0.00021584685862951843,28.263448601456755,0.3969146041594735,7586.227177063504,972.9383566031165,1.9825336319116775e6,3.002939795900274e6
0.00305,-1.1954430809509957,0.00021668801391606544,28.662015473950454,0.4007510337847445,7757.165530733502,997.1493363950184,3.1588309416663554e6,2.7202804390360587e6
0.0030399999,-1.1951734431629104,0.00021259584963598458,28.788429854183846,0.4091986777769986,7986.300551235681,993.6699909157682,4.883004228124171e6,3.15719271284628e6
0.0030299998,-1.1950679626742413,0.00022234072209871284,29.3579474902877,0.4026641749421592,8929.686682942161,923.915896420748,1.360683584320036e6,2.2986541322501083e6
0.00302,-1.1946086655324035,0.00022388239381554998,29.257716726054984,0.41817929501458,9510.838616092957,1067.9142120432314,8.591729814410433e6,3.1874318383842036e6
0.0030099999,-1.194523351821266,0.00021235575464983837,28.412059905703487,0.4001732608676861,7353.862479084077,963.1408530945615,3.0421722290814016e6,2.7696602660975778e6
0.0029999998,-1.1941994906616462,0.0002176452926226956,28.96871573081071,0.4202656352834962,7958.617332876217,981.7732256276201,2.316176812287898e6,2.88409020294832e6
0.00299,-1.1938030633530572,0.00021493598112404643,28.410399019216122,0.39853079644710554,6604.00293935727,922.9272964386739,1.62468798546088e6,2.542314049590469e6
0.0029799999,-1.1937532881559967,0.0002140123325967639,28.4979692112151,0.41641758416025576,6540.145295396884,936.1337999354429,1.4580545801258006e6,2.4771114737148406e6
0.0029699998,-1.1933558802231339,0.00022213962246579283,28.998039844855676,0.40317708601652413,7123.083502781747,914.3225088265405,2.3170487805851484e6,2.3034740592254736e6
0.00296,-1.1931429383650605,0.0002235927218013195,28.853758857791963,0.3963080015114174,8589.817179683801,941.7897938030751,3.460189060065547e6,2.4050374163066614e6
0.0029499999,-1.1925483813087094,0.0002129843394910963,28.44990145938487,0.3929922825260393,6154.783835640474,936.6513375384905,523912.62737449724,2.6227472398159117e6
0.0029399998,-1.1924660498691422,0.000210492187930817,28.866630386935146,0.4025634933072068,7494.151163017199,1075.0179458200835,8.215923266365682e6,3.3841047726212847e6
0.00293,-1.192038531313523,0.00021951964469988088,29.01881001468076,0.4277139433377915,8142.737168366521,1155.8730581048062,1.1052155326466708e7,3.888624467021088e6
0.0029199999,-1.1918825529758945,0.00022778130852794886,29.859193758844665,0.4130413534870598,7308.161877483985,990.1615172477235,2.1937757623994616e6,2.7728284895181614e6
0.0029099998,-1.1913997070479938,0.0002311327316362664,30.202624318313454,0.435009148164545,8818.4749389992,1144.9482608874916,7.388741943324088e6,3.4933561217422625e6
0.0029,-1.1909689515969695,0.00022828618730186127,30.56469778252342,0.4394509318734759,9666.873849769212,1104.4725739463283,7.732895317446123e6,3.1935630643699868e6
0.00289,-1.1908805004931933,0.00022515262498983772,29.87793552491589,0.42806569572081454,9902.393162966508,980.8211351947967,2.4904330302977227e6,2.5869130231205565e6
0.0028799998,-1.1905176458528755,0.00022168785407766973,29.949998720309313,0.42402399836771715,7118.66339261682,959.3696081806454,1.9194922446850738e6,2.65238480850984e6
0.00287,-1.190202627508822,0.00022392224106913797,29.95093833573301,0.4191777947881816,6220.180743521185,974.9366939984986,1.539775296964566e6,2.4936205125739924e6
0.00286,-1.1901153663434734,0.00022518547037755836,29.218562495281837,0.40865843247120465,7458.231741640799,939.2147060485084,4.840421582078999e6,2.305713670371497e6
0.0028499998,-1.1895745858456475,0.00022976455423494334,30.502928326125655,0.4387143874811394,7684.064394744534,1070.7048910384658,5.465797627802781e6,3.0153386299419883e6
0.00284,-1.189220489037429,0.00022742033141729637,30.324126374783756,0.441997511253425,9748.107817848206,1051.7885938655866,6.218521367274083e6,2.806414231668534e6
0.00283,-1.189136913219225,0.00022058894371668788,30.284500335480086,0.4480137059983274,8894.07381849186,1070.943673595838,4.385786329030033e6,2.8057417954908707e6
0.0028199998,-1.1887792449123131,0.00022828076302194034,30.21580171928782,0.4281442546528513,8553.047194912075,1021.614303045909,657140.756379515,2.6183601548635913e6
0.00281,-1.1885065152097385,0.00022126714504283317,30.217622793450037,0.4218288521568843,8116.45443516749,1058.2023711611346,2.2359390203559273e6,3.1526278456906863e6
0.0028,-1.1882589646067483,0.00021911082763429715,30.25976105433818,0.44515515117980337,8366.606281690554,1109.6855511403903,8.451215794970872e6,3.493444915160823e6
0.0027899998,-1.1878469620068346,0.00022228639963727098,30.59429259902951,0.44786103245195624,8885.28192460804,1116.7628594482164,8.433779252705054e6,3.6962330684210076e6
0.00278,-1.1873531349888369,0.00022204669265004056,29.983474016203186,0.43986918422885357,9090.992913581176,1121.074638951717,7.843220221262382e6,4.041026215137166e6
0.00277,-1.187066581228958,0.00022339237090074912,29.946121636095206,0.4282267017026565,9022.817612569477,1082.2311383504743,2.8998287380741187e6,3.6771453557319236e6
0.0027599998,-1.1867921596190663,0.00022825938598850252,30.40311739199595,0.457114138087386,9579.87371865242,1092.7127368398865,4.994327177335925e6,3.3513890051626535e6
0.00275,-1.1865483203767826,0.00022788369223312985,30.04827875811,0.4430878950685509,9027.800617564306,1045.751156063239,5.21771067736786e6,2.9675279974109875e6
0.00274,-1.1863516077941574,0.00023222815621702913,30.57473861429885,0.44446926853756863,8824.378716228855,1107.2087362759328,6.320095452044332e6,3.032763389006966e6
0.0027299998,-1.1859518149921284,0.0002390213735648567,31.04465337435314,0.44384786708421475,9011.492616581645,1230.77443417721,6.713705711367928e6,4.511056968681561e6
0.00272,-1.185359465971719,0.00023373634089191028,30.870505519472292,0.4382896103704754,7797.637731048062,1025.3072348519522,512702.8679981734,2.774275540755505e6
0.00271,-1.1849975181795689,0.00022300051291216787,30.814848445579862,0.46571417317220365,10153.565319180161,1249.697264282179,1.1916249768381704e7,3.9284235402803384e6
0.0026999998,-1.1847442138702122,0.00022257643340162507,30.679459305819947,0.45843430865266027,8538.603642803242,1326.127934448802,1.094803870921079e7,5.035040503377231e6
0.00269,-1.184381891533277,0.000224196194799434,30.383568516835833,0.4507340231919169,8313.66326701101,989.8460470467812,1.7099938559825404e6,2.5385705948867e6
0.00268,-1.1836934897215463,0.00023592041054537223,31.01395568657788,0.44801191232828,7255.211660886801,1061.820233040457,6.599123936817883e6,3.2219001385588883e6
0.0026699998,-1.1836441880270365,0.00024030363048863003,31.028758025459545,0.4426213046225177,8069.641046018123,1087.5347753557087,3.7750068151472374e6,3.075506776793117e6
0.00266,-1.1832350836907604,0.00023875315840739565,30.970410330528814,0.45302922957862723,8636.78516648883,1220.7064858902095,1.0505496858676167e7,3.682501157256255e6
0.00265,-1.1833632795653215,0.00023249002035566647,31.481368453541858,0.4609901139815555,9101.50437741348,1149.7383783286366,7.21193953013341e6,3.6673892217050875e6
0.0026399998,-1.1831948797865544,0.0002296060847562243,31.29085058220545,0.4565889350981674,7701.131821471445,1069.7734067208883,3.1156105017522527e6,3.2112403089433108e6
0.00263,-1.1830120999770544,0.00023417828819303224,31.25184351232041,0.43729288523492377,7760.922258124505,1093.8622925306777,1.9981346452377837e6,3.309011149166133e6
0.00262,-1.1827778355074268,0.00022827305583176966,31.18714240626928,0.45839192243929106,8903.734191192372,1127.435038173821,7.368464003760405e6,3.63353294199644e6
0.0026099999,-1.1826481723930256,0.00022221979259934906,31.623519797286153,0.4548553596720899,9822.34891586819,1144.8675425385204,5.3406891970706405e6,3.21781694158831e6
0.0026,-1.182028104182527,0.00022361226546959502,31.499571776075417,0.45489367675600706,8794.488390853523,1210.400284318599,9.093579298769115e6,4.2377181832965715e6
0.00259,-1.1818808324689165,0.00022708703626053584,31.673847527324867,0.46841611000072697,9397.951353183373,1271.4394699553177,1.1798270657360861e7,4.229130765425725e6
0.0025799999,-1.1815456402677997,0.00022826903929918038,31.469818472587775,0.44161461790717255,9304.943246964269,1169.7004687680328,4.424265565149511e6,3.70386412111575e6
0.0025699998,-1.1811728561033932,0.00023777355027940957,31.893971002684957,0.47397719581174325,12070.831419081785,1300.1634317548105,1.4744818102701442e7,3.887253767560586e6
0.00256,-1.1809773594951334,0.00024341041947944573,32.29330817968351,0.4840171270390354,11129.622760274142,1347.8738295698388,1.5554373077733919e7,4.636187418533047e6
0.0025499999,-1.1806798691047433,0.00024620441568904604,32.261040262879234,0.4662748741369252,11540.228425743708,1185.0852875935266,7.739727522463716e6,3.450317321209259e6
0.0025399998,-1.180205838518696,0.00024392273891695945,32.035564175707705,0.4687717038135404,11590.627197834147,1204.7560860088086,7.907603833648231e6,3.8365597658889634e6
0.00253,-1.1799437036085563,0.00023783844786122972,31.77061294825079,0.47201256542392445,11080.12474796627,1262.9281392794553,1.0617540789876461e7,4.163398644127301e6
0.0025199999,-1.1794649256830465,0.00023898346039774314,32.39269426337596,0.4880306071182857,11939.263074378578,1309.9759210659495,1.5086290758825118e7,4.11268190415156e6
0.0025099998,-1.1792436595052402,0.0002327202152173264,32.256010262279126,0.48908948612590447,12058.134423108062,1202.233252274234,8.943935934313424e6,3.47386161677952e6
0.0025,-1.1788952322248232,0.000237208970918193,33.073602135284105,0.46785564246358957,11792.16680914351,1186.253708849926,3.010421349178897e6,3.384550435932268e6
0.0024899999,-1.1785554749653664,0.00023248233869419102,32.77885728099379,0.4450424391598308,10131.183206438713,1149.727823588688,-2.2717762710562376e6,3.3023077161303353e6
0.0024799998,-1.178272372345524,0.00023143181850217225,33.171845328328935,0.46387074313050325,9558.78368526263,1201.770530695225,3.8140994662001706e6,3.5101815918020955e6
0.00247,-1.178040214981261,0.00023351367076845104,33.45498476585181,0.45658677679754855,11511.373058814692,1174.0016711244766,2.8890930357466647e6,2.9712889431890817e6
0.0024599999,-1.1777024300498669,0.00024568484817227653,33.52051765671974,0.46897465817075307,12250.013902441044,1195.5791122583105,3.6788469192408286e6,3.604868772050405e6
0.0024499998,-1.1773977312387445,0.00024328982598319798,33.482042719458754,0.4945512800434304,13717.210009186852,1231.9435895084296,1.0195636547410954e7,3.713467840982755e6
0.00244,-1.1766779635862954,0.00023875159176330515,33.73286741674564,0.49877843843152003,11303.839626361172,1418.2062633871863,8.840914708352156e6,5.277877852592969e6
0.0024299999,-1.1764485174453667,0.00023192789575022664,33.55049829488903,0.47936104814841407,10692.632121090413,1353.4595162420367,4.353442038360878e6,5.136149372305518e6
0.0024199998,-1.1761585786659057,0.00023850578743222605,33.744836916198025,0.48645171148183686,10181.928102899705,1281.3077029858805,4.4741694763862565e6,4.214579426970749e6
0.00241,-1.1758971644253178,0.00023822219844539438,33.90010078604675,0.4832579576939469,10782.243693031678,1375.1324694850587,3.4060707595214653e6,5.219145314323464e6
0.0023999999,-1.1754021486800414,0.00023444858548951332,34.02193909110657,0.4998549191535175,11426.44781095481,1303.6870336242218,5.622117455019595e6,4.438966258108938e6
0.0023899998,-1.1750229778785681,0.00023117495801034418,33.97511304817913,0.4853226417161784,10597.345817125104,1192.4384066341813,901750.7911181006,3.7094388915238846e6
0.00238,-1.1744783747788123,0.00023096442078242974,34.490457567436096,0.4990140810160377,11106.75845451039,1312.5965080324647,3.441211493672462e6,4.531532438591396e6
0.00237,-1.1741826857923279,0.00024485398404463425,34.386463545994154,0.4803666016205076,9587.914914041725,1188.5210620850332,-3.1631616908179442e6,3.5606531452304693e6
0.0023599998,-1.1739729558862848,0.00024850096087856164,35.191287846685015,0.48957500686226035,9601.877909290055,1204.5156422297614,-1.1919995570771287e6,3.5674428409401984e6
0.00235,-1.173319219207076,0.0002471473437864463,34.35918140231475,0.4835569511822979,11006.506258173862,1306.4229317642653,3.1258040260350513e6,4.321133341657054e6
0.00234,-1.1729360137064062,0.00024429549016556363,35.55296790304267,0.5026184287876172,13501.634102018408,1622.2647551779978,8.076294874375673e6,7.664993130302075e6
0.0023299998,-1.172564916795886,0.00024358960506716315,35.426726438672354,0.5058935563738562,12171.216194479459,1394.8056557020664,6.921241625478644e6,4.948766119195479e6
0.00232,-1.1720308112847768,0.0002426769806467969,36.50065971747268,0.5219116256789856,13401.234999460527,1468.1419238355013,1.105434556436381e7,4.972903227494215e6
0.00231,-1.1715695064075913,0.00024359516006576933,35.88197607572466,0.5285871326896344,13830.571451576103,1424.924909915194,7.865708243948133e6,4.41392984562428e6
0.0022999998,-1.1712339908657234,0.00023869368631060177,36.085391067781636,0.5345780610405706,13843.394130346524,1473.954671010184,8.27435929232478e6,4.427199933991054e6
0.00229,-1.170945721694352,0.00024226734489213712,35.7865512416621,0.5189072229271882,13282.845387631163,1394.79998309944,6.47133277775438e6,4.496655320671596e6
0.00228,-1.1707184520738632,0.00023866213747226136,35.64351408558481,0.508309452998857,13117.794471998,1384.2994121098454,9.272632488764262e6,4.322535289144578e6
0.0022699998,-1.1702449614645898,0.00024203157494680157,35.24781064211794,0.5073141781440261,12512.443528491438,1365.843437493079,6.218691386516515e6,5.003703161761659e6
0.00226,-1.169911120581405,0.00024321098374856915,35.57569696437533,0.5083999399199235,10365.576793970087,1340.4336473226338,6.785842693787827e6,4.307193251054111e6
0.00225,-1.16933617221841,0.0002454892014130891,36.22347360949998,0.4999528762351975,10805.010905625484,1260.637944334531,3.0909127894310043e6,3.7954145070697363e6
0.0022399998,-1.1692639477318323,0.0002444002514177848,36.278057380826304,0.5020738307566713,11948.268491692468,1324.5867313102551,2.5621670603404455e6,3.865465093598093e6
0.00223,-1.168822877998621,0.00025776109087990393,36.997031455020434,0.5246105286400583,14435.734828588324,1388.3471431027604,4.477513936563886e6,3.943656818807398e6
0.00222,-1.1683960526388508,0.00025390872402317335,37.182962195803924,0.5380499550948707,13566.384853586236,1421.3326979570631,6.946932966229788e6,4.381169445806457e6
0.0022099998,-1.1682358535478103,0.00025212100165942055,36.65746305154935,0.5278404889901557,12852.923855599967,1456.3056843051068,2.658227180506714e6,4.636517163703549e6
0.0022,-1.1678548397259054,0.00024375047966751343,36.73791809441301,0.5195310556068674,11563.167827716356,1469.4092015896006,6.90584280340359e6,4.804231760764576e6
0.00219,-1.1676858603170273,0.00024237679413719587,36.25306286566098,0.5207662268083606,12804.410818438308,1445.0112811790477,9.713871072472535e6,4.927224252815779e6
0.0021799998,-1.1671853342866214,0.00024832000594273725,36.72814163285807,0.5474741598772931,12814.337723296123,1716.089125629122,1.5781054804505028e7,6.4591798170440495e6
0.00217,-1.1668420450305477,0.00025140403672617044,37.593875808423114,0.5646162898401857,12809.504411161066,1719.3414107114877,1.5617582458046138e7,6.45272633374863e6
0.00216,-1.1666984047002464,0.00025240332656068735,37.623968702264186,0.5639612671543516,13775.423650753688,1775.1986026567427,1.5963275677594034e7,6.898714848921881e6
0.0021499998,-1.1663514438404292,0.0002481934265220983,36.99331760069122,0.5553596821892197,13289.88088747083,1537.3463172630422,1.1216899729130505e7,5.5812839399953e6
0.00214,-1.1657842229588242,0.00024964455801706467,37.209635730810135,0.5419660367024127,12642.868811346658,1466.7193301559685,6.287603697456746e6,4.843280459859631e6
0.00213,-1.1656128642850512,0.0002467289942317999,36.99284920891561,0.5254104164543281,11828.919980265662,1437.4340764192993,876474.0533216682,5.526569069334775e6
0.0021199998,-1.1652471527671597,0.00024505523718660493,37.992016135279,0.5391547888339469,12984.832163835863,1751.429826059946,9.646526763927063e6,8.499036018884538e6
0.00211,-1.164847025607062,0.00024175430393447817,38.161322183933216,0.5364826751059479,13893.740975952258,1639.8787504210904,5.563970363875713e6,6.7893330963179935e6
0.0021,-1.164339420786447,0.0002476659649754526,38.018436364224314,0.5297203040982867,14000.51413520075,1564.1241772302496,6.338339717752987e6,5.213401272511815e6
0.0020899998,-1.1640556459656701,0.0002533993278282933,38.265834033193016,0.5624736490067351,12617.424087913001,1652.7819641271387,7.45150229113622e6,6.1598027349159e6
0.00208,-1.1636507365268947,0.0002616182630779525,38.44412388298343,0.5553053607540805,11566.267297775174,1462.9026722912995,3.299573163259432e6,4.223760137865085e6
0.00207,-1.1633816308496323,0.0002570314913499655,37.9092299565604,0.5407965046931767,13208.453447564578,1433.5356052658321,2.6950426299709897e6,4.435684298739968e6
0.0020599999,-1.16307849403502,0.00025530311119129957,38.21217973817274,0.5579391439860921,15798.484112284365,1578.3932404590855,1.2428620057612276e7,6.032596296175549e6
0.00205,-1.1626606894463607,0.000252648124739858,38.13483574623298,0.5910969520966294,15736.089918029309,1679.035106958032,1.891033043469549e7,6.7464468607286215e6
0.00204,-1.1621120202591044,0.0002515981213671765,38.82890292209253,0.605636970394159,15673.2537452519,1813.5358787594057,1.976150556095524e7,7.48105820946695e6
0.0020299999,-1.161733953219885,0.00025666158164960276,38.527452318492614,0.5968991079812145,15136.14907585474,1829.9617184368083,1.8932008172583587e7,7.99528755672644e6
0.0020199998,-1.161120238334091,0.000255219557019907,39.093197002112355,0.600282308323701,15820.057238295829,1710.279282914397,1.48880312555911e7,6.554380122647718e6
0.00201,-1.1608059404650226,0.0002595890620279329,39.48350564902767,0.5874497895339426,18325.712219635156,1722.2564828365241,1.5782670837576674e7,6.603042948140898e6
0.0019999999,-1.1606441959480844,0.0002662537533535517,39.77661473991846,0.58321800941428,16847.642702508474,1593.851885835076,1.2541449446332127e7,5.206230275015084e6
0.0019899998,-1.1600473106754843,0.0002643673390945804,39.94025354590868,0.6091453479384126,19949.289543021263,1781.6823539924294,1.978757848132908e7,6.290709838457757e6
0.00198,-1.159554240931097,0.00026321693449572265,39.700138468547436,0.5887029234421793,18002.838784829943,1693.3325234687468,1.6426870454039076e7,5.513271742589543e6
0.0019699999,-1.1594980558351788,0.0002628470420765054,39.63093507038079,0.5556688103010842,16551.239768119452,1736.4075035816231,1.357797476928689e7,5.71689146245312e6
0.0019599998,-1.1590456622526273,0.0002636013713872014,39.79702292321653,0.5636613790992083,17868.771177418075,1702.6261289966633,1.7884416036635883e7,5.822820300792353e6
0.00195,-1.1587904767228636,0.0002613965650776808,39.34533344212409,0.5644667914518764,17073.886820428626,1641.1784281633995,1.9578367419034667e7,5.674498034327461e6
0.0019399999,-1.1586069726053019,0.00026358575946770215,39.77349442221013,0.5519649231326305,15578.966495150524,1526.759917764294,1.113288090844454e7,4.82019775581671e6
0.0019299999,-1.1580113094620996,0.00025785945504602445,40.13569703187673,0.5901837726761805,16428.49452439809,1773.8678762192155,1.8196279083656628e7,6.042161408780977e6
0.00192,-1.1575716030524832,0.0002573754187982738,41.035654918379755,0.6111852467683392,16682.486812159892,1866.0967975682897,1.9510794131208573e7,7.17707397202197e6
0.0019099999,-1.1572324151173687,0.0002575147445275666,41.00513193434107,0.6173236641296144,17756.449833225484,1940.2337047795045,2.4281761198281262e7,7.785553180285097e6
0.0018999999,-1.1570084152734297,0.00026503180001196416,41.433186680128394,0.6045327201588844,17492.276512689532,1830.1597402644786,1.6482591563482713e7,6.728925992771295e6
0.0018899998,-1.1564240107747825,0.0002581216296378983,41.06628211577639,0.5891017383907672,16057.979460341112,1725.2288718884377,9.332933410277884e6,6.526059351313634e6
0.0018799999,-1.1560423627649477,0.0002563542990885423,40.55643811207301,0.5539192919493398,14950.766796855472,1787.350957327673,9.968587473344708e6,6.761674906179116e6
0.0018699999,-1.1557151065821676,0.00026702003868266414,41.41473015192264,0.5857774842901188,16572.302059885573,1965.3278869489536,2.4494358274198465e7,8.732799186929835e6
0.0018599998,-1.1554256391337545,0.00026576237888058024,41.7903114452049,0.598268446841098,18142.51667262525,2199.2905538119335,3.433821495840346e7,1.0575906028592497e7
0.0018499999,-1.1549504095650793,0.00026309337929741156,41.76896613608182,0.5663805569913435,17925.37144204005,1874.2974862108322,2.3204540417132143e7,7.586111881714878e6
0.0018399999,-1.1545795697074002,0.00026204523342243376,42.179007062091436,0.5947906884835163,20780.437253518015,2068.37270912432,2.5790818066372555e7,9.603472247698251e6
0.0018299998,-1.154239413750431,0.00026010764381445914,41.578775381569294,0.5752213838400515,18446.94650054218,1918.4132816040985,1.8867463584816344e7,8.361790380884965e6
0.0018199999,-1.1536445346164323,0.00026143904182355105,42.08680559727536,0.6177086831167516,22008.40162650918,1942.1790260334565,2.597352260194258e7,7.970078844129417e6
0.0018099999,-1.1534374810892385,0.00025957881506756504,42.77261287541279,0.6215847747922046,19355.95742979559,1968.3424958222506,2.144430787655233e7,7.470077093737592e6
0.0017999999,-1.1530372586786861,0.00025900062140316255,42.86285765193944,0.6101081511908389,18237.326902961304,1923.6999968096195,1.566121785114962e7,6.94946104855832e6
0.0017899999,-1.1525978756428796,0.00026064693821953164,42.866027828427065,0.6008086806221359,18906.623157756934,1937.4466079949054,1.6915338121328063e7,8.429283044288937e6
0.0017799999,-1.1524854681917995,0.00027844486532699927,43.99412194890831,0.6417656117292497,18972.89051414158,1968.0720013264936,1.540271824943548e7,7.910717446602062e6
0.0017699999,-1.1520557841862455,0.00027285860822122627,43.50368596670231,0.6265708505333889,19636.141265108126,1940.2575235500024,1.2321701879087873e7,8.0799269235484e6
0.0017599999,-1.151509893513877,0.00027311454970964876,44.25485414706961,0.6495899593502678,20351.217705282143,2141.735076914952,1.992822495171598e7,1.0306586498441521e7
0.0017499999,-1.1512483636543682,0.00027061276785432964,44.073977484861445,0.6399707612247675,16240.230752985644,1888.3848304231153,1.2864727611212917e7,6.236504079432346e6
0.0017399999,-1.1508341037709875,0.00027771812228865515,44.71973059351615,0.6569612744438256,18091.02264457637,1967.8765744122486,1.06505686394669e7,6.666242880970235e6
0.0017299999,-1.1505120416713701,0.00027636522100236944,44.31462840780298,0.6434717658096109,17900.349138379206,1910.6568012826472,1.033938348924019e7,6.577856484442709e6
0.00172,-1.1502664969813639,0.000276763226624092,44.33673858523534,0.6583832149074975,19375.05885929969,1912.033403452112,1.0718997795344489e7,6.223507701949036e6
0.0017099999,-1.1496572204583833,0.0002850015660794519,44.963176743976014,0.6939420528130743,21259.629110059355,2233.1607287122333,2.654450993008634e7,7.981405461094293e6
0.0016999999,-1.1490712771598022,0.0002877766361789373,44.64029144999296,0.6885269541109272,21078.440965426907,2134.55195524935,2.6386188545463778e7,8.183163791118926e6
0.00169,-1.1487529055946402,0.0002882856728578566,46.10285614540294,0.7088784643871971,25497.355879266586,2302.665371414317,3.098338059165084e7,9.663020398722246e6
0.0016799999,-1.148209787255467,0.00029586969343084636,46.36523694120455,0.713385969363858,24178.713266545303,2227.394938398384,2.627404454349638e7,8.931389782797204e6
0.0016699999,-1.1476910856419864,0.00029423213256769105,46.60013570130965,0.707645556872742,24182.101379979245,2307.6386798630556,3.0068784511687916e7,9.902275224220676e6
0.00166,-1.1473491201484292,0.0002821168631081365,45.93773237370709,0.6857583156672984,23254.72180751836,2224.203231556357,3.004547069541932e7,8.890223090679254e6
0.0016499999,-1.1467765250071775,0.00028150758693734406,45.50051349607825,0.6777963872393341,18616.473341818877,2109.924587653354,2.1245591871255025e7,7.715616005379932e6
0.0016399999,-1.1460253151170778,0.00028642547563246363,46.535470029124596,0.6868174645089415,20182.52427891951,2199.9881792725537,2.612902351297589e7,8.475341842028158e6
0.0016299998,-1.1454270281555063,0.0002830827893534712,46.53625128923072,0.6657041127365232,21416.489986653254,2159.64061523791,1.8289547953378912e7,7.375561742052115e6
0.0016199999,-1.1449306328636533,0.00028578330357570674,46.78749247872063,0.6683625751349459,21616.862465174083,2154.3754936821406,2.324776860968064e7,8.059598806494445e6
0.0016099999,-1.1444274682246403,0.0002783016816997444,46.15118889278155,0.6594477271774701,20501.95050961804,2108.8487733097745,2.614773917240266e7,7.81424741656142e6
0.0015999998,-1.1439543605027418,0.0002748575756631903,46.49275496358788,0.6698944178870112,20526.629191781914,2224.1411197125867,2.2595791494617302e7,7.880492375593283e6
0.0015899999,-1.1433587033526458,0.00028964930091826183,46.559739405135275,0.6788611793382219,20164.622137017872,2058.783619838426,1.564062240627167e7,7.142842465950301e6
0.0015799999,-1.1430764914418476,0.000289367011609541,46.337792395958886,0.6569387098051692,18245.02282164217,2059.6160071547706,1.1968871209883226e7,7.412879796250301e6
0.0015699998,-1.1428651759807953,0.0002781610547908964,46.026699275488035,0.6514028407918864,20005.3878863679,2113.989318352274,1.550081750655508e7,8.598289679711768e6
0.0015599999,-1.1423135749330298,0.00028130417374094434,47.1030990206898,0.673966282037202,20710.38358482791,2479.694208172512,2.9776452627599232e7,1.3026052604715567e7
0.0015499999,-1.1418122826377013,0.0002851799652217458,46.942579296036136,0.6638487732141701,20134.666641697233,2030.5737146046815,1.5865225328847855e7,7.670986487351309e6
0.0015399999,-1.141384914546187,0.0002913851859703087,47.54916894221647,0.6621504442786698,20292.033821837405,2115.401897074666,1.4539756767110284e7,8.412674978812257e6
0.0015299999,-1.1406455035390655,0.0002873896664590523,48.33877424062421,0.6719034376141924,23121.707196326548,2143.938069696682,1.0546988802914228e7,7.320764315668721e6
0.0015199999,-1.1402296584651004,0.0002958449103398845,48.15824347857481,0.6877850210748234,22345.526332007405,2230.238378619471,1.0036486578580687e7,8.447071732514959e6
0.0015099999,-1.1398358195038951,0.0002949129300833754,47.90640072110427,0.67968882991515,23159.091484307562,2255.595456480546,1.8447907808607932e7,9.2964624322508e6
0.0014999999,-1.139344297000172,0.00029358756797340224,48.09789520800038,0.7146571306555884,23006.878071929168,2575.7904199980844,3.351457551079925e7,1.1805073842491819e7
0.0014899999,-1.1388431016223288,0.00029741837332859236,49.223014420942235,0.7307493819425587,29138.32246493095,2602.701188850066,3.797726280571486e7,1.2245585333410032e7
0.0014799999,-1.1382387438237145,0.0002936927028857976,48.81888450086367,0.7484651798917662,28127.62348956932,2613.522299708163,3.56070550078641e7,1.1808602533191405e7
0.0014699999,-1.1379355277133623,0.0002969865013115397,48.68621178059531,0.7465814882186789,26658.692355333147,2491.5670694145597,2.9810463266630042e7,1.1671227018587803e7
0.0014599999,-1.137288746754346,0.00029713245343137006,50.41333147516998,0.7610309604336777,27868.683412778668,2935.783521596921,4.394992207109173e7,1.614287044196443e7
0.0014499999,-1.136696667177229,0.000285692866540476,50.03201736438695,0.7567649274572583,25213.85991218563,2714.6347479275564,3.869171558300789e7,1.4412954515744943e7
0.0014399999,-1.1363694537040587,0.0002924772456512916,50.37185794921451,0.7213526724584809,25783.000803445244,2540.792955965137,2.959191161682304e7,9.7938522201541e6
0.00143,-1.135915412151563,0.0002922516140073014,50.77193731016744,0.7237758005835624,26721.686473635098,2518.131598990574,2.5223092127031717e7,1.0444095032463353e7
0.0014199999,-1.135447410698459,0.00029433336166060834,50.59691612074698,0.7158075565286832,25286.91146881811,2669.7300644905463,2.1464449479884587e7,1.2555672712914553e7
0.0014099999,-1.1350207433355621,0.00029060139552566005,50.51106346690903,0.7400057350925109,26821.370495583746,2630.5586543172167,3.223103909327517e7,1.1432615102179896e7
0.0014,-1.1347839787035985,0.00029963002935259257,51.41526280427935,0.7449525964688998,26200.779956519847,2500.463390321817,2.567345589056565e7,9.83753492962356e6
0.0013899999,-1.1342209694905108,0.00029737284309404023,51.24982674524246,0.7479221996435939,24238.25354790466,2509.7332004499385,1.8108356387294877e7,1.0274994212348955e7
0.0013799999,-1.1337433820141014,0.0002946226628899894,51.57270754262567,0.7872875692494563,25463.00774899861,2755.8010698969606,3.641499383061857e7,1.2590204522136694e7
0.00137,-1.1330651401171852,0.0002987836833600177,51.70529281460786,0.788323751921118,25884.770007714025,2538.654199488608,2.2822918796903465e7,1.0004984526683796e7
0.0013599999,-1.1325579845220444,0.0002942585725946508,52.19968773955877,0.7752648017072581,25314.115934835976,2449.9356066065684,1.4833236696197893e7,9.08728092372719e6
0.0013499999,-1.1321457945625562,0.0003008910104738725,52.14674149210257,0.7549328177685064,23183.258827275444,2530.2492711244968,1.915420999278045e7,1.010188821680003e7
0.0013399998,-1.1319455844389916,0.0003038624398317352,52.51376441986782,0.7271535530218044,26070.052636145723,2488.7024936551684,1.8859300748602808e7,1.0123981564812595e7
0.0013299999,-1.1312235161697939,0.00030173401649051475,52.566187778430084,0.7433542163663478,24612.031715622976,2610.9138325059207,2.7500136683265567e7,1.1419906518754622e7
0.0013199999,-1.1305622960253225,0.00031071450584112584,53.09457010540565,0.77348120890587,29390.952088849554,2672.766822353731,3.8435359329238184e7,1.219370051247814e7
0.0013099998,-1.1297887287104018,0.0003100308214091346,54.04455369543996,0.8016219390022744,33106.274535750716,2838.4256141391443,4.700863915023295e7,1.2252434276241181e7
0.0012999999,-1.1290173953610005,0.00030622777713346533,54.27784220826895,0.800763220636715,31990.094835474658,2829.085534938277,3.5968546302598365e7,1.1735107810872765e7
0.0012899999,-1.1286760310996091,0.0003051539629290771,53.77087617712367,0.7957699514088881,31708.125435649996,2676.1419642309465,3.514681721213465e7,1.1928286632275127e7
0.0012799999,-1.1283648920662783,0.0003062798074243432,54.03496651679459,0.8124193662333574,32319.1162332275,2756.6473799235896,4.032766585144212e7,1.0922002354211016e7
0.0012699999,-1.1277332957846928,0.00030711210103548684,54.95667625792521,0.8085274248495793,31746.19017665298,2743.614267621474,2.674019707110835e7,1.053136532061531e7
0.0012599999,-1.1275582928440182,0.0003106251510859734,55.11105640035035,0.814449232231559,30640.215304846268,2837.587477619917,3.474480286503766e7,1.2343736628706165e7
0.0012499999,-1.1270126027554785,0.00031298536220998054,55.326116992349036,0.8110080668133735,31681.95355212169,2802.685625458919,3.574704330853047e7,1.310342650502833e7
0.0012399999,-1.126198455691216,0.00031284142529299717,55.17333480196007,0.8005725710834991,31550.57306774919,2896.611160885514,3.0904456762416873e7,1.5334363969925033e7
0.0012299999,-1.1258434097490577,0.00031465309658047455,55.68624583474837,0.79953844244705,31067.087036644487,2947.2377349526773,2.9358265971127e7,1.6592181378176514e7
0.0012199999,-1.1253720690829225,0.000309794008181877,55.03618770854785,0.8069927107285073,31820.052194319866,3100.9285678356496,4.152054928901509e7,1.6293519863026869e7
0.0012099999,-1.1246786344774273,0.000304415770099194,55.403904934270706,0.8348592955721814,32872.08924072376,3084.6759135291277,5.092914953629439e7,1.587600491879017e7
0.0011999999,-1.1241724989643374,0.00030407367815453,55.61802582501299,0.808905101342279,31181.690832457676,3102.363812694788,3.630578125313913e7,1.5428866924117286e7
0.0011899999,-1.1234371081862125,0.0003096239180444184,56.08936097771587,0.828680769239944,29977.971811804764,3065.9673074062352,3.74669744850988e7,1.449534633613018e7
0.0011799999,-1.1229432671235822,0.0003143248922833987,56.55948627447201,0.843618600985452,31839.90940426091,3669.3742234890774,6.0941219493307956e7,2.2837156040334683e7
0.00117,-1.1223014110059657,0.00031820056794408145,57.54496803118981,0.8323047199446049,32654.652670582338,3465.741212683012,4.426178560970692e7,2.1232897513650537e7
0.0011599999,-1.1215725428950056,0.0003189573501710976,57.90524944498058,0.8664891358927815,34530.50271776253,3953.1036415224858,5.6999207563420914e7,3.0973819049336992e7
0.0011499999,-1.1214297683950833,0.00032405225696828874,57.741187176293025,0.8764328474533571,31657.484379931342,3331.62949724216,4.486149370972289e7,1.7610847101953495e7
0.00114,-1.1210178000430653,0.0003209631323975728,58.67229156897461,0.8537887106628232,29865.373448847688,2978.7381319898727,2.7180047504256595e7,1.1514598047608104e7
0.0011299999,-1.1205996585209943,0.0003238303385407324,58.497654707136846,0.8682437908296878,34007.80177296798,3097.827292125584,3.514116851654149e7,1.440067810524952e7
0.0011199999,-1.1198807410578722,0.0003205002000567898,58.49606278752567,0.8254208822882176,31977.2902876941,2725.2576772785524,2.241232234928193e7,1.1555611066296108e7
0.00111,-1.119446915914607,0.0003224850171615872,59.103464781664854,0.8652843057705368,34846.38952435222,3100.6670150325895,3.32012037255916e7,1.376903329731914e7
0.0010999999,-1.1187695055920164,0.00032848831484686217,60.45908409566111,0.9019983170981067,39832.601183546365,3323.9850494826233,4.8040128549024604e7,1.665367604454148e7
0.0010899999,-1.1180165570424014,0.00032668834739127303,61.75645852266876,0.9170217180142847,36257.28277458164,3253.0994139079276,3.3293718462699167e7,1.4017524106495501e7
0.0010799998,-1.117306385997557,0.00032132018725044995,61.540968088197246,0.9320156085232789,39834.137290681974,3288.8407170396445,3.7707389075553425e7,1.419102629283243e7
0.0010699999,-1.1167140729213272,0.0003242355607315087,61.91112277319885,0.906168320545394,37584.86759192648,3191.455497221406,2.198439746903204e7,1.3612776954581672e7
0.0010599999,-1.1161779881052392,0.00031610157529479395,61.73084882312105,0.9249034936525901,42435.65474185514,3373.3417973317896,4.952627874127182e7,1.4642211691398652e7
0.0010499998,-1.115590566813326,0.000330928068023338,61.73007919040077,0.9146900114661212,37506.84666064484,3253.336402524874,4.3447686606671885e7,1.3702602008642767e7
0.0010399999,-1.1151604818805443,0.00033782639901523595,62.39766025892945,0.8953958941898658,36839.28896108362,3188.292890591167,3.1730528036350355e7,1.2161672876275254e7
0.0010299999,-1.1144575093124638,0.0003384036003585306,62.99289915642462,0.927633559688142,37447.55965410338,3417.331872764288,4.103235062621916e7,1.3613030119912349e7
0.0010199999,-1.1135752454427288,0.00033838878104412435,63.34539921493726,0.9502211545790212,38450.79930692418,3580.9799735536703,5.4923500037976004e7,1.5114799573393248e7
0.0010099999,-1.1128521644946496,0.0003331416667833434,63.66963171389588,0.9907933566740665,41569.955700624145,3662.4919826319365,5.822412386376442e7,1.630677261681453e7
0.0009999999,-1.1121601890860804,0.0003281987745222516,63.614777765024215,0.9888470790525443,39601.5305511303,3567.261790647127,5.026976781601088e7,1.455633727815855e7
0.0009899999,-1.1116416166709842,0.00032182479336996344,62.530906559701975,0.9905691604023765,36575.54722373628,3625.9989715834613,6.652903537364292e7,1.5731966015089126e7
0.0009799999,-1.1114002924794584,0.0003229230922813812,62.86627151246255,0.9824963950436476,39711.2319286774,3620.798761373426,5.971152235076289e7,1.5965007091795085e7
0.0009699999,-1.1106066455142987,0.0003267934898802429,63.20161642455751,0.9766531016220341,40657.96386349978,3989.286559005853,7.904668999049075e7,1.9117131065687012e7
0.0009599999,-1.1100248451961674,0.00033144566400274643,63.982761346494236,0.9905030842041733,40448.0969186059,3792.2412277478375,7.214004386162116e7,1.731090434726535e7
0.0009499999,-1.1095283621541887,0.0003308237108612325,64.38542285606897,0.9913159572309953,46407.756468882464,3896.324628417277,7.838106052246687e7,1.647822554715613e7
0.0009399999,-1.1089905476861648,0.0003360906545716502,65.1165711167733,0.989608136379277,44787.74122948703,3887.6477601148003,7.353960231150901e7,1.73584283900712e7
0.0009299999,-1.1085704361729687,0.00033568680347638945,65.81877697903658,1.0098882620547802,44784.69351687558,4068.3520937675426,8.007556911346343e7,1.923372721051214e7
0.0009199999,-1.107891322132534,0.00032796122768716745,65.52398943519599,0.9520029854290001,42955.58332395986,3674.000147993167,5.789986232325744e7,1.8115887166991584e7
0.0009099999,-1.1073160544395086,0.0003417122579447986,66.25524219744936,0.9729675911378484,43051.36907848752,3773.536525073529,6.840612474007545e7,1.8485762497962125e7
0.0008999999,-1.1066574766033972,0.0003375805026168054,67.49667745817412,0.9992721480056099,45376.31373386632,3947.270924341843,5.909117220355889e7,1.9948109804164868e7
0.0008899999,-1.1060923462778824,0.00033826819627749157,68.05015804516927,0.9926855340784835,45093.68891595486,4073.9639336457867,4.597847098432186e7,1.9976594004383847e7
0.0008799999,-1.105302634096514,0.00034363074306440497,68.03954472695013,0.9710270274852476,41754.63377731512,3950.446592516085,4.012104524576306e7,1.9816077774995368e7
0.0008699999,-1.1044140420398565,0.00033743024732429174,67.34337733008749,0.994230102769545,46933.87449655437,4564.8753071542005,7.226011486597891e7,3.098407991957555e7
0.0008599999,-1.1039269264498732,0.0003368896116528247,67.85146974284764,1.0448393069100361,52589.83086333043,4943.433578365007,1.0761391671862723e8,3.57866246300426e7
0.0008499999,-1.1034588675083343,0.00033618387531222265,68.09881166960005,1.0501633241171666,48900.49434141795,5008.117337062813,9.9740709825471e7,3.2589348317172576e7
0.0008399999,-1.1025978497198383,0.0003393540491239065,68.94685381309945,1.0741909901890747,54121.42678131182,5186.334507788647,1.1702320313646744e8,3.7144277974803254e7
0.0008299999,-1.1018985907923926,0.0003459704276748815,69.02009898134669,1.0720864802731862,51811.68965961804,4875.540693407601,9.035723099534933e7,3.270142556330794e7
0.0008199999,-1.1011344506882377,0.0003426232223932984,69.55132281915422,1.054381149162158,50887.77388483783,4458.373217834858,7.302985592243718e7,2.6336803185546286e7
0.0008099999,-1.1001742902426486,0.0003410765213054015,70.35882699200504,1.0681367215564872,51616.95826971826,4848.758003005349,8.528859024137655e7,2.8681944281006187e7
0.0007999999,-1.099486048023437,0.0003515110447230377,70.70416352937096,1.0454882460492971,52911.062969462066,4847.781067065194,8.490397749114235e7,2.821475709394352e7
0.0007899999,-1.0990205662733237,0.00035765814378482005,71.25670252031816,1.0332621609781563,52025.30608637142,5002.038320886002,8.904937043684909e7,3.269055423112776e7
0.0007799999,-1.0984022886417562,0.00035589360487254206,71.29469519576345,1.0447443425330498,54263.95485087501,4684.330085829958,9.260677446352457e7,2.6480842136001952e7
0.0007699999,-1.0975379387817217,0.0003574503577558434,71.58100528830843,1.028401531827463,51294.21512887315,4527.43115359126,7.409862584084658e7,2.3332856404649265e7
0.0007599999,-1.0967085366511984,0.00036175961111046726,72.84823428359815,1.0771174371107732,50142.55139760098,4518.300806692564,5.459466946249963e7,2.4280243807652168e7
0.0007499999,-1.0960296766435256,0.00036036955626256973,73.24516606861732,1.0883433155127389,55252.02509514681,5093.079658483954,8.634567979823622e7,2.786126130903358e7
0.0007399999,-1.095286883989161,0.00034760157253509063,73.34143746109868,1.0945076921521528,51871.108431367735,4697.587733869453,6.606045183726767e7,2.2661007146819673e7
0.0007299999,-1.0946130644776728,0.0003587908348569945,74.94809373572383,1.1233278134428957,55826.181558216536,4832.888168211484,7.708150157856007e7,2.3627811797235887e7
0.0007199999,-1.0940702610951438,0.00036364781262611395,76.31755653741925,1.1697061716467465,64978.505318965086,5303.877618139204,1.039983472679919e8,2.7643744593856763e7
0.0007099999,-1.0934463693579863,0.0003714445290054005,77.7024727009618,1.2265134923259997,69506.8926018755,5545.587297499695,1.2898284860099857e8,2.793511201416097e7
0.0006999999,-1.0925421357579996,0.00038114823083905164,79.12510628738744,1.2308525925090266,69539.69072757142,5364.765793854784,1.1280421663331845e8,2.706104539985358e7
0.0006899999,-1.0917502698385912,0.00037979450441413625,78.91760104344289,1.2200015468062213,65300.8536835262,5173.347320926042,9.851028311245176e7,2.779619538728874e7
0.0006799999,-1.0908038326670564,0.0003736487634144883,79.17864431852222,1.2063626897239037,61459.95823753382,5020.184895595292,9.145474245989232e7,2.5311934192467086e7
0.0006699999,-1.0902133914886025,0.0003802079018858211,79.58533778512539,1.2233014149324049,63341.65168246806,5133.623738119478,9.922013706478472e7,2.5049387470819805e7
0.0006599999,-1.0893111269768931,0.00037724449351957855,80.22794794975033,1.2096973246103429,63879.462700414435,5682.792358980719,8.716134421066338e7,3.3252311172922604e7
0.0006499999,-1.0884997314678158,0.0003772854105431455,79.69753191503705,1.192050220539684,60234.02011721479,5663.236813709,7.588610857697746e7,3.2809949222992565e7
0.0006399999,-1.0877727834907307,0.00037017030342746367,81.42515230660302,1.1798490509643367,59596.99474370948,5420.604614706494,5.81003668733018e7,3.1963432449102733e7
0.0006299999,-1.08689046087963,0.0003678768503467257,81.07181668207959,1.2034183661261306,56585.35125229985,5407.764976496287,7.748381481086434e7,3.425904403635941e7
0.0006199999,-1.086426779169201,0.00037098630565743135,82.25780856687138,1.2067138018839636,59780.074049760486,5840.70354953194,1.1959601433105324e8,3.64186434515457e7
0.0006099999,-1.0857340112223273,0.00037036014647623514,82.66648115892698,1.1978358961312585,55915.33156080368,5536.884026659196,9.525025223721676e7,3.026643412096883e7
0.0005999999,-1.0848490589859632,0.00038016829061897735,82.47765025570898,1.217979127525319,54755.04071890619,5010.356312169734,7.005804098992616e7,2.4548500410207197e7
0.0005899999,-1.0841708343719898,0.0003838848720696342,83.47992879658533,1.2036347114235773,54898.66284667362,5190.637458909291,6.011218036098624e7,2.7918989507750675e7
0.0005799999,-1.0832047064849546,0.0003859642140838592,84.73602736168995,1.2228378806712967,59103.31964736667,4937.491711662637,6.482569298787217e7,2.397406103200132e7
0.0005699999,-1.0823855636446755,0.000381727179082378,85.71513564466966,1.2279459287843966,65289.46631800765,5504.268176538209,6.132219440802387e7,2.918860544446635e7
0.0005599999,-1.0815955071606143,0.00038428748541589257,86.57810423530968,1.2583848061937086,65652.56333520602,5519.621514455422,6.544885798697687e7,2.9100395873250715e7
0.0005499999,-1.0807214767782427,0.00038913894221387894,87.04383548334518,1.2711310588591045,68334.82379067922,5502.837448510036,7.895140375111115e7,2.9461380281643167e7
0.0005399999,-1.0800430481152004,0.0003864578386513799,88.0108204970344,1.264940542462214,68577.83360893604,5720.125245420865,7.773941721895868e7,3.1047790688050285e7
0.0005299999,-1.0794145337429832,0.00038568528860645674,88.817493618996,1.2957707446385114,69583.31940804028,5850.528392964147,1.025178992855079e8,3.3040680248185594e7
0.0005199999,-1.0786823270151875,0.0003994845689537989,90.73524752114392,1.3201428274045846,74269.43442237088,6132.60610543723,1.0924587240939598e8,3.1476718945569802e7
0.0005099999,-1.0778343702368838,0.00039163168847505814,91.10861786522406,1.3287501066184448,72695.17589992267,6197.572183234437,9.0688334643443e7,3.6827486321773924e7
0.0004999999,-1.0771705037134514,0.0003822156750197239,90.48323415233949,1.348940795295672,72599.00788139546,6383.3940154502125,1.0584211746800077e8,3.9105874098261945e7
0.0004899999,-1.0761942781832639,0.00038463980629855975,91.26460010485006,1.3616413596338268,74974.40954306345,6323.907886670781,9.559517590503316e7,3.778088747808594e7
0.0004799999,-1.075226664421692,0.00038754935575238426,93.79831844179007,1.4134875083253085,75834.60444085785,6529.89008915511,9.514398970116706e7,3.738267142437344e7
0.0004699999,-1.074103538470519,0.0003960202124815815,94.63847390627213,1.4324340496963026,74349.62063039109,6893.007013419981,1.02917580442171e8,4.310074915319698e7
0.0004599999,-1.0732599990939475,0.0003964496834472568,95.21192897791062,1.40724510656701,73598.21511721493,6674.504362505605,1.0845598561711752e8,3.675287624790623e7
0.0004499999,-1.0723470401932191,0.00039158604478692333,95.1603272627276,1.414929447101427,81165.55006444425,7259.813488204575,1.4156627087221593e8,4.5152256120437324e7
0.0004399999,-1.0713722043999958,0.00038802094417358495,95.09818092675408,1.3879826005826938,78393.42288874995,6769.942618635314,1.2576621996261594e8,4.120395751024447e7
0.0004299999,-1.07057371231769,0.0003840154639839617,96.05834524436143,1.3640370519815663,77172.96480882482,6447.6063784825365,7.316281106408466e7,3.599066408648875e7
0.0004199999,-1.0698406393162796,0.0003941926749417086,96.78623611416845,1.412608652157299,80178.5938736754,6622.729308575997,9.514896837866399e7,3.621636798981589e7
0.0004099999,-1.06903859612366,0.0003969737654945518,97.56717708640912,1.4356471032957496,86130.49106526794,6953.588441116915,1.0796979870334536e8,4.24286189933846e7
0.0003999999,-1.0680960903071919,0.00040768518957615075,97.98730327994193,1.430140926573025,86160.73679933672,6633.35236934162,1.0554545292728242e8,3.4524179675532766e7
0.0003899999,-1.0671052982557987,0.0004052688829272329,98.64588541338094,1.434149056996005,84868.14968640872,6634.396176104106,1.0960541119065559e8,3.573261317862112e7
0.0003799999,-1.0661014930504054,0.0004073048958995653,99.43263884031597,1.4665203172422145,87017.47270445236,6706.753205927181,1.0514501793936169e8,3.927247395517624e7
0.0003699999,-1.0652365340287144,0.0004064469787355762,101.81123559462058,1.5116657355026872,96971.3781237901,6968.171974360147,1.3335749869268163e8,3.875958602755182e7
0.0003599999,-1.0643370407337653,0.000412219645834852,102.66882558232506,1.517204695807278,95055.63198699112,7180.771433606469,1.1829090080674863e8,4.022162546798422e7
0.0003499999,-1.063540186209555,0.0004158608737296541,104.3696541087882,1.5177179271687287,95807.63838894476,7220.759646539942,1.0849127409790657e8,3.973808682173944e7
0.0003399999,-1.0624802628049486,0.00042770258823254933,106.344967776507,1.5888638632239291,103399.58056908958,7926.122779915336,1.3857848913193142e8,4.625745574550297e7
0.0003299999,-1.0615590807833064,0.000424925588976698,107.33592813128944,1.6045602850852192,105657.30456723545,8200.074771221349,1.5494892488410306e8,4.541226546442318e7
0.0003199999,-1.0607219154069134,0.00042897059440352166,107.8401462281936,1.6953643687960827,105170.6567939883,8723.339856149187,2.107632130229335e8,5.187974587606412e7
0.0003099999,-1.0596119485366577,0.0004336954610484085,109.28668374969051,1.668757294642165,111010.69506074107,8706.297989290804,1.8901421418216324e8,5.172136626506845e7
0.0002999999,-1.0586484844836264,0.00043922654853334513,111.75736206715466,1.7577638744543846,121364.48774219258,9439.04877982682,2.317597251119668e8,5.9444676838109255e7
0.0002899999,-1.057415672654982,0.00043783629777292024,110.97719865315395,1.746403922149311,124724.69555624829,9243.142946922895,2.2388829931755435e8,5.844700814307992e7
0.0002799999,-1.056637776275209,0.00044089967869568496,112.66584217842154,1.7765685633904418,120709.03238661757,9005.012004615532,1.8387744596502352e8,5.367704683644797e7
0.0002699999,-1.0555695019151092,0.00044292276499792194,112.41599637967123,1.7652053187309096,121337.4279296197,8909.472731252383,1.9357819718611658e8,5.6121755443754286e7
0.0002599999,-1.054444146683631,0.00043652864982512876,113.91663345904534,1.765645746115636,130766.58874014507,8837.398495961257,2.0089948854981378e8,5.530279351557905e7
0.0002499999,-1.0535179634830605,0.0004398278941122846,114.04127804331252,1.8073629006815437,136525.55790379312,9219.39324521317,2.6390923734927326e8,5.803983844226314e7
0.0002399999,-1.052518846063532,0.0004495350856526997,115.93677670635819,1.8074222315079744,139044.80092338048,10095.849466395504,2.956942312183032e8,6.83995674353402e7
0.0002299999,-1.0512884779984444,0.0004465439208989547,116.1028713662481,1.8165781695644057,136105.08531811615,9860.122280353911,2.6630096386053643e8,6.230748258818175e7
0.0002199999,-1.0500862712012629,0.0004479616287491398,118.31128274194371,1.8126818225746215,134549.52462001893,9797.455835242745,2.5586418802805412e8,6.138441724914867e7
0.0002099999,-1.0488344685619928,0.0004453525974105996,118.61193785989637,1.773745664643972,135575.51956823244,9436.624352832947,2.0858334054608917e8,5.9571087400624186e7
0.0001999999,-1.047771473621134,0.0004421539930778096,119.79749988121648,1.7865040471871259,142087.8260599768,9993.17049310399,2.8560537027260834e8,6.342976994806287e7
0.0001899999,-1.04679068370658,0.0004410206279321096,121.27448237966526,1.8185709292689736,137931.77128987815,10976.816494887613,3.274757051344416e8,7.793389840182847e7
0.0001799999,-1.0457028873281806,0.00044733530253739215,122.50300761775017,1.7853880165483866,136414.73433196414,10356.608445886985,2.4111021665906212e8,7.10913241390541e7
0.0001699999,-1.0449686204825164,0.0004494241007960567,124.88769344399239,1.8120473662004564,141995.2887944129,10462.60796389573,2.4823105853779912e8,7.556989228377219e7
0.0001599999,-1.04380400166232,0.0004503880173606137,125.15324902383381,1.7857797216991176,142767.5046342557,10194.087266446428,2.2802322257401505e8,7.177212794189265e7
0.0001499999,-1.0427372325216855,0.00044583700281014316,125.25522392744416,1.7847972079315277,143037.14264969362,11311.822754427954,2.9845521687949234e8,8.95896989903157e7
0.0001399999,-1.0414212645936676,0.00044797025695130773,125.01014592011077,1.7927616555022412,144265.64314267918,11396.745687322426,3.092169208274826e8,9.120230744207673e7
0.0001299999,-1.040142739904408,0.0004516497967916326,126.8941364941248,1.8046759846325644,155834.50875421718,11528.711847269658,3.240392579976777e8,9.189200817602314e7
0.0001199999,-1.0392734305768039,0.0004590651752109771,129.0588546606767,1.9082836092174476,166544.15656092446,12290.404239074987,3.645724573768307e8,9.392177701761352e7
0.0001099999,-1.0381345912362854,0.0004574225558506333,130.90628870096543,1.8911909513442855,165639.77370946083,11965.892843254627,3.488676559769798e8,9.029036303687775e7
9.99999e-5,-1.0370107548262415,0.00046690740758534993,131.91152737726094,1.9635311846606947,170911.39221987806,12278.274033549627,3.899637337650381e8,8.980496883800328e7
8.99999e-5,-1.0354828803488398,0.00047247814782444894,133.71748501145458,1.9418701098300755,173092.55414396766,12098.02721041009,3.8920900923403585e8,8.077990247238824e7
7.99999e-5,-1.0343900121208307,0.000477556980598988,134.58645081775964,1.9424949457735816,171260.37761450658,12443.042539077882,3.95003057475243e8,8.879750348342726e7
6.99999e-5,-1.0329693019363069,0.00048358855474391494,137.8770535526889,1.975628074177963,178206.95717031238,13138.679626419,4.3074598577707154e8,9.489157398411334e7
5.99999e-5,-1.0317030847328237,0.00048239433272129504,138.5738861959001,2.010813949337867,182582.94027096182,12831.583098511055,4.279718617912062e8,9.69778859270679e7
4.99999e-5,-1.030157305390266,0.0004886122383872447,140.72112848267054,2.0810931524120475,187652.80661507734,13076.24475805648,4.444110606536445e8,1.000418172188951e8
3.99999e-5,-1.0288316449470332,0.0004885703011368991,143.21583474910508,2.083145310893127,197727.60532012835,14501.26560488654,5.511742483472297e8,1.2960975518720326e8
2.9999901e-5,-1.0277858768511066,0.0004921560552349805,143.98576059792657,2.0435438346389163,183705.57190724608,13291.655557612628,4.0969400683472604e8,1.0519884244163413e8
1.9999901e-5,-1.0264639545952376,0.0004900287864969418,145.8812066239607,2.1011465162580536,187049.53145781864,14573.932511372836,4.7103414588797015e8,1.334556163902416e8
9.999901e-6,-1.0253214117077247,0.0004946559853466708,148.15058741828122,2.11546279124432,195836.04510195905,15548.95866598425,4.7989625079840034e8,1.4728434178097156e8
-9.913492e-11,-1.0241269592785287,0.0004920961764918923,148.8117008487654,2.1702311444816957,206215.81938794997,16175.31425082667,5.493138003549703e8,1.6469335228419605e8
-1.0000099e-5,-1.0228319797668022,0.0004953687715181175,150.29261024480743,2.2725044729500126,202005.14070970853,17814.23642909924,6.352939313088949e8,2.0747741748355356e8
-2.00001e-5,-1.0216781876962648,0.0004968554911985898,152.63066796560022,2.3211031224139855,211578.86386250483,18264.80467881824,6.825549819877622e8,2.097538013615872e8
-3.00001e-5,-1.0202001133395289,0.0005021608274369827,154.0080298349058,2.371174243519391,219453.62652810916,18671.617078902844,6.841216579844002e8,2.2228962083381423e8
-4.00001e-5,-1.0188394107803773,0.0005093867534049374,156.05135540306838,2.383921191455334,234481.3537524836,18681.728111647866,7.132228984435588e8,2.264971175148051e8
-5.00001e-5,-1.0176861599214135,0.0005070402431486019,157.8281646983085,2.4773575501870013,233343.36484890385,19691.781118465253,7.799445158062611e8,2.307375892267348e8
-6.00001e-5,-1.016124320418145,0.0005129566144226159,158.60502132538463,2.557390431411151,238150.32343573388,20057.37873069419,8.014884783027589e8,2.3019640238201988e8
-7.00001e-5,-1.014665028052151,0.0005154313946483043,160.79486183903896,2.608196865045913,234849.95613201297,19621.379592347814,7.654493883319757e8,2.1684703804715654e8
-8.00001e-5,-1.0132776778547588,0.0005181780068002326,163.29623254734253,2.686958113750685,244158.28377561335,22614.38838052029,8.654095280265021e8,3.032842100395976e8
-9.0000096e-5,-1.0118358056115002,0.0005118497847179662,164.22455193200662,2.662631942291615,241908.8566632906,20322.781545475504,7.723891349255832e8,2.3510313553060862e8
-0.0001000001,-1.010351080530887,0.0005129483172125623,165.47127030538982,2.6253688304399705,235120.66871774153,19396.371548588235,6.807723531954752e8,2.0678469145057625e8
-0.000110000095,-1.008952469063301,0.00051282095342593,165.83547638272736,2.6754827180480714,239274.91265955553,19035.496768575445,7.301538387101469e8,1.958233422731077e8
-0.0001200001,-1.0076168291319034,0.0005143372861114363,167.78118464382845,2.6275040129287683,249541.79641781177,19137.628482655942,7.138267117924085e8,2.0200653909595144e8
-0.0001300001,-1.0063319214674025,0.0005252791260110487,170.4451043165979,2.662512456245619,255530.09164292322,18968.729252514222,7.376665169178449e8,1.8244201184430015e8
-0.0001400001,-1.0047734909226036,0.0005252757792416744,172.61367494768996,2.6747046688155307,258838.46016272946,19515.907694541456,6.74942316079557e8,1.9661944942272535e8
-0.0001500001,-1.0032201184432123,0.0005233235725106265,174.90704064376322,2.7228098232882068,267334.0705488734,20008.94451932815,7.98066101468304e8,1.999374840177775e8
-0.0001600001,-1.0021275803922574,0.0005382295492670459,176.1487483674548,2.721721952829217,274866.28322881757,19491.097253704866,7.64162304960083e8,1.8620961459133685e8
-0.0001700001,-1.0005449907946544,0.0005432599293021133,179.78589672947982,2.768119907125245,289197.7066625978,21161.349883071493,7.944313675103537e8,2.149596859635384e8
-0.0001800001,-0.9989334624632502,0.0005488991896176894,183.93566997347023,2.83861189408332,301883.80861168826,22792.45871511767,9.581126289888065e8,2.3546963545475155e8
-0.0001900001,-0.9970066440614908,0.0005549856115114022,186.3893332681889,2.8721498394414655,295604.82217275706,23494.21978985615,9.774998745596195e8,2.7111359004214483e8
-0.0002000001,-0.9954395360891524,0.0005501733002232481,188.60916204313543,2.9250665299816063,306502.76628609217,23419.647833344738,9.757739704615775e8,2.531786850169169e8
-0.0002100001,-0.9937307580741499,0.0005545332436972605,191.42257113076147,2.9804564663614843,316217.8200634216,24296.231408321735,1.0295151892849834e9,2.7695654173539686e8
-0.0002200001,-0.9921908579394711,0.0005537853984992769,194.05217618914995,3.0390347747409545,332691.47957100446,24686.72913286514,1.17443287725171e9,2.76879766359144e8
-0.00023000009,-0.990640520912744,0.0005596922687913512,195.89982071139252,3.155368351555556,337883.664080693,25908.499943158422,1.2981502967826247e9,2.929574446739977e8
-0.0002400001,-0.9889749611903603,0.0005671180775405197,200.39780495881053,3.2527885725804,351416.5231039891,25958.92631135415,1.3557156309795358e9,2.725287403109367e8
-0.0002500001,-0.9873285683672327,0.0005671380374724206,203.73642106771106,3.272233765671099,368813.39172655373,26678.16275994353,1.4842558245356305e9,2.96023762864193e8
-0.0002600001,-0.9855185871565686,0.0005683062032348573,206.80996277921028,3.2621702319882875,374179.6101150697,27200.559242133364,1.453920217713731e9,3.034344272351429e8
-0.0002700001,-0.9837193288052584,0.0005771672115546145,208.79489016980529,3.283245017508723,383442.9436601152,27374.966183934972,1.4465673465963383e9,2.888420526757027e8
-0.0002800001,-0.982231623133341,0.0005902961279202099,211.62061230003982,3.2948125758393707,393466.51474755653,28128.510676146092,1.4515791105065355e9,3.099167351954164e8
-0.0002900001,-0.9802674026780657,0.0006000151659948646,215.61001801520217,3.317731349865089,401035.39348253526,29244.91580820656,1.6121003859521284e9,3.367841967831888e8
-0.0003000001,-0.9785558673355852,0.000603511475465579,219.5624730098354,3.416630947999396,412042.3173032278,29589.016735033678,1.633132812178046e9,3.23805612433266e8
-0.0003100001,-0.9767888151925291,0.0006090816484248352,220.7734805958007,3.46348089312374,429093.45087841025,29890.92311602351,1.581527868080694e9,3.327428531823559e8
-0.0003200001,-0.9747606107903773,0.0006100428251065059,226.06785467829323,3.557696146174056,440609.67891030526,30905.883463241826,1.574171275230053e9,3.372411449655519e8
-0.0003300001,-0.9731480145006277,0.0006075939490918966,227.32973831189594,3.588608700590741,441955.0152107898,30527.75376618016,1.5828772179781203e9,3.366326290249512e8
-0.0003400001,-0.9712932826261259,0.000612153288281431,229.6011310164459,3.614439099762492,440402.3275677588,31552.37341667787,1.6469172353077025e9,3.609666102897851e8
-0.0003500001,-0.9693358738984279,0.0006208477299110968,232.46995297202508,3.578260505365717,441993.89505752356,31919.256354972757,1.5928223536517024e9,3.836027247374794e8
-0.0003600001,-0.9677239342617763,0.0006259444222867183,234.24412243257837,3.7120741981716487,443086.18800370285,32447.84037631339,1.7185940878989155e9,3.737651755712664e8
-0.0003700001,-0.9657565013376365,0.0006330867538265862,238.27360661555716,3.7574021515407625,449832.863517097,34205.441804187874,1.7362402597057717e9,4.178103153244476e8
-0.0003800001,-0.9635098464444108,0.0006436538794187308,241.21637993685462,3.7351958578757856,463227.8059196392,33328.51957547974,1.6243598528595033e9,3.8974937181159276e8
-0.0003900001,-0.9616325096226469,0.0006504249264520515,245.30302077265594,3.7347453605406344,471544.26556892216,32142.693751610426,1.5411436379075027e9,3.357057874175451e8
-0.0004000001,-0.9594231376139534,0.0006567681939791282,249.22590268499113,3.869895388334568,506297.5316719981,33807.700100711394,1.7022325869307742e9,3.466054049244373e8
-0.0004100001,-0.9574725911797948,0.0006536162617628316,254.3335350308483,3.941909520359857,532196.1254938053,36258.64556290696,1.875542211070745e9,4.198735886515138e8
-0.00042000008,-0.9554893147999409,0.0006609669873771165,257.80499294451465,3.9057744875952314,544342.1667627355,35098.03999550648,1.7684309198258781e9,4.0628587159510124e8
-0.0004300001,-0.9532530140164477,0.0006571744501150441,258.966857117448,3.934865753545858,532373.4798316474,35250.82409578973,1.6578577191713936e9,3.9285169299354315e8
-0.0004400001,-0.9512699902059168,0.0006672483694915409,263.27752448020624,4.041527283317723,541461.5933853167,35814.858051913754,1.7277064334533622e9,3.8651829738101006e8
-0.0004500001,-0.9491122711026431,0.000671555681493348,266.8868034559524,4.122577578365366,561226.237507063,36580.40475860303,1.7291627033641796e9,3.9875644824131805e8
-0.0004600001,-0.9474501901675009,0.0006750106630050156,272.12247107124585,4.176140146680868,583335.0401070649,38640.02716235789,1.9987689843946953e9,4.298376807318207e8
-0.0004700001,-0.9456383543613196,0.0006886558138116935,275.09673458939506,4.272305491823724,592650.4056061459,39403.30190447647,2.0850297590552273e9,4.506837475816444e8
-0.0004800001,-0.943437625530751,0.0006950359425964423,280.69891763807476,4.392114540389729,605281.7723830274,38978.23275034426,1.9721140371236815e9,4.302971991718466e8
-0.0004900001,-0.9410630498692385,0.0007049072305907073,288.51720761744554,4.547043012895142,640095.614404034,42423.05856645508,2.230317906545492e9,4.9830385295910233e8
-0.0005000001,-0.9388973060975903,0.0007222944294357406,295.0861861777015,4.591302122704437,664198.627776761,42654.77353088121,2.3541025690083637e9,4.7729608253661895e8
-0.0005100001,-0.9367088794276927,0.0007267422356989195,297.94415206134056,4.580620741433357,668855.393265135,42632.58711325676,2.298969111790967e9,4.7528846538557434e8
-0.0005200001,-0.9346001710482966,0.0007374693543144466,303.8977743708362,4.689542299047653,678682.105047328,43681.83706937589,2.2725131559171286e9,4.696155870896913e8
-0.0005300001,-0.9323330084562548,0.0007369146166711248,307.1435824865357,4.710467466642082,695086.5400623566,45114.99738843992,2.333660740303308e9,4.848112324239031e8
-0.0005400001,-0.9296915339790077,0.0007390538242747868,311.07856288733035,4.792698766789454,701340.331964303,46326.15780304203,2.3309015183566017e9,5.432567202202691e8
-0.0005500001,-0.9274056986127859,0.0007370705257149048,315.733157073751,4.829805205837216,710547.9663316567,46661.0429601622,2.265651658468555e9,5.399291869893069e8
-0.0005600001,-0.9248314142414558,0.0007317193717464263,319.89571382144254,4.93466268301714,720602.1341917285,48222.5303475768,2.413705940815378e9,5.981802381654111e8
-0.0005700001,-0.9222275859441719,0.0007376475568857346,324.8352854422908,4.98166396135704,736251.0524729165,50133.7142626707,2.3996818888103566e9,6.594137416428217e8
-0.0005800001,-0.919908544507818,0.0007391395466137921,326.8972916580643,5.010911822258125,733323.7459049926,48707.834305228236,2.1934169109082108e9,5.933491899351376e8
-0.00059000007,-0.9173347678577495,0.0007443956568349508,329.71816839171765,5.028710406551248,728010.3849829995,49271.5701215952,2.195207729085625e9,5.969665610226595e8
-0.0006000001,-0.9149472117011302,0.0007411478441469407,335.2883927720969,5.134875825850315,731952.2943903727,50282.078602654576,2.2614810216165643e9,6.312104713120571e8
-0.0006100001,-0.9123434835822348,0.000749948181764684,342.1663297791435,5.236032092093624,768542.442936295,52195.903454360654,2.4297765816507587e9,6.493849679131359e8
-0.0006200001,-0.9095183376344164,0.0007631144044255597,348.3565973857322,5.371041984648157,785756.383804873,54275.3351477352,2.3887207145533843e9,6.412096562862685e8
-0.0006300001,-0.9069491706395522,0.0007715290739884279,355.20284215278946,5.524634323137397,838029.2017144101,55140.7260138116,2.686175668306051e9,6.47041915214307e8
-0.0006400001,-0.904601803510737,0.0007773116077346973,362.475767343182,5.7042984536958,868919.6027849766,56582.85923731845,2.8724599033083577e9,6.789969893741251e8
-0.0006500001,-0.901887295056784,0.0007937348174792404,369.4959695708564,5.830969903878516,894767.3761387144,55591.90494471646,2.682537121623194e9,6.412743913661813e8
-0.0006600001,-0.8990333392397761,0.0008041227909563048,377.8622157483579,5.919586096228141,917996.6867798289,56906.847722350765,2.716458796223697e9,6.633706018306801e8
-0.0006700001,-0.89634440268784,0.0008083827244070964,382.16403537669026,6.011292978548592,959918.991703803,58272.5029213478,3.066522037101674e9,6.749368337049094e8
-0.0006800001,-0.8933560322600069,0.0008208272166212165,390.45384028003724,6.076581722058313,987962.7423734535,59630.54626149802,3.0378861427397566e9,6.81563635617335e8
-0.0006900001,-0.890732814255041,0.0008204218978349538,395.6485451203885,6.195304552777516,1.0070054039285261e6,61515.64285442304,3.4259617429425783e9,7.398200205367366e8
-0.0007000001,-0.887787625513501,0.0008277738188994054,402.74382797881276,6.290025635276657,1.0329252158580816e6,62728.19473827682,3.4606486905204196e9,7.313677892214628e8
-0.0007100001,-0.8847403377231042,0.0008347803711571065,409.93066821088985,6.4723607463372765,1.0586335588487498e6,66748.50555855047,3.5173565279946256e9,8.644647364634209e8
-0.00072000007,-0.8818100470343389,0.0008468853320251739,418.33620608380687,6.537016008169863,1.084106237974963e6,68138.47800072527,3.6970073062854433e9,8.471852991769409e8
-0.0007300001,-0.8786753880059754,0.0008496551446620264,422.8518687082046,6.689809322377912,1.1107377697531383e6,69877.18034910168,3.8938443308687277e9,8.47122464814575e8
-0.0007400001,-0.875523999290652,0.000869245523026787,430.3049361567887,6.860590414559973,1.1499378758611407e6,72403.46047522007,4.2668975576527843e9,8.919721699686376e8
-0.0007500001,-0.8728599628422414,0.0008782419152380303,437.89513754652825,6.832751547324564,1.1399922705369114e6,72674.64795803213,3.8247142622022157e9,8.817357607611442e8
-0.0007600001,-0.8695234594976731,0.00089563983683748,446.12637714185684,7.001312509260084,1.1518885144066357e6,76015.24570340915,3.6257912195111074e9,9.793675412134646e8
-0.0007700001,-0.8661480152157908,0.0009076694120453464,453.7779172889165,7.131159458028465,1.162274008315341e6,79543.67501214864,3.9040554982697377e9,1.0700401508152056e9
-0.0007800001,-0.8630663999907643,0.0009100282615038138,457.5675281184381,7.170461260792178,1.178451908151676e6,82200.54375319435,4.1205172956274977e9,1.1228958079584253e9
-0.0007900001,-0.8599260889552425,0.0009159638291531792,466.0333265730041,7.335342931905162,1.2249442452046522e6,84052.18180870301,4.55294489189434e9,1.1404018783749332e9
-0.0008000001,-0.8567206992442714,0.0009241490306611353,474.30490542214255,7.4344915341501006,1.2375605856637638e6,84802.79941577789,4.753292079820954e9,1.100563556619475e9
-0.0008100001,-0.8534499397270028,0.0009328401484321723,480.92508419514456,7.600595697548574,1.3053592238827674e6,88758.61813690535,5.486123048125042e9,1.1984303250302334e9
-0.0008200001,-0.8501668325984706,0.0009369017450953892,491.7498609938089,7.687414880348103,1.331379950798714e6,90284.7187422971,5.426660167193677e9,1.2054776992136822e9
-0.0008300001,-0.8465893901210169,0.0009398405320934284,501.937723852306,7.792021625409365,1.3379981012443926e6,91176.96324583597,5.310914116256869e9,1.230525744638906e9
-0.0008400001,-0.8432777984920738,0.0009640044620192928,513.4282958978482,7.993555473042001,1.3830260633048855e6,91658.67773077366,5.016754103578222e9,1.2383553385641181e9
-0.00085000007,-0.8396499659707936,0.000967934415133399,521.6832447331941,8.08274468415472,1.4443604954746037e6,94504.29686458394,5.430308500689213e9,1.2843415844233935e9
-0.0008600001,-0.8362107733053561,0.0009713776375541112,529.2128545644586,8.256356691065069,1.4984035449026003e6,100899.64020909452,6.145139761047228e9,1.4528533600609844e9
-0.0008700001,-0.8330334139443056,0.0009777004085326658,540.1082094223129,8.410394895879422,1.5094414323734555e6,101428.74508155971,5.841708552607921e9,1.4594897538601363e9
-0.0008800001,-0.829341205930665,0.0009824081984369443,550.4442841621968,8.476609006733018,1.5734201583327034e6,105021.901516126,6.206360513112602e9,1.5692865864119554e9
-0.0008900001,-0.8254389391231352,0.0009897999654410435,561.2454030133226,8.629981705254654,1.6286283109040398e6,108312.5724349454,6.343663688753268e9,1.6334452906464489e9
-0.0009000001,-0.8219425362970053,0.0009976791620560908,573.4452916153493,8.779303479724403,1.6865902658037469e6,111270.51847842663,6.786737171556306e9,1.7666222896277661e9
-0.0009100001,-0.8178145007643043,0.0010102046148288903,585.7934124076288,8.883037125545853,1.729491858338312e6,114723.47084823519,6.36785680394481e9,1.7422720903219564e9
-0.0009200001,-0.8137528251538495,0.001022783550587351,597.6926099281924,9.163123889696168,1.7774678700307922e6,119535.38695412423,6.767702457464341e9,1.8564037982060695e9
-0.0009300001,-0.8102048510145667,0.0010297912552773955,606.4834079302548,9.390299537531629,1.8373325536750644e6,123150.31608168031,7.125567371643326e9,1.9780508820499697e9
-0.0009400001,-0.8063690372369471,0.0010321433837602496,617.1010552382929,9.476463122217474,1.8867244591979259e6,128204.25642184577,7.815244043642818e9,2.135244898266385e9
-0.0009500001,-0.8025863189183504,0.0010345448113995843,625.6053568288294,9.492584987040413,1.9393747175537667e6,129258.65972066135,8.214939453450216e9,2.0921097281694517e9
-0.0009600001,-0.7986103411019742,0.0010374372024785571,635.1768762551122,9.642281835461224,1.9277214136742533e6,131572.45652398712,7.939116302688818e9,2.122325574009363e9
-0.0009700001,-0.7943828349916886,0.0010479041482467275,648.4923590867998,9.822136998994846,1.9933568607160982e6,134085.91919704594,8.433741454261315e9,2.125913672816393e9
-0.0009800001,-0.790216824737268,0.0010713812718800854,662.3093083182188,9.971590262249853,2.0681438354524383e6,136457.71550693738,8.47668153766291e9,2.1597674637032685e9
-0.0009900001,-0.7859156707341068,0.0010720849327753976,672.3301624084214,10.041305599218846,2.1282138235633676e6,139233.98443979447,8.906642198432804e9,2.238467564296078e9
-0.001,-0.7812201849195098,0.0010871320639682083,687.8347326920226,10.304473023345997,2.2568117134204633e6,147303.06810082312,1.0079239518226702e10,2.43519749415687e9
-0.0010100001,-0.7770743660429247,0.001100248745490677,700.8585744917028,10.473108968372348,2.318680644143114e6,150012.9126147077,1.0550096208897074e10,2.4812582862345295e9
-0.0010200001,-0.7726211664398092,0.0011104898943103,714.5099641100124,10.641502367477832,2.386638652590187e6,154490.7070120089,1.0906536447770325e10,2.5419292436315174e9
-0.00103,-0.7681367537847555,0.0011197010694296787,729.9557927490227,10.675994975596817,2.434648037142013e6,155567.0800010994,1.0685731789166101e10,2.6663388188915777e9
-0.0010400001,-0.7637188209750285,0.001139298050943174,742.8647705820615,10.813208044878614,2.454232235030676e6,156006.61938624625,1.009674347990346e10,2.620162422358713e9
-0.0010500001,-0.7591655340528185,0.0011579294923095053,757.7320231181998,11.076459226631652,2.529437005900515e6,160969.56045412895,1.033404008316776e10,2.6756700380600376e9
-0.00106,-0.7545556302747141,0.0011666735443859513,770.3863187343449,11.27878776458947,2.6309027966747303e6,165097.0226142339,1.13630399575675e10,2.7376913847303543e9
-0.0010700001,-0.7499045509841225,0.001184885513563152,787.7970590022672,11.600118961432582,2.731631255563067e6,172641.96040091076,1.2464832798528326e10,2.9585091957929215e9
-0.0010800001,-0.7450461218948756,0.0012010490570792346,805.7981857323468,11.867729815071677,2.8455007500221347e6,179609.68451339012,1.28710242959988e10,3.1211515672899723e9
-0.0010900002,-0.7403050878019268,0.0012102443941938547,821.4168353777839,11.963280119037027,2.9157120168473e6,185377.79247639363,1.3070326627885437e10,3.3100803535412188e9
-0.0011000001,-0.7351978711317919,0.0012279130064842823,837.6627014591053,12.218459274458114,2.9775996100620423e6,190296.47771290524,1.3165395509412655e10,3.44616090476392e9
-0.0011100001,-0.7301841474867006,0.0012356388004837072,852.7536145631029,12.42018877456877,3.012353652179692e6,195475.54986919003,1.2987010622874945e10,3.535222443391472e9
-0.0011200001,-0.7251724937937495,0.001248225758807702,872.069746617512,12.608661812523385,3.0927375325810537e6,199174.31954087265,1.3169722948252752e10,3.587919960476065e9
-0.0011300001,-0.7197748267591554,0.0012558228554472755,887.736061924132,12.832689847520783,3.18865968077362e6,207556.81584778076,1.5117488476101425e10,3.887797138760888e9
-0.0011400001,-0.7147009168964357,0.0012655335421905643,907.3050499871333,13.220335005368444,3.276837863386967e6,216922.56693878808,1.6267599469926683e10,4.192189249046665e9
-0.0011500001,-0.7095018760555811,0.0012740858096109112,923.8867742090549,13.482508479272735,3.3208888863124563e6,220577.3347185461,1.5646721876584953e10,4.158684265777805e9
-0.0011600001,-0.7042199386859249,0.001289997268564894,938.2725013819934,13.709639684585463,3.395544316875588e6,222676.91908144156,1.6233409501376745e10,4.190937870336536e9
-0.0011700001,-0.6987619557471649,0.0013010238043553843,960.5281666902046,13.97927136383235,3.482349684587465e6,226812.75041844416,1.6364523667163486e10,4.1908389492481346e9
-0.0011800001,-0.6931168237242035,0.0013121801936541017,975.0384448631278,14.021335333909104,3.4920449310280522e6,228540.8248759337,1.5779040147887054e10,4.235027904890391e9
-0.0011900001,-0.6878212262797455,0.0013192114267351189,994.3654109566646,14.193789575307585,3.60908639032977e6,235714.88171495066,1.6435888350715462e10,4.42576779688838e9
-0.0012,-0.6821400137662785,0.0013395525863408992,1012.7734015247997,14.411122875680448,3.648505387639191e6,240981.52892224965,1.6246052186632032e10,4.566163753578093e9
-0.0012100001,-0.6766069999705793,0.0013453684480641934,1031.6596146590305,14.659503685915343,3.812720864368363e6,245741.83335459966,1.762116266798761e10,4.654236378239127e9
-0.0012200001,-0.6705474083149433,0.0013561748581412956,1049.7192707482727,14.959927070745737,3.96014984817395e6,248157.26548417588,1.6347589894080542e10,4.646829972463534e9
-0.00123,-0.6647289073129805,0.0013708108523007856,1062.4074226891348,15.063807396471384,3.9680224446748863e6,248817.73943054664,1.5306206500583553e10,4.691821162290646e9
-0.0012400001,-0.6584704992320295,0.0013883233874051612,1088.0385181684758,15.202075603168955,4.004698299618203e6,251061.59372143183,1.4714854624545439e10,4.740983068645816e9
-0.0012500001,-0.6525658030358361,0.0013986506912726496,1106.50149600086,15.460372686910107,4.068655126114799e6,255155.53568768248,1.385579632748068e10,4.769281054609539e9
-0.00126,-0.646398849621846,0.0014143121103384966,1123.9340718600672,15.765002150484067,4.260108720691968e6,261709.42932711105,1.5334624230930714e10,4.907822977806775e9
-0.0012700001,-0.6401926447070176,0.0014247794663542147,1144.8475958570027,16.10040677951367,4.385302033034122e6,270799.25613379426,1.6382036969692383e10,5.135617048787371e9
-0.0012800001,-0.6338668818086933,0.0014354079208922295,1163.665856197767,16.15998419238729,4.466643542062981e6,273160.3609980828,1.5492755346592861e10,5.194813819771089e9
-0.00129,-0.6275446601704295,0.0014500928337095318,1189.248703220144,16.6108605124705,4.682686605861081e6,290045.1447216832,1.840460750067075e10,5.710432539326653e9
-0.0013000001,-0.6210750384226383,0.0014610085491237733,1209.6706325234172,16.879167115371295,4.79960870002948e6,295641.90025883,1.833362877015537e10,5.854826087575321e9
-0.0013100001,-0.6145062071301773,0.0014803377854827784,1235.2135620600318,17.100070188806125,4.901221230315725e6,297488.4442894087,1.6619236026767252e10,5.941987978756607e9
-0.00132,-0.6078797024594172,0.0014952522554645233,1257.5962884279786,17.53733243625403,4.999153546653077e6,309159.5194195462,1.7406771246274895e10,6.26987793645202e9
-0.0013300001,-0.601466402294797,0.0015011333620937057,1280.8371703192636,17.927435880301893,5.145990045601102e6,315336.39930602425,1.8254007008017345e10,6.329622636799598e9
-0.0013400001,-0.5944565076631378,0.0015137102426204827,1303.6698941724906,18.223689810342222,5.161555749918224e6,321246.5694392207,1.7737663564530624e10,6.515419570068913e9
-0.0013500002,-0.5869861708987201,0.0015161789743522005,1324.8145117745544,18.381491143951063,5.207001638408064e6,327853.56903418043,1.7872014242105232e10,6.667123608435587e9
-0.0013600001,-0.580138639439589,0.0015376402388025928,1350.185056071042,18.733434567420826,5.311140550748101e6,331596.1148587499,1.746769371168006e10,6.709240261839683e9
-0.0013700001,-0.57323091938309,0.0015519629948122608,1376.2875257286305,19.008067164367485,5.423147258486666e6,342133.2374058631,1.7577977680466415e10,7.141188762283359e9
-0.0013800001,-0.5658752508364255,0.0015698200217062978,1398.630892559197,19.170649681213842,5.546355462328907e6,344101.4809131373,1.6640277147669342e10,7.085953710249469e9
-0.0013900001,-0.5586872746368108,0.001583026954382545,1425.1122982542427,19.45741397166609,5.650093344121354e6,351026.2333756471,1.5321626290605299e10,7.123311875288589e9
-0.0014000001,-0.551284303876479,0.0016017733129167098,1455.3342324317127,19.97862149562349,5.81250144412573e6,362776.0228882027,1.5803090293888298e10,7.521820713749224e9
-0.0014100001,-0.5437739264138381,0.0016155363527496254,1481.3387294101997,20.292155579306428,5.923727719416532e6,373157.52231845027,1.7190307154642178e10,8.002051833256286e9
-0.0014200001,-0.5362072359615009,0.001638775115587735,1506.3133874805446,20.436181850414954,5.969575428280843e6,379506.2313729576,1.7099869576461096e10,8.159083038494852e9
-0.0014300001,-0.5285531663657804,0.001651231920888077,1531.4640031150827,20.84591967924901,6.090121834574532e6,391657.2150756753,1.8988535256728394e10,8.440026274734336e9
-0.0014400001,-0.5204103899896521,0.0016709309590936991,1552.3878930328212,21.081615462731055,6.154951192013803e6,395000.6161811695,1.7738381881393055e10,8.452126077674499e9
-0.0014500001,-0.512283882874277,0.001688429469250733,1570.3843851481913,21.31914564799984,6.184702252925925e6,400417.27181014925,1.716127465158116e10,8.643953145728964e9
-0.00146,-0.5045062020884141,0.0017015361155267347,1597.6243299991647,21.755229028123917,6.278679033859006e6,404447.8832336907,1.6053325356214645e10,8.969853936493866e9
-0.0014700001,-0.4964878033826924,0.0017177808623905434,1627.672457541621,22.337193666632565,6.504833751715014e6,414365.6201093799,1.726984015870901e10,9.386594432330893e9
-0.0014800001,-0.4884488990975524,0.0017268991991664082,1652.7233595398807,22.45618075429574,6.484976559199452e6,414164.3893877676,1.3308892983835667e10,9.428758124936932e9
-0.00149,-0.48035792492551205,0.001738106837820058,1680.7647440859455,23.052762429007508,6.701826263790122e6,430083.79004519724,1.6979028192592005e10,9.805207860499344e9
-0.0015000001,-0.4718112580119957,0.0017614231234590026,1711.7923232469805,23.570820999652494,6.742260293035911e6,442465.3894018324,1.5547238544314112e10,1.004006763572813e10
-0.0015100001,-0.46314444070259075,0.0017728427210265255,1736.748312240101,24.089865232405547,6.921301614034787e6,452265.2752187342,1.671468749667318e10,1.0497590163213953e10
-0.00152,-0.4545861876566073,0.0017926979554461033,1771.463974608336,24.761551343294947,7.03433884072429e6,463092.7064127375,2.1132663045906414e10,1.0899417770802185e10
-0.0015300001,-0.4459296264795406,0.0017899829241350557,1791.8758794196322,24.96094415631192,7.052263234721171e6,478908.4792849135,2.2177652887691658e10,1.149044230013282e10
-0.0015400001,-0.4374377178119003,0.0018025896103625203,1820.3782772504173,25.238059207216278,7.116448990974383e6,492227.32966518763,2.3630647075211006e10,1.2132545340556843e10
-0.00155,-0.42848471951018186,0.001811641575831315,1849.5638312030226,25.59058195681098,7.137473258222915e6,494736.6274907948,1.9170364415810673e10,1.2334525813570675e10
-0.0015600001,-0.4192928245877919,0.0018327996986060213,1877.6433022349183,25.89167395193778,7.072241442435779e6,506047.52983695886,1.5679916387719671e10,1.3084586786613867e10
-0.0015700001,-0.4100548972536291,0.0018480354121783577,1902.3159886100473,25.92595991410258,7.07670060436481e6,506763.87619697396,1.262258087542028e10,1.2843959382718191e10
-0.00158,-0.4006459378133751,0.0018728385714584692,1935.0992798235507,26.410088944069187,7.147681070064631e6,518056.7858941005,1.0481926987036158e10,1.2905257410511099e10
-0.0015900001,-0.39134198436917983,0.0018645749027207835,1959.3746742193305,26.96529598790962,7.168620703060236e6,522915.41152924084,1.1314854374478825e10,1.315333759642641e10
-0.0016000001,-0.38182924047508415,0.001883877525679575,1987.284609718363,27.310651639020914,7.164811722661366e6,520627.3233281396,7.077704402989843e9,1.2815894676557074e10
-0.0016100002,-0.3725485248071295,0.001895737846625255,2020.1558052917194,27.737221969077744,7.160074289848692e6,537331.5391496273,6.560818320549542e9,1.3240731254496113e10
-0.0016200001,-0.3627746300700504,0.0019179801969123665,2055.4576883971963,28.09888766297769,7.165371813102378e6,541204.6630278506,2.5697563422692213e9,1.3268581849736246e10
-0.0016300001,-0.35320787321561464,0.0019296141100166146,2089.6433766871833,28.933106650898754,7.419816690742965e6,561193.9839798675,7.519498539025203e9,1.4206713376125393e10
-0.0016400001,-0.34305878988184524,0.001936294386991587,2115.020802931425,29.272210455012278,7.336709308784733e6,568623.3768097317,6.659991060986678e9,1.4408837668904375e10
-0.0016500001,-0.33289315165987055,0.0019437101997056097,2148.279563125393,29.689763431615987,7.280756602842079e6,589810.1337897626,6.43294700849361e9,1.5205727186305864e10
-0.0016600001,-0.32277502150460197,0.001954107918257811,2183.8251940503005,30.188200213125842,7.605102718123424e6,624949.4775602263,1.1427127754961655e10,1.6802153814527327e10
-0.0016700001,-0.3124344755379078,0.0019645392212648493,2212.2474818524174,30.775016964947135,7.617463653884892e6,639733.954827495,1.4036268133411469e10,1.755972222968279e10
-0.0016800001,-0.30209856231930465,0.001981102913857466,2248.020853767816,31.379180052687186,7.724709512706392e6,660213.1289501713,1.4272308991304047e10,1.861610712834945e10
-0.0016900001,-0.2918089340470198,0.001996687891637957,2283.4961714933197,32.058131468019276,7.825462900697738e6,680059.3502240266,1.4984572825059351e10,1.9587957364182663e10
-0.0017000001,-0.2810083364261963,0.002016783601229321,2318.0107155110168,32.291345563326466,7.935131615872249e6,693793.815586134,1.1791317113391499e10,2.0495597559873306e10
-0.0017100001,-0.2703742966676107,0.0020342726314436705,2345.1698172712295,32.66768901511463,7.924561761418208e6,707569.8266015665,1.0169971071963696e10,2.077464412713515e10
-0.0017200001,-0.25961409777046807,0.0020446211466428237,2374.9350986933855,33.079840676915815,7.89412264265471e6,708698.1738395159,3.265009111913501e9,2.0648882669733692e10
-0.0017300001,-0.24859888186258258,0.0020609685541718046,2402.0860666828407,33.55501898146092,7.857672718410763e6,715106.9569910405,-9.31223601315354e8,2.081169447401286e10
-0.0017400001,-0.23760361291470608,0.0020773505697272354,2438.184409117803,33.91633386456735,7.755180777767717e6,722862.7363178582,-7.233703102535814e9,2.112970179413626e10
-0.00175,-0.22614732020421976,0.0020859123487085456,2474.5713109893263,34.32914771932898,7.738330211771259e6,729118.2466234906,-7.110502537432588e9,2.0779978825900448e10
-0.0017600001,-0.21486459414868234,0.002105056410114873,2504.2110673630905,34.69522584920765,7.537690474841975e6,737196.3365215361,-1.0702982160403564e10,2.096927799138108e10
-0.0017700001,-0.20350079463160184,0.002108532991621508,2533.347700421579,35.23138834177061,7.425461556505318e6,740739.2495071795,-1.4023734177486094e10,2.1444520659457993e10
-0.00178,-0.19202322966333393,0.0021309999223926585,2566.2451595879616,35.51872051489255,7.237848406765539e6,752695.4396655775,-1.5641608378234726e10,2.168031292504172e10
-0.0017900001,-0.1804041527699667,0.0021447891340666734,2591.017842437471,35.61540608706333,7.17559172946596e6,768770.2656241341,-1.8451431301950348e10,2.2253496032009186e10
-0.0018000001,-0.16890508154285108,0.0021589399722082765,2620.1642492758733,35.86804713179095,6.886210644131683e6,773729.6616698084,-1.9962765237681747e10,2.208606865660587e10
-0.00181,-0.1572211033586132,0.002169830775539961,2643.105376223663,36.155332527056274,6.628978233119538e6,781550.1939581734,-2.1150953376226265e10,2.2456867383839035e10
-0.0018200001,-0.14515655605305752,0.002182954756962656,2675.4392451261233,36.683987071465864,6.424724851669523e6,797913.7902570734,-2.603646658325249e10,2.3328535894769997e10
-0.0018300001,-0.13314735372939088,0.002195330738125953,2706.039221558784,36.98396247212836,6.328660143651056e6,813685.2649180045,-2.7846074505549133e10,2.3661296455487453e10
-0.00184,-0.1209728919772521,0.0022126944704136515,2736.739559695433,37.32326119224605,6.215903821155851e6,823286.7352433314,-3.434634581379659e10,2.4065255385913185e10
-0.0018500001,-0.10884927042840514,0.002229809914759054,2774.0747086502315,37.748858559993515,5.869817236044969e6,829336.6060725373,-4.070748997699034e10,2.3703634416131004e10
-0.0018600001,-0.09645923773825567,0.0022351658316736413,2804.158892097777,38.16271689666365,5.645133333041455e6,831226.7891398736,-4.0448207899299484e10,2.377150030170108e10
-0.00187,-0.08399416604266938,0.002238452603514244,2829.419369294197,38.612885673903854,5.532932974640417e6,836636.735094369,-4.419875372656258e10,2.3222752476129177e10
-0.0018800001,-0.07165058115271113,0.0022571950878586657,2860.3618605569422,39.164247049188106,5.450203195588878e6,853528.4136985529,-4.853836239362355e10,2.432013277106787e10
-0.0018900001,-0.05912146104551919,0.0022738583677600435,2886.0680678979083,39.52843908085114,5.214762973242579e6,847064.7561844297,-5.2927430784160255e10,2.4066549207244873e10
-0.0019000001,-0.04608629713746629,0.0022810947317439424,2916.9571176616855,39.68699610022227,5.184476932029614e6,850955.6049092512,-6.042402819426311e10,2.447460924243663e10
-0.0019100001,-0.03312739496893038,0.002295880790171766,2940.8163504454787,39.874636968205124,5.042512191012894e6,874999.0709813584,-5.6588277719096954e10,2.554479258435672e10
-0.0019200001,-0.02038572258619574,0.002298599830381613,2964.5620000021618,39.91411276764964,4.6482159391752565e6,868533.361678396,-6.429902742196087e10,2.4806592384278587e10
-0.0019300001,-0.007566465699179974,0.0023002451449082406,2989.2041607856136,40.13410865332061,4.487713646317405e6,869403.5977252418,-6.927202794971938e10,2.3782932444286522e10
-0.0019400001,0.0055321920581196645,0.0023041823383455526,3012.082422073572,40.367878339837944,4.191110408968653e6,881026.4767229707,-7.167655281294933e10,2.403609384724385e10
-0.0019500001,0.01853806392898943,0.0023039153602232524,3028.8591995974584,40.67270630747568,3.793373553217953e6,884707.8554482765,-7.399313153750601e10,2.4106321341597164e10
-0.00196,0.03148766434192843,0.0023114882630467467,3050.712184753433,40.85592907499512,3.530118624786263e6,879856.2022560115,-7.89822733645988e10,2.369295119040547e10
-0.00197,0.0445719574388904,0.0023108425210475255,3065.6555224106332,41.069084214719574,3.2862169839294017e6,904308.6761175356,-7.390907665726251e10,2.4581546078056362e10
-0.0019800002,0.05806519983759764,0.002317687991701725,3085.1043273243436,41.24839244584536,2.8149134820868913e6,921929.1254373409,-7.50518464117631e10,2.526248898245445e10
-0.00199,0.07142623624295281,0.0023311333283539343,3104.2522010413663,41.496235939255264,2.4661480495154187e6,931616.5782080456,-7.768022323356737e10,2.533540876858339e10
-0.002,0.08506997171020338,0.0023402797372050373,3118.8017316185537,41.71450368737684,2.163467363468726e6,933965.1815446144,-7.964110985752399e10,2.564292047595775e10
-0.0020100002,0.09858186102182204,0.002342477705240618,3130.273329087297,42.16261105254736,1.842762673889211e6,933870.7542148676,-7.686060110787802e10,2.5305171047203506e10
-0.00202,0.11194200807955275,0.002345078886623779,3140.8797724221495,42.48067005360439,1.4512602297484577e6,932607.0135881797,-7.831867666252191e10,2.4900326458184715e10
-0.00203,0.12574286278588628,0.0023588791140086735,3153.1446797861463,42.46354380303152,979162.5829689853,932532.8515947124,-8.698681463684644e10,2.4384332505357807e10
-0.0020400002,0.1396293460288352,0.0023595526548960714,3159.3695179401307,42.61256147764198,880057.6035652868,938333.5546746248,-8.501341464296619e10,2.4896488211779503e10
-0.00205,0.15329677810051806,0.0023545370708753896,3172.171005211913,43.164173327418226,308061.80733899726,942689.0741102668,-8.298301810825212e10,2.4868046701100246e10
-0.00206,0.16703217932912476,0.002358369494508188,3185.4184762427217,43.2279797559323,-205039.8696877295,954820.6474277948,-8.332042118941864e10,2.522085743099202e10
-0.0020700002,0.18097666912240953,0.0023587689619903036,3186.956210379764,43.21393004491673,-386065.2441950074,947142.8727633727,-9.006368665541348e10,2.4647783504139668e10
-0.00208,0.19474081060665788,0.0023612940468653474,3190.4673481225896,43.250312966867455,-925475.4513832963,941242.4120006742,-9.321998799930898e10,2.4234832113128963e10
-0.00209,0.20898432701549338,0.0023659655560300573,3200.54602965432,43.277848740393026,-1.350828718231967e6,941993.1191188148,-1.0043295624365794e11,2.3923316997607975e10
-0.0021000002,0.22312114433120295,0.00236536830947612,3199.714477507418,43.344165863927216,-1.7984637762789836e6,940315.1561599523,-1.0554314238506604e11,2.4305174222868294e10
-0.00211,0.23700982438635082,0.0023711932496523146,3203.565979515055,43.51133567936481,-2.055013705289289e6,952413.8434497634,-1.0084937959527043e11,2.4804381287822266e10
-0.00212,0.25128743984949997,0.0023741307340461554,3201.607754974018,43.95938139090893,-2.405960616321192e6,949947.0958441644,-9.71537850985774e10,2.5097640146277092e10
-0.0021300002,0.2651261642960507,0.0023678710655948973,3198.6158305491763,44.16638996204954,-3.0727088759323144e6,961127.735800063,-9.1602984287455e10,2.5418311222931274e10
-0.00214,0.2791340109478466,0.0023611113065620175,3193.9899048994203,43.91296479216476,-3.4816667189702983e6,956736.6208934827,-9.240812448975253e10,2.483209933541028e10
-0.00215,0.2932882812393989,0.0023606969846402498,3185.6181771222477,43.819051418621434,-3.7827795234603407e6,971004.5442163084,-8.56238420488419e10,2.5272716021556274e10
-0.0021600001,0.3074105556228468,0.002355072485174505,3174.1564969829874,43.45011053470906,-4.208180025257752e6,972631.3295893073,-8.302358931497746e10,2.5203380505095924e10
-0.00217,0.3217239151925258,0.0023516872376332667,3160.3351296415967,43.289623867355026,-4.72889713104726e6,968893.9954260618,-7.955058938485744e10,2.491357499911087e10
-0.00218,0.3358009076252038,0.0023457352205678013,3155.203434079588,43.25602659829247,-5.35543708549169e6,959632.2203844809,-8.012581465960306e10,2.4980090049981033e10
-0.0021900001,0.3497610617693819,0.0023503554774344532,3148.003579041448,42.97894145810096,-5.742227231897988e6,954703.9354790035,-8.183528090098898e10,2.472767146999147e10
-0.0022,0.36396991338853535,0.002340826826577677,3130.647071253531,42.88958673809948,-6.1417750146084465e6,956146.6681592198,-7.630909916336227e10,2.4992608042489136e10
-0.00221,0.3780428672268938,0.0023372282271172822,3110.4082191136486,42.803978956332884,-6.442066878462141e6,957596.3644154448,-6.885797682845346e10,2.5321062315051525e10
-0.0022200001,0.39222876014614066,0.0023310152579707876,3095.607641700551,42.43949631874793,-6.870838806234079e6,948954.4977459492,-6.628861975375785e10,2.5536785306988384e10
-0.00223,0.4064754633362949,0.002322455756293663,3075.266923922261,41.85524081986638,-7.288058784124917e6,946413.7054394347,-6.557228723856944e10,2.6056824902616196e10
-0.00224,0.4204441940014756,0.0023181228961982204,3047.068628137906,41.3841562230323,-7.538601919928563e6,923789.8746918803,-6.759609427866489e10,2.4991198077362255e10
-0.0022500001,0.4346544719003208,0.002310868837977639,3027.3787205784283,41.27887945873378,-7.841544678823276e6,933886.7043121551,-6.09642382994582e10,2.5845609692844524e10
-0.00226,0.44886194155303905,0.002301354852909942,3005.46809760392,40.680494386275974,-8.252096532722664e6,925978.3429470877,-5.680906076626064e10,2.546111721386059e10
-0.00227,0.46287218522202306,0.0022877904782147144,2982.616526382785,40.35843563584547,-8.67002194333639e6,917846.5413323975,-5.966091386327901e10,2.542819973160076e10
-0.0022800001,0.4767873119570526,0.002276994823352405,2970.079340144391,40.315131693774276,-9.195695383640954e6,935381.0878950761,-4.6389161978500145e10,2.69532854450039e10
-0.0022900002,0.49062404209697663,0.0022714522150422915,2943.934819464748,40.00111548012834,-9.41861341987908e6,930463.4926288966,-4.578014802146929e10,2.6540391313900833e10
-0.0023,0.5042256060233444,0.0022709606649056594,2909.322853803379,39.52127697989174,-9.625671622579506e6,926033.632568229,-4.633296618047154e10,2.6834516108547318e10
-0.0023100001,0.5181509542106592,0.0022703838070910814,2886.744599023716,39.21564432442069,-9.980915694935344e6,911249.3443727742,-4.63249607814952e10,2.66207801070523e10
-0.0023200002,0.5318173369063581,0.0022578004628631522,2859.1848609131457,38.81031934881403,-1.0159255331452578e7,898544.0381591996,-4.468476783395721e10,2.5888685921431534e10
-0.00233,0.5453898099192719,0.00223815560598984,2830.0305323289313,38.73742832076088,-1.0556314926730786e7,906894.3062337977,-3.457248478169869e10,2.5584512656547745e10
-0.0023400001,0.5590399909435576,0.0022287353730501237,2795.1050577898754,38.36625509077918,-1.0615010982044395e7,888174.4333080887,-3.0472724683553665e10,2.4628947799182686e10
-0.0023500002,0.5724670204409924,0.00222638543125674,2768.289458969691,38.24234039477284,-1.1018070202011265e7,891119.766598689,-2.483337508883422e10,2.4484232769465485e10
-0.00236,0.585672682519817,0.002216533654903005,2732.6960908896817,38.06887486256054,-1.1424690766327929e7,908258.1059204668,-1.4160405447004864e10,2.649046983211384e10
-0.0023700001,0.5990983959917402,0.002203956679893207,2691.2982860177203,37.673049857746165,-1.1804391499962166e7,894646.4586216429,-8.160716869486363e9,2.610873141528767e10
-0.0023800002,0.6125419191247784,0.0021907882562420726,2658.783464655722,37.36776369347823,-1.1982257990781689e7,887484.4426008052,-6.075942519467232e9,2.5952677952294163e10
-0.00239,0.6256518574364089,0.002161358155697852,2614.153228229274,36.80291406622135,-1.214715144663753e7,886323.1830634282,1.3929336767616642e9,2.6008402868923862e10
-0.0024,0.6387589099057253,0.0021349224557065927,2572.463833002042,36.514653175357545,-1.2282659707399137e7,900985.4669899492,1.5066897512273748e10,2.795345295285892e10
-0.0024100002,0.6519011969466446,0.0021117881665539515,2523.54937517383,36.12069168567611,-1.233813814219834e7,894793.4232549476,2.304978703878573e10,2.8454207284113205e10
-0.00242,0.6648071220497106,0.002091469151212321,2479.000479228814,35.52127772830455,-1.2421916587263843e7,892609.0394077795,2.8167199749346836e10,2.868069164873847e10
-0.00243,0.6777369308457587,0.002074099655193445,2432.6590746207753,34.840805613072945,-1.2496985056703739e7,900351.0318027057,3.453135055925761e10,3.0468108086518734e10
-0.0024400002,0.690090106536538,0.002040205268131296,2384.257921659925,34.251450599982554,-1.2571825253341617e7,888729.8946472991,3.982397102655364e10,3.077565945105005e10
-0.00245,0.7026693709139478,0.002024994985911492,2332.6572409107434,33.850835980516464,-1.269080028158618e7,893188.6989466816,5.189452537360056e10,3.2357302449693233e10
-0.00246,0.714979336706468,0.001993736753578013,2281.4645076301945,32.97118263199362,-1.2780842607575797e7,877488.6471929164,5.771427786431803e10,3.162991931626155e10
-0.0024700002,0.7271424480467336,0.001971167268892314,2229.2465338331735,32.43772499804771,-1.2650502043355871e7,863477.7956048057,6.085303059098085e10,3.1230738904253387e10
-0.00248,0.7392087366036512,0.0019435609322747333,2179.6500115752233,32.01663296510668,-1.2525798425115133e7,835263.8770336704,6.2231731314108955e10,2.98749567921381e10
-0.00249,0.7514047190889653,0.0019192183996792934,2125.1628487984435,31.222768465832214,-1.241579089888413e7,817837.8582024605,6.475490035253065e10,2.8932812833624657e10
-0.0025000002,0.7633167840285843,0.0018961832137721125,2075.2915206614657,30.57151493086901,-1.2293340384345887e7,789099.7888264995,6.536152169257892e10,2.757265991940328e10
-0.00251,0.7750032055558443,0.0018716526788724653,2024.9299948472644,30.366942544796505,-1.2303086497015253e7,780974.6177838707,7.343185757932787e10,2.7377675778276676e10
-0.00252,0.7865874928838414,0.0018452661638729596,1974.2000516690118,29.776523119224766,-1.2255823073497046e7,755619.2033330678,7.465918444136131e10,2.6008545629238335e10
-0.0025300002,0.7979508737846468,0.0018235425493244451,1928.248472486624,29.29330788187908,-1.2143449221617e7,749260.9445782118,7.75765311414227e10,2.5995114645013397e10
-0.00254,0.8093589686342053,0.0018022455426356277,1873.562623766793,28.73641523119395,-1.1923720107894395e7,764637.2830107249,8.369451626610716e10,2.891767559167236e10
-0.00255,0.8204527455019041,0.0017755267773891038,1824.0434659443897,27.831061534057447,-1.1620891359188989e7,736601.3810178122,8.076043573322643e10,2.724174786014852e10
-0.0025600002,0.8313477728493684,0.0017496273017260145,1778.8388199906742,27.42765826979277,-1.1526550331263794e7,721430.2744642923,8.333857907531651e10,2.6176363180122948e10
-0.00257,0.8420922674168052,0.001733573729451724,1729.4800935282663,26.959316089415918,-1.1431427556386512e7,705171.492959043,8.89001006563963e10,2.4924071419609207e10
-0.00258,0.8528913255055334,0.00170543842838502,1680.3254621586523,26.600482589270218,-1.1330426244423756e7,710320.3949316534,9.498079915033775e10,2.610537690385549e10
-0.0025900002,0.8631220740581514,0.0016794821989258434,1629.2123980564668,25.95286776258851,-1.1173110080039956e7,682543.6314088743,9.36397530904522e10,2.4499560152326946e10
-0.0026,0.8735857043747481,0.001647131409038946,1581.8295511203607,25.525155594985918,-1.0970442048268685e7,678112.373052313,9.61716157089276e10,2.491617466283379e10
-0.00261,0.883579906694138,0.00161822433530352,1529.8548539311726,24.766086732920293,-1.051123284863208e7,642706.7177161485,9.037784162869455e10,2.2957114521924236e10
-0.0026200002,0.8934849025760854,0.001591420151329528,1481.4283156005856,24.079563766374772,-1.02333687597051e7,620652.2327774626,8.799259660752135e10,2.2282054400510586e10
-0.00263,0.9033568910037062,0.0015626566353559776,1429.8000704259844,23.46943861259165,-1.0065818739577623e7,603023.3733396634,8.962159027774078e10,2.147886195936703e10
-0.00264,0.9129095634619973,0.0015284503387136973,1376.7858540603956,22.762133798916835,-9.757455950419215e6,575699.9308694978,8.704653151957877e10,2.0036066859071487e10
-0.0026500002,0.922003746184552,0.0014917912634385148,1324.6846794667827,22.232683280838106,-9.432874390382532e6,552393.0002407767,8.623705799629507e10,1.882892936903602e10
-0.00266,0.9314123211947531,0.0014657271368541229,1278.3348769466213,21.70600280384644,-9.224936577714989e6,542694.1351176793,8.71069922689852e10,1.8433835102344563e10
-0.00267,0.9403563326129396,0.0014315851564242108,1229.2014316909842,20.946069353874716,-8.889356907700444e6,524215.82048743457,8.455046806221097e10,1.749280175423851e10
-0.0026800002,0.949294393124222,0.0014128980856138635,1185.2898481766063,20.32174866029974,-8.635456691485217e6,509368.41717221605,8.372350219093442e10,1.7122279959731756e10
-0.00269,0.9581632577373251,0.0013815585549402736,1141.3809374754792,19.574798251627588,-8.290087116288119e6,481313.73875092895,8.065859727506912e10,1.5502734649380333e10
-0.0027,0.9667809865637672,0.001355581631515108,1094.7133235228864,18.92425751691952,-7.945033585413692e6,456993.77595367574,7.79537347152013e10,1.4512048850150524e10
-0.0027100001,0.9748714292095628,0.0013358454579088157,1050.2790097086593,18.237815913586545,-7.655201466622922e6,425524.2715150092,7.426792059374123e10,1.2693848757962149e10
-0.00272,0.982852665799926,0.0013072529843649143,1010.7564047461898,17.60625204780681,-7.380800705788526e6,404286.4180850274,7.101820404263745e10,1.1723433130493315e10
-0.00273,0.9907485088602536,0.0012738802953981842,967.2097168855778,17.063237844629086,-7.060714996101662e6,393256.1485238363,6.98995591003552e10,1.1485339144465544e10
-0.0027400001,0.9985500199792628,0.00125343703521189,928.5984487184011,16.645879023509053,-6.84550195473298e6,381888.4944772895,6.906075762376543e10,1.12250565879993e10
-0.00275,1.0060329264252983,0.001230785158433715,889.9674903439201,16.125612099611317,-6.5751874994362965e6,372399.1992118303,6.7652421632400826e10,1.1015965386237566e10
-0.00276,1.0131217913132904,0.0012054950808308615,849.7336795181699,15.654742933025917,-6.277733916404421e6,354123.0269834303,6.412711116265299e10,1.0306509420641582e10
-0.0027700001,1.020133248213724,0.0011832481448300863,812.3889237444641,15.139597695943808,-5.947771830161044e6,336627.359729267,6.0139742777806114e10,9.666535662436605e9
-0.00278,1.0269965310806326,0.00114950234856984,778.3231915521267,14.568059159674293,-5.7405525066736275e6,320612.8736811693,5.852352699584273e10,9.000314129260895e9
-0.00279,1.0336772006304928,0.0011308451201815495,746.4066909057357,14.226626339110812,-5.483449214149493e6,315719.77741809253,5.680793806228488e10,9.069750388219599e9
-0.0028000001,1.0406985654539465,0.0010898476298644138,709.7136792868141,13.584610842411738,-5.171448475498412e6,296001.83335102507,5.307708984036131e10,8.23979576270447e9
-0.00281,1.0471340730004974,0.0010639445692388369,676.4041529377977,13.08054400653302,-4.909653822838698e6,282886.81100011204,5.055182010912568e10,7.843037464388805e9
-0.00282,1.053160196892931,0.0010336880928158649,642.966374968242,12.520774302785608,-4.589530005696759e6,256533.3389869149,4.580475732277818e10,6.499326061165645e9
-0.0028300001,1.0591199214754194,0.0010075444679186038,610.0723825977775,11.961620363428421,-4.286728151529341e6,239517.07422149886,4.222369747004086e10,5.90605885946687e9
-0.0028400002,1.0648050971705474,0.000988589303733328,579.5777384063575,11.434885249919757,-4.0136089548894456e6,227492.5818760183,3.942052243393413e10,5.608750975255209e9
-0.00285,1.0703015641330131,0.0009560885819181336,553.8669590938252,11.245261625294566,-3.901858577159228e6,227313.47964689063,3.954727426107641e10,5.741168480715142e9
-0.0028600001,1.075968034001654,0.0009261360544347109,525.6408420437747,10.818352219107766,-3.671199035602804e6,216501.5682573496,3.698831078359008e10,5.3288501709219055e9
-0.0028700002,1.0813523632295412,0.0009001452117945275,498.69391933446946,10.319513084091806,-3.4475406062605786e6,208083.4427817511,3.501310563444764e10,5.164579994791302e9
-0.00288,1.0865408348897012,0.000870105051928839,473.5492817600098,10.059612777456255,-3.2624889727431643e6,200738.6595076501,3.3513389835327732e10,4.955853800540039e9
-0.0028900001,1.0915018201521012,0.0008435350203791954,445.89657634184994,9.597788497588772,-3.034232517324041e6,188274.0124684171,3.093869329236774e10,4.660195076078632e9
-0.0029000002,1.09628376451199,0.000817588179466162,422.39428398505385,9.133869485282988,-2.814614365611136e6,171439.30758323567,2.7910806010200363e10,4.0541978925204883e9
-0.00291,1.101213410323219,0.000792718711475563,397.6286074723562,8.64277984259196,-2.6114224780165977e6,157440.8656439499,2.5383123232777687e10,3.541552728150828e9
-0.00292,1.1055135727163112,0.00077389713640673,373.69137482855035,8.29539946891786,-2.435532533247476e6,153033.178312582,2.410267376294167e10,3.620493780233764e9
-0.0029300002,1.1099765661989047,0.0007456052897500039,353.15242629826855,7.842568286106722,-2.261826665998735e6,139373.33449459923,2.190934697383472e10,3.1548405853678236e9
-0.00294,1.1142623989378837,0.0007249445110258853,333.5713271370783,7.593506518465418,-2.125281324918683e6,136603.99665187398,2.097590474987125e10,3.1476103760852466e9
-0.00295,1.1182280725044385,0.0007070342219908598,317.6516257123444,7.294493947703956,-1.9969998312150275e6,131223.14876692818,1.959329621848794e10,3.070343558712175e9
-0.0029600002,1.122226925468079,0.0007007151831292084,299.4925248121085,6.960207503315414,-1.8497339678934151e6,121556.0084621238,1.8110376388096836e10,2.709948383307689e9
-0.00297,1.1261252618559996,0.0006899659753598058,282.88631407678696,6.593590383261432,-1.7210555724147956e6,111059.06391818111,1.6574670375653439e10,2.3621291956563396e9
-0.00298,1.129657513523204,0.0006657040165628312,265.84312405888005,6.192704446981612,-1.591072785300248e6,100451.1182340978,1.4934056816987532e10,2.062260507008105e9
-0.0029900002,1.1331957713774128,0.0006488259628156108,251.95707982654739,5.906765307760406,-1.489479590618128e6,94509.8567347723,1.3898936489435362e10,1.8969360841332183e9
-0.003,1.1364151546724461,0.0006193772710369895,235.47412597719736,5.568039271190003,-1.356393259238723e6,88087.54962687979,1.243751789993543e10,1.7617323132720532e9
-0.00301,1.1397334703613395,0.0006019749654970459,222.83359247875492,5.400646098995239,-1.2675773762934646e6,86752.52345417967,1.1725742021196293e10,1.8413959443074586e9
-0.0030200002,1.1426879879018406,0.0005875913684254352,209.1724316338017,5.11626421868944,-1.164059969610406e6,79570.53676161433,1.0620543530973063e10,1.601068528570586e9
-0.00303,1.1455015474189,0.0005683410802112324,196.49557089154612,4.860663218683608,-1.063641390633346e6,77633.12314736105,9.676243798839186e9,1.661234335668042e9
-0.00304,1.1486692038347859,0.0005468940821847395,184.5102083584865,4.58657878100046,-969369.0419366334,69908.73740713437,8.570587320627936e9,1.4190402820918515e9
-0.0030500002,1.1512497262048693,0.0005363934213405057,173.41289910355587,4.313088864692924,-888188.6667957946,63277.5313488142,7.625257330126549e9,1.2001127650459528e9
-0.00306,1.1538083003582662,0.0005195613938197718,162.45585177893471,4.023831616536917,-794367.2649916789,56489.98612911876,6.593868753949696e9,1.0096055453277931e9
-0.00307,1.1562501498151456,0.0004992687553429433,153.17332339743356,3.7502444345502806,-728872.7015968475,50308.29484712432,5.845043830666238e9,8.401126647399869e8
-0.0030800002,1.158579853072821,0.0004903325636145709,145.0829116722243,3.6302201632500615,-687309.3941855707,48023.7948243252,5.56043560021607e9,7.943944827701331e8
-0.00309,1.1610220189069047,0.0004773952932863933,137.01079560366904,3.432987654210622,-619524.936678544,43313.413763621094,4.821762280183762e9,6.900535606034964e8
-0.0031,1.1632955980839668,0.00046232561231751985,129.15253821894095,3.29115907079574,-579175.5390476739,42015.9542561,4.5888021100007925e9,6.756201105048462e8
-0.0031100002,1.1653445822249562,0.00044301783047978534,121.7628133388476,3.1065334769085124,-524779.4763037749,37416.88709905827,4.028761182466954e9,5.588273201163182e8
-0.00312,1.167419822720132,0.00042493660753425766,113.8842636711864,2.9392836638977227,-473674.3126727236,34238.173627721466,3.5483095638124423e9,4.9892572621017337e8
-0.00313,1.1691666908689344,0.0004131734000316468,107.67877558341587,2.7561354844193375,-431793.10278386145,30766.282424315064,3.1201585795092077e9,4.2094655854136807e8
-0.0031400002,1.1710171661727615,0.00039682757879030343,100.20141064525049,2.5808553219108235,-390605.06200566463,28709.411805678665,2.8015255567331686e9,3.85925053347221e8
-0.00315,1.1728236868724076,0.0003870177557658262,95.5912171977828,2.4543036130088614,-355199.8824134243,26712.21250079681,2.535831669639078e9,3.538291561135291e8
-0.00316,1.1745180646647189,0.0003758382320621725,89.8426033810668,2.2989802266917305,-320371.8787346943,24576.165561131158,2.2358774126582103e9,3.2834800062699765e8
-0.0031700002,1.1760990074811954,0.0003695336350508152,85.18509359124948,2.164153908927336,-289111.83835621754,21866.542387298676,1.9442010319907517e9,2.7843069377701247e8
-0.00318,1.177662480548362,0.00035237607203821453,80.64745188205018,2.0697836599049877,-263365.8376171699,20787.12017228808,1.7513807123769164e9,2.5951010889296404e8
-0.00319,1.1791948193939221,0.00034098253826546755,75.15175254114163,1.8695998067944066,-225499.90375293602,17368.187488580017,1.3952954335704284e9,2.005902563155166e8
-0.0032000002,1.1808473661129464,0.00033489894284248614,71.34557683620214,1.8298340861143245,-209583.27360814073,17530.727536936007,1.3242700323570433e9,2.1140241068886638e8
-0.00321,1.1822037920715913,0.00032674470470012536,67.5782331044735,1.699238544572172,-186209.54312091376,15891.078692050052,1.1619204801976202e9,1.8952455465956736e8
-0.00322,1.1832695143948146,0.00032306524106208315,63.84211494798788,1.6509721205196528,-169289.77125294358,15209.731282006851,1.0534769461211784e9,1.8080144146280935e8
-0.0032300001,1.184417494256815,0.00031925781704116013,60.73795717120774,1.5391212390372075,-149357.23370559444,13409.261568231099,8.86894269874845e8,1.5067405760628197e8
-0.00324,1.185643013013553,0.0003155849476833083,58.14361553646357,1.472671431192011,-141367.7411332763,13022.452857402668,8.43725234863866e8,1.5493375790474236e8
-0.00325,1.1867909460506267,0.000312340793215966,55.460697744421985,1.3905511101754882,-129058.72454946121,11813.037646749322,7.473850140453209e8,1.313534853606537e8
-0.0032600001,1.1877281561251816,0.0003016505757161591,53.4208047038683,1.295524033347328,-113591.08661820152,10393.842944352979,6.297194393848219e8,1.0843410885426274e8
-0.00327,1.1888708509076256,0.0002927667645852164,50.69186684182365,1.2101741208407388,-99802.27069432064,8808.676104980666,5.16403119772909e8,8.21915653494715e7
-0.00328,1.1898637823750486,0.00028793524481780786,47.88696635572256,1.0892796479852735,-86416.74765897368,7642.603720463889,4.0903419725390995e8,6.914334753062814e7
-0.0032900001,1.1911030903379736,0.0002743383605723619,46.2463787765235,1.0582824995967586,-77970.67337879827,7444.46184713159,3.6549026617704254e8,6.963438855589856e7
-0.0033,1.1917965293849073,0.00027511630926819726,44.00375716713167,0.9791092136048838,-68152.81977946215,6754.197355823329,3.228832018808011e8,6.396600470495686e7
-0.00331,1.1928120773256636,0.0002698400385711971,42.39185901799958,0.9396575463373151,-61633.0657742995,6275.939419818444,2.733171214338073e8,5.6903728989177294e7
-0.0033200001,1.1935113400352282,0.0002586165275841792,41.481044031241545,0.9079445211941191,-57813.05782870688,6300.045861679414,2.6634125371814355e8,5.996230825487425e7
-0.00333,1.1944395102948422,0.00025326797293535343,39.998714832159735,0.8809331455289492,-52236.53871332855,6182.922275833263,2.4501610748306713e8,6.121240897701056e7
-0.00334,1.1950045981565538,0.00025568710124175965,38.6829416423103,0.8102886460292998,-43463.155863120606,5073.900016534697,1.8261055337524945e8,4.3913617497126274e7
-0.0033500001,1.1957687699971928,0.0002549624188105167,37.39955443786325,0.7517002069395634,-39642.57372812078,4358.505327959119,1.539523262842981e8,3.3862130853534505e7
-0.0033600002,1.1964110522579599,0.00025056828280814903,35.87477040440394,0.6818281414695652,-35867.128982639864,3612.9083203117802,1.2391375839396279e8,2.5110568403604493e7
-0.00337,1.196671031201051,0.00024772291797256463,35.34555512079042,0.6653846894554448,-32802.254045042486,3450.2358782692986,1.1438590291764972e8,2.3394457679399934e7
-0.0033800001,1.197299513688854,0.00024566500567109624,34.05084743443322,0.6239828610452349,-29802.349524964375,3101.6044302204828,9.692240968504474e7,2.1504528249721896e7
-0.0033900002,1.1978433978597354,0.0002490623485350429,32.79340428499251,0.5841405198770584,-25486.1089377563,2752.8681612161195,7.937230861651568e7,1.9780734829565078e7
-0.0034,1.1984125278666142,0.00023862349416241017,32.35988852682805,0.5690943841985187,-23358.618090377047,2416.521976144451,6.405791336057622e7,1.6646048973129347e7
-0.0034100001,1.199188797147676,0.00023675338015790253,31.84150428127042,0.542395342563934,-19753.97129780075,1966.1908037273313,4.708206015134114e7,1.004198505490764e7
-0.0034200002,1.1994785776107209,0.00023070666509421986,31.72953459258284,0.5219314372712157,-17499.577555640506,1872.0974808161748,3.782051675450374e7,9.649666407221831e6
-0.00343,1.2001956406652505,0.00023256661047868233,31.09477038489693,0.509457617713217,-16496.36168877978,1832.964433686526,3.681749880585781e7,9.516125601290114e6
-0.0034400001,1.2005795922345899,0.00022779289407000224,30.55739393061447,0.5043058287619288,-15979.535268692935,1576.3566949887932,2.775722317597944e7,6.6544509447097285e6
-0.0034500002,1.2009898362338907,0.00022334628660242278,29.901199307251453,0.4783620412611041,-13590.009840350318,1457.6963443985392,2.2169393952266008e7,6.585682415881812e6
-0.00346,1.201612238070666,0.00022189438997666247,29.574847422322005,0.45801735897801166,-12558.258179714318,1352.6403788008188,1.6334707730207162e7,5.5142112275332585e6
-0.00347,1.2018625977055186,0.00022404812637453014,28.876581968941558,0.4616437822774639,-11983.595381682859,1443.7242349691335,1.9000169683764763e7,5.880780260599859e6
-0.0034800002,1.2024440243150183,0.00022034021537670407,28.61877283436351,0.44365393135658787,-12857.785664589102,1419.8083225031385,2.2258714526639443e7,6.122860932146851e6
-0.00349,1.202557983128729,0.0002230442293051006,28.810734926984743,0.45522819240353085,-11374.737532046787,1616.119070786272,2.386857610710667e7,9.18540824131016e6
-0.0035,1.2028426880341228,0.0002209405073319884,28.747177070724263,0.46629181454159874,-11664.94716682878,1661.6343502748337,2.5092421817411963e7,9.481371187200885e6
-0.0035100002,1.2030824372926683,0.00021923527833498158,28.363426624890163,0.43651222157275965,-12325.077094141392,1617.6999081328968,2.5173775604705375e7,9.260347678308044e6
-0.00352,1.2037053331987217,0.00021453124011256293,28.381487590203793,0.43533426205473125,-10627.661346641424,1318.0503806207357,1.73418424965075e7,5.319911281238764e6
-0.00353,1.204283518552139,0.00021105024635107158,27.508484727412796,0.4137653295600483,-11015.655447452407,1265.6917830532411,1.6021043074967204e7,5.519389297857664e6
-0.0035400002,1.2048424822296646,0.00021469975102327208,27.226706274224654,0.40903998177747264,-10066.825734321095,1227.0440832392644,1.438737474332263e7,5.595525423135465e6
-0.00355,1.2049690773660118,0.00022109451050625475,27.213204787118876,0.40520567342859676,-9350.005583625722,1168.8160489074642,1.1533173836997092e7,5.002083556771629e6
-0.00356,1.205167910588766,0.00022165262960919057,27.255950729727935,0.41270538492604314,-9595.139280382997,1141.4987943727858,1.4262244246047812e7,3.8865195892711245e6
-0.0035700002,1.2056767386285356,0.00021392972397759526,26.97600733741581,0.4132176501646098,-8503.058419917765,1019.9052131661371,1.1884042127607953e7,3.472784724883612e6
-0.00358,1.2060007662717955,0.00021555241545134378,27.191577973997767,0.4039869037796597,-9111.501163493815,956.1065368328144,9.729672665829511e6,2.9212121020298195e6
-0.00359,1.2062965357136415,0.00021450445094784863,26.70519622820147,0.38534638969918245,-9158.722613167496,953.7542437858671,7.941523485860025e6,2.7316757536820443e6
-0.0036000002,1.2065569852208171,0.0002113103531717095,26.37148135963496,0.40430434070299676,-9052.349816231805,1015.3508504473133,9.690946442881504e6,3.32111674451277e6
-0.00361,1.2067841175429022,0.00021470325833416193,26.40210070332551,0.38902293258609055,-7692.92089076805,864.9236783419759,6.8272447226577485e6,2.4276239726521685e6
-0.00362,1.2069699760638746,0.00020586693246872284,25.88873416588707,0.3761502964924019,-5564.8940688600815,830.0427754913158,4.0095652202275107e6,2.201266033850773e6
-0.0036300002,1.2070615567214307,0.00020019680430450023,25.821871532731766,0.36797943961450913,-6558.876352312058,803.8000316414391,437074.1503135552,2.0920101121772663e6
-0.00364,1.2073149128803182,0.00021295317754930403,26.068233399594476,0.3779675473742645,-7634.4892496716375,947.7176800152713,3.2556985078305295e6,3.4821188456888995e6
-0.00365,1.2077479447048667,0.0002064164002280299,25.534281634475924,0.3702505004099843,-8520.73353321222,904.6191155912031,4.3507490357757965e6,2.7384222466733926e6
-0.0036600002,1.2081696978539556,0.00020637656969584847,25.73851408146759,0.38562915936770414,-8334.426900364499,858.7237531446733,6.080433466323214e6,2.322942662072167e6
-0.00367,1.2084039981534662,0.00021365016215728826,25.919190178730304,0.4002700903063816,-8812.519838934573,931.4391190337415,6.831667095450622e6,2.894295226767777e6
-0.00368,1.2089051173216154,0.00021017642921472278,25.293574976328696,0.3788098531302957,-6176.577635229851,889.3175376527722,5.983220427058813e6,2.4661137963844817e6
-0.0036900002,1.2092741733213281,0.0002123657486701091,25.37508916613157,0.3675688164593047,-6245.310446014449,810.9911975272576,5.10199754776702e6,2.0742347557588487e6
-0.0037,1.2094419973820634,0.00021225114635838518,25.56545354307698,0.35941137326197975,-6364.352699466512,758.1121128573717,2.9532443602594496e6,2.0293374343265246e6
-0.00371,1.2096138457640642,0.0002043443393817881,25.655984224206787,0.36361469302494187,-6370.755775907193,826.165314900725,4.151562667772481e6,2.1086707285135128e6
-0.0037200002,1.2100355377971233,0.00021074757478217122,25.54882402127793,0.374557275947142,-5696.438193419302,845.8015806600413,4.6678302882837765e6,2.2771874314510683e6
-0.00373,1.2103698799982998,0.00020313794076274455,24.334625599635604,0.3524921219697394,-5108.223742684944,724.537541036957,622713.9545134818,1.7888057022179463e6
-0.00374,1.2107312733940323,0.00020646401150438862,24.752668359997067,0.3484080216432697,-5464.375725982767,738.0378701308184,-424341.2488219032,1.826389357784186e6
-0.0037500001,1.210901655825459,0.000208671292957888,24.952725987202207,0.35834500013070897,-5943.666270138055,734.9107858025084,474650.56478181935,1.6829753148999845e6
-0.00376,1.2110820365389294,0.00020805415293525975,25.215864468321776,0.35464365897018035,-6063.2008171852185,766.216942107701,504822.0322346189,1.920835343022821e6
-0.00377,1.2114079551531014,0.00020586016187420445,24.727913828815723,0.35377396046517945,-5773.882385673351,743.1104821042148,2.0805582781447729e6,1.7097276217561369e6
-0.0037800001,1.211784537970711,0.0002076191097844515,24.836439127943628,0.35169912591021896,-5963.036244454943,847.9590423470063,3.7629177075789734e6,2.747065955123278e6
-0.00379,1.2120890441413998,0.0002023103271311883,25.119755237108308,0.3613846930517795,-6177.033769194692,767.0944880827714,1.370195839569294e6,2.029642386831088e6
-0.0038,1.2124998800647162,0.00020501246758301985,24.33804878708334,0.35355315560114825,-6886.931488565886,763.9520316895266,3.4753096410871116e6,1.9964593565552353e6
-0.0038100001,1.2124876908512991,0.00020486708011384065,24.23435711777802,0.3503543672445658,-5679.957174022887,767.4815675137073,2.4056638441296443e6,1.8997950674225108e6
-0.00382,1.2127042270868944,0.00021478569851032757,24.49388981804783,0.35890256203450965,-6048.6346733102155,813.2279279647862,4.121474620522503e6,2.0656268393288297e6
-0.00383,1.212820248325862,0.0002141169084282708,24.630454492786775,0.3554017262499983,-5903.262115078459,836.5565286143403,4.248065609399633e6,1.9864643276951802e6
-0.0038400001,1.2131377193168336,0.00020870405813851412,24.317028121960238,0.3541026721124669,-5029.348523829521,725.4080884989227,621192.0192308868,1.704630294586436e6
-0.00385,1.2132219346970763,0.00019570297149363192,23.981427149561394,0.352306574953677,-6510.122994920899,774.8400220411482,3.2747666330952244e6,1.9255162958330978e6
-0.00386,1.213337757137856,0.00020130034706318105,24.08680310631143,0.34397280166831656,-5551.719976326392,728.1341873911476,2.2624105985124637e6,1.7387278496398856e6
-0.0038700001,1.2138011754351141,0.00019826080134710525,23.899493035267316,0.33281453444489967,-6165.2778627678745,695.2871951786741,1.519675515028158e6,1.576730226288915e6
-0.00388,1.2138878139348552,0.00019491148886913813,23.748945498194807,0.32660431425723535,-5309.4207425342265,705.5322853727379,15160.566498513042,1.676010261384803e6
-0.00389,1.214185082420063,0.00020058850446372256,23.863134828802128,0.33193039288782406,-4700.288986993768,692.8076655325598,982987.6112828368,1.629141757252493e6
-0.0039000001,1.2142303445730405,0.00020225375078797392,24.147007088603193,0.3371943984351149,-5672.836601720849,797.6035312793454,3.169439372370249e6,2.4944747478267513e6
-0.00391,1.214675014049915,0.00019716424648385934,23.845042700736126,0.33340738429692224,-5173.565989651324,708.7641749921808,997338.8557774306,1.6268279790181573e6
-0.00392,1.2146623469846123,0.00020210244840301262,23.91763557131888,0.33541237133754104,-4985.468231751725,709.875029518415,46872.045703450196,1.7297141023775549e6
-0.00393,1.2150972238117563,0.00020106564380790835,23.692334191139345,0.33451995734579926,-5297.941383161895,723.4962965839674,1.0004502421638302e6,1.7241879070011133e6
-0.00394,1.2152930746550683,0.0001996350330992931,23.79286923798186,0.332760560023887,-4243.536956609623,711.1563074503474,116165.54875769948,1.7282922225330325e6
-0.0039500003,1.2157653108062416,0.00019553789855198002,23.11490413425234,0.32562914480136607,-4731.933724542652,671.7866977173478,98515.23358498073,1.554999969506269e6
-0.00396,1.2160621478209523,0.00019551655260950944,23.578213133559995,0.3411410362904691,-6058.743544622109,733.3890300066935,2.3362458850432485e6,1.9537393208900148e6
-0.00397,1.2160832900864447,0.00020269046972016242,23.247890509943602,0.32797364458130734,-3980.07590024767,615.1006163471491,-2.4101051717918846e6,1.4396677447456752e6
-0.00398,1.2164685699954654,0.00019974592169836166,23.533026766473903,0.34084574503729165,-4653.961814984599,670.0663640357529,-731874.5295283167,1.5473810020683014e6
-0.00399,1.2166088839486962,0.00019341341276475773,23.087681947377398,0.3316715412636777,-4244.112049246867,688.7126428052552,-253515.7703874439,1.6388381265121188e6
-0.004,1.2167352015677186,0.00019214905416893788,22.89620318820383,0.31693538609002303,-4012.624590784155,637.5130764802391,-927028.3978200345,1.4192275376253778e6
-0.0040100003,1.2168961016269608,0.0001928699730288661,23.182855519438863,0.32313026565785136,-3928.484378319277,692.8218276141313,2.4028315490652514e6,1.724276255176092e6
-0.00402,1.2172960337199223,0.0001907342017700486,22.990631272745464,0.3231007608808368,-4121.613999675508,697.6284981705383,2.6559260205455013e6,1.6682111746500193e6
-0.00403,1.2176474117683207,0.0001970507375098616,22.98027020632774,0.32963325016873773,-4382.527555179987,697.0368175151968,1.9990032026150092e6,2.0085767620659566e6
-0.00404,1.2178654023258857,0.00020437781604596157,23.514113789957012,0.3371142692479602,-5139.067914780626,768.0715756754056,2.226553084837391e6,2.0957860628342095e6
-0.00405,1.2180851016903396,0.0002002621038002851,22.95483795765366,0.3584525256568538,-5638.98038432622,769.6116810735367,5.562592231926252e6,2.0503476628028469e6
-0.00406,1.218320371758491,0.00020198077502951007,23.106866169930825,0.3367959433637148,-5550.069120507387,706.7484519890917,2.764921929704127e6,1.8344550779800164e6
-0.0040700003,1.218472249075229,0.00019984381802693523,23.056591092406077,0.32744039277905845,-5460.546471953358,708.6794305894783,2.1949641311541987e6,1.9860756965931058e6
-0.00408,1.2187883887194246,0.0001971984400791043,22.837010814387643,0.3257428183374388,-4151.404216413678,660.7888500032172,192589.77527508003,1.647848531967084e6
-0.00409,1.2188035837425304,0.00019440269419256846,22.664898231580914,0.3210887428617273,-4484.042882919415,667.1023585874493,2.1347565408517164e6,1.6743323843552885e6
-0.0041,1.2192705100127783,0.00020152279827883273,22.635469564810606,0.32459609506421155,-4703.880273478816,662.0884398981059,1.4436988564251007e6,1.6177658090910667e6
-0.00411,1.2195797782326343,0.00019854325396070942,23.02286077756106,0.32748698062756443,-5242.798167645646,682.3272422915646,1.3762496212986417e6,1.7763455952316397e6
-0.00412,1.2195054660048963,0.0001949794524449452,22.706083433125333,0.3285994384875512,-3874.0255613462054,644.0140774306971,1.7069322426553394e6,1.5277507221753732e6
-0.0041300002,1.2198329733034712,0.00018559109432783055,22.487126366244087,0.3166176000988017,-4140.284931883878,680.6312147924828,1.9428890201548114e6,1.721371900015955e6
-0.00414,1.2198448189504358,0.00019106127005425968,23.024623499045948,0.33146416282021723,-4212.5006463584195,650.591025741028,559537.1038290202,1.4628898946364329e6
-0.00415,1.2202295038618773,0.00020258127255948772,22.67716884271853,0.33477935616843607,-4035.58363799204,722.8449505484682,3.2752139513442703e6,1.895391388501209e6
-0.00416,1.2204918049558873,0.0001980896576593261,22.67694680996614,0.3267889096321438,-4881.290400731354,726.9709005503761,2.8972685127594694e6,2.112262831393652e6
-0.00417,1.2205680202109193,0.00019721301909249246,22.6355800808325,0.3296717682177943,-4303.333573789661,744.1918357188349,3.816553756778385e6,2.093611795930613e6
-0.00418,1.220919853800948,0.0002012684821368532,22.827761469828577,0.32206723454888464,-5395.021992144856,717.8555361101014,1.8524165035426198e6,1.901874287589195e6
-0.0041900002,1.2211625751895967,0.00019998796113064027,22.678528984673203,0.3280402977373899,-4835.797228263552,736.2174302311448,2.3112676315831644e6,2.202715678896773e6
-0.0042000003,1.221560120251301,0.00020586311162971492,22.844094606160898,0.32632524536416585,-5940.3861094904705,683.1341695187205,3.2588068602563185e6,1.7656286097331478e6
-0.00421,1.2216260895127729,0.0001973397064734021,22.326285899751365,0.3279689366476888,-5007.336568981818,624.3990391612184,1.3320304203991126e6,1.5936929971533285e6
-0.00422,1.2217822198329564,0.00019351121376520126,22.110515342084167,0.31876321508732075,-4025.683650500121,689.9713941416611,1.2638449940972487e6,1.8321323752097457e6
-0.00423,1.221829067021265,0.00020229156777442194,22.353845071993312,0.3335306542530422,-4426.067866100899,712.0994760604513,3.017331727560366e6,1.989694232757691e6
-0.00424,1.2220772971094154,0.00020106379728226896,21.79603559906962,0.31331036942400986,-4450.288855422512,646.689888898833,727574.781068365,1.745010092801671e6
-0.00425,1.2224807431979339,0.00019223696122900184,21.63278147588372,0.3062632669840077,-3960.219988411805,593.9755368272039,-478891.70695464086,1.4386548221943027e6
-0.0042600003,1.2229614720747137,0.0001989361554050178,21.52444951197095,0.31487892366400283,-4492.00281784846,640.0001789658,2.383379017333974e6,1.5842405897967143e6
-0.00427,1.2233238590223363,0.0001974010757618607,21.575601194301516,0.312066607595955,-3949.680770653311,641.5256808998826,2.2621193470847667e6,1.6201885347811533e6
-0.00428,1.223229801957022,0.00019030799516394256,21.81743489856569,0.3130084812996008,-3690.951817461031,653.0259306414621,1.4578510269682326e6,1.6386758609090636e6
-0.00429,1.2233691147656103,0.00018729683666207213,21.782832882211686,0.29529085090500024,-4410.788485791383,608.8501052586818,1.4615080258792713e6,1.4189508124571848e6
-0.0043,1.2238177383243096,0.00018091981626458805,21.529469835737885,0.30736667675042484,-4276.914183715555,615.0309733725926,1.1410890495848719e6,1.4617187248135156e6
-0.00431,1.2240941328844035,0.00018357017292464835,21.644728331266663,0.30948578503259233,-4118.242561045891,626.3162190397375,365608.22632053477,1.4478640511709398e6
-0.0043200003,1.224405650572211,0.00018556347649059966,22.1611032242133,0.30558269633383733,-3481.0469648939743,621.3867516994352,-962198.6023200064,1.435351299133378e6
-0.00433,1.2245027803471558,0.0001913094883422489,21.78146268720244,0.30461532437329053,-4091.66991062764,620.3063713356792,-55065.46943017628,1.4278714232250943e6
-0.00434,1.2246038522050533,0.0001899519976164149,22.02680928186408,0.3106585069922918,-5471.266919861443,706.5194727425286,3.0247828858609176e6,1.8866677676524315e6
-0.00435,1.224862997177692,0.00018953832444112913,22.06907354354931,0.32161302418826276,-4423.381722580471,678.2843373824852,3.508884940879299e6,1.6272120193871583e6
-0.00436,1.2250737265661327,0.00018906504401272018,21.897073945570714,0.30936154801828286,-4402.291584901378,659.955310305273,2.6018614339039973e6,1.6450102898889235e6
-0.00437,1.225448730077681,0.0001896185000895266,21.729229185255722,0.2972189467144628,-3455.718104494041,667.6511643776985,1.9400431053219414e6,1.622299841669206e6
-0.0043800003,1.2255249742270653,0.0001970102447088026,21.840296520199797,0.3132681252242337,-3896.303698379701,678.5317261461455,2.4441069937702334e6,1.8039668171648565e6
-0.00439,1.226105557581406,0.00018911108170479744,21.38829032409698,0.3077155051615458,-2927.967459677634,653.2739918428722,745955.000071132,1.7652720212047906e6
-0.0044,1.2258469057983996,0.00019759250557475718,21.51652183387235,0.32073099572396746,-3487.491217703743,657.6511588193983,1.9204803699295842e6,2.350439731312663e6
-0.00441,1.2260322894197542,0.00019778943611705653,21.762724161370965,0.3129594477133321,-4068.769693919069,664.6975144089964,2.951627526852352e6,2.046069428404862e6
-0.00442,1.2265670656589327,0.00019055206277879806,21.952825200299106,0.3237278376399544,-5202.802624201419,665.5109853027317,3.4952397772240825e6,1.602047545504702e6
-0.00443,1.226722439883633,0.00019023568383621028,21.774638175816214,0.30727528448788427,-5543.719994884975,738.0285006207677,4.771807963295081e6,2.2693377256104737e6
-0.0044400003,1.2269212926237094,0.00018707676399224379,21.464734001552014,0.3130404443374863,-4609.218065590985,649.0201209144576,2.279543206002721e6,1.7106775768972363e6
-0.00445,1.2271412267081534,0.000190259557236253,21.890854268185212,0.31962368515890693,-4796.627195551313,689.8320794871458,3.8187484411789365e6,1.8865042577382633e6
-0.00446,1.2274220494049677,0.00018344968980259972,21.2538684924705,0.30105545008759116,-4949.151753608653,650.75755926147,4.30091694620725e6,1.6698277552073393e6
-0.00447,1.2276279615630281,0.00018544976885844804,21.313286532833565,0.30393632309296803,-3769.9860051970604,622.7682652821753,2.3244984686736776e6,1.3723467832303972e6
-0.00448,1.2277201195042002,0.00018859712383246667,21.467937105633926,0.31162548374190674,-4273.550274769904,660.7863512248504,2.5536520979744424e6,1.50990567383217e6
-0.00449,1.2278061802370852,0.00019124444489794897,21.228514490877945,0.3027674967659135,-2927.078669682064,589.3946736187268,-205915.49150147333,1.2307559778609283e6
-0.0045000003,1.2279089385627069,0.0001869176443328205,21.03248019591998,0.2981042680374479,-3736.5372392316795,580.8956873311215,-349367.4471214322,1.3094757258345361e6
-0.00451,1.2281505772891061,0.00018941790319410313,21.025362794598045,0.29892153948255634,-4507.499101540568,594.0704089667698,686709.2027106058,1.282583364648913e6
-0.00452,1.2283684348867645,0.00019452293918785458,20.90314962496514,0.30580560840360416,-4003.272808387693,558.733538460901,764721.5040079813,1.310454031534427e6
-0.00453,1.2285164678146965,0.00018779871425570778,21.160372921792515,0.3014791384523256,-3591.8190721528135,570.757666686513,1.244853440822238e6,1.2274316445220541e6
-0.00454,1.228679372593554,0.00018609448467752415,21.012190793246038,0.31394938829338337,-4162.745132571279,641.467047188266,3.802374419839678e6,1.822428469968112e6
-0.00455,1.2289046136496047,0.00018106863572701882,20.53511065614007,0.2929205651608198,-4224.681653246329,595.8153977933157,957224.2501862063,1.3609283039082317e6
-0.0045600003,1.2290349381528065,0.0001853574667946162,20.374041200036817,0.2948427593161589,-3522.296790458768,561.1331654628068,956445.2656785564,1.3473559332955172e6
-0.00457,1.2293562920010865,0.00018303872643044716,20.737470137302488,0.30216379475609073,-4469.46378416641,573.6452718572853,395535.18777376594,1.2443825275361356e6
-0.00458,1.2296205880883924,0.00018431488287814408,20.80592767202812,0.2851011032506447,-4541.290269105309,591.278033838532,975845.8139338021,1.3991803337444158e6
-0.00459,1.2296532940697356,0.00018624202335889052,20.94464823753602,0.30078157075398754,-4599.440320682639,632.693626400966,2.8256269587363973e6,1.5490222423479976e6
-0.0046,1.22987707052088,0.0001917698947456574,21.37544352690762,0.2953402616807117,-4261.425483468302,601.6960856041719,722806.3827468744,1.4643098791434348e6
-0.00461,1.229966987929144,0.00018777510445935287,21.19511752166663,0.29273869611817727,-4743.3528586476805,580.5585503832646,176290.70978237447,1.3085123165081965e6
-0.0046200003,1.2302484209545603,0.00019003761314571746,20.76737429839902,0.29381375335461735,-3390.9657165411636,573.9623846011372,1.0141837152416523e6,1.3698521715333168e6
-0.00463,1.2304094426449643,0.00019169919940857378,20.716149444049428,0.30539618260630486,-4476.347167374807,706.7470376587365,3.9217959808057672e6,2.67332361334036e6
-0.00464,1.230851762297445,0.00019155407704074575,20.273914081807554,0.28396175470017065,-3398.2806852761173,580.3658407696535,1.1995406778657567e6,1.367420522252585e6
-0.00465,1.2311548301009725,0.00019386383809101584,20.37262839940684,0.29314999806778225,-3631.377883897329,564.3804455173524,-22508.493480477526,1.3963880256090632e6
-0.00466,1.2313838103435923,0.00018727800475353855,20.377326218724665,0.28559887848434506,-3150.188654481554,542.1814582139049,138908.9730468019,1.2059152131309214e6
-0.00467,1.2315152585002984,0.00019314234923843002,20.42408240046728,0.28652538321610227,-3790.6728225239463,533.3190748045623,-523174.46876635886,1.0503573485287519e6
-0.0046800002,1.2317270412838655,0.00019122174568862873,20.106963345221093,0.2794842214434616,-3816.820257553062,543.7117199020441,801625.6880291208,1.303375418755475e6
-0.00469,1.2319059352388868,0.00018467959098550469,20.27451537797665,0.2947117424299722,-4561.942574272228,663.9668274242956,4.1459157630881835e6,1.9253772415535566e6
-0.0047,1.2321200551189333,0.00018115817587351917,20.34722630920598,0.2822503670324914,-4526.474631558685,627.4701401099089,2.353268405968955e6,1.5842157121770005e6
-0.00471,1.232444914608518,0.00018771064156260033,20.305615915573718,0.29480669309581553,-4596.853779946738,607.6493093068652,3.2438198846203065e6,1.6041722539821384e6
-0.00472,1.232648087782552,0.00019024299421586876,20.036831440023043,0.2897399560663227,-4154.032811483066,598.7140821593217,2.0593045995475906e6,1.415921566489066e6
-0.00473,1.2329343819181842,0.00019268362702873265,19.871631191583297,0.2665354723925265,-3015.971629802194,487.3330592105702,-1.74978980041475e6,942603.9660387938
-0.0047400002,1.2331984365280146,0.00018732947662494922,20.127487159228558,0.27686337938609895,-2708.860038453133,546.8464252145959,419648.3563138577,1.2427696050583567e6
-0.0047500003,1.233401444762867,0.0001847099116112071,19.77692754885193,0.2847344790049461,-3124.097098484469,552.8179639592839,1.45507534333022e6,1.382041036900984e6
-0.00476,1.233435939083437,0.00017870288367879776,19.099847993286122,0.2885108732708505,-4065.510990572164,529.6221252694656,2.29446740840292e6,1.0686515412901707e6
-0.00477,1.2337146165218398,0.00017501100647307022,19.282666492848822,0.28504611503489086,-3523.433018662025,566.6830791541944,2.3066542258190303e6,1.2695969480177716e6
-0.00478,1.2339416331929545,0.0001778804067067623,19.33470978400261,0.2730209784620817,-2263.8590891201807,480.8483182979975,-382641.17094749684,989628.0627262057
-0.00479,1.2342175256890537,0.0001816854703634083,19.756542042468606,0.2866617711339019,-3126.1591513773033,557.3538852262242,1.181738874240627e6,1.2786141782990173e6
-0.0048,1.2344456235818564,0.00018653162461675885,19.99826572493721,0.2888908659604138,-3542.6989075137217,540.5103704151796,1.8381369312686808e6,1.2606473224391039e6
-0.0048100003,1.2346832926069333,0.00018895260299320706,20.06775389187571,0.2941826618005908,-3543.6844696494245,616.5237407247776,2.549359557808255e6,1.4311941940315224e6
-0.00482,1.234657720271335,0.0001802649858970914,20.211949668203555,0.29225077796927545,-3921.6148599177914,571.0214412290593,1.7652035774400672e6,1.262504289867227e6
-0.00483,1.2348025620382663,0.0001834027803682474,19.5979759340772,0.2830082178475249,-3324.4057059525094,506.28099241589103,1.349386979755228e6,1.051393323716429e6
-0.00484,1.2348807978988383,0.0001860329654349855,19.834708731744783,0.2828632713448702,-4121.5705382820815,527.9248947279314,-39368.46754008519,1.0542250020950276e6
-0.00485,1.235208960204698,0.0001761325673541569,19.576223016590554,0.2865882720907221,-4047.4544959956606,536.2276089276655,2.2299233143399665e6,1.1790316476464663e6
-0.00486,1.2352694369818282,0.0001752893622423236,19.66443475755909,0.2880029570820297,-3713.8750614434707,524.1766494615796,2.0317940579660304e6,1.2630108934600065e6
-0.0048700003,1.2355479811064343,0.00017534991442094103,19.883996945283688,0.28225025103905915,-3341.3894967526594,523.2647737748362,548040.2276226863,1.1669059401644755e6
-0.00488,1.2357965466454235,0.00017750935251731952,19.67437457462117,0.2912387341490915,-3469.572637228321,601.3507062086015,2.9087905745662763e6,1.616806943984081e6
-0.00489,1.2359119111377768,0.00017697649756974901,19.423792178743216,0.27588771911742593,-3047.038717469995,551.0856889822601,1.6197140243521424e6,1.2957018712141889e6
-0.0049,1.2363515350044096,0.00017543199707193823,19.71427250206498,0.2956962216908147,-3171.3468899290756,580.9288178356384,3.2904121954982807e6,1.4232365328765514e6
-0.00491,1.2364014017651832,0.00018453133781166158,19.539865338368383,0.2740590069600203,-3362.454049366461,490.74176831108656,637519.6988261489,1.0662950116139012e6
-0.00492,1.236537431658847,0.00018313596157763524,19.37854127698298,0.27973524174820547,-3599.197771167558,569.7250074865585,1.0280649180786825e6,1.5012107958942442e6
-0.0049300003,1.2368406493421837,0.0001824068835797267,19.421888327013068,0.271583638143186,-3100.082282910886,517.3473202758541,1.6016916660671632e6,1.1768718324379665e6
-0.00494,1.2371149485299575,0.00018140309801400025,19.38140429685582,0.2673377953328282,-2615.5352775377132,513.6636694638265,277234.4793895655,1.2348880489434619e6
-0.00495,1.2371524530275437,0.00017436705050554387,19.43530638331086,0.255233489202245,-3188.342213856958,494.9398661686049,-914940.4257013357,1.0496959301501724e6
-0.00496,1.2372278034309658,0.0001783993920274356,19.460932586178394,0.27570495730339745,-3825.2339723152304,537.308730837618,1.0930218175063413e6,1.2660654087764677e6
-0.00497,1.2375343270438204,0.00018075200149656744,19.46015412675019,0.2863848147122274,-3219.568399179008,560.9267377527472,1.7376817696248437e6,1.3073454462169698e6
-0.00498,1.2378094594136515,0.00018295713896879218,19.654893174255545,0.2915623814876416,-4098.687953355283,587.6503541920252,2.1917057172361477e6,1.523031338481406e6
-0.0049900003,1.2382172734544852,0.00018490608558807158,19.3851664630527,0.2733093152175809,-4052.1989134694377,571.4508988812497,321919.1815549764,1.5465849874745326e6
-0.005,1.2381651279526684,0.00017786910074921552,19.5738197156666,0.27224738017206324,-3148.171998007855,512.7515281847959,-99520.97851706282,1.1583430563816146e6


==> anc/Figure-2-4/d2_L510_rJ2.5.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.239013050679089,0.00016769697037193022,18.494035514430486,0.273495025534311,4073.477801862308,574.528390910063,2.9258804956232305e6,1.8901934016155784e6
0.00499,-1.2390419000969215,0.0001688637510196436,18.67536074276628,0.2728146614226502,2746.471159002057,522.9398414189498,1.8039592679239009e6,1.2413631369157704e6
0.0049799997,-1.2390850768074044,0.00016888825281956822,18.746136202880166,0.27495214764006326,2648.777636980237,489.9083806667093,770566.6081119833,992285.2090473624
0.0049699997,-1.2390727442877045,0.00016717190407552828,18.899845447546678,0.2696628554257688,2904.339534665901,498.32323215610387,877411.0481717912,1.2641743533752232e6
0.00496,-1.2388214491142113,0.00017354937489516805,18.979116361150798,0.2642177470248333,3335.039216715277,535.4374256845244,189263.11412204406,1.375873639417008e6
0.00495,-1.2388335282820633,0.0001743248381216289,19.492572494383506,0.2834630992207636,3679.840229898301,561.724244542059,1.1741524743678349e6,1.402272945018447e6
0.00494,-1.2386998131527116,0.00017825512573966759,19.1299465560663,0.2799147649410623,2902.4438085595075,527.6438214175353,1.5293084408916202e6,1.180333663979782e6
0.00493,-1.2385625617977138,0.00018047747173303907,19.362580114518575,0.2868250690856712,3153.7280909683477,587.172434265347,2.2329395174208162e6,1.724967443759348e6
0.0049199997,-1.2384941481753322,0.00018047160413920887,19.55909385376947,0.2828693587278129,2832.0712326140206,516.5180260540301,1.4473741691635223e6,1.257677555226438e6
0.0049099997,-1.2383348001211514,0.00017895231938196433,19.41006212991156,0.28268110156176346,2331.5688564618795,487.2725717408321,1.1956516231648647e6,1.1010607710119798e6
0.0049,-1.238251173490263,0.00017876793891412126,19.226128410935466,0.26008579474716526,2529.1035900612846,470.88683522290324,-1.5950428409009012e6,1.0556026556736364e6
0.00489,-1.2381126665162672,0.00017579348233571454,19.220748750394954,0.26334592963682046,2777.793400245596,523.0182823380234,-188210.71518855143,1.0718330150489057e6
0.00488,-1.2377744647733813,0.00017390703839301194,18.903968934492344,0.25539722183812763,1859.2860474380084,439.66506964913947,-1.3961320186209793e6,820509.2790555916
0.00487,-1.2377863952589268,0.00017441669679255347,19.175328592046657,0.2605114075496189,2697.9970890184795,444.6254921165027,-1.3482579821073166e6,837191.0180920837
0.0048599998,-1.2374522098821605,0.00017496723771729533,19.394773354349592,0.2715871378411626,2718.2396278533993,467.32707404148266,-822693.3361033272,970193.5390143889
0.0048499997,-1.237387221205721,0.0001801390173074607,19.237661744898503,0.26201491154298107,2552.7144351756974,500.3052899765114,487052.44597982394,1.0968145970847043e6
0.00484,-1.237211175333191,0.00017554187700092978,19.232898977018944,0.2645205932350742,2898.3406394229864,491.0787740590524,419536.0269814851,1.1004677073300183e6
0.00483,-1.2370736967797071,0.00017976551125813267,19.50441810138993,0.27330753389887646,2825.5656562344743,522.1604988338642,1.5856556616272968e6,1.1655085157326674e6
0.00482,-1.236869543468298,0.00017949745127039302,19.527176869861183,0.28682920358473446,3500.5820785197175,538.3812304311089,2.2703524774369365e6,1.2333463858526514e6
0.00481,-1.2369640183235924,0.00018196075216986814,19.403972441825356,0.27925472296716214,3690.506769354569,510.6013297214991,1.7434404501582056e6,1.0820478376534192e6
0.0047999998,-1.236707548753476,0.00018297527762213594,19.412091004751158,0.27731990798989964,3463.372912336784,563.9745295271343,2.0089756746656082e6,1.278481008609441e6
0.0047899997,-1.2365367532392857,0.00018113878945064666,19.50880761304102,0.27075244700013124,3283.601908515438,550.0305056118989,1.7522138115174922e6,1.1811145313989418e6
0.00478,-1.2362372150501728,0.00018074154535003403,19.69348293654714,0.2649449057644259,3099.687438478768,531.5452543886412,738385.8239378774,1.1674944489771684e6
0.00477,-1.2358394766072454,0.000177348333390776,19.84323376376499,0.2788294788409339,2883.972988147533,581.3460964501467,1.971648571374446e6,1.3919461336670297e6
0.00476,-1.2355415509586836,0.00017764860065513406,19.233737966275314,0.2636318533806534,2265.666463376724,511.88876317385086,584340.9924642348,1.0769946859237833e6
0.00475,-1.2353305803844987,0.00017537074670087151,19.372506925904105,0.2686043449710279,3538.5378210227104,564.940151146905,3.2805812878810423e6,1.3501313714981037e6
0.00474,-1.2352380927348645,0.00017875160740226596,19.33140119924271,0.2707380458486571,3037.460294485721,552.5781331441758,2.0058515321416142e6,1.6671094945547672e6
0.0047299997,-1.235018029218557,0.00018049149130288145,19.199129752165813,0.27593478972703117,3326.2014563359526,571.4113665923551,2.4134603946529347e6,1.5635128814403922e6
0.00472,-1.234680872500871,0.0001786983477810715,19.355634394945334,0.26884721215715934,3669.1177636449993,518.302444066546,-289189.5237353805,1.2048931812953544e6
0.00471,-1.2344616561215216,0.00017697186228372275,19.36096404626674,0.2672476694170075,2735.189362525235,490.70316163491015,147651.44870112702,1.0343813202768703e6
0.0047,-1.234591094047089,0.0001859290937811069,19.634126480292057,0.26642360122246067,2841.410878729275,486.55626720272556,-959942.7836834592,992065.5610804454
0.00469,-1.2342608786851164,0.00019006047059631193,19.973678633032385,0.2905317479596551,2772.8439767292616,545.0388045056608,556508.7149726668,1.2995308961658825e6
0.00468,-1.2339662108867666,0.00018845177186779482,19.924849254246663,0.2736838813684688,3541.600734865662,486.12422751984394,-399714.3598593616,945396.2241704033
0.0046699997,-1.233685395175235,0.00018779534048765867,19.882907133336523,0.2820495175558462,3273.4306685009005,509.38494596910533,711470.2565199091,993240.6640623836
0.00466,-1.233734120310379,0.00018845612049907357,19.753554379456247,0.2791701947222058,4322.006218705131,558.7479858478787,1.3037052927442843e6,1.2453916722571384e6
0.00465,-1.2336648866088975,0.00018407542470886103,19.5948854066025,0.26229775903970126,3634.9342773211697,493.18049149194064,-351652.2909291458,1.0544625469147738e6
0.00464,-1.2335096025065904,0.0001883356966472508,20.24700072311847,0.28659067457881426,3446.214551273089,601.7648498167806,1.2421254710323294e6,1.652118836624913e6
0.00463,-1.2333165940954869,0.00018622622260980448,20.01880496715046,0.27756577715624703,3337.187223802864,547.1632877844418,851666.5723195543,1.298195223689158e6
0.00462,-1.2330425795244087,0.00018589463590731393,20.10040430055344,0.2716942493240351,4052.0096313779104,527.30979724617,1.0418446509680861e6,1.1737547724312586e6
0.0046099997,-1.2327583665957143,0.00018583463687387467,19.922242298481017,0.28620459749404104,3856.750069924031,538.4401712367469,1.3063655888260659e6,1.1717571885629182e6
0.0046,-1.2324444556823722,0.00018393508305326802,20.066909955798696,0.28254095876556073,3676.9493506587382,548.0718567499345,2.3492793385217343e6,1.151012731463681e6
0.00459,-1.232399623527661,0.00018268269698051964,20.126073710479528,0.2721507256811424,2392.7786476935507,511.41998818423565,-885803.7128795701,1.0167986483789218e6
0.00458,-1.232189476398033,0.00018393634963940916,20.0509833165587,0.27603703754011233,2616.0179004359893,500.1051306837226,-1.2961247962246179e6,1.0625424579402532e6
0.00457,-1.231869972218606,0.00018267465634451017,20.092548800972768,0.282626642990677,3399.3589716661736,605.3110346813166,2.1510791019571023e6,1.355521001436809e6
0.00456,-1.2320286910486744,0.00017515687316282407,19.94818469291811,0.27809103772699284,4046.2570343872476,572.2215266790936,945961.1225706518,1.350286132352087e6
0.0045499997,-1.2317386062549394,0.0001751098794432033,19.658283128156018,0.26980278682947517,2973.90085900779,552.3904396332059,141907.36303739817,1.1151349543069713e6
0.00454,-1.2315671972343913,0.00017839908178405125,20.153081314842375,0.28403070042002865,4252.785446487334,549.0142032179306,1.1078997382931998e6,1.1545454412945537e6
0.00453,-1.2313397868962983,0.00017995599785223938,20.32555631355914,0.28768916859532956,3687.175776474693,554.2034676482522,-155156.4787911687,1.1259729958460585e6
0.00452,-1.230979784129673,0.00018105415922029124,20.46570707172623,0.28484613066772574,3422.921726470121,552.3108381508703,432887.005817784,1.1764679034623895e6
0.00451,-1.230996570466339,0.0001814471699040492,20.38260723177966,0.27297220888567664,2997.4917610080774,544.3685115130719,-676239.553199657,1.1612885090287754e6
0.0045,-1.2308937792782952,0.00018026012208303353,20.682163402379647,0.29221483104987395,4162.367667120569,583.8543794692459,106411.46596019348,1.435616897100252e6
0.0044899997,-1.2307462707813501,0.0001799356258566238,20.582827353541077,0.29452389975403365,3769.1203467118667,550.3182200867476,620013.1957775899,1.1733671573993901e6
0.00448,-1.2303281951391027,0.00018272218635613602,20.595321643754644,0.30286354815781485,4046.963337931853,585.7290984366653,977755.8591685116,1.3699987063270148e6
0.00447,-1.2300475442277612,0.0001842990758989968,20.462179010292342,0.29290696623727835,3335.5701895694974,537.1987893518166,-486821.0607698134,1.1967490377078038e6
0.00446,-1.2299926999989141,0.00018376526329580444,20.679142830219373,0.29321502378983355,3037.502913307854,540.5396273832669,144461.44658616284,1.1525825210158527e6
0.00445,-1.2296446945945032,0.00018925315217042146,20.758132507790503,0.2957893160855458,3787.2367651169575,543.6201552924243,-859490.5019813678,1.2755457198046765e6
0.00444,-1.229357590998498,0.00018579713869819792,20.774014998641764,0.2993473092979246,3595.740703904242,589.6093693726361,25865.50303066247,1.492022575763436e6
0.0044299997,-1.2292360576756174,0.00018766074248041087,20.977868121372357,0.3035123819495677,3979.658759403853,611.352764245154,898906.7677634583,1.3878664354706765e6
0.0044199997,-1.2290322700400274,0.0001891038205482315,21.184006381635324,0.31426829264979067,3085.097009996767,632.1716361108472,1.7057375851486856e6,1.5948133988788852e6
0.00441,-1.228613508231445,0.00018936124307289447,20.824447726456263,0.29934343614244036,4042.357745050711,582.1529260919377,285187.72933679004,1.3957173985699282e6
0.0044,-1.2284185210305973,0.00018601995127316635,20.844278870814065,0.2921579085707132,4120.193803350681,593.6505928932401,1.1624410484791002e6,1.3516980584897269e6
0.00439,-1.2281926446581148,0.00018432373755705183,21.082276341558593,0.2961315255774786,5179.744795400231,623.1947615773287,1.7178171801181398e6,1.4474685947344939e6
0.00438,-1.2279908236000787,0.0001837855840467617,20.774491330408974,0.29102990631532843,4686.629786849374,646.8574323262344,2.8930881394674e6,1.8900694170674647e6
0.0043699997,-1.227752104622149,0.00018550647810078126,21.275234907526443,0.307291622804891,5110.944936669672,648.5869486386131,2.9650513629402784e6,1.8214293138071417e6
0.0043599997,-1.2276240889936523,0.00018340167443427926,21.167529660804632,0.3029587517456605,4620.04063714184,646.2456694240434,3.3503101832717075e6,1.597602348587012e6
0.00435,-1.2274409595979687,0.0001860690762572023,21.309867657562567,0.3093465410260597,4867.445048798652,636.2992168515342,2.1620290149847977e6,1.447694413903449e6
0.00434,-1.227178663338558,0.00018487389546889473,21.336194723875796,0.29364695887258213,3951.8591020038784,582.6256795374449,1.2394738956532828e6,1.3380041967555129e6
0.00433,-1.2270666652836026,0.00018540887483738894,21.199510274869784,0.2976951856901013,4061.763063025676,560.4354221603285,980185.4954761574,1.3008295305309487e6
0.00432,-1.2267244017043852,0.00017731670093525987,20.979132812016505,0.3001211370198998,4191.3700650141955,625.4923343366335,3.87659150963695e6,1.705955615709201e6
0.0043099998,-1.226471624670061,0.00018490411105556573,21.358967144139452,0.28733904563653784,4756.568969286108,603.4238692950547,1.4079626449118988e6,1.3750680400419887e6
0.0042999997,-1.2262614035113777,0.00018542113042977593,21.0545160028231,0.29510211449155666,4116.3871815405855,623.0780662331053,2.0153987528374903e6,1.6358785035980023e6
0.00429,-1.2260661308385368,0.00018528730906124393,21.039933610728145,0.2974284726155083,3815.7555862029553,633.8296700642776,2.0823058187103244e6,1.5837193789397092e6
0.00428,-1.2259165119922792,0.00017900426130049038,21.274426894148842,0.3038634078003886,4553.953158469077,696.2859234437026,4.079197715633941e6,2.0210661755036283e6
0.00427,-1.2258253364052143,0.00019404795630175069,21.492946890364006,0.311569897966824,4484.661070070939,655.3481695231455,2.363937336196417e6,1.5176491367772827e6
0.00426,-1.2255249709478528,0.0001895971670551158,21.20207003380765,0.29882780190789365,3926.0869860804173,653.5295781624378,2.643292509043543e6,1.5587218558322554e6
0.0042499998,-1.225313547120108,0.00018926928441333554,21.620980392262933,0.3141776977773079,3832.5779908159557,625.668174434716,2.3748310179219097e6,1.4886806280417773e6
0.0042399997,-1.224883617405184,0.00018678958121334203,21.310812500679802,0.31527785798238916,3776.672278527813,605.3306613755115,1.9979274670106757e6,1.4837842496048855e6
0.00423,-1.2247458900779515,0.0001883117536265886,21.16806223456794,0.2981271783980911,2813.0090107737865,575.1546579706724,89675.25590277468,1.3943401930593601e6
0.00422,-1.2245456066706297,0.00018577613897221985,21.425524262804498,0.3043366687076646,3257.1492796910215,618.2020554175606,381152.7973596935,1.398216989843774e6
0.00421,-1.224525406893044,0.0001821384450466513,21.65821141676517,0.3098331572407609,3464.059408307587,625.1250101399557,-156659.25771397678,1.4810464891459383e6
0.0042,-1.224584203867011,0.00018531829264842051,21.66689838093257,0.3041742642946165,3517.9730840026755,624.5275934904921,513478.3153465981,1.4128107330414474e6
0.00419,-1.224336060735597,0.00018574927664559958,21.671445613801417,0.299805832508187,3573.1592824085633,630.3438902095921,-311179.51201106724,1.5927498507413173e6
0.0041799997,-1.224115739683581,0.00018655491926108686,21.970225965759592,0.30981930608845937,4003.490456094946,637.3565735180161,-193210.25046133727,1.5636959374716375e6
0.00417,-1.224066416744829,0.00018968869968743305,21.749501352145977,0.3095526603011254,3502.9503126700465,569.1654156067145,-1.1301638980783182e6,1.2055145718958655e6
0.00416,-1.2237097714485836,0.00018776932553601715,21.841965475819972,0.3105952058019423,3786.0889231076626,603.8984999782094,183279.4405131186,1.364584724799253e6
0.00415,-1.2235022847801387,0.000187390639378996,21.851529552175293,0.3105091999386717,4228.399873050755,613.1180009267017,996236.9264171902,1.6499675615815104e6
0.00414,-1.2232244328060524,0.0001928761364266437,21.47811634760775,0.2844212214529967,3274.6939175680773,590.7492780840253,-1.823811843256029e6,1.3089330503208626e6
0.00413,-1.223074488805438,0.00019065716902260952,21.55681353024818,0.29437221370045114,3701.4643197620635,593.1705321047677,-412218.2922679587,1.2039585277588132e6
0.0041199997,-1.222734980336211,0.00019184732309450493,21.601429943179937,0.2932673721464398,4310.083116089151,577.4003230036035,-820777.162465099,1.3343794739370202e6
0.00411,-1.2223956209199698,0.00018818464236999936,21.457178265894164,0.2999070647210927,4074.6986235927343,607.342511203843,1.2377010182815176e6,1.423167751189051e6
0.0041,-1.2221828588477868,0.0001861813594042065,21.626696455104586,0.29893444337477937,4994.717392662442,694.9518583250423,3.6207764658435374e6,2.1872506140501117e6
0.00409,-1.2219638640019155,0.00018589179051826458,21.688848867855597,0.3037420547172135,4774.184909552201,630.5263542414876,1.7763413231520916e6,1.5976424115787412e6
0.00408,-1.2214304573614456,0.00018260895459212278,21.958439979636214,0.3001415176493264,5264.98182775261,628.5380582214949,580134.8276938356,1.6390858200803392e6
0.00407,-1.22131389083413,0.00018536875714222917,22.05077084500069,0.2934803421010527,5354.398287239963,668.8814442550645,198813.1152451985,1.8444378933742326e6
0.0040599997,-1.2211955044856881,0.00018430390685362125,21.933742563699056,0.3050902658594205,4311.099140759857,702.5562429670467,1.5355351249699262e6,1.9271990902391265e6
0.00405,-1.221151261550101,0.0001872196935550873,22.310636021568317,0.30333879416504245,4492.828562402105,671.426440109423,1.0383860396048131e6,1.6473749844492835e6
0.00404,-1.2208493806449119,0.00018211287687813473,22.44721576120699,0.3098686894572986,5258.438895597947,766.8788595796813,3.987641647487595e6,2.359990591118451e6
0.00403,-1.2205601166704496,0.0001910045971163298,22.51469269675797,0.3142645502611196,4242.979159058079,692.5968447299762,1.6392734722505533e6,1.651498210371894e6
0.00402,-1.2204257133483691,0.0001935787321809681,22.298194158077074,0.31177754941626745,4609.802704641918,744.6242178128053,2.226221008916747e6,2.169497215950251e6
0.00401,-1.2201543549961502,0.0001891662296105336,22.55702850510478,0.3277930308249266,5241.338585953855,701.7316471757132,2.552383697431871e6,2.158824621234934e6
0.0039999997,-1.2199723874470614,0.00018958798285227774,22.297416888175118,0.3299182666224333,5082.6393290405,671.162819360056,2.881626959066546e6,1.769297491842916e6
0.00399,-1.219711767902894,0.0001936967160435792,22.462216959094363,0.32963950934357655,5533.682775705844,680.2490563125007,4.194369793497007e6,1.7154209558139083e6
0.00398,-1.219386092306807,0.00019766005322228595,22.63260068236096,0.31564580106415824,5079.415513939976,627.5252537793535,850601.6771113459,1.5058209659925723e6
0.00397,-1.2191720072654788,0.00019448550898873765,22.4669506328611,0.3038543831867336,4677.917391879713,592.818615892889,-1.4777694713856406e6,1.2804170182703568e6
0.00396,-1.2189441446628881,0.00019065951743605194,22.497256248611805,0.31337389728657367,4934.083326487477,650.3611183048528,1.345611711939646e6,1.52892053536968e6
0.00395,-1.2188349280786135,0.0001948233842738505,22.598890464220556,0.32364618537057677,4912.606474408088,713.4391550838737,2.4166029948255704e6,1.866556089114612e6
0.0039399997,-1.2186600430373704,0.00019575960137993554,22.339761212455127,0.32125773277520026,5408.696023756005,682.6126417702924,3.2980789471524362e6,1.9072752457074942e6
0.00393,-1.2185433752535781,0.00019706206961028723,22.28917623711678,0.2991747236619265,4397.893877413445,691.8084043528207,1.9042312670307092e6,1.5156112579182514e6
0.00392,-1.21825773623372,0.00019998230552123672,22.610934255295348,0.30037012436129523,5253.549775146175,707.1889740802826,3.6083478581531527e6,1.8957332466862914e6
0.00391,-1.217914049435301,0.0002006144118757733,22.53890215605827,0.29668321867963815,5029.3213515484995,653.8950935099544,1.147821050211648e6,1.503981616367327e6
0.0039,-1.2177142956177356,0.00019570743857219474,22.626317750658764,0.30736909710010757,4197.224247739994,651.8125377078051,649943.2446409005,1.6657251666165031e6
0.0038899998,-1.2173274039314355,0.00019790110842629746,22.83999810302226,0.3141713705437513,3873.983420964515,672.0759874355135,-10641.361202667636,1.7406982539622483e6
0.00388,-1.216975261134298,0.00020332318237627824,23.26854547356801,0.32768099421179364,4370.241631631941,735.0146782593534,2.720568808700144e6,1.945154507095403e6
0.00387,-1.2167415394146985,0.0002032393550823608,23.095691958562075,0.3274057190990883,4377.8918834299675,686.4595646203513,2.3798278399308953e6,1.7067097756646806e6
0.0038599998,-1.2165425032882426,0.00020221406425304357,23.186414778870002,0.3347915080438541,3574.128677926013,688.3626808726613,3.8946355810651593e6,1.6229872803565527e6
0.00385,-1.2166976530293003,0.0002041338714777774,23.152384743139738,0.33629040524134207,5212.671480792175,762.1939420449766,6.335147420827304e6,2.1784307377563277e6
0.00384,-1.2165913834368265,0.0002045142842952205,22.750125816636178,0.3201346532451695,3965.5735545078455,665.7997212352161,2.070096926663786e6,1.5440287151632048e6
0.0038299998,-1.2165532034479216,0.0002035036550455449,22.76210824214978,0.3247898454109342,3531.6954361046746,631.6751880464017,71081.65958949855,1.407858455762165e6
0.00382,-1.2162742744978419,0.00020396191312516964,23.17156740759962,0.32713679615815827,4353.4974304284,639.3233487774437,1.4894126711378652e6,1.4986755028912e6
0.00381,-1.2160855815817069,0.0002030025455061923,23.08387759360055,0.33329849814416873,5248.727491212407,648.1474000552439,986430.1916736589,1.404812423380427e6
0.0037999998,-1.215712949549898,0.00019878078680572657,23.601671379908282,0.3403733058834844,4915.116590601564,698.4403027422297,1.0198153207189183e6,1.6594311387000636e6
0.00379,-1.2155646502903927,0.00019875946339748064,23.307835024772228,0.3250243869702424,5342.447823252918,674.9645505730533,1.2287150493543916e6,1.5929602614163056e6
0.00378,-1.215292600739825,0.00020321024400143353,23.31645990776567,0.3424783521279793,5232.323968024045,674.7039899343592,2.713178818744784e6,1.6803641937506322e6
0.0037699998,-1.2150926949403595,0.00019627800561535606,23.641515536091607,0.33722213173058696,5582.967957940968,697.0757846273843,3.728125145023066e6,1.8438847351334984e6
0.00376,-1.214872389896571,0.00020295306958929076,23.84353224397609,0.34699337783466855,5587.655991874093,718.6340036380567,2.12128380658799e6,1.7648444361422292e6
0.00375,-1.2146098232544134,0.0002001868649463865,23.478577579295468,0.34125214715925867,6049.939654727745,719.522191146045,2.8492940042560175e6,1.8065203480708427e6
0.0037399998,-1.2144079325057817,0.000203044149837525,23.752959850854438,0.3322530810677342,5233.9583765642965,726.5658924367796,2.0601326482057038e6,1.8845008005418775e6
0.00373,-1.2139917126071678,0.0001994886929463191,24.158291627486996,0.3364508515501922,5782.416952486689,723.3962927631159,700849.5190759214,1.8220996521081221e6
0.00372,-1.2137873918703797,0.00020249463798122555,24.32974055550632,0.3550638225461455,5158.612405366359,723.0885259024241,1.337619533549033e6,1.9401996666567705e6
0.0037099998,-1.213561655825488,0.00020542804608836827,24.398958484973296,0.34379058019071335,5784.868835796996,796.7186927519962,2.4293823966514147e6,2.17004812874974e6
0.0037,-1.213356603657587,0.00020557588054274,24.734039840134926,0.34587202487823837,5840.774447651318,792.1972366891029,1.3421956245514257e6,2.0061726209638196e6
0.00369,-1.2132206800647944,0.00019922916396310968,24.33664395260192,0.34056175570641173,5805.811406634162,766.5008817409923,2.222878115300824e6,2.0737370316885605e6
0.0036799998,-1.212959827114208,0.00020128979444072786,24.231960882776434,0.34101725948642014,5226.764557815217,766.2123066214729,1.8654375799527706e6,1.9414963534029073e6
0.00367,-1.2127464710840743,0.00019809039352784315,24.187251576977275,0.33907507711125634,5240.982446366349,766.9552760982447,2.2690765120363897e6,2.3144858872525636e6
0.00366,-1.2126257819357227,0.00020202147824370536,24.43852240016374,0.35565175333340737,5736.1661158750085,829.7138707959967,5.288423334838544e6,2.5283350846955157e6
0.0036499999,-1.2123086607457978,0.0002013315710674985,24.385759894652125,0.3597603947206305,5855.682414951321,789.5332803564366,3.9100563543445724e6,2.114996994027012e6
0.0036399998,-1.2121359517930554,0.0002051647456074904,24.328712526374147,0.3481911507332133,6386.233908408951,776.8564525402977,2.96925866175368e6,2.0691152846020057e6
0.00363,-1.2118833530458877,0.00020258171051606007,24.36198431493122,0.3665910575965529,6762.130204931577,878.440396947685,8.222256221349445e6,2.843763434706843e6
0.0036199999,-1.2116023670003797,0.0002008735342522552,24.729372116190728,0.3567139218175052,6910.899986437689,836.1674339184219,8.342775444860984e6,2.2686504099517283e6
0.0036099998,-1.2113347420300702,0.00020051488241312813,24.390708689174946,0.34559727323125394,6192.344259142972,754.8736055455568,4.0998716296060486e6,1.954250176552781e6
0.0036,-1.2111070220316003,0.000200945706973292,24.403485732162547,0.343971322136246,5951.600210772803,723.6042532060247,2.2352355321674133e6,1.7844306426127765e6
0.0035899999,-1.2109352149290795,0.00019567557436804707,24.092197474186253,0.3503890051585676,6236.5641949439405,732.7804390683727,4.792667679223368e6,1.895721474605713e6
0.0035799998,-1.2106036244378127,0.0002019168107145428,24.21893701869848,0.34890627538297936,5716.4848499248255,737.6547659567667,3.031956954733039e6,1.8809120162172827e6
0.00357,-1.2103192501903712,0.00020502581742347608,24.872149336442053,0.3664323454759229,5486.311477704622,759.5972894435052,3.199819019172759e6,1.922040771513403e6
0.0035599999,-1.2100884985810672,0.0001978770298162498,24.68215479429398,0.3500988882040378,5965.993368786837,760.6835006157268,2.1766690617258605e6,1.840218104692962e6
0.0035499998,-1.209734964374719,0.00019797914670114704,25.088057087856626,0.3599447245524489,5842.788090102867,802.0665632002672,4.190976068030114e6,2.2010428507104814e6
0.00354,-1.2094582369992652,0.00020097044425583963,24.954643900581253,0.363193484110997,6487.313946796139,763.7796548579299,4.328543777656461e6,2.0147883508986942e6
0.0035299999,-1.2091345351884109,0.00020199088201816026,24.95021983753998,0.35488824788565393,5929.71437670997,732.4622727332846,2.298701720647956e6,1.7498406176718727e6
0.0035199998,-1.208923730806017,0.00020137690697088318,25.063803811037424,0.3576186739410161,6385.067137303104,781.3182654315982,3.446607697493481e6,1.8005825214233627e6
0.00351,-1.2085028889038762,0.0002027677197985454,25.336168079868518,0.3589374087877129,6233.806841924777,844.9777911868632,5.991137419277849e6,2.2188504033975815e6
0.0034999999,-1.2084087183525274,0.0002051914733117647,25.57391642444191,0.371716266249583,6043.72136268182,827.2239898238747,6.197089433996641e6,2.176219750262164e6
0.0034899998,-1.207982421588087,0.00020323036240040918,25.97713207748317,0.377001673863202,6067.499684962687,945.5928210638091,8.647158632623242e6,2.65185088390874e6
0.00348,-1.207651420251194,0.00020601513857191012,25.905015458872885,0.36279532790848285,5916.256402914439,896.9990059041622,5.502784024490724e6,2.717874305878005e6
0.0034699999,-1.2075725628418523,0.00020474208033146105,25.560210335641546,0.3610389837444942,5215.40565023551,828.0555297173569,4.900630856391363e6,2.290600760440599e6
0.0034599998,-1.207131156407929,0.0002000968948547915,25.67963747273732,0.3739476280322554,6686.8284964496515,832.3962394843829,5.071074134908017e6,2.3388672859667717e6
0.00345,-1.2068735998246092,0.00020210246994338177,25.542546135405086,0.3645347876849671,5677.936452523465,833.719802616007,3.5146751685547973e6,2.187639289369117e6
0.00344,-1.2067635318253018,0.00020478717997449378,25.365109003146816,0.36074293320021095,6778.998111357145,876.9939225275953,4.853091394561001e6,2.592500442387609e6
0.0034299998,-1.2065435877093096,0.00020364555008964004,25.209350304909087,0.36698161756836545,5762.89500316373,860.7594389760667,4.999431489038904e6,2.1367080974982814e6
0.00342,-1.2062715025170525,0.00020725753177789705,25.469957127142663,0.3740625782723547,6302.6552845913,837.9428165701198,4.9387674842318045e6,2.266657123732711e6
0.00341,-1.2060269958998542,0.00020220313318436434,25.377873700965026,0.36106373389806384,6286.253199075883,840.8757737141092,3.826777886859712e6,2.4175869663468045e6
0.0033999998,-1.2056816557661316,0.00020368600598388417,25.148003588964933,0.3631384790826942,4773.720977184888,785.3353933908355,2.187852383658896e6,2.043895564635975e6
0.00339,-1.2054410365571595,0.00020933918296841078,25.299784774384342,0.37032832191453496,5316.802404523845,764.1887702040572,3.91730529783411e6,1.6973153067921407e6
0.00338,-1.2050965640193545,0.0002093918044676126,25.40427123919012,0.3664767697290291,5541.647075913701,788.7246303009348,2.7545157236571996e6,1.70061097900317e6
0.0033699998,-1.2048222493230065,0.0002101543435045698,25.738642077882798,0.36623893928981766,5282.29241040811,799.8845753525833,1.8689997602102268e6,1.8931748213315217e6
0.00336,-1.204526116307393,0.0002200796784047752,26.232803537528664,0.3811503576175079,6652.390996721216,849.8940954910707,3.2187001549888183e6,2.1332723780257683e6
0.00335,-1.2042535282530764,0.00021825689799109533,26.18540967399529,0.3904946703967076,7314.299375370512,932.1380876064325,6.896300301733133e6,3.1375478297768636e6
0.0033399998,-1.2039489530170693,0.00021433699778553706,26.52461576798689,0.3981392528720007,6896.069238181712,953.4440143368859,6.9695998811213495e6,3.552028522547739e6
0.00333,-1.20377295277792,0.00021343916996963334,26.851176258857343,0.4015930154121131,6017.494408257494,923.967941960746,7.352387031709606e6,2.607930239654989e6
0.00332,-1.2035347088874453,0.00021447471073781548,26.892173418860967,0.3826204160812648,7003.298149635518,868.8235542712334,5.346291646214548e6,2.4416194507866334e6
0.0033099998,-1.2032083450600106,0.00021527855728076083,27.601035433427896,0.38977422819928303,6043.894975613462,846.5312532586535,576088.5826778393,2.1560698864049865e6
0.0033,-1.2028951057673753,0.000218280612666997,26.9775022721165,0.3819630169144286,5979.60240458542,984.6563442149159,3.660288832363169e6,3.504306942819888e6
0.00329,-1.20272253055284,0.00021484373277447542,26.762847394092553,0.38863508217659304,6880.5501505901875,953.7617408111939,4.654989933317173e6,2.9559216133022187e6
0.0032799998,-1.2025619966907197,0.00021364197230939268,26.831769588789236,0.3859097942643108,6290.65641475604,912.518799230967,4.307806058381495e6,2.4226640351401926e6
0.00327,-1.2023021088632044,0.00021089225278220512,26.527523391651677,0.38589371076261514,5930.466981145228,875.659678555375,6.125720188487731e6,2.143812313647257e6
0.00326,-1.2022105050797092,0.00020973173907287978,26.605359985120508,0.3810184677671153,7252.925945952255,867.9303129528076,3.5018999051946965e6,2.0774117367792032e6
0.0032499998,-1.201876324092639,0.00020578361809474207,26.33601932467878,0.3773535800812324,7437.479326731071,811.1110355067178,2.874567617720037e6,2.0040879014774747e6
0.00324,-1.2016304614464548,0.00021274406689464906,26.515128411417155,0.3840890067116278,7365.23925359612,806.7667286011326,4.454746934026414e6,1.9629757554532338e6
0.00323,-1.2013348667185824,0.00021042089775263494,26.511368994465325,0.38362803925777605,5562.3203424237945,813.8615941243341,3.032450316534307e6,1.992912891642652e6
0.0032199998,-1.201011201141865,0.00020553586086192533,26.308193539616745,0.382817240980683,5990.261206180363,828.4019700261473,4.822107490969465e6,2.167525136679893e6
0.00321,-1.2006965366013709,0.00020883745822359648,26.67258507289836,0.3919367811887606,4900.420901533597,894.4202049586889,6.665195849824646e6,2.48798776406092e6
0.0032,-1.2004905725711439,0.00021123649913806585,26.424841893132836,0.3834586715962343,5266.091041034191,858.3438405285355,4.227326334463834e6,2.5183391199057647e6
0.0031899998,-1.2003557138907455,0.00021267348041329845,26.55112545989322,0.3835575346678163,4657.941028168275,839.9303982827964,3.2616739315843433e6,2.8638493612647294e6
0.00318,-1.2001571533322866,0.0002170749311670922,26.979977930373398,0.38037890230638105,5824.983607298827,839.8614548185285,1.142787924409489e6,2.512915656762773e6
0.00317,-1.1999373815928474,0.00021964852352877843,27.173091752789247,0.39414575125569684,6475.615973331222,869.0718989277512,1.6573848878990465e6,2.3009368767293007e6
0.0031599998,-1.1995385663750782,0.0002110838753659153,26.938164962527356,0.38782718206807093,6566.826857342282,935.6538531096271,4.0394175961124133e6,2.6898247350678616e6
0.00315,-1.1992101717394592,0.00021468713250302862,27.534174518451113,0.38258106404633413,6184.859457586391,930.5789058451325,955707.7744854914,2.819861584893002e6
0.00314,-1.1990497147538473,0.00021620910333730576,27.752293421318743,0.40291214652417406,7008.562416625914,951.7471292869451,3.8005230737253856e6,2.736390601576123e6
0.0031299999,-1.1988598295212578,0.00021836507620440714,27.153757476228385,0.38982527937646627,6966.531426213837,915.5184476543711,5.442960726019787e6,2.4403982766102226e6
0.00312,-1.1985280906086913,0.0002217710327325835,27.55623986707186,0.3934988065627612,8017.971333685701,915.4802636469651,7.618635744379085e6,2.757780730806061e6
0.00311,-1.1982588174713884,0.00021638978562452503,27.356745799665788,0.39578128785157496,7007.51921690177,968.1888192003906,5.901581112002152e6,2.9163022248287518e6
0.0030999999,-1.1978183220003158,0.0002153148554334337,27.069346983410718,0.39057101315822623,7250.659595934843,960.287756881787,5.233310004925864e6,3.0413837572424505e6
0.0030899998,-1.1974717060960054,0.0002166161359702515,27.394853116559627,0.389413886801028,7836.564588216474,936.747056114012,4.410479817436704e6,2.5956812521400005e6
0.00308,-1.197292423364853,0.00021159443059069744,26.986186120553562,0.38992249396663753,7076.253244482722,844.0827765427008,3.6375586269715317e6,2.1369831441042116e6
0.0030699999,-1.197101319529714,0.00021313247979337454,26.792152205366396,0.3798879428266192,7269.0357159583355,809.2402635152935,633169.3298516079,1.8629637220306047e6
0.0030599998,-1.1969082795435575,0.00021178671152759435,26.913355336342033,0.3668326291897126,6486.544187333159,853.8510488249002,-901043.1725515872,2.348665952213852e6
0.00305,-1.1967037236000209,0.0002123040170783596,27.360392253591325,0.37662402423224584,7245.567889044332,899.4771561265131,3.145987823151254e6,2.412716813291548e6
0.0030399999,-1.1965125683273532,0.0002104425559912141,27.58796832121611,0.3845591145587187,6499.64767405406,901.5010559689736,3.06290828263182e6,2.214111805742598e6
0.0030299998,-1.1961882279502412,0.00020752663099915986,27.372475505457754,0.36169041957440073,5528.457527185135,834.7681106190734,-272413.27967452066,2.064385161410557e6
0.00302,-1.195972870453649,0.00020893823263748278,27.22793819971715,0.3663213266819609,5180.489577642517,839.942057460878,789380.3473132098,2.0952388063817897e6
0.0030099999,-1.1957512221231343,0.00021259528746363777,27.26509561564171,0.38873907496974786,4714.590025268994,812.1401372063349,-197536.16841395112,2.0141301174676751e6
0.0029999998,-1.1953671289069048,0.00021702219778609497,27.381418998922,0.3787996620729985,6450.601710555726,794.4639921911148,-1.1815189908639104e6,2.0572797465395576e6
0.00299,-1.1951761221966402,0.00022002203004039463,27.651214860404075,0.39078255712829746,5846.29407700269,863.1591527816703,949575.5285849508,2.1804813388772896e6
0.0029799999,-1.1947876854074222,0.00022424905769669336,27.52154034470424,0.3994631530063025,6973.645432630314,954.8056210005219,6.210854226704727e6,3.05343071110436e6
0.0029699998,-1.1945773989417774,0.00022021998835043368,27.5506430582282,0.39465898992108234,7027.068105946612,856.8006940931575,2.200994781922834e6,2.457265414148087e6
0.00296,-1.1942561830698262,0.00021769183744385387,27.99115815501971,0.39735550162497896,7362.158210650298,844.1176322458394,1.55323480037503e6,2.3565796800313005e6
0.0029499999,-1.1940113307431903,0.0002277573111127813,28.355106505802137,0.3918582353693586,6219.82999822358,913.0511645876259,816681.6901371058,2.7600221561915777e6
0.0029399998,-1.193880797282576,0.0002185255360478216,28.386706695770595,0.39486698032361356,6332.704674339531,843.7800763912129,886532.0684332437,2.154025369825174e6
0.00293,-1.1935830962043399,0.00022154185804869274,28.224390808956365,0.3914657529417263,6861.73284296648,863.9228685283057,-327783.2458029552,2.170074607883164e6
0.0029199999,-1.1934329345795693,0.00022617408953764641,28.26812594425793,0.3950543782884376,7191.840483471566,923.2630088664536,3.951816619836769e6,2.450148458795017e6
0.0029099998,-1.1930397354752456,0.0002208966033032328,28.283507893367894,0.39779954007411406,7894.922972248243,927.3363547715277,1.092910108117472e6,2.4020698126253216e6
0.0029,-1.192612619084194,0.00021835663824664616,28.420543104558835,0.39891860535068935,7109.308448914983,937.9612166535151,2.50062429598884e6,2.560018921156712e6
0.00289,-1.1922423771807997,0.00021973905314423493,28.790769817209856,0.4020533626868364,7410.119157998913,1026.3657481711869,4.313698075294856e6,3.3308532100547403e6
0.0028799998,-1.1919655411717072,0.00021651791820769112,28.934067010272727,0.3953809296537112,6677.183043870631,883.1518060351669,-1.2328485358585515e6,2.257956989941879e6
0.00287,-1.1917575665729006,0.00022288036633452885,28.994661692614244,0.40623727687055106,7073.668147812366,907.0339280681501,1.2521836352397918e6,2.25122658046637e6
0.00286,-1.1914085906149117,0.00022236119861393375,29.2869468331894,0.412308842800519,7953.924480024926,967.7796528605049,3.5075270806956296e6,2.8529878247067155e6
0.0028499998,-1.1910475625512496,0.0002215392169978404,29.341815922358634,0.41112778239998327,9256.622588733535,970.7368380849323,30919.052155995174,2.714394485024075e6
0.00284,-1.1907176873884593,0.00022473130724426607,29.19371590666957,0.4084854614302528,9235.958844419745,953.2374756686521,-261649.47382759352,2.5798835149291437e6
0.00283,-1.1904493786013666,0.00021903049059733323,29.01544770905716,0.4114069975085106,8517.658906100818,934.3028619073114,354776.3592568372,2.6508471844270253e6
0.0028199998,-1.1902536704041797,0.0002197843948990525,29.17649213388142,0.41628617292861253,7878.048468280309,916.4996613904123,133970.8195654475,2.4526094162812424e6
0.00281,-1.1898957129102723,0.00022407116136778467,29.7397960363607,0.4205093738639066,8533.534934015679,1017.8514087885641,2.6211090241980944e6,2.5686577816230915e6
0.0028,-1.1896482632588292,0.00022420323439020207,29.75756574689241,0.4294798093012307,8901.872581084202,1036.715045166367,3.7297879228195623e6,2.7234404278208176e6
0.0027899998,-1.1892503480423153,0.00022371920220171573,29.69811339872016,0.4233957321147856,6694.459647398653,980.4925393014987,607282.2195217209,2.6222279412022782e6
0.00278,-1.1889404205101342,0.00022731830488394712,30.42419427386984,0.436174911087413,7803.814166848164,1044.4460073414518,1.8980548419797989e6,2.9971871215657103e6
0.00277,-1.1887465925414806,0.00022640360577354224,30.688761492950707,0.4445962472212526,7979.347951611099,1038.6357574315002,2.465838822168676e6,3.0778013648320655e6
0.0027599998,-1.18839116913292,0.00022681386638925268,30.62192098566176,0.44213710933425626,8470.624978229087,1081.0969084459837,3.9908730982587007e6,3.320374529632052e6
0.00275,-1.1879534191186738,0.0002328316118214793,30.598800792276172,0.4449505384847868,9474.381047485056,1141.7032132855795,8.335976158386357e6,3.568154171852872e6
0.00274,-1.1876922565594628,0.00022990830298141025,31.059542063563164,0.4359312691740206,9992.713460012605,1131.0808150263651,5.523599143518851e6,3.386285651180396e6
0.0027299998,-1.1874797367982617,0.00022831264313369,30.88236791029415,0.4406644722900711,8324.959040414149,1058.1055005183273,6.336144215434929e6,2.8049614740804224e6
0.00272,-1.187317978916251,0.00022906289057220673,30.990509727645808,0.43654464176895613,9321.250296636517,1040.336589765835,4.534002260379615e6,2.782044073262353e6
0.00271,-1.1869169806362412,0.0002303606229689557,30.810078537098104,0.44824772693133963,7820.64175238786,1036.5923168769264,7.077820205088177e6,3.1710646369873555e6
0.0026999998,-1.186710284439396,0.00023198995573785173,31.447793293791275,0.4574100797382014,9299.212318427695,1068.7974903655406,4.118373567817199e6,3.1180319427033635e6
0.00269,-1.186315503953907,0.00023533617644832635,30.840062499821247,0.4383671137831474,7563.728261710282,1018.5491215881934,2.211379371879508e6,2.8782196956521324e6
0.00268,-1.185914543326516,0.00023330690646304676,31.020766807600562,0.44165236424110266,7242.36335543586,1045.0340473395597,1.8970403475104042e6,2.8284019743742323e6
0.0026699998,-1.1856509986415333,0.00022750761848074164,30.956520141116624,0.4361665737577303,7227.506610948809,1015.898417525807,711521.529680639,2.7942250718162064e6
0.00266,-1.1855043019100664,0.00023042520479609285,31.37305911546545,0.44049420256603683,8300.027272979461,1102.2257769776077,6.014581745082516e6,3.107151052838442e6
0.00265,-1.1851744393184362,0.00023589779917793856,31.84567559423267,0.4504486286690216,9044.187868724364,1166.7727819001684,8.646341126521105e6,3.338111495731977e6
0.0026399998,-1.1849199878199137,0.00022965911934002235,31.3906353999836,0.45081136658766735,7836.478263539003,1180.5741314363813,6.435860303500123e6,3.4047328169562877e6
0.00263,-1.184566613466307,0.00022995843139439487,31.31448438267802,0.4447384613765402,8809.535649406003,1167.8229694365252,5.984591348956321e6,3.4068553686424713e6
0.00262,-1.1842119629612968,0.00022392527321628812,31.312657619392397,0.4370503406656138,7855.250173007402,1117.153719495396,3.0208672801366216e6,3.2272646841924307e6
0.0026099999,-1.184001823875694,0.0002253103067709207,30.82404381096613,0.42024686572022224,7820.352120465966,1057.4281369963403,715905.5777981436,3.096762620497206e6
0.0026,-1.1836798929265544,0.00022881013271628967,30.291422960072573,0.40770057030091666,7896.534277943749,948.8460136195912,14625.163173972061,2.504162918502257e6
0.00259,-1.1833828952567464,0.00022266874740198864,30.624995478664047,0.40590660569204123,8021.292589787232,1000.8413000572809,-1.6595876656743528e6,2.595135188584651e6
0.0025799999,-1.1829823911294166,0.00022576577193860508,31.3946427535939,0.42960337115886915,6833.574532689925,1083.380630321631,-2.6090110640616324e6,3.017301982192717e6
0.0025699998,-1.1827394586255309,0.00023004421302024282,30.607306047465805,0.4270069826822739,7532.778503868828,1035.2247983529223,761174.580057329,2.758827546111898e6
0.00256,-1.1823192368679565,0.00023300942366470494,30.981854326299207,0.43433129987081187,9699.262740251273,1118.6887989171912,4.529736798347045e6,3.2924245572526744e6
0.0025499999,-1.181935498914473,0.0002312381811545572,31.65072544367731,0.4440126033738388,8142.144436675503,1108.890830078422,3.277345347706229e6,3.0723188877135864e6
0.0025399998,-1.1816304374243258,0.00022941973220341999,31.548239966518366,0.43591464443351935,9771.946228065564,1148.8415113040742,7.156025780366412e6,3.2248139979576743e6
0.00253,-1.1815275364379205,0.00023286290976891685,31.34474336700423,0.43049439277829216,8885.984472033748,1047.8818190672664,4.752593635097443e6,2.8986204376096483e6
0.0025199999,-1.181127085848045,0.00024229785299276923,32.00158914538897,0.43847969340428916,9549.970413981158,1136.7162552539203,5.580919069679048e6,3.392590325180495e6
0.0025099998,-1.180887459731541,0.00023973335967120946,32.11224477077492,0.4488487257542037,10545.193718343686,1148.7925147759786,8.853619949743927e6,3.550424864420427e6
0.0025,-1.1805318619015515,0.00023613747605349126,32.27532563737492,0.448599594489379,10349.119804663773,1222.6603501276911,7.515992640352165e6,4.062534136366845e6
0.0024899999,-1.1803475153702168,0.00023801462479906864,32.386904741603246,0.47101916233234753,11675.761730166234,1354.1169388982414,1.2166537097695421e7,5.081607707353478e6
0.0024799998,-1.180061366085538,0.00023781026415424758,32.046461668922944,0.47134660552649293,11357.095042754092,1194.3669038672283,1.0223133529706305e7,3.673162066654677e6
0.00247,-1.179795273554093,0.0002364797899647051,32.19238187240384,0.4654321188220424,11095.867619181101,1215.9968860041656,1.1168785635582227e7,4.276521650470959e6
0.0024599999,-1.1795316467169814,0.0002375981194500261,32.53467114854391,0.46572814824543957,10669.26928636668,1148.741542376481,7.334740754784865e6,3.2646815752115697e6
0.0024499998,-1.1791294288398446,0.00023606018740020377,32.71300442260373,0.45696884348537925,11466.631450118679,1130.027382619054,4.963701033892804e6,3.2655849899211065e6
0.00244,-1.178708615429992,0.00023230132321371588,32.65011439213123,0.4458765820082801,11239.240248640059,1095.5953345287073,3.7457598930381285e6,3.339575402709772e6
0.0024299999,-1.1784345592218939,0.00023346299082439774,32.83490151302254,0.45562176785714564,9658.039043956938,1090.1923304399816,573871.0665632712,3.0734751501018535e6
0.0024199998,-1.1782787518284363,0.00023688079063476832,33.01910270478626,0.4723327044579683,11035.582999068736,1127.7618434132148,4.462686500206459e6,3.1044463792411573e6
0.00241,-1.1779629936942684,0.00023540727335469083,33.50807586209193,0.4799274482972255,11209.011694686533,1168.5625664381535,6.6001533201289745e6,3.396760708774009e6
0.0023999999,-1.1777002992596275,0.00023277733581309143,33.02603053615432,0.4543124556306415,9983.640996867543,1124.9995110683667,5.021195068179762e6,3.2899495885634217e6
0.0023899998,-1.1773356460512585,0.00023260932710583734,32.59251054328883,0.46631547140873625,9873.0450203667,1283.9931733848528,8.59143155653104e6,3.7925758301305063e6
0.00238,-1.176891659423729,0.00023054512655007648,32.72181266474055,0.45923413131786056,10867.850150165144,1177.9336529599022,6.775201785850719e6,3.2109243318803087e6
0.00237,-1.1765437839215664,0.00023377531481814646,33.16301664565647,0.46520978841545907,10714.521937452246,1264.6777125926967,8.41381866900811e6,3.808490959528137e6
0.0023599998,-1.176447812399589,0.00023714417140571311,33.247553913041216,0.45982357790180506,11982.98215841582,1237.6118685490055,7.020491591982806e6,3.7881883053642106e6
0.00235,-1.176082592220879,0.00022729496348492087,33.55722238016543,0.47107569662454374,12223.130462748655,1223.161661292213,6.233062314129475e6,3.9860902856246387e6
0.00234,-1.175913338318465,0.0002240042044599463,33.339234413163666,0.4525757631117243,12313.684216443864,1165.9994122267206,1.8673266262275975e6,3.330750708081368e6
0.0023299998,-1.1757339579811017,0.0002311776846985371,32.92076099957181,0.44933480136164594,11093.443917217319,1148.168363418245,4.328933429203762e6,3.27160603977845e6
0.00232,-1.1754215096174017,0.00023221237128533907,33.63768185762513,0.46437146971279675,10754.464754039473,1186.1672570065198,695353.7680815735,3.4765447429527617e6
0.00231,-1.1749974389950424,0.00023578020247107687,33.68553805120285,0.49714419296130213,11729.497090363458,1297.1037486518937,8.486967803615112e6,3.9771653744057734e6
0.0022999998,-1.174690140296561,0.00024136786000874383,33.83464844759164,0.4826118777820641,11772.904423942226,1251.8041335423989,5.557648273902947e6,3.8327036714618932e6
0.00229,-1.174291672037158,0.00023868583626907128,33.9895900884204,0.48714241050227786,11466.047326266376,1278.3857542313563,5.112153178486592e6,3.778789433394595e6
0.00228,-1.173953693536348,0.00023992216492730274,34.053650064346954,0.47423586689957864,11334.147799318678,1236.0385532825283,5.172423128494798e6,3.556410816275625e6
0.0022699998,-1.1734273588274098,0.00024355987777617552,34.369153674189185,0.4877530325094882,11502.749201027522,1307.4564931876812,7.230492323052209e6,4.406420753028707e6
0.00226,-1.1730537457205912,0.00023972071177407259,34.10937972124819,0.5036108320629092,11453.404842573747,1423.2912711787224,1.1845992735981055e7,5.806095310286243e6
0.00225,-1.172729524438115,0.00023995792644287972,34.042275225468124,0.4827940054707542,10401.439795156248,1327.7791244676953,9.036006636446157e6,4.467266437703171e6
0.0022399998,-1.172339526847716,0.0002424172318804576,34.765477124074536,0.508830069595247,10818.937043932736,1433.7948687300718,1.1428275591594668e7,5.483345331612279e6
0.00223,-1.1722111710815821,0.00024357869709104642,35.08635437381037,0.5077947144578746,11558.016766907109,1562.9945951804705,1.1709610005639562e7,6.89863057165085e6
0.00222,-1.1718166955079468,0.00023986846004076564,35.42856032375463,0.5058979692748082,11844.460546660095,1403.4064859285509,7.190289582452422e6,4.69173052279693e6
0.0022099998,-1.171375598752968,0.00024845367480855185,35.683179925676164,0.5015534830668001,11590.612180411805,1417.9509433132039,1.0846150143944219e7,5.122089788408323e6
0.0022,-1.1709261451670028,0.0002468892090255908,35.42407098925417,0.4880408571615036,10714.915000276567,1381.4825821392715,1.0141696340847082e7,4.239553956116904e6
0.00219,-1.1707103716610368,0.0002498864858486497,35.64943275100602,0.5078723113479997,12364.817568760864,1450.2305344655797,1.4696752283869054e7,5.1334168962143585e6
0.0021799998,-1.1702526531922857,0.000244362901083779,35.16564506338916,0.5070929444659958,13467.01137132428,1377.095745465275,1.6479129042220507e7,4.574524546296036e6
0.00217,-1.1700760794991627,0.0002513446123725759,35.78345399495832,0.5012489349351942,12820.740012774193,1374.44395489892,1.2770037000049625e7,4.271541068130284e6
0.00216,-1.1698443138151566,0.00025106861823751285,36.220189847658254,0.502790774147966,14227.994703219514,1320.2268439838156,8.244331583898315e6,3.949520730068316e6
0.0021499998,-1.1692987609257441,0.00024824740649485345,36.72897440334313,0.5219983559687833,15296.241372615417,1358.6647867415752,1.0653587598360142e7,4.0746752502904646e6
0.00214,-1.168700744664139,0.0002478532886488715,36.83993031620122,0.5320635049900169,16248.260199018025,1459.3418037834967,1.074159907147575e7,5.137710865133474e6
0.00213,-1.168586124807265,0.00024822466242616873,36.9237113003747,0.544489221193186,15520.2718217008,1567.9280346881962,1.4900017423351368e7,5.851805086187232e6
0.0021199998,-1.1681247561167198,0.00024830538246821215,36.517631337530666,0.5377872829753344,15351.68599771109,1547.584105818336,1.5077993005604213e7,6.228822823540709e6
0.00211,-1.167784588948811,0.0002496530857867703,36.61377668869647,0.5539672942432939,15514.586133424707,1643.6814748610518,1.4188765993526246e7,8.047226020758565e6
0.0021,-1.1673823371591479,0.0002565147706856658,36.423854970892734,0.5368367765445208,15020.732243335213,1447.7024779336955,1.21387043729162e7,5.430945775544981e6
0.0020899998,-1.1670313653035773,0.00025431773210017876,36.17443328722376,0.5220050496178805,15041.042261752362,1423.108549709378,1.2193639795570161e7,4.468582599960608e6
0.00208,-1.1668809680949979,0.0002554426230896118,36.379051403338536,0.5294901855053245,14075.501935632501,1449.3353235840252,9.241664027849391e6,4.672117194061761e6
0.00207,-1.166494321076944,0.0002519470064002054,36.50949463761749,0.5297332819677001,15458.663158522178,1596.273365456236,1.4756012752405414e7,6.336518723603063e6
0.0020599999,-1.1661491688889767,0.00025641680342252944,36.93559753710726,0.5425317469219869,15537.406341791611,1579.5483960332613,8.26624232841418e6,6.571768857266293e6
0.00205,-1.165776595539417,0.0002534750076980939,36.402206233187805,0.5563935980502704,15544.115991693463,1810.5273026074879,2.1483884879303023e7,9.083086838086484e6
0.00204,-1.1653854683176652,0.000253994405112861,36.88859289443595,0.5492567822643183,15898.356067239965,1793.3220341390265,2.1983059046872765e7,7.987983305392608e6
0.0020299999,-1.165175434493194,0.0002577780776114641,37.610211974291396,0.5509169228168074,16036.959697237011,1735.1739638856352,2.006220326229475e7,6.3674920018954715e6
0.0020199998,-1.164800910055184,0.0002566817903077886,37.53739645669354,0.5659686559594505,16003.162348081887,1716.9385309801978,1.9256403101865165e7,6.658461764201257e6
0.00201,-1.1642779664796163,0.0002594681708554486,38.04663090314401,0.584392987554375,16341.693787964603,1714.4433299427499,2.1060648036450632e7,6.378113007779578e6
0.0019999999,-1.163968293221406,0.00025504137638077725,38.31814979862311,0.5643199018021658,17009.134236875434,1655.8411505113672,1.6032838594803378e7,6.447628346697518e6
0.0019899998,-1.1636548405576865,0.00025364682819927663,37.82369468588722,0.5612041358413572,16797.937469668028,1621.939336737007,1.5842283336267376e7,5.944182926433591e6
0.00198,-1.16351932057373,0.0002586378533132811,38.61272117094022,0.5766515397736908,16420.611972829145,1766.123784824438,2.1691934019428626e7,6.9069532760625e6
0.0019699999,-1.16299002125169,0.00025813209286670744,38.24586253387757,0.5769354182483505,16158.452584048398,1746.295577899192,1.8388797963486586e7,5.756521885650678e6
0.0019599998,-1.1626739402305653,0.00026344346978295953,38.18540913480207,0.5513273305247666,14422.853173064104,1656.2730658649618,1.5691644907982206e7,6.037389673320915e6
0.00195,-1.1623125447553386,0.000263158554556155,38.5776334603572,0.5592343629751516,14965.897027312718,1710.5061328197314,1.5442613621483022e7,6.739406717538105e6
0.0019399999,-1.161924494092228,0.00025805997570977273,38.77243656055016,0.5706191867378314,16173.743194731629,1643.3732206329585,1.5497497280788364e7,6.086128647732325e6
0.0019299999,-1.1615299236205798,0.0002576075621874685,38.95544696874988,0.5729647510062456,16876.86662663798,1656.1362880830861,1.7216872963361558e7,6.11032932696638e6
0.00192,-1.1611695908410749,0.0002597798561230765,39.16187876775457,0.5999615214911704,16233.122718617136,1658.007282058559,2.0094801809623398e7,5.85159712690354e6
0.0019099999,-1.1608647515384345,0.000261987668144696,39.288627722884954,0.5617410737732473,18199.55435144382,1660.7858355096396,2.014798399231061e7,5.5275556337303445e6
0.0018999999,-1.1604875444906353,0.00025790638391970475,39.15271601185092,0.5620252801515029,17917.002619078296,1754.3453063825016,2.4210453798026923e7,6.364751789074181e6
0.0018899998,-1.160011052053572,0.00026281168520119255,39.47444971673246,0.5874142013123913,17342.965586237115,1863.6807815153222,2.992401115510291e7,6.67782343086508e6
0.0018799999,-1.1595225438337025,0.000263989338430382,39.47720799414291,0.5909037668226852,18080.24279040354,1803.2518492241122,2.3041615330285512e7,6.53541655891942e6
0.0018699999,-1.15912091092452,0.00026514375308989,39.643700838560456,0.5762067595126972,16753.799365347273,1769.5193107314326,2.255371585475678e7,6.827168370209278e6
0.0018599998,-1.158710167770078,0.00026160256577022385,39.17322136660111,0.5820570505448422,16964.010575117714,1720.8804495274628,2.374265113904403e7,5.7939839818948405e6
0.0018499999,-1.158342340191778,0.0002628251324378228,39.53826047289095,0.5969559465743725,16408.271955676126,1686.5835748097602,2.305633916328794e7,5.688932459789948e6
0.0018399999,-1.1579633318953402,0.0002604801652605754,40.04795682364904,0.5911104455482996,16933.231730887837,1659.2326303302746,2.425333855382961e7,5.436337261070131e6
0.0018299998,-1.1575527093154496,0.00026793927849199875,40.44208654364569,0.5982666067555813,16685.396331830387,1675.2360415857581,1.8948932734699454e7,4.9228192500076555e6
0.0018199999,-1.1570815246056638,0.0002627827031486984,40.024749716775304,0.6048740596797778,18509.01949361344,1716.6162954670149,2.1812998738368265e7,5.5742411034161e6
0.0018099999,-1.1567444427170561,0.0002602555288806969,40.484290587733724,0.6283294112113448,18514.675599948063,1668.4638836378426,2.1757715487321034e7,5.479696714436306e6
0.0017999999,-1.1563942633596296,0.00026001050930658115,40.176484508720264,0.5886725039044591,16685.73641077987,1634.0739182173913,1.687386519701299e7,5.798976362166805e6
0.0017899999,-1.1558141021278312,0.0002648809641004745,40.33913580822754,0.5987932706833556,16532.076165430095,1619.7366393293892,1.554841043051291e7,5.106792742825582e6
0.0017799999,-1.155295786871639,0.00027016629895915893,41.02416853792967,0.6087637434649429,16629.600216705207,1663.9229738262036,1.0315451863929229e7,5.696587824861491e6
0.0017699999,-1.154897337000017,0.0002685627023536697,41.15741761738818,0.6058199203278256,17310.104940294284,1828.5676869198664,2.2327186697734896e7,7.209668160673275e6
0.0017599999,-1.1544761723788102,0.00026483246693328696,41.131497114047505,0.5998725435115817,17060.38262161347,1766.8949113999713,1.701434484246651e7,5.906822653171898e6
0.0017499999,-1.154179865432585,0.00026730798862940604,41.39812774596956,0.6121750941622501,19809.61000165267,1858.4491420780946,2.348079293273499e7,6.699538869909134e6
0.0017399999,-1.1537680407745583,0.0002712503109498959,41.72482403162319,0.6152416841497326,19788.841862609373,1922.4282767045815,2.6120739922809176e7,7.6701607400106145e6
0.0017299999,-1.153406859508173,0.0002708944823192912,41.44110319658788,0.6005988110825161,15497.364652233651,1909.5754322298524,2.03197334946048e7,7.5201224055109555e6
0.00172,-1.1528030843199701,0.0002619228037728009,41.645476725304206,0.5968869330038349,16034.061838665439,1938.3059798230734,1.5943218298668088e7,8.161183160481592e6
0.0017099999,-1.1521287789738375,0.0002649446302264339,41.90876957540079,0.5876763762647212,16874.477154859822,1912.8986276134412,1.3753512258260295e7,8.002733290948885e6
0.0016999999,-1.151700820211738,0.0002631476685162123,41.64058075228852,0.5827427458404251,17013.4763276844,1825.1227158869626,1.655539430474437e7,6.736083873335544e6
0.00169,-1.1512757204112798,0.0002601709804555241,42.22430983690343,0.6063646113963932,19048.832110732103,1901.6576797464343,1.786585655479747e7,6.976220104174034e6
0.0016799999,-1.1509863529623172,0.00026333922295290377,42.301084846246944,0.619436691776054,18837.34561439848,1918.2399556624473,1.7146373024929013e7,6.69449421990131e6
0.0016699999,-1.1506047627816327,0.0002627623447882845,42.01149901949129,0.6171644501763325,19321.6783072657,1902.9004973819253,2.0475347890111953e7,7.077052777222676e6
0.00166,-1.1501240711958003,0.0002615382103357855,42.38574786483077,0.6125804170847325,17346.835181683233,1931.919195386665,1.6826618945252057e7,6.764419057915339e6
0.0016499999,-1.1498202299945421,0.00026255912593032876,43.06739309197577,0.643159698459935,16598.41017033929,1966.1495965006307,2.16236335797168e7,7.078367129590566e6
0.0016399999,-1.149384696212647,0.0002645716130234625,43.21095595276984,0.6433934574676019,17127.49002507376,1760.024364348707,1.107862953771286e7,5.411167578928356e6
0.0016299998,-1.1490173331023528,0.00025953760653240867,43.278949958247466,0.6463686610043385,18434.81577302917,1845.5936151002354,1.4726400103012323e7,5.183390667754847e6
0.0016199999,-1.1485630263764464,0.0002641073915627051,43.027848281726435,0.6289789937811635,20589.675658513366,1843.0831798280321,1.5800192900398394e7,5.574546693878607e6
0.0016099999,-1.1480466102289166,0.00026835882037500817,43.1907101862506,0.621352325011515,19641.054376752825,1814.6550616804861,1.3394527139824003e7,6.16488810029843e6
0.0015999998,-1.147755733335956,0.0002676259766054479,43.860279135812306,0.643884047249751,20514.38061461163,1901.6213217030036,2.0166966318167817e7,6.837775172894737e6
0.0015899999,-1.147521253949381,0.000269586038494339,43.96313052593204,0.6497593385130449,21150.392616926074,1926.0440749734641,1.914842513431503e7,6.809380270103714e6
0.0015799999,-1.1470451343524033,0.00027810575104060623,44.594557704160295,0.6681099850445084,22685.00818651556,2013.2615477301765,2.273526659493865e7,7.201082411323785e6
0.0015699998,-1.146631598086737,0.00028117327941355833,44.71951290107042,0.6494145630884575,20421.615398002465,2001.502947301892,1.898858555341122e7,7.296735885131288e6
0.0015599999,-1.1460438827388717,0.00027934535691763864,44.562059523998315,0.640450222765152,20331.374755191988,1918.312928927443,1.6028691732921388e7,7.037802360148303e6
0.0015499999,-1.1457560569485754,0.0002733982214675387,44.61025027020069,0.6756999620860683,19313.16392366154,2002.7908350870441,2.023449734610146e7,7.261969194713882e6
0.0015399999,-1.1452203136562311,0.00027415195008641144,45.47993503740157,0.6913626152868803,21673.84070979227,2047.7068887034206,2.083639082503584e7,6.992615073588146e6
0.0015299999,-1.1447609091223714,0.0002797835675858519,45.74523960050932,0.6728887271208639,23406.565344340925,2142.2673881792166,2.6521751215381246e7,8.578831642147694e6
0.0015199999,-1.1443693824711147,0.0002798420651153522,45.49527102954107,0.6665418511682775,21724.27608474887,2167.9474700945375,2.6021054190173976e7,8.980306095605364e6
0.0015099999,-1.1439628001483126,0.0002778220476269597,45.14717545908773,0.6679068973288531,20852.598113720916,2154.538879101888,2.8928368072322764e7,8.119353865639717e6
0.0014999999,-1.1434789459922439,0.0002773284844454011,45.08721015820144,0.6623995543306935,18800.844426543004,2030.0789993003136,2.4286264232651405e7,7.324182681730937e6
0.0014899999,-1.1427683093619463,0.00027858350695825576,45.81935105277016,0.6815954918100589,20068.431863919082,2155.413937342486,2.672777096745523e7,8.490467231513398e6
0.0014799999,-1.1424770084146962,0.0002766863575321674,46.163186590481686,0.6995728151118881,22534.55672802422,2314.7218363585134,3.457745740553346e7,9.912884115284868e6
0.0014699999,-1.1422210666881853,0.0002764083458739647,45.71633076849525,0.6878858968875626,22859.074243172185,2345.3561513449627,3.621021051876645e7,1.061909834183392e7
0.0014599999,-1.1419235381516613,0.0002765653093289731,45.9099453918566,0.6965015677402682,22847.45680601317,2223.9010369417874,2.5033041365368467e7,1.012554284794438e7
0.0014499999,-1.1413609371844422,0.00027683344089117945,46.48979766103936,0.6873499066515137,22085.187976788686,2354.6566982907875,2.3810321238274593e7,1.1147961936717365e7
0.0014399999,-1.1410757736892292,0.0002741587860721553,46.32686563988145,0.6964053436045031,20500.891196763478,2351.62191825053,2.6275716546600796e7,1.0037562528466599e7
0.00143,-1.141047957602627,0.00028135772408270323,47.084856769176774,0.6783297950613806,20632.00813946527,2330.8169297583854,2.4325773414004765e7,9.707192264052108e6
0.0014199999,-1.1403906740631256,0.00028210953851577977,46.5443654468361,0.6866456778575605,19720.429876175465,2300.2016827435978,2.3029578750182275e7,1.0265915468744531e7
0.0014099999,-1.1397380149335872,0.0002830775844090328,46.45971543017803,0.6858954937975779,19517.176470688064,2140.1011807245704,1.8909893955787636e7,8.150911399421959e6
0.0014,-1.139238786504462,0.0002876782822445463,46.96710177901913,0.6867623400039929,18818.43599955839,2132.608792976584,8.991968746340882e6,7.623644595574194e6
0.0013899999,-1.1386813698463834,0.0002891158269409827,47.57615717438489,0.6779767119752235,19986.191461982806,2137.68191167297,8.113706273456334e6,8.273214494348936e6
0.0013799999,-1.138395172609998,0.0002914497741326649,47.86669150324974,0.6825335575768761,20246.969695465046,2326.0092116528563,1.3027161768912392e7,1.0232641849562032e7
0.00137,-1.1379436473528917,0.00029471728455830265,48.251724833432895,0.6951089100442135,21939.690191547503,2301.845720548776,1.4958952064983496e7,9.376811006300267e6
0.0013599999,-1.137568130461689,0.00029208462975230723,48.110198197305444,0.6816725260906683,22344.58496472029,2151.5733420576626,1.0396182812655628e7,8.529361931331458e6
0.0013499999,-1.137040338089815,0.00029630550291352486,47.85453623841237,0.6828429519278839,21475.94585061229,2103.442691910401,8.380297768818895e6,7.653113585557566e6
0.0013399998,-1.136389307794755,0.0002992308204384889,48.093018362523026,0.6727928151936781,21224.8650610022,2077.2717301470607,9.864560738050988e6,7.283870683879814e6
0.0013299999,-1.1359042814240032,0.00029886730044182905,48.76036892988923,0.6791322730755579,24507.434230404822,2257.5395217662394,2.102573707558622e7,8.845431711262641e6
0.0013199999,-1.1354309761563455,0.0003000069025063365,49.05129677284507,0.7015866068477906,24091.290979405538,2337.007075806345,2.2545589224580105e7,1.0265216053242635e7
0.0013099998,-1.1349791912056306,0.00029941579617103587,49.428064420007395,0.7041241014895953,24168.065041486785,2164.720800553592,1.6895894033206247e7,9.082895705187276e6
0.0012999999,-1.1345461551256346,0.0002950888872226936,49.064556246815165,0.6957448387138664,24000.764800127883,2295.0250250109116,2.252030735387657e7,9.367775647510279e6
0.0012899999,-1.1341422280962796,0.00028858199731720847,49.1368865159196,0.6905620550160657,23050.646991369307,2200.9322214414815,1.6051783486340867e7,7.663263658470454e6
0.0012799999,-1.1336199983790312,0.0002868431294190382,49.43406037504957,0.6969591653078541,22456.16530950024,2148.232828303198,1.4803833975569703e7,6.979850726242064e6
0.0012699999,-1.133229692189044,0.00028874700039815585,49.86705027659324,0.6932181532228908,24285.517235245767,2129.1431132645203,1.0755145446447805e7,7.643113160352383e6
0.0012599999,-1.1328183481375793,0.0002849031780313194,50.21825050314202,0.7087587812006951,24984.943672289846,2418.1318770954986,2.19682463101741e7,8.976097526942894e6
0.0012499999,-1.1323601380224801,0.00029102683433912795,50.25901043894989,0.7191879851437062,26720.483891577776,2369.7124218408862,2.4060799004527636e7,9.02908037470262e6
0.0012399999,-1.1317787455353907,0.0002938434144753414,50.806308593317425,0.7177502586098279,25860.6677466823,2359.711735709191,2.1393410282732937e7,8.853433123712093e6
0.0012299999,-1.1314539614674815,0.0002927779001361028,51.5369561362925,0.7320832864625664,27234.7942639931,2435.077092038308,2.190810625819785e7,9.319032811187489e6
0.0012199999,-1.130772652483535,0.0002933048415336428,51.46059319892365,0.733673022895688,25328.69189464566,2433.454240455097,2.105456085372653e7,8.83722828210454e6
0.0012099999,-1.13007190395001,0.00029041727515668895,52.05255913429413,0.7330336385717139,27296.33694077458,2356.5542662214234,1.7210249780929416e7,8.339241666546225e6
0.0011999999,-1.129602450608662,0.0002843054799790611,51.844198874043414,0.7378351560376717,28638.033260012508,2441.194048765007,2.790226943253917e7,9.373051993785204e6
0.0011899999,-1.1290391088406322,0.000289625384300162,52.111718836392065,0.7448427661560286,29142.716196161033,2547.9791599854784,1.917793268517453e7,1.02017290826681e7
0.0011799999,-1.1286318834822464,0.00028770641674654037,52.33821486416731,0.752894446122989,27942.508089635245,2624.7546058216767,2.4127916672206685e7,1.0972247879741741e7
0.00117,-1.1280742014520189,0.00029195828632832855,52.75642797848171,0.7800312755610548,28568.35122535473,2982.8879830397623,3.7812425434382066e7,1.5943834029853975e7
0.0011599999,-1.1274933452155902,0.0002923279513651127,52.47268684529287,0.7847784466705182,30131.703851361985,3039.426346096403,4.3066175097270995e7,1.6357202157999955e7
0.0011499999,-1.1269850026922759,0.0002970386676710155,52.91560833655368,0.7695535258600399,29377.53852774573,2820.6035406947353,4.309617794782665e7,1.4061365522490617e7
0.00114,-1.1265971939391406,0.00029551563024525507,53.33155075909009,0.783793706506202,30386.72733304335,2805.294540690736,4.027056139978079e7,1.2574836413322428e7
0.0011299999,-1.1262478733119037,0.0002978366541714652,53.89274662106781,0.8039142706026048,31507.821114045015,2657.0434511936373,3.19825812323644e7,1.085513148382591e7
0.0011199999,-1.1256076568074835,0.000303058618506688,54.7736290106076,0.8156894432786488,31829.61387275285,2829.028483722354,3.391302331236449e7,1.3752852304481566e7
0.00111,-1.1250857330768091,0.00030281787269395024,55.36288231662342,0.8159916960609064,30499.93967980741,3003.7997175555856,3.3242282859541964e7,1.607855253568715e7
0.0010999999,-1.1245306863664841,0.0003019830498465426,55.14220952196125,0.8089442062189289,30376.854430515687,3056.7912821327777,3.467177545174884e7,1.827019878541076e7
0.0010899999,-1.1237499104677153,0.0003056734993714036,55.884123351195015,0.8369394434469816,32061.649904464717,3003.5224758485874,3.1603105896284472e7,1.762744094640902e7
0.0010799998,-1.123126584706449,0.00030936018123801755,56.369572351652415,0.8375510280796491,34756.97727602589,3037.5823014093307,3.648728042021021e7,1.580740866691694e7
0.0010699999,-1.122771089478675,0.00030472727538795026,56.33114243821446,0.8298932439783353,31520.68598233781,2902.6314382892965,2.345191080148926e7,1.547192704827564e7
0.0010599999,-1.1223458848606227,0.0003026485732727304,56.599104194455855,0.8532591865210106,31245.22496744966,2920.5434711595844,2.5854964160221886e7,1.5758125466040555e7
0.0010499998,-1.1217140915395862,0.0003118856835005598,56.73746685911321,0.8570966463145131,32503.560177392927,3059.267129036023,3.367371136510182e7,1.6216186425778296e7
0.0010399999,-1.1212629469464825,0.0003155194647576422,56.29299670247811,0.825553412566417,31456.038190713643,3038.4582331918737,3.0969899499578174e7,1.8647301312486406e7
0.0010299999,-1.1207001585819307,0.00031338676104420413,56.66130832584547,0.8410857762621617,30492.321781512735,3066.1935975597466,3.969161321147006e7,1.676965486812881e7
0.0010199999,-1.1199660095942967,0.0003101551992349689,56.84693449978132,0.8767856502081617,32731.72069432181,3069.455531537384,4.6326780505764574e7,1.590770002572416e7
0.0010099999,-1.1194964119830895,0.00031416401821294534,57.9570821907583,0.8521032365106179,31827.146186783215,3093.866530126475,3.7433330493597046e7,1.4316014926108714e7
0.0009999999,-1.1189840299029785,0.00030712134686753425,57.54460278253528,0.8296952046964597,32771.08258777511,2963.280419573492,3.9481379272985764e7,1.2069391442696594e7
0.0009899999,-1.1183246878253728,0.00031035452043932135,57.9562754520443,0.8369190441463821,33338.37715832103,3131.154156883592,4.982638493176208e7,1.3726591074746907e7
0.0009799999,-1.1178365516684976,0.0003074944838586237,57.91505695557496,0.8659228750032485,34089.9480148504,3243.248773416621,4.79744204851859e7,1.4277320339489194e7
0.0009699999,-1.117202196565983,0.0003100674001937203,58.38896043431888,0.8668679148500407,36429.43933446715,3317.7011289469256,5.03569158783705e7,1.4860630290333413e7
0.0009599999,-1.1166852536587195,0.000314606930094909,59.06721385167109,0.864153858425144,36550.14845794017,3298.2943337067636,4.1066365873860024e7,1.5236964188521435e7
0.0009499999,-1.1160412091802367,0.00031045349054141817,58.88828504094913,0.8544748518147751,36937.48440659818,3305.318161642603,4.851998176057535e7,1.5362112346769512e7
0.0009399999,-1.1156827809135292,0.00031529626437900953,58.69293388062488,0.8588101028730215,37551.605756082485,3502.220243593813,5.025914705078727e7,1.8669670601869967e7
0.0009299999,-1.1152046369055426,0.00031932650793691446,58.94637093426916,0.8731285341029976,39078.36363260054,3374.936758130008,4.59141472880868e7,1.7236703399566304e7
0.0009199999,-1.1146349821269923,0.0003167894958326165,59.43262323316024,0.8608718372798574,40134.27286840129,3277.932815276949,4.748529676294676e7,1.570940089837152e7
0.0009099999,-1.1141286957506509,0.0003240053460804715,60.39757659223785,0.8716012756716737,43507.11112719956,3433.4525360949565,4.953102480439656e7,1.780638089302402e7
0.0008999999,-1.113485175073294,0.00033299563192535806,61.30562392274551,0.8844139674136119,41346.60652266427,3598.5043674410413,4.075552487772722e7,2.196160475956208e7
0.0008899999,-1.1128932340849589,0.00032618343854967804,61.62923280064567,0.9184869581386318,43184.95413006611,4165.318062742402,7.047059664539237e7,3.082955570305049e7
0.0008799999,-1.1122532684578437,0.00033026819764635316,61.807031145002426,0.909690048516393,40969.04602962007,3985.220809774819,5.547881278839143e7,2.8938803796624057e7
0.0008699999,-1.1118196483409544,0.0003327056348175393,61.62022435201988,0.9213302816461032,39754.297230266144,3971.979297112946,5.393339605370896e7,2.8609907236408245e7
0.0008599999,-1.1111162030609587,0.0003223687707417562,61.706975186772866,0.8845304069116878,37158.5274070751,3463.2246419157955,3.9031570817077085e7,2.1607537803509124e7
0.0008499999,-1.110498262645901,0.00032324737145419583,62.54079428439034,0.8929447241266107,36493.598448451616,3775.1804765666566,4.890176865886765e7,2.693184670685741e7
0.0008399999,-1.1101131524588477,0.0003297234472863427,62.4927199520225,0.929661861274634,37261.434785940175,4340.574304963959,6.888731368091676e7,3.6227884511930674e7
0.0008299999,-1.1094817475010648,0.0003215943672218451,62.76276052776143,0.9301672112817896,38921.45310291802,3967.415489675402,6.132176836406999e7,2.692001108663137e7
0.0008199999,-1.1089313206361626,0.0003185696286689882,63.82499739192693,0.9514010632151609,42285.39550816333,4002.067878668726,6.5066467769371025e7,2.678737653796037e7
0.0008099999,-1.108325773218536,0.0003169835091024109,63.62857677151297,0.9534354774842075,40783.38266714729,4510.272383972719,6.718481648983097e7,3.667569457855153e7
0.0007999999,-1.1077667841009398,0.00032336381100367737,64.2851883938307,0.9663076051283199,42865.18595304871,4459.218477733844,7.208261163425988e7,3.463150686415928e7
0.0007899999,-1.1072414958148051,0.00032236773157848117,64.00557673115843,0.9814390182156464,42788.44811324914,4733.367547842456,8.392844122734298e7,3.931950283826614e7
0.0007799999,-1.1067228302215673,0.00032791359340280323,64.69323161317158,0.9707948037511446,44837.336564332225,4053.1308147531727,7.03144086727395e7,2.422709910347103e7
0.0007699999,-1.1059335773901176,0.0003262257049915347,64.98446421913681,0.9662147398870303,48598.130110410515,4441.10761878917,8.648942254779863e7,2.882541665492783e7
0.0007599999,-1.1054475004013642,0.0003215856271179488,65.25696385665582,0.9648840118183687,45765.431154563914,4264.746440542237,7.95245236265386e7,2.595151368084259e7
0.0007499999,-1.1049819631844813,0.00032084242172894593,65.94838195629208,0.9777383203482368,46660.229059888865,4335.085153893183,7.356745944405839e7,2.8293270524540074e7
0.0007399999,-1.1043291337909154,0.0003280814133683108,65.90939450309703,1.008613513128676,47498.6650825164,4522.3782841932525,8.310265292263103e7,3.1737937843554996e7
0.0007299999,-1.1037117753989953,0.00032513333337509795,66.13099677483503,1.0038709303246278,48148.62100247305,4581.709729207527,7.790909641833664e7,3.3364103046562403e7
0.0007199999,-1.102980272948592,0.0003296226365732309,67.80151500801901,1.0363359051674979,49980.09167697998,4592.414888853691,8.254352080366579e7,3.283285140355574e7
0.0007099999,-1.1024787359291566,0.0003264221879089231,67.49900884321254,1.0319228953146489,49845.426265855334,4773.935979358653,9.604697027910346e7,3.56996104185422e7
0.0006999999,-1.101964501602143,0.000328427863078809,68.18504143243,1.01935522704681,47643.04821245421,4312.9772623808385,7.698581488345616e7,2.5787951683271945e7
0.0006899999,-1.1013870165808035,0.0003351870290936018,69.14789859607883,1.0145697743514408,47146.26288045172,4477.268545586551,7.522008398973674e7,2.7460991866366602e7
0.0006799999,-1.1009998684458222,0.0003294404689914364,68.00480990980013,1.0014287991351147,44634.67956669446,4208.416819572661,6.650663367079363e7,2.4615421718519997e7
0.0006699999,-1.1003207381850397,0.00033512979375618213,69.25439718151442,0.9959597879949265,44224.27992992962,3853.7573259478427,4.952735560775419e7,2.0046758949843783e7
0.0006599999,-1.0996428855699256,0.0003455432343761068,70.28675586671778,0.989137747351234,44575.475764642535,3804.89523406962,4.3134443533410355e7,1.9011310223056916e7
0.0006499999,-1.0990262837293507,0.0003454042981256348,70.90214398929047,1.0109617266034896,47311.728939324,3990.1044261717075,5.133474225848626e7,1.875455959462591e7
0.0006399999,-1.098471896710174,0.00035075912399246584,71.8835157927937,1.0000433311368204,43310.853319535105,3921.672407666637,4.171450902233904e7,1.7944272440444496e7
0.0006299999,-1.0978947040372151,0.00035244715580105433,71.97552307107738,1.0105449245118638,44969.980275551694,3911.291429042778,4.3239462617159896e7,1.9070987152515896e7
0.0006199999,-1.0974136330260749,0.0003437762985509365,72.6828077146997,1.049405408765701,47810.83354210121,4043.817687341173,4.784642598324632e7,1.987869184609149e7
0.0006099999,-1.0966600774582393,0.000339065266296014,73.07086118744124,1.068796151458021,48898.82553565485,4111.665801494978,5.8870721446317926e7,2.021500977296398e7
0.0005999999,-1.096096754871124,0.0003370663890495718,72.33099533193946,1.0509437104628239,48164.88174454383,3920.513888257399,4.122552363611508e7,1.8598779556776576e7
0.0005899999,-1.095272752105614,0.0003426718410635351,72.50958446755057,1.0086617268713811,50266.818986793915,3858.744997615923,3.2610339163625438e7,1.8438283822128072e7
0.0005799999,-1.0944667870008942,0.000345938352407166,73.44753113455265,1.0205444595028696,49407.47459321116,4009.851707806493,3.1524456175264407e7,2.0824409724746827e7
0.0005699999,-1.0936535443149973,0.00034938902605418195,74.27062753647793,1.0488147064000521,49692.927684723094,3908.108796597391,1.837986608647636e7,1.907243515891283e7
0.0005599999,-1.093076930301201,0.0003489274829802206,74.29185241021236,1.069342678774336,53557.94356898767,4042.325286076052,2.8882342267788563e7,2.067351063800062e7
0.0005499999,-1.0924059226368177,0.0003513788991937175,74.02451493297175,1.0405555035657004,50097.30747484806,3941.3970527048596,2.8087066208164155e7,1.9962718819231316e7
0.0005399999,-1.0918253129051771,0.00035269785174947283,75.0345583082964,1.067269244790723,51610.51660895881,3886.5403089243614,1.8550048509082414e7,1.7724177380030558e7
0.0005299999,-1.0909063748837875,0.00035672332212482636,75.39888290415831,1.0802592273530223,51228.34142681538,3877.416961817983,1.452787871707528e7,1.7313484886113796e7
0.0005199999,-1.0900955993154176,0.0003573535441283066,76.36472973262349,1.0984657060596639,50957.258618464475,4002.896492714043,2.2267018553140055e7,1.8042288417132135e7
0.0005099999,-1.08933797099942,0.0003534914647981991,76.45864518262906,1.1226312295361904,53019.529601831186,4264.433143365754,3.558126312338837e7,1.9817469013562106e7
0.0004999999,-1.0887205357208554,0.00035468948452118104,77.00878069960821,1.135442632286519,53955.93930242654,4074.9884628280324,3.2464022065781265e7,1.8562402772289082e7
0.0004899999,-1.0881415844804996,0.00035946742103004756,77.27809214331141,1.1460481676546272,53247.37539730797,4205.690827713681,4.177907930664151e7,1.835284561419794e7
0.0004799999,-1.0872688604737861,0.00035833701634291294,77.34787771516926,1.1549013136403647,54542.341341587904,4137.1365246330715,4.000478238169893e7,1.770395013079102e7
0.0004699999,-1.086689161467383,0.0003575328639780466,78.37426085693795,1.1602728442054837,55735.36699113797,4375.338323928864,5.793830759434961e7,2.0408098202911537e7
0.0004599999,-1.086022926604928,0.000354527313614906,79.0130197411392,1.1576085145597432,54659.08822701305,4554.975631369385,6.2139334946726225e7,2.28336387002012e7
0.0004499999,-1.0854194846115346,0.00035439109725935505,79.55278547311553,1.1734782295765827,51917.85216189376,4551.805097382084,5.273925065062799e7,2.1974895453145627e7
0.0004399999,-1.0847012746070146,0.00035703747646007034,80.16211476097006,1.156516851840163,51911.93544423209,4486.587391054859,4.963307028604974e7,2.2122479518900096e7
0.0004299999,-1.0837017799741957,0.0003629444244280133,80.67347311861187,1.1667425237902704,51243.5330039828,4585.163767831769,3.758947439153721e7,2.3121086862771943e7
0.0004199999,-1.0828748413628253,0.0003552487187098572,81.03227082612631,1.1558575636526252,53280.01475574643,4572.036321748627,1.7079643750976536e7,2.29297564428744e7
0.0004099999,-1.082056311010149,0.0003594446332071029,81.94564322780411,1.1851459604069163,57776.38495365668,4750.674448936792,3.0556974388375908e7,2.43750058681854e7
0.0003999999,-1.0810796328172718,0.0003565219961432955,82.4757049004975,1.1721585560721017,58752.77375985257,4898.385318646012,3.2696201486012947e7,2.528204160906053e7
0.0003899999,-1.0803599032625557,0.00035618519245587255,83.25861209243955,1.182055374530814,57420.79856950319,4982.775700876256,2.9018521288492166e7,2.3681939239750154e7
0.0003799999,-1.0794604134190586,0.0003608877640801292,84.02755825259163,1.2120551395741657,61712.16383292091,4883.291320682888,2.9054977396477394e7,2.2372711011005685e7
0.0003699999,-1.078914266708193,0.0003646946341978686,85.27727020479269,1.2346705940500262,65734.2111794089,5103.521475250873,4.156700443765637e7,2.4040497793039694e7
0.0003599999,-1.0780766064380525,0.00036565773678059197,85.60767492554106,1.2687395232308067,65939.80284759558,5520.5420066452325,8.045416680399844e7,2.8974648330683343e7
0.0003499999,-1.077282628311912,0.00036337857636989867,85.19776791097765,1.2406398659891518,60224.99100656422,5163.512306975523,5.690974585045172e7,2.683057682055845e7
0.0003399999,-1.0766967953383964,0.0003618569571127146,85.66072951877041,1.2242256079161677,57845.30173980114,5464.536225359158,6.3187643671256796e7,2.9049957346245646e7
0.0003299999,-1.0758145431958666,0.00036321456694689996,85.38490326856684,1.2353250301147072,61618.1642804971,5441.686377365598,6.777135338583583e7,2.6771990677910104e7
0.0003199999,-1.0749015811795342,0.0003701580815564339,86.9399953295257,1.2362761860483085,63533.46809563217,5454.3073163702775,6.690244431391908e7,2.7774347621758584e7
0.0003099999,-1.074225742676084,0.00037303659316088904,87.45973210766086,1.257475110024423,62646.80361551238,5719.150350847608,7.401636353443502e7,2.918927029089133e7
0.0002999999,-1.0734372221816417,0.0003786498472813982,87.81738414054708,1.2543796751740068,65558.00082021141,5619.363600304353,6.76394544788245e7,3.0592378724718872e7
0.0002899999,-1.0727529138638598,0.0003806081393404432,88.66237371696889,1.2878518815793876,68446.51540930265,5941.649431953036,9.707767781995091e7,3.3183287636776067e7
0.0002799999,-1.0722051725709139,0.0003851192735200662,88.94448074274383,1.3157298223380545,71368.61238994243,5947.5090640184035,1.0172443336421622e8,3.2992422130691443e7
0.0002699999,-1.0712794619396,0.0003906233402896332,89.73504386260765,1.330465988264642,73713.28892117155,6018.418550606713,1.1841183916622208e8,3.46838456408062e7
0.0002599999,-1.070453992064329,0.000394377750549908,90.35232127592158,1.3501418519529953,71862.45407703867,6272.810054820698,1.0428911205111796e8,4.0485819315598965e7
0.0002499999,-1.0695853927020675,0.0003970552819448288,92.1408036823795,1.3511795271377052,76728.00438807251,6548.729688037033,1.0838358103430802e8,4.061892696769065e7
0.0002399999,-1.068859064792311,0.000392973450105494,92.23550134460974,1.3392307273990192,75490.94762060889,6487.68550064891,9.789627568601197e7,3.851229873588011e7
0.0002299999,-1.068164771033539,0.0003979726071837195,93.24846483602148,1.3535422392018461,83260.06881585621,6696.450204262015,1.2067503169371012e8,4.071430221862813e7
0.0002199999,-1.0671547705125346,0.00039244956661308963,94.33873161291575,1.3656858341987774,86404.82654178362,6699.58743880372,1.423306304593243e8,3.956515421919772e7
0.0002099999,-1.066338957324408,0.0003974567487379381,95.04620671756085,1.380232027378356,85105.62894300629,6673.745749045621,1.4884969103004482e8,3.9520270162749074e7
0.0001999999,-1.0652535271329742,0.00039978633952532036,96.12546143107956,1.4090852876934632,91817.5744512571,7197.694167326994,1.8876563961046964e8,4.873633290912267e7
0.0001899999,-1.0643793010092268,0.00040083238819391923,96.82161771607606,1.4444417202879052,96022.68467335418,7798.628471796555,2.1873560271050188e8,5.795164419476493e7
0.0001799999,-1.0635398553121824,0.0003965100966496968,97.77549486707595,1.4340850918168864,93397.59814860218,7941.739410732863,2.1180856256986678e8,5.6919366616464116e7
0.0001699999,-1.062757608527186,0.0003997661429958104,98.29301367062658,1.4360816417144682,94844.36552868878,7783.071577523432,1.9668402001594847e8,5.408011405952454e7
0.0001599999,-1.06190283687463,0.0004068051072117108,99.4652074156803,1.4655952357498625,98520.97161430676,7718.178125051697,2.0806672473604885e8,5.167376757528333e7
0.0001499999,-1.0610080878696966,0.00040575493271585863,100.16810549549027,1.4674563828399223,98385.5084593308,7634.179405064507,2.0127375510210627e8,4.950606566331918e7
0.0001399999,-1.0602553422537992,0.0004080082106188601,100.47214795819454,1.4780645695609247,93883.40086841998,7584.839231614543,1.748030629907722e8,5.093771672047493e7
0.0001299999,-1.0593020410480711,0.0004110638992336145,100.98167082056456,1.4791290715118737,94409.91925109217,7565.6469786228545,1.8232049795465416e8,4.82659166822383e7
0.0001199999,-1.058697738381185,0.0004160745558005164,102.77658003935755,1.5079238759955553,96296.13975521579,7835.833317268986,1.851731513364129e8,5.278373869763067e7
0.0001099999,-1.0576343190398758,0.0004253673867863603,102.71385601519395,1.4816825283461372,95278.48129114049,7455.691265331903,1.8019387227879477e8,4.7011202609343834e7
9.99999e-5,-1.056789774469741,0.00042032365268348474,103.48340462931179,1.4737184024673025,96954.83601658845,7517.888609256562,1.682634632558812e8,4.854173806835155e7
8.99999e-5,-1.055764516340571,0.00041483287571711706,104.35782008243505,1.5113102626150428,97388.66460386306,7902.4447253608,1.8222042755076706e8,5.423029692685253e7
7.99999e-5,-1.0548787639854067,0.00041509165495325914,105.2278831205759,1.4908055117783219,100791.4534211884,7627.745128830601,1.6195081566690788e8,5.115760819656276e7
6.99999e-5,-1.0537808171672696,0.000415359611269638,107.11423478440425,1.5347111755041023,105667.18933761872,8159.168884521073,1.7155007478064963e8,5.496527504449903e7
5.99999e-5,-1.052714957251541,0.0004280561115433878,108.2766642035213,1.5313505411656083,106792.73125799428,8235.395011114033,1.6109799201311266e8,5.106540166687021e7
4.99999e-5,-1.0518634096000115,0.0004256983012316455,108.77288592252839,1.5753183523777363,108972.60962434602,8696.11062444558,1.9500067071062398e8,5.7149865428350784e7
3.99999e-5,-1.0509654034016902,0.0004300709039974275,110.51470334473355,1.6132833055311253,114742.81224414184,8757.197435929962,2.0392582672448063e8,5.840472940055827e7
2.9999901e-5,-1.0499423886195438,0.00043095457294813793,111.01265383347238,1.6102251959335931,116179.85015259674,9238.943096058105,2.1196126611963502e8,6.471212316055677e7
1.9999901e-5,-1.0489760819461034,0.00043683401319516603,112.04053719373586,1.6485481246840856,118938.8696377899,9607.45528885148,2.3123733047129565e8,6.995251132285571e7
9.999901e-6,-1.048032478818267,0.000434093129333543,112.83749443338783,1.664216887599195,126627.54193074309,10186.12083050241,2.8462994786074793e8,8.188116854588673e7
-9.913492e-11,-1.0470595996970338,0.00043869155987284286,113.74731659820027,1.660150937829588,129271.35886490808,10143.50063865432,2.761856457778936e8,7.690592729249932e7
-1.0000099e-5,-1.0461227608872015,0.000435785029175201,113.79460455039089,1.6679859327209603,122933.69260354288,9632.543236578142,2.4435977680014896e8,6.76622464837382e7
-2.00001e-5,-1.0452377861594966,0.00043987864077006206,114.4121377541994,1.6237413859587821,125333.40436225972,9235.640682195848,2.2765715453739023e8,5.846360796847252e7
-3.00001e-5,-1.0441252154541583,0.00044014680817272794,115.48240110852743,1.612615685215869,123744.67617728873,9344.197178571714,1.9639872667327553e8,6.0334245370003745e7
-4.00001e-5,-1.0430508192998844,0.00044738983825961794,116.99604304440909,1.6289482980928118,128972.9697140283,9340.928514495688,1.8437192800191596e8,5.985199945967325e7
-5.00001e-5,-1.0421530831822887,0.0004378708865069543,116.8209142708487,1.6359134773208928,129622.07074757472,9171.103154784809,1.7905016005448705e8,5.789193868842848e7
-6.00001e-5,-1.0409891733321373,0.00044358272929894896,117.63623377805959,1.6788954240734169,127759.54544325567,9237.59521059346,1.7938109982598317e8,5.828798114783297e7
-7.00001e-5,-1.0400571088441217,0.0004459135886430014,119.18272576263381,1.6864701843137953,125111.59161553957,9402.01312594261,1.844950878429622e8,6.0436700296128586e7
-8.00001e-5,-1.0389997807586038,0.0004400709082803087,119.69193191634942,1.6927390436675596,126477.10714486116,9522.028855428696,1.8273099132040516e8,6.347118408461346e7
-9.0000096e-5,-1.0379470173297387,0.0004414349274543418,120.77373716411867,1.7476699663470272,132122.23697035812,10202.69476890987,2.155614773595939e8,7.201415551913619e7
-0.0001000001,-1.0371606408290424,0.0004410515412520985,122.39982212072567,1.7644428276804058,134797.31145522906,10759.12267944401,2.396016502738852e8,8.559375386515284e7
-0.000110000095,-1.0361700899035429,0.0004393736329197878,123.13372058095769,1.7720727759413293,134060.53202468666,10723.277146113796,2.1682264181995258e8,8.562487951188734e7
-0.0001200001,-1.0350795996420297,0.00044476954057651326,124.63156609690769,1.7866858115116986,132192.6638630253,10498.601963854042,2.22065558382396e8,7.90819112344952e7
-0.0001300001,-1.0338972984817327,0.00044873738159936864,126.1854541099155,1.8004008028652507,139499.02489616306,10754.805823889019,2.210771157813165e8,8.080918415546393e7
-0.0001400001,-1.032868427538442,0.0004527160337556617,126.86080488026388,1.802622821719933,139370.7659412068,10707.447551755407,2.179488688824946e8,7.81993465865527e7
-0.0001500001,-1.0317826498969593,0.0004581107031660335,127.71723621499775,1.7997861325309097,137290.65742847417,10590.849823178796,1.648957894037708e8,8.063924711354977e7
-0.0001600001,-1.0307409075306666,0.0004556113569264038,128.08271126604154,1.815038752528959,139377.31574396667,10984.480864150786,1.7221335924573058e8,8.63601318962266e7
-0.0001700001,-1.029617803078342,0.00046088826778933434,128.7673066939134,1.821771513437477,140766.87481195934,10962.301080287796,1.8213710303656518e8,8.003128877572736e7
-0.0001800001,-1.0285459434452922,0.00046228213951869147,129.803996903267,1.8688325339821727,141257.18745674434,11097.414010242854,2.2309089991063645e8,7.734902047379467e7
-0.0001900001,-1.0275557894192444,0.0004613737981284475,131.48881399367656,1.9091290648658743,142715.32987058896,10692.790248172025,1.8594581267578202e8,6.901528324049158e7
-0.0002000001,-1.0264489105414136,0.0004638826296997564,132.6751954022192,1.9315856603293178,150442.694932497,11395.001068261672,2.2808894012865078e8,8.34430107699129e7
-0.0002100001,-1.025328104911988,0.0004611594550790787,132.47496582886754,1.9461476612757918,146880.68221632,11236.382559845784,2.1271311004991278e8,7.865758798664548e7
-0.0002200001,-1.0241939136887752,0.0004654041049575033,133.27543116295277,1.962229697351469,149719.25324494118,10695.449498999016,1.7560320282226127e8,7.359438849432874e7
-0.00023000009,-1.023112236665842,0.0004702020756624687,135.6261236148937,1.9768143789435422,150931.48192611788,10617.275529145512,1.5120370227654934e8,6.944916557674974e7
-0.0002400001,-1.0220386935506898,0.0004724967183073444,137.3252858584124,1.9976801538016986,153658.20146953495,10790.985153498059,1.6771156270616373e8,6.928708632174577e7
-0.0002500001,-1.0209816180509939,0.00047679565039193146,137.5739019430475,2.032580999398975,157955.75989847016,11360.940803078462,2.2310004513506746e8,7.82400145124473e7
-0.0002600001,-1.0196778145973517,0.00047707286154772275,139.94182843189552,2.034041122384834,158519.62674069675,10873.140545793023,1.6111096832277977e8,7.015608178378586e7
-0.0002700001,-1.018634345596737,0.00047911544647640496,140.70878302919158,1.997702222621404,156186.8112780712,11064.101976606966,1.6637097489577296e8,7.34428122767275e7
-0.0002800001,-1.0174597739571198,0.0004797166296272992,141.639249695551,2.026276020973044,164809.51143333333,11211.585688905221,1.8038991166675806e8,7.211886821206935e7
-0.0002900001,-1.0161879800060447,0.00047723924869630434,143.38846003750848,2.042273306568481,163504.30572493168,11623.48141824267,1.8241264949400917e8,7.424475555783753e7
-0.0003000001,-1.0150587439770467,0.00048384849136406743,144.85670594566207,2.042194889013511,164530.6127059853,11813.38407643372,1.761323618579813e8,7.538818389671655e7
-0.0003100001,-1.0138297069985334,0.0004860966064501435,146.04841983122043,2.083238835856458,169583.86711777997,12234.514197692597,1.987139151612901e8,8.403416187721492e7
-0.0003200001,-1.0128260444824715,0.0004906940855917872,148.03217508320824,2.102785505724823,176015.63481647306,12376.660433066674,2.4544359749053028e8,8.680987383087778e7
-0.0003300001,-1.0118243476845727,0.0004899073100801024,149.17605132059495,2.155120993070596,174772.97994775916,12105.616320075089,1.925203585687155e8,8.226414767445847e7
-0.0003400001,-1.0105695356660795,0.000495811270178649,150.7394981842765,2.212037054059637,178605.56001954759,12204.804988594005,1.878150948932242e8,8.1184490335124e7
-0.0003500001,-1.0095065476845155,0.0004955400683170352,152.684326940712,2.1833243583593513,177054.68994352967,12186.880910845937,1.6594758497469842e8,7.973367641680506e7
-0.0003600001,-1.0082191817340571,0.0005014990365859738,152.943777035248,2.1532412267446674,175043.03599229708,12453.072814704365,1.62963683361471e8,8.504819170342307e7
-0.0003700001,-1.0069343721292905,0.0005079443194447791,155.13752765819916,2.189296094783533,183976.49978677832,12843.500360090551,1.8146208327988005e8,9.128404619995657e7
-0.0003800001,-1.0056855986305453,0.0005081939123268821,157.72008980208582,2.3076055783571525,198797.1450557185,14177.315579677153,3.1980578440223247e8,1.085017716087942e8
-0.0003900001,-1.004630074147262,0.0005016727895265846,157.3133210757286,2.3262045975044967,200706.3348399726,14012.41781276411,2.9670750446703774e8,1.0120773092924589e8
-0.0004000001,-1.0032932965885721,0.0005042139003532583,157.88395858650293,2.4029383594539184,198232.4805197578,14009.120999056977,3.019366997054324e8,9.682961938663436e7
-0.0004100001,-1.0020290142185324,0.0005089043989623757,160.467691535747,2.432452477052743,207638.0291645992,15194.682351065389,3.855419514474196e8,1.0874700854967296e8
-0.00042000008,-1.000628482414267,0.0005134334208187025,162.54977851858848,2.4647211241666276,214917.97458010737,16327.022247075181,4.682360797657091e8,1.2579344231187338e8
-0.0004300001,-0.9992795780538841,0.0005178101376776209,163.31557074818494,2.473165502463393,223535.00530989122,17244.86233386534,5.618896908050798e8,1.5017151261407512e8
-0.0004400001,-0.9980423676602074,0.0005235684303673361,165.3186066572892,2.5045895543301127,221888.5818773938,16211.060918671266,4.704013212205089e8,1.2732119334477308e8
-0.0004500001,-0.9964518080979221,0.0005240994476716743,166.27563789881222,2.5087835371745233,216673.65078890815,16266.852441345798,4.6518114870634276e8,1.3131972680672681e8
-0.0004600001,-0.9952186677386561,0.0005285619345238589,167.03061069405842,2.483498453030299,221628.52518424168,16253.650044716458,4.737758740650873e8,1.2874652625939712e8
-0.0004700001,-0.9940518489373177,0.0005304261969346907,168.78125583514975,2.555170347785243,233047.34690173008,17333.05996310359,5.430766120907124e8,1.4008337963199612e8
-0.0004800001,-0.9925810471290891,0.0005334116042455375,170.39683124425812,2.5773708616751807,226108.93662322222,16699.269009915723,4.7055414371028924e8,1.345314383917595e8
-0.0004900001,-0.9910956802727684,0.0005297511479686321,172.11280003501,2.587631531380196,231964.00393134716,17217.759859567115,5.2730568771286577e8,1.4013043463570976e8
-0.0005000001,-0.9895476628300931,0.0005315734477782823,173.98557103761198,2.6090926011712026,240343.27315076065,16920.62450600943,4.862585212468895e8,1.3143515187788211e8
-0.0005100001,-0.9879045657241196,0.0005330124964788791,176.20194753096126,2.6415339509437286,248262.3345887114,18654.757899140153,5.934887296880654e8,1.6605730300560477e8
-0.0005200001,-0.9864771908582288,0.0005362035775023115,177.7275063120905,2.668062460930707,254365.22892541796,18621.83765263213,5.844869171545436e8,1.6530785088733327e8
-0.0005300001,-0.9851930162173752,0.000545405937361021,179.70818545118425,2.7139324774523437,253942.97214841537,19067.42863327912,5.260516773980888e8,1.7751345602096984e8
-0.0005400001,-0.9839072981912665,0.000550762721171701,180.44766676890657,2.7054447924716425,254208.17922653974,18697.828175798353,5.3534225126761144e8,1.6731691880172142e8
-0.0005500001,-0.982675740320306,0.0005438716616465989,182.46163151705827,2.7033547569423613,256842.3362330827,18683.771185839218,4.8079378869925845e8,1.710346525033932e8
-0.0005600001,-0.981364509636129,0.0005470064801622684,184.68410794112236,2.7322052674561466,262403.2551393278,18422.29847819015,4.73267980508693e8,1.5590249173219565e8
-0.0005700001,-0.9798967003009845,0.0005464146689111599,186.89821860603956,2.678546776662172,268641.2910663427,17668.817636976728,3.9292001281468564e8,1.3693707454776385e8
-0.0005800001,-0.9784108394686293,0.0005553699201495787,189.09152489492777,2.701852169659517,274561.81854898244,18161.810002339847,4.383391345626752e8,1.4154584781328115e8
-0.00059000007,-0.9769204388695091,0.0005633831801693383,191.01623624404183,2.7483251059752276,273223.3325047231,18452.863902803878,4.314630235747814e8,1.4220736112379578e8
-0.0006000001,-0.9753033526252947,0.0005634147590520007,191.959714374612,2.753234157368288,273083.8333866447,19043.01354695614,4.8587948567668384e8,1.5377066687797248e8
-0.0006100001,-0.9737204425489413,0.0005625825354599558,192.6911879704817,2.721465562016565,273467.78521625133,18742.33910143812,4.18746970402919e8,1.4219089148042786e8
-0.0006200001,-0.9721461382987553,0.0005603994480630809,195.691636606969,2.76997799892114,284583.5869861366,19239.031937770716,4.935218649174318e8,1.5166618329028425e8
-0.0006300001,-0.9705057959474082,0.0005663619978114152,197.9980113219665,2.816347595907189,288333.4815030984,20209.950559914774,5.2487319063231176e8,1.8181099544015068e8
-0.0006400001,-0.9691669187322708,0.0005633568688547412,199.00605985940263,2.858515622540706,293486.36026734754,20315.60011550901,5.573376717483248e8,1.8526662280062526e8
-0.0006500001,-0.9676467876857245,0.0005666721908479797,201.44401581696738,2.9062433169079767,296800.3055810964,20306.404903183367,5.567683021868436e8,1.7836790885980275e8
-0.0006600001,-0.965962762518062,0.0005749857903576603,203.49921879226378,2.9851288080426057,308489.3342848833,21345.706619945915,6.345337981940131e8,1.9462627303978604e8
-0.0006700001,-0.9645036420080645,0.0005829524490355547,206.1196617861346,3.0394153693616084,312996.995266207,22029.255091803447,6.933007755635848e8,1.992743778219541e8
-0.0006800001,-0.9627446317334247,0.0005869412467202124,208.51172312852722,3.072782867398237,327054.44700164744,22665.7639398984,7.256869199546201e8,2.0793907636777937e8
-0.0006900001,-0.9610347509241962,0.0005917673016458705,210.5495062229302,3.1396038095791514,330075.51401839947,23245.415888564286,7.787784346861763e8,2.1249666352499485e8
-0.0007000001,-0.9594121419192124,0.0005932427184118221,214.26406362270882,3.179253481959012,336329.42122845375,24021.869642492213,7.407223506197023e8,2.237958712082045e8
-0.0007100001,-0.95770356447818,0.0005947027381569255,215.30846785552455,3.2288065337117136,337460.80938408343,23849.000531577913,7.170419545449771e8,2.2662144373120967e8
-0.00072000007,-0.9559383287289692,0.0006018535859958572,217.29601985342003,3.214665318789846,343603.33123440057,23315.209988174858,6.570096208620758e8,2.087656893999542e8
-0.0007300001,-0.9542741923169061,0.0006067779525095999,219.88785201690484,3.2462135685131677,352025.34478017164,23105.07539272681,6.973325177756022e8,2.030890726745742e8
-0.0007400001,-0.9525191376689474,0.0006018059123800728,222.6842534030933,3.2768393712677244,356141.32734470215,23589.27745619648,6.547344642625566e8,2.145030408930665e8
-0.0007500001,-0.9508104094930493,0.0006038059376677318,225.4097929723964,3.3287450394962472,371932.70203619014,24771.57240651037,7.620488148096592e8,2.322750066285472e8
-0.0007600001,-0.9490156908851746,0.0006059875319991579,228.35773581839155,3.3948919812709843,386057.45079125435,25328.220582749644,8.183963063926045e8,2.298338609179163e8
-0.0007700001,-0.9471821004013102,0.000608988699143032,231.27404972282807,3.4174399807866944,394540.64494879096,26357.404331644862,9.128164196867764e8,2.431550265433923e8
-0.0007800001,-0.9454503760643768,0.0006145061736946504,233.09039567148542,3.5128258001310217,402209.86784808605,27140.878538373247,9.995992779664042e8,2.432411858245623e8
-0.0007900001,-0.9433911225426038,0.000612107932120279,235.48680517531136,3.544773067346513,404941.00813443965,28069.966247663793,9.459388351812702e8,2.6287351276338628e8
-0.0008000001,-0.941546759337391,0.0006145379674302035,237.97973120594364,3.51631236132829,406027.69196591765,27490.99392798656,9.12360256699881e8,2.4130747329379794e8
-0.0008100001,-0.9397355300399163,0.0006197308799676142,240.0953276585235,3.5518461259678578,424640.2539956969,27873.88851415309,9.68208785428256e8,2.4491332205522817e8
-0.0008200001,-0.9381329507443913,0.0006279195775449188,244.13210117375564,3.6371315133579576,435418.6952508119,28288.125710669843,1.0169951849423015e9,2.4504965726325044e8
-0.0008300001,-0.9363313172586585,0.000633371857754269,247.74312873692173,3.7193243319121505,445965.7063267075,28976.51499742803,1.1365163381686273e9,2.61588571235502e8
-0.0008400001,-0.934265477053276,0.0006353611830315385,251.06499184739073,3.7683667542631536,462659.0925878273,29414.48048461374,1.2493861465119195e9,2.522014975511088e8
-0.00085000007,-0.9322175171033592,0.0006441643299386331,253.65290333112236,3.8211223306172863,463414.5351427395,29092.74604061605,1.202456841636068e9,2.426857715199914e8
-0.0008600001,-0.9303443661132864,0.0006436844172441399,255.725225214376,3.93266080655185,482946.32977029897,30596.56106776268,1.425452270060787e9,2.6369454571199048e8
-0.0008700001,-0.9284350744268837,0.0006515880138195479,259.5073478352395,4.01191957368196,496499.6577159053,31889.356749022787,1.5163285694393377e9,2.870507731763266e8
-0.0008800001,-0.9265854617048498,0.0006562367792642827,263.0784982700532,4.0405403220197,516506.19613341725,32525.052507071166,1.5974651149571114e9,3.0233809544374156e8
-0.0008900001,-0.9247149154534343,0.0006585127895212034,267.24236564172685,4.095654928012943,536143.0586675091,33802.50533189286,1.7234170011348202e9,3.1885035254440534e8
-0.0009000001,-0.92271484295446,0.000661500166762516,270.1881734746151,4.161499122450151,539543.4337336875,34601.38061743877,1.8093698882503364e9,3.287525968594544e8
-0.0009100001,-0.9206466361533004,0.0006604411786636214,272.38890565830803,4.148688733855815,531751.3898922147,34720.02912763771,1.7621101046333168e9,3.420694251513241e8
-0.0009200001,-0.9186130626734248,0.0006646455167587576,276.1722602461411,4.19058131711972,550937.3169008492,35365.59290986835,1.8010230598594122e9,3.543063984413746e8
-0.0009300001,-0.916431620829349,0.0006702068743321331,278.31106356403683,4.206782817333839,548369.7610544094,34887.713743921515,1.781756536068361e9,3.430625738876788e8
-0.0009400001,-0.9144207879300971,0.0006725118244174178,281.3763251163948,4.284963031174561,559576.1425764537,35343.59450987635,1.778323736228023e9,3.5747633519000685e8
-0.0009500001,-0.9121882339132489,0.0006796910398023537,284.1443624690761,4.310368743493303,556904.4288978508,35260.030677849034,1.6951992165299206e9,3.4470650044067824e8
-0.0009600001,-0.9100201731976231,0.0006891501846843324,288.55248538293534,4.39687363849193,572709.3355623177,36261.636060288125,1.7826042444649184e9,3.652322119094409e8
-0.0009700001,-0.9077208831220174,0.00069932109489575,292.27228229093805,4.504671209400019,583868.7384877976,37987.77474428466,1.9941539751171522e9,3.972107278684185e8
-0.0009800001,-0.905549631484193,0.0007030476021983472,297.22146486678946,4.546316696818925,589074.3178269593,39234.08190330334,2.0923509385238729e9,4.17056782393105e8
-0.0009900001,-0.9034183622184436,0.0007109070339724722,301.2115127302631,4.567446897550229,603934.2796028301,40133.126042023745,2.093371414081436e9,4.3428591952883446e8
-0.001,-0.9012052293526359,0.0007138166687362651,305.5928749851454,4.572090240484399,613505.2722083816,40904.79182280266,2.050368819473543e9,4.3946909975335634e8
-0.0010100001,-0.8990550344775781,0.000716842141577871,309.5704455151869,4.723400250621472,633345.9858955395,42427.75431614006,2.2796230549548745e9,4.646839000250167e8
-0.0010200001,-0.8968096602722023,0.0007218557716390717,313.4690287962991,4.71848869179377,641021.5475471441,42582.89374435395,2.1346297213661885e9,4.5669541066991144e8
-0.00103,-0.8947265820218842,0.0007290705604429357,318.29371083221815,4.7977149522429725,642770.9293188319,42453.60647747445,1.9716748476426187e9,4.51338362033994e8
-0.0010400001,-0.8925397642862082,0.0007282427348446677,319.44118889367206,4.86344514866348,655567.5300433324,44567.95323213662,2.0879103599025698e9,4.935231813091178e8
-0.0010500001,-0.8902097281117893,0.0007351463785016304,323.3202114832469,4.897601698843115,680120.0310783815,47155.41095933567,2.376072514937347e9,5.497298862798483e8
-0.00106,-0.8878997481656417,0.0007328096956851238,326.3874376846642,4.986394683711794,686889.2241948957,48523.30095924529,2.472663495700965e9,5.815655809699339e8
-0.0010700001,-0.885518974458222,0.0007436199024382126,331.80190660238407,5.001103806261412,708810.2856118752,50628.135676265185,2.6142786838503084e9,6.326750918760365e8
-0.0010800001,-0.8829813214801395,0.0007521563158671658,334.9623751512747,5.050829355357086,735078.6044114721,51156.95321096413,2.829247018124618e9,6.3134171608266e8
-0.0010900002,-0.8806103960129791,0.0007526635851653869,337.60578333139097,5.1798228781896825,746115.9230973601,53008.28498862109,3.054518167537082e9,6.661196651574823e8
-0.0011000001,-0.8782463078170449,0.0007559936823438389,340.2589845121755,5.1544054789847396,735819.6982206028,51534.47522485558,2.776940213292155e9,6.222416179589504e8
-0.0011100001,-0.8756986093729102,0.0007559076667334634,345.0225811236974,5.206491117356643,734964.2410586239,52654.819454388366,2.7860063611142077e9,6.630560900061362e8
-0.0011200001,-0.8735312159918965,0.0007606736623895641,349.68560673744975,5.307700102341229,749164.0977754033,54835.24624519964,2.9217015829300075e9,7.166588462810067e8
-0.0011300001,-0.8711298974745,0.000762761265501814,354.864796921866,5.377733259479501,760610.9973715578,55997.69859083451,2.8419149221253095e9,7.584934433711561e8
-0.0011400001,-0.8685598619288617,0.0007664000410911891,359.5122251963151,5.401042464411528,766431.1647775535,57646.945883004504,2.8826309232126613e9,8.163352919300432e8
-0.0011500001,-0.8661520981674037,0.0007668560984947217,363.45585050646105,5.457710864146203,780719.5831467224,58905.318642838705,3.071858663237972e9,8.291908870373299e8
-0.0011600001,-0.8633820425201943,0.000772051787769489,367.32225970115496,5.52221796417766,775122.7180197058,58689.211597726484,3.123012387222253e9,7.942371319276971e8
-0.0011700001,-0.8607370363072858,0.0007764826260356526,372.18190134026753,5.645193212981733,808433.5356598635,63158.989220389194,3.6764085288782473e9,9.15945652829384e8
-0.0011800001,-0.8581703440666287,0.0007906538180664551,378.14576353900765,5.735471680541236,819854.5129445541,63273.02633352424,3.707377117868601e9,8.991934702340071e8
-0.0011900001,-0.8555265777664173,0.0007940983923932164,381.4366368311285,5.781689377746561,844783.3646022091,64459.37573515437,3.7604405619498186e9,9.371615693314577e8
-0.0012,-0.8527104417439213,0.0007983454695841939,387.80556093581714,5.872593774640707,856900.264916078,64220.690476085765,3.5421236852040844e9,8.988728691248184e8
-0.0012100001,-0.8499881715449501,0.0008049590101178835,393.8762063910676,5.976441795498182,872427.7053568173,65487.165268359706,3.682875929278657e9,9.225327242804164e8
-0.0012200001,-0.847208816496317,0.0008148059218889886,399.59856381235556,6.060068722511859,884366.110172124,65777.37141860428,3.6743788007588024e9,9.10719921985562e8
-0.00123,-0.8443840609925926,0.0008212508130387485,404.31503027722425,6.148557178539986,912126.2145067189,69849.1046823118,4.071575258382496e9,1.0007117368961824e9
-0.0012400001,-0.8415818076915764,0.000826989137979838,409.93169973014545,6.2691786931304305,931840.9707001579,72831.48162659939,4.326237526730877e9,1.1240640987493706e9
-0.0012500001,-0.8387332820402034,0.0008249034323717358,413.26969826020087,6.375320270488894,943178.7710219634,74661.3370397494,4.4843610326146965e9,1.1450329959420662e9
-0.00126,-0.8359247285546781,0.0008358976896084632,417.78394483202396,6.3727009751532515,969929.022545453,76174.24631272009,4.625011588289894e9,1.1847663495348675e9
-0.0012700001,-0.8331671401913747,0.0008386937605187754,423.4682552911572,6.437816079359382,978461.472556505,76710.10130478775,4.493877672845854e9,1.168754873445052e9
-0.0012800001,-0.830341957470288,0.0008479192444474325,429.6569920482044,6.547616831208096,981863.5154538018,77263.74465397876,4.63023457461941e9,1.1743398339211607e9
-0.00129,-0.8274133906266979,0.00085200539925728,434.24070607121575,6.629653668312569,1.0141879210047469e6,79839.38838392068,4.693643212323865e9,1.2464844817579799e9
-0.0013000001,-0.8244480693012936,0.0008611785387913763,440.0628443162406,6.704135495281152,1.0220287262997965e6,81101.97935345062,4.691891116128332e9,1.268167071259809e9
-0.0013100001,-0.8216306339430544,0.0008657434022541007,446.4488223410462,6.762760004304571,1.0246414447474927e6,81771.65916338097,4.451203651417225e9,1.2469646661529949e9
-0.00132,-0.8187262853575619,0.0008744418944518486,453.484571586088,6.857912476850264,1.0492721904005667e6,82119.00871717044,4.517072668269933e9,1.2201290589788804e9
-0.0013300001,-0.815649808298104,0.0008822539259930867,458.90351322185876,6.871175341776368,1.0499408446997362e6,82644.15653387646,4.2299941894396653e9,1.240065786372943e9
-0.0013400001,-0.8125525381193013,0.0008938129253765538,464.96411924071674,6.944855999181523,1.0662699526136774e6,83592.61294662737,4.2768946756354723e9,1.2464881010617023e9
-0.0013500002,-0.8095928854206297,0.0008976456319367879,469.9226652803695,6.950427253660032,1.065350402384857e6,83845.84443496089,4.2197500476293015e9,1.2181739968913827e9
-0.0013600001,-0.8064128819010546,0.0009055147876561997,475.8135760138694,7.050906686659338,1.0909996071364144e6,86331.10543415876,4.410591200718594e9,1.3089260993078246e9
-0.0013700001,-0.803200145948796,0.0009102512753070664,480.63403749388385,7.189006643709,1.1438385826348772e6,88453.29756661,4.647933988760431e9,1.3594183378933258e9
-0.0013800001,-0.799801620368858,0.000916751021874821,488.97188453121606,7.340371916136936,1.1624566508434294e6,89943.0475140716,5.0251076657614765e9,1.3618779051387753e9
-0.0013900001,-0.7965826390953165,0.0009214525774547241,495.29192486623236,7.4544390206041555,1.1991620280874125e6,93746.97990719114,5.654521767434462e9,1.4747122574960873e9
-0.0014000001,-0.7934001767335532,0.0009243139311594122,502.40785664996463,7.540347664582145,1.2596418507839565e6,97975.74238607619,6.15838856972844e9,1.600641017231156e9
-0.0014100001,-0.7900100023084113,0.0009329999692496805,509.54710598678884,7.70538509712329,1.2956226276738152e6,98223.67767058843,6.257968942462542e9,1.5542971827902167e9
-0.0014200001,-0.7866692734501307,0.000934932588378454,514.6146545193972,7.704739472275875,1.3272985712188224e6,98600.72631493522,6.212453496805171e9,1.5383743974347124e9
-0.0014300001,-0.7834205150268615,0.0009329005775137463,521.8385777996643,7.861861266522384,1.351538305701985e6,101566.38188158636,6.751772463969311e9,1.6516266803879874e9
-0.0014400001,-0.7798949258902811,0.0009435297473539287,531.272826940642,7.980796512168608,1.3668070086389552e6,104396.09632512144,6.967824235533753e9,1.713854545925463e9
-0.0014500001,-0.7764345480863521,0.0009473169751136714,538.9464264215841,8.180451563175973,1.3742494623851033e6,104599.85946259783,6.488392904356825e9,1.6883094132582598e9
-0.00146,-0.7729675552188818,0.0009580481506039473,545.5594237894095,8.229248088785589,1.4040143457346465e6,107439.2589577861,6.715035575738451e9,1.77891042310537e9
-0.0014700001,-0.7695627957358872,0.0009654539972179817,553.7805659552313,8.34670540524398,1.4399823801751877e6,110120.05814776904,6.951093771114745e9,1.8491770484704938e9
-0.0014800001,-0.765946972923395,0.0009680503250934411,563.0642781613823,8.49498537598919,1.4763639848679916e6,113666.74610209801,7.457395705216227e9,1.9433163573370574e9
-0.00149,-0.7622873531188399,0.0009766212228939364,571.625436519013,8.615444441387835,1.539635514256318e6,115336.33600456225,7.427862856373901e9,1.9562197596419609e9
-0.0015000001,-0.7588616125257455,0.0009812700792100942,578.2174900687519,8.748839924669985,1.5531040976849438e6,118094.73604959338,7.564821648231524e9,2.0512952044212372e9
-0.0015100001,-0.7551035124883603,0.0009944548045396197,586.3879728337673,8.782390692029754,1.5472156964518295e6,117452.94583991492,7.122528362737544e9,2.0560533764036298e9
-0.00152,-0.7514871836012298,0.0010106997781207455,596.0712432592076,8.916148950195671,1.5861559597241206e6,121710.82398599426,7.474680253775231e9,2.091057466440986e9
-0.0015300001,-0.7477966106731982,0.0010140347992265274,604.9082039007865,9.142135967514696,1.6489412644225445e6,127841.53816488836,8.102258696844709e9,2.3108266429167204e9
-0.0015400001,-0.7438981462011555,0.0010212595294870474,613.848888412015,9.284332651655811,1.6717850082418772e6,128363.94475111384,8.2693295987844095e9,2.3507665250565076e9
-0.00155,-0.7401003132797814,0.001031188637142795,621.233922789392,9.350464071794008,1.6876027067829466e6,128892.33063121082,8.020187080444493e9,2.374410931694154e9
-0.0015600001,-0.736201721742254,0.0010363089380824178,630.084481208754,9.502734480274219,1.7388602461565326e6,133582.41052440344,8.9049577833089e9,2.540769731842159e9
-0.0015700001,-0.7324132242890231,0.0010474408484292628,639.6456128447575,9.593275526743794,1.7842798970392055e6,137337.04800071352,9.189286851752815e9,2.647451312845119e9
-0.00158,-0.7285122865433716,0.0010576179656357984,649.0976513610244,9.733113814705238,1.813619059426688e6,139046.83595058817,9.360709766934027e9,2.6578121489136357e9
-0.0015900001,-0.7248776068505672,0.0010579999211158882,654.6752142399625,9.821489548450794,1.850331314486583e6,144330.6451313057,9.65794113542068e9,2.8401883127639656e9
-0.0016000001,-0.7210028673223103,0.0010667488897414352,663.9144963698305,9.925737673206665,1.8689941278371757e6,146730.4414887906,9.603913192465218e9,2.827761166870924e9
-0.0016100002,-0.717198570164546,0.001067281941110132,672.251480308808,10.024463766059155,1.8996749902997408e6,148940.88863404948,9.556012086740149e9,2.899237654235916e9
-0.0016200001,-0.7131078216620373,0.0010712059192081204,680.3499973231767,10.205650122376134,1.9034546005429935e6,148506.0338746086,9.29980306210884e9,2.8037062566440964e9
-0.0016300001,-0.7089856517198134,0.001079813662716878,690.0377978851885,10.344795104749645,1.9339085260686765e6,152093.47975691827,9.712215740151028e9,2.8425552119100485e9
-0.0016400001,-0.7050265210215393,0.0010849267414203675,699.1058565932085,10.517983547644903,1.9785594557525432e6,152359.42541873682,9.964743464415155e9,2.7730581639934745e9
-0.0016500001,-0.7006650166054994,0.0011001945757378795,710.7415514819605,10.786168679401866,2.0406035775575063e6,158631.84343256813,1.0865762287987137e10,2.936469943297265e9
-0.0016600001,-0.6966609805116423,0.0011088941533582632,720.9970939279806,10.938873971514266,2.0772743238055073e6,163981.87597736955,1.1398687681675097e10,3.115700945417842e9
-0.0016700001,-0.6923808759769906,0.001114916568976879,729.8739897900438,11.047659067335518,2.111784421064483e6,162430.07985724646,1.1034990860525778e10,3.039019776314602e9
-0.0016800001,-0.688018013608209,0.001123463902308605,738.0849070281978,11.168974479108174,2.1445815155778006e6,165958.25827898475,1.1335289186620617e10,3.1357621055474167e9
-0.0016900001,-0.6838089537947967,0.0011252921954521254,746.2217084394287,11.272812497248408,2.1743883645296157e6,169289.04221590617,1.1752776624276663e10,3.2022484648650656e9
-0.0017000001,-0.6794943800797691,0.0011295847859152624,756.9729358330796,11.447921846044322,2.1836856142007783e6,165368.06453881314,1.0888235449367992e10,2.9903702145153346e9
-0.0017100001,-0.6751166185946091,0.0011393306126599079,766.3459119221645,11.58005047804412,2.1908798275516983e6,167116.65659251693,1.057384169189036e10,3.0188478749200807e9
-0.0017200001,-0.6707002294493903,0.0011487499920691444,776.50551221522,11.69619603517596,2.2009681336811455e6,167637.42636977194,1.00982435900856e10,2.935876318572231e9
-0.0017300001,-0.6661281539716106,0.0011558039737192393,786.5583303231701,11.817800776769062,2.263154180191372e6,172275.20948998025,1.0799324041905819e10,3.074593045013146e9
-0.0017400001,-0.6615694324209105,0.0011719985560841918,796.9544374465967,12.016372203994218,2.2887942173483497e6,175120.79543937123,1.1251690586584238e10,3.1343062144074936e9
-0.00175,-0.6567619164336437,0.001176209881472318,807.1216375167174,12.153551006277084,2.33378627379735e6,177125.28319383445,1.0661676482738792e10,3.1474222670212374e9
-0.0017600001,-0.6521258724561595,0.0011844245111864527,819.291955749076,12.264510545864427,2.3587804355081436e6,179046.65313891447,1.0533264846385605e10,3.1893329447364e9
-0.0017700001,-0.6472456665768093,0.0011913294311197027,830.9278213985784,12.497656645072901,2.364635604384022e6,185675.2821376978,1.1130446657640968e10,3.3699329571299915e9
-0.00178,-0.6424403219317973,0.0012125737744620767,845.9855621671121,12.73594580486896,2.396077802199368e6,188930.48465482393,1.1115893992206263e10,3.4455685559501147e9
-0.0017900001,-0.6376459474020965,0.001216636888644463,858.7630711042707,12.900013024680955,2.450158208763101e6,191791.3828639288,1.1142755121272522e10,3.4974067354280763e9
-0.0018000001,-0.6326744409978257,0.0012273918677911237,870.0576055343482,13.046873118580143,2.549818458732485e6,199231.88077637073,1.2155941411151062e10,3.784300883876342e9
-0.00181,-0.6278245761303076,0.0012373595919750395,881.8786590224481,13.31429267067157,2.606229208642948e6,207115.30731877463,1.3326916166643143e10,4.0697287487022543e9
-0.0018200001,-0.6229449798933624,0.0012475024548044614,894.386674047082,13.38978607891694,2.6420124056914016e6,208584.93674880534,1.2986337893666063e10,4.016896427689397e9
-0.0018300001,-0.6180285561914394,0.0012508925819965904,905.5958884789951,13.415309993729617,2.6803096122142533e6,206491.1008830436,1.1831130458136532e10,3.9215257260491776e9
-0.00184,-0.6130351909080798,0.0012620217752568519,916.829021412037,13.529038882006986,2.718296606545898e6,211874.83320863376,1.1933789228332321e10,4.169645489141401e9
-0.0018500001,-0.6079497337966179,0.0012687604138402109,930.97863098692,13.714518188795195,2.7540192012542854e6,213501.93689493442,1.195516434556571e10,4.179497496460968e9
-0.0018600001,-0.6026645162501405,0.0012787128349592543,943.5653142085964,13.952562199544964,2.818730421106582e6,217840.4268875245,1.2452876853102375e10,4.282491885778441e9
-0.00187,-0.5977039130632311,0.001283168753515074,952.094551777882,14.036942674714135,2.8160789226407288e6,215952.95381899315,1.2070300646698023e10,4.1434103651754503e9
-0.0018800001,-0.5924094013346605,0.0012956977769247291,966.7987211540291,14.338938409987925,2.864727504338974e6,223084.26009579262,1.2765721644921722e10,4.365825523791425e9
-0.0018900001,-0.5868724264445538,0.0013018951650482344,981.4300740538521,14.57032491851602,2.907608165445444e6,230044.3867035589,1.3165396823213926e10,4.483796554688592e9
-0.0019000001,-0.5814901105700961,0.001303451917973543,994.2359830209684,14.697717313224468,2.9455912716650255e6,232002.96346321676,1.2338895647584097e10,4.460448655002342e9
-0.0019100001,-0.5761371714627488,0.0013122446219501493,1008.1513976088792,14.872524075699474,2.988808976147878e6,235904.04865017688,1.1980271317904116e10,4.584737460495254e9
-0.0019200001,-0.5707490962906225,0.0013228014166880647,1021.6204821230365,15.17004833766369,3.1034868356986525e6,245814.72853175906,1.319682524923246e10,4.90028870569235e9
-0.0019300001,-0.5652948195665575,0.0013271907618200508,1034.815420408224,15.268208009752634,3.1386569519071095e6,246893.31722809674,1.2145967522242086e10,4.905653947038284e9
-0.0019400001,-0.5598413131902017,0.0013339952510819139,1050.6913252067243,15.555304128707766,3.196240714164459e6,250685.39702642377,1.2341251029842127e10,4.993136022836333e9
-0.0019500001,-0.5543664887921599,0.0013397173806055263,1063.7510484573168,15.60954437942596,3.170012102452202e6,250439.8260591259,1.1202906193634552e10,4.95058138664517e9
-0.00196,-0.5487262351217947,0.001347785723671774,1078.2982063653185,15.92757329891298,3.250742684330637e6,260768.99294563328,1.2560970685596493e10,5.221569334369757e9
-0.00197,-0.5430282028736976,0.0013531826394584576,1088.4231225668898,16.07611014108093,3.293619598620768e6,267318.12101819454,1.302022131402738e10,5.490588396300255e9
-0.0019800002,-0.5371664911351183,0.0013661090930716907,1103.1098879489718,16.450553057304354,3.355345265257738e6,272764.6389657968,1.406377163065352e10,5.562302214783204e9
-0.00199,-0.5313742504599003,0.0013766125279022835,1114.9905031197743,16.657968131834497,3.389932480762196e6,277882.2185838948,1.4370592329676594e10,5.660278189097497e9
-0.002,-0.5254224252015521,0.0013896722043007087,1129.8617264830295,16.835410466951167,3.437833372322052e6,282985.73655834596,1.514851740216725e10,5.780185162712342e9
-0.0020100002,-0.5195166003400176,0.0013947742232184662,1148.0708443609667,17.13214409860576,3.442714872820024e6,287951.6028087116,1.5914914922951221e10,5.911530052444002e9
-0.00202,-0.5135535818124463,0.0014069479824664107,1162.2067669788537,17.356017371335895,3.5523904022458983e6,300208.54660152283,1.7398173663798534e10,6.398241264419913e9
-0.00203,-0.5073400168703079,0.0014161924291677275,1175.8520681869238,17.478451129605283,3.5401918455983936e6,299021.81216396834,1.6391577283783842e10,6.325392038857519e9
-0.0020400002,-0.5013455729724811,0.0014257302871094595,1188.6346732215109,17.626182684095838,3.6035228492570603e6,299634.87613541726,1.5924471747257254e10,6.3133817096921835e9
-0.00205,-0.49527558426693596,0.0014327946284538639,1203.7910609795808,17.826924086326105,3.6847152460415955e6,307310.1769265103,1.593517828452483e10,6.645878942781182e9
-0.00206,-0.48907904294068755,0.0014455162185681286,1221.6514964599994,18.09832801559268,3.726273732644984e6,311300.11212146876,1.5830360999432041e10,6.631483550126839e9
-0.0020700002,-0.4825875305821237,0.001458745476009179,1237.892815117126,18.285071768571658,3.7633050811243565e6,317483.5150046428,1.5043803597766264e10,6.956979964911157e9
-0.00208,-0.4762834950976433,0.0014713275775608949,1250.4054458392416,18.57933337993475,3.738727778524467e6,315305.9606559068,1.2952205248369993e10,6.699148782803593e9
-0.00209,-0.4700308037596489,0.0014791278871733092,1262.7631765751346,18.650507510134812,3.767437165502816e6,320383.88209808106,1.2973472697647081e10,6.922066891940232e9
-0.0021000002,-0.4636862939794313,0.001484904500887278,1279.7585028352544,18.882347183982255,3.799347944749324e6,328386.6215975798,1.3841306094296473e10,7.185241671502031e9
-0.00211,-0.4572453331039375,0.001498120519158121,1297.3205986213281,19.26349399988935,3.9222386911483626e6,339722.84110643325,1.6404410199254917e10,7.535816841627057e9
-0.00212,-0.45082916932020123,0.001503653294648674,1311.101075088288,19.509995060838193,3.9393310837821844e6,345238.13737358263,1.7566359108570053e10,7.714344769271813e9
-0.0021300002,-0.44415714995605665,0.0015115578352057628,1327.802344962178,19.712874254196937,3.998946073460841e6,355560.43291520997,1.869450535151403e10,8.095003284715613e9
-0.00214,-0.4373996725957091,0.0015200287888283831,1341.4932450888457,19.907225122744876,4.0151347254754626e6,357412.3423125843,1.8763599176633003e10,8.246359135576014e9
-0.00215,-0.43067023531272064,0.0015273722132665857,1358.9906618554667,20.198713878822723,4.0413770951757217e6,361792.24698051566,1.8611836935690426e10,8.397419603745223e9
-0.0021600001,-0.4237633983965269,0.0015331507157289985,1376.158989233835,20.196107536786833,4.017549984033682e6,361485.78261520236,1.599457375185128e10,8.269429654890203e9
-0.00217,-0.4170493543690528,0.0015385605386486099,1392.8072196164305,20.39482557624783,4.0503501054747878e6,368401.1935565702,1.731639748559566e10,8.468043162989728e9
-0.00218,-0.4101306630871646,0.0015468692433791378,1411.5814096863573,20.69352004140366,4.1007208567906246e6,378286.71641707036,1.6594771753917444e10,8.904013928990961e9
-0.0021900001,-0.40330366510997306,0.001559578442166673,1425.2263342824936,20.9549689565378,4.1053404511606796e6,381328.81754268234,1.6145723538266655e10,8.821780051231195e9
-0.0022,-0.3964632110588358,0.001575087206946763,1442.8490309197452,21.333839223426953,4.154867063377746e6,379957.6873260292,1.6070228162490463e10,8.592878592533094e9
-0.00221,-0.38930407360428476,0.001582396564141959,1461.584264938383,21.632623441476284,4.24112868714006e6,382955.61541412043,1.5488891073321531e10,8.444703371248384e9
-0.0022200001,-0.38214320694289733,0.0015912561986995066,1477.82789482549,21.95177968089221,4.263079945745967e6,387850.06763837783,1.449397689448801e10,8.608736592905128e9
-0.00223,-0.3752144204531655,0.0016024051453071497,1496.1306875104979,22.08524642590973,4.259438737432013e6,390161.04223764787,1.3476374842360111e10,8.802537863022587e9
-0.00224,-0.3678323008501979,0.0016150528245602084,1512.943618036454,22.387527503935377,4.272510499232068e6,401486.5974092939,1.4000116968714664e10,9.211974932435503e9
-0.0022500001,-0.3606763414805031,0.0016238654775449298,1529.5152688371688,22.485543533657047,4.273558749282824e6,404438.5762287673,1.2836883377717798e10,9.13188441795008e9
-0.00226,-0.3534726914137692,0.0016425089767954978,1549.0889177118804,22.82104475755457,4.301440839685716e6,409291.3031176746,1.2686466534825409e10,9.203933682335966e9
-0.00227,-0.3461397397755141,0.0016604317789158133,1566.8239152760898,23.021917466448702,4.387049816002808e6,418040.91958205315,1.3869458061379288e10,9.547950602733803e9
-0.0022800001,-0.3385287145117007,0.0016660798192505682,1583.7934139107865,23.107433089523678,4.400501959763656e6,419627.3078022785,1.2488182934517029e10,9.395743372035397e9
-0.0022900002,-0.3307011273403542,0.001676055839302142,1602.938667868082,23.236593741801748,4.410959253994095e6,421634.8981252343,1.0877492914138128e10,9.342530894240808e9
-0.0023,-0.32333178292516057,0.0016887942574495781,1615.611852623467,23.286363528367243,4.3602653798488965e6,425258.92003990803,1.1228044392420921e10,9.476571228639881e9
-0.0023100001,-0.31573340333350536,0.001697497706342433,1631.9444309452383,23.471512706319356,4.387062120679907e6,433583.56030288903,1.0107517125317787e10,9.649993818752638e9
-0.0023200002,-0.3081321270184242,0.001701154659037259,1651.768184604754,23.7432181322632,4.437029648659612e6,442746.8424357356,1.2561775515987072e10,9.882506223190098e9
-0.00233,-0.30029689710814983,0.0017068712913417517,1666.6854496383053,23.840899017996442,4.374042534230151e6,438810.4909113626,1.0945333798507038e10,9.62676996219456e9
-0.0023400001,-0.29241601679760676,0.001715594867333451,1685.2638602421723,24.09709299279127,4.441310434512482e6,444826.29281461996,1.139139775472971e10,9.752059833351149e9
-0.0023500002,-0.2846363852946289,0.00173144308713121,1701.6136411564403,24.278286334210243,4.432561265505492e6,449808.6744636926,9.834986565132324e9,9.894997451493801e9
-0.00236,-0.27673942645756916,0.001733329016728283,1721.1852170402074,24.632799160478967,4.435304487597337e6,458581.3469078457,9.049091613587128e9,1.0111356212453217e10
-0.0023700001,-0.2686001421646624,0.001743474156772811,1737.2026569628194,24.76201845696275,4.388837717730872e6,461801.73770143866,9.47747879330401e9,1.0417182433924397e10
-0.0023800002,-0.26067093301560684,0.001761099046725969,1756.4520797245177,25.004033892871423,4.462264422397372e6,468203.5754049593,9.8696319471338e9,1.0574292269290962e10
-0.00239,-0.25241024951198415,0.0017722880602534421,1774.2656050884882,25.261107622138525,4.432689745540901e6,473833.0342798266,9.77427848490039e9,1.0611402665569649e10
-0.0024,-0.24431277117515604,0.0017778078246209366,1786.6663134757057,25.330972987823436,4.396349497102389e6,474228.2088880808,8.210239760464636e9,1.0516792660430595e10
-0.0024100002,-0.2360473277324028,0.0017927882813793322,1800.7922173067327,25.330537123955345,4.436190633191348e6,471654.06910327694,5.4721593512702055e9,1.055452789890346e10
-0.00242,-0.22771316894206714,0.0018005166437959927,1815.826323777605,25.556883752424678,4.425187086932839e6,481855.4596784108,5.953444826294322e9,1.114869155082834e10
-0.00243,-0.21925209001739163,0.0018086676634829883,1832.2806119455404,25.860698749318804,4.361003405580401e6,483458.6634077724,5.15293323327871e9,1.1092343233543718e10
-0.0024400002,-0.2108809951903625,0.0018234936649458755,1853.342896096874,26.041303820945018,4.342922761326428e6,483700.0789201511,4.0743316090628934e9,1.083438348658037e10
-0.00245,-0.20246931610007693,0.0018278309864305042,1872.0978740157161,26.221608496828722,4.214292103761859e6,488518.0570199315,2.941452285912656e9,1.1156081523525965e10
-0.00246,-0.19390733444377645,0.0018468681393689307,1889.2647193648381,26.595079851540742,4.23242872750666e6,493498.34052064235,3.273609609617508e9,1.1106869929646748e10
-0.0024700002,-0.1851804273781936,0.0018601483070213025,1906.3834397259238,26.84556178778259,4.1540342940721633e6,496589.15055483114,2.1359041742885084e9,1.1006166886585703e10
-0.00248,-0.17631518623374892,0.0018644096748288465,1922.493109604981,27.046863987544306,4.0651904693638836e6,503200.45546363614,1.972022437803606e9,1.1225080276851902e10
-0.00249,-0.1676732174329463,0.001872039483011433,1940.8252207927203,27.149817915299394,3.9799642413545647e6,509844.35390056483,7.487514394028755e8,1.1175980406575106e10
-0.0025000002,-0.15890889679262826,0.0018765226114197402,1957.1627970214367,27.530809167485916,4.0503966211938728e6,513870.94655469246,1.3029611892438948e9,1.1222036557705439e10
-0.00251,-0.15017538713830994,0.0018760254432073984,1971.4286259366834,27.705280380404478,4.0016437450081613e6,518020.72865357,-1.9693089486472803e8,1.145514993127383e10
-0.00252,-0.14146414624412673,0.0018872292286535055,1991.4751119760544,28.050016793927483,4.04735193811115e6,524287.61227224517,-8.033549514260767e8,1.1404240799868563e10
-0.0025300002,-0.13251283273421605,0.001893500138184345,2006.3961053350365,28.30848735168752,3.9723785757838734e6,528729.4086273956,-2.7564677641908684e9,1.1685329685354742e10
-0.00254,-0.123539005679595,0.0018997901441589744,2023.0569429285413,28.261576867187195,3.9491693724954342e6,530537.1471869514,-6.922619979017261e9,1.1672288065550863e10
-0.00255,-0.11470190487930639,0.0019001793269415935,2033.6844767934147,28.567769317947434,3.95451824029985e6,534494.5995972266,-6.108244867486121e9,1.1951339056356085e10
-0.0025600002,-0.10558927401072597,0.0019045713820028108,2044.4714698458415,28.62433240222183,3.8784281964164777e6,533825.7365060953,-7.451859174923002e9,1.1894545295406694e10
-0.00257,-0.09641705739740138,0.0019197552051601818,2061.8206505416492,28.771620058139504,3.876487309444467e6,537440.7743430292,-7.419182085260422e9,1.1995057263544962e10
-0.00258,-0.08724292715523131,0.001927093068547279,2072.327917362113,28.868189129729146,3.7156802623597262e6,543183.046729616,-7.260597649876794e9,1.2005471076670397e10
-0.0025900002,-0.07806974824201712,0.0019385413178670278,2084.7081448436434,29.169571936476288,3.6828210580519955e6,545462.085686382,-7.861851960688959e9,1.198082940422995e10
-0.0026,-0.06904403308606867,0.001951250938763264,2095.6566832669196,29.391198963403486,3.630028661548073e6,545937.2253152977,-9.864940099652256e9,1.2077676067040678e10
-0.00261,-0.05985577280533658,0.001955222000745168,2112.6415550831002,29.397359484407392,3.4548274814555207e6,546955.7065765725,-1.1205980169046717e10,1.2389792097077412e10
-0.0026200002,-0.05030775750892189,0.0019630324968495615,2126.8212014877768,29.49731932529166,3.3243965609456575e6,556698.6012574526,-1.0450854921352621e10,1.2872290051581158e10
-0.00263,-0.04073607846198434,0.0019640476891846733,2143.6685381121747,29.472646068603687,3.1554044421927445e6,547608.2386902412,-1.6404898042092907e10,1.2448389767878555e10
-0.00264,-0.03142147796993608,0.001975989075950142,2154.0242989899507,29.66420373989315,3.0119861369564426e6,557237.3098695545,-1.5475659081088678e10,1.268262759418876e10
-0.0026500002,-0.02180323355418887,0.0019782743860063657,2164.312421787964,29.79442478309668,2.9814832546108933e6,563323.9907963081,-1.527789246889542e10,1.3012776843855528e10
-0.00266,-0.012394671813988224,0.00198178748518694,2179.2398651346766,30.02684449205329,2.945548593175998e6,561593.8858913188,-1.5848497410157997e10,1.2896201460047012e10
-0.00267,-0.002514205309901694,0.0019835904215669735,2188.321928922193,30.230401178706394,2.7371735264608245e6,558697.8096527561,-1.8258524084315132e10,1.2713721944581114e10
-0.0026800002,0.007155413435034671,0.001992481224989827,2203.3483185431955,30.425938384887196,2.667844555834906e6,564743.8234986447,-1.935676749477349e10,1.2764902040050701e10
-0.00269,0.016891720629304028,0.002003416716840261,2214.802381009962,30.602477920393714,2.5464087931724363e6,561970.1868208516,-2.2931701207124332e10,1.2592342926595158e10
-0.0027,0.02644078273928049,0.002003952619871311,2218.482081747812,30.510408720297907,2.2931135044117337e6,558691.3832424663,-2.5899021967033276e10,1.2193559254526272e10
-0.0027100001,0.03623972749180399,0.0020021891567092156,2227.1328602511744,30.671907495374402,2.197549798770366e6,566108.6633725924,-2.6469638728784107e10,1.2425196456449188e10
-0.00272,0.045969346086019595,0.0020099180304534543,2241.1613138972557,30.68153536177844,2.0303420150577496e6,566705.2045922517,-2.8831926891973724e10,1.2379871045006586e10
-0.00273,0.055813116228706015,0.002019068805045366,2253.0293287060017,30.91743749336524,2.0464901614818836e6,569356.995959929,-2.7818410770123203e10,1.2703133789384033e10
-0.0027400001,0.06587291429197524,0.0020165859763922587,2262.4540981811397,31.076175281992093,2.0543139310053145e6,570841.9703676804,-2.9807610333833935e10,1.2837794628590553e10
-0.00275,0.07574768982314188,0.0020187382928906253,2269.0409727346273,31.03419998873649,1.9267357208293218e6,567309.5153852723,-3.2415261730275276e10,1.2308347067188116e10
-0.00276,0.08570218758327997,0.0020225256867911815,2279.14739839859,31.27790129297625,1.8062979492658314e6,573075.2348687289,-3.317823647087189e10,1.2391794244395424e10
-0.0027700001,0.09592036778053249,0.002024233715435018,2285.126313005621,31.42234571759709,1.7678340968405243e6,583845.9844267253,-3.201773435596314e10,1.2507775896888998e10
-0.00278,0.10596227056516049,0.0020290402392524063,2294.9382153816928,31.547110813319062,1.6663627749498235e6,591847.1155669758,-3.0715771619433872e10,1.2721842280887465e10
-0.00279,0.11589290128366646,0.002033581680083999,2297.7241059013545,31.550451131128327,1.4857890205535272e6,591490.1860023482,-2.956587396229977e10,1.2627196629791775e10
-0.0028000001,0.12617427623092778,0.0020333475546252754,2300.373375093629,31.644259323059337,1.4289049687902504e6,594510.3186893609,-2.9192577460951546e10,1.2839588528992697e10
-0.00281,0.13621846905995574,0.0020354472451787984,2305.6869790691053,31.66772304682798,1.2404064273892578e6,591479.1548429138,-3.013865617541829e10,1.2628370771493475e10
-0.00282,0.14659305629356345,0.0020364915883550163,2311.6758700959895,31.827709467907706,1.0696261464130795e6,596976.8568658856,-2.955319706038718e10,1.2739329096524055e10
-0.0028300001,0.15675817030973366,0.002037348765330482,2317.457384569201,31.92431336836669,958218.5834101962,597586.0470339712,-3.1736051206111275e10,1.2816137682731031e10
-0.0028400002,0.16700990307586522,0.0020335417086326624,2319.9347282350627,31.766544289029365,754503.1561439863,598963.361428974,-3.148946415899007e10,1.2914502223029959e10
-0.00285,0.17725441276135045,0.002028894407906681,2321.6898634064464,31.82400795890785,633180.3727115688,598114.0268895532,-3.1145102060200012e10,1.2913348572916998e10
-0.0028600001,0.18745935598126562,0.0020326806116074563,2330.4931895726977,31.92827683538788,497542.04200493713,604338.9456897189,-3.0454523799157543e10,1.2989534005962086e10
-0.0028700002,0.19744616253247196,0.0020375656365794245,2332.267864978686,31.790377708981868,336280.5999132347,602973.5484660466,-3.1513272126833115e10,1.312247429646226e10
-0.00288,0.2081500956015074,0.0020319685938618936,2335.0342818693166,31.763434263891842,185143.3612438018,603288.8998604727,-3.364370413518318e10,1.3069763284570078e10
-0.0028900001,0.21835522075651373,0.00203338872671709,2338.1548100691016,31.810731359663663,25934.07279360362,607439.5902796886,-3.4425262629521e10,1.3284790092062935e10
-0.0029000002,0.22879857321988203,0.002031146770943497,2338.505013162153,31.750130362112923,-65182.092720508546,597646.7241441676,-3.616993020384302e10,1.3040437236843311e10
-0.00291,0.23914764329712404,0.002031539640462229,2339.171744403291,31.78129590930061,-231490.58662016428,592331.9505626766,-3.859074912857607e10,1.2934935026346727e10
-0.00292,0.24946754002603966,0.002035420101238193,2342.113754240467,31.563830698263526,-437598.8361019688,593477.7685323765,-4.058950885710237e10,1.2885739138575615e10
-0.0029300002,0.2598371235394197,0.0020354396169653607,2340.828581122062,31.3835639127254,-596732.8791739418,588112.6264030277,-4.294834995231524e10,1.2840676212286684e10
-0.00294,0.2703132584026639,0.0020330529965165824,2343.1823562684067,31.49216868387426,-698182.9397932489,587844.9904496882,-4.446715160170931e10,1.3112017085687138e10
-0.00295,0.2807917147287689,0.002031410464084285,2343.317642851339,31.55683779194237,-945762.7243769811,589748.1786801721,-4.300963574488936e10,1.3252244048210482e10
-0.0029600002,0.2911832893380323,0.002028129750922591,2338.6538366919663,31.635773680626297,-1.278716577849954e6,589475.6345295748,-4.264263971750343e10,1.3265307954633343e10
-0.00297,0.3016754671143734,0.002028055141383874,2334.903222933275,31.51388244545586,-1.3668554785043988e6,585095.1342408847,-4.131918956329469e10,1.3250971317078524e10
-0.00298,0.31203513179864806,0.0020246383997527327,2334.1976685772847,31.539153052283172,-1.4935791598325628e6,585713.1495647568,-4.001119445567566e10,1.3103814118504946e10
-0.0029900002,0.32245246139030526,0.00202126669685851,2328.9419204813976,31.35414883268669,-1.687699297929812e6,580034.8448813488,-4.053782711958064e10,1.2898284164189337e10
-0.003,0.33281662651129396,0.0020175285260234056,2322.383067349829,31.287476196782652,-1.8971857886314564e6,584261.9851415913,-4.173000882257439e10,1.3007301440568777e10
-0.00301,0.3433784573929196,0.002013685007444176,2318.557610673332,31.273695552554447,-2.0959413862139615e6,583436.4433672089,-4.08985590639666e10,1.2879769939213602e10
-0.0030200002,0.35382333785035625,0.0020117336884397804,2313.5763596655634,31.226088216441937,-2.2567007933184886e6,583162.931795798,-4.048238213847491e10,1.296557091480527e10
-0.00303,0.3642741861804439,0.0020054187881133625,2307.152760403828,31.250693451131223,-2.461419304550215e6,585500.9651659611,-3.711021028449438e10,1.2931156851333145e10
-0.00304,0.3745895114850859,0.002000812633701337,2297.7263062453726,31.076749404139157,-2.6707693238354702e6,582733.6517497485,-3.667213506744669e10,1.2875372510359089e10
-0.0030500002,0.3848991103349224,0.002004174229596267,2292.461785032737,31.056243196534066,-2.885022142796772e6,579896.0798778132,-3.438231787520537e10,1.2812743794664389e10
-0.00306,0.3953870007038342,0.002003678061304299,2285.782596219056,31.087304153616536,-3.1960264156510714e6,586312.1065335121,-3.0489120801891518e10,1.3106843082230038e10
-0.00307,0.40572635787626704,0.002000199836258114,2279.765189163964,30.922868290740375,-3.3015302635389185e6,577076.9047801594,-3.2583418255558e10,1.3004894575598467e10
-0.0030800002,0.4162531130724542,0.001991132157477638,2271.9264261200674,30.814492137770227,-3.4991603283118387e6,583301.0212790696,-2.935739203438523e10,1.3118594318039804e10
-0.00309,0.42674110046840624,0.0019879138624859984,2258.1072003443073,30.53704724362662,-3.726447717726359e6,582524.9399972354,-2.9200735675897106e10,1.320334423107267e10
-0.0031,0.43719863709686696,0.0019748581290256,2244.7419977882178,30.454282129137997,-3.8655371147723095e6,583016.4700140696,-2.6439217327943817e10,1.3205218420840485e10
-0.0031100002,0.4476859857217776,0.00196734223637971,2233.723498077227,30.440893212226616,-3.99823908021563e6,576099.7041473362,-2.7445245724943176e10,1.2841916110612038e10
-0.00312,0.45804263351323454,0.001967671007772433,2218.79309065793,30.313708149698186,-4.204951789756763e6,570514.2624906875,-2.4210480343230095e10,1.2774879957190285e10
-0.00313,0.4684539132510714,0.0019584643539953066,2207.5943212824914,30.233532892701504,-4.357056226379323e6,569993.8537986289,-2.2499806396769596e10,1.2890654121890581e10
-0.0031400002,0.4788917356877016,0.001960688815648,2198.32153970048,29.987958473529655,-4.448919672003876e6,567275.5973617765,-2.3771939181232986e10,1.26987583197668e10
-0.00315,0.4892963775528269,0.0019528496558827504,2184.1271418380084,29.74775001365394,-4.654721106518416e6,562784.756381168,-2.3525587371431774e10,1.272776614699303e10
-0.00316,0.4995443000502456,0.0019407343217963825,2164.602961485514,29.480712919247562,-4.868330467301937e6,563775.8964306877,-1.945480923071474e10,1.3055342209860947e10
-0.0031700002,0.5095155743011309,0.0019339792469140612,2150.6140321572243,29.51907146978791,-4.996349140591394e6,569088.1412222133,-1.5113893974498606e10,1.3395620813420649e10
-0.00318,0.5197830832079272,0.001927986195162958,2133.635861562016,29.379926229613226,-5.043314506746091e6,556972.5071433964,-1.6909515139156307e10,1.31220377168964e10
-0.00319,0.5300881529471828,0.0019171179700932161,2115.7472228813044,29.062815067375684,-5.207433370425377e6,558540.3431366942,-1.5533585354767857e10,1.3695983324840921e10
-0.0032000002,0.5402738008058955,0.0019058620656160845,2099.9753179425384,28.91125453068711,-5.324942627543506e6,557957.203972943,-1.2811643586654896e10,1.3815637879266619e10
-0.00321,0.5502468533226346,0.0019001912047483015,2080.0660822872137,28.742522519377765,-5.449514345399419e6,555552.748205417,-1.1227909372453222e10,1.4262000422056923e10
-0.00322,0.560424558091626,0.001897907358799902,2054.520308726398,28.33155862640329,-5.5642711776694e6,550203.899131185,-1.043279471684882e10,1.4452330358852783e10
-0.0032300001,0.570465711861116,0.0018910379805367778,2038.6347389556404,28.192567799148424,-5.632859238763085e6,548285.0320020863,-9.733403966661776e9,1.4781949549853077e10
-0.00324,0.5805582736954819,0.0018809712681667591,2020.5929694768247,27.87279579635398,-5.845741093362277e6,547808.6667983469,-8.843398522959227e9,1.520486105048735e10
-0.00325,0.5904846507802919,0.0018704208135025486,1999.8875165989414,27.702674384451097,-5.9042659094599625e6,549249.5608234884,-4.643462337975478e9,1.5429693055840626e10
-0.0032600001,0.6004027500275108,0.0018673058904514679,1979.9204157654856,27.532805990749292,-6.030057334098992e6,550072.6168620696,-3.451698368905814e9,1.5615057361972288e10
-0.00327,0.6102965815212643,0.00185523915953045,1959.7666657244688,27.30995832679783,-6.062510720938e6,542881.0942288886,-3.852034648154247e9,1.5245438860797586e10
-0.00328,0.6200925949067322,0.001839334915262348,1938.5377523584896,26.932668944839275,-6.116358145876644e6,538688.3102154012,-5.187941631065873e9,1.5007713511959274e10
-0.0032900001,0.6300183702461423,0.0018315206849097733,1917.5550495671873,26.483069827571843,-6.147586078373553e6,524717.9636279579,-5.852584500199619e9,1.4172017531945425e10
-0.0033,0.639712468863065,0.0018232921925634348,1898.4020594391516,26.31236319643722,-6.2681633652612865e6,516214.8726478357,-3.9989821565313163e9,1.361899166955966e10
-0.00331,0.649580033545565,0.001810818522879293,1872.6444143155254,25.96372104857593,-6.260265939712332e6,506322.08463341184,-2.2476700576910305e9,1.3501464616427092e10
-0.0033200001,0.6593011271350898,0.001803293805065653,1850.0925738979909,25.732699938048064,-6.319771908649028e6,502775.10785591207,-1.090951933452778e9,1.337358354542208e10
-0.00333,0.6689775221944353,0.001788761559727918,1828.1975893021825,25.431773200135954,-6.355249776441836e6,499221.4874934642,-8.99446330706765e8,1.3775256288556314e10
-0.00334,0.6785058586024001,0.0017725834422817539,1803.0386588641986,25.1948314030645,-6.383220196015196e6,499876.901313411,2.707022973010327e9,1.4347225915362835e10
-0.0033500001,0.6879456115887757,0.0017635642905979992,1781.275987939858,24.917393338625107,-6.494102709797319e6,504956.5474690508,3.9347467940991483e9,1.5005475961211077e10
-0.0033600002,0.6973361919111083,0.0017581751992803607,1760.1794947003775,24.722703289895755,-6.610647333165709e6,504854.3820950392,6.870528889609763e9,1.4999858126388231e10
-0.00337,0.706492503198158,0.00174621052010997,1735.9109142338766,24.408959038083196,-6.643374859792008e6,505532.0035587329,8.532868264208988e9,1.5437654071008568e10
-0.0033800001,0.7157357147704279,0.0017373460451212586,1708.8910415105454,24.178525178441664,-6.7319898085409235e6,507693.04404551996,1.256549880484216e10,1.5689110028880245e10
-0.0033900002,0.7252458385305972,0.0017263098875132017,1688.2068930294497,23.95167919490735,-6.734754148408542e6,511208.38091702847,1.5157613064147053e10,1.6261480485831137e10
-0.0034,0.7345146082672714,0.00171423322657921,1660.9209136553204,23.533793801235117,-6.665467193973932e6,502565.2922060694,1.6956189301300436e10,1.6033134740608955e10
-0.0034100001,0.743444006769784,0.0016932110222493237,1636.5923427823932,23.44315077236674,-6.654349833924463e6,501291.18358330557,1.921944930142058e10,1.6182915560462826e10
-0.0034200002,0.7525427256351241,0.0016812033082897499,1612.764417491523,23.15530237277043,-6.583575756178194e6,493400.44015734317,2.0089211258261005e10,1.5816703476829403e10
-0.00343,0.7615457199663038,0.0016703379141314871,1586.7366638776116,22.934546068948247,-6.616562495928342e6,494592.3683132013,2.191144193926384e10,1.6303034933445421e10
-0.0034400001,0.770274597897983,0.001656221169159903,1563.8261149786076,22.69756101254814,-6.674139128668721e6,488770.6432711472,2.3416915361907955e10,1.6194175000884268e10
-0.0034500002,0.7791638995345718,0.0016409972464044133,1536.408287717021,22.537058180191938,-6.760067316187993e6,493400.3668924296,2.711408619048739e10,1.6795802137999422e10
-0.00346,0.7879821732350997,0.001626896177599299,1511.6315669603714,22.201387776527582,-6.671157615101292e6,490562.48714301136,2.73956898446963e10,1.7188042900992123e10
-0.00347,0.7965577483597478,0.001611532620661634,1484.663927260019,21.9664009476311,-6.6045295387878725e6,494523.557093371,2.9786440955664177e10,1.8089521408829765e10
-0.0034800002,0.805288126339119,0.001589624175861462,1455.6505241606835,21.608325782199557,-6.5154760245469455e6,491183.178068209,3.0406135685118977e10,1.8277087179180916e10
-0.00349,0.813607398850572,0.0015782928725249293,1429.265741375267,21.123213374417787,-6.4135426357544e6,481733.29018488614,3.1097425219523632e10,1.80143197902398e10
-0.0035,0.8218958211655439,0.0015665479344927123,1402.871093129797,20.86028335679578,-6.361329258334253e6,476366.6021360259,3.2496761839962975e10,1.7811776878106133e10
-0.0035100002,0.8303265990185856,0.0015504133985902255,1379.445470836474,20.603123691473257,-6.361983357830132e6,465886.4975759429,3.2221959679494156e10,1.7083928891960398e10
-0.00352,0.838511993991701,0.001534272218952283,1349.6128060831288,20.269312208778636,-6.33194357216669e6,455275.29040470853,3.270042837672592e10,1.659867807983525e10
-0.00353,0.8467319644821173,0.0015127556655136485,1326.7859910819404,20.10285993444965,-6.3536081138917925e6,453216.09693069,3.504568802213335e10,1.6516161408681232e10
-0.0035400002,0.8547950033409734,0.001501626216584504,1296.7494808561655,19.70093046642778,-6.315541594936605e6,438074.00057724444,3.518875791174054e10,1.5230907906816612e10
-0.00355,0.8626602902728718,0.0014842222465537536,1269.3734310712764,19.34058238993954,-6.130445396908792e6,423057.3294663565,3.354348607525357e10,1.4308676286440826e10
-0.00356,0.870492498798909,0.0014670624359947146,1246.4187422175387,19.143487640483603,-6.099335452727747e6,422411.4461038398,3.640541776760937e10,1.451738352803571e10
-0.0035700002,0.8780956768621135,0.0014515082560055748,1219.954620013713,18.736725083698595,-6.006421528333099e6,420922.7684737486,3.734301682299369e10,1.48053305194345e10
-0.00358,0.8858691884433971,0.0014272808855815796,1191.640014752148,18.50163275666919,-5.913989643188888e6,414482.5844916741,3.861301231421655e10,1.44173924331411e10
-0.00359,0.8934867158948021,0.001416679480025601,1165.162498991292,18.20568515534812,-5.814207366825663e6,406840.89335642586,3.975958352536128e10,1.380679673363644e10
-0.0036000002,0.9010578595814048,0.0013960902141257673,1141.244689976077,17.813810531845053,-5.752523501566283e6,394889.28660224675,3.9418745219284004e10,1.3231676601127485e10
-0.00361,0.9084496367658185,0.0013764428946206437,1115.549984596121,17.600129311962764,-5.71407700389813e6,401244.9503527752,4.162634346901278e10,1.408189056655949e10
-0.00362,0.9157202577243735,0.0013595874381055818,1087.6852237552055,17.197919357375223,-5.614240337396345e6,391822.4427406447,4.101124779640594e10,1.3715813214076843e10
-0.0036300002,0.922883304022321,0.0013405952443314867,1059.245318563613,16.89225347108485,-5.534813118713416e6,376037.9049254417,4.10305946420552e10,1.2506825499272238e10
-0.00364,0.9299617025157123,0.0013306438251424572,1033.5399988478298,16.456600892221434,-5.426244075804633e6,357988.8275986825,3.969227969903543e10,1.1380182074881943e10
-0.00365,0.9368469347744601,0.0013113786469448876,1007.2286284722613,16.03776979533442,-5.308384139791271e6,344509.7780280513,3.8091624066174675e10,1.071124729225232e10
-0.0036600002,0.9439590806710629,0.0013018066252213083,980.2264705739077,15.73284894339005,-5.120205357030498e6,336070.08974632696,3.797401356716261e10,1.0338271549047897e10
-0.00367,0.9507395359463753,0.0012819950860825059,953.3721148053763,15.3685479568017,-5.066240582707767e6,325570.8019385771,3.8050337293429405e10,9.89745170248742e9
-0.00368,0.9574458209717693,0.0012689214784221573,930.4889259884912,15.087718470850096,-4.96511201773553e6,322096.5748728014,3.847011018897884e10,9.968811357276937e9
-0.0036900002,0.9640827933727077,0.001249831778180798,907.6794060954974,14.770757773823988,-4.841851754551057e6,315552.1467250746,3.8173098603598946e10,9.711055280145166e9
-0.0037,0.9705507734690704,0.0012342212699390058,885.9198332568337,14.587445922261802,-4.756965709051435e6,313744.4988860562,3.873974461775258e10,9.76312876477226e9
-0.00371,0.9770125124613283,0.0012236956947051833,863.2108549521171,14.223043200085325,-4.636816133570202e6,301243.6706608871,3.784840462086116e10,9.186131264518625e9
-0.0037200002,0.9834243560888578,0.001201965277095922,836.4089344273503,13.765633377234538,-4.46016574335009e6,286968.5896942063,3.579829661628383e10,8.581947890187464e9
-0.00373,0.9896766278631891,0.0011857466878031407,812.1420905523561,13.542613115686075,-4.362759469104726e6,290095.1064837739,3.642824764671245e10,8.966170164547607e9
-0.00374,0.9958524391194744,0.0011664017441984501,789.7310311959824,13.314819212559508,-4.293966753986099e6,284195.2705265173,3.664991274790319e10,8.730756498724827e9
-0.0037500001,1.0018731931248999,0.001145136773358386,767.7546119007583,13.04272621934801,-4.177013969681841e6,275647.7996310123,3.588935958013177e10,8.416928109626628e9
-0.00376,1.0078366768073037,0.0011320855506606199,744.288716890188,12.728643008259507,-4.050054369531985e6,270125.92678762646,3.5144667806212234e10,8.303932904698588e9
-0.00377,1.0135563131332304,0.0011084454181696176,721.213263344226,12.462473542416037,-3.942566595614948e6,269202.9050956629,3.4341168634143646e10,8.569456608674331e9
-0.0037800001,1.0192657419365114,0.001091542708578213,702.1472987026395,12.211288801916995,-3.8313003348862594e6,260712.72695846684,3.3337515914019817e10,8.229012655404175e9
-0.00379,1.025037666710212,0.0010751685241791745,681.9401082429166,11.904258084981889,-3.734740579393406e6,262061.02222961048,3.3299543948182095e10,8.549219934716292e9
-0.0038,1.030467245384265,0.001055523910117913,658.2948639815093,11.655341683853939,-3.593797613973878e6,262011.80300192838,3.2864624768180042e10,9.004419624744099e9
-0.0038100001,1.0359839623356182,0.0010399019409735677,637.1917418860057,11.331543145417136,-3.4968954473491656e6,251195.23293492035,3.1923996813738754e10,8.456366311155878e9
-0.00382,1.0412768178852199,0.0010211744231238362,615.3350391082497,11.02406291183185,-3.3719512581062075e6,244955.43363979674,3.1272070188361275e10,8.221976811432917e9
-0.00383,1.0463592951271878,0.0009988556930798885,597.424208336791,10.827237308480237,-3.2654942276564343e6,244766.46253760494,3.0761521266768322e10,8.414651613174092e9
-0.0038400001,1.0513603131361804,0.000986576136046601,578.2808508055908,10.541860929791598,-3.164035658192376e6,241201.46818634812,3.0526301187112007e10,8.298315512042185e9
-0.00385,1.0562824431461468,0.0009673131286402889,559.9576946498618,10.336295720674732,-3.073529346600755e6,243824.81695429492,3.034561802573219e10,8.761858088268312e9
-0.00386,1.0613379446500346,0.0009486362083551698,542.1356370368735,10.11052573870767,-2.9707939939246182e6,247154.6915292089,2.994742675429952e10,9.408251205969006e9
-0.0038700001,1.0661556585071723,0.0009340873627321518,524.3681974264621,9.884538179998605,-2.8578021238024193e6,226132.72894492804,2.795989730041578e10,7.978431605052528e9
-0.00388,1.0709985882072888,0.0009147843674509915,504.13992056603456,9.644938399573656,-2.749030734042099e6,223801.06574375601,2.725901161951185e10,7.987369139622602e9
-0.00389,1.0755790752969947,0.0008969806537853125,486.84693449312067,9.395744921114705,-2.6369143104763143e6,223624.3834917005,2.643324573110815e10,8.304573256394504e9
-0.0039000001,1.080131200203564,0.0008842539115598635,472.65517913695186,9.144738655560072,-2.5500117854167228e6,214331.3827325225,2.521363587103096e10,7.761146925947521e9
-0.00391,1.0845943668778022,0.0008690821331313003,454.77528081530176,8.886284900858492,-2.469449823716828e6,207018.39423357614,2.4483865020312893e10,7.460642771716067e9
-0.00392,1.0889946031562678,0.000855533258516595,440.3994328079268,8.51483633864918,-2.347707818884087e6,194299.9848941267,2.2395226571502293e10,6.867011432714465e9
-0.00393,1.093249151887924,0.0008452270135686981,426.1156312862817,8.368962936060457,-2.2805509633519608e6,188228.8180100949,2.2127715334699554e10,6.534240708845031e9
-0.00394,1.0975024475278314,0.000831564385048096,409.89495706359526,8.15118692592947,-2.1862566925176154e6,191907.94868664307,2.1704412704645363e10,6.937276602525166e9
-0.0039500003,1.1018522758692135,0.000817201707514984,395.1583725623309,7.865669074322088,-2.0910912661076093e6,185056.1432119836,2.0491778605732677e10,6.799792283037477e9
-0.00396,1.1054774711618094,0.0008061399803844993,380.87263187850346,7.663393323588471,-1.9972906727758902e6,177178.1791976367,1.9500865093341278e10,6.404731663133039e9
-0.00397,1.1091700531907212,0.0007861705787579885,365.78175614883673,7.394463862799559,-1.9089938937019766e6,169134.83150128837,1.859237525394992e10,6.034331070233998e9
-0.00398,1.1128201962787316,0.0007726335178499615,354.85870861720434,7.260087551265421,-1.8492291030894285e6,169895.0989628119,1.816862229354975e10,6.202919157099488e9
-0.00399,1.1164679039870125,0.0007566560351711626,339.68949789265525,7.061647388844473,-1.7522070443123388e6,162746.17328796402,1.7031383888569706e10,5.91563024300776e9
-0.004,1.1199746486370075,0.0007353254899507927,325.4356237615404,6.858403297606112,-1.659871031546961e6,154489.99514945236,1.6015895846184862e10,5.482618795867749e9
-0.0040100003,1.123602041272288,0.0007242809652541587,312.61481689072394,6.657248028969296,-1.5884757962129745e6,148425.31847268908,1.5331682758617687e10,5.145365739111747e9
-0.00402,1.1272986451448632,0.0007101000953833373,300.9302125943827,6.53513266948648,-1.522851568451148e6,150196.79742778093,1.4842942725802578e10,5.362854663623824e9
-0.00403,1.1304230656333938,0.0006970853135685468,288.97846036475346,6.323465271353519,-1.4401581825257028e6,145194.77161133423,1.3950451144254236e10,5.216772388979067e9
-0.00404,1.1337613736764691,0.0006793917452467991,277.76990558684156,6.304218777462376,-1.3858395926272678e6,146041.97693183334,1.3801439865128815e10,5.281917720414072e9
-0.00405,1.1369056250309495,0.0006655805657968661,265.7664257439934,6.063432734125854,-1.3063126936385552e6,144246.14817453575,1.312705897055455e10,5.31632241528875e9
-0.00406,1.1401024306945908,0.0006477771429563319,254.58605058906633,5.885790435649185,-1.2427482591031003e6,141130.96792547283,1.2518717348521626e10,5.226239269354602e9
-0.0040700003,1.142900646748546,0.0006328294920758178,243.712315872683,5.598434477434746,-1.1699519780217602e6,134201.40760065807,1.1699836667534973e10,4.957640864208788e9
-0.00408,1.1463179572541917,0.0006199107443466272,233.9605629190446,5.448780949212855,-1.1118515515434116e6,132508.5236262102,1.120855679735157e10,4.898557839951836e9
-0.00409,1.148947124610753,0.0006061822095877357,224.67530518500166,5.3752195901967,-1.0670204265553984e6,132969.1992510416,1.1059433807286205e10,4.956189216197401e9
-0.0041,1.151615426586966,0.0005898789605099381,214.1375479628304,5.1240520210357285,-1.006642083534462e6,119793.13908626701,1.0066423255648561e10,4.249735589353094e9
-0.00411,1.154337742126345,0.0005786045477942189,205.839204396386,5.030774096284248,-952341.8321451276,122174.02285591609,9.713809633509493e9,4.487525217289242e9
-0.00412,1.157013714987029,0.0005671360485934163,196.07859908951133,4.786519448423406,-890702.6805877797,115304.10359632317,8.815316023387745e9,4.1843163823704996e9
-0.0041300002,1.1595272635532536,0.0005491006915354772,187.14115489735238,4.684649306427313,-845194.4279131428,115969.74439851017,8.585030873544689e9,4.255021946021541e9
-0.00414,1.162133702587585,0.0005336636164777537,179.265643860489,4.55053909828991,-798881.2691099552,112051.79034746965,8.12362124230323e9,4.0722411194076676e9
-0.00415,1.1647534015970984,0.0005273454135004923,170.7987289812893,4.379229193775299,-751088.2955721408,106722.30001112295,7.580492721821046e9,3.834979876530099e9
-0.00416,1.1672194532176874,0.000518070667013747,164.38620396332902,4.402901004758394,-725443.9075999359,115808.76529255044,7.971721653261569e9,4.366030479837938e9
-0.00417,1.1695185168218474,0.0005090565343910094,158.04159753335273,4.260427468967715,-686970.0873779365,111546.08229806177,7.45441394010008e9,4.1731782969062085e9
-0.00418,1.171884352540751,0.0005001861325741925,150.0522493020426,4.03173080755519,-635052.2933062844,102232.1785452741,6.684662205125455e9,3.7027060444428635e9
-0.0041900002,1.174027905600412,0.000490689468268698,144.15063034252998,3.9505664541725336,-604285.4684122103,102958.60625288133,6.559806515410495e9,3.771456794646855e9
-0.0042000003,1.1759971273404628,0.000473216100246725,137.4116833219557,3.8238655780625916,-572392.6413080958,99452.54746557727,6.311555361011733e9,3.5995112143999786e9
-0.00421,1.1779253356922643,0.00046866268766335595,131.30650820228936,3.6684783355222175,-537616.5284789377,93134.67540031065,5.826707119170291e9,3.298654869075235e9
-0.00422,1.1799177481668108,0.00045332746249373765,124.86688074610468,3.418582761064496,-493508.20836648747,80629.43307930889,4.988891896991166e9,2.707429608459827e9
-0.00423,1.1818411643422666,0.0004441795733092265,118.95519450429197,3.31024009078652,-462090.60143754655,77831.84548506505,4.729650142435499e9,2.5818660317567835e9
-0.00424,1.1836868908387002,0.00043253120467241486,113.90474238293505,3.187412030092745,-430372.6929314824,79390.39819998546,4.576193210458178e9,2.697296966577831e9
-0.00425,1.185364029967295,0.00042419018200034846,110.1112461425329,3.0499983357916896,-412822.06009199296,73147.00109019934,4.2419564804405813e9,2.404500781581675e9
-0.0042600003,1.187344950140132,0.0004184467325284136,104.92391562017079,3.0380904446785673,-394258.4240389849,74662.28669922134,4.276554394064969e9,2.4865132259719067e9
-0.00427,1.1889421884712361,0.00041009292502757887,100.6639221646367,2.89702759063819,-369899.2035302391,66730.59653959547,3.805823157803712e9,2.120809087415138e9
-0.00428,1.1906917246226822,0.00040035246380529336,96.2081227605561,2.7476542647115862,-344421.754299782,60956.679053828106,3.4134223692888994e9,1.8640314743302646e9
-0.00429,1.1921777898318757,0.0003895260263651245,92.17649356348329,2.6550961794760597,-328143.95406199194,57326.22414652261,3.2242602059717484e9,1.7093001616675794e9
-0.0043,1.193599281300738,0.0003862482550031967,88.07253445874368,2.5451115279970633,-302744.2577858395,54178.423443169755,2.947569714248608e9,1.5995772271189733e9
-0.00431,1.1954369490431165,0.0003751962849882205,84.45231587037622,2.4627292469593365,-286009.2418424024,51174.348359412565,2.759448824069769e9,1.478330283244535e9
-0.0043200003,1.196821049318934,0.0003715739609957341,81.25412009661488,2.3198677349595678,-266551.5314756707,44343.853936839936,2.4150007512322035e9,1.193254855963822e9
-0.00433,1.1982435904764706,0.0003627048380208938,78.26176960653585,2.239157761897059,-253135.44641056063,41852.80573471598,2.267272082302729e9,1.1032493657243567e9
-0.00434,1.1995583435514767,0.000353262122564658,74.54117243344336,2.1829513274857626,-235588.17992983983,41159.36456721477,2.1317434672344286e9,1.0917454005352116e9
-0.00435,1.2008376587003873,0.00034348834029756874,70.85471945704367,2.133520009812755,-220959.97538850835,41062.419353951394,2.0623219828922105e9,1.1058992125929902e9
-0.00436,1.2023601787565799,0.00033859989491394864,68.23462215218838,2.0054088407650403,-204259.288303835,36987.9040584756,1.8481233442627983e9,9.513807755893837e8
-0.00437,1.2034507358820326,0.0003341479412080186,65.67141488374465,1.9602250501813425,-193753.7705861464,36464.843514071355,1.753806041132131e9,9.442672455418876e8
-0.0043800003,1.204687148804436,0.00032620996290948337,63.3257678729037,1.873727444870328,-180614.12703585837,34511.196342525596,1.5883065745831716e9,8.789311202892823e8
-0.00439,1.20588547992401,0.0003218086331037738,60.97366182269334,1.8404788185222607,-168031.74298292428,33996.26125590279,1.5120698393694212e9,8.65855444529555e8
-0.0044,1.2070467479763733,0.00031282611898900814,58.601834764034095,1.7783915687856895,-158543.17327383632,32191.500982705034,1.413921693380577e9,8.049154662045505e8
-0.00441,1.2081137713354135,0.0003022972807115389,56.60018812230159,1.7510338636384735,-149034.84526418537,32620.7363779703,1.380891644418715e9,8.28430062591094e8
-0.00442,1.2091876087724807,0.00030104947091299616,54.401156317706096,1.6602878690705576,-137395.32454474055,30693.756052690573,1.2442702492528536e9,7.707046653753409e8
-0.00443,1.2100492061986126,0.00029460717076327625,51.674161179983244,1.5860876321954838,-126985.5395450278,28485.476810857777,1.1319044966188345e9,6.949129661978388e8
-0.0044400003,1.2111563996989738,0.00029269751935805046,49.83683591421746,1.528666055399195,-119278.08669334682,27813.456727511126,1.08431979659385e9,6.7349524837911e8
-0.00445,1.2118707962145303,0.0002865647390731148,47.94657163461687,1.4330833911978724,-110444.24452422015,25075.361129625177,9.582950243865378e8,5.853277889116887e8
-0.00446,1.2129005622550755,0.00028500803604244643,46.19905221000638,1.3385387651811884,-99417.4987372198,22515.757843517127,8.15370967073339e8,5.072785765050643e8
-0.00447,1.213785188303164,0.00028261832776406074,44.391881446980214,1.2298595959798129,-86888.31152978267,19415.68235939929,6.58877050828454e8,4.1515284487710124e8
-0.00448,1.214779538040108,0.0002863072408360711,43.52226898356411,1.2290361932561646,-86523.66774210699,20270.98290935213,6.822170668691769e8,4.4572316261138207e8
-0.00449,1.215584920887326,0.0002768766142127841,42.242088072951,1.147063639902569,-77541.5628664646,17257.619986700174,5.669668278012693e8,3.548425638707737e8
-0.0045000003,1.216406347973222,0.0002675997000591572,40.097715872275735,1.1385773865570583,-73525.09576595582,17306.186508423598,5.643849253549623e8,3.556452429832676e8
-0.00451,1.216989124884121,0.00026133580906984044,39.52985802440256,1.0603955915935457,-68650.03997596093,13806.75960898331,4.626153110106194e8,2.5580615417163882e8
-0.00452,1.217806697144387,0.00026102464114904374,38.234511498234895,0.9244507900417495,-58636.827718658664,9792.86858471089,3.221535528914889e8,1.5539838102252856e8
-0.00453,1.2187888387525534,0.0002523823047482928,36.61938490621836,0.8214493184110734,-50462.99743354622,7686.792425356891,2.5677529949946517e8,1.0647645066052672e8
-0.00454,1.2194067392269554,0.00024892332083599055,35.77434715830396,0.8037715120047707,-48424.52288868152,7081.157563699282,2.429737955117752e8,9.308090314202553e7
-0.00455,1.2200430412931442,0.00024158460758753365,34.33606233811189,0.7640030025865013,-43646.050611320505,5872.364593713821,2.0233021843813735e8,6.874591570262465e7
-0.0045600003,1.2207080284243128,0.00023402201951324884,33.23234322655814,0.7492887508772105,-41561.313371030075,5807.342305669242,1.93040112500601e8,7.037625482244608e7
-0.00457,1.221241192061784,0.0002345547538629658,32.16650279888129,0.7433062747198529,-39455.96949108892,5823.987737054618,1.9360390036645257e8,7.014232585189815e7
-0.00458,1.2220886285952035,0.00023760628838795223,31.652153503181793,0.7159683705829425,-36188.4490210552,5551.119606355527,1.7526791992278698e8,6.5655260408054784e7
-0.00459,1.2225977756907973,0.00022840341063291806,30.682716396033438,0.7142699568035983,-35988.725149136495,6247.259403893348,1.887957189146878e8,8.087655940284277e7
-0.0046,1.223272528475781,0.00022273678921101446,30.285146851446964,0.7100913361879794,-34217.90447626802,6507.486877236721,1.8692519747343156e8,8.948542484669401e7
-0.00461,1.2238623801757884,0.00021710072986423946,28.874453997113164,0.6523985835675451,-28030.66817443296,5767.046475654233,1.473846178956159e8,7.805499724095216e7
-0.0046200003,1.224503119622032,0.0002133092195840247,28.50545784781721,0.6678817062506341,-27894.17748745797,6805.809049064957,1.6118372248005697e8,1.0180273656985149e8
-0.00463,1.2247863834978905,0.0002125005152051295,28.393324754207757,0.6030066224473516,-25290.29276949573,4955.042636899368,1.2075002034733005e8,6.3506020954443276e7
-0.00464,1.225290986004713,0.00021609238598160627,28.047204445383578,0.6274575195735568,-26142.025331422075,5320.990238156173,1.2939647316389956e8,7.026207338768063e7
-0.00465,1.2258700776291467,0.00021295810223595033,27.55286266569832,0.5921122631094871,-22091.547534543857,4544.012321093641,1.0550625569021332e8,5.6073731464480996e7
-0.00466,1.226329908710398,0.00021291589426909139,26.853790846692196,0.5500579702426596,-19350.070360553582,3663.3777346763586,8.377717857783754e7,4.108628669402665e7
-0.00467,1.226738201516572,0.00021017506274132437,25.989690435858233,0.515618658095497,-18649.61366153544,3434.7827680538467,7.656345303020242e7,3.7972290356305875e7
-0.0046800002,1.2269853188771875,0.00021180859472172165,25.40035588821204,0.4816189599383953,-16136.706524810084,2890.8083603277187,6.323094149615512e7,2.9045424296985514e7
-0.00469,1.2274907859128412,0.000212826272391472,25.081277707592715,0.49040518980003583,-16365.57121654003,2962.9386325285986,6.53206931879983e7,2.9832941498874094e7
-0.0047,1.2279713579331553,0.00020936420576449607,24.673977531414494,0.4620999586771486,-14103.102001014238,2353.123364323755,4.7183027756598026e7,2.118759565921322e7
-0.00471,1.228432937055721,0.00020607700629250543,24.75503044864386,0.4431242691926651,-13281.129385339065,2272.5256666298455,4.462826208536695e7,2.0260772128725614e7
-0.00472,1.2286291950293478,0.00019874100990810453,24.37659632392686,0.432883904682845,-13452.98564986431,2070.150774945987,4.2007362052106574e7,1.696088348576176e7
-0.00473,1.2290845932894736,0.00020037436385725882,23.955913343006056,0.399149395520019,-11329.453118078032,1721.8861730380972,3.1044840219574153e7,1.315355750235021e7
-0.0047400002,1.2296655360288222,0.00019880884049825238,23.33434764363692,0.3793652078495506,-10631.55159941418,1320.4155752995737,2.2398051473447468e7,7.990443482746492e6
-0.0047500003,1.2298878197018663,0.0002014700985423289,23.191480969034615,0.3680413126484537,-9691.164595174936,1093.5590724197116,1.6698245506273702e7,5.785248237170542e6
-0.00476,1.2303496713430893,0.0001976842017294776,22.71196187465467,0.36193810926245107,-9546.143296514794,1070.2277169996848,1.6628190722089987e7,5.2697022693303e6
-0.00477,1.230621487704529,0.00019313316817780895,22.392387364211174,0.3541849640488187,-9002.567388353515,1000.2148541647709,1.4077154095433632e7,4.284302776397857e6
-0.00478,1.2309310427566416,0.00018992570074254764,22.183100342975795,0.3578575957012425,-9401.009824445016,1135.8053975857329,1.9496915935959075e7,5.507714768974978e6
-0.00479,1.2313870705399097,0.00019031840943679944,22.034674747321453,0.35041373211311894,-8531.632895708,1009.6141485730742,1.6412868318263488e7,4.495609819613691e6
-0.0048,1.2317162914568172,0.00018524667717250592,21.517459089699997,0.31925331493590736,-6790.579989473573,798.095259474527,9.150095415956752e6,2.829047680302206e6
-0.0048100003,1.232189156325637,0.00019475787050542595,21.56158901409984,0.32607254314970846,-6839.9366646102,803.5181344378932,9.424556798732901e6,2.563922881520392e6
-0.00482,1.232534728150655,0.00018975366145884516,21.66634697272773,0.3393464575181475,-6129.431010391791,798.7960196997609,9.441451980168309e6,2.5727503636245686e6
-0.00483,1.232697135608114,0.0001987096735388111,21.639456575133845,0.346028602440366,-7358.5921152318415,1013.2053573120044,1.4167475832150515e7,4.777954774817257e6
-0.00484,1.2329733175000022,0.000189152379128475,21.344262342889476,0.33159983848991986,-6632.708195279862,948.258097685561,1.2963587634659164e7,4.463543381945524e6
-0.00485,1.233332624513719,0.00018714070860315242,21.263909008780953,0.3101821842380698,-5856.595196504888,859.1054586375831,9.544078844699508e6,3.6892421539460467e6
-0.00486,1.233644221799628,0.00019166618709816504,21.095854217378935,0.31281615737964724,-5980.551652722666,855.3794156681827,7.784361433216892e6,3.7178103906643377e6
-0.0048700003,1.2340768483891469,0.00018613536742405503,21.069061332104656,0.32776904880263397,-6614.885539677621,930.5068544008551,8.973352348906377e6,4.346917422639942e6
-0.00488,1.2344251471638956,0.0001885680702497186,20.736447512794797,0.3188997784980162,-6011.632008063932,931.3701705696006,9.5743689158193e6,4.1854792655134313e6
-0.00489,1.2346709944902043,0.00019042703089350272,20.844352551117446,0.31410155437169884,-6372.238376249351,929.2723547342822,9.5360208858372e6,4.453235453086027e6
-0.0049,1.2347502386723896,0.0001905387958562274,21.152696556983162,0.31984479150573547,-6406.0031701254475,832.9517948432255,9.21573392058697e6,3.5149954186758553e6
-0.00491,1.2350931631521287,0.00018893899252509712,20.667544649954202,0.3175866868361326,-7202.247203880476,854.4092968410862,1.0697727447545985e7,3.2422337221340295e6
-0.00492,1.2352687961633495,0.00018297398231916547,20.56289727794829,0.3217836352607164,-5658.6948045668505,786.8567732892342,9.925954322123282e6,2.8707986455294956e6
-0.0049300003,1.2354778683021292,0.0001866986705373433,20.61653691539453,0.31942575213123503,-4894.560996861656,812.2614594924999,8.275202580410924e6,3.1013349315751903e6
-0.00494,1.235711750262567,0.00018865564703824728,20.242320785277293,0.2976092548611324,-4510.981640896015,669.4779817388053,3.474252435569517e6,2.3208488818109683e6
-0.00495,1.2358835321423742,0.00019121909926156374,20.00731129005641,0.29354296429265114,-4251.6768917823765,583.3199401846587,3.74287367589955e6,1.5236594768290804e6
-0.00496,1.2362516202747174,0.00018070839098106295,19.694064253356668,0.27876677328606253,-4162.921089728973,563.6802135374841,2.7827030051331306e6,1.4476743785563055e6
-0.00497,1.2363947140915361,0.00018764810792808344,19.98517994280597,0.28146165441519244,-3619.899960500983,565.6508196125429,2.8138776744485702e6,1.413484726046501e6
-0.00498,1.2365153209378603,0.00018498483823914538,19.702939960168028,0.2835240804213358,-3451.5868730464013,510.2562169889325,1.288613049786906e6,1.235767707994862e6
-0.0049900003,1.2367470779993122,0.0001909603938028222,19.74463978027344,0.2797256287435603,-3397.4959821123407,542.6451410452688,1.512272662036271e6,1.3988424949333603e6
-0.005,1.2369279101264057,0.00018004493057419986,19.88494243864685,0.2896104629986173,-4064.1943622588165,554.0158300721371,1.4494997947411032e6,1.1876627891388405e6


==> anc/Figure-2-4/d2_L510_rJ5.0.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2388524731613855,0.0001831026621960302,19.11203432277097,0.2703421885111571,2508.8185408084328,493.17876732229934,260451.2155146471,1.0765741212403849e6
0.00499,-1.2388567127421224,0.00018642432631977397,19.061400694637285,0.27138977997002767,2435.134935296189,498.38820167167864,1.0019707040696339e6,1.1493872662687276e6
0.0049799997,-1.2388904754243457,0.00018864801996703917,19.208734123053848,0.2719595274574287,3265.4243449541473,495.3019722443186,329364.24556121597,1.0143124167692054e6
0.0049699997,-1.2388518656862935,0.00018452556405125855,19.128911332547773,0.2656737371849719,3603.5889615546175,493.61632408323305,13580.172618107013,1.0118469137969518e6
0.00496,-1.23880804459669,0.0001867771119332136,19.22168326218228,0.2610932969708243,3841.9075511045307,482.2549604106699,254220.9977935311,1.0216320661897822e6
0.00495,-1.238747184456151,0.00018483195587534954,19.32405385856523,0.2621960908657936,3614.856504149262,490.47765272673223,537239.4263042654,1.054119580672507e6
0.00494,-1.2385955464981921,0.0001842688834458725,18.976341303945148,0.26433445277221634,3267.4885888844224,496.86191682477033,915994.0880818026,1.1398245145251218e6
0.00493,-1.238461812172606,0.00018405690913242365,19.036906733197725,0.2703146584829833,2517.5275554876807,525.2834981218854,329713.6166045721,1.2297650387420484e6
0.0049199997,-1.2384487137374622,0.00018448902765611639,19.30317958263839,0.27197632440551733,2728.7875913093726,524.772023452782,1.0916692199854564e6,1.2445917697775932e6
0.0049099997,-1.2384005326184353,0.00018409806077984275,19.423431206044082,0.27282349379593973,3678.149857565983,540.3398327129786,1.176542427609997e6,1.357320199961735e6
0.0049,-1.2383475884843904,0.00017879580220493108,19.285666061640477,0.268951085287626,3630.935318353819,516.6889662912861,1.1175041917655268e6,1.2088694984075765e6
0.00489,-1.238278221374834,0.00017375064498398643,19.248306059377683,0.27376046799809867,2961.78688927775,540.314641765933,1.5251205874871113e6,1.316402092875073e6
0.00488,-1.2382243430617108,0.00017340307577637373,19.28267229333646,0.27204720115043357,2921.488725085576,569.3616416588903,531377.9930360408,1.7247225581139675e6
0.00487,-1.2379761250658405,0.00017750180642107935,19.361405241156596,0.2726940246256006,3034.1291713962123,585.078755349326,966805.8009129844,1.7479645924887857e6
0.0048599998,-1.2378353028329292,0.00017818987042162804,19.19172326970552,0.2777745148319263,3021.4684967502553,506.0411354849298,1.2624225191325934e6,1.0465719506919906e6
0.0048499997,-1.2377953902479164,0.00017803266658304585,19.186091690261726,0.27557302627142755,2775.621620111399,486.4911292636348,79450.54455847642,936155.7965706488
0.00484,-1.2377573509333588,0.00017671536427297323,19.267719991166953,0.2727733857197984,3020.906420206411,507.3165458036233,585693.7995632966,1.2497296882388745e6
0.00483,-1.2375970247377257,0.00017646512321672157,19.28004012487603,0.27171968420071596,3325.801762594422,501.0437176655975,1.147443855555242e6,1.1842104889824237e6
0.00482,-1.2374037475119046,0.0001779232050689687,19.33603479470409,0.2682685219461384,3562.4617083730573,492.75170171886197,750889.5562626087,1.071959952414631e6
0.00481,-1.2371706485713971,0.00018159960588328428,19.44112646897295,0.27251195623866326,3705.3571628563413,506.8660318020398,226855.96500511045,1.1605868599579886e6
0.0047999998,-1.237032559825469,0.0001822427199538212,19.44593153346726,0.2762422144761888,3705.29163757565,556.1218666388462,2.550317594518493e6,1.3103142944455077e6
0.0047899997,-1.2368732300241887,0.00018163199239844442,19.64517993488982,0.2825418660102299,3639.6561594828213,546.3491799997919,3.113720337609928e6,1.3229513208045769e6
0.00478,-1.2366299284775497,0.00017986941636428526,19.68189702127904,0.2878099788539286,3159.7944995846965,542.064332846733,2.323828908238486e6,1.269149306372631e6
0.00477,-1.2364028806930187,0.0001795472273082551,19.559153731969914,0.2862370907298568,3309.441375798057,524.6381813616933,1.1176515653121558e6,1.2135267235522529e6
0.00476,-1.2363557721634344,0.00018256239799936832,19.67950121944729,0.2852349943219742,3111.3218259604732,516.698052472961,1.1475599080650555e6,1.1178382436095497e6
0.00475,-1.2363529498748258,0.00018491199701911904,19.909961967054564,0.28602246524705355,3804.1959679632655,552.2244216048712,1.9690712889982061e6,1.1715318924553357e6
0.00474,-1.2362433596244005,0.00018502935165788195,19.64113724130901,0.2908036126305175,3764.735966975474,559.0760204096039,2.9325309924919372e6,1.2984085774031123e6
0.0047299997,-1.2361576266890837,0.00018358923883697492,19.322668763267163,0.2780297228757174,3606.7310428845085,541.0499746628328,2.2335610513988407e6,1.2660027229057648e6
0.00472,-1.2361188594708565,0.00018037475552178683,19.371005121894427,0.2777059967707155,3806.1496230614616,554.8578228052404,2.520599071926207e6,1.2976416037914855e6
0.00471,-1.2358761541292589,0.0001803947388889046,19.489192628301723,0.27522104661957925,3799.6566923499126,548.6492433441052,1.9944217575231106e6,1.2277234859121263e6
0.0047,-1.2355205630308992,0.0001801398616103706,19.577388996648807,0.2695209789595308,3792.581585551729,496.45190538847896,551488.7219158666,1.10553477429167e6
0.00469,-1.2352542376710638,0.00018208619884429168,19.72467716034764,0.2660697901202071,3486.0038447452953,509.9807804561638,289052.81335768837,1.093539307576784e6
0.00468,-1.235029738122595,0.00017777174528174852,19.455239946501848,0.2586333470362211,2963.649363139678,485.9416967627301,-68866.42140687775,950029.2037417645
0.0046699997,-1.2348674296105457,0.00017779180283127223,19.450924342212307,0.25171584576585826,2721.0746343705655,469.3611351428946,-1.050165460601765e6,926934.4445540921
0.00466,-1.2346550630815758,0.0001791540197298656,19.741116096998216,0.2682160503884968,3094.0971507016034,482.11144774138086,-604239.712972896,980367.9519604245
0.00465,-1.234519674401502,0.00018058270518966164,19.867778721336872,0.2689098869010319,3219.2330500479943,497.08976295482785,-1.420708739631206e6,991553.6385357991
0.00464,-1.2344691510446273,0.00017969920204538004,19.714667885287902,0.27191407186068667,3565.0785732723734,508.6500997182345,-483010.98820765864,1.0952756281634322e6
0.00463,-1.234329604606522,0.00018014694530926856,19.574054547218257,0.2751505799379231,3561.388267728054,539.8108914000061,1.4045012151440962e6,1.240162704550087e6
0.00462,-1.2341623602150966,0.0001824346786170002,19.571744130779003,0.2732935965596838,3222.808362551098,545.2964748728499,1.8008873015753396e6,1.2804723843210877e6
0.0046099997,-1.2340438523867008,0.00018345251267059873,19.600474603458885,0.2761179545448926,3305.158339698558,536.6167146080063,1.565582951846609e6,1.1557390072859956e6
0.0046,-1.2338493555636607,0.0001832834057907342,19.609186457250495,0.2772578441841,3183.5441566528643,503.7344774808443,801659.3555679253,1.0995972223968292e6
0.00459,-1.2336024575629367,0.000184395828523599,19.570702089286925,0.27913313197593603,2912.8718086760673,519.3199994040722,1.5843676099657146e6,1.1766226124156301e6
0.00458,-1.2334279936352133,0.00018428468910113734,19.525207468783552,0.2801715821977139,3021.726488795997,531.0389342111279,1.1127719470864034e6,1.1379736128356813e6
0.00457,-1.2333281201313715,0.00018027428993127532,19.57421702702136,0.288677642837819,2732.6402238240707,600.4492160406729,2.7304023940654164e6,1.3460662144424347e6
0.00456,-1.2331863852486884,0.00017722342679460035,19.80759090386342,0.28994036040028504,2888.4992489797924,629.8003025697906,4.378071557951538e6,1.4552734358780864e6
0.0045499997,-1.2329353121532047,0.00017750529382165207,20.14520606694193,0.2900128320605024,3359.9125059345083,618.6155968991101,4.016091127088768e6,1.3146567896190835e6
0.00454,-1.23267250277098,0.00017566030092383312,20.19947827339905,0.29202973691059086,3283.4864804545914,586.1233890186589,3.049747505838516e6,1.249359566732062e6
0.00453,-1.2324445369968742,0.0001803922317167645,20.234285560507633,0.2919526634728458,3002.805421388831,567.6887409562033,3.289400910810115e6,1.3654934390353644e6
0.00452,-1.232240106006523,0.0001881578484347741,20.298085333866748,0.29464469402773164,3349.761967573933,586.1614658319456,2.6690575646993034e6,1.3840315283036514e6
0.00451,-1.2320877041368372,0.00018932278307556103,20.350334516751232,0.30015510820350816,3873.1242276942435,602.5849405388846,2.619951488753777e6,1.6426748251985852e6
0.0045,-1.2319432180844063,0.00018922503701761584,20.41366127845457,0.29820188553488414,3719.756150191997,588.0959732535664,2.9329812349895276e6,1.5071589132150908e6
0.0044899997,-1.2318277095478802,0.00018999371267298604,20.369964566281585,0.29087343108397146,3800.7520351575185,571.8755449594694,1.7053080219690881e6,1.3608992071288768e6
0.00448,-1.2317344742311611,0.0001913610222220042,20.282436797556983,0.2883716374437155,3836.3103773637763,541.8684369795503,826117.4746693565,1.2693761279805705e6
0.00447,-1.231521502809246,0.00019042573113694806,19.99737251132358,0.2813119921372844,3447.4515587332007,508.952050332613,590991.3592256911,1.156082844060575e6
0.00446,-1.2312947164273753,0.0001927219514832153,19.886334059058903,0.27466145701204103,3121.621064439204,521.5723915360821,-669792.6168729777,1.1884011742386604e6
0.00445,-1.2310717485695806,0.00019210384556039668,20.08121099712333,0.27978298535911555,3076.078083847885,521.980976429367,-1.2844589824242997e6,1.2156615640242896e6
0.00444,-1.2309364011045871,0.0001886819299186365,20.44120834380991,0.288365117421902,3273.465945956809,588.2379465810561,474683.83250453655,1.5455635283792564e6
0.0044299997,-1.230817419987515,0.00018714620308550267,20.517456414693726,0.2953061255391646,3637.698358410602,595.084017884923,1.1354406085799986e6,1.4762952907764672e6
0.0044199997,-1.2307701597716696,0.00018496297363082627,20.271849707061172,0.2933895982161647,3522.0569591002845,557.0678440139876,1.56325613438238e6,1.2932101665055389e6
0.00441,-1.2305301390876857,0.0001827915720901966,20.24966041105003,0.2905587015615747,3882.115227806928,556.1425668857044,1.3295434370316132e6,1.2841635889800796e6
0.0044,-1.23024345141937,0.000180180289320858,20.38795743363359,0.30141610082797415,4612.626997003721,618.9189858509407,2.9580029499002164e6,1.6250574671756644e6
0.00439,-1.2299805324060338,0.00017976370361758262,20.544448052044107,0.3073277760773325,4941.954444885838,642.3637524133508,2.804237215374841e6,1.8733660242346164e6
0.00438,-1.2298304635149522,0.00018255831445933166,20.44218992905554,0.297214852131981,5097.940624659865,615.8836325814684,1.9224712757705287e6,1.80466438971266e6
0.0043699997,-1.2296121983624293,0.0001860568512831839,20.330969416765342,0.28743126021279736,4655.800759251213,595.3526372440087,1.7933904042438788e6,1.5572617607292088e6
0.0043599997,-1.229383437299151,0.00018548881361157352,20.508885838867933,0.2913658531329608,4325.810815089589,583.9144216775743,1.0202816996813356e6,1.5488099893937802e6
0.00435,-1.2291927686155069,0.0001847262325970014,20.72409458600295,0.2942991372864153,4035.1834859773758,574.3181922866095,57220.32061443097,1.4811836835960369e6
0.00434,-1.2290305369577628,0.00018438141842391152,20.857282092745333,0.29269354622406135,4302.768576195422,582.8392826740647,1.5102379610371895e6,1.346449991953794e6
0.00433,-1.2289634738714494,0.00018249254029206976,20.95927893432472,0.2892922923991941,4409.204400321382,621.6649622735781,2.9358539758292553e6,1.5807320860361143e6
0.00432,-1.2287721511009948,0.0001840188786310778,20.873445726770516,0.3002836339683727,4494.439311775447,625.9051958756462,3.161408917479115e6,1.755901300125511e6
0.0043099998,-1.2285950284880505,0.00018577624541177252,20.765085617703352,0.3028508184731378,5186.666598665724,617.0568252933806,3.714565703765861e6,1.723518495440145e6
0.0042999997,-1.2282818068320902,0.0001851814675059497,20.772139541814436,0.3048775889458086,5980.432055428274,685.572087613611,5.363213517571661e6,2.145180690343211e6
0.00429,-1.2280493006875786,0.00018354023135923352,20.98689218101203,0.30649119694263155,5460.396755802399,719.5622461987008,5.775652991124142e6,2.3887685332045807e6
0.00428,-1.2277806852760564,0.00018510329276611863,20.976912443368338,0.3030980152913343,4213.438313648189,638.989330988666,2.5199328158637374e6,1.7568848528802092e6
0.00427,-1.2275174340362514,0.00018940899520288013,21.121591964699157,0.2987974450370018,4048.6825868640676,639.6165266254525,1.382208881159612e6,1.6110428229442535e6
0.00426,-1.2273633921992508,0.00019103293486385828,21.058567321256728,0.2814488400435621,3541.4435935990764,607.2266086212902,716137.2147832819,1.3762083386511276e6
0.0042499998,-1.2271946759314234,0.00019070183747882494,21.2049760207377,0.2804013815590715,3387.1422716615293,598.3731231486535,374984.59438424,1.3270200659820603e6
0.0042399997,-1.227112846500339,0.00019146936183039902,21.3997128935874,0.2860826982757559,3648.9918166017696,581.8931487866697,512895.6247147757,1.185878443808398e6
0.00423,-1.2269536672293921,0.00018717495813027653,21.017514714324985,0.2897146051647632,3719.8791181969546,589.2010090019678,1.194084700308691e6,1.2752680491161472e6
0.00422,-1.2266972675635706,0.00018352646495307497,20.768884889237352,0.2893222636300707,3618.383941003846,595.5370634272857,984692.3560546614,1.3476894385069844e6
0.00421,-1.2264668998523145,0.00018234075632483286,20.666147204999273,0.2898384547588641,3508.3490352922554,578.187543586183,314250.9976660551,1.324001659976107e6
0.0042,-1.226234782280643,0.00018260769976504007,20.932533486929515,0.2926838057469845,3047.3991921954803,578.3827799477447,-580961.4820944354,1.2033861507979245e6
0.00419,-1.226038882733637,0.0001833602058760009,21.24198041784209,0.29110232968851624,3185.9128238241974,562.7899925133368,-963834.4844846758,1.2000296120843266e6
0.0041799997,-1.2258273691004298,0.00018828235662343335,21.312233811959143,0.2967446330779747,3275.542380695463,556.0056832612597,-643031.9104985448,1.3211329158284725e6
0.00417,-1.225536680577666,0.00019296190422010557,21.100225525118248,0.29582695769215994,3690.436095968456,580.8704852228701,1.1533525413182662e6,1.4292271833753292e6
0.00416,-1.2253311130493094,0.00019200593617491325,21.165045670280342,0.2988794808889887,3968.694695011833,570.4238948414838,364033.763924551,1.2609816356010067e6
0.00415,-1.2251771337430553,0.000195053818019397,21.45680311926544,0.30487418733886334,4017.1491585501976,565.9349508940268,-131200.64755221983,1.2626936439044273e6
0.00414,-1.225024519100574,0.00019784697351736205,21.209858791151376,0.3001008045352072,4104.420778925476,591.2370816962789,780227.2324042174,1.4356277362815328e6
0.00413,-1.2247731851252734,0.00019258805734721814,20.97771065398028,0.2946778484967337,4331.767975464635,584.4770426390904,562504.8721972252,1.343908390172636e6
0.0041199997,-1.224576137654891,0.00019248144060502755,21.23789821055632,0.2925188647055292,4106.6109128086,588.5500134009133,480259.58856198494,1.3331740451965732e6
0.00411,-1.2242323612119947,0.00019405303901769426,21.533355596594713,0.2975972441053788,4120.499991484979,615.4603517984785,1.104000371712969e6,1.4585322444809368e6
0.0041,-1.2239088233996402,0.00019480683626655365,21.650148030055178,0.30744605770092315,3866.7395308262894,628.6904688178471,1.8611344754288315e6,1.5106508977244843e6
0.00409,-1.2237108406756494,0.0001976707522872597,21.82549366615434,0.3121063943933734,4116.86251271712,686.2834140958695,3.6345932905541332e6,1.5706440804035664e6
0.00408,-1.223515486293781,0.00020028271968905364,21.999637025768656,0.3070946738770491,4200.0411267848785,682.838209772265,2.955093270554874e6,1.6820029228916352e6
0.00407,-1.2233012344256806,0.00019922867003668992,21.749176393340335,0.3025147564146828,4400.31824776901,656.073696404417,1.9601552488544744e6,1.6880403471337813e6
0.0040599997,-1.2230649424090418,0.00019720025264035622,21.574335190492537,0.30787592707359696,4107.031867595846,644.4349871062184,1.931634018968292e6,1.62472387704212e6
0.00405,-1.22289884386706,0.00019483315977915236,21.699247995426617,0.3138865174192911,3748.0783330318673,644.7710894007804,3.220776563451998e6,1.5422161997817531e6
0.00404,-1.2227261998980432,0.00019121571643992364,21.515256815681486,0.3083751629007579,4172.376264657168,638.0162049949294,2.384948485721078e6,1.508136620040619e6
0.00403,-1.2224720433622378,0.00019171004486580076,21.61831890984926,0.30976231455940606,3879.607674094463,609.08847651685,530608.0843887742,1.3892319525477453e6
0.00402,-1.2222252359462589,0.0001920684545091981,21.744947622516243,0.308732791296497,3980.934389306175,609.386218352261,184484.09236707602,1.4875277680469328e6
0.00401,-1.2219195674453696,0.00019325249779950166,21.680867201768205,0.30215626806875745,4162.613036406402,599.8779368299208,195416.67897599208,1.5044177817756778e6
0.0039999997,-1.2216859269264262,0.00019534560906216798,21.594597543011545,0.3002708740480045,3724.7882230432488,605.6606191802314,69532.92502478095,1.5170697179025875e6
0.00399,-1.2213768944608778,0.00019513990434885472,21.683921215855392,0.3039411405231664,3679.3350568331543,611.8315637993318,381144.56016366545,1.6019086238806327e6
0.00398,-1.2211320849225478,0.00019419025349927123,21.853742363167008,0.3137759415854643,4087.7274117009665,643.7423995634131,2.142475619887036e6,1.6912751389638502e6
0.00397,-1.2210006868805705,0.0001911892442380111,22.045535032306546,0.31948224402064496,4312.165325524202,652.0316254884171,2.548679040583689e6,1.6553013840241474e6
0.00396,-1.2208083727680492,0.00019153508015953545,22.04536095871908,0.32188087965703854,4432.938969583738,665.558417654979,2.0537291719230567e6,1.8543008783134858e6
0.00395,-1.2205838592373242,0.00019601194777626673,21.972606248028804,0.32332511458920626,4555.103253782568,682.6930560166842,2.4075836723752674e6,2.0844661045716538e6
0.0039399997,-1.2202008161589406,0.000195220639218953,21.864658231112394,0.3227767017404069,4382.913401720653,695.0614917351594,3.5827165759674506e6,1.9897753396540517e6
0.00393,-1.2198863095226282,0.00019193098090678647,21.892998275352074,0.32337706138020494,4077.9292227402534,709.8020974258601,5.335623250130141e6,1.9226265651913662e6
0.00392,-1.2198073470153532,0.00018845178450782984,22.046264651332073,0.3265541127950112,4521.451431440875,740.66910864584,6.375927418498466e6,1.9773822981359987e6
0.00391,-1.2196205607815573,0.0001907933665511041,22.000160255098802,0.33061157480549597,4921.392510785835,747.9656994987553,7.034959731519628e6,2.100031165911154e6
0.0039,-1.2193461727347348,0.00019197273524432698,22.039259206714497,0.3322253235199278,5332.408730129247,772.6347101342556,6.720421503091787e6,2.222905723252194e6
0.0038899998,-1.2191811336543432,0.0001922486093342132,22.007681873500456,0.3282271024792692,5183.148849435231,731.8968441530584,5.263407369965405e6,1.926582171739873e6
0.00388,-1.219004744703521,0.0001931049136936274,22.301496489528084,0.3195153322650506,4607.739927190499,678.6656438208815,3.799047778026915e6,1.6886344080488745e6
0.00387,-1.218803708001338,0.00019372193151405916,22.12807624164868,0.3211697840140129,4557.131896112265,679.2923045036097,3.426287057430844e6,1.8278553964887047e6
0.0038599998,-1.2186115491315341,0.00019241990308865945,21.86132175030369,0.31571868113581375,4093.435325528634,682.2083679101921,2.590782656317936e6,1.8064984204885487e6
0.00385,-1.2183920259973735,0.00019150852234813692,22.015334492935214,0.32024871270987115,3889.390208780176,622.9100015912608,1.2068517633950887e6,1.4643564562236809e6
0.00384,-1.2182254897185765,0.0001923584999927832,22.28586086687674,0.3214000207100498,3296.471299675644,600.0000640733587,-64101.54406911509,1.3647805658451794e6
0.0038299998,-1.218062770311433,0.0001905582241782198,22.454314205493645,0.33033044264569406,3092.1376751315793,643.6941472564454,1.4327359080566694e6,1.419247551631245e6
0.00382,-1.2177738262273936,0.0001879158471711716,22.63488985588891,0.33247759996351656,4141.3531510413095,656.2772907833402,1.736163709428703e6,1.3774120187911275e6
0.00381,-1.217392678863067,0.00018959569401159207,22.766467167902146,0.32902399837587926,4274.667656470594,639.5124391223875,1.3566970289978285e6,1.473293380745387e6
0.0037999998,-1.2171396547639242,0.00019230144839187016,22.77081869011719,0.3298804513072454,3889.9701503798997,635.9638802138702,2.0435869921841621e6,1.4603359113647277e6
0.00379,-1.2169247177772244,0.000194375994028625,22.712438683176902,0.3304275634230419,3587.037855310557,605.7584232103197,1.2124270475499958e6,1.336457621326909e6
0.00378,-1.216712033218018,0.00019344903738124968,22.651776173572582,0.33131504607807744,3468.285315955014,645.3809005203188,1.8569209300604602e6,1.5184601764586386e6
0.0037699998,-1.2165136376966545,0.00019248926843294932,22.440260308636184,0.3272547165176745,3806.0116344318194,661.9753912435889,3.284536120943778e6,1.856235247002921e6
0.00376,-1.2163166428485832,0.00019557121772955491,22.37854221428104,0.3278959352311381,4326.497013907039,736.1274478978122,5.413851829426608e6,2.8729593212577975e6
0.00375,-1.216149755548663,0.0001976323720280383,22.801228624189726,0.33920968547936264,4170.2002031881175,769.0178924551842,5.3537987981078345e6,2.8944599286678424e6
0.0037399998,-1.216057303249171,0.0001970135466587412,23.00013424014097,0.349742402407011,4539.194538244641,785.0758166680288,6.333464076238003e6,2.8260815080936397e6
0.00373,-1.2158758744209675,0.0001976699641024816,22.78918036073173,0.3408881539696109,4882.339495673114,699.7576614183712,4.809918859436202e6,2.0253235711454137e6
0.00372,-1.215662387767622,0.00019817564928056687,22.53488857355892,0.3195649134625256,4614.8444170550965,643.3298899945697,2.902265468743761e6,1.5045229321474938e6
0.0037099998,-1.2154072164804297,0.0001978465734370768,22.691616538460686,0.31697874328886094,4578.850275925782,601.8445004055836,1.8505123447822533e6,1.4114264915001735e6
0.0037,-1.2151725552808201,0.0001983246012244562,22.819971724594616,0.32106035608790523,4826.401414545703,606.3978303286269,1.1560287393201662e6,1.4860502872136924e6
0.00369,-1.214909917757188,0.00019705945946324555,22.783207668759044,0.31439902993162683,4549.67083626074,645.1720982891569,1.528787720347024e6,1.5685475713318074e6
0.0036799998,-1.214586603410899,0.00019610031383474904,22.908900708518903,0.3081486030119168,4635.916724516317,664.034268116323,1.237991005910604e6,1.601563054409941e6
0.00367,-1.2143892588393388,0.00019755264485963515,23.099132833109135,0.31400429414788356,5341.959377597574,682.745479860103,2.1828026301490976e6,1.9009154482492656e6
0.00366,-1.2141723781928633,0.00020063240106922285,23.10557431377259,0.32175008519383197,5655.784710366254,732.0747557113671,2.6180822648472376e6,2.127106137857176e6
0.0036499999,-1.2139339584102917,0.0001994795604108702,23.246086740953395,0.32837863131164263,5198.339786316899,775.5393320143322,4.1585923172360193e6,2.2370534016185077e6
0.0036399998,-1.2136629661571572,0.00020163313920041243,23.407660908295398,0.33151557705020535,5072.998586610401,758.7479863203913,4.0159481764856363e6,2.1423952325586136e6
0.00363,-1.2135400292092597,0.000204269890608924,23.472058698850248,0.3285162401527225,5141.588525444531,713.3622234007797,2.5875174546690444e6,2.012130185708762e6
0.0036199999,-1.2132624867947934,0.00020529760846733813,23.4033744826962,0.33672038099122525,5232.059257727724,710.8398880601195,2.193984615142147e6,1.8752566057005823e6
0.0036099998,-1.2130139147768095,0.0002026919400994827,22.946901146748317,0.33413121487259556,5095.986812452717,721.228985950351,2.580358811594808e6,1.9898890305521705e6
0.0036,-1.2127728149069614,0.00020530195056668563,23.330062237061234,0.33016475112444854,4164.465067905585,727.2378781793285,1.9016555575457357e6,1.9795689223254328e6
0.0035899999,-1.2125976887123637,0.00020541390901281914,23.943161029460857,0.33599341276691774,4401.073473393744,816.7664025315344,3.9815014017488607e6,2.6553912519740514e6
0.0035799998,-1.2124669967682704,0.0002039655924163934,24.13937007738994,0.3465654348407894,5019.755160063212,839.1730525720418,5.694034734806375e6,2.828223806444004e6
0.00357,-1.2123822718294337,0.00020083342751969977,24.04742506427219,0.3374957750061569,4842.938229111608,796.7705677617053,3.55760042428557e6,2.3497555906819375e6
0.0035599999,-1.212209678612519,0.00019864981524713108,24.066812220934548,0.3444787737443286,5173.634678047487,782.1120189937703,4.074316466847764e6,2.2150478516162615e6
0.0035499998,-1.211872847902053,0.00019701171512987798,23.731483141447022,0.34145624324711277,5278.274037557932,765.5824199956137,3.668684617535305e6,1.9762650464500892e6
0.00354,-1.2115835879149586,0.00019704414670355304,23.49275375373845,0.3409428950974554,5659.103718633055,822.183854500459,5.668166259000674e6,2.3511804939473416e6
0.0035299999,-1.2113767656838859,0.0002012449366072326,23.624372835410107,0.34504684255397905,5424.117151319539,815.5559623606306,6.089697666809513e6,2.4118575307114734e6
0.0035199998,-1.2111209584990228,0.00020302100060613795,23.761619857567204,0.34458799507487853,5250.2918486736935,787.575356003301,4.957455122071534e6,2.2340434081151146e6
0.00351,-1.2109853334783516,0.00020220887642241785,23.857679100739727,0.3443639463070365,5304.1837885495515,754.812698098567,2.6773264344604644e6,2.0201387954849298e6
0.0034999999,-1.2107876421164636,0.00020254440405893936,23.80717810751786,0.3387216943513311,5332.7804218805895,725.8811558256874,1.929397349307068e6,1.9316716010548936e6
0.0034899998,-1.210482300712518,0.0002042658803039661,23.613884475375915,0.3316749277011087,4725.993533521813,716.1652639679342,2.4767457361540017e6,1.7522229407546744e6
0.00348,-1.2102376718480454,0.000207996702968924,23.72343422345287,0.32788785087068945,4690.598257162258,721.100864408884,2.4310529981138334e6,1.8398353418710886e6
0.0034699999,-1.2100429355234161,0.00020867416716028534,23.92310141759004,0.3345214495605261,4661.704085248959,698.9010176232143,1.0445937870991044e6,1.8395846480378555e6
0.0034599998,-1.2098557579562237,0.000206336699786717,24.033346341113834,0.3476171028939894,3933.197458402456,723.1640947193946,1.0483410403604425e6,1.819348216338902e6
0.00345,-1.2095588100800772,0.00020698965956781479,24.000582482726372,0.34557613981355534,3801.2777788479243,769.0635001318475,2.92903302508953e6,1.8777493215302615e6
0.00344,-1.2092262540785708,0.00020518413373150064,24.103965124633536,0.3430115507495633,4200.370250019244,745.4189943502654,3.203631672078329e6,1.7768484495353738e6
0.0034299998,-1.2090780457621968,0.00019857948264031869,24.111687246229177,0.3491887677722993,5130.829067165361,746.5555908019329,3.0662853515564934e6,1.6936300445589395e6
0.00342,-1.2090116478487698,0.0001976534889862096,24.11550461809044,0.35946514094425874,5438.8630109162505,768.7664402528317,3.0106054949048385e6,1.9136677403618167e6
0.00341,-1.2088507798421282,0.00019921943977142188,24.320122448054743,0.3560922074778791,4820.861032744997,752.0140403327676,837381.9160165815,1.9735649514094796e6
0.0033999998,-1.20856513772747,0.00020255973363390406,24.369764544503926,0.34317667659693546,4607.432984990292,705.0623019957734,-491816.82504195144,1.6166959316229557e6
0.00339,-1.2081659835321863,0.00020497953679248008,24.42300923832968,0.33783354635221763,5285.035106980224,686.2181413048585,-1.1885015365768967e6,1.4454690611307358e6
0.00338,-1.207912761451434,0.00020225192337274691,24.378738059207944,0.34314471595138524,5840.847868229596,749.7611091215285,1.9647332707189098e6,1.664963789341808e6
0.0033699998,-1.2075136491625236,0.00020111921489551643,24.409336144857615,0.34094947396476727,5808.416277523067,777.4974509977087,2.184089107512856e6,1.909045232101632e6
0.00336,-1.2071485899081462,0.00020183274193943363,24.508807875287506,0.3471574983360349,5610.932381141227,805.0841928508844,2.532371183708362e6,1.8270266151482149e6
0.00335,-1.2069270489840351,0.00020078400218925805,24.583832562412198,0.3537540467466048,5997.499921867462,776.785585763827,2.713510804996918e6,1.7677392933119703e6
0.0033399998,-1.206741858321561,0.00019918161087846377,24.542795480617894,0.3491436772558229,6121.605370118082,782.6388324405281,3.962314565214945e6,1.8862891744548683e6
0.00333,-1.2065404163123739,0.00019960920631907752,24.64587074973981,0.3382473966200001,5430.915899157718,788.5093586055531,2.0783397387541963e6,1.8944513414226745e6
0.00332,-1.2062816387083768,0.00019960014643231031,24.662518693964987,0.34133278270799283,5061.386465043558,761.5933418901948,341077.69690348813,1.8050716358134644e6
0.0033099998,-1.2060321193510668,0.00019983927103629366,25.118832801035342,0.3564890178018036,5113.160258665936,792.9060428160764,1.597902469038815e6,1.9352975889638576e6
0.0033,-1.205797904411224,0.00020424097712954582,25.55196363773238,0.36411758840669045,5433.714567140815,854.4755280331791,3.0919365524601876e6,2.1223784387653554e6
0.00329,-1.2054393743069687,0.00020751713385949464,25.65391646234864,0.36027279466176154,5912.2492314163255,845.7749202275087,3.850774328442093e6,2.1380256652095867e6
0.0032799998,-1.2050727219711734,0.0002049520456898946,25.55370410019489,0.35197980304924614,6162.353874191209,852.0325915477667,3.563883473993031e6,2.272041684383524e6
0.00327,-1.2048733178774804,0.00020411100785564526,25.727350821717398,0.3586867547855432,6225.159575689419,856.6454447610117,2.628967705860293e6,2.604621129875048e6
0.00326,-1.204582547754408,0.00020749215963548158,26.220814187960023,0.37128903875148095,6049.75921820336,895.457332551178,4.1454237178317225e6,2.9484687892721933e6
0.0032499998,-1.2043318587129512,0.00020893299931713157,26.3153578407462,0.3664759915354558,5696.203410337269,874.1955998448086,3.783457822059567e6,2.4322881201750906e6
0.00324,-1.2041978522122339,0.00020406842665638417,25.903236996367937,0.3615700838111287,5021.723484128192,850.3345486373597,1.8580466082150792e6,2.319894663438979e6
0.00323,-1.2041353665070398,0.00020437739118319296,25.893817878817384,0.3624483954654598,4516.702304451705,836.1962050338777,394461.5236879737,2.4025522290698476e6
0.0032199998,-1.2039769214551592,0.00021015385152238153,26.059616736359864,0.3672924984775582,4625.965898993823,881.4975096373445,1.985623928263114e6,2.383762043587814e6
0.00321,-1.2038239593294944,0.00021006114533900076,26.035205691200595,0.37216765329972323,5239.0272467024315,896.3542513711158,2.7062681449846774e6,2.437081383511502e6
0.0032,-1.2035116147477314,0.0002064391442476584,26.102377808547352,0.3737811525758776,5558.071904900511,866.7392580688929,2.983107230525501e6,2.313555822112833e6
0.0031899998,-1.2031207123819014,0.00020699885062194407,26.387663350039183,0.38377615595388326,5696.440411173517,895.4435503157131,4.222893576298587e6,2.4460209074841044e6
0.00318,-1.2028927025251077,0.00020654883362275714,26.464599238497325,0.3720523132849245,5504.910076011932,841.2947867088347,2.712399940081145e6,2.017670146049746e6
0.00317,-1.202698939507495,0.00020835432174603683,26.232545107545295,0.36395556393506573,5468.5481951008815,821.7619804232562,2.3725562760637174e6,1.8589775361926034e6
0.0031599998,-1.202465285234198,0.00020864138876155143,26.097078992517257,0.3651564829438684,5881.3903329938985,855.3266273296839,2.6183215433481424e6,2.175736564798301e6
0.00315,-1.2021945832646765,0.00020744570360817127,26.10326024177119,0.36286541606770234,6142.547997764607,868.2465635442106,1.0299301494505858e6,2.6098709090691106e6
0.00314,-1.2018701640539156,0.00020874648267570203,26.394940237370687,0.37329825551671075,6808.3684454232025,935.9692366144844,3.426279894850446e6,3.3989807053490127e6
0.0031299999,-1.201626885892393,0.0002087068422753108,26.580326739429307,0.37394437790189833,7038.828164258869,962.9587295724207,4.83455709093855e6,3.241118138084596e6
0.00312,-1.2013665962079487,0.00020583201971703882,26.46207464554372,0.3669490062796178,6169.633629120229,885.7246869627397,3.0552906215012176e6,2.3453020384643944e6
0.00311,-1.201048910948947,0.00020593778931254184,26.63628297708809,0.36628581735459387,5235.165882307217,829.3206219112654,577019.311984364,1.9423506058143876e6
0.0030999999,-1.2007182725799816,0.00020757605417022582,26.954005383675895,0.3685887026276631,5405.988394190811,844.2130417556674,-1.7550342372834948e6,1.984781490700306e6
0.0030899998,-1.2006021328602434,0.00020621510473163668,26.984888645690262,0.36862001431962044,5413.923554513546,805.0484701131788,-2.636892074809258e6,1.9366585008074327e6
0.00308,-1.200504231718816,0.00020536236799539306,27.063748062777652,0.3755533166029588,5275.727842273718,793.9503975822477,-723446.5586335568,2.0579071902198782e6
0.0030699999,-1.2003039351409661,0.000201529053902729,27.03592723602751,0.38556895815531383,5626.323165143302,855.1431871003402,2.8262321241663876e6,2.2946883473151997e6
0.0030599998,-1.2000729533082921,0.00020407684603575795,27.09475557377501,0.38252136244805945,5955.060376975181,853.1569745941254,2.4678828117710906e6,2.1562547634245297e6
0.00305,-1.1998965531201788,0.00020762331909228776,26.876857179716183,0.3750388322507935,6067.787399504138,842.3707712833975,2.8878849641816565e6,2.1297619158238717e6
0.0030399999,-1.199601336103497,0.0002069506646902802,26.607640981274933,0.37332038575236476,6106.454040777134,833.1645533315858,2.5702171761965463e6,1.985889077053353e6
0.0030299998,-1.1992653922619134,0.00020618250929816344,26.263355390124012,0.3673646487594157,6700.260543967694,832.5184234965948,1.7291385578082504e6,2.0511213735480246e6
0.00302,-1.1990478869563195,0.00020967783366836187,26.570779750932314,0.37676761316839097,7355.573240719885,854.5428768201813,2.643039563302596e6,2.3732486163505022e6
0.0030099999,-1.1987403154155767,0.00021028890777414572,26.66301153749668,0.3793873030894659,6744.192919145883,888.3783471193931,5.095759856263012e6,2.603521232503657e6
0.0029999998,-1.1984865336093453,0.00020466480956764466,26.40722736190444,0.3817421904852911,6060.521393303085,855.3997679328957,3.57564640653228e6,2.4888237281605583e6
0.00299,-1.1982328256581747,0.0002017601255491418,26.363069126467646,0.3800781418399475,5952.0231786273725,803.815991449359,2.357037809815232e6,2.0786071538123414e6
0.0029799999,-1.1979439343091782,0.00020724281962375337,26.50792835062214,0.38260117881868033,5967.720302940225,766.9590821235682,444644.47701694386,1.8184236616122979e6
0.0029699998,-1.1975840671428488,0.0002095540446233609,26.464727600848494,0.3807906352873491,5479.855870949975,786.1693000257883,762680.8578104686,1.8677472856297137e6
0.00296,-1.1972205158777434,0.0002106216512121477,26.51321463926536,0.370595653106395,5813.021542162734,764.6848392853979,-1.993560559293736e6,1.7506297013233686e6
0.0029499999,-1.1970456791266022,0.00021144979940648572,26.489055684964203,0.37110283658441223,6635.19250723901,798.5442777958092,-924118.0827073369,1.920026116277799e6
0.0029399998,-1.1967363898441774,0.00021005091519574597,26.489355541482585,0.37244571458906783,7010.562658519979,817.3683805621348,867520.3450167513,2.038677545321177e6
0.00293,-1.1964428254812314,0.00020898542178457262,26.419053791542645,0.36798292704495367,6221.930410196454,788.3871905828216,253716.5360849098,1.9844769609335838e6
0.0029199999,-1.1962772885388788,0.0002114808327960393,26.765563279416174,0.371526360038738,5720.353738238918,856.5480062929162,638905.2226261048,2.4916735928387917e6
0.0029099998,-1.1959673280539644,0.00021390007350802814,27.11347662203018,0.37890535959920585,5670.1561748173835,905.9450727566351,2.961927347358778e6,2.8374828855531486e6
0.0029,-1.1956762972152646,0.0002125990069478496,27.494522847693464,0.3754744155108133,5937.817992066394,874.3587110894258,3.8827776484254515e6,2.643047665812274e6
0.00289,-1.1954519115756264,0.00021407059996014178,27.623444186881596,0.3744172849728602,6091.40616386953,860.4084379345567,4.0991011372343306e6,2.2652113792934376e6
0.0028799998,-1.1951350405257035,0.00021505935732737163,27.407243363494704,0.3781714884504343,6488.3041520836405,855.6556939486345,2.934992286708708e6,2.226545869784907e6
0.00287,-1.194800818731671,0.00021214747742115173,27.049270839028708,0.3838492551081067,6905.700427291165,906.3649335627257,5.915654724837509e6,2.568079312928602e6
0.00286,-1.1944819173396752,0.00021009220521506523,27.352319218054564,0.39787085226272373,7488.728761567608,975.3377712596097,8.369265617454599e6,2.8841815440282873e6
0.0028499998,-1.1942828215412697,0.0002132906010762856,27.71238765133892,0.40482159919127286,8312.150882790309,1008.9868782177551,9.138670513679268e6,3.121244641136798e6
0.00284,-1.1940628582094166,0.00021839495763869356,27.81579718965416,0.39608121183829387,8535.714743547269,943.2310710062751,6.504119736920466e6,2.7004394615644994e6
0.00283,-1.193725579806133,0.0002222987246067878,28.1301359365572,0.39977363159902174,8397.300375610172,946.9527365181503,5.581759746477356e6,2.7001412238059733e6
0.0028199998,-1.1933308690704791,0.00021898065834419122,28.277177456185687,0.4134217028874363,8140.997338337728,957.5466711884757,5.871482110775922e6,2.7427675093157385e6
0.00281,-1.19308717084614,0.00021602332937703091,27.950945627120262,0.406784191566887,7578.683440624797,905.5827936355455,3.9801162355680405e6,2.425346579230737e6
0.0028,-1.1928387390507025,0.00022180974567692844,27.990910758316957,0.40412319625088566,7952.353366930363,942.9251284709268,4.603824073099692e6,2.7097525093793133e6
0.0027899998,-1.1926400810769522,0.0002237156333994044,28.215018877786814,0.39851140317419664,7693.811170108299,964.5849056525045,3.167439988107387e6,2.94940749631558e6
0.00278,-1.1923483344884869,0.00022219734699782307,28.555251050184374,0.4116480445485096,7603.902023837191,1008.0413803431609,3.1905232353252773e6,2.883484307673894e6
0.00277,-1.1920625649129604,0.0002219626617185931,28.880047292138556,0.4215925813785011,7262.041004199847,1026.8705248693536,3.1906582430560915e6,3.002646448228995e6
0.0027599998,-1.1918963354924998,0.00022318085994990947,28.853298406591584,0.41317159430825384,7385.551118937852,954.8766152622841,1.479541821998829e6,2.7167624075651253e6
0.00275,-1.1916901503922732,0.0002222002121002973,28.62837833788091,0.4071705213238865,7981.720539988191,960.431715465043,1.1838423548595288e6,2.4334825412864606e6
0.00274,-1.191396707279482,0.00021938450183305998,28.51578966350818,0.41413312298056704,8569.637820803893,945.0246591816506,3.003788984339039e6,2.323181123063e6
0.0027299998,-1.191035665394952,0.00021977817934011387,28.66926726319478,0.4195801200699975,8409.83091938148,928.9804252740614,3.937147449113345e6,2.4601809179581087e6
0.00272,-1.1907781818666012,0.00022018601748788788,28.80670184626133,0.4133960206131425,8036.426414774551,974.5231470475378,3.7283850170415076e6,2.798801230129656e6
0.00271,-1.1904834760918444,0.00021929654149029388,28.91273207731251,0.41799354217851176,7864.537079733868,1033.8160619006742,5.056543365605012e6,3.1216362978601623e6
0.0026999998,-1.1902444757431374,0.00022135106089670646,28.923695092164355,0.42227385654361393,7385.344925956207,1053.226083616491,6.755380342724074e6,3.1605815906607425e6
0.00269,-1.1900616781288371,0.00022418612285458273,28.884558073565252,0.4206733234449251,6834.554047743797,980.0648959083782,3.166254030204989e6,2.6154545726694707e6
0.00268,-1.189888715497696,0.00022632008088980298,28.83589816620474,0.4211674388288249,6903.97856213211,977.0616526911083,5.125283600553211e6,2.69893977157568e6
0.0026699998,-1.1895693487087937,0.00022582251092505748,28.949799428853733,0.42269185740238047,7466.7109913917075,991.0980999068421,5.213696646205798e6,2.6830407703193603e6
0.00266,-1.1892132356539755,0.00022401725367061492,29.02917383909464,0.4281855512249927,8078.663408636283,993.167617239148,4.275088030744234e6,2.6637984396916064e6
0.00265,-1.1888799257072404,0.00022387608054575021,28.907908325266273,0.4260112018086102,8168.282668909048,991.4658900153106,2.754753280522596e6,2.775772336924157e6
0.0026399998,-1.1885649398783127,0.000226202680988901,28.986538506811335,0.42009205949615014,7548.156165557461,931.7183151905812,1.8031069377349413e6,2.489833955711164e6
0.00263,-1.1881758601994996,0.00022919187794350076,28.91967730302835,0.42450207790438227,7566.739034691672,946.7669246401407,3.6336413590390985e6,2.407215218601271e6
0.00262,-1.1878097203477918,0.00023377717897590095,29.05142543122216,0.42411348809790744,8558.205702023964,982.6843300045622,5.000986545409829e6,2.660244205565384e6
0.0026099999,-1.1876489466895774,0.00023344950908481214,29.15993909886681,0.42435073026978715,8811.946235912023,1007.2761447923612,5.081503496530551e6,2.9675075710191047e6
0.0026,-1.1874579737361834,0.00023210649656296175,29.16269453677565,0.4152341197821748,8904.790965140666,1003.2438972551627,3.628614163666433e6,2.8920232157896296e6
0.00259,-1.187134340387579,0.00023282385858985804,29.322809023455708,0.4154650691012249,8402.68712906834,990.2084387799052,2.2998930815179925e6,2.8117017259187778e6
0.0025799999,-1.1868486603345914,0.00023567582708104837,29.666320854792584,0.4181981454701583,7670.06009685438,1012.0408678710752,3.4293994786974145e6,2.9298816578701264e6
0.0025699998,-1.1865594033766516,0.00023609718121293824,29.957583684103753,0.4192285607700277,7623.2291053099025,1030.2956214869648,3.9936339120436306e6,3.396443325883318e6
0.00256,-1.1862478320203615,0.0002334582516100297,29.955777480700927,0.42964762233132886,7578.24500452774,1114.2413402468949,5.602998151185669e6,4.0514482981097805e6
0.0025499999,-1.1859196664151865,0.00022928359490119018,29.770810893424795,0.42704403666435825,7785.486527972227,1146.561618655752,8.360218794197905e6,4.441564132603839e6
0.0025399998,-1.185571037048573,0.0002267393515295035,29.76797193821962,0.4306135515155259,7434.923483318726,1095.6034803445361,1.0249312574702846e7,3.5309320800309675e6
0.00253,-1.1852724053111494,0.00023019763819316302,30.12900335713951,0.43611778010122937,7531.253351348693,1091.300534479704,9.179740027428633e6,3.259147274071087e6
0.0025199999,-1.1849740999370424,0.0002303301189778688,30.168604352992133,0.44266478437934614,8065.127167384584,1092.9609266950097,9.968551850680603e6,3.4525522067241464e6
0.0025099998,-1.184633308148284,0.0002255192580065272,30.474296340560954,0.44448720269836706,8379.289195576821,1116.047170914164,9.600150881198986e6,3.7269632184994277e6
0.0025,-1.1843634652819113,0.00022236417981681697,30.64924247976934,0.44456103464275354,7636.015199844422,1129.5840401699531,7.8386949086615e6,3.6544662500226293e6
0.0024899999,-1.1841374554458102,0.00022307629105141548,30.272035802020717,0.440082195743256,7569.237297281172,1077.797752429174,5.84021026821715e6,3.2815061027744906e6
0.0024799998,-1.18377323639253,0.000223854735672963,30.18916883174855,0.43737901549576397,7801.247418221952,1067.1547189890475,5.865762841137721e6,2.955117132105206e6
0.00247,-1.1834713421984455,0.0002249820373478195,30.52071520716867,0.4362140347771362,8372.546101881751,1054.1192222859936,3.3879233586667604e6,2.793178994015196e6
0.0024599999,-1.1831889218006801,0.00022745381384684857,30.761575700994623,0.4235163765689787,8087.832166573095,987.2211788254801,-1.0651656203227586e6,2.566482436869021e6
0.0024499998,-1.182798812527041,0.00022811762931868303,30.47575009019573,0.41967371919631263,7738.9689120111125,966.4315671357873,-36416.8975255641,2.587556670741276e6
0.00244,-1.1824742177482148,0.0002297272990714084,30.60697638708688,0.43903115802959375,8019.59064924933,1021.6243940177312,1.862451822673691e6,2.995096711781767e6
0.0024299999,-1.1822563481447004,0.00023276956043626905,30.96429938149078,0.4443506411929703,8738.088049126414,1033.03238015257,1.561031761966932e6,2.9142102690339144e6
0.0024199998,-1.1820280851431353,0.00023442249168022738,31.435174799254337,0.44994942489470113,10410.445047662324,1066.904980074681,3.564793663583133e6,2.929907477454206e6
0.00241,-1.181818104029553,0.0002367113275787031,31.626701705779862,0.4640847824474708,10681.46059852938,1151.434270844745,7.850270328861592e6,3.316568501502267e6
0.0023999999,-1.1815581113381333,0.00023927365645589737,31.541681488085782,0.47295041724133474,9806.211119591213,1155.3608799412548,6.651902956494791e6,3.470978326539466e6
0.0023899998,-1.1813126112479493,0.00024050497663087527,31.38615343125589,0.4626041062459414,9306.721829424672,1130.3718804348778,3.6674606278746855e6,2.9982354337842935e6
0.00238,-1.1810111641876446,0.00024022115568477466,31.2891308293486,0.4506370272589145,9543.203750095156,1138.6360700261973,2.3228728125878857e6,3.0263536749357088e6
0.00237,-1.180654923606327,0.0002429688440791524,31.45000774898336,0.4548013823746938,9274.785284510313,1171.083003754898,6.8057570883530835e6,3.5389478487924826e6
0.0023599998,-1.1803931467868771,0.00024260709911670995,31.738496900724314,0.4572596225796135,9066.215900906585,1201.5064946573757,8.68584946991331e6,4.020966114805017e6
0.00235,-1.1801936488690417,0.00024269013057055287,31.94952366523256,0.4635813993789045,9027.951901928178,1239.4883788645054,8.559255626764255e6,4.2230995715679135e6
0.00234,-1.17992654354953,0.00024006426659055937,31.937569690072415,0.46723721928788703,8423.373720405185,1177.2233362848851,5.854784974741379e6,3.880483068206422e6
0.0023299998,-1.1796240590971796,0.00023813046143936333,31.857402759757015,0.46776944074758225,8314.55429578942,1142.8180091891968,3.590629055574481e6,3.378825091549405e6
0.00232,-1.1793557496526486,0.00023901777915380347,31.906147022777166,0.4665447780868154,8405.25281687735,1142.1451165379397,2.4580791366579784e6,3.3509161713317432e6
0.00231,-1.1790014990775188,0.00024068268967570295,32.22605704294409,0.4582534208516688,8652.470526312478,1179.5316932964429,1.8959926957336403e6,3.699409852737705e6
0.0022999998,-1.1786272736819665,0.00024211227472069175,32.52636887308912,0.4682527718950808,8490.049888385844,1225.7173027796741,2.5409786358080227e6,3.773692188294451e6
0.00229,-1.178274337572966,0.00023884435261871864,32.61807250215499,0.47617052228653756,9538.16340057746,1220.469902654865,4.0291884182211044e6,3.6282364752386212e6
0.00228,-1.1779454332431756,0.00023569403291796482,32.618199520993684,0.4754469389426546,10097.493229026604,1229.73778347412,6.568577329700065e6,3.814778875661901e6
0.0022699998,-1.1776927747486514,0.0002388742064739335,32.492427813782086,0.47695837103565303,9638.618694676277,1264.3171598071797,8.3907875522523e6,4.301912089316182e6
0.00226,-1.17746872117405,0.00024034250428717698,32.608395168446684,0.47601131475950137,9077.947572496058,1262.7236658050801,4.995917849338112e6,4.28056300087769e6
0.00225,-1.1771093388822476,0.00023694309387124754,32.81646083574525,0.4748079975725849,9176.27518372329,1262.612634566532,2.9580272883969396e6,4.067853548823833e6
0.0022399998,-1.1766907689055448,0.00023537963950957978,32.895035789980305,0.4692811722299303,9446.990308685537,1259.3982417359823,2.3341738889743355e6,4.05575769671658e6
0.00223,-1.176398615635612,0.0002341683369322447,32.95024216234916,0.4666487637655763,8433.794459476332,1216.1324929612283,1.573655409932131e6,3.999379919387468e6
0.00222,-1.1762600283712208,0.00023416780887167995,32.95560034367954,0.463357886554042,7552.925505748886,1155.1512231849545,259808.04047983442,3.5220151332631703e6
0.0022099998,-1.1759621058326257,0.00023240370162465836,33.120055832957775,0.4707750750356271,7431.115190979412,1177.4475617274745,1.3095881265466867e6,3.4069813927536113e6
0.0022,-1.175537599470752,0.0002319815183006705,33.28136008610185,0.47858570923748095,8430.981056957799,1231.7289754263877,5.284222670792047e6,4.069758048278631e6
0.00219,-1.1751274742706328,0.0002358507302104177,33.046676629604356,0.46862253224018896,7454.793257276537,1178.1557299559208,4.99422571266292e6,3.8485360779099404e6
0.0021799998,-1.1747882052612688,0.0002402651697622512,33.00753436862027,0.46395573678416796,6725.8217898443345,1186.7878388395673,4.147609363997495e6,3.8456737943909513e6
0.00217,-1.1744713665131148,0.00023688348118046964,33.26143990092222,0.47187656494682534,8068.073660885162,1219.3812646176864,5.5563936598068075e6,3.7543077311075176e6
0.00216,-1.1741250011258961,0.00023545122227146265,33.73523554673799,0.4885281610447043,8614.951409913641,1260.8531782392067,9.292845666912554e6,3.8438297157596597e6
0.0021499998,-1.1738313659168165,0.0002363556182223923,33.83093116767278,0.4941648976206977,8880.829686029294,1259.6064558890446,1.067293196735608e7,3.520553296087877e6
0.00214,-1.1735493385676314,0.00023855646719818843,33.86669573900061,0.4970292248245477,9229.669385961039,1232.9682180884888,9.523428819826629e6,3.286188983761639e6
0.00213,-1.1732583948739093,0.00024115003258054385,34.12414670759395,0.5146018994249876,10152.565720457911,1233.3620068173047,8.931802874403391e6,3.480446582197674e6
0.0021199998,-1.172954892175634,0.00024365337417534545,34.14113417008411,0.5208581009563397,10691.346678590015,1294.8067154998307,1.0989510521284593e7,3.7167951841588747e6
0.00211,-1.172614235076778,0.0002433276543171909,34.145252414292145,0.5157301129409483,10492.58446039202,1312.70907941859,9.843262204097325e6,3.7332921912937355e6
0.0021,-1.172299324311065,0.00024303990743440736,34.29256547397274,0.5015275228159819,9942.448764539731,1351.1370892403793,8.725496581136117e6,3.877976906234826e6
0.0020899998,-1.1720821217125208,0.00024415950004939315,34.38749378105165,0.4973160897235469,10500.972864534811,1369.2267853382707,9.380560350250965e6,4.043953981403e6
0.00208,-1.171810612250928,0.0002454321127606834,34.41554782355891,0.4993248308763631,11294.310428565544,1424.3351392919808,1.1180633655807042e7,4.5277113101084735e6
0.00207,-1.1715259628732682,0.0002465068207157413,34.678082255785206,0.5094449338046363,12751.85631954652,1407.705174037196,1.105205989841887e7,4.561452346130029e6
0.0020599999,-1.1712273230473138,0.0002465353557229492,34.98746013628308,0.5112960489068977,12918.986127553448,1380.8523752563524,8.745618637083538e6,4.353932775474049e6
0.00205,-1.1708205407191905,0.0002485865906620736,35.18621547121334,0.5082487555150134,12502.127364192445,1407.3794362761255,7.583848788742734e6,4.601496282999388e6
0.00204,-1.170379319551415,0.00024853362603220784,35.20740037628409,0.5062878177481897,13447.588129928881,1406.6477940564348,7.652480854274415e6,4.724182674877682e6
0.0020299999,-1.170006303638273,0.0002479751162006306,35.159806244242354,0.5006815017554789,13475.313977138327,1347.5478659327894,6.463280084016346e6,4.290973626229974e6
0.0020199998,-1.1698168114150016,0.0002469914839525493,35.05786435242461,0.5009875951614241,12995.955096757618,1279.7364953963497,3.7540663117540907e6,3.7014694479492255e6
0.00201,-1.1695902479923892,0.00024965939076820333,35.34543223223732,0.499138926608108,12108.157579576045,1268.5497587446023,3.1450837239874094e6,3.4894594724901193e6
0.0019999999,-1.169203523241171,0.0002536008922471818,36.00134869829082,0.5199003975435632,12648.850326897744,1384.5045020649216,6.407070885280191e6,3.9557308981827954e6
0.0019899998,-1.1689297728730779,0.00025214842720038824,36.08142660993003,0.5217951793550369,12843.292665823781,1411.2850858332447,7.569519143107976e6,4.0370109815704823e6
0.00198,-1.1686031825197274,0.0002498939186610522,35.936668812046804,0.519538425623012,12919.171822942058,1376.797903819967,8.279526525304545e6,4.0488086601069476e6
0.0019699999,-1.1681962651794617,0.00025119112238340555,35.76245586637357,0.5301624994122872,12698.82043894818,1386.0709886478746,1.1791460268165769e7,3.960251260332646e6
0.0019599998,-1.1677588396214342,0.0002547737960794776,35.71399116249002,0.5340748380980437,12007.487858657161,1411.3486944938825,1.4554560528869633e7,4.0909111219826005e6
0.00195,-1.1674347826276277,0.0002529498640130515,36.01605794338625,0.5230776662838599,13294.369758984176,1408.70711961588,1.2467431182227604e7,4.300444367289091e6
0.0019399999,-1.1671698027389348,0.00025092362371144426,36.42636065642135,0.5271197294268329,13251.32615381376,1377.0518432704628,9.932530831565414e6,4.434080847197344e6
0.0019299999,-1.1667997773054963,0.0002487349396125835,36.57756941617541,0.5244339799007911,12585.943543482126,1414.689735486364,9.47394672827775e6,4.82021316046368e6
0.00192,-1.1663529541749704,0.00025064516950830715,36.55538788162961,0.5279311769279579,13011.0449058364,1426.7824960837047,9.65792974805447e6,4.691938112527375e6
0.0019099999,-1.1659420452517164,0.0002530165899302217,36.341282585745596,0.5356368062019852,12887.217041215968,1433.1318894310157,7.729993342911999e6,4.867539995651698e6
0.0018999999,-1.1656719356648235,0.0002517365340394571,36.38370584040473,0.5489135991999877,12587.768162371402,1428.0810382655916,6.773998059164854e6,4.709944389314598e6
0.0018899998,-1.1652852186550766,0.0002537887253129637,36.40096381711535,0.5511757451752315,13022.398553183768,1356.955717915516,4.084023785228509e6,4.435884506857038e6
0.0018799999,-1.1648540163854593,0.00025431449012600896,36.29334972693394,0.5391765304280302,14110.401345596956,1303.450383044138,2.4363432619237946e6,3.9767119227667754e6
0.0018699999,-1.1645305504222279,0.00024825339518273445,36.15643831593909,0.5407317112661338,14045.254502705035,1340.039368197426,5.745228592347691e6,4.378610800991748e6
0.0018599998,-1.1641395912571277,0.0002468712787488753,36.32992145895082,0.5406039920026952,13850.915884426986,1346.9387835355399,4.421296162352829e6,4.476318302142738e6
0.0018499999,-1.1637227407169446,0.00025063966561601644,36.545134692750715,0.5511968446353616,14116.413095367005,1360.644838067318,5.707539769076132e6,4.291775834874329e6
0.0018399999,-1.163401686037406,0.0002524506702058939,36.62637722600988,0.5526172493579151,14508.184196414913,1385.270085606398,6.993126236739373e6,4.480459203240203e6
0.0018299998,-1.1630786949464913,0.0002527315030354126,36.68046915028045,0.5321033603941147,13493.671350103547,1329.9402369233358,3.7179340185818877e6,4.05380744312786e6
0.0018199999,-1.162704993449277,0.0002536868405681923,36.79336226089242,0.5307888017377479,13373.336302729846,1424.5433298600515,8.434879604954341e6,4.667522597500992e6
0.0018099999,-1.1622633388806043,0.0002535114285878831,36.870850789316016,0.5437496162231764,14423.198043582943,1483.1690049792226,1.378157414974498e7,4.758711702081734e6
0.0017999999,-1.1619248606683796,0.00025733269890324684,37.1118965030171,0.5600588831184119,15755.435729409772,1473.7128579527741,1.311752540403458e7,4.424209307863467e6
0.0017899999,-1.1615350127340043,0.0002588048934410093,37.278680014757064,0.5547148461520208,15618.644336323478,1474.4318472789907,9.951950593849605e6,4.101809645115002e6
0.0017799999,-1.1610688819886055,0.00025549802095266967,37.18066620239184,0.5372390087742338,15262.98805798574,1442.5524098370306,6.956986694834654e6,3.9206604975867346e6
0.0017699999,-1.1606987637589934,0.0002523904116409453,37.10428394010539,0.5314091400502585,14637.38520965182,1377.0402807609503,6.485419678408898e6,3.730692264208033e6
0.0017599999,-1.1603828818889084,0.00025244792859323295,36.99946891231096,0.5239942604972816,14051.716233501606,1352.6198496249922,5.130539278689093e6,3.7681855574370082e6
0.0017499999,-1.1599883494884664,0.0002516813823125,37.14310088447308,0.5301794406190042,13878.341863025207,1386.3240466562434,5.182490485659173e6,4.039292270687626e6
0.0017399999,-1.1595120692160465,0.00025439864553771847,37.591524486397354,0.5466043621167481,14173.70142167782,1474.661371091093,8.367320764308542e6,4.674862164631867e6
0.0017299999,-1.1592868787781019,0.0002543891310533001,38.05007271092592,0.5739292191169211,15584.213820413084,1687.2508310836902,1.4980169623695862e7,6.223747598043731e6
0.00172,-1.1589394019386228,0.0002556937261986851,38.42717469436405,0.5747254003213502,16021.3210214845,1741.7081386326772,1.656305981580823e7,6.311597698705175e6
0.0017099999,-1.1584454937273445,0.0002620263394133098,38.887169963544096,0.5604152809006381,15217.568011240135,1743.3183938870716,1.4897577562019771e7,6.630317649413538e6
0.0016999999,-1.1580263721604394,0.0002653815971127135,38.96270485405831,0.5561146974591772,13945.027030171914,1633.6404495666352,1.0098451307144716e7,6.25108213351702e6
0.00169,-1.1576787719971278,0.0002648029290523695,39.05301985976037,0.5705870588250866,15395.181276153686,1687.0414245052596,1.1542578536795443e7,7.069069686974817e6
0.0016799999,-1.157266453117585,0.0002629530853635304,39.03508363646168,0.5759190350701205,16682.62955946972,1765.6663178709666,1.5806931627570448e7,8.296091524017875e6
0.0016699999,-1.1568286967365757,0.0002646128491625416,39.46018956502181,0.5806127481623244,17471.059748457472,1772.2249007529474,1.5845476943759982e7,8.228298173603891e6
0.00166,-1.1564607124247746,0.00027009893380403727,39.858021346322374,0.5915143622793373,17210.89056113638,1733.2334402781046,1.5800573488041144e7,7.548464699559491e6
0.0016499999,-1.1561529598551066,0.000271345480509263,39.991043245680494,0.6057975500073436,17066.2398849075,1727.0739157336677,1.734132282737021e7,6.8829928318590745e6
0.0016399999,-1.1558564330433985,0.0002701896485471676,39.745889850075216,0.6027454938155716,17167.764233631995,1725.8388884254398,1.735501665571145e7,6.507328455052023e6
0.0016299998,-1.1555794720247357,0.0002736833846764253,39.77256717459504,0.5958094728752629,17907.946582702258,1703.589975025656,1.4977578164551435e7,6.913725710631861e6
0.0016199999,-1.1552015468126762,0.0002780341692470201,40.0824324738707,0.5939407562272577,18487.788271112437,1737.1801656926896,1.220774479730909e7,7.696635549924707e6
0.0016099999,-1.1547975603324274,0.0002731924274966845,40.313072659310784,0.592762243906402,17029.227185554566,1799.3546273865597,1.1534847153129881e7,8.310831411309665e6
0.0015999998,-1.154350195756665,0.0002635246205203214,39.94959128029804,0.5922434227619414,17192.31505330192,2036.5074934806726,1.531492841122161e7,1.232285966697794e7
0.0015899999,-1.1538605970759483,0.00026076652121395015,39.85049034027083,0.6027785041002001,18505.010667736526,2206.6691612276104,2.0971375345768057e7,1.461728036259369e7
0.0015799999,-1.1535106080036281,0.00026416803078877106,40.07881150284985,0.6103430664481526,18653.644640384213,2032.6844449970197,2.32200096536072e7,1.1062716675917458e7
0.0015699998,-1.1531700715691868,0.00026699937473567215,40.665996940367386,0.6189649524231969,19521.46941582068,2092.368401664822,2.5861366146952324e7,1.1122910731821291e7
0.0015599999,-1.1528426173571005,0.00026319506803318193,40.8555565005514,0.620479789930268,20685.34690945012,2273.6654550008393,2.88579285634371e7,1.3921687811870577e7
0.0015499999,-1.1524561339841994,0.00025898223756352787,40.80052557861304,0.6150044376741239,20806.565184030558,2110.787343419437,2.8357959213709325e7,1.124697942889222e7
0.0015399999,-1.1521232025016774,0.0002606987350993189,40.41317479991438,0.6083834155079367,19529.442687805036,2111.150357919157,3.26123669763243e7,1.0514573120166538e7
0.0015299999,-1.151798104920673,0.00026133983669587017,40.51218111375678,0.6174853789726207,20106.934409946643,2247.059220506152,3.74456514906289e7,1.2364769284975352e7
0.0015199999,-1.1514039751348724,0.00025833723608272436,41.055031855177404,0.6224209391208543,22449.048641330377,2398.967077517572,4.130499777685562e7,1.4229613464035725e7
0.0015099999,-1.1509891586773418,0.0002567867439848788,41.54469038842065,0.6138782867972862,23184.88819597271,2358.8804500374913,4.124563467936211e7,1.3303700201390773e7
0.0014999999,-1.1504991239094837,0.000255937087701891,41.86600985067258,0.6054525238333874,23071.8238446173,2335.4757725297727,3.655523958576991e7,1.336049630562711e7
0.0014899999,-1.1500812788594486,0.00025561899493177,41.85563385635336,0.6035114556378717,23038.6971946669,2253.722349629544,3.0571658050586406e7,1.3362312435075011e7
0.0014799999,-1.1498812456739929,0.0002550997629653521,42.14914001130968,0.6101480768934867,22869.665188665545,2181.6507615143523,2.5652879019026324e7,1.2238434326153569e7
0.0014699999,-1.1494844806960536,0.00025694183665678065,42.43918180001264,0.6088572061099495,23224.103819423766,2088.1181474822433,2.5419379214776073e7,1.0669353885485325e7
0.0014599999,-1.1489594413324618,0.00025985935439469543,42.53385424391807,0.6159269542034569,22080.633308755616,2118.258309251346,2.7291397011524554e7,1.066696848644991e7
0.0014499999,-1.1485635328661328,0.00026062656620764747,42.132136924055025,0.6142897581416856,21604.13594388723,2124.093918721567,3.0983713570937876e7,1.0497729729702445e7
0.0014399999,-1.1482249001153821,0.0002627822453880552,41.95716285198263,0.6198100848337507,23600.95339979511,2366.1452848261133,4.0486539201339886e7,1.3248551644284412e7
0.00143,-1.1478064750582435,0.0002666140472875175,42.270121784378304,0.6310554565395429,23201.859244772382,2609.8405244760374,4.364678241369372e7,1.714015273693762e7
0.0014199999,-1.1473709611104002,0.0002685708184315244,42.487191167290135,0.6313521525300284,21353.71778490386,2464.097806618912,3.9378779742934614e7,1.5560669565817019e7
0.0014099999,-1.1469539877199137,0.0002688472705704313,42.36456510970275,0.6359735167244651,19884.709828648232,2407.0195026855367,4.0786469642945595e7,1.4291166300668005e7
0.0014,-1.1464588936423905,0.0002720827762612436,42.73725486122387,0.6309057515993582,19920.52082034091,2448.4864706021103,3.862508741646094e7,1.490288341183598e7
0.0013899999,-1.145968860517611,0.00027421615906635615,43.317050283666674,0.6336126989593523,20429.041986426906,2386.6454855918773,3.542192417376509e7,1.4024372382589249e7
0.0013799999,-1.1456776495175018,0.00027553859854099555,43.61963212845968,0.6396065755649148,21552.94928735644,2424.800826526968,3.763579181672234e7,1.3870372283093788e7
0.00137,-1.1453599685275366,0.00027508839807660547,43.68326818343542,0.6441171161849837,22442.760943521804,2357.832977391325,4.0314461780579366e7,1.2258667027814444e7
0.0013599999,-1.1448664850941217,0.00027603794992999103,43.89462505934393,0.6508794064588804,23267.27115219784,2281.0060520689517,4.012708749295644e7,1.165896669028116e7
0.0013499999,-1.1443069421444207,0.000277808250033093,44.13262470840251,0.6487963947846977,24278.33387465694,2232.2365717730754,3.3878203360824086e7,1.1046017826005077e7
0.0013399998,-1.1438154346300562,0.00028180349979765423,44.28178770709416,0.6326016594445224,24068.74103058138,2294.9514909518884,3.466871800994169e7,1.1964456827089047e7
0.0013299999,-1.1434253862225636,0.0002817896341464015,44.302280850990634,0.6241271574217301,22633.077360902615,2245.359369700727,3.365381180909356e7,1.113062398193759e7
0.0013199999,-1.1430989595268386,0.0002809159809986941,44.76198420799778,0.6340509060915036,23791.852785092862,2223.695528955178,3.1858200766512547e7,1.0482516210026562e7
0.0013099998,-1.1427725770722277,0.0002780863046864125,45.20220455645006,0.6509960712770131,24333.32578817914,2225.425489138625,3.257115738312253e7,1.0108083361668745e7
0.0012999999,-1.1424819502559658,0.0002774600993233967,45.42796358378914,0.665846973567521,23629.92871286628,2242.8162086266534,3.414515304568906e7,1.0092770822689762e7
0.0012899999,-1.1420566430431454,0.00027977175184588324,45.36119668739051,0.6686939433488995,23580.851235453796,2256.4374021220583,3.458950619110405e7,1.0240886347153962e7
0.0012799999,-1.1415714027481572,0.00027765305558957043,45.76545802277628,0.6771612512072637,22523.414840765825,2322.777057531816,3.574556193506486e7,1.0430670519578982e7
0.0012699999,-1.1411215743124021,0.000276816389799963,46.03970915143138,0.6812923034226286,21956.061875129435,2418.3801343873974,4.204148063093211e7,1.1084515542005753e7
0.0012599999,-1.1406261760129506,0.00027502477352458007,45.716514478656364,0.6802709148838632,23367.558474055186,2357.850464336031,4.269197476377124e7,9.8603959007481e6
0.0012499999,-1.1400786690991902,0.0002719582063163861,45.44023684570305,0.6733832080279668,25272.058044852627,2286.238125257767,3.7974417562165156e7,9.025215037121994e6
0.0012399999,-1.1396752616665706,0.00027066752469861826,45.70000616534307,0.6776474523155424,25643.883762269783,2330.5907887179073,3.782750668081465e7,9.306795825879427e6
0.0012299999,-1.1393785752173309,0.00027498246092245933,46.23616407305131,0.6743198895459763,25216.164220725892,2315.0482752282715,3.345899272084362e7,9.115047909314258e6
0.0012199999,-1.1390403014979098,0.0002794151956036327,46.529737642237095,0.6636898849099567,24026.457093242923,2231.9098755276354,2.729030666276527e7,8.921885088189539e6
0.0012099999,-1.138697183849297,0.00028025515190955897,46.43461850443085,0.6496456750311785,22752.14844720498,2174.115634329141,2.4612254216439966e7,8.694336111231785e6
0.0011999999,-1.1382413528504702,0.0002818741454298212,46.32854919326469,0.6543092317753189,22175.651184422917,2167.7408892704375,2.3903033521100756e7,8.796281217831127e6
0.0011899999,-1.1377108537306324,0.00028399370503992343,46.5313592893997,0.6730013697561673,22573.36569634562,2188.3903594216813,2.323767393526666e7,9.866127518912056e6
0.0011799999,-1.1373284009933664,0.0002863574945294178,46.85132104409347,0.6956252474076644,23087.107469432558,2272.655594859535,2.6283095054414764e7,1.1027961423124406e7
0.00117,-1.1369470584182835,0.00028377759689095455,47.10850037666474,0.6943339984399485,22914.03251658436,2313.5159822172245,2.2437605608265124e7,1.0802334651703792e7
0.0011599999,-1.1366161832005075,0.0002820379122167686,47.20950176360372,0.6894441191657383,21897.353025968845,2299.6410372723767,2.1614577437967278e7,1.1017192754421659e7
0.0011499999,-1.1361812103851838,0.0002818709069977616,47.211718366597495,0.690037949800114,22494.885468455876,2415.789685417992,2.8459526307851717e7,1.2960865423404597e7
0.00114,-1.1357005905466058,0.0002825364762849066,47.561242643861796,0.692961866449135,22816.776613530477,2438.216142414674,2.931352938218692e7,1.2882542651246572e7
0.0011299999,-1.1352344616961998,0.00028231496091882713,47.69666302175212,0.6928422409055168,22929.217921852873,2348.5032079865487,2.5618546800917555e7,1.050350690248959e7
0.0011199999,-1.1348407429103216,0.0002811484507550544,47.56175302814198,0.6915099468862891,23418.83298902302,2338.757176325819,2.4779572833410196e7,9.287380203114856e6
0.00111,-1.1344099535885368,0.0002824266964831976,47.75807835910473,0.697533249741536,24681.666282873153,2409.9920253923547,2.157067820949695e7,9.880544040812574e6
0.0010999999,-1.1339042115468758,0.00028483244655405973,48.411231509196654,0.7209788318523951,25781.2851592685,2605.0557221051304,3.0826090534915503e7,1.2082539339895625e7
0.0010899999,-1.1334449503797563,0.00028767045998413635,48.485891548914864,0.7283731714955092,26821.257637918512,2749.690486520043,3.658645667356802e7,1.3834301451309567e7
0.0010799998,-1.1330017449212302,0.0002895004222856497,48.48111374425229,0.7270865457268154,25484.4901546882,2621.6831950123483,3.2874281516263038e7,1.2187419827122765e7
0.0010699999,-1.1325072954961122,0.000291598862075416,48.80871893161972,0.7291468731807643,25088.38932963681,2569.2579461095656,2.6054202277156588e7,1.2637657281308437e7
0.0010599999,-1.1319996106357204,0.00029102689529782714,48.90541054781042,0.7269359240158644,25078.822926993562,2551.9523116314535,1.905631733403158e7,1.3313172082850724e7
0.0010499998,-1.1315019326870108,0.0002910717665833146,49.0453175326912,0.7282000049999292,24725.622258746633,2600.7316504071628,2.0397001785983823e7,1.43460145512525e7
0.0010399999,-1.1311287682747357,0.00028978527158056005,49.074561925291555,0.7169156223901295,23380.359895430167,2515.8952750651097,2.081992603524676e7,1.263673956549894e7
0.0010299999,-1.1306790359082337,0.0002903641312168237,49.46527858276632,0.7283145690031775,23773.45728489774,2541.237212878476,2.1481157958107315e7,1.268239907586236e7
0.0010199999,-1.1301643814017321,0.00029364490037631015,49.94676183459398,0.7388159716234899,24403.433170464377,2486.2140952834693,1.759098782518355e7,1.33424551154513e7
0.0010099999,-1.1297187770241264,0.00029363692627099513,50.009650783384075,0.7336677854654694,23704.47035863669,2436.0776701239765,1.6533689069214627e7,1.4027029733595992e7
0.0009999999,-1.129307698437288,0.00029590595918132823,50.30338941199228,0.7220123118660959,23711.64037939472,2463.312886939273,1.9739222222656935e7,1.5137945366133085e7
0.0009899999,-1.128850879798375,0.000296833273830206,50.29065627548118,0.7110033749572043,24279.360564208087,2492.128217850669,2.4659864304709967e7,1.3865883147930982e7
0.0009799999,-1.1285299119386925,0.0002971370663598414,50.261428797685,0.7015602743505954,24241.453060267173,2361.6702458285226,1.7619886674860425e7,1.0518849424855081e7
0.0009699999,-1.1280873049135836,0.0002960576969814952,50.200220799280466,0.706636061694527,24764.244909400968,2346.148068326425,1.489895760408444e7,9.237030735617103e6
0.0009599999,-1.12750553257048,0.0002953920255822193,50.55371787440039,0.7211788098950613,25673.71391798046,2417.8180994709587,1.9004672611939304e7,9.792868728232326e6
0.0009499999,-1.1269995233953602,0.0002991350356561134,51.27518425426595,0.7418055897830256,25859.155382823505,2483.7322199390683,2.292632691684141e7,1.0598630261916805e7
0.0009399999,-1.1265119684230163,0.0002989358472203682,51.64655966604648,0.7454410484657029,24618.70217944016,2423.234044396991,1.7709982610430155e7,1.024739366458155e7
0.0009299999,-1.12612122919077,0.0002995600287594613,51.96187187430137,0.7332750991258774,24818.675218962617,2455.643854846441,1.586435351034976e7,1.0672205557265073e7
0.0009199999,-1.125635130696459,0.0003017158330950935,52.241806572704355,0.7393595305321673,25433.776577354092,2520.138672197658,1.9117067057720244e7,1.1004136324564854e7
0.0009099999,-1.1250639848121256,0.00030139895379319506,52.150344349906185,0.7485578037371273,24888.444398843505,2561.940269473581,2.4677309730488427e7,1.0649543476460963e7
0.0008999999,-1.1245395350574303,0.0002997845447682025,52.01898401720853,0.7537382644511224,24556.484238838537,2591.7770996852705,2.8211363064278614e7,1.0514056745435087e7
0.0008899999,-1.1240807669359334,0.00029971453248918173,51.870162335220314,0.7530370237583704,25961.60571089988,2576.889642326459,2.6689140154973034e7,9.90189303610287e6
0.0008799999,-1.1235715846288394,0.0002990285759845239,51.976718640564705,0.7718952067647906,26101.367821290143,2653.900447933312,3.467328978349287e7,1.0256574198159378e7
0.0008699999,-1.1230003560509785,0.0002958698625940721,52.54200772614054,0.7795196320116968,24988.36316173245,2680.93869502839,3.453691134985578e7,1.0543053784490768e7
0.0008599999,-1.1225952462353834,0.00029682810511665134,53.34387350424969,0.7612432490012797,26283.983538674896,2654.984037827958,2.5939865782216802e7,1.0137112469839782e7
0.0008499999,-1.1222053171117958,0.00029982989287064297,53.91646118849432,0.7659859146045237,26584.115836907204,2658.9755666081755,2.3251774204617806e7,1.0110640024293987e7
0.0008399999,-1.121745219456973,0.00030035780410330446,53.67729039060901,0.7659017718897038,26096.421497364518,2653.223915403976,2.127473545795969e7,9.74651550346288e6
0.0008299999,-1.1212094888134587,0.0003018598344196941,53.70645678886992,0.7691838617685499,25867.903688532857,2649.3982972838025,2.352702101150761e7,1.0014133938629348e7
0.0008199999,-1.1206494186570837,0.00030211471811003934,53.791492065468,0.7887845083850658,25449.809955396137,2685.271757786143,2.9988407093569096e7,1.0612588012201484e7
0.0008099999,-1.1201548074226184,0.0002989497314530704,53.92231950383509,0.7990618971785352,25578.3972721492,2702.6405692042545,3.334559983793881e7,1.1484661750086796e7
0.0007999999,-1.1196558634394367,0.00029763329348852596,54.1817947080311,0.7958416441397622,26057.06492307369,2830.2686417817113,3.6322411167676166e7,1.2714863243124576e7
0.0007899999,-1.1191185199663027,0.000297645110689708,54.28360090545786,0.7816840565743121,26650.65776423177,2704.918252952638,2.852249072221766e7,1.0527620807737255e7
0.0007799999,-1.1186615814138365,0.00029744422856116463,54.53780518195445,0.7823965077217622,27333.728743542553,2692.765615854819,2.4198851390416656e7,9.465214148101132e6
0.0007699999,-1.1179914555301955,0.00029626624431111273,54.964401187709186,0.7966183902297066,29039.04176732267,2831.63517932463,3.1197064643033013e7,1.0480178046614872e7
0.0007599999,-1.1173914419028024,0.0002979749701102958,55.210287986379214,0.7874471536394382,29485.662193471762,2907.6160527938487,3.795062363006916e7,1.1608548430950832e7
0.0007499999,-1.1169970619753917,0.0003017959991541326,55.32748225217628,0.7765944147785292,29040.320992776222,2948.439749722921,3.510089447821895e7,1.327820335647364e7
0.0007399999,-1.1165616504499027,0.00030450895867659925,55.738388366447765,0.7898532222272474,27251.76061721648,2936.4979081724728,3.411758499810579e7,1.3610842649543779e7
0.0007299999,-1.1160054404819957,0.00030440408300972164,55.883509730893394,0.7688717686695138,24306.30644332446,2695.3563649360735,1.797094702171853e7,1.1092004006061213e7
0.0007199999,-1.1154512329661699,0.00030198963539280864,55.85876198136565,0.7565544836812845,22842.275975819557,2591.3868782698946,7.456096672757669e6,9.878867064987326e6
0.0007099999,-1.1149777656877535,0.0003032246821178937,56.36704704478372,0.7659036821180913,24103.091751537446,2681.8981184041677,9.534040224008834e6,1.0906381034224255e7
0.0006999999,-1.114336505756638,0.00030509844405654,56.91997374455797,0.7818154430278293,24610.38375081907,2791.7464328485335,2.2623160109223366e7,1.1459473226821447e7
0.0006899999,-1.113668659762366,0.00030492371335927646,57.323041444465694,0.7912733130652945,23099.981334963653,2868.6473257557254,3.179260718158911e7,1.1097584476218581e7
0.0006799999,-1.1131615736896678,0.0003080592927713339,57.694650370684194,0.7948380937695546,21548.19376620552,2830.706833364061,2.7369145423302345e7,1.0521615006096823e7
0.0006699999,-1.1126857565580643,0.0003121373593339212,57.73267304656022,0.8053833677002566,22788.2163192177,2852.32789627203,2.9121367498037364e7,1.0936532487194894e7
0.0006599999,-1.1121565559997975,0.00031335667281382634,58.059040159292174,0.81238401766014,25598.317278326325,2921.824572828053,3.604963731648151e7,1.1726778622982515e7
0.0006499999,-1.1115610039097288,0.00031211552665521707,58.709537672772605,0.8182696711152413,24796.443669945293,3011.4215350120817,3.543851886228936e7,1.2931463867456513e7
0.0006399999,-1.1108913851464086,0.00031015863399898633,59.17281637470054,0.8353553540336148,23264.75663333987,3022.618444128151,2.886499521997629e7,1.354082020756882e7
0.0006299999,-1.110340624991756,0.0003090657179992723,59.52188337301114,0.8496125544925204,23869.45338179465,3077.4547175027897,2.638989811649832e7,1.3422739927913021e7
0.0006199999,-1.1097331692782908,0.0003067794625061996,59.89824676565774,0.8692347266185161,25349.33186557039,3213.452017611253,3.1523910662957557e7,1.4451213736312225e7
0.0006099999,-1.1093359617981566,0.00030323757118683013,60.233654025551424,0.8644336987909353,25962.489514137593,3280.444325131564,3.6700257619955316e7,1.5080976322429646e7
0.0005999999,-1.1089471865853129,0.0003030291127706455,60.755793545086654,0.8584349400877692,27421.186305833347,3248.889365636914,3.513817805852235e7,1.4850140788435904e7
0.0005899999,-1.1084420103618928,0.00030751140670113577,60.79148126693752,0.8609448421844207,28562.58564306019,3223.3357555885236,2.87907543831429e7,1.4867892487931095e7
0.0005799999,-1.1079433415506998,0.0003122511398861451,61.088583383189025,0.8687812259405877,29596.849006600012,3323.8333946445064,2.9087390861659456e7,1.5088710279271467e7
0.0005699999,-1.1074595045534694,0.00031291358226676264,61.379552282933616,0.8720904757510353,30390.113051006425,3467.391832685192,3.639513125390628e7,1.7181064312008973e7
0.0005599999,-1.106901295904878,0.00031270532645000096,62.1809150135679,0.8936525568345968,32584.66177590654,3560.093024819394,3.749000871036322e7,1.9949448523307387e7
0.0005499999,-1.106320327008055,0.00031406244394749773,62.76966339806526,0.9099548685160046,33276.46661140488,3548.1756922461345,3.808143404234959e7,2.0609005665404037e7
0.0005399999,-1.1058099947698756,0.00031774308866096767,62.673314478009345,0.9144783606117285,33043.74616278959,3539.087976048819,4.369736315379018e7,2.0409785970172953e7
0.0005299999,-1.1053322772190455,0.0003188230706703226,62.60782166301149,0.9113221770301678,32896.737130548434,3431.3829589273164,4.320088221350422e7,1.889641272090927e7
0.0005199999,-1.1048230434462796,0.00031816881814346256,62.61567320130121,0.9115573275573047,33330.21233378135,3461.1462112030545,4.343579334463692e7,1.869463202226633e7
0.0005099999,-1.104203266969907,0.0003146971099366406,62.95792007960791,0.9170275776091831,35195.77585070275,3497.8156075505,4.060472135563847e7,1.7454037389504727e7
0.0004999999,-1.1035640615616347,0.00031576499730475224,63.25602243925541,0.9264635620634479,35470.86515625459,3516.0960101491546,3.848137804573993e7,1.746664565661063e7
0.0004899999,-1.102917762810125,0.00031710021273088397,63.36706241258734,0.9481632083066289,35317.46148755219,3589.6004733305936,4.411476983658792e7,1.8337445390391078e7
0.0004799999,-1.102233841169358,0.00031510842486575145,63.33386629259782,0.9418496148718248,35546.896434297065,3628.142351174187,4.67920300014438e7,1.728689093159787e7
0.0004699999,-1.101653295660181,0.00031702357974181975,63.547220407835745,0.9481522787613027,36094.800444281274,3634.465335929835,4.923613830402261e7,1.6737276359828522e7
0.0004599999,-1.101046295618487,0.000320537131185383,64.08736448300496,0.9495802941855686,35485.14255291317,3575.5336877468644,4.7081548477470644e7,1.660544798326935e7
0.0004499999,-1.1004223335542611,0.0003246978131886324,64.27275184913923,0.9438457700982756,34172.66499193487,3474.661022102336,3.888368668842287e7,1.642220754764828e7
0.0004399999,-1.0999091028134793,0.0003245794277285034,63.74958977808217,0.9334115837002912,33088.664094237334,3537.5276175373974,4.1717954737259895e7,1.7801660012950424e7
0.0004299999,-1.0993058370219229,0.00031999529622107333,63.73669927139246,0.9365572240528871,32057.496352747054,3626.950433354153,4.607246695564511e7,1.8797081513849683e7
0.0004199999,-1.098629371706078,0.00031824305831537,64.28381356142742,0.9324483045914855,32005.33194618227,3679.211125425081,3.688985288841403e7,1.9369738381845247e7
0.0004099999,-1.0980245455072515,0.0003194151504181243,64.6361607656979,0.9199469564831801,32119.903848658327,3552.569656652816,1.861820499882668e7,1.8121484651124455e7
0.0003999999,-1.097435836761263,0.0003161667015278017,64.5120824403222,0.9117379602167992,31399.15530847101,3437.3730437550175,1.033136377909877e7,1.6714558919070458e7
0.0003899999,-1.0968254042999057,0.00031782946853604194,64.81171099696832,0.9268610758685473,32397.64879438884,3569.1877320548324,1.8582206484750777e7,1.7871357950176362e7
0.0003799999,-1.0963679628757472,0.00032086395971671594,65.0814749498263,0.9420750624860015,32602.44300180986,3504.174469701388,2.1784725236218646e7,1.737402561056048e7
0.0003699999,-1.0958974603787743,0.00032228083773272996,65.34095587064343,0.9461382807336433,32686.85622334159,3427.752014358749,2.1949858710573357e7,1.602104625987163e7
0.0003599999,-1.095318035378045,0.0003221028452747895,65.95636603236328,0.9612799184746662,34110.6853984439,3551.2159035949294,2.47806295223668e7,1.7566580591989197e7
0.0003499999,-1.0947410803555395,0.00032249569991539095,66.44379752747105,0.978660275721229,34160.010806224935,3704.1752635058297,2.160016431024084e7,2.004598200777806e7
0.0003399999,-1.094107621838538,0.0003241927568325808,66.47087957313626,0.9811904337924736,34346.7378168244,3793.3898908881856,1.951742228760609e7,2.225149305263711e7
0.0003299999,-1.0934120096339837,0.0003289548896703121,67.02369319824986,0.9813851480231185,35512.18116907057,3712.355594158392,2.1756422040076293e7,2.0775409628368746e7
0.0003199999,-1.0926973722600382,0.00033424174726265967,67.83888528550176,0.973741181105269,35630.834596333254,3706.50918725584,2.2077236112027686e7,1.7704525552077424e7
0.0003099999,-1.092039424743416,0.00033523795956903285,68.1371415819921,0.9554752013169858,36575.65557465429,3732.5411747481,1.6478389913785806e7,1.730968484111141e7
0.0002999999,-1.0915323914519777,0.0003357218754370606,68.23189734781954,0.9490916862509183,37067.59882482863,3817.477339515705,2.038801204640766e7,1.833067556411465e7
0.0002899999,-1.090984619208945,0.00033684752037174345,68.48487832897992,0.9711594634857397,36215.40158003793,3871.6014091163474,2.6347914509237837e7,1.950264380575642e7
0.0002799999,-1.0903419707755957,0.0003376450396674089,68.77471534727262,0.9758569540784451,34474.67958344841,3817.4495370324325,2.6235397509803846e7,1.8936950005148936e7
0.0002699999,-1.0896455260255749,0.0003361930778104185,69.03990094807811,0.9813792287358837,34606.36530396757,3786.5122141526836,1.8531678390974212e7,1.802290424876958e7
0.0002599999,-1.0889527335201934,0.0003310931380140903,68.87527261240065,0.9930317684683855,34927.165526141616,3735.961294720742,1.7484248833891984e7,1.7597449594906326e7
0.0002499999,-1.0883778496956855,0.0003313564665757011,69.19980948264953,1.0273500691025543,35443.95675533206,3798.727936381977,3.2194481220315307e7,1.7561350671044677e7
0.0002399999,-1.0877397145527266,0.00033771848807899533,70.18166467350356,1.0390470522458861,35947.11501334332,3939.3897711958098,3.591735210255854e7,1.7918390049231857e7
0.0002299999,-1.087076799433869,0.0003418381298342311,71.37618456140876,1.0578603557407884,39161.75666530532,4183.519124465675,3.9516689336810715e7,2.000205117250035e7
0.0002199999,-1.086391653281265,0.0003456360777641992,71.64159422113084,1.068790353231453,41449.12547794099,4290.741475267779,4.638609005286848e7,2.1208438428726826e7
0.0002099999,-1.085724770682089,0.0003494438511210962,71.90647717523841,1.0521914245676227,41261.010455550604,4256.15690793838,4.152904507462611e7,2.0667994308254167e7
0.0001999999,-1.0850394072651302,0.0003507971532200566,72.17407207102292,1.0387204292982206,40264.48296554672,4171.060739833307,3.646911122779628e7,1.921945778848903e7
0.0001899999,-1.0843882638502529,0.00034949020491934635,72.42694929587255,1.038886065916183,41778.531409170595,4153.50856444205,3.0140396811973054e7,1.9056101623173147e7
0.0001799999,-1.0837343552284708,0.00034973502154327286,72.97464221396767,1.0595453366811505,44532.354069381276,4221.739147416563,3.5255333037465215e7,1.969129083848425e7
0.0001699999,-1.0831201039466385,0.00035168193602854245,73.42940884624528,1.080100912541728,45799.74327738265,4294.310135284832,4.109878390018055e7,2.0660238805716433e7
0.0001599999,-1.0824356379049778,0.0003520617801676988,73.68534687332806,1.083335191967413,45695.12003017299,4202.598316329286,3.286403557422734e7,1.9986278754247382e7
0.0001499999,-1.0817705365584098,0.0003517916069596658,74.12553852039426,1.0777396453739279,44381.35056680102,4119.214768415009,3.2941797497819696e7,1.853208314690427e7
0.0001399999,-1.081139785721046,0.00035402851443855143,74.76937481331619,1.0747647778851368,43029.85392161096,4087.0181926522714,3.3042991420784775e7,1.7634108857215635e7
0.0001299999,-1.0803531445869938,0.0003583340239659518,75.39047303762872,1.0975178671586514,45568.44419737106,4248.845178598917,4.390380344698437e7,1.8688874451387335e7
0.0001199999,-1.0797692976498277,0.0003590637605315295,76.05811786340936,1.1244690462260472,49518.89087236003,4315.602593221629,4.962251225784291e7,1.8903514070071917e7
0.0001099999,-1.0791824313042855,0.00036018910882702906,76.40996830866708,1.1393201978082106,48181.898021382876,4173.146210004654,4.095972740695278e7,1.811812572047022e7
9.99999e-5,-1.0785467362079257,0.00036255553386506763,77.05237400407115,1.1404220458189032,48437.956136733956,4257.178469873291,3.632252614170229e7,1.8994116537486278e7
8.99999e-5,-1.0779181273945422,0.00036558803840688544,77.8105117670866,1.1420706919421115,49850.87634221817,4486.691447679924,4.287775524134553e7,1.889650849284849e7
7.99999e-5,-1.0772539203716551,0.00036777018081819463,78.16734179163474,1.132633409186144,50348.99032531708,4467.033095985796,4.118744609103562e7,1.828849144725624e7
6.99999e-5,-1.076572689425914,0.00036498413668453256,78.23936460550973,1.1298539425078207,51795.809833545165,4413.5508340303,3.883401093538445e7,1.8745610066247772e7
5.99999e-5,-1.07581748106722,0.0003644735400852147,78.59454450002633,1.1311335355881753,51766.4808526916,4426.801194638,3.717272043856996e7,1.931684515313361e7
4.99999e-5,-1.075113901047782,0.0003660008712118531,78.37114183972584,1.1105027169878003,51162.43439161005,4396.340277084397,2.9266967473507162e7,1.887756622212882e7
3.99999e-5,-1.0743540745463334,0.0003684103064346236,78.55394423470167,1.1002740592964064,51571.843732541165,4331.102828388324,1.9497136783536103e7,1.8410211399379387e7
2.9999901e-5,-1.0736212148425828,0.0003708707557920067,79.50324298431713,1.1088069902819297,52888.7914935921,4258.369575955709,1.422628507183554e7,1.8235025041718706e7
1.9999901e-5,-1.0729028279045676,0.0003718954279237445,80.44788987997049,1.1328458236567165,53538.239028511154,4331.387934959821,1.9365245348725263e7,1.860323815224772e7
9.999901e-6,-1.0721957404279892,0.00037400467441120927,81.2672350976582,1.159268129600596,54677.855653764535,4519.6308916161615,3.082573584160619e7,1.968557444908717e7
-9.913492e-11,-1.0714617748994044,0.0003799838475729506,82.0375015331372,1.1661362735384753,55314.60402002662,4646.843984454913,3.638124675144372e7,1.990771552098939e7
-1.0000099e-5,-1.070616324357634,0.0003862560989120653,82.87242296333773,1.1731279688191172,55843.60284674544,4734.3880145848125,3.9643152491438314e7,2.023725611590666e7
-2.00001e-5,-1.0698650472626534,0.00038991260810378306,83.26290465688936,1.185758634478182,55556.904015707325,4756.3886590036045,3.792059363949103e7,2.0396669254275173e7
-3.00001e-5,-1.0691350655116068,0.0003901237559065137,83.67058501521717,1.2048615888825283,55936.83848139826,4892.042045304504,5.082496915593262e7,2.2437490258454137e7
-4.00001e-5,-1.068367699565579,0.0003888136313039323,84.23887783885789,1.2148131596250236,55071.1598652229,4976.162381822896,5.241366299206461e7,2.3687595369004533e7
-5.00001e-5,-1.067653540850837,0.0003888900159710906,84.94432465535454,1.2330510625495528,56592.93706333741,5051.421831266646,5.1261119629983835e7,2.3334537316447645e7
-6.00001e-5,-1.0669061099909218,0.00038971140519181564,85.63618530203516,1.2534593642753429,59845.91201920845,5183.637166240369,6.446883573057258e7,2.4120255195265338e7
-7.00001e-5,-1.0661488399406438,0.0003913812288826323,85.76582058784881,1.2765019973690839,61794.24479249877,5377.329865335792,8.003916585258509e7,2.6280896937352408e7
-8.00001e-5,-1.0653204710385455,0.00039528611689816417,86.14062999415768,1.283550140105235,63311.912532348055,5463.672331350335,7.093721561825126e7,2.7033870014202166e7
-9.0000096e-5,-1.0645103297972507,0.00039746331114324856,86.73308943597486,1.282436864310739,62233.801273539844,5440.1748746497,4.8985571936660625e7,2.6891635852881044e7
-0.0001000001,-1.063920781943975,0.00039714338747755035,86.97474697244856,1.2632685318536894,62539.029401866,5368.397937441359,4.759157874229529e7,2.6335429349033114e7
-0.000110000095,-1.0633118247307207,0.00039974738342133883,87.41086506399965,1.2505063237124918,63686.5921897593,5536.09495542983,5.108796739439155e7,2.831182827592268e7
-0.0001200001,-1.0625541461381702,0.0004030511234351215,88.4093769988328,1.263759868600443,64307.65095781757,5660.125603466116,4.4357815912805974e7,3.049303260452591e7
-0.0001300001,-1.061765321826019,0.00040486985290222755,89.38670618928272,1.2829859092820837,64864.42497138883,5560.349504105399,3.895877134713383e7,2.926411355421894e7
-0.0001400001,-1.0610623986057794,0.0004047970785370945,89.42927830698518,1.2853321739167825,65867.00717473427,5379.637793076521,3.566003814156642e7,2.6923694631651305e7
-0.0001500001,-1.0602874282258408,0.0004049398102348649,89.80735235982739,1.2936683669849227,67766.17723078359,5344.938307889311,3.1046973919362042e7,2.626135201724635e7
-0.0001600001,-1.0595984623443533,0.0004024385465637379,90.61138178971773,1.3293863875954461,70000.59611089915,5607.689286353124,3.4740906174623005e7,2.900981869501155e7
-0.0001700001,-1.0589012767593502,0.0004065505718101256,91.23177176817222,1.344977705123944,71778.26673225441,5981.07047653714,5.321627142716129e7,3.3323240672131535e7
-0.0001800001,-1.058033866924982,0.00041034376776554013,91.33997218901295,1.3357538855753688,71470.22485198124,6098.493489645985,7.044184419996312e7,3.2981608181466993e7
-0.0001900001,-1.0570793676577577,0.00040535528896064365,91.69430332294701,1.3420076532175425,72364.70399406858,6079.509441750206,7.351201247922362e7,3.0258778207598735e7
-0.0002000001,-1.056248794270251,0.00040097280395215597,92.53211769072934,1.3579554247286354,73598.16253881925,6206.129373593243,8.551957091504131e7,3.2336607313753277e7
-0.0002100001,-1.0555792678143407,0.0004016648558291759,92.95101378549438,1.3649142365509572,72449.24880619014,6375.762859864091,8.969911409361501e7,3.455177493778389e7
-0.0002200001,-1.0549013268666372,0.0004024167945094692,93.19462861679735,1.3651116618568562,74032.4546706878,6575.389775603945,8.162685064292869e7,3.584633054896029e7
-0.00023000009,-1.054101271396308,0.0004028666578304553,94.08086081802193,1.3658182196543727,74897.37712703951,6603.624553431217,8.30172196684882e7,3.6366244839312464e7
-0.0002400001,-1.0532271641376767,0.0004035245727221186,95.3218384660698,1.3740530779528122,76902.16333693331,6724.112131852706,9.160074248036963e7,3.6605617808253735e7
-0.0002500001,-1.052355729091209,0.00040220330490297907,95.92917399111857,1.3804282013174842,78355.09840676082,6643.753100450955,9.439246525119683e7,3.628570899005064e7
-0.0002600001,-1.0514662055719772,0.0004029222395873283,96.58031772196226,1.3931517028679734,79257.45673234912,6578.984695908055,1.0336149979556882e8,3.6401014210978545e7
-0.0002700001,-1.050656340098392,0.0004049817625281267,97.1598144756062,1.3841984234717797,81384.45207084966,6491.076359505234,1.0490683020250317e8,3.585895783339762e7
-0.0002800001,-1.0499526958950673,0.0004078418719562481,97.51104810320354,1.3966674632621512,85515.02867324936,6499.967282131242,1.0638546110314645e8,3.607334408967977e7
-0.0002900001,-1.049181717848412,0.0004095753799429668,97.99263682770071,1.4132584083930366,88282.17731184885,6507.895264291269,1.071051973923859e8,3.550519872030642e7
-0.0003000001,-1.0482950042824268,0.0004062054947921781,99.00021892202467,1.4350357994037697,90696.7940810056,6528.328289529552,1.0682575863670175e8,3.543835732334798e7
-0.0003100001,-1.0473126412263731,0.0004065672102451206,99.93487323895482,1.4671817527547073,93692.5420287462,7051.051505806824,1.347770396161095e8,4.119698043845544e7
-0.0003200001,-1.0464147427948314,0.0004144305247106536,100.62191587282189,1.4961747148300462,94648.2227091996,7422.907140946674,1.5662788286673215e8,4.45174125559902e7
-0.0003300001,-1.0454971011601772,0.00041859779063631867,100.80181091742335,1.492093227120112,94211.59922352928,7205.194299489121,1.3858456827631262e8,4.058293741490513e7
-0.0003400001,-1.0446502784473723,0.0004188476935034444,101.27553825457771,1.498104499841926,93269.25089654654,7047.233714451144,1.1462823820771682e8,3.783802321199237e7
-0.0003500001,-1.0438328841033102,0.000420483806336247,102.4105971191812,1.51800309596734,93857.43072286107,7187.256133812512,1.1973482301267813e8,3.8393976765369296e7
-0.0003600001,-1.0430329750662288,0.00042348578982347504,103.49770531555954,1.5397218118290135,96441.26287108862,7353.020503415435,1.3172073665886456e8,4.215926616759898e7
-0.0003700001,-1.0420175236286278,0.00042802121095021086,104.76346243736398,1.569141674669545,100438.30750596475,7685.576284240672,1.4191262928868264e8,4.420042862683723e7
-0.0003800001,-1.04102945324585,0.00042941025982897336,105.65770966586622,1.5789861823774498,102750.56638521486,7715.696237597602,1.4384578798116404e8,4.2461293292182386e7
-0.0003900001,-1.0401515290116168,0.0004286367450428188,106.64597868521828,1.572388575364124,104874.20179968611,7598.436854634945,1.5066840351745394e8,4.0832595901689604e7
-0.0004000001,-1.0392760610793366,0.00042987005656136876,107.50034643754692,1.563953224850484,104239.85200624121,7646.022891795923,1.482509954925817e8,4.087996661234422e7
-0.0004100001,-1.0384117926534768,0.00043062564287537703,107.59065713204679,1.5636707907038305,105051.80226652719,7690.162374508974,1.5517084803231046e8,4.056839058185224e7
-0.00042000008,-1.0374157769907302,0.00042969592929306254,107.64112686104232,1.5779437665650253,105351.15903453276,7713.863503166537,1.6160538868109584e8,4.113316020723803e7
-0.0004300001,-1.0365564934174432,0.0004307625686856543,108.00555716885111,1.602727378191618,106031.81671700005,7749.707768035228,1.5788725712752008e8,4.062153664489511e7
-0.0004400001,-1.0356628065389302,0.0004320260930628937,108.45938712190228,1.5979877580599857,108618.94080106755,7783.463367805649,1.4076608404721573e8,4.1134270616474636e7
-0.0004500001,-1.0346638982020935,0.00043083240251829547,108.69892649741134,1.5900990452853998,106859.96291460308,7769.805837306709,1.4876974281520087e8,4.186796723284199e7
-0.0004600001,-1.0337070466053897,0.0004282047722231735,109.30121947399802,1.587720096150335,103012.01861601634,7678.27265213385,1.3638756079290587e8,4.172179323465151e7
-0.0004700001,-1.0326833696580193,0.00043082965396079386,110.35132953882274,1.6036785124061872,102270.86031492827,7708.781064497141,1.1672332353374578e8,4.0842324295931906e7
-0.0004800001,-1.0317160066442603,0.00043701016236116406,110.59298150216205,1.6212160453174589,102641.50336235025,7904.120439181793,1.2247251041192128e8,4.3502305089237384e7
-0.0004900001,-1.030756741613419,0.00043778310272712045,111.01010705173903,1.637006164216015,104021.81320294073,8080.942726648087,1.271955283164394e8,4.5633950633411855e7
-0.0005000001,-1.029850003376845,0.00043731303864885256,111.88101236514247,1.6481476501798489,103848.63099668652,8064.440723789222,1.1085655872799493e8,4.383594360259432e7
-0.0005100001,-1.0289017720263767,0.0004349782076281665,112.82323630228204,1.659696842615642,106530.5511229879,8015.300889771191,9.99640186196733e7,4.376013326164677e7
-0.0005200001,-1.0278055330781997,0.0004387369354186328,113.75346147997631,1.6800278532544037,109826.8515844538,8240.900073031866,1.1143963446798472e8,4.798222842899976e7
-0.0005300001,-1.026748129128191,0.00044231708377090635,113.98025208690855,1.6477085107962917,110520.9028104758,8195.009889066234,1.1118488708101398e8,4.783826616968525e7
-0.0005400001,-1.025725452522022,0.0004462774944016552,114.20134477420856,1.6481828582097167,109176.3924041348,8263.268174921395,1.1607157279564162e8,4.840610404512377e7
-0.0005500001,-1.024712871515003,0.00045164544179348865,115.22210116132781,1.680382474393751,109490.24774210379,8401.415164850558,1.2925370695106882e8,5.0170949131503224e7
-0.0005600001,-1.0236637278173097,0.0004523175627806159,116.4519298614317,1.701048204187347,111790.18634061291,8596.496418920347,1.3648987231647444e8,5.3854437284817435e7
-0.0005700001,-1.0226362082005518,0.00044972184766379797,117.60627350094254,1.7229655822392254,111526.04880537213,8717.719961365885,1.3596479376050672e8,5.567443564762464e7
-0.0005800001,-1.021667384869812,0.0004491313590451643,118.9723927149394,1.758919968244677,113293.75742142876,9081.360783813574,1.6327172340783936e8,5.9628164125265844e7
-0.00059000007,-1.0207394305547477,0.00045399078867205115,120.35782547881912,1.794162107031672,115540.21531120152,9340.55081075162,1.8503273082171953e8,6.261802293562334e7
-0.0006000001,-1.0198209978827217,0.00045226774246304825,121.00167848450175,1.7944065627181205,114628.10874973798,9209.361651706442,1.6100112589289707e8,6.122251351644911e7
-0.0006100001,-1.0187231967650094,0.0004525560145221702,121.55819701865839,1.8040427185271792,116923.64699097062,9363.953312963891,1.530604359124639e8,6.0966522343882054e7
-0.0006200001,-1.0176600088338519,0.0004565749905718266,122.17704108183726,1.8078771216052332,117282.99889308296,9492.85798571976,1.6298129734014773e8,6.1241253399911314e7
-0.0006300001,-1.0167770306479453,0.0004583124764148795,123.6014460022866,1.8312552496704744,119333.66768363515,9658.798168826299,1.7711746286722142e8,6.387757030690947e7
-0.0006400001,-1.015860592533016,0.00045737422450028623,125.1007424393843,1.8519581041544022,122904.30892816174,9951.868387701417,1.8536294865247694e8,6.977778652586658e7
-0.0006500001,-1.0147742516469211,0.000453890348132887,125.87778669031059,1.8438140677129577,125910.6389901193,10182.307640454339,1.7806836661790746e8,7.277466375646187e7
-0.0006600001,-1.0136942361234755,0.0004543845279929777,126.09452473625826,1.8505498053380773,128017.76192160447,10330.412898591476,1.8255669857372713e8,7.445522643239418e7
-0.0006700001,-1.0127261435957189,0.0004616946476641171,127.15236666933191,1.8582446675120987,131284.63348822505,10279.458850338257,1.73249581586506e8,7.473321892215872e7
-0.0006800001,-1.0116809303059533,0.00046163704404559355,127.71366325082846,1.8511376502719281,132668.16112603396,10023.643318650435,1.6540762521203205e8,7.171305994955389e7
-0.0006900001,-1.0105796908686957,0.0004611151396614214,128.54938576479944,1.8793110018258157,138478.21747269953,10336.276605098707,2.0823969054358786e8,7.283848935385478e7
-0.0007000001,-1.0096774067817356,0.00046394653272577784,129.8443562010277,1.9355005344971716,144479.28867347504,10906.460550718813,2.6114949927674004e8,7.989064109403731e7
-0.0007100001,-1.008639665736141,0.00046596498232716257,130.77540165383638,1.9559236527493937,148428.06099193872,11241.236226978528,2.864199921195734e8,8.611215550445956e7
-0.00072000007,-1.0075206793960725,0.0004684801474091681,131.84297968252952,1.971580097330045,148541.9950974345,11248.5250883911,2.941083561323667e8,8.628982110085991e7
-0.0007300001,-1.0064884220636638,0.00047275417433642543,132.5491122697863,1.9815423092848594,146587.051735558,11411.686462086574,2.917648700690198e8,8.818726396738435e7
-0.0007400001,-1.0055059290724826,0.0004748024587858845,132.8260217868118,1.977204562167022,143840.10870645838,11581.688517065997,2.8326963236867523e8,9.446104405233324e7
-0.0007500001,-1.004366385825952,0.0004775235967722224,132.70784260884398,1.9846733449633394,147239.03729355457,12032.908181792745,3.023465400319079e8,1.0283608185221428e8
-0.0007600001,-1.0032565883399485,0.0004796499928753061,133.54976555770114,2.013781226434624,155420.8370844304,12554.120936927808,3.3296779587772465e8,1.0959046532033764e8
-0.0007700001,-1.002180512225823,0.00048267807301975653,135.11207600820694,2.0318670396865195,158156.1904152619,12675.3407120845,3.317979641324913e8,1.0744145260198975e8
-0.0007800001,-1.0010848913126773,0.0004823922570772398,136.38096560288312,2.0475985480776564,157715.51683393415,12811.285387263255,3.408372762226077e8,1.0893499851413006e8
-0.0007900001,-0.9999848135358738,0.0004811406362524693,137.26340285400482,2.034885803684141,156037.3817499242,12538.350293139527,3.2128302398930275e8,1.0031646652525777e8
-0.0008000001,-0.9989397307827848,0.0004800675867979096,137.45234493806086,2.027200266370719,156806.09691487445,12350.968601795523,3.0228474793352234e8,9.74053452185542e7
-0.0008100001,-0.9978101635600551,0.0004824724453943517,137.926426149101,2.0262426397600266,159642.92836347208,12264.239814502067,2.97850846117038e8,9.646740139827117e7
-0.0008200001,-0.9965611966702455,0.00048459310614924804,139.20255736454982,2.0453106752722023,160095.04374122748,12308.091367768982,2.9215960305464536e8,9.279796678517249e7
-0.0008300001,-0.9953512557466313,0.00048433301740462303,140.89450049603465,2.071375740277179,164172.01301594157,12550.618369031125,3.099061421699755e8,9.26504003056262e7
-0.0008400001,-0.9941188307884646,0.0004845999186566944,142.44143805682876,2.102149575960517,168270.67754355015,13035.032730117071,3.464805242974394e8,1.0231869730258685e8
-0.00085000007,-0.9928591628821447,0.0004890909464330945,143.55964830715402,2.104626810628905,169149.34093355222,13217.320059885269,3.5116964907703257e8,1.0810378927249739e8
-0.0008600001,-0.9917082852913228,0.0004953203664298999,145.22560474980827,2.1147343619349668,168746.25556654893,13110.906404301279,3.225949229949985e8,1.0353874969521411e8
-0.0008700001,-0.990565307400371,0.0005022734864853609,147.08669669215388,2.1680653404004695,171408.8543796863,13257.40593302077,3.1810789761020267e8,1.0112837551298468e8
-0.0008800001,-0.9894559521767798,0.0005036194348733772,148.0897411670352,2.2001463380340796,177310.23054994285,13554.638631713673,3.338642060340076e8,1.0442308337724069e8
-0.0008900001,-0.9884336361176208,0.0005080721912884062,149.29658355122544,2.2366249561813367,183184.60839405056,13903.361948360238,3.5133746832721716e8,1.0869206397232947e8
-0.0009000001,-0.9873559195560806,0.000513374040391869,150.7543589968067,2.2668907518504815,186345.3749958197,14327.98969840045,3.8126678871189994e8,1.188533744034513e8
-0.0009100001,-0.9861550202737958,0.0005165494057547209,152.85901386409054,2.2971891825938218,188332.84924637052,14458.158493783425,3.9232380171787167e8,1.1971328290094386e8
-0.0009200001,-0.9849934252774695,0.0005191726669180528,154.79615849255313,2.3080927255905648,188092.3988655801,14415.597015681933,3.606191774076035e8,1.1810400230188209e8
-0.0009300001,-0.9837288115925666,0.0005220069901073018,156.40729967442311,2.303769998503306,192045.92171891572,15048.820880929217,3.729563035524707e8,1.3181534060592178e8
-0.0009400001,-0.9824813379349588,0.0005240954911739504,157.57677192878154,2.3079810412117285,195158.8217033211,15672.050746330504,4.235220584206619e8,1.460730955123255e8
-0.0009500001,-0.9813102086127118,0.0005247632041422785,158.94518621946057,2.3324541896694324,201951.25143924,16376.40273485208,4.974587474272007e8,1.555841267448094e8
-0.0009600001,-0.9801020780371654,0.0005255967988366892,159.88885188371435,2.3590792267227614,204119.82424931703,16269.17019930723,5.176349170013292e8,1.4816564804250124e8
-0.0009700001,-0.9788058223855769,0.0005243298354756406,160.56414188525855,2.381006495829918,200743.4500163565,15547.786045722449,4.688290746909154e8,1.3090345595873564e8
-0.0009800001,-0.977659610876749,0.00052439721451829,161.620702204192,2.3752607171653977,196120.90662114986,15061.036069917724,4.259708046888596e8,1.2047781332878426e8
-0.0009900001,-0.9765162709450117,0.0005272895505714451,163.07655704409197,2.3444723805427827,195766.44487185168,14940.96176242992,3.8437693970843047e8,1.2059412592915098e8
-0.001,-0.9752849186160094,0.0005302059216262228,164.7002796471237,2.348705857811949,198730.70217162816,15233.768871147273,4.00404981228218e8,1.232870303242334e8
-0.0010100001,-0.9739843932188674,0.0005301860835156184,166.25089802175904,2.397247798912395,200497.67186973998,15497.505570270823,4.4147740235138214e8,1.2498017490227407e8
-0.0010200001,-0.9727262253222633,0.0005302433129787586,167.29397130631102,2.43112045895967,201867.42859995697,15516.63744190255,4.715958304688904e8,1.2365647440016198e8
-0.00103,-0.9715658871616818,0.0005338974293622026,168.49778643194855,2.4399816496025375,198795.6928245175,15353.476495978794,4.445061074951403e8,1.1673046290121366e8
-0.0010400001,-0.9703098492840088,0.0005386190237179643,170.0444653566084,2.4483956064054064,192745.46938959576,15016.730312609814,3.5978606414687335e8,1.0963445179049599e8
-0.0010500001,-0.9691054504049448,0.0005369739270940317,171.73810820237085,2.455423257620462,194224.91932405857,15097.299334813624,3.3346520246785975e8,1.093337043786252e8
-0.00106,-0.9678951152001756,0.0005333999539804546,173.89237800777053,2.482637671178698,192878.52477479156,15567.806590776305,3.106454945510661e8,1.1710640148027365e8
-0.0010700001,-0.9665798640083078,0.0005337334075377374,175.9875290222458,2.508654963232085,192500.22064419274,15632.120708554648,2.74919405130801e8,1.1685730581173648e8
-0.0010800001,-0.965242671608194,0.0005375204765817207,177.2822439358389,2.5200072177022856,194652.78514123856,15703.603748556628,2.710948429241365e8,1.166235938031987e8
-0.0010900002,-0.9640175078104857,0.0005447652528422637,178.81650541852767,2.549850951461711,197277.3091191433,16303.77901435667,2.938665753295458e8,1.2308558934147733e8
-0.0011000001,-0.962712379410231,0.0005511445573029749,180.1614872296931,2.588578658350554,201507.4086739916,16443.37220048089,2.843877723881074e8,1.2181821578574736e8
-0.0011100001,-0.9613790959021783,0.0005536585244060141,181.20302469334572,2.6186132276623324,206427.01763069397,16350.80031703464,2.6916419756983083e8,1.1854105308228147e8
-0.0011200001,-0.9600210346389112,0.0005490714959323044,181.68704826283908,2.6338618015888238,204696.50405096353,16348.345083941484,3.0514410234422624e8,1.2064652927296765e8
-0.0011300001,-0.9586620182894333,0.0005464175421826815,181.87500917150015,2.6214663424155593,201823.5081495832,16313.237531056122,3.2869281996040535e8,1.2392500050931442e8
-0.0011400001,-0.957234615155458,0.0005515888451713566,183.59891660569335,2.661843746210952,205097.65444020237,16799.404819337964,3.5012674157775927e8,1.3180348262212047e8
-0.0011500001,-0.9559316261335781,0.0005571965536396726,185.69440780604566,2.7129705185420763,209207.36696742562,17204.61948884113,4.0309818959726715e8,1.3379403655995114e8
-0.0011600001,-0.9545436292532563,0.0005602193825388972,187.42164465387384,2.7311714168997336,216360.6661230916,17821.788596632352,4.597204209309834e8,1.394192636590851e8
-0.0011700001,-0.9531085827228776,0.0005651819312294472,189.37282397953047,2.7495329731995843,220450.79788368483,18288.53783126534,4.597773657740936e8,1.4907648765663007e8
-0.0011800001,-0.9515788697278117,0.000568510504638672,191.1472579013513,2.80285728079032,224265.18919532787,18438.81421096389,4.705310420632677e8,1.549410464571063e8
-0.0011900001,-0.9501119867221156,0.0005685482485249732,192.65587867989575,2.8312789178152364,226263.9140919706,18642.51470117225,4.707245542786103e8,1.5676964502507743e8
-0.0012,-0.9487036780927129,0.0005698856794893923,193.63957214839834,2.8367830498760944,233076.19577475623,19182.02055242486,4.907501163956073e8,1.6440920126160884e8
-0.0012100001,-0.9472761061719449,0.0005733081564835542,194.66360048654127,2.852890390212178,243314.5512461112,19860.600142681116,5.444850923596164e8,1.758252983638578e8
-0.0012200001,-0.9457789713647877,0.0005755455464542527,196.05404269009802,2.8990444113462934,245673.24189710428,20171.678124937935,5.718780461527011e8,1.761475427445241e8
-0.00123,-0.9442799610835229,0.0005784430923904718,197.95669875462488,2.9729229881070407,244724.9247568118,20464.55576510828,5.829355278844886e8,1.7849916627339542e8
-0.0012400001,-0.9427950073195135,0.000583444254561856,200.45654412029677,3.022867367867331,253052.68904393268,20859.330066801616,6.238912918190805e8,1.8351139200959855e8
-0.0012500001,-0.9412450029570122,0.0005883594180191664,203.0631262013521,3.0637223871548493,266876.5185466805,21679.70057147222,7.375884800913309e8,1.9695490472896263e8
-0.00126,-0.9398393542653705,0.0005950120244029639,205.21279854258205,3.103434690248299,279033.79950253037,22686.446555746414,8.163573763126451e8,2.182947981377989e8
-0.0012700001,-0.9384601978187471,0.0005978373671036488,206.9784535172372,3.110537966905301,286546.13442732004,22906.24969673201,7.784204691327007e8,2.248359063720865e8
-0.0012800001,-0.9368344489039627,0.0005973599960017355,208.95731764622445,3.12189687319671,292529.82000045315,22824.966048838767,7.568602396041716e8,2.1426463650298724e8
-0.00129,-0.935146384979388,0.0005973464108381936,210.70177921866156,3.1258220129025576,292682.27164763387,23062.94202512782,7.767348307640489e8,2.111540709762387e8
-0.0013000001,-0.9335853925976381,0.0005994378763638684,212.63749144490077,3.1722935832024928,292665.70145419484,23379.90033155574,8.014436362782378e8,2.1502479400738004e8
-0.0013100001,-0.9320693468425677,0.0006015135619447231,214.80500273074378,3.2094190891524947,293969.0798065783,23940.358902165284,8.28604589503912e8,2.2921807186910138e8
-0.00132,-0.9304624431368514,0.0006008517175467048,216.68713317370458,3.2198996477164976,292143.401299848,23993.38221310876,8.121979410181725e8,2.290880182018172e8
-0.0013300001,-0.9288517517377449,0.0006020552418371636,218.82578826981472,3.216056266477319,293040.75750777056,23660.190304998065,7.634119016118325e8,2.2178808597791702e8
-0.0013400001,-0.927181260820779,0.0006049008935285365,220.46354621673015,3.2742345852881143,300449.405748564,24037.593407627857,8.723326728952423e8,2.2965997701486543e8
-0.0013500002,-0.9255169533347981,0.0006080230541269476,222.00016599955498,3.2978906054720074,310990.76036646886,24743.987833980565,9.834257911739504e8,2.4557323533015457e8
-0.0013600001,-0.9238452616507389,0.0006110667550510863,223.9109117767817,3.2995252429599478,313701.64976785943,24843.940928456603,9.542905589212705e8,2.4226660709105036e8
-0.0013700001,-0.9221582818276394,0.0006143401657366416,226.14776661958072,3.3469213119033117,317293.40981081745,24935.20327587706,9.022365316774716e8,2.4138043017790994e8
-0.0013800001,-0.9206093791606228,0.0006170791910347038,227.81062308453355,3.405936468498295,325701.57563855586,25323.140361912952,9.131627653226674e8,2.425388854355061e8
-0.0013900001,-0.9190825144502517,0.0006228077594546815,229.57153056997632,3.4168012159392642,326743.4290774158,25000.349406867983,8.580925061658973e8,2.3555728530783975e8
-0.0014000001,-0.9175351029326182,0.0006272572097610345,232.04814226592666,3.3949876201277176,326729.7719518288,24663.45992651424,7.683976885112703e8,2.287073576572425e8
-0.0014100001,-0.9158651201878688,0.0006308603648730089,233.87631587903482,3.375301759977556,323721.60661112156,24676.50186755539,6.949641958349918e8,2.284880694637754e8
-0.0014200001,-0.9141768840909879,0.000634558838436895,235.35272382821844,3.4045581427018274,326189.6177778904,25184.637216577765,6.667002833031397e8,2.4450555545775163e8
-0.0014300001,-0.9125625622172354,0.0006336946146132106,237.06116164560189,3.45733780641963,338542.92558490124,25518.37689179306,6.772546309919356e8,2.5404675505015153e8
-0.0014400001,-0.9109628016424114,0.0006355444609232732,239.23815745532798,3.4778669329672147,342893.9330526015,25810.052414179314,6.858621716642194e8,2.5855927192171413e8
-0.0014500001,-0.9092342369571719,0.00063720123493994,241.53293775040171,3.5309995015699096,344544.67214598483,26628.125705038467,7.892245354345773e8,2.697361367088004e8
-0.00146,-0.9074562222469975,0.0006411863175273757,243.89645777708324,3.596747610251889,352759.42508047266,26904.66664695934,8.182180807851659e8,2.6435362431581935e8
-0.0014700001,-0.9058000180705121,0.0006484063332183318,246.912420999638,3.6400905253938105,357891.47830220184,26597.449306289178,7.694054431998014e8,2.5556087148298654e8
-0.0014800001,-0.9041582359153856,0.0006550753672277505,249.38438078619794,3.649822029096062,364791.42676283466,26341.830732919654,7.622489637473803e8,2.426508974041172e8
-0.00149,-0.9025153198783421,0.000657374650951274,251.54555285116282,3.68238266090598,370805.3886476095,26658.851532254685,8.070683180875425e8,2.4454410636447546e8
-0.0015000001,-0.900737689733137,0.0006600997199438688,253.7106593686574,3.693113324776295,381713.5307645877,27371.371345570733,8.320429054499968e8,2.5300307251622653e8
-0.0015100001,-0.8988953795563882,0.0006644707804328115,255.8739675179002,3.7031808698066726,394580.19211222505,28050.299299091945,8.991847505220414e8,2.586491404311076e8
-0.00152,-0.8971350242703753,0.0006640702814107722,258.04327988249133,3.729071562747261,395629.86453987216,28069.91878276911,9.069209381195331e8,2.5476548360449827e8
-0.0015300001,-0.8954849964249743,0.0006653850646572897,260.4069129293339,3.7787105272683075,392480.9625702539,28128.24120461398,9.010233604457649e8,2.5548797512284613e8
-0.0015400001,-0.8938247755670382,0.000672121175989539,262.6622165366749,3.8301630262256796,393133.16545974894,28643.81039923633,9.578265357205069e8,2.677206813877343e8
-0.00155,-0.8921518810378193,0.0006788701392576872,265.45037098487484,3.8760960484086104,408066.4003161273,30024.244133607626,1.0863769954023178e9,2.935402665054502e8
-0.0015600001,-0.8902545279718367,0.0006835996891474721,268.88680370291377,3.927418320769423,421652.42240266106,30960.823674050283,1.1494245259002683e9,3.0785856440752506e8
-0.0015700001,-0.8882861612316681,0.0006883661027181204,271.6257533376191,4.006241473747748,426219.05002607947,31138.17001119042,1.1443998009010262e9,3.053613705442774e8
-0.00158,-0.8864487737046673,0.000692571531660037,274.3450490850564,4.057866170581144,424161.77779566287,31172.36468223248,1.096289893209803e9,2.9975839500888276e8
-0.0015900001,-0.8846247775633705,0.0006944518156238324,277.4303995866331,4.077891519841021,418476.9480835788,30945.83452270104,1.0106658867877786e9,2.9051760458910316e8
-0.0016000001,-0.8827505171056065,0.0006960923369933009,280.189578683683,4.108748276065511,426007.51293639984,30825.377395922817,9.853085644996159e8,2.8363431309203047e8
-0.0016100002,-0.8809362638609682,0.0006965878250362997,281.9736218499747,4.106886270983581,428108.94473207183,30765.771499182658,8.991753895599952e8,2.799948367983346e8
-0.0016200001,-0.8790790882605722,0.000696364836773551,284.4019130711154,4.105091408478109,429187.8512388091,31242.31954224333,8.521826979057517e8,2.8784683213035846e8
-0.0016300001,-0.8771724179980501,0.0007011412955685854,287.25937847439167,4.129253542349203,428713.97771468165,31756.905995969,8.02888129195876e8,2.91554864088592e8
-0.0016400001,-0.8752474292337935,0.0007033313789831021,289.6928031801202,4.189185701701922,433803.30074292864,32332.881130297043,8.46238183842263e8,3.015632609539705e8
-0.0016500001,-0.8733419201817064,0.0007020841910684414,291.4862698812929,4.234121854981119,446026.99189863185,32471.30562299954,8.765377397147496e8,3.071748855609962e8
-0.0016600001,-0.871390847785535,0.0007042499970607117,293.94755593303404,4.255129797517604,452986.19440849364,32846.55655362944,8.993605466400706e8,3.110904608463241e8
-0.0016700001,-0.8692580472936258,0.0007113203845942165,296.58595157146055,4.279237543742758,452565.4569562639,33195.08368154703,9.468097652283983e8,3.1718887845980275e8
-0.0016800001,-0.8671446586737459,0.0007167942353027147,299.43273412990266,4.30924765390804,457567.40000272886,33871.31451253091,9.974736982335186e8,3.3077190907134897e8
-0.0016900001,-0.8650705559447803,0.0007231213835207655,302.8199825730754,4.325327059672375,464656.886655844,33950.57335488847,9.190176671360121e8,3.331413303441496e8
-0.0017000001,-0.8631912379398803,0.000728351351422583,306.1159270869519,4.373508780318645,467881.9560440836,34226.08279152892,8.800388129098972e8,3.327971372538838e8
-0.0017100001,-0.8612514240762854,0.0007347801112636576,309.6150546550638,4.467695616230119,476645.0193758092,34938.77271339817,9.397885847863499e8,3.401719405031284e8
-0.0017200001,-0.8591927122267825,0.0007371796062448456,312.27510119840065,4.487615527931883,481251.0555646786,35245.94892503187,9.760623564656515e8,3.4368413003490293e8
-0.0017300001,-0.857170537084259,0.0007397429606140064,315.26618191887087,4.516013975775473,487673.16533593164,36051.518038642644,1.0276271697231047e9,3.644787213176559e8
-0.0017400001,-0.8550602162236917,0.0007400303606026646,318.6406500519898,4.567904564836076,505420.7069648942,37578.3859767239,1.1423435639472976e9,3.94804504879098e8
-0.00175,-0.8529356247810689,0.0007396306731625225,322.07943812041367,4.598350063610629,521530.10471398843,38182.68690919996,1.169207890133739e9,4.0882907278253716e8
-0.0017600001,-0.8508670504766643,0.0007436046801423503,325.02603441308105,4.654630115166057,525195.5373247587,38897.9802423205,1.1889624642549355e9,4.1759675326542795e8
-0.0017700001,-0.8487575307142873,0.000748888904142869,328.0047325792912,4.698990172123319,535747.3077423983,39847.78296346692,1.1949854612499397e9,4.323422704952933e8
-0.00178,-0.8466669925938569,0.0007543072964358441,331.12414488892745,4.706886588893397,537033.3779237639,40304.80767481482,1.182430658058499e9,4.3272068202513885e8
-0.0017900001,-0.8444577055307568,0.0007559859018355483,334.0038189270094,4.7288684423802225,536411.4769075221,40384.54575741194,1.2058833272185385e9,4.207978576863544e8
-0.0018000001,-0.8421894063736683,0.00075930414962102,336.68262111488093,4.738129559662059,542270.8930526534,41134.670918180826,1.2733869478273928e9,4.3124883272780806e8
-0.00181,-0.8399964777242757,0.000761640689332613,339.25353407696844,4.792207867266942,553894.1263574819,42027.84962610095,1.3998462479919446e9,4.454077164778815e8
-0.0018200001,-0.8377546876671821,0.0007655565562666747,342.0176102377904,4.872000588254031,566564.1955722418,42773.1891550928,1.4999932883849897e9,4.519568214284581e8
-0.0018300001,-0.8354256302634142,0.0007703514720643136,345.06790443593303,4.87997261739734,571427.9345252906,42777.797082589386,1.4050119220027092e9,4.472569033578359e8
-0.00184,-0.833208178690383,0.0007735989705673891,348.9190490115912,4.920865220388086,581028.6659980539,43291.8550559131,1.335918125661894e9,4.4590003738891745e8
-0.0018500001,-0.8310307078720276,0.0007782932238493537,352.56693038481944,4.989680814760679,593585.5851992728,44125.41839300585,1.3702458318363678e9,4.5120012465487546e8
-0.0018600001,-0.8287695868823716,0.0007807310137399699,355.5620419437818,5.05633227285886,609160.5445523453,45440.45364691632,1.5142881592254505e9,4.6904555552270186e8
-0.00187,-0.8265646774421713,0.0007841360362901505,359.5147895712681,5.140881486232981,626416.1525455818,46704.084069833,1.6026043807525651e9,4.9020237831360793e8
-0.0018800001,-0.824403543949355,0.0007870619521089129,363.2156351702102,5.1882895601407615,634768.9635327514,46843.69065089934,1.5923985850254111e9,4.8733038499454635e8
-0.0018900001,-0.8221682575909938,0.0007914915404003518,366.2699938526268,5.227598392506491,637528.6972642691,46855.99528443223,1.5256047494544141e9,4.811296285854896e8
-0.0019000001,-0.8198651438540857,0.0007939285769576852,369.07186000741734,5.271111247587808,648728.3295261603,47394.49124757971,1.5372687054262006e9,4.841958901936822e8
-0.0019100001,-0.8175499151123129,0.0007939756240978955,371.7547439798421,5.325362295250294,657930.4228747146,47693.10141630975,1.4614574160628364e9,4.784207454916015e8
-0.0019200001,-0.8151856710137548,0.0007955498050521649,375.8005528056369,5.394919746146442,657649.8481697231,48152.83025331787,1.4136672760945325e9,4.8869434312717545e8
-0.0019300001,-0.8128219367848085,0.0007976507431962845,380.25922780762454,5.434832424209526,661564.8865861096,48717.1203322317,1.4222663231972497e9,5.0048904546339035e8
-0.0019400001,-0.8103542408808014,0.000803154755760466,384.65787354031556,5.470425000216462,659618.5777574567,49362.946717192004,1.4369081553903735e9,5.088436800625772e8
-0.0019500001,-0.8079059174039597,0.0008077712956154439,388.5080717794383,5.515878924133381,667859.6938089699,49941.121729742685,1.4242995380979505e9,5.209711107434191e8
-0.00196,-0.8054901850143468,0.0008123524457298187,392.09696775507723,5.5499475794975694,678209.1066002682,50201.88273580012,1.4100962705523744e9,5.293720328710843e8
-0.00197,-0.8030565629318235,0.0008195515429366517,395.1909756922502,5.594835592779281,679196.913540716,50333.06139676092,1.3581177532078288e9,5.326576257292172e8
-0.0019800002,-0.8005480321752996,0.0008260204154441601,399.4190722508758,5.66367530661356,690595.1415433112,50437.219881005294,1.3004395919030278e9,5.227278092969154e8
-0.00199,-0.7980060666641133,0.000828162750433192,402.4993319818784,5.695692031420806,699193.9421021105,50682.89860747208,1.249014976510007e9,5.155535327530465e8
-0.002,-0.7955947990928978,0.0008351214748392691,406.3054718695491,5.761529290638234,707784.8576020392,51132.52733317506,1.1656604020896192e9,5.205451483900262e8
-0.0020100002,-0.7932342683903937,0.0008389121867874082,410.49021598338,5.828201720716859,725603.7952530585,51616.24764578139,1.1989893938087978e9,5.2774519136517614e8
-0.00202,-0.7908845149351896,0.0008418238840111702,414.7021557283787,5.849851863291791,734061.186594465,51882.834511196415,1.1431885270043068e9,5.312654297826822e8
-0.00203,-0.7884145502011135,0.0008428397545111626,419.20976446589725,5.893300292826244,747455.1298122244,52778.93451318997,1.0694651440354326e9,5.54048215135298e8
-0.0020400002,-0.7857700113951064,0.0008453100710725047,422.8452174184984,5.942620378507123,750949.4792926853,53792.63750584922,1.0704676382583195e9,5.700650818665965e8
-0.00205,-0.7831983048116178,0.0008495097540047452,426.75768078160957,5.973615765324421,756272.8918684908,54668.40440292381,1.0974077803394053e9,5.781264645694664e8
-0.00206,-0.7806526351254867,0.000853114932283116,430.2378470533725,6.025510692958503,763531.0749719744,55865.06257015312,1.1651228143970392e9,5.95677890495763e8
-0.0020700002,-0.7780256007947647,0.0008536751133835066,434.1712022609162,6.107008763133576,772412.954444688,57794.74550345492,1.2452629196367278e9,6.398447279142009e8
-0.00208,-0.7753509047460926,0.0008544410706382799,439.0751991031307,6.182196828475853,780083.9856146293,59355.921366303075,1.2812676332466478e9,6.640193591064737e8
-0.00209,-0.772738801167204,0.0008578432440232019,443.492906881806,6.24763471656335,799624.8985551085,60214.711466152294,1.4120281046071184e9,6.706630867593765e8
-0.0021000002,-0.7699995575805655,0.0008616216409807073,448.50193699914706,6.3159707658552895,813164.6958444921,60582.44190589107,1.3604010198785622e9,6.729164577150466e8
-0.00211,-0.7671621966626097,0.00086553263176439,454.09150546513956,6.4117545128453095,833965.7504650016,61545.42027214295,1.308102501549003e9,6.887012804611542e8
-0.00212,-0.7644362878660559,0.0008680284117273156,457.69803027403043,6.465937837934495,857159.4813567692,62748.267410060886,1.380287824915617e9,7.151988765595087e8
-0.0021300002,-0.7617484485022038,0.0008727263028155236,460.9404318542464,6.505877420011703,872260.6338518679,63311.65587821596,1.3007162948569052e9,7.287292631149174e8
-0.00214,-0.7590212771845692,0.0008780885327101026,464.7315155626383,6.564641158551577,885737.233892116,64650.04019301918,1.3309696367034345e9,7.40824091201268e8
-0.00215,-0.7562560310694765,0.0008808757620787844,468.64908672255467,6.606588643244204,888223.9316176911,65580.5309723744,1.3676627266511354e9,7.51471283703798e8
-0.0021600001,-0.7534156866321006,0.0008837638545138594,471.99215759090697,6.625071670601821,895154.4256690035,66408.61808121527,1.3911544889935575e9,7.725429720244159e8
-0.00217,-0.7505655885575303,0.0008913537912096195,476.91321497691956,6.695245078571095,917561.1959608553,67852.16185481157,1.5921994343124206e9,8.044234761780679e8
-0.00218,-0.7476691465222914,0.0008982878769413409,481.7701821979659,6.730355953868065,926692.3317347079,69343.47921370248,1.5391212929861054e9,8.383076190642085e8
-0.0021900001,-0.7448182163070178,0.000907036696932326,487.06925268314654,6.799067345750937,938221.9907507926,71425.68276010994,1.5951791136819944e9,8.772357708669332e8
-0.0022,-0.7420057854234546,0.0009146156201036619,491.3087102367178,6.847935271053509,945974.0287823189,71790.7360819618,1.482777076848687e9,8.780666863790398e8
-0.00221,-0.7391802557797753,0.0009197145924817032,495.391982549676,6.911582692198572,944589.744376263,72050.23990034572,1.4133710155617323e9,8.940026065950608e8
-0.0022200001,-0.7362706723045225,0.0009247249088708059,500.7193640258789,7.025198580599516,942886.8341692358,73110.63278840996,1.3214059967778149e9,9.357196824898747e8
-0.00223,-0.7332178825401084,0.0009329389587931256,506.342331919583,7.129558461709572,960155.5891724702,74344.49344648352,1.3338034697140374e9,9.516110536666878e8
-0.00224,-0.730220384050229,0.0009439930479299975,512.1959464005907,7.251862160952736,967676.3931824935,75949.6582723979,1.5049985749245272e9,9.499902415660436e8
-0.0022500001,-0.7272784884506087,0.0009496113178434725,518.5236579278109,7.331937909833805,971004.605293099,77453.17537553134,1.5241584467778647e9,9.716666482258732e8
-0.00226,-0.7242335302564079,0.000955885568518872,523.7607236254509,7.408247456136272,985896.9719760339,79028.52874358826,1.6124977751483843e9,1.0113049198538066e9
-0.00227,-0.7211575416915328,0.0009638395862326181,528.5593544715621,7.490808228310588,1.0104837758805006e6,80439.45474435738,1.772545421285115e9,1.0398606669957303e9
-0.0022800001,-0.7181374068888956,0.000968754480503073,533.5355837141743,7.61169491095358,1.0260452082131063e6,81575.65615795924,1.9127102039422967e9,1.0655093445140084e9
-0.0022900002,-0.7151143559493914,0.0009745101967275419,538.4454442746254,7.693072519793939,1.0381777153498757e6,82812.4007833107,2.029665422038959e9,1.0851954343881898e9
-0.0023,-0.7120198812614439,0.0009783040823341303,543.334328231272,7.72915453742207,1.0580564339228056e6,84424.56750325304,2.1373697683773992e9,1.119596880685375e9
-0.0023100001,-0.7088244360740762,0.000981101977511137,548.9321398012889,7.750280370353814,1.0784059112694578e6,85648.24076453873,2.1325040755421557e9,1.1382852442251728e9
-0.0023200002,-0.7056771553022405,0.000984012338760514,554.9425795369187,7.802728429256765,1.0877623747840666e6,86266.06115847985,2.0845105417234368e9,1.1325245430100067e9
-0.00233,-0.7024752210591936,0.0009911579263203038,560.7320465274336,7.918885449613733,1.0925493426154875e6,87991.48065830255,2.20214154520077e9,1.1620260054359004e9
-0.0023400001,-0.6992368654199255,0.0009938086634920934,564.7123720335801,7.985661100502911,1.1033707689097389e6,89639.61455978345,2.2764353876780443e9,1.2011710944800277e9
-0.0023500002,-0.6959444409175841,0.0009988199307025473,568.6896119858619,8.014398063883826,1.1143007768056716e6,90093.79536549097,2.2858507499023128e9,1.2120566982535644e9
-0.00236,-0.6926338185791151,0.0010029061685411947,575.1003920584909,8.132863427966322,1.11968404636098e6,90514.96373507024,2.286668499173623e9,1.2096199890141072e9
-0.0023700001,-0.6894122454331827,0.001007869444391052,580.5609547879561,8.241322129848063,1.1131401455362188e6,91178.68720627521,2.2039446212890596e9,1.2061154249349265e9
-0.0023800002,-0.6862469091533978,0.0010136106061145764,584.3061724684198,8.293085608013577,1.1203651920995438e6,92797.34478089103,2.299527502504488e9,1.233854332014852e9
-0.00239,-0.6828362766602253,0.001012897381032389,588.8542271058508,8.392147900249967,1.1315625899028657e6,94464.49528662508,2.279907876276325e9,1.2651577457816682e9
-0.0024,-0.6792248353620819,0.0010122573070551145,594.8744365277888,8.499687611161596,1.1452139264552263e6,96129.49223400552,2.4487343356153865e9,1.2930829120627046e9
-0.0024100002,-0.6757677204658563,0.0010148736170343213,601.4169147802373,8.556257344805417,1.1669940042533674e6,98303.73708499585,2.656944262722394e9,1.3362403260264745e9
-0.00242,-0.6723724116114673,0.0010192425757957703,607.6973492388846,8.605216106169447,1.1939110822076013e6,100175.79834037002,2.7932156381747217e9,1.3776499726477375e9
-0.00243,-0.668849250765314,0.0010201622894109624,612.9544182790315,8.680380444244186,1.208116156547756e6,101598.31739740561,2.936008918728584e9,1.4059790013205056e9
-0.0024400002,-0.6653875525794116,0.0010214697487604828,618.8275610661549,8.766528366889451,1.234314433223852e6,103613.25880565474,3.0795624317300086e9,1.4266977848475914e9
-0.00245,-0.6619507482168254,0.0010298301916518368,625.794370764565,8.834974514082447,1.2565186071940057e6,104513.15941784398,2.7852657769644046e9,1.4208228769856665e9
-0.00246,-0.6585138456828786,0.0010318035463000878,632.4095241710164,8.915956920540602,1.2654473338621913e6,105431.1013126909,2.6630446847600703e9,1.4488370093255155e9
-0.0024700002,-0.6550710727284298,0.0010319276867429424,638.8777524868988,9.021101796597009,1.2687043968754916e6,106918.61038022436,2.646836541992186e9,1.485956181208214e9
-0.00248,-0.6515991068741142,0.001037005091694809,644.9883622000585,9.116873157889396,1.286050656912602e6,107450.0166121547,2.5956199035143285e9,1.4881727047436123e9
-0.00249,-0.6480614266758007,0.0010434080515616356,652.1959226497883,9.178007237956532,1.291527817147641e6,107937.05089081144,2.2942482652793183e9,1.5021096912185383e9
-0.0025000002,-0.6444707427161045,0.0010479045853847393,659.3889221463783,9.248434409142714,1.285734843228294e6,109013.83793682234,1.9722951857600448e9,1.540587749757616e9
-0.00251,-0.6408618465011695,0.001050702823547066,665.0939783403138,9.305970043276824,1.289341559874771e6,109921.65294797556,2.0086515325921772e9,1.570737917581025e9
-0.00252,-0.6371768178475903,0.001057508463594333,670.9938200492589,9.401705262526058,1.3031167765118354e6,110726.3978413375,2.149543708128661e9,1.5782528861068408e9
-0.0025300002,-0.6334564443413255,0.0010656455757325483,676.456819788979,9.47847527153612,1.3155460872289804e6,111079.3349074449,2.021331450827846e9,1.5817720876083755e9
-0.00254,-0.6297909006490314,0.0010694855082798748,684.0483880331592,9.544576122760713,1.333534983621727e6,112540.43921924259,2.0133102463811152e9,1.615095636661553e9
-0.00255,-0.626071444602839,0.0010763241653059079,691.541929611348,9.627241689414685,1.3354426300422752e6,112705.67948166926,1.7335846566402736e9,1.6014921934100914e9
-0.0025600002,-0.6222388791188896,0.0010796707277912513,697.5957959131915,9.687477769786193,1.3461008580539378e6,113302.27629438548,1.6298956415576828e9,1.5999785647699192e9
-0.00257,-0.6184370329159323,0.001085533890096769,704.3511248912221,9.761503333852822,1.368007328029586e6,116853.19923437962,2.0071322726830294e9,1.6594148377557802e9
-0.00258,-0.6147443332562336,0.0010876085212060032,711.7005704175479,9.873095255888995,1.3874458269204092e6,118733.78558387775,2.1999993082021894e9,1.669166030710561e9
-0.0025900002,-0.611011774636967,0.0010867255026655689,719.3721887369325,9.950371376569619,1.4047864729687548e6,118775.181630646,1.908189832452809e9,1.6664752389710891e9
-0.0026,-0.607118057273334,0.0010928348228269112,726.3982229667179,10.044546644087859,1.4186519292386735e6,120428.95748961478,1.9639160764617147e9,1.7148467939461648e9
-0.00261,-0.6032087107962133,0.001102118596949879,733.2324023476277,10.154511104264964,1.4574270478091456e6,122708.4670043394,2.219391109361936e9,1.7706987593446379e9
-0.0026200002,-0.5993612868678666,0.00110694856572344,739.8639375708052,10.25257933279285,1.4945315853314179e6,124482.88793400595,2.199002084704381e9,1.8333547743898256e9
-0.00263,-0.5954802404710335,0.0011094186292697743,747.476889219193,10.370511563194139,1.5199387249508013e6,127326.09281705397,2.181476597953028e9,1.90753833154603e9
-0.00264,-0.5915535267342861,0.0011122470216329897,755.5715289084271,10.497303680775422,1.5359927145393535e6,129463.42094590595,2.222899294024781e9,1.9710420435581005e9
-0.0026500002,-0.5876073177783226,0.0011190689049965057,763.7584890623666,10.637340623114605,1.5440184482125374e6,130943.02272492685,2.1294525685137346e9,1.9805060620063093e9
-0.00266,-0.5836267159469716,0.001126676585231859,771.3409354075237,10.783151024366958,1.5533566540898297e6,134048.5048117309,2.3139411854165664e9,2.0156724234636755e9
-0.00267,-0.5795240756694715,0.0011373710382948004,779.1236349940308,10.904237966082642,1.5913299326879575e6,138027.3357748947,2.8659408187817883e9,2.0805989306345816e9
-0.0026800002,-0.5753730322945148,0.0011492448030060312,786.8826226240116,11.021922758865204,1.603751952411351e6,141713.79401373232,3.147656462255755e9,2.17957557556109e9
-0.00269,-0.5712886649180627,0.0011523421824121342,792.9372755932563,11.082365609712447,1.61422685196646e6,142494.00197523113,2.828510733642881e9,2.209104270757118e9
-0.0027,-0.5672905101232987,0.0011561239334390264,800.4252279387164,11.181536014517151,1.6369358943150141e6,144418.71524083868,2.817283540308281e9,2.2567430005486403e9
-0.0027100001,-0.5632539977333915,0.0011638013047417417,809.0754984452437,11.360879753742266,1.6536201298277385e6,147799.12645346855,3.1049124285532646e9,2.3798345598543863e9
-0.00272,-0.5590538336568499,0.0011721139864305265,816.4186415477066,11.47820188921428,1.647735283730867e6,148469.2372280808,2.941937615926522e9,2.415085268560543e9
-0.00273,-0.554768392806253,0.001174144299228137,821.847960686958,11.569250978897447,1.658044380983948e6,148919.6228145676,2.7854264138174467e9,2.4048690077280955e9
-0.0027400001,-0.5505284699742159,0.0011747948100951763,828.8130905067712,11.69713377596698,1.6898450581670073e6,151286.1297660063,3.0672867333133984e9,2.475853203678666e9
-0.00275,-0.5462594436878975,0.0011784106167136398,836.2665481492412,11.818665107697981,1.6986940344441326e6,153039.1375415095,3.1370047855351844e9,2.519599070737978e9
-0.00276,-0.5418940261818769,0.0011857720582348268,845.151324449085,11.944514781509758,1.6892331972178498e6,154731.30915424545,2.9966710103085384e9,2.630441459556499e9
-0.0027700001,-0.5374913118977908,0.0011918019926153791,854.0615552477656,12.081781496267268,1.7024641034373175e6,156570.55570866342,2.871680634986963e9,2.7292197986640716e9
-0.00278,-0.5330030325414994,0.0011962666323938691,862.3208848624008,12.190789447670275,1.7135301246313516e6,157619.55540378083,2.6024487606233244e9,2.7307455586323185e9
-0.00279,-0.5284641952173249,0.0012050870374514728,869.6759159222374,12.283618728533558,1.7359257007479141e6,159420.42384546273,2.46683907044419e9,2.7628065593853154e9
-0.0028000001,-0.5239364375304401,0.001212869484667094,877.7138664241182,12.42459073664891,1.7589806665529714e6,163305.43477032805,3.0676862007563753e9,2.8569382906727037e9
-0.00281,-0.5194936230491364,0.0012216893547154822,886.9375243988695,12.601071049694031,1.7625003001265312e6,167385.43901744514,3.631614807364776e9,2.9809378579117446e9
-0.00282,-0.5150814990598562,0.001228662175001227,894.6700723381216,12.756732880103117,1.7793677885261714e6,170331.96516600007,3.75625352611575e9,3.103165818003691e9
-0.0028300001,-0.5104573827758646,0.0012325674086752876,902.0113803892884,12.83541052889036,1.7927342171383828e6,172123.94894284743,3.093459463344407e9,3.179102821758006e9
-0.0028400002,-0.5058111664181644,0.0012367393821620413,909.6980878989098,12.9394245116509,1.8011105617317862e6,173638.23081878285,2.8280859225232086e9,3.1725939655549855e9
-0.00285,-0.5012804356265755,0.001239978754467488,916.3648103447198,13.054416964924426,1.7969492462499822e6,175412.53119414483,3.163322517796333e9,3.2100085905945506e9
-0.0028600001,-0.4966521260962766,0.0012402592989770786,923.4941564810769,13.196344104463602,1.7934820798575957e6,177689.26016469725,3.2074774559859324e9,3.242864379817884e9
-0.0028700002,-0.4919548581943534,0.0012433901108972359,932.5609278621677,13.322429204547792,1.8172490359429521e6,179109.9209099319,3.2524424246311297e9,3.226358764566873e9
-0.00288,-0.48725684086358473,0.0012496459421748544,942.371120645837,13.442558298091601,1.8601143198911964e6,181394.43735047238,3.404170845526097e9,3.2280058911679373e9
-0.0028900001,-0.48252905244855016,0.001256384208886178,950.7757302996293,13.581373267452875,1.911877156069942e6,183780.2217164745,3.5538292022844644e9,3.2519349557221255e9
-0.0029000002,-0.4778968421828913,0.0012613328430244185,959.0107464985883,13.709730099195065,1.9516577196004367e6,185899.03017341672,3.645797409358827e9,3.331547016812782e9
-0.00291,-0.473344344422095,0.00126677558146203,968.104130120241,13.828833782027123,1.9694394364194823e6,186943.9122223104,3.439611617091631e9,3.3784404779862385e9
-0.00292,-0.4685090954989317,0.0012731689966528495,978.3119702195602,13.995426790547992,1.9601915489980641e6,188429.10436804805,3.2506178811773305e9,3.341065848773089e9
-0.0029300002,-0.4637351240963969,0.00127540198055611,987.6450490173495,14.19479892960492,1.978345969067947e6,192736.47445158896,3.6779765904479055e9,3.4242698894340506e9
-0.00294,-0.4589993057006598,0.0012790079878803266,995.7636831314022,14.295076860762366,1.9850130982788089e6,194876.16743820452,3.7603046858224807e9,3.484879931892772e9
-0.00295,-0.45419700488018905,0.0012842818268373633,1003.6766708603006,14.418353715192303,2.0072808192067975e6,196242.88393760964,3.7866694170170774e9,3.522179143276384e9
-0.0029600002,-0.4492674851973082,0.0012876051675209414,1011.9650801738571,14.556751578561483,2.0208422856647072e6,198593.31456285366,3.6987188450558066e9,3.6180363586837225e9
-0.00297,-0.4442755336763783,0.0012923818651832146,1020.0613785542972,14.655323938501708,2.0275963597519677e6,200017.77361364028,3.438365122203446e9,3.6592123781077943e9
-0.00298,-0.439324929243474,0.0013007415725630014,1028.7038092390658,14.768343570313766,2.0351779982964103e6,202649.48163609032,3.417301729311551e9,3.795717521625583e9
-0.0029900002,-0.4343744864115655,0.001309232946292427,1037.1547541706027,14.881496627667127,2.0555089323925294e6,204434.49134068322,2.829930032683299e9,3.8835495358625073e9
-0.003,-0.42931336234904355,0.0013167386951728254,1044.2153618351103,14.99059969728497,2.0732888968163233e6,204762.22654310544,2.5605354316328473e9,3.8162124996710377e9
-0.00301,-0.4242845442227431,0.001325062681182288,1051.8774497051602,15.088977689465807,2.0780388939813026e6,206318.32083156912,2.660092850074003e9,3.7732825828504257e9
-0.0030200002,-0.4193029493971163,0.0013338623415697338,1060.4351692682703,15.155779237880141,2.092384997079507e6,208372.12155934962,2.7053442845774097e9,3.818744408942039e9
-0.00303,-0.4142226350018195,0.0013409282632147231,1069.6468659906816,15.244302456489194,2.1129379956623446e6,211498.50690958335,2.763226068954853e9,3.9367490186863933e9
-0.00304,-0.40902271239461396,0.0013453347232862995,1079.4946375872294,15.364923917845914,2.124628302331606e6,213591.3692078576,2.6419072738757954e9,3.9596640600696855e9
-0.0030500002,-0.40375950086690293,0.0013491959994011821,1088.5779647413801,15.449216502601322,2.098492328081379e6,214319.33136387894,1.8453475834494128e9,3.909582086265539e9
-0.00306,-0.39856622679274983,0.0013524928542689681,1098.708907379909,15.561200217046949,2.0832611200624183e6,218443.47533504033,1.8502262991472824e9,4.0142573690671563e9
-0.00307,-0.39343129507838587,0.0013599002724225685,1108.7193751311418,15.67269792599025,2.0922524543980802e6,220364.0947080471,1.7514684108480132e9,4.0663027532830763e9
-0.0030800002,-0.38809179907870905,0.0013670603681749276,1118.075101747771,15.808278965824844,2.132154876388296e6,222756.96518868994,1.804888339158276e9,4.145199526182368e9
-0.00309,-0.3826417452282939,0.0013741660594306841,1127.9328525614208,15.955108491897096,2.165530242195114e6,226759.26839969467,2.25532463685099e9,4.259016149313874e9
-0.0031,-0.37730163671598815,0.0013775754938133748,1137.1871199508294,16.084915642718514,2.1999115032303855e6,230895.46536179658,2.602995860369484e9,4.372653462391273e9
-0.0031100002,-0.3719622877121655,0.0013865515527317288,1145.6175030518325,16.171995125654416,2.1970849794170028e6,232377.66734066713,2.3923338969700913e9,4.453847561331331e9
-0.00312,-0.3664575392349803,0.0013982972063395782,1153.137476164386,16.201146218822203,2.19692985658363e6,232140.88959827475,1.4389235586297464e9,4.438468648867448e9
-0.00313,-0.36092178486428467,0.001406175716973892,1162.496107307814,16.27463924735112,2.2012267550546494e6,232044.28576254,3.23251534412668e8,4.406399674527167e9
-0.0031400002,-0.355463012093811,0.001408520986667031,1171.7836095307473,16.43385862149651,2.2226073616160676e6,235242.52842039586,4.943690191083064e8,4.488309074720234e9
-0.00315,-0.34993082410624315,0.0014116175510864195,1180.8561623612727,16.503173367821677,2.2290186175053613e6,236093.71670713645,-847086.759661652,4.523187419557879e9
-0.00316,-0.34434919642998196,0.0014149837937136563,1189.8726481991946,16.60365840395941,2.205485878915526e6,238724.6996173585,-1.774888510159005e8,4.587701021981742e9
-0.0031700002,-0.33864043021883217,0.0014209991478492967,1198.21084323778,16.73664955850226,2.2032532400598223e6,243888.37677820577,-5.2164104639030986e7,4.69082017604139e9
-0.00318,-0.3328757273277838,0.0014297506529515893,1206.4687256655666,16.899105005973862,2.221564329328775e6,249019.07432848215,2.856628912082086e8,4.827385351883998e9
-0.00319,-0.3271498005471901,0.001435838805637738,1215.1302003407382,17.05521064104999,2.247672725721053e6,251682.97575353106,4.8857368166773444e8,4.924292432436475e9
-0.0032000002,-0.32157497860692563,0.0014394370713525174,1223.633065555212,17.156432792494037,2.2703244293989064e6,252969.62888990217,2.8852412413771117e8,4.943167243345561e9
-0.00321,-0.31578255174101455,0.0014436596593460189,1232.4492381392702,17.273701675886613,2.256836571295544e6,255564.78507575346,2.5137771806298092e8,4.983305397596462e9
-0.00322,-0.31000996661098956,0.0014505803526277364,1241.5423655169257,17.435707964802102,2.236659989185032e6,258185.84018091168,3.74385457427337e8,5.143391797194285e9
-0.0032300001,-0.3043643937249059,0.0014557450995377457,1251.8941800500547,17.604590641964172,2.240032437224753e6,259419.44439677877,5.689984337061189e7,5.179287349811611e9
-0.00324,-0.2986035213945525,0.0014592755726048996,1262.8772672278528,17.737147290498893,2.248624425604443e6,262443.92734524806,1.3438680523081163e8,5.231598617098492e9
-0.00325,-0.2927799987405833,0.001462269906798249,1272.5103463213668,17.82492573605262,2.2849560411731414e6,266161.50798675086,5.730267778994158e7,5.323454018513093e9
-0.0032600001,-0.28688889101386184,0.0014650226358029306,1282.4990617300618,17.917513370062593,2.318919742529145e6,270689.36680655816,-9.521713125402557e6,5.42186403983702e9
-0.00327,-0.2810151291249687,0.0014692077772054902,1292.988019402248,18.0118392341074,2.317983670631769e6,274068.0661321109,-2.041221313599635e8,5.453407739090897e9
-0.00328,-0.2751464232755462,0.0014757037830521553,1303.2484675698108,18.191469043352427,2.2994733361244486e6,276194.51244260836,-7.497844514999634e8,5.463820127542416e9
-0.0032900001,-0.269202998826483,0.0014804347359796282,1313.8976786768208,18.35981672345373,2.307333617872862e6,277624.78818855196,-1.4989507794401135e9,5.480444367767746e9
-0.0033,-0.26311269361308376,0.0014815040598929645,1323.5472565223836,18.537517764579526,2.3345275370179056e6,281356.7653553426,-1.2431998879247808e9,5.548607697195776e9
-0.00331,-0.25706135294403215,0.001483307685722091,1331.4800561795012,18.706201620905542,2.323704809689554e6,285418.39550766634,-1.1879678975165887e9,5.653744819901411e9
-0.0033200001,-0.2509101759446583,0.0014887483328439339,1340.5474416170098,18.80461599425621,2.3177127749155993e6,286972.6882168714,-1.4029051287775915e9,5.65468941799545e9
-0.00333,-0.24474606336610089,0.0014911559858063654,1348.5235794620346,18.821171552413773,2.2926651121631223e6,287297.5131072847,-1.6032793904414823e9,5.6373949560826645e9
-0.00334,-0.23861117589798544,0.0014966569266624385,1357.1802807996253,18.794818806067862,2.305529881774147e6,289341.261863628,-1.770876145839479e9,5.686410357397776e9
-0.0033500001,-0.23231002015604255,0.0015009809660195157,1366.6729934872294,18.923153857179273,2.304122312707906e6,291605.40661351476,-1.7578906154255197e9,5.780857945885905e9
-0.0033600002,-0.22600777988409085,0.0015076303295193552,1375.5689304648724,19.057799656235467,2.2492196750198184e6,291799.18747081753,-2.854137636936208e9,5.829388851878474e9
-0.00337,-0.21980830579692018,0.001514342108446475,1383.862237449648,19.18048071010155,2.21539159203626e6,292991.58099127427,-3.203566917256116e9,5.844514618299233e9
-0.0033800001,-0.21354632161193643,0.0015183413000417242,1393.1074437146353,19.277280564589077,2.1843703830903545e6,294166.23659520445,-3.8130390676747556e9,5.813669986002315e9
-0.0033900002,-0.20728994595275088,0.0015204040662825757,1405.542085793596,19.41071195072938,2.195862380161275e6,296345.69561667816,-4.922340499052023e9,5.853934992439741e9
-0.0034,-0.20101203734041567,0.0015217631162590373,1416.387043210478,19.56729558337744,2.2349921091683214e6,300588.7991522526,-5.633912969875423e9,5.964866898845552e9
-0.0034100001,-0.19482751415903338,0.0015297123483509474,1425.8495091800655,19.727888640353857,2.2389165053515383e6,305091.94392415415,-5.338056420420479e9,6.103791828808935e9
-0.0034200002,-0.18860753700411798,0.0015352038681287223,1435.5789136492272,19.77824399439459,2.201443816734719e6,308815.78500982455,-5.373182624017446e9,6.211070765046844e9
-0.00343,-0.18227675462867568,0.0015354594296273956,1442.490514125872,19.780032538887692,2.167922708670456e6,309084.5844667885,-6.425473879636965e9,6.195839728760427e9
-0.0034400001,-0.1758059731700794,0.001538664867678895,1448.6778060940565,19.81116217878075,2.1753049268649267e6,309559.50077144004,-6.491425227957522e9,6.192945501863427e9
-0.0034500002,-0.16939655904530299,0.0015460685381614727,1457.7038940199589,19.891898010171033,2.1718350542383483e6,312793.02252378926,-5.80272786389418e9,6.273329045136234e9
-0.00346,-0.1630092784069622,0.001556599175311755,1467.9984974017016,20.01565204856219,2.1358818338643173e6,314957.38611382147,-5.718104793641738e9,6.334281348666028e9
-0.00347,-0.15651166895010105,0.0015644048106744069,1477.7897747662348,20.109734494871475,2.1057527325372165e6,315581.1014315601,-6.458488883463264e9,6.349042330336032e9
-0.0034800002,-0.15000678572532833,0.0015641326271496733,1483.2570169391297,20.147735111724163,2.1157186043013376e6,315728.49016043544,-6.611620068857907e9,6.323141307856351e9
-0.00349,-0.14342837507262587,0.001563407070655112,1489.0366590900135,20.21879793330618,2.1233461935460013e6,318708.80907247565,-6.3100846748564205e9,6.469810374702817e9
-0.0035,-0.13687516583154438,0.001569014993827959,1497.5997232340353,20.390462423042298,2.1092110121599818e6,322669.08862936153,-5.998747823529506e9,6.568035226860575e9
-0.0035100002,-0.13026446949728146,0.0015718481882887822,1503.2360350985682,20.456210468969477,2.0773753940439872e6,326486.61428796867,-6.138292193083553e9,6.599343546484767e9
-0.00352,-0.12358227683753734,0.001570427894752818,1508.6475458489472,20.519571232984635,2.0318530677067332e6,327895.5205341166,-6.433681473307424e9,6.60902914332993e9
-0.00353,-0.11688568050340298,0.001570199047657434,1516.3038323631472,20.54506180510531,1.984847448107474e6,327265.72080564854,-7.32311933414091e9,6.641178476552759e9
-0.0035400002,-0.11004850582885707,0.0015713757966187196,1522.7086815305563,20.552589734807665,1.9632523519110498e6,329016.0428542302,-8.247191791608413e9,6.767733052234967e9
-0.00355,-0.1032410298939968,0.0015744354674217254,1528.6428803404847,20.625269510535503,1.9074922832211682e6,330699.1558725014,-9.391628190107697e9,6.805531292953324e9
-0.00356,-0.09649134429148248,0.0015759918838409875,1534.9903974360554,20.752345372488964,1.8430168805691353e6,332434.0280171787,-9.868129874034277e9,6.8506730975976515e9
-0.0035700002,-0.08977608817607137,0.0015777297339800243,1543.0923330800601,20.860433254662475,1.8313013839702662e6,334409.943033393,-1.0693169866699493e10,6.938226907081755e9
-0.00358,-0.08302645241360752,0.0015804201934063137,1550.403710388547,20.88756129176509,1.8439784897101072e6,335243.42340348364,-1.1731254379669975e10,6.961941237817221e9
-0.00359,-0.07618088549230112,0.0015862494152042762,1557.5468759419584,20.94613658038488,1.8146256370564047e6,335952.59595990524,-1.2616092780346966e10,6.812941926889716e9
-0.0036000002,-0.0692020734404091,0.0015903629137283702,1563.4042976302921,21.018048962476318,1.7599730190499034e6,337986.35460100626,-1.2915282084269117e10,6.820909966043924e9
-0.00361,-0.06226260489222799,0.0015924385515225005,1568.9076789405317,21.087862622279527,1.7458131045080496e6,339142.4052208742,-1.3665030987377756e10,6.897491095265831e9
-0.00362,-0.055347965281480505,0.0015954978650828565,1574.915576365127,21.21022541801649,1.7392774328912222e6,342220.701407037,-1.3337000756838665e10,6.987429869012402e9
-0.0036300002,-0.04833529810013122,0.0016012282639198622,1583.960753543626,21.332822321265024,1.7307122721017932e6,342841.91628000647,-1.3300931580426691e10,6.894353908860479e9
-0.00364,-0.04125235285205717,0.0016098837861253303,1592.3052235110067,21.425158166958038,1.6805537177450801e6,345101.61177267996,-1.287042251909883e10,6.899228584700856e9
-0.00365,-0.03425457772385385,0.0016155738450893164,1599.7984915510724,21.5074209093665,1.5709860355527506e6,345992.9021085393,-1.28256400156799e10,6.953672373668625e9
-0.0036600002,-0.02729200371610396,0.0016152726164634144,1604.5882374418334,21.48721596468538,1.4364268556822066e6,343269.9016305581,-1.444870108661815e10,6.93063840992285e9
-0.00367,-0.020239995136126926,0.0016136979430994504,1608.1264502375093,21.56488284892224,1.3340236907415139e6,340272.8347988315,-1.618875503898268e10,6.847693588910871e9
-0.00368,-0.013197018097025066,0.0016176504395850543,1612.9517775129204,21.57070393712692,1.3260145681555753e6,339067.8975227416,-1.7579527312219994e10,6.786708371197761e9
-0.0036900002,-0.006112780533013388,0.0016245984011409647,1620.0884587564608,21.59152952041743,1.3525431223301408e6,340504.25274945673,-1.88873973594656e10,6.812953335279663e9
-0.0037,0.0009843801265154962,0.0016246119767000637,1626.1236357055443,21.71755370609654,1.3257312710027352e6,342981.73713320884,-1.9285229644272118e10,6.834551372920085e9
-0.00371,0.008156024026079197,0.001626411922634508,1632.7573491281605,21.825051645041743,1.2577655711918809e6,342208.2428061162,-2.0516342319520245e10,6.796044840098226e9
-0.0037200002,0.015270541768333468,0.0016300662992687579,1640.7457197189522,21.884975179381847,1.1644180266131172e6,340866.5458136401,-2.1793173592151867e10,6.759469062863835e9
-0.00373,0.022379069756010866,0.0016332805656728026,1645.2907947505173,21.909052642468737,1.0736453349565952e6,340507.7412072798,-2.2271733016460754e10,6.779705443823743e9
-0.00374,0.029586090916716212,0.001633894022876758,1648.8163390387435,21.963671134714765,949113.7016993589,343399.5319665811,-2.198357870717731e10,6.821926182837562e9
-0.0037500001,0.03689474542436631,0.0016341041766417068,1653.2722578170508,22.093912355733174,858125.537510216,346035.7026709256,-2.15395614632456e10,6.819666928913741e9
-0.00376,0.044213084879344756,0.001634512305070265,1658.9414527765205,22.187160836491095,801895.86147143,348017.6733785021,-2.1845225629807392e10,6.905689222598575e9
-0.00377,0.05160481384009038,0.0016349197554435828,1665.687273973101,22.279406596772322,789471.4074328457,348185.69135747943,-2.1857381346844707e10,6.918161023305716e9
-0.0037800001,0.05903262210373564,0.0016395059188082652,1672.3037722614524,22.49798149423146,801663.7112470053,350146.70255913655,-2.109507154551574e10,6.982123263294612e9
-0.00379,0.06630336304141923,0.0016413507928011327,1676.4787294787357,22.642527194151167,761478.8212526052,350276.07574310707,-2.0687072905283077e10,6.986659051704969e9
-0.0038,0.07354237291112224,0.0016408315826416295,1681.9289434093605,22.657498661514303,712000.3452025242,350458.95031027304,-2.161062022941502e10,6.9575946801426935e9
-0.0038100001,0.08080970019981262,0.0016383636222242553,1686.9427625571077,22.717893218165734,690744.93708047,353802.13365862984,-2.143891835488169e10,7.010240131547861e9
-0.00382,0.08822007057486322,0.001637715424607799,1691.2171634556032,22.846020992361076,657008.2975720912,356082.530541883,-2.061593717318621e10,6.963162079520866e9
-0.00383,0.09558513519603,0.0016397739994525634,1694.6395083096725,23.001735826723333,615799.4657006527,358269.8397634906,-1.9236540443797863e10,7.023072567527813e9
-0.0038400001,0.10310543729629419,0.001642574742374713,1698.7605586037266,23.04599310946407,546231.9943494117,360515.9899577654,-1.861022470525706e10,7.113982038488773e9
-0.00385,0.11060422246624903,0.0016469358196002043,1703.6388325329488,23.066471775001432,516980.1429180256,361559.62241878564,-1.8583417789191036e10,7.171855038791293e9
-0.00386,0.11796715842391875,0.0016489718385111986,1708.974780080426,23.08201038532261,528406.2720481093,362809.25493478467,-1.830108518206951e10,7.2578309334384775e9
-0.0038700001,0.12542821326555575,0.0016514721887748631,1713.3376076278653,23.08683860001072,475039.41977373767,364506.02556238143,-1.780081715598063e10,7.385258128771254e9
-0.00388,0.1330351534502035,0.0016529372449844131,1714.4095854006005,23.1466971436897,390284.9685518486,364243.1129097656,-1.793794144064901e10,7.415814913273621e9
-0.00389,0.14066569447254118,0.001652410285149545,1715.5000030703138,23.222688221297208,355376.64506053674,365690.6732876968,-1.7216274543183205e10,7.453769332109033e9
-0.0039000001,0.14817358204965775,0.0016511416396394355,1717.9684359917271,23.22625774604529,262589.48772988695,367420.01315622404,-1.7153174666137287e10,7.436287179549235e9
-0.00391,0.15572210157354255,0.0016523795023841823,1719.3857756120367,23.22895692612463,174945.09372819558,367667.5055229597,-1.8165185455434998e10,7.44688353563167e9
-0.00392,0.16336824836289818,0.0016549581059722496,1720.7544964795936,23.247135868294063,128442.99622303812,369191.9085873375,-1.834286940012578e10,7.460396675113203e9
-0.00393,0.17096574930704098,0.0016538312149130593,1723.3637871440355,23.339041875913324,70215.8770652571,371494.0486491413,-1.784035974969465e10,7.443249279964116e9
-0.00394,0.17865595207433713,0.001655900977957491,1724.0471126550012,23.388409801682286,-2693.1634963586284,370163.19286009995,-1.8111737214755527e10,7.337014410879875e9
-0.0039500003,0.18615553306694427,0.0016590461462184553,1723.903099141041,23.269009826421346,-86278.75428053808,364236.55611048813,-2.086547763267954e10,7.233126692344894e9
-0.00396,0.1938355874806062,0.0016604023117604532,1726.561586703389,23.134223824269707,-134656.252146375,363412.01372230076,-2.282528667675128e10,7.279699953519659e9
-0.00397,0.20145121528582824,0.0016594277605855687,1731.2050923503912,23.141418021438408,-195573.604134858,367150.934566907,-2.3075655142761143e10,7.481336705844001e9
-0.00398,0.20901492545546776,0.0016578154171273283,1734.732970789185,23.197905230253294,-229344.9602436243,368701.83669072675,-2.380917198276887e10,7.563720273686763e9
-0.00399,0.21650979866167167,0.001662098518592988,1736.2243063584463,23.208383017181013,-232441.9777885711,367549.4840733665,-2.4900305010368515e10,7.49818409855463e9
-0.004,0.22408282627833104,0.0016654616869984382,1738.360262538237,23.295681574626276,-259262.17022549466,369966.82617733296,-2.3882370287046524e10,7.618545445550555e9
-0.0040100003,0.23165645890143677,0.0016675872653789637,1743.1200881004154,23.33604064017946,-335192.020643065,372444.1163764964,-2.436325255914851e10,7.784093797995764e9
-0.00402,0.23928371575105967,0.0016672632676500373,1743.8983682418325,23.33774509982611,-446916.58934359945,372295.7679028558,-2.4956256367630924e10,7.895915281583933e9
-0.00403,0.24688387886118818,0.0016674047074904147,1743.0931935433193,23.363094080822787,-525349.0111256855,373382.308159629,-2.4949475645898262e10,8.030293804306793e9
-0.00404,0.2546567977826084,0.0016660779724358232,1742.3062803166479,23.33399484437556,-567105.0965784698,377168.25159437716,-2.4331620449117474e10,8.225764506623272e9
-0.00405,0.2624200596077581,0.0016684056118452927,1742.9763762380785,23.26008855573236,-639607.9304228389,377765.72286319674,-2.4742053234495773e10,8.272160852114705e9
-0.00406,0.27010839519044577,0.0016683431053348013,1741.8158717565009,23.188203092203988,-721936.0704202622,375461.19220779644,-2.5360555784022285e10,8.214856831415022e9
-0.0040700003,0.27771070967297923,0.0016697732688363133,1740.1924396634597,23.117806593719138,-828084.0630587767,372273.1197859791,-2.589448635729519e10,8.17668426749516e9
-0.00408,0.28545762041270645,0.0016704475225164533,1738.1919356742246,23.05079178486578,-893853.2224463809,372234.5943877929,-2.50255659359199e10,8.279698040952513e9
-0.00409,0.2932260152624456,0.0016690696204707553,1733.6155870015864,22.951609074878064,-918637.1436375378,371871.65533792635,-2.504448534860052e10,8.304775180681961e9
-0.0041,0.3010066549231216,0.0016651142646763803,1730.158393989268,22.94768553354924,-966737.3089597321,371591.0691031984,-2.472640679648221e10,8.367233704064364e9
-0.00411,0.30885694840661765,0.00165915233487688,1727.2740677506738,22.92372218498025,-1.0269604105844524e6,370112.19488458,-2.4516471352186584e10,8.245476919009068e9
-0.00412,0.31669623712239664,0.0016569923945852218,1723.172275364207,22.841252428973792,-1.0675860159563979e6,370698.897732775,-2.3884964245917763e10,8.1764596530532e9
-0.0041300002,0.32450408729878094,0.0016553600350052362,1720.5108039602717,22.822331302684894,-1.1048371344238156e6,372568.92945495684,-2.296466579121543e10,8.023789011582982e9
-0.00414,0.3323479037307637,0.0016545406354828104,1717.4228618435093,22.805803662684855,-1.1668256146561725e6,370735.72171022755,-2.3649952781507652e10,7.904250788217143e9
-0.00415,0.3402240758955271,0.0016564997531053353,1713.1874418044858,22.71637493971109,-1.2459328664810422e6,365447.9190550521,-2.500173700924687e10,7.696443064351828e9
-0.00416,0.3479600851855465,0.0016580531548933035,1710.3678011914526,22.595178988887998,-1.3341446214942e6,362011.3869793018,-2.58189062731595e10,7.461041445709696e9
-0.00417,0.35570793598868333,0.0016556544320396442,1707.244431716977,22.521517076261517,-1.376488058305035e6,363901.9625564074,-2.4755102948789864e10,7.436187705502632e9
-0.00418,0.36348527357877464,0.0016558649931969658,1702.4551014119372,22.53672557470372,-1.4036788377796193e6,364619.50966635067,-2.381495346902426e10,7.447374720378955e9
-0.0041900002,0.37117068377785706,0.0016511978173239304,1697.4053593085198,22.499700285559882,-1.474622878936473e6,361625.97471144097,-2.484731002961089e10,7.457046022556922e9
-0.0042000003,0.3789417267667255,0.0016442655057106843,1695.5228656234353,22.526109593182472,-1.553792346802127e6,363870.57055846957,-2.487407316507936e10,7.687092481054941e9
-0.00421,0.3868179521402224,0.0016422252741214532,1694.3087279484296,22.57715609633725,-1.6006105512021547e6,365039.8945452521,-2.3932637631978146e10,7.821549253624758e9
-0.00422,0.3946589432401408,0.0016409223929036221,1688.7429772293942,22.476181924156716,-1.6575875556276985e6,361955.65085040196,-2.3086084238881435e10,7.748523854760997e9
-0.00423,0.40234804622187625,0.0016401053012365962,1685.2515816367522,22.444529135180154,-1.7193659565640683e6,362174.88164444064,-2.3051424518719776e10,7.78129348293358e9
-0.00424,0.41007693794495254,0.0016429309390801688,1682.811447794856,22.37537640495397,-1.7576284966719926e6,360094.190456915,-2.4187319826781815e10,7.633271632832452e9
-0.00425,0.4177768547501761,0.0016396330582203957,1677.1216435583326,22.299168632248584,-1.7845420508627088e6,358526.4965683311,-2.3853966041484768e10,7.567706732002587e9
-0.0042600003,0.4255247997409224,0.0016354602802144621,1671.4369667532476,22.23988134325619,-1.799535133421678e6,356546.1971714561,-2.3338360177430294e10,7.377019455274224e9
-0.00427,0.4332385167836316,0.0016312809103320913,1665.5595681148063,22.230266560931085,-1.8238343155373822e6,354689.17017335194,-2.2901514353862053e10,7.223566490078009e9
-0.00428,0.4410523549679319,0.0016318877180093944,1660.9253539598149,22.258964246137143,-1.910745316593947e6,355905.6510679999,-2.2369379372195244e10,7.297160594302199e9
-0.00429,0.44888602169777186,0.001631240721858791,1655.9324177256487,22.289550908012306,-2.020377362165381e6,356523.2665084583,-2.1578700295193142e10,7.408836065140973e9
-0.0043,0.4564911650959137,0.0016322503735170287,1649.6972043699473,22.209493635035855,-2.0946487155971082e6,355543.3005582877,-2.0774701902780624e10,7.43404676344835e9
-0.00431,0.4642442007296837,0.001632348769455388,1644.4851039461828,22.16020879365998,-2.1893689094109302e6,355722.15479497035,-1.976605763527474e10,7.513928857314377e9
-0.0043200003,0.47198897388326955,0.0016289760145662877,1639.7168317925152,22.043832834246523,-2.2313516462475467e6,355211.02406461164,-1.9828695788151077e10,7.613559816799977e9
-0.00433,0.47965162374046877,0.0016250176219737953,1631.5952742959175,21.87632832754963,-2.2580008402743298e6,351634.5642215912,-1.9346446217293736e10,7.622069833870098e9
-0.00434,0.4872984255448337,0.0016190809228870597,1622.771944409637,21.800962468271873,-2.320975560483931e6,348858.9986622321,-1.8395109420502132e10,7.653101348071176e9
-0.00435,0.4949976586834742,0.0016127200651668292,1614.574030968208,21.703558925603723,-2.4112914239568445e6,349142.2492523647,-1.759913932322975e10,7.8686435464305315e9
-0.00436,0.5026818432421638,0.0016075285960627233,1606.7593422347923,21.594259568090248,-2.445892602394879e6,346239.53370230895,-1.741632891818021e10,7.841309068040439e9
-0.00437,0.5102586710035832,0.0016028684516852538,1597.0259034658072,21.489076110881552,-2.507089582143222e6,342004.14446035837,-1.7383887249019188e10,7.635726998253403e9
-0.0043800003,0.5178340584806258,0.0015963848934179648,1586.8866906248657,21.399118363339536,-2.5574907102981578e6,339274.8221055938,-1.726515933778757e10,7.589154036142718e9
-0.00439,0.525345183990198,0.0015922537785362314,1578.3212141197776,21.381232544504357,-2.62236957006112e6,339486.0130623776,-1.66904986039458e10,7.604670229697887e9
-0.0044,0.5328780679137513,0.0015905598948389276,1570.716043036059,21.34186458012923,-2.6478202273763996e6,339959.87903073983,-1.564987509337283e10,7.671372329461824e9
-0.00441,0.5404630291611089,0.0015868748987346228,1562.7077272150045,21.170439223357373,-2.6474957235769536e6,336063.8482942744,-1.5147648806087748e10,7.47688426304779e9
-0.00442,0.5480798490759301,0.0015819067951299227,1552.3244085477306,20.9714799128402,-2.640487586126773e6,331355.2816777686,-1.5271359874410976e10,7.246132634270317e9
-0.00443,0.5556672023126467,0.0015764562732935308,1543.2498552352965,20.964742994221783,-2.72867368815266e6,332509.7066570968,-1.3934212024295208e10,7.340481077751097e9
-0.0044400003,0.5631361391412899,0.001573868371799888,1534.6723052661641,20.946792445994255,-2.8187264615719575e6,334784.02900734165,-1.3217366172369347e10,7.574780836754537e9
-0.00445,0.5704759983881065,0.0015696417773595154,1523.9934804766997,20.82589419746252,-2.825597477895362e6,331025.6498406968,-1.2705205298187307e10,7.396703193851663e9
-0.00446,0.5779184130613972,0.00156614807201577,1515.1816409447138,20.661187637286833,-2.8494526271198695e6,328029.08967038855,-1.2043051056233091e10,7.2481254729503355e9
-0.00447,0.5853819881388541,0.0015608956094201106,1506.4807681205195,20.51831332272142,-2.895571993292741e6,326557.456215073,-1.1647944908048779e10,7.185635380708921e9
-0.00448,0.5928142399615437,0.0015531778482481432,1496.6055996459204,20.384250324594543,-2.911998900306327e6,324385.05468293896,-1.1189474607908878e10,7.164792135847233e9
-0.00449,0.6003247629729607,0.001547421518713535,1487.8663738453279,20.236918134619167,-2.929021647624255e6,322032.11481417535,-1.1059794759096788e10,7.150488135631154e9
-0.0045000003,0.6079557220414827,0.00154309527748376,1477.0840363271984,20.067562567912674,-3.0013928660764275e6,319144.5811192709,-1.0964443287873804e10,7.024154155190328e9
-0.00451,0.615425777792275,0.001539326514918577,1464.8257361073104,20.00510579195488,-3.0933218606048855e6,317264.2041504741,-9.914798202885338e9,6.994825087533914e9
-0.00452,0.6227142318186439,0.0015353715856971126,1454.6855489882446,19.91793737647967,-3.1108075446960106e6,315115.7399267544,-8.642280095232649e9,6.94602724028102e9
-0.00453,0.6299287659747228,0.0015305779903842943,1443.354933720118,19.649756811328103,-3.100201043781536e6,310958.8521630294,-8.60702774762933e9,6.690891950221402e9
-0.00454,0.6370831899975298,0.0015243410715662443,1431.850250012542,19.386394720691847,-3.1330039703965955e6,308213.88201930764,-8.477094003466217e9,6.517131875628821e9
-0.00455,0.644230117952098,0.0015166167544928733,1421.8830913481254,19.18459198232308,-3.1805713725968357e6,305825.45692667377,-8.133001788413698e9,6.440971470505784e9
-0.0045600003,0.6515735504472391,0.0015107349321101843,1411.2983832550206,19.089973512542183,-3.228917866459366e6,303752.1602597411,-7.23346500920261e9,6.393352311633543e9
-0.00457,0.658877290368365,0.00150345862166532,1399.0258426427833,19.03224324842783,-3.2538102463247473e6,300440.7538914743,-5.95600430477297e9,6.331835487440347e9
-0.00458,0.6660158394446072,0.0014952606067545225,1386.349695683399,18.879266500680377,-3.2768365046183732e6,298775.2977591489,-4.686456007921073e9,6.367746939709249e9
-0.00459,0.6731043536762554,0.001487730557622288,1372.9989301470025,18.70439180597865,-3.3056685069982377e6,300192.35602354934,-3.396798491234478e9,6.603705838099854e9
-0.0046,0.6801820661060336,0.0014841759753711078,1359.171672875577,18.56589400501971,-3.288338639800842e6,297881.40553184634,-2.7481443874970446e9,6.577914812901768e9
-0.00461,0.6872398685541149,0.0014806340960325582,1346.4717191711322,18.462033515303258,-3.285442709121454e6,296123.22439631494,-1.9122763551911864e9,6.586535045940607e9
-0.0046200003,0.6943155503661065,0.0014740821222982447,1334.8848407390583,18.309188470769307,-3.2840221489460296e6,293773.11428629345,-1.9249676799334154e9,6.668325489744207e9
-0.00463,0.7013204866099165,0.0014641734687436956,1322.671772260325,18.19203384933489,-3.2576308677063053e6,291667.4202805062,-1.9277952084863071e9,6.731005565842575e9
-0.00464,0.7082661826295139,0.0014593013242062047,1311.016831025589,18.065465817888626,-3.2310131612394447e6,290258.69473522017,-1.312134224460095e9,6.67327019221231e9
-0.00465,0.715244676013674,0.0014532981314346433,1298.53913333584,17.89317993608242,-3.26122507099227e6,288005.21713328693,-9.604678545073633e8,6.58710618543674e9
-0.00466,0.7221303410712306,0.0014439945118461693,1284.2680428689148,17.776698094866177,-3.3185361101619364e6,288874.1941724724,3.29927900290859e8,6.813201131424409e9
-0.00467,0.7290361575782902,0.0014330146662041986,1270.189052564878,17.69452553350369,-3.3569178424471067e6,290005.9800588266,1.8903354774564114e9,7.028783489632532e9
-0.0046800002,0.7358039600322703,0.001424556832192857,1257.0446721898456,17.494499568211744,-3.350858140638344e6,288005.5023634989,2.2399942685587006e9,7.0664771103348e9
-0.00469,0.7425732189120023,0.001420353277399089,1242.679044589995,17.231149594481504,-3.3432477996920138e6,283851.94266961684,2.8113065763483925e9,6.881781929375726e9
-0.0047,0.7492638467807631,0.0014159052357263333,1229.028097392673,17.102708193602773,-3.3337844066159804e6,281679.71743206424,3.548650121309929e9,6.751908169672979e9
-0.00471,0.7559179259248473,0.0014070825355996252,1214.9285529837039,16.978965543538873,-3.3132715363477576e6,279430.0048269433,4.189981574527776e9,6.685041365459501e9
-0.00472,0.7625440310356612,0.0013977213619093595,1199.385515831772,16.803569347329,-3.3059345943732643e6,277822.5197971761,5.20679725813688e9,6.745371698738019e9
-0.00473,0.7692214741764297,0.0013867006222285068,1185.7822150582274,16.646308051040922,-3.321609673910313e6,275125.1164471944,6.136303975439791e9,6.701132132451563e9
-0.0047400002,0.7759164435637202,0.0013769912553400422,1172.380385060337,16.499771578330822,-3.3114166046004207e6,274135.5721772099,6.766755315728994e9,6.701967706303333e9
-0.0047500003,0.7824510388322736,0.0013647216949988698,1158.8260993781755,16.294921308122735,-3.3137392493292945e6,274838.2965287476,7.577325933276015e9,6.828745181361689e9
-0.00476,0.7888469813898558,0.0013546184303901763,1146.0251929477638,16.139857742126832,-3.3231654984460766e6,275081.382523713,8.752978874149961e9,6.890299366906853e9
-0.00477,0.7952261412963916,0.001350983088242234,1134.6100689454465,16.000884189431748,-3.3271357651674515e6,272353.45033146936,9.470550394809912e9,6.757829392192826e9
-0.00478,0.8016354173331746,0.0013458296464059407,1124.0431790812236,15.812107693758094,-3.307395245785891e6,265688.6182417355,9.225663971219738e9,6.402648670870164e9
-0.00479,0.8081209025958567,0.0013359557085754039,1109.0286081484921,15.627473476880098,-3.296435872721446e6,263093.96220367664,9.358137150460947e9,6.283501794915495e9
-0.0048,0.814656770794678,0.0013258798109191442,1092.2768074231517,15.441398341829974,-3.3003923109462103e6,260222.5920190493,1.0216642764680372e10,6.158025904617727e9
-0.0048100003,0.8210575124707934,0.001320808569540488,1078.258947531422,15.252938240975698,-3.298196486427612e6,255605.81648122027,1.043204166177656e10,5.948303061521402e9
-0.00482,0.8272486632737251,0.001315603563428698,1065.2900122999717,15.13574421376365,-3.2813277884365376e6,251599.04406297504,1.0891307396069942e10,5.741260876785134e9
-0.00483,0.8335076642329835,0.0013100767297933207,1053.063481895373,15.050187877035718,-3.2677357873692587e6,247545.5010542744,1.1377171980188082e10,5.575016631447408e9
-0.00484,0.8398286198609017,0.0012998225382186872,1039.3808727900353,14.847325844679961,-3.2512369845140264e6,241597.88256591093,1.1249243773951347e10,5.334241227375259e9
-0.00485,0.8459713286604055,0.0012872497185486332,1022.780688668239,14.600934432761967,-3.2214469659184446e6,237180.8296474146,1.1376187600394926e10,5.249758648311078e9
-0.00486,0.8519829947963179,0.0012782691403126821,1007.474435268937,14.447136105541793,-3.211132941588695e6,235355.4087396796,1.2001594639113134e10,5.26319114370076e9
-0.0048700003,0.8581114272996441,0.0012700657443866538,992.8263083609656,14.243953165519997,-3.183740994047139e6,232072.75336073214,1.2251412480221895e10,5.152204198665058e9
-0.00488,0.8642269354568637,0.0012617617297558661,977.3908737364966,14.038993107174285,-3.1553639314368996e6,226371.78206971803,1.2298835374562117e10,4.965287509218309e9
-0.00489,0.870151576228646,0.0012489770548006476,962.7013129786292,13.846051891347487,-3.1288961799695706e6,220780.3619137214,1.1804476611935295e10,4.808014449277857e9
-0.0049,0.8760007394194647,0.0012367599808647644,948.3951051279292,13.701215537810898,-3.1056653740779613e6,218356.65778510354,1.2025658055136354e10,4.717382381694855e9
-0.00491,0.8817993200546552,0.0012273031459873636,932.5123554081961,13.503953779404098,-3.0628685027154265e6,214013.9069236746,1.2155765856932331e10,4.600461743298564e9
-0.00492,0.8876110667521279,0.0012192149322845665,917.2228960523065,13.26332082020107,-3.016788455476602e6,208015.05913439192,1.199026027714593e10,4.405350284421421e9
-0.0049300003,0.8934125752149735,0.0012101584206859514,903.2458799300723,13.084319536356087,-2.9909225463498817e6,204304.0975117193,1.1795814562321045e10,4.298933137563357e9
-0.00494,0.8992416665801897,0.0011998605855094973,888.4110184095692,12.839241861999774,-2.9591904678769694e6,200788.9549889244,1.1616108851967144e10,4.2892755043929124e9
-0.00495,0.9050530821914846,0.001187735815441716,873.5720090229975,12.581720952310699,-2.919365100229367e6,197646.26775221404,1.163465659371182e10,4.356724685018981e9
-0.00496,0.9106858397388127,0.001176195211735481,858.2215992351769,12.382621989552218,-2.8874965407057656e6,196275.58762210907,1.1895894698562197e10,4.381875010534115e9
-0.00497,0.9162419738471794,0.001164382889866213,843.6785006498947,12.208716994683625,-2.8439931042630346e6,193551.69246683532,1.1875747156929794e10,4.3180089507772875e9
-0.00498,0.9217599368594812,0.0011556570201076066,830.7455225898017,12.080072364031286,-2.8223361322392747e6,193476.98976580994,1.2241247789274683e10,4.434340375220905e9
-0.0049900003,0.9271747509564594,0.001148220414441023,816.649520422435,11.881515477905362,-2.7697377016519946e6,192263.50194476286,1.239765034014275e10,4.545358483666337e9
-0.005,0.9325211453670694,0.0011360647933856718,802.9272228810282,11.698534259348122,-2.714844686419164e6,188000.08863553643,1.2244193831972078e10,4.400060135547852e9


==> anc/Figure-2-4/d3_L254_rJ0.1.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-0.5537636636621769,0.00013172162852706948,28.48593840260868,1.3038524499899804,12066.428441561127,15282.257596517053,-6.069406064579578e7,1.823388928379693e8
0.004990000010416935,-0.5535981825801347,0.00013221024704826532,28.460155218079084,1.2944168517630097,3625.0552381839434,16012.34639968726,-2.802835426515856e7,1.97641030601725e8
0.00498000002083387,-0.5531427428398552,0.00012570701960648144,27.799966502176904,1.1681664528641853,11222.452539516924,13396.987029881562,-2.0788372268950698e8,1.7318296667688742e8
0.004970000031250805,-0.552936967462646,0.0001280107617151179,25.815268006538563,1.2541793408097572,-18771.530177126395,15430.908722388653,1.7358059910496238e8,2.4161075101064986e8
0.0049600000416677404,-0.5529990850793907,0.00013075881744816889,27.092990978984304,1.314974012585056,33264.88241002263,16553.62723845527,1.3766457241129833e8,2.3592185287337372e8
0.0049500000520846755,-0.5524349197644753,0.00012516885711325666,25.429327171735817,1.15164954894991,-4999.762335560322,12244.571284914295,-1.1919125750930713e8,1.2956109688759947e8
0.004940000062501611,-0.5519271231068335,0.0001295777651149215,26.914475129691827,1.197091195110779,-16546.874842374484,14436.725939578382,6.001353861602009e7,1.8201778356035855e8
0.004930000072918546,-0.5521062774883836,0.00012491943868199077,25.50962723235906,1.1738765728981944,11276.064023123256,12766.29445250168,-5.34788164633962e7,1.4288969008526316e8
0.004920000083335481,-0.5515459219424741,0.0001265868003927872,26.334686181095165,1.234073613768794,12062.542077346914,15717.659580827873,3.152633770865214e7,2.5764509096882978e8
0.004910000093752416,-0.5514489364736326,0.0001274857595104386,27.132324909577523,1.278397794742376,267.0072189564437,13926.744154362952,-8.08790849222652e7,1.5613756040550843e8
0.004900000104169351,-0.5512572274618673,0.00012579883945226748,26.045997027718865,1.1734527362674902,-24377.14072359371,13613.997375697392,-1.1758313277247141e8,1.5602611285750812e8
0.004890000114586286,-0.5508518692508156,0.00012910201427440774,26.568142308217414,1.285105077899493,3799.4685448843065,16557.860102073715,1.2293499285310043e8,2.686992551649573e8
0.004880000125003221,-0.5506103881928742,0.00013977967707530945,29.550727340472584,1.3745776938198322,-825.7941385556181,15337.28549055624,-3.091086311216538e8,1.94806042508308e8
0.004870000135420156,-0.5505404899467863,0.0001369142627910532,29.061015510091234,1.336902195239819,-11860.565267016214,14938.572384539224,-5.385920292143734e7,1.8211334597785482e8
0.004860000145837091,-0.5500709058278684,0.0001301578383286671,27.50438225478118,1.1956895874657523,385.59550852515594,12635.122478973226,-2.597750538019186e8,1.4886232887994733e8
0.004850000156254026,-0.5498120237015509,0.00012848317005989673,27.736553670783074,1.2345101433873524,864.3581056574116,13295.345347987197,-1.147892538846902e8,1.6784350112423936e8
0.0048400001666709614,-0.5495723321104763,0.0001316515816064219,28.37370606780576,1.2889224711000715,8240.323076956063,16076.969837043309,-1.0360297808991589e7,2.2167402497497532e8
0.0048300001770878965,-0.5490962275776807,0.00013065855103474815,26.597305233345796,1.236394457049929,17145.883748394896,17188.970882070393,2.3026414659989473e8,2.451897908354453e8
0.004820000187504832,-0.5491209194474458,0.00011935178743129133,25.130228750370826,1.1066513852024178,8327.493444411763,12141.016199293053,-1.2253504404292113e8,1.6758174751123714e8
0.004810000197921767,-0.5487259219931715,0.00013352420780510048,27.19403238115873,1.2031394318904285,-11317.320684768574,11828.421757539247,-3.584161429193184e8,1.3441023611049563e8
0.004800000208338702,-0.5484516759575983,0.00012392580028975145,24.862722673618176,1.165288532680042,-2177.3867691513933,12186.890747743935,-983482.5885040903,1.529279408102655e8
0.004790000218755637,-0.5483049985297163,0.0001350140036398335,29.61929338087485,1.3821124281894839,-14084.098148524452,18944.108351722287,-3.39878442300726e7,2.9948883693149406e8
0.004780000229172572,-0.5479403147918391,0.00012717121878305285,28.17280578917241,1.3154389098334054,33946.96561878527,15859.516206305905,-2.3980010750424102e7,1.9974943281580034e8
0.004770000239589507,-0.54757181479495,0.00012863360627493665,27.40943765818741,1.1667033061735352,-2382.4762554326753,13754.491945638256,-2.707299068759028e8,1.6305838946631092e8
0.004760000250006442,-0.5473050832381812,0.00013053448214018126,27.991881723233817,1.2179597080633031,16600.148328353163,14182.819394198097,-1.7314018612630823e8,1.5856207896079046e8
0.004750000260423377,-0.5470913325676431,0.0001309053428114311,26.71804140554263,1.3138779590562633,2053.7307444529774,16596.134394202953,2.5288481196411508e8,2.215268064232164e8
0.004740000270840312,-0.5467541655845756,0.00013209914711991176,26.837458295017264,1.245820023962152,36502.28619855685,13685.482349178506,1.1644447955011351e7,1.4999453366319436e8
0.004730000281257247,-0.5465025506099854,0.0001348420022703488,30.19870526829127,1.538191557224095,-6383.016115812055,18929.027669522897,3.615698561582064e8,2.4802607069051516e8
0.0047200002916741824,-0.546326123590692,0.00011992413540392197,25.222309346422996,1.138550767775867,14967.012915807822,13336.265364628594,-4.702784585351349e7,1.5405597876583874e8
0.0047100003020911175,-0.5459984934615517,0.0001263044920737929,25.652894641365414,1.198624419983299,6090.328889667451,13089.605677991594,4.5582739134536654e7,1.3576183662673432e8
0.004700000312508053,-0.5458839300580844,0.0001238653973022115,24.684275807959402,1.4211348125832268,18537.31977211381,20196.20490528319,9.07397342639724e8,3.5566323860672665e8
0.004690000322924988,-0.5454191776414686,0.000126417795076096,26.682620163258733,1.2437871903553208,9057.547433765043,14284.66310671817,8.39190541388005e7,1.8228264611960214e8
0.004680000333341923,-0.545170141211711,0.00012922939225704533,28.07732196148039,1.3649108476374223,3691.979770892017,19387.426308706636,4.00304815538764e8,3.4186400972031116e8
0.004670000343758858,-0.5449538604838896,0.0001233783009897356,26.881019087846475,1.3799146147462658,27891.603662055633,16972.752168413757,3.5373046559547466e8,2.2715281353169322e8
0.004660000354175793,-0.5444849356838798,0.0001366364833755957,29.20031806353369,1.3540066226854404,-13817.077043898524,15777.903646387771,1.224827152853129e8,1.9100469984143078e8
0.004650000364592728,-0.5443328511977388,0.00012995763277311628,27.915853494457043,1.3189918092117239,22910.090537404747,17158.26802061272,-3.879352115907028e7,2.6651784359503084e8
0.004640000375009663,-0.5440816914490344,0.00013109392364325624,27.22824085032314,1.2092707153210558,14552.002945233515,12486.998616427974,-2.0565273106939036e8,1.3815417249331585e8
0.004630000385426598,-0.5438788093912724,0.00013477204004707104,27.829100887384318,1.3461725448157589,11534.944523465689,16704.618352753314,1.4463939405095467e8,2.8193817246476877e8
0.004620000395843533,-0.5435213578050359,0.00013363948775784088,28.55894963114401,1.2825977318112618,24165.479284358815,16030.102346471405,-1.4133087888710827e8,2.085793518587622e8
0.004610000406260468,-0.5429326350639383,0.00013087359266565255,28.490404924064038,1.2890413877712512,19780.368855465298,14924.66510041566,-9.39898056242785e7,1.8159271048554188e8
0.0046000004166774034,-0.5430759262382733,0.00013725305311557915,28.899055247051564,1.344655428235108,-4674.937945748028,15687.278458881197,6.008777853798745e7,1.8786606846965107e8
0.0045900004270943385,-0.5427564882411998,0.00012688109700614375,26.925807268401872,1.2355023554471665,42132.082388603085,12109.262563862832,-7.637986742722823e7,1.428915295837411e8
0.004580000437511274,-0.5424751851342496,0.00012540274391256628,26.622685034901448,1.2056976328416078,-10969.02787041424,14853.959651655949,-3.2176623827822387e7,2.0008330032620123e8
0.004570000447928209,-0.5420405984671532,0.00012825192026302842,26.141563331608758,1.1810419370234497,12153.343087325173,12540.570366245689,-1.4420485013418272e8,1.363026788127406e8
0.004560000458345144,-0.5419018540379058,0.00013642453183484464,28.960411927205723,1.26738770844038,9572.83755395299,14108.753540221769,-4.9335698672410977e8,1.885215916109103e8
0.004550000468762079,-0.5417738340781992,0.00012888490899908014,27.80850907085275,1.2534691444902628,17473.71696600007,15248.267876848466,-1.1515912827994761e8,1.951063040984229e8
0.004540000479179014,-0.5413001362010423,0.00013835577410300422,28.46401147754305,1.3329795385925418,8053.507788523522,16035.179763584567,-8.835757241245478e7,1.9445335958979982e8
0.004530000489595949,-0.5408682944050338,0.00012666568509250875,26.908569887831046,1.2237220529620454,12286.883252955413,13167.682875061993,-1.9812461215574792e8,1.461689112855151e8
0.004520000500012884,-0.5406598070785578,0.00013850678890795783,28.951260158293692,1.4234972376174346,24198.27344071362,15704.402911973793,1.8385502158422732e8,1.6623456352395904e8
0.004510000510429819,-0.5404070762739197,0.00013365836745617428,29.741799063663443,1.4198586207327324,6498.581095552359,18594.597581058173,4.4361471964032345e7,3.0029290985080445e8
0.004500000520846754,-0.5400523024564818,0.0001397433011258051,29.245073299489004,1.2833661615429197,23862.946865943624,14971.117729189335,-1.5237631085260272e8,1.7031993807446548e8
0.004490000531263689,-0.5397047575683203,0.00012564142277643887,25.992775128101258,1.1830261547243932,5386.7201152472935,12916.638829828244,-1.0850847181976269e8,1.6570046411070493e8
0.0044800005416806244,-0.5395128602581721,0.00013072860205414386,27.41945509066412,1.133253029450424,-5793.145439910187,13868.164565113855,-3.5906335290195715e8,1.8853206972653395e8
0.0044700005520975595,-0.5392612574349515,0.0001287284301744992,27.581296207831425,1.351689521938269,-3646.8813213995877,16072.52073974191,2.0499068782696405e8,2.0710060372824937e8
0.004460000562514495,-0.5387954605167654,0.0001324350620383058,28.341889517945862,1.3282873624812297,-1885.1742546216358,15974.294124179725,2.6118363221597258e7,2.2949935038861465e8
0.00445000057293143,-0.5385221695377529,0.00012816348532647246,26.747616447277313,1.3045914473972187,24008.976302417595,16809.496740679813,2.373597812604645e8,2.1536401390160853e8
0.004440000583348365,-0.5382684674589056,0.00013428832596515538,29.24404722353556,1.3397740586278315,-1846.0446841518096,14820.04054118734,-1.7741330788317642e8,1.750692449929474e8
0.0044300005937653,-0.5380231802931109,0.00012912573274847134,28.43540320218125,1.3377859283479696,-11188.604349723146,14064.570232292566,-6.580408034657793e7,1.599302776452077e8
0.004420000604182235,-0.5377389375746555,0.00013400347232641298,30.215547332336374,1.4168666289221152,10235.663030619933,17828.207452960192,-9.962198480629597e6,2.5620148387329045e8
0.00441000061459917,-0.5375550364027453,0.00013422706960161993,30.128086994178393,1.3776679434475934,23024.527281035054,15693.696908392338,-1.990358657997851e8,2.087058132894329e8
0.004400000625016105,-0.5374727056946585,0.0001353979865281846,27.122204458247516,1.203013184831232,2263.8979098815435,13937.827419344558,-1.1597820559079617e8,1.6076308293595663e8
0.00439000063543304,-0.5369743329065483,0.00013313079803055065,28.86326411184003,1.2264138629352965,-345.6365421072676,13355.71000066558,-2.032430524908389e8,1.617487773630819e8
0.004380000645849975,-0.5363414278459759,0.00013496994090580919,29.396263031647603,1.3807927650985967,6926.3956295694015,18975.32842122432,2.441974200354904e8,2.5681028337517637e8
0.00437000065626691,-0.5362878976794462,0.00013622939108729577,29.76490696951917,1.38305404693587,-20349.410143024,17983.61339844344,-9.767588404037465e7,3.2186471358100915e8
0.0043600006666838454,-0.5360313105016248,0.00013146179343473283,28.475852193977193,1.3285154432928967,14397.303266750714,17824.61636752714,1.57399913144397e8,2.4513537103512877e8
0.0043500006771007805,-0.5356944396900496,0.00012812558969351498,27.60904995508957,1.2559605927691058,4707.28064316159,14276.299146593496,-2.0091912604218194e8,1.7941364278652862e8
0.004340000687517716,-0.5353219458942762,0.00013039075123639045,28.75703014330821,1.3983789367591026,16169.594319604304,15110.461290629222,-4.005647618409262e7,1.98060432257906e8
0.004330000697934651,-0.5351221435661054,0.00013670879473568176,30.384064347036897,1.312099238428425,14760.80600252987,16030.147507983285,-3.0592773406245923e8,2.104882782327024e8
0.004320000708351586,-0.5348858269660735,0.00012818373439547477,28.447346334775798,1.3724571586517904,4439.836128151135,18645.231149303298,2.4630382961043277e8,2.7136165466383356e8
0.004310000718768521,-0.5346109637949481,0.0001290878381964803,27.37188799639183,1.3487203147833793,-21908.74152106996,17825.54727909798,3.726511594618072e8,2.4130573750810212e8
0.004300000729185456,-0.5344981636697956,0.00013695504958936592,30.45877174418095,1.474254495893848,6797.835642755467,20829.83840277628,4.8076206156405264e8,2.898677952229271e8
0.004290000739602391,-0.5338755561983315,0.00013752674400847433,29.3961663493179,1.4345876674615285,17354.094057227987,21880.46158095368,4.5891594374774617e8,4.557886390648512e8
0.004280000750019326,-0.5334975758870932,0.0001367234436548589,27.62529955535338,1.266491830748098,19993.095641438973,13730.818986209926,-1.4921653885377783e8,1.5982719469727722e8
0.004270000760436261,-0.5332922155674024,0.00013375464073227798,28.89689486158639,1.2422550318119268,-580.1022167412797,14359.472414734246,-3.699708826939219e8,1.9671241409260902e8
0.004260000770853196,-0.5332079952902667,0.00013127435423791338,29.451177667503032,1.369987072567813,4998.4363132004655,16571.51714785254,4.1498766228353575e7,2.07803399516766e8
0.004250000781270131,-0.5330269651494823,0.00012537647491580158,25.87694992252463,1.1313839630063507,12427.674906625136,12291.368330343405,-1.7818252162052712e8,1.3555235023090306e8
0.0042400007916870664,-0.5326095412971934,0.0001321962822151348,29.48197479900559,1.353405596987669,-8686.177631511307,17056.28821585366,-8.602562491255912e7,2.1159351757612267e8
0.0042300008021040015,-0.5321239034133579,0.00013649209637901056,32.102622739847995,1.4473110383752272,-20971.226671660057,21577.568815671144,-8.791733814777412e7,3.9319915553326094e8
0.004220000812520937,-0.5319203077363335,0.0001381839759842038,32.44975320172933,1.4567378010081926,27957.431742434477,19178.389725231547,-1.0598779375487764e8,2.946150508711832e8
0.004210000822937872,-0.5316260969881298,0.00013905835253672785,30.973449079075422,1.4450512940241544,8380.137227433885,17732.98660078237,1.0846414036402774e8,2.2509449829284257e8
0.004200000833354807,-0.5312780335570431,0.00013716780059259252,30.665466411200715,1.487157033799323,5450.100814803251,16803.40061383668,2.4086651040770274e7,2.04321824063277e8
0.004190000843771742,-0.5309865388311082,0.00013298219266581055,28.667050162306037,1.3367492698449324,38211.721331225184,16942.421191629895,4.270658739886719e7,2.102203050980385e8
0.004180000854188677,-0.5307899735821545,0.00013317047610022644,28.69527877123634,1.350710062115311,21141.76280476997,16438.279226768165,5.66190673746052e7,2.03457992879598e8
0.004170000864605612,-0.5304431474793077,0.0001302226305343916,29.926834814213535,1.4096443436596302,3729.5221154280875,15328.851489973213,-2.3970000066426846e8,1.8165237286826837e8
0.004160000875022547,-0.5302637433124884,0.00012980381971230547,28.386578943168256,1.1816794311702528,-955.5168036981158,14030.493839943323,-4.0716172336126775e8,1.8607462382373685e8
0.004150000885439482,-0.5298341617177604,0.00013534172003966668,29.27738916148185,1.341476681185537,3918.2123571427815,14436.288765332605,-2.473315789376519e8,1.8881137956746903e8
0.004140000895856417,-0.529486595867756,0.00014951170440375257,33.3285192270315,1.5571119435353131,3962.0715720863004,21250.530928987846,-1.41424765174593e8,3.5422562591042316e8
0.004130000906273352,-0.5293837084005447,0.00013677476870015056,30.45916051115833,1.4216071814969793,6909.118106731289,18326.49772366237,1.4019904321690625e8,2.389092327764786e8
0.0041200009166902874,-0.5287193000135157,0.00013352056032803585,29.23477346530379,1.3831450531320997,18342.031225467887,17912.9938888681,5.682872083349326e7,2.1370262435945195e8
0.0041100009271072225,-0.528461583590586,0.00013200453888136007,29.892111779628326,1.4195151600507372,11965.604253841038,18560.92886904645,2.563882144190193e8,2.4730280661700934e8
0.004100000937524158,-0.528382250424262,0.00013319022426031335,28.799190881929775,1.3640294959041548,25299.631555494092,15778.581821784364,7.552336230424874e7,1.8883003121576884e8
0.004090000947941093,-0.5281549683279284,0.000144467545370282,32.94158576935272,1.5816508282089097,21570.31802609244,20072.069570230648,2.802930691157126e8,2.925383139035795e8
0.004080000958358028,-0.5274615994174279,0.0001414282338809059,32.28137774718215,1.5969105933222638,-15453.547990633337,22142.35946091782,5.41953738206457e8,2.9965432151515776e8
0.004070000968774963,-0.5275488853212768,0.0001393305917038042,31.449320464368547,1.3447455407938933,7127.539855354402,14904.883405120869,-5.468458883554504e8,2.1980274039291936e8
0.004060000979191898,-0.5270452715095908,0.0001384052507099202,29.462089811035042,1.3873471702171458,18197.144441102937,20020.74612217978,2.3141650231538713e8,2.903997951020296e8
0.004050000989608833,-0.5268217634710792,0.0001393281555658604,30.615537999977757,1.356542818430835,21703.42017809411,16146.490010626138,-9.13377900072797e7,1.96731699779491e8
0.004040001000025768,-0.5263271082700488,0.00013555272204149842,30.04344746226765,1.5587945940372507,1788.2781974495326,23365.40297204871,5.768515548023132e8,4.089633166654105e8
0.004030001010442703,-0.5261172561790807,0.00014114203458824676,33.16347368798342,1.5264903687996365,-48070.7689279446,19427.269699433207,-4.283933328833859e7,2.53217297773713e8
0.004020001020859638,-0.5256753382058471,0.00013745561432400356,29.51455834133428,1.3697537241515476,-2808.7725547320124,21020.757964342873,3.6757819411438745e8,3.374861025969155e8
0.004010001031276573,-0.5255293318304759,0.00013501187545179446,29.877149168926557,1.3925222421924406,18570.162737116312,16548.153858520567,1.908645879514779e7,2.3157545115834758e8
0.0040000010416935084,-0.5249779070756704,0.0001389066972143701,32.25259501885621,1.4978189767889174,3729.6230493200064,19654.470843418057,9.127177152181989e7,2.975399755707623e8
0.0039900010521104435,-0.5248671043785843,0.00013530934410845363,32.31190968331095,1.5372070808986427,-5174.975757875232,20662.0988713019,1.0839891985723953e8,2.788275422391243e8
0.003980001062527379,-0.5244596016646433,0.00013984462563017652,31.82597104103256,1.4933483662141838,8867.577799641414,18746.909871639113,-2.7969195190110736e7,2.314239697163883e8
0.003970001072944314,-0.5241488389429686,0.00014048367334815328,31.063093053118276,1.3421557672992592,7826.5843374203705,19030.353569136023,-2.6240197999575666e8,2.559357127068308e8
0.003960001083361249,-0.5238239953940754,0.00014246953472786097,30.337297230426774,1.3991110128807471,9110.030785154344,17353.27476245834,-3.3486426256958622e7,2.3154483239420265e8
0.003950001093778184,-0.5234730153491063,0.00014460747891149493,33.26836578569364,1.4214658599629495,-14405.796973206458,18848.481148486037,-2.561510004155185e8,2.6859132023196363e8
0.003940001104195119,-0.5235021445941272,0.00013730169656188493,32.36650861254223,1.409851669474906,-14140.327210526026,16192.97932584842,-3.865431392823485e8,2.055614548432239e8
0.003930001114612054,-0.5231140570384353,0.0001406336853070607,32.8228449995943,1.4562673267799007,411.8113364287028,18768.595044460028,-2.218676731143594e8,2.3192678633928192e8
0.003920001125028989,-0.5227837045581732,0.00013660675063494824,31.640710298623947,1.4309233131399537,13654.301463028396,17829.213905731205,-7.61208675372702e7,2.1514580014693326e8
0.003910001135445924,-0.5223735216620892,0.00013986033486060662,31.60260123242096,1.4579237802669462,-19289.051714860827,17245.160292215205,-1.578790147296079e8,2.2960591995819837e8
0.003900001145862599,-0.5220161824980065,0.00013940000023233322,32.23383326780493,1.4446584779920153,-12947.92139750181,17555.40702031596,-2.0360101687630147e8,2.4259609004200533e8
0.003890001156279118,-0.5216880942631498,0.00015219563418145333,35.33827374517185,1.642288275014692,-16251.879037778817,25149.66446333756,1.5084199379928708e8,3.682364132267542e8
0.0038800011666956366,-0.5213632199012102,0.0001322779322484944,29.707316884494826,1.3307414879445634,475.56285428565246,13516.345392210722,-2.4397638350584885e8,1.7834254267223188e8
0.0038700011771121553,-0.5212121792182255,0.00013683118771464918,31.897005886001008,1.4138333159740915,3861.840455033495,17736.836509494227,-2.788315230861253e8,2.468369669529839e8
0.003860001187528674,-0.520813735250959,0.00013489396318632356,30.60747807735063,1.4509431711237308,42912.13318647365,16274.987983030107,-8.6056385387269e7,2.0947283682751402e8
0.003850001197945193,-0.52073492836646,0.00014141320188532593,32.55224730251752,1.5981072024869651,30757.131652713437,22086.590760202387,3.51684274911003e8,3.627367096588863e8
0.0038400012083617116,-0.5198414449557855,0.0001446004832722573,34.217578804825514,1.634166576037327,-20260.91467398545,19586.537853252128,3.507888235008544e7,2.768394214931895e8
0.0038300012187782303,-0.5199134331190224,0.00014615168322843137,31.966227305782052,1.508619675473426,16275.291165570048,18816.752883386966,6.854076274748017e7,2.4562855030212277e8
0.003820001229194749,-0.5194902662423262,0.00014432184184911854,30.978951107180922,1.4506490509183256,-4473.86974466554,19193.039215369718,1.398166903114243e8,3.1034675093445045e8
0.003810001239611268,-0.5191376507894279,0.00013949012095608373,31.404388221792864,1.4339903706789798,805.782432397455,16022.897001230529,-3.7639114092155933e8,2.1023227714568713e8
0.0038000012500277866,-0.5188885883673687,0.00014705720821202187,33.515854723658116,1.5852191820808244,29472.755311082503,18232.57212225511,-1.3229576240870595e8,2.4097813700344747e8
0.0037900012604443053,-0.5184995900547534,0.00014644508736877515,34.923660435353675,1.538716499759078,-12930.953938492295,20405.203742143887,-2.2938291571590987e8,2.5535387385379905e8
0.003780001270860824,-0.5181986059520974,0.0001474536092012932,31.589070677976668,1.4270037884856066,-7760.193570316002,15768.329880394731,-6.44669421011977e7,1.9594227306044918e8
0.003770001281277343,-0.5175806048326198,0.00014533417009615494,33.39915350925653,1.4655372879187063,12026.979982471223,18200.528370757485,-5.170422607272499e8,2.3142359746506628e8
0.0037600012916938616,-0.5175460635389577,0.00013953593971083642,31.279384915649768,1.5796139010339543,-29147.188733628092,19598.405163943084,3.498164235536338e8,2.632349980194582e8
0.0037500013021103803,-0.5171915834531362,0.0001354675420340736,30.844306198849107,1.4735531172184462,21777.318534852013,19261.342721081946,1.0438182160113259e8,2.6587372740677223e8
0.003740001312526899,-0.5169933757593346,0.0001424288743054767,31.065170888588714,1.4880904833551156,20741.431874914175,17909.838880743588,6.224309280580614e7,2.319349917617927e8
0.003730001322943418,-0.5166044027867763,0.00014346497842187948,32.711072359856274,1.4162192423674556,20542.979812154863,15600.342648939233,-6.108033617455888e8,1.9548950890584174e8
0.0037200013333599366,-0.5161310034654453,0.00014327940705878412,31.51137079841133,1.5880049228226705,-14175.424158391355,20558.601029778798,4.17387617871962e8,2.788326234946979e8
0.0037100013437764553,-0.5157625882775808,0.00014097306391258713,32.786210209050154,1.5699660888055043,7469.22442907815,19037.214035844176,4.377952048716565e7,2.3839579643822703e8
0.003700001354192974,-0.5155744363022167,0.00014706909828225579,33.62867189180324,1.6409616145112915,3153.3449966464004,22581.289331187938,2.699200279910738e8,3.5938454238302225e8
0.003690001364609493,-0.5151363813687008,0.0001365704445994994,31.361187757710475,1.379994854733403,7035.317318890375,15678.496791630274,-4.3849153447892755e8,2.011752330895999e8
0.0036800013750260116,-0.5147572351130317,0.00014992936164057502,35.613617792883325,1.607139321585884,23646.653843112737,21889.03337627293,-1.3619372138041425e7,3.0687380994811934e8
0.0036700013854425303,-0.514581672941859,0.0001393872512775685,31.990095927952847,1.5802332727394242,17997.079625464714,20482.34685684955,5.193492731748585e8,2.8243999645022714e8
0.003660001395859049,-0.5141272739823664,0.0001364230753737743,33.030311899605,1.5585850177186216,-10281.147694095935,17029.927892829266,-1.2297160932754137e8,2.4772769411317712e8
0.003650001406275568,-0.5139929602344515,0.0001426729526945443,32.4189999994941,1.4780297104792206,14579.303258930942,20729.35568960001,4.7097710548671834e7,3.326223818704465e8
0.0036400014166920866,-0.5136429343502299,0.00014218222275684373,34.146881352046826,1.6932422016151718,45775.38420149707,21752.387262700522,1.8793905119201985e8,2.606283389522607e8
0.0036300014271086053,-0.5136179179261179,0.00014148717642339795,32.66981424894962,1.6692917702699428,3296.98862925597,19899.230179363076,5.451622180752941e8,2.405764865258925e8
0.003620001437525124,-0.5130653312452391,0.0001442397827734548,34.51203037075662,1.7433007805271583,49039.466723437436,28692.36836445407,9.177640498086568e8,4.7129991042105407e8
0.003610001447941643,-0.5123607400733635,0.0001448679652818856,33.96021587430173,1.686375146848899,24000.339375422518,26814.34866403218,2.941423214532723e8,4.387723200646547e8
0.0036000014583581616,-0.512084676547645,0.00013953912686446982,32.76227230022335,1.5347798291592492,-21673.13397793804,18361.96791123737,-4.293825622245405e7,2.4239359629842338e8
0.0035900014687746803,-0.5117905954291367,0.00014156285568888503,32.48672234709775,1.4222249612468523,-2328.81991756251,18180.896691645994,-8.34894025912653e7,2.446966006628512e8
0.003580001479191199,-0.5116894677364227,0.00014054193150449048,33.335004736695986,1.5486489019015175,25572.703709148525,21859.485422892245,2.9974729633115567e7,3.596041888686909e8
0.003570001489607718,-0.5113923514283205,0.00014505772184495087,32.67664507992013,1.4373439331169136,-14630.65107861475,17786.947941419578,-3.3853270025405866e8,2.5406803249974996e8
0.0035600015000242366,-0.5106476392165606,0.0001490742016265131,37.06993524852096,1.5812163956314553,42072.052743862376,21080.128897371585,-4.9500407882567656e8,3.0534240412314945e8
0.0035500015104407553,-0.5105170843194958,0.00013906710447137937,33.19356315044688,1.485061877196428,9191.169585381582,19075.620726042078,-2.395907607090307e8,2.337254353263278e8
0.003540001520857274,-0.5100311806294091,0.00014137843776392602,33.96735691843449,1.6827373525676315,8063.99720958423,25255.0034215887,4.968872506016879e8,3.934858940553203e8
0.003530001531273793,-0.5101024420720665,0.00014550326736545492,36.19982202130349,1.7333549890259157,48696.25079409407,26534.68093148885,5.301419418337043e8,4.254550366250076e8
0.0035200015416903116,-0.5095981899265474,0.00013631368636709076,30.931887885983695,1.5469935649467619,13863.513470063488,23483.49977808737,5.2818285966474897e8,4.7436018846612614e8
0.0035100015521068303,-0.5088870703945271,0.0001440777244208583,32.83971015209374,1.5502466669671262,5380.123385516905,19326.659610879913,1.8160967406656492e8,2.3771357600317973e8
0.003500001562523349,-0.5085540629935881,0.00014343556803853624,35.203136747178895,1.6204711435691352,-31823.86124554873,19259.843388729383,-1.6354798227209714e8,2.4645487451433283e8
0.003490001572939868,-0.5087532681156933,0.00014041364455065998,33.60090887909214,1.4858228549172332,398.99806634729987,17105.076860077665,-4.106094632414199e8,2.240524524367888e8
0.0034800015833563866,-0.5083149436151007,0.00014436299625146824,34.327851215469266,1.6014439706289354,23766.801358779554,21069.869060249166,-8.330458146865942e7,3.2898573440672094e8
0.0034700015937729053,-0.5076749333431554,0.0001529121998692858,37.835574796995985,1.7192709808237163,-4834.3598240599085,25186.872488709007,2.6164342586412065e7,4.074054249898304e8
0.003460001604189424,-0.5072483703965892,0.00014401794145842,35.77760678106607,1.5919999894695709,-8458.68446070542,17996.034029732895,-4.962759799397143e8,2.4074844781145412e8
0.003450001614605943,-0.5073607690703464,0.0001449175895544059,34.174128102873894,1.6500866145771842,1418.6483886184074,18568.950233730484,-3.082312137919905e7,2.494933226305237e8
0.0034400016250224616,-0.5067217038070128,0.00015106256570218118,36.64750454276419,1.7062487052998245,-20807.780341790316,22871.258409669714,1.4013823534217745e8,3.262421439283088e8
0.0034300016354389803,-0.5067895436249359,0.0001470014333209401,36.46417331891609,1.578009075350388,24265.021572997375,20867.08320702401,-3.973614771457316e8,2.957526455617341e8
0.003420001645855499,-0.5058221732089989,0.00014681300229543506,36.26431351542027,1.7261856992391864,-7227.450482782835,21912.78008168078,-1.2162345464223303e8,3.2906309363418025e8
0.003410001656272018,-0.5055534645552782,0.00015470186643474877,36.68765007286899,1.7509752390037674,-3514.1495699201078,22877.903935005044,2.0816932958706322e8,3.2904774492443436e8
0.0034000016666885366,-0.505059488249606,0.00014900691679950966,36.24173133808405,1.517351500181322,-14627.693952854986,18359.04367747043,-6.399398130029364e8,2.511134821705007e8
0.0033900016771050553,-0.505207211405354,0.00014240225375177404,34.971014780052066,1.631024822024949,-30843.03157070447,20702.12889612917,-8.207160793916732e7,2.721147325262765e8
0.003380001687521574,-0.5044917437856842,0.0001476956801181962,35.754349641759646,1.7011479835652386,4610.344532871261,24530.074648572914,2.131140893299091e8,3.7684930936765033e8
0.003370001697938093,-0.5041145521676904,0.0001569274406635927,39.354019382369714,1.8488642496494132,-37096.16120439204,25899.704316899806,4.4201825168567516e7,3.645792417497888e8
0.0033600017083546116,-0.5039431365502663,0.00014550544415251423,34.37323691403361,1.6473792904535203,-10077.470558445775,21689.694724570683,1.5296381552479374e8,3.4081121477304995e8
0.0033500017187711303,-0.5035197559695758,0.00015054121158505665,36.41471000305784,1.565895924335018,2981.5196982278594,19000.125851227654,-4.685972293928561e8,2.4754781187303823e8
0.003340001729187649,-0.5031582458555701,0.00014581953493069538,36.0426733292662,1.620566521738959,20282.313207903793,20283.096968480335,-3.972888213064257e8,2.967717995865183e8
0.003330001739604168,-0.5027010056168502,0.00015059835076789113,35.579777991092264,1.644420816200688,-6145.402185448686,21822.52226823706,-9.127382079517215e7,2.9124764718408877e8
0.0033200017500206866,-0.5023404338663154,0.00015137311641704425,36.602842696024226,1.8735869659815454,8816.18995841469,30546.627997732598,6.156368966799979e8,5.28853381415833e8
0.0033100017604372053,-0.5019775901333676,0.0001587839849203774,36.93998392306814,1.6791387137394171,2763.662513703518,23984.55256957739,5.935843493811335e7,3.848705513290325e8
0.003300001770853724,-0.501744286634656,0.0001542293083828629,37.310990722041616,1.6326229296250083,-34069.50547983919,21167.028105513145,-4.417372993668364e8,3.074027417319324e8
0.003290001781270243,-0.5013185846075183,0.00014889937846169457,34.581396178933666,1.519863188035911,7529.010630341511,18566.956200940553,-5.3512333764421755e8,2.5078751241419753e8
0.0032800017916867616,-0.5011530879534614,0.00014517840100083625,34.6236429148135,1.5682725065653267,26237.16236113325,21590.261539706535,-2.6885519967052612e7,3.195236088809941e8
0.0032700018021032803,-0.5010533667371851,0.00014006638761855737,33.23759445107779,1.4435294065928899,10759.479710870331,16912.349190967514,-4.6380974952436435e8,2.264206362887535e8
0.003260001812519799,-0.5002915101481454,0.00015639709372972557,38.28580450342752,1.7597784770310463,47321.74234899698,23468.667794378973,-1.6691159269773436e8,3.4543585015292937e8
0.003250001822936318,-0.5003046995201587,0.00015673430167848943,37.37110266913924,1.7652849658314058,-23632.03247564208,25274.75786632427,2.0922190323515234e6,4.062134101751794e8
0.0032400018333528366,-0.4998815981077751,0.0001534955732993566,36.689272935417954,1.6294194109704723,-16998.763591784664,21975.758776621067,-4.5892152484857464e8,2.885686718431711e8
0.0032300018437693553,-0.49932950156621436,0.00015061064342679635,36.16158580723314,1.6805324850572276,-58438.37378476848,25980.522845155472,2.926903965884058e8,4.24765031314171e8
0.003220001854185874,-0.4988289986492591,0.00015207957898838337,37.37753325144289,1.6785637964325308,-29732.65096741699,21269.956522929344,-3.74667972775226e8,3.024511820538488e8
0.003210001864602393,-0.49858928102764105,0.00013910819423040892,32.42257565130648,1.5868414447195507,3937.5288144875785,22426.913272052905,2.7852695232043403e8,3.485869014701711e8
0.0032000018750189116,-0.49825739014296616,0.0001521169336207522,35.69508736768353,1.6563435769855417,22577.88792710031,20444.597524657434,-1.0659368013888769e8,2.8370073787375647e8
0.0031900018854354303,-0.4977700833680335,0.00014769526944528378,35.40565946408812,1.6662947741841512,-19420.907783780447,20452.19462835936,7.945417911648381e7,3.010207560743669e8
0.003180001895851949,-0.49746626369641034,0.00014405435160536468,36.20659542211356,1.6139681033604618,-960.5431948563541,21322.4573228508,-1.778816872237209e8,2.816039202228507e8
0.003170001906268468,-0.49696824859609967,0.00015275837894791367,36.929137099706416,1.6820757885311288,-199.39843897102315,21010.36505269329,-2.5298230785824743e8,2.861209424616698e8
0.0031600019166849866,-0.4966321240876809,0.00015681573049311327,35.559336218712154,1.738753368607872,11486.974985771185,23653.33156461897,5.422732710722407e8,3.4838532505090916e8
0.0031500019271015053,-0.4962287445120798,0.00014718977052776777,37.113791546164336,1.5662562949883634,-811.4716611562628,18352.64134614154,-7.233325675524077e8,2.8666661325334877e8
0.003140001937518024,-0.49585674686897036,0.00016137971972700606,40.3173112945147,1.795180295758432,34347.993974623365,22679.31478555449,-5.960235095310777e8,3.230811722457242e8
0.003130001947934543,-0.4955968569443448,0.00015457405546752273,38.78986944168967,1.7710026769763376,31964.22572534485,26100.28439412827,-3.3508580733564353e8,4.6237441478909844e8
0.0031200019583510616,-0.49518018787639334,0.00015315022845790598,36.98801334627886,1.858838217684262,-8268.764918443589,26888.963567470833,5.48525995933956e8,5.0688095408479714e8
0.0031100019687675803,-0.49487499441267074,0.00016166123633059128,41.49342044036799,1.9369019185800782,3778.7247174134386,25073.04460808983,-2.806279883046263e8,3.6995310199983865e8
0.003100001979184099,-0.4945663323708202,0.00014729714992983546,34.514822391740765,1.5094724818096363,-2838.489735104845,19042.682578223077,-2.2282701269190753e8,2.4301247532831067e8
0.003090001989600618,-0.49404387907017255,0.00014554493878115554,36.012637960184776,1.672764521787176,26931.78482149366,19592.19256816397,-3.1313139300763285e8,2.4012965219891018e8
0.0030800020000171366,-0.4936652116727617,0.00015346567888200154,37.16813524586561,1.8345157998174058,13529.211842434412,27852.30998157971,4.7324586215995127e8,5.230590476921052e8
0.0030700020104336553,-0.49312729788754783,0.00014562834398394207,37.998028048756346,1.883009147438102,-20819.744212027475,25034.806395908654,2.2953792752588284e8,3.3612924765206784e8
0.003060002020850174,-0.492794123488442,0.00015158960038383633,38.042375967774404,1.842917138939613,-6674.230568988097,25694.417168647742,3.248854772354146e8,3.526013159554199e8
0.003050002031266693,-0.49252903071402726,0.00014887890087177336,38.48823768334863,1.676388665256568,-12153.219361148078,21197.747606045206,-7.091968655116931e8,2.891308391135348e8
0.0030400020416832116,-0.4923041689677326,0.0001510112819846086,36.88787149347593,1.5915661700413741,-8774.836227118929,18424.79480511938,-5.894206519339503e8,2.5463570951471862e8
0.0030300020520997303,-0.49170399110777524,0.00015245677789705266,36.90020478008363,1.8271493714987468,5631.235552001853,25934.77702811054,8.681931578474842e8,3.739673293017184e8
0.003020002062516249,-0.49134153745005715,0.00015585605451917016,40.66894063074413,1.9339226677878294,26821.21968316382,26084.4301512559,7.419707187830327e7,3.756449270181949e8
0.003010002072932768,-0.49092038828499684,0.00015483560872897237,39.85558660459365,1.7854945161683904,-13260.813763074635,28637.369852644923,2.6629911753629488e8,5.989617033642141e8
0.0030000020833492866,-0.4906309289125927,0.00015840570269953894,39.40058842016748,1.7983963984463744,1459.401583297428,24541.051294042958,-1.5643827255022576e8,3.8694737111710924e8
0.0029900020937658053,-0.4905423426746533,0.0001533356750544107,38.94632995678887,1.7917717732175473,-44536.856109283246,23185.09805109658,-3.049591402478833e8,3.8436760471259063e8
0.002980002104182324,-0.48997825938460526,0.00014720192095219356,38.19521408772069,1.796061394847577,21034.422345467956,22858.620489827335,-1.2594154315035582e8,3.4000764204201317e8
0.002970002114598843,-0.4895483124104748,0.00015334969561500855,39.1300278577177,1.799321435367606,4035.443866683809,24824.05533373311,2.032229798242155e7,3.5171422741990304e8
0.0029600021250153616,-0.48922902035780047,0.00015149453119987641,36.02293134944375,1.6190026055719957,5186.6430477075155,22501.05206409746,1.9640963724355135e7,3.0985239365119076e8
0.0029500021354318803,-0.4887276931204159,0.00015501698214484213,40.12907569099935,1.8792601728366187,4198.0657895902705,27334.317982089702,6.848378891090024e7,4.5695495831034607e8
0.002940002145848399,-0.4881686611922368,0.00014865277371660788,36.616244602068534,1.6905846183784299,-4108.329042095227,22945.820389979992,-8.340223499920344e7,3.404867043068464e8
0.002930002156264918,-0.4879228695418089,0.00015132281692853425,39.58017512645762,1.8313072226620133,-20550.124658724624,28854.348999846512,1.1253476553321859e8,5.3407632980926144e8
0.0029200021666814365,-0.48744798865008443,0.00015477944772185386,37.93301532508066,1.6995117954452377,26533.660301024956,24122.085621234084,-2.542146362956064e8,3.376784829690616e8
0.0029100021770979553,-0.486983280489303,0.00016143456157333337,39.38102817884774,1.9172765524204185,-13274.014881926125,29013.08490521998,5.943091702112662e8,4.446481806018643e8
0.002900002187514474,-0.48646248705092743,0.00015409583675135444,39.94683594431778,1.8681620975549895,14312.791232510466,26296.951395900676,-8.320476140227239e7,3.8216506934587735e8
0.002890002197930993,-0.48631352088917257,0.00015151668740666943,37.741278136342736,1.7571343296972894,12781.79931918704,23900.859184369252,4.800278282667452e7,3.6323062566775227e8
0.0028800022083475115,-0.4859305095845289,0.00015515410159468656,39.43446937609073,1.9456210001297596,23668.65499108291,27870.496158081485,5.345935017744061e8,4.3694654098277843e8
0.0028700022187640303,-0.48548753455833293,0.0001521394668112815,39.40928003246444,1.711698136727375,12395.01236662652,22197.04010510783,-3.733677386684727e8,3.0096451651742905e8
0.002860002229180549,-0.484955218901754,0.00015235998294470143,39.62126032395089,1.822801714615448,-11088.675174937276,24973.74085136157,-2.1674797821905094e8,4.100696561182996e8
0.002850002239597068,-0.4847540365585432,0.00015628953290071305,38.2513454998152,1.7068139774910454,15082.43704621315,20141.580495618506,-2.5420243654355612e8,2.8148524888607633e8
0.0028400022500135865,-0.48466224267481295,0.0001602231249199921,40.071673324238795,1.9272122010950066,-21298.77311197739,33139.71998387586,4.736892660742879e8,7.048763178364209e8
0.0028300022604301053,-0.48385494679287533,0.00015227081318324348,38.420206922567495,1.7550187574573144,15676.0226705608,25526.526766504205,1.3900444598981845e8,3.7057004190520394e8
0.002820002270846624,-0.4833445058656899,0.00016460566185947113,44.467805493866486,1.9650437606141093,40551.27855144015,28955.83512363744,-2.62373340339361e8,4.4756433334347796e8
0.002810002281263143,-0.4828761399454884,0.00015343048122758255,37.99081061143589,1.7542990054686658,23296.62663265468,23637.662819294288,-3.8304711248968226e8,3.147789897505222e8
0.0028000022916796615,-0.48282680592684013,0.00015367077894821077,38.09804030568534,1.9913345844908354,87791.6608841422,44921.41133447629,1.245915384785565e9,1.4793288836730776e9
0.0027900023020961803,-0.4822798280762428,0.00015610554577208995,41.56007560433161,1.9318111766949715,27998.965320107982,31190.6400186427,5.018168229223378e7,6.249975980538354e8
0.002780002312512699,-0.4820827889257173,0.00016304298080733524,42.42250637366096,1.8668177173898288,-31737.659377396903,25233.84756412377,-5.890099583172085e8,3.608571385972676e8
0.002770002322929218,-0.4817448377711134,0.0001565824462192693,41.57567943722619,1.8589268191071673,8678.05164727805,24662.36357769792,-5.701705991988381e8,3.396548926881426e8
0.0027600023333457365,-0.481127096185326,0.00015133453074379455,41.60442079055683,1.8180937149543168,-6293.116780650347,23982.942198386474,-6.59795018266674e8,3.4905520314998615e8
0.0027500023437622553,-0.48077850439688563,0.00015698288767697238,41.59585956441566,1.8718002639260798,54463.04310661214,24569.757242228523,-2.333875393210641e8,3.643119295589294e8
0.002740002354178774,-0.48014906559067033,0.0001516365340924922,41.689524087752176,1.9314337638655767,14775.55468269207,28502.83946607514,1.6906916968632507e8,4.1421666061993176e8
0.002730002364595293,-0.4798748551869203,0.00015447760836877157,40.53354386086265,1.8680048556314315,27278.95710105936,28217.77175176708,2.956390863071568e8,4.433472406667436e8
0.0027200023750118115,-0.4794134425167392,0.0001555078270185745,41.137854466486665,1.8549382269477714,-13040.747878000528,26782.023648566388,-4.2841716566825813e8,4.3009794095106417e8
0.0027100023854283303,-0.4789661783539165,0.00016029523601145858,41.56557639529905,1.833917620978025,37218.019825377894,23429.045183618167,-5.3141658392135483e8,3.447964177472852e8
0.002700002395844849,-0.4786305411457669,0.0001610372255022425,44.23784383146016,1.9843241623057974,399.65482714255,28009.848663437297,-3.7762959253900826e8,4.797072756653232e8
0.002690002406261368,-0.47833681965827346,0.0001526949519244777,37.59888701433186,1.6025362146105446,-38172.83841481425,21248.576892348778,-6.030267036467701e8,3.037675001199642e8
0.0026800024166778865,-0.47787847720238796,0.00016174206638515539,39.644854138040365,1.8969621346705225,-22054.691284279717,28810.805910383115,-1.4999178789856883e6,5.965802707239636e8
0.0026700024270944053,-0.4774276713509622,0.00015912324861535373,40.05650685564694,1.7678110233053168,5334.698546060064,24467.55811368147,-4.4869090569853586e8,3.705245276025639e8
0.002660002437510924,-0.4769414738749607,0.00015656493077859413,40.60978277665571,2.0218750681942668,41436.62798513438,29712.180540726946,6.380041471143615e8,4.985492991654662e8
0.002650002447927443,-0.47663686116760423,0.00014748669273805535,36.35803927021755,1.6607240383419684,4192.154429503898,21464.86219709849,8.803899961475974e7,2.893061946980791e8
0.0026400024583439615,-0.4760146103179505,0.00015768952433866743,40.692009702442164,1.878546362831045,-18528.80060661682,25788.930025020803,-8.170528674581523e7,4.119030346143332e8
0.0026300024687604803,-0.47573285485955913,0.00016632492961297482,45.289231516063644,2.0099688229745163,-28830.723068937346,31527.7956659024,-5.0387173615492314e8,5.403782449692649e8
0.002620002479176999,-0.4751379859376833,0.00017008236983194168,45.4271236474192,2.2609219539746777,-40304.28311859876,35749.59491968536,3.8346689706656694e8,6.062497776131135e8
0.002610002489593518,-0.4747893648672901,0.00015292330280722814,39.98735670562384,1.9254151346846184,17920.331137601992,23058.47405084069,-1.6628006471782205e8,3.3021023763647616e8
0.0026000025000100365,-0.47439758566224605,0.00015794934436574995,43.84435629607129,2.026486260529334,63703.03043951666,27928.131543807467,-1.533924488182948e8,4.4058648023087305e8
0.0025900025104265553,-0.4741426132353694,0.00016894161235307155,43.27048926057463,1.913011466033804,-21168.94058247597,27024.366089299503,-4.771123653942837e8,3.653763688009653e8
0.002580002520843074,-0.4735356384969196,0.0001561508671905594,43.174162368907844,2.0777758930101013,-14535.84665048289,35390.06097290633,7.121293664756374e8,6.962901864496437e8
0.002570002531259593,-0.47295058769055304,0.00016575230346571227,41.741754790529065,1.763884816454143,-18389.864704193293,23139.953922461616,-7.544196750007949e8,3.495579827233501e8
0.0025600025416761115,-0.4726875084327668,0.00015806125236886016,40.74665620713123,1.9855600227938317,-2528.2069681999014,34209.20673099998,7.671321286445544e8,6.695210118941265e8
0.0025500025520926303,-0.4723429924203858,0.00016725785619481535,44.63916048373966,1.8995261473741756,19786.643833577225,25843.531621026137,-8.476913122890072e8,3.8403837606283283e8
0.002540002562509149,-0.4718497441594922,0.0001593411411107893,42.64443702869557,1.9740541978002,61256.44483972543,29987.10027855156,5.0684586381877e7,5.573250420057842e8
0.002530002572925668,-0.47128603125814233,0.0001749654791417851,47.26003945727054,2.1622666674151914,4305.907462552362,35196.32451843544,5.368006140015205e8,5.554398282461071e8
0.0025200025833421865,-0.47094950796573587,0.00016662873335711087,42.50095984284062,1.9915142823955228,33975.59471063765,31520.534373597366,4.338143309285965e8,5.3643750320136195e8
0.0025100025937587053,-0.47067850179751547,0.00017264183846134047,44.17385926848437,2.083897361107022,31768.67549597816,31649.8431143637,3.365316470194054e8,5.3020682943506926e8
0.002500002604175224,-0.4703146954558599,0.00016794131952744306,45.119040694847044,2.059134520456866,18965.950296065617,28667.109508571353,-3.806610799666196e8,4.177807761419968e8
0.002490002614591743,-0.46956388788961195,0.00017022319068716273,48.368612066733576,2.221441391068743,70504.11241279937,36529.62582381711,2.8601254116769415e8,6.576430011956288e8
0.0024800026250082615,-0.4692146090065399,0.00015777198078678625,41.781954810837526,1.7901722682008783,14655.7475271995,22813.655300558756,-6.405785257595652e8,3.4853393606459403e8
0.0024700026354247803,-0.46847240160101034,0.00016310519081820166,41.67848963957068,1.8149210876344264,22885.282852551743,20654.61338636014,-9.836415902074223e8,3.0190412837128174e8
0.002460002645841299,-0.4682161038022459,0.00017265652914768667,46.46415811905088,2.023330480924921,14297.010709141432,26848.300919335492,-6.824909747591399e8,4.008524764289749e8
0.002450002656257818,-0.46773373109879585,0.00016364050009660977,42.77692617661998,2.1305356173585244,38649.52488808394,36378.33009612404,5.239004026261438e8,8.997946824356872e8
0.0024400026666743365,-0.46700401208564596,0.0001756066504530803,44.90578952732099,1.9867070141674634,-6718.198868244349,27313.930442679448,-3.614951311554543e8,4.368083405208761e8
0.0024300026770908553,-0.466906088613641,0.00017069432074320848,46.35979279870349,2.331453325767377,42872.10700376293,32497.37972264305,2.505127909728027e8,5.418382192630463e8
0.002420002687507374,-0.46633068285905904,0.00016692209382816438,44.14468782705713,2.0398294505168577,-43487.99879770479,30238.032749130114,-6.1918837675613515e7,4.4243901107522315e8
0.002410002697923893,-0.4661030629156971,0.0001626932913065647,45.2153687207868,2.0320065267265224,3068.6703416363403,28673.138963645153,-7.592498873990082e8,4.126656149407624e8
0.0024000027083404115,-0.4652254251378489,0.0001672946876076553,47.24681387701394,2.4032117824042225,70716.31271671201,37653.023039552136,7.188104194515097e8,6.969280284246136e8
0.0023900027187569303,-0.46513356656871835,0.0001705352147549705,44.08981979375719,1.9831500526445551,33742.885679378756,29163.354132858312,-4.319535657880773e8,4.6652864613009614e8
0.002380002729173449,-0.46442536743335683,0.0001639263216405183,43.91046751178274,1.983938877059674,12387.713123807896,26904.41001772249,-3.902897420651259e8,4.265896364058194e8
0.002370002739589968,-0.4641269941384603,0.00017109400536519584,48.44508756584219,2.023430285072405,49972.536710559885,29704.869619264235,-1.321972674084652e9,4.723583661595184e8
0.0023600027500064865,-0.4637403516117678,0.00016423873860019482,45.44012811285888,2.2346441123252627,29679.89409629814,35189.81310446672,8.964000521218802e8,5.574246995531068e8
0.0023500027604230053,-0.4632116067161305,0.0001661999339816689,45.31617221069857,2.0816946007874138,38981.47248977262,28742.825911767493,-1.482923896012889e8,4.720934853649765e8
0.002340002770839524,-0.46281731977988283,0.00017078329193120524,47.89608309563556,2.4212096884874548,45258.353665354574,44853.741722553044,9.517156718037509e8,9.325551428851037e8
0.002330002781256043,-0.4623163498410284,0.00017079357218494144,46.29590360813519,2.156689955747407,58576.03119561329,35348.5352920527,1.0438479917779799e8,6.155255107145914e8
0.0023200027916725615,-0.46186419532000095,0.00017625023709621191,47.02680290675243,2.1004555948106303,58336.061827842,30434.081705623288,-3.664767368509821e8,4.6063290808343905e8
0.0023100028020890803,-0.4615218511970572,0.00016463215035739828,46.60669295989107,2.1310440505060675,-33267.97901345847,38465.26453851031,2.71959564400275e8,7.543976467527115e8
0.002300002812505599,-0.46103275420454853,0.00017402301530291246,46.109793425082856,2.205966298986643,1708.5771411127748,32709.820704138696,-1.7393242606071594e8,4.9274333309903264e8
0.002290002822922118,-0.46053631423821395,0.0001692832680045138,45.69181907298866,2.0342586423085365,-10581.795247635537,30338.381877355998,-4.547200089122037e8,5.0980647373431224e8
0.0022800028333386365,-0.4598680797830848,0.00016651824084738015,43.470491977904004,2.019437294878091,-3873.637175225506,28833.357752824257,1.9572874887981698e7,3.862224908517031e8
0.0022700028437551553,-0.4592438360013476,0.00017010373675636637,47.810285272747414,2.1146477859147104,-16040.489683124406,30348.168360206793,-8.731747026852652e8,4.6447025099233985e8
0.002260002854171674,-0.45930250869870104,0.00017186882761312768,47.988687253384526,2.2350682548011633,-1427.9427267583706,32581.943151202282,-3.161112623773912e8,5.599451676589746e8
0.002250002864588193,-0.45875861078660757,0.0001718704619001515,48.65730281715512,2.2934159813463055,68417.5675937393,42597.590278867945,4.873594680881253e8,9.036142297807366e8
0.0022400028750047115,-0.45828201725833373,0.00016281040273432494,44.02297148249633,2.133837598228297,-6921.901069602388,36650.06399712575,5.771100719864221e8,8.557761212200108e8
0.0022300028854212303,-0.45764106923155584,0.00016126015250528063,45.850380728799536,2.1813466899385814,8577.231523436902,33962.65015081458,1.4710555782289648e8,5.884392246238115e8
0.002220002895837749,-0.4573773157986284,0.00016492773501230616,45.0161849333262,2.2408065136644786,68935.35766476483,32494.152182761725,5.611873373813406e8,4.4772586909544885e8
0.002210002906254268,-0.45659801933119637,0.0001703565811100259,46.67534809559256,2.3487262135383684,-455.4316957373081,34533.30467884849,1.8647812323966265e8,6.402355930949931e8
0.0022000029166707865,-0.45641283510568764,0.00017331314080542255,51.080227470544635,2.3510241364517066,52537.977886834735,33592.36962907852,-4.152030155900777e8,5.3251680372103155e8
0.0021900029270873053,-0.45519772907268824,0.00017290738621353555,48.75742291859669,2.1475917299568774,-1076.1292506955174,31345.287943714353,-4.970975589493228e8,4.529163008626335e8
0.002180002937503824,-0.4550907356966662,0.00017698175818642273,47.998435450430655,2.1573600144339515,45776.63743766131,29553.255074094635,-9.246163995342401e8,4.6940657885956407e8
0.0021700029479203428,-0.45483240031242383,0.0001686495122508846,46.43909549214394,2.1263629727337725,59405.03511694743,34124.22418699838,3.293351951159755e8,5.467942115401607e8
0.0021600029583368615,-0.4542911492090398,0.00017069057589558898,48.31585831742358,2.122980954503021,-7280.355868399176,30267.647949185357,-7.85041256594868e8,4.8194794578255576e8
0.0021500029687533803,-0.4538025722736424,0.00017424464298153354,49.45845481493424,2.190687286405269,89193.96604025763,33253.83285208184,-3.331534203438056e8,5.0563421282242125e8
0.002140002979169899,-0.4533559348319626,0.00017284071132053335,48.07081797932141,2.2694668292600455,45476.27093736508,34107.92933781624,9.079223888563032e7,5.431203851140213e8
0.0021300029895864178,-0.45265349854792514,0.00017794026151045,51.114229016321914,2.526951397147889,27532.45941632492,42623.03594453017,9.817030874571693e8,7.448211469381535e8
0.0021200030000029365,-0.4521525878903456,0.00017513535953371759,48.898207105256844,2.3456514375499786,17420.943589988336,34178.61765998254,-4.5188069511380576e7,6.861287183546801e8
0.0021100030104194553,-0.45180542714379596,0.00017559150825425618,51.20007516990248,2.1935593396839894,14275.950081010713,38235.081748369535,-8.293504949471864e8,7.38870568989641e8
0.002100003020835974,-0.4511529430368859,0.0001826857372862337,52.945925094276,2.4619854824635192,52972.08885328719,43287.0034470261,2.1886364781992847e8,7.68595013361974e8
0.0020900030312524928,-0.4507599382107992,0.000173899229151996,52.870232657154595,2.361864455432497,43961.3640706202,33581.59657899356,-1.49299316657701e9,5.52931176141085e8
0.0020800030416690115,-0.45021187904271204,0.00017968144805786634,51.945089904382314,2.386910796268627,5257.318760687369,41511.58167617679,-9.19135212285264e7,7.013552736666456e8
0.0020700030520855303,-0.4494417781198543,0.0001673716623676798,48.46611206464365,2.218065983576966,-44677.62984990284,39276.05740677915,1.7217709578182343e8,7.340561531137735e8
0.002060003062502049,-0.4494596197903625,0.00017321103807934127,50.4291400870586,2.2572454744025987,22215.741745398565,32240.65958223331,-7.259271331580546e8,5.480894847341906e8
0.0020500030729185678,-0.4487374672854119,0.0001689869516238577,47.42002022959629,2.152932858952523,45472.84730252762,34226.63614799802,1.8412851897732142e8,6.642358044030082e8
0.0020400030833350865,-0.4481319033639874,0.00017787734392583392,51.937025283956174,2.3656707689412326,23389.74503611426,34039.55683773608,-3.1770130360537493e8,5.911683221176991e8
0.0020300030937516053,-0.447636516287679,0.00017739923766031275,51.82798265824604,2.335274816386124,-16809.963050447128,38288.70083760686,5.144599177324187e8,5.691917882860645e8
0.002020003104168124,-0.44729183325055,0.00018479195165091648,52.3644746668469,2.412188929585082,56310.837007404174,37727.54903261229,3.456169107277856e8,6.578071389085954e8
0.0020100031145846428,-0.4470855416795154,0.00017345437439582662,49.97220794726044,2.382667209371404,76958.7773871349,39796.35172421165,5.615801656865234e8,6.839076779203732e8
0.0020000031250011615,-0.44625043742901394,0.00017660977973959764,51.047945576914536,2.294751908511383,12196.693230853612,33042.802064712196,-8.397270849691569e8,5.768531570487479e8
0.0019900031354176803,-0.44544235898174245,0.0001837540244988587,50.3498441391285,2.4356157779563135,28285.94696979844,37750.48047693231,4.735416870734633e8,5.975644754354669e8
0.001980003145834199,-0.4451484030527878,0.0001749811090268733,48.63708061926681,2.355050808593172,70603.30409201804,38747.40904730827,3.528830241208667e8,6.626640942250218e8
0.0019700031562507178,-0.44466643645148973,0.00018591288074998327,58.38879766820106,2.627570896627733,28453.520007291878,40017.35201311387,-6.609552241864096e8,7.235951138671839e8
0.0019600031666672365,-0.44380529368748384,0.00019449317965768224,57.18117063903138,2.5597562822473146,2507.7473493819607,43193.265620437356,-8.088224162851764e8,7.81437603082706e8
0.0019500031770838203,-0.443468556853015,0.0001859685411122771,55.14545862487305,2.5882285286928552,36043.34177254176,40039.84996437665,3.0695853577684406e7,7.01804292167743e8
0.0019400031875005472,-0.4428001485829182,0.00018107343308037768,53.277191597815936,2.6783422347230026,10648.57838039284,43361.433478344654,6.149592220506797e8,7.534140104809852e8
0.0019300031979172742,-0.44240219144005216,0.00017896758321552355,51.4804338469645,2.48630383292818,35104.63093012904,44781.19972998421,9.425622184726275e8,8.35859292883643e8
0.001920003208334001,-0.4420055227066938,0.00017535338906633327,53.9088147285834,2.427200703199377,55211.42730715094,32926.501496978664,-1.0521988790991272e9,5.509969640652325e8
0.001910003218750728,-0.4414664159084494,0.00017520162502922035,51.599613069048026,2.4173594704767876,25351.20065125578,38782.931039645555,2.4358236669336966e8,6.875366022940403e8
0.001900003229167455,-0.4412242821997492,0.00017686144525535507,52.51179672756659,2.5689934461955266,37075.335731048544,43917.91079834755,5.624366813482839e8,8.23901745663102e8
0.0018900032395841818,-0.44055723682859355,0.00018219090664944813,54.90517911634195,2.777674084526264,-9814.222592007534,56647.288433264606,2.1576847688507323e9,1.15216681552246e9
0.0018800032500009087,-0.43991226232651365,0.0001869212367274456,55.86538502917817,2.9264002470194797,65688.5961654134,55369.41532320621,1.946802842875248e9,1.2716837689078557e9
0.0018700032604176357,-0.4390610613563058,0.00019277151225337706,55.663109690632076,2.590143646535127,18268.440720568935,41955.30891116968,-5.42732509282109e8,9.209187827956127e8
0.0018600032708343626,-0.4384989241935916,0.00018338207473807676,57.77874963444396,2.7705461585291427,30690.06168206408,44439.729700591255,-2.2699199765155247e8,7.694349609639904e8
0.0018500032812510895,-0.43835399046553636,0.00017872229416554755,53.829012403744656,2.554798073269479,-21907.568003750337,45083.774263805244,4.8604869104441345e8,9.87703473928684e8
0.0018400032916678164,-0.43746382126757316,0.00018503820362953194,56.93999189155675,2.518038313770102,82105.69486781112,36175.050206202555,-1.272697369246472e9,6.557699753446043e8
0.0018300033020845433,-0.4370079856605597,0.00019769287038344123,60.906684711810854,2.8214390375131613,18678.25992653051,58816.85292410375,2.3765333929706532e8,1.4592204841741092e9
0.0018200033125012702,-0.4364190287635715,0.00017890683098978216,54.69108794814318,2.718371836456034,41841.20583374535,49439.165836593056,1.6249721415465524e9,1.1709400592627668e9
0.0018100033229179972,-0.4358555142417696,0.00018810530508239111,58.24341496040901,2.966383919829905,53384.32012078927,50029.47463789127,6.685799920324458e8,9.31416119339961e8
0.001800003333334724,-0.43519877188992606,0.00017888499488193405,53.049030170317046,2.435422166046201,34843.88099488506,38446.53773831613,-5.777699193031664e8,6.357269490108172e8
0.001790003343751451,-0.43472600858414523,0.00018459207529660025,54.99715349734042,2.3827738164293804,38619.728083422546,40842.62693999,-7.825952287222342e8,7.102175486961204e8
0.001780003354168178,-0.4342146673969112,0.0001852653785388484,57.57621296670212,2.9114690238954384,-19284.0484145103,61376.69632673572,1.9397848601782618e9,1.6161854422629566e9
0.0017700033645849048,-0.4336486918001634,0.00018257725506035284,55.126200232486255,2.4922294226014094,17922.28398031277,43217.40372169062,8.749742502745068e7,7.992085870927087e8
0.0017600033750016317,-0.433083982011459,0.00018441572209204426,55.570061482116486,2.4464552497287952,45220.33450206053,40748.26786810779,-7.915204787074573e8,7.888492325306965e8
0.0017500033854183587,-0.4323412823384354,0.00018698859768487533,55.504080037471994,2.5593530442734673,66512.67222474919,45590.46710065019,5.8816566303975984e7,9.025644936114254e8
0.0017400033958350856,-0.43185369203290785,0.00018346834808060248,61.16872132120048,2.844669690843966,99321.64135885483,49912.23435607879,-4.7581380725054693e8,1.0328625984611762e9
0.0017300034062518125,-0.43134117232491037,0.00018444119197445958,56.17923785248968,2.7042949741621074,87460.13964232897,48011.79796710838,1.4797554931978738e8,1.0444485196428466e9
0.0017200034166685394,-0.43089144206742824,0.00018394467228293292,55.855372363791425,2.718420065240172,-59884.98275944509,56484.886418832284,2.994230741532072e8,1.5994563623174841e9
0.0017100034270852663,-0.4296511124085148,0.0002005946453611991,59.15139402744257,2.7359126341651403,-40932.14377677051,52457.67154170209,3.176250032775407e8,9.88414732122972e8
0.0017000034375019932,-0.42980080128970666,0.00018048195559366233,51.36284506120749,2.2929549586028775,13054.97804683171,32347.390954654173,-8.404471593402172e8,5.212963450689452e8
0.0016900034479187202,-0.42900326240820597,0.00018631768650604488,55.73498175651308,2.598928726027679,-26514.4543693382,46338.31958583623,2.5889962132545397e8,7.806777260375115e8
0.001680003458335447,-0.4283185511522717,0.00019573100896804328,60.549976939432376,2.8518547618773393,-126654.1447914214,50342.86932032611,2.444953501817965e8,9.889459085256773e8
0.001670003468752174,-0.42790275262047267,0.00019639367577351384,63.47962856218341,2.769107053517564,103362.15406113585,52240.52690944779,-2.323873769596259e8,1.0528032521102673e9
0.001660003479168901,-0.42763197088435134,0.0001806278597382272,54.67921770751243,2.557729972448241,92328.3014014008,45903.92467836521,2.609526628111914e8,9.791218256309841e8
0.0016500034895856278,-0.4263525667090991,0.00020268737654169713,60.11469365438512,2.634645125020455,-49037.41041410381,43589.10621972515,-9.230301392051991e8,7.742042903335017e8
0.0016400035000023547,-0.425759269048704,0.00019593377364130555,62.67705756379415,2.6715344814376056,8828.069185246219,44020.62392342935,-1.1728820623807192e9,7.849282184513125e8
0.0016300035104190817,-0.4253015712653576,0.00020421389224973692,65.55239836228958,3.086094206832462,-6791.138242260812,51155.278154446234,-7.203044183949462e8,9.728884398123395e8
0.0016200035208358086,-0.4250909388740049,0.00019274822513677664,56.8540428535427,2.802431327834169,129456.25470821414,50646.557198247174,1.1406233424893486e9,1.1153967330514476e9
0.0016100035312525355,-0.4243754818711071,0.00019295795218578213,63.05377475140277,2.7878446664907566,78342.3319657275,48908.32533803495,-9.240907356857316e8,9.625101314115995e8
0.0016000035416692624,-0.42362859613645176,0.00019433434600803762,59.38017537285517,2.9253395028429003,15221.966888813444,51421.32179303184,9.30521893536106e8,9.912518425513766e8
0.0015900035520859893,-0.422934852547786,0.00019029729509964873,60.47398077742646,2.737609756667887,1389.502992990939,44818.58860284633,-1.222331784041465e9,8.112915300374885e8
0.0015800035625027162,-0.42258113801257957,0.0001870386087291527,59.59711258701305,2.9683041360561,13579.302320059422,49645.052515494026,1.403107448680664e9,8.256366300213695e8
0.0015700035729194432,-0.4217935247899642,0.00019946497184209893,62.230469513390084,2.699542765729175,15658.075466851464,52285.99323525829,-6.560841501147196e8,1.1041930779691582e9
0.00156000358333617,-0.4211998645736051,0.00019182001016438947,60.189321823877215,2.7330944094706378,17057.146512426345,46550.408707026734,-5.3907418140554786e7,8.204469136569483e8
0.001550003593752897,-0.42046286951361833,0.00020148895402476253,62.88945718183767,3.1508410230532604,35212.063459571684,61079.14343843409,1.800750742622128e9,1.433555151240611e9
0.001540003604169624,-0.4202899959107591,0.00019326900426963188,61.98926258750223,2.8744507912952195,-11079.111240470535,51558.470360797866,4.7160289977613054e7,9.312490493862923e8
0.0015300036145863508,-0.4192282040124735,0.00019758028445946194,62.113119502398284,2.8958006111462695,-31610.83458421805,50248.31121996165,-8.680791580741565e8,1.0524447968526181e9
0.0015200036250030777,-0.4185307966924826,0.0002002380529375369,67.09800577771432,3.14555599308609,16241.301456569234,59784.513705459096,5.470267553571795e8,1.1437144270657427e9
0.0015100036354198047,-0.41770804303942843,0.00019256438275707416,64.47395048607294,3.051578596342174,107594.85296764385,53396.549825907474,-8.26765876614733e8,9.86567690400471e8
0.0015000036458365316,-0.41715298386491334,0.00019920762127112078,66.08684652695277,2.9397171225178167,38871.619832569624,57717.87562159726,-1.5926694709314566e9,1.481874071107797e9
0.0014900036562532585,-0.4167371124920475,0.00019812598444024062,64.39933434175495,3.067830252518813,-363.982287499439,54348.28075812845,3.38621177623613e8,9.901658797955017e8
0.0014800036666699854,-0.4162446783973052,0.0001956956226868218,59.00304721129812,2.379600145509548,-4759.818804970141,32856.987969827744,-2.551932835727235e9,6.053452109249477e8
0.0014700036770867123,-0.41534253346908495,0.00019508155449625504,63.89892127024522,3.067978158350609,-11503.335143831619,56299.1861561805,1.2560145890496185e9,1.0940422094352138e9
0.0014600036875034392,-0.4147783854701385,0.00020658663846957146,71.53082090199621,3.578235849894127,30031.25337909933,72733.512757009,1.9871978517141743e9,1.5306366901528099e9
0.0014500036979201662,-0.41383424503415256,0.00020165146818827774,65.2230198758594,3.2017059363239166,-27393.512240664822,63050.732641161194,1.1878540431006505e9,1.344200442273012e9
0.001440003708336893,-0.41322774244793675,0.00019447351205329288,61.4756578361847,2.7389147029234513,-30483.550122330988,45707.68137364836,-1.3943818639134831e9,7.880250925073674e8
0.00143000371875362,-0.4129338044807808,0.0002081436327392785,64.94628578743651,3.162301280408219,35710.58837813256,71526.48784870173,1.7662438175707195e9,1.935173516963844e9
0.001420003729170347,-0.4119872226075432,0.00019843859579530884,67.98697063478816,3.3142464039378745,55799.07844300286,61675.59554700741,1.409943098001052e9,1.2647156304519806e9
0.0014100037395870738,-0.41145212081243426,0.00019587734222225914,65.09864573282975,2.9814030941491403,-5446.298275158454,50826.78112979766,-7.548441748657117e8,9.818754371635112e8
0.0014000037500038007,-0.4106647240384846,0.00020676424808933734,69.94368529597901,3.32345813044828,32234.948442259454,65133.93375297106,7.569612740299423e8,1.4545345180435967e9
0.0013900037604205277,-0.4104545989375048,0.00020729070464578581,72.0367820640364,3.2869925279702206,7197.053088030435,55860.61121538818,-7.004106796376926e8,9.32671556244814e8
0.0013800037708372546,-0.40932896983844513,0.00021876531574609515,72.52130960778996,3.185678299278792,135044.7903022626,58880.61830524358,-1.2051538138456635e9,1.1695098976499512e9
0.0013700037812539815,-0.40883504107846946,0.00019496364431474016,62.603051121259085,3.2089731335210434,85146.64273539127,62737.785017788236,2.3592789426940084e9,1.505234498936436e9
0.0013600037916707084,-0.4081732435491009,0.00019241765887614926,62.75943738836848,2.8974668166746294,14292.40651339711,50492.77901091342,-2.8488882050715667e8,8.926647559064459e8
0.0013500038020874353,-0.4074758914645044,0.0002091920439945596,71.87396028452277,3.463701646281447,-60449.33507331938,72613.58252909654,2.179449704063448e9,1.578542671179035e9
0.0013400038125041622,-0.40682219950332454,0.00021133511152126918,71.75794085715498,3.450895600521532,40968.72370822964,63881.93869026527,5.583996112119223e8,1.30142384568682e9
0.0013300038229208892,-0.4057005992983211,0.0001999797593714322,63.63615671879304,3.033133212834952,189294.3722472636,58700.87539446563,4.0812721892271614e8,1.2570778977464511e9
0.001320003833337616,-0.40532628279404387,0.00021639684372295865,69.17284553021604,3.0888377899977897,14544.83205021663,53555.588150142394,-1.3446601594754074e9,9.93612528472173e8
0.001310003843754343,-0.4048273230965728,0.00020858406049385336,69.19742087988725,3.2149965728662133,9836.485086319568,57564.930392157854,-5.632747459797655e7,1.2044195910194325e9
0.00130000385417107,-0.4040836795072223,0.0002045832008756941,67.80449549894334,3.019069361912859,45631.3509390828,51771.71001584746,-1.9194821554221516e9,9.459258444753222e8
0.0012900038645877968,-0.403250458743248,0.00022192551764040416,76.34055196022936,3.6436096834070444,219669.3032277342,70522.53737918267,5.924720079320785e8,1.4118718773831854e9
0.0012800038750045237,-0.4019503558671813,0.0002068008200840225,71.553047817602,3.2256654848979167,118156.85902996261,66381.44762263054,-7.048834502849126e8,1.2765121885746934e9
0.0012700038854212507,-0.4013724308088954,0.0002060043940409147,68.28696827946361,3.1192347616844707,42745.14224128357,54585.748071862254,-3.750859969304132e8,9.921098318214474e8
0.0012600038958379776,-0.4009328874375941,0.00020711309772972466,71.42058976081559,3.262148403890493,29977.78962255981,58083.51638955578,-2.0688580419778287e8,1.161707681594204e9
0.0012500039062547045,-0.4002410528798664,0.00021705387186004858,77.45027719375719,3.6300071963610647,-27541.61104710928,69984.7152886244,-1.3451686672277778e8,1.3380359487477746e9
0.0012400039166714314,-0.3992774567264027,0.000211053357832546,71.27646166200458,3.5051937398001987,-34828.09546131129,68648.33289160478,8.714998422321405e8,1.5044534055927002e9
0.0012300039270881583,-0.3980614755910343,0.00021199160889827877,75.69879974874432,3.639821805399986,148443.89213709297,76773.81584114372,1.8426079783552568e9,1.648633969889992e9
0.0012200039375048852,-0.39758400624525037,0.0002092592598688395,74.5503227586636,3.496484172041471,15189.476285321363,74192.15622603947,1.3664444199919112e9,1.7035854893765187e9
0.0012100039479216122,-0.39708449697430753,0.00022282795005940952,75.01938047856618,3.491012310034418,139777.4738446285,67119.34682497129,3.6157693703144915e7,1.3255084876807287e9
0.001200003958338339,-0.39635310621207426,0.0002118384259323703,73.80117769215292,3.217061652185617,44072.22176511484,58644.555074290474,-1.8706154051250799e9,1.0880827223555431e9
0.001190003968755066,-0.39574187738249333,0.00022850881762317293,83.33436511104846,3.7904257364132157,33659.61708781977,69975.80146464083,-2.605606114961788e9,1.6003824525100951e9
0.001180003979171793,-0.39479728638924916,0.00022143719627066007,75.35818918188318,3.5471745655359976,104970.89330058153,74469.30132790511,1.692229615953104e9,1.4788449007949128e9
0.0011700039895885198,-0.3943490714374543,0.00022742076022872512,81.63596767623535,3.668062817724306,-31949.150695026925,74088.69420726509,-1.0585853489564232e9,1.5536478774276023e9
0.0011600040000052467,-0.3935189450572033,0.00021803843040361887,79.4388800903953,3.4530118260763585,60590.91298078529,57750.30312405467,-3.674683512815133e9,1.2949770541708305e9
0.0011500040104219737,-0.3924475254453333,0.00022221504132794516,81.46558349503383,3.8633270103886908,169140.44824946614,88953.26595089833,1.2153270652165253e9,2.1171812798919244e9
0.0011400040208387006,-0.391666851610616,0.00021933274859153764,73.90486357773996,3.338345782081446,120737.01577696513,54770.78232335621,-1.7859300186406634e9,1.0534072749749346e9
0.0011300040312554275,-0.3907986647130457,0.0002226333246111806,79.9808967236436,3.523148804606739,42932.51129246809,71059.26729049595,-1.513163039797501e9,1.4105562646570935e9
0.0011200040416721544,-0.3901415422695601,0.00022016408989329947,80.53473710660695,3.847579477317534,82614.58198123361,86671.44998761751,1.7182400837304018e9,1.9626340932938206e9
0.0011100040520888813,-0.38962300879432166,0.00023372723818921827,86.18015865760215,3.9238248967067575,19274.716694676594,83576.2376698531,-5.537848521644522e8,1.847899801912285e9
0.0011000040625056082,-0.38836078312797817,0.0002226333436364411,82.15754310587775,3.602528300679454,97409.5780321162,76682.97514518385,-1.2972069145466383e9,1.7702309941349998e9
0.0010900040729223352,-0.3882035644398035,0.000229411641844437,86.322826520256,3.9153948307489403,33565.46092990625,80264.96714671058,-5.40490068983617e8,1.6051546206463623e9
0.001080004083339062,-0.3872617926833307,0.00023230225545121946,81.97506527904669,4.0448937126915245,124514.22970362616,92931.92972021802,1.7634406078542101e9,2.8417187155683656e9
0.001070004093755789,-0.38625337155825035,0.00022093996996252688,77.93550391382952,3.5771589405557678,27475.27539395463,69104.79520368724,-1.0921082503791e9,1.3503257573536665e9
0.001060004104172516,-0.3854355527829906,0.00022708110564160271,83.81698404440742,3.618039211980663,121641.20084164236,74837.59729666977,-2.6616784554727297e9,1.503445952847022e9
0.0010500041145892428,-0.3844645508868151,0.000224611493474089,84.48119311189069,3.7445253584850464,84447.1690029504,70578.19913738692,-2.195964986815295e9,1.5122979339518654e9
0.0010400041250059697,-0.3839187230640731,0.00022076682756464619,82.87819961534179,3.570826149002891,71175.61998478082,67611.84320888905,-2.708731998139424e9,1.319222480703311e9
0.0010300041354226967,-0.3827199156773134,0.00023685111737543535,85.01939107208729,4.098872652338585,174482.4745113008,97337.6851978659,2.3728403122026477e9,2.2236147959974732e9
0.0010200041458394236,-0.3819867192099955,0.0002250161526536084,82.44192477632075,3.609337402356818,115542.04776459905,65359.403769423094,-2.730682197548836e9,1.3381225075179913e9
0.0010100041562561505,-0.3810992198856606,0.00022220852573808897,84.65343221474335,3.67657185495024,120531.9481487383,70246.59803342387,-2.5780624087976537e9,1.530917753208806e9
0.0010000041666728774,-0.3806134354397569,0.00023456948131108496,86.67085250229931,4.144050416255426,10701.374411735995,81650.99157278186,-8.494390715671332e7,1.6758341652835183e9
0.0009900041770896043,-0.3795012535307066,0.00021092030086232127,76.89008327561831,3.719029774011181,28345.508046530125,83254.32218495458,4.3424865486687386e8,2.5633702558089952e9
0.0009800041875063312,-0.3784070273831922,0.00023121047232065874,89.4456030247202,3.935522862985064,75516.37699020725,88218.04714555774,-1.6407186417604628e8,1.8308725075501394e9
0.0009700041979229899,-0.3775294576241619,0.00023542600525605222,88.89737590920942,3.96067489183474,76303.32230257362,73229.10557210106,-2.657896459085166e9,1.4839886912834477e9
0.0009600042083396127,-0.3764591402630589,0.00023584166127316728,89.21697086262485,4.408022420064841,238517.92209544528,96698.06031230421,1.8464808949572349e9,2.447426410056639e9
0.0009500042187562355,-0.3757713831120879,0.00022655751220487195,88.30435849297525,3.945367428891203,121949.57461109075,73575.31504351557,-2.4217848642327476e9,1.7302179641917286e9
0.0009400042291728584,-0.37495815470827354,0.00023677904632442035,89.70605579207302,4.149060508802666,69963.89865110372,88021.30960727297,-8.846711139446542e8,1.987525278277084e9
0.0009300042395894812,-0.37363666774810717,0.00023962519916252464,89.41945027959474,4.27048040075037,25639.82646006015,97081.84975072046,2.049170278496521e9,2.2662990336034145e9
0.000920004250006104,-0.3728569700559533,0.0002269553578240152,91.04986204980216,4.280310915939156,103352.56779010412,88699.87527723554,4.6434432547060674e8,2.0095968992717648e9
0.0009100042604227269,-0.37227245093773437,0.00026028408539301314,99.93561737064175,4.509844354773972,17203.00489484748,111628.8857512274,-1.4836988795100884e9,2.7789003553023963e9
0.0009000042708393497,-0.37150127871849425,0.000245821681531372,96.98861971292281,4.243307438684521,51367.46671170484,93899.75852197748,-2.8101632734151707e9,2.122712448725262e9
0.0008900042812559725,-0.37034205956371236,0.0002497602021090913,96.85817362291043,4.80477545555851,125355.00419153887,118477.68557081676,1.8892839434458613e9,3.2159855934149017e9
0.0008800042916725954,-0.36956767917027017,0.00024193728239406653,97.3492715442872,4.7958940752125745,155659.50881099547,110419.46244548683,4.555950151469359e9,2.8787165600842056e9
0.0008700043020892182,-0.36833299709918715,0.00023163338055229331,92.72990883717611,4.5450049361661975,209690.38049221245,124190.26470688186,3.3129422239421053e9,3.5934622724391904e9
0.000860004312505841,-0.36696048548780186,0.0002471306026194772,94.71218359940363,4.245964132870381,-97156.59536103101,83853.33406035052,-2.5811742635576797e9,1.7917697733310468e9
0.0008500043229224638,-0.3668663197446238,0.000269704894497975,109.8083678581923,4.7963773353649035,-12895.473508459929,102189.45921477074,-5.5482832662918215e9,2.504141851511108e9
0.0008400043333390867,-0.3653199840818652,0.00024528300623418716,97.21970212758403,4.838573265970423,139814.42645007523,122509.45287085915,4.906832003608744e9,3.226301814334262e9
0.0008300043437557095,-0.36434337921235826,0.0002463822871629045,99.60963354018108,4.497547940621816,168069.98059072503,97433.88782210271,-6.984875847334338e8,2.1154573628161325e9
0.0008200043541723323,-0.363455503473958,0.0002453569534226152,98.10568402179443,4.499362864894556,-11796.90727138242,87735.85618526096,-1.8228554070865996e9,1.8719553976013062e9
0.0008100043645889552,-0.36231735122211983,0.00023770288379350413,96.5302932697809,4.205051679139183,-72733.29977812375,87624.08042235773,-3.70894975890487e9,1.9613279094082446e9
0.000800004375005578,-0.36123853449473003,0.0002635980482655938,106.72410155946932,4.94626990464083,-1085.3083034532922,109471.92603866186,3.5740279483608943e8,2.836584917545813e9
0.0007900043854222008,-0.36012366802142726,0.0002604414668423807,107.64648359865885,4.600419469728599,83660.85810424678,90875.26627801229,-6.052162599794466e9,2.152863725257248e9
0.0007800043958388237,-0.3592698585371632,0.0002604161583816673,106.5985213561245,4.984446332670424,143713.86825105053,111763.93837176047,-2.3745738868013134e9,3.054709077719976e9
0.0007700044062554465,-0.35864067746065476,0.00027080757768978395,118.42377347975508,5.907422535557269,245462.71407990833,160506.94700615076,4.637041179883056e9,4.61806702639246e9
0.0007600044166720693,-0.35689989661956567,0.00025479543103170224,107.2646752490938,5.508344813735869,99790.09266388691,139842.57840915862,5.818793342363664e9,3.9645265577712097e9
0.0007500044270886922,-0.3564013797542206,0.00026638754239276485,115.6978202509163,5.192847024160273,205418.30561284465,129697.93562846628,-8.33431277645669e8,3.080719817703711e9
0.000740004437505315,-0.3553618335447906,0.00025153928593547886,99.02832957811577,4.3268738917898295,-52738.21654130727,90183.90950215275,-1.9553871399226704e9,1.9587187346601188e9
0.0007300044479219378,-0.35366036859855665,0.0002487003993653515,111.35950857605829,4.88399030650472,-16433.722786002498,108151.73946035796,-3.720752431365239e9,2.5878952913505197e9
0.0007200044583385607,-0.35300131538206486,0.00026633316401728505,113.0266923387207,5.060232659318519,296597.09734649974,113121.23969709204,-1.590848067246697e9,2.8826426724728484e9
0.0007100044687551835,-0.3518575014749132,0.0002700084180419895,112.63454541664326,4.50613877432687,24443.857070781116,98365.38575965459,-8.82420964535415e9,2.4920296119469223e9
0.0007000044791718063,-0.35077050711234453,0.00025263384310498117,114.38065909759179,5.552928942212832,268174.68919923884,121782.8323109972,-4.911208060161253e8,2.9435389270735393e9
0.0006900044895884292,-0.34938665400308394,0.00025745946964176274,114.69160554373383,5.140456917587036,392140.5816572858,121435.56564788852,-1.2354683220104668e9,2.8187338481271544e9
0.000680004500005052,-0.34837428118030633,0.0002578224726663266,108.84013409559144,5.2190208542806005,-45465.98642974815,107375.80701146745,1.156944431802685e9,2.7173640726230574e9
0.0006700045104216748,-0.34669634178745345,0.00026425543256800824,115.56670485130614,5.606022657831192,52997.2630829089,135539.7563640415,3.882778274145259e9,3.7661744492221503e9
0.0006600045208382977,-0.345830441336354,0.00026070362713915006,114.2681926253791,5.902518183032761,452710.55115915684,175521.36326762207,8.773744665493252e9,6.22448536750685e9
0.0006500045312549205,-0.3448794796402787,0.0002628424151559409,120.10523854180768,5.445158944649804,314792.3642869898,122380.71788623183,-1.2296858466033764e9,2.7506604624322066e9
0.0006400045416715433,-0.34372324035998,0.00028155596358465804,127.42011793270973,6.070286372426669,20775.75732153088,145710.5704738648,8.840552990642927e8,3.9563084120223393e9
0.0006300045520881662,-0.3423103244433405,0.0002721857119002254,121.46502019002129,6.0002946146399365,65790.23488139424,157510.16648455852,2.781860602923339e9,4.424894569556736e9
0.000620004562504789,-0.3408853927754263,0.00026476600044228644,123.1819797114456,5.723809755843541,-11009.878831649961,160324.81236620373,1.7764871280846732e9,6.301679740425832e9
0.0006100045729214118,-0.3394416563869621,0.0002791817958194973,126.42783357535244,6.048825220489074,-863.4001265357297,167291.51916157917,2.884001684012579e9,5.899243285884716e9
0.0006000045833380347,-0.33825960460552207,0.0002844843878699223,125.74275101187725,5.602819364800616,-117676.17147829548,139211.9348495079,-2.864311162042502e9,3.790163392162243e9
0.0005900045937546575,-0.33718138369815176,0.0002866322176846524,139.84334906945824,6.670447994601912,122021.61099643499,178520.2318851151,3.250708900289251e9,5.223851963194243e9
0.0005800046041712803,-0.3359721022400596,0.0002832816195363296,130.41331088634527,5.8819471510969965,128050.15719808196,139597.1177080834,-3.62508401058741e9,3.9130397256853247e9
0.0005700046145879032,-0.3347043581169447,0.0002826210176732033,132.7835221460065,6.158089840661868,105056.47060606,175768.53052199367,4.919274211370151e9,4.700139348887661e9
0.000560004625004526,-0.3331213714793253,0.0002818379512921744,136.97869184890348,6.958614930628623,231210.64457841247,201004.5967262024,1.0324164914078747e10,6.197921341431067e9
0.0005500046354211488,-0.33153491071382235,0.00028829965853242336,135.71908187623131,6.447616323197045,141248.46785353342,171391.4414892585,3.8126316994038134e9,5.050257648597137e9
0.0005400046458377717,-0.3308330728091346,0.00029076748753518116,137.06600227081307,6.258834384233564,506364.3388904102,160667.62604172973,1.465256770828706e9,4.6383124914119215e9
0.0005300046562543945,-0.32869188162080254,0.00029338603694801466,141.2011742844631,6.423562909822248,46639.236447976094,192083.26712030362,3.13871815797712e9,5.478571813209451e9
0.0005200046666710173,-0.32759333536978746,0.00028485539550362484,130.4812757865281,5.888922297819892,63818.00802790246,125515.9689193482,-7.2886442608337145e9,3.248980385818748e9
0.0005100046770876402,-0.3261673829257776,0.0003027102484748256,140.9542902562577,6.499465734662489,163148.086466237,173020.70517190173,-2.8119054899625382e9,5.197737600329259e9
0.000500004687504263,-0.32491069485571406,0.00029566215536927027,138.02323609744096,7.115962771116282,267415.54229820496,224952.45287190427,1.0746108556962557e10,1.0411420414037691e10
0.0004900046979208858,-0.3235581510074389,0.0003155655843384718,148.0446656676324,6.795248703115075,9639.564025612584,165766.15305165577,-3.792957284104804e9,4.582147497527128e9
0.0004800047083375518,-0.3217135428948994,0.00029957365031925464,146.33796546463387,7.251628666235966,687657.2086360857,230081.38183558936,1.3964144901999548e10,7.541601538869746e9
0.00047000471875422665,-0.32027667625688333,0.00030233918429496264,144.2783524272801,6.858844126109854,-33991.742630205554,203604.805734273,5.168967947482683e9,6.15812473721197e9
0.0004600047291709015,-0.3193232553479004,0.0003066156854810005,160.83720009551973,7.373299368455971,524608.6322936384,223978.80780241554,-1.8099352331822824e9,8.596952228728748e9
0.0004500047395875764,-0.3175523274526825,0.0002984631991763915,151.1561594625271,6.702467299915005,71274.61082746375,179207.64853668446,-4.90508928509628e9,5.130928202247549e9
0.0004400047500042513,-0.3160023035106769,0.0003206337934031421,167.18883560748452,8.321556945708652,398091.1330373583,292605.40405015345,1.187367798507921e10,1.1938687806729424e10
0.00043000476042092615,-0.31422485422921204,0.0003106314674292349,164.20580268410131,8.190470402276649,410942.327171008,300303.0809178116,1.6833039448396866e10,1.36452789314754e10
0.000420004770837601,-0.31268407702146434,0.0003239466630692849,172.48872268096048,7.455695807442818,291952.4400824,211932.76150479037,-8.817539124887777e9,6.25238319756371e9
0.0004100047812542759,-0.31109500623852526,0.00034047617642035764,183.64383126436493,8.426719135491311,677940.8783777292,274073.62515553064,-4.986125844377935e9,1.2444428603230028e10
0.0004000047916709508,-0.3086701079387741,0.00031764441240392455,166.6437488755381,7.96993698887733,302659.8240376882,221773.89761123055,2.8891636937456317e7,6.712611118907514e9
0.00039000480208762565,-0.3078498182144298,0.00031475010397417224,161.50732297887905,7.91303910385014,185106.26127982262,236429.42390149142,7.43741381700358e9,8.376851564048886e9
0.0003800048125043005,-0.3056691993802544,0.000346234786323882,196.20002922077765,9.875752301790834,590920.719208009,463401.07525957614,2.953970103295251e10,2.597890812115744e10
0.0003700048229209754,-0.30390632410999774,0.0003266227109437396,178.33357457283415,7.597334809040127,304701.78596881905,219003.03556247588,-1.5767797760462181e10,6.253047710851409e9
0.0003600048333376503,-0.3023551845483731,0.00034013954349259207,182.50230080789976,8.422135905614441,500249.0689744779,244653.7033301663,-3.0492423044735775e9,8.0414874606081085e9
0.00035000484375432515,-0.30036197162524003,0.0003321934458150392,175.7116000471865,8.103093106724154,809538.2818221083,263321.4428682606,-1.4033550326589484e9,9.332978144709959e9
0.000340004854171,-0.29866007928791105,0.00033775913577444174,183.09870512137283,8.39101297864608,-45217.9511740787,253683.0563591487,-1.5235977490062985e9,8.176594045527794e9
0.0003300048645876749,-0.29634447450597706,0.0003441938503559699,197.1319943261384,9.148816652006861,519923.85799974186,306747.62625870726,3.6005816773015175e9,1.0589647019458117e10
0.0003200048750043498,-0.2945695285954068,0.0003604962837954501,206.39303977618542,9.579831886743403,702841.8112236798,301035.08877899294,7.958230782543739e9,9.634385640508148e9
0.00031000488542102465,-0.2926568305185651,0.0003665050697986055,217.75846354333672,10.14364287665391,671685.971241201,342655.2403885097,-2.5060362525533814e9,1.307053831635104e10
0.0003000048958376995,-0.2898673647325652,0.0003615586850771255,204.36595150022072,9.43821263669864,111877.31778762092,273605.76540277916,-2.6436731614443007e9,8.645355504194464e9
0.0002900049062543744,-0.2883247688973631,0.00038141590060805305,230.42529761250242,11.85172152328507,235076.12528679045,438072.97633018414,2.8008689644134888e10,1.6825214367483759e10
0.00028000491667104927,-0.2864268598608795,0.00035218437397133156,216.59532355931987,10.222624192915841,795597.8312973935,379265.63475920074,9.61532516317055e9,1.436644893269446e10
0.00027000492708772415,-0.28393217425453476,0.0003597882068997203,229.32502244270074,10.616954310778356,641614.9746521291,407281.6383352262,4.6340579393651164e8,1.8633990460808777e10
0.000260004937504399,-0.28156553033713694,0.00040196897897238395,253.71750136396406,11.598226531065233,440005.3065592233,398964.0597764678,-1.0008315838644804e10,1.4743475775010178e10
0.0002500049479210739,-0.278789937874036,0.0003879760726194994,235.61583265442493,11.170301024810184,277390.01724282856,396459.6571545224,3.3055889168697634e9,1.7476825089927864e10
0.00024000495833773798,-0.2761358409615083,0.0004040714087810919,254.72661397734518,12.598698654053734,892141.3342554978,498011.75940599956,1.994367036871191e10,2.2847290303786884e10
0.00023000496875438684,-0.2740362140053275,0.000413378862333141,267.9461901596765,13.024313292797624,1.2014386146204856e6,472764.2136588921,-9.875196414221604e8,1.741618256684146e10
0.0002200049791710357,-0.27158085074280164,0.0004155098129326968,270.55998463315177,12.46486684354751,1.1551433240288298e6,502971.31047104194,7.4557041280918045e9,2.2779748860200497e10
0.00021000498958768455,-0.2687851793058152,0.0004037974728690698,275.5825938858684,11.925431641308624,339529.977853017,407780.44472891855,-3.3275531565142704e10,1.580295988160853e10
0.0002000050000043334,-0.2660023296430367,0.00041473072274701635,294.9674731247807,12.79360463433907,710344.8650150683,460539.49450398446,-4.019176851779776e10,1.9869254273198772e10
0.00019000501042098225,-0.26374839095751096,0.0004205212728739845,285.8185581596042,12.776279696083819,866759.221994694,409437.48264686984,-2.4408491866713146e10,1.5852952041407875e10
0.0001800050208376311,-0.26085457916528054,0.0004522443627565631,336.024610277728,16.100023439575256,2.3661016308960565e6,644670.8321376712,1.8064101722358562e10,2.7550512190668106e10
0.00017000503125427996,-0.2580046717379072,0.0004480253773456674,324.1115801721545,15.205627830689956,1.0925407601440735e6,550813.6370324887,-4.2654890976086206e9,2.109050676599713e10
0.00016000504167092882,-0.2545337391171406,0.00045558451671490587,320.6439328424608,14.619853313037462,346815.4726729101,579565.5905597041,-1.118372394275467e10,2.372849530384991e10
0.00015000505208757767,-0.2503526797262729,0.0004934418476114028,361.75825939084086,16.628326627964704,1.233094013194572e6,769361.2633449085,-6.908763862838941e9,3.775490655977157e10
0.00014000506250422652,-0.2464852410739269,0.00048095949758004107,342.919158701161,14.893290204066822,224891.29076388295,586445.6353343305,-4.430423997302139e10,2.71797995197881e10
0.00013000507292087538,-0.2432618930403617,0.0004779887291156971,353.6427830793692,15.859520814112466,372195.76556142286,609825.4610755352,-1.799844426020252e10,2.5018997326985394e10
0.00012000508333752693,-0.23970552831776573,0.0005182961547235707,425.416235789796,19.966080386597838,2.4788361698134597e6,900600.235354487,2.7335694361116127e10,4.2801435926375755e10
0.0001100050937541888,-0.2358575089297535,0.0005333114356589695,471.140806548008,23.39495980789541,3.525627667590294e6,1.6243837355813573e6,1.0199922358023956e11,1.573146395968612e11
0.00010000510417085066,-0.2317812880880007,0.0005465068253104801,479.21635904356066,21.09979256358451,2.6206024087347537e6,1.065884978216922e6,-3.748215083266982e10,5.18089969689802e10
9.000511458751252e-5,-0.22718725513912166,0.000507672583636828,439.927076540123,20.715031312432195,2.92223837689959e6,1.156567228331683e6,8.117186272479271e10,6.764404402547833e10
8.000512500417439e-5,-0.22293207100877827,0.0005574795514858848,506.42087971274344,22.776004507927244,4.925688172890367e6,1.3140484565627968e6,6.3395562361868095e10,7.846787582269427e10
7.000513542083625e-5,-0.2175222464318146,0.0005834136277773564,566.5889009905346,26.62048739338572,4.439098550986858e6,1.644115270606014e6,8.156715298134335e10,1.2961127737709961e11
6.0005145837497446e-5,-0.21238778775864253,0.000562506679530274,582.5882069242849,27.233772527284874,6.350370562917862e6,1.5851816709832419e6,-4.214560527610476e10,1.0242493247190298e11
5.0005156254152805e-5,-0.20698412949988373,0.0006094188601066163,612.1047264858356,29.79318619759571,4.799891260678678e6,2.0072858048994238e6,1.1537290632646802e11,1.468126673066971e11
4.0005166670808164e-5,-0.2013491545618709,0.0006187681837707895,680.1573197645271,33.24143203427572,8.044062851103277e6,2.3005928201360526e6,2.6776389925567712e11,1.6103833206295187e11
3.0005177087463523e-5,-0.19414261585167547,0.0006894157633953221,787.1306052448402,36.30258099394951,8.224538734166547e6,2.243512603542788e6,4.689599721586744e10,1.4496112611344217e11
2.0005187504118883e-5,-0.18576813707402434,0.0007186728317500258,806.8648535842818,37.530279183401234,4.574566481739299e6,2.286648406046399e6,6.921625916522026e10,1.4567625496059106e11
1.0005197920774242e-5,-0.1763601596042045,0.0006790448583546549,840.150069252075,38.53686870759802,5.896527624945006e6,2.3903011928708395e6,-9.033593316256427e10,1.76764121146763e11
5.2083374300686235e-9,-0.1666135494899943,0.0008203876561463044,1097.3533442327225,50.40795992583562,1.3440212421433603e7,3.6790489909010828e6,-2.820572132888262e11,3.0459930382859863e11
-9.994781245914104e-6,-0.15651876888713495,0.000891749165306599,1308.7247101652902,60.83456063877804,2.3413594778903898e7,5.223692347021673e6,-2.6730229204508746e11,5.037346389805871e11
-1.9994770829258745e-5,-0.14403077627910138,0.0009846156875337412,1674.5525924415872,81.41444019543167,3.6235979053529166e7,8.018360749122581e6,2.594089780074688e11,8.506656482205383e11
-2.9994760412603386e-5,-0.13125625240796035,0.0010743043166971417,1885.8633864044555,99.38440807863935,5.282224160081565e7,1.2158238856167268e7,2.703407717932964e12,1.758897992665008e12
-3.999474999594803e-5,-0.11454282349272113,0.0011844771439229482,2425.327619200127,127.34504352995828,6.820021433085074e7,1.6894921341153316e7,4.1527792190587173e12,2.6122404299424775e12
-4.999473957929267e-5,-0.09523104226397623,0.0013186250508151847,3034.185969885405,166.82241576315104,1.1314238741453867e8,2.8989973097224414e7,1.043324244513999e13,5.900463963228602e12
-5.999472916263731e-5,-0.07245730366324993,0.0014755910263001219,3732.523942136017,181.11016262940106,1.2723855334555675e8,2.4863838941140052e7,3.6392742330125967e12,3.6104176978328687e12
-6.999471874597611e-5,-0.04592557579172851,0.0016773256022994043,4837.90295065685,245.73605215158284,1.673010590741632e8,3.985667914560544e7,7.861277163528785e12,6.628091867231921e12
-7.999470832931425e-5,-0.014360793213737873,0.0018514573725157267,5797.925732020693,269.03302731648444,1.6786823804787722e8,4.21247748189081e7,-8.339562022029015e12,7.118697849908516e12
-8.999469791265239e-5,0.021054548169631208,0.0020299362884939696,6771.901890978168,285.10359639585226,1.166839652562086e8,4.701463035689535e7,-3.0609667910136203e13,8.796438875617742e12
-9.999468749599052e-5,0.060752339310084946,0.0021660777073300675,7742.671106337181,310.17015422518705,-4.8739197533819206e7,5.0468635339278534e7,-5.729921847783076e13,1.159418148550418e13
-0.00010999467707932866,0.10207523237340417,0.0021847264496947854,7714.972222023816,320.4718297395603,-2.283868745269757e8,5.584319776724981e7,-4.892706082521629e13,1.3728817959432637e13
-0.00011999466666266679,0.14242366841579968,0.0019242991232988405,6040.968713158589,285.04424658894766,-3.5569510122590667e8,5.397755796252709e7,-4.608805603134194e12,1.1870338671816328e13
-0.00012999465624601524,0.17860674094164528,0.0015591247125355775,3999.9103576798,206.30079464496154,-2.7811414123876023e8,3.719185440451448e7,1.1082911468553191e13,7.356275128873221e12
-0.0001399946458293664,0.20715802669122726,0.001146299341087838,2115.901651968836,132.10323926272048,-1.3407964660684082e8,2.16394801796915e7,1.0836970713055963e13,3.755606219844802e12
-0.00014999463541271753,0.22693704664224265,0.0008253704653938444,1103.787387054563,77.59505627598695,-5.4129060816134796e7,1.0915981635666125e7,4.982283804441668e12,1.6703867952337554e12
-0.00015999462499606868,0.2397766242256245,0.0006227721524766804,627.2414718274664,37.20978387488297,-1.3033151751796743e7,3.2490231407887237e6,7.367756539048696e11,3.272864557177764e11
-0.00016999461457941983,0.24806105916461266,0.0005202669228812453,444.433762021442,21.947856334512895,-5.1566049397699945e6,1.268515419026586e6,1.2270743686776913e11,9.214911922305388e10
-0.00017999460416277097,0.25327904285515873,0.0004976352502597328,363.3452439989266,17.24434114811194,-2.152759461609206e6,682036.1706472761,-4.871877593370249e9,2.9355208934432186e10
-0.00018999459374612212,0.2571885119170186,0.00045871683696897434,342.4709577669823,14.894918333347583,-1.1163898132191573e6,574318.080317804,-4.774997018467118e10,2.485656069760842e10
-0.00019999458332947326,0.26073263438579175,0.0004379748107926416,307.5078785691486,13.5615724615888,-379852.0124719221,489927.16781516845,-3.70271964286182e10,1.864799680095196e10
-0.0002099945729128244,0.2642609317960971,0.0003949648006663875,278.3896239977492,13.171575218705902,-1.1877862653312103e6,470263.00898718747,-3.4194853323125563e9,1.935383772531422e10
-0.00021999456249617555,0.26771702825165544,0.0004193553850027187,277.17952566569545,12.613506008648791,-962503.3285551993,418014.5112913366,-2.0199997169424763e10,1.7420176301575573e10
-0.0002299945520795267,0.2701519644855923,0.00038973658682511325,253.64671447184952,11.204038722720483,-527400.8077040259,390297.53861354204,-1.3219477379450876e10,1.4555220490943026e10
-0.00023999454166287785,0.27323504847994656,0.0004091959302842582,292.0624616074996,13.417703807173776,-801161.1601001798,516161.60136201605,-1.0287861584703695e10,2.400198583153953e10
-0.00024999453124621376,0.2757178528721629,0.0004075573239035025,276.3078802795549,12.209425960787224,-797835.3958169802,433930.7203170097,-1.7174083523421484e10,1.725917790134812e10
-0.0002599945208295389,0.27859086015339873,0.00037471792056204754,235.01457241218142,11.212512378199829,-1.28679708751516e6,415621.61892504786,1.2813515710512669e10,1.6984437976420391e10
-0.000269994510412864,0.28060691912093194,0.000384411006494621,247.0125325173702,11.735297425666861,-848947.7984309732,496039.4015408886,1.1566091555680399e10,2.639538980671552e10
-0.00027999449999618914,0.28255483725325176,0.00039849450989646603,262.8171200155823,11.034632294995198,-566959.7079552191,384418.9783790288,-3.368992450532192e10,1.5257847037042952e10
-0.00028999448957951426,0.2850785346212267,0.0003570849363511039,214.0527415801052,10.483283776957862,-1.3042018432772884e6,414263.0063161388,2.483620259511846e10,1.7113029408480656e10
-0.0002999944791628394,0.2872487743286456,0.00038606319072459445,227.4399909638276,9.860790610261239,-306429.55016435427,282143.9447604407,-2.7790756315021652e10,9.905999159111673e9
-0.0003099944687461645,0.2897926708978725,0.00034520855983239144,210.84379360184948,9.782238223161485,-47472.78855572813,293160.7239188824,-3.465765731816647e9,9.29493633252441e9
-0.00031999445832948964,0.291806687402862,0.00038164624415830254,217.31792520160386,9.379938077099744,-777203.8668747896,304802.1869331183,-2.2478112086171734e10,1.1400233595721354e10
-0.00032999444791281476,0.2937678748404984,0.0003530374187434345,208.5921815455263,9.560817003345706,-746630.662256879,311931.46117408166,-7.584118290685299e9,1.1427295503326622e10
-0.0003399944374961399,0.29603697941898227,0.00034004921701212223,193.19337731952857,9.442877574485308,-1.0220710146080157e6,331521.92317684554,1.5215809737735025e10,1.3174111439394838e10
-0.000349994427079465,0.2979132871347428,0.00035116414274218195,199.17008844514797,8.89020428931041,-85642.117974173,239848.3266753706,-1.728326494567651e10,8.117617103826713e9
-0.00035999441666279014,0.3002867094392499,0.00036096388551719257,196.35953667747287,9.882733174116211,-632970.1110232917,321332.72197284125,1.2993078189445036e10,1.1895142286155724e10
-0.00036999440624611526,0.30232796417823227,0.0003329050174302356,179.23703777127733,8.20669781510045,-616035.25067614,219104.08344743616,-2.5119560041897945e9,7.113946359670278e9
-0.0003799943958294404,0.3041573520247082,0.00033650039602867854,180.0482984377932,8.380023115152888,-174738.00251397613,264416.9973788625,-4.023012905118011e9,9.99057671139556e9
-0.0003899943854127655,0.30586765351519307,0.0003299419056701643,178.59571347445225,8.077748598745293,-368851.7297051683,227312.02301457024,-5.271984780403132e9,6.286783189909628e9
-0.00039999437499609064,0.30735522860746123,0.00031720110704822334,164.15252427689782,7.209863614414278,-245631.89562346466,200513.84696943642,-5.35346260244542e9,5.926202562740365e9
-0.00040999436457941576,0.30948114948732175,0.00030817180932983393,158.98965759975005,8.120695824986651,-594925.4754231711,343451.9644173562,1.636310999695141e10,2.0140197491527576e10
-0.0004199943541627409,0.3109606413443196,0.0003101502182994605,169.02803495514775,7.861839528445579,-689520.2892168773,236726.55509481134,3.69872527087612e9,7.712748487355613e9
-0.000429994343746066,0.31284945279365634,0.0003159293632269888,169.39452045025317,8.338360804920114,-410277.1597424569,248380.71856877554,4.570826545929663e9,7.911652051141685e9
-0.00043999433332939114,0.31434322067068526,0.0003268610947810329,161.04806319454477,7.467748110059158,-219380.2347343615,198164.10658467156,1.830497454005971e7,6.57541732999534e9
-0.00044999432291271626,0.3159909261494292,0.0003224096924378313,158.8497161602302,7.943328684205742,-379244.4422948479,256849.15705866035,9.876732155420462e9,9.061808059090929e9
-0.0004599943124960414,0.3169011939971293,0.0003048740289224569,159.26301061174334,7.644527963716792,-519122.89675199025,221237.32953369783,6.102827056585449e9,7.16170850197371e9
-0.0004699943020793665,0.31917437261851,0.0003307141592043758,167.51077063086984,7.287122863414234,-405780.1796796856,205769.28858484057,-9.416235872839705e9,6.218341487844752e9
-0.00047999429166269164,0.3205557943714919,0.000280340265718573,137.70272244304698,6.477274436268197,71366.45650060906,167590.37707259698,2.2660193333460283e9,4.359885242085262e9
-0.0004899942812460257,0.32251182577962784,0.00029318716880800537,149.78222396126944,6.640910673620506,-49345.328032833284,168709.65817850878,-5.996690214486211e9,5.009351677480879e9
-0.0004999942708294029,0.32347406608198737,0.00031613854772405214,155.69582311430864,7.169547834571574,-316388.89783621905,177534.81961048752,-2.1212442582067115e9,4.806045332784412e9
-0.00050999426041278,0.3252229754385084,0.0003154742296878218,154.3669651937774,6.777570672242511,-178556.22154201794,172061.80487790104,-5.67170473045503e9,4.936443245915308e9
-0.0005199942499961572,0.3263813598638387,0.0003078533048561493,150.17251291577224,6.65272811342792,-128916.65447748112,168420.19522493624,-6.581677849464324e9,4.801544390073511e9
-0.0005299942395795344,0.3282266629305567,0.0002855709168282338,140.87890376176543,6.319920533875662,-151335.92511212538,162297.42063779023,-6.457998412868063e9,3.9674195566565304e9
-0.0005399942291629115,0.32928842628370225,0.00029949731742541687,145.37468720727227,7.475374190847709,-369900.7466865405,236137.47127254136,1.302675645119962e10,7.398722469056478e9
-0.0005499942187462887,0.33137556944783686,0.00030455396503031667,139.72611872575573,6.801988538708874,34900.9436821021,205132.70290879044,2.0770914480913522e9,8.200588402308343e9
-0.0005599942083296659,0.3325513787058645,0.0003017766120269209,143.2206286587842,7.10610532135868,-199995.8572569753,202578.68392379367,4.335365025789946e9,7.047770942912798e9
-0.000569994197913043,0.3335269985544689,0.0003029003863290679,140.49083930346433,6.490496670883545,11141.445822612513,152197.24519836935,-2.870934802783357e9,3.704297446526751e9
-0.0005799941874964202,0.3345307923229601,0.0002824963293708669,137.37930175489214,6.78538623800419,-253116.6845554053,188679.42379902845,9.629359831478094e9,5.427765458236849e9
-0.0005899941770797974,0.33602477780564166,0.00028989191577617843,130.47311726902825,5.789710358251453,-154027.12387117508,136049.57634498324,-4.374619591891842e9,3.3548565257237935e9
-0.0005999941666631745,0.33740001979627804,0.0002728185237033731,120.85239853983097,5.48765019423786,-78458.18936599468,120929.99695423445,-3.667254456882649e9,3.1669607529364543e9
-0.0006099941562465517,0.3389206152548465,0.00028131223067572525,121.21022735516516,5.40833457058928,-168427.33775209973,120355.43955759173,-2.242715149672742e9,3.0159113409521475e9
-0.0006199941458299289,0.33988304617851184,0.00027664825518786834,122.74657256660494,5.448970488458863,-221980.79561157242,127157.77530260873,-4.393931283284172e9,3.2246215989838552e9
-0.000629994135413306,0.3410899248161034,0.00027628234379182875,133.94344898793443,6.633858846996063,-388919.43881479284,223341.83612338282,9.588837122896063e9,1.0033795056762466e10
-0.0006399941249966832,0.3427157960050963,0.00026409008028397036,116.82320137315004,5.683987586295063,-317209.7784371048,153035.85265023177,5.30856340032258e9,4.1263933399407988e9
-0.0006499941145800604,0.34429585919471456,0.00026945314275553207,123.11299418574205,5.892047518896979,-58209.001154662124,149903.67124819223,1.2521654224066021e9,5.234363892278934e9
-0.0006599941041634375,0.34534480899118797,0.0002654385488715445,121.1994597158692,5.8659836125289155,-236844.26425085607,134121.92368356333,3.324958739694685e8,3.652864770463318e9
-0.0006699940937468147,0.3465367879690348,0.0002844840379655818,130.99899423586615,6.35794878251571,-514024.0876847595,199439.22300002858,1.0731118047284729e10,7.182117082181473e9
-0.0006799940833301919,0.3476985829287005,0.00025857037245749395,108.53036234045175,5.010834709343912,-270087.4618293715,109139.58499951306,-7.726439286768746e7,2.580050030581641e9
-0.000689994072913569,0.34868617158250964,0.00026413381229143756,111.55733755623176,5.202561367948491,-194099.94469283774,131817.78072918867,1.2431011075679889e9,3.3094100291724653e9
-0.0006999940624969462,0.34991322967083743,0.0002704724651016502,115.8744511283898,5.090256939484395,-56630.86956473405,110599.66673015045,-4.560539557549933e9,2.719126363166838e9
-0.0007099940520803234,0.3509990026284278,0.0002711014788598181,118.33425950527464,5.422858325330455,-9523.664330846676,131087.50142184744,1.2077079617425284e9,3.4004598760349956e9
-0.0007199940416637005,0.3521210553825299,0.00026558501254883023,114.4306813286661,5.367995595946053,-60476.69440934542,132613.85647399683,1.5519591597308602e9,3.4736621820744143e9
-0.0007299940312470777,0.3532099849938955,0.00025113878109536637,108.77499457072986,4.747794978664825,-199375.3535859993,110624.44994297346,-3.678845577122379e9,2.9955944043892627e9
-0.0007399940208304549,0.3541455930215309,0.00026974290340576714,121.52298039535826,5.433143557024422,-107150.61395575704,137246.72035371728,1.163518678316871e9,3.389646354574106e9
-0.000749994010413832,0.35565396845759933,0.000254828181497907,109.57495738096978,4.871204478651461,-130860.60630204802,121349.2434206445,3.7058214088747925e8,2.7270830227338448e9
-0.0007599939999972092,0.35637511846514425,0.0002565015571256365,111.6066794662512,5.059071454735479,36736.01414849039,118840.99072945329,8.717374685839937e8,2.5607695947333097e9
-0.0007699939895805864,0.35733688659597407,0.00026611688285340583,109.6404151317333,5.444203105452529,-205606.55230171228,160249.81449924578,8.392927098584216e9,5.858506762474447e9
-0.0007799939791639635,0.3583857022837834,0.0002655824000471392,109.08979600871324,5.039160325717474,-58956.73217790713,117015.1449434612,9.559043416342542e8,2.885938148122383e9
-0.0007899939687473407,0.35961198664253186,0.0002564086733188469,105.73447379500485,4.831037570141639,-41829.851073077756,100311.36868087099,-2.799308060506139e9,2.279131807709268e9
-0.0007999939583307179,0.36083356481021267,0.0002518039277097549,105.01325227942654,4.561799944068911,78500.46726905255,91262.23774816081,-4.053440552141645e9,2.0765641881829882e9
-0.000809993947914095,0.36166899053388873,0.0002576203244627795,105.65179704077595,4.835811103387547,5266.241712807261,89438.82149043898,-2.8209963508767877e9,1.987307127900901e9
-0.0008199939374974722,0.36236074420493464,0.00025644945923407797,103.53501445907331,4.5553897871686635,-247238.96803728203,94363.47940245377,-3.5737184357975984e9,2.152406528740271e9
-0.0008299939270808494,0.3636333743961905,0.0002673346802346149,108.43733658852202,4.502961411406433,-70337.20595912253,97174.75431648908,-6.94412572640873e9,2.1663953688375664e9
-0.0008399939166642265,0.3647754617827495,0.0002516117227341895,102.84723908370528,4.701618327094138,53842.57488796767,101948.07675700462,-3.3595715348890514e9,2.3687767668625107e9
-0.0008499939062476037,0.365929028946242,0.0002597745568975995,103.58504282442524,4.976140133739896,-242606.0821821085,103471.7657230796,-2.9344047620435977e8,2.4617464709173565e9
-0.0008599938958309809,0.36689203921695046,0.0002458760508721403,101.62834748202187,4.411960429125951,-169027.48764102365,99731.61069512044,-1.9808454913631706e9,2.2940532160159383e9
-0.000869993885414358,0.3672639188329887,0.00023917819989767168,92.53224906740098,3.9400152069710597,-105448.38988254392,80033.38961422781,-3.451295880400425e9,1.596517854235699e9
-0.0008799938749977352,0.36861903275701247,0.00024728866657297506,103.6316584820526,4.63948249689876,-91728.4181229839,108074.62561005025,-3.2323127152358923e9,2.894479413317262e9
-0.0008899938645811124,0.36959446104332566,0.0002497505538168993,98.98924041832214,4.350601829193411,-20186.79587102025,98385.78544443776,-2.910645199951817e9,2.538448249169805e9
-0.0008999938541644895,0.37054828477892876,0.000244875290016322,99.4090821097781,4.56553570001975,1055.0250781672944,101096.68182105504,-2.9130823066722713e9,2.4981202343031583e9
-0.0009099938437478667,0.37196243146467184,0.00024891761027343793,95.46569420198114,4.549230630184361,27526.894998295844,115885.1265760252,3.3062136873759966e9,3.234088115012075e9
-0.0009199938333312439,0.37290305378117183,0.00022945572579167493,86.48332695921496,3.8593832100205883,7237.791411414786,77192.62536599916,-4.5964620770973974e8,1.615666825067983e9
-0.000929993822914621,0.37352248122998144,0.00024017968805093963,94.39705440676539,4.451138651029705,-17277.459697622537,89499.32943278943,-6.838520075377423e8,1.9225603110405114e9
-0.0009399938124979982,0.37405694084468605,0.00023995738104990737,93.53406823284693,4.647867720188167,-79126.0124432007,96483.96456842702,3.279642020094519e9,2.357406039689561e9
-0.0009499938020813754,0.3750702845897381,0.00023073666445552125,86.01503035209818,4.0353688871974756,-15882.615662608669,85018.74537590929,3.8185587594620764e8,2.246750546398047e9
-0.0009599937916647525,0.37605590839133823,0.0002376291565242552,90.73545220891897,4.016584298998483,-72680.15568800112,81154.08966013422,-2.0992562573779635e9,1.7605025296670704e9
-0.0009699937812481297,0.37690904096659433,0.00023711029403087434,93.11704728280266,4.273836644540878,-23142.757270345173,84872.90371861086,-2.003652902810265e9,1.8323499260196507e9
-0.000979993770831471,0.37782652313346926,0.00024325824933489642,92.89538751538429,4.546139001167082,52868.62988808894,102178.82469536079,2.384389871646967e9,2.56136341938648e9
-0.0009899937604147442,0.37844308765178597,0.0002205016200308992,87.51831379165709,3.952826733303054,-91504.70089797999,86555.54360009076,-3.794825796139824e8,2.2029863122223186e9
-0.0009999937499980173,0.3800688687569675,0.00023930650041926207,90.23730665529675,4.055011391474872,-34650.34898806086,76085.63393318762,-1.9169279471870515e9,1.6054533248617203e9
-0.0010099937395812904,0.38061937145283964,0.0002305655800423582,83.77306053754765,3.7366822658845247,-145298.00981060625,70157.02795039663,-1.8839899642049122e9,1.4550363478267627e9
-0.0010199937291645634,0.38179575110609404,0.00023503981138943276,92.18419129088636,4.1702565486493475,-96538.0465738296,91786.52616337965,-6.815008950422771e8,2.3963751606296506e9
-0.0010299937187478365,0.38221165098586507,0.00022582345094199387,82.0803737700339,3.36096770680693,117276.10666223016,61012.442656962514,-5.896589953533585e9,1.2718136450240352e9
-0.0010399937083311096,0.3835500713580438,0.00022855672064419288,84.5289224566592,4.100488043631394,-29212.007123685096,78409.65127991182,-1.7311417418874207e8,1.680245694514515e9
-0.0010499936979143827,0.38383551726807474,0.00022174795263446375,87.3522203338729,3.924736115551188,-70171.13198588605,90218.09588463671,-5.603991137614596e8,2.2065680914566517e9
-0.0010599936874976558,0.3846771433676984,0.000219424677050358,78.39153191850929,3.7490752685257265,-146227.41544112936,79841.93564595949,1.846039221777887e9,1.6931542925172567e9
-0.0010699936770809289,0.3855692467027441,0.0002210088003487405,83.68067938640827,3.7928565239820022,-67526.29958202827,71321.28038533941,-1.244204286511939e9,1.454543777330504e9
-0.001079993666664202,0.386661765519288,0.0002288124565519389,79.44006418212628,3.58502109231524,-30409.01351954142,70609.08288543244,-7.368927954587533e8,1.6538279529801733e9
-0.001089993656247475,0.3872394928236867,0.00022144138916687967,84.64847926911706,3.926239547405799,-40382.89217150027,83138.18893894932,3.172631972838184e8,1.65196291086843e9
-0.001099993645830748,0.3879727124174992,0.0002195570155892621,82.40472435198971,4.0735582399466,-76461.43454127651,94161.34523918273,3.1252755220098023e9,2.779247077278341e9
-0.0011099936354140212,0.38893912108599915,0.00023930010594283782,87.4407732118018,4.230161858774595,18201.975902134414,84384.80035724395,-2.7994376656904864e8,1.971528434473658e9
-0.0011199936249972943,0.38973520785740084,0.0002151111135555381,75.30225525448844,3.472726175697162,-90076.35066944874,72669.18360675212,1.287068343186348e9,1.8881400319158478e9
-0.0011299936145805674,0.39083107359408237,0.00021896855753639354,79.43738593846025,3.458505241949867,-107158.84034626871,68061.88520638432,-1.465290894213532e9,1.407482322550433e9
-0.0011399936041638404,0.3917703849692062,0.0002190606664630434,77.41140629758405,3.4924930521412914,36553.582168601526,63152.55750084698,-1.1122432154466736e9,1.2048211120555804e9
-0.0011499935937471135,0.3926100236230042,0.00022142715795984063,79.9691079701749,3.750515674008245,97835.61567326204,81442.98072924993,6.245043102813833e8,1.9486017875335026e9
-0.0011599935833303866,0.39308055053482077,0.00020638331120562313,72.65886813274004,3.3790055924136073,-4307.0484625168965,57740.06161579956,-1.1620745147445602e9,1.1574511452874296e9
-0.0011699935729136597,0.3936270295107562,0.00020769902246460178,73.33360166201409,3.4350817640259153,-34051.891766126566,63581.468064761306,1.3765147359734023e8,1.3847169563182447e9
-0.0011799935624969328,0.39496842741809857,0.00021811466349200008,74.73492864178903,3.337226070916772,-43775.31306631221,65434.052812304646,-9.642781455342962e8,1.5743048409878073e9
-0.0011899935520802059,0.39510547332701407,0.00023042850306362697,82.47621641880767,3.486036519748137,-60820.29253759915,65661.86391829666,-2.5803758046293383e9,1.4119905353280542e9
-0.001199993541663479,0.3962894703624942,0.00021538105121358297,78.24159085326,3.577461383718135,-49504.38501839356,72232.10074001853,-4.4138804550637203e8,1.396143693064452e9
-0.001209993531246752,0.39682300476644455,0.00021465734505381556,77.35756443578488,3.555842224544765,-71705.59627988367,72381.35785307254,2.3108881881589028e8,1.5125242540867355e9
-0.001219993520830025,0.3974290537605823,0.00022387348601285906,77.85622875086963,3.2825895220851407,1512.5584938894885,58595.285331083884,-2.5771883444330626e9,1.203349885176054e9
-0.0012299935104132982,0.39794495332178587,0.00021594444378273062,75.15207328013277,3.7916974620660944,-114128.7791664757,80281.60124853683,3.209369031267028e9,1.8504601762771738e9
-0.0012399934999965713,0.3985811923819041,0.0002147430528278114,74.42276106621848,3.4039428484000442,13950.267012370437,63360.34390301182,-6.476471830708711e8,1.1387601160926526e9
-0.0012499934895798444,0.399689375184169,0.0002093876698807763,72.5452106708265,3.1798319895349487,5095.659867085755,57585.229451374056,-2.1347996857726142e9,1.2388626938435183e9
-0.0012599934791631174,0.4003921767329981,0.00022176074483565874,72.54822163047162,3.4500718591001887,-24353.98905455545,61054.91015211242,2.3183877107587436e8,1.1914488195754983e9
-0.0012699934687463905,0.4011406463647121,0.0002088638231894745,74.9997037577418,3.2501009237068206,8203.775165837833,63262.03972019167,-9.60374345851507e8,1.2417208259988315e9
-0.0012799934583296636,0.40219489193605357,0.00022427772284259746,71.5809474544998,3.730263532651962,-80060.814660929,82962.07582403114,3.3437250742648544e9,1.9840205083691647e9
-0.0012899934479129367,0.40256787539043953,0.00021060707965344142,72.49494013576073,3.375187540655928,-99683.84787852327,64587.151308481916,6.247595475297221e8,1.4221407381032445e9
-0.0012999934374962098,0.4030733427020464,0.00021722359814393128,74.93852380862339,3.520173195173939,-60966.938184099396,77725.7528294015,1.0917120668823433e9,2.0680655551971078e9
-0.0013099934270794829,0.40395949073484494,0.00021389757517290025,70.83190680816796,3.2747236704505926,-30452.853615122014,63772.07548387528,1.692413128040385e8,1.2262968821597943e9
-0.001319993416662756,0.4046845524276855,0.00020357417631817652,65.12990344260795,2.9067460947318207,35938.79198352642,48782.303714775946,-1.1356033692489958e9,9.117187760809033e8
-0.001329993406246029,0.40591442919006543,0.00020801643035329585,74.96437886913398,3.347415272922306,-12602.68477875209,63788.460758965564,-1.3037203246126404e9,1.3095037824229696e9
-0.001339993395829302,0.4060435387742619,0.00019740897035003767,64.80741011727407,3.0977694845499344,-136477.60592263858,49103.32432571101,-1.1351722363348019e8,9.38569296253009e8
-0.0013499933854125752,0.40672734940024896,0.00019697623866760217,64.35654045470929,2.8261079454221054,44268.0515076643,48110.261494964936,-5.248967178872826e8,9.313911259726592e8
-0.0013599933749958483,0.4079011077965367,0.00019711197133244807,64.7447953984598,3.021973992906755,92494.21452081183,56315.96956433691,8.223679611464725e8,1.0143254590625893e9
-0.0013699933645791214,0.4088112837472049,0.00020046214138745835,66.27310418801912,3.0389052053545353,-41064.993582583615,49713.421646826806,-1.3905784317199507e9,8.656896990854871e8
-0.0013799933541623944,0.4093116643101039,0.0001976982320678166,64.12759897301277,2.9813778565411093,-119918.13144792001,51960.70591245901,-5.844386871777077e8,1.1197745909113383e9
-0.0013899933437456675,0.409905314273083,0.00020394346233176805,66.93836105816236,3.0929470663892173,-15506.154907097725,51944.777152726005,-6.833680113567924e8,9.272758239256905e8
-0.0013999933333289406,0.41043173254053206,0.0001860573941430495,59.01040106738653,3.0373006418119757,41213.35058938206,65844.60396943301,1.5675433714777226e9,1.9644986648719478e9
-0.0014099933229122137,0.41115063881298713,0.0002044725164561285,67.41131913976501,3.1572086495615226,42663.513369323686,56809.50598921669,2.7969941884996814e8,1.0689198025325352e9
-0.0014199933124954868,0.41157194701866884,0.00019453108404633628,62.61699980788556,2.8240757833003087,-60225.43040132627,48478.01502230072,-1.5144286416892788e8,7.80428797243115e8
-0.0014299933020787599,0.4123979676017665,0.00019886071134292137,63.642057472715344,3.022720863038506,-14570.492246270791,59040.68320337519,1.1442887876053674e9,1.257608026656843e9
-0.001439993291662033,0.4135523170730585,0.0002009569456008545,70.87044632737963,3.0708517226088077,-78873.42989086652,49960.75169486524,-2.244772873568485e9,9.961566296907512e8
-0.001449993281245306,0.41407209830887526,0.00019985248845336351,65.91277825642203,3.487147408326031,-158180.49426054436,116292.2033982255,4.713947145623735e9,5.384452758717078e9
-0.001459993270828579,0.41430337053457705,0.00019674686087295452,66.76023674074256,3.031871628393665,-21909.200498161732,56241.97977944002,-8.959228632511734e8,1.1397823350882368e9
-0.0014699932604118522,0.41502440766508436,0.00021018467444063556,67.13215648912094,3.0043964451077145,5920.572369012473,53653.771751718996,-1.1420288933046357e8,1.0678117634633878e9
-0.0014799932499951253,0.41576337782763795,0.0001945915970665637,61.80752494795283,2.8891997114413983,45329.26209155176,51835.35801292425,9.27103909532514e7,1.0576474466963973e9
-0.0014899932395783984,0.41633286005928294,0.00020990395477299355,69.4135895789438,3.1519534394373787,-132075.83507692546,57375.46254932258,-7.54559467178496e8,1.1987323993328755e9
-0.0014999932291616714,0.4168934419043394,0.00020030213425950154,66.48190335236902,3.099987690178542,61205.67923372332,64328.85743444019,-2.7837276817583885e7,1.751053441376983e9
-0.0015099932187449445,0.41786328121321237,0.0001900802893553545,61.28737645741795,2.7837374776323602,-66260.72014909415,40563.30944912808,-1.3448539146639113e9,7.17548298069975e8
-0.0015199932083282176,0.41848801314041234,0.0001925436953541738,62.54022464367772,2.7939025621996763,-73610.28453114202,46831.87813178856,-8.547877747633882e8,9.076199173063312e8
-0.0015299931979114907,0.41958045111079617,0.00019868107063505564,67.72202835042546,3.0201594712596855,-44617.79597203468,55427.79951910914,-5.853658030227804e8,1.2150085291570852e9
-0.0015399931874947638,0.4195046627907154,0.00020021607817225434,63.75280310301754,2.974102077204565,-47437.33696488734,51567.416602227495,-5.150501883150573e8,8.69960356763934e8
-0.0015499931770780369,0.42026878287181757,0.00020998424263401282,63.017801171551824,3.1145605268920065,-37075.32444762649,56210.41385666053,3.9616484578551286e8,1.1829305728869588e9
-0.00155999316666131,0.4211444886985448,0.000195666162724322,57.98238615888982,2.6044069367821163,-82405.89608728688,42319.00227497277,-8.096432173546424e8,6.857730257350372e8
-0.001569993156244583,0.4216532327561213,0.00019881001910461354,62.913216913874955,3.016150731749631,-45151.85018678182,53120.16193554041,6.149811870964112e8,9.815930329641962e8
-0.001579993145827856,0.42217069606720325,0.00019519989127236826,59.570626349381726,2.5185784403016847,43794.604719761046,41530.05907063484,-1.31615764839131e9,6.878823288567135e8
-0.0015899931354111292,0.4225764150628926,0.00020219737275192605,64.74621262826186,2.9244079391591233,-101320.40240605254,63317.53646262586,3.8619125146884614e8,1.3836921987173135e9
-0.0015999931249944023,0.4232749221988224,0.00018726104658261782,58.822993869099484,2.6797944560467832,-44791.86408974434,43347.15328995274,-6.168865538416955e8,8.187076559083987e8
-0.0016099931145776754,0.4241805176959636,0.00019352569413943064,60.09026603483126,2.8919660411177532,9636.07950724276,46796.4830341038,5.379340471134001e6,8.655674649725128e8
-0.0016199931041609484,0.42459517627864557,0.00019109491434331249,57.737054572123526,2.6786465650739135,-22919.328459877193,47780.74720567191,2.838794511105541e8,1.0367542680863425e9
-0.0016299930937442215,0.42509055438862403,0.00018622937262009667,57.774771313331144,2.590541730589064,-10261.45812058199,41477.23627355127,-4.4733636881662285e8,7.379929213825436e8
-0.0016399930833274946,0.42586430869050507,0.00019937077449721943,66.42842239793607,3.227871632474208,-16003.488250059476,65092.643408933676,1.4647035784972289e9,1.293693132195641e9
-0.0016499930729107677,0.42653290340211264,0.00019065717673324802,61.89363942291836,2.9747699631377085,-51083.850960877906,60031.802899872564,1.4350755765342827e9,1.3877155353475752e9
-0.0016599930624940408,0.42720565021263485,0.00019556334152328721,60.81128638509189,2.8883742425204746,-87158.18011786936,46531.761499737906,-4.6468960977310777e8,8.603896606827091e8
-0.0016699930520773139,0.4276512301301493,0.00019774791869641895,62.05752305795867,2.7644241425694553,-112662.54131486944,46546.09244357457,-1.022303624935546e9,8.769059303475779e8
-0.001679993041660587,0.42857941083635986,0.00018969017622493556,61.65730612097904,2.6979089784266255,-22002.890081258072,48696.68520275893,-9.4806551088859e8,1.0229178004467192e9
-0.00168999303124386,0.4288594657366371,0.00019083465487657926,65.40591610410023,3.101775615873522,-42820.496678108226,60562.82965703886,5.178975069854383e8,1.3516273364820483e9
-0.001699993020827133,0.4291420029002062,0.00018276953945929204,54.05013637180922,2.5655700140542286,12871.409274558839,40114.24674114558,5.371916404720504e7,6.005789682077022e8
-0.0017099930104104062,0.4299616495891006,0.00018604080480489967,52.75681977540527,2.4331055260323833,-16338.689439590222,43976.0162967357,1.473813661776608e8,9.201692442939982e8
-0.0017199929999936793,0.4307476686338482,0.00017754749284110456,53.259578978659746,2.4272152877696844,-11761.552936185084,34449.174975524584,-8.863401474168031e8,5.772904411991428e8
-0.0017299929895769524,0.43110946370710035,0.0001761142934864699,53.779269791928456,2.390844642627378,-35315.437427457626,33228.535819602206,-9.683504805093491e8,5.587012165629793e8
-0.0017399929791602254,0.43200608403202084,0.00018378727453630946,57.45126150909282,2.764696260899477,-99862.64258375789,44794.46594929673,1.6915655799905044e8,7.83229630754778e8
-0.0017499929687434985,0.4323909263144849,0.00018947848013995165,55.76678015068944,2.751213635212194,-118910.99814398064,59540.940944041446,2.279942354551742e9,1.326381549514679e9
-0.0017599929583267716,0.4325708947761799,0.00019113991617525307,58.310961062107815,2.7130013519510476,-18743.936576448377,44294.848184247465,-7.474819700565829e8,8.056837726087575e8
-0.0017699929479100447,0.43347260129641857,0.00019188056700067638,57.5711018124743,2.8058157025497024,-39700.40628587679,51504.727816367194,4.7055939155761504e8,1.0731223386388152e9
-0.0017799929374933178,0.4343339960673474,0.00018690508273270276,55.37968492000521,2.402991717172816,-106207.27333331846,35347.52081957134,-1.2152575008024046e9,5.99623657526334e8
-0.0017899929270765909,0.4342730149557693,0.00019077480907959992,59.43728836153318,2.8118715356024016,-81436.59190542577,50243.01912372694,1.0401817924711815e9,9.322780631449542e8
-0.001799992916659864,0.4350464886168445,0.0001900159323543019,54.592758207966845,2.5736469428963784,-21489.179120189758,41076.32967884199,1.3195889844364683e8,8.22150161915972e8
-0.001809992906243137,0.4359249102707231,0.0001816763467500421,55.62606244070262,2.773717696190894,-57520.35397581381,42880.96259209578,7.457747407029876e8,7.829093757673651e8
-0.00181999289582641,0.4364230739574741,0.000189647905641036,58.39474134748794,2.733949333248991,-110487.3620314668,45967.11817423916,-4.1126717845890033e8,8.763391114340389e8
-0.0018299928854096832,0.43668975485394046,0.00018958029985493804,58.65658329607197,2.7215588128199477,28658.96829194933,57615.54012862374,7.526806871054164e8,1.3303263867679849e9
-0.0018399928749929563,0.4374758650756056,0.00018271244349330425,52.689999371226754,2.5139746205035447,-38260.68637326706,42608.497544734666,6.161273997417212e8,7.823450171462252e8
-0.0018499928645762294,0.43793984937632174,0.00018394503148544704,53.5137135869873,2.483995002231434,-27409.085839616073,36356.67954567529,-2.6343815010571712e8,6.142490746321337e8
-0.0018599928541595024,0.43879535684107907,0.00017581884855051726,52.04097681355058,2.2755589953271316,-5208.526435283057,34314.831205127986,-1.2894661246688228e9,5.44246493502668e8
-0.0018699928437427755,0.4390488809263382,0.00017934764840637607,54.19800827508995,2.491143635440653,-36870.16451392991,38093.61690948437,-2.6248359454092765e8,7.246806675684465e8
-0.0018799928333260486,0.43980996381152526,0.00018145456729322932,55.77022723637259,2.403502600527034,-25027.791405132015,36689.603155771234,-1.572273967608789e9,6.267102894352173e8
-0.0018899928229093217,0.4399666766973278,0.00018037732186836037,51.93947031752091,2.372126571160303,2254.2554769730327,34949.75020074632,-6.391556380560926e8,5.614090522111379e8
-0.0018999928124925948,0.44067564741676574,0.0001659743567051054,49.58283769446301,2.325609508375083,-76189.84101093638,35906.16088945446,4.1231533383445746e8,6.312351060273823e8
-0.0019099928020758679,0.4412127937692811,0.00018467745404529277,57.50406941904527,2.6284721067745926,-44332.891423598674,41769.32324291083,-2.0531668972296935e8,7.104475942141315e8
-0.001919992791659141,0.44157720701641173,0.00017255334475279894,52.22367856386868,2.2947034006170477,20011.843111085156,33481.03899224995,-1.027773318233917e9,5.545247964821333e8
-0.001929992781242414,0.4423193439512311,0.00019191058241606166,54.95828956338279,2.5610460596407854,-23434.895529281366,39631.839457991045,-4.974050636522199e7,6.280911881195763e8
-0.0019399927708256871,0.44292202103792677,0.00018912778118047285,53.48041194419547,2.3420174783428234,30784.97198112607,37399.226289931765,-2.4663844940891105e8,5.986143955790257e8
-0.0019499927604089602,0.4435143310437797,0.00018717302271322115,56.39017549694075,2.4603952132841,-82464.18786204494,38612.55507747343,-6.437936425369477e8,6.919293393515764e8
-0.001959992749992376,0.4439230978993032,0.00017792576385146545,52.17003346339135,2.1539770726495804,6510.391934494023,31876.42524668865,-1.7850792351850638e9,5.505608234084673e8
-0.0019699927395758574,0.444373347480788,0.0001806482624594996,53.19176326688411,2.3860832524577575,-34663.91277360421,33744.590648196056,-8.540020868335466e8,5.555929947599317e8
-0.0019799927291593387,0.445363141289506,0.0001835941090768493,56.85431501528482,2.6939202446724595,28422.384976411173,43959.85405848667,1.1596414967741993e8,8.010703682049086e8
-0.00198999271874282,0.44563787966368973,0.00018393992951271958,52.94418307389539,2.418824468612926,43968.899020115074,41108.40330119128,-2.733352622634723e8,7.653613928180819e8
-0.001999992708326301,0.44621529736960464,0.00017229962882141375,48.997254794104826,2.1258861590767624,-78138.21553934604,28964.806730891098,-1.5449583911675246e9,4.729462030979556e8
-0.0020099926979097824,0.4464191544674425,0.00017654802642967041,52.66038704701567,2.322318303324627,-73188.87526093109,38560.31584647068,-9.441500551657829e8,7.764020453640884e8
-0.0020199926874932637,0.44673376163586015,0.00017618760210347234,52.66115568875076,2.6518175946917646,-33324.889301353156,52076.851560542986,1.6943026891378112e9,1.2736334357351637e9
-0.002029992677076745,0.4478355690031449,0.00017721856247636768,53.08352568094571,2.4881592039831006,-34907.60788102502,43380.975564207176,-1.4118173599058282e8,7.861243720708662e8
-0.002039992666660226,0.4480985795868047,0.0001745280887230974,50.73288246019517,2.4048969162493132,11768.217283435513,38527.60621870708,4.923826339853346e7,7.084214026721628e8
-0.0020499926562437074,0.44862189691672927,0.00017420417552222253,49.66299413863756,2.2692035654836826,-9765.732254196037,33762.40400411772,-4.298730259513767e8,5.30251728895505e8
-0.0020599926458271887,0.4490602805383441,0.00017358249874022957,50.66469603679413,2.3203576638276884,-4181.903254046408,38105.841304238944,7.046793412637707e8,5.654097806078758e8
-0.00206999263541067,0.4495823154712327,0.00018846051244710243,54.11048829386306,2.7058424909023135,-82269.66605463169,45119.85498682421,1.2975550302187767e9,8.633419440857207e8
-0.002079992624994151,0.4497874507928802,0.0001680067229569697,50.63217448329956,2.468737834611976,38444.196806154796,44057.897272379676,7.976455942220988e8,8.257894022168413e8
-0.0020899926145776324,0.4507576229549473,0.00017570378653734096,47.91718459714552,2.261438287690097,2412.2861925394445,39545.72390582686,1.849446638352985e8,6.980057423093138e8
-0.0020999926041611137,0.45117612436705673,0.00018322128956107283,52.49813892921198,2.43867185170424,-67897.58656621815,38635.747999415944,-2.6742258660199466e8,6.762676293141248e8
-0.002109992593744595,0.4517605247215485,0.0001704467494114838,47.0900803802951,2.3111034582925387,-14874.165290797082,40198.24846128404,2.667870032695359e8,7.13455823615936e8
-0.002119992583328076,0.45183416456226394,0.00016779977572671368,48.42636702271185,2.200350058140758,-15992.6360082499,32257.888299486553,-2.3611805757422084e8,4.404088014215744e8
-0.0021299925729115574,0.45269820476038225,0.0001694949746537982,47.73827693590479,2.2889056595466393,-43784.75548203049,33200.87867184669,1.3215449079398495e8,5.725859151576525e8
-0.0021399925624950387,0.45280499140317126,0.0001716921423993342,49.32108473982353,2.3930153867514883,-63528.93143444262,37851.55603106761,3.2572993193047756e8,6.649012411459333e8
-0.00214999255207852,0.4535091836585481,0.00016515674988968126,44.05581626886924,2.1444711185095886,-59609.88502713335,34522.89982095974,3.261075322911098e8,6.651339698573312e8
-0.002159992541662001,0.4543131809643181,0.000163613351730585,46.47863390426852,2.0380316052541714,-25389.96328684891,27014.579770395478,-9.227575907476805e8,4.123234849443499e8
-0.0021699925312454824,0.45434338849918854,0.00016551365096612324,46.214161876451016,2.1542315896075106,43647.060175289655,37297.51727654158,2.3622955312542075e8,6.576353570638019e8
-0.0021799925208289637,0.4550082967124944,0.0001786734784746362,50.08572933818181,2.4387252655907226,-13564.805340319646,43405.562677739596,6.276662087389984e8,7.845157374486437e8
-0.002189992510412445,0.45530420858716475,0.00017448481001593134,47.22476388027805,2.095855625381848,2715.8649776183856,33393.926171938976,-4.1152285076592284e8,5.635882434210852e8
-0.002199992499995926,0.455886020331494,0.00017066303115443666,48.89564793745385,2.223754610264729,-36968.805214074666,32241.32949991578,1.0018558217998098e8,5.001684156843299e8
-0.0022099924895794074,0.45649067737408344,0.00017504443461143743,48.90941822823049,2.3695955957860937,-69481.54997614508,41073.030912298746,2.5587796019770524e8,8.349983133923283e8
-0.0022199924791628887,0.4571828428449086,0.00016844770335682456,48.081021407814106,2.2121898072594224,-38806.70283543285,31248.22925428431,-9.271917806995211e8,4.7028971052783513e8
-0.00222999246874637,0.4576035386776093,0.00016588553957812388,44.61380974495424,2.1188462766686853,-35960.970278524335,31187.55644805515,2.3102772342540887e8,5.1442380890215033e8
-0.002239992458329851,0.4580642206239272,0.00017181234013634447,47.74389319587308,2.276492549802294,48028.41801838538,35580.47351987067,-1.14142647729662e8,5.782425373576515e8
-0.0022499924479133324,0.4583962837807312,0.00017089930026183695,44.570337620547676,2.0957558115682926,-58741.46452190559,35493.73750060839,4.3361198485252225e8,6.071365081586007e8
-0.0022599924374968137,0.4589474601317767,0.00017627342223326274,50.675410544786295,2.4307021564640148,-36601.58943379039,37816.41943692618,2.926599994789838e8,6.719958068252575e8
-0.002269992427080295,0.459340332852373,0.00017825753523170916,48.33750049491117,2.213195868495285,-67352.68342158954,34332.79357466193,-1.6972845948671997e8,5.987155147824087e8
-0.002279992416663776,0.45979695350170924,0.00016601513691218736,47.39681153368001,2.365271677235575,34563.37248481042,39021.44579594062,9.415832583569974e8,6.16242112818102e8
-0.0022899924062472574,0.4601936504838214,0.00016901482196725304,47.44860676721998,2.222983391671728,-13439.969880900693,30588.956746565866,-2.995970014419837e8,4.593458848150346e8
-0.0022999923958307387,0.4608931346833053,0.00015987968495727791,42.866188618976636,1.9671498224723076,-36364.351151393224,27040.156504193146,-3.423688892048793e8,4.189618969877248e8
-0.00230999238541422,0.4611853496496906,0.00016788642017925512,47.9872297932957,2.2404122665469695,-25026.366890704623,33941.453716499,3.409978980205694e8,5.456968625368942e8
-0.002319992374997701,0.4616221755225477,0.0001664642614670126,46.32107283974054,2.1961671822808246,-27900.007366299415,33285.58167012242,-5.144856279046118e7,6.523141555776098e8
-0.0023299923645811824,0.462353528792627,0.0001664556303491958,46.226154630672,2.2113298839744564,-46691.34069657586,36667.74796733606,4.599082504129001e8,6.475981522434788e8
-0.0023399923541646637,0.4625126496274805,0.00017061514664224245,45.04088938019465,2.0338285095725928,-8582.555749949039,29943.575323777168,-2.7527039037735844e8,4.1486981481250554e8
-0.002349992343748145,0.46322918099219534,0.00017236722230037446,46.97414068823229,2.2651873491605254,-13040.642404308173,38701.22131712655,9.606982582486744e8,7.466821471148221e8
-0.002359992333331626,0.4636084706067672,0.00016663435631024236,46.64617978266322,2.2459258186431796,31107.026383162498,36434.96906396446,5.2664835855385333e8,6.482686328558391e8
-0.0023699923229151074,0.46414926897903563,0.00017386826276546565,48.38153636263547,2.397932371167508,-15752.762847834336,39791.7919217639,6.78205768434644e8,6.894882652085782e8
-0.0023799923124985887,0.4648565795738238,0.00017144115742942346,47.51223830716803,2.3189335893087,-2475.988887319096,32315.74885241987,8.045342386182238e7,5.006106496772588e8
-0.00238999230208207,0.46508031003336975,0.00016505066807245763,44.341118542674096,2.1596705453169345,-26995.369714457218,37741.76803393096,4.957428218305745e8,6.46115807029598e8
-0.002399992291665551,0.46555167607995696,0.00017466999190277798,48.678309336152346,2.4528076792278286,-37751.89722964598,48186.40639961673,1.079675515571522e9,1.351334470015784e9
-0.0024099922812490324,0.4657663446563055,0.00016049667959787043,41.469598678571494,1.894523440325764,-39959.9892136636,26865.52047346349,-1.330370017687553e8,4.213713490852378e8
-0.0024199922708325137,0.46614420050987887,0.00017589678139169458,47.52901742467723,2.3283563267558143,-4649.2868871828,34472.64042321565,2.751123478515143e8,5.417166238812964e8
-0.002429992260415995,0.4667648334133817,0.00017436122347743054,46.076163154436465,2.021771421227515,7978.5511094311705,28926.937053737718,-7.202729582045641e8,4.152286683698705e8
-0.002439992249999476,0.46721947051964335,0.0001601289266456927,41.589339588341055,1.7792027783246611,12174.283010578167,22535.354002733227,-7.626740147696495e8,3.1706907128203607e8
-0.0024499922395829574,0.46776236071733335,0.00016940339054338872,45.88925831951341,2.22633478648655,-28600.518238197103,39556.25277871836,9.41345281998874e8,7.515619787541299e8
-0.0024599922291664387,0.4684303879752027,0.00016748074243451918,44.62794477872625,1.9868997883951072,-43440.49963205632,27751.802002112778,-4.673554065530139e8,4.746491448803014e8
-0.00246999221874992,0.46831001531406163,0.00016120251264099933,44.226594825181856,1.9834814041215014,2398.0134443949996,33977.67047723536,-1.3529679365034953e8,7.244205670551188e8
-0.002479992208333401,0.46911361202693935,0.00016330792445578345,44.7333486215603,2.205772461158874,871.3537907751886,36668.83897038324,5.231081825818307e8,6.721484650965472e8
-0.0024899921979168824,0.46945322292612846,0.00015909382360134854,41.55281419909977,1.852017575834411,-19551.935035038558,27773.28447763091,3.535754730818593e6,4.296403989989673e8
-0.0024999921875003637,0.4697181583343399,0.00015786564213945498,41.1110932470372,1.8069960971381882,23374.43641967418,22652.973070806976,-5.39529147698346e8,3.234604438786064e8
-0.002509992177083845,0.4702516894421741,0.0001661484791973782,46.11217680894617,2.2786103502135977,-2074.2291254510437,34686.6961345807,6.933527748514937e8,4.9512240299390733e8
-0.002519992166667326,0.47089176040227415,0.00015720516853483712,42.193136494782514,2.167362085112489,-69873.980159444,35914.2916747577,1.1214632738725789e9,6.071107148487232e8
-0.0025299921562508074,0.47134270404329653,0.0001718686748245151,43.779357867800236,2.0490201583812646,-23865.501542405444,35547.600723793614,1.0453876898437226e8,8.137379006897277e8
-0.0025399921458342887,0.4718222840023241,0.00016413918379493112,43.715264051175744,2.135038856848645,-29221.492195575316,33287.54739243292,4.7478547799351645e8,6.443945875401659e8
-0.00254999213541777,0.4722110945420024,0.00016777759862809618,43.31922957619374,1.9080920039681786,-41765.32763228886,27142.154517751995,-3.274804338149851e8,4.3289136522157454e8
-0.002559992125001251,0.4722643129839041,0.0001642842186970587,40.67530389752315,1.9127760026514735,10273.348399283293,26769.232920443854,2.3997128699145976e7,4.1164433253176934e8
-0.0025699921145847324,0.472697925375224,0.0001601624051684742,39.66886995833231,1.8513115121102754,3978.5137040801173,23958.509898362343,-4.5004633570501395e7,3.5173814455078787e8
-0.0025799921041682137,0.4732107717677769,0.0001672510424209577,43.21804396649128,1.9394661931894468,-51483.84902086936,28252.109415565643,-3.8171198344060016e8,4.9427741810598135e8
-0.002589992093751695,0.47369188615770774,0.00017080436532320548,45.122438824570445,2.023919622571142,-6942.571729088009,28471.140312777563,-5.412609641760277e8,4.5349931525055474e8
-0.002599992083335176,0.47422743532287237,0.00016003047705266638,41.846726248186336,1.727300723814345,-21981.456564521166,23589.733347508565,-7.87481432327043e8,3.641188079496352e8
-0.0026099920729186574,0.47462737332768373,0.00016926758961880231,43.96425834356094,2.197725000027751,10703.26312578687,34052.12523237001,6.938640410926324e8,6.130880715270402e8
-0.0026199920625021387,0.4754249421199265,0.00016397437719735308,42.104697735994364,1.8852854077141539,48935.97964682888,27206.463882466272,-2.3694022527122006e8,4.0523922706374776e8
-0.00262999205208562,0.4756076361678168,0.00016704481674776071,42.476712860559175,1.9044585198163655,-3182.7384943835004,25940.892258257896,-7.785005564301502e8,4.0950918116582775e8
-0.002639992041669101,0.47572800096989204,0.00016358278979111487,41.08537979452143,1.842603983921711,-25299.212311014115,22141.173845817877,-6.038948590208622e8,3.1570656146998733e8
-0.0026499920312525824,0.4763543466107985,0.00016400718274470829,41.749735366538594,2.0057041269252456,-10309.873939205454,32364.484549030858,4.5838543369282943e8,6.068738496400371e8
-0.0026599920208360637,0.47686423876921924,0.00016313513965226728,44.57714733350218,2.074435036596321,-14489.899397597152,33584.97150003753,2.571078528407929e8,5.422173528239816e8
-0.002669992010419545,0.4771621946353319,0.00015621294117310278,39.974595855595034,1.9058595048949754,20754.16339871006,31773.9639732715,5.825824277370718e8,6.442221085640143e8
-0.002679992000003026,0.47767063157955125,0.00015673370037420838,40.71649720729896,1.9366319997082637,-10117.84304928845,31787.78215402694,3.302444077989388e8,5.221022476155969e8
-0.0026899919895865074,0.4781077304886077,0.0001632774279284795,42.53943071950252,2.0272731993694326,-9698.092312344772,35159.22458101668,2.4232665077173558e8,7.288715963866432e8
-0.0026999919791699887,0.4786149389339849,0.00015500099239339752,38.028930169798805,1.927798761428851,-3442.8988590669965,29699.976851498268,4.564511568452531e8,6.956516880818661e8
-0.00270999196875347,0.47871514034907636,0.00016544700870086654,43.88337506027333,2.003913942082946,-10243.778233156076,29094.14479827153,-1.9794145912918243e8,4.895050371247188e8
-0.002719991958336951,0.47947524189859725,0.00015965764764353953,39.97452745408392,1.7097655841101222,8521.506627642066,23952.42693491267,-5.581951655435281e8,3.532483577989042e8
-0.0027299919479204324,0.4798995633848126,0.0001582755443932159,40.513787360159206,2.0587671752212713,45097.69186191096,37464.24420411403,1.2413054572495818e9,6.803825474727345e8
-0.0027399919375039137,0.48005318228169347,0.00016996943649178552,43.8263278338085,1.9763120751215193,-8878.060791390664,25677.988064213092,-4.870416849568237e8,3.7200850775193465e8
-0.002749991927087395,0.4806127276664995,0.00015559469619222285,40.55959406803256,1.8137702339161559,6721.6815814312795,27147.62844655519,-2.338328143885139e8,4.3411309762769157e8
-0.002759991916670876,0.4808036845844014,0.00015305766527980033,39.92123143076096,1.9680521220737341,8592.45644992708,32533.627487092763,9.657209758766142e8,5.979451045638987e8
-0.0027699919062543574,0.4813014030067204,0.00016161592516091906,42.350779762529314,1.8827511619953805,-20338.14782503483,27192.977063450893,-5.131704159638115e8,4.5013988894777906e8
-0.0027799918958378387,0.4816888835166503,0.0001622962885082958,40.20382986837152,2.010756271946023,-7293.205029683628,31081.692462202773,6.120582090341891e8,5.704331803842076e8
-0.00278999188542132,0.4822277605426626,0.0001563276653893925,40.35598312068236,2.084889701923502,9642.88518976551,40618.652926200244,1.1232713845923193e9,1.118563722067536e9
-0.002799991875004801,0.48259991063616986,0.00015618159922185855,41.11307970291596,2.0171441161652894,-84728.89144191079,34446.036770431965,8.660684532459077e8,7.814802190853266e8
-0.0028099918645882824,0.48288782838046285,0.00015874710578929463,41.95264265222072,1.6962257794958495,-10821.042317667148,24463.479541246063,-1.0115983748698655e9,4.402840188867179e8
-0.0028199918541717637,0.48328066826172006,0.00015613319944881744,40.87147274913206,1.8188352483725243,-22784.141009516272,23170.642759589802,-5.132606347555711e8,3.4903599880765253e8
-0.002829991843755245,0.4838105902043126,0.0001603920114651987,40.95986095828144,1.990310858861532,-46574.82474285039,30370.757494344896,6.780282244144095e8,5.215484337211655e8
-0.002839991833338726,0.48466318467701885,0.00015939133750006183,40.724048046884114,1.7907723451976583,9024.66288483563,24159.396613834644,-6.149096890386603e8,3.4706186772351253e8
-0.0028499918229222074,0.4846090514528063,0.0001543985542708192,38.19358962460434,1.6696560396249909,-10770.83365991649,21024.537293077705,-4.918975532005604e8,2.8452380978941274e8
-0.0028599918125056887,0.48501037328722296,0.00016167447286538194,39.80119581833273,1.7980140869987142,-26975.9068439862,23326.757157172477,-2.6353262790082967e8,2.944687155892352e8
-0.00286999180208917,0.4856657344879519,0.00016335127739276346,41.57428034459352,1.840144511528811,-29192.528010090653,26079.476863753567,-3.3766214114733857e8,3.788252237195093e8
-0.002879991791672651,0.48572752222986787,0.00015570525578686122,40.5440192182159,1.7336672760444078,-7261.82497672951,22372.347288096506,-3.9212466017773443e8,3.059732795747992e8
-0.0028899917812561324,0.4860426733033965,0.00016600472586623236,42.27863995658819,1.954033247014238,46218.54770232182,25224.179115702053,-4.2396454056852627e8,4.059704744165142e8
-0.0028999917708396137,0.48638655412653814,0.00016298896397209424,42.77960032759141,1.967692252056073,43228.79222026519,29787.856760468418,-4.3770345810511164e7,5.071371491005105e8
-0.002909991760423095,0.4868683823677943,0.0001698889025114656,43.89454444220241,1.9992686782580142,-18405.31557880462,28733.290005477727,-2.7784930515131956e8,4.255932999797609e8
-0.002919991750006576,0.4872798795212152,0.00014477833210656502,36.966580263940955,1.7187446388650196,21704.500497389312,23485.38784420976,-1.1640682552527933e8,3.4480823006863785e8
-0.0029299917395900574,0.48791919214429846,0.00015153336817755125,37.29337882097571,1.586931010039097,-25621.008609035263,22841.853539126874,-5.568076866592755e8,3.7430849715484345e8
-0.0029399917291735387,0.48817891314441936,0.0001628192594497196,42.182843730611786,2.0244267665882854,-33872.730713129546,27442.793365559617,-2.345936481623443e8,4.109934061802059e8
-0.00294999171875702,0.4884333017190637,0.0001589011361020158,40.0151721054812,1.942562176251459,3334.2912285310913,25069.12107175408,1.5726128156848773e7,3.577660172961972e8
-0.002959991708340501,0.4888607025430914,0.00015399899567062245,38.17490608641245,1.879892844507711,-21548.99352966879,26380.843541537495,4.4252119258683455e8,4.173585083445532e8
-0.0029699916979239824,0.48921767444259806,0.00015335904497123934,37.51815011117669,1.796576444059358,-2468.969051668303,25697.645216894583,2.8682794979534936e8,3.628716502882594e8
-0.0029799916875074637,0.4897137715722238,0.00015401794170496967,38.48732501054599,1.773251301184843,7427.208283477796,23096.016492114122,-1.3361389908383468e8,3.2404699380057675e8
-0.002989991677090945,0.4902810811413889,0.00015848495820840246,39.23986392449201,1.8649137220980874,5480.909831397911,25934.219978808836,1.1364833883216174e8,4.361599342682704e8
-0.002999991666674426,0.49044744767867876,0.0001536505328442695,37.653124383267645,1.7445043262895161,-26441.03060324132,22781.527507244547,-6.695177910841667e6,3.715251033042838e8
-0.0030099916562579074,0.49077138143999904,0.00015619189353812342,38.37142760939221,1.7664508400418226,-42462.15874167699,25495.6793579072,3.3889946259186965e8,4.135066373841143e8
-0.0030199916458413887,0.4914256795982423,0.00016442395743837418,39.56718702199354,1.9321270121283654,-585.2199382270549,28550.028557805872,3.438644383881312e8,4.893727702766523e8
-0.00302999163542487,0.49165935414019246,0.00015808112766588973,39.23038448505577,1.8129682665876532,-290.48626978053755,29094.397131111717,1.2530645632806382e8,5.172206041450122e8
-0.003039991625008351,0.49198574412845153,0.0001555332072919135,39.07652680976043,1.8108380352048215,13701.290977871735,24007.209225027265,4.217423261200641e6,3.300976535638079e8
-0.0030499916145918324,0.4923168032051549,0.00015438740719202275,37.43344366692799,1.7082623864392732,-51095.46587744709,24846.58617518085,2.5747069950201258e8,3.6967360895282865e8
-0.0030599916041753137,0.49285277697651836,0.00016302347825826585,39.879763864885554,1.8455701047776738,-12091.686246799605,23226.714369863512,-2.8028362132135797e8,3.1400617457101583e8
-0.003069991593758795,0.4931798213042044,0.0001559007884510977,41.76531477869889,2.054330785641631,-8378.484147444487,30892.221371596865,3.136608589810813e8,5.3832553557173e8
-0.003079991583342276,0.4933494329090691,0.00016168764439090436,40.445466377643804,1.8630450054714192,-11881.241746460626,24921.214298471783,7.513969219959798e7,3.708440796908115e8
-0.0030899915729257574,0.494176466087554,0.0001556835585154724,38.433447744498544,1.63354691356174,21061.869290093462,21288.02653778233,-4.514951226850011e8,2.9142461571387273e8
-0.0030999915625092387,0.49429950104363,0.0001446305965404281,35.11900620311973,1.6747932540675414,11205.146017212828,22876.546295396336,826845.7282148371,3.130075088761034e8
-0.00310999155209272,0.4947487469876243,0.0001597192703764947,38.37413211095208,1.6535787405715496,-54281.865231081356,19334.311647975424,-7.84783729759288e8,2.6672936760720628e8
-0.003119991541676201,0.49506829815352366,0.00015460683211415807,39.811934279350986,1.9057717083803833,-50832.69477390418,32224.684759041393,2.3267956866555902e8,6.140677587851323e8
-0.0031299915312596824,0.49570006765263397,0.00014628639426215746,35.86662962187273,1.6003230994294808,-25445.64058837249,22326.458225970317,-2.6796964788640544e8,3.5736196160620934e8
-0.0031399915208431637,0.4958116059406018,0.00015162210844091363,36.92269513007164,1.6205608758193863,2790.9302189273217,21891.088655486335,-1.3468808257621264e8,2.6844467921536535e8
-0.003149991510426645,0.49593860991182936,0.00015169999879951866,37.97983129600015,1.73144227977743,49488.23960397052,27161.376301092325,1.503055894487883e8,4.1778411895573044e8
-0.003159991500010126,0.4964842341380886,0.00015462762774148876,39.119705602679566,1.8083471037154666,7280.864001212525,23956.361927510046,3.6764215679542005e7,3.539617421189819e8
-0.0031699914895936075,0.4965402229631856,0.00014755304705942862,37.90513970403215,1.7266858012772692,2484.139604021847,20560.357812368507,-1.8308656159235522e8,2.723955353086006e8
-0.0031799914791770887,0.49742708741992075,0.00015429605669951504,38.68901759778058,1.691147695068848,11683.527111873957,20095.045509314637,-6.925416120166066e8,2.9322874109773606e8
-0.00318999146876057,0.4977822172055397,0.0001474745568456313,38.02773946866127,1.8766382033939402,-24675.709319301157,27491.825501059757,1.8122221504755867e8,4.876218891699973e8
-0.003199991458344051,0.497984017173286,0.00015628459111149316,40.7274362005188,2.0007392589360706,741.7368370735794,29502.729546556366,3.698183767388469e8,4.6176872067743504e8
-0.0032099914479275325,0.4984985215283145,0.00014751236288154576,36.23334033767369,1.7914147979100472,-10000.177138012448,24503.170547264526,2.151859032045243e8,3.9450441070039874e8
-0.0032199914375110137,0.4987392826268147,0.00015044391030491751,37.47311918476639,1.755943677205503,2121.395029514568,20257.20416978814,-1.554827993693371e8,2.6522761746980864e8
-0.003229991427094495,0.49900610627864317,0.0001445382131477301,37.542451969376955,1.7204428868912702,-14409.493556277284,21400.359004047088,-4.69183419240815e8,3.325919546814445e8
-0.003239991416677976,0.49962030889271203,0.0001493953215583632,35.31853081262224,1.7603590159881028,41266.46306892136,24648.30214083394,4.537882399727488e8,3.655313703404838e8
-0.0032499914062614575,0.49958620085119404,0.00014192148110537742,34.252843219868424,1.5866431276695583,16107.305128633836,20380.589318922594,-1.627721516647267e8,2.756828529143724e8
-0.0032599913958449387,0.5002099464002528,0.00015013320090697836,37.08676669152392,1.7117321034130015,8340.37257389626,24183.345331294106,3.307262188898555e8,3.3614937860683733e8
-0.00326999138542842,0.5007600195288877,0.00013974519049675342,34.20278180753058,1.5094556104561894,-33172.085251363664,20195.90838145709,-2.00139500583115e8,2.866918407614174e8
-0.003279991375011901,0.5009034010968956,0.00014471003538001035,34.34121132997063,1.629153340890524,-14748.521822019524,20331.46598010425,-1.2135659282178344e8,2.837267260414222e8
-0.0032899913645953825,0.5013226309212355,0.00015029135387293908,35.62236891866241,1.6727875038972058,-1340.79735235339,24151.03524595563,1.5203364254268187e8,3.655290333379097e8
-0.0032999913541788637,0.5017967397873431,0.0001409446126334126,33.859083297983254,1.6323221510685453,3160.0872228852586,23632.899903919297,2.3585735069863666e6,4.3839340348694545e8
-0.003309991343762345,0.50190991489026,0.00015133267651964603,35.108595934891504,1.6682573015129352,-22652.735703183327,26191.420245743262,3.424289495683372e8,4.2561880696643823e8
-0.003319991333345826,0.5024627263614393,0.00014754907021359632,37.46103594965524,1.6691523885852333,19399.393242916023,20792.637516265626,-5.219293540426528e8,2.9162388607226664e8
-0.0033299913229293075,0.5027301748167191,0.0001472546427147186,35.36084530944302,1.6618223302544581,33813.068627472174,20799.453851343496,1.6339021316082105e8,2.91639011570404e8
-0.0033399913125127887,0.5033557968031398,0.00015284414150580928,36.57331440938463,1.655074554856872,3638.9591016759564,22251.922728605543,-6.3913146090542465e7,3.3734028984444666e8
-0.00334999130209627,0.5033859213243104,0.0001468441057428727,37.086984136712964,1.8848472148739956,48390.826206794445,39937.617870958406,1.2202504815532763e9,1.2249743584279058e9
-0.003359991291679751,0.5036864667238057,0.00015285616222481064,37.14966075988716,1.750613639536484,-42441.298659156135,25811.56074917131,6.762106650097147e7,4.026075994279797e8
-0.0033699912812632325,0.504531078593232,0.00014804891484273096,35.414981074932086,1.5958598131307475,31365.387982066,19554.27308549923,-2.948142821337503e8,2.7092865047743636e8
-0.0033799912708467137,0.5046171105940361,0.00015683257540745268,37.87895054934719,1.726275543940997,-37128.09441341919,25844.427364061758,2.4522715391904142e8,4.3281857058828974e8
-0.003389991260430195,0.5048486969284863,0.0001456918855931326,34.20307782240887,1.5815246372811609,10688.704782646395,20655.16161338706,-1.8913841076057e8,3.4008466790416026e8
-0.003399991250013676,0.5053494391471974,0.00014411028214586556,35.277504922160965,1.5909843444541212,-51997.58853909467,21693.067427698366,-2.0726330080337593e8,3.3307012773718864e8
-0.0034099912395971575,0.5052785915122472,0.00014840011901683103,36.487631913639234,1.6344079064379422,22596.777368957362,22608.318648683147,-2.887742372906549e8,2.9596725271231765e8
-0.0034199912291806387,0.5058585615644778,0.00014895430314379546,35.93116262933695,1.754205882749225,17078.75097478202,25881.1583544534,4.142573666309819e8,4.032252098043761e8
-0.00342999121876412,0.5062251994737126,0.00014836934035198,34.26373860639129,1.6017588382984635,-16149.260040190456,20695.77809597697,1.65130337760193e8,2.8450173519347423e8
-0.003439991208347601,0.5066641314744731,0.00014925896411930708,36.14632997442554,1.7086450775615052,-43456.66209536736,23863.500916110163,-4.784921764991042e6,3.7938526601012665e8
-0.0034499911979310825,0.5069431115956283,0.00014970122212860614,37.7371635517403,1.63416638496182,450.6338040197078,21262.351828782823,-3.5355808439037466e8,3.2657515374341154e8
-0.0034599911875145637,0.5074722108784399,0.0001406698055867029,33.38344177408538,1.4938250872911258,-10072.418926387569,18419.988064604815,-1.8667492769822845e8,2.373537824321352e8
-0.003469991177098045,0.5076824485187224,0.00014466578814922317,32.75720878651257,1.4785282773438009,8801.947764226357,17253.85843371889,-2.3113741432171902e8,2.3239100666719097e8
-0.003479991166681526,0.5079148119627509,0.00015449003298849444,36.176041509920935,1.7374479344955438,-35483.08951001928,24372.957610133897,2.609738350734254e8,4.054026963636704e8
-0.0034899911562650075,0.5084554624948313,0.0001376760519970152,32.95684339486649,1.502894869078254,-25034.42987114863,17743.05842980286,-3.0386592490481323e8,2.341921054939426e8
-0.0034999911458484887,0.5085266170462776,0.0001522027189998197,37.484175516886,1.708045158016667,-24046.81257155188,24110.367889010795,-8.166731804189175e7,3.399412220878399e8
-0.00350999113543197,0.5088991214577362,0.00015243552526927827,35.35512857149535,1.751841854823016,-48342.30294866064,29029.753409667497,4.354023693429243e8,5.725478171428272e8
-0.003519991125015451,0.5095858456196853,0.00013880117678326243,32.63508115410494,1.5527142892143857,-39668.7521030766,23051.265374427523,3.4325762191960603e8,3.401536414817285e8
-0.0035299911145989325,0.5096978241176761,0.0001403951552451576,34.57857819677426,1.6181977626192015,-13646.662911527483,21448.95892595194,1.8856414250022128e8,3.0046037018568534e8
-0.0035399911041824137,0.5102622627058868,0.00014470127548511582,33.32223539859085,1.563566082022231,5508.6598842004005,20374.651039528846,2.4781281470019534e8,2.5839753946106395e8
-0.003549991093765895,0.5105933114249772,0.00014262678252043647,33.54871675926426,1.5304649703261723,-17001.417944642984,18022.416435121493,-2.8523427120364696e8,2.2893178018345866e8
-0.003559991083349376,0.5108418175576959,0.00014777425069116996,33.69007817322426,1.6788964845439582,18067.155997021433,25702.974068643307,3.540942761840543e8,5.041189606139449e8
-0.0035699910729328575,0.5112298082685297,0.00014413783451008752,34.821725155524724,1.5878055342548778,-26313.13810001315,19860.53182113937,-1.0772323319822414e8,2.471380351066338e8
-0.0035799910625163387,0.5113786463097665,0.00013988999602641792,33.43308830125174,1.5888324864666008,-38454.848717949346,19130.158979334276,-7.191613831178369e7,2.38894177149744e8
-0.00358999105209982,0.5116739814537422,0.00014638738066455814,33.77295926445763,1.6011776801652315,-14073.157718216173,19717.988373655007,9.893627146214886e7,2.56932827310826e8
-0.003599991041683301,0.5121899399266862,0.00014695582544690505,33.56429965470419,1.6150432893394187,-9154.860048629358,21630.836000765565,1.154816817681215e8,3.5730611336807346e8
-0.0036099910312667825,0.5122986118005038,0.00014166289964709797,32.83707304378173,1.5691099465017786,1828.233392993829,17757.690785892333,-4.458625287796918e7,2.4150788506831256e8
-0.0036199910208502637,0.5127836255522352,0.00014121261078139843,33.872773349621035,1.4950634217631127,7251.50853798033,18489.870507468106,-3.073869722474806e8,2.4983552792529824e8
-0.003629991010433745,0.5132571434891795,0.00014097387767282596,33.29701083518344,1.5436139291850304,-35302.52536271197,17719.10856692747,-9.821652379329492e7,2.277040175516118e8
-0.003639991000017226,0.5134095718226408,0.00014672506312274323,33.53413967548289,1.5033280337775052,20234.196912470627,19595.481030421855,-2.1521205630238003e8,2.7506988474886364e8
-0.0036499909896007075,0.5135563512641086,0.00013885487818735806,33.0501756637752,1.5482056823499084,30988.76056295655,23073.953983150885,1.909806309123849e8,3.5730025592052454e8
-0.0036599909791841887,0.5143409486321656,0.00014065017834849074,31.65274931294891,1.5051193863856118,-5205.535870500021,19756.488308769774,1.5236267931069615e8,2.874523243184095e8
-0.00366999096876767,0.5143834547909487,0.00014340862151225765,34.70273704181765,1.4899771534584805,-60942.81494734965,17193.94180811019,-5.344974471698748e8,2.321011876803223e8
-0.003679990958351151,0.5146058299102008,0.0001326047903549464,30.642054775214433,1.3308321313841223,-9225.608195553219,16252.353398523597,-4.046577829583941e8,2.1837918635464615e8
-0.0036899909479346325,0.5148158731137908,0.00014326419019305295,33.95004604592164,1.4963584184952372,-17900.164607824772,18106.117672139317,-1.3721284048517662e8,2.352217884693844e8
-0.0036999909375181137,0.5155087628966777,0.00014786396326775677,34.26575218212273,1.616137359462038,8611.328853166626,20975.96280625146,-1.8925674226968327e8,3.023246086094541e8
-0.003709990927101595,0.5159336963481894,0.00013570974708146028,31.649983581629858,1.4206511265176947,-8500.87002603893,14617.502557775166,-3.679880291915761e8,2.013005493997272e8
-0.003719990916685076,0.5161447962097055,0.00014287477229770376,33.3815115637398,1.529892935104915,-45324.57218181184,19363.0509320346,-2.617582905596454e8,2.4576709850053462e8
-0.0037299909062685575,0.5163302602634746,0.00014167947751550635,33.06012277615501,1.3831337809988704,1485.8949430326988,15926.017430265769,-5.596095082253906e8,2.0470885551334178e8
-0.0037399908958520387,0.5167559849936904,0.00015471078670185016,36.136784927645124,1.6669914859203474,28372.022579721466,21719.901291754322,-1.3219525746999925e7,2.94787738385274e8
-0.00374999088543552,0.5167976621918476,0.00014678351834909896,34.371136806231995,1.6539011447552514,-44204.76443503098,25711.12868154375,6.041295187801324e8,4.5146151005239403e8
-0.003759990875019001,0.5173921991499114,0.00014126897194733067,32.70915428577004,1.4869696352092199,-499.7335999176122,17518.318332395393,-2.4419428155687556e8,2.5220919541126832e8
-0.0037699908646024825,0.5178148571774711,0.00013878601148813776,31.145879899392817,1.4288118807940264,12688.909018609238,16649.353321938845,2.761088495451694e7,2.0683357233274907e8
-0.0037799908541859637,0.5181616273756218,0.00013646754706984156,34.09992633215251,1.5531258783588808,10828.582189516035,21136.726502513127,1.1618007786703473e8,2.9916315568423927e8
-0.003789990843769445,0.518166837954966,0.00015137427044496733,32.905305835729635,1.5680990987326877,-11686.437934385433,21792.88986240671,1.1890750632777596e8,3.294594597173609e8
-0.003799990833352926,0.5189599014701359,0.00014752850842947998,34.11927982275002,1.4288913201915538,16751.161816033367,16893.140982504676,-6.612836026517079e8,2.2048981925817493e8
-0.0038099908229364075,0.5191561297343398,0.00014293058954186142,32.42244863926319,1.4540100200011692,12341.131014144115,19022.645453488134,-2.505538654999639e8,2.6814077033462247e8
-0.0038199908125198887,0.5194048864005839,0.00013809730112869452,31.283505930078004,1.3751692536876603,-26363.850730614173,16619.539612821613,-1.8458604010808417e8,2.0248498131537938e8
-0.00382999080210337,0.5197548013322992,0.0001428414899686346,32.65252277244455,1.493559110151756,20790.73948103636,19888.891254171256,1.4130458418366218e8,2.54966490492672e8
-0.003839990791686851,0.520114784333136,0.0001360507030999636,31.538557052633074,1.5011678975561937,5931.504678607927,18793.707987475533,3.067480985889035e7,2.2508139710935962e8
-0.0038499907812703325,0.520578336443121,0.00014682965660801138,33.2966245600167,1.538526022227321,-17084.492425802728,19121.484355186436,-1.2355138833122376e8,2.781637041201071e8
-0.0038599907708538137,0.5207274931202891,0.00013534716127352924,30.439517737385575,1.3657925035392195,-7141.467176929364,18727.95498023357,-8.615152890677566e6,2.743551432229495e8
-0.003869990760437295,0.5208100970003875,0.00014143527549237796,31.240050342741185,1.3752756470639653,4508.285817870706,15159.87940842515,-3.2483712115287423e8,1.8368729449821332e8
-0.003879990750020776,0.5211164695922769,0.00014091073572279113,31.24006037970964,1.4913870278633032,341.29648321577463,18573.59611641103,6.971654097756168e7,2.4061287987043983e8
-0.0038899907396042575,0.5214429504041984,0.00014653283269482027,34.47553185317427,1.552321495178287,16271.800094430959,18401.356971981477,-2.4737632392920867e8,2.3398471342891598e8
-0.0038999907291877387,0.5221497668278767,0.00014568529550219926,32.86143855863145,1.5739499033800157,-2024.345270750545,21280.591904212844,1.589235952319636e8,3.0455798100105053e8
-0.003909990718771064,0.5224286355873925,0.00013923104215396087,30.88780624228926,1.3891706904883083,16294.77319546738,17146.822889432093,-4.6596629222809814e7,2.141132002138164e8
-0.003919990708354129,0.5226036485998005,0.00014405222769553705,33.32463172637022,1.564518273843771,-6405.728741543943,21764.727064656956,1.0866825814274812e8,3.616031124597248e8
-0.003929990697937194,0.5229542785755807,0.0001399670173958136,30.775852998472406,1.400429871864294,-379.18060694796594,15985.616402551037,-3.6843505458724326e8,1.9480054262814802e8
-0.003939990687520259,0.5231284620809779,0.00014310146793964105,31.5396206578111,1.5098836636699662,-25876.362993372903,24322.746714421515,5.221409947296766e8,4.397804597984904e8
-0.0039499906771033235,0.5236926922919888,0.00013900126421156672,33.43889095595001,1.6371810085852594,-11392.912243556539,22655.361119073994,4.2066054194021255e8,3.1184705258888066e8
-0.003959990666686388,0.5236316542035179,0.0001460285927181035,33.72634557238946,1.5440172354126185,-3246.668994201489,21261.81055605037,5.041519406656242e7,3.0246497588131315e8
-0.003969990656269453,0.5239121258038534,0.00013175241760256246,29.009370456732185,1.358156429854905,-12738.54798441289,18102.84161506548,1.8771228245621344e8,2.3996559965680572e8
-0.003979990645852518,0.524706697665908,0.00013817571590999495,29.831975359928066,1.332427600131188,-1660.9348367491737,14642.579549379103,-7.722489329452465e7,1.8523691345700034e8
-0.003989990635435583,0.5247961833373214,0.00013777817876950158,30.00913928072334,1.3616558695979613,2585.9652222327622,14597.337334629885,-2.297788983820952e8,1.7611541454047856e8
-0.003999990625018648,0.525053137460668,0.00013533484851357145,28.53344223880801,1.3346981943411091,16710.88319317201,14909.95819534138,-3.970956890934585e7,1.676640919391269e8
-0.004009990614601713,0.5254672440751522,0.00014388031367590216,32.31898284711514,1.4748747489216658,-17429.779520156124,16506.517163515124,-3.1906601560595136e7,2.348633126065998e8
-0.004019990604184778,0.5257141537708209,0.00013318487656677962,30.312736879131705,1.3808011143898875,-32644.43742957991,16330.526827012982,-3.875484383346177e7,1.968214656640752e8
-0.004029990593767843,0.5262071792463712,0.0001403306202076606,30.632154325869067,1.4307355538226307,22275.632988994737,19652.493494141265,2.009726265340973e7,3.2582254355562e8
-0.004039990583350908,0.526107962250529,0.00014568351234986785,32.73933174507195,1.4237487964705409,-8109.115415547998,17765.277641821547,-3.204922665164067e8,2.422113725797941e8
-0.004049990572933973,0.5267488312488814,0.00013453726506226682,32.302040865926685,1.5138909643365734,-31249.12214337662,17866.62948699914,-1.2153018376017463e8,2.2267564248232582e8
-0.004059990562517038,0.5269441370169918,0.0001406306104136139,31.327802106847358,1.4276685606999397,-3123.317842757172,15325.130072234793,-2.680933250807647e8,1.9735765826888183e8
-0.0040699905521001025,0.5272877739385916,0.00013207851421498861,31.777624308936456,1.3919017285268414,-12180.427052052037,14844.545984323067,-4.38050273647934e8,1.8698979095712873e8
-0.004079990541683167,0.5275512711964012,0.00013201165177473213,30.066687381472374,1.4424766935625029,-5915.583568692014,16708.427722655873,2.58087176618579e8,2.147409585052533e8
-0.004089990531266232,0.5277859871636874,0.000134876579913409,32.0264826853818,1.5188900356628112,9228.395825018202,18138.600275134464,8.129120587585743e7,2.4114662152750874e8
-0.004099990520849297,0.5280206120844579,0.00013683187367973497,28.3876071300066,1.3187377617809115,-8836.660788167315,17401.92841901284,-1.387660347214435e8,2.715840264341129e8
-0.004109990510432362,0.5286195335071677,0.00013621080378404898,31.570604278546153,1.4530272838392764,-8573.870159790355,18095.869678443298,-1.4409764223400772e8,2.5316996615486932e8
-0.004119990500015427,0.528753034079472,0.00013354402457179543,30.739102897653453,1.379424097427255,-19354.503570769208,16285.31500606399,-1.5282928368305722e8,2.4046847026021466e8
-0.004129990489598492,0.5291552278869796,0.00013929099363535575,32.166110358257704,1.6610430608651436,-10917.321024451767,22859.362632403834,3.273438274661966e8,3.533952912594957e8
-0.004139990479181557,0.5293550326053377,0.0001355539726564362,30.20116207461903,1.3619042306983966,15361.194120887521,14908.480081920243,-4.382299361115465e8,1.9132979102504435e8
-0.004149990468764622,0.5296523815786722,0.00014287550140705665,33.771962423180874,1.6547793884753488,-2352.354879782765,22452.818341262187,3.8891285985077107e8,3.4185513149431807e8
-0.004159990458347687,0.5299985606887103,0.000140266218085903,31.261679158479378,1.4418591883025431,-33165.71182786818,16951.81599534509,1.4019581300636824e7,2.0966459005655244e8
-0.004169990447930752,0.5302151391116605,0.00013550726543494753,29.831757625690837,1.4484847463362567,2306.8504124724536,18108.19714473486,1.5254069416209534e8,2.486786785631346e8
-0.004179990437513817,0.5305695920940219,0.00013296252500660037,29.15972143089675,1.4279613370187865,-23465.622216974978,17887.092029852924,1.6562500675744328e8,2.652160217474518e8
-0.0041899904270968815,0.5308226442585099,0.00012979288120357972,30.70805470520303,1.3695085580762418,-1772.227294821695,16868.388805487066,-1.296281205999887e8,2.0599563335152376e8
-0.004199990416679946,0.5314347545481134,0.0001326094629245869,28.706831676762555,1.2473158149856631,-17876.72826159664,16041.599282304493,-2.2655699121589297e8,2.7842156487676114e8
-0.004209990406263011,0.5316909997309298,0.00013354502857952554,29.229580835956344,1.4028689116460251,-30982.800481733593,15692.324787412459,-4.334806547220854e7,1.8595556090682593e8
-0.004219990395846076,0.5315467648964256,0.00014007818652884903,30.47776990529617,1.3705664934006772,-13219.93830240711,19142.248787267876,2.2046185586088e8,2.755897690652617e8
-0.004229990385429141,0.5320029919051605,0.0001285266697539491,27.772246140259025,1.2783558924803209,19202.2738297679,13787.186512793161,-9.731882242765787e7,1.6173972487327376e8
-0.004239990375012206,0.532482311729015,0.00014118302652755714,32.79060082918998,1.4237227241945498,-12211.494972824645,17106.82001481012,-4.899545161027524e8,2.3436851852299017e8
-0.004249990364595271,0.5326626571689547,0.00014006167014125117,31.80206399279121,1.4188468936140959,-9348.158034916176,18312.05434766003,-3.428707204169482e8,2.6158001644851637e8
-0.004259990354178336,0.5328798408286217,0.00013495302153568452,29.032157331999418,1.3371091504604178,-22001.587399082997,18440.68159693345,2.9018132810384497e7,2.7930968238643366e8
-0.004269990343761401,0.5334501261788251,0.00013114211941813318,28.825353644660414,1.264974159721943,15890.751998537598,14044.692984121142,-1.7994355723911506e8,1.5155866693007988e8
-0.004279990333344466,0.5334575672802765,0.00013124945028168615,29.183816595262645,1.2357818641592653,-7095.334928682529,14762.57853886306,-3.998836805135998e8,2.0141988101770812e8
-0.004289990322927531,0.5338563570179018,0.00012777426461863775,28.488728889771632,1.3992783199868322,-35140.0140253038,22234.252538432233,6.216250194733646e8,3.782137183253352e8
-0.004299990312510596,0.5340238795742436,0.00013812762873527794,29.83060855088276,1.4076240080267033,-33966.7917953484,16378.213184045257,1.0431840129622903e8,1.762380953898464e8
-0.0043099903020936605,0.5345781068836734,0.00013147054517356123,28.669524889237874,1.3397744493731996,1362.6652380616163,14406.385218201935,-2.037707996039783e8,2.027626309493851e8
-0.004319990291676725,0.5346116389381993,0.0001342833587928357,29.66783986318573,1.3121246415319046,-2618.7116080207666,14314.099882864986,-2.052289545210783e8,1.6542795845059505e8
-0.00432999028125979,0.5351101610402046,0.00013023338672326785,29.126752989491003,1.488515783186186,19922.417325532697,18412.88105115328,5.3270852148423296e8,2.126412623151613e8
-0.004339990270842855,0.5352639510674201,0.00013344867356559852,28.292540049326433,1.3324105159350539,-4192.872666335428,16577.335255071917,1.2025418855243978e8,2.0900274205574954e8
-0.00434999026042592,0.5356707316407758,0.00013152047935982773,30.415552098927876,1.3334453010842409,3042.8144957589075,16343.254852964328,-3.594927087698944e8,2.2871296459577942e8
-0.004359990250008985,0.5358921877036329,0.00013900170577566676,28.798657469293328,1.3539056743691966,-14604.057210660167,16268.18787509229,-4.7975197938962676e7,2.26964709213941e8
-0.00436999023959205,0.5362063749383418,0.0001409308100287857,29.838125439327715,1.4399528502851484,6653.947822611507,21900.760226065908,3.8168342571951514e8,3.7443838422990906e8
-0.004379990229175115,0.5367941112107464,0.0001299163033466954,29.13769442489081,1.2734323148051008,-12014.731987442488,14905.140686214048,-2.071063768726347e8,2.0428895105806753e8
-0.00438999021875818,0.5368466781569515,0.00013242152255918567,28.65553099113378,1.5113364536728946,-5606.26576176968,23721.35445470213,6.116573770444913e8,4.618730771997532e8
-0.004399990208341245,0.5372861804891261,0.0001303542623618103,27.566923979230783,1.309661644248023,4730.536023106843,15310.158696248403,1.4280430256798014e8,1.868361929248411e8
-0.00440999019792431,0.537303685130662,0.00013527079274779517,30.24225269312742,1.3544496500721455,-14160.620621805021,14920.152090169991,-1.6848379444159395e8,1.8878494930033773e8
-0.004419990187507375,0.5376411443634368,0.0001403387209695091,30.645393677666732,1.4406368515188368,4068.047523981142,19290.389347593762,3.3662169778440595e7,2.818760768883296e8
-0.0044299901770904395,0.5379394039972747,0.00013555484041703482,29.81949834420872,1.4001194722170809,-2024.140567469419,15152.69921073777,-7.425975268734732e7,1.8891497427484572e8
-0.004439990166673504,0.5383723635024378,0.00012761116892850153,27.77611061159379,1.2687025198239508,9429.770811019465,13846.783845315023,-1.657904451324859e8,1.6814453259407946e8
-0.004449990156256569,0.5384629102958822,0.00013034617839625696,27.404099645902043,1.2466032395274356,-4990.895158307307,14493.938239303805,-1.4541600541870713e8,1.917850709748648e8
-0.004459990145839634,0.5387483909592403,0.00013504067971529957,28.21308450018639,1.3934952346250127,-18971.21813390202,23850.70588250995,3.1251263773320794e8,5.1572850680342805e8
-0.004469990135422699,0.5391373690935806,0.00013355190821848844,28.88077049740907,1.4299472666476811,-2213.0462733667823,20349.429757254227,4.2433590286151433e8,2.92447014024502e8
-0.004479990125005764,0.5396793762177876,0.00013023643442282865,28.002934240663425,1.3585309202982445,28801.141176824327,16320.549430697127,1.8874831585889074e8,2.057826885122165e8
-0.004489990114588829,0.5398667456070031,0.0001315198191806566,27.690478261669504,1.1914954352574114,1100.6172266492956,12883.51259464109,-3.333280212239528e8,1.6093651338269114e8
-0.004499990104171894,0.5402378336726938,0.0001251563022230919,26.778682488976024,1.2552078752190923,-6891.95596688722,13810.947574466298,3.75672850276262e7,1.54080597296773e8
-0.004509990093754959,0.5401688753548264,0.00012963227209467247,28.602593861793444,1.3527330589163429,-13816.367168838715,16532.338394447714,-3.549077293483502e7,2.3036021252585447e8
-0.004519990083338024,0.5405773109231093,0.00013200577402085772,30.292645651437006,1.341247799768877,-497.77724105777776,15290.02996948078,-1.295727480643592e8,2.0952824738984224e8
-0.004529990072921089,0.5409494056694718,0.00012806705435772854,27.96063568444143,1.406752189443963,-27663.59721938406,16431.487397957077,8.608097904243052e7,2.2212959594202262e8
-0.004539990062504154,0.5413062930346039,0.00012786604379465527,28.60037619168093,1.3228673429395148,-40485.66267746927,14865.525495695194,-6.531445927690666e7,1.9754369066840693e8
-0.0045499900520872185,0.5413861364097999,0.00012526214913999745,26.63314842945689,1.3575971788605883,21134.89311984616,18076.747080009012,4.0783409520263225e8,2.848588851487259e8
-0.004559990041670283,0.5417801232716001,0.00013024399145152772,26.862023765755055,1.2720383792878456,-2641.9495417552725,13198.656839383579,-1.0852471163570546e8,1.451619573767911e8
-0.004569990031253348,0.5421012770388896,0.00012222143278248907,25.692440101273696,1.283223285205481,-19769.48209402666,15667.503952943433,2.3515316598881686e8,2.072566701467927e8
-0.004579990020836413,0.5422143755734067,0.00012399053920469777,25.02146844435111,1.1511538853350127,-7581.468500281295,11774.843188283627,-1.4281804276323242e7,1.197748459311266e8
-0.004589990010419478,0.5423992861837691,0.0001301826409882628,27.19542395962753,1.2299137635433786,4643.581971688302,12472.950889101461,-3.406213693500427e8,1.7122273531210592e8
-0.004599990000002543,0.5427311638329128,0.0001257770516738031,26.289302482555613,1.283640875624504,-15312.622855711586,15693.514344306068,1.3000486420227097e8,1.9189657228746265e8
-0.004609989989585608,0.5430674682349631,0.00013515309037590348,28.79387072011595,1.3702577435735592,-10834.783266450322,19196.952919809602,2.538645480902547e8,3.4637062493863475e8
-0.004619989979168673,0.5429566907507921,0.0001299628835044225,27.407911876519183,1.2492186217852461,-34859.42449245971,18615.722344851212,1.2409133222774303e8,3.27781212784023e8
-0.004629989968751738,0.5434488686510489,0.00013025989703153068,27.934565566383363,1.2943426300420369,-12650.154009643178,14804.91980836339,5.816809122233781e7,1.7220499227293733e8
-0.004639989958334803,0.5441307224252002,0.00012597512674896033,26.226979966915078,1.2013162786199687,-5056.122045014217,14599.507628690159,-4.520928570993955e6,2.2260883242093864e8
-0.004649989947917868,0.5443008585151363,0.00013460086694936076,28.068312918678146,1.2963093911806651,6020.132594212802,14571.24947380879,-2.2256281050349614e8,1.824718922537005e8
-0.004659989937500933,0.544510426597492,0.00013277235673488953,26.91430785796231,1.190480176519431,-5343.188354152614,13903.92051734986,-3.3469557676571574e7,1.6762400139909536e8
-0.0046699899270839975,0.5448241876205111,0.00013261600136507752,27.05971110146222,1.3387521916616976,-21756.705129307575,18434.63723076922,2.431275918798283e8,2.9797780099711704e8
-0.004679989916667062,0.5450894980214409,0.0001280635697811234,27.87198572446871,1.344800231266654,12138.372255039823,14952.784836593934,5.329656324090543e7,1.9977085811745062e8
-0.004689989906250127,0.5454037472537501,0.00013159625068538,28.829089363943513,1.2165115769609263,-9663.956542299438,12430.661939689424,-5.175416291301461e8,1.5218827146122554e8
-0.004699989895833192,0.5457331119909408,0.00013373760979945159,28.56755725649376,1.304041723137877,16425.803874344896,16094.900438490418,-2.1145152332942705e6,2.4130780612117314e8
-0.004709989885416257,0.545858817320775,0.00013707095825901536,28.78443693015155,1.3564070844342666,9795.45218501653,15398.180406718617,5.99890310523075e7,1.7202609081073812e8
-0.004719989874999322,0.546374654180785,0.00012695348483235825,26.490429068367824,1.1762539043282827,-3630.94050016843,11703.924509418604,-2.3452778404775873e8,1.3206689929658307e8
-0.004729989864582387,0.5465671752988122,0.0001338015529040191,28.506701757109674,1.2794921296066974,-10584.408188703328,14646.90342138328,-2.7580204930781774e7,1.5185391332398117e8
-0.004739989854165452,0.5465747738425895,0.00012637244395591188,27.423517283826918,1.1751514603952784,22445.080815188183,11853.80978814604,-3.5982051116465163e8,1.4346014803359324e8
-0.004749989843748517,0.5468786237628748,0.0001364183563717222,28.459053976306308,1.322295968236291,-14939.204795829934,17919.408633360024,5.657172242128977e7,2.814240941258707e8
-0.004759989833331582,0.5474968202061143,0.00013234357174048117,27.25263845909589,1.3777379716829772,6715.943722187623,16451.47675496727,2.657106619988939e8,2.4004151279861173e8
-0.004769989822914647,0.5476561708809631,0.00013084801613388465,28.31490498657605,1.1694177668648358,-2852.4893178084008,14134.41193090449,-3.6862644923727745e8,1.7568233924928904e8
-0.004779989812497712,0.5479831308660605,0.00012926705234323312,26.744513067174776,1.2433006465097294,3125.3942348402165,14724.400532065392,-4.119369019491748e7,1.9780501285770813e8
-0.0047899898020807765,0.54815966533316,0.00013923646743891333,31.06653682713943,1.4428849369642975,1349.1897764004202,20443.315323710365,1.192335598786504e8,3.483320611723941e8
-0.004799989791663841,0.5485472932523447,0.0001355338418060202,28.03281601960918,1.301313608442242,1946.7790906870662,14140.318769500347,-1.459582354884966e8,1.8528172714923462e8
-0.004809989781246906,0.5487271652099922,0.00012661127152586117,27.48183546250949,1.3272049759988513,7360.04075528837,15712.409665393372,1.4356458743460682e8,1.7723993479416e8
-0.004819989770829971,0.5489900187674702,0.00014081589896970738,28.978964994045803,1.4083079522493105,-13648.106063200063,15951.693842247843,7.38891984665104e7,2.072899094325115e8
-0.004829989760413036,0.5492957898838938,0.0001302142465612388,29.342248597827858,1.31253425943828,-4701.436862484224,14541.399262710907,-9.602935717369996e7,1.7802981197817966e8
-0.004839989749996101,0.549261897418206,0.00012917589073410758,27.221882025876283,1.2644559580320514,-3613.6551615908843,15158.946879111105,2.1540051078099898e8,1.9304366675744513e8
-0.004849989739579166,0.5498510435502867,0.00012836637011799643,25.358959587360246,1.2060059721287368,-20561.595533201973,14509.044561078817,2.13186531424929e8,1.8540597882088137e8
-0.004859989729162231,0.5500377546229224,0.0001301225138849133,28.525211886610656,1.3334697932298707,-3475.1750553007023,15267.711268743496,1.1448463858893959e8,2.174580589833619e8
-0.004869989718745296,0.5501378666068794,0.00012879883797684873,27.57317516989907,1.2399798343362907,-10972.396103050027,14886.33261867744,-8.588851359289177e7,1.832482351159665e8
-0.004879989708328361,0.5505651490508366,0.00013135514733259542,26.532289481556038,1.1687270447327054,17502.896378343252,13092.913873617077,-2.0983261578704494e8,1.4785617636134407e8
-0.004889989697911426,0.5509453328416613,0.00013345383934093227,27.54866334652898,1.249338818333477,-3128.574884297116,14445.42499167624,-7.871297716168456e7,1.6636982472776303e8
-0.004899989687494491,0.5512064155619874,0.00012960691635276032,28.031790152270847,1.2866682885678271,4360.934718976867,15260.820974875107,-7.828183059160832e7,1.8724732007044357e8
-0.0049099896770775555,0.5513584729493464,0.00012524433138723446,25.841729496560422,1.3084630672300022,9556.680501734301,18451.924442762152,2.978889120645003e8,3.516272307232748e8
-0.00491998966666062,0.5518444769529502,0.0001335129139254203,28.24487085354771,1.2650096808402513,8300.811357401688,13531.136974282439,-1.5618005490498513e8,1.56036358887223e8
-0.004929989656243685,0.5521449799759051,0.00012775070765961953,25.845012015880037,1.1898082159708374,-2959.9618928149202,12302.02860053408,-1.8663383209350535e8,1.3417590409897591e8
-0.00493998964582675,0.5525632506895647,0.0001250447650380993,25.8397541326641,1.2853413831593654,-4859.363365248926,15123.571699730372,2.807095474840899e8,1.7246519504270184e8
-0.004949989635409815,0.5524537808616197,0.00012868278699735606,27.44256873559465,1.3738852085121638,-5512.559727849007,16105.11122320872,3.01699025696636e8,1.9206555962829092e8
-0.00495998962499288,0.552765010558911,0.00013490243798057117,27.981726128557206,1.2948802421795644,8659.95572077597,13874.161587672133,-1.3267777451079671e8,1.7723313321369544e8
-0.004969989614575945,0.5529845633412832,0.00012588287195352692,24.676090821730877,1.111004365518335,17505.698692536866,11025.288278000231,-1.766359110051689e8,1.3230465412549537e8
-0.00497998960415901,0.5533322131870351,0.00012344469932942334,24.47486298980362,1.0379937445255998,-3862.876999652059,10676.306372385952,-2.7758080610900426e8,1.1229629588222605e8
-0.004989989593742075,0.5534526971468585,0.00012523722129863355,27.707736834136593,1.1883366020424417,-11367.018079675387,13165.547873665604,-3.262487326577354e8,1.5563050332011986e8
-0.00499998958332514,0.5538447410327543,0.00012662191878377594,25.000848135050568,1.1424448338608062,-2392.7358569159533,11124.118056309693,-1.899607340159113e8,1.2741613610206304e8


==> anc/Figure-2-4/d3_L254_rJ0.16.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-0.5538661983615426,8.135490125473815e-5,26.48946144559902,0.7870410371949611,19008.136650527387,9054.509205154933,-1.1756199761862107e8,1.0189788743101731e8
0.004990000015624991,-0.5535743305670202,8.696810257353381e-5,27.64083194297754,0.8388892825168255,4881.741537767227,8819.769628313616,-1.573212641527752e8,1.0817364165191233e8
0.004980000031249983,-0.5534069522316171,8.228364555468376e-5,26.761733891510982,0.8453959134759773,2662.968361282063,10635.234217363071,1.0346059352056666e8,1.4238323758197728e8
0.004970000046874974,-0.5530747789911157,8.358866711542777e-5,26.169277955280865,0.7711703717320114,1767.1804942960775,9285.744362635369,-6.380772354889817e7,1.4705108949101093e8
0.004960000062499965,-0.5528173068378472,8.313263260644619e-5,26.898270006060578,0.7804619698882634,5813.832100866079,9038.275080596683,-3.3757909407014355e7,1.1479676045798755e8
0.0049500000781249566,-0.5525290942171676,8.297752419566435e-5,25.81801485335527,0.7254885435546344,4554.263516830254,8002.201969220809,-1.6557622348319626e8,9.105151199721235e7
0.004940000093749948,-0.5523494455947259,8.235287107395014e-5,26.21178969773227,0.8202176199902464,-8749.231322498283,10239.85203479943,1.7809063681079704e8,1.2983073237341753e8
0.004930000109374939,-0.552037678475983,8.18857374702598e-5,27.300841471413865,0.8089852030334825,7450.132141281509,9133.269978241633,-6.1600783504681796e7,1.125301215296592e8
0.0049200001249999304,-0.5518245701631176,8.490083018669545e-5,25.534382704523313,0.7915228748114528,-12720.133356026514,9454.584311984792,6.959642648485342e7,1.3286619350594762e8
0.004910000140624922,-0.5515574187455505,8.307224689246142e-5,27.636911059779393,0.8188319454703185,-3418.709904493694,8653.023913957297,-2.0383269074662858e8,1.0425015010392225e8
0.004900000156249913,-0.5511745376070933,8.448951422551961e-5,26.620901499628047,0.8203462126177677,-1143.0564023723155,8297.776981622776,-1.2113207701013593e8,1.0450982963167079e8
0.004890000171874904,-0.5508657457165447,8.105188751357083e-5,27.096095684896184,0.8037622917012522,-6498.254973638609,8715.978430921372,-1.6230519075502044e8,1.2104521814113003e8
0.004880000187499896,-0.5505373655345138,8.114806358990213e-5,25.984556906034726,0.8357606026646127,5052.191506084498,9995.424682467396,1.0639065364349931e8,1.2400934128604987e8
0.004870000203124887,-0.5504457948946871,8.09263276946211e-5,26.43751825012889,0.7858803431584706,15070.73354509581,10193.110160174834,1.0947397673252375e8,1.586285046193987e8
0.004860000218749878,-0.5500795092889267,8.308789198223474e-5,26.891193281320568,0.797191052055374,-3412.980370608284,8425.373964021112,-2.91716275702807e8,1.1508293802670483e8
0.0048500002343748695,-0.5498686461420179,8.479783197313873e-5,26.677324886282005,0.8603250773908592,1111.555465359067,10134.944929359857,1.7962742795423475e8,1.4858581718830344e8
0.004840000249999861,-0.5496867102583043,8.422259741110677e-5,27.021954559490897,0.8505740626381897,753.7361786129931,8921.031018469826,-8.543545882712716e7,1.0141403147963609e8
0.004830000265624852,-0.549356145992303,8.79607374267185e-5,27.69044441382967,0.8258414990692703,7000.359037419242,10176.695699666247,-4.2520522106390096e7,1.495664318463484e8
0.004820000281249843,-0.5489768831426298,8.663960370674689e-5,27.110680604924358,0.7937725227148658,3242.7421915143614,8988.787360152472,-1.2509289164559004e8,1.1606875406875211e8
0.004810000296874835,-0.5488233043870996,8.469768736809877e-5,27.34581883285859,0.8314180189238009,-2949.165173481912,9456.725478764882,-3.1404882861143947e7,1.2380474897016434e8
0.004800000312499826,-0.5483613303123362,8.534995701923229e-5,26.55263134684235,0.7838906145480949,-12643.221931555963,8030.069088025338,-3.1838151199509573e8,1.0725032547047532e8
0.004790000328124817,-0.5483664657617858,8.760057494303121e-5,28.765703006897038,0.8755520137715135,-21.313574250282496,10883.54458045138,-6.213755181420295e7,1.446832219001055e8
0.0047800003437498085,-0.5478129589810175,8.839943179321709e-5,27.987470166036513,0.8310507412193061,6016.849052345633,9958.480254512717,-5.770703885783298e7,1.2608049786409727e8
0.0047700003593748,-0.5476852590287727,8.512558163029034e-5,28.054421965787128,0.7913392129895578,-662.4297668315728,8838.142907139456,-2.6507994298173475e8,1.0016563726288985e8
0.004760000374999791,-0.5474309893493825,8.803189497898612e-5,27.631575139438997,0.8938588804066899,13072.206665786878,11274.429730223048,2.4233616031443995e8,1.5108052028274807e8
0.004750000390624782,-0.5472177362600403,8.578618384168551e-5,27.876408038906817,0.8651363038408216,18497.527317104843,11676.450939818382,5.9291693284482434e7,2.03445337509534e8
0.004740000406249774,-0.546743925657946,8.600771008410925e-5,27.276966992696202,0.8535503432793496,228.6537057477107,9448.513286389561,2.5599681241165183e7,1.4744964225332797e8
0.004730000421874765,-0.5465722909016169,8.650796913036576e-5,28.462685110065692,0.7981345463138284,11366.107882664131,8670.35555953473,-4.0069968139105e8,1.1113050002526768e8
0.004720000437499756,-0.5463582152034687,8.319978518280505e-5,26.758560005191303,0.8526459185566174,-13284.731361930975,11222.516386545964,1.2683448722127073e8,2.2013105298677385e8
0.004710000453124748,-0.5459927498654289,8.658336631799991e-5,29.08073709234552,0.9103114338242304,-1070.5841707224226,11131.738702823532,-1.0445378069343692e8,1.6563430700441498e8
0.004700000468749739,-0.5456172674266588,8.763496020017311e-5,28.138883188809515,0.8211377297421026,2268.1645724609043,9449.196955965188,-1.842942453134174e8,1.1730511634449035e8
0.00469000048437473,-0.545501727831553,8.334888256468858e-5,26.467825085366716,0.8048543207338954,12735.79498288372,9254.56691682957,4.699995697392673e7,1.2037023511518489e8
0.0046800004999997214,-0.5451153558823005,8.357821235431412e-5,27.697597360610736,0.8390023938720998,14522.44376264777,10167.718550148504,2.069346078074237e7,1.3718303721894315e8
0.004670000515624713,-0.5449385914620912,8.900297968302092e-5,29.309374269268698,0.8922358652474137,8177.550102409081,11229.835369202094,1.767628026761117e7,1.543951862769752e8
0.004660000531249704,-0.5447535514155739,8.739059114990255e-5,29.06454349633872,0.947690750892364,748.3167788367106,13323.429636193603,3.632300786900733e8,2.167151648132251e8
0.004650000546874695,-0.544248431710171,8.64245420543877e-5,26.73773248631047,0.8265159389611519,-1033.69733245696,9304.589454688272,-5.37347134987873e7,1.1111769917298445e8
0.004640000562499687,-0.5441950067876881,7.972388839127577e-5,27.46562941537903,0.8525425199805906,10250.514782034348,9686.138364137129,1.1672221709550217e8,1.2391656811525443e8
0.004630000578124678,-0.5438456139910394,8.811554458883329e-5,29.236584720690196,0.8644524960645605,2325.8151346354944,9613.210523264906,-1.489135483114756e8,1.171541782047015e8
0.004620000593749669,-0.5435341193085859,8.630868196142489e-5,27.73169751530878,0.8888534469410938,22070.122614958982,10472.856576374907,2.4837115663622215e8,1.3143611886876893e8
0.0046100006093746605,-0.543199964896355,8.84757503147369e-5,29.73247111954581,0.8840444225286871,-10180.335259692964,10771.86140168912,-8.942586339045252e7,1.4995535610655683e8
0.004600000624999652,-0.5429016694131366,8.506398989065027e-5,28.11731115878387,0.8465883231276428,11118.050127523824,10573.547928565875,7.59174435368813e7,1.4632239557756513e8
0.004590000640624643,-0.5426907939500963,8.578422114718632e-5,29.578468368391405,0.936972721184398,848.7018878555086,13279.920665913744,3.1734612813755727e8,2.006703047853117e8
0.004580000656249634,-0.5424200644954958,8.803087353987286e-5,28.962073336376864,0.9108043432716822,12132.646619857082,10631.946979447472,5.5521585458072014e7,1.239938726667527e8
0.004570000671874626,-0.5420745921898171,8.892386855171541e-5,29.17833712290835,0.8884027189757736,4649.984808948495,9511.227895475278,-1.607119206524002e8,1.1560479880035925e8
0.004560000687499617,-0.5417868563639158,8.518129414035828e-5,27.947874709841678,0.8750603285448209,15683.028047857544,11628.247541341545,2.808838310133445e8,1.5074986746421334e8
0.004550000703124608,-0.5416450943166176,8.972495547228672e-5,28.12625981197061,0.8230767595449336,8937.853800020464,10105.575244818958,-9.763150122663726e7,1.2834342955994481e8
0.0045400007187495995,-0.5413743212422858,8.942738937260496e-5,28.80335692283418,0.8618273635916316,19185.90988504625,10687.098177749696,1.1220138233450055e6,1.4763795071403402e8
0.004530000734374591,-0.5409513724192272,8.131919827623019e-5,26.57277090908397,0.7788021854870654,6861.3784745975245,8655.429789176214,-6.443267206404121e7,1.0368522378241856e8
0.004520000749999582,-0.5406624736929752,8.791718025279761e-5,29.69004391260698,0.918052715365333,25567.894683312577,11264.321512530038,8.31042484481549e7,1.5609584464866474e8
0.004510000765624573,-0.5404804782215386,8.574807727937706e-5,27.399018704573223,0.8168845912766046,11522.128043736479,10607.03206720791,3.808501881465163e7,1.6704589872140792e8
0.004500000781249565,-0.5399909548802738,8.284828169255545e-5,29.15590562315721,0.9032501511059469,-7194.650270757826,11352.994275900768,1.4878924354014018e8,1.772948555784766e8
0.004490000796874556,-0.5397435363063031,8.409932863808191e-5,26.517487479858236,0.8088967798468674,6757.615355120171,10590.375333116664,8.891620795000926e7,1.9066260222229803e8
0.004480000812499547,-0.5395120318077499,9.003261037839752e-5,29.646492071216482,0.9507481381669748,-21469.59734684079,11537.915476653463,2.8825589284807616e8,1.5078535815089837e8
0.004470000828124539,-0.5393220150392056,8.836563282836489e-5,29.780625625515633,0.8676275835649069,-2686.030007482476,9913.653797046421,-2.860798976330167e8,1.2103832193801369e8
0.00446000084374953,-0.5388271646009732,8.517744521617057e-5,28.861263673500414,0.8800714084447355,5656.039877563815,11320.029282993055,1.3053376137842165e8,1.494802814079745e8
0.004450000859374521,-0.5388098370251354,8.404759173122743e-5,27.43937761995481,0.8127259612102019,4824.471183815357,9472.93927831966,-1.2498714997185074e8,1.1428765287708569e8
0.0044400008749995125,-0.5383445913820646,8.663270140513121e-5,29.694175778793184,0.9144140058150042,9312.17137342226,13127.18169399132,1.6771810629751113e8,1.8685543883740395e8
0.004430000890624504,-0.5381888825156139,8.878700295623338e-5,28.613865300930357,0.8310629990971992,6154.259502205924,10309.560982714393,-4.438317947758455e7,1.2882696429576257e8
0.004420000906249495,-0.5377623619398403,8.728397979539011e-5,30.610601360391076,0.932376472337376,11993.564666829212,11463.567732252635,-7.442459584392385e7,1.544146867452731e8
0.004410000921874486,-0.5374281330722217,8.631826143037973e-5,29.440543764151275,0.9049810428848764,22411.454378836777,9723.119551421869,-1.9045334958367074e8,1.2748198163857447e8
0.004400000937499478,-0.5373474820837288,8.64571936123143e-5,27.992491906151965,0.8668708119984334,23192.973444336618,10254.579153387904,1.1442301314231291e8,1.1963646312177984e8
0.004390000953124469,-0.5368587637963222,8.796087020521265e-5,29.189654528276296,0.8654474162650163,15358.361823554984,10792.213704045293,-1.1049721724275412e8,1.777360214589952e8
0.00438000096874946,-0.536695666299692,8.517275155890558e-5,29.2680150288784,0.8958129146225355,4180.432161869251,10516.640692692414,-1.5258550743307707e8,1.3268625843759146e8
0.0043700009843744515,-0.5364804562646719,8.44823385217867e-5,28.997361857177676,0.8522555846869231,17525.31707856782,10173.626782166171,-6.5417011114028946e7,1.2974003604831082e8
0.004360000999999443,-0.5361186441402889,9.062415510528279e-5,29.983208619730686,0.9671254746095669,19478.45515179677,12198.026341377295,7.676660387179697e7,1.8256656283502942e8
0.004350001015624434,-0.5357813144876789,8.701723639960823e-5,29.733196866290495,0.9431804135974898,9999.891357978297,12140.205582881508,2.7376444639381313e8,1.7631727618891844e8
0.004340001031249425,-0.5355456874076612,8.595033318104484e-5,27.54247103090316,0.8450183843076698,-6579.463342095346,11850.160565938968,2.160289649993168e8,1.5724811805533272e8
0.004330001046874417,-0.5352752799142868,8.843285453380127e-5,29.864824527059017,0.9229808502809648,11363.46948968497,12941.490125245435,1.0402886951920134e8,2.0430059493503433e8
0.004320001062499408,-0.5349761808739919,8.904556556317024e-5,29.891147047587985,0.9207151760183481,14592.932712558142,12564.219728558308,1.2929648624515283e8,1.994383276970807e8
0.004310001078124399,-0.5346033935049629,8.877662109598877e-5,29.466919458618666,0.8639043680058623,7023.782441672404,8993.381703790476,-3.444397593390943e8,1.0698061135199124e8
0.0043000010937493905,-0.5344555432657455,8.65173187194415e-5,29.85586349660944,0.885194961149781,-18794.75501236745,10892.449876592684,5.333309748316921e6,1.3206987990921514e8
0.004290001109374382,-0.534005999543146,8.55401947062244e-5,28.74082179591036,0.913441590104651,-7267.891765543627,12365.332805992748,1.823858837731779e8,1.910460757747606e8
0.004280001124999373,-0.5337121696230861,8.397762935733163e-5,29.022472915970035,0.8675751823693864,1639.935638734713,11370.647220483052,-3.172097860004569e7,1.825524498003323e8
0.004270001140624364,-0.5333364302768341,8.608754119363051e-5,28.879429891224664,0.8947458127124149,13918.655656393226,9531.669670733523,-6.6723621034744374e7,1.3047064859135877e8
0.004260001156249356,-0.5331214386916507,9.13094149240454e-5,30.939259131124413,0.9563518243718259,-8557.789515082473,12193.98898027078,3.2912632093313467e7,1.9235935542441115e8
0.004250001171874347,-0.5329303944654153,8.594678456008398e-5,29.630858267534908,0.8379130710511911,10305.62158313002,10712.29491340585,-1.4639373858275658e8,1.3524853987430215e8
0.004240001187499338,-0.5324466108626549,9.342087664838912e-5,30.651399753879897,0.9504171036595777,27020.4247627952,11978.955661910679,1.5143719593761557e8,1.7341373230262384e8
0.00423000120312433,-0.532109169851396,9.137299918083535e-5,30.986653963306743,0.9287803672989627,-13073.749631276445,10588.331814365069,-2.3232284518442965e8,1.349438081372481e8
0.004220001218749321,-0.531995270667737,8.914489159765606e-5,29.813014920182567,0.9386063445834971,-24920.39090893209,12359.42321793121,1.0995440353231417e8,1.867104329347685e8
0.004210001234374312,-0.5314980500737095,9.058210310693973e-5,31.00873156958395,0.9752302957383824,20582.724597434357,13458.083690004985,1.2931986541714999e8,2.3491437320225453e8
0.0042000012499993035,-0.5314522409308022,8.93711132468091e-5,31.11168193194054,0.9417914267929656,7415.200273241018,13145.174663021477,2.9539199227085464e7,1.8805806992164707e8
0.004190001265624295,-0.5308769327820374,8.74961813509317e-5,29.355607773939234,0.9000704197207934,25343.163236292425,10164.84467856445,-7.66455732473252e7,1.2595220811124068e8
0.004180001281249286,-0.530737191174519,8.979652696185335e-5,30.574889078459375,0.955011832573858,16853.933735761664,11010.308496215624,-3.54555030494026e7,1.4552228579019842e8
0.004170001296874277,-0.5304183521583333,9.527305265295701e-5,32.13317024054654,1.0558650143400936,16532.57130210098,14469.968767242051,3.7428469898810714e8,2.0363275402942595e8
0.004160001312499269,-0.5301399045450454,8.882463068735044e-5,30.383744993635784,0.9002734023015027,-18517.452232226602,11242.430254517847,-3.760604814781659e7,1.451241062686776e8
0.00415000132812426,-0.5300724672659936,8.812479037770381e-5,31.42967762564028,0.9411154846907762,10210.83189099428,11958.500203972455,-1.9907075094550094e8,1.631081442944133e8
0.004140001343749251,-0.5293957160563917,9.067188697968049e-5,30.12498446578291,0.8944133416280684,3104.6561545012146,11087.349720778258,-1.506514888598478e7,1.4096296165229526e8
0.0041300013593742425,-0.5291471213889678,8.781520675748036e-5,30.59975395061728,0.8904794907118262,2970.3846660233144,10039.673491263713,-2.8913280876926637e8,1.4193270612912613e8
0.004120001374999234,-0.5288746197302993,9.148666582916096e-5,30.827598055775724,0.9659569029898901,608.9719164888481,12562.866994323924,1.1036891901565553e8,1.9102689308026066e8
0.004110001390624225,-0.5286064476687546,9.273565016107687e-5,31.773628771338387,0.991314545990367,15781.619925264578,14252.755854764506,2.332729682270667e8,2.1996819401674458e8
0.004100001406249216,-0.5283848021685822,9.089091853580648e-5,30.84779418056339,0.8915047699137967,-4752.567442128485,10589.760253323038,-2.738767523921015e8,1.403503183719057e8
0.004090001421874208,-0.5280168728777361,9.148386108087006e-5,31.460002276892507,0.9457289835069502,26498.791155906238,10406.862172085177,-4.2729110228127486e8,1.318597505209761e8
0.004080001437499199,-0.5277300242368406,9.177802233582431e-5,30.817346808650104,0.9859350506264172,-8665.408767106845,13974.59277510728,1.9522503463995194e8,2.4125754058380333e8
0.00407000145312419,-0.5273431639130937,8.865077475384044e-5,30.586963103297403,0.9078504559743207,12086.122715637977,10500.853542757854,-2.2212795636064124e8,1.4138807966331238e8
0.0040600014687491815,-0.5269901402574323,8.870291631073373e-5,29.633263389807052,0.8712786208228078,3388.1841464914464,11362.218854257877,1.1647804927786282e8,1.4900985975825098e8
0.004050001484374173,-0.5267630891927231,9.172829318423641e-5,31.388116407160233,0.9337547766036435,28310.4234669367,12514.508930408369,-4.583619443831516e7,1.8889247220150936e8
0.004040001499999164,-0.5264648155719097,9.254439367525896e-5,31.53689095513838,0.9952050932907703,17303.555543612772,14135.161790001213,1.8601001909488702e8,2.4449765675466686e8
0.004030001515624155,-0.5261493246948512,9.041874052984316e-5,30.715907851124637,1.0053955168756485,-1404.5988478237812,13796.914360262646,2.798863716265367e8,2.4256672115328702e8
0.004020001531249147,-0.5257924904704111,9.151192746206209e-5,31.82098314283496,0.9854257788072757,3489.1530454113367,11775.066653411945,-4.710299775110554e6,1.619503614585306e8
0.004010001546874138,-0.5255028381228347,8.918022880420182e-5,29.9896279491709,0.9048996469451203,385.36113717923075,10926.380506276677,-1.0724607371735482e8,1.3069847156147933e8
0.004000001562499129,-0.5250517157635249,9.134502595814416e-5,31.1318290974753,0.9545138452740207,10972.368433736645,12209.360084045134,-3.936403523851042e7,1.6892104499989596e8
0.003990001578124121,-0.5249024381374405,8.74387258522296e-5,29.934031508051593,0.876132993824897,5773.8339966745925,9858.70630093443,-2.2008240631529725e8,1.2039073222679031e8
0.003980001593749112,-0.5247018445373656,9.142153541142631e-5,29.207690816936026,0.8823760948387398,9097.767585083235,10730.474673931054,-5.680695750893271e7,1.384632378365856e8
0.003970001609374103,-0.5242101512966251,9.070126811175429e-5,30.499411735013293,0.9712170590784117,-14833.896749288971,11372.430405162044,2.270612893932749e7,1.8377553872514305e8
0.0039600016249990945,-0.5239751805310257,9.347776820920526e-5,32.3139553974171,0.9405886302572641,-1962.7368201602656,10736.736706987796,-2.3960082539314738e8,1.436343066201742e8
0.003950001640624086,-0.5236012554238737,8.761537394192176e-5,29.99226639236394,0.8619003601480486,2743.44422060991,10884.344550436148,-2.7460091061494565e8,1.566233270029428e8
0.003940001656249077,-0.5234046170462876,9.167601710814095e-5,30.639555117345655,0.9087544513866384,9724.791046761029,11164.802517448437,-1.5368185739549002e8,1.465598026009107e8
0.003930001671874068,-0.5231782395311101,8.894920432443277e-5,30.459498331080095,0.916768495504803,9710.499387803498,11545.893796889708,-1.8820482113540304e8,1.6723615042609096e8
0.00392000168749906,-0.5227656990501127,9.018980636690547e-5,30.442071679585553,0.8954862847679742,17071.381455665927,10290.301620543547,-1.2278090251849768e8,1.324441795809305e8
0.003910001703124051,-0.5224112557053726,8.937279873830535e-5,31.843237409110085,0.9317001008493221,14627.803318714281,11051.823899260695,-1.8709603481788874e8,1.3763869298198724e8
0.003900001718749042,-0.5220575006119615,9.150808528338714e-5,31.22125864335838,0.9506527680261141,19982.002211410505,12640.930610130144,1.8164454941566765e8,1.7852488172879067e8
0.0038900017343740335,-0.5216533445025822,8.924909735147066e-5,32.016696253479616,0.94835922549338,12254.445011522359,11416.70332854795,-2.257493385371864e8,1.4529764018282762e8
0.003880001749999025,-0.5214124768739046,9.102900259436037e-5,32.159568625316645,0.9553846248491762,7636.647845834609,12537.805947539755,-4.209091093277599e6,1.8182538542441642e8
0.003870001765624016,-0.5210280750313089,8.97896360359224e-5,30.378190655441383,0.9303592022921613,24110.21527401017,11408.641801279953,1.1317991258662071e7,1.467103660529743e8
0.0038600017812490074,-0.520800715874968,9.10939458376683e-5,32.8298043406224,0.9500450089839809,-3406.9472881041893,12661.476535331067,-2.545696002456397e8,1.7394305613393408e8
0.0038500017968739987,-0.5203369235775512,9.131578154545959e-5,31.828395862990458,0.9874243300711883,11786.692348588933,11640.928634156684,-3.616529439061892e7,1.610839224169564e8
0.00384000181249899,-0.5201363764120116,9.620373333491719e-5,34.13298961780648,1.0182498728470895,-14484.772428023936,12142.838809882582,-1.6378763088240078e8,1.701218939351819e8
0.0038300018281239813,-0.5197731548247885,9.429893842379543e-5,31.75294229283072,0.9244579031867213,9694.978750502833,10797.13628294787,-3.257327943227212e8,1.3326701995862982e8
0.0038200018437489726,-0.5198973218383965,9.312875170544281e-5,31.537286862984697,0.9514479796488066,12443.582032071368,11256.611039719932,-1.7496580606556308e8,1.5477475845129856e8
0.003810001859373964,-0.5190938049654001,8.929367022878031e-5,31.423259408495568,0.9673832525051552,7201.198238694189,11902.080127132978,-7.116146096715414e6,1.415731402379428e8
0.003800001874998955,-0.5189049456965722,9.169146258397658e-5,31.15136075053684,0.9423259608648796,3993.0285370296706,11275.415059729754,-9.17174387506635e7,1.3192706339971201e8
0.0037900018906239464,-0.5183416122272331,9.030941599513659e-5,32.83337209342377,1.015819085079293,-5579.382537282282,14456.258716034336,1.894782407244788e8,2.2580080292251155e8
0.0037800019062489377,-0.5181291930430446,9.106214782544254e-5,31.700589809007315,0.8708896238425258,11274.41508934627,10247.184812961259,-4.5319753566732734e8,1.3016345296676497e8
0.003770001921873929,-0.5177965530005696,9.628952258525475e-5,32.967022558449095,1.0220305772327738,-1782.5241256393272,11489.580203469675,-1.4683363352838182e8,1.4626538756425557e8
0.0037600019374989203,-0.5176531295545069,9.517280678446416e-5,33.59394997692303,1.0581467967047347,7765.721529253182,13499.50388955151,-5.679019045708212e7,2.0346413439905587e8
0.0037500019531239116,-0.5171657324716525,8.88083641594185e-5,30.65705104147555,0.9060310816830784,17538.650833777032,10505.156056058933,1.9540327867272574e7,1.352927203502086e8
0.003740001968748903,-0.516808101062776,9.318230525620117e-5,33.47110138905318,0.9724314460995431,25453.37598408293,13700.941251278755,-1.669524175596933e8,2.2185740177923554e8
0.003730001984373894,-0.5165971122352856,9.119790706151341e-5,31.131810745639143,0.8773953670056918,26634.34241518755,10754.547546673455,-1.7366485086870828e8,1.3743596756059185e8
0.0037200019999988855,-0.5163591590711953,9.031040663614123e-5,32.48814364095406,0.9130459746311727,11968.006778702464,12097.32679183487,-3.273544686661535e8,1.7714390167719042e8
0.0037100020156238768,-0.5158869854285559,9.236321457189562e-5,30.254616743568356,0.9378196755259018,991.6721155739662,11603.833931855252,5.404196913021703e7,1.4164119431846684e8
0.003700002031248868,-0.5156663226898964,9.206378225528944e-5,33.616857770758315,0.9984620114390189,-10249.11724277267,13537.423993823591,-1.8834064375513956e8,2.3056112664131835e8
0.0036900020468738593,-0.5151238190817907,9.723752511250685e-5,33.6215085121822,1.0372942796681843,-24356.74052867118,15507.288555523073,2.2338992697447494e8,2.720526831524275e8
0.0036800020624988506,-0.5147662332227029,8.734553005544653e-5,31.964500982782592,0.9946569172767774,6912.939785516047,12666.867806469263,3.551588462302556e7,1.7789359473183385e8
0.003670002078123842,-0.5145175913842822,9.259550384593621e-5,32.09827864330678,0.910762155896737,1943.0223945810978,11581.325769767938,-2.6784830109850913e8,1.5904277470308658e8
0.0036600020937488332,-0.5143469363394143,9.395927331780547e-5,32.95447703823222,1.0362926181547565,-16667.095965534576,14015.256406474655,2.6265518029072592e8,2.230184381117618e8
0.0036500021093738245,-0.5139444063074523,9.383080984113812e-5,31.58978964921395,0.9843105700877779,12422.543357442819,11899.042425049734,1.619527029731792e8,1.662471048392776e8
0.003640002124998816,-0.5136009941796552,9.710356224715427e-5,36.17874631806572,1.097749304135976,20328.637669696745,14878.840695139586,1.6035408124797186e6,2.31527261797229e8
0.003630002140623807,-0.5132929589538849,9.399986075712712e-5,33.318831684682365,1.0313637671222775,1422.1158419305839,13075.85440284345,-5.190516274272011e7,1.8782142823192066e8
0.0036200021562487984,-0.5128377221697803,9.129438138638636e-5,33.445704036501475,1.0274686328723528,12372.165521272495,13234.108279076467,4.267382425893435e6,2.0011481317957458e8
0.0036100021718737897,-0.5125819314944201,9.981612245705984e-5,34.390417102538194,1.056740539570169,1259.8121855595257,14145.929438703937,3.3256436513493247e7,2.0322161868240026e8
0.003600002187498781,-0.5123178993416027,9.355774527171703e-5,33.41680501570717,1.0999540249179303,-2548.511193175734,15255.589940678376,1.438309763458211e8,2.789447843074348e8
0.0035900022031237723,-0.5119706917182307,9.516461103746769e-5,34.06051383018429,1.0930185611066063,54871.48454353398,14703.441989049024,2.86869236879329e8,2.4186324272139084e8
0.0035800022187487636,-0.5115189916277321,9.000667017287358e-5,32.75601526233954,1.0147963631477763,19291.60882041509,15337.739077330325,1.7731591737685195e8,2.7484322132875955e8
0.003570002234373755,-0.511025678338867,9.53435539488689e-5,33.253198764762736,1.0011762059741558,2114.380934120368,11484.804314123181,-1.4248152672637412e8,1.5367154310458332e8
0.003560002249998746,-0.510866365636843,9.628185765572679e-5,32.85259845745286,0.9673126952579293,-12849.323763371507,13194.449040048583,1.3607190613628882e8,1.9830402080967492e8
0.0035500022656237374,-0.5106019504357368,9.476842674741608e-5,33.671494228872476,0.9603887045963037,15413.886050833853,12188.151537644717,-3.6691886156513566e8,1.6608411722569418e8
0.0035400022812487287,-0.5101999515878848,9.489007655954303e-5,33.680667518546784,0.9896064164127426,12579.450722245678,13482.275267694464,1.3983413332958272e8,2.020959973396599e8
0.00353000229687372,-0.5098602674147397,9.152849631314764e-5,34.54098276416053,1.0713680398135728,-3580.8977582245725,16119.48303990636,2.2705950581594628e8,2.7843502229257643e8
0.0035200023124987113,-0.5095250013853021,9.578373459333779e-5,35.088939095183456,1.0376795239944954,19557.27391088453,13361.376881754459,-1.8828903757196855e7,1.9058142770611417e8
0.0035100023281237026,-0.5091214345904203,9.273817004478563e-5,34.345357547701006,1.0551440592811994,-446.4937026054349,14078.007947043514,1.792048869666491e8,2.2135384078892416e8
0.003500002343748694,-0.5090482446283809,9.67082001670613e-5,35.183278611804454,1.0637729042024857,-20315.018727424267,15961.840304600406,2.834406609557132e8,2.7325171349122e8
0.003490002359373685,-0.5086797098461218,9.953103249632431e-5,37.41000653319524,1.1361732486722143,10662.239347797818,16088.372805111167,-3.2425422474813916e7,2.5799815800990942e8
0.0034800023749986765,-0.5080922308433322,9.632903167560525e-5,36.29583959068942,1.1779578583088668,4401.226271590474,15826.177767752928,4.0843831705300677e8,2.4119800250710922e8
0.0034700023906236678,-0.5078149739306709,9.702813271242215e-5,33.36633052176121,1.016966943518513,-7295.873284253715,13549.891009957473,4.144698162807591e7,1.9282053566069916e8
0.003460002406248659,-0.5074034493727002,9.593570974550546e-5,35.8387194461993,1.1488833140234254,20624.003504398872,16383.617668227325,3.64254084226731e8,2.6249110151389503e8
0.0034500024218736504,-0.5073086577255203,9.201693803421028e-5,35.86747713471439,1.0842374306808746,-4859.566615216724,15241.838289436231,1.1410952597431453e8,2.2679255083215007e8
0.0034400024374986416,-0.5066472161830058,9.468599021446016e-5,35.42783838833386,1.080955953734539,-5725.499837674308,13966.50089383906,1.7120446858286448e7,1.9322519027904943e8
0.003430002453123633,-0.506443100052377,9.62687875037864e-5,34.90432215275188,1.072675840398315,22623.110819665235,13829.570158717152,8.556758456129907e7,2.1527421817394438e8
0.0034200024687486242,-0.5058797885352273,9.607022714544521e-5,35.39918219557443,1.0151203689732824,-8530.388090773211,13745.582653095404,-2.8352352961580205e8,1.9017974052724913e8
0.0034100024843736155,-0.5056967966789065,9.194661508792404e-5,35.879201215771715,1.001734334524463,-1892.4851857393753,13241.663515775326,-3.871694489329862e8,1.739350665245533e8
0.003400002499998607,-0.5053104913282273,9.713430670136933e-5,34.96392069634224,1.0199714256318806,14234.06601266428,13808.013966663619,-4.8312034295384675e7,1.9607862092649764e8
0.003390002515623598,-0.5049622559179923,9.697723186457663e-5,34.68788604136992,1.0639360543787315,6516.82865707588,14368.724258168993,-1.4071334848619384e8,2.0995007025470936e8
0.0033800025312485894,-0.5046988655982448,9.614804580654793e-5,35.596006917126516,1.0615053510155532,-9626.296735382004,15416.149216168931,9.100748175762469e7,2.3977630102494353e8
0.0033700025468735807,-0.5043010716395957,0.00010041602254314641,36.70304238878349,1.1667110430923149,15753.538622615217,16664.27219515391,1.1497709533281909e8,3.265869835134034e8
0.003360002562498572,-0.504065203979765,9.811383046471013e-5,38.19431623579853,1.2603482654890175,469.3092815216079,19229.02436179614,4.9139525709466636e8,3.272309993702146e8
0.0033500025781235633,-0.5036119914641438,9.976600137002414e-5,36.18159019400781,1.0427729943790474,-21424.1292529361,13714.066011033452,-2.0117921780920622e8,1.7687153463615236e8
0.0033400025937485546,-0.5033498012696324,9.268005895932774e-5,34.99436187159388,1.0806897666433803,-5426.559501361019,13464.033482877747,1.2737057897075012e8,1.8351923762545592e8
0.003330002609373546,-0.5027805993437018,9.692941939815938e-5,35.70716145252091,1.0430957668373886,24777.996123178425,14129.674976441458,-1.7785900836113068e8,1.947524811126002e8
0.003320002624998537,-0.5023894254394973,9.691746838455593e-5,34.87474393222718,1.0636225379782889,21678.429090481244,17295.071872365133,4.551884695943242e8,3.1651631149116707e8
0.0033100026406235284,-0.5020711401700999,9.778683056399048e-5,37.44325210593866,1.1003334422858175,14195.942856662125,14744.548994646035,-1.840909373880511e8,2.1053118603552133e8
0.0033000026562485197,-0.5018063609495165,9.297421389789378e-5,34.84839013641155,1.0379037921696646,-745.7232083762931,13294.026438703924,-2.4044165920061398e8,1.9082074279309416e8
0.003290002671873511,-0.5014902382678618,0.0001016891296110873,37.69950814622226,1.1038432283721313,8378.269145347862,17290.599010252965,2.5597086890194407e8,3.0007467668340844e8
0.0032800026874985023,-0.5009952445406618,0.00010249520760145289,38.38821396009438,1.1729849518947826,-6977.619100736856,17220.129277073967,-1.5297701007837987e8,2.832899609579625e8
0.0032700027031234936,-0.5008243617678821,9.593970356650703e-5,36.96560584359101,1.140877705129502,10147.635231391485,15883.58910599977,8.538420383769411e7,2.1279774542075914e8
0.003260002718748485,-0.5002293922835963,0.00010258693764562595,36.85473809783857,1.0715368820001132,-22202.265796781474,14052.224290942904,-1.8034502303999794e8,2.098549151889569e8
0.003250002734373476,-0.49986398740515414,9.738061117976053e-5,36.188638316147696,1.0581769767220957,11476.484719985907,14479.667927575287,-4.9220459983757526e8,2.4963609013323665e8
0.0032400027499984675,-0.49959106630564104,9.615206523150227e-5,33.99277041529968,1.0017396276563018,-2828.7727873371464,12520.783009054974,-3.1166924107236505e8,1.6809462846172836e8
0.0032300027656234588,-0.49917614977539054,9.575634602683964e-5,33.7236988699071,1.0284166237874282,-14917.342450146645,11839.088172738311,-1.912400042611107e8,1.7672926990715393e8
0.00322000278124845,-0.4988337781116422,9.955614450045855e-5,35.8961440142821,1.091908788001577,23677.555806147877,15479.443932552478,4.221103106595826e7,2.85873036073381e8
0.0032100027968734414,-0.49848533596226363,9.556371916996423e-5,34.98475377567394,1.0982738273088937,-21187.85681955345,14407.046704793223,-9.234535178032118e7,2.226542209860759e8
0.0032000028124984327,-0.49805524952527186,9.672004588375037e-5,35.188985909476145,1.125988492657671,-5568.76213595524,14430.72096045772,1.29239766526781e8,1.8934910884025672e8
0.003190002828123424,-0.4978190138572118,9.606040013995153e-5,35.13214123602436,1.0700644759211175,16627.452551023747,12858.362119000969,-9.742864602354561e7,1.7038542503264242e8
0.0031800028437484152,-0.4972198238841139,0.00010485200593337577,39.07264986706436,1.1725480100724484,23798.029424630477,15634.98739815838,-9.441311668503185e7,2.349451372870084e8
0.0031700028593734065,-0.49711396064976754,9.751514064135829e-5,36.43181865038531,1.1400121521873632,-7585.071716246935,16699.09204253098,1.556310927807548e8,3.050685269419137e8
0.003160002874998398,-0.49671301698581904,0.000101055493579023,35.94919253825611,1.0537879527920462,15009.595001664447,13946.480484427226,-1.4819780359813094e8,1.818137982753001e8
0.003150002890623389,-0.4962426308840648,0.00010000862573905525,36.12326608139887,1.017077231537787,2122.7153948849927,12637.01290944783,-4.278717341840358e8,1.700715635234298e8
0.0031400029062483804,-0.4957096356944295,9.639590148471973e-5,36.54633382838876,1.0823088451929166,10328.057458349484,14414.649471833967,-3.447406293599483e8,2.271470679676785e8
0.0031300029218733717,-0.4955229134843263,9.913513630270575e-5,36.74129442141596,1.2215558374822273,-1164.4492485747223,18147.981682740778,7.472100030132114e8,2.6256551167574617e8
0.003120002937498363,-0.4952113326300533,9.83977050990533e-5,37.50278566087083,1.1720726960246097,-24521.412540573885,16197.729211660377,1.1290004412943727e8,2.8105248976732916e8
0.0031100029531233543,-0.4949042233143134,0.00010080532607277715,37.32649303360607,1.0394921178426353,-4335.291271420817,11791.234955461337,-8.934360226881298e8,1.6883520985058248e8
0.0031000029687483456,-0.4943986978268786,0.00010117400341847086,37.69086943165937,1.0875756440373643,35446.19028124348,13486.493597703771,-3.5593464358851403e8,1.9149756139497316e8
0.003090002984373337,-0.49409610101880796,9.736613798594551e-5,35.40245035123955,1.0069402401051177,3244.5034759516507,13522.202164768376,-1.4633359865892527e8,1.9847690031802323e8
0.003080002999998328,-0.4935804411630861,9.816483887092027e-5,37.208147023031664,1.0865300074026212,16678.572341331717,14703.788109743238,-2.822235419087127e8,2.012180625828479e8
0.0030700030156233194,-0.4932862961160341,9.46060920482982e-5,36.13526175540701,1.1607710025092812,-1151.0871717502969,16178.858285831124,3.95396671676625e8,2.2206581337780887e8
0.0030600030312483107,-0.49304666158465815,9.941144470471464e-5,37.52648073191334,1.122867023722102,-5951.670965204287,14775.446116371297,-2.5369605703117896e7,2.1669991793945536e8
0.003050003046873302,-0.4924878186813926,0.00010174612415005251,38.31106355758606,1.2522188783402322,2961.8237713699573,17317.990211504006,3.7319875213826495e8,2.9429318370733523e8
0.0030400030624982933,-0.4922719724725433,9.42380784334924e-5,37.30576686935232,1.088637956123798,4954.959629811751,14938.170405281127,-2.3441319365740258e8,2.327182202429552e8
0.0030300030781232846,-0.4918649130962247,9.648507406669193e-5,36.51749729558443,1.0787138737558983,11262.873995440938,13936.000254654407,-2.3539792961865664e8,1.8951914668435147e8
0.003020003093748276,-0.4915035141116909,9.945597398613183e-5,37.38343777149736,1.1187591136087196,-6711.544672882285,14043.011803379928,-2.4018585211594373e8,1.870677352489877e8
0.003010003109373267,-0.4910724349506605,0.00010344764291983567,40.407470839878805,1.2610379386716666,24116.124653000108,18658.82112200505,4.158700274965768e8,3.1806460809248835e8
0.0030000031249982585,-0.49074868787100623,9.818430751088537e-5,38.42414944941621,1.1661955355466946,20894.70358749902,16984.44624531832,1.3466252499368978e8,2.754397448429825e8
0.0029900031406232498,-0.49043299144893554,9.924494032836426e-5,37.06366520982916,1.0819551712524904,28936.632166297357,14730.77235275189,-3.9811390245680356e8,2.1571306708238882e8
0.002980003156248241,-0.48998189051124375,9.760597414145967e-5,37.547346640677844,1.1281830726711701,10425.77956881505,14804.18774796896,-2.3419479093236443e8,2.1741535647071815e8
0.0029700031718732324,-0.4895677524504138,9.795299382818147e-5,38.27085201253326,1.1816474880192143,8007.093478405719,17457.228067619624,3.553733282319604e8,3.248859011746305e8
0.0029600031874982237,-0.48905714151030605,0.00010307004095472496,38.587566332252095,1.1988653596216077,19054.203694219443,19460.770297133928,2.918310186828348e8,3.549212744885338e8
0.002950003203123215,-0.48868156785970507,9.984677595418421e-5,38.31372034700558,1.2284727120979742,-4539.162290713659,18116.39605142092,3.006634277979435e8,2.789191017569683e8
0.0029400032187482062,-0.4883922484442311,0.00010383980525308605,39.06267063555874,1.2081981815122205,34327.46324598755,19554.01001450678,4.67324725638677e8,3.5357763654270285e8
0.0029300032343731975,-0.48801080853035084,9.871702952670989e-5,37.53451314582202,1.1448170840447989,1796.2035085833095,13609.179752648985,-2.3983270825788844e8,1.9216090741199052e8
0.002920003249998189,-0.48746632440021254,9.952417846281948e-5,39.350254699161454,1.1454873028782133,-17782.359766687434,16135.272990418334,-3.01770350087155e8,2.5020279203151456e8
0.00291000326562318,-0.487084355478416,0.00010125518197566233,39.83459306596829,1.239357267091128,13970.822232671555,16306.532415356427,-1.0916658157357314e8,2.4389282211990696e8
0.0029000032812481714,-0.48679508862778875,0.00010936418846518402,41.19770552371276,1.2200754128370024,7951.739260181036,17232.114453320348,-8.272529229563458e7,2.724126827548391e8
0.0028900032968731627,-0.4865320611478575,9.760942622571124e-5,39.164384795724594,1.1491112024757868,219.5689216043082,14198.495469566184,-3.2898053664215314e8,2.115733879307684e8
0.002880003312498154,-0.48597614332674727,0.0001043913196816715,37.63740149757979,1.101896156285003,40453.13332368032,16150.394787483165,-2.517540292813938e8,2.3515423386762732e8
0.0028700033281231453,-0.48559478345443247,0.00010515068351059263,39.71362461976629,1.2334486491995178,25911.789116705695,16334.39243857273,-1.6207361900696376e8,2.469310493630251e8
0.0028600033437481366,-0.4850520811249449,9.912281641326028e-5,38.95397901574505,1.195445303400799,-26322.466770706913,17135.295372761047,-1.0089273823225796e8,2.6000495836375767e8
0.002850003359373128,-0.4847499132400138,0.00010200997687504038,40.600688912529215,1.1858261660935463,52322.94140250466,17198.764671561454,-5.0694179344226524e7,2.7884894628382355e8
0.002840003374998119,-0.48439761396640646,9.966765424002418e-5,40.972153943574455,1.2591899228663395,14978.924130131763,19348.339219643523,2.262395120764667e8,3.4141796468715084e8
0.0028300033906231105,-0.48396602275401684,9.903628366314471e-5,37.225381662199936,1.1888776382059567,1725.0846546359523,15284.658359704461,1.6797216335083085e8,2.3245458549251083e8
0.0028200034062481017,-0.4838090356152017,0.00010463296744387411,40.83994176266132,1.2511986122142285,-6721.66194217906,17670.507187504194,7.330399006106973e7,2.8582196091744953e8
0.002810003421873093,-0.4831331015934058,0.00010105629300803181,40.429050497044294,1.3198969396677653,40437.226132452095,19725.17696710618,5.566588704649566e8,3.815533496997902e8
0.0028000034374980843,-0.4826780525887383,0.00010383846429802702,38.775076169557856,1.1483136831043,19464.80489759081,16647.635193270347,-2.3646601724271565e6,2.705279299224417e8
0.0027900034531230756,-0.4824912702683409,0.0001045977271306384,40.208030181382,1.2385081899310644,13252.736765651951,16733.491468509572,-1.0425415332594672e8,2.4683863728062105e8
0.002780003468748067,-0.48215160677427876,9.991252635916944e-5,39.00348217275687,1.1425052452892255,2374.0498638153545,16062.945466751034,-2.1508900995053414e8,2.2586444855627483e8
0.002770003484373058,-0.48169700498784357,9.892452338605528e-5,38.61169211753625,1.2482644296098662,10789.16750031119,17204.418593392864,2.2065411647214374e8,2.5675563373419577e8
0.0027600034999980495,-0.4809266654226838,0.00010458303844796666,43.29697369273091,1.3065119075609337,-8111.721363786806,21289.057086906898,1.260876462765654e8,4.1495331206018883e8
0.002750003515623041,-0.4805326682946153,0.00010353759793868445,40.98616072643708,1.1895239233866521,38979.60567018987,17848.318015823435,-2.413619340410327e8,2.957941060616665e8
0.002740003531248032,-0.48034151998739355,0.00010591428011774103,43.80793779891745,1.2657256385298445,-12257.554083388339,18465.67985904741,-3.0643706265226394e8,3.654073625649937e8
0.0027300035468730234,-0.47986883300529226,0.00010764623670588103,42.08953036882455,1.3116032375534181,884.5602070649217,19172.00395865988,9.304068985159385e7,3.0706169002692205e8
0.0027200035624980147,-0.479560119015035,0.00010829382510125503,41.67835201306568,1.3114135334883001,10859.08495678395,19141.790323487337,-2.356433392312293e6,2.9518971118594706e8
0.002710003578123006,-0.4791211437572932,0.00010648945011756197,43.748736423164985,1.397041245795225,4414.088402435854,21459.611297750227,3.724377595405544e8,3.580726625376932e8
0.0027000035937479972,-0.4786097020011493,0.00010892302029314228,41.88587350581883,1.2598068101719877,15869.473331053476,17824.2304574424,-7.416783314417048e7,2.701201334874836e8
0.0026900036093729885,-0.47810425450665206,0.00010481180398924016,42.497085509597255,1.3531371519914692,19393.94908308431,20634.370974617843,3.208494260952543e8,3.566687987905733e8
0.00268000362499798,-0.4778800012137352,0.00010290976030389469,41.93777884075088,1.3178264354303992,-7920.980568103888,19223.462340463087,2.536643575659411e8,3.326407115103055e8
0.002670003640622971,-0.477591399303869,0.00010440094113822476,40.512537556341826,1.1007855032735865,-4330.617968090106,14468.773000212424,-7.951099867124987e8,1.976366295786092e8
0.0026600036562479624,-0.4770713369791861,0.00010795472499923158,41.67126154595308,1.2341056495839737,-9520.339074507345,17900.80033326845,1.4034743192265213e7,2.807156024570604e8
0.0026500036718729537,-0.47655078054942157,0.00010192819182084159,42.02115925925513,1.2567295968686136,7418.170079715488,18614.547983665983,-2.2612004623829594e8,3.208809331863969e8
0.002640003687497945,-0.4761117861837416,0.00011037702618027426,42.310759669436166,1.290312665301459,46679.72296768162,19915.791072156255,1.740396464293078e8,3.08087502352939e8
0.0026300037031229363,-0.47581388165229827,0.00010423705862012501,41.522854540801674,1.3477472878589873,40050.362360628555,18409.226903187136,1.4252938615031347e8,2.877675936707395e8
0.0026200037187479276,-0.47524789360657776,0.00010790660611071116,42.45227465281405,1.2707096729255634,5041.306801455169,17480.554770561546,-3.9534629749177414e8,2.4792956909763578e8
0.002610003734372919,-0.4748712735889588,0.00010709117999956905,43.44547664019479,1.3109990067843809,8376.72750466349,22891.741235686517,1.7969706287428525e8,5.547527950100107e8
0.00260000374999791,-0.4744162962899495,0.00010520677025050947,41.77260014752925,1.281820762415732,22443.449152514764,19789.276955507466,3.175386710693999e8,3.3201129367420423e8
0.0025900037656229015,-0.47399342393474475,0.00010630952010437018,44.02563326341826,1.3803603238337647,4783.519127118857,21270.877720007986,4.379861895482724e8,3.610572250150852e8
0.0025800037812478928,-0.473210261453412,0.000105021089950724,43.89932134836,1.4109483998184111,5630.777357757218,24721.211423306933,5.769508316019697e8,5.599642186815227e8
0.002570003796872884,-0.47303520452130915,0.00010796581110448494,43.426981075698436,1.2537672203057662,19404.588405834398,19260.663046072495,-1.4835327198965114e8,3.51176949994589e8
0.0025600038124978753,-0.4726082185859378,0.00010950329911688886,43.56309934490775,1.2907549403923615,19254.417971614643,18172.72257734306,-3.0697883673424006e8,3.1499946642682827e8
0.0025500038281228666,-0.4722328579036032,0.00010918894397466895,42.86082388281233,1.305166685900389,14803.308933398852,21824.978588752627,2.5510859208948022e8,4.825806501264005e8
0.002540003843747858,-0.47185832706455116,0.0001057379137997584,42.731836564064125,1.2353315067413073,6709.777341177882,16400.753864812494,-4.860627002012273e8,2.5837719997309804e8
0.002530003859372849,-0.4714177482250943,0.00010535081670557121,46.853391153044996,1.410214622941671,19482.96702649558,22424.884027512162,-1.8882958351489606e8,4.8236285604200053e8
0.0025200038749978405,-0.4709331266565567,0.00010921830561992644,45.610549511817155,1.4756963797913676,-11100.005660383275,20370.217072265044,1.283895425171702e8,3.3941820173628336e8
0.002510003890622832,-0.47043373298798435,0.00010344894464271243,43.19128295803419,1.2896231430618923,34626.13158387344,17662.049239316508,-3.2567240592115587e8,2.5864452819796184e8
0.002500003906247823,-0.47001264479689736,0.00010461385829644617,44.196464346121935,1.392963170142311,-7972.4912050544335,19377.793063548044,2.1614822688981298e8,3.0639724712773633e8
0.0024900039218728144,-0.469591750111863,0.00010825933479673844,45.33336328084217,1.4371678009039244,21272.634369520212,22524.107681697165,2.6435743593350813e8,4.017363721354415e8
0.0024800039374978057,-0.46907343688435416,0.00010940821754388164,44.162564659942646,1.3916146538994307,8747.538301432076,22896.789734263566,4.314376547648329e8,4.000148703619595e8
0.002470003953122797,-0.4687851114863208,0.00010980978774410891,42.76376524196643,1.2926542457739996,36794.418888651395,17034.006538087182,-2.5819861220263165e8,2.4965129961408538e8
0.0024600039687477883,-0.4681337632348537,0.0001087683504219582,43.49034434521582,1.3449159306429876,19848.996574029698,21166.090189688523,3.635820742663197e8,3.671558033554012e8
0.0024500039843727795,-0.4678380913301319,0.00010746060900386605,45.166832941486554,1.4093048539150344,-4348.591453666259,20239.946728739294,-2.630893133434795e8,2.965163503796701e8
0.002440003999997771,-0.4672455198919441,0.00010942392585840675,46.2309400616662,1.3533641129771525,-3385.291012607639,19333.355853740857,-3.138253165073398e8,2.9154009900583667e8
0.002430004015622762,-0.4670056703233625,0.000104502200221422,44.6999883892999,1.3073021422996849,6201.796372855601,19011.630716863358,-4.656701325969702e8,2.7136496676424116e8
0.0024200040312477534,-0.4664879161337814,0.00010996304708096543,45.50442909585832,1.3828678037444333,13474.112428519646,22607.18796529684,4.4049506358490604e8,3.909922217049752e8
0.0024100040468727447,-0.46601186353125384,0.00010839489357648544,46.64265467048196,1.3374715984496268,22203.75876751188,19598.455406919107,-4.8022922139953953e8,3.361166202620848e8
0.002400004062497736,-0.4656137110580327,0.00011166150838145782,45.26560167287794,1.364868701604336,-3249.5900533115014,21258.14768644741,-1.1998480365880214e8,3.655722207191206e8
0.0023900040781227273,-0.46504822416612596,0.00011056236078114028,45.681452063501304,1.4371636642900985,35174.23520335274,24612.799444401324,3.7275208120187426e8,4.9908270562675637e8
0.0023800040937477186,-0.464678205451662,0.00010943254485304211,45.07118533284152,1.3861831671222224,33385.00836772753,22309.487609785094,2.0623644682722622e8,4.112756401360663e8
0.00237000410937271,-0.4639760761193797,0.0001106556368016839,44.7666631778229,1.364834316678737,18672.5834325549,19957.504526230034,-1.0445225895286004e8,3.672449801851588e8
0.002360004124997701,-0.46379297581286144,0.00011214411261899836,45.277922999803984,1.3123883201882007,4950.827859272924,20846.548276386413,1.8881795077894073e7,3.441024316478102e8
0.0023500041406226925,-0.46337210115465705,0.00010726272236106906,45.27739852043492,1.3013190536317627,-628.6997895026815,20746.099446490003,-7.315515813279566e7,3.558377745531063e8
0.0023400041562476838,-0.46284914280748873,0.00011168092131625566,44.93287406761911,1.3595252063053884,-7442.183343290504,23607.80758290024,7.027005588479247e8,4.5652549827827746e8
0.002330004171872675,-0.46256312158301555,0.00011103002685922029,45.010495545535036,1.3438577669799612,-4924.860109033601,19667.86155298192,9.05078957511707e6,3.0464339587131864e8
0.0023200041874976663,-0.4617401951534037,0.000107592167430668,46.0323638137027,1.3731423116394967,6410.30345426162,19083.73306822385,-5.035913547114508e8,2.934801016711108e8
0.0023100042031226576,-0.4615440164567078,0.00011400431824892145,47.45900486414983,1.3931660941345976,23726.445147558556,21905.464986189112,-2.0500589959225947e8,3.484256847934063e8
0.002300004218747649,-0.460923492897715,0.00010805059544148522,45.949905346513255,1.429992054689232,-24306.79281204583,20950.993043484872,-2.472937767761515e8,3.65590738719047e8
0.0022900042343726402,-0.46070411929962424,0.00011242868713276551,48.754415688749155,1.3830126805371044,7802.925229376914,21483.71032686518,-6.289762528179252e8,3.4454201614234865e8
0.0022800042499976315,-0.4601201787504127,0.00011107556605290936,48.4320223055998,1.3963621800946702,-14427.252271054525,20423.608341063817,-5.123130448796026e8,3.4038624858293235e8
0.002270004265622623,-0.4595913340984067,0.00011217105601850977,47.282710352471824,1.3338814890909092,201.96609339689977,21759.164206216494,-5.051876012032675e8,3.397224627614202e8
0.002260004281247614,-0.4591142791549369,0.00010853112331362749,46.32730989308391,1.3970050770353033,6823.476390452274,20683.53325181954,-2.217181094087697e8,3.41035393739405e8
0.0022500042968726054,-0.45875727477770806,0.00010809767043835584,46.35079695689221,1.3786932741884064,12661.031744530836,21195.441175084965,-1.6680805852749285e8,3.36291676602348e8
0.0022400043124975967,-0.45812276975809363,0.00011428402580810415,48.22910579305841,1.442521998016283,50450.574051803684,27159.36729115998,3.401849946540793e8,6.013294097769322e8
0.002230004328122588,-0.4575461790637669,0.00011142918371592098,47.998504677407745,1.4118350462641645,7016.047419688129,21042.447758369075,-4.1864502623273605e8,3.293530314848225e8
0.0022200043437475793,-0.45726933664574254,0.00010917868800452488,47.83948232399526,1.376570369126989,6933.756400201014,21474.658065102474,-4.929099901245479e8,3.1581670274852586e8
0.0022100043593725706,-0.4566515879628543,0.00011255281335472843,48.630181098181076,1.453347336112904,2952.437516552234,22223.079025027626,6.866988715562141e7,3.2544733597655326e8
0.002200004374997562,-0.45627698454624116,0.00011414597661437455,50.18691936807238,1.4186892221185174,18778.82329238154,24257.803481834675,-1.763490961555234e8,3.9910560692810476e8
0.002190004390622553,-0.4558806634996074,0.00011577516340883905,48.368827717690316,1.4212569480281076,27375.166003648388,21573.82527380491,-3.401024783751966e8,3.375291071970243e8
0.0021800044062475444,-0.4552207622045151,0.00011047146928588655,48.531786713165374,1.4636330027834916,11958.815871111214,22618.808147519012,-1.1824282156220211e8,3.590092538871552e8
0.0021700044218725357,-0.45471841472035707,0.00011206437138760768,49.046492266044105,1.6388204304306733,1971.3447243473922,29170.866284079977,1.153276468882867e9,6.799745474393135e8
0.002160004437497527,-0.4542333339668482,0.0001113863463175285,50.451804303745654,1.444177632690601,55132.74118900453,23281.137759463454,-2.646866442906863e8,3.679141172591404e8
0.0021500044531225183,-0.45383181642079945,0.00011615227026391934,47.60185807705974,1.4678805853998755,28602.34306965488,24578.0730711942,6.548794723211275e8,4.22793079240865e8
0.0021400044687475096,-0.45329874397103864,0.00011117753601176374,47.72985231367903,1.4574537477248817,-26617.348610481524,21867.377331341708,-4.5137504233200467e8,4.01634647717181e8
0.002130004484372501,-0.4526994403414715,0.0001166395752207341,50.70553021548143,1.5046137261327108,10145.235523014258,22820.339727981966,-6.13950928351889e8,3.6132925072844094e8
0.002120004499997492,-0.4523328513146852,0.00011403235725745522,49.684346238912255,1.447190928538306,8128.166804483271,22692.24118296866,-3.314082870033067e8,3.955377159819406e8
0.0021100045156224835,-0.4517185962752579,0.000109660788964296,47.63031480443839,1.4914835453082729,12540.472124055203,27388.452415526295,8.561363512967942e8,6.764405506131426e8
0.0021000045312474748,-0.45140212355651377,0.00011483132213013124,52.192690883677756,1.606407039446597,32212.826509539667,26813.350760596073,5.844843444417561e8,5.0545028377298945e8
0.002090004546872466,-0.4509853626546425,0.00011228335183638692,48.36707356927479,1.518547640007816,20049.163395338055,24793.202790314463,6.351446619410403e8,4.292088881766798e8
0.0020800045624974573,-0.4502769162360559,0.00011562232194350172,48.89361406452547,1.5388964052919303,19569.208572681404,26026.606362595372,6.773296972486882e8,5.0962301035429114e8
0.0020700045781224486,-0.4500213349880374,0.00011633544657760324,50.56343266055769,1.4975868941768549,22435.356808385197,24119.377331119827,-3.847298963247814e7,4.780784652721551e8
0.00206000459374744,-0.4493632031001189,0.0001188282980306935,51.000393673142696,1.5641768634964035,17004.661386453372,23319.506097150057,-1.0523172618178096e8,3.5808069752978516e8
0.0020500046093724312,-0.4489440756552049,0.00011233712208997319,50.45231890649497,1.6140153400420256,55450.922501276196,26241.752418084907,4.205177062813568e8,4.838157771551253e8
0.0020400046249974225,-0.44838602893570895,0.00011326225191337966,49.06429462733751,1.427455921047819,11121.925432483717,22794.765752585932,-2.7758349379498017e8,4.0658650481973785e8
0.002030004640622414,-0.4476260184636373,0.00010899581654893874,50.53615246540833,1.5390079765086413,14836.426962605166,25827.267818026092,2.8768114277248055e8,6.081471595833132e8
0.002020004656247405,-0.4470731494613152,0.0001092538098449922,48.6045454642612,1.4637939804121614,164.32528751984907,21772.05321592501,-3.668858469787974e8,3.3944350492086124e8
0.0020100046718723964,-0.44681056719851886,0.00011749203359411643,52.16327621543387,1.513208667149622,32606.07833781074,24298.839918414968,-2.3557789488667482e8,5.0631228356666255e8
0.0020000046874973877,-0.4461182052931284,0.00011762049687377285,53.65453146917043,1.5430697360981818,7752.183363937997,22993.04166261298,-8.697877975463105e8,3.723857883695584e8
0.001990004703122379,-0.4457807077801201,0.00011299351524902692,50.008506206762476,1.5241320346346614,33224.03882506073,24459.117524908896,1.9837523282435322e8,4.3458050136096835e8
0.0019800047187473703,-0.4452690781224397,0.00011790628580064857,53.94017554950763,1.6688182152559714,27405.200587243402,25752.560407356705,-3.1851561545765716e8,4.6958777235328776e8
0.0019700047343723616,-0.4446794590172361,0.0001143043609422218,49.035327336190186,1.5572595377636818,22775.527355481147,23548.55589864896,2.2174711970369518e8,3.71464044319639e8
0.001960004749997353,-0.44426093561990926,0.00011960138961571352,53.09505141030753,1.5784341291875352,24556.807950885614,23966.146161278622,-4.6614633319721794e8,3.716289505925002e8
0.0019500047656223441,-0.44346615219522023,0.00011561611583298115,53.55800505750316,1.660778463605411,-24037.52344096242,32077.145796230183,4.443283393792147e8,8.061281380184556e8
0.0019400047812473354,-0.44301843980754196,0.0001175246848818459,51.914161457377645,1.6101630218296554,-10444.08741907508,27569.745940824487,4.946126313976489e8,5.0259373732397246e8
0.0019300047968723267,-0.4423648075591037,0.00012124253961016233,53.11913597259915,1.7774076818048024,74318.43037176084,28620.019626535446,9.59527640458789e8,5.970139259167911e8
0.001920004812497318,-0.4421108258132761,0.00011662265530457252,54.19623478866657,1.5938617459345534,11354.971272542589,25459.67300225742,-3.957086641189487e8,4.114420866621167e8
0.0019100048281223093,-0.44137429778733656,0.0001225234689368352,56.18031830356003,1.7237146037464064,24479.903859612426,28060.315129569644,-4.700511726569011e7,4.889191022621021e8
0.0019000048437473006,-0.4408712711483988,0.00011758795695887745,54.564033132598034,1.7754462383248435,14704.975168495099,30846.162387934866,7.209506328338819e8,6.649942661601633e8
0.001890004859372292,-0.4404740245773429,0.00012344156968749608,54.977698938809255,1.6064823866811895,-35829.04769679637,26389.11992797062,-6.021605671171563e8,4.7202662636688673e8
0.0018800048749972832,-0.4398554691584608,0.00011654028448047519,53.92815285920138,1.7535512731778764,-43867.99293239195,30430.84709005204,9.761393261886683e8,5.529745615704093e8
0.0018700048906222745,-0.43920654021901556,0.00011867231652897857,54.485915645637796,1.646505163606875,-53720.215644637465,26755.51709888379,-1.7831836502095848e8,5.015820132651226e8
0.0018600049062472658,-0.4387024296953981,0.00011737016027313001,54.13063951138754,1.6503723727375532,19.622402546922153,26368.794641452478,-5.918924486100241e8,4.345278603588095e8
0.001850004921872257,-0.4383432722554287,0.00011533709176392718,53.92318192812733,1.641708275688024,12116.83252012911,27858.653110246712,3.358669852610289e8,5.386165127908435e8
0.0018400049374972484,-0.4376987361623251,0.00012089937153505307,53.70529818365735,1.6760954866025328,-35282.82073057348,26759.83893629752,-5.581224518151439e7,4.7309875996818817e8
0.0018300049531222396,-0.43715206895770026,0.00012068343111268587,52.43287673118583,1.5351895787684715,32488.06930793406,23194.869412399967,-7.339320628821976e8,3.970704289753057e8
0.001820004968747231,-0.4364989891033511,0.00012052407866295058,56.19682098848267,1.7024040468816264,23589.220434569914,30372.361230136477,3.3253911733319265e8,5.675101298412719e8
0.0018100049843722222,-0.43583116940865174,0.00012063790567409223,58.901277581786594,1.8349353619349897,20738.956497141655,32390.3401008525,2.3067869711354953e8,6.162775213056856e8
0.0018000049999972135,-0.4356172764948894,0.00012085079016449472,54.818490597352735,1.6677286241816796,10326.297632827602,24945.46781112936,-7.76405617204879e8,4.212301722860062e8
0.0017900050156222048,-0.43501711717122626,0.00011870318058174307,55.482673223600024,1.8200006862239515,80559.22490481837,35009.48808903799,9.30950731222581e8,8.05757772572727e8
0.001780005031247196,-0.4343460358087553,0.00012217453514983808,57.997283156944754,1.7218119150977715,24304.961360890997,33095.24932697108,3.4279327433067524e8,8.468062122217939e8
0.0017700050468721874,-0.433850542264118,0.00012127746861556002,56.578083001631605,1.593505476288994,4094.708849372329,26416.17537143519,-7.510131326992015e8,4.3131715378046197e8
0.0017600050624971787,-0.433236530491764,0.00011755391656357629,55.91370738109371,1.637882276831635,56287.34180784319,25805.03356118616,-9.083750697179981e8,4.5198858492594105e8
0.00175000507812217,-0.4325542198294343,0.00012557754317757636,56.78666978240831,1.5926200306459886,37506.44510486934,25122.9232306158,-1.0379568039484254e9,4.254396571150153e8
0.0017400050937471613,-0.4318668665482232,0.00012472101761473668,57.71167286092486,1.6435769466028542,36942.4668141058,28451.72461483616,-1.0152024924453573e9,5.1229269135718e8
0.0017300051093721526,-0.4315409972813512,0.00012520181407253125,59.99890480603497,1.942507865776463,53333.62019246243,35938.07502380917,1.4808493093998835e9,7.75435647700255e8
0.0017200051249971439,-0.43070763765637704,0.000122768485133138,58.51987426942537,1.8724965336815147,13010.958647340709,34631.81593039544,8.071945466229602e8,7.844235648215324e8
0.0017100051406221351,-0.4301383502405113,0.00012313628638396256,59.38955273333096,1.7833236282915994,51296.81942380892,30699.43743699277,-1.788026905759183e8,6.061043965829431e8
0.0017000051562471264,-0.42954882161391805,0.00011973050205345763,55.54395228956819,1.6716048348704144,63481.118329604804,26760.199275164818,-1.9353468544455943e8,4.974435717108877e8
0.0016900051718721177,-0.429287713926767,0.00012737928508637023,59.37555501200982,1.828002478221439,13826.3145834778,30252.262125326106,-1.720978410329546e7,5.67872860057195e8
0.001680005187497109,-0.4283663654400198,0.0001243624242907037,60.65177056337814,1.9313316278786745,14405.07425420791,34888.90110393965,1.0436681983959928e9,6.7955194479173e8
0.0016700052031221003,-0.4278703400709487,0.0001252745279883117,59.436646932066104,1.873913311535491,12190.566889126696,33657.30048434641,2.018468607066527e8,7.819362261824379e8
0.0016600052187470916,-0.4272945545543722,0.00012402296322899103,60.93926407472632,1.8536251203697791,34643.587354122166,33174.46555523445,6.281793200089486e8,6.431202799491817e8
0.001650005234372083,-0.4266769317673579,0.00012514589239226656,60.73894181900537,1.838387896130318,72278.17928823124,35562.675830836815,3.099853626883966e7,8.892990810109476e8
0.0016400052499970742,-0.426125945389406,0.00012286773702099277,57.10071144182613,1.6814318424038543,14279.436887784559,26562.31829500438,-1.7401596712470788e8,4.5829192689860785e8
0.0016300052656220655,-0.42567779598484984,0.00012411313783979762,59.158556922965836,1.8203178847543717,17778.992291349943,32506.431385927954,3.5994995351741964e8,5.764434842028061e8
0.0016200052812470568,-0.4248175671205108,0.00012604208683882016,61.139150073924974,1.792770348029584,21240.511297525423,30916.159822268706,-5.559487185786892e8,5.738556925860103e8
0.001610005296872048,-0.42419911365243335,0.0001250583897892784,59.885841263480884,1.9009253653396567,103096.57935891226,34208.903378973824,4.169949850537417e8,7.817760016978817e8
0.0016000053124970394,-0.42363459245260926,0.00012388481365774263,58.94583129327202,1.7780711148484725,30388.374208572473,33005.79105788623,-9.732131863437669e7,6.604636229488631e8
0.0015900053281220307,-0.42306801105983277,0.0001270720206172658,59.37984056014039,1.7978321865726339,10662.696295496533,32291.850109323932,7.4400936726284325e6,7.263831270548518e8
0.001580005343747022,-0.4225322120691955,0.00012852398486759028,59.60221820192746,1.8249667201150996,38987.34114704541,33970.26087654317,8.715812284865377e8,6.8031652388891e8
0.0015700053593720132,-0.42177504518034137,0.00013387322834309314,63.223659387098365,1.8879436214324758,-11294.446044394092,33074.96861775109,-5.566256194240019e8,6.499618344259381e8
0.0015600053749970045,-0.4210615347355183,0.00012736308613099144,59.94467668999864,1.7741544223643275,-7167.235334250548,32201.030511000256,-1.6920120383700722e8,6.615794772605115e8
0.0015500053906219958,-0.4204827336134816,0.00013385840084532516,61.8863858125619,1.8740491092675282,10973.685699463596,30231.61379261118,-6.691542070051566e8,5.754018336265367e8
0.0015400054062469871,-0.4200961492444911,0.0001330466057228395,63.741498490413555,1.9236083722560586,15036.394258814462,30755.582847307516,-7.534529211682905e8,5.448645708377093e8
0.0015300054218719784,-0.4195313747826194,0.00013044498106965947,63.461075749430584,1.9738206674373475,33695.35228871939,38200.01127174564,4.787022526966935e8,7.592363464057603e8
0.0015200054374969697,-0.4187355505334092,0.00012943972413636696,63.67628835826964,1.9235156073352855,-19758.02855151165,33500.8452443872,-7.486056945763929e8,6.278949125469468e8
0.001510005453121961,-0.41794285106265416,0.0001286705188233823,64.17925560095934,2.046658400628093,7250.874134970121,35699.848920879966,-3.991666269133635e8,7.079408791980026e8
0.0015000054687469523,-0.41727313558662993,0.00013055780176993666,61.40837659871304,1.8610384313715118,15100.9537034419,32423.44772040546,4.275738455991194e8,6.22287289574218e8
0.0014900054843719436,-0.41676059751272526,0.00012770801766917648,63.18410591388393,1.870165531580078,62922.084669454256,31417.125653694067,-2.848622589202192e8,5.774554279680104e8
0.0014800054999969349,-0.41611673920547343,0.00014014093394161783,69.47023839223121,2.1207023355970804,42493.58192693671,35944.631320582055,-6.882757091761664e8,6.917772811796421e8
0.0014700055156219262,-0.41574479614102283,0.0001335459342313626,63.030823753192514,1.8728928673310363,51828.33930618891,34031.54162343559,-6.592825479327173e8,6.6640043351568e8
0.0014600055312469174,-0.4149200899084602,0.00013154113073546818,63.30720644418074,1.8083366883991006,21896.70686618977,30721.12351662274,-1.5171459357021418e9,5.915582889306289e8
0.0014500055468719087,-0.4139679728550508,0.0001325852194494724,66.31974669376373,2.120141596588363,34855.606367425775,48769.00346609834,1.991176548434176e9,1.4117862805623393e9
0.0014400055624969,-0.4134147164909071,0.00013374809762154048,65.09673448439489,2.0244420371665517,71040.81447521076,39336.72389512701,4.879188508400833e8,7.226096250313607e8
0.0014300055781218913,-0.41257947522213245,0.00013051811574716428,69.82416442579475,2.1800270470761918,107771.72025534173,43028.53156690818,1.485040995177117e9,8.73543098257038e8
0.0014200055937468826,-0.41207649079997005,0.0001304024058188527,65.6083685258612,2.0470039201167833,-50744.72378053605,41085.10906027043,6.849886724929303e8,1.0127212690197033e9
0.001410005609371874,-0.4114441649952541,0.00012919976774303427,66.8136946210105,2.0842388218678307,121777.18382147286,40442.981261810164,7.476843388429881e8,9.205583478887748e8
0.0014000056249968652,-0.41089572465188723,0.0001356967871901243,65.56389259209101,2.0824611875887302,53007.373686843384,43290.22301585079,9.931013692338914e8,9.881014982863958e8
0.0013900056406218565,-0.4100674391468685,0.00013450588700086128,71.0559393881201,2.2275922869572033,-8902.279815935002,39479.69156070317,-6.091631343980412e7,7.545532687244874e8
0.0013800056562468478,-0.40938537456934176,0.00013174492831988276,66.36615131940525,2.1064434446187588,58137.35971591346,40218.05050144208,9.140015138736142e8,7.121466359220846e8
0.001370005671871839,-0.4088698838352401,0.00013596421233014972,69.22149699928815,2.0462253586673764,32246.602516803563,36584.72348547465,-1.289875856733138e8,7.916807990052582e8
0.0013600056874968304,-0.4082689030241113,0.0001299720014365343,68.0227055772411,2.1116127298890532,90438.35095502758,41386.57780553504,7.582927663090391e8,8.708604950916386e8
0.0013500057031218217,-0.40741752553748545,0.00014035850289508805,71.36061919198988,2.1109419996098553,103705.38454873662,36390.72999739901,-1.4701127468351872e9,6.937577302069253e8
0.001340005718746813,-0.4068258546780657,0.00013576942978364814,67.80895807472817,2.1402483873762836,20200.504307753352,44812.5321719045,7.576334000653754e8,1.0507009292021126e9
0.0013300057343718042,-0.4058247211204146,0.00014116885271074812,71.10345577214669,2.2147685415748515,5574.451536001635,42517.472330062665,5.627837400252347e8,9.128863859468781e8
0.0013200057499967955,-0.4052966875364144,0.00014025165691219392,73.25665753036485,2.166435594230033,89655.51259220083,41930.131553957886,-7.121743673666072e6,9.541924543134508e8
0.0013100057656217868,-0.40462799977751596,0.00013434676065791445,72.01991976336825,2.2394766052138864,67211.36921664595,46353.28353122544,5.543783139196093e8,1.054818777278139e9
0.0013000057812467781,-0.40359709749331973,0.00013542157395536112,67.38996595919788,2.0710070633877953,82675.42781809306,39141.62054653284,1.1289662199434172e8,7.608961411208502e8
0.0012900057968717694,-0.4033195797468741,0.0001370699254843686,74.70201759444537,2.3106172811441157,65939.97414597761,47758.81836149145,9.929520468812255e8,1.1858846512450948e9
0.0012800058124967607,-0.4022404778912672,0.00013505134148827832,72.3855411643416,2.1868694729702383,55080.22864182206,39579.96689208052,-1.0573712857105606e9,8.632232205269831e8
0.001270005828121752,-0.40193524686671267,0.00013667293504289986,71.16326433673424,2.184196507683927,52591.51869902759,41567.00137356622,-1.9868807044721264e8,8.853915033497963e8
0.0012600058437467433,-0.40090169622209426,0.0001404245781900775,74.8515317213212,2.3009864370456214,-88324.37033853172,45601.211513756956,3.682035027292806e7,1.1391197890254064e9
0.0012500058593717346,-0.4003367321344746,0.00014008504825140103,76.0020885541367,2.233724299693188,-30483.743664586833,47661.98709384304,2.8722041607114594e7,1.1542517465436862e9
0.0012400058749967259,-0.3998009420864586,0.00015345120082800015,76.32894842706948,2.2253594164373465,53783.93765298527,41886.127960679994,-1.3254052921502295e9,8.783772388137271e8
0.0012300058906217172,-0.3988493566269892,0.00013639375822994048,73.40431478826362,2.1526995327129175,107758.49646286701,42286.368599960486,-7.164701090579492e8,8.960935663577913e8
0.0012200059062467085,-0.3979031275160867,0.00014095359504979023,76.8773094603045,2.2933778250371546,-18174.20398919762,46315.01025651845,-4.4704607216160125e8,9.224834523637488e8
0.0012100059218716997,-0.39711729973031484,0.00014731713438249233,77.79364053925988,2.389897255524878,46862.38559914053,50360.47884476538,1.0956302183065362e9,1.0950128000597157e9
0.001200005937496691,-0.3963325797753752,0.00013783712289978857,76.90145638383144,2.3399008582456893,87492.50645887006,47523.70274298445,-1.165604729342207e8,1.089031795713571e9
0.0011900059531216823,-0.3954715071385629,0.0001412415149750306,75.14336899272844,2.2517240452312204,96360.196801085,48583.304457861,3.209340369197166e8,1.0767212878689163e9
0.0011800059687466736,-0.39496169318275803,0.00014013393858864303,79.7709411878621,2.4510951882125824,94001.0070869118,48712.314164111296,-1.5938152544554222e7,1.0715742904614654e9
0.001170005984371665,-0.39413984041747974,0.00013662411116396167,74.10544035548182,2.130160424831231,77020.36383333761,37748.53870557589,-2.1213792916053576e9,7.259651708338413e8
0.0011600059999966562,-0.3930598207269474,0.00014657455043498439,75.2813639819678,2.3111270183332926,104012.98723849257,46130.96471241244,1.9196629013021213e8,1.2012690685840504e9
0.0011500060156216475,-0.3927505479135992,0.00014736379663515215,79.67246472202328,2.3795940128281705,23385.89958587008,47578.34021940582,-1.121133197179234e9,1.1349689184611623e9
0.0011400060312466388,-0.3918109901073971,0.0001478977308930267,80.91566015273094,2.4327486279175567,48091.995104225025,46061.368088045245,-8.53186612301402e7,8.992338849228789e8
0.00113000604687163,-0.39135118585668927,0.00014582223417617228,78.2435070802646,2.3460837344344485,57895.71527433258,43694.560359643,-1.7609929936724133e9,9.518224904481075e8
0.0011200060624966214,-0.3898838311925625,0.00013975706070779587,80.27347989269063,2.43268062230512,63507.65942841653,48926.639369092394,-2.85072888923318e8,1.0647897913420298e9
0.0011100060781216127,-0.3896109416176948,0.0001423392161880897,78.67618165184817,2.416067390653559,23869.401481246856,46060.82710626818,-7.752241063233317e8,9.753236925503925e8
0.001100006093746604,-0.38876278610251075,0.0001449865026285158,83.76385068230954,2.6058106535008188,67305.48585580256,56840.34365306917,8.344851108264997e8,1.3301498629205108e9
0.0010900061093715952,-0.3879650837335389,0.00014733255296672364,81.7151163895209,2.3097797775321944,76548.23911209464,45053.119104036705,-2.1812670219667855e8,1.0843704618230197e9
0.0010800061249965865,-0.3871267295893691,0.00014609374658325493,80.05325020837975,2.720603250543293,14936.678712217024,58459.7323228728,3.380524169449635e9,1.2880603991154876e9
0.0010700061406215778,-0.38641141559306913,0.00015011300625570093,84.31508775997467,2.6413049070890193,136097.44757682979,65006.333064323815,1.1672738403708768e9,1.876518160438568e9
0.0010600061562465691,-0.38523265444536503,0.0001486359270560934,82.11317811442773,2.3889948493893494,120966.55989328999,50320.34904461071,2.793775236645111e7,1.1073265418759234e9
0.0010500061718715604,-0.384410295472314,0.00014664125018256375,83.04069441561253,2.329592154530663,79343.84016150469,45032.855214715164,-2.2856590161632147e9,9.113111091539539e8
0.0010400061874965517,-0.3836019875309759,0.00013896853193858116,79.97920441607242,2.4033730976895744,22509.961060015492,47271.905222544425,-6.702090930992522e8,1.0340894525144322e9
0.001030006203121543,-0.3829264829219861,0.0001475510439598292,85.34652658493356,2.5112040362450365,26955.087937289805,50534.41791572045,-1.2046521799017582e9,1.246728220533839e9
0.0010200062187465343,-0.3820173638013921,0.00015039011856678936,89.81794416024263,2.7835497731573366,99236.31890424291,58686.827958208465,-5.2343101037517256e8,1.509742558992183e9
0.0010100062343715256,-0.38115155915230853,0.0001524867704625251,89.47427385990649,2.686466721888563,16015.845606830828,51486.627672182934,-2.0429506863742385e9,1.1651929420979993e9
0.0010000062499965169,-0.38047769053574515,0.00014659327911896496,86.83580688388784,2.5066622159139036,-4319.39395333554,46741.08994591372,-2.5194902564141164e9,1.0699392966166564e9
0.0009900062656215082,-0.3793656018949458,0.00015188969811974246,87.14604428882481,2.6501443479904974,32670.26140450494,46602.97603156229,-1.6702679132417712e9,9.91014116970587e8
0.0009800062812464995,-0.37861398489220377,0.0001527311626279419,89.16624856378789,2.7361166027366997,67269.76012872849,57776.617934833725,6.290843795958843e8,1.3215842601854634e9
0.0009700062968714908,-0.3776895348463247,0.0001487677889840014,89.1309565491475,2.774001160444022,50627.321908288766,65596.61799244907,1.7694477668028421e9,1.8427302949777756e9
0.000960006312496482,-0.376600555982309,0.00015788939053559687,85.32765495058172,2.5216742348061736,66266.60299162006,50538.623879761035,-1.843202065015587e9,1.0093357858839648e9
0.0009500063281214733,-0.376039462031628,0.00016307320590984445,93.74433108529884,2.7908159051558097,158969.64719994197,56869.804199444676,-1.5916742825034811e9,1.3417731930748332e9
0.0009400063437464646,-0.3748949330293831,0.00015802395060639409,95.00537548280566,2.829979444872263,60994.602196076376,58591.65272317777,-9.496012868208817e8,1.3483589713598876e9
0.0009300063593714559,-0.37414144654219483,0.00015729444747912013,92.8687449339838,2.7615683676594798,156061.06377430476,61880.574530626865,5.428601901741458e8,1.5216808334282508e9
0.0009200063749964472,-0.3728793195841876,0.0001531991385513629,90.71617737157524,2.720634374649297,48522.45661754254,56206.25196432016,-6.575849954064181e8,1.2699395401226573e9
0.0009100063906214385,-0.3721837811646855,0.00016064900468762023,95.93119759283528,2.821617855865707,79162.18345586013,62029.39494122914,-1.3838887220262358e9,1.3373442150017467e9
0.0009000064062464298,-0.37116262252338444,0.00016162407439461948,94.62830348398333,2.770349930439356,127789.70125062916,70040.06520320348,3.9914685816439813e8,2.0629413005956569e9
0.0008900064218714211,-0.3705397247703854,0.0001592576823895558,95.35519501437412,2.7892584337547413,158025.7629539081,58509.78703357822,-1.4101522506451993e9,1.3145552795574243e9
0.0008800064374964124,-0.36948340419452425,0.00015883058212651645,94.70741498084541,3.0218150345104973,199701.67758678028,64300.24975880745,9.731900238847283e8,1.5373334274470427e9
0.0008700064531214037,-0.3683588116968293,0.00016240008782294457,99.51863695102338,2.9649371605353303,161507.93359607807,67416.60945501288,5.804558876806452e8,1.6409555465193074e9
0.000860006468746395,-0.3676723149734489,0.00015882698573573044,100.50440065248739,3.0519585739415893,113052.96128166615,71222.65727374455,9.08713818937357e8,1.752188382591733e9
0.0008500064843713863,-0.36651803775832525,0.0001527387740815575,98.74519602724803,3.149850225170901,60504.42315644905,74922.99935576208,2.2656505895689955e9,1.819048001851944e9
0.0008400064999963775,-0.3654684598006191,0.00016249362430621132,98.11795438051365,2.9333177825812817,19154.136499232918,65492.28637023944,-1.0653591741519017e9,1.616447545503503e9
0.0008300065156213688,-0.3648006131083202,0.00016953464190585347,102.81641724958625,3.050965989497616,18552.50762133196,65767.62268638193,-2.1979483198321676e9,1.695777542313515e9
0.0008200065312463601,-0.36344349191291536,0.00016177768551615515,103.76595924671086,3.081356394206119,145057.3089977176,71831.79392614002,-4.161034810107441e8,1.8891738234540496e9
0.0008100065468713514,-0.3625924004725158,0.0001609795575896471,97.65884395536769,2.9621874675472664,78523.63680645169,69960.19699934684,8.225313587088757e8,1.8278951564683588e9
0.0008000065624963427,-0.3616199514906658,0.0001694236776794016,104.04268077793334,2.978779023114963,50228.24775659238,72626.66020834068,-1.5436994416213818e9,1.8893398905466847e9
0.000790006578121334,-0.36039006651959477,0.00016802385599713822,106.92759335915557,3.214407705061295,70145.50016852889,79412.12255405438,1.0365504104017549e9,2.3982740594515038e9
0.0007800065937463253,-0.3596773090703591,0.00016795304900731224,104.12748666315957,3.257909839705941,145543.69803658058,69463.11916140931,-1.810892423516493e8,1.6510825762047966e9
0.0007700066093713166,-0.3584961016004442,0.00016605504019122727,101.4172378300269,3.154833382469458,89355.33738607439,97270.57838901065,4.0641190703671336e9,4.429019329752009e9
0.0007600066249963079,-0.35734790842849706,0.00016795099795248146,105.47307602053654,3.119913308968867,82054.27886428863,76926.27360969527,-7.417121997435044e8,2.049107005943478e9
0.0007500066406212992,-0.3563071797630656,0.0001742524408306221,109.25407648812582,3.355979194023604,85277.84086495865,78775.92101371795,4.864827905511882e8,2.239886057754715e9
0.0007400066562462905,-0.3551722251188598,0.00016186800839662792,105.9173951834868,3.0083468615968414,56356.551193887346,63603.46576517924,-3.9033437408392124e9,1.4701813924164698e9
0.0007300066718712818,-0.35392536106365136,0.00017417400972664042,108.71653251043041,3.3176738118366877,113176.76830516888,85868.35488722254,-3.168744671542555e8,2.7620336023627944e9
0.000720006687496273,-0.35290812250821985,0.00016816969441491337,108.20516338216204,3.2613666374093895,105961.3243437024,71864.1547121651,-1.3186667507187212e9,1.6643296408106675e9
0.0007100067031212643,-0.35189119347113484,0.00017567722829387117,119.05972770026679,3.354486923033281,144706.04406174767,80433.19180206257,-2.937865915342586e9,2.1205534021982982e9
0.0007000067187462556,-0.3507632152186545,0.0001670352615971492,113.98287613710221,3.5405272109870043,161115.34938885574,93561.75228254856,7.793417783170885e8,3.168459744813967e9
0.0006900067343712469,-0.3496347261786535,0.0001814605223942724,117.06492316488313,3.554155627850682,153967.91873678117,91351.46656772702,1.2667503917830617e9,2.4131070331643176e9
0.0006800067499962382,-0.3486859767974507,0.0001829956196758718,121.26994621720412,3.8649696312064594,-3912.308302879966,100640.42564231978,2.2752504638002186e9,2.6606643187175384e9
0.0006700067656212295,-0.34739498844615374,0.00017725331170181962,119.49919932814478,3.331835957150064,86281.74735263742,79181.95080975289,-5.379255929702224e9,1.839525490592672e9
0.0006600067812462208,-0.34609249518438384,0.00017349390340323017,110.97800574421767,3.336023221427481,88985.04853996955,79725.59354439369,-6.667489274769958e8,1.9995190401417675e9
0.0006500067968712121,-0.34483791298160116,0.00017014284401064024,116.34318790729965,3.766299485869781,107634.01707064429,99632.74801982664,3.712979020398381e9,3.3541145938371882e9
0.0006400068124962034,-0.3435802427341725,0.00017266866235608215,120.25068807373336,3.6824641579141075,49150.80023485267,89402.9703209148,4.87044816013763e8,2.2136591410432467e9
0.0006300068281211947,-0.34230004215895043,0.00018883114635046753,129.9093524848627,3.9066140921268397,113798.65494331351,114437.83140718087,-8.166237606616825e8,3.3896876778618927e9
0.000620006843746186,-0.34111845659076134,0.00017476145302285757,124.6192918134605,3.8171926043551156,326388.14807583025,110134.43082612245,3.6188488823725653e9,4.0692984631173005e9
0.0006100068593711773,-0.3402723327308213,0.00017076615042961742,120.10435977990664,3.5998965260360594,136449.27244199038,84901.18979256965,-2.159084033060616e9,2.4680992508727937e9
0.0006000068749961686,-0.3388705225363464,0.00018755868009501242,131.65735431651478,4.2106400248212275,296921.44507653406,117278.55610673701,3.962858967379572e9,3.5205244722361636e9
0.0005900068906211598,-0.3377280508526024,0.00017654932344142674,125.90258720725994,3.9507036969148626,252789.55579769335,109206.54641358567,3.48203658027555e9,3.701568463081947e9
0.0005800069062461511,-0.33599869085730383,0.00018495066470913414,130.95193516177076,3.7852401394307154,36651.210613736446,88211.30292234724,-4.920394847285017e9,2.176270204619849e9
0.0005700069218711424,-0.33483165032004103,0.0001959489566455821,135.68186965184276,4.1316172394448625,228019.7121009959,121442.52901751378,8.774283619857616e8,5.18057713168225e9
0.0005600069374961337,-0.3334983143095553,0.00018676306916771181,132.6435042417138,4.139941482402041,269299.10498011764,104211.87760065397,2.8095017754433327e9,3.0982551645278497e9
0.000550006953121125,-0.33220646139634114,0.00019481366032996812,137.98195819420962,4.179110054736207,136112.3938563365,105014.16866673734,-2.386428612526645e9,3.277827862401836e9
0.0005400069687461163,-0.3311654709530262,0.0001815375830963679,131.21901127367502,3.9470617643453614,232680.1558028947,104003.84215203815,-8.42354187130948e8,3.135907605961747e9
0.0005300069843711076,-0.3296762328662873,0.0001892644110905854,135.90110200658324,4.032985028433398,27728.193813898313,110254.79433952535,7.161919118881278e8,3.511824835655472e9
0.0005200069999960989,-0.32823034380278915,0.00019998047911606666,145.03930702233922,4.490477067448296,55375.183318295734,119075.75067834776,-3.579679936591579e8,3.4586466002068887e9
0.0005100070156210902,-0.32662071192911496,0.0001792743789329942,134.49867984673298,4.231676625329877,272694.8393087746,123225.79127323227,3.296817064145875e9,4.392478852923468e9
0.0005000070312460815,-0.3254700233896203,0.00020471772520335653,143.6916702911046,4.460465882356862,27684.739514946938,109503.66880704204,-1.5240390895832057e9,3.295909933686198e9
0.0004900070468710728,-0.32380985585915933,0.00019746482673549534,143.92895229517862,4.393909576448184,349800.2279317244,134108.5761927787,1.3402752199923582e9,5.237536365995346e9
0.00048000706249606406,-0.32230939148140647,0.0002048788624912934,151.17960821815944,5.156568160240445,355102.4524755662,171625.4121745771,1.6212263245115223e10,7.513960503913552e9
0.00047000707812105535,-0.32082402928873327,0.00020092255284795378,144.97159970078542,4.551452805296805,301953.9069142254,153311.60735091698,5.07392521482719e9,6.220265097434977e9
0.00046000709374604664,-0.31939035965542745,0.00020734684226641947,153.68849237702713,4.904977925669992,331351.57735595066,146214.1483890829,6.460356100412393e9,4.940606779042255e9
0.00045000710937103793,-0.317694686484587,0.0001996013334822307,153.89053276625876,4.660851051840907,333160.73341435165,131977.6680875113,-3.5406579408985454e8,4.164039908067143e9
0.0004400071249960292,-0.3165779095908284,0.00019944452718961917,152.94577824444548,4.753069366752998,468804.7046097729,141845.91981747796,4.4704846704388e9,5.517145239534956e9
0.0004300071406210205,-0.3147043042337265,0.00020806054412834192,167.9021579831982,5.209441652734847,605454.818867465,149406.12861965693,1.5123126732174804e9,4.717798340765681e9
0.0004200071562460118,-0.31301529168992415,0.00020472708643654494,163.79323598358246,5.160730445819625,572048.4633984229,152502.58501902482,1.6068258808972054e9,4.595184532371451e9
0.0004100071718710031,-0.3114192019439719,0.0002047126256733708,173.2934256681107,5.102083140829032,215603.66814988424,153701.35323520168,2.0846972246090512e9,4.889441776054798e9
0.0004000071874959944,-0.3098117625390907,0.00020765087449090737,176.5932461112323,5.713787522538652,385178.79275864747,169820.79840592583,1.4337756156194496e9,5.696288582989366e9
0.0003900072031209857,-0.30778526488535096,0.0002091039159625519,176.72521510553398,5.955416924927242,-29832.323631128278,186385.97727478697,9.974142959918903e9,8.703248443490095e9
0.000380007218745977,-0.30623421691600317,0.00021587725974730193,178.01167587804264,5.393483054968006,219788.6600291245,166414.28723770435,-3.9669143783714213e9,5.79270995740008e9
0.00037000723437096827,-0.3046557097609621,0.0002153742043590955,175.9408850078016,5.3168976078883805,288697.51921381755,160221.48812748893,-7.981526864751918e8,5.329725011818172e9
0.00036000724999595956,-0.30237118682115266,0.00022230776820946532,186.24893215504332,5.334412775935822,318649.51656003506,184373.97116454755,2.9102329747607775e9,6.5273129352470875e9
0.00035000726562095085,-0.30076436068979484,0.00022905477251148942,188.56867979174115,5.629115620755425,663917.4677978065,168442.60012121705,-6.404498280532995e9,6.103764453715247e9
0.00034000728124594214,-0.2989406668381108,0.00023376147485677212,196.60199117946334,5.847149251955641,502105.44287965144,180349.0420089117,-6.756240460515439e9,5.884122177249693e9
0.00033000729687093344,-0.2972283610525379,0.00021751792293875206,188.91624275638728,5.529318884857807,99313.29933136707,161036.1493582325,-8.334715415105133e9,4.710430717893943e9
0.0003200073124959247,-0.29501847162761075,0.00023218487965788475,213.39400082850005,6.710246738010921,527627.442348958,219030.28414663067,5.795769350547126e9,8.982972787466455e9
0.000310007328120916,-0.29307658031384004,0.00023015810729460926,192.38687828351502,5.719406506110038,567305.2172755833,221141.8757686377,6.610941380940301e9,1.0595091643151754e10
0.0003000073437459073,-0.290889060569426,0.0002248079885751001,201.0404696218853,6.1420398312551345,601587.8758009654,195377.86617800142,-3.4192971552747645e9,7.86218870093345e9
0.0002900073593708986,-0.28896976253970735,0.0002379713897182209,217.06522247130204,7.095138959467258,1.4798114442783676e6,352543.5081560964,4.4265441917867325e10,2.3794066517165257e10
0.0002800073749958899,-0.2865399242720978,0.0002459776521328061,230.33856425501688,7.3740681330490965,748018.8279270686,247536.24748393852,1.6112907835949526e10,1.012669807222522e10
0.0002700073906208812,-0.2845074345820991,0.00024326934181594418,211.00309606182356,6.455016131647409,566051.5373302875,212657.14794900632,4.979077488840404e9,7.79923475087569e9
0.0002600074062458725,-0.2824432530517284,0.00025142300884971975,230.33330770073178,7.365606708054041,820080.4436196649,270319.92964334413,1.7070839716110558e10,1.1717339483407852e10
0.00025000742187086377,-0.27989870440977266,0.0002516231158651788,228.21503405362222,7.202661140955774,645810.4194369992,290845.7841444759,9.238689487429428e9,1.5062754766788141e10
0.00024000743749584788,-0.2777578765015608,0.0002595026586913955,240.72570265818538,7.208794975875884,690539.9360968645,239364.6440851301,2.6792188024262977e9,8.636541859710007e9
0.00023000745312082182,-0.2751296772446896,0.00025288715809354496,250.0062659436719,7.7477036650720414,707416.1572642236,266913.6481660698,8.246313801016299e9,9.733009316639482e9
0.00022000746874579577,-0.2722718583199302,0.00027123396522987667,267.0932133933746,8.676300576135136,620834.2507660909,285830.88452915,6.592088382598586e9,1.0779191919638876e10
0.00021000748437076971,-0.26939004830156016,0.00027799856242630177,276.6244520383458,8.628929292470835,1.052220602950259e6,429195.4518285211,2.2057982564396877e10,3.1367771813532406e10
0.00020000749999574366,-0.2669979171984157,0.0002755300663567199,269.73299153088783,8.286341758082141,1.0153606285656249e6,318072.7129277236,9.486498513660576e8,1.2990994692164331e10
0.0001900075156207176,-0.26466002213087614,0.0002648970086022006,277.8346769371257,8.75249418878622,1.1467100621784555e6,371343.35039565765,1.4865671886672884e10,2.0771175537522797e10
0.00018000753124569155,-0.2615541871023624,0.0002730318255283506,307.4109267012614,9.382848393008983,957298.9041492031,349588.34355734213,-1.4249309468408062e9,1.4368265328022451e10
0.0001700075468706655,-0.2585811900155032,0.0002823523546678701,311.43874490778967,9.04813673537178,705188.4556114862,348488.99008874537,-1.5495831365540365e10,1.648142953457761e10
0.00016000756249563944,-0.25534299878215294,0.0002782034000745434,316.2596374228443,9.772087566690368,1.2952622707604938e6,384649.6681106782,6.939833306845379e9,1.6403175912189533e10
0.00015000757812061338,-0.252059848376393,0.00028900630156173757,319.1001685981156,9.845264031906073,1.2941553164211984e6,478648.88452102046,1.948970378117401e10,3.2539828542377308e10
0.00014000759374558733,-0.2484441436641772,0.00029564895715626074,347.4100295785894,10.515316670868307,1.9558627488950898e6,461295.9712008652,8.661586182323664e9,2.2122712804134663e10
0.00013000760937056127,-0.2456049304355149,0.0003095807071440643,357.614017930816,11.038362255739449,756434.1032575351,473700.3641626104,5.635084714983805e8,2.194901514685689e10
0.00012000762499553522,-0.2418505139509708,0.00031786200012461546,378.1946041818457,11.421202017899748,841696.9270318407,536147.3680118688,1.3978699486234047e10,3.2623389927711277e10
0.00011000764062050916,-0.23820431141611756,0.0003175168151778462,394.5039919487882,12.182526231189055,1.3553309290414262e6,588003.5989263108,4.127485137196107e10,2.6439660261983833e10
0.0001000076562454831,-0.23411013214119178,0.00033367641584993303,434.5102752033294,13.571622315646811,1.9465109775877756e6,647684.5781513478,1.3554091640709337e10,3.707087622873023e10
9.000767187045705e-5,-0.22997296978167647,0.0003534935664054059,450.75450845714755,13.701507691880398,1.9418471540207285e6,732334.5814217117,2.009326844536699e10,4.279906455872541e10
8.0007687495431e-5,-0.22564985592876174,0.00035794562419397383,487.33384184330873,14.893448465704616,2.621656054522337e6,788065.9471979255,3.54974728561157e10,4.3129275059533646e10
7.000770312040494e-5,-0.2207998236564745,0.0003693359467126794,526.3311711358056,17.675186708207008,4.1793422047898844e6,1.1312183889365906e6,1.8285115507046664e11,8.507415238499557e10
6.0007718745378884e-5,-0.2159270313684093,0.0003842278751197445,563.7431633962295,18.11083155111219,5.475212130406027e6,1.2026586903066966e6,1.5390282039165137e11,1.0132149600039328e11
5.000773437035283e-5,-0.2104818474291785,0.0004141364485554158,622.8625784786387,19.797040001686504,6.465623833365462e6,1.2703736877241149e6,2.0693166367526382e11,9.295144501937575e10
4.0007749995326773e-5,-0.20495504592886374,0.00041240806857220554,637.6572903452595,19.997947594614217,6.542401320344512e6,1.1783256490331837e6,7.23374336940816e10,7.594735044949606e10
3.000776562030083e-5,-0.198366633824664,0.000437012363920394,731.7013049906926,21.97634292224724,5.003112505348762e6,1.458470239835266e6,5.627778096852583e10,1.0119510982650574e11
2.0007781245276943e-5,-0.1912025228245558,0.00045898375759395615,815.7827943241927,26.540818776962197,1.0689001404069481e7,2.1199079565179027e6,2.8628544645811804e11,2.1737987745181116e11
1.0007796870253056e-5,-0.18417238963048274,0.000457683450365135,848.0403348516334,25.588453290700308,9.007399578064421e6,1.9061337537202623e6,1.2445625789600003e11,1.5397948840070288e11
7.812495228756315e-9,-0.17687107628753068,0.0005079262203098767,936.3248231054071,29.706615061339438,1.21288000938818e7,2.2762503935601283e6,3.3035669983540186e11,1.7175008274790952e11
-9.992171879795544e-6,-0.16832909664629206,0.0005332613604116045,1066.2554776642885,33.07588495498664,1.693175267120078e7,3.234516391863635e6,5.4294479988130676e11,3.6434879263408203e11
-1.999215625481943e-5,-0.15873706789411401,0.0005664025170238671,1214.9068130203875,37.52400629585846,2.133043711404797e7,3.6602385521608903e6,5.758639328338281e11,3.970210348111094e11
-2.9992140629843318e-5,-0.14730882676987983,0.000620932938050373,1402.7504808467427,44.811629000598394,2.7656209254861183e7,5.5189597369359145e6,1.121354937968662e12,9.385472707694164e11
-3.999212500486926e-5,-0.1352259388533667,0.0006587087064587084,1571.7903767392168,49.787223362650714,3.4162248759001605e7,5.165169284427857e6,1.112204508021059e12,6.849568860480526e11
-4.999210937989532e-5,-0.12130319730505493,0.0007121632021637482,1877.0669873713744,60.76694468578363,4.628189971213363e7,7.105019855815529e6,1.6262882235682524e12,1.017130483938952e12
-5.999209375492137e-5,-0.1063724689659268,0.0007577073311448014,2150.340166930552,71.05111952538331,5.599590712821731e7,8.0151591080318475e6,1.9334065709342585e12,1.1253250311351992e12
-6.999207812994742e-5,-0.08788633175679086,0.0008567768907459534,2636.2794638848786,84.58450756552841,6.826925194464368e7,9.831216372589119e6,1.2575504296664802e12,1.2193951097013481e12
-7.999206250497348e-5,-0.06712793623205236,0.0009189214664395694,3186.5426705913424,100.34083090618851,7.746711325049454e7,1.2521199340090498e7,9.003466211564962e11,1.704749754469347e12
-8.999204687999953e-5,-0.04355911927359012,0.0009822773373001851,3813.0303049552945,115.60987041857156,8.956022796764575e7,1.4812697266021969e7,-2.1799384515414414e12,2.210673648342109e12
-9.999203125502559e-5,-0.01652225791965921,0.001069473184818159,4598.804519635641,136.11961822292795,1.0479386825046462e8,1.9225754074232843e7,-5.801008590375747e12,3.161476741186314e12
-0.00010999201563005164,0.01364707969113587,0.0011648758697707458,5369.013728681366,156.70624105545113,7.333077033740525e7,2.51119871339471e7,-9.195121180657072e12,4.524701667349841e12
-0.0001199920000050777,0.04586730963163199,0.00121915261159298,5971.809982887185,165.6364401958232,8.71610799944454e6,2.6604042197605427e7,-1.9320859843209008e13,5.14559368382852e12
-0.00012999198438010375,0.08146858695262923,0.0012240428757298487,6126.714129068884,160.06747776139287,-6.069011094471899e7,2.4549728485048756e7,-2.917032336157549e13,4.720812051669353e12
-0.0001399919687551298,0.11781400459628759,0.0012003058824930218,5652.99950524624,154.3132696090905,-1.8526737309623036e8,2.8759123819994535e7,-1.4363770192345713e13,6.576246468217659e12
-0.00014999195313015586,0.15237420865853418,0.0010957203982135241,4706.197454453054,140.18249406195977,-2.3476946749867207e8,2.5731802672547918e7,2.5342894011043223e12,5.268381185599346e12
-0.00015999193750518192,0.18336767912431232,0.0009285951040106876,3478.2547988323545,124.82002684570114,-2.3485761394922918e8,2.4899441377034463e7,1.8994950270464785e13,5.765619828707659e12
-0.00016999192188020797,0.2087798399684104,0.0007685711348091311,2300.521611731892,97.36987893557455,-1.6448566903492498e8,2.1229173825643692e7,1.8451798493894457e13,5.829061604936679e12
-0.00017999190625523403,0.22886940609930195,0.0006068158616365451,1359.1157696425093,62.63705593881061,-7.825753409661432e7,1.151448876469501e7,8.636203994022312e12,2.6982916121767666e12
-0.00018999189063026008,0.2428943542602942,0.0004548378843004281,793.2960662552931,36.229776671236785,-3.1613542023538493e7,4.926917609184754e6,3.0330514493898223e12,7.545516310308826e11
-0.00019999187500528614,0.2534595888123165,0.0003608009874047453,491.9248944161294,20.275990912523973,-1.1275871592479441e7,1.9521791642235147e6,7.493663721570862e11,2.2676889221497946e11
-0.0002099918593803122,0.2598098752656321,0.00032586694925347976,361.50773565934895,12.741584232383019,-3.748603059351204e6,782438.6269530017,1.517258436289e11,6.343424287161828e10
-0.00021999184375533825,0.26450317285132785,0.00029238429845182957,312.53330158570907,9.979451045348322,-1.5200910105760868e6,435216.3200586938,2.1883852552616196e10,2.0557570590633198e10
-0.0002299918281303643,0.26822539249553534,0.0002757306999750515,294.8698981917136,9.229259583868057,-1.6728073214697216e6,377283.0434713875,9.793012211877802e9,1.7150466622755066e10
-0.00023999181250539036,0.2711876738643387,0.00026146167072060167,258.50852456557527,8.203343040726322,-338641.4291940104,281332.75555396755,7.992518071535892e9,1.0551177662408285e10
-0.00024999179688040625,0.27437963433424145,0.00025876338119949836,249.11756092959067,7.219912082401841,-760454.5638911858,256855.04256838092,-1.4996221410282345e10,1.0462485884467981e10
-0.00025999178125541496,0.2775587454226325,0.00023995987866506804,234.99853950015412,7.056624278159622,-230772.179553257,237487.11131063238,-4.170096317771085e9,8.604181286273767e9
-0.00026999176563042367,0.28011254663326823,0.0002535248156003801,237.03854731278165,6.94921991028647,-332797.1135835518,228685.51819417244,-1.7917095557391796e10,8.340082133190665e9
-0.0002799917500054324,0.2823519231799519,0.0002445712710789522,234.75888215582626,7.123003749850635,-658576.5197152969,252449.8509093767,-8.140831454017489e9,1.0991969485563322e10
-0.0002899917343804411,0.28506993729392077,0.0002437830951510634,228.4616691126316,7.03631014162195,-674913.7041863216,261751.27046455315,5.076052426508236e9,1.0414203095946087e10
-0.0002999917187554498,0.2867824273160935,0.00022634536434446966,211.14696631682247,6.216066654573291,-347325.63523123285,187940.18358913204,-9.714549034807035e9,6.171593215257217e9
-0.0003099917031304585,0.2893863584407843,0.00023293363403393392,211.34984984486175,6.70007771700401,-986506.9366622448,248491.39322067107,1.6705077292257278e10,1.047023155048031e10
-0.0003199916875054672,0.29139383238656513,0.0002345447511990059,210.9633109902901,6.2363954419422045,-616359.2539823129,207888.23833017529,-5.520812372044854e8,8.142656917940367e9
-0.0003299916718804759,0.29385554955455534,0.00023127371484353625,206.2808799749722,6.625236926471745,-148719.69176662594,266609.9901691351,2.3164988210336098e10,1.4013877731428429e10
-0.0003399916562554846,0.2960303728716241,0.00023681420192860753,207.01384021463744,6.515116080967108,-523712.0211041769,212670.75702197602,7.923061033860611e9,8.50284347605665e9
-0.00034999164063049333,0.29792275177435296,0.00023182837954609,202.29634176967576,6.359799973224955,-518527.1082547116,220761.1069686351,7.751126740753225e9,8.378637551944755e9
-0.00035999162500550204,0.29964503538893134,0.0002263802693488322,203.7864452572424,6.37504128813044,-353422.4907143002,202946.63910045536,9.651879865735095e8,8.746029735121206e9
-0.00036999160938051075,0.3016081149977732,0.0002212705834776573,194.5554676608607,5.616731187191178,-415914.97222905594,183772.58505486863,-5.037980255617767e9,6.575225710895531e9
-0.00037999159375551946,0.30331190258124885,0.0002142821634522949,178.2755574923777,5.583540620120227,-293824.69776984287,175079.8711152447,2.7856386111616364e9,6.190048075282537e9
-0.00038999157813052816,0.30494836668437186,0.0002133083385273399,175.04736110198914,5.310367931622042,-396062.71303068113,161558.32377661904,-2.4560413323006268e9,5.5879800422100525e9
-0.0003999915625055369,0.3073376265827437,0.00021862487171689097,182.03176869622547,5.768020364056085,-253761.73184515012,167287.93465118023,1.1509857296858537e9,5.45080250389992e9
-0.0004099915468805456,0.30893065711540646,0.00020981073777614822,172.544314546849,5.226543440816695,-377373.27633848105,147795.33874416756,-1.5974197717624195e9,4.450070058040279e9
-0.0004199915312555543,0.31066441339041667,0.00021714796325323838,175.48852384448958,5.4980548216304745,-260073.82022215155,154230.9930959398,3.1786156762086563e9,5.146320213471982e9
-0.000429991515630563,0.312156621662283,0.00021054747511310243,169.09927435678392,5.326651900204901,-414742.5291156658,177423.23274089012,9.594581149862055e9,6.519073657605601e9
-0.0004399915000055717,0.31397316621762494,0.00022161142093567903,177.05362005531626,5.242693489796781,-422422.4780108452,168465.89763037552,-2.181537925409683e8,5.80114030844405e9
-0.0004499914843805804,0.3157902836611931,0.00020635226402697222,159.98741324725387,5.210813541373604,-418146.83949302667,159874.62885682678,6.905889642223529e9,5.726828640105167e9
-0.0004599914687555891,0.31757027851610886,0.00021128694422453565,166.19816183723628,4.931641866737347,-291050.2799240885,159183.37517578373,-1.621719992087101e9,5.354074029441028e9
-0.00046999145313059783,0.31866364544743586,0.0002074962702245288,150.8463497885466,4.808167304779058,-295639.7746399384,138144.4625784231,3.0161019009759455e9,5.065266980974592e9
-0.00047999143750560654,0.32046943129993555,0.0002130774231808615,163.38371116608522,4.819036465533016,-371976.64752816583,133943.53001060436,-1.5448221089233546e9,4.2106496136664157e9
-0.0004899914218806152,0.3217876886611839,0.00020639684125213774,149.92201128106436,4.821302423862734,-171021.0571343106,135404.07697770064,7.189959643953947e9,4.1642128143659515e9
-0.000499991406255624,0.3238172898106406,0.00020832584470239373,158.06561829695235,4.999503210822089,-200990.65388533898,150135.3099199458,4.859839672630215e9,5.290058381408835e9
-0.0005099913906306327,0.32532103567322024,0.00020713814481017242,146.05825247686565,4.41252563007371,-174303.248414257,116220.98046597047,-2.8897961934456825e9,3.8837693093437157e9
-0.0005199913750056414,0.3265544249067818,0.0001978637179287655,141.62377898245452,4.508899986932629,-150499.35619666212,116336.43046623984,-5.029661068058719e8,3.7797960751834455e9
-0.0005299913593806501,0.32774446010327696,0.00019115519538579682,142.5844654530875,4.521520274034503,-299902.30137415323,148861.72953505383,3.8726659436812572e9,6.189286457078608e9
-0.0005399913437556588,0.32892408403969703,0.00018658657257267838,134.09080489460956,4.274252202087367,-202660.99483081946,132921.25440569426,5.545983530946576e9,5.043668815609039e9
-0.0005499913281306675,0.33050334191163316,0.00020008028954575114,143.88887528157215,4.56526372138332,-236282.839203825,124207.81821276499,4.2103074964296603e9,3.630254100659416e9
-0.0005599913125056762,0.3319442087717001,0.00019234688830465778,136.14524591157635,4.368098715715418,-225990.92934474075,117029.67946495904,6.1703886447308445e9,4.0647513665889316e9
-0.0005699912968806849,0.3332508533671121,0.00019763936288789207,144.10938452240498,4.644034669852935,-409546.1307600648,139841.7944651818,6.60237291651853e9,5.531843348028506e9
-0.0005799912812556936,0.33462210896200356,0.00018311765506959246,128.57664070427276,3.944657024638339,-185546.54754115763,105464.63522450744,2.805317044073968e9,2.7186729752474885e9
-0.0005899912656307023,0.3361681772944844,0.00017827188171399622,132.40579737966078,3.9278936075926287,-142801.75434122275,97129.9885507571,-1.5687237185661569e9,2.7563100478853636e9
-0.000599991250005711,0.3375164073348762,0.00017275248747710705,123.18776829658644,3.779797203488981,-279663.56361302396,96061.40321680457,-1.1688507628947964e7,2.811922479954092e9
-0.0006099912343807197,0.33900434202763075,0.00017754382110046692,126.7810355331628,3.7297100476682843,-64929.5806834745,95819.3262608923,-1.1577218755856888e9,2.981787538432023e9
-0.0006199912187557285,0.33984662069452404,0.00018451099750971874,122.72604474985233,3.731460462177282,-219249.46754130817,99647.53348898327,2.1154943632178736e8,2.705965265200972e9
-0.0006299912031307372,0.34108667491368627,0.0001787868722615998,125.43362472877756,3.780176395047478,-4846.677430522009,99942.442797377,-4.7309709724941725e8,3.2283319648094544e9
-0.0006399911875057459,0.34236608823622766,0.00018165661468292995,117.14184425268425,3.4828696644945296,-54891.55567804366,82596.91492552518,-2.673687273536524e9,2.205207097362108e9
-0.0006499911718807546,0.3436386611665203,0.00018633339711895532,120.077265330197,3.621058950195531,-229392.17901205493,92493.64188345805,8.839047732867603e8,2.3924793007580085e9
-0.0006599911562557633,0.3447754641197283,0.0001787226415634873,121.08233844944937,3.5279373685289634,-114517.7513300551,90932.9297983393,-1.6296395955371562e8,2.357255060904902e9
-0.000669991140630772,0.3460957003037642,0.0001799763027211805,121.4559845842408,3.6457365245040494,-106260.58149862762,79623.66985249118,-2.2258711467616096e9,1.964720847064194e9
-0.0006799911250057807,0.3474204342523645,0.00017286159549119619,118.01823055846508,3.5031699928205073,-91548.05600634482,84105.7035891417,-2.262493368400427e9,2.165431843737216e9
-0.0006899911093807894,0.3485406911434939,0.0001658139736399813,109.10434998676944,3.1641818463183755,-67548.14173741904,79847.53395050256,-2.5933393197892916e8,1.9602284086677618e9
-0.0006999910937557981,0.34957358467781807,0.0001717186593127684,112.31450537747007,3.4037297799782205,-136056.21972812686,83652.79724413411,-9.02491114386541e8,2.276590986528428e9
-0.0007099910781308068,0.3508818522628626,0.00017136852091699094,111.75343488711948,3.280636983377942,-150911.1173051241,74403.68175670727,-3.402686487873138e9,1.8957101530128658e9
-0.0007199910625058155,0.3518229258939105,0.00016706511774836205,111.01126146627351,3.216888491350342,-160057.33735652568,67145.05113037207,-4.04757396420147e9,1.6280032266888404e9
-0.0007299910468808242,0.35288691702462405,0.0001732159413939767,108.41223731075401,3.1537511331325905,-126150.2417701173,72644.50607369347,-1.7294685513115401e9,1.740662356330812e9
-0.000739991031255833,0.3538534504800226,0.00016375372599246497,111.74873610953959,3.439696434139068,-176041.6279403312,100800.58437078958,4.817317541133247e9,3.0384277847935033e9
-0.0007499910156308417,0.3552250123492587,0.00016903892431554526,109.48430629405318,3.194651183562415,43651.47368978187,75362.33455123367,-2.9833812715906286e9,1.7489254910224638e9
-0.0007599910000058504,0.35638685664913006,0.00016670185277431956,109.77921361158506,3.3016929192183477,-213289.59067979697,83244.74949052093,2.211209360137534e9,2.3751101315267253e9
-0.0007699909843808591,0.35734422322929343,0.00016344345678606813,104.66672877668813,3.1062492717676546,-144919.9644202474,65472.23993328544,-2.648106604701261e9,1.754662668102853e9
-0.0007799909687558678,0.3583459494711226,0.00016790924069565863,109.84768901942267,3.2728498749287063,-23175.553915123466,71949.27662869105,-2.4577263030440683e9,1.716187850422109e9
-0.0007899909531308765,0.3597361945587701,0.0001717310542920032,108.13626532856965,3.212403307078242,-57402.18421985613,85440.83900421587,3.2059105222372103e9,2.067670368040321e9
-0.0007999909375058852,0.360563603535341,0.0001632448396290159,105.414783658324,3.2704379653762565,-69615.2244133014,73849.6904906187,1.150181346218598e9,1.8471026970671887e9
-0.0008099909218808939,0.36151290962245713,0.0001636607824628076,106.5235942757212,3.2322060040415956,9966.177166736998,71559.02621613744,-1.270651861653119e9,1.9621845223597662e9
-0.0008199909062559026,0.36260979583665515,0.0001587612655964233,103.44478905160551,3.347433778234416,-153638.32514426956,79133.31715037087,1.7885136171605322e9,2.96910345333333e9
-0.0008299908906309113,0.3638062148797794,0.00016691831051746946,101.98821778699254,3.0747583252999418,12000.289975956068,72210.90366169118,1.0854970153418213e8,1.852340921278535e9
-0.00083999087500592,0.3648714541741948,0.00016172344459547142,101.12262347363419,3.1065955665267557,-113046.36342044472,69785.30112412699,-8.230717510973128e8,1.7671900423054729e9
-0.0008499908593809287,0.3654282538866278,0.0001680702369876969,106.18687422589849,3.176708083849138,-78006.45100327749,74508.18680479625,-9.629643781486326e8,1.7116044128052988e9
-0.0008599908437559374,0.3666067046522621,0.00015400513855235552,94.87521523602926,2.780132117772875,-120043.59344915685,55543.36911732262,-2.702204860643445e9,1.1801482725899901e9
-0.0008699908281309462,0.36737623839212574,0.00016329629891355483,96.8799161810688,2.8662081403720894,-127799.31639974871,61322.32066303384,-1.5897436591988783e9,1.314548185732289e9
-0.0008799908125059549,0.3683499919449715,0.00016182145644515878,99.64156957025054,3.0273639344293066,-239238.71716147356,73367.97505167122,8.113961588926936e8,2.0860754288355868e9
-0.0008899907968809636,0.36967129589267433,0.0001582107988516674,99.92392429703837,2.922568263698665,-75134.7447684583,60540.534602894695,-3.7175421272482815e9,1.5105442136633625e9
-0.0008999907812559723,0.3702875774262978,0.00015878527863569082,94.18472750244322,2.810257365838317,-57446.78285981399,57424.476139877326,-1.1044712079188688e9,1.2432567379989488e9
-0.000909990765630981,0.37139222393864413,0.0001615988122877064,96.14080838206019,2.8589074236546184,-97005.10804160075,54644.37466996991,-1.9912972591843858e9,1.1743283147286801e9
-0.0009199907500059897,0.37220057877069546,0.00015522748075801396,96.41849247536453,3.0733765440613623,-106694.46850594945,65655.02513203931,1.7124242473673255e9,1.6215157255759947e9
-0.0009299907343809984,0.3731934485447748,0.00015688598365361852,94.36017210112865,3.023258646974802,-99426.11552681394,65880.85225811096,1.796590915134009e9,1.8440869439758348e9
-0.0009399907187560071,0.3742698524670876,0.00016077791718774955,98.37092379167662,2.8999184587576,-119189.99666588496,63871.01635130424,-8.807522662187595e8,1.5716009217169702e9
-0.0009499907031310158,0.3751011395472565,0.0001571719337769851,91.79911740624523,2.92902048115622,13961.541213203447,60257.33416162658,1.6757286784115875e9,1.3469011085048614e9
-0.0009599906875060245,0.37599846873518117,0.00015287017568256834,96.40508588067351,2.929364845853363,-76384.61899402126,65478.18268037353,8.865157760507315e7,1.7041205234969594e9
-0.0009699906718810332,0.37690438337734083,0.0001545725266684174,89.00032003639701,2.8256670448185517,6782.141113910013,66151.71950118075,1.4759854338350112e9,1.6659944690653465e9
-0.000979990656256042,0.3778310530415847,0.00014549261939358224,86.299246936478,2.4619985230395476,-47879.33988531699,49293.82455293587,-1.7169969242466006e9,1.1044945867740695e9
-0.0009899906406310506,0.37863903998846127,0.0001477453019287387,88.6586086959797,2.783902991064785,-84596.18027562727,60207.28471174496,1.2981582560059276e9,1.4915174227083185e9
-0.0009999906250060594,0.37952069938066274,0.00014990323545659894,87.36242268628808,2.627805259782293,-1464.4709851709156,56807.496828422285,-1.8999685791367382e8,1.2491246054688675e9
-0.001009990609381068,0.38054054505789986,0.0001500341703070892,87.37239219338784,2.473399239920335,-76184.62720368525,55929.47824220524,-5.978815458695326e8,1.4145415190229867e9
-0.0010199905937560768,0.38138594164862577,0.00014927699964898793,83.37106318562195,2.543721037433229,323.33892174189396,53413.552258701515,1.273785236677797e9,1.3686194555090735e9
-0.0010299905781310855,0.3820068994858478,0.00015238764431664073,87.31254497785463,2.5267069098813693,-93085.44780302377,48002.831053683876,-1.5489199668216996e9,9.912686801853992e8
-0.0010399905625060942,0.3830256363267955,0.00014731694861237516,84.40032138204683,2.471877580337331,-79310.16687472671,46553.01291119508,-1.9678785746261628e9,9.60813716541833e8
-0.001049990546881103,0.3839507525407099,0.00014586646350260083,81.7263748086788,2.5391184570792316,-27567.412866730294,52874.67351054848,7.600650487363983e8,1.3289204977954879e9
-0.0010599905312561116,0.3850225584701175,0.00014486278256833083,82.50743954740108,2.5334892139968392,59999.760654202924,50415.0817443727,4.637049000845892e8,1.1135166925726895e9
-0.0010699905156311203,0.38557331424313024,0.00015334377721112842,81.33921590338335,2.49902302655536,-85254.83069284644,50823.794126291294,-3.155515772663266e8,1.186392685006235e9
-0.001079990500006129,0.3865149659518604,0.00014437644384283815,79.49496704297354,2.4982822534749296,-68855.82916116253,48432.205398867125,-3.563344383246868e7,1.1344530125019886e9
-0.0010899904843811377,0.3871979535724076,0.00014992271793337871,79.98485614026198,2.5015680451377627,-111311.67299536409,59860.589456446774,6.575681630438119e8,1.81315492058163e9
-0.0010999904687561464,0.3880406435058705,0.00014720897561566298,82.76375333922033,2.5701037404787375,7163.792145719699,56325.61708302044,1.5840990416579092e9,1.323741695382537e9
-0.0011099904531311551,0.3888982756607276,0.00014640242625088532,78.76793056910617,2.5523356421180883,-115154.85223258841,67794.24196531394,2.571956608493322e9,2.129060304977005e9
-0.0011199904375061639,0.3896889425940854,0.00015220683127788125,81.75152515260417,2.6066546084031508,-10184.010267146828,57384.11106520145,1.2349621065913603e9,1.5280867719242454e9
-0.0011299904218811726,0.39053379018205664,0.00014982199572445128,80.17384011988884,2.5670654345320014,-60125.93341702718,64981.86615503143,3.1177833624553514e9,1.7936377602797854e9
-0.0011399904062561813,0.3911322241943804,0.00014356564475003433,78.61520686752196,2.418841891766311,-29279.56514121525,49410.72921722565,-4.4913228468261933e8,1.3191903447457697e9
-0.00114999039063119,0.39221257555018685,0.00014569798663064215,77.90841847574396,2.4756450857951235,-126108.74130107208,53290.65166095992,2.764091019637812e9,1.2529937920595798e9
-0.0011599903750061987,0.39304917915361653,0.00014782900918688737,79.64477460995911,2.438301279992872,-34586.96581349244,46723.003249314155,-5.600339660836174e8,9.401392931065737e8
-0.0011699903593812074,0.39381565408951086,0.00014937811035158833,79.43126613142252,2.2019638862519577,-29342.863565132226,43034.008929202915,-1.8878786990716028e9,8.977944845035084e8
-0.001179990343756216,0.3946080405291655,0.00014663453679489744,79.70843393544237,2.385199588108395,-75852.59672175832,45002.16253459834,-9.399187532208449e8,8.734241408098527e8
-0.0011899903281312248,0.39534399322183417,0.0001467695416692374,77.66055957207394,2.30170785802731,-46322.80088971226,51972.395457145576,-3.288402687349798e7,1.5776063991471193e9
-0.0011999903125062335,0.39600579138449943,0.00013619904916568215,74.53158112251758,2.3623502142325097,-111606.67234356768,45826.811671444455,4.6731092280447453e8,8.806524353499151e8
-0.0012099902968812422,0.3969419207916062,0.00013916009360455454,73.77078275418609,2.3237276379044025,-13796.415135571076,44883.417830291764,8.87100936512142e8,9.626233891597097e8
-0.001219990281256251,0.3974290048465789,0.00013999465474942975,75.69900933383002,2.2001947817155463,-25999.78240963125,44190.129399316545,-5.217162653865188e8,9.842755307516872e8
-0.0012299902656312596,0.39814981591224735,0.0001415938671222111,74.88306878405224,2.2028647380635515,-58841.45386685082,39912.13574322148,-1.311731259066915e9,8.310925411944718e8
-0.0012399902500062684,0.3987539301127491,0.0001441289672850113,76.08423981826901,2.2642198519389134,31530.990075874626,41707.39563018822,-1.2329111832521331e9,8.203906099788994e8
-0.001249990234381277,0.39978224971544946,0.00013628223820594062,70.14534400130407,1.9993261641454338,-34648.72562443289,34520.62505701532,-2.0104229179396098e9,6.362729622954702e8
-0.0012599902187562858,0.4000873776300542,0.00013787225912498656,73.46417948280549,2.1951832180549005,-19455.212326519577,42176.92189615301,-1.4432961408465157e9,8.843450930879768e8
-0.0012699902031312945,0.40122057253680427,0.0001434465929414784,71.31413009415355,2.0486900721954098,-12642.277558594331,38439.100989795086,2.1239760556600547e8,7.35679441485432e8
-0.0012799901875063032,0.40174046551976844,0.00013856989371473796,75.62614197899546,2.341704915150352,-107557.21436618225,50058.529081630746,1.2565691600317504e9,1.2755057939085422e9
-0.0012899901718813119,0.40261163099820774,0.00013768233350094038,69.73645471011965,2.1571459737264815,31759.012449566133,42310.88209580167,1.493884092990916e9,9.557896540683054e8
-0.0012999901562563206,0.4033173368793479,0.00013960634029942882,72.36879539910431,2.209572897791139,-19366.20935125094,47041.94273692084,9.758141344428847e8,1.1217031983601716e9
-0.0013099901406313293,0.40417155674394095,0.00013077029993059598,70.57923784769699,2.3254418475478666,-93792.80391796216,40098.866755179224,4.943342118001774e8,7.99957055000496e8
-0.001319990125006338,0.4047235134393302,0.00014134892494925848,69.25226774783586,2.147833116206831,-79704.44464272418,40954.844555056385,6.496757071962825e8,8.405010529160353e8
-0.0013299901093813467,0.40569563208837,0.00013088571509770088,71.59690088527817,2.075480363596193,-95067.88947766549,41165.073520951126,-2.008821742563905e8,9.249892168464773e8
-0.0013399900937563554,0.4062414694588858,0.00013576402717650779,69.53357445309865,2.0415865986924873,-34519.18413064304,40398.59711773287,-3.8258185841716814e8,9.494885923732195e8
-0.0013499900781313641,0.4069470172316122,0.00013537712842402012,71.443245422038,2.1743827409158856,-16862.54377094313,40654.032809158074,1.7546406121696293e7,7.435190766219118e8
-0.0013599900625063728,0.40763612910797525,0.00012937387178625444,66.13574086573256,2.0318617682400393,-56072.25646886059,37360.90808717105,3.301557787303141e6,7.509157394030781e8
-0.0013699900468813816,0.4082522062465606,0.00013026806201772847,68.49039223627764,2.0937143321002325,4947.825031808602,37107.28191353052,-1.0020693182028595e8,7.373237538395377e8
-0.0013799900312563903,0.408855871924336,0.0001358543847065306,68.24086343678046,2.0869863254000656,-129424.14941923354,35885.2486401526,-2.653569667102647e8,6.659986323609114e8
-0.001389990015631399,0.40960584633355523,0.00013634349817211663,71.25739670140834,2.15470196166439,-55416.96907061557,38353.58812714668,-7.724891867190635e8,7.911547408348868e8
-0.0013999900000064077,0.41021031310302974,0.0001350610002312547,67.35231896294393,2.142467942619661,-22884.05951430695,39811.333162792354,7.047650579180514e8,8.650916924657886e8
-0.0014099899843814164,0.411164371058378,0.00013463310889458578,68.70699570963475,2.212406869299012,-41333.92191097359,40171.852755401,6.953171511992581e8,8.157581047077076e8
-0.001419989968756425,0.41168647567870215,0.00013671113790603108,68.39604705722756,2.190004689312074,-156310.52251028887,41660.32238678449,1.0533665169374096e9,8.968947501274638e8
-0.0014299899531314338,0.41216321828272434,0.00013335202405997097,66.1641505176207,1.953098878473199,-4680.09581915222,38373.10219180448,-7.96412785453829e7,8.086305129152007e8
-0.0014399899375064425,0.41332951555631237,0.00014082406987936605,66.6700887799285,2.0282677946840115,-50475.95584235745,36713.61381238428,4.341041911890325e8,7.544625030835422e8
-0.0014499899218814512,0.4139090892781884,0.00013007396778545028,63.852337953109284,1.9077451922638566,-37707.660339465205,32212.715319860134,-6.614007328882397e8,6.55592922992071e8
-0.00145998990625646,0.41469054365058894,0.00012946307875761278,65.79240275228791,1.991834643074493,-25911.895823448118,39070.43577710011,3.350220932807788e8,8.36272362411197e8
-0.0014699898906314686,0.4150462773357634,0.00013099095625358225,63.15906082750194,2.019744853159834,-51257.330361833825,35176.39366694328,3.623731000641251e8,7.555453596240146e8
-0.0014799898750064773,0.4155455235766649,0.00012678965788038917,63.63591453970661,1.9428862952364303,-12567.56738722793,35110.70633449005,7.71971648715867e7,6.257287508743312e8
-0.001489989859381486,0.41647700267672766,0.00013534376380704009,65.60472120410498,1.887493506847829,18160.099042211834,33816.2117529694,-5.723812624013535e8,6.318911460624809e8
-0.0014999898437564948,0.4171771116070995,0.0001280476028895233,65.40930219082738,2.0625815704042862,49724.57903533494,42965.8859326107,9.64611966760366e8,1.1730719740255616e9
-0.0015099898281315035,0.41764685323604145,0.0001310103723889855,63.08400224508119,2.037677904808749,-114589.20512395973,39179.871111273824,1.6170535956854186e9,9.123999153743093e8
-0.0015199898125065122,0.4180739920721522,0.00012863441089182033,62.24475891562623,1.909605271618243,-40297.54401330818,33553.097105747154,3.451785563737965e8,6.823902619018614e8
-0.0015299897968815209,0.4188254071356446,0.0001241515662987985,62.42091627818647,1.8779734687930538,-41720.27541304805,33661.455052422105,-5.12627223896297e8,6.504975038819036e8
-0.0015399897812565296,0.41947458684050815,0.0001278873286467722,63.82912051609636,1.921396252514134,-27077.689903424838,35341.235377726596,-1.489425505909912e8,7.294494994844583e8
-0.0015499897656315383,0.4202415550967973,0.00012833247459564842,62.937246176909404,2.0639037946431724,-37547.127278090426,44344.99416334269,1.8491616085650063e9,1.359799634233528e9
-0.001559989750006547,0.42071390894933147,0.0001335135601360257,65.63167680469175,2.011222101144555,57360.69762328172,32013.865408801612,-3.135779454940658e7,5.965701759720315e8
-0.0015699897343815557,0.4214005780969624,0.0001330385026240388,64.64796181219754,2.047910946401949,-73879.85350681555,36411.80673540006,3.492779395009081e8,7.797328100640047e8
-0.0015799897187565644,0.4219931475337325,0.00013020782155439268,61.18715369835199,1.8113170432352408,-40826.23324909957,34761.41630201141,-2.049026566486091e7,7.102664071925517e8
-0.0015899897031315731,0.4225943389154645,0.00012856327505376405,63.42479745766511,2.022238187405357,-10679.384226808816,35525.86361336265,6.522803671727517e8,7.609850148509507e8
-0.0015999896875065818,0.42335192482737316,0.00012694428071276945,59.93112725990281,1.8500108276931608,-49193.29145416536,38749.43040328677,8.061164888669463e8,1.1114821259316459e9
-0.0016099896718815905,0.4238558648201372,0.00013271893479962102,63.754290094392225,2.0314447245228457,-115404.17911998501,41644.0958699452,1.8535561974893637e9,1.0681303416076636e9
-0.0016199896562565993,0.4247539529328788,0.0001276392945287687,61.845312791064124,1.8829579118519324,-28234.793617306543,34682.959657516476,-2.693380348043843e8,7.099733762801979e8
-0.001629989640631608,0.4250595016693078,0.00012582916708328776,60.43024154888566,1.7716291542090103,2467.169485725651,29550.167735569838,-7.932878831636314e8,5.290286295713613e8
-0.0016399896250066167,0.4256021814422305,0.00013095815588984465,61.667920466742835,1.7850321308182178,-30530.68178619007,32299.725833390225,-9.168270214238396e8,7.461540231884546e8
-0.0016499896093816254,0.426380326291161,0.00012166841990730225,59.07274008253293,1.759095929293299,-6905.362022354629,30202.306158866333,-1.0062133939244904e8,4.9953896105014974e8
-0.001659989593756634,0.4269561549257616,0.00012642547158859676,61.79047129712241,1.8527942341502044,-71764.18784134166,33129.02964072721,-2.2905348723180276e8,6.193680393103629e8
-0.0016699895781316428,0.4276425062909485,0.00012133159401700073,56.50011283287155,1.7259368545375864,27708.589918475758,33079.73639788303,1.1063711550590067e9,6.961328183634825e8
-0.0016799895625066515,0.4282654392764955,0.00012705693391679984,60.15321764016316,1.8481667237868322,-37782.979203556075,34762.154316399334,1.1233672457879555e9,7.097462750714705e8
-0.0016899895468816602,0.42864747010305176,0.00012763882172115665,60.140781201215106,1.78718731360907,-23396.774422619033,26798.558329443444,-9.16326061961906e8,4.9079153592934304e8
-0.001699989531256669,0.4290590768559801,0.0001316217687502295,60.946554361356256,1.8598450023150734,-55560.077121955925,31714.769514083608,-2.605463577802765e8,6.160042859367511e8
-0.0017099895156316776,0.42987314571647717,0.00012630364234826423,56.27621699867629,1.6999316588124065,-73583.1668238614,28027.778024625346,-2.9156634046808416e8,5.1481055018538594e8
-0.0017199895000066863,0.43039690923588614,0.0001183248802432442,57.695536841875274,1.6574483506105997,-56441.24664353454,29259.534349538055,-6.29543827319684e8,6.11128053176648e8
-0.001729989484381695,0.4310699640531282,0.00012261970503905004,55.594315514772404,1.642187388261561,9961.4698572581,27744.21919639244,-7.485681763682414e8,4.686856970090218e8
-0.0017399894687567038,0.43174475752613717,0.0001173964726408337,57.21853131272878,1.6928543430488456,-22388.19470829843,28175.900033996026,-6.108826090727808e8,4.9140940178210825e8
-0.0017499894531317125,0.43238669307518957,0.00011723122571275836,53.764978786688914,1.631541056561634,-33408.212772296356,23973.699936939596,-4.532736084465553e8,4.213982225348689e8
-0.0017599894375067212,0.43278516658451244,0.00012707020907207236,58.09122170120024,1.687881883951386,12373.892712771914,27728.134650372416,-8.832556197896614e8,4.939190028028464e8
-0.0017699894218817299,0.4334116574948686,0.00012796857943284562,59.58671791548963,1.6946273995188534,-4114.835367961981,25751.094052548222,-1.427495090270315e9,4.8028184205907756e8
-0.0017799894062567386,0.4339330422461188,0.00011781886643734168,56.725102230148806,1.6094722099270635,-18037.894260869947,30400.649798343027,2.786854585526339e8,6.137478964785928e8
-0.0017899893906317473,0.43452530487927893,0.00012623855453739057,56.79461254053353,1.745264307285971,1605.9418811333755,29519.657437692622,2.399579187706403e8,6.454760489560771e8
-0.001799989375006756,0.4350426541061396,0.00012270420228676908,55.77581738910418,1.7242705343590494,5495.999994101046,28562.848948578758,-2.6826159720037922e8,4.738719102392445e8
-0.0018099893593817647,0.43576894853143117,0.00011810889018612834,55.107464188119344,1.6308054427338874,-6160.676719815536,25798.65558031017,-3.366013600154927e8,4.239570007199296e8
-0.0018199893437567734,0.436261548344001,0.00012515773571697718,57.77490278654875,1.7567351625747687,-17246.66312199934,30145.639562179433,3.5804013050061744e8,5.514016985559092e8
-0.0018299893281317821,0.43662433422658353,0.00011900283194878258,54.64647394538496,1.5906237852101421,6391.706402119894,23915.473212980727,-7.727347213126719e8,3.9424421658786625e8
-0.0018399893125067908,0.4374117381864946,0.00011730897087486382,54.52380774614422,1.635471435954837,-53728.31272285759,25246.07937558396,-6.528232850835315e8,4.5102752055112946e8
-0.0018499892968817995,0.4380826562215736,0.0001250073893969488,55.53178186894003,1.655072951574095,-41553.70932400157,27253.960717071186,-4.519050990709123e8,5.206167439362323e8
-0.0018599892812568083,0.4385222887010183,0.00011751036010371511,53.67542973028771,1.733903280229569,-2426.743057453321,34712.041104044845,7.760446528292867e8,8.794226051335578e8
-0.001869989265631817,0.43942980579915236,0.00012050353234045619,52.9958103753173,1.629402145902583,-48373.917108729576,26758.55317574978,-1.0104401307961312e8,5.070663124629297e8
-0.0018799892500068257,0.4396237648879033,0.00012040375497041186,55.41172160651773,1.6184745931768563,25624.312841646646,24114.120252057113,-1.3791181188277557e9,3.934797165015036e8
-0.0018899892343818344,0.44002414208237534,0.00011956366548625847,55.51019113026748,1.8208783923045506,-76492.79922197477,36437.220724404106,1.384665385271506e9,9.1781770368035e8
-0.001899989218756843,0.44058963767751624,0.00012303690180440568,54.61755763301285,1.6348616219156897,-28974.88515100049,24135.542086553636,-5.2606738169156224e8,4.2463106524107933e8
-0.0019099892031318518,0.441230346486855,0.00011474015726889787,52.77884745516362,1.5724128505818686,-22442.341740240623,26152.99002526774,2.6267006268201187e8,5.21916388869677e8
-0.0019199891875068605,0.4417583666062074,0.00011712511151770412,50.52451718289535,1.5212862982013906,-12537.949970083695,22698.7522449705,-2.404735214974369e8,4.1313909253251624e8
-0.0019299891718818692,0.4423085166435691,0.00011942202498050499,53.314008506025644,1.6514163587351547,-22330.176992936096,28465.296009340705,5.3598565557276934e8,5.490429609938308e8
-0.001939989156256878,0.4427482310279182,0.000120872139650784,54.455903824849756,1.7150739476059453,19016.92720094001,29748.76010263635,2.8512242445870954e8,6.513341178264812e8
-0.0019499891406318866,0.44322420471333007,0.00011736422680894232,53.030709839548706,1.6776639109995406,-90806.75848644263,30865.442859204548,7.494629682882051e8,5.987010891019951e8
-0.0019599891250068955,0.44368667139838625,0.00011411651484004264,53.212024538280865,1.5235967074763324,-54018.1114240959,22341.272351822878,-7.620059721407009e8,3.8399867360578966e8
-0.0019699891093819043,0.444297467754534,0.00011703111259380037,53.60193169772755,1.6272287504941845,-33405.35583229724,28524.989642423916,-4.222127609681687e7,5.460335752031265e8
-0.001979989093756913,0.44503892234001297,0.00011719036759965766,51.55939036967232,1.6450787155914584,-2468.6112493575374,31472.951908649477,4.1697752348139167e8,7.418858824717046e8
-0.0019899890781319217,0.44546160158775105,0.00011587277987793933,51.34353340400839,1.4914321921460167,-17182.48749417789,23547.449434349634,-8.025917167332088e8,3.890374487174068e8
-0.0019999890625069304,0.4457885730651204,0.00012033762506813715,50.76190436943853,1.4812880719980204,-3816.3171674769424,22662.478783223985,-6.095868756191723e8,3.903531382486988e8
-0.002009989046881939,0.44641933671723333,0.00012067549196231911,54.361921988350204,1.5997408170814051,15948.502913855958,28180.839180501895,-3.50111788768495e8,5.40964206497461e8
-0.002019989031256948,0.44689812752422264,0.00011752971415493814,50.35977709610332,1.4738721918200386,2510.305072607127,22362.558353421675,-4.6434289427448463e8,3.8173777777739966e8
-0.0020299890156319565,0.4475883976564178,0.0001173627647164247,50.546075848089174,1.4849740482034925,-22283.878591982735,23598.03809397629,-2.5948897844813257e7,4.418680946086087e8
-0.002039989000006965,0.4479841334412543,0.00011814955867289909,51.510448388436785,1.5813943113894147,62053.49376413086,24511.708289586255,2.99013481616411e8,4.4859771510518664e8
-0.002049988984381974,0.4486782396039676,0.00011837656971774074,51.43336703511214,1.525132670445969,-21460.643430243214,25043.92587266025,-1.6766994629566747e8,4.0431889743729466e8
-0.0020599889687569826,0.44902363058195927,0.00011082218490991064,52.1208976088466,1.5416159997222767,-6161.586012516536,24390.88359716543,1.0677513464053915e8,4.187855610932193e8
-0.0020699889531319913,0.4493521844348179,0.00011574397533506737,50.8066891880286,1.60868105058765,-38327.82098164344,28242.830108534657,7.377710104702233e8,5.99450892656059e8
-0.002079988937507,0.4500638084507626,0.00011934270797605679,49.45867425114526,1.5324410716469812,843.9465368308173,22459.22638701256,-4.638546797609693e7,3.485726726818372e8
-0.0020899889218820088,0.45049515687884734,0.00011008951914674601,48.9145114462859,1.4719004877033173,-13749.078179067454,23504.733785053493,-1.6214484810315427e8,4.569624577417534e8
-0.0020999889062570175,0.4511156288796079,0.00011109505686001982,48.95540532643929,1.3717677753428918,-52953.30774582916,21721.37342142427,-8.879022160486878e8,3.58867397139555e8
-0.002109988890632026,0.45173585796010757,0.00011655044525958315,53.24346370844962,1.524716861910078,-21801.682553330986,23086.401093977795,-1.1070245029166582e9,3.8191452712111264e8
-0.002119988875007035,0.45175589361409896,0.00011460751601857147,51.42903733566504,1.5895357347735017,-39384.21270848261,26358.935670325925,-9.833424865456057e7,4.805304855481786e8
-0.0021299888593820436,0.45283653292995596,0.00010987788753080901,48.8845274456379,1.5059174147679024,38246.91326952344,25268.056850852325,1.588677729427301e8,4.4332479750039196e8
-0.0021399888437570523,0.4530539421614355,0.00011691515519699599,49.94481703109396,1.565650460736448,-50450.62631455318,25558.16218069325,4.3232779225451216e7,4.8007752344863254e8
-0.002149988828132061,0.4533523266340743,0.00010706263352367567,47.638977611315354,1.437198332047253,-19416.01558406419,20155.60718568182,-6.514137405156138e8,3.3058243495990026e8
-0.0021599888125070697,0.4539354161663777,0.00011666325212417755,48.64618759819254,1.5144711619942943,-5311.320233055347,24346.3347900642,1.433627555322894e8,4.740236337674361e8
-0.0021699887968820784,0.45443657588121544,0.00012055266024143239,50.424340141075405,1.5147515583393458,-9823.912280431703,24826.74286702904,-3.5386590406922823e8,4.266230253096279e8
-0.002179988781257087,0.45521579332397316,0.00010858858123633116,46.56188774333885,1.3960642088698216,34143.64704979529,24790.833383916128,1.6824335171189058e8,4.556068080521052e8
-0.002189988765632096,0.4555376153169263,0.00010856621261582819,46.76868146058362,1.411668539238953,-22298.485548971592,21400.083446919285,-2.4048045200751117e8,3.652506191790694e8
-0.0021999887500071045,0.4560173296711922,0.00010904065076639724,47.19480730667039,1.4229018148853263,-15959.78264393416,21799.484307582545,-1.3743150000022608e8,3.6996677476908857e8
-0.0022099887343821133,0.45644236323594695,0.00011579382214192547,48.19729635696511,1.5081385081761391,16259.638445413368,24131.050755278393,-3.7335418193706736e7,4.004030250748101e8
-0.002219988718757122,0.4569391278526348,0.00010972238625071467,48.36614031655127,1.5028288423172813,-38249.03342278718,23348.654357882468,5.740828817095821e7,4.468476927697915e8
-0.0022299887031321307,0.45727484960021086,0.00011346570236902152,49.30960332682457,1.4443049652943682,-15916.946779795591,22627.663901988257,-4.211823769457448e8,3.9340220585870385e8
-0.0022399886875071394,0.4577385221296394,0.00011172822908878813,46.75467223439532,1.421722242601543,-25553.997705955513,24112.30767262782,1.8112390306586373e8,4.6007252129960847e8
-0.002249988671882148,0.45859028026874904,0.00010971507611536782,47.083468155709305,1.3865812465887162,-13709.741041129766,21854.90293597373,-7.921363574884534e7,3.79393738913512e8
-0.002259988656257157,0.45896040908023855,0.00010992684708369205,47.74007585400946,1.4683379791921278,-4320.44624690673,21790.633600119552,-3.495330669084321e7,3.8923686362638414e8
-0.0022699886406321655,0.45949949041387866,0.00011206366596504249,46.93561415725034,1.4955907333979475,-4810.1749686755775,22622.747171186635,2.2067089599241078e8,4.515450749989997e8
-0.002279988625007174,0.4600629374124232,0.00010808698059150967,46.57254861402607,1.381147386114997,-14850.150123026817,20847.339554984,-2.419949516998793e8,3.279758552152762e8
-0.002289988609382183,0.4601049687485079,0.00011561311639877868,47.48907741418732,1.4139071782508454,-21541.020928473252,21016.7727496194,-2.1303047048674634e8,3.5823616353209317e8
-0.0022999885937571916,0.4608775873642476,0.00011231265052690602,48.040338459637155,1.4547735493401648,-5579.854954169533,20657.84230556702,-4.010386961579972e8,3.3783535053158015e8
-0.0023099885781322003,0.46122271157488837,0.00011031491340668829,45.00182431158548,1.3562885229405783,-20772.92772269952,19181.48151549792,-2.059940673367886e8,3.0385978971237576e8
-0.002319988562507209,0.4616840296656296,0.00010958801374112733,45.55935179346789,1.3535609912157667,9096.268785736309,19870.388537134724,-1.7159159600135827e8,2.901914214266746e8
-0.0023299885468822177,0.46231767580339683,0.00010805455979634351,45.20356946238957,1.3984390962407742,-2000.9015197713557,25303.40937267251,6.172023963529906e8,4.611860197531893e8
-0.0023399885312572265,0.4625536027647072,0.00010985223775443064,49.39391214437611,1.4461962592786357,-16886.701011931375,22209.189125701916,-1.797699719411985e8,3.62231182150656e8
-0.002349988515632235,0.46316516565595756,0.00010712528376265139,46.47241815193281,1.3520132006450005,7640.143715318221,21029.71733164274,-2.801216218543998e8,3.6684742693292886e8
-0.002359988500007244,0.46357532364222465,0.00011291505683935841,46.46000278646198,1.4433671956194287,9020.064237858893,20989.518733813213,-2.3637244177504662e7,3.5589433558297074e8
-0.0023699884843822526,0.46411314736272447,0.00010599016821296449,44.53743607614138,1.4867807235043191,-21596.519792285613,28014.297054856135,6.566371794661793e8,7.699999182253222e8
-0.0023799884687572613,0.4643941310265966,0.00010620389799829829,44.88284109045501,1.3914881137685824,12455.238915969769,24091.821390176727,6.284534271669955e8,4.112064955170018e8
-0.00238998845313227,0.46498557361306597,0.00010656023141044399,45.13107021463357,1.38350759075316,-8155.194731852243,20796.032177495275,9.372502721689348e7,3.7898185902054924e8
-0.0023999884375072787,0.46521732645770414,0.00010915861785305183,44.53899427903403,1.4164742901249154,1068.084404498553,22302.022829116515,3.527035819326178e8,4.02121055742599e8
-0.0024099884218822874,0.4657105382471544,0.00011219717021780811,44.88339491440262,1.3409024395682652,7989.165721525917,18846.43178813897,-3.426406291449463e8,3.311663466853133e8
-0.002419988406257296,0.46636630733660717,0.00011224893892349726,45.97747801887678,1.4727236444135934,4522.410444935886,21671.170262267216,2.808510815292963e8,3.2734208073378193e8
-0.002429988390632305,0.46702742013695037,0.00011031860639311802,41.86484797797456,1.3615126107140874,-21483.41876361847,22884.91140556095,9.832000705083477e8,4.0273995038218653e8
-0.0024399883750073135,0.46715327624096736,0.00011323262205782458,46.48457636816938,1.3490526593474783,6219.789342099145,18876.44524116659,-6.366304060504258e8,3.0589167897999567e8
-0.0024499883593823222,0.46773244491805654,0.00010652540941862482,43.42006000953298,1.367474144141198,13931.349796458235,20384.68367546275,2.5823360986096486e8,3.37585956097107e8
-0.002459988343757331,0.46789206319622795,0.00010281646009034598,41.33942393061839,1.2154531092081202,-17082.00315030774,16664.660179582927,-3.324113260066079e8,2.4224543094564986e8
-0.0024699883281323397,0.46879011052057634,0.00010437184603423885,43.614493494511756,1.3259599660818975,-6986.6450845973295,17138.72720459441,-2.962923559403335e8,2.6058899182477483e8
-0.0024799883125073484,0.46887518965134173,0.00010942250460109166,46.457767587689325,1.3494706648936512,-30388.901509045423,19439.70371412359,-8.13705053329062e8,2.907490937849376e8
-0.002489988296882357,0.4693163052939534,0.00010851842499955351,44.20578522146457,1.33028391655944,-43372.84062015736,20736.693985065413,1.600264780510166e8,3.782771915912187e8
-0.002499988281257366,0.4700356401414843,0.00010929086072980708,43.90589207780281,1.3584695333531673,-39823.24012831353,20661.78680524375,3.393846692482792e7,3.696687080383258e8
-0.0025099882656323745,0.4704096878185329,0.00010789205499296126,44.71555330530506,1.2727189524709865,16062.41023637437,20012.70498245403,-5.823177962788842e8,3.050411852658123e8
-0.002519988250007383,0.4705158268677387,0.00010975610327750302,43.14003284631806,1.3514047231406758,-57562.29734268814,21030.252867919255,1.7554190005836362e8,3.599161647465218e8
-0.002529988234382392,0.47129746115485294,0.00010913765553347311,44.815634354557886,1.3659749369229113,-22893.47500574505,22839.56480388439,4.2797449976544595e8,4.498039799890765e8
-0.0025399882187574006,0.47148464269270157,0.0001068239156038879,42.8811849617152,1.2488821759657658,19221.998980599095,17368.34983967215,-4.8281747887691474e8,2.4833151763630283e8
-0.0025499882031324093,0.4719964908659699,0.00010468567454611516,43.13820054941454,1.395131905679155,-42502.784994759204,22515.749806445005,4.879591778559744e8,5.004361465142778e8
-0.002559988187507418,0.4724822322110646,0.0001068066746602471,45.006981451708555,1.3637171464424964,-46923.67080061923,22726.714718439576,2.9756929845087398e7,4.733177481318227e8
-0.0025699881718824267,0.4729218506819025,0.00011172650961480479,43.031151366279474,1.323202947185527,614.1479647126786,20179.611288072425,2.870028956350269e8,3.3773086064084893e8
-0.0025799881562574354,0.47330193262654563,0.00010299144931567545,40.87497486904685,1.2931407133598323,-2934.520201934915,18663.516874488454,2.6845276341120654e8,3.1749020747410023e8
-0.002589988140632444,0.4738393909894391,0.0001055715146342712,43.17954973483664,1.3121108285270684,-17653.73014000541,16916.06375658515,-2.688768199051611e8,2.5159682557865077e8
-0.002599988125007453,0.47431666224770497,0.00010413096698764119,41.96044592760267,1.2831593463349962,-2776.130909274181,19662.492119992414,4.3388331749097604e8,3.460102509150164e8
-0.0026099881093824616,0.4747512445903866,0.00010529752770142728,42.89919581299822,1.3000052329254324,-14308.413440692282,18702.129841019658,2.0172159215638942e8,3.174086337212035e8
-0.0026199880937574703,0.4751579517994624,0.00011225288085283494,43.40897124992753,1.306109757220819,-3368.1206271924198,18417.126052917927,-2.9850520957649237e8,2.6432175107614914e8
-0.002629988078132479,0.4754414466330558,0.000105667667694302,41.45695211581467,1.2329965515151424,-13222.605261625371,17664.90889680606,3.972492109276311e7,2.698245805090205e8
-0.0026399880625074877,0.4758733549466626,0.00011133723038461101,43.84071717480888,1.2802481089863236,5259.2827325086155,18682.056387629076,-2.204695669829029e8,2.985026805236799e8
-0.0026499880468824964,0.47629993961654943,0.00010597702725235661,43.71123210378117,1.3853914338780962,-4068.3283671467825,23778.481975828036,3.525044720044229e8,4.7665724451166266e8
-0.002659988031257505,0.4767458551735888,0.00010566728711428874,42.25740404660127,1.2223722969755073,-27142.738080974566,18373.145557009204,-8.375532749925663e7,3.261889590303951e8
-0.002669988015632514,0.4771305339653616,0.00010685240313865074,42.9112733385794,1.3094292808779662,-38279.931074688284,20447.378710441717,4.883756678021674e7,3.392463490472203e8
-0.0026799880000075225,0.47745679083841186,0.00010491184961912417,44.07607263225909,1.3316922053830869,-1842.4938046963714,19324.682911036685,-2.0667607845176435e8,3.050403075523861e8
-0.0026899879843825312,0.4780266455230134,0.00010492856056683786,40.15201868896011,1.1917709671602847,-8412.996006491896,16201.988145240366,-1.687043349063692e8,2.4591797707748145e8
-0.00269998796875754,0.4784892194755145,0.00010636349851518123,41.167307857439596,1.2639459179859895,-6869.279202650405,18201.866604663905,-1.1066098425621882e8,3.028394980514141e8
-0.0027099879531325487,0.4787741887878296,9.989096203994457e-5,40.85561973707783,1.3217676543319659,-10656.512452997646,19053.912328727605,4.945130791053549e8,3.119870032046837e8
-0.0027199879375075574,0.47936731995267223,0.0001029263423678621,40.69057407605952,1.2354895544974758,-22056.985234871634,17949.153515066835,-2.0478700347415873e8,2.780155637881481e8
-0.002729987921882566,0.4797666179110799,0.00010500296654883538,40.95547028443354,1.320486594111072,-330.33898763764654,18898.05728495808,1.8505144068449485e8,3.009040894035328e8
-0.0027399879062575748,0.4800026915336039,0.00010274970913865988,39.97686264976978,1.1819178392178766,-17110.99389114222,16145.007664625666,-3.9766180271238935e8,2.3762233450831679e8
-0.0027499878906325835,0.4806570259330573,9.707439687724656e-5,38.70463560742855,1.1655548537615843,8279.026631144125,15531.55351421028,-1.7599871731731424e8,2.5437384233853942e8
-0.002759987875007592,0.4808944413570288,0.00010636652525055001,41.73022714333367,1.2154448097264319,-16950.9360408155,17411.249709759337,-3.903668903937324e8,2.8031314960708386e8
-0.002769987859382601,0.481349010140266,0.00010459952263320083,41.96859431400101,1.403872870046911,-73119.28063328742,24296.988066879905,9.983791923011928e8,5.044249656124825e8
-0.0027799878437576096,0.4817004713748095,0.00010005028197264523,39.06447409572721,1.1215383098094858,8611.724363788906,14140.947410343379,-3.3570310350844365e8,1.9851580959483308e8
-0.0027899878281326183,0.4821599320275596,0.00010530510565806251,40.757495383217346,1.1937325533454748,-2616.1526040430845,16729.61369305538,-9.39685285679708e6,2.1972864022534424e8
-0.002799987812507627,0.48262036763512445,0.00010287305509471433,40.309079634911015,1.1921075679413002,-29782.527537726102,17860.350337056727,-1.0236133158910966e7,2.8992764750926715e8
-0.0028099877968826357,0.4830538127716061,0.0001074049011440179,43.24426813259641,1.301133074517028,-22488.180361223447,19773.51321380249,-8.856121312580113e7,3.511513298185012e8
-0.0028199877812576444,0.4835830251428726,9.905013449327724e-5,39.79461703155149,1.1709547927465813,-1221.4874353414227,16331.250969022432,-3.506327162514096e8,2.4196025280641535e8
-0.002829987765632653,0.483754058193015,0.00010173109330880975,40.4127936804519,1.2230448543558299,-16681.994670546916,17312.525748970373,-4.249175568775822e6,2.6768466007927352e8
-0.002839987750007662,0.4843542965899155,0.00010403049060201831,40.66884780501548,1.2356397173915894,567.5353672990664,18259.390564976628,1.0782018256008921e7,2.9149492122813296e8
-0.0028499877343826706,0.48462994848616875,0.00010490428331028346,41.25813669310313,1.2853387267504974,-16176.226283906986,21050.47426053004,3.869930146018425e8,3.7830196864692134e8
-0.0028599877187576793,0.48498424600380574,0.00010381473891546573,42.52439469723579,1.3242860996743382,-24794.075427463256,19171.33999581146,3.8860285137104475e8,3.198155670597088e8
-0.002869987703132688,0.4853957572742036,0.00010142066795578865,39.6047185996547,1.1928840575310795,-25351.724208950378,17790.05876049007,-9.485496412534557e7,2.6389514535229674e8
-0.0028799876875076967,0.4857656049314369,0.00010521509139170997,40.48019669378356,1.2687879638599613,-9753.599334896133,16913.70149653629,4.307051584367245e6,2.809245436196249e8
-0.0028899876718827054,0.48606046881871606,0.00010106301767169662,38.11561971780298,1.202520514252059,-10911.979669349405,18633.683128016786,3.44387043763699e8,3.157221792849836e8
-0.002899987656257714,0.48655737710660396,0.00010332113366631879,41.33090027919042,1.3218504562046893,3237.637496374165,18690.329715515127,2.37114724029097e8,2.9815578138161194e8
-0.002909987640632723,0.48699574956927916,9.909693143905154e-5,38.56744063574008,1.2275249395560552,-20711.916815521807,18050.404103623543,3.4952892205046606e8,2.9854353776210624e8
-0.0029199876250077315,0.48726363249436266,0.00010131690892682587,37.66597742573892,1.2097248868765882,-16294.1505618166,19527.87877941492,5.377540931263313e8,3.3138510564807564e8
-0.0029299876093827402,0.4877230962672048,9.577370512441813e-5,38.68301854286426,1.1385468766705271,-8395.012033497187,16318.267129014845,-1.2216295561309086e7,2.3238522017900282e8
-0.002939987593757749,0.4881654603795236,0.00010855704377305602,40.35793614268559,1.2368038844695044,28339.758709998714,18253.814642483823,1.1338683991524783e8,3.248554707277158e8
-0.0029499875781327576,0.48853149963895637,0.00010293075784251181,39.04705138067555,1.213324591228055,-24458.29552554591,16622.642779094745,1.0303422829144496e8,2.6332220426139712e8
-0.0029599875625077664,0.4889225351187032,0.00010043199765176617,36.76139877387756,1.136656485344067,-20653.777120555736,15274.035604903665,2.476003876123154e8,2.518863973322366e8
-0.002969987546882775,0.48931386980742425,0.00010329735629759348,40.29566731891142,1.2014067401679671,-19127.405289689315,15212.992137113033,-3.3789941155558103e8,2.2006459217398354e8
-0.0029799875312577838,0.48954569709797274,0.00010049081646192468,39.01773160940266,1.1546025332662624,-7158.740766943069,17448.51464191971,1.8944084913013053e8,2.6225603702256167e8
-0.0029899875156327925,0.4899237928914351,9.816665922668986e-5,36.30051997785678,1.1324929400449004,-1198.8160433220298,15288.361451237071,1.875436607756291e7,2.293242892600676e8
-0.002999987500007801,0.490515613982849,0.00010248780409347892,39.238935901597365,1.1321446466341845,28908.786991413253,15765.68978347794,-4.269244747211116e8,2.3696758753125703e8
-0.00300998748438281,0.49095172027050094,0.00010261680207871034,37.70078137407123,1.1127013536378163,-31264.284087127722,15169.015868488663,-3.298909750892288e8,2.2031768591374323e8
-0.0030199874687578186,0.4913215903744072,9.84584885855367e-5,36.978795652617016,1.1332186683212988,-4848.060671597946,15443.193577198968,-1.6559103655602318e8,2.3366905496669874e8
-0.0030299874531328273,0.49169378142480136,9.835045720624618e-5,37.98353965850437,1.1698625654175485,-28197.88543574035,16471.054039411276,1.7616379410827163e8,2.6530749908237922e8
-0.003039987437507836,0.49206081187134854,0.00010105575332895094,37.64416882756814,1.1060021001656528,-25709.42598535798,15895.802480084907,-9.353295303814678e7,2.1743206040589356e8
-0.0030499874218828447,0.49250690145744397,9.560024753938856e-5,35.67474428407324,1.04081360259421,-840.8727052240636,15997.095273646886,1.2387894492005017e8,2.4327403768895257e8
-0.0030599874062578534,0.49277755181867694,0.00010039336094098634,38.18532192370513,1.107258408448883,5967.742446449991,14897.693544029178,-3.405804088198347e8,2.18875252626025e8
-0.003069987390632862,0.4932157238302498,9.875274041493167e-5,36.99344404783379,1.0956548288126657,-4254.671235381763,15698.13824225731,2.3389548480721042e8,2.473711424704085e8
-0.003079987375007871,0.4935403441108772,9.826213633914996e-5,37.64095528194846,1.0964051566680177,-13481.134024494299,16094.696342526577,-2.3520852100928947e7,2.4876678921493217e8
-0.0030899873593828796,0.4938938828884118,0.00010086131611313614,37.57649079149598,1.1545968361864558,-24622.847042818335,15996.53510050508,1.748120416909983e6,2.336462511812536e8
-0.0030999873437578883,0.4943612183240176,0.00010471657662088057,38.327391779895386,1.1667491058214705,-1306.646257669948,14759.273283858172,-1.8173171374219167e8,2.0996727639627632e8
-0.003109987328132897,0.494617323348196,9.663747572584189e-5,37.20777864983586,1.1081442567452662,-10237.781500715644,14586.755991666227,-2.3235640689676812e8,1.9207893444162756e8
-0.0031199873125079057,0.4951312520045688,9.973327652506675e-5,39.554780535155665,1.249131687736477,-25079.46846054796,18472.008330914403,2.3516280496556148e8,2.7812699621358067e8
-0.0031299872968829144,0.495490112420534,0.00010204772012095785,38.974304404790296,1.101779584803624,-7470.551071825058,14642.07037009335,-5.471563471825157e8,2.0501261796868852e8
-0.003139987281257923,0.4957672581416724,0.00010229205344513867,38.19633511984304,1.243715742061828,-21841.190184053263,18594.68204736033,4.469054209990472e8,2.861010938022392e8
-0.003149987265632932,0.49613180550254127,9.995713324940126e-5,37.875824349234286,1.1575495517196401,5024.470415655462,15864.845898108759,1.1664182846287717e8,2.695586639529298e8
-0.0031599872500079405,0.4966458643455526,9.599297056402098e-5,36.31988549145893,1.0900770182207788,-79.46396798584509,15705.129632483633,1.577457181517301e8,2.204731111819583e8
-0.0031699872343829492,0.4970749637018534,9.954947172102322e-5,37.31605020901614,1.1008106673991866,-27225.24898068995,15581.84168183412,-1.5869406325751287e8,2.5644763560240433e8
-0.003179987218757958,0.49733642247852883,0.0001067902419567012,39.135586563637055,1.1796964394984437,-46271.640701758704,15833.87497197827,-3.3525228147987694e8,2.3737546666599068e8
-0.0031899872031329666,0.4977764159212852,9.84895606170611e-5,36.912409283940164,1.0911509924154186,-15593.330865676076,14244.052999356316,-2.335228777506169e8,1.9173912876027074e8
-0.0031999871875079753,0.4981205757779063,9.978927317853607e-5,35.52388518567614,0.9657268729814683,-6125.087888286666,11383.692606832205,-5.999573339035523e8,1.7151644342832568e8
-0.003209987171882984,0.49836389503738626,9.683415880325852e-5,37.096714571319794,1.1683659952103225,-23183.643735986367,16224.545351095587,4.024058714130496e8,2.2677353415294838e8
-0.0032199871562579928,0.4986669651669646,0.00010003656614271412,36.32737369712505,1.098995370206806,-42608.022714329454,14605.936818964206,-1.3971378104635524e7,2.2567100629146436e8
-0.0032299871406330015,0.49916711105946826,9.798282795255962e-5,35.34298850598011,1.0483169745596186,-36843.81676198054,13592.728357647047,-1.414775989030796e8,1.866953522166749e8
-0.00323998712500801,0.4994347054959279,0.00010169495247851093,37.4274246971315,1.168920487361193,-15126.558526917392,18759.108054207718,4.3238159347276464e7,4.555958131724538e8
-0.003249987109383019,0.4997633067178826,0.00010087853610298043,37.84393209081768,1.1184793750499193,-8460.531339966923,14538.553109395743,-1.9233752180169216e8,2.05479589812206e8
-0.0032599870937580276,0.5001386759630904,9.379884837285948e-5,34.258461063997686,1.069793242269701,8328.515525243954,15300.744823785815,1.7067127692774627e8,2.4368901786843395e8
-0.0032699870781330363,0.5006895949909718,9.965966310081741e-5,37.36841882648083,1.157312683993256,-12632.4691918845,16720.260301472466,8.042670968521321e7,2.6125605614741406e8
-0.003279987062508045,0.501060608077746,9.844267878523267e-5,36.2427430329817,1.1809929550393063,-7217.424462244031,18965.928100044333,6.694605114745091e8,3.4709790109288085e8
-0.0032899870468830537,0.5013519402731736,9.560353351710284e-5,35.65896304432815,1.0425722736486536,9966.352564008463,14085.609843356131,-3.3202048121872205e8,1.9973729601864907e8
-0.0032999870312580624,0.501848968705925,9.73722203173415e-5,36.63575016167222,1.0805321279120583,-1425.1759096704816,15935.390273342084,-6.053648776364946e6,2.4571857414431152e8
-0.003309987015633071,0.501996831539008,9.636392854308349e-5,35.706443512286704,1.133720026225626,-18201.77560810847,15386.628819276211,2.276384013432427e8,2.2696245515547535e8
-0.00331998700000808,0.5022752398287597,9.574830002126695e-5,36.68477741770626,1.0725411775116163,-27754.299149586543,13904.31155119698,-4.7128909317916924e8,1.751162258325187e8
-0.0033299869843830886,0.5027985806581124,9.563688811987582e-5,35.23346398537946,1.0951515799226479,18030.589426334533,14237.744363167727,5.466541698234478e7,2.0147191307001355e8
-0.0033399869687580973,0.5032821577744644,9.423674022987394e-5,34.35165192823502,0.9956775876101327,-15983.319260887687,13085.139567239106,-4.2213482861364245e8,2.0947851146703026e8
-0.003349986953133106,0.5033584278944523,9.686068438567054e-5,35.435779907858915,1.0955965369691374,-1414.295591633414,14609.315577084684,-5.485709899969797e7,2.357146815013263e8
-0.0033599869375081147,0.5039110604373731,9.672409300611417e-5,36.25571795999619,1.1019991454762303,44390.65415606386,16552.71125797858,3.4809465483864635e8,2.473794766494309e8
-0.0033699869218831234,0.5042111461746814,9.275486828024658e-5,34.45517097276295,1.0244719239201765,-43425.07166406332,12377.885480289742,-2.0689434075868025e8,1.669630532336136e8
-0.003379986906258132,0.5044765558174796,0.00010367518903464483,36.6988669726506,1.0384944190598824,-13081.254324998163,13153.405313650273,-3.785962098126636e8,1.8946292867248008e8
-0.003389986890633141,0.5048399662684605,9.771835601217566e-5,36.40607346927478,1.1339645753049654,-22206.30997510274,16253.283025894692,2.764456716519719e8,2.6252657947172207e8
-0.0033999868750081495,0.5051987644866877,9.427858862682364e-5,33.92290607602118,1.0321821344128357,-29762.37664638791,13641.055259834078,9.388213075220935e7,1.945479847266071e8
-0.0034099868593831582,0.5055062692457861,0.00010053948826016012,36.65395199347886,1.0666875774719982,5566.199096703115,13504.353089622859,-2.8397649739951634e8,1.7309178651062208e8
-0.003419986843758167,0.5057476678734151,9.516466448372301e-5,35.57590440995617,1.0951687194751563,-14541.24381444651,14102.817276492315,7.291737147272599e7,2.2985750620975357e8
-0.0034299868281331756,0.5062483425570744,9.577089415366956e-5,34.01538850612452,1.0054739742127785,1284.929098598691,13492.05413757158,9.504769052103457e7,2.063776758337526e8
-0.0034399868125081843,0.5065657966533493,9.47805868580088e-5,33.467970595077716,1.0451934332684756,-4562.879924114095,13774.11854009345,1.2403110146258913e7,2.0557819782023796e8
-0.003449986796883193,0.5069165998611259,9.570780401869156e-5,35.123366883844696,1.0361342637204398,-11637.319995073458,15257.882825262328,3.1790880106720075e7,2.2804089742595938e8
-0.0034599867812582018,0.5073651309226461,9.452753947588562e-5,36.197878366497065,1.105803523176903,-28063.65109774342,15641.481219975636,6.570890120302358e7,2.216381251066758e8
-0.0034699867656332105,0.5076758883799128,9.578913938083732e-5,33.91451033611866,1.0537812983783024,-9493.905444065282,14566.700737990084,1.301216995013752e8,2.187115320568778e8
-0.003479986750008219,0.5081554207336817,9.614535820350583e-5,35.10962750919302,1.0506259297642115,11276.195463353675,12275.367744318437,-2.6810236201110107e8,1.7083932075622556e8
-0.003489986734383228,0.5083207075993236,9.52936606222053e-5,34.99756607679353,1.0529318357446091,-3400.189444476513,14578.07749452824,1.1663414702756143e8,2.2995892031273136e8
-0.0034999867187582366,0.5084611156322111,9.41944710648496e-5,33.73839388774698,1.0462132867732648,5743.691865007863,14587.038639104363,-7.470708979343335e6,2.4561348403837317e8
-0.0035099867031332453,0.5090270295352651,9.290911958366892e-5,32.74033865988391,0.9735065345379454,-11488.814562561898,11673.813731475417,-2.8672418733433455e8,1.7562038122801775e8
-0.003519986687508254,0.5092658227908938,9.329824560186597e-5,33.0003923416581,0.9679662724918885,-2625.9888414862335,12164.934185391707,-1.0654765179100718e8,1.7928596528280824e8
-0.0035299866718832627,0.5096543861327214,9.986085745298495e-5,34.80119949270897,1.0588772916283524,-15760.65361939231,16042.815202200305,2.226475924718211e8,2.5607648234445137e8
-0.0035399866562582714,0.5101180621584761,9.290447722335082e-5,33.95415109193404,1.0144455026866428,8722.318861135862,12699.593155972709,-3.943540445595587e7,1.6571569673350865e8
-0.00354998664063328,0.5102834759658635,8.906376566082586e-5,32.82937821144797,0.9936928248011235,-8325.973540785857,12947.493556566522,5.616106888160142e7,1.909525489857712e8
-0.003559986625008289,0.51073832960981,9.873441401776165e-5,34.7316932020249,1.0668191547713866,8813.844086290317,13231.534296481232,-1.2602867838390762e8,1.6733262238868588e8
-0.0035699866093832975,0.5110630236153587,9.936584905479503e-5,34.45668245828109,1.0595624551000973,22476.981410988425,12100.878966344477,-4.0119004997199185e7,1.7226242697984892e8
-0.0035799865937583063,0.5113520067644993,9.758793178997332e-5,34.46057718854424,1.0543144448607245,-2900.4680384026015,13758.26230671332,-4.224145073727712e7,1.968690218245537e8
-0.003589986578133315,0.5117560970101264,9.55078283551149e-5,32.71502548172615,0.9950927219624217,-6235.431418148966,12691.445306132724,425303.92936312675,1.9399667681363812e8
-0.0035999865625083237,0.5120504080122718,9.053456308471031e-5,33.00886396877637,1.0326715187569377,-21540.298696770118,13061.21309926858,2.080257732834074e8,1.8869398360717365e8
-0.0036099865468833324,0.5125033403755008,9.837877869807014e-5,34.02128298633945,1.0429085692045745,-16612.52793065595,13320.349186570304,-7.035183471619779e7,1.8675191968640938e8
-0.003619986531258341,0.5127733882579059,9.240487235858286e-5,32.648215505617245,0.9877597644285822,-11299.737237184376,13256.054791186296,-1.257444845735819e7,1.697876821830743e8
-0.00362998651563335,0.5132676935341934,9.628318634999717e-5,35.10605204893277,1.0904960880758563,-30728.8448120742,14311.02257607466,-9.946066843045588e7,2.0565471917308924e8
-0.0036399865000083585,0.5134541272585146,9.421862124475189e-5,35.083636585771856,1.0440339573042463,-11879.80707938095,15135.25509741616,8.759059378723867e7,2.1262271678594238e8
-0.003649986484383367,0.5139457219325803,9.518513507814838e-5,32.957387594009376,1.0702813027952403,-26920.22162249072,14120.767262847789,2.0722440765541092e8,2.059093829829619e8
-0.003659986468758376,0.5141426342216455,9.331535430147387e-5,34.06824647401469,1.0529020117219863,-27882.319861922704,13721.641027351721,2.8521853606171586e7,1.771574637531816e8
-0.0036699864531333846,0.5145556484212142,9.374519348921108e-5,33.66111352809943,0.9888298838907441,-6622.015594286528,11619.4443727697,-4.164861290763059e8,1.6191366843921944e8
-0.0036799864375083933,0.5145955115752263,9.409888182455567e-5,31.98130347399776,0.948793184242635,-15620.757181944125,13047.248972690764,4.956269011788982e7,2.1658225493997148e8
-0.003689986421883402,0.5151043515054323,9.261915977421544e-5,33.07011539369859,1.0172607924352257,-18994.774756109862,14690.639596598041,3.291334291181469e8,2.6239462000679308e8
-0.0036999864062584108,0.5152641732638747,9.747598499642097e-5,36.29533113618163,1.133701723732781,4100.312388920495,16402.86762273485,2.5195051163919374e8,3.31127624959215e8
-0.0037099863906334195,0.5158257064736013,9.448297786939307e-5,32.86404613624393,0.9739803478326431,554.7200408327881,11508.470737989479,-3.087611452529969e8,1.4665591566399056e8
-0.003719986375008428,0.5159547862721844,8.816301496384078e-5,30.631839386285545,0.9194277113580834,-21480.332950622338,11827.598213168712,2.3831576624017353e6,1.6503044926746204e8
-0.003729986359383437,0.5163097282889102,9.345699408988676e-5,32.845832182065855,1.0095541521977611,12491.460901501401,12718.517308192042,1.0794326364538142e7,1.7591853804260144e8
-0.0037399863437584456,0.5167133032283413,9.31571469236564e-5,34.29681565155415,1.0132063548350039,6089.90746207694,13259.617858410544,-9.447319634484942e7,1.7538072644866344e8
-0.0037499863281334543,0.5170551621881277,9.256932627379317e-5,31.312066990446432,0.9492849093893496,-9035.050281892114,13438.687263513128,9.760773850239167e7,2.1113006452597713e8
-0.003759986312508463,0.5173386593403996,9.873937173953284e-5,34.11678887978176,1.005859372475637,-21653.65718512936,13472.300273209159,-1.2791536387850384e8,1.953379256416517e8
-0.0037699862968834717,0.5177072135707292,8.73907698651154e-5,31.816769378701025,0.9729779473305395,1803.1267320862064,14398.224865331658,1.1149337902361912e8,2.5659809201413062e8
-0.0037799862812584804,0.5180814316666509,8.937927364187377e-5,31.678896501746838,0.9370028268178454,8285.319410179849,11668.974429720887,-5.120276636010151e7,1.519915402997957e8
-0.003789986265633489,0.5184547427330007,9.305564697615828e-5,33.128627581941245,1.0500233063314028,-23655.185805440116,15712.33536740143,3.811912450620068e8,2.827468372638207e8
-0.003799986250008498,0.518522539451742,8.790401369066236e-5,30.258654943191313,0.9596704933737151,-25244.460528678384,12765.682347638493,2.1581364137948027e8,1.610698683284362e8
-0.0038099862343835065,0.5192082796410233,9.576597885258106e-5,33.220799085039225,1.0474196037811485,2543.3227364469894,13436.913052023177,1.2702878493433703e7,1.8282559847083715e8
-0.0038199862187585152,0.5192650664020139,9.181868150742095e-5,31.538326798845862,1.0327118214565962,2656.346130919264,14788.68975391975,3.909012484395503e8,2.3913531338246462e8
-0.003829986203133524,0.5196686374037639,9.161898607459065e-5,33.18136062872224,0.9823054900615569,-20600.900984291722,12905.40521023103,-2.5788268181868517e8,1.8231753961727503e8
-0.0038399861875085327,0.5201006398730429,8.82313900344423e-5,30.78150626253057,0.9790253095778255,-5168.576075600216,13862.150730412488,3.7631485024190444e8,2.323707531275277e8
-0.0038499861718835414,0.5203440911887995,8.905433583860311e-5,31.267655158378172,0.983324421931843,2576.6830833688114,12274.162652935765,5.703131598103565e7,1.7787303505167496e8
-0.00385998615625855,0.5206815284669177,9.091385860794744e-5,31.159302742032942,1.0281353145049084,-2715.012287490431,13818.436363608402,4.819121222002637e8,2.3020598966100976e8
-0.003869986140633559,0.5210155687063325,8.965514467486318e-5,32.01821257382627,0.9731090597039831,-8360.202037263003,13638.28935805426,-4.445538912569203e7,2.431025496176145e8
-0.0038799861250085675,0.5213925207973864,8.834996902215061e-5,31.25986023188908,0.924851912441856,12015.500766084033,11908.389950673252,-3.0831008543391116e7,1.5342811837952688e8
-0.003889986109383576,0.5214755590670767,9.169579924323882e-5,31.456712704572322,0.9399868261809267,-1062.827117061598,11916.408910993408,-7.835245407898584e6,1.7325203365646955e8
-0.003899986093758585,0.522000354262821,9.095697248214273e-5,32.144424322138775,0.9555239146112001,-15169.477229830436,11004.336818371079,-3.607382017772665e8,1.466640669215997e8
-0.003909986078133594,0.5222219991262821,9.468924358687078e-5,31.805157170168815,1.012799047130115,-1.8528376593922748,12979.264251438566,1.5871195543554154e8,1.760174407147234e8
-0.003919986062508603,0.5226598651852802,9.145116635085952e-5,32.62770916871866,1.0208501204174685,-10109.22745905834,13502.593508833417,2.4203645074694383e8,1.8195437086427444e8
-0.0039299860468836115,0.522951763005312,8.914691065952391e-5,32.33851067800528,0.9670974975773641,11901.281339054885,11374.511216357076,-2.835536319362281e8,1.5759845095100138e8
-0.00393998603125862,0.5232025099152874,8.9746695217803e-5,32.040658940133994,1.025687207212442,-14224.801461081423,12860.666971676768,1.0358059134451825e7,1.8929820940657586e8
-0.003949986015633629,0.5235204728626429,9.241738535711932e-5,31.997451698762287,0.9761785047812953,-5012.958538678372,11578.584712280799,-6.773047774850549e7,1.635248831364977e8
-0.003959986000008638,0.523981555216849,9.164942365695373e-5,32.175129479539486,0.9564101700641605,11127.404358435648,12813.146624554227,1.0340730885100803e8,1.7327743941908923e8
-0.003969985984383646,0.5240479650796287,8.863791501195488e-5,28.38244014238688,0.8767406504722975,-8001.445996967563,10653.630288707813,-5.47005054820003e7,1.3299124962789778e8
-0.003979985968758655,0.524452411246152,8.956430325233852e-5,31.668920955348494,0.9865209119210108,13098.118593499246,13379.21634156537,1.0574121329859836e8,2.1854333351018503e8
-0.003989985953133664,0.5247181254910336,9.21914260175918e-5,32.99824659057631,1.0435341552258852,-26838.892644136835,13345.23601362133,2.000710709433505e8,1.9016662197831336e8
-0.003999985937508672,0.5249926474025647,8.971078807324764e-5,29.561546183973963,0.8769569461387998,-26497.612505560737,11265.991841221785,-1.121230391159559e6,1.465646942408653e8
-0.004009985921883681,0.5252893500346401,8.950798572658297e-5,30.813724047539786,0.9776204612593361,-12053.560945967756,14145.324699312534,3.344562015699799e8,2.2957807340309668e8
-0.00401998590625869,0.5256530957822053,9.166285334956068e-5,31.235293557596297,0.9507567427359688,3828.6229210578244,11131.685313159947,-7.796740502681632e7,1.43186964841557e8
-0.0040299858906336986,0.5258411505207604,9.141976702774767e-5,32.14947853952339,0.9762787691418473,-8795.848518194562,12493.05529861509,1.3908426968441793e8,1.809657549100349e8
-0.004039985875008707,0.5262994890071268,9.134776294884174e-5,31.06647702085326,0.9999373132937164,-8307.618986304982,12939.411364848442,1.781851438473156e8,2.0369969833360913e8
-0.004049985859383716,0.5266168125735325,9.198687508470654e-5,32.588039572311004,1.0113398031410286,7409.85591084448,11476.895834711297,-1.0351948749332535e8,1.5550637580366918e8
-0.004059985843758725,0.5267833688342826,8.919769027642548e-5,31.30445225673492,0.987357658089039,-4091.0328383836354,12225.456688595596,1.3186035490564093e8,1.781242422204456e8
-0.004069985828133733,0.527345567744689,8.646357127771406e-5,30.88380409682477,0.9641431557991295,-29614.768629844897,12378.38618271658,1.3504741195644182e8,1.9687631393246967e8
-0.004079985812508742,0.5275785945151819,8.953547818943091e-5,30.74298131663813,0.9297341425536387,-3531.663524308616,11906.065922127767,-6.13284438931425e7,1.834053643755599e8
-0.004089985796883751,0.5278829002132547,9.054569324081483e-5,30.680866860012774,0.9079786690406937,17174.204134921216,11506.716674297119,-1.413505418771813e8,1.4434955259769818e8
-0.0040999857812587595,0.5280197217651628,8.915441660723467e-5,30.17296726731473,0.9148199316041915,9549.760949201363,11526.459667378404,6.43131854451764e7,1.5901008035092056e8
-0.004109985765633768,0.5282888053584959,8.672770627317678e-5,29.74477853379933,0.8765093025271895,4174.131754763517,11089.019049867913,-1.655996468883862e8,1.581306448990435e8
-0.004119985750008777,0.528707547636976,8.765899301910201e-5,30.64195050603085,0.8996750471528693,270.13741343544797,11766.653188179605,-1.0901044404368779e8,1.8575439371840298e8
-0.004129985734383786,0.5290759808710145,9.254331598346777e-5,30.92819572499701,0.9204273429579581,-12664.4011518193,11144.50745608836,-2.882764215025118e8,1.559490953804387e8
-0.004139985718758794,0.5292840327829936,8.980804515922119e-5,30.402541763882624,0.8992964030227668,8530.521216208772,10557.14072889089,-1.2935741464791e8,1.3024565253743632e8
-0.004149985703133803,0.5297301515843068,8.88280116886971e-5,30.134261766889587,0.8774992040149459,4862.152439199686,10963.47465867306,-1.649176238987281e8,1.3737716866010183e8
-0.004159985687508812,0.5298677746255624,8.947294101577327e-5,30.819253029594794,0.9201505527356367,13594.062431844006,10712.476674099113,-1.4624441177708468e8,1.2599069568277024e8
-0.0041699856718838205,0.5303635072911712,8.675525849665504e-5,29.88484225879449,0.89474288949648,15173.923952854597,10938.172624621866,-2.3241376992607072e7,1.408492558314138e8
-0.004179985656258829,0.5306170688269171,8.968317953011904e-5,30.173383150156678,0.9279403554179443,19619.802661059224,12250.109683249319,4.190851194855605e7,1.827603603545611e8
-0.004189985640633838,0.5308519877925911,9.485692557589719e-5,31.869454466389342,0.9088887610287515,-5538.1369224139735,10819.02222635461,-1.6331950209765923e8,1.3497194923363444e8
-0.004199985625008847,0.5311683686857205,8.92826171910433e-5,29.147184361140553,0.8859701770826885,358.27137617503325,10803.719077017857,2.2272709851866085e6,1.4167645028257832e8
-0.004209985609383855,0.5316182350088599,8.598168062843853e-5,29.621170768113135,0.9088120316008067,15468.0860789727,11402.102427468822,9.247927623204185e7,1.9337149545554563e8
-0.004219985593758864,0.5318028055189499,8.995569393227255e-5,31.318222221064353,0.9111840857681944,10082.241819015833,10724.993045084315,-2.980374227826099e8,1.4997747370144728e8
-0.004229985578133873,0.5320428830500833,8.960245560483993e-5,30.363344591211025,0.9105188291968211,-15529.46608215369,9931.242695295925,-2.3259916311151177e8,1.2838495173768836e8
-0.004239985562508881,0.532324777628829,8.61907644549823e-5,29.96635125738021,0.902007112951135,-11740.130210057703,10593.022277198346,-6.554703235757472e7,1.5440954720199338e8
-0.00424998554688389,0.5327246053773466,9.495139030104491e-5,31.844057515616328,1.0076634023814783,14171.963842798128,12896.900835098468,1.0372640354100384e7,2.043467648934378e8
-0.004259985531258899,0.5332216429470957,9.232624079360434e-5,29.25171937681082,0.9448956642305734,-28674.031997508704,11996.288926012907,2.738745534977486e8,2.0754561883057368e8
-0.0042699855156339075,0.5332387318674077,9.156310563051176e-5,30.834273282383503,0.9899042123007752,-8379.113929509082,13425.53644740037,2.428404418672665e8,2.0787230519866583e8
-0.004279985500008916,0.5336085911844489,8.559754076809065e-5,29.20301067868252,0.9147932455397987,12805.229605670716,10864.915956283228,5.705415455810682e7,1.361020855011674e8
-0.004289985484383925,0.534003528919187,9.088755555060639e-5,29.96918561466451,0.9493383491734521,3335.7953755651806,13357.956077588851,2.947145817047907e8,2.0526006221034884e8
-0.004299985468758934,0.5342182301884205,8.822547412917065e-5,28.083283349170937,0.8678427317263023,-703.4033036551506,11676.468462015231,1.7673284433621228e8,2.0639239091949573e8
-0.004309985453133942,0.5345494204761784,9.304382071703564e-5,31.702715269363075,0.9809299339819784,-12948.715366794419,12667.584376840361,9.321187557302168e7,1.841417041602415e8
-0.004319985437508951,0.5347732101198299,8.787678635693802e-5,28.94528768096,0.927672976707171,-20639.514733443753,12854.848294794927,3.166626323903884e8,1.9349142905113196e8
-0.00432998542188396,0.5350496946672417,8.968024239192334e-5,30.90719556279674,0.9330801907310555,12505.505344919662,12338.289526728473,1.645626403554689e8,1.78604918324081e8
-0.0043399854062589685,0.5353928396976508,8.490581124843869e-5,28.99180638830517,0.9055496730090918,6158.729914186304,12928.24621594573,2.6377821147750384e8,2.130694140998286e8
-0.004349985390633977,0.5356629983322216,8.956768475777612e-5,29.497670717859027,0.9507775625202012,-18262.08907809971,13069.268057578973,3.3228131010666955e8,2.1717211762726775e8
-0.004359985375008986,0.5361166612126972,8.737690661596706e-5,27.655909093989617,0.812215351055915,-5257.466119120906,9337.55459787645,-1.6350749108871952e8,1.2927564906734388e8
-0.004369985359383995,0.5361724463492112,8.670843636529138e-5,28.73415285476298,0.8312068310865157,4648.046618966697,8937.649367737451,-3.269825081860281e8,1.0910223005569777e8
-0.004379985343759003,0.536637150618378,9.30066906374652e-5,30.483942911181,0.9780020367734099,2215.3043024535423,13182.48575519443,2.783979870330403e8,1.983655373990456e8
-0.004389985328134012,0.5368591551470125,8.773723123477065e-5,28.34159719954641,0.869895256464498,-2292.6530783197823,10414.293380112264,8.539814560568402e6,1.390492362155012e8
-0.004399985312509021,0.5370761771093441,8.560411049520485e-5,30.02944217795565,0.906244853023801,-19457.00813720655,9907.803139547397,-3.0175310122005767e8,1.201701647255105e8
-0.0044099852968840295,0.537461216413421,8.834709467036112e-5,28.907306753395474,0.8331459250968045,-7458.193696592315,9333.851282088024,-3.0242014459446526e8,1.23414927023435e8
-0.004419985281259038,0.537755825594604,8.581912813724224e-5,28.900535488894434,0.8709525739805398,1355.6985788923403,10550.49741530909,1.4393394824984094e7,1.482685702228612e8
-0.004429985265634047,0.5380554674631934,8.737747909009499e-5,28.901949921015838,0.855073750284414,-7900.807814848903,9980.632143871753,-2.429043039103637e8,1.2202417533631416e8
-0.004439985250009056,0.538327982804998,8.431739659794181e-5,28.354225104769927,0.8865922845599976,-15113.592747382023,10362.277698403814,5.914901125433394e6,1.2470728311358069e8
-0.004449985234384064,0.5387601796434677,8.849283214841546e-5,28.236847816891377,0.8545178308827017,-6181.479372863524,9750.406365665713,-1.7984347533597637e7,1.2114145081664325e8
-0.004459985218759073,0.5388137930468713,8.553749754069247e-5,28.42482458327274,0.8545316959880813,-12007.828099152068,10511.981934607884,-1.7330149300240206e6,1.6108083403806478e8
-0.004469985203134082,0.5391809368840106,8.986926492919134e-5,30.108364559133943,0.9357722731167855,14344.686237188022,12082.58042435951,1.597068190167296e8,1.7875526194760263e8
-0.00447998518750909,0.5393300753355069,8.52011565257991e-5,27.451765320267896,0.8323847305523657,-3213.4307727919363,9229.815473587463,-3.578729622811855e7,1.0237046662524791e8
-0.004489985171884099,0.5395219294789364,8.895048900201756e-5,29.252728206852264,0.8336083626805934,1438.5018983705493,10525.69087170208,1.1837174053833423e7,1.4522618448720297e8
-0.004499985156259108,0.540003184211013,8.547412412601409e-5,28.91380584067163,0.917704031637635,-3537.532253220126,12004.36666277631,2.5840498260864428e8,2.1010574864040378e8
-0.0045099851406341165,0.5403037750755026,8.53454257625484e-5,28.28076222168375,0.8330296977128999,-3771.5181808252414,9656.974988050779,-1.0806475767934214e8,1.2525223758365689e8
-0.004519985125009125,0.5404907149011483,8.820483164179655e-5,29.246276781668964,0.8262576638198746,-7645.573951114748,10492.042389825747,-1.354666173456813e8,1.4450882771665016e8
-0.004529985109384134,0.5406663298455912,8.718675014588545e-5,28.245724872137874,0.8772331953714692,-9292.828117886316,10551.778973737672,-7.366703087334995e7,1.5675293224051154e8
-0.004539985093759143,0.5412343855183129,8.749036261413085e-5,29.0090560706461,0.9174616038246942,-12843.991275670314,11046.555219689913,1.3408593968589617e8,1.4445061710551387e8
-0.004549985078134151,0.5414636208087531,8.67380174631911e-5,29.004929048162417,0.9258531252841061,3674.499474941277,12025.739193500462,1.3759822024725705e8,2.0335928999387518e8
-0.00455998506250916,0.54170193753206,8.516925121894335e-5,27.744641613991824,0.7837709662225048,2763.728983308073,9118.327592571737,-1.7296690957013938e8,1.0708074408479281e8
-0.004569985046884169,0.542082734019687,8.971899485380034e-5,29.184952641621475,0.9169689958928354,-30972.25376896011,12613.984959764926,2.127512037791043e8,2.4459302718749982e8
-0.0045799850312591775,0.5421947295362819,8.969832024914982e-5,28.21334243898342,0.7877102835766318,-15621.828319697686,8456.807961467483,-3.8379163430887353e8,1.1350172683086249e8
-0.004589985015634186,0.5425109093633854,8.62209500294179e-5,27.98433726835668,0.8470988049718712,-2220.0442452334332,9951.047124983033,-6.371110341260859e7,1.3950225382727858e8
-0.004599985000009195,0.5427815129157352,9.088229381029493e-5,28.068526423278115,0.9047137127504247,-13791.878016874198,13539.750523535562,2.5428876162688684e8,2.842933366894171e8
-0.004609984984384204,0.5431695468707074,8.514815661242295e-5,27.739573672796183,0.813459182674415,-3698.740993417996,8880.940922930386,-1.1517188822015007e8,1.1118104335900785e8
-0.004619984968759212,0.5433605843160768,8.917020262387878e-5,29.565976605891876,0.916603299514588,3226.553810810661,10005.584237132849,-1.7211460303806522e8,1.2401236665709259e8
-0.004629984953134221,0.5437369948152695,9.051760739185833e-5,28.47584515888514,0.8520876211561418,-8604.524927912036,8803.949501197581,-1.5637632084669414e8,1.0710509786297618e8
-0.00463998493750923,0.5440557230984158,8.559752033217305e-5,28.052351972963937,0.8466866432321585,666.5793082466889,10641.725550223866,1.609746070375756e8,1.3732399003090274e8
-0.0046499849218842385,0.5442623680450486,8.802019199991744e-5,27.259007460789604,0.8556274720419332,355.87680863269424,9349.857457750439,-6.500970267243284e7,1.2915260331069678e8
-0.004659984906259247,0.5445921301450407,8.403338656633393e-5,28.16157079486149,0.840541160653194,-10172.641168739528,9914.915745666813,-6.82820641775934e7,1.444659125304405e8
-0.004669984890634256,0.5447497223399145,8.451315372909984e-5,26.616643790155823,0.847320026831004,-10962.478570542775,10844.417014364686,2.8201472828675294e8,1.6396578735711867e8
-0.004679984875009265,0.54472775137601,8.732317757292574e-5,27.09846977743736,0.8048713071802105,19020.645640325525,8979.525455096333,-1.0677438638710114e8,1.0493802196320324e8
-0.004689984859384273,0.5454067655362196,8.842815144041198e-5,27.279676047552766,0.8332176532127886,-12504.530707272548,10596.520659607333,-2.8755070591504294e7,1.6506083298982382e8
-0.004699984843759282,0.5456609586583787,8.52352893816438e-5,27.842235168557483,0.8306121078070461,5755.57337739994,11718.66610128334,5.656262819560996e7,1.9473209511725697e8
-0.004709984828134291,0.5459289033202996,8.318314414308936e-5,27.522873416379053,0.8091132070605204,-181.82201044371814,8807.76760627738,-8.454591269664197e7,1.0730497867760198e8
-0.004719984812509299,0.5461700747762437,8.678582413953798e-5,28.491464346747446,0.8439150453738592,9745.584890126152,9774.717266834454,-5.105329201149789e7,1.1858761003153454e8
-0.004729984796884308,0.5462376558798895,8.482618782461199e-5,27.24967386375055,0.780339927013642,-7026.943159635648,9527.648012082458,1.4822190207902739e7,1.1010132737583795e8
-0.004739984781259317,0.5465228805782443,8.05219426326756e-5,25.790654326699922,0.8253589658816353,4529.939607150661,9656.079073037155,1.5918320785554433e8,1.3405115180905798e8
-0.0047499847656343255,0.5470526551557022,8.646893826811851e-5,28.242063288447966,0.8147116957642894,5189.826742484791,10518.799537130826,-8.146220902404007e7,1.4189409640050715e8
-0.004759984750009334,0.5471335778675188,8.342020949152891e-5,27.70589982836939,0.8921134095400528,-11612.396198193119,9986.708422591328,4.154907628991753e7,1.3268093660270126e8
-0.004769984734384343,0.5475218310846006,8.216348021302098e-5,26.082558085061613,0.7759302764961326,11786.1743377097,8798.28837655926,-1.328462620074677e8,9.537247442335984e7
-0.004779984718759352,0.54776974637878,8.398193020423983e-5,27.025621844790233,0.8223027516448908,-1798.5028270637642,9412.761402742804,-1.5158177405771047e8,1.204320815780988e8
-0.00478998470313436,0.5482042059559626,8.694530329847748e-5,26.78565419265717,0.7780703034669614,-19493.732603145614,8741.330906306483,-2.0216919970837185e8,1.2746814422322893e8
-0.004799984687509369,0.5484051847666014,8.569601855473434e-5,27.077436147961055,0.7977405739313276,4902.987592788345,8611.812311180613,-1.585382671247527e8,1.0542521877891122e8
-0.004809984671884378,0.5488445449701761,8.483362720551027e-5,26.638645997064803,0.7894053015979859,14222.581020540692,8772.343368430347,-7.879952994205427e7,9.882629199971785e7
-0.0048199846562593865,0.549019589591355,8.196892532246905e-5,26.47637112245911,0.8270900875130875,-202.92970667532202,9496.22694655333,7.061629013221557e7,1.241022394318254e8
-0.004829984640634395,0.549143447404539,7.921938740875078e-5,26.375398715995885,0.824168681173228,11655.4160814892,9600.96559160498,1.117492199511346e8,1.1970647280337076e8
-0.004839984625009404,0.549450771835184,8.291154391981382e-5,27.021002135185203,0.7972150802704344,-11036.806027183588,8666.927128751327,-1.6045447634586477e8,1.0339100866030815e8
-0.004849984609384413,0.5497939386132061,8.033859795805837e-5,25.761948529700476,0.7776812004403404,-9415.098170923025,8421.478319467977,-1.2324588807475131e7,1.0080499734959225e8
-0.004859984593759421,0.5502120824196222,8.214189298369559e-5,26.876572603423174,0.8319962959562425,-15361.961841246715,9250.721100803483,-6.718887317762281e7,1.0980334153468676e8
-0.00486998457813443,0.5503183762522462,8.349081645457955e-5,28.325302658393593,0.8517223414168906,5219.725295036108,11256.00475462961,1.7061842212169808e8,1.9113517995231023e8
-0.004879984562509439,0.5505286868086544,7.886905998110387e-5,25.427899285833895,0.7514466647300365,-10008.69227188487,9183.073664078713,6.081700576597193e7,1.1758888816528085e8
-0.0048899845468844474,0.5508122275382625,8.552653483624313e-5,27.5983258216203,0.7695906480449788,-1127.3317880227978,8997.963934672935,-2.0375093236936438e8,1.1804857663547088e8
-0.004899984531259456,0.5511511259363802,8.616270080772052e-5,27.649815719764177,0.8850039564738786,-10060.300989744748,11736.061658187959,2.4084331737135553e8,1.6199459641120222e8
-0.004909984515634465,0.5512722799233347,8.382940314107587e-5,25.961453575356757,0.7471091329486395,2401.251445065475,8525.682764829615,-1.1930702022770424e8,1.0525430441815618e8
-0.004919984500009474,0.5516735584445289,8.704189869447322e-5,27.834922886282765,0.849239890816466,-8716.494295565944,9825.989332912257,2.5312985435212888e7,1.2239940842753528e8
-0.004929984484384482,0.5518762449150136,8.411643638372246e-5,25.25667193995365,0.7463819706878403,-9511.495906462353,8217.93174229761,-9.494744534101027e7,1.0020984555252255e8
-0.004939984468759491,0.5521827943072454,8.324848989491691e-5,27.288066110257326,0.863658410819678,-15267.660821259398,10982.314435107734,1.578505454749084e8,1.535035978047863e8
-0.0049499844531345,0.5523449618151822,8.30016935970222e-5,26.953585053478232,0.8147525545411346,-1525.594741296232,9935.38465999551,2.372816595047505e7,1.1327821054675026e8
-0.004959984437509508,0.5526632628523103,8.453069796907692e-5,26.708827569466827,0.8369148661621528,4237.419905880763,9071.049071375342,-6.483956103247411e7,1.0875358309003554e8
-0.004969984421884517,0.5529975052415557,8.369327602874039e-5,26.10961035219988,0.7417709312869404,4772.63175242312,8324.393253554332,-1.5254506731083453e8,1.0492248500112611e8
-0.004979984406259526,0.5532926211380967,8.394867977400217e-5,26.732639172152957,0.8282923805114404,-17392.506629178886,8671.529629954526,-2.539411979790583e7,1.0816574034362379e8
-0.0049899843906345345,0.5535196013939145,8.243039771568128e-5,24.5411623833291,0.7522627376720739,-10004.05250332194,8208.719027987534,-5.5886033123374715e7,1.1044219735528739e8
-0.004999984375009543,0.5539163260651064,7.814512242848058e-5,25.623292125048152,0.7885432812877757,-3287.3980621987384,8798.50154710286,-1.0452675358676943e8,1.1042514596686287e8


==> anc/Figure-2-4/d3_L254_rJ0.31.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5537845713020768,5.426956764067728e-5,26.07211561694764,0.5042403648551411,3409.110352052257,6127.231900614177,-1.809632163450692e7,7.57803264522144e7
0.004989999812096357,-0.5536804875932991,5.7544689077673126e-5,27.236283434915347,0.5476413253976676,6549.759004557786,6372.152124147427,-6.487712659092282e7,8.08480412444735e7
0.004979999735951424,-0.553349677802925,5.6539317942565845e-5,26.361991084882032,0.5256895566669267,9691.047702803102,6499.414745530014,1.353474014695802e8,8.857182908249718e7
0.00496999965980649,-0.5530659007464886,5.470971686342861e-5,27.12923838666258,0.5046161478225516,8615.040887686067,6101.018276010669,-6.505136262144693e7,7.56563678531119e7
0.0049600000493228436,-0.5529160996702613,5.727803213853551e-5,27.905941702445084,0.5575658193289152,14281.952810893777,6315.158553174749,-9.3525421223832e7,8.198699557970816e7
0.00494999997317791,-0.5525553920891372,5.7830680693723366e-5,27.001085722440425,0.5454200683446242,3274.333581282059,6916.908177021294,1.631163455744963e8,9.487271203978297e7
0.004939999897032976,-0.5522941469214391,5.5090316607885304e-5,26.703229826861264,0.5386491343607359,-785.6431320860457,6341.476751943107,-6.41435811346058e7,9.266744724291085e7
0.0049299998208880424,-0.5521372411628839,5.553017853499697e-5,26.601233275307436,0.5035055007297633,8779.464120477229,5754.696271442084,-1.39848653691483e8,6.860672534682637e7
0.004919999744743109,-0.5517948910634264,5.384889872457053e-5,26.862209566432508,0.5054100385612775,6966.822109957977,5758.892592672303,-1.9758952708248737e8,7.051222470061359e7
0.004909999668598175,-0.5515177270856687,5.280967657480517e-5,25.586367606253532,0.5253938508812883,-13778.355309882912,6151.1560523059525,9.27534421697673e7,7.717147290421417e7
0.004900000058114529,-0.5513708412657718,5.4800447999812646e-5,26.797005150673048,0.5088033510010954,8331.801613083178,6085.574680790234,-8.326238300278881e7,8.345570365603906e7
0.004889999981969595,-0.5509792689393511,5.55289743238195e-5,27.907369844260483,0.5305048398721876,6273.438587151824,6980.308445864463,-8.963670313013361e7,1.0284507556637426e8
0.004879999905824661,-0.5506804137740638,5.5345533772047686e-5,27.125700804921966,0.5235785221003773,-78.22771399395978,6086.267021203591,-7.454823860170369e7,7.398205461316352e7
0.0048699998296797276,-0.5503810608716215,5.448640826491338e-5,27.09242800799992,0.5421413830770828,-6385.678224399733,6457.100225846665,1.399789961451933e7,8.458472752558173e7
0.004859999753534794,-0.5500684330469111,5.6275868963337205e-5,26.877295794876293,0.5103717849896803,3888.5493707066016,5746.561029522358,-9.349343676621176e7,6.774249640906537e7
0.00484999967738986,-0.5499282815639629,5.468709053067923e-5,26.57439143707689,0.5195336398036785,-3045.0169300514517,6472.549074082384,2.485183985444944e7,8.594008683272938e7
0.004840000066906214,-0.5496191238041039,5.699708106564925e-5,26.81210010372974,0.5206523916618565,6665.114529441234,5594.613404265619,-1.5284939880167058e8,6.955347810589513e7
0.00482999999076128,-0.549525668535114,5.3543948586709486e-5,26.74338804786446,0.5510567624986236,6169.567563107202,6197.08102421505,7.368038276648094e7,7.719594032082932e7
0.004819999914616346,-0.54917710273331,5.455693048259964e-5,27.904116432703105,0.5415160780449065,2264.13393944082,6294.709592498617,-5.930299976353315e7,8.406553978473988e7
0.004809999838471413,-0.5488605818768841,5.622560853594804e-5,27.77430530177891,0.5655385407073262,-1391.434418300855,7092.410795176289,9.25434099085039e7,1.0777177092020036e8
0.004799999762326479,-0.5485633820550523,5.25605685028541e-5,27.0931678128524,0.49014593401225326,3378.719478196722,6115.770618930822,-9.566435080458018e7,8.291477854649062e7
0.004789999686181545,-0.5482621408111301,5.2767216578685526e-5,25.969979832103814,0.5130040591354634,8760.488872360158,5851.970420062745,2.2269319629979856e7,7.551858250212795e7
0.004780000075697899,-0.5480654723444482,5.2940564427454636e-5,25.919483326539282,0.518565055571042,5165.648236455079,5742.456697605896,-3.0171491045956906e7,7.191304308093756e7
0.004769999999552965,-0.54765982669479,5.1755886197985974e-5,26.87597717552919,0.5250803114093785,4621.6683608486765,5668.896732302496,-7.70034176984934e7,7.321353097861362e7
0.0047599999234080315,-0.5474967793300399,5.645285134919434e-5,27.561849022055288,0.5387423609508204,-1032.7137172345829,6171.585890131191,-1.858271397797556e7,7.44234787855093e7
0.004749999847263098,-0.5470980866776074,5.5560173081361496e-5,28.04589593009871,0.5439835874911916,2165.6033614350386,6745.162191469332,-5.494881726700476e7,9.482217372090137e7
0.004739999771118164,-0.5469971605606723,5.304284173463489e-5,27.550646109620672,0.5568970434410228,11821.101376594232,6151.765787450691,-2.766733185205581e7,7.887570355076545e7
0.00472999969497323,-0.5466848694666757,5.4412913989315466e-5,27.512267528727328,0.5413451217990138,4344.389266608414,6751.309587049673,9.469557738542998e7,8.610361742178398e7
0.004720000084489584,-0.5463497957483172,5.393843866587138e-5,26.942187836739294,0.5135762543676669,-4201.0407348624885,6036.438970962255,-1.550835526497676e8,7.192748406401366e7
0.00471000000834465,-0.5461647046038182,5.345604967043121e-5,27.207857909092972,0.5368169922412123,3691.2559186622007,6914.333147239804,6.975886798687132e7,8.950389534007584e7
0.004699999932199717,-0.5458675519115183,5.2799543194904164e-5,27.82216222243256,0.5666925125969768,5625.325962764429,6938.627318869298,5.435550409381311e7,9.748059352693187e7
0.004689999856054783,-0.5454853424605683,5.480168495567551e-5,27.80859084774317,0.5847194550083646,4774.466304579523,6784.960684014719,1.7483545440897366e8,9.61613976038925e7
0.004679999779909849,-0.5452623206145946,5.649325203846665e-5,28.158759429116206,0.5901314396257925,-3695.5238473098875,7385.797968549011,1.8395299780927148e8,1.0419340520353669e8
0.0046699997037649155,-0.5449690700954414,5.4151387347855055e-5,28.296730090682033,0.5699049937063339,17704.923173247505,6752.22638402397,2.0573936162893075e7,8.309736686312504e7
0.004660000093281269,-0.5446184876138235,5.570408976372304e-5,27.29204661487764,0.531425657831907,14127.027217308063,6385.608716848248,-4.0695113239618763e6,8.46621500196361e7
0.004650000017136335,-0.5444383442700609,5.590390729422692e-5,27.735413803114252,0.5685482837404701,-1200.802744192918,6610.667986997912,4.819965259599472e7,8.84270427339769e7
0.004639999940991402,-0.5440983972866555,5.7951508853608014e-5,28.651186902040077,0.5650405507970534,2751.8377295915843,6966.8376446041275,-7.361499304546554e6,9.128280371629393e7
0.004629999864846468,-0.5438978867073431,5.652680395490993e-5,27.49626473143459,0.5544809138861633,-1374.8128996387331,6460.837431923127,7.423352685706061e7,9.25806989535578e7
0.004619999788701534,-0.5436613271405223,5.691780983911321e-5,28.524742649055405,0.5817051131192202,3322.1547043826804,7374.279098980594,5.577967990348071e7,1.056919796274195e8
0.004609999712556601,-0.5432991378657985,5.562687367076145e-5,27.63158369011506,0.5557068880576113,-141.74952754036187,6553.973305528159,-1.6549742783924425e7,8.297955499182741e7
0.004600000102072954,-0.543029253779107,5.703705352221152e-5,28.74482697735273,0.5301950697135114,-156.13488675658235,6387.108594712733,-1.3398422412329715e8,7.560305396712416e7
0.0045900000259280205,-0.5427121148712813,5.450737162056307e-5,27.622275937483405,0.5452861793675281,1910.198575933355,6413.774587948316,-3.479967175031877e7,8.446761791650742e7
0.004579999949783087,-0.5423841013798486,5.707046106703558e-5,28.133141924817828,0.5228304897088821,-1698.0960624711727,7144.094286953221,6.864048187906499e7,1.0070032090791325e8
0.004569999873638153,-0.5420380311769667,5.568152266210593e-5,28.24938571074082,0.5545640432438298,3388.1661534845152,7307.863549734328,5.532016887277901e7,1.1162719771768376e8
0.004559999797493219,-0.541917278157186,5.432023211176514e-5,28.478033331439566,0.5595564985402408,1697.6341478564684,6583.689612096804,-5.053858864347549e7,9.591009659474558e7
0.004549999721348286,-0.5416444978782441,5.631575384029482e-5,28.41943328683796,0.5682465958788813,6748.211361171247,6478.334957582971,6.567627788747863e7,8.709898778503585e7
0.004540000110864639,-0.5413183976183997,5.436455460356396e-5,27.39933911226722,0.5516815036874186,3336.7377159083153,6440.145113677375,4.643587511319137e7,8.572206686003941e7
0.004530000034719706,-0.5409821504096736,5.477820216505717e-5,27.658763905901814,0.5482653399644473,9951.917710994114,7065.46458505664,1.0487756258535601e8,1.0343871444187161e8
0.004519999958574772,-0.540667240587087,5.690625760758003e-5,28.704675437006514,0.5984920175572171,8264.444225745725,7131.350907977847,9.698076149459104e7,1.0506456202836318e8
0.004509999882429838,-0.5405362481395946,5.8001712179101935e-5,28.695810716682402,0.5621056850732095,1586.5719033737814,7191.6953975416745,8.473568081202495e7,1.0236954186678936e8
0.0044999998062849045,-0.5402020910957943,5.470455665969555e-5,28.181848516284695,0.5542784232337197,16771.025651423068,6660.4482422572955,-3.1761481954973087e7,8.944294483428922e7
0.004489999730139971,-0.5398960120034179,5.374812851434104e-5,29.00341610994226,0.554998775858304,5793.079395384069,6514.385569119359,-1.7490585227738118e8,8.42762296340221e7
0.004480000119656324,-0.5395392230722346,5.745912761881857e-5,28.308324255147816,0.5539594341095004,2871.20509967299,6632.39948701696,8.780384943109747e6,7.908301104362196e7
0.004470000043511391,-0.5393574120369973,5.574012535909764e-5,29.130983849846103,0.5705753409994027,2856.4031703720784,6772.297711156424,-6.1729904053551294e7,8.837303602836043e7
0.004459999967366457,-0.5389667419589247,5.698127969856141e-5,27.71273314323817,0.5513630511456581,9089.775118430585,6233.814182582583,-1.3944629135206246e8,7.630345993736772e7
0.004449999891221523,-0.5386528160489866,5.5211542314396736e-5,28.847017310354165,0.5620896717941106,13346.488721540476,6636.485517503761,-6.955251509601587e7,8.878055982235909e7
0.00443999981507659,-0.5384332955706866,5.61432257114349e-5,29.60953944431457,0.60208977427529,-315.9348862646664,7620.690332569538,1.3223909048593147e8,1.1795330154626597e8
0.004429999738931656,-0.538076383525668,5.529524717966809e-5,29.741319953034818,0.5458987822373907,8308.961515425068,7017.992114538442,-1.7711168441371e8,1.049777083827372e8
0.004419999662786722,-0.5378505676616795,5.647112076383243e-5,30.19222788128418,0.5915876957973495,3155.963994063491,8011.264617000024,5.669762552490504e7,1.1592041554296651e8
0.004410000052303076,-0.5375597452264981,5.827147366115093e-5,29.77984321392875,0.5745023520767341,3313.0805319219958,7551.757834634051,4.078192904420832e7,1.0827488765047131e8
0.004399999976158142,-0.5372680301120266,5.778875002996659e-5,28.563323201716976,0.5495985144621097,9666.848210562359,7143.23499898544,-2.7871785684294295e7,1.0088212290290406e8
0.004389999900013208,-0.5370758527361907,5.7240250318674216e-5,29.356622285888964,0.5882995402028038,7687.715801611968,6813.582533740272,3.494153353676577e7,8.88661645563883e7
0.004379999823868275,-0.5367526706793351,5.7697232258802584e-5,29.35782292303537,0.5917603610609597,-537.8785520546306,6992.21850068486,-5.786923366331957e7,8.713172182795678e7
0.004369999747723341,-0.5364416811399978,5.659517842173857e-5,29.48764200313077,0.5856078684091882,9320.715241001733,7026.480808277564,-4.688592528738752e7,9.743209357169388e7
0.004359999671578407,-0.5360991993525532,5.690342263891281e-5,29.495673353417505,0.5638547167615675,8243.361538861775,6942.442162646103,-2.6342244034592006e7,9.304735344391192e7
0.004350000061094761,-0.5358252782475201,5.714422653342058e-5,29.23208672810941,0.5464351151334178,1418.0940949852368,6842.300580407559,-1.2716401619487919e8,8.73821905376304e7
0.004339999984949827,-0.535549967128154,5.5925573138584895e-5,28.468742769665702,0.5461520199045697,16003.371445412276,6619.410486645839,1.0321573578386761e7,9.209040000119843e7
0.0043299999088048935,-0.535196206420625,5.9684529264008156e-5,29.619497968785883,0.5916368817478584,7985.471637828073,6960.597423319665,-9.938786297014819e7,8.435940412250166e7
0.00431999983265996,-0.5348478706269758,5.65985930850381e-5,30.54463981468916,0.56429835647152,3040.234686194546,6946.897055560997,-2.1628611006385013e8,8.104727967197275e7
0.004309999756515026,-0.5347024693531809,5.992875167543006e-5,29.966073968240558,0.5595894818992464,-11419.990241567311,6741.1108312282695,-1.4702727546210033e8,1.0875395821821016e8
0.004299999680370092,-0.534372605560581,5.818564315634768e-5,29.331524789642447,0.5967689761174108,-2222.1707471727786,6893.001309838994,7.733292618827437e7,9.525564081520419e7
0.004290000069886446,-0.5340634814356564,5.774842512228961e-5,29.494569483628293,0.5696862798560999,5611.823643241543,6971.9928762878335,-1.234763038224553e8,9.377148389334932e7
0.004279999993741512,-0.5337387461864161,5.7837399730060686e-5,30.39546268830149,0.5991421676903816,7317.846626423678,8203.396682769846,1.827522064508652e8,1.2266435090643954e8
0.004269999917596579,-0.5333417174915192,5.737127739500678e-5,30.01500428459511,0.6201373849225624,15437.313170109648,7530.477999858029,-3.921386711157507e7,9.680043383432092e7
0.004259999841451645,-0.533180347590114,6.054645048396843e-5,31.295307002357948,0.6358248574242419,6705.036563095072,8312.827662482838,1.4893406301315942e8,1.3427470945657e8
0.004249999765306711,-0.5328750492270693,5.7505520659177826e-5,29.78267679746582,0.6137439644346402,11292.927853474404,7593.45753246509,8.877082324209769e7,9.794868792281038e7
0.0042399996891617775,-0.5326216201532515,5.8505127596222274e-5,30.092222428657422,0.5786293640086216,5908.734092479548,7061.145207172267,-1.851749783513336e8,1.0316918178667511e8
0.004230000078678131,-0.5322412775691014,5.780434609629677e-5,29.883889859016357,0.5922597302990723,23487.87320004728,8172.769063003129,1.3025483488043651e8,1.202683299912024e8
0.004220000002533197,-0.5320644431583705,5.728116626740559e-5,29.448850951982735,0.5626449925036496,13663.811526102058,6513.902713559497,-1.5342813995809296e8,8.538688862494987e7
0.004209999926388264,-0.5317604679891019,5.7196080305597654e-5,29.986536818952214,0.5739506025378664,3594.346149654607,7115.69268201412,-3.999038259126531e7,9.644708889648867e7
0.00419999985024333,-0.5313391476924066,5.773419545047064e-5,29.579671397602667,0.5723200659399112,9181.037166214368,6605.601055063517,-1.2196913318419649e8,8.616597916198207e7
0.004189999774098396,-0.531154422001995,5.713857189306361e-5,30.289077777063834,0.5839323226509173,391.60232732671886,7311.079260090986,-7.8330680364078e7,1.0342772365352678e8
0.004179999697953463,-0.5308580602383594,5.867801233390978e-5,30.149459013865822,0.5876264174005321,13642.058214652352,7368.299681176819,-2.894133923792102e7,9.891078320655105e7
0.004170000087469816,-0.5304298646527565,5.835019282202019e-5,31.333347047718792,0.6080522680739776,10640.818368583263,7592.589116284239,-7.007244807426132e7,9.87270251819774e7
0.0041600000113248825,-0.5301698845263225,5.7285917393556505e-5,30.820271304171953,0.6377980166128714,24862.183982904047,8072.2304068771045,4.65802501762136e7,1.178946001007599e8
0.004149999935179949,-0.5298727139496593,5.931899372732047e-5,29.850167321925117,0.5966139692034147,1193.7324236016377,7328.809090095946,-7.16266528460184e7,1.0425704086005071e8
0.004139999859035015,-0.5295427609024332,5.904371092621301e-5,30.229162243977537,0.600355917936374,-1495.9542952217237,7502.34456379925,1.5944923043280026e7,1.0076732346037732e8
0.004129999782890081,-0.5292991921316019,5.752285259514869e-5,30.757178393982638,0.6064828993624163,-10093.827695121956,7516.371516604469,1.1268880540042039e7,1.0381587568304904e8
0.004119999706745148,-0.5289075301558829,5.876778991681768e-5,31.065027523231247,0.6170864901300638,7344.92726351971,7193.9649203342815,-1.7566653405527467e8,1.0017691179323559e8
0.004110000096261501,-0.5286512936142619,5.4905433097241735e-5,30.2657332109697,0.5983377206052335,11967.48507809479,7504.325549553449,-1.2552993874545705e7,9.726480405440001e7
0.004100000020116568,-0.5283635165171471,6.069281827238458e-5,31.62532837566991,0.6221774596490175,8152.684027922035,8375.803679814057,2.370468524994156e7,1.4089125845853063e8
0.004089999943971634,-0.5279708046798943,5.778867253994757e-5,31.258907700424736,0.6194719572115294,2481.1740137008373,8051.050307610324,5.3686835075355455e7,1.0460948707247241e8
0.0040799998678267,-0.5276198088946183,5.828103541704285e-5,31.186003137824756,0.5816527565966576,11388.652033036426,7675.9866627253205,-4.760803720554976e7,1.0586949874994707e8
0.0040699997916817665,-0.52736683939331,5.840567198583125e-5,31.148899453889527,0.5980850726156408,18554.60677450678,7503.000529811778,2.2338697463151e6,1.0532264398497815e8
0.004059999715536833,-0.5270159931080993,5.788719992411451e-5,30.920448644174716,0.5950928942621717,3630.5780374429232,7448.565497671652,-8.078287713432933e7,1.0305563629046638e8
0.004050000105053186,-0.5268856192648292,6.017078105889854e-5,31.714201015028426,0.6239490765215367,4535.232186538697,7634.873922048357,-1.0632328352229117e8,1.0446045120090602e8
0.004040000028908253,-0.5264238048122618,5.931875800574268e-5,30.585935002462037,0.5942144844834423,11085.79593639926,7179.345024686671,-1.1902582180606786e7,9.516176620216666e7
0.004029999952763319,-0.5261441563803001,6.0468713266488615e-5,30.676571222232013,0.6255907308057839,13872.389853727906,8603.544048454585,3.0807560023247504e8,1.2970414150724146e8
0.004019999876618385,-0.5258305908013141,5.9152537225620074e-5,31.286786691005428,0.6009299644073347,2939.242512702019,7645.573373656219,-5.065473491412116e7,1.0541225213593864e8
0.004009999800473452,-0.5255128790900458,5.798388838124771e-5,31.934107885847162,0.6403521311669254,8140.886326603474,7942.60473969207,-8.221157155759868e6,1.2432754384070285e8
0.003999999724328518,-0.5252554738033451,5.77462796462013e-5,31.96602698862965,0.6297996395643445,2930.800459897861,8220.472665951704,-3.691323582153563e7,1.3355220933758289e8
0.0039900001138448715,-0.5249177916051129,5.7725786618638e-5,31.32630743649301,0.6652092834460972,6636.022344077474,8379.914560747617,1.612810620185304e8,1.1746524740201713e8
0.003980000037699938,-0.5246614135727291,5.981244729252129e-5,31.379257850494493,0.6309677786683417,1017.6531161568662,7956.944893401149,-2.5303738322994456e7,1.2485211809620771e8
0.003969999961555004,-0.5244822726665878,5.80989533486562e-5,30.290979773541277,0.6014029125670369,-8757.852117223176,7246.513821819727,-2.869295056434668e7,1.1755508038025114e8
0.00395999988541007,-0.524021014054597,6.067065041424197e-5,31.43536483626062,0.6391990906315422,5150.258551155762,8335.97031497852,1.4699564783869264e8,1.2017113536064288e8
0.003949999809265137,-0.5237386383104952,5.9688292497171356e-5,31.904985669149337,0.6311644600015056,-1825.5906344726232,7587.786829350501,-1.1217012727926026e8,1.0655671289188705e8
0.003939999733120203,-0.5234284678536931,6.183788213236294e-5,32.26622106593878,0.6409924884836922,-3949.5847063988945,7752.421482891889,-1.2191877176462997e8,1.1388633394050121e8
0.003930000122636557,-0.5230391257383277,6.094438697062751e-5,31.390409843322132,0.632194093210621,4336.043438220848,8495.090837386559,8.966765063109455e7,1.415232656645263e8
0.003920000046491623,-0.5226956578614422,5.7442769394580703e-5,31.816866801950972,0.6208171259402626,2817.6440175702187,7811.9365571897715,-4.232624398655051e7,1.1818442624754636e8
0.003909999970346689,-0.5224503734012012,5.814553085848053e-5,31.331984750533056,0.6140509044157536,16907.353813538833,7781.457706817279,-4.061751396993997e7,1.0536780055194233e8
0.0038999998942017555,-0.5221032072172148,5.937570101727987e-5,32.653589009487035,0.6469762428623063,8630.865345730323,8749.790367244246,-1.5783932924344545e7,1.413303455226712e8
0.003889999818056822,-0.5217361206130243,6.177896760109658e-5,31.590629456708548,0.6127085958357464,19099.387925186966,7820.466839629407,-3.419831466712453e7,1.0875003101076178e8
0.0038799999747425318,-0.5213657145247914,5.7979395338897315e-5,32.174721249572166,0.6374947090325354,9858.895594677344,8564.629144825643,8.396199477233462e6,1.3621226833346972e8
0.003869999898597598,-0.521188484682038,5.8252300627856916e-5,31.763862888233955,0.6115226917295511,17949.37430042073,7974.723898278466,-1.9034800957107082e7,1.1446443416126707e8
0.0038599998224526644,-0.5209155631867933,5.945112598841759e-5,31.35382178554036,0.612183605984792,4990.051220568276,7810.442065545423,-1.4873227653150284e8,1.1824274238862984e8
0.0038499999791383743,-0.5205315264046773,6.120601696531177e-5,32.7660606759904,0.6382958007578623,19849.042807167196,8873.208494525123,6.119550118080668e7,1.2191141139697248e8
0.0038399999029934406,-0.520268695797469,6.162503505482338e-5,31.26489622641486,0.6386000786124998,1929.8930798649378,8231.591996509038,7.008930834237042e7,1.1177459477382311e8
0.003829999826848507,-0.520002171837538,5.955846221455904e-5,31.427167603346412,0.5854474287234761,-5951.7052382572665,7132.835890234886,-1.182763972272926e8,9.659751428131472e7
0.003819999983534217,-0.5196205723496509,6.128345245283139e-5,32.93432598395854,0.6558071661751698,13343.228987800865,9041.544272568195,1.2805154897292754e8,1.48372318697859e8
0.003809999907389283,-0.5191828436816931,5.928005685994559e-5,32.61125210473835,0.6353937073419852,18005.17724912287,8517.945375824247,5.184243413807861e7,1.2398252855386578e8
0.0037999998312443495,-0.518994937397458,6.060993886629224e-5,33.01479078407118,0.6739404432355232,7817.6243413013435,11062.447253230464,4.0872960183005476e8,2.5975320325253668e8
0.0037899999879300594,-0.518631038933899,5.794198490672708e-5,31.55516970637504,0.6201745037893266,2878.3419031100843,8202.036708625408,-5.163061028407577e7,1.155800305539466e8
0.0037799999117851257,-0.5183559640698361,5.9553820088189676e-5,31.95221605094296,0.615377560279657,4174.976529418175,8189.65795858894,6.92470198862834e7,1.1160345760860305e8
0.003769999835640192,-0.5178340030442107,6.111137974916975e-5,33.40589545077956,0.661010655859706,16119.757893150008,9124.299828353058,8.145458725900435e7,1.2897472705651702e8
0.003759999992325902,-0.5176152206698085,6.164225591187108e-5,33.524766837017836,0.6332353734945979,18431.0960288546,8348.41801496358,2.272621644930404e7,1.2605438803007936e8
0.0037499999161809683,-0.5172950631330024,5.955145937123297e-5,33.29999146378349,0.6595997490789303,19960.13242643005,8793.77770793221,9.709136347592437e7,1.535417525619687e8
0.0037399998400360346,-0.5169939181009544,5.9306426505265666e-5,31.844123119315505,0.6181041466585145,16116.467166031167,7401.439075069581,-1.8463062390082455e8,9.87617515925227e7
0.0037299999967217445,-0.5167235785961267,6.139935984474921e-5,32.43157001992067,0.6515783996595021,-4749.704585322613,8529.685755001963,9.811888451237008e6,1.2211653343818757e8
0.003719999920576811,-0.5163697226686988,5.923126427820236e-5,32.83514502258758,0.6725237994168226,19361.353866581827,8909.950294463259,5.727835390946255e7,1.2225663097937538e8
0.003709999844431877,-0.5159459300067626,5.805078441581868e-5,31.335858599380188,0.6255976901482959,4310.179376649968,7506.958557119045,3.0890567795243026e6,9.690160919861099e7
0.003700000001117587,-0.5156191265685022,6.1006483907367375e-5,33.53141179357371,0.6969901056606899,-13141.401408863192,10013.652706386383,3.959398790327932e8,1.7637791255733925e8
0.0036899999249726534,-0.5153756386455672,5.872804260196046e-5,33.79347732525662,0.6966107643640452,25607.898549829402,9766.28313034906,2.5105485598450363e8,1.7397581757667005e8
0.0036799998488277197,-0.5149256784031692,6.098431240829368e-5,33.765437007019806,0.7067992593045621,9655.718663125963,9644.19613387213,1.2265681950686017e8,1.6057686969867888e8
0.0036700000055134296,-0.5146520416166165,6.1025886593619076e-5,33.00261264579238,0.6717046352834507,15921.783454403996,10235.916386748284,2.636202024976386e8,2.082600963043543e8
0.003659999929368496,-0.5142714513560408,6.059006552042358e-5,33.50930157470532,0.67819515296278,8707.245429275832,9541.219552505776,1.567240863641268e8,1.5754051030828413e8
0.0036499998532235622,-0.5138902543175966,6.293059564370706e-5,33.87509437268978,0.6673979344843206,6860.115261991519,9239.672809542362,1.0219308752343266e8,1.4503367614069453e8
0.0036399997770786285,-0.5136850935170891,6.095055364157439e-5,33.93408299423964,0.7009940173680698,-3226.68060149096,9779.604380931458,1.2070916404811715e8,1.6269865203256044e8
0.0036299999337643385,-0.513360951184779,6.0867187050098594e-5,31.784337689946394,0.6307050424665948,17775.459278854818,8550.627346640373,1.7162355017853782e8,1.1831102107298973e8
0.003619999857619405,-0.5130039426690148,6.335796097405223e-5,34.624364563218926,0.7423562828041441,12240.795549500333,10964.523105824444,4.876102400104997e8,1.827819500536362e8
0.003609999781474471,-0.5125440042254394,5.9986107536358187e-5,32.76832664939505,0.6450800812053172,-7582.428209254933,8323.412708639902,-1.7668406373376885e8,1.0646591542539373e8
0.003599999938160181,-0.5123050343874963,6.107059458720118e-5,33.37210775539164,0.652773115924693,-10559.446128991194,9580.56773311614,1.7825297500307596e8,1.588802054766284e8
0.0035899998620152473,-0.5120244797664749,6.0935235369986364e-5,33.802868516320686,0.6989692887346789,7498.479468716287,10070.915453864836,3.2345084695517355e8,1.6231419581977093e8
0.0035799997858703136,-0.5117038625136373,6.04959079304418e-5,33.6648531081788,0.6734780076180193,13240.89588839946,9711.312290826136,2.3446023966558313e8,1.6002660831424922e8
0.0035699999425560236,-0.5113234665144061,6.255777467233425e-5,34.19875393516725,0.7061393022141335,-6881.312010629296,8702.341936778797,3.2032494867597327e7,1.2840803340163113e8
0.00355999986641109,-0.5109617642441585,6.082919412327245e-5,33.96598555769453,0.6795262642385894,8376.878450290546,9195.193255744873,1.4266140382487375e7,1.4755513848965716e8
0.003549999790266156,-0.510516657449299,5.9865576786885286e-5,34.00386985016167,0.6776260285712209,24327.57344360282,9930.316134328192,2.0768077456702358e8,1.7254780356565443e8
0.003539999946951866,-0.5103387004615856,6.20224674530395e-5,34.66970254016862,0.7106958418267296,13910.624741870663,8612.227361767715,2.3778864314160526e7,1.3005274823338343e8
0.0035299998708069324,-0.5099386286779137,6.331817183269166e-5,35.28907777059069,0.7137029342550982,29286.340183756114,10049.52611841176,1.5076787321787986e8,1.642126286815121e8
0.0035199997946619987,-0.5095234416545775,6.06751095308816e-5,35.047508631188954,0.6413787366394116,12668.117778340309,8510.965196516268,-2.373226583308096e8,1.1114690940675539e8
0.0035099999513477087,-0.5092155647494356,6.515302566999516e-5,35.97907925182447,0.7035352971248466,16067.067252189596,8603.154680106625,-2.2052332960843644e8,1.2712226817172638e8
0.003499999875202775,-0.5088717180385776,6.156538892858415e-5,33.971543060515636,0.6758783909671738,-545.2727267390047,8542.29782143239,-3.50329104069473e7,1.2812348799254629e8
0.0034899997990578413,-0.5085637797281845,6.239291014828215e-5,34.16809813863022,0.6440898702074418,-580.913840879381,8871.206475635672,-8.047045156295641e7,1.3539669693546602e8
0.0034799999557435513,-0.5082611613884161,6.0731380989057765e-5,34.45110568100673,0.6747257741995992,9188.014852128994,8681.850604645044,-1.50390544490612e8,1.263877519915301e8
0.0034699998795986176,-0.5078829265892684,6.289869730393526e-5,35.94282722267087,0.730188546790845,8707.103740139311,10575.779645333816,2.5000729820234987e8,1.7731409032255208e8
0.003459999803453684,-0.5074274493156296,6.326818238106257e-5,34.96390012687663,0.7047297953388016,-4181.018155252046,9008.034752876276,-1.1004581810461287e8,1.2240176840542941e8
0.003449999960139394,-0.507161290687998,6.27197345314374e-5,34.958907775930776,0.6962323310875936,1975.403394040966,9355.166395270804,-6.850743051338321e7,1.2166172609461951e8
0.00343999988399446,-0.5068385065400686,6.274753106521374e-5,34.07311758309305,0.6708631056267499,2480.353157008316,9465.45854031824,5.419841540185037e7,1.6222388738786846e8
0.0034299998078495264,-0.5063874132696131,6.0929739004024654e-5,34.84269436609275,0.6716800477654139,5727.193596176918,8533.285967045538,-6.082761193561548e7,1.3062240634829852e8
0.0034199999645352364,-0.5061092898958475,5.954959665515415e-5,33.97290593104434,0.625163804446844,-5677.159484140314,7941.093386234514,-2.1688861127271414e8,1.1323437204712285e8
0.0034099998883903027,-0.505775549176737,6.524527025890387e-5,36.2460887744157,0.7337314835283907,16787.86355334715,10020.954027014115,2.0721135411368105e8,1.604382182216397e8
0.003399999812245369,-0.5055298638771922,5.99054602883763e-5,34.57945259184324,0.6927075268516983,-1325.215011793016,10605.906344601077,3.598985961088493e8,1.623401064668248e8
0.003389999968931079,-0.5050992469634802,6.256368096565992e-5,34.72419929749123,0.6423608126663224,13506.077814575963,8957.20491420553,-1.5694175345257673e8,1.2493539348540807e8
0.003379999892786145,-0.5048235385704555,6.163815837698654e-5,34.96217870491375,0.6924545663008043,-5127.93298090658,8839.785659344516,-9.016350204986636e7,1.196487841920587e8
0.0033699998166412115,-0.5044159812572996,6.392467596066912e-5,36.29038350928836,0.7253204013765473,30165.24918935231,9772.809763301264,1.738388787954198e7,1.5555391132294017e8
0.0033599999733269215,-0.5041307765030888,6.438582303560835e-5,34.80740201062707,0.6951277074272862,10919.510857646963,11166.031690112657,3.933426241084022e8,1.8949307181036636e8
0.0033499998971819878,-0.5036386552523592,6.096724799985087e-5,35.02744861214441,0.6747205894706685,10435.607675869069,8585.857728522331,-9.258621992052902e7,1.2729523883638991e8
0.003339999821037054,-0.5033296165870386,6.383341693660687e-5,36.266080292355625,0.7469359661756375,19974.808611619585,9997.324559405444,1.1551678986100337e8,1.4057072219037563e8
0.003329999977722764,-0.5030849950104026,6.274407735452308e-5,35.568724638606774,0.7249983132556519,9287.837163229582,9847.293087813463,2.8445045190354872e7,1.6691409137298515e8
0.0033199999015778303,-0.5026483299832789,6.398375154655665e-5,37.8477184785322,0.712514593539759,2323.1720788649427,9948.803028172235,-1.0370012754018302e8,1.4398540360957283e8
0.0033099998254328966,-0.502353854020057,6.34355658538246e-5,36.62313222872171,0.7108497541758316,10858.470019531478,10529.994889212507,-2.704582551053542e7,1.7927181275315115e8
0.0032999999821186066,-0.502036623431609,6.090347328676856e-5,36.15197584417455,0.7331464397862164,14839.80959010485,11119.021516713823,2.6990083494156533e8,1.6908323548601964e8
0.003289999905973673,-0.5016529172571611,6.31284960607187e-5,36.17535109995764,0.6869585083119943,11859.767183765543,9336.066877568199,-1.706484315227328e8,1.5103752995362118e8
0.003279999829828739,-0.5012275760164249,6.308462715503278e-5,36.063231115137306,0.7175716725927793,-584.7474853507279,10005.482697228119,-5.199677265354791e7,1.4074448568569642e8
0.003269999986514449,-0.5007965674595789,6.0954850814439036e-5,35.51463984371678,0.6819667727464421,-8371.92111248045,8800.289373824291,-2.7274065311710703e8,1.3486377453155985e8
0.0032599999103695154,-0.5004847412452456,6.366404845761174e-5,36.13636418742852,0.7039754063076805,5018.962636909991,10027.48368589741,-4.500071878451073e6,1.4488406828150794e8
0.0032499998342245817,-0.500122338228161,6.374515354149929e-5,35.60702993842636,0.7332202387155203,24076.422431755465,9287.005606679111,6.977603284058951e6,1.3586079297319895e8
0.0032399999909102917,-0.49974712784293823,6.257577795276029e-5,36.770673337050845,0.7351005271219491,7323.904043904771,10744.081099310086,2.0747042911100667e7,1.8678088005137786e8
0.003229999914765358,-0.49938567722162674,6.27501462110048e-5,35.021935261948336,0.6944041369956093,27471.232513616535,10416.090959582378,1.769635759504741e8,1.846066562046498e8
0.0032199998386204243,-0.4989645403348204,6.397477709515783e-5,36.643412807112426,0.7259048244454238,6242.692633677447,11756.243420707733,1.9748982902846444e8,2.3143996632083273e8
0.0032099999953061342,-0.49869247162804897,6.555720628391593e-5,36.52094674710164,0.7269271284515382,16285.008569991482,9083.557827898685,-1.594367578599165e8,1.3393225519206266e8
0.0031999999191612005,-0.4982548935756028,6.507536129046935e-5,36.856128537428575,0.7350073031129981,1485.790343348487,10176.655438198713,6.1161609649158716e7,1.487763165583393e8
0.003189999843016267,-0.4978561394757881,6.196768909475136e-5,36.91288278150388,0.7542537116757388,6240.7555845661345,10790.813530804366,2.220486889949219e8,1.711720451979258e8
0.0031799999997019768,-0.49765357334757615,6.514391408569304e-5,36.515008239772854,0.7466691865442612,18901.9387716957,10494.317938856871,2.4722242448012906e8,1.5781372036617437e8
0.003169999923557043,-0.49720848401910117,6.572520744174897e-5,38.59573897023109,0.7539108613532254,19040.55074643533,10535.092820903727,-1.6092042404827714e8,1.6841236020463958e8
0.0031599998474121094,-0.4969451005142941,6.607995220555158e-5,37.44579510321143,0.7525639491732723,15394.7639400666,10869.166164162987,1.2494457893781313e8,2.3380372054766604e8
0.0031500000040978193,-0.49647302622633244,6.368901581588859e-5,37.369537456607524,0.7511924544909071,5751.51535440617,10565.72016237493,1.3254472759812115e8,1.760865117602628e8
0.0031399999279528856,-0.4960001443281249,6.316944898138872e-5,37.70268987663459,0.7363317944030061,6630.240073048806,10590.721041655326,1.1905666480982208e8,1.6150286033310467e8
0.003129999851807952,-0.495738554030657,6.812796358237403e-5,37.91815607647525,0.770828584422356,26282.0265068442,11308.226226500985,2.7654427961013126e8,1.9090901223156235e8
0.003120000008493662,-0.4953801409672888,6.372102610302376e-5,36.81716238977695,0.7536446129511255,-2697.9277416930067,10076.807373034344,6.132803570092767e7,1.7381299486132377e8
0.003109999932348728,-0.4949428944984622,6.647952063834629e-5,38.48439936799906,0.7324670684619295,12011.698586245053,10691.980687762585,-2.4654028363424617e8,1.9387748483494255e8
0.0030999998562037945,-0.49463954199343013,6.692399628433259e-5,38.37068570919786,0.7795148620006942,11458.895735771983,10663.059320047872,4.543923062647807e7,1.6319036551669717e8
0.0030899997800588608,-0.49420030117254393,6.395092358100231e-5,37.196046154643454,0.7406666480939502,17139.546476174375,10294.348253284996,-8.307838093641607e7,1.4909249694561893e8
0.0030799999367445707,-0.49384396645760326,6.487882813913707e-5,37.16757557411395,0.7510064108957542,-634.6251367748832,10153.709661040311,8.616191836346143e7,1.6920442055351108e8
0.003069999860599637,-0.49338896165822477,6.445884342083582e-5,37.8441279758746,0.7693151486307054,25420.20054730275,9980.228130701304,-4.976560469439458e7,1.511567860777141e8
0.0030599997844547033,-0.4930136164111662,6.59426171380627e-5,37.59210937124257,0.7133886270440897,10497.526141651746,10018.45865074428,-9.250344002369297e7,1.5170235652386734e8
0.0030499999411404133,-0.492603963319521,6.315719507977188e-5,36.4722713582639,0.7177746207956772,9699.760822393095,9690.310438116852,1.5265865161870638e7,1.306205790073461e8
0.0030399998649954796,-0.49231636554579594,6.735204891514353e-5,37.37364801554932,0.722588649778653,2235.468163946828,9544.658667014486,-1.669291313070879e8,1.438466269904492e8
0.003029999788850546,-0.49206079545958764,6.479624177591463e-5,37.58585588049071,0.7255935430310456,-697.5047028822436,9928.798365905755,-1.532316718499121e8,1.4037768015320462e8
0.003019999945536256,-0.49158577420675503,6.581644723599004e-5,37.94560590361545,0.7803580102157673,3750.395464759174,11552.464588435541,3.1903050822686726e8,1.8739117067290065e8
0.003009999869391322,-0.49123699736741305,6.444300733781686e-5,39.100886632729555,0.8001284915831806,23022.659216943597,11518.68992689849,1.517487231892489e8,1.5913822886338398e8
0.0029999997932463884,-0.49077708275943244,6.44089502666828e-5,38.147343336028605,0.7448681449080155,33539.27664778021,11001.362523711337,1.3169558774703294e8,1.9127474089183503e8
0.0029899999499320984,-0.49039276624205486,6.393899580032647e-5,38.54846438035974,0.7560438063297337,14740.336289032588,9854.095877625086,-1.0418734814276391e8,1.551525861887869e8
0.0029799998737871647,-0.49004003774442817,6.720794761064782e-5,38.51221667806322,0.7969075125741314,8704.662679727026,11859.025678440308,3.199142862302731e8,2.2177836030429816e8
0.002969999797642231,-0.48962009197301803,6.895954056970677e-5,38.74975189008572,0.7829033606822601,1119.6306161350549,11883.488863282142,1.993578579123393e8,1.9866575095474097e8
0.002959999954327941,-0.4891203034055019,6.320629722223877e-5,38.97170498930253,0.7536653229111158,2742.832233018198,10885.569368465101,-8.291489238425852e7,1.899266700045633e8
0.0029499998781830072,-0.4889047933171737,6.380389951224327e-5,37.23977912417792,0.7325106116178733,9001.198949760275,10121.707808986146,1.250233612227472e8,1.62217189301313e8
0.0029399998020380735,-0.48846806266804904,6.294092522248483e-5,37.43488725099296,0.7448652617702269,22925.392076390646,10108.293713610712,-2.6008874788626183e7,1.5072425084909964e8
0.0029299999587237835,-0.4880571209366438,6.687242903451335e-5,39.43940527314139,0.7579669908802973,5078.07184744678,11264.100927968755,-6.714725093072602e7,1.9037667389078262e8
0.00291999988257885,-0.48754475116929435,6.552890841617625e-5,39.20186892864709,0.8012484297889313,-589.9522814565673,12492.927719081683,2.00364058549886e8,1.975851579547732e8
0.002909999806433916,-0.4872367607021179,6.733619049543715e-5,38.373688257177555,0.7737159208876646,12625.859049010916,10204.835827341743,-1.6644701355249332e7,1.500905777546952e8
0.002899999963119626,-0.4868748899058498,6.812100124535768e-5,40.04558295626422,0.8310614046758371,38824.41555728265,12306.81548051882,3.925634777927782e8,2.1850981396652013e8
0.0028899998869746923,-0.48635890745502536,6.591823979852887e-5,39.753929258368686,0.7614748860018704,5992.557820401662,11016.54240904833,8.3071224955806e7,1.8642461373859042e8
0.0028799998108297586,-0.48612494771818754,6.751231633598304e-5,39.00567830766367,0.7771232365426372,-4512.448874115114,10570.950724349846,-6.682192945403467e7,1.806041631215379e8
0.0028699999675154686,-0.4856515940982847,6.69169576245526e-5,39.294155927597814,0.7804828447097973,20635.40489501736,11115.052158656466,1.6270904336710858e8,1.9027639628788757e8
0.002859999891370535,-0.48531215842900566,6.656754448382965e-5,40.771081240129575,0.7833492955153065,15355.301978115494,11222.371100368742,1.815051412355156e7,1.766559819783764e8
0.002849999815225601,-0.48489354093649883,6.600080011720253e-5,39.219458857099085,0.7883709235793938,15200.775011941349,12012.84514958755,1.0027469306385253e8,2.220226628347967e8
0.002839999971911311,-0.48450745374864823,6.583618453826347e-5,39.68391067769486,0.7708740391198536,36173.444082813796,10973.612414389167,-2.4544899198975918e8,1.5904972812333357e8
0.0028299998957663774,-0.4842145249237071,6.665836918700747e-5,40.484276583127006,0.7847072371444639,-6760.46498475466,11790.88737442954,5.263441075139921e7,2.1071399882367572e8
0.0028199998196214437,-0.4838102355961342,7.070124580854207e-5,41.25450592539499,0.8266784680267161,-1190.5733327008336,11314.34566075861,-7.195993184439641e7,1.8369880627168688e8
0.0028099999763071537,-0.48334860502225296,6.666781127949125e-5,39.76460813584494,0.7881337696647377,-15732.982287926152,10986.67995994812,-2.2228948974630643e7,1.6477111700493363e8
0.00279999990016222,-0.4829014558280647,6.420283308219587e-5,39.536831625190615,0.7835363873660088,7611.718575050736,11543.176618322312,9.897636781232968e7,2.0483314839287633e8
0.0027899998240172863,-0.4824876555442286,6.752938547947668e-5,41.147424029063714,0.7899515091560421,322.2513907549486,10669.86644398963,-3.546228218695996e8,1.5683448400936395e8
0.0027799999807029963,-0.4821631528360705,6.91059750376921e-5,40.06386351316654,0.7995904659796615,31158.868607187705,12205.391687404255,1.0870977203316599e8,2.02291511442281e8
0.0027699999045580626,-0.48169822290204445,6.788784438547286e-5,39.554418595219616,0.7724144182426121,-8946.365504745683,11557.973199868287,7.767153305987413e6,2.024797898933278e8
0.002759999828413129,-0.4812437672890774,6.654618234980555e-5,42.47282562223026,0.8465034410141932,-171.6396263950481,12386.838959868635,-3.864471119895875e7,2.433435951454301e8
0.002749999985098839,-0.4809528386192165,6.872292281542784e-5,40.76826484359326,0.815674012975168,7430.4132367607845,11712.617118573398,7.52404571938539e7,1.892318138053204e8
0.002739999908953905,-0.48042765363437295,6.889730590856572e-5,40.39517026733624,0.8371013277995251,24211.088562025227,13206.853359841714,2.781528514287676e8,2.903486999236367e8
0.0027299998328089714,-0.4799984718432769,6.730300276806922e-5,40.953513929771965,0.8479017300424685,11376.888667242474,13098.432918073688,2.50339101771413e8,2.3433026978852051e8
0.0027199999894946814,-0.47963276106623287,6.745121181159156e-5,40.08766608800464,0.7727142923956142,26128.14917350745,11509.683212523994,-9.71432543546112e7,2.0182262409755194e8
0.0027099999133497477,-0.47924167120878125,6.670191982283277e-5,41.84259310961571,0.792718616198867,-6322.1943264415095,11280.101514989445,-1.852204209804941e8,1.7542498660506058e8
0.002699999837204814,-0.4788278917959308,6.978517153951802e-5,42.76490473000256,0.8331992298896521,32553.124591797285,13166.196810047588,2.621980091662339e7,2.3129268201717117e8
0.002689999993890524,-0.47834328582350316,6.807039389167177e-5,41.9143540516224,0.8420029044608826,13657.423863751865,12500.31280444584,-1.729663864903702e7,2.1036244581071386e8
0.00267999991774559,-0.47798307984627364,6.758596321539996e-5,41.35592474890637,0.7822813216186979,15471.541685345224,10648.001420561079,-3.0577218403249615e8,1.6445552002845103e8
0.0026699998416006565,-0.4774602515382986,6.60842394943965e-5,41.10144978453846,0.8308859923196923,9687.00085687697,12888.548817354527,3.177201239382827e8,2.194973549937644e8
0.0026599999982863665,-0.4771075147124477,6.674675358842539e-5,40.63592442446073,0.791526735930822,21556.763314293228,12224.125843928883,3.2427236391956604e8,2.2470657170620966e8
0.0026499999221414328,-0.47661944821990304,6.840486037381915e-5,43.07048713448285,0.8268960739922923,13003.588757808844,11740.081787389552,-4.018035423870841e8,1.8449201461418965e8
0.002639999845996499,-0.4763537998471298,6.582872383293752e-5,41.77903708849626,0.7990263875729463,-11571.67244053585,11516.299839874453,-5.0458354886398757e8,1.9243076986974174e8
0.002630000002682209,-0.47578503776690917,6.690363628355924e-5,40.805790834111136,0.7948203206976198,8088.323057156385,10639.479223669292,-2.029141659375596e8,1.5709887941539395e8
0.0026199999265372753,-0.47545998405118045,6.589352038521094e-5,41.71831662635914,0.8355054117520166,12402.249983680726,11774.186639849779,-8.872010558205295e7,1.8392962350604355e8
0.0026099998503923416,-0.47504543780620434,7.136852129324496e-5,43.67793525618298,0.8798196521095,6320.7475284141365,12970.743845746001,1.8820619533304802e8,2.0684007073063314e8
0.0026000000070780516,-0.4745105126065144,6.676477274746485e-5,43.035226667305885,0.8510946512232525,1060.9125696067358,13213.505615781725,7.426310847265399e7,2.303824225888686e8
0.002589999930933118,-0.47410938727555346,6.705220647738815e-5,42.71402406902385,0.8242498465657566,24543.723193014215,12285.730542300478,-1.3986290835735962e8,2.0787307958110166e8
0.002579999854788184,-0.4736555711208029,7.113954866962972e-5,42.03638396467353,0.8289087606207486,12406.261055028808,11711.758451306792,-6.363488398104949e7,1.7386399635464835e8
0.0025699997786432505,-0.4733324000563821,6.934113650777265e-5,42.64067090870348,0.8761376912669008,972.842491285171,13361.242829772367,2.4734458498065135e8,2.4532371202936298e8
0.0025599999353289604,-0.47290858103095096,7.384162232096708e-5,43.62297629336984,0.8925552021205032,21420.96820606334,13474.106186022354,1.630806728404559e8,2.285832061907418e8
0.0025499998591840267,-0.47247953895248973,6.948777290738307e-5,43.5432885469125,0.849832883076362,13649.778621509433,11917.423520311344,-2.0258299053920686e8,1.9803668872315264e8
0.002539999783039093,-0.4720073746023,6.801984666419203e-5,43.244415150668125,0.8288293400612852,4475.027983521701,12558.261567708549,-2.770677307599686e8,2.0871854501914188e8
0.002529999939724803,-0.47153017831050636,6.852739439396263e-5,43.51676021442365,0.9111463387509461,16596.667853448653,15284.544482737434,3.8684101866438645e8,2.90702313687634e8
0.0025199998635798693,-0.4709530694193314,7.170383778364907e-5,45.04905889661827,0.8877068643714514,3068.7655576799507,12964.059771295506,-2.6628131115284896e8,2.1219808973210067e8
0.0025099997874349356,-0.4704912841842913,7.282714305888548e-5,45.366386594183105,0.8810095542194851,-13112.870189540006,13680.769191771047,-7.059591822359042e7,2.6131073860554862e8
0.0024999999441206455,-0.4701451675330467,6.93643187509396e-5,44.55011401551622,0.9286330406043467,18656.395046928137,13873.755905899616,1.3867004364646527e8,2.622404766156282e8
0.002489999867975712,-0.46980994719459,7.162120730823317e-5,43.09632317375997,0.8661526171492082,-418.44549869588536,14291.933129816272,5.173605705007239e8,2.5000315708497754e8
0.002479999791830778,-0.4693850787560513,6.924520942208566e-5,44.05540144681374,0.8896944642528866,19352.464628283822,14456.923991424997,3.8654990280469817e8,2.9573860059081674e8
0.002469999948516488,-0.4688010075338004,7.153028476591301e-5,43.80724987372472,0.8769535410827158,15243.710655265908,13281.782302113043,1.9603930686048162e8,2.282637328312127e8
0.0024599998723715544,-0.4684437898030103,6.910688892366077e-5,43.8642775546845,0.8719513357618113,11230.110728232938,12539.716257945758,-2.811588905209364e8,2.2243870630365583e8
0.0024499997962266207,-0.468125897296757,6.915610289255121e-5,43.86798992499121,0.8406208477443835,21260.913134449325,11880.926208851752,-5.1190367113383347e8,1.9951741658612096e8
0.0024399999529123306,-0.46769866186146386,7.065329762987988e-5,45.636645084498305,0.8908180620571484,26536.089881603086,14949.390631656019,4.1726457241071814e8,2.6291273276144367e8
0.002429999876767397,-0.46714199399666445,7.177170571030195e-5,44.56723197055068,0.8939706648043876,13780.44775988136,14215.749718846484,8.690481008559665e7,2.4706016232346308e8
0.0024199998006224632,-0.46659594405802257,7.312938429901603e-5,45.131572451302,0.9346399712067518,-33985.89333182662,14349.959995100819,3.1503643735528487e8,2.887373690120806e8
0.002409999957308173,-0.4661623277544163,6.876506246252259e-5,44.519936045702586,0.8839659473398874,17089.15026096343,13077.019114308107,1.9198982693862077e7,2.2448460673985362e8
0.0023999998811632395,-0.46586898840681473,7.161035232360994e-5,46.29034248342519,0.8805454482752333,17074.806779018974,11825.074414554298,-8.013465516155106e8,1.8838536230452123e8
0.0023899998050183058,-0.4652854660613813,7.186252790569225e-5,45.11270356574532,0.916998812983098,9873.380456625799,14040.419449837027,2.360873128334658e8,2.4999394935201976e8
0.0023799999617040157,-0.4648368846998492,6.827617670450801e-5,44.3542002361664,0.8827203280094309,-3973.9680944667675,13184.797460659487,-2.622381598430872e8,2.0911925991979927e8
0.002369999885559082,-0.4644049753934196,7.290748753635106e-5,45.02112659683592,0.9101058130045169,-1834.9105972544983,15199.42311434873,4.5326809235961545e8,2.807892343904332e8
0.0023599998094141483,-0.46404230155376114,7.19633263842793e-5,46.039341409936426,0.9766578421896792,22194.74500194049,14472.186225916634,2.8882475426856345e8,2.4726767393457982e8
0.0023499999660998583,-0.4635502978379895,7.137021581892514e-5,47.74173226178619,0.9818680037471378,14138.547546538812,16537.7116670809,3.925081551308162e8,3.39207637140967e8
0.0023399998899549246,-0.4630452856396497,6.978271091196362e-5,46.11339406198658,0.8909773646875626,28032.751634081254,13897.924663463187,-1.7450910458476776e8,2.6578994840771428e8
0.002329999813809991,-0.4626690815500098,7.368073836778988e-5,48.27075042918691,0.9824001534504102,14803.081828789287,14843.253330153906,1.0953227964295499e8,2.7851241069181406e8
0.002319999970495701,-0.4621185855651565,7.155874872919035e-5,47.19596614971111,0.9379867936025217,32782.909602232416,15047.864875900797,4.125598160343189e8,2.3835628033644772e8
0.002309999894350767,-0.4616232916727195,7.304976800858033e-5,47.23020331231696,0.8855785991733158,-7448.7492611997,13460.78255746937,-4.4965188101361305e8,2.339509456217962e8
0.0022999998182058334,-0.461090265069687,6.866182850075739e-5,46.25949333758556,0.9123523088598228,-7330.757560993732,14971.958552609743,1.5611306714855674e8,2.4242474752517995e8
0.0022899999748915434,-0.46066440382421137,7.364830790838145e-5,47.87452197035075,0.9425568391361507,32053.161132408717,15046.944556116096,-1.0682729492608781e8,2.96172645180735e8
0.0022799998987466097,-0.4601747184668372,7.266485123649136e-5,47.54749104748932,0.9315678488679008,21646.301963604827,14589.767986013716,2.7112585985538256e8,2.559363962626378e8
0.002269999822601676,-0.4598167391816028,7.196221104176218e-5,48.39911817934056,0.9868455410226342,40135.095982116305,15784.19581850124,1.0946344567024745e8,3.185035305605731e8
0.002259999979287386,-0.4592845185331123,7.141410731027509e-5,47.875147773970575,0.974497389096266,20887.17261649394,14955.638551010687,1.1333773899324076e7,2.7610860101998043e8
0.0022499999031424522,-0.4587399201596445,7.103087542621104e-5,47.75144551582104,0.9534505089010546,32996.76781664846,14279.491904415629,-2.6784803837115595e8,2.3485581370529726e8
0.0022399998269975185,-0.45832172177349584,7.457959663399765e-5,49.430871257814395,0.9387826792961874,793.0551386753375,15149.714773615206,-1.7775899147187936e8,2.518259746103259e8
0.0022299999836832285,-0.45784859975882064,7.344273581721187e-5,46.170179915505905,0.8523590647614205,6597.147244594269,12983.772193213232,-4.5744393523217493e8,2.158727239836112e8
0.002219999907538295,-0.4573032259888369,7.208199941701149e-5,48.7187934712863,0.9714908201571897,29717.968843606584,15991.891922248185,-1.6552478799858752e8,3.2344470787782055e8
0.002209999831393361,-0.45689434777274773,7.553296253750118e-5,49.06779847933188,1.0089809214334062,12766.724010208412,15118.664390733646,-8.390981593259403e7,2.3545635067118677e8
0.002199999988079071,-0.4564779242279299,7.346513453711382e-5,47.5205902253453,0.9426797932752183,8079.862021391234,14534.74008619635,-1.6085523827493584e8,2.417504767770411e8
0.0021899999119341373,-0.45604733247052054,6.877996277345476e-5,46.046343526751194,0.8906397109609482,6881.166164585475,14290.029268457502,-1.3741988923243344e8,2.552433671572816e8
0.0021799998357892036,-0.45548056127061726,7.26236552201261e-5,48.744054592747005,0.999707163490527,-4485.998180440338,15402.95791110596,2.6130442890919703e8,2.4585139500163758e8
0.0021699999924749136,-0.45500738031246013,7.360241966483056e-5,49.39424127830067,0.9676681437130238,14435.032730766898,14419.89788931166,-1.1971169961456951e8,2.31622334818888e8
0.00215999991632998,-0.45443408237916283,7.465802387958015e-5,49.30958795886629,0.9957463998240392,35325.804888436964,15338.394958878498,-3.341691334927272e8,2.4932911260491744e8
0.002149999840185046,-0.45400995820183815,7.494666003886696e-5,49.809155004970464,0.9813641439211656,3870.0463000306318,15931.384684750046,4.652553965413997e7,2.646145615443959e8
0.002139999996870756,-0.4534756924823044,7.278064178253332e-5,49.11514503788889,0.9661679668808872,18819.41053331245,14392.646019654807,-5.4873672791089155e7,2.5756588210926595e8
0.0021299999207258224,-0.4529450959767687,7.504880724166028e-5,50.47588871562413,1.0049736266041116,13282.458188236347,16795.109923770702,8.347232264152792e7,3.53481405891412e8
0.0021199998445808887,-0.4524135792825021,7.365744618744431e-5,50.66712056389659,1.015432538425649,36173.68138200636,17336.269212881984,3.073961967978017e8,3.58509189499463e8
0.0021100000012665987,-0.4520252416704027,7.351416886778354e-5,49.69370866776789,1.0002816801114511,28124.253277652526,16730.235995080548,2.0806752644868007e8,2.946606248828322e8
0.002099999925121665,-0.45153629092252845,7.694592759904005e-5,49.94465427855942,0.991049074000263,29171.168483146015,17723.24043850421,6.169125455923007e8,3.615401991617847e8
0.0020899998489767313,-0.45108264353399924,7.605768524383981e-5,49.062169985522566,0.9656846445153858,17124.645674968488,15021.121426143129,-1.754462457790709e8,2.740427195168793e8
0.0020800000056624413,-0.4505084359842937,7.596611080391999e-5,52.07336229553257,1.051018560797916,41520.05097943555,18616.03241652151,4.7380596897068113e8,3.7603362746824354e8
0.0020699999295175076,-0.4501434315750491,7.388922867318389e-5,48.900886427038415,0.9689801874064923,7257.807696503016,16640.928444903268,2.6676629308088973e8,3.1024736064249706e8
0.002059999853372574,-0.44956503656230706,7.27005609848082e-5,50.77121683116217,0.9856221977784397,28902.810561816015,16208.143817395137,-7.523629393012957e7,3.5897530781292206e8
0.002050000010058284,-0.44895452960373927,7.442043140207018e-5,50.07352463218174,0.9819361911450109,-3874.782274421448,15865.544507528104,9.303948353227387e7,2.9447031964140505e8
0.00203999993391335,-0.4484575695036043,7.532267146482349e-5,50.38608624556547,1.0092535374949425,11862.668879313185,15199.647462753546,-2.2850470144660956e8,2.633639849039346e8
0.0020299998577684164,-0.44795952179027343,7.652409182560361e-5,51.96714180269708,1.0054160097447042,22124.55955557761,17018.616194152728,-2.4558287918466362e8,3.027284020486543e8
0.0020199997816234827,-0.44750318335014166,7.93390536015804e-5,52.91757854360288,1.0170745563975885,27577.63746328384,17185.132921652672,-3.599361879400334e8,3.4083188189865655e8
0.0020099999383091927,-0.4469225174739024,7.713362588345144e-5,53.40622132305355,1.0612205543325839,-1486.3580365440705,18144.557741275497,2.255937794527782e8,3.552905564554151e8
0.001999999862164259,-0.44645353951498956,7.296371899189032e-5,51.496682354919535,0.9960390256202846,24279.7293826481,15100.157440577235,-3.3306875281773406e8,2.5752738333667532e8
0.0019899997860193253,-0.44587255980870133,7.552492590388617e-5,51.61458065637785,1.0373486380964256,39357.349969330084,17388.605877433925,2.1423333234450004e8,3.715085545895576e8
0.001979999942705035,-0.4453288743481622,8.022817037718674e-5,51.78716702946305,1.043479806675227,43866.85628460092,17847.430824815947,7.9420299904819e7,3.816920665172135e8
0.0019699998665601015,-0.4447963275573277,7.441387288136945e-5,52.067842218056335,0.9855932434709042,8746.275939831765,16193.356756128174,-4.052004155799236e8,2.936000872567144e8
0.001959999790415168,-0.44439141243247393,7.356867733942928e-5,51.010265004776635,0.9756174761620281,5343.072580711117,16187.901344285503,-2.0008667086233386e8,3.0484213464495593e8
0.0019499999471008778,-0.44387176064507167,7.7281100776406e-5,53.168824640603084,1.0368801622219694,49379.504156301824,18315.196093834544,2.3869433141876864e8,3.3360026289883417e8
0.001939999870955944,-0.44327829921015044,7.776764038644074e-5,53.52482249806516,1.069984456387466,42524.10656791974,16811.64208432335,-2.7361095409791344e8,3.2982401953641593e8
0.0019299999112263322,-0.44271628783993705,7.620854730675433e-5,54.07254738326941,1.0845684499032453,26809.757991586157,17735.8365526554,9.357516055846296e7,3.18003064915496e8
0.0019199999514967203,-0.44227682695979004,7.648166594074451e-5,51.052653507587515,1.010054643232379,22226.674592962707,16228.207123746151,-1.5634001830917484e8,2.8101592256493783e8
0.0019099998753517866,-0.4415647594267498,7.952084974962964e-5,53.71472813542734,1.0370523406451668,1522.4847972894727,18260.5777966216,-6.482452427031356e7,3.702615184561515e8
0.0018999999156221747,-0.44114135496635587,7.881751923395916e-5,54.59670713505272,1.1124879172278996,32523.64684653433,17955.639098394997,4.24325043018964e8,3.507704544920855e8
0.001889999839477241,-0.44077390300395736,7.661640261185972e-5,54.44925554758891,1.0721886558901776,7306.621999770039,18068.167914497728,5.5145998598309934e7,3.544780840276628e8
0.0018799998797476292,-0.4400642686103058,7.520104587318761e-5,54.44276765743144,1.065466951995025,8906.183739929233,19720.344235470126,3.5717259646929346e7,4.681572564811042e8
0.0018699999200180173,-0.4394749157323968,7.436037371701287e-5,52.97165051411416,1.028553354763654,35341.66020091207,17396.345381687534,3.6426607023449436e7,3.137796096882018e8
0.0018599998438730836,-0.4389548537372488,7.782974521582751e-5,53.91505259948092,1.0950452624155154,49907.47563330512,18033.44229145842,5.401483503514388e7,3.3875060379363716e8
0.0018499998841434717,-0.43845091236347244,7.712390519545744e-5,54.278890225307904,1.0923562135319957,23577.95208552573,19432.158863536177,3.7354413960207134e8,3.838448390999148e8
0.0018399999244138598,-0.43800508759526424,7.934039087543638e-5,55.93378604036946,1.0672564939157798,2924.9152277062017,16828.133182873597,-4.8722711821931946e8,3.339928325498335e8
0.0018299998482689261,-0.43724493285752736,7.883236830169815e-5,55.424038149932784,1.1192267216260625,23755.263673480487,18806.25338874151,2.572335095447442e8,3.3853608790528876e8
0.0018199998885393143,-0.43674574572042935,7.620515394710023e-5,54.17592958308295,1.0238906232839868,15216.075627943392,18504.1940261752,-7.13113348988278e7,3.6198476730149573e8
0.0018099999288097024,-0.43616159390285064,7.952576923893032e-5,56.41295298622928,1.0790412191230414,25868.641099420318,17974.484879483767,-1.4495991563250002e8,3.3448353482092553e8
0.0017999998526647687,-0.4356369796000133,8.079653446029627e-5,55.18722256854157,1.036645570460696,-2386.4137749686884,17345.236340833388,-5.072840085846113e8,2.915757465675241e8
0.0017899998929351568,-0.4348733031098784,8.054006931323253e-5,56.69683845958767,1.1028024932818126,3337.44360874363,18722.22481013697,1.0744809398182514e8,3.4763621156259274e8
0.001779999933205545,-0.43447536707661943,7.918557227912832e-5,56.423745045772904,1.0833904723561294,39713.111539688936,17966.583823726076,-3.9184069703311837e8,3.0365051637688375e8
0.0017699998570606112,-0.4339240872499122,8.085916994820118e-5,55.99358202660064,1.1469456114216867,51025.33177161378,19772.474745910018,2.4175708933870843e8,3.651673270925538e8
0.0017599998973309994,-0.4333733982792649,8.20646638479493e-5,55.97093219787656,1.0979851453316614,45941.999005653626,18601.584612264178,-4.573660802115194e8,3.369216917922382e8
0.0017499999376013875,-0.4328921522969495,7.656317230367868e-5,55.797936798080606,1.0834930226191628,24150.487073123182,19540.570209984275,-3.685275257094284e7,4.907210140421541e8
0.0017399998614564538,-0.43223683427876686,7.970861197482906e-5,57.587006547422085,1.1602208580278865,49654.637701897016,20906.947625924335,4.79001744363763e8,4.551691215411588e8
0.001729999901726842,-0.4316788463331938,7.832453757852623e-5,56.052129755232976,1.0982961051820703,1320.8464158611382,19295.772436257936,2.2764430914627618e8,3.6971067765905285e8
0.00171999994199723,-0.43112565782890316,8.331949310375514e-5,57.483565039019595,1.1809156383635837,33704.18544781366,20662.987190129134,2.9474198327708954e8,4.163719063192205e8
0.0017099998658522964,-0.4303577160817576,8.099168570172658e-5,57.604197337834115,1.1426992946905221,1053.3476493654612,19718.04976583397,4.218190623971832e8,3.953616419608811e8
0.0016999999061226845,-0.4297876792872966,7.713232521083082e-5,58.48232467999987,1.0993222167379784,17296.506250314378,18818.73519168125,-6.124052445555084e8,3.2108956873413587e8
0.0016899999463930726,-0.4293390016753693,7.983983155707409e-5,57.60981638356482,1.1742459255758662,47497.38794656278,19368.53101371024,-2.7147113762680787e8,3.4940978851954186e8
0.001679999870248139,-0.4286540226820104,8.202845722318177e-5,58.67186490024544,1.1464674281019123,5555.789731799776,19393.563150561746,-6.072086995345604e8,3.4513422125757354e8
0.001669999910518527,-0.42813771670203415,8.147234070851992e-5,58.1397520805811,1.177311455882503,73791.45331043548,21555.62228313251,6.011898996861299e8,4.610241281481932e8
0.0016599999507889152,-0.42754605290904296,8.185160341701125e-5,59.83504274879709,1.1820660126051452,25672.576848783392,20750.9220966651,2.4421282372534323e8,4.050075513271031e8
0.0016499998746439815,-0.42700138932441467,8.221780317320186e-5,61.00022003618222,1.200286800161538,48744.56559946306,20314.431698814802,-3.024285552837268e8,3.989312154239123e8
0.0016399999149143696,-0.42626472536140947,8.604747838165608e-5,59.79331756625205,1.2176073934036795,-3867.2339254490994,21721.363555308526,1.869949072005124e8,5.077909137190331e8
0.0016299998387694359,-0.42589798790849165,8.46438537064781e-5,60.330833984433426,1.152709340995609,17688.093259963127,18696.72610560262,-1.1836256299691243e9,3.3384020958968335e8
0.001619999879039824,-0.4251420910087238,8.123244045520197e-5,61.55336259901097,1.2076510717457203,8886.291940183746,19859.566531709355,-6.807049151765803e8,3.8174814296436363e8
0.0016099999193102121,-0.4246052356632778,7.916751715017007e-5,60.23457659361158,1.2208585971981527,29986.655711822536,21304.989850667847,-6.746675663317384e7,4.146504036861909e8
0.0015999998431652784,-0.42400527327451865,8.14153928639395e-5,61.343674508275015,1.2325721605577473,18514.599578067362,22151.452673788244,3.2025860141023856e8,4.883147220942728e8
0.0015899998834356666,-0.423373698969779,8.114648890227119e-5,60.98551742201757,1.1983459023049492,37316.362984701984,20820.057252332303,-2.4784098664252868e8,3.6245627850824213e8
0.0015799999237060547,-0.42260998893549,8.269800974186129e-5,62.4348689969585,1.3098053962989202,25363.09177425728,25619.4523615632,1.2921914618495219e9,6.495893292351191e8
0.001569999847561121,-0.4221757985426282,8.162457003962353e-5,63.19310346121371,1.226505517387308,6831.016498012575,21739.544116098037,7.610220365330546e7,4.031806420263079e8
0.0015599998878315091,-0.42145010465519694,8.480732886801793e-5,62.303617865084526,1.2040916736805907,54406.114839800626,21602.992207151758,-1.397823233471712e8,4.146642410110553e8
0.0015499999281018972,-0.4206994327064193,8.37705645599274e-5,63.72720959694016,1.2420041825111305,57043.03230276655,21378.668402101706,-9.081974410906526e8,3.9726360580167055e8
0.0015399998519569635,-0.420244221307547,8.772923420030153e-5,61.83166712913775,1.326444438354094,6878.905920473359,27049.901426360095,1.3146879922503664e9,7.941580943843741e8
0.0015299998922273517,-0.4196746690204136,8.516727581994255e-5,63.73414114392535,1.2611819752529199,34341.31066444361,21658.74897270951,-6.477739095352912e8,3.9221167769222575e8
0.0015199999324977398,-0.4188985588679381,8.264566757499549e-5,62.19123310283518,1.1944999394620905,14499.267233905095,20738.501605961916,-2.4337227891796473e8,3.74193520784188e8
0.001509999856352806,-0.41824206157107835,8.421990859451542e-5,62.10899003639561,1.157561866053894,29075.970737518226,21783.780243473706,-7.33647700154511e8,4.366712923757037e8
0.0014999998966231942,-0.4177381998559872,8.503935390691962e-5,63.82945864290129,1.2866909112986014,43906.564353729846,26403.811392109426,7.350751155260296e8,6.270347354405614e8
0.0014899999368935823,-0.4170223435625083,8.922658732471676e-5,66.4110031347049,1.3331603350826429,54492.637204452054,23845.52345461982,-1.5743562551019052e8,4.497172377400406e8
0.0014799998607486486,-0.41631142315088626,8.72110519713491e-5,66.84250033064556,1.3163916207723187,67685.01462389511,24486.417629842374,9.246582696651372e7,5.61776645106504e8
0.0014699999010190368,-0.41567923022379427,8.857990525758895e-5,64.3942894587462,1.2943645429076789,40365.814143798634,22288.967087289933,4.013020464863644e8,4.599434903170218e8
0.001459999941289425,-0.4149913192675338,8.338651354210635e-5,64.90756557994476,1.2710842675987302,22452.612478897947,21988.908304501103,-2.753744284794432e8,4.423384041052822e8
0.0014499998651444912,-0.41437437745934574,8.365416797241535e-5,65.4143003238639,1.303817707448984,50787.00239144967,24436.667699797355,6.742267751444434e7,5.165633672929613e8
0.0014399999054148793,-0.4139783266660405,8.539495903915037e-5,66.31953436990754,1.3221848454102787,48535.81156573015,24416.241110651572,-4.9751994586290133e8,4.922588552220526e8
0.0014299999456852674,-0.4130410518593267,8.19058470022856e-5,65.97934685750535,1.2562284081257737,22162.22831418195,23110.921599375124,-4.483632315503511e7,4.278725398337132e8
0.0014199998695403337,-0.41245731857681533,8.580735221104054e-5,66.53103475128364,1.2775454400988244,42732.205335592014,23705.694595625955,-8.896167652535133e8,4.867443947243005e8
0.0014099999098107219,-0.4116733282309724,8.739231132936617e-5,67.94290968629186,1.3365955762260113,31023.82986255872,22939.958469102326,-1.095276855657453e9,5.07877895655066e8
0.00139999995008111,-0.41107006026083237,8.372866678985294e-5,66.48871917592257,1.3984910136416058,23563.61876854117,27357.51610721693,1.1515140479341187e9,6.742599824098077e8
0.0013899998739361763,-0.41031957496547267,8.678190503841031e-5,68.14027469181951,1.3174939535943364,42446.30644320152,24492.366825483754,-3.8792821948071134e8,5.0533004417205024e8
0.0013799999142065644,-0.40964861170517963,8.782734448379273e-5,69.64653902929847,1.4412240530394134,19059.83159947113,26167.25601468867,6.126144675571535e8,5.61718431585728e8
0.0013699999544769526,-0.4090331873393158,8.626142305349221e-5,69.68155930521122,1.3794694339684948,6363.975140364975,26063.005354584428,-9.142453218883699e7,5.70223321868096e8
0.0013599998783320189,-0.4084299901617985,9.319247464566947e-5,70.97267354270562,1.4403498930015721,11576.554290169148,29788.804095280328,5.868348885852255e8,6.725849466488789e8
0.001349999918602407,-0.40762950803634607,8.846177707193313e-5,68.8461566999748,1.4183771701508696,67683.54159968215,27266.115186204206,5.428077161001087e8,6.103314685848258e8
0.0013399998424574733,-0.40700146617162375,8.8769097102245e-5,68.8623574390269,1.3874010922373332,21677.569307705537,30427.124231992413,8.799962631400336e8,9.148627601568254e8
0.0013299998827278614,-0.4064082232528661,8.733214097629014e-5,70.06879427311178,1.3368439802226866,24500.05704644217,31153.72981383037,4.342628563935454e8,8.08771015345839e8
0.0013199999229982495,-0.4057398637288834,9.220111096859524e-5,72.09173261710542,1.3932015633574009,44213.08830032491,28754.435318486925,6.066462716686789e8,6.031140101783909e8
0.0013099998468533158,-0.4049209914443787,8.529598236779088e-5,70.05019404563288,1.4194143176953014,57232.856208404984,27116.144744237143,1.4829989929900724e8,5.75581054937224e8
0.001299999887123704,-0.4041964720848195,8.856730928803269e-5,72.22557879519228,1.4173562718156323,53656.144258307206,30626.18248814083,5.768925022703704e8,7.686760060241554e8
0.001289999927394092,-0.40335964210417635,8.787824393524973e-5,71.42090285564831,1.4107791951331878,10462.206342168178,26135.689975427827,-1.455921687102196e8,5.242410082994406e8
0.0012799998512491584,-0.4027083009921362,9.550402800426355e-5,74.5894639107558,1.57298347511157,63042.08724966861,34046.65814496356,1.9235136913626838e9,8.585184113459446e8
0.0012699998915195465,-0.40178753427836356,8.892863648838919e-5,71.5946459252968,1.3617619099609177,25519.898761725566,24437.61316681815,-7.034560168045042e8,5.464000787453582e8
0.0012599999317899346,-0.40124994677155634,8.968954530029442e-5,73.55501636239713,1.3748789512183108,72392.53245140688,27184.034613194824,-4.469387150857271e8,5.649661307483698e8
0.001249999855645001,-0.40065341679482375,8.875927109811647e-5,73.41576323835447,1.3750277289252584,37163.19718701515,26071.212578361767,-7.391213607843459e8,5.294773757544575e8
0.001239999895915389,-0.3998675936268352,8.834013985258303e-5,73.10681451523277,1.4169137456653127,5361.394561094692,26773.393179119368,-2.302699813736305e8,5.253129415522557e8
0.0012299999361857772,-0.39907629228259944,9.406903926820076e-5,74.01240306336139,1.434685650297247,63139.65522047715,29243.496157315323,-7.74377277582348e8,8.884304645257729e8
0.0012199998600408435,-0.3982336637382976,9.08363936597149e-5,73.99489767590757,1.4871237382425349,14364.809570405496,31055.03902345448,5.856872024402379e8,7.484012107204417e8
0.0012099999003112316,-0.3976296124327053,9.075061990585546e-5,74.84097208282053,1.4385234247242042,29646.7434306927,26939.145521697585,-8.561621953560365e8,5.734657826197113e8
0.0011999999405816197,-0.3968516918237959,9.362675434252894e-5,74.45875284453948,1.466533307881124,89312.09990386649,27781.734922254604,-2.137946085394479e8,6.538650084903994e8
0.001189999864436686,-0.3961624247245962,9.362251542051266e-5,75.73739153188097,1.5306194172826533,71212.51580686028,31884.816505968327,1.695294561338013e8,9.072783090611899e8
0.0011799999047070742,-0.3952660782321011,8.816384887539499e-5,77.88550639452995,1.518377778160363,67894.41547372659,31528.769011428005,-1.5586796672303194e8,6.900785190037065e8
0.0011699999449774623,-0.39471059382850127,9.024546711124512e-5,76.92632666854838,1.4251661845050365,11002.292524861674,26203.454191442124,-1.2162713815393639e9,5.3074410392857957e8
0.0011599998688325286,-0.3938320700683576,9.336717922833945e-5,77.10751482237488,1.5023456602600218,2691.4337438650405,29735.102738234455,-7.521262825172769e8,7.510423712294066e8
0.0011499999091029167,-0.3929277659121493,9.04009513603026e-5,78.37635082160743,1.5262884239155867,6012.473887050489,29803.358139503653,1.1928011887641026e8,6.451293115469781e8
0.0011399999493733048,-0.39230844243669427,9.242066239850428e-5,78.34728326274269,1.5009226406449228,19747.57018146374,28136.275718223173,-1.851979733773483e8,5.804641322238002e8
0.0011299998732283711,-0.39151152719430954,9.178369750378189e-5,80.02516686714846,1.547653094920464,63926.33877440996,30497.73290230529,-4.7904577271822417e8,7.346485122970803e8
0.0011199999134987593,-0.3905855300394174,9.230424429974461e-5,77.9312220008265,1.4528414452006766,-5271.463289580688,29025.600861267,-1.0153666108009946e9,5.958282519425161e8
0.0011099999537691474,-0.38995820054534125,9.1444230674763e-5,79.04490106739077,1.6158933074601964,112978.50455177823,33014.74833185736,9.747072170519781e8,7.861816702282778e8
0.0010999998776242137,-0.38910003856737774,9.321677653135991e-5,80.03310161654491,1.5744552935252838,84928.90029564938,33433.14581826662,-5.736873844210477e8,7.884724720199785e8
0.0010899999178946018,-0.38822138955505153,9.0806137649297e-5,78.90453899970338,1.5862259560786869,98069.44208071685,32071.57824370455,-3.238562601974244e8,8.489089865352336e8
0.0010799998417496681,-0.38755088379939506,9.15457433333178e-5,80.53312284726697,1.5547901722504727,25603.618497194155,29553.08709873542,-1.1138929058772318e9,6.244594831630956e8
0.0010699998820200562,-0.38661277232314434,9.377712589130035e-5,79.30419802192716,1.6432718326026925,81830.86981360216,32638.539674595882,6.332749045486779e7,8.16646219564831e8
0.0010599999222904444,-0.38586337547338934,9.900991060177316e-5,83.3130540468489,1.593915890021673,28893.760526307567,33292.780849152514,-5.028937920668242e8,8.011701192869803e8
0.0010499998461455107,-0.38492987342735263,9.58011705158335e-5,81.55944788855845,1.6200026956478324,8148.412502828914,32480.698523941668,-1.8209636372239915e8,7.042389399399967e8
0.0010399998864158988,-0.3841604713244593,0.00010062076448076787,84.4777027002409,1.6653099973172953,141485.52926548375,35476.10238023188,-2.371288896348541e8,8.159681641523397e8
0.001029999926686287,-0.3832352995422318,9.976157141925989e-5,86.92706405591137,1.8196432660804167,103169.51685517357,36235.48878765211,-4.67784858902748e8,9.72617840694008e8
0.0010199998505413532,-0.38243409150748603,9.348916605061511e-5,82.86320800574381,1.7110446504696561,41159.79355817157,37812.155288442176,1.5372545284355357e9,9.557192590236083e8
0.0010099998908117414,-0.3816649602310386,9.886381522608472e-5,87.93594053606346,1.7884912522407799,17858.64551893476,37164.66946441587,5.26796813460954e7,8.758297523118706e8
0.0009999999310821295,-0.3806816425274007,9.942266611364569e-5,87.12231299750167,1.7056746001793779,10698.124935178283,37058.27698057432,-3.2295354296585083e8,9.040057343977592e8
0.0009899998549371958,-0.37983597984867484,9.885931639042758e-5,85.49500500247417,1.7826830181081466,78654.81771622515,36410.91113149789,1.0101334586569188e9,9.956334741616265e8
0.000979999895207584,-0.37903566414978085,0.00010206524029204053,89.01987863880079,1.7993163854296348,46479.40482999087,38685.36864847081,2.5215420222620773e8,1.0062373727707063e9
0.0009699998772703111,-0.3781374762285558,0.00010050433571406611,89.0952539941996,1.6923957854761944,92847.36370220414,38728.84593521795,-4.7655974327022016e8,9.243545928531023e8
0.0009599999175406992,-0.377269837740535,9.607640758492254e-5,88.16228107471231,1.773084593021547,96484.86520365693,36326.446909293954,1.5237916738172227e8,8.530345041617612e8
0.0009499998996034265,-0.37636304795120384,9.874961132666697e-5,90.75122258900872,1.786517567653325,86341.30948552946,39140.5738358121,-3.0621353585324425e8,9.735002634915771e8
0.0009399998816661537,-0.3754461221851878,0.00010025483844142641,89.76913037018568,1.6742802651006523,69222.07365579103,38076.78122942421,-7.124562423482823e8,9.188653965916932e8
0.0009299999219365418,-0.37453206304597536,0.00010209896180514633,88.23214332471012,1.7401619680235332,139076.4523916846,38801.30044589756,4.034185952590573e8,8.77632328721191e8
0.000919999903999269,-0.3736231179152961,0.00010035670835249828,95.30325006573591,1.934435426784847,-10420.131043736332,44064.19462091348,1.1665738007416742e9,1.1522595038570237e9
0.0009099998860619962,-0.37264695008029275,0.00010196505565611928,92.47215454924616,1.7936346310438838,46000.280047775246,36935.42897144079,-1.3532563283109908e9,8.469604091971043e8
0.0008999999263323843,-0.37170237008637075,0.00010064971895672852,92.08475733432576,1.7972400347209299,65321.137035401516,43086.217722227484,1.6212116283894784e9,1.2077264819521558e9
0.0008899999083951116,-0.3708695472758906,0.00010167873383058248,95.73337495890655,1.9192798078712103,72410.83983911399,46037.89309234282,1.5091353148137038e9,1.1600229687144916e9
0.0008799998904578388,-0.3700466601038883,9.90161112181809e-5,94.5224533471949,1.8556170101639788,97448.18672026267,39938.09558924905,-5.806672962176237e8,9.388504768708162e8
0.000869999872520566,-0.3690075085078891,0.00010332516308851633,97.63131499425079,1.90310134089266,117368.09496468371,43334.07141119886,-7.502276135382872e8,1.0679308624298204e9
0.0008599999127909541,-0.3678967125481518,0.00010547490767833378,98.519098867914,1.9552763220433351,32648.287948680845,46312.969855585936,2.9686573938839406e8,1.2177227649972737e9
0.0008499998948536813,-0.36689023034257684,0.00010653149767114644,97.8052700689159,1.8613092614375544,125000.91585054965,42874.19374983392,-9.9823906733551e7,1.0683519740474664e9
0.0008399998769164085,-0.36613694808030844,9.603751588734786e-5,94.23355280611064,1.8691824635158634,111485.63316661844,40516.8231961325,5.752166816007222e8,1.0108287776460825e9
0.0008299999171867967,-0.36512946533803436,0.0001043748100345347,100.16037361563244,1.917972557203952,32098.8011119768,45023.82710106755,-2.424163193946063e8,1.1300594763449638e9
0.0008199998992495239,-0.36425154220048583,0.00010580394602369721,98.50331295370157,1.93090175749162,112688.98691897673,44008.99665067796,2.824504522501099e8,1.3062499339410264e9
0.0008099998813122511,-0.36299059673179845,0.00010423036099009346,102.50571006237851,1.9467876530366945,117866.23909227912,47113.381576399326,-1.090262690398582e9,1.2085195732292626e9
0.0007999999215826392,-0.36190681257665847,0.00010636816477359595,100.92215725412858,2.003105885768683,130596.19335576332,46782.17141675606,5.419544696126891e8,1.2284962295477836e9
0.0007899999036453664,-0.36080767685760534,0.00010930291602134416,105.18329503703391,2.256188667616667,159416.9357305701,50901.66604978789,2.309069887031844e9,1.4534032129108174e9
0.0007799998857080936,-0.36004908382208056,0.00010889812907968948,106.10414176611825,2.092474853412163,112004.97001691374,50624.90923442783,1.9126826804669294e9,1.3679533219835753e9
0.0007699999259784818,-0.3590762801637407,0.00010659958635904013,105.6616720715811,2.007895736699806,70353.03674322175,48723.20993481148,-4.35243497890018e8,1.1736295049398105e9
0.000759999908041209,-0.35771054420727266,0.00010505410117469971,102.93029404658182,2.105478889331887,132863.4872278586,54102.92508770929,1.4977979860797052e9,1.7453493752177856e9
0.0007499998901039362,-0.35691092787694606,0.00010816421317880023,108.41714611386638,2.1353092781810905,105866.46425083542,53650.37284203319,2.464757878616028e9,1.5091263237537174e9
0.0007399998721666634,-0.3558023154956809,0.00010721907672030375,106.47384835171192,2.0701744072316095,68494.26052704097,44916.38721430512,-1.192519472532087e9,1.1538556571070364e9
0.0007299999124370515,-0.35477869854313315,0.00010708633716516612,106.11013410123044,2.1019568260128105,56960.92254600541,45748.50928358502,-1.0920766899218655e9,1.1451177386922336e9
0.0007199998944997787,-0.3536555419862559,0.00011125607254034852,109.0879478078343,2.1974790713909447,71520.01467205473,52258.492272379815,-6.414040873892866e7,1.332573340809014e9
0.000709999876562506,-0.35258974874318805,0.00011608539598717257,112.76623900330598,2.3227981774398954,190903.08759140983,56046.739912371515,1.3045390360348325e9,1.4197992824109073e9
0.0006999999168328941,-0.35163551917346236,0.00011525489377809181,119.93927419629428,2.2351780117351616,165647.51421121001,52566.449927484704,-2.2717366043513737e9,1.270926618514867e9
0.0006899998988956213,-0.3503452742884982,0.00011248129919256323,110.40258994763225,2.147453580893713,86576.24752608046,50395.56348224858,-1.2208500225521975e9,1.3087804751209698e9
0.0006799998809583485,-0.3491281567007771,0.00010973996882067953,113.84978677792645,2.282959908031035,103507.0449829283,51813.165072345975,5.083894109144473e8,1.4145784439448435e9
0.0006699999212287366,-0.3481587953171923,0.0001183496727783889,113.3738441668763,2.32790934043302,108240.76262223141,64124.008739866855,3.089882535305092e9,1.9998516527775908e9
0.0006599999032914639,-0.34688316029639066,0.00012171357366080814,119.63827164113547,2.436127185878354,169070.77414157504,57909.22397488664,-6.541262819094113e8,1.567262354801706e9
0.0006499998853541911,-0.3456613659020046,0.00011109400909571408,121.05993728967098,2.3484300528744657,163411.65846688332,56856.38166542022,-7.499211160311244e8,1.5764990168107965e9
0.0006399999256245792,-0.3443501245711176,0.00011236249577355649,121.47504148193613,2.3881885568720302,116130.8965018428,58754.30946171261,-5.3500002544791496e8,1.559412380108234e9
0.0006299999076873064,-0.3432855226658227,0.0001177690098201506,122.25408403190457,2.4059051469388337,137344.29231759545,62547.739123069354,5.691094702872251e8,2.027673903996287e9
0.0006199998897500336,-0.3422665341936165,0.00011537048416063957,123.66762977102184,2.4766536426192713,142485.99196330045,61947.031841983604,-6.005162580701103e8,1.7585180211689227e9
0.0006099998718127608,-0.34104390845465254,0.00011544161267660918,123.35542283525214,2.4902296976035423,214382.78384186333,64136.25247202845,1.2456877321280699e9,2.2594818240881963e9
0.000599999912083149,-0.3397800019777088,0.00011472968099401162,127.53128535486206,2.450269087660963,25252.372376207903,61226.88975017293,-9.877864538142455e8,1.6031783522263398e9
0.0005899998941458762,-0.33867644145546905,0.00011826669028328956,126.64487045850585,2.6019824623226344,167247.73648774912,73307.605771001,3.5581765324316406e9,2.7931269218878813e9
0.0005799998762086034,-0.3372030417059258,0.0001148383068263801,130.5651469585435,2.5866361341226765,196002.8208633363,75161.85744299574,2.9444682918666267e9,2.575762164707718e9
0.0005699999164789915,-0.33590988454273907,0.0001205357276131241,131.68602030811016,2.6769557601079415,236251.9759985985,67553.34651669397,6.973275911478672e8,2.0170153752032266e9
0.0005599998985417187,-0.33459105543014045,0.00012485879587590036,133.93255966975806,2.675537222315833,162777.80343024488,68325.25723951819,-6.116999816245068e8,1.84187663224749e9
0.0005499998806044459,-0.333255459874729,0.00011971778557612925,130.12932615944413,2.5156397413942577,83700.99875902072,69646.92912906686,-6.866882204112105e8,2.0042860411911771e9
0.0005399999208748341,-0.3319361668460713,0.00012526290704828623,139.0554662271053,2.836634710848422,142048.47486593935,83629.2947168131,3.494789952220177e9,2.970678524335534e9
0.0005299999029375613,-0.3307398245144696,0.00011893780352187637,141.23418446110108,2.8748069012558446,168763.08426121066,68486.37855363991,-7.956743428784026e8,1.8074786847326038e9
0.0005199998850002885,-0.32915614644086444,0.00012400192710987988,139.56936343911644,2.7308514641418755,234466.80667605106,87404.79231934037,3.5900270924666724e9,3.3403844033295465e9
0.0005099999252706766,-0.327730951696937,0.0001263846560421665,144.70887666532587,2.967169079457556,189781.23748577083,89880.90787241008,5.836860339914758e9,3.2610844137606316e9
0.0004999999073334038,-0.3264360790869743,0.00012617532517922504,141.63922277235008,2.845462442330679,99449.95607553393,78147.85300434902,2.429205311762506e9,2.578543146896835e9
0.000489999889396131,-0.32516810526059137,0.00012769586409677505,143.6714644504208,2.790964824358842,237769.49892897223,82236.64356206958,3.918435391419201e9,2.5700273046535263e9
0.0004799999005626887,-0.32352254194387864,0.00012857525714097355,146.06135601355237,2.858506942627423,332131.03335593396,88566.10667257624,3.8788435297075305e9,3.2777832103316693e9
0.0004699999117292464,-0.32201620449599044,0.00013508259252266629,151.68429139380757,2.9156494479204174,182366.2183117346,85994.24108296337,3.9521445971865535e8,2.3723377171397543e9
0.0004599998937919736,-0.320591766834987,0.00013315117613072505,152.604235663185,2.923612563527449,268782.4562899547,85942.59449307215,1.7516210050651067e8,3.0761158330975204e9
0.00044999990495853126,-0.3191556332326844,0.0001314885098309575,155.60466274372268,3.2944911471030296,333284.495798634,103652.12102277695,8.201491219800606e9,3.787291933472127e9
0.0004399998870212585,-0.31755709140363575,0.00013472637758118333,153.90854886608417,2.929324868645187,279175.018998995,83388.5764689897,-2.917736584923235e9,2.699743780161967e9
0.00042999989818781614,-0.3159136388181186,0.00013335338643682542,155.25471598696058,3.121601161662087,233185.9630924879,93660.6024456616,2.7822506635368724e9,3.393386339679813e9
0.0004199999093543738,-0.3142991808897522,0.00012794630520616854,160.23979657201508,3.3208799874431523,293486.88937701925,97697.51847350218,4.320046598941153e9,3.274258839474646e9
0.000409999891417101,-0.31268683427934885,0.00013252651809789184,163.3388456752314,3.3154764630724607,218479.42383009745,92988.6816303453,-5.375402109074228e8,3.1007136488228397e9
0.0003999999025836587,-0.31100995709010737,0.00013520070933343737,164.88144292698675,3.3147336677870882,385905.94405802205,96699.85019237438,-6.813934115381404e8,3.0295543886706953e9
0.00038999991375021636,-0.3092390614414179,0.0001331783175589514,173.15513287145345,3.700664898888472,421372.82413046376,131063.39186960753,1.1190971944046902e10,5.68138563837134e9
0.0003799998958129436,-0.3077021540763029,0.0001461595999042818,176.8604219061652,3.7204992842062987,476352.9418886246,119823.60332620844,6.928110770420857e9,4.250914227772956e9
0.00036999990697950125,-0.30616303868640105,0.00014491449568618074,176.53941011733428,3.5353399383073145,393213.58486274857,102324.51377408345,1.6516018800337213e8,3.5037163990029902e9
0.00035999988904222846,-0.3043286961779228,0.00014087767841949671,179.06441616514172,3.465885494827187,265822.53188508184,107962.4565905618,1.8433531039649482e9,3.693609152451247e9
0.00034999990020878613,-0.3024962259150985,0.00014190661803020803,187.64256764199092,3.802957262990172,348606.6741626588,121946.18893784093,3.829536373259742e9,4.1981905036513014e9
0.0003399999113753438,-0.30060005353221747,0.00014369613175466725,191.51468278406216,3.8857916015885374,518566.36114251387,126006.27437431586,3.682813792542442e9,4.558851877026405e9
0.000329999893438071,-0.2987377447451116,0.00014954845423328976,195.05091425539297,3.944987247247686,646502.2634720996,131915.40979613733,7.447936795403903e9,4.957674816736033e9
0.0003199999046046287,-0.29682458114678717,0.00015024831251377903,199.15450576501618,3.870451022838717,421828.2932797242,124144.27511313606,-2.2790234551335425e9,4.1396991426730943e9
0.0003099998866673559,-0.2948855147890863,0.0001513730611179317,199.94225508894712,3.8649438893207324,399998.35681857495,128879.94847934775,-2.2584272968009324e9,4.873965822486397e9
0.00029999989783391356,-0.29276964201541833,0.0001551774091676728,203.91992962270936,3.917832136317813,253684.4374483646,115087.0573475143,-9.622840507300613e9,3.8996674693199735e9
0.00028999990900047123,-0.2907119048154564,0.00015788444686202168,207.73968804217665,4.015473879857608,413528.5349267635,126611.5931016417,-6.63134133422606e9,4.2687474723170347e9
0.00027999989106319845,-0.28866880265824424,0.00015869707962048784,214.28384376952502,4.241047871605826,933111.8974907998,163510.83850146068,1.3790708896451744e10,6.980786942611392e9
0.0002699999022297561,-0.2866223283543922,0.0001609016318051306,219.45485818653665,4.332844371591463,619731.9980826803,151336.0710208228,3.144192329700707e9,5.619841472681037e9
0.0002599999133963138,-0.2843673468555795,0.0001685484152801162,229.27921360947207,4.533412110425288,439484.1107668135,165104.2978688144,4.448862054929985e9,7.042893077295235e9
0.000249999895459041,-0.28227112782120495,0.0001664143167255377,227.42128600770792,4.441361170734184,608407.1596082427,157786.7217552055,-3.873226343128693e9,6.71593834665682e9
0.00023999990662559867,-0.28009011403901063,0.00016518110585315413,236.28227240125088,4.471093854852388,529962.786450817,151556.27880633328,-9.393358442994518e9,5.565665653212859e9
0.0002299999032402411,-0.27785933588273787,0.00016444411480630896,239.8395976483282,4.7033516971637805,701607.1396295264,177966.99730898094,3.0544035877729416e9,7.075999695775366e9
0.00021999989985488355,-0.27532523491584016,0.00016896314989600292,249.54059477881304,4.669799893817781,620998.7342852413,166537.01643915687,-8.778047283739077e9,6.878133295826157e9
0.000209999896469526,-0.2727493662642719,0.000169258433083706,250.59282949333584,4.907578934821259,600280.8190927315,186455.1370957463,3.9152636001263933e9,7.617585818001126e9
0.00019999989308416843,-0.2701678637588919,0.00017241390361637482,265.245304894886,5.476439867580508,1.1448665871989168e6,216028.43357555487,2.083235415351147e10,1.0944943120011267e10
0.0001899999042507261,-0.26762161996071193,0.0001720211984600954,271.26666398288455,5.385373623164894,1.0225204781717587e6,221388.38825867051,9.722121899714178e9,1.0653310882547903e10
0.00017999990086536855,-0.26509816160889166,0.00016941621804866908,267.0361917202322,5.134870589050553,721455.495609874,196639.34627176975,-5.308121285126716e9,8.154381605094538e9
0.00016999989748001099,-0.262308871415205,0.00017833171408838746,285.61343500401983,5.957404946736269,653110.5080204911,220683.29486737098,1.1308471560506644e9,9.281812624938488e9
0.00015999989409465343,-0.2594858311432761,0.00019108455065822808,305.3100717623883,6.39310929782766,1.2700498867651692e6,278313.7728684813,2.9239139366879997e10,1.4378487367173182e10
0.0001499999052612111,-0.25649461815500973,0.0001839434528077535,302.6923001609176,6.222019544439382,903171.588787733,239169.77496284762,-2.453918853571191e9,1.003827237253208e10
0.00013999990187585354,-0.2533427136096406,0.00019036365936869103,320.3869745255972,6.697616535806996,813602.6471595168,251683.83535086358,-1.1258465768536655e10,1.2320967709145947e10
0.00012999989849049598,-0.2501667956844207,0.00019391184771701917,333.7137191877296,6.620675592374634,1.051458321463633e6,270064.85136712226,-1.2887311448065067e10,1.2947935787039574e10
0.00011999990238109604,-0.2468602420491688,0.00019137034450033582,341.9090640820891,6.841746294394212,1.921729306515034e6,284315.5861319675,3.1516737128137064e9,1.5241047972666117e10
0.00010999989899573848,-0.2434443700209261,0.000195441000247815,370.33955389905117,7.693413161553438,1.7041247616608904e6,329991.4840438368,1.6346674340273468e10,1.8096722300555878e10
9.999990288633853e-5,-0.23991243351808766,0.00019874709293263203,378.03022933461875,7.727161630130148,2.176690728427956e6,355384.34948556015,1.8648057646318462e10,2.055018762834136e10
8.999989950098097e-5,-0.23607321059425285,0.00020313109218622022,392.97899952293653,8.114391976210698,1.9729820717670775e6,351752.8701996679,1.5769563518623503e10,1.874990010403442e10
7.999990339158103e-5,-0.232401961820846,0.00021561336970792361,419.88084051187366,8.393117111958171,2.545233278544345e6,429589.37563991686,2.8149130085882103e10,2.5744489671961464e10
6.999990000622347e-5,-0.2284515483733701,0.00021810620345221113,433.1103304827414,8.803364751569411,2.689993582539663e6,419019.7190338556,2.0119941532679905e10,2.2425325033797356e10
5.999990025884472e-5,-0.2242262713492847,0.00023121514587011175,479.5348234040165,9.708312861204345,2.892861805849156e6,519187.52781325765,3.201135387237733e10,3.1839996357452347e10
4.999990051146597e-5,-0.21971662219987176,0.00023578293590387572,502.61339994073194,10.310238111600881,3.425643098829105e6,562796.5283110321,1.4630136094178473e10,3.606784183447108e10
3.9999900764087215e-5,-0.21499876293914866,0.00024677220943704293,535.3385219605202,11.198912555511606,4.056942411913732e6,663796.6824253574,1.1691041534285966e11,4.700221407480331e10
2.9999901016708463e-5,-0.20979501517751803,0.0002470246939058931,556.0535026665231,11.307668151311868,3.7813069297266933e6,729055.7675258789,6.851492205284722e10,7.546628449842917e10
1.9999901269329712e-5,-0.20453019466422864,0.0002513064592659774,582.2466494055627,11.292555251015644,4.570011649390891e6,689060.7495702857,4.992687991706574e10,5.449075546558788e10
9.999900612456258e-6,-0.19924077569402004,0.0002633748948977348,634.9306444922463,12.6610227928888,5.288850210014862e6,828303.1720458376,8.226772651658487e10,7.462381399158966e10
-9.913492249324918e-11,-0.19330555026494678,0.00027667212772203526,688.6696320851529,13.403544209252296,6.032930904000633e6,900477.9048728873,6.764948162799166e10,6.3276328712558266e10
-1.0000098882301245e-5,-0.18690002592629174,0.0002787561237226697,733.7679541600743,14.790462147628476,6.817734683413511e6,996023.7470803545,1.3952998146673196e11,7.118769179787067e10
-2.0000099539174698e-5,-0.17998494841848311,0.00029326948879365375,782.4648195791989,15.104577141346601,8.464395200770993e6,1.0301281836997842e6,6.584485747770768e10,6.800612703767437e10
-3.000009928655345e-5,-0.1729648166969128,0.00031103640064974097,866.6851982017713,16.677399522326883,9.320509652718281e6,1.1076714711483256e6,4.335376257642648e10,7.624300203561852e10
-4.0000100852921605e-5,-0.165304052838536,0.00032968188558168076,960.3538327646434,18.97009832289465,1.2045378773453293e7,1.3917082571530256e6,5.518861803006565e10,1.1144875578983386e11
-5.000010060030036e-5,-0.15698640697912922,0.0003501281975503288,1073.4087147679932,21.599941583919158,1.3989135865522278e7,1.6903915562985663e6,1.7693216556064966e11,1.5434951323953998e11
-6.000010034767911e-5,-0.1478262634498779,0.00036931014870723606,1208.8485429963157,23.93802154300172,1.7543629916199453e7,2.186414677790494e6,2.5288534546482745e11,2.542467161705668e11
-7.000009645707905e-5,-0.13805443924526278,0.00038583024045817966,1374.9950350382408,27.65702308389138,2.1511108377884783e7,2.7056660907355067e6,2.813178712778775e11,3.7601629310725256e11
-8.000009984243661e-5,-0.12676190163771403,0.0004145905507562576,1571.9279585000959,31.462234814812355,2.6355170933809355e7,3.1068142587367054e6,2.2526768080761902e11,4.5620556855415753e11
-9.000009595183656e-5,-0.11497872372223238,0.0004410870369805528,1790.109643531055,35.39253863851332,3.1513095214103837e7,3.6405752153247246e6,1.4464072487617816e11,4.6128767714885956e11
-0.00010000009933719411,-0.10172635395031192,0.0004595779222428375,1982.592015073755,38.88721907316402,3.7841419823458314e7,4.48745035804395e6,6.481640660644711e11,6.08923795856776e11
-0.00011000009544659406,-0.08760782727135785,0.0005000361666540047,2256.1479157422586,45.59639508800157,4.1541277020624995e7,5.105485457849244e6,9.539941854920608e11,6.515115625693005e11
-0.00012000009883195162,-0.07204899971162484,0.0005380428210977929,2585.0848593145984,52.06572305167469,5.037226343102157e7,6.307769476292911e6,1.4091368367173586e12,8.800928420984764e11
-0.00013000010221730918,-0.05491976400229485,0.0005799724053641655,2949.9571269816033,59.33590745659344,5.955529210959888e7,7.813522126865153e6,1.8346508405299255e12,1.2629247049023284e12
-0.00014000010560266674,-0.036171640762271244,0.0006153753224043509,3329.047386990475,67.36575233280067,7.244252857124767e7,9.362704753075417e6,1.6767341743061067e12,1.5650582670724746e12
-0.00015000009443610907,-0.015333875934516655,0.0006555648996900286,3740.456440612361,75.23069591667172,7.206345328947599e7,9.87935992440573e6,-4.08971486167098e11,1.5576078951171147e12
-0.00016000009782146662,0.007047472588754286,0.0006878805598451282,4104.475510317903,81.5242588889221,7.441537303067626e7,1.0806464091975115e7,-2.3713015044924507e12,1.7381821337651353e12
-0.00017000010120682418,0.031032354750076537,0.0007122743916568223,4450.579798302964,87.67177412029207,5.721200121579128e7,1.1348237499231743e7,-5.669293530562222e12,1.7909595056167947e12
-0.00018000010459218174,0.056278022165505405,0.0007313731553233217,4702.27226725616,93.09389860576653,2.2841802021043714e7,1.1989072010754453e7,-8.161006171336151e12,1.8779832262489312e12
-0.00019000009342562407,0.08254302069260865,0.0007312630146208706,4766.649483360069,93.98023486936333,-1.894855287105725e7,1.2338347864500962e7,-8.433931603724043e12,1.9471568750400295e12
-0.00020000009681098163,0.10890567632804697,0.0007140292261061568,4660.043767051179,89.884776968513,-6.325832502669214e7,1.2259778457262473e7,-9.241902012972023e12,1.9092251449368433e12
-0.0002100001001963392,0.13552292188717197,0.0006819755483152052,4339.6902643984495,84.58192510571976,-1.0708010086969577e8,1.1927218846379252e7,-6.168145164358181e12,1.874365816872949e12
-0.00022000010358169675,0.16138609282618546,0.0006494503230717682,3819.107079138717,76.08749158124671,-1.2758511908903831e8,1.1131004276501354e7,-1.5747903449627625e12,1.8016915690930212e12
-0.00023000009241513908,0.18526351629515186,0.0005950209280098487,3128.9695450982745,64.94578590671027,-1.2527053539935617e8,9.951691429542687e6,3.2340757762024663e12,1.60730285132922e12
-0.00024000009580049664,0.206823033780338,0.0005246116881010928,2442.2270698267666,54.146081626016,-1.0843432217178339e8,8.1204688661672985e6,5.138565574804296e12,1.2796500118792349e12
-0.0002500000991858542,0.22576243634763682,0.00045891763195939566,1796.7971998340252,42.87359068367747,-8.448624079580973e7,6.059087007021672e6,5.036650571615929e12,9.129754011332577e11
-0.0002600000880192965,0.24183511723463605,0.00037551058311305216,1250.1916879407122,33.15753539624072,-5.591116660364364e7,4.386091680785027e6,4.031703744307087e12,6.366072544670894e11
-0.0002700001059565693,0.2547589860213919,0.0003055253518699615,829.6025459263403,22.890942072274047,-3.0716211119877435e7,2.7454150910236454e6,2.2483178449947466e12,3.887378323299409e11
-0.00028000009479001164,0.26456612892119163,0.0002542952668388906,589.809756906839,15.86599773508396,-1.6621145780769268e7,1.6510547778343672e6,1.0772702253659784e12,2.0718121638403827e11
-0.00029000011272728443,0.27225254539300225,0.00021267361010588788,422.8315903564009,10.081500261845576,-7.653634216097396e6,825260.8787406302,3.8575466689480615e11,8.231002441084776e10
-0.00030000010156072676,0.27817462587433095,0.00019166665762329401,323.967108697424,7.008528097545928,-3.396401290320828e6,394198.7960866583,1.033334298684793e11,2.7807977440885963e10
-0.0003100000903941691,0.28297632050633265,0.00016388379444463576,267.8702811573561,5.413273820064609,-1.590316523219739e6,238188.33523686996,2.3481075048866283e10,1.218975361058043e10
-0.0003200001083314419,0.2864288611585424,0.00015617970882295676,242.24941220468506,4.554413713832871,-801220.1473034838,178166.8013811985,9.906645412567707e9,6.952789646886373e9
-0.0003300000971648842,0.2900127551829033,0.00015043413639577723,217.60794026317646,4.398875453445463,-715063.260935577,156942.7291670321,6.301043682242811e9,5.951380931879366e9
-0.00034000008599832654,0.2926589698749537,0.000155546385468491,218.69137167917003,4.550774209999037,-510115.9447369891,155208.35366962035,1.0839599278953655e10,5.952120325974442e9
-0.0003500001039355993,0.2951025972826115,0.00015753824561905969,208.2407445168899,4.121154226920983,-464017.77166742,126218.46434236827,-6.508307379437942e9,4.662040819605748e9
-0.00036000009276904166,0.29730474962898873,0.00014847410122615387,202.65067874752665,4.029933706516398,-107454.50833348536,125050.28848155735,-2.1738344706843634e9,4.548905206902109e9
-0.00037000011070631444,0.2996289041757872,0.00014493683990779996,196.58180774258787,4.010378698539041,-288490.4247051522,130069.60050090982,5.46261289521998e9,4.905521583390821e9
-0.0003800000995397568,0.30177223287151456,0.00014274327548515322,193.7733726294798,3.773163716580389,-324030.55696465686,115497.3526901991,-4.301661005548055e9,3.9317678554849243e9
-0.0003900000883731991,0.30353708983565425,0.00014517757501750184,191.31923799224248,4.085653869153572,-613457.6644687789,133426.46892643577,6.834696542945759e9,5.530291862274222e9
-0.0004000001063104719,0.3052693685010015,0.00015002788957108615,181.10559493251134,3.616318510259615,-385680.4823295024,108943.285242013,8.716981292448308e7,3.5986202119887137e9
-0.0004100000951439142,0.3074004707883461,0.00014073324933845248,177.19236713530003,3.418722449665346,-249331.7272898893,111467.43596344342,-2.690463765685678e8,3.730599300951599e9
-0.00042000008397735655,0.3092254777594287,0.00013670536670113063,177.6114873788664,3.620496785781458,-272874.83516492863,114885.34880297899,4.697739809684072e9,4.22672567382866e9
-0.00043000010191462934,0.3110954883169907,0.0001408480673745375,173.7058020588282,3.5488784765289574,-309632.8565595417,112871.00158381194,5.646824389469774e9,3.8974114464518056e9
-0.00044000009074807167,0.31266214909040724,0.00013589251824589038,166.09656442559915,3.441059802445145,-297968.92503057024,97309.08859858548,9.0648569141647e8,3.3746207404163785e9
-0.00045000010868534446,0.3143062805997613,0.0001362991613278813,165.04286831527094,3.3541684867396913,-400202.2579966663,98312.69816771084,5.879875743204138e9,3.8347565777509327e9
-0.0004600000975187868,0.3159985785234776,0.00013273827453680272,156.58643546219366,3.1129935127226096,-270114.2029609489,97296.45289213667,3.487738144638206e9,3.329139916717868e9
-0.0004700000863522291,0.31753159600926406,0.00013117786858062283,156.49740869462474,3.1027350395258986,-349501.0760885404,87017.31037164622,3.250513271312941e9,2.630478825634188e9
-0.0004800001042895019,0.3190222226031069,0.00013267525804882768,153.71238075010945,2.986044807317143,-182251.86951465282,82215.39350699993,-3.3778567023842993e9,2.4425654526744943e9
-0.0004900001222267747,0.32077475914077336,0.00012917930800015025,150.33639144862292,3.1110820086832875,-281799.7533657499,90859.5275172286,1.3898615911218343e9,2.70469052319215e9
-0.0005000000819563866,0.32242359487225764,0.00013175088623761154,155.04492085293353,3.0014047406950803,-320462.692464008,84656.0974125045,-2.2378707263965445e9,2.688641493577871e9
-0.0005100000998936594,0.3237623642436693,0.00013435826230424487,154.98478858682407,3.065055525258951,-222624.37668377004,90350.10829219579,2.2767296924939027e9,2.8687380941118917e9
-0.0005200001178309321,0.3255382300244936,0.00012692257022568217,152.6156081134142,3.0491884908777687,-354828.172773022,90197.42908333919,1.5032732642639632e9,3.318679775457549e9
-0.000530000077560544,0.3268447526406961,0.0001284131314087127,146.98967397045166,2.9890264666443964,-148818.18191275833,72651.7622914003,-1.965401376082751e9,2.1856974050069127e9
-0.0005400000954978168,0.32830259432973086,0.00012716728640266254,140.92375912950052,2.7693070533944186,-317673.57404166204,76108.38746255184,-8.912368490574255e8,2.2989345535156045e9
-0.0005500001134350896,0.32971546227660153,0.00012358093994682183,137.7323527410416,2.7931499565483273,-152656.01287954647,74346.79155562336,2.0002870193477254e9,2.200122527323095e9
-0.0005600000731647015,0.331098512743635,0.0001230393034042604,135.68846940370958,2.6339848365513094,-155504.10517850379,69583.9507018323,-9.45035358917473e8,2.0026585859726555e9
-0.0005700000911019742,0.3325332364639386,0.00012129532833752341,132.37078899871167,2.611684748804842,-268309.6432486431,75683.04922244344,-1.3503889256188216e9,2.659015306444338e9
-0.000580000109039247,0.3338708790980162,0.00012404351553667016,129.85749519871098,2.445552404306187,-102192.89129110481,61933.44152093864,-1.8068272189172661e9,1.5566984721083095e9
-0.0005900000687688589,0.3352882895419437,0.00012138506898907447,131.4160551942281,2.7477172139847696,-182809.37603304582,70754.4878617727,1.910564094889302e9,2.1442054667803662e9
-0.0006000000867061317,0.33663421681737005,0.00011904391668663943,131.3073334546983,2.6157307185391745,-309973.8206404755,71141.62694342258,5.1328328511892244e7,2.0269956661851377e9
-0.0006100001046434045,0.3379833782438133,0.00011544022048469999,126.01213071071112,2.499634954750411,-197635.87471913308,72126.96729895903,-1.8738297034399584e8,2.627397053179329e9
-0.0006200001225806773,0.3391651295626769,0.00011593359070371344,127.33790083703984,2.619244401783517,-257638.9625727031,71014.6448119096,3.310294108119311e9,2.4936524427378693e9
-0.0006300000823102891,0.3401841943394915,0.00011742754981474752,123.72115579037302,2.4922163865029705,-64311.1932809374,63443.45065802985,2.98537915792165e8,2.1437153528259733e9
-0.0006400001002475619,0.3415316113692593,0.00011404244800949787,120.93035198246442,2.3229308333027454,-147172.22809273424,60182.24838898734,3.1972908173353825e9,1.619353043305401e9
-0.0006500001181848347,0.3428785781242596,0.00011534902981300734,121.78589934771406,2.3975596107273214,-79193.24337678858,55111.09575667894,-3.012615205828393e9,1.3968313792685018e9
-0.0006600000779144466,0.3440153009385799,0.00011650238719414666,119.56833043170022,2.3759094427458227,-115509.7899628543,56421.60276970734,1.320469641327983e8,1.4958947750314007e9
-0.0006700000958517194,0.3453348489500347,0.00011793028212308414,122.18124142469881,2.4976388958893843,-135709.8906760253,61691.85266059093,1.6543274139630675e8,2.090672430440495e9
-0.0006800001137889922,0.3464543757078934,0.00011635355520303124,121.3922650822795,2.3795475208402963,-192701.7437180742,58734.713351868995,-1.3959445083190384e9,1.416744762482263e9
-0.000690000073518604,0.3478329567527803,0.00011387725816146002,116.66947421067115,2.2676275968068467,-110477.48550553356,57253.509446279364,1.1266097158225236e9,1.625620076279889e9
-0.0007000000914558768,0.3488514720988166,0.000108502777895298,115.78343521103186,2.3159715424505536,-64334.81962543182,58280.788851565194,9.280917519107395e8,1.8511254470425906e9
-0.0007100001093931496,0.35004750112032623,0.00011083214190476275,114.8120541206539,2.3195180835929103,-78129.56052610365,56417.0206299854,2.478720516286309e8,1.7057676065421433e9
-0.0007200000691227615,0.3513624783094971,0.0001127584240849688,116.1261108671476,2.267836898597607,-149999.88075618618,56441.04422946343,-1.9111745294994025e9,1.4382814223236675e9
-0.0007300000870600343,0.35234470128911827,0.00010999241399102568,112.94571840369032,2.1506725141926966,-86542.01832204459,52637.028697823975,-8.188218429348371e8,1.3888157983881266e9
-0.0007400001049973071,0.3534444028472703,0.00011043160199354673,111.66278576040526,2.2683542505940566,-150246.74289782185,53843.51107757457,3.964895338221037e8,1.2569972126770508e9
-0.0007500001229345798,0.3545070111012901,0.00010875869115619806,109.23343881627335,2.076832635503695,-62291.40283890132,48169.552526031126,-2.4626631115736537e9,1.1953727355336258e9
-0.0007600000826641917,0.3554540831037506,0.00011017430875879078,107.3732928985644,2.0701293684909525,-169672.31904789453,51546.42778621244,7.516741948701948e8,1.3865101166542351e9
-0.0007700001006014645,0.3567339890344823,0.00010821561276798129,105.07159713942875,2.079154516021867,-88288.77486977827,44456.06034773685,-1.2863850550234733e9,1.029991566267318e9
-0.0007800001185387373,0.3577917212684466,0.00010857536384122304,105.09884944603681,2.132764994305076,-64491.74782552928,49441.7370552364,1.1740440885408688e9,1.5493638912267857e9
-0.0007900000782683492,0.35892034641332043,0.00011008551110741538,104.57014950856703,2.1203515690558783,-114034.83786139739,54110.592883389785,6.940016819489275e8,1.6258732992100077e9
-0.000800000096205622,0.3600567566242126,0.00010664659473999985,103.49020280860022,2.1666615810331744,-66131.57516538716,56909.14681550913,3.2511288025739264e9,1.9611666813845737e9
-0.0008100001141428947,0.36079822486758345,0.0001111494538873218,106.51128812330735,2.1685636892521085,-110798.1225828507,52310.6967078604,1.05616480482063e9,1.5578737491425984e9
-0.0008200000738725066,0.362021635245311,0.0001068580644507322,101.81209692042931,2.0504325176749103,-134738.2869794842,48586.640836145,1.9805671384123552e9,1.24406592148576e9
-0.0008300000918097794,0.36300359256254155,0.00010617460529154844,99.88566725860034,1.9881695865848117,-39489.861027304665,45098.03120951495,1.1142743554904492e9,1.1190315972823951e9
-0.0008400001097470522,0.3640236752662753,0.0001063914424597989,103.12783370486403,2.0781790511646423,-124523.78056744019,48728.75435304858,-9.829584214593232e7,1.440436439409316e9
-0.0008500000694766641,0.3650861579535529,0.00010366360821924221,100.32703181896488,1.9983403118098317,-111857.02900993469,44984.203372344826,4.196652697957247e8,1.0960950259388492e9
-0.0008600000874139369,0.3660057347782135,0.00010389442204882607,100.47929266980233,2.0145448068505414,-130056.86828663349,45747.584417110535,2.4123397119950193e8,1.195437094511473e9
-0.0008700001053512096,0.3670559923035264,0.00010819518724823149,101.11599406124873,2.170184743347983,-76678.69348106824,54662.48736123173,2.9814683614532123e9,1.656294441055451e9
-0.0008800001232884824,0.3680134980175759,0.00010307930794471384,95.9702402941417,1.8932818616296294,-105490.89381206689,44059.58964879688,8.078596866341774e8,1.0678156824917015e9
-0.0008900000830180943,0.36896160934050554,9.969529333123739e-5,91.90184597017794,1.8400720922921976,-107497.87706324624,40773.60712513092,2.977063236790925e8,1.0383929807595841e9
-0.0009000001009553671,0.3698392072621558,0.00010697210820210813,101.14974571407697,1.9743231733600524,-136088.816280002,51714.90225437224,3.3019176446614485e9,1.590993139877893e9
-0.0009100001188926399,0.3707744914598004,0.00010589991908649555,97.1480583741236,1.8747262694131503,-34608.773129681525,44118.50202716755,4.969396731692889e8,1.0878647604426131e9
-0.0009200000786222517,0.37183282336386075,0.00010392804944444971,94.8711009548757,1.9357779914058628,-76315.33645815637,41379.09202056168,5.486573409819628e8,9.739486740642915e8
-0.0009300000965595245,0.37281688825074744,0.00010711642895711596,93.48142083726525,1.7025000404248545,-73835.70553900494,37052.49746151217,-2.2263951307136097e9,8.495485123368744e8
-0.0009400001144967973,0.3738735369952981,0.00010393616287567083,90.40525031224718,1.7802941387202011,-103074.15516643236,39652.62277163944,7.197953220294038e8,1.038126825436302e9
-0.0009500000742264092,0.37462686505070936,0.00010355206406877855,93.04857290064311,1.8350759852044953,-45615.41451021581,38524.94210131175,-2.4622653730130002e7,9.197508254308875e8
-0.000960000092163682,0.37560859863486834,0.0001033323046014698,91.41996362610071,1.820248813662348,-26211.698722820067,39213.43593085562,-1.4241221954756427e8,9.512009958320687e8
-0.0009700001101009548,0.37657090935356696,9.993588283812594e-5,88.72161835432036,1.6879462123740485,-31626.31832228221,36362.31239849038,1.2376509506458847e8,8.384759667119812e8
-0.0009800001280382276,0.37721890628054994,0.00010095284233710295,87.26463841155969,1.703392181175517,-7854.703669991145,34423.65698681091,-4.085387115571655e8,8.462831947476785e8
-0.0009900000877678394,0.3784019852934458,9.662399188886942e-5,87.90984466596451,1.7026928982583986,-79598.99380530567,36503.95829044328,-4.527369732819135e7,8.483995139622761e8
-0.0010000000474974513,0.37915110792401824,0.00010142927039970121,88.80251484285283,1.720591958728619,-82887.5363452949,36468.568931386275,-7.41027437041918e8,7.851019438303356e8
-0.001010000123642385,0.3800935592385715,9.932629012315994e-5,89.05979590179719,1.7685074561167644,-127679.94229555232,36837.66858190708,-6.261483827995949e8,8.816353870314003e8
-0.0010200000833719969,0.3807335614165342,9.810588116484893e-5,88.54856041048279,1.7960948110056998,-18794.879087910096,37994.986526663546,7.996300355179439e8,8.243617127268952e8
-0.0010300000431016088,0.38168594602068157,0.00010128990596100657,87.12332142500983,1.6990302580216587,-55462.70329176392,35468.31007321431,-3.530314045143343e8,7.585961744663347e8
-0.0010400001192465425,0.382612272232934,9.64031892923863e-5,86.87356598608457,1.700573377758647,-66487.01376754421,35788.477954598835,-5.189340726707648e8,9.002294458220865e8
-0.0010500000789761543,0.38341536466999643,9.517025741010511e-5,81.49072585432911,1.602388686016699,8048.508626703786,31834.587511677753,4.081856684854786e8,6.69789278047955e8
-0.0010600000387057662,0.38420185807371104,0.00010166555852170734,84.77783967843891,1.6254143880184362,11056.71611943468,34293.044686401045,-7.920561112035869e8,8.036161571480956e8
-0.0010700001148507,0.3852190372221813,9.103304525227484e-5,82.8005433773592,1.6326764673350698,-42836.765392271845,33468.883076797436,2.1437582155948937e8,7.864448857985209e8
-0.0010800000745803118,0.3860513631273242,9.677481561389019e-5,83.21854922209982,1.600523497278221,-55628.475383549856,35526.00479785661,5.740364778248631e8,8.099879556086509e8
-0.0010900001507252455,0.38692837814078024,9.264426633883674e-5,82.78652369332262,1.6800336730198444,-32104.40354065954,35015.38064282616,8.43788668903441e8,8.418880946530508e8
-0.0011000001104548573,0.38768140229538556,9.158175014677134e-5,82.05885261845806,1.5998392935002281,-70265.50859811288,33165.58217126172,-3.8843576820402604e8,7.534893534243045e8
-0.0011100000701844692,0.38853950737322973,9.835734270161914e-5,83.12781173228215,1.5585855249627347,-66423.0941402025,32069.10070467128,-8.28958996903323e8,6.721634373031327e8
-0.001120000146329403,0.38914257782581274,9.540191022501337e-5,82.03901723756636,1.632330992856409,-144634.28384328185,35773.545627945496,5.645746018778765e8,9.860657495954522e8
-0.0011300001060590148,0.3900171184954879,9.500691948795091e-5,80.83114164907276,1.6148803691519837,-23141.581872426927,33434.70047260364,1.3626633595519903e8,7.52508302756945e8
-0.0011400000657886267,0.3908316446719928,9.588676498443513e-5,81.62859424443077,1.6167406602283891,-5201.831352051575,33056.3835073278,2.613023650893588e8,7.361812112266945e8
-0.0011500001419335604,0.39160265766728575,9.467587579193424e-5,80.14710727575631,1.5275591128616641,-20230.25238559116,34053.95716506173,-2.8418445040385413e8,7.789972524790283e8
-0.0011600001016631722,0.39241601060087583,9.648946180283822e-5,80.04851094160307,1.5533124768719078,-20023.40186166089,33292.53059473476,6.980136848529418e8,7.490286771317191e8
-0.0011700000613927841,0.3934289842622238,9.344401061072697e-5,77.22354772010512,1.48486439672798,-60660.371499041314,29903.13063014889,-7.138636289895031e8,6.94254988950288e8
-0.0011800001375377178,0.3940642444881785,9.450097565518229e-5,77.84429125954576,1.5955185364094495,-45196.60691759748,31078.104214425963,2.6189359544322035e8,8.033808005922233e8
-0.0011900000972673297,0.3949129586940163,9.17789313159177e-5,75.7334711969719,1.5597948789181064,-117582.94142031814,33878.62424572201,1.5946835149204555e9,8.822980120816033e8
-0.0012000000569969416,0.39563644735705483,9.087950861253872e-5,75.84760639986463,1.5432447853020588,-29296.9859027994,32027.82509873735,7.01084874985005e8,7.881880747855009e8
-0.0012100001331418753,0.3965358818354379,9.338989190053049e-5,76.80527259402729,1.4392972143970977,-55666.092206276866,28542.16437989289,-5.857971474547555e8,5.841374450848182e8
-0.0012200000928714871,0.39727600787808176,9.113324808134207e-5,74.25474238490561,1.426331676487943,-9792.274995093792,27474.13840119654,-4.4497893334953135e8,6.248109091276803e8
-0.001230000052601099,0.3980197076915182,9.301547410206208e-5,75.06266151479453,1.515075388201515,-23436.89072102623,29759.842240301838,4.475998420479549e8,6.870772102545058e8
-0.0012400001287460327,0.3987437834856732,9.028483984877645e-5,73.81110806579802,1.4464797772982303,-61796.870833590125,27781.430186674937,-5.927910671464597e8,5.527566715970322e8
-0.0012500000884756446,0.3993445363750447,9.353388879593269e-5,74.42530478254892,1.500353997283064,-33339.21905406175,29481.703669419665,5.103256027030277e8,6.059575979047151e8
-0.0012600000482052565,0.40012574900412606,9.208179046412549e-5,74.0115399780881,1.5421489910615085,-74518.70919224195,28941.701776314105,5.1765516593928695e8,6.244241811647221e8
-0.0012700001243501902,0.4008168801655644,8.913780542437323e-5,72.17543551346787,1.3499312055004764,-54065.90234498264,28511.42694310731,-5.0563492777057314e8,6.34021875818864e8
-0.001280000084079802,0.40153294140363593,8.977062963354347e-5,74.36709811218986,1.4652588250303276,-47508.98772522948,31364.754961857423,3.1434963317310613e8,7.420590363128178e8
-0.001290000043809414,0.4022491200288635,9.024578339109028e-5,72.06836907665875,1.4213223678031346,-75006.64195970702,27228.364685196648,-9.512828526846305e8,5.92881028928327e8
-0.0013000001199543476,0.4033616588160918,9.086451455524138e-5,72.06225823360185,1.4200973176397664,-77975.54087505241,29308.611256151537,-2.4330820016191006e8,6.806050622813057e8
-0.0013100000796839595,0.40375509436575774,8.86672299438531e-5,70.34666016922178,1.441413296532487,-32623.666864097642,27492.432698261364,2.686820148462807e7,5.631648950796903e8
-0.0013200000394135714,0.4042936697676253,8.820054288203384e-5,70.67432219297757,1.4793604882583111,-138104.93914904367,29593.561469529963,8.888309248824342e8,7.728097343492967e8
-0.001330000115558505,0.4051451934199953,9.151280516271072e-5,72.62456478053309,1.5406140385190243,-19780.505390186114,29928.338300016858,7.405907789863385e8,6.488757665929669e8
-0.001340000075288117,0.40587506681415236,8.862559032469475e-5,67.56971784142428,1.3004062184075154,-50070.095068976465,26007.30347119029,-9.576119091936536e7,6.26127847228714e8
-0.0013500001514330506,0.40655073048549817,8.839021576604801e-5,71.47474488345229,1.4029834329223694,-39722.72550261221,25778.516194901415,-4.1255715462107754e8,6.150986971068408e8
-0.0013600001111626625,0.40726667354654017,8.901357845533368e-5,70.47659194346686,1.421353454310439,-39822.90450307855,25128.82124686419,-7.347592700460646e8,4.895815993282013e8
-0.0013700000708922744,0.4079898449588856,8.926837257831417e-5,70.79068176316191,1.4083987776902742,-39735.20612283802,26292.440418014525,-5.800455101531115e7,5.684704755918223e8
-0.001380000147037208,0.4087239626015069,9.003887990579797e-5,69.45230389491722,1.325964030254747,-57586.135340428074,25041.374694982977,-6.366319925080225e8,4.7895968767135113e8
-0.00139000010676682,0.4092821251718854,8.475427395007276e-5,66.13294160155759,1.2868228990974744,-60826.36233336792,22371.386594991214,-5.643996646473446e8,4.466140437466405e8
-0.0014000000664964318,0.409937828717544,8.970419854015249e-5,69.43671731546095,1.391832656749923,-68589.45936057401,27715.538374019132,-6.943442731476286e7,6.803649802084771e8
-0.0014100001426413655,0.4107567691880918,8.786346039526955e-5,68.36138134306621,1.370055123846206,-27866.977290219882,27054.739407585217,3.999218681569842e8,6.586971441047585e8
-0.0014200001023709774,0.411551025297382,8.558609349864706e-5,66.80996337242327,1.354595686198506,-75762.54964807085,24678.004313774058,-4.741906855317383e7,5.2581218658341193e8
-0.0014300000621005893,0.4120550810690621,8.297452660366593e-5,64.64380286892751,1.3406487921074657,-56875.63669800652,24135.43928582502,8.497209357131615e7,5.644688869331456e8
-0.001440000138245523,0.41291814151198475,8.499054441169052e-5,66.23942848489654,1.258951315140434,-41742.00058859964,23442.032396942515,-4.098415557191563e8,4.780766383986319e8
-0.0014500000979751348,0.41350431881163324,8.394712514025309e-5,64.75147388996376,1.2205205695177554,-62905.85841254667,21725.59578940227,-6.302220462547679e8,4.3156807593826175e8
-0.0014600000577047467,0.4141431529434692,8.671934809850049e-5,65.62741862086982,1.269714822189843,-95041.22849832935,25935.964416763494,3.9237067821935767e8,5.928847647050959e8
-0.0014700001338496804,0.4148463325050134,8.637583654197111e-5,64.47869473363178,1.351099904089407,-26577.37978602939,27601.016895740056,1.4544727329860532e9,6.514811128858114e8
-0.0014800000935792923,0.41538537727951824,8.602145718373569e-5,66.46517172464605,1.3376647632490661,-8885.7074961983,27083.563731289505,2.146933915402381e8,5.668832669490689e8
-0.0014900000533089042,0.41613363886936616,8.337308603674349e-5,65.06561590105113,1.2398287268801669,4278.125781723735,21891.61088514603,-6.321490357580575e8,4.061505024580864e8
-0.0015000001294538379,0.4168193897548132,8.505250310655496e-5,64.86508222938119,1.2801032625936333,-15499.622725121655,23926.83068105331,-3.2982534342155505e7,5.116014351616553e8
-0.0015100000891834497,0.41740802903965185,8.076595680353145e-5,64.3680992436565,1.295303332250098,-42047.23811914549,27277.437922348534,1.1160172542383313e9,7.04032548053335e8
-0.0015200000489130616,0.4179563597813945,8.325448846082768e-5,63.267387463768976,1.265212880721339,-34516.93014319671,22438.778667847695,1.5093102720085487e8,4.482754874684656e8
-0.0015300001250579953,0.4186741721254014,8.339295365757109e-5,64.336437586064,1.2317990386056556,-9420.466680881784,21158.38682448328,-8.409114662583601e8,4.3565195970077807e8
-0.0015400000847876072,0.41937446940812,8.450011203652714e-5,61.84945755913509,1.1766150747682942,-8405.892554397155,21937.137684886417,-2.510769448238011e8,4.212700987875156e8
-0.001550000044517219,0.42008535245298384,8.420509118295275e-5,61.98208088793199,1.2355302094361749,-35958.91531436728,21741.551236962565,-2.9320886437925017e8,3.712380511936371e8
-0.0015600001206621528,0.4207319314483439,8.66317989280851e-5,64.08193509658695,1.252615414679671,-26561.934797922662,23059.74779358173,8.106604437834282e7,4.753280550547074e8
-0.0015700000803917646,0.4213057282655152,8.434029607617792e-5,61.97009763184498,1.2499080733736778,-35140.10395188789,22398.99030212127,3.587569314669806e8,4.809029155771777e8
-0.0015800000401213765,0.4218457934320379,8.339074888852086e-5,62.09093991896312,1.3205346158732716,16.22113262434047,24591.132916257477,9.010155122209278e8,5.50330090947431e8
-0.0015900001162663102,0.42249164203092776,8.155818449263411e-5,63.044706657578914,1.2595677076404623,-39551.20233302663,23429.820893172106,7.47991606794401e8,4.9711621495389205e8
-0.001600000075995922,0.4229722861101152,8.340133563818982e-5,61.946896991104836,1.1363294299912583,-3409.9423463432413,21095.343938349302,-8.106224180810295e8,3.6834374712970495e8
-0.0016100001521408558,0.42363096637156555,8.353350727070687e-5,62.1746669488041,1.2695212070115944,-38831.1669077692,24456.481926936758,2.6490998554779e8,4.8630035840344733e8
-0.0016200001118704677,0.4242972192343207,8.269177453353696e-5,61.038609486274716,1.1923630782669268,-24146.023078825725,22938.63067129091,2.5347737525109962e8,5.057620880369447e8
-0.0016300000716000795,0.4249549153125439,8.007390918649976e-5,61.212814569406085,1.2652475318723868,-24442.932765333124,21519.976401018394,1.773269477695318e8,4.1257850047910887e8
-0.0016400001477450132,0.4254011568748336,8.317367559661592e-5,61.07033418609556,1.1484953348786553,-52362.10558665046,21641.16120198471,-3.572515111569388e8,4.553174178231678e8
-0.0016500001074746251,0.4260692067919066,7.834276355467812e-5,58.455150767140275,1.1348657843109686,310.29697783413764,19403.616711176237,-1.1870951380721451e8,4.013330776806355e8
-0.001660000067204237,0.42671343536201223,8.131710516176602e-5,60.51701161292326,1.1726229203168652,-6339.749713246337,21111.367010798916,-1.251961942595205e8,3.8706759692286164e8
-0.0016700001433491707,0.42734275784676407,8.268079132118721e-5,61.29732770930967,1.2161331452369835,-12232.955064433696,20543.307889848482,-2.5293207795079154e8,3.7879525808992416e8
-0.0016800001030787826,0.42802638992564784,7.778793514575066e-5,58.222238906962616,1.1710515116343845,-3532.1181471473847,18871.70383944077,-8.880047150434713e7,3.40585583470054e8
-0.0016900000628083944,0.4285171341735405,7.955965078097973e-5,57.59701591195949,1.1126964889922544,-9830.674800176917,19102.07542052591,-1.7710773890197793e8,3.535475672183213e8
-0.0017000001389533281,0.4291429541582655,8.039688834470426e-5,58.964253383108414,1.216182240818382,-34656.3529446279,21461.747616173678,2.1715989715460533e8,4.419755582666672e8
-0.00171000009868294,0.42971341078530595,7.811358936287694e-5,59.393001618218776,1.1556998731682013,-15971.190177139862,19706.48385014039,-3.15910497860607e8,3.9124072844490266e8
-0.0017200000584125519,0.4303137968854573,8.260673664477535e-5,59.43847037751112,1.1787783372375331,-14525.033921531147,20304.271347965296,1.9017718914456698e8,3.804829796981109e8
-0.0017300001345574856,0.4308901149225478,8.306516454426887e-5,56.7233342314113,1.111294098875263,9578.455058448439,20109.063480640125,-1.1470880587865217e8,3.961882318750336e8
-0.0017400000942870975,0.431363576478744,7.990668749907724e-5,58.73368594191809,1.1458023923787368,-41523.76112435911,21028.73634213029,-2.5395045251295337e8,4.784677941087796e8
-0.0017500000540167093,0.4320052967739577,8.022003453286114e-5,57.44477755141225,1.1369081512777781,-19545.776395073983,20870.31472019923,1.5254429857356897e8,4.304221448019373e8
-0.001760000130161643,0.43261566649850586,7.965218193422934e-5,57.12678854174266,1.1735554617284327,-8683.747496837317,18924.50580605402,-1.0817081477433853e8,3.373161587300819e8
-0.001770000089891255,0.43319547612721204,8.218773298341537e-5,58.54745431029892,1.2167183634427106,-53880.98093583878,22498.79315531618,5.940070701217281e8,4.9087513578028756e8
-0.0017800000496208668,0.43379703178672324,8.243511192104233e-5,57.174351823197284,1.129566823288541,-2447.3497674180485,19886.028610464728,-1.7725873914729783e8,3.661604474798893e8
-0.0017900001257658005,0.4342929201678087,7.749926663636823e-5,56.70809242081054,1.0822730185019482,-5435.244190180233,17478.686937299095,-6.385426176596352e8,3.208064669461507e8
-0.0018000000854954123,0.4348045058210382,7.859327614542396e-5,54.94721430957695,1.10512707678128,-29556.65847095538,18941.196096561376,2.445212797387522e8,3.7312542120252365e8
-0.0018100000452250242,0.43538768786411897,7.610625017071283e-5,56.523843422836315,1.1474545259981617,-47385.86647960052,19842.404663993908,3.430437804085932e8,3.8934461559020627e8
-0.001820000121369958,0.43618192348599005,8.067290609772368e-5,56.84667963233779,1.1547077917644872,-8989.222600737663,18763.505229661474,4.4136688675159045e7,3.7120613542971486e8
-0.0018300000810995698,0.43649230533823075,7.932099056584963e-5,55.90939911102418,1.0648045998724889,-20114.92677365099,18996.684411393042,-8.198451723567539e6,3.6931458672108525e8
-0.0018400000408291817,0.43717717650735877,7.849626490525862e-5,55.82217348546779,1.062708857307512,-38912.53470576684,18344.993536585458,-3.841684893847388e8,3.7347126395270145e8
-0.0018500001169741154,0.4377027959407366,7.768338560502352e-5,55.076521357819665,1.093609248932248,-23747.89727217228,17970.461843340312,-1.9903822143994868e7,3.215162378684952e8
-0.0018600000767037272,0.43825820313668185,7.652172865643138e-5,55.88890639791339,1.1154573280727875,-6327.962679885838,18122.082665115915,-1.1137355234353071e8,3.2475033774112964e8
-0.0018700000364333391,0.43882088643072653,7.794542392308113e-5,54.496098706936785,1.0481927561830382,-1779.24667398849,16559.31398496521,-2.6679804791183528e8,2.878967665021872e8
-0.0018800001125782728,0.4392592323789835,7.98605001411063e-5,54.242663687454254,1.0497577884413694,4883.214541863701,18229.369030254584,7.980826344940227e7,3.565152765658676e8
-0.0018900000723078847,0.4399280794116085,7.619814311115048e-5,53.41819510209751,1.0464873068922151,-18884.697930716782,17943.098626306404,3.0529552506949887e7,3.450902818772069e8
-0.0019000001484528184,0.440442200544202,8.167219045937867e-5,55.18336259457322,1.1145469940344852,-42764.09521946633,18032.05186823176,3.808758330079559e7,3.4044533548557115e8
-0.0019100001081824303,0.4409895196085446,7.698595752382748e-5,53.86948482061531,1.025028907441266,-18640.423214238348,17282.524612532754,-6.797495268996717e8,3.1211522249260134e8
-0.0019200000679120421,0.4415131227212667,7.686853226806148e-5,52.08380736311828,1.0484288037065939,-34917.37730009211,16393.378573422604,-1.5929871126056013e8,2.5439096415581542e8
-0.0019300001440569758,0.4420547536549856,7.731706631070472e-5,52.39348952702365,1.0539019993041552,-15662.132168350356,18290.61600753868,-3.516915413261614e7,4.4148071109198374e8
-0.0019400001037865877,0.44253709385053397,7.648794923251456e-5,54.06181082010577,1.1121727841791629,-11984.198723682115,18378.142123326437,3.4880176532182837e8,3.5083295385942113e8
-0.0019500000635161996,0.44326475286607236,7.528265668949545e-5,54.9377360326701,1.1508560733975688,-55720.94972874299,22541.993465181517,8.993446933160286e8,5.362443855462158e8
-0.0019600000232458115,0.44356858522911186,7.875728095922602e-5,54.35773804468217,1.086707961921254,-42491.3960227463,16993.366255763107,-2.6606628187670806e8,3.43456577539522e8
-0.001970000099390745,0.4441561831809113,7.656836526439977e-5,51.84031371708835,0.9769376923681784,-9987.92126188676,15862.277380702959,-5.730257351212171e8,2.870242429111346e8
-0.001980000175535679,0.4445985723454048,7.683860548119055e-5,53.222806013157744,1.0248871904777352,8168.444457507092,16545.24388638309,-5.592528613359634e8,3.237835153410038e8
-0.001990000018849969,0.4452388441644259,7.64289586899241e-5,54.48586682290147,1.0866883116549442,-39205.77476136659,16976.800719823765,-1.9247317847273895e8,2.874681692780917e8
-0.0020000000949949026,0.44567020046544453,7.699231239222318e-5,51.869879703058366,1.0244627046323085,-31222.255622401,16189.252069677494,3.9235387302009024e7,3.0373560356179065e8
-0.0020100001711398363,0.4462988783171867,7.633210899866125e-5,52.499498246869145,1.042002703818867,-23722.02642462461,15713.570293424544,-4.238980638687518e8,2.6230173597171402e8
-0.0020200000144541264,0.44671845293733686,7.532211107396839e-5,52.43212211225496,1.0967670568998784,-23943.41887512008,17898.959545103062,3.79885953527928e8,3.204818028427289e8
-0.00203000009059906,0.44725814537566616,7.776168684572623e-5,52.160532750659485,1.0465634817462963,-8988.25928029482,19645.072754839293,3.8845832238244903e8,4.2618685064508647e8
-0.0020400001667439938,0.4478661130939146,7.586098204259684e-5,50.78143657889918,0.9996717532001745,-42616.929413182916,16112.526290708487,1.3610857545306716e7,3.224864956832691e8
-0.002050000010058284,0.44837617890376125,7.312002109489049e-5,50.49134646166497,1.0024459502488998,-15543.119397892056,15994.865413405922,-2.1358895091125986e8,2.675963554216501e8
-0.0020600000862032175,0.4487859509519066,7.831950827295238e-5,51.358042948712004,1.0205776106085258,-20671.382217687256,16290.707857856034,6.458299367124951e6,3.067608653046286e8
-0.002070000162348151,0.4492150096183473,7.457292700243674e-5,50.5004582620006,0.9879610455817494,-6897.246488023021,15328.530229460057,-2.5195400220214817e8,2.718797221522509e8
-0.0020800000056624413,0.4497802588525234,7.967852576009286e-5,51.55195226896872,0.9978007824876696,1300.2975217424594,15857.481387960412,-3.459581990511535e8,2.836122036237021e8
-0.002090000081807375,0.4504431202546753,7.489568620140822e-5,49.700082862336764,1.0022511451436096,-567.459146269383,17749.103555332502,1.2293040210080193e8,3.5638039575023717e8
-0.0021000001579523087,0.45093702156264276,7.477183734189326e-5,50.396477899254045,0.9946079519968577,-19981.843480176336,15800.29833621001,-2.599753669323295e7,2.824678349603499e8
-0.0021100000012665987,0.4512619520769458,7.479878737003783e-5,50.47597529478937,1.0171421337145368,5158.783692790528,17411.33755010215,4.6048508315939325e8,3.246858908730773e8
-0.0021200000774115324,0.45185661735825744,7.331743313958961e-5,49.522063863029146,0.9857955815994988,-2741.9232367177556,15349.345424734458,-1.8208964992528293e8,2.644188592203037e8
-0.002130000153556466,0.45230480148397634,7.575779317270566e-5,48.71736360259023,0.958421250807119,-2574.217314592952,15283.829549068392,1.0100863929070777e8,2.798093247152116e8
-0.002139999996870756,0.45294560450487137,7.355233478211034e-5,49.07763203348636,0.957970641074541,-11310.57601933657,15289.040511218478,1.8684889922019702e8,2.550684289337339e8
-0.00215000007301569,0.4533941822709631,7.446347961474161e-5,50.99289456731408,0.9801453112795505,-24227.922781520574,16070.421405502155,-6.938452277360997e7,2.876724086118907e8
-0.0021600001491606236,0.4536799837665521,7.570345265012913e-5,50.47421510611072,1.071550896079435,-21265.099040951824,18827.982732447643,7.877363716692811e8,4.039572806504815e8
-0.0021699999924749136,0.4542311617805794,7.291087804390828e-5,49.81334006155343,0.9831390748914118,-40952.84710643747,15673.154415330007,-1.1068888708855757e8,2.7546173515299034e8
-0.0021800000686198473,0.45475077833715494,7.056326939996112e-5,48.509749853217464,0.9287438444269748,-29007.419959595103,14479.349368972984,-2.8386051767129385e8,2.531320523462434e8
-0.002190000144764781,0.4552947762897358,7.493731709360661e-5,48.568439339156264,0.9745403536423869,4905.841919930094,15242.951874658998,-2.3843469742075893e8,3.015636297632928e8
-0.002199999988079071,0.4559195891144101,7.391077860811108e-5,49.120483058982614,0.9584538651321018,-8706.364431368049,15221.761185426618,6.566301297639782e7,2.5203836629224363e8
-0.0022100000642240047,0.4563991756512024,7.150463201980076e-5,46.52670849221515,0.9041475879800047,16888.272648232,14644.792296289768,7.863552573180428e7,2.7105290203330946e8
-0.0022200001403689384,0.45668666667797914,7.23716581497749e-5,49.100647664785114,0.974477052556487,-15709.495036771894,15059.662155506601,5.742954830584278e6,2.5982127283546054e8
-0.0022299999836832285,0.4573588311950793,7.548360901404461e-5,48.35629469353613,0.9304058594906572,-873.4253320579138,13526.011857570133,-1.4784461936615458e8,2.1579656206477413e8
-0.002240000059828162,0.4578401803842624,7.196556247705778e-5,47.189197728940584,0.9393985857624054,28817.201447050495,14855.32819773315,9.94423202646153e7,2.477726984554041e8
-0.002250000135973096,0.45818980121249964,7.265710324311208e-5,47.015332935671616,0.9161712965407615,-407.58707482995857,14143.958373086742,-4.154652679556038e7,2.3778427825086856e8
-0.002259999979287386,0.4587538763441318,6.945176901793009e-5,47.19582223538926,0.9664419830517045,-16247.963154209314,14242.15860603463,3.952026539092014e7,2.567978244396847e8
-0.0022700000554323196,0.4592150098137613,7.328663298072884e-5,47.9540312840377,0.9591526302470568,130.40115357456298,15393.540150053555,-9.63491215957951e7,2.818811780346544e8
-0.0022800001315772533,0.4596096171299454,7.23956526896505e-5,46.42836613611427,0.8994047679027151,-12913.414744052643,14546.233468015365,7.75580965918011e7,2.5458361583548412e8
-0.002290000207722187,0.4601100783751058,7.370822973987569e-5,47.29593271305425,0.9166699865794231,-17288.05715392306,13719.223944811934,-2.9437167530748355e8,2.4056226054379398e8
-0.002300000051036477,0.4605943251942228,7.450711442824227e-5,45.74859718814147,0.8854161350116796,-24010.519614896108,12910.058743437874,-2.1768134816258913e8,1.9825982577883023e8
-0.002310000127181411,0.4610702722998512,7.320190081303493e-5,46.56458504025636,0.9053912572686453,-8230.204770342276,14056.844893341644,-2.497897347205058e8,2.5883457159779343e8
-0.0023200002033263445,0.4616169526947135,7.089825770500343e-5,46.13798273402262,0.9037018409577583,-6511.935698363764,12943.004188184179,-9.941958915342176e7,2.1397622525201935e8
-0.0023300000466406345,0.4620699310785738,7.126137541378691e-5,47.35555189475482,0.9543617445958557,-1951.05656560519,14165.054219021933,-1.9051683044945562e8,2.5380528755690768e8
-0.0023400001227855682,0.46234719145654246,7.186845429115952e-5,46.63302156727686,0.8985820865315594,-10047.139785317797,13458.711369389619,-7.66993887151969e7,2.4126989033090985e8
-0.002350000198930502,0.4628784202362294,6.983536416091147e-5,45.57838531116422,0.9737065187725591,-5835.580644867479,14703.006767759387,3.4891619525553566e8,2.457608955136905e8
-0.002360000042244792,0.46334770358746163,7.291416397543914e-5,44.15494219813861,0.8436993416169697,-12217.476219015633,13178.662917812633,-1.3285777154359125e8,2.235833011746073e8
-0.0023700001183897257,0.46384939173125345,6.987579577634535e-5,45.0517496462536,0.9153099779179273,-10607.273953273547,11741.932654476263,-5.410081575267866e8,1.9961493194944993e8
-0.0023800001945346594,0.46431790278878776,6.898643325767371e-5,46.00895388006828,0.8956932612158705,-25520.421900198442,14033.556229707923,-3.653086599463111e7,2.3325339348221433e8
-0.0023900000378489494,0.46470756379124417,7.083355981426115e-5,45.214085609401586,0.9256560308220942,-29585.860964090454,14854.793654848345,2.3413361316127217e8,2.6729042432885444e8
-0.002400000113993883,0.46523412587397617,7.312063637781189e-5,45.31210724476431,0.9006864805336832,-25342.886774116978,14408.230379465935,1.0218884529306877e8,2.558372029770571e8
-0.002410000190138817,0.46564234347363287,6.966537814507232e-5,44.388719820876666,0.8841269310280492,4692.4212539159835,12777.235370722734,-1.1382092339120145e8,2.0736636278996658e8
-0.002420000033453107,0.46616330497918507,7.241008983089808e-5,45.52389820642142,0.8806043317985082,-20612.54157804341,13577.479568104038,-2.2399132027545112e8,2.2271893833619252e8
-0.0024300001095980406,0.4666353626194589,7.065010902673492e-5,44.6487710437544,0.8555332951662072,-14802.866742322081,13159.311446009815,-1.2105200483780282e7,2.096982441475473e8
-0.0024400001857429743,0.4670524217035154,6.773665081989509e-5,44.28722669838692,0.9068716813342855,-7369.228462992984,13790.260414298882,2.5417821189415666e8,1.9911911969257447e8
-0.0024500000290572643,0.46755263006618525,7.241985736172178e-5,45.044602930921165,0.8721614280194634,-8639.77655866559,13115.100150901897,-2.283145460681399e8,2.3507595871086505e8
-0.002460000105202198,0.4679845517884066,7.053845574564693e-5,46.370911485845596,1.0083530161489271,-32209.18285722312,16664.894492108546,8.308067779690063e8,3.2824371163482636e8
-0.0024700001813471317,0.4684288455581698,6.763968206286877e-5,44.24512680074005,0.8266704082582838,-20350.31667950551,12543.831778338514,-7.41130394993185e7,2.0272867162678012e8
-0.0024800000246614218,0.46889313767555885,7.07048964672724e-5,44.46424665839855,0.8654688423394972,5337.089091229719,12536.443341038339,-3.898943341335781e8,2.1253550825619656e8
-0.0024900001008063555,0.46940720154646515,7.448161374568411e-5,45.03691756743122,0.9420761725475258,-37054.31075526885,16674.41242651156,8.931986507513497e8,4.8246668787644064e8
-0.002500000176951289,0.46974209550989965,7.050005862992572e-5,45.12002543753251,0.9017593265236107,-13172.851375847415,15203.097597316288,5.083282356667252e8,3.0950208086045545e8
-0.0025100000202655792,0.47027078718839294,7.101159342195416e-5,43.55145565947976,0.821567092540134,-11656.953648618366,11940.826570403915,-3.2375204293606573e8,1.8754770619225994e8
-0.002520000096410513,0.4706118423022037,6.542009552006767e-5,43.56030919282467,0.8841055427783518,-9088.562164135798,12982.183173800742,2.89142712551433e8,2.0620394308195147e8
-0.0025300001725554466,0.4710497662460948,7.00869446712824e-5,44.42434429421965,0.8689057780361148,-34818.78819757815,14445.335519250162,2.3848202842132232e8,2.5634337887797466e8
-0.0025400000158697367,0.47146283502946,6.722104820983677e-5,43.705038518925384,0.87821566494539,-9787.401276358933,14936.992657629015,3.927897875721021e8,3.188747813960705e8
-0.0025500000920146704,0.4718937035830863,7.058417696636925e-5,43.72214132563161,0.8494884485615158,-22230.511561499923,12377.572680867677,-9.540519238760938e7,1.9347814032101405e8
-0.002560000168159604,0.47237153955137456,7.207398727268876e-5,44.67288840343386,0.8849167514165017,-7849.6376424749005,14546.103083369768,-9.932102602218938e7,2.999999958433495e8
-0.002570000011473894,0.4729248792867231,7.028814916152652e-5,43.114026006538445,0.8661201537099052,-17509.43686131709,12764.341422611953,3.2506948998900186e7,1.9693344443225852e8
-0.002580000087618828,0.47329564413417885,6.798120260185139e-5,43.219303949215,0.850311055868019,-25570.623604759017,12762.707888845762,-1.0801347419067086e8,2.0533072569175103e8
-0.0025900001637637615,0.47369795394696457,6.910367323618024e-5,44.72359393049937,0.9032685874211119,-32198.9767601972,13624.735692437,-1.633232262949941e8,2.1434261963149002e8
-0.0026000000070780516,0.4741112608500114,6.774062697412408e-5,41.72536159538336,0.8168568314255711,7739.073617938878,11586.282770713447,-2.0338199369909666e6,1.9302382646596888e8
-0.0026100000832229853,0.47448956079120425,6.58794656613642e-5,43.33909183193397,0.8395225909355419,-18402.84182308662,12807.847232512695,-2.3185182432073772e7,2.5026395582569006e8
-0.002620000159367919,0.4749885698897936,7.058197064489838e-5,41.96968638445775,0.8447733374345081,-27953.654565916684,12356.87538807904,1.0143033153535393e8,1.9537877427755204e8
-0.002630000002682209,0.47531090981923024,7.131700086519684e-5,44.42580842900826,0.8496584780279544,-4962.338471030514,12499.85993641689,-2.364276887359078e7,2.069070136534349e8
-0.0026400000788271427,0.4758441031256282,7.408764566889453e-5,42.68380306359175,0.8602657329637694,-26258.265702347984,13432.79190157295,2.1240791382954884e8,2.160576978994728e8
-0.0026500001549720764,0.4762155307015169,7.016945485692866e-5,42.880545130170155,0.8955930487815585,5721.516297200516,12959.84564191921,3.532269027578127e8,2.1990671983326122e8
-0.0026599999982863665,0.4766216042703711,6.630162173443688e-5,42.061051503009665,0.8688560827863756,-10384.654018320882,12554.289326221442,1.7318070373085493e8,1.9643224994762072e8
-0.0026700000744313,0.477021200422221,6.881343564901909e-5,42.36733804909964,0.8433431948696652,-8403.974541126998,11864.887222569098,2.423600901748431e7,1.9912938223388317e8
-0.002680000150576234,0.47741161322490633,6.598004586889422e-5,41.749944785030266,0.8221554302654265,-24262.63943849022,12761.81668497645,1.760917753456867e8,2.2742177973064813e8
-0.002689999993890524,0.4777198427196246,6.742257839675466e-5,41.76455907226183,0.8383252243154797,-30220.51578217139,13304.534555701817,8.252009837380214e7,2.793958786129982e8
-0.0027000000700354576,0.4782198289683964,6.838847768697934e-5,40.308677465012174,0.7951719704340917,-18851.51953850404,12075.415952508483,9.216914870862198e7,2.2486806189320245e8
-0.0027100001461803913,0.4786328273043798,6.885084937838903e-5,40.12071660869475,0.7797163094778164,4522.5563357114,11011.07451606878,1.4548115675546885e8,1.8275292362606442e8
-0.0027199999894946814,0.479068722207681,6.861153660595293e-5,40.414981719426265,0.7821656078437114,-12412.630475419375,12480.314493630438,2.832051708592608e8,2.284498860659576e8
-0.002730000065639615,0.4795707695196149,6.72168326792071e-5,41.5056917872794,0.8409555796317952,-15010.78895534324,12136.994950693686,4.472247597137716e7,2.1854340208479092e8
-0.0027400001417845488,0.47991101233740924,6.486444037814688e-5,41.610885339584144,0.8434880938131538,-31043.85966256106,12430.95299047442,2.1560358566571885e8,2.1976276795466486e8
-0.002749999985098839,0.4803047821147244,6.809040506553701e-5,40.93251664819701,0.8073015691683171,-31356.412094396153,11190.60900360507,-1.3022696975021498e8,1.7783589767722e8
-0.0027600000612437725,0.48088165590831206,6.687386754530383e-5,41.30454903532762,0.8256650048854176,-1038.305653787895,11139.200412592294,-7.053540602845871e7,1.681664430917558e8
-0.002770000137388706,0.48126913089919243,6.590820258156354e-5,41.18456997816173,0.8492098258342535,-3228.1716406099013,11535.23314377912,-3.072201023794489e7,1.8501250190113732e8
-0.0027799999807029963,0.4816113007765376,6.459602546684661e-5,39.70155761053974,0.7919606419162587,-4115.602547636328,11506.449533126424,7.955048665175353e7,1.8592987259641397e8
-0.00279000005684793,0.48209463686133963,6.684099533493573e-5,40.431339889789434,0.7615285182909706,-22394.672176024214,10436.825438146701,-3.80396261185314e8,1.598764942961576e8
-0.0028000001329928637,0.48249526748983157,6.636826471379747e-5,42.32456521791365,0.855556914401042,-6987.288228962092,12991.651410753519,-1.0154012900694e7,1.9564014597877172e8
-0.0028099999763071537,0.4828940533398063,6.55777711511775e-5,38.700746776267074,0.7669735496026863,-11274.010034236007,10957.509314335743,-1.7102830321328232e8,1.7771084663556805e8
-0.0028200000524520874,0.4832143917043343,6.589681289015522e-5,41.081278381740724,0.821212968331819,-7714.385966563729,11812.790366756826,1.6587845671761462e8,1.9316335891841528e8
-0.002830000128597021,0.48357544894912846,6.789148227367614e-5,40.1351407691508,0.8002087794026521,-4214.2950695797535,12071.064607855727,1.8399422403550303e8,1.9219295041272077e8
-0.002840000204741955,0.48403343838960333,6.534783056738913e-5,39.58259909210231,0.7819157087548448,8232.9265539849,11170.24154518777,1.142180418707792e7,1.754672361665712e8
-0.002850000048056245,0.4844035752701405,6.469394659484141e-5,39.41188205375646,0.8185270852906802,7910.277452690907,11347.673005320577,3.0750228966527927e8,1.8223921377255443e8
-0.0028600001242011786,0.4848042183925574,6.583611389992107e-5,39.894203957532206,0.8004785459525393,9617.79844388485,10868.488074701028,1.1219350941992765e7,1.7194257647446e8
-0.0028700002003461123,0.48516580302804885,6.718250106468847e-5,39.39047725224878,0.785381824755714,-17710.3243284329,12884.484828944484,2.1425779968272498e8,2.3704665764231306e8
-0.0028800000436604023,0.48568082938052237,6.74257902191171e-5,39.14271291322449,0.7789980684265702,789.0803566169335,12930.401077426764,2.1939956100386792e8,2.6069370306628808e8
-0.002890000119805336,0.48596886779830645,6.36845376866904e-5,39.188373320146816,0.7451844112856646,2658.608962170169,9953.384923381604,-2.6895016210112333e8,1.610037069509043e8
-0.0029000001959502697,0.4863050186728596,6.472824592088086e-5,39.38814338973341,0.7848541630484206,-14904.198654922822,12384.96985570538,2.6280444742611793e8,2.5056480609888837e8
-0.0029100000392645597,0.486876729004976,6.890280675231389e-5,39.39368236279734,0.7759742838215031,11783.588438013896,11727.388619491807,3.986330864394442e7,2.0728756314984554e8
-0.0029200001154094934,0.48722256286336896,6.978721892005495e-5,39.33569839875448,0.748509578958602,216.16452555570837,9884.00529047898,-4.557045732842934e8,1.3749252419211775e8
-0.002930000191554427,0.48763522691063726,6.78725856711702e-5,39.47838500972189,0.7574160025341307,-13904.981481169469,10645.923012893494,-1.70280408390495e8,1.6834834629190242e8
-0.002940000034868717,0.48811537307305825,6.639552702594085e-5,39.85320949009347,0.7678229603039133,-5352.217471948081,11449.70727566037,-6.182382982435574e7,1.7583457853384262e8
-0.002950000111013651,0.4883590459698281,6.563118630372445e-5,39.38442015653612,0.808874790387825,6879.201267997937,11095.958864763086,8.736044937603205e7,1.9044666374214247e8
-0.0029600001871585846,0.4886758187833064,6.708680546637344e-5,39.34198320546624,0.8079081607558316,-11191.661982174375,12329.641673956832,7.965254123654152e7,2.690648914625374e8
-0.0029700000304728746,0.4890780112979061,6.606124076241745e-5,38.84847754211461,0.7671747793892356,-22992.720018303182,10501.544630015174,4.691675107285177e7,1.6785981738410446e8
-0.0029800001066178083,0.48954405166442755,6.879375863123799e-5,41.443948010262005,0.840394962402159,-16664.908978361826,12264.16876785779,1.593352417919854e8,2.169021183017984e8
-0.002990000182762742,0.49005287797210684,6.63598209999467e-5,39.5892669938833,0.786836683153207,-9094.175032237514,10860.469091949037,-5.5743461230907485e7,1.805263907678613e8
-0.003000000026077032,0.49044162677200004,6.383669412433019e-5,38.91960168165904,0.7980893245308928,-22256.929708833166,11824.874743920896,7.189917740573935e7,2.1965052648083553e8
-0.003010000102221966,0.49061228526672357,6.580436632585555e-5,38.87866511729586,0.8069878740805843,-14880.68594022863,11228.6008499657,3.744613800157819e8,1.801460823589913e8
-0.0030200001783668995,0.4911209713910068,6.68747222296659e-5,38.66299529093001,0.7236462561628891,-20064.105357344637,9824.240629775284,-1.6875763056000948e8,1.4501757193458062e8
-0.0030300000216811895,0.4913631264286222,6.402877233359384e-5,37.72535730544039,0.7423850501060493,-11127.63343471996,9431.396739140419,-1.1619047444852999e8,1.337899584408076e8
-0.0030400000978261232,0.4918621265367841,6.589860916977464e-5,37.69083165151157,0.7485415290750563,2439.309046383297,9785.623873949306,-1.28134930025571e8,1.57527536187636e8
-0.003050000173971057,0.49220834563209837,6.59453731822321e-5,37.569593989228025,0.7494346102976275,-16861.01069693048,10076.74202760964,-8.204529423622936e7,1.665701262543723e8
-0.003060000017285347,0.492658260905242,6.556199136442335e-5,37.54744561797291,0.7019951234789956,-16424.339357557466,10315.003700374855,-5.020585825543439e7,1.5779734771600577e8
-0.0030700000934302807,0.4931096632339469,6.286784395419636e-5,37.177227083145254,0.7206589456157828,-26585.409131632186,9667.955318689836,-1.4121051294799536e8,1.590743772909537e8
-0.0030800001695752144,0.4933328142833265,6.317948381870264e-5,37.43450738746895,0.7569542938428778,-3863.287017858728,10063.86102990062,5.334092972695412e7,1.5022534784735408e8
-0.0030900000128895044,0.49391342740311456,6.270676285000134e-5,36.39517097403413,0.6934488728617206,980.4079864178791,9052.1987957636,-2.057210375093226e8,1.3154790022530012e8
-0.003100000089034438,0.49429104212583064,6.376916470738517e-5,37.35437968380276,0.7085950818333456,-16272.592017694045,10667.674826909064,1.2661187373377787e7,2.0009223111628836e8
-0.003110000165179372,0.49452149803191925,6.577081765087985e-5,37.93515815860455,0.7583178473344266,-23662.04406357971,10464.014279177361,1.1093577005237642e8,1.5749625990215376e8
-0.003120000008493662,0.49496278789895554,6.285546756777156e-5,37.02572799067993,0.7499176010476186,-5443.414832774564,10714.81632757896,1.3414107888401234e8,1.7373049394098738e8
-0.0031300000846385956,0.4953126964261235,6.628790682353572e-5,37.35030693351102,0.7502180988514336,-6316.789873757644,11244.4113675782,2.4777091725752893e8,1.911599850632387e8
-0.0031400001607835293,0.4957066379393278,6.298783573677938e-5,36.13835885822862,0.7133553124989204,-1504.8525267977493,10239.620540589014,1.7327077201101217e8,1.6612390398492762e8
-0.0031500000040978193,0.49597088146918095,6.537084935602288e-5,37.67588667774736,0.7322137874465858,5766.217373127014,9845.710072245434,-4.277693984661377e7,1.4211635047639924e8
-0.003160000080242753,0.49638378459593563,6.163792321104274e-5,36.71885443890758,0.7527411262824941,-17518.65819350749,10640.515410241922,1.300853178487831e8,1.8550544823748422e8
-0.0031700001563876867,0.4967019556281219,6.482141849546922e-5,37.634920980375156,0.7260307399339814,3679.9757506886945,10889.262112522605,1.460428289462349e8,1.765065670974603e8
-0.0031799999997019768,0.49713503222468425,6.667090563033494e-5,36.74950011657231,0.7407351543312073,-2066.7928755550265,10236.663787024929,4.004352476463286e7,1.6090832462714508e8
-0.0031900000758469105,0.49751638310897467,6.295527410075144e-5,36.3130018237919,0.6853621623961884,6873.494143334784,9556.446784871618,-1.1265752570521298e8,1.4301330359129423e8
-0.003200000151991844,0.4977439250895696,6.331434059878522e-5,37.29293987669197,0.6982816295379024,-17595.817375729996,10780.033298918497,1.2366929294549753e8,1.9402529034072042e8
-0.0032099999953061342,0.4983458289544155,6.613014663401052e-5,36.40256047190231,0.7695891233719298,-12640.711446785617,11639.45821069054,2.9978197931039983e8,2.2707418370328417e8
-0.003220000071451068,0.49868674274198665,6.557934017308584e-5,36.957874424566576,0.7126611390973531,-11927.65519402911,10447.451642423242,-3.944664265558165e7,1.5544354049062723e8
-0.0032300001475960016,0.4990142857903036,6.136530830507786e-5,37.02085064797222,0.7550233311493695,-6316.532008509454,10278.939498636255,1.198290829302766e8,1.4837523846777067e8
-0.0032399999909102917,0.4993518612826009,6.304058343137692e-5,36.58873512582192,0.6909472009562578,-25697.645006479357,9229.982036860116,-1.8040280465186265e8,1.2986910748541866e8
-0.0032500000670552254,0.49964666280690573,6.252741629215426e-5,36.92926407725731,0.7586407541405118,3613.310825727869,10542.744149398924,1.585277244846613e8,1.6560571454705676e8
-0.003260000143200159,0.5000377651508604,6.395762458174698e-5,34.95618411524854,0.6740141766454053,-10523.1668343464,9667.30843830467,7.119003531279495e7,1.6077656327190295e8
-0.003269999986514449,0.5004256035500667,6.344923647211413e-5,34.939779475286464,0.6751855236058029,-12044.781864864175,8729.00707474511,-8.70977986149046e7,1.314604944514353e8
-0.003280000062659383,0.5008361419601248,6.241208187992303e-5,36.08275630937627,0.7233218367061167,-10824.743747803557,9767.354427965232,-7.80511331170591e7,1.6300921977359447e8
-0.0032900001388043165,0.5013130821016618,6.629845011252614e-5,36.2835605086803,0.7444243803022731,-8353.303304237043,10063.039916470909,1.4450908662755817e7,1.520559267056226e8
-0.0032999999821186066,0.5016201165035427,6.275115809601067e-5,34.95945557401184,0.6604612385474372,-8336.176337766861,9311.003994817926,-5.347930005984573e7,1.364997180649524e8
-0.0033100000582635403,0.501903161311865,6.593496926053558e-5,37.05572890647343,0.7355518008224868,-3153.8854512940197,10376.858544321949,-2.2383074695787555e8,1.5750175353962907e8
-0.003320000134408474,0.5022458580787355,6.282666785219237e-5,36.18951650288626,0.7151220286308739,-32730.72000899194,10788.020311899372,1.2510760200241208e8,1.9219427167877346e8
-0.003329999977722764,0.502616192126804,6.110275910534493e-5,35.082529823966865,0.7114175012889381,-24172.09983376045,9367.372087751111,1.0797383679697299e8,1.378937570625555e8
-0.0033400000538676977,0.5030223958828538,6.408719010863284e-5,36.67194637170648,0.7139410064538436,-2619.2787612954216,9375.554913786746,-3.248790025647198e8,1.3400917343727574e8
-0.0033500001300126314,0.5032412088765459,6.250270420023723e-5,36.31882532383469,0.7154991547341089,-7322.570990859492,9668.966655667957,1.0823031925421698e7,1.420034805935006e8
-0.003360000206157565,0.5037554131693909,6.029587920250507e-5,34.7860060374403,0.7243834917877207,3814.4154824645966,9597.248063345587,8.278083968596552e7,1.4913634379548454e8
-0.003370000049471855,0.5041959250123177,6.145087988907209e-5,36.63676880098339,0.7181611721342477,-13276.931105768821,10357.656242668927,-9.644951075634632e7,1.5328379653501788e8
-0.003380000125616789,0.5043871842365886,6.544925183329619e-5,35.50552510564733,0.678113447060285,-10098.495762637196,8603.912811840151,-1.9654375881500325e8,1.3043881524444824e8
-0.0033900002017617226,0.5046795555748976,6.49143620237345e-5,35.42463766879852,0.6949883380110372,-18310.65740065996,9283.502169537616,-9.408095717235717e7,1.2891859045559868e8
-0.0034000000450760126,0.5051252245784036,6.116130098633043e-5,34.72076656065468,0.7077937358347773,3893.3173491414213,9813.467905915746,1.8855249967078575e8,1.5281091536509088e8
-0.0034100001212209463,0.5054204704857427,6.174120253532962e-5,35.63578512193463,0.6794077095860703,-9445.930247853496,9307.032924026791,-1.091352401300162e8,1.492952395758498e8
-0.00342000019736588,0.505782402845467,6.273952226943818e-5,34.63046441473515,0.708254631425147,-4982.117309150322,8897.371909876725,1.0776413465188603e8,1.2857203656536369e8
-0.00343000004068017,0.506282873703784,6.319879350282082e-5,36.124365031649475,0.7139775713113574,-3973.2496130963,10920.61963136178,3.073262608545481e8,1.7754076801031974e8
-0.0034400001168251038,0.5064122527913945,6.272585509535499e-5,34.16888910784526,0.7176498190635993,-2769.0874170912884,9416.419197485704,1.2631000831765379e8,1.4332719282841522e8
-0.0034500001929700375,0.506869059381296,6.535141812103463e-5,35.203521347056174,0.7057506996055279,-16499.14943033693,9619.616089238021,4.715669180034756e7,1.547570211679413e8
-0.0034600000362843275,0.5070823310923124,6.031118608913183e-5,34.53451332633341,0.6497090567692143,3917.0985794717226,8626.567252889185,-4.107282344106576e7,1.292127583621855e8
-0.003470000112429261,0.5075571187601541,6.371679771596151e-5,35.75294898778632,0.702019123085931,-1733.4694004489445,8527.092221749213,-2.0483567304831988e8,1.169259160414372e8
-0.003480000188574195,0.5079263770234833,6.271905606794265e-5,34.126299459744025,0.6843295370898564,1847.099858715924,10087.588916087108,2.880163671407376e8,1.5903248704729834e8
-0.003490000031888485,0.5082419646316786,6.252591353200325e-5,34.57696198118272,0.6775144958870105,-4468.616430710452,8930.429469982904,7.300982151734874e7,1.2552936324249353e8
-0.0035000001080334187,0.5085782724105292,6.225205770932732e-5,33.31952313626325,0.642269050972489,-1082.416250599649,8377.335435481044,-7.999634298491757e7,1.3071629505058688e8
-0.0035100001841783524,0.5091275210560123,6.121021264692926e-5,34.78660011917318,0.7003438433981777,-28272.35349293321,9911.42685842677,1.5776254932686704e8,1.7161067509561867e8
-0.0035200000274926424,0.5092935611481659,6.159372080546037e-5,34.84042701096948,0.6718131531280666,-12906.025918668101,9426.963856929662,1.0099745808955845e8,1.4416528150128555e8
-0.003530000103637576,0.5095919862066337,6.038695462790041e-5,34.348045228684306,0.690910675738281,6652.886726487367,8838.66616144566,-7.896239893264621e7,1.2147119489369087e8
-0.00354000017978251,0.5099207016670732,6.004331336640336e-5,33.77757342366349,0.653206371427276,-15484.295546045694,8355.662175870433,-9.374126436103253e7,1.1319716201729581e8
-0.0035500000230968,0.5104128791511113,5.99783688326672e-5,33.00237420418784,0.6474160955755868,-3634.581548285365,8546.101684257159,1.5422686376607433e8,1.2211432439062835e8
-0.0035600000992417336,0.5106199606987007,6.237388306388721e-5,34.08612984447152,0.6805195710044895,2145.957188277446,8457.256645393283,4.8008214009635e7,1.2373496548278329e8
-0.0035700001753866673,0.5109829012092204,6.31774862562758e-5,33.79353243503476,0.6843614398645259,-5715.823658731998,9255.819725408483,1.7328854425474593e8,1.320849618942748e8
-0.0035800000187009573,0.5111996438699248,6.112412495987615e-5,33.37956024786207,0.6450276003019204,-17343.144985638515,9177.55389914902,1.403100557653907e8,1.2947543579431486e8
-0.003590000094845891,0.5116435039748203,6.0112336016023975e-5,33.1217205078044,0.6600838126442028,-27690.188795242342,9426.919182250755,2.2717675405713838e8,1.6041044267165574e8
-0.0036000001709908247,0.5120970358538327,6.176103167823888e-5,33.311727364274525,0.678182722980634,1325.0865272498158,8693.361606357821,-1.0701290898062563e7,1.1880095826103215e8
-0.0036100000143051147,0.5122181795044212,5.890905649932626e-5,32.430732280208716,0.6631969523914008,-7197.334790689757,7884.400836819619,-6.072126969980295e6,1.0547141674548872e8
-0.0036200000904500484,0.5126462812493783,6.427925673278154e-5,34.762191755910116,0.6822620071933073,-20709.57270660722,9028.348848742222,-1.0920735834306757e8,1.3273490686195931e8
-0.003630000166594982,0.5129903010889247,6.278270645393835e-5,33.13385689805524,0.6687235815093626,-14256.27564073076,8995.414846396316,1.1539755231360646e8,1.3289818510959338e8
-0.003640000009909272,0.5133541168903527,6.187018868839717e-5,33.794250539758536,0.669053817407291,-5767.253497335527,9314.6079413326,1.2223039104505336e8,1.8512772269824365e8
-0.003650000086054206,0.5136387683178005,6.28126888921911e-5,32.74683772218649,0.6713228610138928,-10691.366899212799,9340.701724962657,2.051491714972667e8,1.35807015996252e8
-0.0036600001621991396,0.513929461693857,6.0274529611850034e-5,33.06915232326802,0.6486486685762877,-8087.760274940967,8339.14103871803,-2.1247930679635964e6,1.2724188680758531e8
-0.0036700000055134296,0.5143819685469443,6.153629746179436e-5,33.08670550005789,0.6726722282990226,-1039.5517056342026,8327.5709251692,-4.0706109195719166e6,1.21202746810911e8
-0.0036800000816583633,0.5146097865185997,6.120735242573325e-5,33.040166515077885,0.6332385888901225,-16704.152087555663,8237.31002317336,-3.200388089020343e8,1.2982228824157377e8
-0.003690000157803297,0.5148907679109954,5.8957199280988885e-5,33.18050940449995,0.6783118417837593,-5632.517134311704,8318.329231991482,-2.3203025330169257e7,1.2855336017944312e8
-0.003700000001117587,0.5153109991204864,6.21414159303252e-5,33.18631548520474,0.6722547336085337,-25788.86007893599,8776.75507242365,1.212789062731876e7,1.4924456389945596e8
-0.003710000077262521,0.5155679067302142,6.0133659984129923e-5,33.23927267397408,0.6571759060159794,-6352.7882344153195,8165.102621690676,-1.661904844871199e8,1.2452098734890461e8
-0.0037200001534074545,0.5160899199844979,5.935790424241533e-5,31.684362740351993,0.6553126526277309,-14543.818275899339,8212.889477633944,1.0832809746892855e8,1.1738471344487351e8
-0.0037299999967217445,0.5162829662805778,6.378225444821088e-5,33.28982065423626,0.6477336820478345,-4927.044906475198,8206.045838193673,-1.8896224509412116e8,1.267864756593878e8
-0.0037400000728666782,0.5167299898271913,6.258392601130798e-5,33.5707689156676,0.6507651952038335,-16196.617606250671,8801.350743229379,-2.0414312612119532e8,1.2197954465921263e8
-0.003750000149011612,0.5169653726946567,5.9202572079252636e-5,32.17826590484802,0.6426803312626617,-20067.93171564211,8661.17650851304,1.0281395292895886e8,1.3102506986387344e8
-0.003759999992325902,0.5172908595704827,5.849843458378884e-5,32.22624278224656,0.6314746559104046,-4622.638858394727,8565.331134621567,5.837717291525807e7,1.2614109251899949e8
-0.0037700000684708357,0.517681675175531,6.0671812645712925e-5,32.48178278287734,0.6454779078445744,6572.227036350403,8798.531802304578,1.2603939825363705e7,1.2828558696334584e8
-0.0037800001446157694,0.517820352434402,6.191614028243252e-5,32.48153609017752,0.6580677088151797,-16662.961130407653,8964.757331340463,2.5219890060963526e8,1.2633329155623785e8
-0.0037899999879300594,0.5183176219436335,6.012261378970265e-5,32.62229250420013,0.6255496166477449,-14695.478613969639,8387.758615307015,2.819632996300865e6,1.1786090420408553e8
-0.003800000064074993,0.5185549490408969,6.0304387400523963e-5,31.21830112363815,0.6262735623404795,-14787.71878270111,8370.056073415659,2.837759717122865e8,1.2928513092731325e8
-0.003810000140219927,0.5189712260384807,6.084716778777133e-5,31.93559805242508,0.6390261364615948,-6906.352764685966,8944.49095797542,1.783520603234764e8,1.4279365756300893e8
-0.003819999983534217,0.5193402744092518,6.035386188335196e-5,33.06135954965635,0.655771976099124,-12204.698227898705,8166.225064906805,-4.717070066029401e7,1.2269683413444309e8
-0.0038300000596791506,0.5195345509744486,5.967765981840982e-5,32.916704866619376,0.6584025667357778,-27699.539946712095,8391.32961455053,6.747540659729032e7,1.2024794586904797e8
-0.0038400001358240843,0.5198844848344111,5.698209739814763e-5,31.411733210487817,0.6058015428066169,-10254.723430233607,8239.865661869544,-2.8584351841970403e7,1.0983248451733392e8
-0.0038499999791383743,0.5202328937871732,6.115554252796634e-5,32.55472582143114,0.6646611096931972,-22042.705768654367,8274.546903875775,4.978930448282227e7,1.2361989993911746e8
-0.003860000055283308,0.5204365368372755,5.9169583353366e-5,32.43256171494374,0.6159370493746957,6577.938275396033,7963.76596757876,-1.5199211855878377e8,1.0930300371531442e8
-0.0038700001314282417,0.5208196490116654,5.805379996834666e-5,32.12304956939552,0.5908471718267579,1542.1510672867248,7242.987594113167,-1.5974969997998354e8,1.0183143568774857e8
-0.0038799999747425318,0.5211942024919313,5.875648270194096e-5,31.785091533054395,0.6337170235405822,-786.8354696519135,7964.377950102931,2.5549740779097456e7,1.1740154571652973e8
-0.0038900000508874655,0.5215595319710087,5.920167912655752e-5,31.677248045258295,0.6690609197512648,-4085.51777405845,8250.246580864283,1.808154843092719e8,1.1943479261019486e8
-0.003900000127032399,0.5219142653225108,6.122696166187794e-5,32.81202079724598,0.6227015961963902,-11546.248541667246,8171.486546413011,-1.1074733813565469e8,1.0774589756588033e8
-0.003909999970346689,0.5221214487547741,6.178466224730366e-5,32.60373016072338,0.6413829041825643,-1999.9337894791838,8583.057024416681,6.910719549850589e7,1.1612993129342541e8
-0.003920000046491623,0.5224246903230555,5.914134982640182e-5,31.61691277528345,0.5953186123369477,-2012.9366818937426,7732.100197891704,-7.287087229367965e7,1.055599617747474e8
-0.003930000122636557,0.5227099461083881,6.010387535079072e-5,31.622633463454815,0.6299985655409597,804.3176747209378,7660.228755438916,-7.087424326890115e7,1.1224604817155221e8
-0.00394000019878149,0.5230453571462537,5.807861491906762e-5,31.954509967294097,0.6266857321026691,8902.147993320728,8225.66480871435,-2.7906367135002267e7,1.1104502356147735e8
-0.003950000274926424,0.5234654231294759,5.8745506331579075e-5,31.45809521314207,0.6365946760671335,3.1665471739499855,8295.545583387606,5.421784594501132e7,1.2259003536780058e8
-0.00395999988541007,0.5237626721292385,6.090268139983453e-5,31.592076969884012,0.6703881828926106,-2335.425046157126,8496.288350763005,9.970662635649902e7,1.3422565394421548e8
-0.003969999961555004,0.5240416406298406,5.844860206146119e-5,31.31823946622145,0.5886703290994559,-16758.6726616791,7328.531886860961,-1.3213867816974914e8,1.009023008847244e8
-0.003980000037699938,0.5244614508892064,6.079380854749333e-5,30.863800609942533,0.6249256002195889,3552.7408272617117,7613.388920969968,-2.120135550262101e7,1.0607817128566562e8
-0.0039900001138448715,0.5245942173708819,5.929201829882516e-5,31.370803881948184,0.6209940302166934,-2612.9069447458187,8235.938096299995,8.154875764827074e7,1.2264544997860783e8
-0.004000000189989805,0.5250030102999299,5.821124992312839e-5,31.517391411555323,0.5983103003279321,-628.9564480135946,7649.174444470034,2.121825080104396e7,1.1009113537573937e8
-0.004010000266134739,0.5252470121250135,5.862057200680639e-5,30.789479623045903,0.5785738895520567,-9266.842765172383,7219.288049708038,-1.5990017150505945e8,9.148606000368395e7
-0.004019999876618385,0.5256560725096382,5.830756327854814e-5,30.948470328907685,0.6079784720882004,-14647.409367284774,7495.543556809227,-5.0804874541818306e7,9.786434889343373e7
-0.004029999952763319,0.5258623095788173,5.670144930414427e-5,30.823350927572296,0.604846423555149,-17719.275250383398,7277.925768157918,-3.1556355421964474e7,9.97953584705811e7
-0.004040000028908253,0.5261898425370227,5.891354199680282e-5,30.219122669988423,0.5913474558468871,-58.85053298814812,7401.312805249257,2.999042677606278e7,1.01764702908879e8
-0.004050000105053186,0.5264659542303766,5.793360309944718e-5,31.12976482030261,0.625763863287016,-13027.587482903224,7761.129831610048,3.509063056732933e7,1.08541701872232e8
-0.00406000018119812,0.5268585376969425,6.058810448372435e-5,31.77698546511529,0.6554202690913579,2927.642643977745,8455.289984130146,1.5094057919554916e8,1.1908260105992451e8
-0.004070000257343054,0.5271556911993185,5.8156538173265226e-5,29.891170600605122,0.5893281618459659,-9670.02556600081,6987.11727185666,567357.7888014305,9.585399720268643e7
-0.0040799998678267,0.5274713935807346,6.213069856638423e-5,31.48196564773338,0.6119302300354709,-268.1443550614722,7364.503011270541,-1.152946466109422e8,9.715566054411893e7
-0.004089999943971634,0.5277577867605143,5.882428724926776e-5,30.58140775198149,0.5949659507457106,-3180.183319337244,7326.5953519919185,5.457074488773793e7,1.087337637706564e8
-0.004100000020116568,0.5279918004321871,5.856862842670736e-5,29.831460622577804,0.5794161417713987,-4928.864492950497,7516.2965323894805,5.017705650962167e7,1.0628318682937016e8
-0.004110000096261501,0.5284166161562779,5.942735413418358e-5,30.882088401396448,0.6098538833555578,-23257.52110729704,7604.411143021902,-1.746332950622833e7,1.1317451066590045e8
-0.004120000172406435,0.5286678524412913,6.046697374768514e-5,30.47018257492546,0.608673085425543,-3554.2431376649365,7691.271860859419,7.288418915649709e7,1.0341070503520374e8
-0.004130000248551369,0.5290469279990059,5.8087312309371725e-5,31.064857851036006,0.6106693166896507,-765.6975201936084,8357.835921072452,1.1545808618003365e8,1.2162333477895868e8
-0.004139999859035015,0.5293912132484023,5.7075401828843133e-5,30.622041149838132,0.6299384591781717,5652.503473098871,7940.383817544973,5.999801039043303e7,1.1203192840613411e8
-0.004149999935179949,0.5295527879257687,5.7573648493984816e-5,30.799356748816383,0.6118366588046374,-6211.691773867557,7510.280652789221,-3.461581128953614e7,1.0066701878308104e8
-0.0041600000113248825,0.5298193794351538,5.656221028441738e-5,30.411341224201802,0.6219206403827432,-8944.612305032175,7742.9218446834175,9.113460617234683e7,1.1775174876653664e8
-0.004170000087469816,0.5302273598134749,5.796748361117404e-5,31.154672855256106,0.6259355296842712,1735.2712392201668,8630.563334590059,1.862168472699147e8,1.447631067809652e8
-0.00418000016361475,0.5305297330717902,5.70919650995757e-5,29.303845664187808,0.5708352046499369,-10203.512015743981,7299.92372203881,5.166593479304834e7,9.29115121494031e7
-0.004190000239759684,0.530831068874232,5.727812453030655e-5,30.49569117127406,0.5876626821274418,-2617.819896659282,7279.173754043706,-1.4417422473398784e8,1.0892319556510651e8
-0.004200000315904617,0.5311056458325589,5.6772771926596026e-5,29.654962771265,0.5938989897158928,6066.80064670834,7546.762705173037,-2.9113198550719995e7,1.0395548574718516e8
-0.004209999926388264,0.5313914943267125,6.147189438056496e-5,30.286709038017527,0.5917599866952871,-4379.476179634686,7245.814523810735,4.030430556011581e6,9.989799407899259e7
-0.004220000002533197,0.5316547942316974,5.583590879741067e-5,28.503704334204432,0.5617643006437285,-11089.97327258021,6645.322827642884,-3.001488357550711e7,8.419912726142302e7
-0.004230000078678131,0.5319376919006342,5.738311950666776e-5,30.394177763061897,0.624392176505878,5077.707837530798,7745.163797707052,1.2060988457665633e8,1.1487438182050747e8
-0.004240000154823065,0.5321712580382825,5.7772824913032714e-5,30.136311923933857,0.5977444627127189,6423.347244858492,6981.656767211438,-1.4988125241545677e7,9.440760375461164e7
-0.0042500002309679985,0.5326263361576017,5.731721395290284e-5,29.751425802414378,0.5662133916674059,-3490.1172559046017,7223.183901036451,-1.124125207224497e8,9.182991021346769e7
-0.004260000307112932,0.5328857939593142,5.90402908068378e-5,30.136573445277655,0.5860402588715998,-836.1340503266001,7118.2033565621205,-5.685639270325533e7,9.200548837859516e7
-0.004269999917596579,0.5332963535370772,5.6511286026732716e-5,30.664284451951765,0.6286703237958953,2060.2392150645665,8304.585123828308,1.2452361312687589e8,1.3095070573934259e8
-0.004279999993741512,0.5335906349075258,5.745720699395345e-5,29.11259019769523,0.5720271958725479,-7092.117039535934,7261.354211317975,-2.8943263827105593e7,1.125834192607823e8
-0.004290000069886446,0.5338031207793509,5.550301083273317e-5,28.67773669046345,0.5926038297169643,-9500.55559617421,7829.680660502837,1.8156005629899716e8,1.262678779772661e8
-0.00430000014603138,0.5339843183391384,5.7649558565960123e-5,29.773857656325884,0.5773666194161199,-19469.872088385848,7193.616126567179,-5.351824783135071e7,9.473925881231213e7
-0.004310000222176313,0.5344090636059176,5.7483360632978584e-5,29.55673276642588,0.5816774348339487,-13951.991952431006,6850.9535476576875,-4.308571009381095e7,8.681437423974144e7
-0.004320000298321247,0.534792524531973,5.642124395505057e-5,29.228745076148595,0.5874017801269763,-11024.717197210059,6607.9687892353295,-5.172485874938033e6,8.66340948395764e7
-0.0043299999088048935,0.5349735365898349,5.788339268162543e-5,29.133035532522037,0.5838397281605238,-1367.512566283416,6692.530682611057,4.344489786844981e6,9.201162711701411e7
-0.004339999984949827,0.5352774783954727,5.7319968886140885e-5,30.106879226889173,0.5834497415320014,-176.01989305592184,7664.163705938461,3.0727276362817008e7,9.849497182622738e7
-0.004350000061094761,0.5355917783629149,5.777021444660432e-5,29.774469126498204,0.5950094880273028,-1785.78247736471,7500.642270089336,-184241.63809450276,1.0444674830561088e8
-0.004360000137239695,0.5359139966474836,5.553799051002816e-5,29.303494877067784,0.5716618175579181,2603.8310799500737,6840.184825217162,-3.2283798182019148e7,1.0431879799803787e8
-0.004370000213384628,0.5361393146725952,5.602988544850196e-5,29.376419204101847,0.6105766044875929,-13852.95821956229,7644.712548539049,1.680066109144922e8,1.2576151629669863e8
-0.004380000289529562,0.5364280416822175,5.644478964451262e-5,29.496549361761435,0.570782100071138,-7322.267904666406,6821.906181442089,-1.5740785552586323e8,9.545333636009176e7
-0.004389999900013208,0.5368842831189508,5.8445342124200566e-5,28.5404579964707,0.5545992611419883,-10109.852993054645,7258.459210372112,-1.6372474256327804e7,1.0285354162970561e8
-0.004399999976158142,0.537053152838302,5.4636670265436825e-5,28.49204657229549,0.5743210349972977,-10703.093277155669,6198.862711127018,-5.971891735002417e7,9.428202821677174e7
-0.004410000052303076,0.5372777478364523,5.568911286022598e-5,28.60075787229162,0.558471601270484,-9351.160436283511,6216.431371829537,-1.7372574899102518e8,7.880537019178069e7
-0.0044200001284480095,0.5375381623572558,5.594958387815173e-5,29.497706611118698,0.5732887498199327,-3007.39918909374,7806.991151116347,9.52051770148649e7,1.1699351631741059e8
-0.004430000204592943,0.537881836302811,5.613305005812255e-5,28.00959282611489,0.5544527755894034,1686.738135359651,6558.719183059175,-8.83133404071866e7,9.462894214770474e7
-0.004440000280737877,0.5381885561376456,5.7458736626751293e-5,29.082470718231804,0.5815925635497877,-4428.376769581835,7039.3617003593645,1.3353128691689039e7,9.454778972972387e7
-0.004449999891221523,0.5384919603669661,5.581814983347073e-5,27.605252469792763,0.5640208475533874,-5279.340032149484,6415.102913142503,2.9278413384862363e7,9.781973075183943e7
-0.004459999967366457,0.5388571906191766,5.671055083816981e-5,29.17745267073795,0.565432982466494,4940.276321163078,6428.717625874252,-3.2021234106074646e7,8.724265038781297e7
-0.004470000043511391,0.5389950679543427,5.7092992829095895e-5,28.965248587761195,0.5928341959716988,-14043.916510094163,7765.038103696588,6.530708094286453e7,1.0363222670916773e8
-0.004480000119656324,0.5393680551496446,5.575862004246491e-5,28.326368950591085,0.5489728223398427,-1746.9972387685423,6294.048110899662,-2.521424074008339e8,8.073039298735249e7
-0.004490000195801258,0.5395158767359567,5.710733934666579e-5,28.981347272850527,0.5689190962670692,-868.0933431109032,7099.764806111667,-7.145680272951764e7,1.016340328265676e8
-0.004500000271946192,0.539920664768922,5.369970490160123e-5,29.304791438311522,0.5770402086565118,-4458.025472940923,6895.884424622879,-1.1198644998545669e8,9.204687691224971e7
-0.004509999882429838,0.5402395522827286,5.5473032831802295e-5,28.218230315722405,0.574713008708962,-6689.932769871353,7446.358883274045,1.158460982623824e8,1.0592647889558576e8
-0.004519999958574772,0.5405525549620043,5.7541756401197174e-5,27.38143174387104,0.5460640676468648,-9424.158403051562,6043.858860581897,3.464321686954056e6,7.940896229612039e7
-0.004530000034719706,0.5408778006111975,5.419999179704083e-5,29.117812661381294,0.5612382543215173,-3783.4283744686127,7467.38452543356,-4.18121426649366e7,1.0905820906180829e8
-0.004540000110864639,0.5410392452070718,5.660629207782468e-5,27.396333478568085,0.5731687473256479,-3876.0338680751806,6986.735814816819,9.242487385798208e7,1.0344137523946483e8
-0.004550000187009573,0.5414496768140118,5.318290119426057e-5,27.196411796351057,0.5352180938881105,-6228.0742028809245,6834.573666283652,5.556320978303823e7,9.386143713381605e7
-0.004560000263154507,0.5415676653793313,5.527509414861986e-5,27.765034810923677,0.5405291187041361,-6903.084044883126,5770.200396885424,-2.2252044994820803e8,7.790858848686409e7
-0.004569999873638153,0.5419714327683788,5.863259976411248e-5,28.389686440503265,0.5710790287771851,-12336.83579169166,7232.34081813617,1.4370341613024718e8,9.224681360306245e7
-0.004579999949783087,0.5421442482951798,5.5623238798035896e-5,28.595006578084472,0.5283585099508229,12326.279431301144,6475.765530333363,-9.031138222232912e7,9.335549014209364e7
-0.0045900000259280205,0.5423300583221728,5.786977629905656e-5,28.037706507418612,0.5614733105405522,-8765.532043252295,6570.574489855311,-1.1873758763498286e7,8.500017628423645e7
-0.004600000102072954,0.5426667743900904,5.560388512622071e-5,27.773242521452683,0.5428829353438567,-1419.333234129156,6564.460047186927,-6.520525969559018e6,9.179675796046683e7
-0.004610000178217888,0.5430591013007795,5.6475183260196545e-5,29.05423643536216,0.5854029069658269,-1502.2384485092857,7307.859951222744,2.953411567545848e7,1.0263192990278311e8
-0.004620000254362822,0.5434143733288507,5.479637829817739e-5,27.24487279235603,0.5452728311449375,11884.433632825472,6568.017348024354,-5.475595401559842e7,9.167573787451348e7
-0.004629999864846468,0.5436216728726517,5.715485655873184e-5,28.703072180501245,0.551252370659148,-9507.639507562275,6940.301867139122,-7.303806218440798e7,8.685437730104275e7
-0.004639999940991402,0.5439298056370695,5.437888423039595e-5,27.431409562695894,0.5526200099815757,-16106.533217415403,6747.867640518283,9.715703759558831e7,8.745529828294264e7
-0.004650000017136335,0.5440635074026997,5.514302574279326e-5,27.919395851006485,0.5843438192784715,-10752.359855059574,7273.3028879363965,1.0396985650274964e8,1.1027007996982734e8
-0.004660000093281269,0.5444119722854577,5.444550466933686e-5,27.165768931081622,0.5648148744229012,-4640.586284828848,6938.586473232718,1.62604690437501e8,8.630319368049204e7
-0.004670000169426203,0.544710135533149,5.473713338352214e-5,27.363447962893755,0.5440368053755087,-672.563069089064,6583.657804089551,-3.7341619746701736e6,8.937837179729822e7
-0.0046800002455711365,0.544940952802368,5.709491272711208e-5,28.359353162924712,0.5669521304211013,859.6077260473502,6772.551259433013,3.1884745316643264e7,9.198032841736811e7
-0.004689999856054783,0.5453127759775038,5.4551032388921535e-5,27.347274539100397,0.5259314174278683,1756.6313042183833,6341.237837466719,-1.431727632822722e7,7.5509088644143e7
-0.004699999932199717,0.5455018267712322,5.664180107558237e-5,28.201644053229185,0.5713808916870359,-3702.5872442492637,7476.496775944931,1.529602549012119e8,1.1551375295687883e8
-0.00471000000834465,0.5458250437119857,5.7359698192023074e-5,28.347504539950794,0.5374235304349589,-13535.853440348914,6238.170535497242,-1.2559620659925163e8,7.954142943201931e7
-0.004720000084489584,0.5461317073652054,5.667013542932468e-5,28.299496924147732,0.5636053868476762,83.76598889235522,6591.415703819828,-6.359893753557511e7,9.505069648235597e7
-0.004730000160634518,0.5464325718470504,5.887423275812833e-5,27.406558216288595,0.5696358662355732,-13291.873690199538,6763.1665524214195,5.552954862023279e7,1.0674845010046618e8
-0.004740000236779451,0.5466364640080489,5.62714502478917e-5,27.8649524760836,0.5348864961811753,-1054.6930162745873,6698.161608387285,-2.3247744791158717e7,9.002619981008428e7
-0.004750000312924385,0.5469045346397909,5.568460038623315e-5,26.657946533510888,0.5583340064659842,-7530.841614147703,6869.186711056885,1.6672066976946697e8,9.475508631234926e7
-0.0047599999234080315,0.5471430272745199,5.3554886717786676e-5,27.729326821818084,0.5482893612261036,-4624.412434202696,6425.226221484709,4.28477432354327e7,8.613324230794576e7
-0.004769999999552965,0.5474846971697989,5.431198688021924e-5,27.596500080196776,0.5555469651484095,1580.2873151617089,6305.048133555035,2.6512643652030613e7,8.198405951286715e7
-0.004780000075697899,0.5478173192334015,5.3382335814940076e-5,27.11146629184678,0.5589420281117331,4450.168153902129,6645.945617179125,2.9083271381862506e7,9.072350691674969e7
-0.0047900001518428326,0.547958109450538,5.558781775556306e-5,27.41287780455263,0.5269189760760616,-5204.868850613083,6868.567790831894,-2.24952235920249e7,9.30633431041077e7
-0.004800000227987766,0.5483289887329557,5.6734827069058195e-5,27.1977123082019,0.5453754915964205,4003.3853208838786,6548.353078928891,9.018678948994038e7,9.0792357454024e7
-0.0048100003041327,0.5486350408400408,5.508241192440855e-5,27.607811253661087,0.5431721591452344,2083.3974746011904,6389.54842832007,-1.0872106545006603e8,8.16915252920406e7
-0.004819999914616346,0.5489061234807128,5.611365778793707e-5,27.27649479602243,0.5417262786162572,-4584.437018912675,6127.786869323961,-1.078985507154674e8,7.818695553641485e7
-0.00482999999076128,0.5490835728574315,5.3628251408348264e-5,26.55230952607104,0.5318577388123302,11646.19261550348,7004.055046784518,1.5099700353119123e8,1.0563333563974857e8
-0.004840000066906214,0.5493584598471063,5.670419701652577e-5,27.58189061407806,0.5359135979115267,527.7853047827338,6194.92155905614,-2.9099076584421452e7,7.732226092249826e7
-0.0048500001430511475,0.549569694310217,5.4523877243204727e-5,26.426839101854902,0.5424757401316916,-5226.787225930189,6402.362201838299,1.3288893367944023e8,8.194716335697468e7
-0.004860000219196081,0.5498461335215487,5.321615952685024e-5,26.34089135308668,0.5197417436161369,-2064.787842836724,5591.088072600173,-9.641691237763491e7,7.22682502975284e7
-0.004870000295341015,0.5501622606278156,5.299741318903275e-5,25.995083197966366,0.5341186607060548,-4014.008254092887,7180.814516582111,1.4503526984499723e8,1.0889718344219407e8
-0.004879999905824661,0.5504332259664078,5.580860760204789e-5,26.828329936672148,0.5484446091261866,2316.6129770648345,6871.451179393683,2.4475597066906422e7,9.646983445585486e7
-0.004889999981969595,0.5508155373262352,5.6005414968496146e-5,27.088019412097925,0.5367890454423009,-10790.122685441815,6412.86993438447,1.0013453648182891e8,8.468858828239597e7
-0.004900000058114529,0.550944211815763,5.4132188714039644e-5,27.108587353562413,0.5175093536074173,-1412.4395079976114,5878.854975731383,-1.597156591242013e8,6.787453129083839e7
-0.004910000134259462,0.5513045916416567,5.534182969491876e-5,26.548562404448763,0.5471522827251661,-1823.906589963109,6735.826926248611,1.400050420740385e8,9.119901400424445e7
-0.004920000210404396,0.5514060798774707,5.5724916878901027e-5,26.9437676116331,0.5084747872215706,-3104.723067518273,6178.591452280873,-8.306520864785971e7,7.582162055796821e7
-0.00493000028654933,0.5518457852380457,5.3163087780439126e-5,25.485195784344565,0.5198878870054066,5244.4857107077805,6062.8445690966255,3.2238701699856635e7,7.855710568616727e7
-0.004939999897032976,0.5521022624951784,5.411118001669739e-5,26.379701148388868,0.5470717463224413,1431.2139768304676,6184.194550293036,6.338167537380225e7,7.516804239694467e7
-0.00494999997317791,0.552289083574712,5.416304113399853e-5,26.443581113225374,0.5290887612856654,-13601.00453017092,6211.080980387433,-1.3769870084286408e7,8.417706161306493e7
-0.0049600000493228436,0.5526927433983077,5.608970865677997e-5,26.869987913863824,0.52382074300109,-17926.581875038504,5837.728186943959,-4.48571782148092e7,7.365031257812105e7
-0.004970000125467777,0.5528378120259267,5.673759905652604e-5,26.926908759049624,0.5507801809126591,-1195.3154074087,6607.159708342366,1.13248654530538e8,8.701426975285277e7
-0.004980000201612711,0.553192274793086,5.574820657185685e-5,27.01974739106666,0.543701502896011,9180.004357838434,6026.772403879562,-2.962498727789473e7,7.35533035856329e7
-0.004990000277757645,0.5534206081174196,5.411386181661966e-5,26.216351623404854,0.5281118499223366,189.74606747725082,5842.074514341502,6.359752979195118e7,7.905944009669185e7
-0.004999999888241291,0.553628841643151,5.606265594202421e-5,26.367352906904763,0.5223927649357544,-8066.900045153553,5783.685730578615,-8.907774163254121e7,6.4494653303556435e7


==> anc/Figure-2-4/d3_L254_rJ0.62.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5538146219586608,5.172285678490185e-5,26.228958059762924,0.523216734313458,6897.8543158215325,5534.32208447962,-3.104070831354138e7,6.2926884877950706e7
0.004989999812096357,-0.5537324810882677,5.290600855650116e-5,25.897752550779256,0.5189936485994852,9616.96573643311,6398.626044527174,3.96328065079242e7,8.977877510259436e7
0.004979999735951424,-0.553454321022879,5.41331605259276e-5,27.072978429966927,0.5100999627211178,8209.978833390987,5998.381190806632,-7.263965470803215e7,8.021429860895532e7
0.00496999965980649,-0.5531701962271355,5.503995687830936e-5,27.05562443739051,0.5343540996415151,-6612.407668614598,6373.240103393549,4.6712659121565886e7,8.31368020560241e7
0.0049600000493228436,-0.5530725860068912,5.537918507400437e-5,26.457804396279055,0.5247315634257366,9605.19366289703,6400.682403155453,1.252836245789354e8,8.453377218682715e7
0.00494999997317791,-0.5526480963441885,5.460141246628819e-5,26.345223028402465,0.50826224069652,-376.0394857121238,6191.992872837393,5.57533590757331e7,9.281770455368288e7
0.004939999897032976,-0.552423125074909,5.247019523041227e-5,26.357956366149434,0.5344576743932762,-890.879027502757,5653.97095410454,-4.430221195418228e7,6.914680130467604e7
0.0049299998208880424,-0.5521895498558993,5.316962977555614e-5,25.862531169470156,0.5235957567485267,-5883.7121977138595,6969.069152670534,1.6552102698973694e8,1.19270381408716e8
0.004919999744743109,-0.5518654734952609,5.379492029443533e-5,26.987794713845474,0.5391872427215402,-1764.4867713479323,6627.9729091241725,9.348706778019167e7,8.134007426783149e7
0.004909999668598175,-0.5515787717802093,5.423813204700932e-5,26.298346007809236,0.5400271559057075,13840.071485774157,6833.5523601728255,2.0439423261275294e8,1.0463621337034234e8
0.004900000058114529,-0.5513359264033025,5.3432210847772624e-5,25.700675933476475,0.5082405831384532,6378.733945678418,6147.269122798668,-8.657632786526052e6,7.850249441958916e7
0.004889999981969595,-0.5510776231862369,5.531715342251919e-5,27.11503113221898,0.5375125013086443,594.7840532333003,6466.284862725174,6.2705248328325965e7,8.003378788910493e7
0.004879999905824661,-0.5508660108400627,5.55890909930625e-5,27.026281851236956,0.531893388214744,12639.900579606285,6320.643607384154,-7.078387337180524e7,8.718042558302669e7
0.0048699998296797276,-0.5505310342026185,5.41645960480477e-5,26.5662736976578,0.5102097063897982,3403.8975414182964,6308.662179759624,-9.584538687210321e7,9.702503825048971e7
0.004859999753534794,-0.5501923923671824,5.656749190613364e-5,26.993864200885863,0.5389453222167939,14140.200501839696,6358.470917406628,2.0904428173261635e7,8.636983012674882e7
0.00484999967738986,-0.5500302903202255,5.4918021791938444e-5,26.76518457396425,0.5303450784805077,4941.51773576685,6271.664981750127,5.230426785669944e7,8.112508749541609e7
0.004840000066906214,-0.5497868993481857,5.638516043341606e-5,26.79475709229393,0.5464692700672743,9219.340390979552,6048.990605880195,-5.356170827911599e7,7.305302587895435e7
0.00482999999076128,-0.549467621763272,5.7052848489923824e-5,27.075464959646354,0.5181900347621132,-3028.851379319576,6070.993772701213,-7.613705213593875e7,7.61212428331285e7
0.004819999914616346,-0.5491945956727028,5.652281590745169e-5,27.376102476051962,0.5490646345032604,-2003.7859917481896,6314.753483635143,-5.072573542267143e7,8.980212563969296e7
0.004809999838471413,-0.5488569720738103,5.585076468231845e-5,27.47361900701577,0.5228257441271454,4526.088208524366,6467.137351255518,-4.342671772936816e6,8.73431183772897e7
0.004799999762326479,-0.5485580593660477,5.786332937113378e-5,27.1180443644761,0.5441785157467306,4269.765555077074,5996.503783402739,3.3197157207283918e7,7.316098210298036e7
0.004789999686181545,-0.5483661405912609,5.2032766518441635e-5,26.755952780565888,0.5219781437171831,-3595.2878442316014,5729.59505587126,-2.1271908632503915e8,6.567823904466478e7
0.004780000075697899,-0.5481081662229956,5.487183173660208e-5,27.511333585542786,0.5293545124541369,11487.465229300813,7043.476177016087,5.28585661664294e7,1.1776572294197942e8
0.004769999999552965,-0.5477272803323694,5.571689295076609e-5,27.35853648392828,0.5703237831759468,9751.529988522247,7102.384183753503,1.907862376081239e8,1.020546915216787e8
0.0047599999234080315,-0.5474883188828471,5.4053805799855836e-5,27.228487057758855,0.5198241977015816,7815.532797650251,5968.461031205226,-1.0405584167329028e8,7.390875752279846e7
0.004749999847263098,-0.5471882734045158,5.5119522966428265e-5,28.010271524103953,0.5566662976747073,2285.598692737842,7049.179020239177,6.794704256954193e7,1.0508321733768108e8
0.004739999771118164,-0.5470706638309979,5.615499666623205e-5,27.63753330435772,0.5582131176517534,4479.903738609798,6237.794603209609,-2.2278920904607225e7,7.911215545949066e7
0.00472999969497323,-0.5466431161813899,5.4223053071932874e-5,27.532560568001248,0.538496735120379,-110.21703948703237,6235.39950726487,-1.3573481833346264e7,7.884308647304091e7
0.004720000084489584,-0.5465046245710578,5.5378715523509485e-5,27.163140794594888,0.5422072837117103,1986.4234958309864,6280.998769377363,1.2618176085482337e7,8.07264743841449e7
0.00471000000834465,-0.5461880894620671,5.5036047547146585e-5,28.420988393976053,0.5621725152910334,-6963.7648564954125,6656.109778276482,2.2830235700330354e7,9.557709792112412e7
0.004699999932199717,-0.5458493829260344,5.6771788021321965e-5,28.719095458080822,0.5700751964737863,3253.205637464125,7130.737040018105,-1.1812538837282838e7,1.0584346072596669e8
0.004689999856054783,-0.5455606629925668,5.405362334192229e-5,26.855989670414434,0.5364701040898534,11550.374062585284,5862.4784385995645,-7.747605500335637e7,7.12238891818191e7
0.004679999779909849,-0.5453462772199997,5.679279774916076e-5,27.161003909078033,0.5483757597600578,7810.501072470549,5855.6488028360845,-2.1426919551876273e7,7.798191407757252e7
0.0046699997037649155,-0.5451055439155784,5.4604416398787495e-5,27.912256960152963,0.5612465042863489,-5260.409596535331,6223.213266341893,-6.590366915352104e7,7.931397772857328e7
0.004660000093281269,-0.5446944039350962,5.699578260244105e-5,28.090078137220697,0.5374648973512389,6465.719269221757,6178.336015693853,-1.9380901762784147e8,8.210050094853635e7
0.004650000017136335,-0.5444752399299992,5.3834557492743043e-5,28.101933944059695,0.526029378653893,1270.8769998639723,6160.559497281028,-9.510700188888702e7,7.17116523700971e7
0.004639999940991402,-0.5441979436824794,5.5909230123598125e-5,27.60368765347336,0.5501811664965247,9294.904217982574,6325.163552644489,2.826194649046189e6,9.059809507227422e7
0.004629999864846468,-0.5438544632489901,5.680368160293389e-5,28.333952420214967,0.5937688227017667,-6514.479798028493,7129.857629311702,1.5161266366959387e8,9.381549639087749e7
0.004619999788701534,-0.5435832976244742,5.833706633533564e-5,28.530972808156655,0.5491525771311235,3840.9285853450624,6096.653290984219,-1.001546777247443e8,7.463454952630436e7
0.004609999712556601,-0.5433823751834104,5.51023050807668e-5,28.521431465897336,0.5488642028592878,2193.7993025121536,6849.626669979841,-5.9350298999320585e6,9.115656333303353e7
0.004600000102072954,-0.5431299468223005,5.504400797133199e-5,28.079737546525628,0.559112269783369,-2450.9890874654748,6550.8971329215665,-4.510026424886224e6,8.686528485539286e7
0.0045900000259280205,-0.5427479051788222,5.598569263265119e-5,28.318406104764907,0.5499719381281165,6086.255370578218,6749.458099433862,6.1162147572280996e7,9.233492422330277e7
0.004579999949783087,-0.5425218466093656,5.633999159552854e-5,28.200385525279017,0.5420627768284833,2302.091032369572,6592.489711075227,-3.4430496180133365e7,8.722238471814916e7
0.004569999873638153,-0.5422652574912294,5.630916255704775e-5,28.592086559336085,0.5825433987129027,16313.089372358847,7628.3077658244765,4.7452819369832784e7,1.2504020207671231e8
0.004559999797493219,-0.5419446999379085,5.6724509559265206e-5,28.14195406965777,0.5438282305426078,14112.338382300097,6643.316262760428,1.3296765510662608e7,7.861847403732048e7
0.004549999721348286,-0.5416662759458758,5.719207968041628e-5,28.015884581330152,0.5611049282818741,11252.726402042772,6954.744232480055,5.923640119982784e7,9.09531924875273e7
0.004540000110864639,-0.5413513341695889,5.887770322445635e-5,28.71601896603023,0.566699860434078,11144.934104386506,6151.26880179488,-1.902146990404408e8,8.050340616402677e7
0.004530000034719706,-0.541132623703847,5.617799438374109e-5,28.037418612560025,0.5445505248181622,4739.281832994674,6810.599323001996,-2.5458511451847494e7,1.0818378681868446e8
0.004519999958574772,-0.5408794837979372,5.641363176660761e-5,28.561878437393524,0.5711049904650507,6470.76581646581,6562.996375488117,-1.598217623820263e8,9.468489392966233e7
0.004509999882429838,-0.5405641408212015,5.76943158928751e-5,28.599925380767406,0.5732053344065684,14984.238890924442,6942.844941225149,1.2061975689091429e8,9.660307008990768e7
0.0044999998062849045,-0.5401378113858282,5.6054012993668196e-5,27.438819194094517,0.5454487358311665,2392.7785733950923,6144.966326515013,-5.672162188353116e7,7.960053028495279e7
0.004489999730139971,-0.5399775735895497,5.6359477762317955e-5,28.7726496402734,0.5429329392613566,-5318.10359378213,7487.314364100532,3.2908905224175062e7,1.0403652060403237e8
0.004480000119656324,-0.5396995806001361,5.843375875340938e-5,28.72355582899377,0.5701820440566602,265.5643458596392,6528.726808054745,-5.805998529929007e7,8.413140749492006e7
0.004470000043511391,-0.5393937148319561,5.427678743117779e-5,27.609761707752746,0.5715367278037132,2571.587954276078,6851.479997054522,5.793063081917297e7,9.392153853848018e7
0.004459999967366457,-0.5392046446112803,5.606986489888133e-5,28.83387152158836,0.5800708189733933,13770.97756369951,6847.703810349317,-7.213486966866288e7,9.13515889527909e7
0.004449999891221523,-0.5387968839465185,5.7460561926915564e-5,29.06836442652245,0.5495394529248391,4911.837994890955,6727.837060472063,-9.958442459145477e7,7.987871581274281e7
0.00443999981507659,-0.5386007469508682,5.658431620916699e-5,28.814237928309034,0.5780328272691175,-1464.915096782304,7806.659015102763,8.75742981602876e7,1.218651355239163e8
0.004429999738931656,-0.5383032778567872,5.6789766143992616e-5,28.385122807089637,0.5849838772224868,-485.0917793664422,7137.071984735616,8.752362413970149e7,9.41648624730829e7
0.004419999662786722,-0.5378940382141276,5.871458275682178e-5,28.494246582472677,0.5503006357952083,-8995.622687635077,7022.482938279336,1.2258602383658478e7,9.254703644155908e7
0.004410000052303076,-0.5376510864297166,5.9077533556540994e-5,29.32893011253641,0.5734142429733388,4914.5724903992095,7520.037932730215,-1.136310703718376e7,1.0482756795344988e8
0.004399999976158142,-0.5373686631694903,5.383751202425873e-5,28.446634496081472,0.5628036399330356,4580.086655094347,7294.202074579178,7.048203081444497e7,1.1724720183492301e8
0.004389999900013208,-0.5371018199742654,5.395152537118452e-5,28.666585318655873,0.5922310692886662,4844.357941695919,6952.340831994759,-4.7744557759757146e7,9.062304248220026e7
0.004379999823868275,-0.5368236722126949,5.760044965399239e-5,29.543850511610106,0.5886929702269634,-356.8485041733826,7631.272578588617,7.036870626525539e7,1.0310824192358772e8
0.004369999747723341,-0.5364686489043747,5.844893438492386e-5,28.554615149601723,0.5743297285919914,1278.3631239048566,6640.673129452258,-1.0369200377293974e8,8.509089646619116e7
0.004359999671578407,-0.5362511811312284,5.730436440702354e-5,29.251917404432703,0.5842390040854628,16715.186727232183,7403.975820118428,1.6966226495909076e7,1.1217637829689662e8
0.004350000061094761,-0.5358304410438516,5.824594099908073e-5,30.23934207967248,0.5856906006223852,-3756.6966133755523,7098.559959491221,-7.077267762416986e7,9.632898438425241e7
0.004339999984949827,-0.5355995964661352,5.536796517282149e-5,28.916977171978704,0.5801757682236434,11571.370628304872,7688.172951655884,1.399991828087697e8,1.1988268409529123e8
0.0043299999088048935,-0.5352546367562616,5.6946078260111357e-5,29.33904464002058,0.5665230593786947,13885.473655003083,6655.909532509116,-1.9945960494284727e7,8.138134976176439e7
0.00431999983265996,-0.535010559024453,5.6801294021842186e-5,29.0588740229137,0.5823664332950003,7704.8916302041835,7355.962363091393,6.308677416216387e7,1.093880041926457e8
0.004309999756515026,-0.5346962960796662,5.59187507679539e-5,29.058501145351737,0.555998857757266,-9785.265648983597,6980.613112963438,-1.2445707304598238e7,9.709126920916104e7
0.004299999680370092,-0.534492628390784,5.851759424493689e-5,29.59269749003645,0.5691622548146587,4815.553388954609,7410.635950301442,7.057022705088826e7,1.2434185018491566e8
0.004290000069886446,-0.5341835059502514,5.952804582157845e-5,30.193775530188947,0.6146410583668084,1505.5458524876478,7673.340426467636,6.0891050646277264e7,1.1851851991279067e8
0.004279999993741512,-0.533784971381688,5.45168218916924e-5,29.50123089298277,0.5823901161371764,20204.62859901658,7272.483143193668,-2.832040644357083e7,1.0136005713332619e8
0.004269999917596579,-0.5335653293774465,5.807949379210072e-5,31.151088108656474,0.6232470701333626,12307.171085758859,7911.265971608692,5.423318387880939e7,1.1153087406698799e8
0.004259999841451645,-0.5332749853756045,5.914732631231646e-5,29.76413193657186,0.6284992987611696,22611.724197382126,7591.701463617203,9.748889638192573e7,1.0727880900978401e8
0.004249999765306711,-0.532958878069232,5.819344681287758e-5,29.935528910157938,0.5925109725319501,-500.70661890540583,7993.569373756932,1.0202009447531106e8,1.159951550833373e8
0.0042399996891617775,-0.5326003192763068,5.827968966683141e-5,30.524171150079425,0.6187716335635128,-1587.00565246734,8026.1889092015535,9.990989331421044e7,1.2063462906643985e8
0.004230000078678131,-0.5323802215065577,5.912203803610438e-5,29.085949468541298,0.5723258192442279,8821.459035751988,6768.029042112492,-5.568699266207285e7,9.95489811359446e7
0.004220000002533197,-0.5321648545762415,5.6137647503216105e-5,29.40565116450897,0.5964594662007738,-1367.0822728195737,7801.169347365786,5.715591049462698e7,1.1512024618182744e8
0.004209999926388264,-0.5318021915088056,5.65660040969842e-5,28.56740967883743,0.57690998401771,7903.627358639824,6548.052309072307,4.0982253752434954e7,8.258892710611454e7
0.00419999985024333,-0.5314247697400284,5.7574638345483035e-5,29.577841938121104,0.605390196997526,-5192.52576227703,8193.401086030774,1.6991091220387876e8,1.4165422740306032e8
0.004189999774098396,-0.5312507730441872,5.9890362414888374e-5,31.229513687867353,0.6405489365565341,8366.251205523107,8418.980308104812,9.873084064039832e7,1.2830742297926971e8
0.004179999697953463,-0.5307742521860404,5.744883779384331e-5,29.432334073414456,0.6005564423542264,12273.347451035597,7518.671594565271,9.539209758135705e7,1.0226383590153831e8
0.004170000087469816,-0.5307268632835008,5.719261987428762e-5,30.398267191231508,0.621187546401056,15103.993906064214,8127.3944140171925,9.390631888695946e7,1.2427130644668058e8
0.0041600000113248825,-0.5303303221412581,5.73553897482891e-5,29.636380175737226,0.5644584554994171,6977.5982605191975,6820.368879850865,-1.507655873414768e8,8.918339012221262e7
0.004149999935179949,-0.5299333271008796,5.8276731710583416e-5,30.392834804253006,0.6068776832818359,3615.4491302995434,8059.300894197112,2.6132963440738015e7,1.2205486010934432e8
0.004139999859035015,-0.5297035050798677,5.9043589005141695e-5,29.54586405653673,0.5779837174794054,3582.40120992267,6859.822303532595,-6.479384498874619e7,9.021004960574205e7
0.004129999782890081,-0.529413801322202,5.804320849693899e-5,31.427561033323983,0.6001568080934438,14671.321716829774,7956.449343709395,-3.0466797481139496e7,1.2559889258740118e8
0.004119999706745148,-0.5291384163061388,5.7105526236397993e-5,30.00580118905466,0.6000011058202347,8578.926700452086,7747.100888838738,-4.27761950071468e7,1.0867636797975355e8
0.004110000096261501,-0.5287272042004973,5.786465200967021e-5,30.743189781980988,0.593274920425548,7004.092784212271,7485.533276382794,-9.235330425526758e7,1.0979370157788406e8
0.004100000020116568,-0.5284419481978871,5.9039454066553795e-5,30.975614033917307,0.6305475603465601,8142.898099972652,8307.184903147187,2.3789369549001914e7,1.1764813299633622e8
0.004089999943971634,-0.5280971401224372,5.667827326363306e-5,30.208846174420156,0.5978615625908813,23091.840312693137,7753.914180490367,-8.034498277585772e7,1.395896370935639e8
0.0040799998678267,-0.5278473281974205,5.972440600271058e-5,30.355179719930952,0.595445453007687,103.42715608092175,7514.6332681648555,3.234433501711724e7,1.0754696100409913e8
0.0040699997916817665,-0.5275097302174424,5.665195647607679e-5,29.88901670312735,0.5907902767833477,-7068.272646011956,7795.2383654974865,1.3395104685380837e8,1.2320430305215901e8
0.004059999715536833,-0.5272383707211464,6.16263658530644e-5,30.538255232469634,0.6270067764402952,3717.6112328995996,7745.037229832239,3.592149973488078e6,1.2686505358226551e8
0.004050000105053186,-0.5269183270056502,6.179625316833869e-5,30.591199047231523,0.6045357024325034,3723.4814003553383,8087.619849598914,5.3660269926013e7,1.3729688029703492e8
0.004040000028908253,-0.5265305570435476,5.87399358495355e-5,30.808394174707804,0.6073790414333176,4999.645448664537,7988.810738086376,1.90491625545007e8,1.1676764122532578e8
0.004029999952763319,-0.5262097665615151,6.0174106827604946e-5,31.345643706378464,0.6184357824371459,9088.503009903781,8696.332055406721,1.3597071484092712e8,1.440722776871441e8
0.004019999876618385,-0.5260662004368033,5.533019130275801e-5,30.153382688570016,0.587326930672676,1100.268218233717,6734.431109105515,2.7770526703241643e7,9.433382784806219e7
0.004009999800473452,-0.525758176162524,5.95692494191706e-5,31.867461475539354,0.631153923616726,10323.587853406996,7604.42985794684,-1.5660243172508353e8,9.834731737081034e7
0.003999999724328518,-0.5253596073349944,6.121683105139626e-5,32.204227545412614,0.6257882048500746,6000.952213492167,7926.646857597427,-1.1022589796331842e8,1.1445911718562865e8
0.0039900001138448715,-0.525109080246161,5.9156875558573805e-5,31.322393046811857,0.6274580227845513,13622.208158492816,8153.156130482462,1.8416186011743006e8,1.1694275868962581e8
0.003980000037699938,-0.5247572711208721,6.040363626332394e-5,31.809114882219905,0.6217940399159707,-1356.3798521484177,7769.140501265681,-8.317078912278257e7,1.0663757504464795e8
0.003969999961555004,-0.5244908358160283,5.742688415170177e-5,32.060494921353474,0.6483591154478778,3071.752319929189,7762.262667506656,-7.859927796625865e7,1.078728424074123e8
0.00395999988541007,-0.5241753274510612,5.867355820739587e-5,30.344407911601568,0.5969541796042204,13781.487929719633,7777.976311287906,9.505441634126696e7,1.0672538248592222e8
0.003949999809265137,-0.5237966948287217,5.952057993857128e-5,31.463612401058448,0.6057093029380813,-7356.189191485833,8100.407823665836,4.489257783114913e7,1.1423405508347091e8
0.003939999733120203,-0.5234693939737747,5.833812686704281e-5,30.72919182901737,0.5992412698405685,9538.254227149215,8404.170247423077,1.446018721319647e8,1.470953431864998e8
0.003930000122636557,-0.5230710394562346,5.8380915476492635e-5,31.15337387018868,0.6094061709062631,27222.354287562775,7375.915327699763,-3.9465914671729736e7,1.0592489642712358e8
0.003920000046491623,-0.52291236347917,5.6883811592805924e-5,30.284462446467934,0.5760198496965118,355.0173263317796,7716.962705284693,-1.749097584542272e7,1.0834054446820827e8
0.003909999970346689,-0.5225255339849268,5.728597996282435e-5,30.652002366829635,0.6032168207831745,-1186.2974011535796,6822.579469863114,-2.2914912726147634e8,9.14282197103242e7
0.0038999998942017555,-0.5222495547249337,6.269300285293454e-5,32.051023897922164,0.6041293412709942,9404.794186938303,7838.281166197631,2.554577166643383e7,1.0157981394595309e8
0.003889999818056822,-0.5219220749665167,5.924675236250549e-5,31.073278892435873,0.6033340019445795,11771.728392083225,7995.572351844668,5.6263719872323506e7,1.1062302341991629e8
0.0038799999747425318,-0.5216213470563642,5.92487368425511e-5,32.223307372315155,0.6481028987665912,4887.212038457288,8815.95646382914,1.7349740893784168e8,1.2693919668341145e8
0.003869999898597598,-0.5212096942925247,6.035611708687036e-5,31.93957617164153,0.6374031074033296,5509.6482360596565,8480.537392290737,-1.5510184678580211e7,1.1991174532776889e8
0.0038599998224526644,-0.5209144504060625,5.755840748566441e-5,31.192022099399736,0.600619211296453,2009.1418966202248,7536.011934891698,-4.4368887109590545e7,1.0306959685583153e8
0.0038499999791383743,-0.5205572682680791,6.0754192352534604e-5,31.539402409054173,0.6341389667133875,2372.190406204289,8359.159749120237,8.276244995873562e7,1.0993647867490952e8
0.0038399999029934406,-0.5203517270769344,6.215254099024717e-5,32.50389955548643,0.6583611901763451,-1633.4338272893065,9171.996186417791,1.5281425597534218e8,1.4590130113870496e8
0.003829999826848507,-0.5200154967773587,6.219809354913796e-5,32.8660316927218,0.648645109058664,14009.46364740219,9027.682104252892,1.0060624429591013e8,1.2977881350410165e8
0.003819999983534217,-0.5197003457040519,5.884583382163893e-5,31.732671323123324,0.6184510997474673,294.8195971881879,7866.442284091068,-5.56218686370809e7,1.1117926868979636e8
0.003809999907389283,-0.519279489903222,5.966911746973318e-5,32.73111664940528,0.6571372389248703,-9994.847784246236,7912.442526394988,-8.22025459082109e7,1.2957284248805574e8
0.0037999998312443495,-0.5190252843248543,5.700573473382101e-5,30.959221415539233,0.637868425314701,8918.989937903847,7893.510560548415,1.7163372054732952e7,1.0381597847248434e8
0.0037899999879300594,-0.518627666153328,5.884803903919548e-5,31.575929934754793,0.6338177290384162,19168.3207354014,7643.544652304596,-5.310947049151534e7,1.1007507298728068e8
0.0037799999117851257,-0.5183967092233241,5.893918840782652e-5,32.33849547169037,0.6108989406902602,-8961.785149757057,7998.739079210629,-3.7899591192631096e7,1.1159958956278509e8
0.003769999835640192,-0.5179381959848223,6.209569182713499e-5,32.952505598714716,0.6445328427006589,-1463.564607457237,8810.248026292713,-4.31182728484745e6,1.3726556177844658e8
0.003759999992325902,-0.5177644411467016,6.302308053715703e-5,33.12950324525285,0.6447073962818556,-5162.864391274734,7935.37817089814,-1.7424474654114774e8,1.1108646496504007e8
0.0037499999161809683,-0.5174261765576312,5.900838006200292e-5,32.911648790648904,0.6552387826474505,6498.540175980312,8631.48239984593,-3.746655625115228e7,1.3604749311172462e8
0.0037399998400360346,-0.51720605703824,6.011536215856847e-5,33.20556235314646,0.6446668135723926,-2494.242974238109,7874.251057949241,-1.4620823080662835e8,1.0393179673294175e8
0.0037299999967217445,-0.5168510221947217,6.018395906718337e-5,32.70236677453153,0.6162533931499152,1473.757059108591,7464.115770486597,-2.5288868637618488e8,1.0227637702979463e8
0.003719999920576811,-0.5164517977959769,6.142159094666959e-5,32.598418877512245,0.6610240361006132,5893.876170976829,9162.248486459677,5.580853508536517e7,1.898202210892292e8
0.003709999844431877,-0.5160832029141836,5.8964317634484456e-5,33.30920431964826,0.6585254433373998,6090.6605759666745,8329.45575580358,-1.6434175196249235e8,1.2397538618963438e8
0.003700000001117587,-0.5157910249279577,5.867707439730535e-5,32.31128856259751,0.6478719842565069,-4391.335960061073,8910.901550262357,8.236779666326827e7,1.4222665706767878e8
0.0036899999249726534,-0.5154802185222164,6.0487990570665924e-5,32.90304629978878,0.6449872929322537,8388.788104437403,8716.880710534197,-1.3438191110330534e8,1.4138970916749895e8
0.0036799998488277197,-0.51517382936019,6.339559168564857e-5,32.83388239780549,0.6586698261353476,4379.808205792955,8823.80761689846,1.1476014072532582e8,1.4834828153131837e8
0.0036700000055134296,-0.5147870921243098,6.020371194074162e-5,34.108446312627656,0.6754062958050181,23892.45787206703,9332.45716254928,6.526476580823737e7,1.5367678024279767e8
0.003659999929368496,-0.5143176435730765,6.034858399805756e-5,32.97645441095193,0.6281920726283453,14494.327107358204,7678.588174893969,-1.099364855268511e8,1.059053707608303e8
0.0036499998532235622,-0.5141339373052703,6.233799868370909e-5,33.25277430147141,0.6713671462496409,1563.9616926877225,8204.092511227313,-1.3171228889439523e8,1.258375432706123e8
0.0036399997770786285,-0.5137542189530736,6.364678693538066e-5,32.884778791993035,0.6352787272119725,16567.896822488507,9132.29710315254,-9.827692466327712e6,1.5292754362398735e8
0.0036299999337643385,-0.5134375330930979,5.921235911765604e-5,32.60520919929802,0.6256074947976196,8841.268121751082,9096.044423414867,1.3361630548826647e8,1.2248344657855085e8
0.003619999857619405,-0.5132129060761891,6.332997580647786e-5,33.36798439151311,0.6553416663642158,8074.688419320697,10559.323158464636,1.716210015747815e8,2.2538280873293996e8
0.003609999781474471,-0.5128182457904275,6.129345685044258e-5,33.62077990026393,0.6786571440080109,20519.989835809796,8834.68315954907,6.80407825015634e6,1.3947538925578544e8
0.003599999938160181,-0.5124284025208209,6.062316917477934e-5,33.37417676270338,0.671701209250297,6743.830313615465,8793.283054081341,2.5434413861552216e7,1.194706518538693e8
0.0035899998620152473,-0.5121004786217181,6.0820726122003397e-5,34.28021015159169,0.6947235424998852,-1125.1731979234921,9025.763794079665,2.1212922927822202e7,1.3352367421067563e8
0.0035799997858703136,-0.5117014590865756,5.99322644609863e-5,34.34309918009941,0.6817193454818944,7593.3546591678105,10694.040010179113,1.2190319514971136e8,2.2072402507477018e8
0.0035699999425560236,-0.5113211959238522,6.124130284900056e-5,35.28535479767327,0.718367381288869,-1718.5602332273716,9283.779128518157,1.417539108928202e8,1.4507870314626312e8
0.00355999986641109,-0.5110271166492895,6.152981994881681e-5,34.268432676125805,0.6882134565505147,-5127.7308447325695,9935.821907659967,8.291903783595899e7,1.5591467486999276e8
0.003549999790266156,-0.5107988635743617,6.266005009058428e-5,34.20647573425865,0.6974216964426954,7681.799443883073,9522.352669890039,1.2739601216597253e8,1.5954574470405743e8
0.003539999946951866,-0.5104331976485554,6.147602951244071e-5,33.95094975794725,0.6644120507829504,2821.181842584841,9331.494928138978,5.44394518656843e7,1.5723794600425756e8
0.0035299998708069324,-0.5101158706433779,6.347422680545004e-5,33.84128734359351,0.6459592592728645,8043.11534136876,8331.63456911321,-2.4268602735382807e8,1.2809638646864972e8
0.0035199997946619987,-0.5096194126732416,6.140299221356271e-5,34.42812158870386,0.6720873573835358,-9362.18936507186,8856.700086440787,-1.117055499152211e8,1.3257240714583306e8
0.0035099999513477087,-0.5093390300481169,6.340384348351127e-5,35.89633209348092,0.7220737271346626,-3216.992191018276,10300.541141757476,1.7260276114683858e8,1.4180988578472444e8
0.003499999875202775,-0.5091574629566167,6.381745168357664e-5,36.04855813589804,0.6975636443234503,5490.191246066715,9525.292931642129,-1.0803086911636477e7,1.5286385342589858e8
0.0034899997990578413,-0.5087531662744004,6.300126643491313e-5,34.42446997472477,0.6949274201325032,-14398.101270044564,9648.63251076278,1.7599490346612567e8,1.372247090815969e8
0.0034799999557435513,-0.5083127036694265,6.243270679276574e-5,35.305343919295396,0.6828019453157591,14947.516734397164,9823.372231846708,-4.818006293208672e7,1.3775366597255945e8
0.0034699998795986176,-0.5079456263333911,6.317090270839178e-5,33.94034803842065,0.6800412069628105,21437.965995285624,8640.790917141425,5.520416628579308e7,1.2175011100450256e8
0.003459999803453684,-0.5076633041368154,6.211632982111951e-5,34.28870822072076,0.7147560676073594,15873.49855187773,9911.99610038897,1.8451824962311146e8,1.6544802666335696e8
0.003449999960139394,-0.5072688830432428,6.183314845743133e-5,33.6924581974388,0.6501939312320756,8455.6292806886,9374.974436271259,1.582423440966752e8,1.4453134087378275e8
0.00343999988399446,-0.5070102084882667,6.17089596842352e-5,36.30424042842094,0.747587805143242,19824.686146246022,10507.412100052441,1.728237917391387e8,1.5814869765105978e8
0.0034299998078495264,-0.5066767549919725,6.284415204368546e-5,34.26575160843982,0.6649503509941782,22903.031779829886,8964.934742859064,7.800099108225401e7,1.3749506912052247e8
0.0034199999645352364,-0.5062639711097761,6.156715010689354e-5,35.18622322969675,0.6909137156909811,13799.898362153966,9203.329277138027,-1.5624588309865582e8,1.3339027893283033e8
0.0034099998883903027,-0.5059174128519253,6.396113167260268e-5,34.521603520930114,0.7117271062245484,-11519.935663126325,9808.67573314774,3.659745013059701e8,1.5495233047707096e8
0.003399999812245369,-0.505583891009859,6.448203818953505e-5,34.684084390974846,0.6875631504621127,4348.740737090629,9400.553575001935,1.2480548573361742e8,1.3807191005693296e8
0.003389999968931079,-0.5050715630999065,6.432342068355551e-5,35.33037743294351,0.7153199843763705,8043.203811498951,9624.079998689305,1.0229127541469446e8,1.3010253644342995e8
0.003379999892786145,-0.5048158293612008,6.198805687467579e-5,34.09236248239357,0.6859741261584925,19102.243382164772,9307.966009704083,1.1375541314215745e8,1.7290734717180908e8
0.0033699998166412115,-0.5044983703221013,6.156309087746856e-5,35.94245266477494,0.7170235879454725,14078.412303502068,9903.531123648236,5.107142762051983e6,1.5340374326786834e8
0.0033599999733269215,-0.5041104684790252,6.448854742107365e-5,35.686126927001766,0.6904053086861892,22138.269120194556,9533.309203720655,-1.437320982386328e8,1.4321742049982244e8
0.0033499998971819878,-0.5038212523480233,6.174333899638883e-5,34.79211650880207,0.6660764082558029,17413.719202482156,8348.707872981626,-2.3118009697777286e8,1.1370924889747241e8
0.003339999821037054,-0.5034371821780457,6.141549648320244e-5,35.053089614005046,0.6878929632071942,-3469.964420817132,9429.556795677432,2.5097233139334384e7,1.4512321483240572e8
0.003329999977722764,-0.5031313788738165,6.098179109933109e-5,34.501137882852376,0.6887673034817592,4730.02898498933,9517.231390615661,3.792865032218947e7,1.4910696902040607e8
0.0033199999015778303,-0.5028502840194792,6.0893793136985696e-5,34.88620356865165,0.6634971657325818,9736.678800031237,8947.520387252252,-9.221000830402772e7,1.2778755944440639e8
0.0033099998254328966,-0.5024451812437903,6.328773152561071e-5,35.06836194532021,0.6589239290072705,5340.02614264299,8709.252166399696,-2.5110949882088637e8,1.1388263845019865e8
0.0032999999821186066,-0.5020881074846432,6.0991999738126254e-5,35.275418344791106,0.7250191813935383,1664.0799809518553,8952.89839337892,5.5107688645694815e7,1.327546405288725e8
0.003289999905973673,-0.5016563722592255,6.1030747760852265e-5,35.454634267116326,0.7145772131949889,-4886.038527928075,9845.782512356973,-3.3333542686976522e7,1.54058546057507e8
0.003279999829828739,-0.5014142542087937,6.472527433186393e-5,37.23570941933441,0.7505837917073497,17314.042568684144,11190.70462082366,1.810947625947298e8,1.8402214469546077e8
0.003269999986514449,-0.5009410359259,6.120971108960216e-5,34.67563493271377,0.6846288357002417,14705.558365000945,9095.4018987265,-2.0980674322856594e7,1.2961316082873912e8
0.0032599999103695154,-0.5006752876559688,6.503069633531931e-5,36.40892661234722,0.7057704962025915,10562.912263270042,9782.131282683937,5.2744080570147194e7,1.5039290738265675e8
0.0032499998342245817,-0.5003033352518573,6.158176985833585e-5,36.635555497748726,0.7412878041767709,22850.20631991053,10062.99333150688,1.4420584938872474e8,1.5386721922217295e8
0.0032399999909102917,-0.49991720228403447,6.240735841943396e-5,36.33643969921393,0.7045498655020269,6213.79688667104,9881.843193567294,1.0494571910742044e8,1.4508345879601365e8
0.003229999914765358,-0.4994117208426005,6.518467452222924e-5,36.69972389537016,0.7520617611943554,13175.025658963508,10039.413952656138,2.3248473421683884e8,1.5501161700370136e8
0.0032199998386204243,-0.4991037741727951,5.997674665238775e-5,35.36385299032442,0.7039097370042356,21158.69903282143,10082.86244197975,1.5423504007878843e8,1.6436109571620798e8
0.0032099999953061342,-0.4987643124440448,6.486347763501524e-5,36.029439991946475,0.7093808520370923,11556.160761542711,10201.430683599563,4.527749032446846e7,1.5319036318395245e8
0.0031999999191612005,-0.49842099315580574,6.755418061527336e-5,37.09544836842652,0.7290281748146977,-3073.2501340753543,9455.967495109662,-1.7484587177116382e8,1.350183753266806e8
0.003189999843016267,-0.49802081189416897,6.444075460316392e-5,37.09140464871902,0.7407854980885235,15473.25096133304,10382.531213465227,3.038922136709176e7,1.6340470060159877e8
0.0031799999997019768,-0.4977802150521541,6.412338798800645e-5,36.47560032577015,0.7012067011114481,18985.169012360086,9305.367449749847,-1.0849556611783105e8,1.3395026854742208e8
0.003169999923557043,-0.4972834141725616,6.41492442464576e-5,37.06767016015543,0.7420210871288594,24755.63569013085,9922.639257569954,6.775208373352143e7,1.632742943500308e8
0.0031599998474121094,-0.496976110224106,6.284949911514791e-5,36.582348420027046,0.7281568397260956,4307.67964021894,10840.204376654041,1.082725503754647e8,1.8352031624310705e8
0.0031500000040978193,-0.49660517277026667,6.393818157883986e-5,37.267531650108715,0.7438457692555005,12649.325447809733,11263.393236167576,1.5245688235533962e8,1.8826198345375374e8
0.0031399999279528856,-0.49636590658392543,6.337099371636679e-5,37.34866219362577,0.7365414309445958,21927.22238691445,10593.386425727871,9.251772615747835e7,1.6758509830213037e8
0.003129999851807952,-0.495832754949312,6.464200134043827e-5,36.226148846834676,0.7135282658546701,2609.1071637820314,9479.92452416693,-1.1203566104514493e8,1.3581020753289863e8
0.003120000008493662,-0.495445750926546,6.462895681135518e-5,37.13315881034044,0.7519185183797216,19372.489615002847,10606.182846349137,1.5112321062668142e8,1.517203036039171e8
0.003109999932348728,-0.49514714811698124,6.415398395048812e-5,38.084538190484636,0.7507561041528631,22080.745625663283,11380.35849327027,-1.1394508744754784e7,2.1215586847582123e8
0.0030999998562037945,-0.4948137218752303,6.319742662960011e-5,38.12303774226816,0.7790150367169068,-10270.889977794814,11664.189796484252,2.8418903551567817e8,1.922040423531605e8
0.0030899997800588608,-0.4943337027030933,6.425556396971705e-5,38.23364978127372,0.7336712691073211,19774.95007683993,11486.640800577768,1.1210419191657867e8,2.0687825221198675e8
0.0030799999367445707,-0.4939883356615726,6.311483068257495e-5,36.92866663334384,0.7209657862185693,22262.25522085109,10318.227686813192,-1.4511080173243296e8,1.8070054686451194e8
0.003069999860599637,-0.49367238532993396,6.529400946891632e-5,37.67420705319457,0.7411868141808421,20742.694852402878,11121.467037816137,2.1924883832925433e8,1.6855433372807428e8
0.0030599997844547033,-0.4932422408088343,6.61816086565716e-5,36.649974707166635,0.7136454976921448,23897.783956854393,10864.8896531178,1.5983173770915598e8,2.121890249921793e8
0.0030499999411404133,-0.4928809973505039,6.55305659905678e-5,38.32027955478123,0.7746203309989175,-3662.6264607228836,11458.136179656223,3.8302006938436496e8,2.0918695552245972e8
0.0030399998649954796,-0.492446213267028,6.14711191121117e-5,37.999910231544064,0.781218176918113,13997.068675474962,11014.418511424807,1.8093913923860136e8,1.9453635785925424e8
0.003029999788850546,-0.49200088232472255,6.322076349862803e-5,36.52441169262941,0.718218247944561,9094.93212283456,10168.907251804827,7.28214973633715e7,1.6427488982458484e8
0.003019999945536256,-0.49164892080987904,6.422441382764541e-5,38.326446361406944,0.7438564313184519,7444.0359686653255,10625.580325613582,1.4212982950152788e8,1.7577158948158517e8
0.003009999869391322,-0.4913851683083871,6.493659425527435e-5,38.7538487294491,0.7451047711478898,-4377.293331120032,10872.596945131034,-5.8458914964833826e7,1.8550931408159974e8
0.0029999997932463884,-0.4909615430364967,6.32622032973914e-5,38.03284956615723,0.7528364328380929,22278.282693915593,11249.655492881051,1.3743656217742434e8,1.7109379145255864e8
0.0029899999499320984,-0.490533475598931,6.463631662058721e-5,39.3833641252336,0.765054993487854,19973.731203025276,10527.283894237244,-1.1393111243044679e8,1.921714553868851e8
0.0029799998737871647,-0.49014310910559145,6.51954399754108e-5,38.34716387527242,0.7883104977175114,24962.345149004006,10783.336501128013,3.2460583320973223e8,1.6810758298501733e8
0.002969999797642231,-0.48957779101647336,6.760895096583781e-5,38.82051985501828,0.718249065332833,14766.986653290563,10551.825460708285,-2.080524696479926e8,1.718920936939611e8
0.002959999954327941,-0.4894838424742813,6.668257084685555e-5,39.51097936315016,0.803603889044522,12329.927002691562,11043.806380920016,3.757750141081304e6,1.658053733911442e8
0.0029499998781830072,-0.48907080048429213,6.580081842596865e-5,38.5301279906787,0.739900694360782,18989.210568911618,10776.689508991825,-1.8669610530406896e6,1.6919201829315022e8
0.0029399998020380735,-0.48867866318931347,6.425086200881584e-5,39.44601117442526,0.806922933997476,7910.106819345223,11165.865887284448,-3.485569115928352e7,1.8387193455392572e8
0.0029299999587237835,-0.4882296961865683,6.699440847833153e-5,39.64332257877059,0.7584525746906782,17942.62667089843,10832.820531998752,-1.4421864079683626e8,1.6536751162382874e8
0.00291999988257885,-0.48788923657804834,6.514399795957302e-5,39.90241304798206,0.7890668502799764,-10350.80571105333,12507.94582689963,1.1426227773531948e8,2.6409744256409523e8
0.002909999806433916,-0.4875435696657342,6.507864107855098e-5,38.90776018941099,0.7482555248023973,10776.182486909882,10261.456946253862,-4.241389339385949e7,1.6199450171024954e8
0.002899999963119626,-0.48706559406968186,6.605926261300155e-5,38.03576483863384,0.7609259129838521,-6385.438823835979,11390.434998302124,4.6014258272779876e8,1.844779216045524e8
0.0028899998869746923,-0.48663478607196525,6.715572314638399e-5,39.64888474785089,0.7411027601814508,9685.590192809072,10876.918849429809,5.3518853143296875e6,1.768527778828588e8
0.0028799998108297586,-0.48619306108858396,6.523518405129289e-5,38.95231339582806,0.742904546603791,8590.793975432447,10456.388910811607,-2.8276499092125356e8,1.6664019168187848e8
0.0028699999675154686,-0.4858182733925229,6.718600453288674e-5,40.37074748387622,0.7933266368524062,33124.486480617874,12490.98391788489,1.875693991501944e8,2.143552185899837e8
0.002859999891370535,-0.4854390382079994,6.608281873800346e-5,40.49333546089901,0.8080421245312632,17354.623033484433,11699.718249708081,-3.45150382798694e7,1.9908059812400603e8
0.002849999815225601,-0.4851680685023425,6.384653998804489e-5,39.613771813103284,0.7602405774941003,36812.95816051168,10843.837110109025,-2.5162011195448261e8,1.6753933526577398e8
0.002839999971911311,-0.4847877832170231,6.625643699355958e-5,39.755062298258544,0.7765610664364665,13502.703235216819,11036.116722736198,-4.717627879245188e7,1.6856627943667507e8
0.0028299998957663774,-0.48429095480919915,6.816991193385747e-5,40.4550850019807,0.7863744078731539,18601.774256487322,11345.2813158516,9.929653330183005e7,1.8680348650271136e8
0.0028199998196214437,-0.4839576988540825,6.769386384715813e-5,40.63029529536119,0.8562449145380463,1977.6136987355987,10968.357394867093,-2.586816389641805e8,1.5716546094505435e8
0.0028099999763071537,-0.48344408556368407,6.637165894219938e-5,41.384296645978075,0.7865478783195036,2434.67463425015,11746.541546822635,-4.938117134451871e7,1.697076436314454e8
0.00279999990016222,-0.4830841101968554,6.860115300224771e-5,40.951173603243866,0.8120210617751061,18386.808287306805,11315.656595785786,-2.451010533988274e8,2.142724942275079e8
0.0027899998240172863,-0.4827037847291621,6.813809088442751e-5,41.39662134085075,0.8019912239785548,-239.91737349676404,11930.644934295646,-1.106481729580139e8,2.074166178387273e8
0.0027799999807029963,-0.48228763624850574,6.572314959072535e-5,41.317195949287616,0.8127980696016432,5555.534422115038,10979.058539332043,-3.8086398059037244e8,1.7338147001790684e8
0.0027699999045580626,-0.4819265824974983,6.888254444525137e-5,41.37587649620935,0.8018712390223267,6370.4888666539155,12299.691636928032,-7.570630158652763e7,2.5868057527165657e8
0.002759999828413129,-0.4813592577633272,6.929926833281573e-5,41.62205218477976,0.8128440212158411,7289.092397945234,11145.428519287323,-3.0265316356946546e8,1.8473437711630154e8
0.002749999985098839,-0.4810333478452,6.849877970046209e-5,40.67022629114708,0.828667231173877,28539.71179120456,12808.353820092772,3.289613462644482e8,2.1524374239034057e8
0.002739999908953905,-0.48080537090441267,6.537547161495168e-5,39.95949773629372,0.7834165314257212,-14113.284264680671,12516.442732816842,2.4338088450045496e8,1.9815485371476316e8
0.0027299998328089714,-0.4803837979230734,6.606052979090508e-5,40.81704986422509,0.8239483382342282,4510.474175344276,11468.310009914037,-4.476416471649639e7,1.670475592849362e8
0.0027199999894946814,-0.479875282458518,6.491889192276117e-5,41.09314453388081,0.8016605863773918,14026.599954818388,11550.857330792276,4.126594140441401e7,1.6199579414176774e8
0.0027099999133497477,-0.47946289757542543,6.652141360618986e-5,40.108024533990005,0.7733528766149931,31326.477315196513,11127.178756980244,-1.987713985090848e8,1.6732864714727327e8
0.002699999837204814,-0.47892213355029256,6.764801317067623e-5,41.11849960316734,0.8595875637913176,21032.537826138363,12840.18508832954,6.183910393173476e7,2.3092524580871338e8
0.002689999993890524,-0.47859410144804815,6.755785384666844e-5,41.515582241790085,0.8307577135664295,7229.466459912987,12108.980446971551,4.913891267897675e7,1.9980565454145885e8
0.00267999991774559,-0.4781964702475877,7.173836672333984e-5,42.65366607580266,0.8759491144827007,10634.32660920754,11478.844758630683,-1.1904232227129388e8,1.7744373091273886e8
0.0026699998416006565,-0.4777477899614775,6.938851458952478e-5,41.956581111016284,0.8036173235998719,1096.6690812556205,11249.764456415664,-1.6499821944769752e8,1.7226289443313822e8
0.0026599999982863665,-0.4772413867233552,7.118595300548665e-5,42.357936114333285,0.836758920506355,5115.607556583042,12232.6961380815,8.596962687802315e7,2.3477442006992513e8
0.0026499999221414328,-0.47676824086830605,6.723703165234278e-5,41.69083522368878,0.8454066056117145,-16714.234003363432,13057.085676402947,3.278035394759016e8,2.588595266615537e8
0.002639999845996499,-0.47644913292867674,6.779100176045001e-5,41.19031232752721,0.8236663587427568,21247.09419921982,11947.252290294093,-2.004224499267022e8,1.9459385383127066e8
0.002630000002682209,-0.476130570874643,6.94331409586652e-5,42.77689489519514,0.8218481904147489,21865.47733420868,11856.253231040419,-5.035295915185054e8,2.359031046639388e8
0.0026199999265372753,-0.47558696116323707,6.842308470926934e-5,43.45407956013776,0.8510813298005335,9006.650191544857,12623.32421010631,-2.817851167519289e8,2.220190757410599e8
0.0026099998503923416,-0.47522205011801644,6.734237542256784e-5,42.339879483283084,0.8523876014931375,-4436.329572714902,12207.028722426116,-1.2000346917553553e8,2.0391413874912378e8
0.0026000000070780516,-0.47484439972241504,6.701055529455164e-5,42.51281846865205,0.8485484393481697,24635.88920923871,13201.897921747557,2.6341286816426474e8,2.1723332333868885e8
0.002589999930933118,-0.474407790204196,7.136657356470164e-5,43.184281877388536,0.8583738479950976,19472.322130362718,11826.369294044383,-1.4071787452147223e7,1.9129079179616636e8
0.002579999854788184,-0.473785489574156,6.894712278293196e-5,41.980596472114904,0.8611311718023259,8558.885267831774,13384.095250769853,4.21732252826802e8,2.719352428782558e8
0.0025699997786432505,-0.4734190915835733,6.876106963405639e-5,43.03090617898012,0.818100886443722,14769.831827834756,11485.56540719058,-3.048213773050072e8,1.7777977091436517e8
0.0025599999353289604,-0.47298063833512183,6.969145030255223e-5,43.68774650396807,0.8770500447045545,-6541.714898343619,12717.681224146716,4.549140293514311e7,2.0561888303749806e8
0.0025499998591840267,-0.4725755846507961,6.763299583510602e-5,42.253786680768314,0.8851455520272525,35039.332967471375,12712.743933966001,6.758536467395876e7,2.0293242773053327e8
0.002539999783039093,-0.4721901994435815,6.728345044541128e-5,42.36290924543427,0.8197143142659007,16284.36281132642,11148.17792366554,-4.7942364471222174e8,1.864827196766926e8
0.002529999939724803,-0.4716894541068584,7.093658410822828e-5,43.52190554986182,0.8757541943938097,14090.233877711562,13168.897216944439,2.298487494213692e7,2.3326298046297717e8
0.0025199998635798693,-0.47128392531586016,6.916027464520633e-5,43.669524153621786,0.9103638206955333,15942.221819299783,15041.811976161362,4.5736214212146354e8,2.9809453333523905e8
0.0025099997874349356,-0.4708873058438476,6.977974687289044e-5,45.05753789301359,0.9129880581311365,28650.660348593217,13375.960402577044,1.6240231853399166e8,2.4700694887492627e8
0.0024999999441206455,-0.4704508284557433,7.056392339217645e-5,44.88343843822568,0.8839356125635254,13390.65975410067,13311.45455706977,-8.967996734876859e7,2.020152884245793e8
0.002489999867975712,-0.4699837837653352,7.074119790118544e-5,43.87303775386,0.9035476736132309,22206.95503987483,16352.241460195282,5.557744271824576e8,4.0220862226911867e8
0.002479999791830778,-0.46964043667222716,6.94402637895988e-5,43.819107574135124,0.8364838923543347,29405.76583974834,11554.546208903434,-4.929318169786604e8,1.6404872885256684e8
0.002469999948516488,-0.4692535132938705,6.810698632122088e-5,44.74081121961141,0.8852346077812652,7201.258734028322,13938.049260557687,-5.940343879775144e7,2.287690938492446e8
0.0024599998723715544,-0.4687978477840138,6.792440628861352e-5,44.39458746150422,0.8979781516382056,11470.492832489095,14535.106806377498,2.5422766786917418e8,3.032644906275932e8
0.0024499997962266207,-0.46817635029325616,6.783184720574087e-5,45.22336154333417,0.8813526911414198,59033.87870534563,14055.570248367352,-1.852233094970402e8,2.701234388841942e8
0.0024399999529123306,-0.4677823804253128,7.12114780991945e-5,44.97631178263748,0.8655968635381481,12133.28624875182,12864.974586304103,-2.2408693848539487e8,1.9793961993799356e8
0.002429999876767397,-0.46733785353214485,7.024020506306377e-5,44.61690284177164,0.8751086776343907,17.099162452447427,12832.565331175856,-1.5285381737107155e8,1.9631517629209563e8
0.0024199998006224632,-0.4669832346390168,7.128609452385394e-5,45.86969356759822,0.9076140847875203,25079.086206041105,15179.254151936417,1.6586587756945467e8,2.722955835017533e8
0.002409999957308173,-0.46627611640398414,7.283504853784973e-5,45.67721953664931,0.9020139458574097,19175.36138572101,14167.06843605601,1.2827626487297681e8,2.4008076736141732e8
0.0023999998811632395,-0.46599033737633194,7.277485222227795e-5,45.66780717286631,0.9223974630590959,584.7938044715381,14600.710717059148,3.463418682652031e8,2.640531202736771e8
0.0023899998050183058,-0.4656480123761979,7.211059464808548e-5,44.20852920494039,0.8822567354093356,-3472.031505481706,13008.49155524695,2.854678925219228e7,2.0938831451996103e8
0.0023799999617040157,-0.4650994144385036,6.832719037875734e-5,45.76324664479454,0.8597072143762681,-9471.939637955564,13604.974512825574,-1.407301627399082e8,2.2190787948011395e8
0.002369999885559082,-0.46462398338622296,7.408028094758179e-5,45.896409215980675,0.8905003524484822,17310.86762052402,13493.862978761363,5.6317054118682355e7,2.4980825174907097e8
0.0023599998094141483,-0.46409572655929987,7.259548335131934e-5,45.49237178524815,0.8587844985525717,12718.409401845767,14484.133981584866,1.3896994795875606e8,2.6029082477112526e8
0.0023499999660998583,-0.4636406010672801,7.402070666223987e-5,47.70181388102316,0.9603005693780168,17869.73912411289,15853.638220457233,5.686417100629451e8,3.5628872641325396e8
0.0023399998899549246,-0.4631459165320912,7.295414844992022e-5,47.32969955689655,0.9068070762853017,5200.421746053839,14715.737365074347,1.580688766549836e8,2.729967806246674e8
0.002329999813809991,-0.46278632838942585,7.255387724887891e-5,44.827667009407755,0.853522590899099,327.6953950867297,13097.557721508081,-2.844702072192786e8,2.1652986102912807e8
0.002319999970495701,-0.4623137760862651,7.041193629645745e-5,46.740348083533185,0.948215168971479,-91.41546103875129,15498.385689347631,8.704537960970822e7,2.686388651169633e8
0.002309999894350767,-0.46184078579209725,7.222676526642817e-5,44.80284797134284,0.8829648119403259,3766.554918569202,13239.352945344895,-2.9796136187806383e7,2.0571982059200916e8
0.0022999998182058334,-0.46142126664185146,7.279017825988248e-5,49.120150183979156,0.952911898992215,4074.458053141025,14164.292687400979,-3.5574480244383323e8,2.0584729016148916e8
0.0022899999748915434,-0.46097849872622126,7.398211630941705e-5,46.293388245592986,0.9261048750086134,8426.036656872722,15114.645772113308,6.535156528513835e7,2.709622313310314e8
0.0022799998987466097,-0.4604996984800095,7.066542944805969e-5,47.19766668410723,0.9310054027204294,2833.5128986884824,14612.13486109092,-8.034770474998009e7,2.4289520264254856e8
0.002269999822601676,-0.4599186788777477,7.383073598493248e-5,47.91893332589499,0.9535613232860166,31392.14633543163,15230.781476094342,3.58937719947371e8,3.0091869596314937e8
0.002259999979287386,-0.45946120838561955,7.604001902308416e-5,47.89782361369988,0.9402539531685026,10342.702175596367,15192.066378030171,1.9750848890472338e8,2.677210287993429e8
0.0022499999031424522,-0.45919893344447443,7.254136856680557e-5,48.755639912816235,0.9947756310090038,16004.747913583009,15564.00026510112,9.943389458356658e7,2.6745022699047697e8
0.0022399998269975185,-0.45850853869023295,7.198542806098799e-5,47.29217755537632,0.9264277933157133,27927.42048892358,13908.177549261043,-5.0200225796603516e7,2.3058365495176184e8
0.0022299999836832285,-0.45799299430945506,7.300771934844348e-5,48.79718222179122,0.9705198341061387,10833.32537046339,15299.27518602002,-1.3631679860643452e8,2.805517075336756e8
0.002219999907538295,-0.45756067344706425,7.570180177638057e-5,47.657088821166255,0.9342855435718679,16051.908151405174,13743.936207158684,-3.7795791237306017e8,2.3966261944477567e8
0.002209999831393361,-0.45708355245052984,7.31516100620656e-5,48.45945780214733,0.9005259035068066,10963.74364685631,13640.58471952136,-3.7728719408125067e8,2.5392692158503875e8
0.002199999988079071,-0.45657336038756124,7.5199568534424e-5,50.306578079706235,0.9677659921390057,5510.966408388596,15361.776008922196,-1.3606609822902264e7,2.922292650167722e8
0.0021899999119341373,-0.45619000160723794,7.437334034018647e-5,48.52396982443829,0.9288734687288439,19665.765310136856,13572.43333265629,-5.032700845796e8,2.5354759290995646e8
0.0021799998357892036,-0.45563428565043174,7.309028375014094e-5,49.470152084927285,0.9644407875611519,-543.4488041749867,15807.421764374772,1.5381815233072817e8,3.0112689893506426e8
0.0021699999924749136,-0.455226251055527,7.450472030607962e-5,46.68506652896814,0.8980172838610242,26965.463110539975,12945.489581686268,-4.349455698959974e8,2.0143941222027722e8
0.00215999991632998,-0.45465110281583626,7.656492558815755e-5,48.924566261158745,0.9475482414358768,43391.96167094466,16408.307582063502,1.9169735766198173e8,3.044476866457301e8
0.002149999840185046,-0.454216826727346,7.512567461336536e-5,48.318254405082925,0.9473694943713837,31836.443743530715,15087.751781610363,-3.1779275513762313e8,2.5114910872200778e8
0.002139999996870756,-0.4537342873885003,7.15211254794655e-5,47.92606760093877,0.9173247920986445,12339.604496932505,14535.5819306186,-2.6861013650181794e8,2.5192973222840995e8
0.0021299999207258224,-0.4532442062815365,7.317779110454912e-5,48.50658576788027,0.9577854790707926,24427.97189811559,15652.209185023446,2.013144431324074e8,2.6787209916224396e8
0.0021199998445808887,-0.4526659996131025,7.703137481518018e-5,49.892582769763436,1.0007976366478262,11321.901931284827,16149.625631665174,1.5164379611873654e8,3.064443828162303e8
0.0021100000012665987,-0.4522180014314422,7.46969679676422e-5,47.913755962863,0.9346262873275575,-6524.159016519362,15154.8107936059,2.4748266497755283e6,2.805606245441093e8
0.002099999925121665,-0.4517480353459892,7.340671718385275e-5,48.62792192781918,0.9568053335848773,27440.835713447646,17887.887159547212,6.111997235110184e8,3.669107754811536e8
0.0020899998489767313,-0.45121357613013263,7.21683025611534e-5,49.864802039644985,1.0084456668387425,15639.244125527579,16660.27952836229,3.078385576697048e8,2.788103463482386e8
0.0020800000056624413,-0.4507714538710369,7.303403905804291e-5,51.52600293213029,1.0383896646285289,24815.6777025493,17460.82899274163,4.4786861302050245e8,3.507982495207479e8
0.0020699999295175076,-0.45016719876679173,7.38344550709705e-5,49.47843701666207,0.9582369700902704,36605.52373603939,17145.572590638974,1.4071908692656705e8,3.527481727582172e8
0.002059999853372574,-0.4496770493110005,7.709268003053296e-5,52.30368519919887,1.03901182890291,13292.528762054924,16186.183207008617,-1.3997738356329447e8,2.8514292762300444e8
0.002050000010058284,-0.44921841834854015,7.672775044782228e-5,50.45368590837254,0.9522218496718431,40177.513747738136,15844.339451295287,-3.936324782830626e8,2.8768835080745924e8
0.00203999993391335,-0.4487399808768471,7.79524670653663e-5,51.717900092129376,1.0098827580354421,-7852.888791463321,16659.171145410844,-3.7039712190297496e8,2.8972040042909306e8
0.0020299998577684164,-0.4481905051522948,7.785466616862533e-5,51.72608180304062,1.011276129137771,23455.071582751018,16404.243235792215,-2.4013388880169317e8,2.7479002028697497e8
0.0020199997816234827,-0.44766086409281675,7.52191852453607e-5,50.672800643830094,0.9381954555916201,-1083.6458847247375,14923.663239999358,-3.3611988141569006e8,2.6529532514630604e8
0.0020099999383091927,-0.44717630597040386,7.447602618782643e-5,51.25299415571335,1.0354856933632282,15348.537616986201,15970.018674132158,-9.244261596970895e7,2.9798298771774185e8
0.001999999862164259,-0.44668207541912575,7.436532035545391e-5,51.75454670794628,0.9715057090458,20544.92471172149,15519.351703404918,-3.195363385351738e8,2.613191556471111e8
0.0019899997860193253,-0.4461704180712578,7.669630832449292e-5,52.80668741422626,1.0218633766976792,39771.70619905047,16676.680811634655,-2.1449588810816666e8,2.7088576763503915e8
0.001979999942705035,-0.44565746906214615,7.578770720107352e-5,52.968851477842,1.042980029226482,3034.323951163624,18619.96974655713,1.550752716914131e8,3.625599263084778e8
0.0019699998665601015,-0.44513189078624105,7.493029029980083e-5,52.21128092663232,0.9919866500500637,-1256.0146000138564,15516.479426510812,-7.865982517686061e8,2.4965983674531263e8
0.001959999790415168,-0.44462958385371626,7.45235964932387e-5,52.546061337551826,1.0269161698787401,24710.11394170119,16896.062861038194,-1.4634882229890293e8,3.664739418407097e8
0.0019499999471008778,-0.44418315164136596,7.665747558751098e-5,53.28519632139552,1.0945495914810923,40051.039304076956,18498.506420035912,2.0080697144609678e8,3.6990492316490954e8
0.001939999870955944,-0.44354732696719035,7.620327318771005e-5,52.206892518991204,1.1005438889862804,17518.77521672037,18525.73413450918,4.675117037973797e8,3.150438343103205e8
0.0019299999112263322,-0.442931779383769,7.394061649751704e-5,53.88789280296716,1.0576057607434852,-3215.6023742130747,18160.48372300301,1.2922532646742181e8,3.282917094806253e8
0.0019199999514967203,-0.4424816714073705,7.623965527085761e-5,53.26889337254916,1.0964360660917682,3736.4450838669472,18298.855071880385,1.8928077276802206e8,3.577730952594974e8
0.0019099998753517866,-0.44192955424559244,7.309776383343997e-5,52.80461633132533,1.05407341387134,-25861.20266683818,17251.854912889477,2.01564683069001e8,3.271369845015829e8
0.0018999999156221747,-0.44149478772663286,7.529844081437176e-5,52.914117967314766,1.0239744121323429,12883.726639707418,16478.805914572225,-1.1658046915757462e8,3.0287402249714065e8
0.001889999839477241,-0.44101231968860916,7.910815000629616e-5,53.61631941731365,1.027235453500994,26970.567841669243,18574.153192001293,2.061061055609841e8,3.7148416769204515e8
0.0018799998797476292,-0.44042635233682886,7.866716488792223e-5,53.47583292525262,1.0553426432280186,7076.914829702932,20244.12819104262,4.681110386221245e8,4.506670739702956e8
0.0018699999200180173,-0.4397948394628355,7.786087415414873e-5,53.851527650165536,1.0837239136725614,38219.27049793032,18492.156038922196,-1.1091613511624077e8,3.6219062559317255e8
0.0018599998438730836,-0.4391162505995714,7.52511113527601e-5,55.20439629171134,1.0755297443874619,10335.644734423566,18926.10186822993,-2.9881618317104824e7,3.488714499190484e8
0.0018499998841434717,-0.43866978881015606,7.746067878956933e-5,54.04522360616386,1.0266397838055832,46258.36232753136,18044.29552481698,-4.805531256328621e7,3.1729846014621484e8
0.0018399999244138598,-0.4381088891183026,7.57708127346721e-5,54.29333820440283,1.076591750455059,13690.958855782086,18687.13043241994,3.381394642019611e8,3.560285231155414e8
0.0018299998482689261,-0.43757447421002454,8.027799264586815e-5,55.557154153249314,1.135884893698456,36497.25248837627,19153.527395787623,4.928100959898288e8,3.3307060876020926e8
0.0018199998885393143,-0.4370033687840166,7.452599644078062e-5,55.18840740143106,1.0532190308155893,18696.689070564888,19388.86965820718,-3.4850876005170333e8,4.004055002367645e8
0.0018099999288097024,-0.4363713990058921,7.847639778386411e-5,54.896608823568165,1.0854007173064182,36903.44014012048,19946.625744787507,5.0770722078863156e8,4.3407353810076565e8
0.0017999998526647687,-0.4359032925492855,8.104058509151203e-5,56.412967898002066,1.1201743019401875,20313.50832805328,20209.784197914407,2.723349471639299e8,3.8657896703779244e8
0.0017899998929351568,-0.43545206262840086,8.113596721169923e-5,56.49378304475904,1.0739132819799744,31614.95454601323,17828.204016802436,-3.8544211143715316e8,3.2060802850272447e8
0.001779999933205545,-0.4347435126788217,8.031845588353462e-5,58.77122350200315,1.130607497548379,33569.84200903734,19794.56247012956,-4.322623315822689e7,4.2785751886568004e8
0.0017699998570606112,-0.43415329437248856,7.705134269696242e-5,55.83654556715115,1.1260196553170907,62633.268510386784,19572.72421311034,-2.1737814892274046e8,3.89901627550356e8
0.0017599998973309994,-0.4336546261347941,7.871398833663408e-5,55.82442569108685,1.1095918646512455,-21915.84634117379,17907.15518359573,-3.110715351572084e8,3.097879258236439e8
0.0017499999376013875,-0.43305489214115706,8.027722204239955e-5,58.307055165847515,1.171601195223014,25440.135722874315,20865.918874397084,7.331338946609286e6,4.7015739479096496e8
0.0017399998614564538,-0.43258864647176815,7.865520494440399e-5,59.76564069737609,1.110514768382018,15369.031756366832,18331.304764009063,-9.843537333295286e8,3.4920273663339984e8
0.001729999901726842,-0.43200833277528256,8.161540121557693e-5,60.246109858263615,1.1923940618669961,26486.21010190082,22336.105273678793,1.686392236466614e8,4.932712749313824e8
0.00171999994199723,-0.4313787457718228,7.905307764195785e-5,58.41277603175089,1.1701125651770008,24451.894377565073,20491.377169667543,4.00364794412213e8,4.120188165346392e8
0.0017099998658522964,-0.43088706178789676,7.892229564430361e-5,58.71624855938735,1.0999689985578225,18305.363978160047,18336.473832851876,-6.388717449721042e8,3.198685132953275e8
0.0016999999061226845,-0.4303542151122466,7.739182984476401e-5,58.21905820001203,1.131472996379737,55896.764976490726,18057.546020889018,-7.747675290814013e8,3.5031829475332165e8
0.0016899999463930726,-0.42978065328036363,8.032904678477554e-5,58.13842122598976,1.1270676289245913,47025.69179270876,17816.115006181943,-1.361747569185462e8,3.497758557301703e8
0.001679999870248139,-0.42914817364005703,8.007844447905609e-5,59.99254124518777,1.1357007288979446,38787.73911561632,19156.24235423473,-8.873661287522146e7,3.50112481971724e8
0.001669999910518527,-0.42857145556266785,8.167520224025005e-5,60.84468064077262,1.1777914801194114,-2334.0868954808366,21457.813812106997,-1.079325978054577e8,4.189621932172259e8
0.0016599999507889152,-0.4279304330003976,8.180402962634298e-5,61.21823516776943,1.234008002453,47404.80305517063,24118.408541130993,4.9806977810449964e8,5.479167417296869e8
0.0016499998746439815,-0.42731278195141925,8.239004087008084e-5,59.13759123978819,1.1256856527793508,6961.302768790235,18002.022547923847,-6.111641150486966e8,3.246173721166106e8
0.0016399999149143696,-0.42667060103653925,7.884185414555146e-5,58.0216196469475,1.1241556488672269,33028.800110459306,19276.996531353976,-1.1514539402203636e8,4.050573599579452e8
0.0016299998387694359,-0.4260989931764549,8.158015054148156e-5,57.40149098101481,1.1242398930849562,32782.18132478998,21716.283264289366,5.171993779184512e8,4.464422568898543e8
0.001619999879039824,-0.4254527747808257,8.272964738245736e-5,60.26409519029011,1.1295236920203047,35723.263759234615,20060.412689954424,-3.903170290467372e8,3.727320788731814e8
0.0016099999193102121,-0.4248646216030229,8.417187180258271e-5,62.91317924340276,1.252756276536114,-15793.821685373367,22295.354789062036,-6.5008211954464264e7,4.1807548831317014e8
0.0015999998431652784,-0.4243658564557319,7.993000549874834e-5,59.918659284090765,1.2098784986274984,39370.1758782804,20837.859390436955,2.0899034321334615e8,4.30069091644443e8
0.0015899998834356666,-0.42378372205068027,8.121179645643065e-5,60.528707759286114,1.2411087750417478,31346.114397379362,23961.258026589323,6.711631787234782e8,5.209389694694383e8
0.0015799999237060547,-0.4232249601842077,8.656420920761032e-5,61.00535355971014,1.18806086450388,6686.289162626022,21580.190830949923,-2.237731854729397e8,5.081312289316848e8
0.001569999847561121,-0.42247808322369274,7.892355411556867e-5,59.84870249995896,1.2115997062676398,13385.96143819691,21415.01448265443,-1.0515181431766336e8,4.168775474393074e8
0.0015599998878315091,-0.4218102801002441,8.394859170377765e-5,62.37940685340465,1.234062271823531,-7811.8623748982955,23512.219633907942,2.0615391392378852e8,4.8194239773600876e8
0.0015499999281018972,-0.4210796343740367,8.373346642960515e-5,64.09441457289434,1.2285325165682908,29740.329597584998,22732.790240171245,-2.0279783887487164e8,4.6385637019839144e8
0.0015399998519569635,-0.42073507918957653,7.981553522910815e-5,61.44300017305119,1.2395800701738127,67969.48919147988,23024.456985231147,5.673590475177894e8,5.1590359352555233e8
0.0015299998922273517,-0.41997428080425575,8.217665689422362e-5,63.61510897527815,1.163426271272134,50656.8159516348,21013.864448868717,-9.894602651391603e8,4.0995435631055224e8
0.0015199999324977398,-0.4193880375556064,8.423242420757009e-5,63.43167728627849,1.2604975341375608,39225.91690328676,23122.223249235547,-1.4556030567122898e8,5.37263034454363e8
0.001509999856352806,-0.4186069455396786,8.600412004582011e-5,65.53288210135739,1.2819343160716652,17523.48702886475,25344.65809824636,7.483937291168002e8,5.2029167012539786e8
0.0014999998966231942,-0.4181475326110612,8.417001034598533e-5,65.0906266629931,1.25889050098308,26257.24695330569,22063.27332060351,-4.6650864490398616e8,4.222198626390523e8
0.0014899999368935823,-0.417393247975467,8.37616237912788e-5,63.703326366839406,1.2249852994848491,59282.97964126831,24050.98993953983,1.6244095355604342e8,5.2790842493852925e8
0.0014799998607486486,-0.41673876065578047,8.283224324779172e-5,64.55862622893616,1.1974137723082212,-31330.46195758092,20954.972536696478,-5.37433173149184e8,4.2403688945744276e8
0.0014699999010190368,-0.41625414820492684,8.267530502573017e-5,65.07376422913715,1.343286093003577,28435.656169630918,25047.072683889608,2.4788952871228535e7,5.0344730624174434e8
0.001459999941289425,-0.4153606637607216,8.331125863957025e-5,64.31095567950678,1.2388552389832053,-4895.676864024236,20738.900075685542,-1.2307433079450476e9,3.7949614062548065e8
0.0014499998651444912,-0.41481935452140184,8.657845249906789e-5,64.37584782314119,1.2631865364290809,2082.2110452692004,22057.100797553252,-9.797042426166165e7,5.1466202311706734e8
0.0014399999054148793,-0.41425556005939723,8.477006649775583e-5,65.4874063271282,1.3366241631607336,38692.79915527986,25188.44215507823,5.07226365164365e8,5.263553352284694e8
0.0014299999456852674,-0.41359541398729777,8.587124159859618e-5,67.00086421483843,1.3427670223179462,53863.47612734231,24453.04896183319,4.841623027137493e8,4.669618048914761e8
0.0014199998695403337,-0.4129222298148844,8.558297635785593e-5,65.32810983879112,1.3004674054153023,12574.520661773653,23566.160851101235,-6.511391340271625e7,5.1899214656402844e8
0.0014099999098107219,-0.4122903515037907,8.144733741318381e-5,63.57522633291024,1.2372098709633594,-1529.2792019922047,23048.295269819864,1.3746855554105672e8,4.942507706197144e8
0.00139999995008111,-0.41149845607844165,8.718905338979964e-5,69.36462376888457,1.3843651772256618,70601.43816783316,27616.683849455854,7.840951899438128e8,6.779040111526729e8
0.0013899998739361763,-0.41095044014184956,8.444021322334623e-5,66.94194812079893,1.2989878775640855,59843.80600270121,24733.291748046795,-2.6768089108085203e8,5.34930540564749e8
0.0013799999142065644,-0.41033158757259325,8.541720121269378e-5,68.50985955507352,1.3543297015773161,46234.55605814533,27833.233571189274,2.8644861780912405e8,6.365934150532848e8
0.0013699999544769526,-0.40963897041980457,8.674539887094697e-5,67.70631258680143,1.3073176842203307,26553.429069929403,27484.053941341983,5.964982565217392e8,5.949938325662044e8
0.0013599998783320189,-0.408996352883708,8.69204008029957e-5,69.07998107972001,1.313155236907047,26656.064631232417,26702.70486782138,-1.517299429333943e8,5.721423354496894e8
0.001349999918602407,-0.40826694919037426,8.846057774577614e-5,68.26048135012222,1.3803195482835382,50685.43255069665,27361.698928449827,4.28985318021761e8,6.486901952812123e8
0.0013399998424574733,-0.4075598128869371,8.91984308583264e-5,69.9303384878662,1.3730868692090439,41225.5832816717,26474.200437731422,7.499368006314382e7,5.652424360168086e8
0.0013299998827278614,-0.4068633034447093,8.825290780089515e-5,70.44601309484287,1.3423171639770313,77155.08093130217,25745.040159969685,-9.608542718365602e8,6.561254600906556e8
0.0013199999229982495,-0.40613803494087736,8.600562820707928e-5,71.39202863550169,1.420535654836765,76137.48476988496,25135.22824391841,-7.37684148502805e8,5.20407040513806e8
0.0013099998468533158,-0.405327089424221,8.950989437396677e-5,73.1680532490772,1.4233335875789175,55704.78139895893,27769.97815702737,-3.8348042114259493e8,6.04352734748851e8
0.001299999887123704,-0.404647033850511,8.58457861400151e-5,69.87987441876187,1.3328794403550066,31489.696292862078,27625.069618165227,3.6171371645373756e8,6.292400428964e8
0.001289999927394092,-0.40402763754625964,8.736640931763406e-5,71.79420423145814,1.4231553773618788,54330.57823097446,26901.14895212808,-3.1967165989487e8,5.81480653020483e8
0.0012799998512491584,-0.4034537113023981,9.288577987533331e-5,72.7612968819679,1.4102887215304272,66013.65982091532,28744.56534906674,2.258822086655251e8,6.239784568405404e8
0.0012699998915195465,-0.4026435428182712,9.15502663061975e-5,71.82419288818208,1.3607540318247915,38542.12592804007,27698.215800725975,-4.0438468841390826e7,7.119127562511011e8
0.0012599999317899346,-0.4020884171901741,8.669199779162351e-5,70.80578170838405,1.3535408753443743,44931.834189772904,26047.15149040304,-1.234199501411751e7,5.488191369663815e8
0.001249999855645001,-0.401333101000474,8.808010431200906e-5,70.51882137030638,1.3675103026117994,-15571.470099692282,26276.889735843426,-7.823608070503502e8,6.938873606921401e8
0.001239999895915389,-0.4004669014264135,9.097520364887438e-5,72.40261073913092,1.4615580909415067,38593.41996290827,31611.185567511937,1.0211423548958131e9,7.1637283470255e8
0.0012299999361857772,-0.39972800864770575,8.964361994335935e-5,74.00831348983841,1.527557582682236,45973.33267463869,31097.464869135798,1.4349381472699902e9,7.738539470552555e8
0.0012199998600408435,-0.39903916717473203,9.261639154861463e-5,76.00495839678338,1.4784904176574722,34753.82096954646,28750.56410751867,-8.445060112068988e8,6.360688920718563e8
0.0012099999003112316,-0.39806355778508573,9.415406364278412e-5,74.63404126434547,1.483176755094008,26333.653173743212,28920.167493989567,-6.435834311164099e8,5.922439163583093e8
0.0011999999405816197,-0.3974350625771853,9.216009505131137e-5,71.11930806935828,1.5234927653400827,73450.95790146761,28230.124183976604,8.970286102436727e8,5.711644226005576e8
0.001189999864436686,-0.39676811920938765,9.067614861308582e-5,74.72749114809393,1.4950161611230075,110464.38348950286,35161.68661127885,1.3942433078902392e9,1.1793801730566313e9
0.0011799999047070742,-0.39590142037886566,9.047028528948125e-5,75.55999011693143,1.4597265764036964,93346.11629148081,33393.10557885961,5.722045944358311e8,8.26121123895667e8
0.0011699999449774623,-0.395203884124797,9.158006659077146e-5,77.76709601629888,1.5521434684656614,8157.629209278013,30600.33807236363,3.884478628651354e8,7.475848510405184e8
0.0011599998688325286,-0.3943966748160717,9.202708681767107e-5,75.86476123256979,1.451884583984027,62658.46053575469,27169.750298739997,-7.404566816095537e8,5.658268594133599e8
0.0011499999091029167,-0.3934667935371106,9.255902159419096e-5,77.11235114504677,1.5284649615650663,73313.07230782654,29559.42786063908,-2.8143732971163374e8,6.402110273549765e8
0.0011399999493733048,-0.3927839486964511,9.307054121120725e-5,76.4747769990308,1.5084807606490487,85447.46261248984,31334.357437625076,4.487112888881093e7,6.97002618823524e8
0.0011299998732283711,-0.391978208959796,9.127233217014751e-5,76.95351543470565,1.5600681661254592,71414.26785356848,32009.510555923862,9.226315631083313e8,7.723688920860846e8
0.0011199999134987593,-0.39133602149308416,9.459782022335429e-5,79.62197522306197,1.5345630645532844,49628.55523951169,31455.98868627464,3.720885277966867e8,7.615058929918396e8
0.0011099999537691474,-0.3904399161507082,9.496150934762101e-5,81.04673631877338,1.554163179890261,27367.419059011674,35308.18207742105,7.979560840717734e8,9.146658059208845e8
0.0010999998776242137,-0.3896178448412565,9.789706592554618e-5,80.769054851234,1.5522412959938192,76411.73367092053,35505.87348979985,3.842141760386278e8,9.560854358089542e8
0.0010899999178946018,-0.3888125952000848,9.653590885661239e-5,82.64589990152005,1.585588698530106,64001.35998080046,33003.70662392617,-8.089123865992044e7,8.154750389163326e8
0.0010799998417496681,-0.38797799721700166,9.46660353468935e-5,81.60975859557229,1.674973556609817,13224.933850508367,36267.456712871666,1.2766318571168396e9,1.1164000810496087e9
0.0010699998820200562,-0.38727478360392226,9.276765590576357e-5,82.11853480799265,1.6422224705817223,50457.464057268044,38741.34616582619,1.7563293694153852e9,1.0960107668554962e9
0.0010599999222904444,-0.38637207655521927,9.659614119197878e-5,83.42429925997997,1.5476167993296954,8830.312498198715,31838.92311523084,-1.3566111376671748e9,7.147293827859075e8
0.0010499998461455107,-0.38563846335148577,9.775783424250805e-5,81.75303008458285,1.6041935214527623,27059.888393951594,32294.797751071983,-5.55724810305491e8,7.354198143006126e8
0.0010399998864158988,-0.3846757128819183,9.658655895059413e-5,83.75028841304452,1.6400557822521562,44917.60630255532,31310.553911396742,-7.030819496072498e7,7.413168272503332e8
0.001029999926686287,-0.3837799598886576,9.771140057795695e-5,82.85635678711533,1.5574465107405353,48702.55329531377,32982.258745567,-9.429270103552932e8,8.21461528638744e8
0.0010199998505413532,-0.383099331800983,9.753629798533149e-5,87.01753012833844,1.6946670911667305,51768.32056006735,38958.41241279575,4.374377358088921e8,1.0302150867489735e9
0.0010099998908117414,-0.3821988415224481,9.772607512177689e-5,86.20639225411828,1.7704621786424048,70320.19110917147,38032.7720538688,1.6546111820660236e9,8.76700783192362e8
0.0009999999310821295,-0.3813580798454123,9.744359973347386e-5,87.1956039256769,1.7567275831670366,100107.05655404169,37572.01975250955,1.152643006220289e9,9.854983458371296e8
0.0009899998549371958,-0.3805422760069199,9.88135257787346e-5,89.62547964430865,1.7949602096078419,140939.05833423912,38647.97047218756,1.6954307876969606e8,8.791789172333653e8
0.000979999895207584,-0.37968723128403714,0.00010317867875240452,90.24662219599024,1.7927827600660184,114328.24685541922,43233.80071431069,1.4568339027439585e9,1.1486305372901204e9
0.0009699998772703111,-0.37881314616973377,0.00010241237698708423,91.12902198462325,1.741052316987269,44617.01529976961,38143.67762409782,-6.013036412593286e8,9.515368148976848e8
0.0009599999175406992,-0.3779265175607934,0.00010104454679885056,88.88446518966562,1.752867618981073,11661.808382949297,37140.10624763117,-2.6105443514961755e8,8.992696009614677e8
0.0009499998996034265,-0.376981061103265,9.714068225979241e-5,88.8343380094362,1.7726334718641121,4249.846230865737,39666.78644975192,1.4070184187421105e9,1.0099321831132369e9
0.0009399998816661537,-0.3760929625919493,9.548834336195244e-5,86.73192346153968,1.7565811033734726,117787.57906552895,39421.52393576786,8.689633573319271e8,1.0044662241769013e9
0.0009299999219365418,-0.37523499030058177,9.71294339511012e-5,87.75316885478226,1.7573268274414338,119555.32066218261,38148.54688045336,6.95317547887874e8,8.846898277895734e8
0.000919999903999269,-0.3744088172243324,0.00010339174050008272,90.14727510436552,1.7855641925473622,178909.2118570475,42868.99350090448,1.5898793399161592e9,1.206589283047082e9
0.0009099998860619962,-0.37353010794694463,0.00010200746672834362,91.07922677258249,1.8610165069703077,96059.10886067551,44725.04033242089,1.7424313315770767e9,1.2377679040629122e9
0.0008999999263323843,-0.3725665486764925,0.00010234343461678789,92.33446064467523,1.7864267456119676,138492.9001720857,40751.28570398039,-2.371345117775545e8,9.834248250804127e8
0.0008899999083951116,-0.3715169327862851,0.00010357686568807725,92.80505466955552,1.9028910502731224,95994.62831444383,41088.35561392716,1.486153067516179e8,9.676150480267235e8
0.0008799998904578388,-0.37079366868864794,0.00010235741462255308,93.70539876401502,1.8657770508969729,63999.35899519731,41330.60093350405,-6.642764178746663e8,1.0557071513987259e9
0.000869999872520566,-0.36980758537435887,0.00010298642165355313,97.32348507003881,1.9269115592066675,49190.14383762396,39555.77466629452,-2.0152284666962528e9,9.133426716110493e8
0.0008599999127909541,-0.3688791091062479,9.945632865907525e-5,95.4506285817294,1.8274945321275713,138483.94626936602,39262.639293619,-1.4840687009887917e9,9.431240885176829e8
0.0008499998948536813,-0.36788599098504743,0.00010593192342767002,95.80135206814744,1.8536775587330987,141353.41078582883,38937.78694188024,-1.669332685133056e9,8.791538162377384e8
0.0008399998769164085,-0.36691371858376715,0.00010592844863656177,99.28087633708601,1.9522187690858943,151925.5292889248,48065.24666864403,1.6313916574580913e9,1.4796564491441846e9
0.0008299999171867967,-0.3660219799125215,0.0001091894789736491,98.69119830811627,1.9232546300509767,69220.01320890294,45083.14285698118,-1.202297970563284e9,1.1030783579748187e9
0.0008199998992495239,-0.36489232255250087,0.00010692824583035008,97.84539097705803,2.0384569040318503,106098.70433102215,51131.73444579327,4.0317240783992887e9,1.5918331561862152e9
0.0008099998813122511,-0.363911013407656,0.00011014977819305778,101.40500648458669,2.066533559709431,96470.82596537017,44945.10049721309,-2.4119859570361125e8,1.1351966873542912e9
0.0007999999215826392,-0.36285219704260796,0.00011026334550749616,104.14237862741373,2.07799895321165,59241.13236919906,47858.49431897903,5.704560420773408e8,1.2122555669073691e9
0.0007899999036453664,-0.36183242174717567,0.00010915107297238207,102.29431439589804,2.1288161347242456,19965.36882246673,45682.86149640311,1.1790922724647055e9,1.262834130136605e9
0.0007799998857080936,-0.36087531927189587,0.00010706119045382687,101.10819777376541,1.9009848468038761,123523.56362094241,41419.17899406832,-2.3784199427970004e9,1.0046469774108157e9
0.0007699999259784818,-0.3598058927490371,0.00010395916317118778,104.76153901768868,2.0980839322394123,73959.38329723933,49079.16979690928,1.4618099675641448e9,1.2489539741660812e9
0.000759999908041209,-0.3587710032795324,0.00010974944799951755,102.89007298420157,2.0211475885252264,109341.52424373323,46982.37048244119,4.541577706701618e8,1.099644315224626e9
0.0007499998901039362,-0.35763546306036315,0.00011124356238156451,110.02995276768802,2.1945390843984587,13283.133156063153,49056.02672954123,-1.2381192260087407e9,1.292684380953612e9
0.0007399998721666634,-0.35675524800295266,0.00011263402359663691,108.23098699054086,2.070893114869511,50384.110884495036,49705.90307207032,-1.6784346660196195e9,1.4620701790481517e9
0.0007299999124370515,-0.3556174200547049,0.00010923006868117096,109.77024561748728,2.110697720167417,132496.11233841252,47851.42701255858,-7.364029243527969e8,1.2625164729740329e9
0.0007199998944997787,-0.35463971539780603,0.00010519365166922536,106.34993267668848,2.0045457580017447,86996.24411615638,44098.39916470402,-2.7284575999257927e9,1.0651856054568093e9
0.000709999876562506,-0.3536108139262824,0.00010621114446702396,107.60835896854333,2.0947483082115865,97977.65234103646,51081.822208330006,1.1258520646120677e9,1.416983191385703e9
0.0006999999168328941,-0.35249302554817347,0.00010799756177717501,105.09185346363971,2.0219239968157368,148917.00154966567,47338.49021185493,7.379592108306327e8,1.4002598545065637e9
0.0006899998988956213,-0.3513604250123144,0.0001163082281036892,110.6671566094295,2.212443038799223,164554.58604408946,49940.69273047945,-1.0200435354447167e8,1.273302604467082e9
0.0006799998809583485,-0.3502000892815351,0.0001170495601921192,115.79050757265522,2.3059813596051026,153940.89981071142,53483.799429470295,-7.970416182518715e8,1.5903888394029047e9
0.0006699999212287366,-0.34902660339280894,0.00011386012558060952,115.49655574782767,2.2972704424966226,193057.59197154507,51855.795827084585,3.190860501251577e8,1.4089500352511327e9
0.0006599999032914639,-0.34793745392533576,0.0001125146397013498,113.42765920436814,2.2067971248786873,46192.298692453645,56014.88268458224,-3.667433318621563e8,1.597362077331022e9
0.0006499998853541911,-0.346619692162995,0.00011863963140220309,118.83863116902846,2.3022515243447588,210953.43285221618,58103.79674155548,8.287128218190212e8,1.6362788743546438e9
0.0006399999256245792,-0.34547709381233455,0.00011526445121733918,120.21658498512953,2.385682573667211,98438.4968640889,66707.50652909625,2.749149890679216e9,2.586315166968743e9
0.0006299999076873064,-0.34430881406301034,0.00011191433244858757,116.22740739825409,2.265590951569181,167505.55700945348,53505.691672716035,1.3219925255853064e7,1.39931887895649e9
0.0006199998897500336,-0.3432746042126854,0.00010824807953050977,117.5861246785297,2.2293440260056987,36370.72806217862,58993.34859645311,-4.548372558174947e7,1.6944105864153404e9
0.0006099998718127608,-0.3421890990041662,0.00012020168391406484,121.44181909040732,2.3384730038505883,29978.162984074297,57653.90692373932,-2.707253847889567e9,1.5140972605406282e9
0.000599999912083149,-0.34092559612120393,0.00011876653070142135,122.6039613516713,2.4738738094885266,116757.29826982948,72983.09328057186,3.71612466234128e9,2.771779512700597e9
0.0005899998941458762,-0.33979849641415644,0.0001196460659284596,123.42278522207768,2.40770573063263,110241.91286916782,65927.4259833187,1.0655448487673204e9,1.9284639060191703e9
0.0005799998762086034,-0.33856543916873666,0.00011640761954750233,121.0122300829524,2.4651308703318735,180320.83240456932,66207.13806668628,2.2364138560232353e9,2.260642879665492e9
0.0005699999164789915,-0.3374469933765297,0.00011661412749896851,125.04989889402589,2.4356142915912704,142789.66765187733,66605.64277257089,9.396224797411983e8,2.0205992523899674e9
0.0005599998985417187,-0.3360533395324422,0.00011978292675758264,130.95875546658695,2.6454073076122055,250705.5218521535,69352.16893313277,1.2647184513114624e9,2.083454657408121e9
0.0005499998806044459,-0.33478668212370793,0.00012600709353640887,135.402582466091,2.677465118413517,311914.9257735673,73168.57391459071,1.1504427952618446e9,2.391904600041293e9
0.0005399999208748341,-0.3335370401159916,0.00012432512537791535,135.57889316422623,2.620929206092334,239374.48090323474,80676.86634529421,5.98056949366901e9,2.718367737148276e9
0.0005299999029375613,-0.33205552564983953,0.00012485324455493996,136.60101156043578,2.5908326306031166,163775.35410636722,67923.2232857546,-9.920228668452308e8,1.8582237675401833e9
0.0005199998850002885,-0.33071692707072375,0.0001231812618815045,134.205410235297,2.6238457370242365,250645.2156176629,72150.07085762326,-5.606787327760913e8,2.2368647035384517e9
0.0005099999252706766,-0.3293042590428783,0.00012393005274137256,140.00075104444758,2.6501161951747245,215717.11346055823,71926.34958616059,-1.9631784394309348e8,2.1209685591006236e9
0.0004999999073334038,-0.3278347269709108,0.0001234714081559564,137.57500285336602,2.626524454288146,133966.73645115158,71618.53073571033,2.586323448559307e8,2.2343739113845944e9
0.000489999889396131,-0.32637433593966414,0.00012584036552438707,139.58771734329406,2.6394386313453806,172615.8885831689,69839.05684332979,-1.8288756815479608e9,2.104729143517622e9
0.0004799999005626887,-0.32501226933248656,0.00012328200435362396,141.1343880755049,2.695437824452652,171808.47351528984,76282.49677309582,-9.572569223106405e8,2.5581963312040434e9
0.0004699999117292464,-0.32375310933041035,0.00012612653187666639,144.8972430847796,2.7792637124869484,144304.14986313492,76564.71313967375,-2.3622711390233526e9,1.9950866957224813e9
0.0004599998937919736,-0.32238807036285905,0.00013045243786251662,147.89811838736537,2.7845333791068594,178334.91041544627,77676.79760037371,-1.9556820465521362e8,2.482325672066383e9
0.00044999990495853126,-0.32074274127041613,0.000131231233072728,153.54002179064892,2.957810640737203,284155.08159608155,83809.782632577,-7.610078208309798e8,2.6941265035248413e9
0.0004399998870212585,-0.31927044460033666,0.00013423602790447277,157.2094494013026,2.959269064772515,64895.56227488834,84532.27863449919,-4.065846458256143e9,2.471942397807819e9
0.00042999989818781614,-0.31779236203816286,0.0001333946902661361,151.71975431475695,2.988935006139898,274494.0108028194,88935.17933954016,1.725303548985171e9,2.968941596650811e9
0.0004199999093543738,-0.31632311572757266,0.00012952420670377294,153.97843716210053,2.890064939310247,311038.72620515595,91547.31648538544,3.8804816280358124e9,3.78904649984814e9
0.000409999891417101,-0.3146871396295086,0.00012850475462004515,153.60019549700206,3.0160380073378144,177428.31692249005,91622.00344682476,2.4155366472974153e9,2.9583492878367696e9
0.0003999999025836587,-0.313042750847223,0.00012994072540612373,161.25930101421164,3.2279950351438105,236251.13008205505,94028.70547679836,1.8178341288928459e9,3.087012601118311e9
0.00038999991375021636,-0.3114165588163828,0.00012637551628053438,160.7422209062635,3.1743458914574996,412028.16037056263,95733.9517971347,1.8300090358416383e9,3.027711982031324e9
0.0003799998958129436,-0.30982366430271646,0.00012906257836116323,166.98858726846797,3.1912955760982973,398674.7909096822,101500.84093926557,-1.3276353796988077e9,3.173172757182511e9
0.00036999990697950125,-0.3082284780325832,0.00013497433759775257,175.07150816373792,3.378590218860617,373731.96210848674,106998.78992299068,-4.466840941222829e9,3.9889269203113866e9
0.00035999988904222846,-0.3064336883027457,0.00013692282793974648,177.15923399421237,3.473782967973958,294854.6334683078,97889.71100515126,-4.46682295772107e9,3.148136192427258e9
0.00034999990020878613,-0.30488002734422925,0.00013885620652358675,178.217814518901,3.6265480145736713,353116.73048018443,106426.87009578796,-1.901473451727044e8,3.703672566319683e9
0.0003399999113753438,-0.3031477396958508,0.00014374412908396442,187.05378839366142,3.779941651099515,503561.61013138224,109173.6046766935,5.438991392567056e8,3.7166690708112235e9
0.000329999893438071,-0.30136129003477996,0.00014299790324373056,189.36586125819147,3.5915926933795763,275448.6337041515,106363.25727375451,-7.702960504404703e9,3.8469444615401573e9
0.0003199999046046287,-0.29959200552094833,0.0001416131334659427,187.513806998691,3.7197375892332905,362199.26197565196,121424.82870491783,2.1113385195002313e9,5.322519926656055e9
0.0003099998866673559,-0.29776999057913167,0.000141472494276782,186.83559642687413,3.631698515744343,131921.95200398995,120605.91823487573,1.5232350471048822e9,4.366320021467677e9
0.00029999989783391356,-0.29588805979204513,0.00014289217608335665,197.87423823010693,3.8275095911173476,337669.23315093335,113899.37491787112,-2.0593116292004938e9,3.922235554138595e9
0.00028999990900047123,-0.2938600642095258,0.00014915759269304308,198.71083507637215,3.847947956290032,534050.5173535878,130291.57858174818,9.692826810564075e8,4.77541879120067e9
0.00027999989106319845,-0.2917238096257006,0.00014981305272343195,204.64144847394908,4.049683213632216,641899.740090908,149686.38053360648,4.8176537461647415e9,6.75638741221951e9
0.0002699999022297561,-0.2897998907673524,0.0001474422893675382,201.96597033265732,3.8480688393071536,521808.4360291774,138452.1303554302,4.444528444875777e9,5.679931808662582e9
0.0002599999133963138,-0.28766266722152345,0.00014704874065766548,211.16724704970508,4.109122868413544,385149.55695879535,135763.7749830668,-2.6285827476867244e8,5.349235973743874e9
0.000249999895459041,-0.28560432448202283,0.00015205056761951442,219.07542646523493,4.196196414676807,402946.5930562206,139157.23656694032,-7.284112019104156e8,5.242344073579691e9
0.00023999990662559867,-0.2836087019595401,0.0001553260342850117,227.08030517600778,4.304197162580979,296298.3349157217,150108.940330786,3.1634748107468147e9,5.732951252511935e9
0.0002299999032402411,-0.2816419831029403,0.000160474734399748,237.4024100889856,4.6422552171130995,769212.9532831372,167736.33884319788,5.978120587224867e9,6.372760938097887e9
0.00021999989985488355,-0.2794867924837892,0.00015614313906146335,234.95417741691526,4.769952240232426,988322.9903797505,184254.33341818053,1.680448096224828e10,8.58187618065907e9
0.000209999896469526,-0.2771860812688713,0.00015530486341772094,237.03915749848443,4.655499722036374,597444.7906601299,169331.40105711887,-7.62904700592167e8,6.452650276123071e9
0.00019999989308416843,-0.274933942779896,0.00016786008233960186,247.43543410892235,4.837072440737236,608043.3042142976,178865.77081342152,-3.940494540818955e9,7.132095357084789e9
0.0001899999042507261,-0.27260506865945405,0.0001680139987253043,258.53688183589264,5.049305705504661,716113.2999830329,183809.13259869104,-2.417937465655756e9,7.285201743546755e9
0.00017999990086536855,-0.27020162914823714,0.00016675101031009238,269.9878849125639,5.182008973903062,780833.7034797242,202311.6659606725,-1.3861518061635845e9,8.0815046633747e9
0.00016999989748001099,-0.26764266724155744,0.00016840554699755042,268.6318841196779,5.248476103550866,673391.0513517804,232521.55721782136,1.4907154531980558e10,1.1154344143864546e10
0.00015999989409465343,-0.2649966489382059,0.00017687524106207292,282.200191313858,5.504914985179073,722552.7053404285,210907.65789163165,-8.882865533398033e9,8.992839594989504e9
0.0001499999052612111,-0.2623374649368632,0.0001797727641132829,286.0313342571687,5.692685287793748,804325.3676777893,207973.37957651104,-5.476130966036317e9,8.803975660021135e9
0.00013999990187585354,-0.25952271411145916,0.00018460254257149174,298.4103595209679,6.11314927638282,865522.4940680781,255299.84064607063,7.759113027763741e9,1.2957367805298752e10
0.00012999989849049598,-0.256828910471659,0.00018470276995372366,303.2146233672741,6.013672092840397,891949.5007729058,246848.31764175624,-4.0652815463736506e9,1.449171234731912e10
0.00011999990238109604,-0.2540047554327757,0.0001842165035665605,307.22885302092334,6.189330871427434,1.205570468235591e6,258275.68180032732,1.2041248432500105e10,1.3161131414820097e10
0.00010999989899573848,-0.25101567683065645,0.00019137744459353872,320.3104157110049,6.658742974593675,1.3728377727583686e6,303516.13597117,2.985032306853113e10,2.000983709962852e10
9.999990288633853e-5,-0.24805227129632837,0.0001924733127211578,330.4232386418991,6.820233730321584,1.4624794593482425e6,320181.3785352171,2.1033044774906258e10,1.9358021580084354e10
8.999989950098097e-5,-0.24493801810057506,0.0001928590398482435,340.5579345027098,7.114749721272971,1.6744570777879802e6,336163.6878148856,2.785447009149955e10,2.0117043031373634e10
7.999990339158103e-5,-0.2414862784647819,0.0002025646939549156,360.50249151661757,7.218530281582325,1.7568323211775876e6,303213.04984222335,-9.591492417688105e9,1.6663410444831429e10
6.999990000622347e-5,-0.23811167060208666,0.00020628764977732603,378.41273812927477,7.576154006129494,1.7903713383983492e6,364774.95879369933,1.8118747640165794e10,2.087336563290305e10
5.999990025884472e-5,-0.23475059021915942,0.00020780536434742187,389.1770104742219,7.821060043868163,2.309005689144168e6,405681.8165392679,2.8609556115465595e10,2.562032034002125e10
4.999990051146597e-5,-0.23116827771566772,0.0002086669229937675,401.21859206618586,7.811350783755258,2.2891231412954973e6,397562.1003584721,6.053004992821972e9,2.304566032932383e10
3.9999900764087215e-5,-0.22745857655655413,0.00021326588009767326,425.6077597286206,8.433553091221947,2.2061789468340543e6,420333.12208530033,3.3819288864024526e8,2.1417999410065777e10
2.9999901016708463e-5,-0.22352586433761795,0.0002211408401412879,451.29713053836423,9.253134910457401,2.7523871879427163e6,477692.43372140353,3.278983330985149e10,2.7786787384578808e10
1.9999901269329712e-5,-0.21956158502241024,0.00022882745791441355,475.87989388417134,10.073371035501799,2.742917482275188e6,516126.3033962603,4.090487072848216e10,2.910850019076567e10
9.999900612456258e-6,-0.21529176849668413,0.00023771715809756808,509.59645020377326,9.974878611712557,3.2664217019889588e6,542661.8869857675,1.2558998813309046e10,3.162209223205844e10
-9.913492249324918e-11,-0.21080041002565103,0.00024527162693236776,540.5025407345529,10.824054640656625,4.222824378313222e6,607456.4945350594,4.731484687251264e10,3.4657587195040115e10
-1.0000098882301245e-5,-0.20624408490085056,0.00026017568717043364,576.1502472477288,11.348312366107463,4.212040579440286e6,643712.6749820006,3.2198152036691406e10,3.9739018814631905e10
-2.0000099539174698e-5,-0.20145545475823456,0.00027128348390594514,605.497135116456,12.773103171298159,4.54088858185453e6,746791.4776036061,9.653630094066806e10,4.5990246301156075e10
-3.000009928655345e-5,-0.19630982605781164,0.00027863062796830554,630.8363575116127,13.555840708906057,5.883620650114171e6,854387.3630575578,1.509923669793276e11,5.773573177475795e10
-4.0000100852921605e-5,-0.19112092757374366,0.000284006485648469,667.1251468405976,14.331731468315612,6.743215234232385e6,986905.9568666099,1.916329013286756e11,7.91747767767863e10
-5.000010060030036e-5,-0.18555059434691362,0.00029204971879924984,704.6986898886314,14.664439883785464,6.687052837342926e6,1.0032508624755902e6,1.3938465126992194e11,7.641853210380165e10
-6.000010034767911e-5,-0.1797397678750365,0.000299302030109042,758.1988134733324,16.19608247439256,7.516035631259154e6,1.1677313800536438e6,1.831744359948325e11,9.308991316186969e10
-7.000009645707905e-5,-0.17355260660352628,0.0003112712246335313,808.0695961966784,17.828856622495646,7.887987455830348e6,1.319269648922684e6,2.7265112866837183e11,1.1087714821859721e11
-8.000009984243661e-5,-0.1670239481112774,0.00032596862658589834,862.5843725143748,18.886037947089363,9.1081421984663e6,1.4326858645196978e6,3.587545361485305e11,1.2259212054644678e11
-9.000009595183656e-5,-0.16004073056102353,0.00033804842259599685,924.4114969335703,19.926146829840576,1.0579960150654541e7,1.4862353984202177e6,3.2284490534675977e11,1.308370437441771e11
-0.00010000009933719411,-0.15263308641376078,0.000353755286697662,990.6494441287741,21.072151575688036,1.130178604877932e7,1.7782930803127894e6,4.029605610646315e11,2.2157004149482376e11
-0.00011000009544659406,-0.14472483608866818,0.0003642186048849325,1075.7046891080854,23.268834578191306,1.3102050153690185e7,2.185197984865756e6,5.591468398646722e11,3.277960796303001e11
-0.00012000009883195162,-0.1364476067429072,0.00037949444744645345,1159.4889796969833,24.96768149275516,1.6259685021984827e7,2.381489431503275e6,7.32808613116833e11,3.2750903165188104e11
-0.00013000010221730918,-0.12797989676544338,0.00038963876292867785,1245.871060718361,26.604901869430474,1.7415367203721236e7,2.599212407917704e6,7.736743298347169e11,3.7278873850734106e11
-0.00014000010560266674,-0.11885766512031212,0.00039969039911442225,1352.9444473465453,28.314551520302192,1.9049125860563923e7,2.6843798451581127e6,6.396018428262823e11,3.4552747425705804e11
-0.00015000009443610907,-0.10878851301370879,0.00040954289832401575,1478.3475708717763,30.532369591507088,2.0645763124383636e7,3.0413906902867435e6,4.427844100606613e11,4.1743728932019147e11
-0.00016000009782146662,-0.09824183339967305,0.00042917570811273914,1614.6455709380587,32.66872398579473,2.4627654622962367e7,3.31441329903952e6,3.75746651844081e11,4.5313629415137506e11
-0.00017000010120682418,-0.08686198118055788,0.0004522124180836776,1767.1530724026177,34.79237851936042,2.9169127947121117e7,3.7252259254001337e6,2.9871472381366364e11,4.6141879930209064e11
-0.00018000010459218174,-0.07484513558366705,0.00047622885379040066,1941.174726548649,38.39350455137808,3.1553325708674505e7,4.1832462158169025e6,3.3191014864474634e11,5.0975109893102795e11
-0.00019000009342562407,-0.062141104650646185,0.0004955676487006462,2109.08188275361,41.16589450352042,3.4203823566512085e7,4.596263933884791e6,1.2435229490958265e10,5.98272195542227e11
-0.00020000009681098163,-0.048566015775795335,0.0005108957109652494,2281.5197557553984,43.95101765263674,3.598598139689126e7,5.043580929516062e6,-7.112533537681761e10,6.804712029568292e11
-0.0002100001001963392,-0.03390695959616257,0.0005309031934914135,2476.2448172349045,46.904334410611554,3.3510732195137e7,5.549399382314612e6,-5.98058805882624e11,7.346880182084492e11
-0.00022000010358169675,-0.01839653693421855,0.0005477512872566247,2680.0700060242243,49.266900098381484,3.442705507938613e7,6.058679973861056e6,-1.3929623228661165e12,8.452167542823367e11
-0.00023000009241513908,-0.002205936318043604,0.000567505859367643,2874.853241400001,52.52644219099111,3.55300431772594e7,6.467089604257756e6,-2.0372492378450117e12,9.239702198400099e11
-0.00024000009580049664,0.014653454963444962,0.0005859016791950691,3061.014464249425,55.26868793698609,2.80611105375811e7,6.76424932755448e6,-3.060123610806136e12,9.481755360820952e11
-0.0002500000991858542,0.032576506695061964,0.0005998583844638309,3225.1469254553494,57.537951976510705,2.294551790873058e7,7.100785480870159e6,-3.864214437346657e12,9.567762024010836e11
-0.0002600000880192965,0.05142806406619911,0.0006115587134637124,3354.1356080922596,60.19236125040609,1.725222640429044e7,7.5020212644881625e6,-3.6092877447963755e12,1.0400007501341642e12
-0.0002700001059565693,0.07065433832339006,0.0006204415934477508,3444.7110401046175,61.52539510564078,8.04232740404817e6,7.594441203151264e6,-4.472351607328103e12,1.0271626057226812e12
-0.00028000009479001164,0.09031734576440648,0.0006246598396269875,3477.1228900119395,62.3983396275684,-8.330477948131245e6,7.536917403575487e6,-4.789080894579165e12,9.874930088031676e11
-0.00029000011272728443,0.11039596700076375,0.000615037489035469,3396.4164137237813,60.79783880573549,-2.4430333103064124e7,7.322557625808635e6,-4.249591258283313e12,9.572696469380515e11
-0.00030000010156072676,0.13028690080040498,0.0006050192702386382,3284.567103891113,60.00835162999887,-3.645595877829672e7,7.014019671158923e6,-3.665934139070483e12,9.457504625956542e11
-0.0003100000903941691,0.15001079153976135,0.0005883836677288924,3083.8648097254063,57.21908753900266,-5.229660181834061e7,6.855460186351768e6,-2.400722610851303e12,9.666945495658513e11
-0.0003200001083314419,0.16919802576936827,0.0005667186978199059,2837.009913576425,54.020301245305944,-5.786632580404847e7,6.243613521746158e6,-1.2385513062324517e12,8.414476842763379e11
-0.0003300000971648842,0.18766807970627045,0.0005347074480150609,2535.9191447570697,49.362420613171395,-6.2950210968130864e7,5.729218323073919e6,-1.3255303974846036e11,7.508949112942634e11
-0.00034000008599832654,0.20533878609460507,0.0004985240973564238,2208.908024362057,44.77553326052366,-6.169051821230215e7,5.3001682843396105e6,1.1292866211286387e12,6.919766877766829e11
-0.0003500001039355993,0.22164890936237072,0.000454446696641874,1862.360807413317,39.53492042392828,-5.871839043341198e7,4.751594321302732e6,1.8608543227839153e12,6.745582354354813e11
-0.00036000009276904166,0.2365814942586497,0.0004103522741919493,1502.5037644791298,33.64152052885126,-4.7737127187507026e7,3.881684590008564e6,1.9460492875544424e12,5.689633018400442e11
-0.00037000011070631444,0.24986849118028476,0.0003625212297261155,1189.9819936213707,27.121358040368023,-3.727392815262068e7,3.049374538277167e6,1.66441909267043e12,4.405755854428816e11
-0.0003800000995397568,0.2617083514211294,0.0003153598513476263,914.8178936214942,21.052052607300134,-2.6212411975121945e7,2.0924442957294057e6,1.1630314084022588e12,2.4491815855234192e11
-0.0003900000883731991,0.27197612236560714,0.00027716005911820977,707.5951861427664,16.61907856966365,-1.808228750724923e7,1.6488012697487804e6,9.185838759954739e11,1.9624422588127914e11
-0.0004000001063104719,0.2805075997045728,0.00024143125819165172,542.9662626059087,13.417412899738483,-1.1895631345828211e7,1.2125829925476399e6,5.661048293388529e11,1.3692718885545737e11
-0.0004100000951439142,0.2878494954251048,0.00021247583626568317,418.69593451753457,10.146004159707008,-7.095292094021171e6,787655.3340487829,3.0370261603901746e11,8.343803932614543e10
-0.00042000008397735655,0.29398714889322547,0.00018553728337781554,334.4682944016065,7.769586473941464,-4.2371925158893615e6,481903.2289745443,1.4639576046622562e11,3.924582073365048e10
-0.00043000010191462934,0.2992421148975996,0.0001699000500220051,272.2129168762161,5.892080671587911,-2.3567687979760654e6,299781.0514878001,6.383596067993674e10,1.874772479256097e10
-0.00044000009074807167,0.30341700158270496,0.00015659080785702852,232.7913713573991,4.895480228994612,-1.1760794171365702e6,201719.35930126975,2.7504793024397022e10,9.761179257691101e9
-0.00045000010868534446,0.3070197901483507,0.00015140259887787836,210.38056494118985,4.33448242378262,-942785.3100649514,183036.15860254475,2.125287588560714e10,1.0942319285671574e10
-0.0004600000975187868,0.31018624778095993,0.0001519330344334215,195.37379433670958,4.013805106422609,-604172.8723331481,149471.7539240292,1.3281109487106634e10,6.7992360687864485e9
-0.0004700000863522291,0.31286205505857917,0.00014715789794167907,183.9622467060267,3.7671982057507627,-444541.40815805405,119000.92276152351,6.02961509130694e9,4.0008808531243043e9
-0.0004800001042895019,0.3153303950953585,0.00014519895118869563,177.30239139238142,3.637171838444117,-734332.5207137403,108152.79081129849,7.554392060828261e8,3.536690361532659e9
-0.0004900001222267747,0.31752152555841623,0.00013629022343534774,164.76617086929505,3.1570505607551,-436037.4851983439,88401.76121101581,-2.399942522231532e9,2.706808888898692e9
-0.0005000000819563866,0.31950331865655573,0.00013420236320695256,158.801308913177,2.9820288169391587,-170184.3410584387,87599.21800305879,-8.563823927909175e8,2.6080324906581573e9
-0.0005100000998936594,0.32147077356662473,0.0001342613815589338,158.52729565351575,3.1282471737516975,-285383.5976854143,95305.12637086288,4.070562225506224e9,3.466217137505976e9
-0.0005200001178309321,0.32326111319229794,0.00012989121430564136,153.37351472820515,3.1020209898375413,-220241.84928719085,84443.70444946221,3.9187779443220477e9,3.019378993515859e9
-0.000530000077560544,0.3247596816901868,0.00013017482783324628,152.68624279357155,3.0210683328263968,-137268.58707218032,84413.41087828927,-1.274251158998073e9,2.8457384693892436e9
-0.0005400000954978168,0.3261729043433036,0.00012904930447556567,149.51648049201683,2.923354993568339,-257775.31877476012,84796.92273467472,-9.296694903738032e7,2.959320479519904e9
-0.0005500001134350896,0.32770677881697735,0.00012088799600672926,146.76447136282073,2.9581951040509824,-82443.61024198569,79535.2506108609,-6.623178244231163e8,2.319818773562645e9
-0.0005600000731647015,0.32934310319786325,0.0001220482088518136,140.6518773836478,2.928209380761091,-277717.55414901325,86217.72493824923,4.984930369760231e9,2.707996121406371e9
-0.0005700000911019742,0.3306841779861308,0.00012654906461005054,143.08848246474528,2.907811788593817,-263309.12588858913,85359.6120294563,5.002098720053005e9,2.9454983719238935e9
-0.000580000109039247,0.33217547121993907,0.00011578577104633589,137.14067535426113,2.8521209441614555,-138241.48181471397,77070.57887372718,2.660442430224024e9,2.5518812918676767e9
-0.0005900000687688589,0.33358390487700207,0.00011359900804790278,136.92993670549663,2.8334343388180465,-117574.19287776477,74361.09241488099,5.675119022916665e8,2.2206323387099786e9
-0.0006000000867061317,0.33500606407442224,0.00011918608147843375,132.61100617060896,2.590789941785162,-184440.6845779075,72927.80094588477,-4.1712184778014526e7,2.3336613420558157e9
-0.0006100001046434045,0.3364153672516696,0.00011819208931909031,130.03635715606927,2.574392822435493,-125165.63540957324,62972.6704927186,-4.9837179136042327e8,1.693919276280957e9
-0.0006200001225806773,0.33779072639746016,0.00011833070204528325,128.85372257637408,2.501927684719471,-97919.04288155213,64946.87987803749,-3.540202236594218e8,1.75261965572209e9
-0.0006300000823102891,0.33918270648389615,0.0001187133378322229,127.03632478499883,2.4129754765991858,-152133.35528262236,60436.316061764766,-2.865412088136518e9,1.5900761320232472e9
-0.0006400001002475619,0.3404611787713888,0.00011681230698282077,128.43742454292607,2.4484916545141644,-223922.43931748255,61433.5825959265,-1.411606140398953e9,1.806984503229591e9
-0.0006500001181848347,0.34160433762796455,0.00011798499556716561,124.93843777890883,2.526668457852204,-217578.76267125874,64937.670755248924,-1.133039425332704e8,1.7626844699061377e9
-0.0006600000779144466,0.343043865827407,0.00011745909270445719,122.69176890311475,2.4869678857005635,-90659.87659724972,56711.72256865181,-1.5702920668270738e9,1.5780144032596908e9
-0.0006700000958517194,0.3442650516544004,0.00011564241215334623,121.05026599923588,2.347335340256696,-116825.37715304633,53704.39088734486,-3.938242925472719e9,1.3338570425896645e9
-0.0006800001137889922,0.34525300419064037,0.00011706357581780961,120.36465821286653,2.334407946761333,-53932.90668073325,60787.17266624211,-1.4471392243864944e9,1.7840739355771143e9
-0.000690000073518604,0.346466242925095,0.00011645154570926354,124.04472539843827,2.4601820042792824,-138082.17291933275,63453.765179281654,1.5743432840150008e9,1.6644921765202453e9
-0.0007000000914558768,0.3476857778358913,0.00012130388131341465,122.53771858493297,2.3549702034162086,-168980.7149026057,57535.67991470433,-2.7177031649247227e9,1.3836886277497933e9
-0.0007100001093931496,0.3488341636822849,0.0001129734063861199,117.30696224077074,2.379446270186072,-135387.91533777316,63284.866609975485,2.3350307892901783e9,1.91397719600116e9
-0.0007200000691227615,0.3499603936233617,0.00011351742274123325,116.8358768246887,2.243486516550245,-126684.54638997735,51303.63806036531,-3.529077909831173e9,1.3765773015609403e9
-0.0007300000870600343,0.35116441929991693,0.00011135356931558039,111.34647316008605,2.2070261099733233,-168686.8437875842,55582.266449491755,1.0778670968522014e8,1.6880278930782542e9
-0.0007400001049973071,0.35235623219179035,0.00011260373565553358,115.37068495565102,2.2990993444485808,-173831.01567394368,55686.43104711998,-1.30229531045038e8,1.5239944194665456e9
-0.0007500001229345798,0.3534971440652386,0.00011167217297417762,111.46089080575659,2.2670027663518573,-133215.47125090178,57324.80860720047,2.0340637353575468e9,1.7326043354567149e9
-0.0007600000826641917,0.35445211896065143,0.00011082564828326284,108.72833476458275,2.2245541178610173,-65098.12524182584,50110.182610366915,-4.456621744589754e8,1.3002166452204762e9
-0.0007700001006014645,0.3556411491563368,0.00010985170193297079,106.68464406420948,2.175087602426816,-213649.96032181242,50863.034764505275,-7.099685000515287e8,1.4879164372187757e9
-0.0007800001185387373,0.35676503013336897,0.00011198354903723911,109.04020853129164,2.228785049261646,-140585.80843297992,52017.961472065115,-3.401080900533327e8,1.3655826149897547e9
-0.0007900000782683492,0.35784607481909875,0.0001104364896432649,111.29498416065192,2.1802945619049123,-221158.31274934273,52968.98821857418,7.97122277256175e8,1.4696682969709315e9
-0.000800000096205622,0.3589313012482829,0.00010747170420617616,110.251902535932,2.205622946402316,-54900.955789332285,55917.58258093942,2.4516309863032875e9,1.5788145063563137e9
-0.0008100001141428947,0.3601745142761791,0.00010946613098533076,104.91927593203836,2.1444622610722326,-143083.21968314025,53646.120526512874,1.885312538226287e9,1.4713940981332211e9
-0.0008200000738725066,0.3611369453052353,0.00010860368525791109,104.61996654309968,2.092326270224992,-59536.65125488869,48074.12433521154,-3.181411400681875e8,1.100396951909531e9
-0.0008300000918097794,0.36200943525174506,0.0001037846630678903,99.24376963802803,1.9625289084280617,-48967.8728192044,42445.12592644301,-8.476268928779947e8,1.1236052207914634e9
-0.0008400001097470522,0.3630983558610604,0.00010992949529767249,101.0950899551619,1.9779798007188871,-157317.38019919654,47230.53774371478,4.5780862684798807e8,1.1953521387991245e9
-0.0008500000694766641,0.3640360276963618,0.00010962520629171526,102.10659692634175,1.9607695343166731,-73568.46914220534,47991.29882195728,3.1158399331961557e7,1.2897863050967531e9
-0.0008600000874139369,0.36523801370349207,0.00010445723582836536,99.60130824156539,1.86298931471368,13299.569770779815,39887.22687207308,-2.3273795741510215e9,9.330904689014813e8
-0.0008700001053512096,0.36623700336316234,0.00010233347503865022,97.91873509784543,1.9693181665645092,-102060.38143405321,45244.946505824,1.330318901483475e9,1.089281040770361e9
-0.0008800001232884824,0.36732121277155205,0.00010737492220904005,96.84603201406675,1.9777229625092398,-52098.06058442172,42327.697869895106,-1.1793929712674813e9,1.2060957124396753e9
-0.0008900000830180943,0.36829751463168076,0.00010312961450648274,96.38117829166671,2.0090460622966697,-127325.54418242427,46263.20469527476,1.0367243572095402e9,1.089343467631181e9
-0.0009000001009553671,0.3692798963119805,0.00010730497012753015,99.12282324289801,2.0709039307634316,-171304.9937652519,52890.60055164095,4.735867873777895e9,1.5741706880905762e9
-0.0009100001188926399,0.3703680759903737,0.00010154084549870796,98.00287354640045,1.995360931896657,-176536.7295903118,49634.957632455335,7.424145223546556e8,1.5398902269485996e9
-0.0009200000786222517,0.3712122802711731,0.00010472309299707629,94.94870305937374,1.8251742667474475,-91518.73735173981,41351.48630854299,-7.398465891387435e8,1.1716379300412898e9
-0.0009300000965595245,0.3722703749187465,0.00010688406638075551,93.3778659249281,1.8413272583511744,-98734.83584743258,41252.81384640207,-3.6710378718494767e8,1.0704946128350893e9
-0.0009400001144967973,0.37315266828698745,9.7760329303471e-5,92.96486711095638,1.8145652512164099,-7346.698940734502,36884.883767088475,-2.3759752270767937e9,8.836919745589345e8
-0.0009500000742264092,0.37398669853578376,0.0001031021865487373,93.11056024558232,1.8163451036193228,-93377.4371456411,40940.00248443163,4.680487686770997e7,1.084000737165764e9
-0.000960000092163682,0.37485953727884314,0.00010165126641761016,92.33784234115109,1.8647390666726438,-107020.35151874076,38995.590411133286,1.0191842232952e8,8.548748072547994e8
-0.0009700001101009548,0.37579944261336357,9.866119698448406e-5,89.21601231224726,1.851918417386139,-57042.220341400745,40959.399277422046,1.757609349098655e9,1.095134988877428e9
-0.0009800001280382276,0.3766628466358521,9.837831781347516e-5,89.68503022482275,1.774783871199412,-77938.8777385621,37702.41020387012,4.955739616173027e7,9.577900742851473e8
-0.0009900000877678394,0.37758936181478225,9.94323292589742e-5,88.06275097908627,1.8759432202725188,-78458.47328749891,45612.20083951903,3.722751754829721e9,1.2464410161709282e9
-0.0010000000474974513,0.3785233471159244,9.704068932534942e-5,89.74063919295176,1.839651104870622,8745.117733993873,42699.15635805851,1.5942938645029926e9,1.123962079557782e9
-0.001010000123642385,0.37940590390382023,9.733983436008892e-5,87.30619703922923,1.718574273751326,-53918.93616862495,34513.3395983433,-1.5498204707608697e9,7.896602977337575e8
-0.0010200000833719969,0.38022577279893455,9.524054898077942e-5,87.5981684436164,1.7218236654399137,-22586.30853686985,39167.945482054776,3.0612887663945e8,1.0288534759505786e9
-0.0010300000431016088,0.3811625152036552,9.575275797198345e-5,88.03162166133191,1.7729190925793847,-93604.72984816258,36394.55941475956,3.539815554624758e8,8.795715486589122e8
-0.0010400001192465425,0.3820251396331296,9.709790614703608e-5,86.13751186090742,1.6412540295910536,-71939.37810736411,35588.65420913743,-3.425159121736909e8,7.504947762318302e8
-0.0010500000789761543,0.38278567732046925,9.75623738447226e-5,85.22724640374425,1.791008540781644,-52716.59987623791,38341.25974534699,1.8164257137556758e9,1.0305295754126207e9
-0.0010600000387057662,0.38381015910773447,9.614609865168957e-5,85.65639713926166,1.7200157718637235,-46323.66362350684,38218.10806974037,8.53361437909917e8,1.0874751458127992e9
-0.0010700001148507,0.38459442643845115,0.00010099634929535306,84.69452266696415,1.6400971808302727,-125318.4670812582,36262.003890721244,4.223227411614329e8,8.919991961663648e8
-0.0010800000745803118,0.38523833646037364,9.904552189567094e-5,84.82911248969191,1.7570760233396383,-51638.88682557284,34374.02715062932,2.9686996989250857e8,7.843962468379647e8
-0.0010900001507252455,0.38616587248343875,9.650108843676796e-5,83.3580101874031,1.6298809373037317,-46761.84327272043,32715.50619626446,-1.0691476312574042e9,7.258775137716591e8
-0.0011000001104548573,0.3870082824028795,9.373877944630148e-5,80.7048545541093,1.584102956183158,-37429.64281003736,31733.37847826419,-3.28223922388356e8,8.328583509932534e8
-0.0011100000701844692,0.38792728555476097,9.844908194946389e-5,82.41866547460512,1.6143031271841932,-57009.66739159888,35381.24197141525,7.909543134336578e8,8.803561931346781e8
-0.001120000146329403,0.38860072848800287,9.723053655857507e-5,84.03687929548184,1.6798520855033183,-108081.56133370141,36551.9085675797,-1.0156931445343487e8,1.0560443400061469e9
-0.0011300001060590148,0.389434658774128,9.302527017797569e-5,83.19233928167297,1.6256570117742912,-35563.40662949772,35795.681114985884,-3.157112249523926e8,9.137764008553377e8
-0.0011400000657886267,0.39026651980301297,9.572741340216302e-5,82.30890246510458,1.6128255788661152,-48838.38008767544,33650.75582335363,6.655020732599139e7,7.607835318547697e8
-0.0011500001419335604,0.3910402702247608,9.627175134431589e-5,81.89353412451884,1.6389419466308948,-95699.99821490025,36753.37038195113,8.16382515500301e8,9.303447308519928e8
-0.0011600001016631722,0.3919292564117644,9.677190123933408e-5,80.81846926615565,1.6751872875308562,-47214.59204248494,33020.65814031188,1.748675916046992e8,6.575659003367728e8
-0.0011700000613927841,0.39275607575741023,9.502012454965803e-5,79.50162636421825,1.4960328325638974,-36587.48001677546,30773.554397130247,-9.016218539990155e8,6.317350126028677e8
-0.0011800001375377178,0.39334351246057214,9.129600076168159e-5,78.15936347403287,1.5445102541669744,-81590.20045006793,27612.220032242687,-1.0711398954457213e9,5.580503903930871e8
-0.0011900000972673297,0.3942274911339448,9.111227762445398e-5,78.03878638935743,1.529365886445116,-72758.67009478509,28914.847600264115,-1.0702044414953827e9,6.981524648167676e8
-0.0012000000569969416,0.3949871617461498,9.157156378875754e-5,76.14768378074365,1.5464699703540492,-21013.617040730045,30100.040338156068,2.430721194484315e8,6.52879812308082e8
-0.0012100001331418753,0.39577791014965047,8.988424968653777e-5,75.82323140444525,1.475877743060041,-62398.09813654081,28911.495533723042,-1.759911209344127e8,6.115196893648604e8
-0.0012200000928714871,0.3966232675568905,8.777516390956025e-5,75.42293903723532,1.5361319602195225,-31750.983494792705,30373.942439968912,-2.873316668554512e8,7.313436753443596e8
-0.001230000052601099,0.397335226428003,9.503075566931498e-5,76.82306770389198,1.464187893968994,-97164.05348213791,28141.86691909497,-1.3453379363754308e9,6.538640349186255e8
-0.0012400001287460327,0.3979661493585386,8.969852719383097e-5,75.24765624404118,1.4851542613593889,4451.837284337522,30391.971812861302,8.356513033674753e8,6.933152724839933e8
-0.0012500000884756446,0.3988766788213228,9.151634245099654e-5,74.73967302346637,1.5583223585805825,-69096.27054442411,32470.601378985542,8.690691358171831e8,9.995601937251443e8
-0.0012600000482052565,0.39961289012946677,9.010060290396482e-5,73.95933787645609,1.5480309609693699,-40342.74038880416,33332.2036262944,1.182499619572914e9,9.067031936084491e8
-0.0012700001243501902,0.4005003335961433,9.441410586931385e-5,72.77704367835625,1.4076152255746321,-76113.18468921349,26389.746872940093,-3.034759160945828e8,5.3677555886006504e8
-0.001280000084079802,0.4011481282626975,9.002634918701732e-5,74.89441038480867,1.5288996176881482,-44447.253184766654,29505.59051662882,6.187334802270986e8,5.595913700910995e8
-0.001290000043809414,0.4020185810300402,8.976893385004379e-5,72.99701875185028,1.4123041344628506,-88786.95727081526,27833.650935541817,-9.753843874525872e7,6.799299515550538e8
-0.0013000001199543476,0.4027402332772739,8.64134672218858e-5,72.13758547354945,1.49515962418627,-66298.1344780483,32640.64265087019,1.4477521787300305e9,7.279262257925459e8
-0.0013100000796839595,0.4034169747377163,8.853824990772213e-5,72.16788674789233,1.3655142264179838,-60309.47313589285,25272.252762064443,-1.120112416064206e9,5.1529772628620493e8
-0.0013200000394135714,0.4040074920027692,8.86173947960582e-5,71.63278975045375,1.4135614593703656,-49621.38500464817,28299.923350661862,-2.926751667142189e8,6.030541869329296e8
-0.001330000115558505,0.4048190842350417,8.58602484263345e-5,71.49831326708525,1.4225106397195824,-88029.24149134327,27003.900110109782,-4.4895932874288216e7,5.494618653977672e8
-0.001340000075288117,0.4054655123739624,8.707615914156248e-5,72.0488466526133,1.439866406197138,-60258.413265093965,28587.417331446028,6.1257253241236866e7,6.027023515975341e8
-0.0013500001514330506,0.4060511279018011,8.938109730385946e-5,70.56532466587598,1.386540739606883,-72934.34673975607,26648.185747727275,-7.774805039753336e7,5.986999755614707e8
-0.0013600001111626625,0.40674409109344745,8.900217057209684e-5,69.88319248327727,1.3763722361587152,-39486.39515483799,26613.51619934492,-2.4413259584623483e8,5.470025384582378e8
-0.0013700000708922744,0.4074670685919586,8.494604887420236e-5,67.89234474343357,1.360175866468264,-23937.709744745287,27768.584204777548,8.914818771216037e8,6.933900368343817e8
-0.001380000147037208,0.4082291058435219,8.84803110874916e-5,68.7846570807652,1.3601156435874293,-39139.46050812759,23966.831120667266,-7.891635051655213e8,4.46499425069879e8
-0.00139000010676682,0.40880612014248613,8.670357118155035e-5,68.53067914775949,1.3223338796251167,-40243.8314158646,24981.228245652834,-1.430978696590268e8,5.484492775717393e8
-0.0014000000664964318,0.4096630635489473,8.493680991346159e-5,68.42397242774916,1.3741882804998302,-25517.28214043585,26755.948074059947,6.7805150873738e8,6.548158886642394e8
-0.0014100001426413655,0.41029897200521104,8.892179754133225e-5,66.67171756468242,1.3118251232573344,-37264.85234240402,25579.02114202386,4.657171078023557e8,5.49421468285998e8
-0.0014200001023709774,0.4110329867645809,8.425658207827561e-5,67.40280894289917,1.3980410642592587,-63823.41592501193,28565.82927771724,1.0648060639783834e9,6.26531069142897e8
-0.0014300000621005893,0.41166343668342986,8.509019600567171e-5,66.45936241707953,1.2561062708505808,-67195.09442567712,23924.698318363317,-5.492029215676689e8,4.472489811009724e8
-0.001440000138245523,0.41243558565167493,8.445052463963158e-5,66.3468073754895,1.270369470868908,-16078.793271005703,23992.284009948788,-6.541896703753233e8,4.80670555424726e8
-0.0014500000979751348,0.41304545615514526,8.737275819127307e-5,66.37159030169569,1.2842758145452242,-36889.8165550883,22398.30876877051,-7.64859637828939e8,4.3610969663706315e8
-0.0014600000577047467,0.4137307834042755,8.706495724348117e-5,68.34891755705277,1.346031700742504,-79067.23242608352,24143.03272986881,-2.0589544794924742e8,4.9015718942790425e8
-0.0014700001338496804,0.41434656238574563,8.266791927127865e-5,66.71407434475218,1.2612751852740034,-26562.714946309155,22988.63959294701,-6.623128196896956e8,4.6751931739267075e8
-0.0014800000935792923,0.4149287155242117,8.017589493315941e-5,62.3268192380583,1.198021670071459,-8509.780868303757,19208.131334791175,-5.1069689389635503e8,3.7269377747409755e8
-0.0014900000533089042,0.41562416437801397,8.373517051940163e-5,65.28622620954778,1.3856030807384354,-20186.650363477416,26930.249763975797,1.0772802674041502e9,6.442522234886557e8
-0.0015000001294538379,0.416336339846026,8.343139385454256e-5,67.47913649676731,1.36519482243254,-86843.82693754509,27900.41891976427,5.1332048033570725e8,6.666369767263507e8
-0.0015100000891834497,0.41690652165745806,8.561159597623161e-5,62.92295345576666,1.2082805256493374,-52744.06420608798,21710.693288138078,-3.1407206202170765e8,4.407518851305758e8
-0.0015200000489130616,0.4176152294388214,8.208269649658545e-5,64.8501818316162,1.2677765751522494,-48678.2820551707,23721.72771740666,4.863533140587081e8,4.873176633336082e8
-0.0015300001250579953,0.41823685746627204,8.333309579094241e-5,63.060695786149765,1.2683550174903022,-65078.77307526056,21901.832847132184,-1.1536693997556217e8,4.0764462304183316e8
-0.0015400000847876072,0.41886439401239656,8.306597675335278e-5,64.06983181744019,1.2079974497974437,-37035.331852139265,23349.019852536658,-6.114269163214269e8,4.603894413552085e8
-0.001550000044517219,0.4196012881459547,8.515277073547661e-5,65.87633335761342,1.3338580776494824,-8020.438165379641,23852.794516583228,-7.166297156279269e7,5.088547362735286e8
-0.0015600001206621528,0.4201113984974043,8.533033096445507e-5,62.95264947201769,1.2115646595179579,-19850.277575421624,21919.703962681844,-4.3368244150060815e8,4.30742294378269e8
-0.0015700000803917646,0.4206802861716716,8.5825396363275e-5,62.69525952458921,1.2147249374764062,-13655.456077174127,22546.170645432892,-3.04982497303284e8,4.2662700577522606e8
-0.0015800000401213765,0.4212671698179971,8.591984234792897e-5,61.94159024371893,1.2529444630443176,-21585.793882125945,20726.296828911607,-3.7282018977990746e8,4.259579383186969e8
-0.0015900001162663102,0.42191104668367757,8.571600801203402e-5,63.619281191169605,1.2398876390513933,-1484.4707216107024,22156.170742684124,-5.106367588708294e8,4.804954807774631e8
-0.001600000075995922,0.4226942360790674,8.67007012215724e-5,63.441590458948205,1.284196098522242,-37609.04637648285,21882.65471662932,-6.617353348746947e7,4.366739069467972e8
-0.0016100001521408558,0.4233481198508407,8.557027191053686e-5,63.05804127052852,1.2523867528018173,-54856.05099375511,22940.241108397433,-7.761634844109714e7,4.539797919805195e8
-0.0016200001118704677,0.42386418169001727,8.093037442318762e-5,60.8864951409406,1.2146087547447955,-9002.742037137346,19948.80586324067,4.295642126584554e8,3.9206200391405433e8
-0.0016300000716000795,0.4244405763870683,8.375535801212925e-5,60.868738586109465,1.1787409021563418,-3392.8718069993706,20718.094293464015,-2.170823584458078e8,4.047313738494725e8
-0.0016400001477450132,0.42512848559988786,8.39403059183869e-5,61.67792405707078,1.2625095823991515,-28791.06538306286,24335.167381215408,8.251843796661903e8,4.987379366921113e8
-0.0016500001074746251,0.4256813462471066,8.10076713348475e-5,62.856306825345484,1.2208582025015908,-27473.223084840218,20460.698769569437,-8.993570554543645e8,3.840177397935052e8
-0.001660000067204237,0.4263535183085655,8.429383837261382e-5,59.28153420735736,1.143380905477448,-28710.807449349344,20192.902962530785,-1.8900894361940148e8,3.916119995568984e8
-0.0016700001433491707,0.42693421419628946,8.619446304864855e-5,60.7743805697908,1.1213103403059475,-45412.031365794624,19756.97883466843,-8.132931533930006e8,3.608238335402892e8
-0.0016800001030787826,0.42750395113515505,8.354379805181419e-5,58.505122404111,1.2033246439703482,-28804.950902994027,20626.888868960894,2.0729256833361423e8,3.893093031921562e8
-0.0016900000628083944,0.4280862116624953,8.073948786612761e-5,58.52243163169631,1.1539518407575444,-1894.8880289003523,19862.133954417954,2.566082703967443e8,3.925459885943784e8
-0.0017000001389533281,0.42874698115665216,7.938219295488804e-5,57.55516092760707,1.0985831891021705,-27266.043103683678,19181.67324381197,-3.727259678842051e8,4.106440837124243e8
-0.00171000009868294,0.4293942683393191,8.122545479632583e-5,59.60978542149196,1.2120393380742591,-87207.06192653012,21657.045683370874,1.4996436866267797e8,4.0947543714337075e8
-0.0017200000584125519,0.43008310732983523,8.2541962669868e-5,57.17448307383013,1.1288392197034582,-40797.02004115272,19405.71880481745,1.0406967968624069e8,3.6457306883474416e8
-0.0017300001345574856,0.4305668909469204,8.692258963855449e-5,59.22144740661926,1.1911569198083045,-36122.14686970338,22311.173659995464,2.2636343893602785e8,4.4764478688264114e8
-0.0017400000942870975,0.43125171072954543,7.842313379528348e-5,57.86459693256775,1.1123753910192538,-20308.85484086446,18003.69540314392,-5.1936596422874075e8,3.053066398199204e8
-0.0017500000540167093,0.43175998299983925,7.614613701445208e-5,57.13579171707764,1.0893418925740708,-7859.0280313672,17209.698163855337,-8.871863656506668e8,3.085365361695733e8
-0.001760000130161643,0.43229029299528965,8.131366795594363e-5,58.534769242277186,1.1334589980674639,-36190.67181460447,18418.769371722865,-9.569946156926562e7,3.290346010147182e8
-0.001770000089891255,0.43302834940509105,8.04299659322888e-5,58.33856188452556,1.1248089017371439,-29589.996936268275,19610.48275125236,-1.7051470745628086e8,3.843463999453628e8
-0.0017800000496208668,0.43335879507508396,7.754584584772288e-5,56.70907516806564,1.1636684916765496,-26112.697445853322,19509.742380389856,1.595136203055394e8,3.2730621991443616e8
-0.0017900001257658005,0.4339044652824299,7.917749010015563e-5,56.91310869389597,1.1292695435874813,-38563.180876773076,18530.054953658324,-9.350132096173315e7,3.5018255205280304e8
-0.0018000000854954123,0.43455614656003877,8.125688238748832e-5,55.95587057004046,1.1240681312144591,-20830.149763702175,20606.849431004794,6.629891475815734e8,4.1400164966021717e8
-0.0018100000452250242,0.43522332360585575,7.847636490998756e-5,54.897084216762465,1.113130524318875,-41318.668437936554,20849.282721490566,7.574097635739752e8,5.044568205456736e8
-0.001820000121369958,0.43565781824283795,7.844733142519817e-5,54.31538080575939,1.0701910293010943,-39165.09915275566,17758.660395656974,-6.171135346890192e8,3.553365070164251e8
-0.0018300000810995698,0.4362779540212759,7.99414431496807e-5,55.23992466904217,1.06860765721492,-38343.758546457895,19721.033635594496,5.72096805269941e8,3.529904051200534e8
-0.0018400000408291817,0.4369304068246972,7.63642281738742e-5,53.96261249308735,1.0486588060091642,-26765.352613907882,20568.29949683617,2.9954037627577156e8,5.1893330815436625e8
-0.0018500001169741154,0.43761425991375547,7.469664992760474e-5,52.31188479437497,1.031746700812782,-40277.8427500522,17869.776314934712,-1.14866703533368e8,3.050588434521073e8
-0.0018600000767037272,0.4380617565635767,7.564973599271432e-5,54.15313403033531,1.0141250153649322,-17822.702251898012,16645.846117751073,-4.535550026520216e8,2.98484921576944e8
-0.0018700000364333391,0.4386083491198074,7.963002181487396e-5,53.98055599755965,1.086421187033622,-18949.553071725088,18595.55309555536,4.45401606739829e8,3.601566353886235e8
-0.0018800001125782728,0.4391723074785082,7.839680506973816e-5,53.7901338884929,1.080222892942827,-2664.183963489627,16914.230028558897,-2.3870710160088506e8,3.25797826479504e8
-0.0018900000723078847,0.43961566221661014,8.108179089569628e-5,54.723789855274966,1.0427903703596977,-37166.86100543336,16663.7372453411,-3.498105979827769e8,3.004293236714127e8
-0.0019000001484528184,0.44016462665606015,7.815528829734302e-5,54.12827923029488,1.158127299044759,-46240.24058455876,20008.815102176748,6.511867151382291e8,4.162182576695773e8
-0.0019100001081824303,0.4407992505568488,7.735657911204003e-5,52.98928246073256,1.1024855193170033,-29223.4552536647,19067.013757871373,3.857105565980951e8,3.8065369666317385e8
-0.0019200000679120421,0.4412074951835789,7.8626400010481e-5,53.87961632914792,1.0547917500018773,2446.629573850621,18647.53659337443,4.5703696878143854e7,3.7943025908551866e8
-0.0019300001440569758,0.44175033491247984,8.070409371661207e-5,53.898852651662835,1.0717050633532854,-9042.997198944955,16891.712851541615,-2.4961679510845622e8,2.924338701950414e8
-0.0019400001037865877,0.4423507950283936,7.550012229557881e-5,53.89814173683041,1.0282714633852514,-23854.120047376444,19866.2858501133,1.6327756977311298e8,4.3994912281068164e8
-0.0019500000635161996,0.44294753988538926,7.867446151754543e-5,56.126240712445906,1.0984783513692198,19014.70860034043,17514.26825069568,-2.5300653443728235e8,3.073359266770744e8
-0.0019600000232458115,0.44339769955333813,7.813151587362892e-5,51.93298064706759,1.0230659559552884,6209.48248255382,17698.718263894018,4.087625925185927e8,3.606805216463059e8
-0.001970000099390745,0.44402685003114784,7.581542584585721e-5,52.53588808607927,1.002204915974656,-20155.6578622987,17272.923115121255,-6.0979050059856355e7,3.253397714606827e8
-0.001980000175535679,0.44439207055037794,7.328480540140872e-5,51.232977971814684,0.9838663013000704,19096.818827972846,16161.779840203524,-7.508966193524307e7,3.042861265249746e8
-0.001990000018849969,0.4448657756034984,7.835316432378604e-5,52.475980258989274,1.063223780695615,-33800.59565458416,18083.762058475924,2.8510933425389636e8,3.44814023939366e8
-0.0020000000949949026,0.4454642409016381,7.724823952768278e-5,53.35697281284721,1.0562929142694388,-50434.582307906436,17353.2805729678,-1.492257075930912e8,3.4262445446280587e8
-0.0020100001711398363,0.44603654437104745,7.528786657180064e-5,51.69633364199538,1.0000939131670294,-18724.12684128799,15987.158241801179,2.5817976945626024e7,3.0863599655180866e8
-0.0020200000144541264,0.44639577896276017,7.482428111496728e-5,52.656056948174694,1.0128903971346501,-17698.68556766228,17010.788074657987,-3.009766013258878e8,3.3753865110140026e8
-0.00203000009059906,0.44693134002604645,7.500731774916141e-5,52.1587636729503,1.078988851528581,-18371.045764159524,18095.84470400056,2.120827517704714e8,3.392455605131784e8
-0.0020400001667439938,0.44743329474089544,7.815027651283833e-5,52.35312959812092,1.0925277373789208,-6710.538943140601,19695.320532224785,1.107365407242476e9,4.0485682842314446e8
-0.002050000010058284,0.4480006852606658,7.447570336657095e-5,49.70915679729041,0.9568473673735872,-51414.00878981,15287.210333632216,-4.700132421003939e8,2.6546851723052722e8
-0.0020600000862032175,0.4484958158407599,7.8632469036511e-5,52.15205802487946,1.0357398925333285,-25569.42940340072,17722.88844991032,5.074812861008448e8,3.408019827279795e8
-0.002070000162348151,0.4489872347822062,7.467648211793221e-5,50.420578307882785,1.0221518616357126,-32363.803129558666,18135.75573558361,2.8753638623527926e8,4.7480388830458236e8
-0.0020800000056624413,0.44956401968859155,7.715561232690606e-5,52.366327603560585,0.9686533765496782,-18773.66284609836,17189.864768409356,-3.230041375744976e8,3.384095320613774e8
-0.002090000081807375,0.4501089506874682,7.337873433289957e-5,50.21981418635374,0.9772261390399605,19421.82250879378,14785.067488524914,-2.6195531469983923e8,2.4789171821952006e8
-0.0021000001579523087,0.4506336433105344,7.595098112264382e-5,51.49709502554727,1.0254130788536273,-23338.55602210431,16331.610501912317,-6.461883769758626e7,2.690028064765095e8
-0.0021100000012665987,0.45121291547549774,7.361967965689259e-5,49.717965528119066,0.9712946767352025,-16432.717394719308,15406.292584799992,2.7424477225880112e7,2.4474983059325698e8
-0.0021200000774115324,0.45184539157123627,7.42874225659282e-5,49.8672360081266,0.9452316775856029,-4078.284300076109,15597.007387436899,1.9496342677282515e8,2.6243613971325102e8
-0.002130000153556466,0.452172568533249,7.119576898664565e-5,48.76877578835965,0.9258796957671505,-9353.51135069721,14128.186993727126,-3.8756787065898037e8,2.3828473055136946e8
-0.002139999996870756,0.45252365636647396,7.733342787715707e-5,49.723745057301954,0.9375024390156697,-25170.316766529588,13741.128838548088,-5.383189349667542e8,2.3289401256712475e8
-0.00215000007301569,0.45304244979040237,7.17731550793643e-5,47.87551616530601,0.9768166525628978,-25345.973191967118,15601.228794031076,-4.5915182748992704e7,3.1924462511719507e8
-0.0021600001491606236,0.4537000364001955,7.373316396273214e-5,48.60965625068876,0.9133409952168593,-11826.560129229736,13909.330477081267,-2.9666688966418177e8,2.4516511335333005e8
-0.0021699999924749136,0.4542155974234337,7.290761403315565e-5,47.880418359941245,0.9800865153399706,-35302.03380048855,15995.93258032641,2.294544437572354e8,3.322548651184381e8
-0.0021800000686198473,0.45467200737176416,7.411451387380991e-5,48.705734168389924,0.9696739111381977,-8994.532652394548,15421.693668217804,3.1171594479281986e8,2.739414684525715e8
-0.002190000144764781,0.45516577529473584,7.406588102227093e-5,49.48954128951657,0.9370513268066987,-8755.356410294726,15463.416575193225,-4.6625937720703095e7,2.755334822273449e8
-0.002199999988079071,0.4556579878840424,7.303439621426061e-5,49.34516363098544,0.9650141355925401,-24130.01716423241,16972.141808957655,1.3096075091898194e8,3.183048941954899e8
-0.0022100000642240047,0.45617694338950165,7.396914485046914e-5,48.07120110150198,0.9814744451607071,-7601.3488405638045,15523.682265973774,2.6774886102196547e8,2.6857425179684764e8
-0.0022200001403689384,0.45655458920198794,7.302344287343065e-5,48.590526648357205,0.9316019359386478,-2110.6347863767346,13846.691914977915,-4.495055623619142e8,2.343282994626925e8
-0.0022299999836832285,0.45699244493167507,7.427287531510754e-5,47.92998407914347,0.9135435026995918,-22859.785583174464,14413.724773222859,-1.1636450356270973e8,2.854131282482247e8
-0.002240000059828162,0.45752435277122394,7.364106186709742e-5,47.692346635102666,0.9055641531643083,6858.773940033118,13650.50483661365,-4.871934407288251e8,2.3897177898816454e8
-0.002250000135973096,0.4580093336750462,7.135115475835254e-5,47.97164200944899,0.964093137873741,-22768.42091748194,16432.06267726779,1.9578745938872904e8,3.5847048581538886e8
-0.002259999979287386,0.4584820321716429,7.315181535845121e-5,47.32317335691137,0.906303276911577,-13671.443617055698,14437.545723457804,-7.218022798757696e7,2.6639498120057276e8
-0.0022700000554323196,0.45903570568033025,7.38381935224717e-5,46.438004039044024,0.9515027495520164,-29546.169571566414,14207.253856307194,2.085848440280795e8,2.3586727429985112e8
-0.0022800001315772533,0.45952710765126453,7.206937540720842e-5,47.663887055578655,0.9811619929463392,-10363.796620380957,14923.648501834077,4.6769891529359624e7,3.0423978610746336e8
-0.002290000207722187,0.4599484034191643,7.257728039800224e-5,48.13263603317297,0.9559940786115885,-28904.434180677737,14870.42066269957,1.8543542992124116e8,2.6621699659007984e8
-0.002300000051036477,0.4604645265896746,7.257906134154636e-5,47.457745810532096,0.9246876033446556,6692.66410742364,13766.290049333307,-5.866033362819613e7,2.2889826357717398e8
-0.002310000127181411,0.4608578994448818,7.25543169077143e-5,46.160731599034975,0.9105470255699996,2794.16410139574,13606.956491203702,-1.8845690788201004e8,2.3788511961538097e8
-0.0023200002033263445,0.4613332748802722,6.776480866380242e-5,45.561059844983745,0.8856909248480523,-46270.0410689328,13028.909688888007,-1.3325923496953736e8,2.228435441989091e8
-0.0023300000466406345,0.4618948456268295,7.230001030960555e-5,45.82295967616118,0.866486053784161,-13401.486440700075,14337.475987234402,-1.1477228882250702e8,2.4471846743232182e8
-0.0023400001227855682,0.4622293192259963,7.008720828857452e-5,46.76908978027053,0.9281391676504659,-38959.526108508486,15097.438538288701,1.9150991668752396e8,2.912819998322916e8
-0.002350000198930502,0.4627002122756038,7.150079412863704e-5,47.841791525401696,0.9591752802010833,9465.575227939482,14921.810099271954,-3.995218381536621e7,2.6598072934285453e8
-0.002360000042244792,0.4631918030391618,7.354082829138461e-5,46.27957979500591,0.9222479950690828,-15020.888310146958,14719.27657354975,1.180594402448631e8,2.521684301890297e8
-0.0023700001183897257,0.46362600777038004,7.291287233099209e-5,48.461732820327086,0.9628844557626701,9683.502013966252,15197.811823596747,1.5673625049212968e8,3.1998954881570506e8
-0.0023800001945346594,0.4641625089717451,7.194728929397199e-5,45.60244413510407,0.9055874315446754,19840.82045473079,16338.809605203858,3.025490576332557e8,3.3759010934365946e8
-0.0023900000378489494,0.46442795145261956,7.330121456834955e-5,45.21185818422403,0.9008776871044304,-19005.481293370303,14683.950441298874,-5.5752157060985476e7,2.7478587927329236e8
-0.002400000113993883,0.4650267085159023,7.183507242708155e-5,46.35769422407063,0.8613697527619817,-15767.822981478563,14236.720370612464,-1.3512431685405454e8,2.4614666595659214e8
-0.002410000190138817,0.46549431907109057,6.699059493869695e-5,46.10311534914858,0.9374427459430372,-13857.496798150702,14622.623843865133,1.1699610843119182e8,2.6171042604055634e8
-0.002420000033453107,0.4658765503455066,6.743396111859445e-5,44.62712355871823,0.8880008171853483,11388.679809298463,14148.044587121554,1.6404800586060542e8,2.6245799926623598e8
-0.0024300001095980406,0.46639062987019997,7.222865000283645e-5,45.918019479434314,0.9015465341943851,-16272.618272993464,14386.657736087558,2.193903346723441e8,2.505248407191759e8
-0.0024400001857429743,0.4668291812467736,6.75976276377856e-5,42.700194403668824,0.8304751629325096,-14430.747440024446,12824.4196773263,-1.0586619908298163e8,1.878236419688529e8
-0.0024500000290572643,0.4670985933130952,7.131841504521565e-5,45.640540516547915,0.9054704932198354,-6261.230456977725,13772.316134808594,7.254631406221329e7,2.2090163693056604e8
-0.002460000105202198,0.46771165346870536,7.001924902506422e-5,44.3759422405221,0.8764354184257299,-9293.688024416866,12351.988320616218,-6.5022676950656645e7,2.1960824536309385e8
-0.0024700001813471317,0.46815823924705696,7.005588400373251e-5,44.72673943605901,0.898150032386991,-7062.242860327324,13979.898867872473,7.611565811400755e7,2.2998355855068907e8
-0.0024800000246614218,0.46866344419199724,6.94339252982648e-5,46.21776754051979,0.928580145699793,-22694.381634997168,14229.398381307536,-1.2122275891451755e8,2.3635553759035233e8
-0.0024900001008063555,0.4690419273215288,7.309172598380372e-5,45.08900258996919,0.8496522889645459,-6245.374566725248,13892.452159316163,-1.6502237522393723e6,2.3918690294037297e8
-0.002500000176951289,0.4695289100370953,7.198894688499243e-5,42.64755076956645,0.8355472984408793,-10472.633592196136,12249.664245488579,-3.2239570629756933e8,2.121580614523956e8
-0.0025100000202655792,0.4698863737361034,6.851447302572226e-5,44.815458764177784,0.8987583544216587,-32850.98826094201,13689.392848167396,2.7859728873735917e8,2.4066861192638975e8
-0.002520000096410513,0.47047243743209993,7.079049643972756e-5,44.44710574954294,0.9010981613281066,-479.93239000757274,13944.007100959028,1.1727712131091219e8,3.2493340039050126e8
-0.0025300001725554466,0.4708876836252284,7.474860161112107e-5,44.04145957035024,0.865259665214287,-26926.81103234989,13425.556164680904,1.6141228883922848e8,2.253346009898219e8
-0.0025400000158697367,0.4712982432731662,7.07258414701072e-5,42.910717662901654,0.8830294253724107,-16039.764476126806,13426.138059807643,1.55628890620864e8,2.2742407427588353e8
-0.0025500000920146704,0.4717045634536069,7.381705862227009e-5,43.26826111202589,0.8696408654491103,-6959.394839334799,13350.442836787612,1.7441084069553766e7,2.4148182892316556e8
-0.002560000168159604,0.4722133495169166,6.914799399292808e-5,44.33697454427212,0.8625232944523211,-10693.992146420396,12872.291635595415,-2.2965650721586317e8,2.177322464015655e8
-0.002570000011473894,0.47262681175679305,7.012388991250877e-5,42.52886496093275,0.886410329386712,-15014.349168869436,12972.75015917492,1.894839165259009e8,2.249626824127164e8
-0.002580000087618828,0.4730353196141305,7.087869776813195e-5,43.36986256030921,0.832891800021914,-18321.864140151854,12644.92906680062,-1.4846130102412888e8,1.9426682642959893e8
-0.0025900001637637615,0.4736029355520207,6.637624879815485e-5,42.85892705409754,0.8387225738753047,-32278.6398850732,13291.017027042994,-1.0100489223460902e8,2.6697580366120407e8
-0.0026000000070780516,0.4739521375381562,6.787705936018243e-5,44.199058951226924,0.8525347601245535,-9022.886975679738,12992.33799963689,6.845806300475164e7,2.1343658576367185e8
-0.0026100000832229853,0.4743507510329715,6.690757343433867e-5,42.29599726844286,0.8284710141788073,-12492.843556396907,12054.916868392509,3.602016676958599e7,1.9755436458927003e8
-0.002620000159367919,0.47480799644713345,7.216457330725162e-5,44.47548761731055,0.8703077548340731,-13102.42808027035,13260.662252164766,-2.7619270558511768e7,2.2031425795500293e8
-0.002630000002682209,0.475146883766644,6.514045958257157e-5,41.74473273709495,0.8422345045294914,-26044.91818029809,13745.85204714524,4.046593670410551e8,2.8526533369463944e8
-0.0026400000788271427,0.47566815386102523,7.035283773179495e-5,41.85328287002905,0.8415875413031947,-18441.762965576363,12481.292467428693,1.7382791163542476e8,2.1606912088142028e8
-0.0026500001549720764,0.47603150624014723,7.051483808384205e-5,41.77326437284591,0.8295946493222381,-17316.104184028703,12575.232940447675,6.3477723447257e7,2.0392886943785957e8
-0.0026599999982863665,0.4764000395781889,7.032321799507824e-5,42.2741909192005,0.8330950879250393,2220.179167830726,12166.751496088198,-1.459924170592674e8,1.944371835892513e8
-0.0026700000744313,0.4768392890503869,6.728380516358968e-5,40.653920164181,0.7722744553531516,-32188.964065205546,11419.538530283155,-2.361175190573644e7,1.8903340376585862e8
-0.002680000150576234,0.4772973688747728,6.693110234197197e-5,40.333702653567954,0.8166337960679101,-18082.82804619432,13610.8190560437,2.3790782458112705e8,3.1641642398649746e8
-0.002689999993890524,0.4777724908049394,6.911124819646964e-5,42.32804569950492,0.8513369699353184,2996.6786117672436,12337.223892484892,6.763947671202889e7,1.9737340578832203e8
-0.0027000000700354576,0.47821572101024185,6.538184236772774e-5,41.52055288260074,0.8415656569363545,-28078.657488163153,11544.857118969603,-9.061436712415703e6,2.0541442831525788e8
-0.0027100001461803913,0.4785101640412584,6.675000649309863e-5,42.81580609048245,0.8877926600035734,-24818.18276612651,13338.292925546291,3.345494012039422e8,2.6966563522361845e8
-0.0027199999894946814,0.47887437600493976,6.851645863737719e-5,42.663768487278645,0.8150033370501708,-10572.621564633666,12131.580325407118,-1.7802087156610548e8,1.798631281043947e8
-0.002730000065639615,0.47931060570309064,6.91924970956574e-5,41.72553877210494,0.8104935539962469,-8871.084853746954,12080.026158963754,-9.576642379512616e7,2.124289244559269e8
-0.0027400001417845488,0.4798013561946158,6.57614504985504e-5,41.071137047273204,0.8005380154466561,-2207.69687419811,11936.817894116966,-3.1326888461401157e7,1.9346335884270066e8
-0.002749999985098839,0.48026447888666246,6.548083866248693e-5,40.44592457070178,0.7810877993305215,-10595.680388153645,10377.67561905771,-3.3588801280056816e8,1.7143907810012838e8
-0.0027600000612437725,0.48055973564168647,6.737002034251905e-5,41.266952340732814,0.8479721280550456,-4259.038048751254,12926.934646552172,2.3448876651249328e8,2.3451149494357008e8
-0.002770000137388706,0.4810321526485554,6.574964091266879e-5,41.078142309087134,0.8063695339668908,-20043.174726316556,10004.537172268541,-3.941253752808013e8,1.5997329331035292e8
-0.0027799999807029963,0.48138775736875783,6.891407891707882e-5,40.16919517180559,0.7734560403622299,8064.8985815493625,11837.466446069322,-2.835634042062853e7,1.9297680514947343e8
-0.00279000005684793,0.4817485015090906,6.524417942011065e-5,41.266867032265345,0.7892989581799121,-20005.38546128375,11627.872654429131,-1.377057834973093e8,1.6622199308154318e8
-0.0028000001329928637,0.4821047986297812,6.60405991611041e-5,40.329807583193826,0.7621483789433179,2857.089492198603,10607.92604207479,-2.0022558282918602e8,1.752352862877285e8
-0.0028099999763071537,0.48266749384062685,6.643586475414837e-5,41.45123780636889,0.8306082327237767,-12579.2649358041,12530.786786475082,2.7991912318865436e8,2.358986894721848e8
-0.0028200000524520874,0.48322267829017945,6.590234840778211e-5,40.59052085132406,0.8477711470448385,-11149.601043084189,13351.41224453323,5.773367902548285e8,2.501477574293495e8
-0.002830000128597021,0.48342202619833424,6.717873035761747e-5,38.88812270752048,0.7479096488267036,-18724.910596729864,10673.91484247945,-1.4218562151032063e8,1.5490197093753204e8
-0.002840000204741955,0.4839770509432419,6.325436482387582e-5,39.710124780015704,0.8126742344788894,-3482.256188909778,11989.31361798123,1.4347354810227862e8,1.8073384288133174e8
-0.002850000048056245,0.48429842205411433,6.72872732989536e-5,40.00516735048548,0.7887409444132917,-16365.16303903456,12099.596662043836,1.380267134195031e8,2.0033003620620355e8
-0.0028600001242011786,0.4847798154123829,6.73321864451065e-5,40.00083755529253,0.7667215050718755,10801.283304007444,11245.96878180335,-5.770478148066801e7,1.8532493577044594e8
-0.0028700002003461123,0.48508556964911365,6.709445132304005e-5,39.09647027913823,0.7655869962453667,-18027.8228188151,10169.69046472884,-9.551046679258804e7,1.4336056628636682e8
-0.0028800000436604023,0.48548908447237893,6.519515402963421e-5,38.96126372318801,0.7551362554812374,1730.149407511039,10922.964655092386,-6.2695710286383584e7,1.9574377247434947e8
-0.002890000119805336,0.48595979315487786,6.555470387254691e-5,39.50629154007946,0.783136740983815,-17163.623711339045,10398.793807096014,-1.6218569433954233e8,1.6751014185566863e8
-0.0029000001959502697,0.48617412540753635,6.440568335306775e-5,39.24910107186717,0.7769439374430105,14959.006902071505,11482.123309269,1.8314129141078785e7,1.784562839646902e8
-0.0029100000392645597,0.4867327399604603,6.568250370013167e-5,38.73444441955501,0.7522497701304585,-3733.115236544614,10091.754734673177,-1.9691479900722578e8,1.743328387314725e8
-0.0029200001154094934,0.4870703678980295,6.726616215456539e-5,39.38846689656423,0.7499053402713068,-5250.424114882322,10301.831883541086,-3.192225913116258e8,1.5412649315638748e8
-0.002930000191554427,0.4874526330425226,6.520586259662854e-5,39.95152251685117,0.7684065966249849,-9530.310637812114,11546.11029576327,-3.878059111403911e7,1.934806798367688e8
-0.002940000034868717,0.48780060887287313,7.004565394614647e-5,40.37712751205496,0.8058619402665028,2985.2434835180566,11165.292258038451,-8.382773456396267e7,1.689765087008514e8
-0.002950000111013651,0.4883148153139283,6.796991602729023e-5,39.829241601862456,0.7686286912717615,-6872.047638991792,11246.214841651505,-2.685427565839966e8,1.6811102055625302e8
-0.0029600001871585846,0.4886989786297315,6.566625265675628e-5,39.79052834727217,0.7888238065403292,-28499.664845347113,11172.844166756176,3.65946428368803e7,1.748083602679141e8
-0.0029700000304728746,0.48900052121696064,6.486418664301465e-5,39.66260398610546,0.7342002838048617,-19233.188818130053,10824.095267343415,-1.2307913784414671e8,1.5649332184494013e8
-0.0029800001066178083,0.48939495892616125,6.56575697112058e-5,38.718764816129614,0.7671087311239392,-19696.231545783023,10309.032720267302,-1.9016514509929222e8,1.7202749425742835e8
-0.002990000182762742,0.48981040775123424,6.37633309400444e-5,38.47634815938895,0.7743067444713126,-16548.76442360066,11373.714541956535,9.067003622998473e7,1.9629152804415658e8
-0.003000000026077032,0.4901091757116378,6.587679788005146e-5,38.73379063132317,0.7460749167664488,-7440.16830586551,10013.722022935006,-8.863467080305134e7,1.518980395442364e8
-0.003010000102221966,0.49057348236895054,6.431433016142005e-5,38.81408615843117,0.7527876320285056,-4452.400859246157,10392.330268914724,-3.056980144680232e7,1.670351737513206e8
-0.0030200001783668995,0.4908580811727902,6.402025513249014e-5,40.36421558790333,0.7643377530087914,-8975.905798587111,11269.110418482733,-1.7284524840002063e8,1.7240937650796545e8
-0.0030300000216811895,0.4912539144809238,6.282562543620391e-5,38.679899918984695,0.7522691437690311,-11639.750871937122,9998.015435904399,-1.4952642472740656e8,1.4546721176257494e8
-0.0030400000978261232,0.49171690597988754,6.413014578019774e-5,38.97844679193105,0.7881610356501243,-15454.666936895022,11345.96160257522,-1.3641808163371943e7,1.865389545152582e8
-0.003050000173971057,0.49209036077175394,6.438951076866134e-5,38.2965553141281,0.7474429176802571,-6252.808755907516,11524.870075957711,4.968791844266563e7,2.186187238709107e8
-0.003060000017285347,0.4925225634114757,6.716966618309679e-5,39.505378802828204,0.8256469991118096,-5018.527325262696,11245.677537543734,7.310370216435932e7,1.5711219160209715e8
-0.0030700000934302807,0.49288436079997294,6.46927765483384e-5,37.436855571332266,0.7667033394188876,21982.9008637697,11319.756485092043,1.6339299747702664e8,2.151876519455736e8
-0.0030800001695752144,0.49343582833409855,6.508105982967028e-5,38.72939460604442,0.7298475617234853,662.7828602611858,10811.446556496117,-1.8901877600503936e8,1.7340711445127976e8
-0.0030900000128895044,0.4937399951818278,6.538287012069269e-5,37.00609083308069,0.7595257370588183,-7996.487018683994,10381.769042130622,3.111615595010398e8,1.7302782120744422e8
-0.003100000089034438,0.4940883744554006,6.904232439047192e-5,38.2911393617031,0.7541564913256545,-12027.94202284059,10959.610910745707,-1.3625666194814065e8,2.283942796990339e8
-0.003110000165179372,0.49442776051320886,6.366174664220173e-5,38.08417123393707,0.7405360577505035,-24212.36929358399,9900.46460026798,-1.3823739106976667e8,1.431755436987381e8
-0.003120000008493662,0.49486916045278817,6.553960698455096e-5,36.76001874717807,0.6998212243339508,-253.77992934589952,9361.696748582819,-2.4143911621248507e8,1.4168435054094824e8
-0.0031300000846385956,0.4951350904154066,6.714976987600094e-5,36.67713788944929,0.7048817285690743,-22517.467467971284,9364.847086044581,2.0329465540847224e6,1.4830241246923193e8
-0.0031400001607835293,0.4955038767314396,6.391247580673773e-5,36.89713475532164,0.7406670551293916,-21321.162986036044,10192.37670203192,2.4348727186006153e8,1.7345004301403448e8
-0.0031500000040978193,0.49597590326885643,6.367267150971349e-5,36.816417737719846,0.7222887848523996,-7741.535423503337,10182.521091116882,-9.366874923671482e6,1.5318856374206543e8
-0.003160000080242753,0.49624337623727094,6.49764946339935e-5,37.280631316929195,0.7201533448344034,-55253.49412884135,10856.174218537146,2.7087400229014975e8,1.8216977535110366e8
-0.0031700001563876867,0.49662814108058145,6.403579730582782e-5,36.77499454327236,0.7118238124499685,-5923.369184602544,9391.933740215605,-2.708394425107374e8,1.2160348179729645e8
-0.0031799999997019768,0.49691706103275696,6.230006992926947e-5,37.828125651759706,0.7511068721538797,-14694.959171676068,10469.293431768447,-3.416510117985369e7,1.6179977445252672e8
-0.0031900000758469105,0.49732593082664533,6.497053119645517e-5,36.987546469664935,0.7314680589481037,-24279.868437622365,9683.120603772542,-8.363473890984516e7,1.4768064324151698e8
-0.003200000151991844,0.49777247390279633,6.423135838787916e-5,36.65019037841426,0.7595045090946753,1186.750105622159,10056.74714182038,-4.642005180174137e7,1.446182424666669e8
-0.0032099999953061342,0.49817889578724855,6.423173986419818e-5,36.660895309833506,0.7320492219667566,-5585.272093849224,10505.415746277511,1.029190836502779e8,1.654317547532349e8
-0.003220000071451068,0.49847669323502924,6.462826669792433e-5,36.95130882745106,0.7583687968195042,-6162.214492863274,10623.248091326168,1.6987033760085583e8,1.7950885630300167e8
-0.0032300001475960016,0.49882045000441144,6.181676415508236e-5,36.804657007463,0.6996561703362261,-22286.3240485787,9647.95531775929,-3.2242256831397736e8,1.767982137407963e8
-0.0032399999909102917,0.4991106010088987,6.50186651092583e-5,36.49708501495089,0.7290806504103866,-18425.251957039196,10667.721750716788,2.1418575598330724e8,1.676332939859717e8
-0.0032500000670552254,0.499572634392424,6.434950476846913e-5,36.375357788119636,0.7413852020996575,-25659.87012654919,9942.700119934989,1.1278416028927734e8,1.6595774536396185e8
-0.003260000143200159,0.4999291465039246,6.498455203511982e-5,37.437848689610334,0.7346104225325638,-19604.691031385413,11021.181062598691,1.660425081297281e8,1.8005961380811274e8
-0.003269999986514449,0.5002929935105088,6.311950420933585e-5,36.16163414637801,0.6865593874937105,-19519.32013234536,10035.595096487146,6.569170963126944e7,1.5541888906941345e8
-0.003280000062659383,0.5006548911911496,6.245485601932439e-5,35.95298243007343,0.7173253786480783,-8223.503236452043,10562.329444836247,2.808953678612382e8,1.762397480152749e8
-0.0032900001388043165,0.5010183899186376,6.500149240803252e-5,37.03144875446288,0.7645105170023054,-10746.117840049397,10164.768147225843,-4.898978655544069e7,1.4934232104836002e8
-0.0032999999821186066,0.5014742368934267,6.145077857879584e-5,34.667114235079836,0.6946405295375255,-1499.9760678007979,9066.906538764126,-8.213117015968998e7,1.469303025493384e8
-0.0033100000582635403,0.5017468575005073,6.135537514988265e-5,36.08340297038132,0.6721047811017038,-14972.22289858366,9081.988824686703,-1.4444919874386477e8,1.2683897631555668e8
-0.003320000134408474,0.5021606673098112,6.18309990704978e-5,36.23388691147866,0.7036996046587176,-8533.217080336797,10003.529764518551,-9.349569978385088e7,1.486863667356958e8
-0.003329999977722764,0.502532955665345,6.352124936995378e-5,36.06771060688943,0.7284365135311348,-8695.214950825268,10058.246346152227,4.642359995690642e7,1.4139555833809805e8
-0.0033400000538676977,0.5029542360822673,6.286892673127264e-5,36.07913734173901,0.6874150706255696,-16589.555819658446,9840.755864148341,-9.014268662184551e7,1.5891776340047178e8
-0.0033500001300126314,0.5031482534189651,6.55263589943082e-5,38.037412000935646,0.7203731535682455,-10210.48026742959,10492.005073249147,-1.1805952099270476e8,1.753321076707976e8
-0.003360000206157565,0.5034987883853198,6.152075683987263e-5,34.961640025801785,0.6937134114021727,-2184.483950490293,9050.48599301582,-5.983566537021144e7,1.3074248037244791e8
-0.003370000049471855,0.5039345431583003,6.354132855011751e-5,36.30121224149244,0.7163127727517342,4734.83238617512,10062.803009845356,-6.753550763153654e7,1.4944868969070944e8
-0.003380000125616789,0.5043267963445914,6.0955706421963076e-5,34.88537127392618,0.695878776866764,6519.673833063024,9451.838346863402,-4.486298552834142e7,1.500193378045317e8
-0.0033900002017617226,0.504633229364577,6.1429219446218e-5,35.6608690820469,0.7110367917364432,-12373.906636128091,9377.004031191394,-9.179694153196533e7,1.4706946499454555e8
-0.0034000000450760126,0.5049741136773317,6.358868531471275e-5,35.11155537966689,0.7461273263359806,-20455.4704701041,11485.866843367023,4.8591673689940536e8,2.4255036546227047e8
-0.0034100001212209463,0.505298655980639,6.22475484357988e-5,34.144106034666365,0.6751268934913982,-866.8719980154737,9958.397682083018,2.068429135863489e8,1.6754743661680084e8
-0.00342000019736588,0.5057150754663451,6.509052020776517e-5,36.52048062521974,0.7324486186814044,-7895.341687849349,10377.104348096827,1.8559816710285625e8,1.5202056581272504e8
-0.00343000004068017,0.5060028567841337,6.379464493573444e-5,34.41862950772986,0.6988039632816535,-6200.498190842066,10905.749987869642,4.0315536427124995e8,1.8791759433495763e8
-0.0034400001168251038,0.5064686641930426,6.252683397013968e-5,34.012394271322776,0.6566440339809566,-12595.789647264355,8977.32799756011,-3.109616931555617e7,1.3930715518746042e8
-0.0034500001929700375,0.5067165242478433,6.335062301675975e-5,35.31534870259552,0.6953401713421106,413.50361428667145,9920.55429997376,1.1668934797402683e8,1.4162016156420502e8
-0.0034600000362843275,0.5070325393061387,6.167846914963657e-5,35.02904954399978,0.6995705078022045,10984.982777801159,9894.972838123656,1.630559901251754e8,1.5057550549949676e8
-0.003470000112429261,0.5074006206286199,6.0653115656921354e-5,34.25808194457846,0.6888113506965722,-7644.492251418071,9409.985943588343,1.1480175465994488e8,1.5213669966684496e8
-0.003480000188574195,0.507782550925977,6.069356815259732e-5,35.11594268885306,0.6817385987087332,7918.044864413361,8876.102788019974,-1.1400036320451403e8,1.4169965971221453e8
-0.003490000031888485,0.5080960950816458,6.172600286469105e-5,34.59812022719538,0.6687664011153704,-10863.431687403836,8930.783971469942,-9.212155260576929e7,1.3907640555075064e8
-0.0035000001080334187,0.5083961667649278,6.038070859488441e-5,35.586504065650026,0.6986100547563473,-10865.68753185222,9513.855144182884,-1.3298215884397055e8,1.5198378213694242e8
-0.0035100001841783524,0.5087827201259427,6.264962090826167e-5,35.61973677206357,0.7164127760301771,-3126.3279354300244,9360.487946309899,-4.359157840110155e7,1.439563626270454e8
-0.0035200000274926424,0.5091393919827361,6.358485634366318e-5,36.37609630802183,0.7242991692575859,-17034.135416948327,9548.770538124923,8.99993096258971e7,1.6044199451068556e8
-0.003530000103637576,0.5095499805993455,6.182207977582984e-5,34.59011812625054,0.7009748078434954,-30019.578515350342,9659.810838383764,9.083782519845064e7,1.5547405310782522e8
-0.00354000017978251,0.5099452298070766,6.214160085073786e-5,33.99417150697574,0.6822866962484898,-11426.631070130592,8461.485386968705,-6.7004888626406886e7,1.2648129148491548e8
-0.0035500000230968,0.5101639338784738,6.0581985009655324e-5,35.056379505558176,0.6804821956237829,7778.894294829217,9415.390158074822,7.029705947710395e7,1.5440632182040164e8
-0.0035600000992417336,0.5105667105479633,6.312513931656964e-5,35.68090746828829,0.6944032338179256,2626.653644989728,8938.890046227974,-1.0804477615090802e8,1.34980133246073e8
-0.0035700001753866673,0.5108221916640182,6.279654800265465e-5,34.55458072139895,0.6866615017175685,-9016.115020856727,8616.367872895258,-5.140092839175716e7,1.2621473233537951e8
-0.0035800000187009573,0.5111756797979353,6.016598065855437e-5,33.600385391295845,0.6919843358992036,-6007.475806642867,8800.194376762844,9.41052593040606e7,1.2522825748248568e8
-0.003590000094845891,0.5115571794360763,6.0426423332279124e-5,34.42592962807712,0.6802164564836476,-9734.61230680967,9053.540347273418,-4.6060241793733545e7,1.2954103072241525e8
-0.0036000001709908247,0.5118654700468351,5.93505013511383e-5,32.85285505224579,0.6343133356944706,10559.51365195507,8105.646262286765,-1.861001710915572e8,1.1763659023371576e8
-0.0036100000143051147,0.5122008994074831,5.9300642045853947e-5,31.475009985948294,0.6233265729091582,-2747.444325052972,7319.928479736866,-1.095060054233367e8,1.0494239090605325e8
-0.0036200000904500484,0.5126387594142642,5.847552455224619e-5,32.62094917117471,0.6501981600669615,-7447.071624696797,8314.30172325436,3.892810465567627e7,1.2106803289990193e8
-0.003630000166594982,0.5130018717045779,6.327545097481734e-5,33.67068077508446,0.658555895214863,-8397.511227800409,8463.555918647136,6.708325559431668e7,1.302694552253305e8
-0.003640000009909272,0.5132461309689097,5.903533200005896e-5,32.60501653623241,0.6340854943187436,-11441.506657682923,8104.247134031398,4.5004471777950734e7,1.0880055233724546e8
-0.003650000086054206,0.513523026336177,6.067175211708871e-5,33.78368825964655,0.7022237707496181,4380.836665093581,8986.366160795467,1.2535780067448378e8,1.3207005956365879e8
-0.0036600001621991396,0.5138411291055086,6.055891072034419e-5,33.59466104611064,0.6924300714933147,-2781.2682286756817,9324.822149968611,1.786949569241704e8,1.627697870558993e8
-0.0036700000055134296,0.5141949571749193,5.997638968496752e-5,33.953822732021834,0.6991986454974646,-7381.3984786204355,8751.694380879446,3.018539273689288e7,1.1798727485980922e8
-0.0036800000816583633,0.5145312393637369,6.068623450713882e-5,32.95740009484165,0.668421168070575,-22880.77940897156,9030.040622079488,4.9431289036224335e7,1.406901315883331e8
-0.003690000157803297,0.5148514819394098,6.009513901618777e-5,32.56379469271218,0.6391763677290878,-4727.9022756035665,8458.72684507716,1.0172851847167164e8,1.1463058210527298e8
-0.003700000001117587,0.5151461668787408,5.6786976781941e-5,32.8560525655945,0.67467324062386,-10635.98661446155,9519.144568598962,2.979800259104618e8,1.6237059841557056e8
-0.003710000077262521,0.515483087279764,5.8857024543939034e-5,32.8197425961184,0.625598142208614,6462.327033574189,7702.4985198734785,-2.0162570023501107e8,1.0194894328302497e8
-0.0037200001534074545,0.5157841056772736,6.268731537730431e-5,33.63426743374812,0.6797477748515605,-7709.860857648501,9400.828009855451,7.743979595686226e7,1.477026515324636e8
-0.0037299999967217445,0.5160977407150849,6.04205108079942e-5,34.09758531870889,0.6745609993189164,-540.1757835934533,9062.979794886176,-1.1668211005810674e8,1.3738705631961203e8
-0.0037400000728666782,0.5164994278469593,5.884703697017864e-5,32.82296627779068,0.6411278974138771,-6691.439123952106,8875.759059292885,-5.72658617433528e6,1.4218150190922016e8
-0.003750000149011612,0.5168704656278369,5.938359562664601e-5,33.32593970293492,0.6391289750618512,2013.85975959668,7874.857349746642,-1.9901884077045497e8,1.0855261511059546e8
-0.003759999992325902,0.5172586164710694,5.966052745955663e-5,32.82519598767322,0.6553699534554085,-3989.281551861131,8348.63810635006,-1.4171896726429254e8,1.3350370876266405e8
-0.0037700000684708357,0.5176007282415868,5.985910281298598e-5,32.84584242330209,0.6392484891838508,-2739.4844760409833,8521.077361539847,5.740268302389734e7,1.3394701238835378e8
-0.0037800001446157694,0.5178335414009988,5.996307347949314e-5,33.64069594183202,0.6775491248870609,-25608.849492408957,9083.856157667578,1.1542050993437077e8,1.2597542355201526e8
-0.0037899999879300594,0.5182802540621598,5.937116957733548e-5,31.538948615181138,0.643133320318864,-18441.921206374594,8530.995608620686,1.0532750232500404e8,1.2915997732286866e8
-0.003800000064074993,0.518473887107661,5.997095219661418e-5,32.20657050698586,0.6400664978125423,-8979.859319169007,8170.7057585928,1.1503184058833939e8,1.183671781553091e8
-0.003810000140219927,0.5188115421974682,5.8351818669999804e-5,32.07168350246945,0.6246273141902029,-7527.327711339216,8115.143625522491,-1.109650586601766e7,1.0375653546425408e8
-0.003819999983534217,0.519258984409657,6.058174056056691e-5,33.022965109808595,0.6418052268569493,-10103.36285802522,8438.310669543942,2.832162359853875e7,1.1509028467916706e8
-0.0038300000596791506,0.5195509572142628,6.0011230135476016e-5,32.85563851344428,0.6541039130032634,-7755.652402976117,8520.292766522596,7.08047466889038e7,1.2771343823350023e8
-0.0038400001358240843,0.5197531713741596,5.964059172253839e-5,33.11823974399867,0.6488767689442114,-4938.200774144133,8924.177741241363,2.351007460930198e8,1.2884246551688802e8
-0.0038499999791383743,0.5201488412323644,5.998870116988958e-5,32.113599043702855,0.6311435835208862,-13369.23509788967,8088.70619596858,-4.7362124106433384e7,1.0858258497643122e8
-0.003860000055283308,0.5205257012418004,6.0368142737477323e-5,32.70363746232982,0.6799411252706383,-7927.864630406355,9437.41466175343,1.9627653600420246e8,1.6293984018337238e8
-0.0038700001314282417,0.5207333611850393,5.916592542809835e-5,31.554464299265252,0.572933471277847,-7794.752158708712,7155.1448930346605,-1.8167430410475972e8,9.127543342589822e7
-0.0038799999747425318,0.5210208650647663,5.8618719644678735e-5,32.15917051470213,0.6242776576578314,-24339.05522183457,7959.793153079361,-2.5610514217246674e7,1.1026387686919917e8
-0.0038900000508874655,0.5213131856335441,6.0213048556498335e-5,32.07727433947965,0.6324015641260683,-15823.375314098726,8190.7828857714885,-2.588291438966733e7,1.1827410600444008e8
-0.003900000127032399,0.5216849846629306,6.153702049215825e-5,31.72326111870874,0.6366421989559322,-8920.597642127439,7643.274376391386,-3.6017758880819015e7,1.1094406581507307e8
-0.003909999970346689,0.5219840512466498,6.231532775283396e-5,32.69964218424787,0.6924347372808267,-470.2150068909606,10929.95902140636,3.4959037323612535e8,2.5932526889056802e8
-0.003920000046491623,0.522360733228026,6.009391394937619e-5,32.079444110681855,0.6093112454132515,-6573.224876592032,7885.412887481113,-9.778121128769074e7,1.1832372136342318e8
-0.003930000122636557,0.5227118548224219,5.954409607474694e-5,31.287503629049333,0.6244769190061267,-14320.530737680296,7988.257191108028,1.3288498059759833e7,1.204089532330674e8
-0.00394000019878149,0.5230182888133097,5.9058278641160244e-5,31.31086907164407,0.6270082982815023,1155.840093682553,7873.0200762937975,-1.5793570713620959e7,1.0891148968258844e8
-0.003950000274926424,0.5233100040987835,5.713017175002763e-5,31.921208639576005,0.6125507968554251,-15723.703544936468,7983.561755416896,-3.687444331150582e7,1.184383772595503e8
-0.00395999988541007,0.5236676838812879,6.014680389224799e-5,31.983495390511038,0.6605485970855594,-15898.876522157876,8253.597116210885,4.1119658673629865e7,1.1879248300389639e8
-0.003969999961555004,0.5240199930613624,5.8773787321842915e-5,30.941973182801338,0.6332979524820853,-16375.676355394478,8419.02367449094,1.8038950886660716e8,1.2404911313297431e8
-0.003980000037699938,0.5243046986258711,6.120028307037423e-5,31.133463257285918,0.5926877650352173,-17283.455018298322,7545.704964834112,3.880967725850041e7,9.515859904619364e7
-0.0039900001138448715,0.5244835745816231,6.249486014618708e-5,32.7881504545581,0.6341688976328146,1411.6765948953691,7653.511360316973,-2.8312634879414064e8,1.1000934673618156e8
-0.004000000189989805,0.5249513298018953,5.7935218353444626e-5,30.43256158266784,0.5757136926365247,-530.909926558031,7891.6181562424545,5.9933326322432026e7,1.4585188361863923e8
-0.004010000266134739,0.5251889364231029,5.908219761695119e-5,32.70374843125123,0.6680103663050593,418.22681484956297,9187.87048085325,1.9511007049396053e8,1.3334754011851649e8
-0.004019999876618385,0.5255995812674287,5.842294645077534e-5,31.00871213579099,0.6297619595659153,-8819.26074223957,8082.381110886841,1.1030310982147688e8,1.2528755773500709e8
-0.004029999952763319,0.5258749273976189,5.97157172733683e-5,31.399896733900746,0.6261156332852265,-5516.126521857729,8430.31168936184,-5.679577571404948e6,1.3804073573831448e8
-0.004040000028908253,0.5260525315034668,5.778069060324592e-5,30.850213429138762,0.5974827439611436,-6752.140680546831,8189.949210656113,1.0472161267545591e8,1.1688983998062456e8
-0.004050000105053186,0.5264238987327555,5.7914807057221686e-5,31.982339397050257,0.641265197226062,125.15071458592466,8951.434970197592,1.826454328672068e8,1.378117472501875e8
-0.00406000018119812,0.5266953521858436,5.910408258844241e-5,30.474464561480833,0.5662175256192924,-3145.5445635945675,7510.248041496726,-2.09583832280274e8,1.0426212187771021e8
-0.004070000257343054,0.5270267414788136,5.669593722924583e-5,30.354997924081676,0.6062248830884795,-27619.02551032714,7618.320245122102,1.807783572234789e7,1.1466634170007125e8
-0.0040799998678267,0.5273027159002377,5.542994893254589e-5,30.373265777667516,0.6206338069919535,-7639.202603102087,7540.046140510427,-7.224124960659279e6,9.61933327851779e7
-0.004089999943971634,0.5276438063389735,5.789378045326109e-5,31.00614399862816,0.5936372045921968,-21309.933499924373,7353.223916426407,-1.2171890096614626e8,9.916449980778658e7
-0.004100000020116568,0.5278947604635379,5.8239687966950514e-5,30.075001012863705,0.6081574574243412,-8164.307710036435,7640.448622222465,9.3058970925478e7,1.0733226378206106e8
-0.004110000096261501,0.5282488659575935,5.49001818101265e-5,29.73704060362876,0.5783687224114915,-11969.825461546521,7168.966615036154,-1.1159612382433385e8,1.1913725886702485e8
-0.004120000172406435,0.5285276965473311,6.112986376323248e-5,31.12955925164033,0.6273251694586505,-7427.1983085639395,8140.950629679829,6.236160154455788e7,1.169548470353824e8
-0.004130000248551369,0.5288473545700424,5.792079733886158e-5,30.544736949015483,0.5778302760872159,-1688.300287437042,7350.887608803189,-6.59714522168171e7,1.1865265419039896e8
-0.004139999859035015,0.5292116394930287,6.029621506180118e-5,31.43955271591083,0.6009340058450846,-7580.380153641128,7225.962942803814,-1.4236615438816756e8,9.35703236532938e7
-0.004149999935179949,0.5293250166822687,5.757055299972305e-5,29.4989920274201,0.583200571921814,-6975.263002793684,6877.602845510871,-2.3210170623565037e7,9.433412714083013e7
-0.0041600000113248825,0.529742416077793,5.750659646385327e-5,30.52877066131503,0.5871145853270143,-1463.7038243823463,7112.981668590767,-9.824415914840803e7,9.019983863380158e7
-0.004170000087469816,0.5299658044532757,5.83441326780584e-5,30.061526641848378,0.5823126079973651,-12429.121758551226,7474.491697188816,7.726361574392721e7,1.0850001583221139e8
-0.00418000016361475,0.5303689017893982,5.738648018015737e-5,30.113612553436056,0.6083652828295517,-10802.84890916819,7343.475051259492,-8.28686974939544e7,9.781406607621719e7
-0.004190000239759684,0.530706825827411,5.5974711965734946e-5,29.917129413485974,0.5965905178282639,-10960.945510874823,7707.762380451609,4.270738923681055e7,1.1778409216641955e8
-0.004200000315904617,0.5309256719336259,5.5554556177885726e-5,30.145228040030766,0.612911456397786,-27839.325807065135,7647.577001820597,-3.034658888157174e7,1.0532013351815033e8
-0.004209999926388264,0.5312564115126375,5.970861962685723e-5,30.08780908921876,0.5845690627257498,-7629.955266686937,7388.978914329625,6.994038111976826e7,1.0687725445055468e8
-0.004220000002533197,0.5315910550610629,5.8825539269200834e-5,30.62044658108904,0.6155082823445814,-8652.912633385233,7889.916468748627,1.2187495982625934e8,9.779891562709562e7
-0.004230000078678131,0.5319875863614261,5.8621167521468675e-5,30.589871286498553,0.5938222644489326,-4988.745914331698,8346.524724932777,1.2989191934605794e8,1.6596211293046346e8
-0.004240000154823065,0.532080532536411,5.76213667282621e-5,30.672694016352295,0.616827100318165,2803.620545084634,7550.807785107102,2.9417238518097986e7,1.1730191373202422e8
-0.0042500002309679985,0.5325109643317999,5.713220573535834e-5,29.696028991166365,0.5784846282083075,-9807.71944658994,6548.407889302157,-1.754080581356871e8,8.331496242502877e7
-0.004260000307112932,0.5328188473211719,5.710615367144928e-5,30.40285394934996,0.602802198934663,-1905.3773409752869,7928.544286990979,1.0876472420503087e8,1.0482017770896283e8
-0.004269999917596579,0.5330891765454657,5.9413276220517794e-5,30.45509049876756,0.6236447683747055,-4567.96495861235,7294.928534366557,-2.265904582276374e7,9.055777584291318e7
-0.004279999993741512,0.5334509950069586,5.655177358810942e-5,29.53022455092439,0.5844744539514822,-4253.437830128441,7707.265293886356,9.657366887535158e7,1.0588351128619234e8
-0.004290000069886446,0.5337197304387106,5.678906792400004e-5,30.410297044923677,0.607729022661625,-7620.257832634116,7572.023807318544,5.077503108947324e7,9.510551039116037e7
-0.00430000014603138,0.5341110757657556,5.800420178812962e-5,30.069104556140747,0.5932402857051317,-3136.942925410015,7043.68603305456,1.2078723503956286e7,9.035880044572574e7
-0.004310000222176313,0.5342978298100524,5.6391869268796005e-5,29.854492585766007,0.5960748259487247,-984.3340466606803,7639.840144260038,7.965502245147376e7,1.0931125499419826e8
-0.004320000298321247,0.5346099997363746,6.122735555573153e-5,30.893642735504308,0.6079643979382447,-6251.785997733862,7983.158542432855,1.992696426764037e6,1.0051599489236519e8
-0.0043299999088048935,0.5348784029686826,5.6144457137108715e-5,28.483855389930238,0.5440302535767362,-3999.6051436076336,6240.592899565905,-1.0228031834817944e8,7.689560075507645e7
-0.004339999984949827,0.5351668716518327,5.875292498593633e-5,30.00295429973916,0.5929680282919864,-41.92254023736658,7316.722392471976,-8.682297422602838e7,9.899927231884156e7
-0.004350000061094761,0.5354936121238394,5.803380039098991e-5,29.723936969667662,0.5599842750819068,5853.5408245886165,7571.232136845648,1.0091262802876921e8,1.0140188054859966e8
-0.004360000137239695,0.5357442506237071,5.7395398108305547e-5,29.634459097079127,0.5799666856980346,1.2921613986925884,7851.021047911752,4.589911660028326e7,1.1678679937939481e8
-0.004370000213384628,0.536070967217267,5.895522650873313e-5,29.35939538116623,0.5821593559280165,5768.491856942617,7169.966398510255,4.24740538015187e7,9.489274148364012e7
-0.004380000289529562,0.5363970958664436,5.534478655167698e-5,29.258435258276474,0.5768272363347159,-9314.302201689128,7693.752523912904,5.629668814739842e7,1.2374632748625447e8
-0.004389999900013208,0.536685071469331,5.5625090085172215e-5,29.13667386034357,0.571630778975384,4019.8159180413763,6809.327364468246,-1.9036478552893333e7,8.655153944508505e7
-0.004399999976158142,0.5369456646558255,5.8506627330686705e-5,29.287222871034892,0.5859413908503396,-4663.43037727368,6934.146402737289,-7.534735486794573e7,8.361897508943383e7
-0.004410000052303076,0.5372291819423441,5.695773133337258e-5,28.771974902266656,0.5638630922215577,-6277.260076654463,6183.488345744508,-9.575372649387434e7,8.030886946045741e7
-0.0044200001284480095,0.537500715146959,5.840677702337951e-5,29.45102087727313,0.5789112582096555,5115.034187554688,7241.212751484136,2.2499442073023464e6,9.48596960061116e7
-0.004430000204592943,0.5378864197537772,5.516278212499276e-5,29.303743972863018,0.5546955557446159,583.6150743389139,7068.1254476521635,-9.881747743414743e7,1.0192982241920958e8
-0.004440000280737877,0.5380692214852201,5.67223420442605e-5,28.879596963171792,0.5991062772849387,-1104.7334622176713,7499.101657566953,2.2124514406579953e7,1.3023688317223135e8
-0.004449999891221523,0.5383714212488383,5.708032174583976e-5,28.312846454234116,0.5407778060027516,-6807.9351326031,6321.438659219483,-1.8110052567506912e8,8.536892923727846e7
-0.004459999967366457,0.5386750072923493,5.9781678862505255e-5,29.649800188619288,0.5875361750166519,-6525.542331780311,7562.426879457608,8.253900643092827e7,1.3220007866315164e8
-0.004470000043511391,0.5389501869329376,5.677625587156119e-5,28.223202184529335,0.5445199066676142,2907.39897621348,7095.645185427083,-5.546440945502074e7,9.461341045245509e7
-0.004480000119656324,0.5392135263700965,5.6173979668453144e-5,28.01744917822987,0.5249362137782225,-1725.9264092644416,5924.536367625206,-1.9922898791927263e8,7.27509778702068e7
-0.004490000195801258,0.539557016702962,5.9771043431032934e-5,29.058049201608473,0.5656596770743366,-6716.290226307189,7505.637585971965,1.0553506851155551e8,1.0620555018588088e8
-0.004500000271946192,0.5397685843001003,5.544026379654634e-5,28.86089166719617,0.556933115454602,-15017.13555348605,6901.184211859321,-2.497751912029741e7,9.781994297067678e7
-0.004509999882429838,0.5401626459459308,5.686515549683561e-5,28.461158682947218,0.5986511341438543,-4955.506390355496,7570.485943513425,1.0862587740049937e8,1.2187899153658515e8
-0.004519999958574772,0.5404038544916081,5.6292608411453016e-5,28.12762681663646,0.5631404760390402,-8706.909420553548,6692.242409713387,-4.693584674996299e7,8.908707564094122e7
-0.004530000034719706,0.5407280247110178,5.404290226344126e-5,28.335866555516006,0.5590854763155916,-6595.339278089801,7216.123439494609,4.4357280794803806e7,9.618392384334205e7
-0.004540000110864639,0.5409800183199576,5.588124412390768e-5,28.490563679005586,0.5442120098887666,-5039.697428153602,6559.10848551072,-3.9245197867917456e7,8.804530411022817e7
-0.004550000187009573,0.541206454220007,5.6373584094359e-5,28.574406829439642,0.5783927773597417,-10147.860398023593,7564.015425996561,9.385359945229323e7,1.1902688600190806e8
-0.004560000263154507,0.541492775927484,5.6292256654181254e-5,28.241571899955986,0.5747325599937216,-4273.111308634466,6668.3274195780905,3.634060775172316e6,8.624233160775676e7
-0.004569999873638153,0.5419117586620029,5.6943271555683146e-5,28.417154002209397,0.5804036074984105,-9934.982180909907,7164.965348372886,2.0262415739202533e7,8.67386187127685e7
-0.004579999949783087,0.5422007231464382,5.759833708172993e-5,27.098905328590373,0.5174766611423962,-5550.415471483713,6079.496143532761,-1.1215461983436756e7,7.771185109915926e7
-0.0045900000259280205,0.5423547818343155,5.428943808496725e-5,28.6046456574821,0.5386968754588605,-12914.196740019455,6172.438390772208,-1.1592276358827387e8,7.352047699103732e7
-0.004600000102072954,0.5426499183778422,5.549455433213646e-5,27.410002124103446,0.525624320815298,-1307.3363314418455,6345.139120090977,-4.441990490223836e7,9.570963552287632e7
-0.004610000178217888,0.5429878732402218,5.628523880851571e-5,27.71999268719454,0.543237675910049,-10303.848585863334,6673.553215008509,-2.1163703555856284e7,8.615630803939922e7
-0.004620000254362822,0.5432875870238526,5.395457414599479e-5,27.56178272459825,0.5513591977984009,-18273.83923157627,6199.530129172908,-2.177869633709588e6,7.830917152740172e7
-0.004629999864846468,0.5436406169398333,5.640037465286823e-5,27.371281380947153,0.5615388548144206,-142.7197589031044,6932.843101011288,1.6785653184767658e8,1.076574123730108e8
-0.004639999940991402,0.5438532968357086,5.461732378652508e-5,26.86797659904925,0.5428616763453683,3819.610072443788,5939.708014036089,2.8156653679725314e6,7.65453667437291e7
-0.004650000017136335,0.5440606633171323,5.682368610239244e-5,27.082845331640016,0.5516187343757938,-2304.2756702369957,6479.507945829111,-4.934902865675256e7,9.343902907410082e7
-0.004660000093281269,0.5443471316487065,5.6532518302212584e-5,28.86331448262328,0.5622918791606387,-8084.2347814452,6950.237588888301,2.0122173362596955e7,1.0300507497611351e8
-0.004670000169426203,0.5446349033871194,5.3837734564327415e-5,27.14674654372801,0.5627951424299147,-13054.396013095364,6631.61481954156,9.419105537028079e7,1.0215146699789485e8
-0.0046800002455711365,0.5450552664836867,5.671107807664041e-5,28.11658471071932,0.5365197401269519,-5806.167529777172,5893.221176307791,-1.6870091559151086e8,7.42873729910362e7
-0.004689999856054783,0.5451742338038984,5.5171630183604895e-5,27.098317954723658,0.5468768065056837,-12424.325537863851,6506.122936949978,5.316509150487843e6,8.459332896016395e7
-0.004699999932199717,0.5454568750598238,5.535601350619623e-5,27.634710506543104,0.5680512756129859,-3661.1393107152026,7208.609201820721,1.8905562195772153e8,1.0516274064369816e8
-0.00471000000834465,0.5458218379571684,5.731536382052038e-5,27.62015057161344,0.5458926862535161,-13622.59880541306,7221.854194995959,9.389685773358709e7,1.1484232361132483e8
-0.004720000084489584,0.5460415417527429,5.582809824882656e-5,27.941616007884832,0.5402388241228291,-7699.043674455237,6845.476451991347,-1.0266589344878867e7,9.801330042935905e7
-0.004730000160634518,0.5463605289721507,5.3345730397126446e-5,26.969379230944693,0.551541999490674,3002.4788655323773,7238.577267079881,1.951226152055411e8,1.0860729177131617e8
-0.004740000236779451,0.546661797482799,5.6872169668579384e-5,28.26287107511577,0.5686479682703325,-17252.709143168096,7291.668612384661,3.620354185271681e7,1.282843993046708e8
-0.004750000312924385,0.5468155550084889,5.5334386356901254e-5,27.402913619618953,0.5105325359109555,-12086.86442591571,5729.347387018176,-1.2191576331378977e8,7.159969387166627e7
-0.0047599999234080315,0.5470571849078988,5.352598357406529e-5,27.000269831544486,0.5386052498350363,542.2917458282128,6424.659947359386,-1.4416150873011054e7,9.053148850085554e7
-0.004769999999552965,0.5474590901574464,5.3107216428776436e-5,27.027110343077524,0.5546336598485544,-8804.271979928159,6838.8029728183465,2.3278401303022328e8,1.081923023801042e8
-0.004780000075697899,0.5477572266569131,5.430942046467368e-5,26.700837446594832,0.542233675029009,-5559.955570661318,6504.555383031871,4.4817900920861624e7,9.042669747914387e7
-0.0047900001518428326,0.5479689459915037,5.3917581612669076e-5,27.1806966857688,0.5372468101048266,-608.9727163968488,6457.893892873308,-7.590709890712237e7,9.169471655190156e7
-0.004800000227987766,0.5481842036625828,5.65020955941872e-5,27.147723709567195,0.56155540382671,-3485.1013261916937,6793.510935374229,7.20420981170085e7,9.205409982738413e7
-0.0048100003041327,0.5485082645288206,5.65518388899792e-5,27.74753850881296,0.5723695879433001,12337.344971158835,7026.7946825215195,1.4652887692390776e8,1.0727493949118288e8
-0.004819999914616346,0.5487421769910609,5.684541434561851e-5,28.15180294130349,0.5693988354463304,1472.1622311629362,6765.048614537672,1.3534170696553263e8,8.561919377829997e7
-0.00482999999076128,0.5490481442512354,5.72261865897471e-5,26.48728276145264,0.5180457956400687,-1929.0150635327268,6218.603852586687,-3.8239945423777546e6,8.033027744903845e7
-0.004840000066906214,0.5493614715973961,5.58041445271768e-5,27.15925730607613,0.5348511926882048,-11499.260217518833,6828.2401251283745,1.3101742254488911e7,1.0281443146312816e8
-0.0048500001430511475,0.5495969368178981,5.445327154790799e-5,26.840249466693745,0.5019747572513052,-2880.4079001238674,5546.2942261765975,-1.909397796292566e8,6.797720414826444e7
-0.004860000219196081,0.5498127376512038,5.155147404327338e-5,26.879158923234538,0.5419882679521333,-8730.76359139099,5967.587881641277,-1.9961097449079596e7,8.006189363882867e7
-0.004870000295341015,0.5501382962586703,5.266891118257333e-5,26.783581176033554,0.5344532131392796,-7008.629886145393,6229.431026477029,4.11967229888569e7,7.86214270990048e7
-0.004879999905824661,0.5503498843310635,5.467100787702368e-5,27.652265315240594,0.5619168926472852,-6780.564454163351,6788.951050583481,1.1212599591192711e7,8.72083059375068e7
-0.004889999981969595,0.5506697924503011,5.303179860872677e-5,25.399584543245396,0.49205359828202205,-6958.640523121555,5644.23456394147,1.3059847186759159e7,7.074297220078932e7
-0.004900000058114529,0.5509750101604968,5.606561578020137e-5,26.48597357574403,0.5284916631188837,2297.723862165054,6243.159202451406,-3.236628032118882e7,8.466711250876081e7
-0.004910000134259462,0.5511682640882916,5.364068094277551e-5,26.852199282182042,0.518904857806419,-2003.5355263280317,5922.790483906055,-1.2672786147741081e8,6.949338139690395e7
-0.004920000210404396,0.5514690992626482,5.332255594130628e-5,27.08609442225618,0.5486310581302656,2961.0278513679177,7002.870250911151,1.6957324936954722e8,1.0537625415666625e8
-0.00493000028654933,0.5517010988056431,5.46978414048563e-5,27.24168406958791,0.5090536905848618,-9656.995835416705,6351.183754551882,-4.338204457964089e7,7.681356104661329e7
-0.004939999897032976,0.552113135487772,5.584864956407779e-5,26.144047741565007,0.506439171574964,-2788.2210340903,5700.12254271889,-3.8932958432194576e7,6.945680170655037e7
-0.00494999997317791,0.5521598907426349,5.244852457816554e-5,25.65736643662322,0.5174537945469204,-5014.377461728444,6024.072535766613,8.115115765031268e7,7.771653494432268e7
-0.0049600000493228436,0.5525675550253243,5.538555088096301e-5,27.247156572965025,0.5284043814623212,-10234.539403827008,5898.368248066396,-1.377558774396498e8,6.869065869674453e7
-0.004970000125467777,0.552827286107944,5.50290656891716e-5,26.720238863254846,0.5007924745935124,-4013.480136905727,6050.568996767339,-9.604012335469188e7,8.440252098019259e7
-0.004980000201612711,0.553175290070847,5.513144450388129e-5,25.942530182074535,0.4930341984966838,-9168.96839386602,5673.138737919793,-8.027699338995126e7,7.385573915274973e7
-0.004990000277757645,0.5533780432320312,5.267379486818613e-5,25.74277099894457,0.5491639521428093,-5892.488547722387,6294.071515406987,1.3626884834117302e8,9.126795219186889e7
-0.004999999888241291,0.5536552206108236,5.185940357104014e-5,25.900775403534645,0.5364912820755297,-871.5734090641188,7082.893733618255,2.008266522481939e8,1.117419938615847e8


==> anc/Figure-2-4/d3_L254_rJ1.2.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5538434400130876,5.499707851190489e-5,25.73624868916798,0.5294586115838323,5934.898566017971,6725.00931517884,1.8184510330526844e8,9.785285152341777e7
0.004989999812096357,-0.5538438490311272,5.313513532004865e-5,25.580470173140416,0.5105696576710834,10971.522190999574,5697.523965270753,3.437466260995147e7,8.229609617194574e7
0.004979999735951424,-0.5535162357376886,5.5000945490444775e-5,26.421098290321034,0.5085715762257571,16278.81977551547,6522.775414740933,8.405523537395224e7,9.737998764846861e7
0.00496999965980649,-0.5533564493570245,5.380046895129929e-5,26.54169758179377,0.5114252461443608,6850.020943705293,6535.176237923137,4.213843756873535e7,9.53547692209614e7
0.0049600000493228436,-0.5530064912769016,5.358040788050131e-5,27.08912331262435,0.5361268282160736,10109.242856608282,6462.467008512154,2.525683718594174e7,9.39922738150207e7
0.00494999997317791,-0.5528569423704527,5.3776341764125445e-5,26.663823148920816,0.5194605290648773,5096.077920106838,5730.04733692232,-6.4528956146812946e7,6.945229077442445e7
0.004939999897032976,-0.5526359972913172,5.541954258062639e-5,26.894314238655667,0.530652481885199,14717.328102472942,7066.120544409391,6.3006435403206006e7,9.984955644026698e7
0.0049299998208880424,-0.5523457060471286,5.259053902374972e-5,25.7424537027872,0.4983439723997403,7854.343332318335,6068.662842216955,1.643272016170186e7,7.316700981482415e7
0.004919999744743109,-0.5520471621687165,5.1512674217981904e-5,25.831141063573906,0.5271894832833094,3672.718399316778,6192.257248382514,7.004493918451813e7,8.123915233400458e7
0.004909999668598175,-0.5517499480771128,5.7573192303008606e-5,27.545151657191802,0.5422841040467344,10127.35299590691,6449.617983688856,4.391833968305993e7,8.583469148386191e7
0.004900000058114529,-0.551479502615123,5.418048907859124e-5,27.18041022800781,0.5635892387645542,11533.801507561573,7015.4863658434615,1.062065099715366e8,9.76553957283201e7
0.004889999981969595,-0.5512530198102238,5.684779458594132e-5,27.04421452036964,0.5337594085443131,5291.08457812162,6197.571788643586,1.2063735101440893e8,8.639415950239886e7
0.004879999905824661,-0.5510158259267222,5.520912666752264e-5,25.69409783557476,0.5059083732938505,19271.977630423837,6250.5180879781965,9.33684444507529e7,9.538773858134185e7
0.0048699998296797276,-0.5507044914136179,5.276708594226322e-5,25.684522083261445,0.4668732189634777,3688.6305067027506,5676.236794884879,-9.166671871568204e7,6.661258852200226e7
0.004859999753534794,-0.5505144406778267,5.315214101236683e-5,26.730721488052154,0.5369174867526469,19396.718600625598,6702.6806341716765,1.2705843423562078e8,9.544348699863954e7
0.00484999967738986,-0.550313101605664,5.557827961551414e-5,27.593588172738595,0.5576943984900536,12520.898994279172,6936.043770232646,4.145875804769107e7,9.447852469975805e7
0.004840000066906214,-0.5499557481424884,5.422276389918605e-5,26.549097481342994,0.5254956857691756,9873.136218418087,6174.407486361153,3.0551560449972186e7,7.909623035868537e7
0.00482999999076128,-0.5496098415455786,5.6071222379096466e-5,27.287020916594507,0.579025486740295,11271.883911709752,7365.184528845437,1.9836399744496465e8,1.0821363676186739e8
0.004819999914616346,-0.5493482863479177,5.801999945487849e-5,26.735526498360503,0.5218820944588423,10885.825965540058,6744.968996072662,1.3790671381434926e8,9.163136340261897e7
0.004809999838471413,-0.5490685466753428,5.579394874953879e-5,26.475914697803717,0.5256480691230109,7093.397266993107,5743.380805666004,-3.9772896294858225e7,7.156664095657177e7
0.004799999762326479,-0.5487759163708656,5.517393376476709e-5,26.354466066151733,0.5399556837863204,15436.011147536135,6275.428526857733,7.614186910094091e7,9.178891381645463e7
0.004789999686181545,-0.5484595859836908,5.621199919843353e-5,26.868114886041752,0.5475206367487605,-2395.496710003885,6839.0042527924115,1.5536850822098276e8,1.0750005093174529e8
0.004780000075697899,-0.5482746667040174,5.5601612667373396e-5,27.664831684195164,0.5426045320418992,5353.2943800906005,6446.904151294934,-2.9261318591771584e7,8.795939111009508e7
0.004769999999552965,-0.547970860703791,5.764755403634702e-5,28.1147147381896,0.5553377647239158,5233.293329241898,6282.793679873579,-6.2736094003883585e7,8.308152329206236e7
0.0047599999234080315,-0.5477590337704874,5.454857391837556e-5,28.181492512365075,0.5473858683465807,11404.295235187623,7147.757922792929,3.607246020001361e7,9.939266706915233e7
0.004749999847263098,-0.5474507819043353,5.48782166897943e-5,28.11721712961948,0.5642087499282425,-1151.3021409135085,7018.007534935307,2.7092064040298294e7,9.982445998110418e7
0.004739999771118164,-0.5471239210943809,5.646631870923405e-5,27.48967402339235,0.5447168392495649,7609.8130628045665,6524.985272450894,2.2793628428768534e7,9.472590540945885e7
0.00472999969497323,-0.5468793481331319,5.774638556614626e-5,28.584674527963426,0.5459381226916086,11177.194139490855,6550.708499428358,-6.684944428111913e7,8.525648356466481e7
0.004720000084489584,-0.5467172200871049,5.536766079620813e-5,28.113199851515223,0.5680576710223082,13258.367495536311,6450.670002407394,-9.540473758726543e7,8.579101478907615e7
0.00471000000834465,-0.5464144327730046,5.6718284056137344e-5,27.90650713514639,0.5434865573523325,2958.777648885225,6228.939028108933,-4.9617818035057314e7,7.988356892435093e7
0.004699999932199717,-0.5460460889583103,5.657467342243605e-5,27.578052181567127,0.5355434219007711,13293.219164821247,6497.0298025468865,-3.8285131559793636e7,8.655185726652062e7
0.004689999856054783,-0.5457609715107585,5.5723851369285755e-5,27.955422931930784,0.5302864883993066,-2368.9174320520465,6572.317049010428,-4.709873117764247e7,8.477698709852171e7
0.004679999779909849,-0.5454947699854154,5.5348580385093825e-5,28.25448770149271,0.5603591663092552,2781.7907634828216,6546.292385189966,-2.989260759369623e6,8.344963767789471e7
0.0046699997037649155,-0.545279280822327,5.6508404288863504e-5,28.498432867853207,0.5434955320865767,-78.49321843142978,6633.465103851039,-1.0578876160585342e8,9.39668828170319e7
0.004660000093281269,-0.544940724069858,5.814458444531458e-5,28.306268136239115,0.5374779006504986,9732.1683366302,7217.169858264146,4.4425344100609615e7,1.1631169117395012e8
0.004650000017136335,-0.5447184960288814,5.577735907355209e-5,28.602605061582764,0.5619593327169365,8628.726875218475,6670.877432353592,-4.1667776211059295e7,9.200681602150996e7
0.004639999940991402,-0.5443535203847796,5.6556660705499e-5,28.099318919218902,0.5372551913326052,3547.797105712359,6649.128644255486,-5.2176655392521955e7,8.816544953566088e7
0.004629999864846468,-0.544096623810148,5.574180093807399e-5,27.452716122697552,0.5439158583299942,-12357.130539998527,5912.11784595631,-1.0519026691490334e8,6.77925567709732e7
0.004619999788701534,-0.5438151213338595,5.415546476711672e-5,27.185126748305617,0.551661755183718,5529.243196431777,6488.513116414808,2.2499840468625132e7,8.57749314513011e7
0.004609999712556601,-0.5435936875104439,5.733426592789004e-5,28.57894162990554,0.5388518385454518,13554.823837750579,5985.018029454969,-2.0542699513410437e8,7.554072976667862e7
0.004600000102072954,-0.54329803149011,5.685385942283148e-5,28.4530541302573,0.5340225219062926,-2366.301001742083,6250.468540890559,-1.4350165399169016e8,8.122666626546915e7
0.0045900000259280205,-0.5429995703357275,5.517636465334995e-5,27.632281076145325,0.5645503190181963,14382.531039466561,7030.667561223733,1.4555091487535095e8,9.222967769275585e7
0.004579999949783087,-0.5427318401999427,5.438011900858557e-5,27.284757126711227,0.548713316966586,7775.336615222119,6411.990596704876,-2.5451504201637056e7,8.45395930602447e7
0.004569999873638153,-0.5424485672577046,5.538341590885911e-5,27.493688441263462,0.5335867118008618,1977.3169557857739,6297.613731397637,-4.591003151167488e7,7.651942894788764e7
0.004559999797493219,-0.5420685964821834,5.501657418256906e-5,27.19354029690599,0.5493525967090296,11680.42687753143,6289.165061866575,-1.1166718192509472e7,8.446049809375717e7
0.004549999721348286,-0.5418631823179079,5.416849593800942e-5,27.04417470955409,0.538034361880414,7218.289731485469,6653.617961109122,3.717311859414595e7,9.053926493715507e7
0.004540000110864639,-0.5416184230727954,5.72703116840175e-5,29.00924107945378,0.5735677636146865,1042.3603951556995,7175.4492249046225,-1.7054507636333168e7,1.0049441036953099e8
0.004530000034719706,-0.5412849868570566,5.733427423227437e-5,28.386263750618436,0.5534250827734164,-1562.7609727243319,7372.130997897067,7.477590654785095e7,1.0802887088237543e8
0.004519999958574772,-0.541081221399817,5.758042385194175e-5,28.376922489406425,0.5526040691738118,877.9790733336209,6518.112668458339,-1.1468866522947092e7,8.661458945710054e7
0.004509999882429838,-0.5407592170364104,5.559455737749563e-5,28.03365073779803,0.5447381923977443,4069.340831597752,6412.855934495001,-3.65431785561662e7,9.831340963246581e7
0.0044999998062849045,-0.5404338980377534,5.6715418111908704e-5,28.58298168113847,0.5568161010052021,-2429.97637029285,6449.886552208879,-1.389190625688192e8,8.694061870788556e7
0.004489999730139971,-0.5401432471731096,5.268844574379523e-5,27.87423866396338,0.5371289833853882,17026.285480761566,6836.374052183611,7.803085442469238e7,1.0984513136153744e8
0.004480000119656324,-0.5398936973426373,5.5476756980889717e-5,28.090752880331543,0.5567219766359953,22440.20695572251,6919.327188436207,1.2190053225213522e8,9.97872761140545e7
0.004470000043511391,-0.539555261869658,5.763731567681754e-5,28.090273647458172,0.5593737055962271,-2662.853254317387,6570.93759946717,-2.5792558742190585e7,8.983031318833743e7
0.004459999967366457,-0.5392862090714625,5.582856930555749e-5,28.273748047124162,0.5638592526116877,-2018.2448148409203,6579.512168941991,-5.304008375233215e7,9.847696632511155e7
0.004449999891221523,-0.5389616035854796,5.6758237408451616e-5,28.39124064285792,0.569434164001099,12683.75073209467,6939.996934821842,3.0747473119873676e7,9.82727247771827e7
0.00443999981507659,-0.5387269229527795,5.538070103618835e-5,28.845327741159657,0.5554486316273919,8373.365194096998,7387.292744702772,-2.235190211021754e7,1.0762481010980877e8
0.004429999738931656,-0.5383885185912598,5.2136920665464435e-5,28.053396682226403,0.5480097398560528,7097.236398779,6474.318196414039,2.652587679833549e7,8.720350820413779e7
0.004419999662786722,-0.5381202159105797,5.469007028523445e-5,29.462652638432676,0.5431856109080279,14780.16659427223,6976.3875707307725,-9.005604685942589e7,1.0296830198887223e8
0.004410000052303076,-0.5378506961091999,5.456801861988299e-5,28.314191333688076,0.5321322317270221,10259.821558472056,6376.47451379734,-1.7715162134627673e8,8.26384788887081e7
0.004399999976158142,-0.5376520027002202,5.584555704573842e-5,28.668811631285035,0.56683332888678,4137.020204991867,7496.9151263189015,9.54486477886347e7,1.0047044725310004e8
0.004389999900013208,-0.5373337414170152,5.995914613333255e-5,29.66977832488587,0.5847212040596375,691.4990982873793,7882.679160508947,7.131285070206355e7,1.0496423592598927e8
0.004379999823868275,-0.5370613804860629,5.6778679917894594e-5,29.319887675739995,0.5629969207330948,15857.671564243277,6990.132409294096,5.631424308444051e7,9.452261339623958e7
0.004369999747723341,-0.5367695269600715,5.6583815849876416e-5,28.8050317001667,0.5656677165521565,5641.4652302714085,7176.767066075913,2.644521237620692e7,1.0050202839440213e8
0.004359999671578407,-0.5364884968901986,5.710629539780413e-5,29.347133509626364,0.5603504692100739,-499.0496189933295,6665.765512097202,-1.8079242575370543e7,8.326835747963329e7
0.004350000061094761,-0.5362105491301854,5.639303760593887e-5,29.652867806492246,0.5845900287013991,5112.846640853744,7293.350479250316,-3.081002983848438e7,1.0232348696726304e8
0.004339999984949827,-0.5357494417540267,5.503068528119547e-5,28.326252707850117,0.5752482424348961,4887.954904119963,7063.240137819026,9.015974400968617e7,9.287586090125963e7
0.0043299999088048935,-0.5355365994584523,5.977935924823004e-5,29.781039144882634,0.5670596955647813,-7448.994639344197,7336.815483056506,-1.7776005039670166e7,1.0214144787161538e8
0.00431999983265996,-0.5352879800583237,5.660763750294013e-5,29.51240723719103,0.6038590321762771,11663.923059763143,7562.015059272612,6.96634929110538e7,9.650501143818615e7
0.004309999756515026,-0.5349392875659745,5.890947784540885e-5,29.353862119548033,0.5603038007710774,-2075.8167680601287,6522.331780445976,-1.2275023911931811e8,8.222510690830255e7
0.004299999680370092,-0.5346748975785107,5.9922964728351356e-5,30.155854016596685,0.5920008192131959,12156.170320214726,7205.349806215077,-2.401018402207868e7,9.49905401491773e7
0.004290000069886446,-0.5344979634562039,5.792823319587987e-5,30.445313950069743,0.5868900958192104,2786.9139087081116,8385.601058666676,8.879614036229746e7,1.3431610751446533e8
0.004279999993741512,-0.5341204985479826,5.7144367438465905e-5,29.374351375468294,0.5620669874045957,677.9663715656772,7313.331502199851,-4.526511215531182e7,1.078407023065247e8
0.004269999917596579,-0.5338551406905057,5.862782975092062e-5,29.126897127649105,0.5637918826922921,-4700.074079496718,7038.001092185384,-5.444300269265282e7,9.1576032352669e7
0.004259999841451645,-0.5335166579673994,5.680004506035422e-5,29.294322527425088,0.5984780046486939,8480.975318478479,7326.166598873227,4.0708715985419974e7,1.0056996314795081e8
0.004249999765306711,-0.5332780694387038,5.749797439385719e-5,30.256316664497497,0.6160638685705402,6621.987483088512,7999.78017291058,1.4023272545727335e7,1.2568970094815081e8
0.0042399996891617775,-0.5328475703719658,5.7728963323304075e-5,29.31493493814893,0.6019263260968368,6347.256258962184,7675.109096547889,1.776254351353197e8,1.2248322240542361e8
0.004230000078678131,-0.5326143804492073,5.6941368282983925e-5,29.541464523386516,0.6104578502328458,7465.039696124862,8307.49446319547,2.3327436290853986e8,1.1339486485056017e8
0.004220000002533197,-0.5323488128928234,5.5585534069710335e-5,30.23554513926541,0.6039194372631966,8926.465528351488,7931.2970236586425,1.9557718725887644e8,1.1470536245838095e8
0.004209999926388264,-0.5321153954364711,5.680261672900177e-5,30.143895363298704,0.6030221706709517,5374.01535051294,7575.901760453326,1.3558960877711943e6,1.0910898071339765e8
0.00419999985024333,-0.5317888835847145,5.4578310370739124e-5,30.320356171044423,0.5965424857955778,21847.405857271417,7543.68247568238,7.65948894301258e7,9.931871427761824e7
0.004189999774098396,-0.5313546370549481,5.647795055141745e-5,30.00201768593118,0.5740831512791831,-2474.917519371281,6618.194666382061,-1.5552067337266648e8,8.147036741913602e7
0.004179999697953463,-0.5311718885046667,5.755420484773865e-5,30.302553494983844,0.6070170840089494,11570.91340177577,7626.995605014026,1.1111580508415498e8,1.1130651029658902e8
0.004170000087469816,-0.5308006028994798,5.875771723537411e-5,30.450026552336347,0.5970018517002477,-6745.99411618826,7811.503565215919,-2.300222504090393e6,1.1565750118790999e8
0.0041600000113248825,-0.5305923290439066,5.846755753017259e-5,29.722411024894104,0.5962601622569327,-10674.646981172007,7160.499421599807,-7.534412911041366e7,1.0712798681640518e8
0.004149999935179949,-0.5303121834937131,6.062796814912889e-5,29.81199119883928,0.5965299585885361,17037.93168456406,7391.505936284262,9.485061561657205e6,1.0438350372626439e8
0.004139999859035015,-0.5299228600662903,5.9057602504032275e-5,30.657474526344362,0.5824971507999108,7113.061969768239,7752.989935997785,-1.2480412400438863e8,1.1272648994269057e8
0.004129999782890081,-0.5296551815090005,5.7769811119650485e-5,30.89513669297035,0.5997039920051055,14273.431269608895,7762.407047722533,7.409964426359597e7,1.2434222340436932e8
0.004119999706745148,-0.5293562940150619,5.766694220989682e-5,30.594174149505108,0.620469054344873,14690.810144972551,7531.136649541318,3.685676161222678e7,1.121352382375142e8
0.004110000096261501,-0.5289134898757092,5.712549487035416e-5,29.990408429332476,0.6313021376342625,13819.807220209153,7886.161268696859,1.7624300803791866e8,1.062085368358412e8
0.004100000020116568,-0.5286459839778018,6.0414618856316454e-5,32.108673703571434,0.6400712627159066,8547.801031822235,8404.533966968243,8.278341857016206e7,1.1575106246050288e8
0.004089999943971634,-0.5283133495524996,5.7803233730679534e-5,30.888717519456037,0.6169707412275415,4658.806644557402,7458.418792521588,5.131550281563472e6,1.1438068852982216e8
0.0040799998678267,-0.5279284988282128,5.951098881747614e-5,31.157309086551233,0.5987192060616529,21117.551031938256,8516.167828395424,2.218175453291737e7,1.3828409721279562e8
0.0040699997916817665,-0.5277058462431542,6.112452954556715e-5,31.28750642378599,0.6064900005047946,15272.203496914757,7762.319611491346,7.309792067826173e7,9.881257731360705e7
0.004059999715536833,-0.5274334832232903,5.824437317743021e-5,31.01349931045315,0.6108712472771219,-2689.7631738668742,7659.68067660493,1.532388575172288e7,1.0985596745499963e8
0.004050000105053186,-0.5271772728709617,5.6038215136794326e-5,30.532659279299487,0.5941433917135138,2014.6635691836607,7722.876556829658,5.412048037552068e7,1.0945692154082848e8
0.004040000028908253,-0.526852988757228,5.909622930855017e-5,30.110594522338538,0.6054232986569409,-2623.2512038945497,7654.736576234526,1.5037839787776636e7,1.1889857452370942e8
0.004029999952763319,-0.5265882262478937,6.114965785969507e-5,30.740862667046567,0.592876076720609,-4564.408981865409,6893.8671014943975,-1.3275703534544045e8,9.900587475182211e7
0.004019999876618385,-0.5262478773516603,6.0592710726353325e-5,31.35075245650322,0.6072310039066253,14090.52393085357,7365.908490816845,-1.597509334626397e8,1.0328086437531166e8
0.004009999800473452,-0.5260769182430457,5.878938548417583e-5,31.68454514658727,0.628416749372231,11020.299190747228,8627.59214674903,5.286555471401466e7,1.4323908382635814e8
0.003999999724328518,-0.5257301300363615,5.766121297621854e-5,31.13235594490454,0.6366060460071766,4324.124610086699,7504.630246819924,-4.5553329701841086e7,9.610980727159065e7
0.0039900001138448715,-0.5253950464562037,5.610507496996296e-5,30.911970065567058,0.5911476803309353,11979.615119966713,7358.02742304461,-1.288234558882953e8,1.0921373965597086e8
0.003980000037699938,-0.5250504401679612,6.030204281450608e-5,30.64553894995519,0.614602402273721,5085.173694802493,7403.612740237458,3.334785524193097e6,9.816358710474156e7
0.003969999961555004,-0.5246891841523116,5.9740802954117984e-5,30.66440689208441,0.6188448999495069,13583.161677617498,8303.66154757664,1.9633060024667436e8,1.1189770972537965e8
0.00395999988541007,-0.5243920199372575,5.98971767654896e-5,30.548885444836113,0.617294233587943,4457.155116848214,7951.288595814628,1.4039348075436008e8,1.1474582992498556e8
0.003949999809265137,-0.5241445474813698,5.888560144430915e-5,31.91332875751399,0.6450576195520081,-2299.8595168717225,8183.522787572438,4.128122233973564e7,1.0790024406224525e8
0.003939999733120203,-0.5238395872501548,5.896224127599923e-5,32.03790778046617,0.655290079615688,21069.929275381153,7809.3249615049845,3.655403884401772e7,1.1033637597584821e8
0.003930000122636557,-0.5235160246280599,5.959386693524772e-5,30.7680378451278,0.6217619383748024,4638.693937961493,7416.731397734752,1.5725458127882324e7,1.0063070252702557e8
0.003920000046491623,-0.5230901284401074,5.905893668792701e-5,32.23240878423285,0.6130708733141488,-6117.666983909196,7519.470038918057,-1.9902366218846345e8,1.0040045967294344e8
0.003909999970346689,-0.5227978767894441,5.904342536077457e-5,30.95201758639826,0.5986121070593853,9195.97416656749,7147.399382245485,-1.318765110050713e8,9.989875025861406e7
0.0038999998942017555,-0.5223445185265153,6.0932962432296645e-5,31.458374761390672,0.62257157080903,2878.121724189537,8055.220102793888,-4.934520738388749e7,1.121486306210706e8
0.003889999818056822,-0.5220491188014159,5.755890480104828e-5,31.06167634258135,0.6188233311586828,3293.624829217328,8112.582890925991,2.2662353812472858e7,1.2290073909709695e8
0.0038799999747425318,-0.5218349250140828,5.908286399005411e-5,30.9739776970819,0.6140255543090893,-5147.1893189351085,7525.386528180481,9.106863013887739e6,1.1224726684417418e8
0.003869999898597598,-0.5216316135584141,5.842019649553104e-5,31.758598899475984,0.6189388556682175,21554.770871128592,8180.098441429315,1.0523111730743012e8,1.2705069725642681e8
0.0038599998224526644,-0.5213489224782787,5.8569311374745054e-5,30.9122606012745,0.6014557717509366,14742.757221369382,7397.328000003845,-1.1850858141210508e7,9.930403033683692e7
0.0038499999791383743,-0.5209875370186754,5.753325428146296e-5,31.963865144640376,0.6365254208427016,18019.625521985927,8058.775067952971,9.71642289033792e7,1.16504707348678e8
0.0038399999029934406,-0.5206945651661378,5.855478604109689e-5,32.6815194886765,0.6814135538645398,3301.9371926932577,8166.450465785056,9.43802356888741e6,1.219433719027805e8
0.003829999826848507,-0.5203152099174677,6.0635164632279405e-5,32.31310631978184,0.6807002139586207,-4235.096569195027,10231.266879941133,4.073442865129751e8,1.8578594733320615e8
0.003819999983534217,-0.5200214785773896,6.349296421121309e-5,33.50170466791142,0.6617458589226171,9378.801648123883,8217.327108289774,-2.4482799655645844e7,1.2014833864776896e8
0.003809999907389283,-0.5196844379826335,6.04974123904958e-5,32.27066475432016,0.6368297094943919,6216.404388551217,8169.733781203613,-4.189892047054177e7,1.1443196136788441e8
0.0037999998312443495,-0.5193424497357922,6.170953711175284e-5,31.519786620050823,0.6125319432865013,3970.6041497928068,7728.434471117095,6.5082783625377156e7,1.0945724614588763e8
0.0037899999879300594,-0.519004209843942,6.130215419056211e-5,31.65853649960453,0.628261457673386,9178.149844480417,8504.74829324581,1.736937538461903e8,1.2783573598274933e8
0.0037799999117851257,-0.5186253027102328,6.21163957641281e-5,31.95953400089139,0.6194079547351894,21436.052096058418,8276.929398108296,-2.44048931285544e7,1.2586197362517488e8
0.003769999835640192,-0.518312680726114,6.252941913321897e-5,32.44194620761806,0.6521327442497249,6924.625480531983,8682.88839347897,2.8619559682186224e7,1.2571546349555142e8
0.003759999992325902,-0.5180265602794364,6.426152305046726e-5,33.165056260356245,0.6385747229440947,-10632.757427463266,8860.716673578185,4.593531211722553e7,1.2859020398769033e8
0.0037499999161809683,-0.5176908302052535,6.216250206082392e-5,33.4044763930762,0.6450293902520158,19465.022820149457,8740.980742322694,-2.5921768054312553e7,1.1981860697462004e8
0.0037399998400360346,-0.5174524997462402,6.101612295546368e-5,32.26355764843131,0.6423481003487367,-7163.07526297692,8301.601413811155,1.2153547541561435e8,1.322830233503358e8
0.0037299999967217445,-0.5170917136715143,6.360788926898137e-5,33.009687431367766,0.6443026079208326,16199.745111904798,7974.760690111168,-3.3627772682180226e7,1.113659249890126e8
0.003719999920576811,-0.5167122260822218,6.0974486855054334e-5,33.08386364927386,0.6558544922213603,11564.926108062991,7792.496599029643,-1.9217787203755647e8,1.0633888697180189e8
0.003709999844431877,-0.5164129426958275,6.016214497174873e-5,33.242333310026076,0.6650738868474398,7150.631972583295,8166.1250089128935,-5.277291319013474e7,1.1351415740260206e8
0.003700000001117587,-0.5160551823974128,6.152951286258987e-5,32.89434309633903,0.6306184517539409,19403.806901831347,9079.099567860843,-3.637158642372605e7,1.368504988960198e8
0.0036899999249726534,-0.5157738139237215,6.063324164470064e-5,33.15580341345797,0.6654133647381519,7847.496829617851,8673.769649980879,-5.687256334917177e6,1.393352457808136e8
0.0036799998488277197,-0.5154274082813184,6.0517462610791745e-5,31.921545076560896,0.6575695146752901,9410.374131237604,8187.534356557339,1.2275481057525763e7,1.1541644309454057e8
0.0036700000055134296,-0.5151323588834023,6.152493190515842e-5,31.912454906010613,0.6141521974118277,-4074.421800349701,8229.283513845461,-7.45072531346622e7,1.1144218621019213e8
0.003659999929368496,-0.5147468702737589,6.239131263213979e-5,32.91982091364016,0.6521032223518857,23638.39091232138,8868.225879096244,1.3362172687461379e8,1.4502504888955626e8
0.0036499998532235622,-0.5143506441575881,6.30646825379354e-5,33.547915504169026,0.6542586772133276,3894.2493840484494,8229.32789973636,-9.232773776673293e7,1.1299957624220099e8
0.0036399997770786285,-0.5140887047936379,6.333583844356344e-5,32.586863648388366,0.6564159898751435,12985.471431815587,8731.753414733712,6.97409606686227e7,1.393945647110253e8
0.0036299999337643385,-0.5137672338064415,6.261405149148602e-5,34.24775613764862,0.6263782408943205,6022.493679867533,8576.155897043844,-1.6555751937374425e8,1.276543053880364e8
0.003619999857619405,-0.5134304425667848,6.170086968225603e-5,33.595896104672924,0.6445487263938485,16719.001876207712,7937.183940397534,-1.98340438371526e8,1.0562046170271954e8
0.003609999781474471,-0.5130512904458325,6.118196727581681e-5,33.275162035120225,0.6326799458619655,86.55021637167367,8814.464214234791,-7.117462761523639e7,1.4513496511570758e8
0.003599999938160181,-0.5128027491319926,6.114076106050849e-5,34.09413468103219,0.6537570403131376,14777.605434854822,8490.513174673564,-3.410440463027441e7,1.1990200950897339e8
0.0035899998620152473,-0.5124392173607478,5.755807834081838e-5,33.38764241511516,0.6684126651481009,1116.2272470481369,7947.41817031107,-1.542305069187007e8,1.2439901875095408e8
0.0035799997858703136,-0.5120617937878947,6.25893886274146e-5,33.69355972209058,0.6551374524250646,8035.655131155545,9023.92702346339,1.2831268452455344e7,1.512893087276689e8
0.0035699999425560236,-0.5117153228356153,6.193907855148321e-5,33.21955518336278,0.6561432169094764,-2339.468350385366,7714.560160479493,-1.934640005056995e7,1.0635440836045638e8
0.00355999986641109,-0.511458507593232,6.054854150829206e-5,33.81519195783103,0.70229684831049,-7310.75175093162,8642.616399584831,-5.726425272385871e6,1.3974662722304794e8
0.003549999790266156,-0.511167361386062,5.9887623910318074e-5,33.557803625535286,0.6705777748788405,-1975.9080774208217,9345.957560211451,1.346321878514151e8,1.4340823695616797e8
0.003539999946951866,-0.5107421168740776,6.183744204997609e-5,33.37972801418175,0.6782333660776723,14156.836962416563,8945.53729475793,8.823508238948967e7,1.3838853428976014e8
0.0035299998708069324,-0.5103273937935188,6.241288561699628e-5,34.26332716452115,0.6949476302220178,2365.176742933556,8750.15220149069,5.800327181512655e7,1.285661909571635e8
0.0035199997946619987,-0.5100684050389732,6.080410693656083e-5,33.82223806703018,0.6594940809567518,4553.639155194861,8888.118567590964,-9.393300901733656e7,1.7235392512766877e8
0.0035099999513477087,-0.5096651256904525,6.241229018890154e-5,35.371867339187965,0.739386452073572,9150.028568839434,10105.016865819021,1.3362158823769423e8,1.490050147495699e8
0.003499999875202775,-0.5092107665218943,6.2508955579693e-5,34.90676969937389,0.7252714266736648,12913.713461138721,9048.140525481494,1.2629766013207068e8,1.424025642864542e8
0.0034899997990578413,-0.5089521608917337,6.135730009828534e-5,34.74992653201135,0.6678641959140754,8930.518572715846,8892.915755633785,-9.917633271767323e7,1.3253354761693427e8
0.0034799999557435513,-0.5086189472157799,6.109592805134452e-5,34.270353340339156,0.6635569970180745,-9570.861377847816,8837.754832803344,-1.1875497157659552e8,1.3126189249996102e8
0.0034699998795986176,-0.5082923486679739,6.28201435896702e-5,34.63763857454324,0.6898794528307945,5471.790731167423,8698.729305334404,-4.1126052299616225e7,1.1745625429043862e8
0.003459999803453684,-0.5079272224236809,6.479306166449212e-5,35.55084513156196,0.7299447753509847,13928.781325742533,9584.315093157928,2.4830863108865327e8,1.450501328891905e8
0.003449999960139394,-0.5076244527718983,6.375852486571928e-5,35.18599441909859,0.675194025337583,-2442.922872758477,8570.182278918272,-1.8520420075777838e8,1.1663088521204689e8
0.00343999988399446,-0.5072740497847613,6.372113793449076e-5,34.7079273000518,0.6698828625960468,7279.085074237332,8741.757034724056,-1.820400012835407e8,1.159085741032885e8
0.0034299998078495264,-0.506975182442919,6.536446100526831e-5,35.486250325027584,0.7182957232212324,9707.158608376896,8762.408374661789,-9.275078253772885e7,1.439241338788125e8
0.0034199999645352364,-0.5065521265623515,6.439199365768264e-5,34.96219945670106,0.6871505109972239,795.1115045387824,8255.380006646988,-2.097764360698648e8,1.16177487299795e8
0.0034099998883903027,-0.5062266128847025,6.133247245545932e-5,33.864543311907624,0.6990398283381647,19410.692485435902,8950.228187380997,7.765965926786166e7,1.3342801121115164e8
0.003399999812245369,-0.505838521780522,6.131588910120762e-5,35.17935447371439,0.6825940668432009,14277.47061181407,10028.435050460555,1.514430483749418e8,1.5689433474783722e8
0.003389999968931079,-0.5054839677981686,6.210088815771475e-5,34.78946475984408,0.7313900534145772,13186.296072116702,10119.251919353284,3.995284556174158e8,1.7884995476816505e8
0.003379999892786145,-0.5050617044935236,6.105043193359059e-5,34.57261850964862,0.6810426772621276,23510.31072991518,9138.444066858507,-6.069600868747848e7,1.3717394483786428e8
0.0033699998166412115,-0.5047903816777111,6.116997698083913e-5,35.129162265291114,0.6925494298247776,7664.808708603306,9620.455932699222,2.419311579362072e8,1.4899055640066105e8
0.0033599999733269215,-0.5044634390163578,6.148154797337383e-5,35.49823616092257,0.7030241373460291,4820.084319271574,9849.893166194668,8.239806018251067e7,1.5748378936743054e8
0.0033499998971819878,-0.5041666854985752,6.147824355551161e-5,35.42079546525927,0.6825884192736513,-50.455894255264134,8416.277144096624,-2.1461494204328385e8,1.1571541155830419e8
0.003339999821037054,-0.5037877978366563,6.191522382292976e-5,34.933236576043456,0.6802630044721589,8897.526156651222,8780.415690911084,-8.10542296628763e7,1.3235537727772352e8
0.003329999977722764,-0.5033614582567133,6.130486335742512e-5,35.92851827332334,0.6868567773389975,8136.639126301787,9930.75349859439,-5.115014548530088e7,1.5215488704847077e8
0.0033199999015778303,-0.5031048689595549,6.20534664531998e-5,36.11583233927973,0.704767326752996,2878.2560751208352,9500.518324895202,-6.4078063463885255e7,1.4682372947415978e8
0.0033099998254328966,-0.5027926583687542,6.107775107923941e-5,36.200708306315306,0.726056916469423,5053.93353221046,9556.49332091888,3.514292934136417e7,1.4402561422127625e8
0.0032999999821186066,-0.5023615497420606,6.166762763871345e-5,34.3533876182537,0.6876704532268144,9248.888681948723,10560.019492869334,1.828850752433016e8,2.294331340038263e8
0.003289999905973673,-0.5019823875230155,6.14323825507891e-5,34.77312581743966,0.6869880600775192,-2751.5107621044494,9707.802132283316,2.0223793304314414e8,1.6279398499974257e8
0.003279999829828739,-0.501643737343571,6.22372642767173e-5,35.60033935612321,0.6958409940038387,-2764.5269925435036,9065.203661162095,-1.4356906418995196e8,1.3151840554008898e8
0.003269999986514449,-0.5012592473316416,6.485964891840013e-5,35.57616844678466,0.6765162782410893,16551.19476606059,10365.036736081254,7.931894904340959e7,1.912759870856804e8
0.0032599999103695154,-0.5008344231257849,6.577067072899601e-5,36.037907903694396,0.7185252005699116,-5219.212875534137,10237.138778729526,2.228077973773689e8,1.7963046771425632e8
0.0032499998342245817,-0.5005187417539648,6.527644704778017e-5,36.015761670183075,0.7267818153408248,658.5341943385815,9686.945795249512,-6.922996635771473e7,1.5120756466267526e8
0.0032399999909102917,-0.5001841605493446,6.317373911689684e-5,35.4722151256191,0.6853270832023706,8403.395956739245,9193.877812886354,-5.4037920160312906e7,1.3291856230672984e8
0.003229999914765358,-0.4998166982625893,6.51332470628353e-5,35.892812168515334,0.6857455629931433,16141.342747913657,9301.75465657618,-1.3071098507909146e8,1.5512938515016106e8
0.0032199998386204243,-0.4994022456125063,6.681787411144504e-5,36.91204825631853,0.7265829009327788,8655.139744975342,10946.403070305323,-5.09259957107449e7,1.857467714954505e8
0.0032099999953061342,-0.49916222720976255,6.248083651431471e-5,35.72145464305072,0.6890291052303352,11407.617982223064,9592.681850395673,-8.139264238341518e7,1.4994787133071563e8
0.0031999999191612005,-0.4987867136966733,6.369885864594025e-5,36.80138374503184,0.7222311302033848,-9914.161027188418,9378.12269508078,-1.665489395938417e8,1.3486417982057217e8
0.003189999843016267,-0.4983827851572541,6.423846704175663e-5,36.58107268232683,0.7219030348130344,5910.0673903184015,10039.28195614717,-1.4127294171690125e7,1.4287104613574585e8
0.0031799999997019768,-0.4979738684317326,6.609169741559453e-5,37.26634143635229,0.7543152881344426,24496.007159354718,10090.48711398625,-9.399141286257032e7,1.4750149563320282e8
0.003169999923557043,-0.49769133887406247,6.46718748677763e-5,36.42990101188837,0.7430442758169608,22540.215741470744,11370.919009482981,1.009108984812464e7,2.1926895408813196e8
0.0031599998474121094,-0.4973357119482824,6.386941988220373e-5,37.03869449190978,0.7868721372595069,11005.717674210928,10042.605113412264,6.117422115582867e7,1.6900191328531927e8
0.0031500000040978193,-0.49686392468360724,6.17834144624685e-5,35.956921931662876,0.7355308640357469,20037.436645112044,10470.736582782212,2.3644059859397835e8,1.6890782622772837e8
0.0031399999279528856,-0.4965298844545087,6.394060300580625e-5,35.852208697324556,0.707576893061889,12131.941059411374,9259.58550827528,-1.7457796557237834e8,1.319648706809727e8
0.003129999851807952,-0.4961482226337481,6.329834072932285e-5,36.60452923533814,0.7458774970404187,853.2643277062997,10932.716154012489,2.959799508527887e8,1.898935786835222e8
0.003120000008493662,-0.49577056180350526,6.714707645558813e-5,37.683671397585265,0.7314523440413957,441.52117044783625,9921.553180661142,-5.179306870751634e7,1.4727103552516302e8
0.003109999932348728,-0.4954046894737926,6.312054521129361e-5,38.08892672855338,0.7706053991474204,7253.97258191212,10164.882338056115,-1.6650873488718206e8,1.4676377543040678e8
0.0030999998562037945,-0.4950096723195279,6.38664223620203e-5,38.11354491192288,0.7553313760595826,9924.219873832883,9984.461548602585,-1.942967384514276e8,1.6224947552415323e8
0.0030899997800588608,-0.49458775021605583,6.495511427469861e-5,37.93359555512767,0.7306901846513817,14069.493266763806,10351.678321611735,-1.681021691572892e8,1.533941536538033e8
0.0030799999367445707,-0.494250330126425,6.472444747919093e-5,37.28362510396841,0.7248858870314229,-7812.602010457098,10171.042265470021,2.330489437304124e7,1.492490121635125e8
0.003069999860599637,-0.49397356310763296,6.365521178730795e-5,36.97766024313866,0.7220148323117634,7038.790675004117,9101.173718242231,-1.4964270785376915e8,1.4259035239464903e8
0.0030599997844547033,-0.4936015854888833,6.263082263471422e-5,37.741676910274904,0.752285181946922,-16813.48877430687,10789.42295113068,5.349559331186002e7,1.9303675761834008e8
0.0030499999411404133,-0.4932026368520218,6.36104635587159e-5,37.39737407301859,0.777435807145867,11288.987875138018,11752.803883717064,4.7278213027331513e8,2.015866865625594e8
0.0030399998649954796,-0.4928465435580646,6.51082439276546e-5,37.77982385151879,0.770958474545779,6063.216263551157,10398.813635253458,1.8366138172857815e6,1.7888315459110546e8
0.003029999788850546,-0.49241546473889647,6.524047014983496e-5,39.124681228088775,0.7716596441034935,35708.98614628465,11595.531468482764,1.645197460331969e8,2.1970086795663568e8
0.003019999945536256,-0.49201996075509175,6.762274152293025e-5,37.50404991125391,0.7652405400366006,6873.385373247386,10677.928544010389,1.2778919181332752e8,1.7188589556534815e8
0.003009999869391322,-0.4916020858959708,6.904595006264493e-5,38.63541957274672,0.760381410863467,9287.240233753158,11060.38455104822,-3.2256155702096548e7,1.9196099409967846e8
0.0029999997932463884,-0.49131558590381685,6.620902400398705e-5,38.839440845152545,0.7814932478753701,24416.94562598258,11289.88372617282,1.9191906570492518e8,1.8795036336367068e8
0.0029899999499320984,-0.49097031160135507,6.692692313778891e-5,40.70899347386043,0.7940830955069669,13261.247192595414,12322.487661572488,-1.919516320219951e6,1.9984598555637598e8
0.0029799998737871647,-0.49061547374732317,6.664634785229745e-5,39.483875190265124,0.7644340386984793,2736.686312558409,12495.621541511848,2.0171285060878316e8,2.3925391174988076e8
0.002969999797642231,-0.4902292699900165,6.392203550338328e-5,38.272192104356265,0.7799649530032396,-13590.053584009262,10937.10376118732,1.502010316809051e8,1.6681706000919983e8
0.002959999954327941,-0.48981117130165164,6.337100844627084e-5,38.874434052705105,0.8179147291867948,26282.18251487708,12882.248223879402,5.492355304851606e8,2.6524964674904168e8
0.0029499998781830072,-0.48954874038647384,6.517088552020675e-5,38.875357775303016,0.7563156707901723,16203.746158090144,10594.550522074342,-1.4771120463518491e7,1.646555661812746e8
0.0029399998020380735,-0.48906987498095245,6.724565292656603e-5,38.889351214622195,0.7737596244950131,4240.98941018897,10480.912997640296,2.8869145323767994e7,1.6733102548039013e8
0.0029299999587237835,-0.488652147318493,6.893756443050027e-5,40.21769967216266,0.7705618569488364,10277.32492324661,11176.578590407764,-1.739646310905658e8,1.8116827076646218e8
0.00291999988257885,-0.48824421631649556,6.801943881101315e-5,40.12406869593948,0.8057930748023368,981.5092606034319,10986.045327970516,6.535589598188756e6,1.8738655388329557e8
0.002909999806433916,-0.4878039284109026,6.393982064918252e-5,40.233739595687865,0.7818168543089857,521.8646311665375,11565.008024464943,224249.8187569377,1.9685006358277467e8
0.002899999963119626,-0.4873092453907654,6.437090756779207e-5,39.689320056477925,0.7938865122394371,-11897.122744436569,11909.594607268951,2.9502411757214967e7,2.1196420100020036e8
0.0028899998869746923,-0.4870026896996656,6.379058935347245e-5,40.16372502915009,0.8104270070613386,-10004.201107367739,12206.804046131136,-4.401295121678544e7,2.601468005036184e8
0.0028799998108297586,-0.48658883904125017,6.664886884895303e-5,41.183506052642954,0.7998970886005357,-2673.8255654241016,12121.192098003237,1.2327305853603995e8,2.0126275481641304e8
0.0028699999675154686,-0.486116344459273,6.614313687555021e-5,40.495083610588345,0.7791411878084675,-1851.8113402531687,10966.409995874448,-2.1925529993779868e8,1.907721754421491e8
0.002859999891370535,-0.4857340845773755,6.748341877917492e-5,41.21931467644773,0.8022331349097676,21878.030789520777,12198.933804491937,1.3484024980596584e8,1.951810913096792e8
0.002849999815225601,-0.4853901605544438,6.865952618477363e-5,41.186416627146784,0.818686871511703,34276.03691572414,11221.83100311087,-1.2773454244586909e8,1.7928603161432976e8
0.002839999971911311,-0.4850071247996123,6.856318781174528e-5,40.3283908468647,0.7981233353293582,20933.658691956996,12396.572647393246,1.0795490380301366e7,1.9102282882859594e8
0.0028299998957663774,-0.4845690944781527,6.585142267925107e-5,40.01921541198532,0.777808053712215,-14674.696536908255,11387.790594144322,8.404844691476901e7,1.8782156951591522e8
0.0028199998196214437,-0.48423857544991117,6.65855377105952e-5,39.78295083737989,0.7775030579458326,8390.430497116115,11090.457867324152,-2.4141210754374675e7,1.9728163911763626e8
0.0028099999763071537,-0.48385007828504933,6.766386926049059e-5,40.873460885791125,0.7978018985180723,18485.20266340577,11255.96811878743,7.016309851073384e7,1.7762348222233307e8
0.00279999990016222,-0.4834324867605469,6.841328030015796e-5,40.99387006213494,0.7902405302260437,6034.382678325597,11410.890439251654,-1.1884100869887254e8,1.7662953539413962e8
0.0027899998240172863,-0.4829818269910936,6.588686697089037e-5,40.75978476067236,0.793067517917414,-445.0791876222269,12502.270791934987,-1.9140542898026812e8,2.3275116729365367e8
0.0027799999807029963,-0.48265474739440245,6.495126345158597e-5,40.26500708683461,0.76628520094368,-4979.323707367184,10267.579694845008,-3.3873629792168087e8,1.4798046380517656e8
0.0027699999045580626,-0.48222622819651767,6.553282444849342e-5,39.77616486507686,0.7429918042575333,8039.8661459756495,10607.339360894706,-1.0690163489225632e8,1.5429227910662088e8
0.002759999828413129,-0.4817612887003983,6.836886637878063e-5,41.265717316056545,0.795307208399524,6715.9200789816605,11794.335776740932,-1.5986305213780996e8,1.833502177893822e8
0.002749999985098839,-0.48136760744142215,6.604565107174773e-5,41.462309930371,0.8179726986846912,24117.61043813929,10728.465239413208,-2.417529331997934e8,1.5515187404549274e8
0.002739999908953905,-0.4809429548051207,6.689036058391793e-5,40.55295387751056,0.8158626084973802,10915.454347976593,11290.718260395688,-6.226223746598331e7,1.7090722701276943e8
0.0027299998328089714,-0.480562225576991,7.026013380360696e-5,41.02338746028623,0.7744683593111501,2340.6896147600282,10999.970223518108,-2.2128298600748572e8,1.709784808417035e8
0.0027199999894946814,-0.4802072238257564,6.824663290480152e-5,40.40257652201588,0.809490806796747,24763.66900072757,10840.781956761459,-8.490350451393758e7,1.8618621127761045e8
0.0027099999133497477,-0.479819962771114,6.971309786804308e-5,41.85082825051217,0.8394476198206481,10880.787008509595,11582.865597319147,-2.6585402474522328e8,1.780430612758216e8
0.002699999837204814,-0.479408301905898,6.977104952476047e-5,42.54606687843253,0.8458181071193492,24588.488604665094,13266.468232961737,4.098619727515753e8,2.1523309513072193e8
0.002689999993890524,-0.4790087452248374,6.724324085658632e-5,41.717623294785234,0.8311568415930995,8261.009486922158,12468.884369328838,1.256432119366442e8,2.0202064043364984e8
0.00267999991774559,-0.47854440254089436,6.562323844403399e-5,40.87181916845269,0.8303750578942718,-7759.158423838852,11235.221358478031,-9.79990591681836e7,1.9281807138938636e8
0.0026699998416006565,-0.47802520973330204,6.83019610566811e-5,41.95468305158992,0.8521134936203576,8351.012150522094,13229.909486492355,3.946580750271914e8,2.413921596578873e8
0.0026599999982863665,-0.4774978846005161,6.653188436165554e-5,42.19145296948598,0.8421318611161707,4279.934383808757,12204.593210345638,1.9202424125317088e8,2.033808445868075e8
0.0026499999221414328,-0.47711169472106874,6.840744534203933e-5,42.905288736912624,0.8263780778013553,-10225.329354719155,12334.167928194267,-1.0918914851727954e8,2.2025334681823224e8
0.002639999845996499,-0.4767464856410986,6.915542691476702e-5,42.31850416798111,0.8342756347665866,5590.102510009378,12846.646893030402,-6.760692197277598e7,2.1665738487180322e8
0.002630000002682209,-0.47627773374750354,6.835807100710516e-5,41.539386286929066,0.860811777104016,10358.404038233306,13576.150234435561,6.178606296035002e8,2.368293566043353e8
0.0026199999265372753,-0.47590444693686373,7.004754930453324e-5,41.70186812194796,0.785833350674978,14628.092565327668,11294.002641924913,-2.768707980548306e8,1.912772629027755e8
0.0026099998503923416,-0.4755546938773714,7.013373795271738e-5,43.18714718997275,0.8685482305192465,-9421.686797256041,12367.417115789603,1.2596269463189456e8,1.9426934063781643e8
0.0026000000070780516,-0.47506226486770314,6.75171897616865e-5,42.74187523290701,0.8098646041677663,14649.640705383681,11403.000773763595,-4.3847659701880056e8,1.759946213042602e8
0.002589999930933118,-0.47473786581439154,6.985038513105566e-5,43.32303883073453,0.8452801109962096,5277.912647424081,13579.794618763948,6.09214810048106e7,2.325966042694426e8
0.002579999854788184,-0.47424446198896586,7.3769529537944e-5,43.375949405967596,0.8383074186384708,-415.10132195204477,12499.431667751876,-2.4263267945158433e7,1.9569134857881048e8
0.0025699997786432505,-0.47382881504899144,6.958651845448199e-5,43.23081050060467,0.8202825034205671,-2082.32271918221,11859.520905947216,-3.646209379995987e8,1.732920144708056e8
0.0025599999353289604,-0.47345341743720376,6.918451997100169e-5,41.51006215960311,0.8198338573598428,-2112.0228723962805,11929.290010722294,-8.70886114698333e7,2.175769036655432e8
0.0025499998591840267,-0.4731051586227783,7.04695885911648e-5,42.077624289151125,0.8695654055835044,39014.30666351115,13373.917751077468,2.8345376021497166e8,2.320675115289932e8
0.002539999783039093,-0.4725463099630438,7.089684302144189e-5,42.81889355082047,0.8340605768682938,-20218.682410033143,12828.864875635856,3.731799922178048e7,2.0229291561193162e8
0.002529999939724803,-0.4721420495092753,6.863571566838847e-5,43.128553751694945,0.8624044090028936,7423.266117362465,12951.563696415076,1.94279841668669e7,2.106735304209537e8
0.0025199998635798693,-0.47176787384079066,6.641989243679352e-5,42.46009575326516,0.7814808084072602,3256.6912714526525,12060.361968560506,-2.2063932269567648e8,1.8451890391251826e8
0.0025099997874349356,-0.47129993533352404,6.936378691275198e-5,42.98004075844073,0.8502876704055391,24979.88549806465,12985.174614321451,-1.2455398619006535e8,2.3901254857406098e8
0.0024999999441206455,-0.47087142713018687,6.803727980518342e-5,43.33309911278052,0.8733978911525023,-4045.89037077909,13134.40266789088,7.77103683187616e7,2.0350410501166153e8
0.002489999867975712,-0.47041389015089935,6.974592068280829e-5,42.88702371280265,0.8500755629733328,9329.741961025436,11532.585771685724,-4.27060692174045e8,1.8172523958011997e8
0.002479999791830778,-0.47001920200603786,7.177704195301913e-5,42.64836138182608,0.8431331243565072,3523.7950833741374,11924.361864353676,-1.798610198826712e8,1.9438381385532668e8
0.002469999948516488,-0.4695934211538748,6.972335781378981e-5,43.82642016533045,0.8882758235724251,16018.198598722043,12117.518767586958,-1.179291007598232e8,1.8879009224398348e8
0.0024599998723715544,-0.46913420222568625,6.90946354533793e-5,44.6287134552348,0.9073350639944263,16453.9590239337,13880.83668219415,3.635494815280825e8,2.3548300781347457e8
0.0024499997962266207,-0.46875384751389537,7.309962399091775e-5,46.34859226632313,0.9268243999218038,7753.412972938635,14921.161899836916,2.091435965312581e8,2.437716616955797e8
0.0024399999529123306,-0.4682093509010447,7.035478586367029e-5,44.41662888026951,0.8466498839817268,16125.91392959405,12459.532233672724,-3.010922504926325e8,2.1960430210485128e8
0.002429999876767397,-0.4677435336574042,7.029871967881825e-5,44.67784990311401,0.8586821265270852,23707.876071995386,13290.021353204329,-2.083646105238496e6,2.1797575776366702e8
0.0024199998006224632,-0.4673385171075118,6.964096952008183e-5,44.35107719763429,0.8858590571846985,23184.354810314013,13905.23660018255,2.2040846016303867e8,2.2483636199415836e8
0.002409999957308173,-0.46687777131331953,7.350036829184472e-5,45.49865548408944,0.8898482726685735,1615.9418734264311,13430.87601740515,-2.664633164913401e8,2.6922216120158845e8
0.0023999998811632395,-0.4663629006933714,7.477923699205478e-5,45.87553493405273,0.9165441725697152,27113.688880819693,13336.712021104418,-1.7910781796735653e8,2.1634175153476882e8
0.0023899998050183058,-0.46595413629602433,7.362404642986813e-5,45.15623245647277,0.8739493601270059,3759.553597002933,14437.676034846943,2.99387540352954e8,2.4620435989828524e8
0.0023799999617040157,-0.46543666458447636,7.191535885573041e-5,45.9071937933191,0.8615327226993506,15906.67120222114,13516.507094167406,-2.2704298011701968e8,2.1925446981991407e8
0.002369999885559082,-0.465012801303406,7.190437499784717e-5,44.327460331577335,0.8768677328009736,14097.369937855581,12732.636941591874,5.416882577084628e6,2.12284014372231e8
0.0023599998094141483,-0.46453840806135,7.387091700582342e-5,44.46103648161438,0.8814035861935595,11131.5657894001,14642.706097975577,2.0720375491054213e8,2.8483195008603585e8
0.0023499999660998583,-0.46413432569111474,7.164023172893948e-5,44.799531534934594,0.881927285882626,1753.6566165566094,12624.026400110759,-3.0146904871845484e8,2.1243040377997184e8
0.0023399998899549246,-0.4636453126929994,7.135685960138524e-5,45.300842751340156,0.8820286724935233,-4485.6123101354115,13070.93711329832,-8.211887303524217e7,2.1984372569340613e8
0.002329999813809991,-0.4631711264269426,7.030998493573573e-5,43.800005058612165,0.8286398498133035,-1434.166115642583,13070.080155153893,1.4679260293754632e7,2.3031118678879216e8
0.002319999970495701,-0.4627231656120214,7.041860056084484e-5,45.43023647761563,0.8690883769791652,31296.508510283922,13368.561499082567,-3.4285132757590425e8,2.3939483134291863e8
0.002309999894350767,-0.46233407663268694,7.419307579929306e-5,46.511451988250606,0.9411519392853566,16167.299003634636,14751.315728553538,2.159488061418005e8,2.6102152973016056e8
0.0022999998182058334,-0.4618276325410116,7.529327385471907e-5,47.80093687242244,0.9292333505718955,-3924.810857891888,15404.423330277676,2.2157022537703473e7,2.872245232718305e8
0.0022899999748915434,-0.4613807556413987,7.638097043081516e-5,48.10679818064001,0.9535041814688165,11329.173466594106,16722.113025715993,4.3448216664120215e8,3.040120427576245e8
0.0022799998987466097,-0.46087616111339264,7.500249827256421e-5,47.62303780763523,0.9646783615794975,21218.49134365375,17369.912684813495,4.682659782934018e8,3.7545032020210797e8
0.002269999822601676,-0.46038249019510624,7.377310958593297e-5,47.11398742149365,0.8912949713782611,14358.677178186035,14704.499796772203,5.682640942652246e7,2.724908730095141e8
0.002259999979287386,-0.4599348349523676,7.351213133305257e-5,47.577110335854165,0.8923076096992566,24417.720913637804,14591.316777910542,-3.135399984614376e8,2.5667940728274167e8
0.0022499999031424522,-0.4594011899250153,7.54008398222613e-5,48.505545318684824,0.9538543120413799,34896.65494256274,15098.782569758478,-1.2696903687503132e8,2.6003296367917198e8
0.0022399998269975185,-0.4589539985251957,7.27817108117838e-5,45.51867474426438,0.9431700804331022,38319.95758639352,14037.881596682662,2.566051518082229e8,2.4242070387888715e8
0.0022299999836832285,-0.45844615282166024,7.333545847605062e-5,45.31070736246875,0.9250691301301176,722.1061701970466,15255.791144044775,6.371939502849053e8,3.062072157655904e8
0.002219999907538295,-0.4580669974142335,7.279297958665989e-5,48.0742481017005,0.9773327944941103,1594.6416793010703,14593.53147517331,-8.845331768150268e7,2.5005987943836182e8
0.002209999831393361,-0.45759900889365757,7.29430315254367e-5,47.04873419800964,0.8994523064790753,8831.07603253682,13800.9007015837,-2.0791584548717982e8,2.401480551125088e8
0.002199999988079071,-0.4571161923347446,7.389885212257698e-5,48.22534484978384,0.9615493230766019,34877.606095185714,16776.214545930627,5.774984388249148e8,3.386781839272281e8
0.0021899999119341373,-0.4565753652036357,7.188599817848139e-5,48.785769781515704,1.0204453038074492,48416.2254093525,18737.825153831087,8.632860173960277e8,4.401921951312342e8
0.0021799998357892036,-0.45612044927979,7.165910245783089e-5,46.73803681293008,0.9218274236990169,23661.217344912868,13457.160367776469,-1.3883539385198945e8,2.3350930294461954e8
0.0021699999924749136,-0.45560294512385136,7.187780119921756e-5,47.10572202841654,0.9475255070813019,11623.197270505918,16172.174204133238,2.375693575339149e8,3.040845197411808e8
0.00215999991632998,-0.4551323062048235,7.553576922057415e-5,48.21191308006034,0.9770460173960492,6745.637170485248,14606.31512157573,-6.63487111803247e7,2.5743780537750083e8
0.002149999840185046,-0.454661895814416,7.339858306440088e-5,49.41847474944255,1.031621298253964,7580.269857498341,15558.702263659738,4.407529062870426e7,2.8305410532213783e8
0.002139999996870756,-0.4541123865357366,7.288055333120539e-5,49.792202868504084,0.9800118818396054,-12428.758759130229,17107.97124109223,-6.679875749524917e7,3.697721272879918e8
0.0021299999207258224,-0.4536403770415752,7.322904377062334e-5,50.131412017467724,0.9885053679164898,-2821.9446029032965,14561.578126197544,-2.7681480536390103e7,2.4387759184954098e8
0.0021199998445808887,-0.45320274677773686,7.392239201086424e-5,49.3065950940586,0.9465183083629102,8673.469087754915,14960.133446860833,-1.2400167540533794e8,2.4899867503977475e8
0.0021100000012665987,-0.45260280500971073,7.206422884280821e-5,49.658087461465506,1.0082594401817349,12763.718382132427,16761.17455790686,1.8423898618100712e8,3.5017128966345394e8
0.002099999925121665,-0.4520986365925581,7.280725284832043e-5,49.65274983865969,1.016965729403143,20305.15830710887,17678.211098932625,6.669042509231725e8,3.366641573694924e8
0.0020899998489767313,-0.4516133600987554,7.616099551114423e-5,50.78381428462943,1.0231960254613808,23597.95474433737,15738.440195990126,6.885432606188087e7,2.5654859919854102e8
0.0020800000056624413,-0.45112853639795225,7.627288362839184e-5,51.68411277878199,1.0369529346569324,19078.931922506537,17255.510735571992,1.5770791524806258e8,3.346913251453164e8
0.0020699999295175076,-0.45069913575579346,7.71260166495667e-5,52.022490912461954,1.0572747988420415,25762.119018063662,17411.92084992597,2.8495503744824994e8,2.9968860078521067e8
0.002059999853372574,-0.45015395704391936,7.803321561079411e-5,50.26827259433656,0.949940683067707,36658.69508469921,15211.564970154051,-2.5736997963155013e8,2.6900626177752835e8
0.002050000010058284,-0.44968699497757464,7.469059303835129e-5,48.80680523566421,0.9464618413793419,8793.894429362274,15846.644477681511,1.5053583093552478e7,3.0168725675827646e8
0.00203999993391335,-0.4492359300477314,7.522764583362863e-5,52.1113490044506,1.0033295352068243,13611.079456544918,18219.954710525293,3.161638171992699e8,3.631403817503261e8
0.0020299998577684164,-0.4486717493119532,7.722388683841828e-5,52.3491135096615,1.0211089166880567,28247.07744284918,15782.555239347841,-4.251087538141508e8,3.0235573872904193e8
0.0020199997816234827,-0.44815908982460984,7.742140861181688e-5,50.88169276745333,1.0071167521309938,15889.110620937376,16073.700180516795,-4.329417088926405e7,2.9692112772548616e8
0.0020099999383091927,-0.44765717885200895,7.752925037883992e-5,52.70624296965035,1.0197321279914233,32416.37097589869,16315.462776301547,-1.7243913870763488e7,2.9993291835751575e8
0.001999999862164259,-0.4471730680061795,7.617188066629863e-5,53.6469410895056,1.0846115986033713,40709.85109925458,18722.957704833014,5.083994018270981e7,3.815955102053944e8
0.0019899997860193253,-0.4466391208117541,7.660249134535571e-5,53.6999584071381,1.0427531989295509,36736.328092984724,16215.247971449706,-6.082866324579735e8,2.604934989353547e8
0.001979999942705035,-0.4461818897775555,7.650115650010867e-5,51.87127370358355,1.040681181682849,28432.546684569676,16858.969021226207,8.328475965470628e7,3.2560213426765656e8
0.0019699998665601015,-0.4455897448841719,7.637986932896875e-5,52.59754214874851,1.0030319315972835,13791.710077191476,16871.269432293484,-3.2098211780648744e8,3.268879763767022e8
0.001959999790415168,-0.44507740647830013,7.768367580977404e-5,52.4414824558727,0.9950442102897725,28213.67776293006,15923.730011295467,-4.407566379060555e8,2.6422880912603733e8
0.0019499999471008778,-0.4445726183737507,7.455680824021909e-5,50.032882146206,1.0166568777781217,21547.16342343573,16207.670949759617,-2.916800856779055e8,3.014729817327999e8
0.001939999870955944,-0.4440150417347793,7.655154959650426e-5,52.7680123926738,1.0059368951848695,15677.757517291802,16995.974049302306,-2.9820770869996226e8,3.256551343489679e8
0.0019299999112263322,-0.4435785598194112,7.451727859073822e-5,53.95226255737257,1.0738882976644777,1245.088231246164,17833.198165094058,6.638030763269066e7,2.963299235579457e8
0.0019199999514967203,-0.4430964499982775,7.360767297750448e-5,53.186239782176386,1.0744468880098654,-8281.31557484162,17411.30525195343,3.2248566592438098e7,3.431513414610537e8
0.0019099998753517866,-0.4425322955210637,7.524506305470603e-5,52.75196580730316,1.0971132523111828,5150.404132544107,16488.111066855952,2.859071391098774e8,2.962386151579861e8
0.0018999999156221747,-0.44204335163558744,7.90467634004831e-5,53.10494653706489,1.081366154570733,44269.09034548258,19285.91334777555,5.301359169166126e8,4.4052849904895455e8
0.001889999839477241,-0.44155606449670176,7.987427881541183e-5,53.26768657677872,1.0645206362697484,22787.585928663037,17441.645401438287,-2.4667768024316397e6,3.2944017666424555e8
0.0018799998797476292,-0.44115029188562765,7.62764956948685e-5,54.162041698195345,1.0833611086638795,18721.200834614545,17792.30272165016,-4.197920935583253e7,3.000570364906922e8
0.0018699999200180173,-0.44054825056781977,7.717834088889936e-5,54.68789974859734,1.0741291005251876,18260.97483172191,17509.72225047169,-3.182681794304955e8,2.9850596478581035e8
0.0018599998438730836,-0.439885385184403,7.44355180307038e-5,53.58918992780498,1.033258331170814,30626.4222691401,15832.401696426547,-6.15631032219556e8,2.886778914311123e8
0.0018499998841434717,-0.4393806811629273,7.395901021681753e-5,54.43084574047694,1.1107050130554859,26538.650628164723,19940.608762070384,3.764802050488685e8,4.649340964816468e8
0.0018399999244138598,-0.43880051235566464,8.02717436779941e-5,55.14125286737735,1.0873582064634746,13636.457176174767,19482.294242397595,9.421639579454492e7,3.949485100131884e8
0.0018299998482689261,-0.4381868494414378,8.121215290955976e-5,54.805092127176785,1.054693435157149,40924.76288672115,17311.371420193816,-3.954525500737337e8,3.233600420041084e8
0.0018199998885393143,-0.4375977120021246,7.829228998127002e-5,54.482293114814944,1.0758198032914565,22961.63015650577,18693.847782391516,3.162837658917221e8,3.329075983695465e8
0.0018099999288097024,-0.4370165024985384,7.776235685708442e-5,54.50005037952181,1.0595346426017402,46775.40452141622,17852.229092067384,-1.0321069364519627e8,3.290672235782198e8
0.0017999998526647687,-0.43643671470628437,7.900891089901797e-5,53.9443344052354,1.0330166113847408,16786.70003080332,19255.672697328297,3.3249811034328854e8,4.087752856439102e8
0.0017899998929351568,-0.43588423283143785,7.851455627432103e-5,56.265131224181225,1.090391361007456,-40368.77396780491,19220.59893849594,-15478.500353554367,3.520499162715975e8
0.001779999933205545,-0.4354287237059669,7.683100268061557e-5,55.070705818529134,1.1263540981403821,20414.32919518752,18467.78734976586,2.096028875834643e7,3.4984614589358485e8
0.0017699998570606112,-0.4348704192840677,7.810515400726092e-5,54.75792928710283,1.1138786976118715,34831.13351121007,17685.466228157882,-2.3658719912095577e8,3.759074735462655e8
0.0017599998973309994,-0.4344283934067766,8.008899206816305e-5,56.904111976366444,1.1472846761200621,53466.14519369752,19153.680864970345,-3.6143026540480904e7,3.783696451613017e8
0.0017499999376013875,-0.4338287225976752,8.079587018307389e-5,59.5915624722995,1.1544952285431,15763.9357909587,20171.240918514926,-4.4726376700712216e8,3.8237141248787266e8
0.0017399998614564538,-0.4332788283910603,8.17537605860948e-5,57.977040682786445,1.2317081770822562,23943.06358160395,21645.147003233884,8.660373065471458e8,4.9855909690224075e8
0.001729999901726842,-0.4326778969790731,8.121597718023736e-5,58.35275915738867,1.2003649369114442,29572.766563864527,24525.287976576823,1.1446083467438881e9,6.821649576182725e8
0.00171999994199723,-0.43205689805469016,8.020839742301305e-5,58.26850077652126,1.1106979755528428,14133.39209586109,18992.779129716157,-6.118729316269037e8,3.500017921879331e8
0.0017099998658522964,-0.43146944222815803,7.670985314425948e-5,57.669495551018365,1.183794009046276,28740.29558722005,22133.53477743763,6.61858543167524e8,4.8593396256875026e8
0.0016999999061226845,-0.4310046851225834,7.709366766375608e-5,55.620787048048456,1.0781955625993556,-13361.773027109475,18313.065114257937,1.0937910870565362e7,3.305609852019924e8
0.0016899999463930726,-0.4303540163006281,8.066484802413853e-5,55.86870713611654,1.0832940381094922,18066.183891765577,18403.958776716125,-2.821450719279312e8,3.9553761863768953e8
0.001679999870248139,-0.4297923527194417,8.04504507510446e-5,58.253148046320256,1.161693448508912,50765.85293618404,18810.412611227446,-6.292802372711619e8,3.6349091461536753e8
0.001669999910518527,-0.4291102761473159,8.15442514104993e-5,60.505047711095436,1.2180290944589967,-1508.773790563356,21782.9605118049,1.9496745243866494e8,4.6218050114870805e8
0.0016599999507889152,-0.4284625105567513,8.189952066148774e-5,60.10517558467764,1.211309128288588,-5302.05164467025,22359.611643203676,4.068561064360389e8,4.580224573501125e8
0.0016499998746439815,-0.42789973243881824,7.750402790800388e-5,58.9340020647101,1.1773267025155454,-12689.077789265973,19189.06847057047,-3.1627242631199294e8,3.901718444433388e8
0.0016399999149143696,-0.4274241248727136,8.116110681600755e-5,59.86248389792338,1.2126118331168938,55803.64933544682,19905.39536299309,3.4105837756032355e7,4.2010528467741334e8
0.0016299998387694359,-0.4266734314961767,8.209793254423499e-5,61.22235890207454,1.2419417788602525,19121.41251086885,20041.85219148537,-3.373501501893491e8,3.74606176457628e8
0.001619999879039824,-0.4260862838633181,8.00615713190325e-5,60.25630525794481,1.2095842698280215,45300.767779019494,20798.184386145043,-3.0351051624791646e8,3.9761568661459875e8
0.0016099999193102121,-0.4256452398414609,8.157752553947357e-5,61.467734597855916,1.230479079966182,45034.11170592382,22541.13333394099,5.017899362659638e8,4.963698808518525e8
0.0015999998431652784,-0.42516166108092296,8.391617467553374e-5,63.26078510491387,1.2372055062092016,34134.5200233966,22753.510082137553,-3.910316940545658e8,4.610648115040838e8
0.0015899998834356666,-0.4244762820470674,8.417077120610729e-5,62.15720521319218,1.1980787233468329,17859.62499970058,21128.312807018654,-5.425249379003841e8,4.002583733250144e8
0.0015799999237060547,-0.4238651999063903,8.508910996663326e-5,63.665456744310596,1.2434413991038236,44250.993193400005,21015.065221163644,-2.4145568169159867e7,4.2867913416203e8
0.001569999847561121,-0.4231687487008394,8.491717196339136e-5,63.116373611505736,1.2532660484616875,57349.55856844968,22517.116129807142,-4.470461719089355e7,4.8397701151342314e8
0.0015599998878315091,-0.4224775391632982,8.397274528487037e-5,63.5167892971428,1.2687375030979178,45211.03685886785,23927.69348930177,-3.4932032900073566e7,4.722440520038003e8
0.0015499999281018972,-0.42195401298257623,8.28253275319885e-5,63.152575580474306,1.2403411603785155,12490.731599898381,23237.442518511256,-6453.890000598328,4.5017236317439693e8
0.0015399998519569635,-0.4214831211242187,8.473342057483137e-5,63.48673504713082,1.3004385332313622,47106.57402830229,22124.74736920063,4.469561615178554e8,4.4947958181831753e8
0.0015299998922273517,-0.4209149693186629,8.485466454553943e-5,62.973903452220746,1.239598948205242,24523.055565353097,20928.415949908132,-5.550135619407177e8,3.8865334638987863e8
0.0015199999324977398,-0.42025947091503807,8.326797805517755e-5,64.04448476861562,1.2586021869082613,38565.34792184216,21288.626164054513,-6.174888984531833e8,3.916075260274083e8
0.001509999856352806,-0.41957191493869717,8.470204327955778e-5,65.04661635752504,1.2659614517219273,11927.125719358011,26647.200914228753,4.527609994756801e7,7.613837904189581e8
0.0014999998966231942,-0.4188696253393253,8.568717591334338e-5,65.6301851415627,1.2812595867303709,10885.274957182672,23310.086333211206,-1.8701791276530772e8,4.6030676792530817e8
0.0014899999368935823,-0.4182209158483193,8.425270472659352e-5,65.79041042269247,1.296451063392712,-5005.146656943308,22528.430109617406,-4.457775151066226e8,4.4242255534664094e8
0.0014799998607486486,-0.4175681152554988,8.397616219339944e-5,65.84205931394722,1.3280857737110843,12770.057357298005,23625.96698173782,-4.369088221566193e7,4.596119059670847e8
0.0014699999010190368,-0.4170451794069607,8.478443080772387e-5,62.98327155978386,1.2749213906899242,31297.806578388583,24662.74420318585,8.032408499691304e8,6.804422640208907e8
0.001459999941289425,-0.4164012502560215,8.471655284139364e-5,62.31073173851459,1.217181443350667,28657.76093030506,21897.146622972858,-7.481093077578677e7,4.390194133820389e8
0.0014499998651444912,-0.4156255206830864,8.288913742758462e-5,63.84950165791537,1.2699826761631852,13089.236585778806,21538.797592019204,1.5057582842897305e8,4.679335911293772e8
0.0014399999054148793,-0.41495568483151707,8.32676675831858e-5,65.0103255777905,1.3045841897734443,12610.626641802175,24770.638381051212,4.199032466733656e8,5.05926243198838e8
0.0014299999456852674,-0.4142091030212698,8.282825106717249e-5,64.76632178142626,1.2687538464357375,-1044.224388662729,22469.306739290998,-2.3723455323255515e8,4.7395088501031864e8
0.0014199998695403337,-0.41356194056441914,8.85350592391026e-5,65.67709753484685,1.2964219851502046,69374.07291667975,24139.025313666414,-2.2317673871943963e8,4.897422480778698e8
0.0014099999098107219,-0.41302827873486697,9.029560718728404e-5,67.82835655985609,1.363852626513873,40660.32775292037,25107.808082367268,-1.0748649804130012e8,4.972618726702367e8
0.00139999995008111,-0.41232335387917707,9.234036753599694e-5,70.0221619603719,1.3445811294300227,20576.819448263515,24611.694222819027,-8.593328380330623e8,4.985986805091944e8
0.0013899998739361763,-0.4116780899255064,8.707243598491157e-5,67.26116126240275,1.330045350040499,4577.580947618334,26550.59869141287,4.532223213954795e8,6.234797327424761e8
0.0013799999142065644,-0.41113967922736777,8.529336936238489e-5,66.117635874855,1.3478613078340218,15991.7630309816,24639.69075295391,2.2652240590591317e8,4.7892760747360873e8
0.0013699999544769526,-0.4105207685000146,8.81014271998038e-5,66.5552135979997,1.3804926318561759,51780.913323379675,26573.375952280992,-1.8437424727668956e8,6.209631363957636e8
0.0013599998783320189,-0.40976217855490965,8.984331248568734e-5,68.14728510067052,1.4063501100045495,61054.61098604257,26644.79549413224,6.747826432872157e8,5.746303302862649e8
0.001349999918602407,-0.40908860299109356,8.66216759428915e-5,68.52774266359602,1.4354436474952008,71336.69966664749,27609.10428402727,7.092685931961205e8,5.994318019683423e8
0.0013399998424574733,-0.4083333490629683,8.619846626289643e-5,68.78844766155817,1.4090322898758634,16584.220594071823,25422.617547154103,-9.990373272887023e7,5.578715041268313e8
0.0013299998827278614,-0.4076236268126753,8.85809392610787e-5,70.3538258401775,1.4193876667022216,4034.270776649519,26292.183046753154,1.5198389504420668e7,5.673192465766346e8
0.0013199999229982495,-0.40690512157339154,8.703410820315301e-5,70.51401214120561,1.3712387261121182,2641.6720122153074,28895.42994866228,2.690200561861207e8,6.932209481472744e8
0.0013099998468533158,-0.40609432823429853,8.621989533666806e-5,70.68976832668352,1.4016312172652396,2534.9205343225462,25778.665244051892,-4.663051728111319e8,5.52056601273935e8
0.001299999887123704,-0.4053872305090542,8.85797700350628e-5,70.45074533082146,1.4657309774530456,34278.39116048486,29355.07004671977,1.0615800104698792e9,7.207767825059291e8
0.001289999927394092,-0.40471475276218843,8.858320646165614e-5,70.4442445241522,1.473474934632205,45859.92358513847,28303.834003195192,1.1747739051984093e9,6.153771760865579e8
0.0012799998512491584,-0.4040556638967829,8.914851180851882e-5,71.53907401613061,1.389193617554847,-8602.258791183938,26298.448437027244,-4.001127567971045e8,5.371204507251768e8
0.0012699998915195465,-0.403412452412734,8.990035496183345e-5,73.45349856548931,1.4114048768545273,548.6421546532749,26930.366384814213,-7.990571945944465e8,5.018651662705669e8
0.0012599999317899346,-0.4026598684929486,9.093443003690637e-5,73.38548357182677,1.4581337395179985,58755.304483239765,27282.633540111896,4.936545432632141e8,5.613075140986925e8
0.001249999855645001,-0.40192229284373515,8.792563078315212e-5,74.09548054754207,1.4534288187767934,29782.648614207876,29118.18454628646,-6.441810895328368e7,6.994042446306549e8
0.001239999895915389,-0.4011859768000777,8.817863683580258e-5,76.09276333480958,1.4709726744055622,6623.702148354606,30120.02556954446,2.063056342201752e8,7.614184379277323e8
0.0012299999361857772,-0.4005614999889747,8.733285293864105e-5,75.43542407348643,1.3807057334448176,10489.118707616322,29274.33242674528,-7.532403388189353e7,6.594653276946988e8
0.0012199998600408435,-0.39982597624834704,8.649367282488404e-5,74.03199967217853,1.425563682269552,33771.8812524249,30152.445792612063,7.269041734343725e8,6.822220498527418e8
0.0012099999003112316,-0.39908324390418176,8.792632461513745e-5,73.68263072646629,1.4043599529344482,25877.5821342227,27433.82960708194,-4.963136192696276e8,5.412628700845121e8
0.0011999999405816197,-0.3983203200907737,8.913874202669763e-5,74.21938058701399,1.512592875677499,72663.6462569566,29387.356842138262,2.1507184168284532e8,6.181621069581982e8
0.001189999864436686,-0.3976647793021688,9.258849351533713e-5,74.39546955956231,1.4720068531225834,17615.98213958129,30854.48529899162,3.7552768866395074e8,7.753639054223553e8
0.0011799999047070742,-0.3969292447067687,9.250071163580641e-5,77.33109531681512,1.4779992514437525,89371.30856107238,31475.368353516573,-7.967478088430832e7,6.896490116596932e8
0.0011699999449774623,-0.3962251314228641,9.319281109570876e-5,78.11624236070956,1.5140287006486541,64975.30285274066,31884.41132426886,3.809158549929375e8,7.338513778631356e8
0.0011599998688325286,-0.39543373285693273,9.253980620196607e-5,76.51720040877694,1.4754297127812137,44850.91073409021,27177.829792320746,-9.564306947338722e8,5.53054045878635e8
0.0011499999091029167,-0.39464800993564364,9.139679622886227e-5,76.54220213392676,1.506603464334257,72817.37155973157,31945.49993366284,1.9874435332569802e8,6.9777701847634e8
0.0011399999493733048,-0.3938217141783858,9.213595032726743e-5,77.20326521548013,1.464216507004819,61798.401001188235,31347.559910421573,-5.001359526923422e8,6.920379473659663e8
0.0011299998732283711,-0.393032053902204,9.043577159474542e-5,79.40175872361358,1.5912492702592949,44275.163589157026,33440.693273598714,9.275758848238214e8,7.900891543192406e8
0.0011199999134987593,-0.39233116442321897,9.195908318730923e-5,78.27401667074811,1.5631065321803004,2652.365039399792,30860.025278139427,1.1713178306269647e8,6.61323458749688e8
0.0011099999537691474,-0.39160139135356276,8.937071041717315e-5,77.52545669269215,1.4742124902100613,19750.571132361147,29703.450466481212,-5.33976949253605e8,6.405913975860972e8
0.0010999998776242137,-0.3909018114957551,9.035229969167402e-5,76.22854311499695,1.4543630372914942,1397.1445635843318,29653.880882640155,-4.8070237569839776e8,6.126573050245435e8
0.0010899999178946018,-0.3901405907077196,9.298646263886962e-5,79.2811140583318,1.575998382414577,-4068.8358006772223,35192.8048562972,5.379238777836446e8,8.851204486312407e8
0.0010799998417496681,-0.38924164787994237,9.177527491490395e-5,78.11103580520742,1.5261219185790502,48958.20608365816,33222.03096161676,3.056385659475867e8,7.865498797605767e8
0.0010699998820200562,-0.38841942330806023,9.391843117249055e-5,78.93436359681084,1.4647842688870312,32462.763785263614,29783.695796493193,-1.2963284638227177e9,7.068187160015081e8
0.0010599999222904444,-0.38757392458838874,9.664520213666284e-5,81.44611123870762,1.599304061022066,48723.211238859614,34304.169284189404,5.003488405179062e7,8.457828612544864e8
0.0010499998461455107,-0.38680861776745884,9.637898983741238e-5,82.49301755837287,1.579906165555294,51916.36336259648,31467.94102702102,-1.1459818722823362e9,6.852654657504897e8
0.0010399998864158988,-0.3859527150472571,9.805044402350565e-5,83.33102065802585,1.5996147288946108,102082.4011737306,36443.001280105185,2.032401166239958e8,8.210534688945699e8
0.001029999926686287,-0.385100726904738,9.618744294601275e-5,83.20599043737465,1.630346276722715,82923.03776332071,35163.575907933,4.8346538115355e8,8.486184937003994e8
0.0010199998505413532,-0.3842478405390634,9.660037158435826e-5,84.0286337900349,1.5968814403489788,41767.50636408695,31789.73029916905,-8.644665912166831e8,7.165702095329685e8
0.0010099998908117414,-0.38339634513686754,9.605572037639825e-5,82.04955243844438,1.5520143215699391,-8883.896548627523,33814.199959534046,-2.3334050073455948e8,8.299460956409676e8
0.0009999999310821295,-0.38264457875683433,9.50986660347475e-5,83.64551546933703,1.647741808602069,-17841.704391998534,34169.346617543364,-2.0380636309093842e8,8.163385395348655e8
0.0009899998549371958,-0.38179131477282446,9.387734769950326e-5,85.46115259475515,1.6651945831380028,10529.321602769847,32384.539216414734,-1.4196349795738916e9,7.021889176478102e8
0.000979999895207584,-0.380875394448015,9.358962091839514e-5,84.88959551494916,1.7197507767214975,-21175.889553017612,37806.34765255778,8.824066255518688e8,1.167477150756076e9
0.0009699998772703111,-0.3799735957131313,9.472325296145866e-5,86.18378220099358,1.7671545312935562,57781.51118161795,40060.12068935025,2.1271688937516537e9,9.459327744474808e8
0.0009599999175406992,-0.37915213210769017,9.544184396203842e-5,86.37459177823115,1.7379495723899634,52871.30770229802,36464.60893959524,1.9784071461875367e8,8.823819527978737e8
0.0009499998996034265,-0.3783099057217296,9.635516783547858e-5,86.43576594086038,1.7456790464310938,64750.01521060831,36648.89465925244,3.0755083232876997e7,9.148176785483408e8
0.0009399998816661537,-0.3774768846999853,9.916776816470656e-5,85.28104642251553,1.7235790135257507,46079.55195932744,32253.57378731631,-7.055309269283937e8,8.223871706658559e8
0.0009299999219365418,-0.37663167403875814,0.00010224951436387738,88.42264675709757,1.7306001880645911,6160.525900150225,34850.19928309257,-1.3741496819325967e9,9.019587985919466e8
0.000919999903999269,-0.3757278711944641,0.0001015283303529577,89.09758973181592,1.7675726849860416,48496.11190251061,37101.971084433215,-7.438744175807122e8,9.220947187063627e8
0.0009099998860619962,-0.3748536527975342,0.00010362758180864358,90.88733626790899,1.842957881945448,90342.07171642802,41891.34612119933,1.1493864424217947e9,1.3527628922820861e9
0.0008999999263323843,-0.3739991612764253,0.00010373746449013998,95.84019199495621,1.8961485836747345,95367.05987482714,40857.63427523558,-7.832728493959632e8,1.0400876506251013e9
0.0008899999083951116,-0.37310435545394477,0.00010635575087656814,95.38488029748733,1.799054929061018,110266.75836966303,42278.499735122205,-1.8614915785333395e9,1.0616974525068275e9
0.0008799998904578388,-0.37216446247154367,0.00010456163731143735,93.30376922116719,1.7602198616940434,102453.89990623157,42945.18772788116,-1.1762690421075268e9,1.119704314122998e9
0.000869999872520566,-0.3711752480747059,0.0001032717148487628,93.12875562326958,1.791375706909808,69424.69829411585,38976.747995551166,-7.988834716244277e8,9.159103618810534e8
0.0008599999127909541,-0.3702746731281454,0.0001011303440547024,94.11432659516561,1.8037926523856778,80758.4517870355,42000.75981694213,-6.716473275683165e8,1.1672529890981479e9
0.0008499998948536813,-0.3693692604594977,0.00010216243577521527,93.05854938662027,1.853707555782651,12464.458184772715,43036.62046442066,1.287827280202281e9,1.0504987249053835e9
0.0008399998769164085,-0.36843690817141883,0.00010458255286651384,95.01943154732803,1.963142799815232,-29464.271851283633,43487.31948992427,6.528040551482904e8,1.0745926642703068e9
0.0008299999171867967,-0.3675537809803093,0.00010531883432878073,97.57857613309913,1.935979947048881,96806.8883463431,46424.80182262947,1.0650660694313085e9,1.2457183859281614e9
0.0008199998992495239,-0.36656139381691477,0.00010240547840480535,99.20615423516347,1.9741361770019028,55830.46175538685,44060.10823812727,5.242885989145076e8,1.06862182377079e9
0.0008099998813122511,-0.3656893218476207,0.00010298476201869913,101.93349854420393,1.9996299775959014,74279.14968641357,48909.513089458145,4.445330723407115e8,1.489743666951561e9
0.0007999999215826392,-0.36476265981500594,0.00010437012583716811,100.54609758592996,1.9393112807791102,49998.4600464252,41818.07546679041,-1.9308731101486201e9,9.206964392157822e8
0.0007899999036453664,-0.36366171749684695,0.00010365676522076703,98.9638146883832,1.9629037114338286,81019.79692984036,45423.31288736783,-4.0834924750787365e8,1.107102512872577e9
0.0007799998857080936,-0.3627168261359096,0.00010167988365972538,101.3616602524861,1.996075200514641,90141.497402811,42785.66180579845,-4.175414857789164e8,1.0413238866257991e9
0.0007699999259784818,-0.3617784359443348,0.00010451957525452074,101.82039952516352,2.012145440170713,35192.97905210809,44391.80257747696,-8.869603640935777e8,1.094928554144606e9
0.000759999908041209,-0.36078641566219766,0.00010752733121076301,100.39365586175907,2.004171930412392,89624.41842342852,45120.61495291014,-7.281399819701227e8,1.0694568877651185e9
0.0007499998901039362,-0.359712606199994,0.00010868028231881235,103.32433697019833,2.1139699592218695,105114.44177821837,48638.525823344076,1.2611355401379125e9,1.173549567359284e9
0.0007399998721666634,-0.35870040468653874,0.00010810583732815058,105.64287685345965,2.1240436190547487,110970.45036816997,48706.89514766064,2.0003208590018535e9,1.2571058225990446e9
0.0007299999124370515,-0.3576214888129382,0.0001101275688466031,106.53374381031264,2.2139782950089035,48041.89541535039,52429.59164018822,2.7493675809232893e9,1.5352847549749708e9
0.0007199998944997787,-0.35656798402977885,0.0001119971046821027,106.94546383151507,2.1825167370473495,78614.69282071674,55618.78709569959,1.9959427254189277e9,1.6702412010146744e9
0.000709999876562506,-0.355539241466159,0.00011479852290344375,106.62062664410979,2.077949933788096,99496.7987085016,49060.41431123101,-5.85825764697687e8,1.331684657687944e9
0.0006999999168328941,-0.3544856923185057,0.00011180309763778092,106.76023071995317,2.1129284891691436,48650.73646055862,53344.2779380437,-8.479988224839437e7,1.455107236122015e9
0.0006899998988956213,-0.3534102914103542,0.00011374342696618601,108.37882678293114,2.27154125299991,48554.788852746955,55361.338145074056,7.834617114730641e8,1.5108168287202144e9
0.0006799998809583485,-0.3523848181585781,0.00011372465968726419,105.66160229006077,2.166876802277429,27159.730277461505,50616.520045859455,1.2942911798923737e8,1.3656390302634947e9
0.0006699999212287366,-0.35130083754310004,0.00010988141154292544,107.48276748176652,2.116014763671217,-25344.763820070122,48334.057356728656,6.462961941214732e8,1.2455505245358667e9
0.0006599999032914639,-0.35021976654031284,0.00011058500425907977,109.82393305999315,2.1090562992869253,49532.391221446196,50230.292176376024,-1.323081002781584e8,1.5155154145618546e9
0.0006499998853541911,-0.349086415167997,0.00011152461340405865,109.72461756425892,2.085985078307555,90027.13935551967,50070.328981405735,-1.285500815465999e9,1.3142941541545463e9
0.0006399999256245792,-0.348017938528594,0.00011362159829011087,112.90191309329342,2.233067381182195,134733.07098194992,53190.10233589934,-1.5631967135222647e9,1.4243548221532128e9
0.0006299999076873064,-0.3468464888280317,0.00011481503333963207,114.56384400937453,2.2767427116550922,186403.91521202668,55233.309963865104,-2.846965659074508e8,1.6885612350861783e9
0.0006199998897500336,-0.3457722936775066,0.00011352699427643948,115.16900718922551,2.363487905312423,186680.01728404488,57131.36895792524,8.73084096407769e8,1.7747855857511365e9
0.0006099998718127608,-0.3446464173269694,0.0001127306659608731,116.3553594675835,2.405231832872981,157741.99590520267,56938.547237033876,2.0296503843604424e9,1.4593725734433002e9
0.000599999912083149,-0.34349575168070184,0.00011235698725638194,118.91531130370198,2.3981363654038526,128157.7454527801,58033.812279669255,1.1229852770284563e8,1.524029486326557e9
0.0005899998941458762,-0.34222028115143766,0.00011688201262837545,124.44408100060248,2.496992932152138,66479.30690870447,61000.14732609355,-8.10749713416963e8,1.669947403425043e9
0.0005799998762086034,-0.34107660719620153,0.00011888633016433034,122.51643750424765,2.4233603965849957,103265.9139164696,57428.725516275495,-4.2872985530288607e8,1.4802163415177133e9
0.0005699999164789915,-0.3398265850276802,0.00011928205778201703,122.5011533924132,2.385538097520015,144552.33871300216,58952.09146510619,-2.393801568747631e9,1.7423705169786608e9
0.0005599998985417187,-0.338554400823533,0.00011958691184394614,123.85034185370387,2.4877174066445784,167277.54887932714,65082.36452872758,-3.9352968435084844e8,2.022091441320122e9
0.0005499998806044459,-0.33735236568654636,0.000122533816068836,128.28693496752103,2.484118359508863,208467.8220378643,66650.90202752297,1.6107057599595764e8,1.8895177803087857e9
0.0005399999208748341,-0.33602293824927165,0.00012280952481184007,130.3624993199552,2.514176749453837,307677.4734313072,73895.04569958955,2.4029320289823766e9,2.850060154170497e9
0.0005299999029375613,-0.3346125234496146,0.00012016158804331037,129.13968837204692,2.5263423450884774,199516.19626898668,66959.22349232556,1.4024793755654385e9,2.054213345912812e9
0.0005199998850002885,-0.3333084993344153,0.00011941364366962536,128.51331282656352,2.487410990317005,122403.26477096858,63259.61037753727,-7.445432017835898e8,1.9550307602242942e9
0.0005099999252706766,-0.33212138313599837,0.0001246345049772861,130.32624366106091,2.537808774934296,193832.69484834888,63437.12477359558,-2.128377428145289e9,1.638467939387697e9
0.0004999999073334038,-0.33078887458451184,0.00012741426418090646,134.30182018583696,2.593366917745764,220810.32161225993,67924.7107635848,-1.7292140852496223e9,1.9833352079814565e9
0.000489999889396131,-0.3293964399321413,0.0001246070574619523,133.9526878868334,2.509615533589236,93338.39069791134,63199.62528733087,-2.0818539406589556e9,1.9137821862296288e9
0.0004799999005626887,-0.3281019518885295,0.00011971631229383828,132.37250175930086,2.5064691143845677,22009.316781520658,69065.60415925781,-4.3483150755793417e8,1.9493026003933792e9
0.0004699999117292464,-0.3267275389685532,0.0001170946792347315,133.6018805739294,2.5542404170564645,14659.18486589382,63459.22915435087,-1.7039575340950947e9,1.6815617295265968e9
0.0004599998937919736,-0.32535095342813825,0.00011944001958786289,134.5769501613398,2.6466876236841625,7256.7024549045045,73384.74486103622,1.1193844732315812e9,2.4547017150728846e9
0.00044999990495853126,-0.3239822576119447,0.00012010069218049754,137.2193226326367,2.7230571137954844,97947.2565196175,73708.36024292507,1.8684556334724867e9,2.326324799468498e9
0.0004399998870212585,-0.32255383594408593,0.00012507165752714467,142.23598861222112,2.8212810705098947,124584.18550632501,78585.07080774476,1.3074357619940317e9,2.436335699052462e9
0.00042999989818781614,-0.3210843321757163,0.00012930291944628878,145.17303195826824,2.9916490280796744,85765.6961963385,85150.00870181808,3.851089141959646e9,2.7384871504391274e9
0.0004199999093543738,-0.31954081885925323,0.00012920271117769982,148.7432569625221,2.952825424874741,156111.99449561155,85574.44485660564,3.9633897184905467e9,2.4072912391967993e9
0.000409999891417101,-0.3180809690799328,0.0001271829828255454,149.7545234048604,3.0089611687441082,224179.62086989346,88369.279137849,3.3703217824317293e9,2.5871667088295965e9
0.0003999999025836587,-0.3165333357764232,0.00012734459569271127,153.41391018836345,3.0362459594845945,293641.1821337128,89626.37021510402,8.249299182057102e8,3.024259510623362e9
0.00038999991375021636,-0.315110344451608,0.00012932300050196675,153.7578505903352,3.0211121007537387,259144.30740090064,89644.12462517286,2.598985976398808e9,3.1765072374870105e9
0.0003799998958129436,-0.31368897270667934,0.0001291981611806628,154.01306363170795,3.0305645955593152,272459.47918128606,88340.02300278922,3.0911718310108504e9,2.6074862111850405e9
0.00036999990697950125,-0.3122546882903552,0.0001324211408859963,158.3389890057638,3.148953608438433,443104.9961876881,93642.97352497552,5.468803812284478e8,2.947960368237432e9
0.00035999988904222846,-0.3107530418930869,0.00013273370101972434,160.7828084612779,3.236460140754061,388226.5971211787,93350.88961605076,7.103597570393353e8,3.2286118183631983e9
0.00034999990020878613,-0.30916377004037465,0.00013616012578923533,165.1021644104123,3.4583538804344065,504996.3804261545,103024.051464125,6.76856020946205e9,4.2612018469725738e9
0.0003399999113753438,-0.3074675690119968,0.00013966845575673424,172.8089084487991,3.629187132867874,509629.40091711644,106379.90473313867,2.1057212719894304e9,3.971259339222173e9
0.000329999893438071,-0.30587523677417183,0.00014254064311188615,178.60249758711961,3.5980797241194384,340826.5765509241,99067.03497817782,-8.122336454868897e8,3.50006861933653e9
0.0003199999046046287,-0.30423624724240483,0.00014531664821260237,177.32425650778742,3.524240420232078,351183.9720446073,104791.97317714736,1.897133663943434e9,3.4264410580271096e9
0.0003099998866673559,-0.30259072935923464,0.00014400729241038145,181.67836484321927,3.5752617736392835,388775.9567184855,115239.78744925921,1.8022558171933615e9,4.74873484218719e9
0.00029999989783391356,-0.3008487623659895,0.00014013443927580563,187.0010764236711,3.6733401065794897,544624.2735079931,120339.20022626115,-4.583569766467879e8,5.789276934108737e9
0.00028999990900047123,-0.299132535449701,0.00014101553802408978,187.44432679859526,3.4910124381738976,389617.97294853244,109023.62993698526,-2.854737890291651e9,4.022374236700088e9
0.00027999989106319845,-0.2973480541791768,0.00014384648246396542,191.02781897451567,3.695464499009082,493845.3045799662,126032.17404837714,3.5574367207795205e9,4.90210878980937e9
0.0002699999022297561,-0.29539833261949255,0.00014754819517683545,193.74641023848932,3.7431278955884237,602365.3775027165,119912.46601766071,-1.4889654415932145e9,4.573752416912567e9
0.0002599999133963138,-0.2934476386880555,0.0001499621864008596,196.2023216532716,3.756543588970022,593949.7422418842,117404.40210821532,-4.29061784509802e9,4.29822776669279e9
0.000249999895459041,-0.2915988284678489,0.0001497907711828225,201.77040017894822,3.9859174721600774,458299.7599301733,125763.46999976077,2.4922915214319462e8,4.846079412006894e9
0.00023999990662559867,-0.28966770084685417,0.00014995425853680473,204.4083881813851,4.002103502207996,511215.6114398135,130839.84400208903,-1.6359862555952065e9,5.31597360102676e9
0.0002299999032402411,-0.28781028564237315,0.00014709034289449267,203.56053043205085,4.175111675357873,578594.6876309472,161033.97497711706,7.904569692782229e9,9.290295758673603e9
0.00021999989985488355,-0.2856762366881416,0.0001451788294621615,202.93594199343522,4.097376696367464,628147.1194834716,172879.98890967286,7.923896832802656e9,1.1505060814697214e10
0.000209999896469526,-0.2837026476327363,0.00014778372078163443,208.4213633511259,4.138514637617587,566058.3495352133,157649.26940950655,1.5309093942370925e9,8.91989917079945e9
0.00019999989308416843,-0.2817813149607712,0.00015089012954927537,214.99238137546791,4.182522770289803,632000.515015657,145531.82280554727,-2.997262160606043e9,6.25772690202168e9
0.0001899999042507261,-0.27977193844429876,0.0001510980205244008,221.57301861740407,4.186110702042426,620110.4574400908,142568.59291966158,-5.439907874522519e9,5.350855994968708e9
0.00017999990086536855,-0.2778604423814366,0.0001534536249111201,230.50767660141642,4.619073810075398,829645.6994732387,163961.49652114426,1.1421390613776448e9,7.061020714510639e9
0.00016999989748001099,-0.27564165643006866,0.00015968161726655867,238.68496400459478,4.829474892222088,862961.000342073,170857.87263322232,3.119152863033022e9,7.770846307492161e9
0.00015999989409465343,-0.2734206387634881,0.0001628365627688331,245.9084746488306,4.926726213329459,734428.8712545377,176259.16517458568,7.316239731002976e9,7.44019698198353e9
0.0001499999052612111,-0.27117242611756653,0.0001648098005510931,252.62443901645813,4.920737546671277,296028.2514314616,176073.39779063856,1.6563599213765463e8,6.866224035215083e9
0.00013999990187585354,-0.26895989624078487,0.0001658989736243796,254.76117703144305,5.011776515690221,349120.91708387225,176058.97515394216,-5.959100782934312e9,6.890631207998323e9
0.00012999989849049598,-0.2666412907734077,0.00016809945545153549,256.729551096459,5.119112618283336,640196.636757935,183694.6754135156,-3.2964177174006577e9,7.987296495401444e9
0.00011999990238109604,-0.26421806035247575,0.00016785352641258494,258.3919150918952,5.056800320171049,846303.3632046724,182198.75341226198,-5.507593903942442e9,7.630729705822065e9
0.00010999989899573848,-0.2618191526683223,0.00016994310381246729,268.0626508233177,5.1468744757310985,646661.8703055604,180958.04632964742,-1.1165688229592997e10,7.723664897561973e9
9.999990288633853e-5,-0.25929468285944324,0.0001710216523712175,273.1469254774153,5.253770608250116,610001.0149084001,177864.5525880606,-1.0858877119503664e10,7.38709822239854e9
8.999989950098097e-5,-0.25656779997798146,0.00017028910190958617,279.9599763339536,5.3571786636252625,743216.945208077,196379.3475230868,-1.4910930029113121e10,7.89202697976953e9
7.999990339158103e-5,-0.2539467968054497,0.00017557217500756132,290.86318668462656,5.716715625269272,593878.5188770796,216841.40015392855,-1.0483266308989151e10,9.407076530601725e9
6.999990000622347e-5,-0.25130202710486804,0.00018025201930137305,299.8471198745546,5.787466068966787,761910.4931469226,227065.48150120032,-1.2189232323951414e10,9.417802292745068e9
5.999990025884472e-5,-0.24851642219746697,0.00018471681808388544,316.2465264510866,6.326041642961928,942299.4238739829,276796.75913283747,8.11392501442206e9,1.2619031298381392e10
4.999990051146597e-5,-0.24564796108923348,0.00018610022652411012,328.3771116931685,6.560331430231591,1.208898471370838e6,291003.1258591525,7.598984153118509e9,1.4411709366045994e10
3.9999900764087215e-5,-0.24261855224246393,0.00018685908811937613,334.4672801780303,6.5350880356061545,1.317772430848712e6,289711.7149742065,2.176505577488358e9,1.385840263336788e10
2.9999901016708463e-5,-0.2395661674486649,0.0001906542423044501,345.56800084052014,6.82715584624592,1.270955788186693e6,292508.70270559326,-1.6696879565074887e9,1.4796582739592178e10
1.9999901269329712e-5,-0.2363416999245641,0.00019694439523696585,358.0041121169443,7.104844978037222,1.1061239263865943e6,302632.30156751984,3.478266434858352e9,1.5021786966034552e10
9.999900612456258e-6,-0.2331781712205092,0.00019620621548488144,368.45932726214164,7.193480708384942,944412.3422064289,310066.2935190791,-5.023559927695258e9,1.4262075117504725e10
-9.913492249324918e-11,-0.22983648451821637,0.0001975830150293262,377.12331795702715,7.395149219986946,906235.5416453909,339842.4532932048,-1.527364744793819e9,1.7788234439555172e10
-1.0000098882301245e-5,-0.22647465323407684,0.00020105439634400746,389.15909394971555,7.688001839867725,1.1415547004185955e6,357580.9344729326,-6.916082608165118e9,1.9387780647454838e10
-2.0000099539174698e-5,-0.2229554039408803,0.00020616547359823058,408.5843951471929,8.238656618738524,1.6531647659026086e6,402609.1458899478,1.855825434391461e9,2.293247572684243e10
-3.000009928655345e-5,-0.21923602001874865,0.00020853080722470883,420.3181589585758,8.441206504791802,1.7588876126362628e6,398726.8784541747,-1.067890134179763e10,2.1698385842695576e10
-4.0000100852921605e-5,-0.21553562929901532,0.00021452881196892937,434.0746865879545,8.6484861152163,1.9853527387042872e6,385086.6882092078,-1.930194653725451e10,1.905274250582683e10
-5.000010060030036e-5,-0.21173445391395365,0.0002156928366568426,447.2479095171387,8.933789842001822,2.5280204904559636e6,402839.7819529233,-2.3493066377869675e10,1.9679624014315178e10
-6.000010034767911e-5,-0.20778829493832032,0.00022018366598898026,466.4235415007405,9.208532158509362,2.6254500488827913e6,437691.2180514407,-1.51067378318463e10,2.268337065042834e10
-7.000009645707905e-5,-0.203731777738911,0.00022699503964965307,485.6469917000681,9.781999385656563,3.01688684022344e6,534229.437034868,3.6071141462025024e10,3.337417434366731e10
-8.000009984243661e-5,-0.1994862550667575,0.00023627398649859617,508.81151066297645,10.462672427122266,3.3320211906639934e6,591868.2773105067,7.26725285837682e10,4.143868768524121e10
-9.000009595183656e-5,-0.1950793314675395,0.00024401280297858046,534.330927147945,10.868949099007233,3.6041424617720484e6,600607.9142178518,5.0374165025057655e10,3.929722608766316e10
-0.00010000009933719411,-0.19050170355812457,0.00024723030626062735,558.5858226901094,11.184126700681698,3.7214250479515167e6,642973.2447790918,3.815492220475274e10,4.156706742239577e10
-0.00011000009544659406,-0.18577579495361274,0.00025026595899711854,581.3483659739446,11.444203815693877,3.719650523723115e6,674453.987260463,2.646884584644803e10,4.415903523578155e10
-0.00012000009883195162,-0.1809212122043085,0.00025508599580366923,616.5532501909081,12.122564096549532,4.320247430147233e6,742691.9884121711,2.655399895553806e10,5.0323882876375046e10
-0.00013000010221730918,-0.1758608713418377,0.00025932837702674215,660.3255894835806,12.664112066340085,5.075025318044626e6,822503.4556506708,1.3684025897826159e10,6.071164661586229e10
-0.00014000010560266674,-0.17064102719446528,0.00026653792309613784,695.0564303780905,13.187304041671336,5.500938016808316e6,904914.7212623032,2.460537053764324e10,6.628027136790742e10
-0.00015000009443610907,-0.16495458638387667,0.00027409277040575474,731.7061841086289,14.444764341028126,6.166723606507528e6,1.0502022483198277e6,9.974021462128651e10,8.84489604200659e10
-0.00016000009782146662,-0.15905926145169064,0.00028352394185446626,766.3689791806536,15.315239539260922,6.462501593876984e6,1.1397888796599628e6,1.1582209194529071e11,9.927906721387178e10
-0.00017000010120682418,-0.15297093506315854,0.0002908613487563646,804.1210847879227,15.871868915775227,6.190792008075589e6,1.2181313263321943e6,1.1165245363571399e11,1.0955091568399573e11
-0.00018000010459218174,-0.14671599812993344,0.00029691805775863096,849.5915297277451,16.959350728010122,5.901980787821279e6,1.3690951601139545e6,1.554091217174087e11,1.3685970234374052e11
-0.00019000009342562407,-0.14004275521997334,0.0003036260858427455,895.1556522574078,17.759056666924213,5.691697117992065e6,1.4228632779048113e6,1.1062798422706894e11,1.2766511306741435e11
-0.00020000009681098163,-0.13316720036671834,0.0003133358884773701,957.195166328564,18.585040471805147,5.47746596350678e6,1.5515970838398149e6,8.272075019653625e10,1.4317272820228015e11
-0.0002100001001963392,-0.12612122576826432,0.0003239579742699016,1022.3489567895244,19.41318535890633,4.81792883830149e6,1.6161761734590551e6,-3.748279879552708e10,1.5181162700457858e11
-0.00022000010358169675,-0.1186932003295399,0.00033424956797671536,1078.510289724811,20.089492364433582,5.084722055926344e6,1.5704864536413183e6,-2.2105186569861188e11,1.3345977328625743e11
-0.00023000009241513908,-0.1109087707852948,0.00034649746925985935,1146.6257154803916,21.39152056935649,6.13391201934814e6,1.6810479319266265e6,-3.1114635523941943e11,1.407537089447437e11
-0.00024000009580049664,-0.10282386037038843,0.0003573503159845738,1215.5220003659183,22.68476898583948,7.551049860748452e6,1.827293229796792e6,-2.965451404945153e11,1.559825982140198e11
-0.0002500000991858542,-0.09441602399137793,0.00036956145326090127,1278.6226812843188,24.13214793076589,8.072047870530891e6,2.0062848626076374e6,-3.107703506625488e11,1.7594890183963776e11
-0.0002600000880192965,-0.08565262141785425,0.0003825986597275389,1353.7457860625407,25.359921620115987,8.824080900169069e6,2.159633244105853e6,-4.2029792782006165e11,1.996233099093577e11
-0.0002700001059565693,-0.0765012477365214,0.000393932272851082,1438.20164160247,26.906631446665,1.0451648207786433e7,2.374807946439221e6,-4.7426779417900836e11,2.2445349066820947e11
-0.00028000009479001164,-0.06694513013989463,0.00040381516560796335,1527.894011736433,28.909203224596354,1.3374010055731284e7,2.6568905130759687e6,-3.617936563254055e11,2.6695073851177625e11
-0.00029000011272728443,-0.057020002872520674,0.00041400480103498817,1619.7765944926591,31.28585374691571,1.6272198900750132e7,2.988246687981235e6,-1.6324006520904074e11,3.169880615371012e11
-0.00030000010156072676,-0.046588021613394086,0.00042514094873041445,1714.4982966719708,33.00829950352941,1.631927909835503e7,3.2361778867793493e6,-2.253954001113076e11,3.645787737112333e11
-0.0003100000903941691,-0.03564020712715905,0.0004364716039010917,1827.4706855905113,35.0881295513061,1.5997185717312811e7,3.575939547872736e6,-2.0125424757858105e11,4.314563167809067e11
-0.0003200001083314419,-0.024306593454859398,0.0004469709128250521,1930.0189716703542,37.1367097089454,1.7101968883077264e7,3.7745589888575654e6,-2.825372011635937e11,4.8046986484164453e11
-0.0003300000971648842,-0.012535375263740925,0.00045706958928754747,2032.792071605017,39.355118701408195,1.795101914495407e7,4.125246155080204e6,-2.1579577253017337e11,5.499409883174443e11
-0.00034000008599832654,-0.0002582032287149999,0.00046577106454187973,2123.8248431887837,41.17132870192117,1.8337689883379363e7,4.547508655462012e6,-8.108692790300336e9,6.31262938323392e11
-0.0003500001039355993,0.012390804924817802,0.00048045615204473296,2230.5046718519334,43.22024876418266,1.699611779267933e7,5.00826635151016e6,8.778397438830714e10,7.472032524890046e11
-0.00036000009276904166,0.025488891235659113,0.0004930309158895454,2321.6672811321355,45.062133718747575,1.4981126418819487e7,5.314603866556944e6,-8.223633150483589e9,8.164744026943313e11
-0.00037000011070631444,0.03889638049919039,0.0005052464564045772,2404.640816680462,46.64467560702715,1.2947878391773924e7,5.424055644671122e6,-2.883043893679037e11,8.005601382956702e11
-0.0003800000995397568,0.052611817960638706,0.0005129347798147143,2479.999108883727,48.312254730436166,9.347367957729023e6,5.71527731400689e6,-4.4638425917944116e11,8.925728466942102e11
-0.0003900000883731991,0.0667264690853927,0.0005124339799285546,2527.039235431692,49.141112440858016,5.24094837215089e6,5.702151631475848e6,-7.553356201349125e11,8.500156765067537e11
-0.0004000001063104719,0.08130963621546408,0.0005140847530922144,2552.698610367742,50.298891226043,955369.3747204752,5.74615347760154e6,-7.770776357316768e11,8.231837757827761e11
-0.0004100000951439142,0.09593252994628619,0.000511815901724267,2543.954276149533,50.959537233395025,-3.4199663850703123e6,5.865184404518444e6,-5.0283788655782416e11,8.316611051716589e11
-0.00042000008397735655,0.11068838185552413,0.0005081504893034649,2528.6165903735805,50.67646617988111,-8.588333550252343e6,5.879813190468794e6,-5.236107757146393e11,8.516355311017709e11
-0.00043000010191462934,0.12553388430183657,0.0005034003914054061,2505.289440031714,49.942501517610886,-1.3843575880222017e7,5.760785106859981e6,-6.99038646448708e11,8.280251322401064e11
-0.00044000009074807167,0.14037075707590121,0.000501188406296131,2450.1357086711546,49.11633693656619,-1.8366224753192395e7,5.7774407232496645e6,-2.650278523133101e11,8.925648158684384e11
-0.00045000010868534446,0.1549845194374608,0.0004965765880521543,2367.2372345245058,47.82064713873641,-2.305285894654726e7,5.622755450234136e6,7.55202547086938e10,8.861336807741088e11
-0.0004600000975187868,0.16941935560015434,0.00048685438175770775,2262.833629521827,45.91676461719979,-2.875694938494532e7,5.442363236340032e6,4.5262638646840027e11,8.77008735768676e11
-0.0004700000863522291,0.1837233886040138,0.00048083388560638007,2135.166649889941,43.350152177141425,-3.3430061602769934e7,5.146732783619365e6,6.899777474770415e11,8.457947133144847e11
-0.0004800001042895019,0.19754679091247956,0.0004650964417866771,1986.519174878339,40.7634477357408,-3.505858165619854e7,4.723027575702918e6,8.267341751104174e11,7.451197574332178e11
-0.0004900001222267747,0.21094554110225364,0.00044425750785186406,1818.4764478340671,37.84275939050833,-3.4552099286034726e7,4.371991305541941e6,9.705549650617001e11,7.102262460426768e11
-0.0005000000819563866,0.22383952456543788,0.00042033235480002886,1630.762349949344,35.00092088984543,-3.22018163002651e7,3.91557195508448e6,1.0913358292464183e12,6.206884313246417e11
-0.0005100000998936594,0.23601766066360483,0.00039466634589356504,1447.2337422487535,31.604213486794908,-3.0870191400704533e7,3.446576403591479e6,1.1699460395692654e12,5.3804554342275464e11
-0.0005200001178309321,0.2475589904028921,0.0003671226931138724,1275.2129873983326,28.21418115002351,-2.810370048021418e7,2.962790999388474e6,9.80660150473546e11,4.5508413026727185e11
-0.000530000077560544,0.25833651587218914,0.00034037859175182794,1102.419781948317,24.648407066137136,-2.3653485240702625e7,2.4638828411328658e6,8.11338558215256e11,3.6108279671590967e11
-0.0005400000954978168,0.2683065959682775,0.0003149737264948952,946.6104487287859,21.56033683621699,-2.001040808649754e7,2.141802053861652e6,7.682964367464087e11,3.256250676817751e11
-0.0005500001134350896,0.27752212589829883,0.00029289371388706574,805.6769722450716,18.609729159550437,-1.6395767488411363e7,1.7701410771889305e6,6.267036447959275e11,2.6262384602783957e11
-0.0005600000731647015,0.28589859960327724,0.0002694585166248268,675.9940702381373,15.755403823110612,-1.2820157533159552e7,1.4197617801916883e6,4.9922683505148065e11,1.893624982394773e11
-0.0005700000911019742,0.29334924435717985,0.0002457816059937185,569.8335372695506,13.696999379511455,-1.0677549960573463e7,1.156184514537347e6,4.3109818897680756e11,1.3814784100799753e11
-0.000580000109039247,0.3001804936669536,0.00022222970301587726,479.2670785082783,11.41013522809859,-8.38989716838985e6,857455.0221323743,3.2368820794635315e11,8.425422229935808e10
-0.0005900000687688589,0.3063090215936071,0.0002024931695360713,393.9696195300105,9.423145425265588,-6.250395336543759e6,698869.401307797,2.4266787419855246e11,6.757360577531197e10
-0.0006000000867061317,0.31186834732117114,0.00018833905130995895,326.26776188810885,7.537683852532271,-4.287483237097614e6,489843.16885995143,1.5025691439026767e11,3.8746250131702286e10
-0.0006100001046434045,0.3168182817368186,0.00017581845269479146,275.61520001326926,6.165453164048713,-2.840540208181451e6,340165.5542255421,9.515522313284724e10,2.277521528283326e10
-0.0006200001225806773,0.32120444492405525,0.00016130329595014217,234.55318690836066,5.060310988051286,-1.8760880147343792e6,243805.18258662673,5.405909557200886e10,1.4269155712292992e10
-0.0006300000823102891,0.3249911812219591,0.0001510411829312852,207.63051544969588,4.320484366432056,-1.238468457556503e6,172016.37453217842,2.7639680422036522e10,8.317583773941913e9
-0.0006400001002475619,0.32846776252310383,0.000144744286194931,185.42644665677264,3.8121878209891467,-869412.3899780544,141051.8703356562,1.5519669460641535e10,5.82021601306118e9
-0.0006500001181848347,0.3316349405073096,0.00013614897082886123,166.00499317212925,3.435971962607695,-719273.1387141241,122438.97272781013,1.2036122176119041e10,4.643205096252939e9
-0.0006600000779144466,0.3344195322402701,0.00013284727338151085,152.46341964494601,3.206066950770819,-423279.34369112767,101309.11888047573,8.300367262130376e9,3.820151778242261e9
-0.0006700000958517194,0.3368387030598006,0.00012783978659636477,143.36734011036276,2.8387649975666864,-325523.0588392812,98929.50504852121,3.544201150629323e9,4.448059101955244e9
-0.0006800001137889922,0.33888994319772453,0.0001229647043131596,136.62367444709017,2.6173536266244533,-286030.0205779161,75426.00227090297,-3.11295867920624e9,2.6219190016617994e9
-0.000690000073518604,0.34082626978685726,0.00012017522720773365,130.72700159035358,2.640852349833081,-171134.9197993166,70472.53213171446,1.4705975591036987e8,2.3100501395882115e9
-0.0007000000914558768,0.34261790159707295,0.00011536809868531708,126.03778752366046,2.652611810784757,-174403.56143211902,65938.92734765557,2.67785517046521e9,2.0354278356389694e9
-0.0007100001093931496,0.3443634173627481,0.00011668534740891966,124.65338946734234,2.5878158408381715,-192062.41081351181,64094.572497259,1.0800655100579176e9,1.8444402559816556e9
-0.0007200000691227615,0.345959583865601,0.00011575636460500242,121.78859980434027,2.453973169368593,-122220.76601051753,61321.2428623773,2.4386332324256425e9,1.8054035217580333e9
-0.0007300000870600343,0.3474758552867984,0.00011337936047599972,119.09571988920054,2.323841096943718,-47825.000623319545,61616.66158960019,2.614329030671401e9,1.7976345083231058e9
-0.0007400001049973071,0.3489953422561698,0.00011564079079273086,117.83566500793245,2.2946995441171327,-56325.50484694917,59022.09251907182,8.670955355128297e8,1.6289516133981814e9
-0.0007500001229345798,0.35042756532007496,0.00011455769590756774,116.66027472654297,2.260762908686026,-100015.18622405495,56463.98903167768,5.548135789264835e8,1.5700968675047102e9
-0.0007600000826641917,0.3517648089459052,0.00011267402988057177,114.67853461353192,2.31429621668363,-19417.961163943073,59128.943386354804,3.371068004631257e9,1.7748484351665516e9
-0.0007700001006014645,0.353044218377548,0.00011146025325643165,111.19531487694897,2.199731692711643,-56782.95771022133,53572.03479489165,1.6425136499554086e8,1.4542393635144298e9
-0.0007800001185387373,0.35425880160903317,0.00011272666862917987,112.70618347188906,2.237951742986171,-70786.65024443719,54983.71411389184,1.2571847796477954e9,1.494156590504173e9
-0.0007900000782683492,0.3555545163889414,0.00011551866215543076,112.40817251576443,2.223238133631338,-60589.690178811616,53443.21011093863,9.218457206591807e7,1.4641430106870437e9
-0.000800000096205622,0.3567498631368802,0.00011049166812386026,108.7848189837686,2.1782207993762492,-73620.56264874696,50807.72933603261,3.941116450305947e8,1.4748231656268249e9
-0.0008100001141428947,0.35791603068730343,0.00010773187811463141,106.42321309139685,2.154427563105826,-65435.05308845232,49619.291192249875,8.830351629671817e8,1.5812250664215012e9
-0.0008200000738725066,0.3589986975276662,0.00011139117793990171,107.69329235780106,2.1718384646880593,-79240.29904552581,51959.433124688585,1.1800506755750975e8,1.646566586158951e9
-0.0008300000918097794,0.36005218745146395,0.00010977497181305831,105.09212037383134,2.077978437682811,-106887.71183485542,45060.590171368356,-3.943505911792049e8,1.1219549946902547e9
-0.0008400001097470522,0.3611677826776512,0.00011128468386114874,104.99996750954644,2.107356695121633,-81787.41446523851,47049.00050198849,-9.83636230569424e7,1.2192928145073514e9
-0.0008500000694766641,0.3622627756583324,0.00011089275874613283,104.33037425182047,2.0398428672959845,-67927.06114520694,48269.052632633524,-7.351985580469738e8,1.286204156283175e9
-0.0008600000874139369,0.3633591506055034,0.00010644460961225933,102.49926948855192,2.018034721614231,-9174.255533811733,47801.55031330093,-9.185742634111008e7,1.2937955687228045e9
-0.0008700001053512096,0.3643941093501513,0.00010246728908915028,100.25783234403431,1.999666230527514,-63056.24460386945,42871.535719921696,-6.426054615719596e8,1.2034635058815386e9
-0.0008800001232884824,0.36542461870002996,0.00010196791489325421,99.79210289432385,1.943728670432703,-74341.49199971197,46754.63764019137,4.5272572127796814e7,1.3543887783763418e9
-0.0008900000830180943,0.36638791864692416,9.917020609313328e-5,97.31123147900357,1.8667168215473076,-4751.252289868151,45131.48433104404,7.367349617788913e8,1.1530296933662217e9
-0.0009000001009553671,0.36733137438778046,9.85352730104055e-5,97.44753173968586,1.929011167637879,-84198.40181081541,43698.29491622023,-4.979080254825078e7,1.1701282611428092e9
-0.0009100001188926399,0.3683734118631634,0.00010262573577388026,98.56233758711102,2.0597683803863402,-114104.16076299352,50892.41361219455,2.8144427276434116e9,1.7355261750690508e9
-0.0009200000786222517,0.36945333625063637,0.00010360982393703464,98.00610518172357,2.005709098379611,-46075.88830922609,48008.478386418494,2.3801130929331536e9,1.441651739037791e9
-0.0009300000965595245,0.3704619599813248,0.00010691720947015572,95.64999469462055,1.8757661070131646,-101066.39700484627,41159.692173374686,-1.4224560387195727e8,1.0537605027703887e9
-0.0009400001144967973,0.3713975715083369,0.00010602674125843975,94.28691599836023,1.8830753179292936,-66302.80652867939,40372.36645278395,-4.723901836633147e8,9.371154496824081e8
-0.0009500000742264092,0.37225513314193215,0.000105080066356648,94.20420866539006,1.861629607217798,-93627.59328337418,39486.57017888215,2.4739110078425318e7,9.635355495324023e8
-0.000960000092163682,0.37318756336241493,9.959153070769464e-5,94.25874158647265,1.7879407280962551,-94723.73651178341,39292.532350513095,-1.6990377647702456e9,9.444602156099777e8
-0.0009700001101009548,0.37418457059730437,9.957012756562725e-5,92.37605627208092,1.8130661817498066,-121424.27488078551,43633.03633321784,3.8292536708353394e8,1.2165554750815928e9
-0.0009800001280382276,0.3751074163755868,9.861015675103219e-5,90.02752714722244,1.7261657219926674,-87322.2609243403,39770.07514691421,-1.0088435602739121e9,1.0611438144096595e9
-0.0009900000877678394,0.3761538592718375,9.753682786167179e-5,90.87930208746786,1.8384919592589999,-98830.1696250379,39712.00227314647,2.4275875518339813e7,1.0520312324522837e9
-0.0010000000474974513,0.37703306456272273,9.755208726448304e-5,89.67308145835126,1.7432528413647383,-101096.4162214908,38161.84594450888,1.0051844959443783e9,1.0697223889128095e9
-0.001010000123642385,0.37780041917866897,9.750803988232458e-5,88.07453977266306,1.6742188893762708,-93432.2395098501,39174.72576848812,4.643167129742575e8,1.0693199401824638e9
-0.0010200000833719969,0.3786972248990786,9.917720251782199e-5,90.1080772406173,1.7866339638790094,-42644.831916405456,37867.49491278406,-1.3429361583943045e9,1.0605942555202488e9
-0.0010300000431016088,0.37958092211962785,9.863275845332116e-5,89.46954058367346,1.7717436649578473,-72868.16691481625,38634.3216640155,-1.222272094464973e8,9.557851197922239e8
-0.0010400001192465425,0.38048754555214054,9.729372244567718e-5,86.49047246074554,1.7474078713816479,-128326.08631062135,40559.84806130748,5.987782426370201e8,1.0675243367636422e9
-0.0010500000789761543,0.38129016165948143,9.804453808393388e-5,86.94559845708561,1.7180309301715855,-125098.97158788098,43006.353055062275,8.631749591300144e8,1.1286792474375906e9
-0.0010600000387057662,0.38216184681499155,0.00010205107436000564,84.93641270731997,1.6987848025960675,-99098.33099036687,39660.98757077711,7.478230516120389e8,9.33636106599118e8
-0.0010700001148507,0.3829962297002495,9.864633000872402e-5,80.73316089677046,1.5987094897436374,-126135.21130632031,33770.29775146656,3.541116951559806e8,8.730704551863992e8
-0.0010800000745803118,0.3839543811725282,9.868244643033503e-5,82.34425774482752,1.6834990695790968,-45710.193915886,33701.24106978172,8.543324718233372e8,7.830368266452645e8
-0.0010900001507252455,0.38484739584477506,0.00010064695793185813,83.48246837581311,1.6829345602039913,-156281.60414500118,36821.37455199894,9.122803181120628e8,1.1497654177070355e9
-0.0011000001104548573,0.38569529870623903,0.00010142293949425723,84.11831832440342,1.6455290735417147,-156968.84223078092,33509.011076100986,-1.9972502116912195e8,7.401474031434431e8
-0.0011100000701844692,0.3864226538214949,9.813616485397347e-5,83.06949922521092,1.7036589257019785,-83892.89752512719,37898.21656124897,1.3960895599421005e9,1.0280866446303227e9
-0.001120000146329403,0.38724734823050083,9.7253966235163e-5,83.26877123017996,1.6989227145774732,-21487.416174440965,36435.462412432295,8.685678257552474e8,9.589316764977984e8
-0.0011300001060590148,0.3880439787396931,9.545489501246354e-5,80.93848549158133,1.5915440797734384,-7403.858161246013,33089.944766226814,2.817420144742776e8,8.221215169298556e8
-0.0011400000657886267,0.3889124263976521,9.610505579979324e-5,79.27848853309568,1.46690008038215,-58297.16141314653,28675.816302063362,-2.0320090845554466e9,6.394411226117166e8
-0.0011500001419335604,0.38967389279858383,9.655194894711088e-5,81.65055686286705,1.57468723511377,-49939.49735613316,31882.38036910673,-1.5899851239676719e9,6.65706592357949e8
-0.0011600001016631722,0.39047420999156973,9.287606474092529e-5,80.68288612613748,1.5893468522501313,-50720.088870166175,33891.07207772459,-3.0868790488243836e8,7.659651701838245e8
-0.0011700000613927841,0.39125459896104836,9.395080945133709e-5,79.20237024094672,1.5451690479538496,-109921.69015594994,29443.191045028692,-2.2159935189541683e8,6.193652956591501e8
-0.0011800001375377178,0.3921537721023839,9.12691693305671e-5,77.00153283610926,1.5460102021342146,-87408.3477325932,31288.021244645453,-5.226989510353858e7,6.988770938518423e8
-0.0011900000972673297,0.3930905127301755,9.054887031302715e-5,75.99832027861754,1.552299635817068,-122826.22284937538,32716.47671047901,8.76064778080034e8,7.79285173607483e8
-0.0012000000569969416,0.39393828155503685,9.15287265345695e-5,77.46529482148371,1.4884859163913478,-100586.19193503841,31334.693197980105,2.608856296341031e7,6.465163874359481e8
-0.0012100001331418753,0.39469720976243844,9.306660882395844e-5,78.8093279215592,1.5105981285234582,-34525.88679483625,30098.88372797842,-7.929376514230547e8,6.422174147902062e8
-0.0012200000928714871,0.39552890814833186,9.360273931087838e-5,76.57993609943426,1.5452842307112695,-5911.994902750673,30805.484630067847,5.510571305474836e8,6.759595870514678e8
-0.001230000052601099,0.3962738187931713,9.370071856994292e-5,74.70279760232005,1.4510535542774388,-52336.30880095805,27892.445471428724,-2.3988559408654463e8,5.92779011220183e8
-0.0012400001287460327,0.39700630010846105,9.308070657199222e-5,73.76903896935833,1.4885574629205829,-53952.33486992161,26931.04929899386,-4.305904439559356e8,5.796357647613076e8
-0.0012500000884756446,0.39783910822681506,9.407557231227945e-5,75.01530587040418,1.5976755898083113,-96365.51950850207,33172.421981306325,9.9362475403394e8,8.490389876986834e8
-0.0012600000482052565,0.39867779393672825,9.201628811831303e-5,75.68773750134382,1.5908671900532005,-56795.74663284841,30145.20957664723,1.8145737161386335e8,7.46354568038768e8
-0.0012700001243501902,0.39935278228825755,9.457731422121667e-5,75.99966923740507,1.4522165308870938,-13728.165192190021,27157.79761021918,-1.2948969444124556e9,5.861357943211738e8
-0.001280000084079802,0.4001095151996765,9.13247759522387e-5,75.22853608452368,1.4318640880732638,-47453.577418294546,29926.24724515419,5.7970268064437404e7,5.95441486585614e8
-0.001290000043809414,0.4008104203151599,9.053781586844234e-5,75.63433378026158,1.439376525199164,-41792.42282798211,29327.20294413273,2.2997931051767302e8,6.029643488814448e8
-0.0013000001199543476,0.40153989428364995,9.079586241192353e-5,75.03629942526325,1.424836998381353,-27254.347844402746,28263.95982045531,-3.270826781102519e8,6.109053252521456e8
-0.0013100000796839595,0.40232117609922374,8.909377412133514e-5,71.24254113659082,1.4068191653498396,-42273.48816781901,27262.40967731506,1.4026450522505212e8,5.40198012850312e8
-0.0013200000394135714,0.4029825026851205,8.921598173247145e-5,71.0371607296537,1.4692431677076592,-47758.573185645146,29094.889394007696,4.0494687240349466e8,6.729648793458191e8
-0.001330000115558505,0.40370005890614685,8.7884291376431e-5,72.1142214546281,1.3584367584123391,-43689.85047590802,24660.59220235146,-9.296001998195484e8,5.28680138578836e8
-0.001340000075288117,0.40442082646770866,8.896182518530452e-5,72.60119310829762,1.3855447044595923,-19671.149052299512,25537.48709240678,-7.406594764001957e8,5.303842756780944e8
-0.0013500001514330506,0.40517607340684014,8.859058137105314e-5,71.3603999505182,1.4696911287690888,-6572.253919930704,28256.207799384876,3.896198502512255e8,5.898718044892678e8
-0.0013600001111626625,0.4058539465186772,8.696807266175118e-5,69.35637208287733,1.3691647695305282,8450.72045071192,25475.09802573191,-2.4453894896961468e8,5.304367833181446e8
-0.0013700000708922744,0.4065976857120232,8.73050686272323e-5,70.03355509902539,1.383222384127975,-56026.250402026366,26710.281649017194,-4.901565624915248e8,5.420766983455918e8
-0.001380000147037208,0.40731849529378783,8.75501741095908e-5,71.13118442929215,1.4604696911336617,-64265.22475974244,29708.902735946314,6.104007302961736e8,7.346136839060098e8
-0.00139000010676682,0.4080795530231145,8.714590808255965e-5,69.04112891274013,1.40036744441122,-70779.74472335496,28066.17955039519,8.145474446495876e8,6.319945767759238e8
-0.0014000000664964318,0.40881276067955136,8.648069476843025e-5,67.74577399071826,1.2854904428811653,-22040.931711662357,26084.161149197545,8.615103774021582e7,5.013413793655162e8
-0.0014100001426413655,0.40950375801139743,8.894783357703815e-5,69.92604468273558,1.3527761371897702,-20394.70964901833,26349.889462278425,1.1803128626298705e8,5.791073295533212e8
-0.0014200001023709774,0.41019178132078365,8.826398962058916e-5,69.70931149234248,1.3376065605873564,-6591.464992197762,24306.553829452445,-1.051941740565671e9,4.292436737898477e8
-0.0014300000621005893,0.4108552481970922,8.685998265264886e-5,67.6759780173293,1.3157640197165572,-30079.50560176802,26507.645808207377,-1.242375827484506e8,6.638667805242273e8
-0.001440000138245523,0.41155351621142444,8.846230733009321e-5,70.04610540564303,1.3933831743840173,-44671.74096176496,26822.95741351014,2.533377567406319e8,5.578626233946518e8
-0.0014500000979751348,0.4122315030719265,8.608610757724929e-5,67.28822241414345,1.3822714459241159,-38580.750539270375,25514.926925273376,6.405510214712609e8,5.238935302696036e8
-0.0014600000577047467,0.41300242634191514,8.372646764959151e-5,64.90622419381134,1.26992950033901,-4727.698165887438,23241.800881989886,3.477251064034267e7,5.231013518499457e8
-0.0014700001338496804,0.413651853511553,8.450516583442481e-5,65.69359661846491,1.2794234592500189,-3485.427926658213,23662.63853805349,-3.670705407454331e7,4.801751552809863e8
-0.0014800000935792923,0.4142531748322251,8.33838796830964e-5,66.08366528044154,1.273193667630077,-45206.24400273408,22128.908414899826,-7.922774696855623e8,4.1952404999819416e8
-0.0014900000533089042,0.4149656189671193,8.263623882505802e-5,65.99885480183943,1.3284825214443847,-40715.380477468316,24727.573388391116,-1.9809560364202458e8,5.671214253811088e8
-0.0015000001294538379,0.4156296501161013,8.599926730558491e-5,66.44711225440736,1.3491609575395516,-52919.13536259249,29525.792570671085,1.1325409028525124e9,7.752784158846432e8
-0.0015100000891834497,0.4161932503219632,8.714618543025802e-5,64.7771185755724,1.2812427327623244,-24828.502338471135,22459.398777121463,-2.7480456869501525e8,4.387786676142418e8
-0.0015200000489130616,0.41688645620804776,8.583102441632389e-5,63.95106185178287,1.2879341945096425,-10117.186834101072,25362.696594263765,2.6710354980107647e8,6.624971636312778e8
-0.0015300001250579953,0.4175073703024594,8.220999966421912e-5,62.97024468918747,1.2517970788634911,-2938.472890439346,23360.04733866884,2.763393884927057e8,4.5349739695595485e8
-0.0015400000847876072,0.41820671769446344,7.963294624482063e-5,61.06177698033965,1.151826754486213,-2222.9293678994372,19207.40235409825,-7.020052543226317e8,3.507374575850958e8
-0.001550000044517219,0.41889821821655504,8.124544943543217e-5,59.56782725004146,1.1744746247889328,-45778.912907866164,19722.978073560655,1.0109653851165242e8,3.792657711761198e8
-0.0015600001206621528,0.41946491521494395,8.480187634962669e-5,60.89693257473089,1.2608087076118097,-59885.78013012922,23643.739246918092,3.6338060008881545e8,5.309929617368792e8
-0.0015700000803917646,0.42011499146854014,8.36387100392612e-5,61.527966236522445,1.2169831696317321,-37119.09216995214,23324.998368120505,5.405668441503236e8,4.9063745876907843e8
-0.0015800000401213765,0.42076842621574206,8.336811259411694e-5,61.16989431115709,1.2545032889245205,-38141.35276568614,22897.34865492667,5.793660981092936e8,4.5141287123485947e8
-0.0015900001162663102,0.4213468000248659,8.381592807414572e-5,63.304141128838054,1.2803349141451597,-43909.467373403575,23025.679399419838,1.93348015285437e8,4.770476949702905e8
-0.001600000075995922,0.4219940491234598,8.170975496720691e-5,62.22634149966823,1.201003466942578,-22658.230901711897,24304.209249201474,1.03066000043813e8,6.932757926541302e8
-0.0016100001521408558,0.422598968614533,8.099513711007521e-5,63.21973236551704,1.2242092951068404,-31297.81235836898,20636.434470704815,-5.447914101815495e8,3.6189045640222836e8
-0.0016200001118704677,0.4232143676470556,7.831468185402476e-5,62.42306465375672,1.2088507479264143,-41523.22465541608,22910.690911301666,1.012730099511785e8,5.479626568303019e8
-0.0016300000716000795,0.4238118568832814,8.008193828282056e-5,61.896021064087094,1.207687554745553,-55774.707021979615,22946.331738419372,5.63133391242266e7,6.018225924314779e8
-0.0016400001477450132,0.42438660497607167,8.324075418902369e-5,60.75465452372909,1.2630932139049063,-34532.01980298661,27823.19859270157,1.4117033304457934e9,8.402563477643493e8
-0.0016500001074746251,0.4250518056609904,8.089150427977581e-5,59.632212087199726,1.2391257275248904,-19802.081582024242,22958.74276826312,4.997548133794233e8,4.6657856649466336e8
-0.001660000067204237,0.4256436605056219,8.03113789995864e-5,60.83091754482933,1.2285997068102572,-43641.618625599105,21581.447620857303,1.2400505672121215e8,4.16645331523733e8
-0.0016700001433491707,0.42624174175303176,8.112255728186525e-5,58.4800788814098,1.142791079618874,-46153.758177450836,18325.50100636407,-2.922319680834579e8,3.561150542053659e8
-0.0016800001030787826,0.4268732027433695,7.992649607847872e-5,58.40215698268284,1.1358036056785357,-13008.571514087638,19789.86609119549,-5.580674643160979e8,3.958139569930525e8
-0.0016900000628083944,0.4274761293096116,8.165108957633137e-5,59.938963125515215,1.1700554462584696,-22761.23559067839,19688.077182183133,-5.385519907532698e8,3.7656490564963764e8
-0.0017000001389533281,0.4281450310780026,8.152294288619943e-5,59.697616657371036,1.1502608937355283,-25646.39699161534,20514.858673851657,-3.885441303233518e8,4.2886615877970904e8
-0.00171000009868294,0.42873409163845966,8.180381661246376e-5,59.690621304193996,1.2462458933663139,-28844.88514432696,22957.510991148414,6.499079560981154e8,4.389570139214097e8
-0.0017200000584125519,0.42929973821216777,7.744323694140723e-5,58.8358607785619,1.1923209132825057,15806.841252270775,19833.68391527414,-3.594799808913355e7,3.7603405106291085e8
-0.0017300001345574856,0.42981156116957386,8.047238349194543e-5,57.88912300837742,1.1395343091513734,-10960.645861807669,18379.0147422921,-2.7077307580021006e8,3.3131253178714466e8
-0.0017400000942870975,0.4304518522715723,8.17150249183246e-5,58.139259590247725,1.155218406006432,-16981.323545024687,21287.354778212728,3.2485723434185237e8,5.3072557194644624e8
-0.0017500000540167093,0.43109953424413705,7.744472706827973e-5,58.08488339561088,1.1607003803704812,-24254.721288841756,20602.67206218863,4.692376973760081e8,4.2197233467218304e8
-0.001760000130161643,0.431717379677849,7.948756196729837e-5,58.48526366666539,1.1767638845175858,-48880.22215096344,22885.433187715713,6.81109311203832e8,5.20139031035597e8
-0.001770000089891255,0.43231316039115797,7.818126245731328e-5,57.037091364300586,1.085953295722015,-45348.61755935032,22006.707732930932,5.185521261762945e8,5.254251454878292e8
-0.0017800000496208668,0.4328246434481229,8.015530864016724e-5,58.96170398320442,1.18059330392094,-38491.94921228629,22816.071724843507,1.2134923908317802e9,4.5413167287890774e8
-0.0017900001257658005,0.4333506397925314,8.19531108409185e-5,56.93065917384207,1.100904574073033,-19379.893257443797,18737.507002824226,-2.048002032229185e8,4.4421046939957654e8
-0.0018000000854954123,0.4340074163364417,7.944817992258603e-5,56.8766062011767,1.1315044696680785,-11916.230839328544,17955.139834224465,-2.1348024190276837e8,3.072725608698764e8
-0.0018100000452250242,0.43457151140956585,7.86063366751696e-5,55.41300712709734,1.1156089273629215,13674.69289902625,20162.630203785753,3.598073498601768e8,3.787960007629814e8
-0.001820000121369958,0.435034176517155,8.014321104923935e-5,55.84392270913095,1.1125788983066007,-1999.8313069538474,17500.90439134602,-3.772510484379751e8,3.034966294124625e8
-0.0018300000810995698,0.43560938221295403,8.154158622816166e-5,55.69779267543916,1.1301205972694186,-39025.78123476199,19392.44465520162,3.093641487609352e8,3.587521629174982e8
-0.0018400000408291817,0.4361415582340787,7.954439863373561e-5,56.84341768634031,1.0870313182135722,-26547.55108715864,17657.350857928373,-6.733283998905667e8,3.079746205279416e8
-0.0018500001169741154,0.43676629385682186,7.85846111992399e-5,56.33168976067473,1.0649902422902158,-7673.991365106203,17291.656459361628,-6.871445966741345e8,3.6153866586602724e8
-0.0018600000767037272,0.4373460932782502,7.731443097016548e-5,55.610016408139316,1.0830990552956126,-11722.720989718244,18630.987243696345,3.9228988480848975e7,3.755737311964123e8
-0.0018700000364333391,0.43804510121030116,7.649371051763579e-5,55.87678628846659,1.0914342702381423,-16073.786038934188,19463.089039056165,-2.5147635971856323e8,3.683849294680134e8
-0.0018800001125782728,0.43846914133607034,7.625961881642817e-5,55.827452812930986,1.1381980230216546,-27847.728659454304,20090.50345894793,5.003771614875071e8,3.823809684582152e8
-0.0018900000723078847,0.43891777029194107,7.799331074145986e-5,55.232277196855975,1.1193484270070224,-17814.236437310716,18227.35836104494,1.993894715829947e8,3.428536479174117e8
-0.0019000001484528184,0.43942993955904347,7.920826153212624e-5,56.50532723032512,1.058744622439186,-27270.87451760683,18274.06772480403,-9.201975956086611e6,3.362181804080806e8
-0.0019100001081824303,0.4400165542514241,7.63949275469226e-5,56.54022962046688,1.0798237907719663,-11934.961355067295,18489.04944204998,-5.302255449429125e7,3.890234801902752e8
-0.0019200000679120421,0.44067390070011603,7.844221250370161e-5,55.973369673496634,1.100277750953048,-14001.995836789765,19394.781658622283,1.932088192168032e8,4.0213138826611733e8
-0.0019300001440569758,0.4412012481676591,7.712701280203108e-5,54.48946200726829,1.0870217668915534,-18734.03357537676,16832.760657451665,-3.6923662713158494e8,2.9420994015886223e8
-0.0019400001037865877,0.44183164996196866,7.768427811072872e-5,54.54617154285233,1.0790665611678922,-11550.846330083948,18771.65908246269,-1.2848013491613135e8,3.5045834454322726e8
-0.0019500000635161996,0.4423372383985722,7.756146209560214e-5,54.74590391790791,1.0895964026867704,-15392.97205728103,19192.891643874675,5.3093272043998206e8,3.776672345872443e8
-0.0019600000232458115,0.44285118854414895,7.513724400839865e-5,52.85466611686522,1.065952683336311,10757.553839081269,18118.841199076094,5.2335751826134354e8,3.895195933423091e8
-0.001970000099390745,0.44335923674503575,7.586896218978469e-5,52.557611024624315,1.0921293616445429,-4972.031918190445,18246.175667004383,7.422919126200488e8,3.5426692095878434e8
-0.001980000175535679,0.4438851697399226,7.450254963402263e-5,51.90183408832883,1.0432265614056437,-23493.982511474947,17012.431161862318,6.98369391267505e7,2.897174802024672e8
-0.001990000018849969,0.44441490969710873,7.595782093966264e-5,53.5132086570762,1.0771787612549026,-46344.287923044336,17038.52602860081,-1.2494313349207161e7,3.295112276720314e8
-0.0020000000949949026,0.44487820430797903,7.832849821807332e-5,53.80604923546391,1.0512685922304552,-32476.51963462507,18747.016302150714,1.5175287843756223e8,3.9213280330141896e8
-0.0020100001711398363,0.4454209815753676,7.806757970340377e-5,52.14623435830306,1.0374932226909255,-19267.362997679636,17337.33189730842,-3.238788645463808e7,3.1734369954935616e8
-0.0020200000144541264,0.4460822761645302,7.610986466225246e-5,51.36732154121006,1.0455946981514634,-42361.07722956336,17225.38059733851,4.0614655911955047e8,3.1249465930506057e8
-0.00203000009059906,0.4467338349612377,7.3184724523066e-5,49.72436236425444,1.0407831425013794,-16425.707581939503,15874.208716905827,2.5775628235333678e8,2.745595147469154e8
-0.0020400001667439938,0.4472307543453061,7.497974035896366e-5,49.781277361498816,0.9738302547118783,-31788.35522928261,16263.986658018093,1.8685253272464368e8,2.799893818933008e8
-0.002050000010058284,0.44769236362993864,7.395313691481884e-5,51.394742998284975,1.0082210499211488,-41857.529861580944,16859.113945550194,5.899500168241627e8,3.073817076997503e8
-0.0020600000862032175,0.4482317285235038,7.363892626804804e-5,50.958695612424556,1.017980372377566,-14404.819216817848,16102.545147702987,2.4879155825130212e8,2.8940092704101443e8
-0.002070000162348151,0.44876010158230784,7.399348108213675e-5,50.27644331269898,1.0111984228807462,-26885.83060633566,15613.95359971515,5.153182094013967e6,2.6315468795119148e8
-0.0020800000056624413,0.4491310227858188,7.388925146773366e-5,50.612913237863495,1.0037266993808311,15078.911142917339,16585.262477696033,1.704948797049865e8,3.576060848581315e8
-0.002090000081807375,0.44966811083597735,7.843217374869682e-5,53.71705693658974,1.0362098323273203,1506.1288140459815,16116.720759960892,-5.044263108478914e8,3.199499160424525e8
-0.0021000001579523087,0.450139883678651,7.831119743835401e-5,52.56768441792577,1.0785888108681523,-18908.658424809306,17641.97931654567,2.669032252412836e8,3.8687352410226685e8
-0.0021100000012665987,0.4505630517880661,7.519805814750434e-5,52.25991426091897,1.0457919911401097,1961.8315471158028,16814.522263966162,-2.2993917186393532e8,3.0293675644764185e8
-0.0021200000774115324,0.451114899933664,7.183002884596012e-5,51.01229167681235,0.9790737266903938,-31279.844502026535,14576.424993187495,-7.382314535150756e8,2.5202590630164242e8
-0.002130000153556466,0.4516618909574406,7.556496788482818e-5,50.07820659990566,0.9804382657379771,-5509.173691064019,15697.851853208382,-2.0982133216675845e8,2.80901913967769e8
-0.002139999996870756,0.4521462724848821,7.669499424586218e-5,50.51047567826374,1.023824617609312,-47454.58229703057,17333.70681902782,2.79401491820766e8,3.68535790745245e8
-0.00215000007301569,0.45272163179356645,7.886015058653231e-5,51.6113654973248,1.0064896622394615,-29666.61978934488,15479.219550456572,-2.2419156928257653e8,2.858379914600235e8
-0.0021600001491606236,0.45313946866281357,7.610237196520962e-5,49.02913568563679,0.9705715986114771,-5263.6963798802835,14655.696377253333,4.2946874867095165e7,2.5406854411319688e8
-0.0021699999924749136,0.45360796235632206,7.344315861247279e-5,47.39630178809078,0.9576925737195263,-16563.86546366058,15115.14116270558,9.970978353773914e7,3.0322979733598536e8
-0.0021800000686198473,0.45403718381206937,7.415728343380553e-5,48.65385267572492,0.9869292601420014,-12736.368423635578,17069.769264880935,2.6512211502643675e8,3.8867882597391003e8
-0.002190000144764781,0.45460223156628116,7.690060984520744e-5,50.05517609533723,1.042688431890636,-31075.884433298306,17304.457406880996,2.947784197016554e8,3.758866027563205e8
-0.002199999988079071,0.4552071150241426,7.735883069231328e-5,49.22011890149564,0.9832597855245185,1424.012294777301,15270.578256043049,-3.283041202838912e8,2.974577930445177e8
-0.0022100000642240047,0.4556422910224469,7.713637130967835e-5,48.725233457256316,0.9503855904849131,-15433.781938139762,14604.397189452335,-2.292864989335599e8,3.123646301413118e8
-0.0022200001403689384,0.45613340822783577,7.552146175725081e-5,48.25350280764645,0.962289683142789,4942.911484632531,15082.2441745389,6.870059300679122e7,2.72072755773602e8
-0.0022299999836832285,0.45667367701535144,7.450650168893719e-5,47.987745679443314,0.9595381628570954,-25517.360578867603,14656.20530015331,-2.049993248773634e8,2.3715664693667895e8
-0.002240000059828162,0.45708603087532057,7.22509756136929e-5,47.28980082821734,0.9372490896840856,-25470.985713194386,14903.854492909892,1.1473382197564779e8,2.4874623515758973e8
-0.002250000135973096,0.4575283912154084,7.262008396623288e-5,47.35360130413799,0.8915787696506248,-12487.080184977165,13672.443529812012,-3.4641118731869537e8,2.2096690309919494e8
-0.002259999979287386,0.45808616857420964,7.143679319325435e-5,46.77832278770447,0.8796407763211869,7866.877100930376,14997.349685707874,1.1806638901226168e7,2.925500175931883e8
-0.0022700000554323196,0.45864128085839895,7.262991811284448e-5,47.048679354658425,0.9350081109928831,-10516.890715958112,15053.315901181913,7.923645710762689e7,2.4326257264380428e8
-0.0022800001315772533,0.4590956491617779,7.017689690714887e-5,48.148827837879885,0.9551635425569583,15835.95496342698,15257.535988148069,-6.051989586336736e7,3.061511117896153e8
-0.002290000207722187,0.45948599234306087,7.1714243511547e-5,48.20022622643289,0.9517719128564974,-22942.61958588085,14218.067762160612,-1.329940207613008e8,2.460212805390368e8
-0.002300000051036477,0.45991942922809975,7.261878266912466e-5,48.553772879877,0.9394048060963882,-15751.570784090984,16036.212241236193,1.8185292011196604e8,3.028897641077158e8
-0.002310000127181411,0.46038953946369,6.970120611961328e-5,47.899264301951874,0.9204652816088844,-19719.19660877957,15021.975502832029,4.231901467977521e7,2.716585332321214e8
-0.0023200002033263445,0.46086871922939937,6.912769633561919e-5,46.723750660132815,0.9069183725169901,-28061.270088234174,14644.153569424603,7.024979052175722e7,2.537644772122008e8
-0.0023300000466406345,0.461391570648749,6.853843821031856e-5,46.100177512781755,0.9181631370185096,-34152.79994274348,14382.334777789541,8.87548586219247e7,2.4220802636129302e8
-0.0023400001227855682,0.46182550202003286,7.093660017378091e-5,46.96996425152729,0.9586115618606161,-25554.798039202087,14647.043950692858,4.597232015932555e7,2.4642309880169874e8
-0.002350000198930502,0.4622309299764513,7.021868980234053e-5,46.94506162901678,0.9252615462690885,-10749.96330030944,14137.307609184474,1.2203159104607421e8,2.3031641452241698e8
-0.002360000042244792,0.46271540901261654,7.005034027177896e-5,47.509887388041825,0.9746263692084859,-22428.107038654038,14813.265880013518,2.4597573598908478e8,2.4932203672033322e8
-0.0023700001183897257,0.46306143547325074,7.087682763118441e-5,46.530922673646195,0.9123115207136292,-27005.770662077466,13794.6045836189,-6.967441227545134e6,2.3463200935698274e8
-0.0023800001945346594,0.4635927372019386,7.051710848931213e-5,45.524399978831774,0.8961081954126997,9158.425840206672,13807.288648239512,-7.225246405685323e7,2.586592989686001e8
-0.0023900000378489494,0.46407101163333264,7.223940975537825e-5,45.59239104334391,0.8600463663974653,18827.25698721721,12738.46114164961,-5.605252956232494e8,1.8783291121660516e8
-0.002400000113993883,0.4645086678937548,7.182879770540982e-5,44.57938062088461,0.9145156439758,3946.735628398746,14098.143140597056,3.312279358081039e8,2.3091389123294857e8
-0.002410000190138817,0.4650487921904473,7.018908800946377e-5,47.47432565579206,0.9633598301207468,-11718.701137037204,14804.861742407942,1.1348605823209321e8,2.91359452538855e8
-0.002420000033453107,0.46547931394244085,7.067528902551035e-5,46.180125426084565,0.9439179658668143,-18346.867711218547,14533.1781073331,7.748448691861339e7,2.734190110376765e8
-0.0024300001095980406,0.465832813719934,7.115831931691098e-5,46.799477550180356,0.9415448962220622,-15378.835294005561,17873.71485202615,5.716585527413557e8,5.0914840115213376e8
-0.0024400001857429743,0.4663291980395031,6.616121038608975e-5,43.02280435366999,0.8719759333154636,-16479.097994537777,13843.472802271692,4.312485768653773e8,2.606627155672309e8
-0.0024500000290572643,0.46684419029743934,6.751957326357119e-5,43.470604651704505,0.8458150927996337,-26192.709669202537,13056.089118983973,1.518630066190592e8,2.248295843054495e8
-0.002460000105202198,0.4673370014104468,6.824880164067154e-5,44.19318918654687,0.883581082709984,-33542.05893991334,13104.38360366857,1.404523316813941e8,2.2887025945455196e8
-0.0024700001813471317,0.46774538016095696,6.740361345558207e-5,43.578553719131996,0.8629991761496927,-31954.12834696917,12956.04852498335,1.7385816446745282e8,2.1088733735306707e8
-0.0024800000246614218,0.46832941313495363,6.964986774210263e-5,44.71799782116255,0.90395122890105,-18915.486517063615,13931.01153319346,1.8252023126046672e8,2.375019503069062e8
-0.0024900001008063555,0.46881896369177883,7.100905964874038e-5,44.57453065058744,0.8765305573941401,-22341.69349264129,12649.96432030806,-6.475740990008224e7,2.170447746375466e8
-0.002500000176951289,0.46926720451271386,6.961764921384712e-5,43.71718724951063,0.8477544276115424,-12490.190691737547,12821.472456479682,-5.1161500947417356e7,2.1782221818235666e8
-0.0025100000202655792,0.46965843374400296,7.032717939019497e-5,43.376848237179594,0.8267077017459664,-16714.09814157026,12145.741161762535,-2.6152580505476192e8,2.1035186127004185e8
-0.002520000096410513,0.4701826039279406,6.792098359203688e-5,44.27867025468275,0.925865804210929,-24713.264629578647,16088.582663684405,5.1458375048512065e8,4.1827067765969205e8
-0.0025300001725554466,0.4706256297162911,6.824887888909333e-5,44.56677343861049,0.8699786225306633,-20001.172804547197,13534.717181372956,8.43161613374301e7,2.2262282353233767e8
-0.0025400000158697367,0.4709857092829193,6.816201194329129e-5,43.970012501243616,0.8611608474027638,-32882.76950018144,12327.578062963797,-2.765945490009076e8,2.0718679471453163e8
-0.0025500000920146704,0.47132369879005115,6.952782625471875e-5,43.0896316999965,0.8660800420658372,-17654.375950532092,13066.967626824744,2.183461994705867e8,2.1373023805353558e8
-0.002560000168159604,0.471693628193747,6.553790506308987e-5,41.1872859171653,0.8401677255276451,-15401.129106617063,11869.236626082777,-8.070785110837299e7,1.9719356881107217e8
-0.002570000011473894,0.47205566420569095,6.766901054216282e-5,41.82475046945806,0.8150314526370859,-8548.73734144983,11721.969684189502,-1.1051766722741732e8,1.8234415294351292e8
-0.002580000087618828,0.47250759671911385,6.881597975010251e-5,41.87088118602402,0.8092049286980766,-20308.01403196761,11843.755441805644,-1.8187008555941823e8,2.0910245648790586e8
-0.0025900001637637615,0.4730074722449131,7.009290073876802e-5,42.8997330890831,0.8449968837901033,-18586.21956359594,12115.589315731451,-2.9273425424430454e8,2.1470654958400345e8
-0.0026000000070780516,0.4734293060890626,6.979734865260942e-5,42.538882605900284,0.8509223367080555,-2561.5829422717406,11914.455452513725,-1.371800304402477e8,1.8783603443978152e8
-0.0026100000832229853,0.47390307179486235,7.004674234767233e-5,43.263166624933916,0.8430416979003474,-6889.454629112369,11746.073129352066,-3.3909658440132844e8,1.6911413414939544e8
-0.002620000159367919,0.47436525279987257,6.951428382173693e-5,43.454437537227655,0.8263556911682747,-15938.930197801612,11805.751728638561,-4.987820690664065e8,1.7326897686718744e8
-0.002630000002682209,0.4748650515371348,6.848158879663006e-5,42.69583426581726,0.838579977695999,-21060.6207915846,12970.636035919832,1.3194077708424428e7,1.992786343541024e8
-0.0026400000788271427,0.4752049928287046,6.672930193321829e-5,41.94207134601945,0.8367753312926138,13.922350499850761,12690.829262296811,5.094069894275744e7,2.185562877055551e8
-0.0026500001549720764,0.4755888081946642,6.724142175191828e-5,42.0077889013989,0.8233852920007823,-4638.98686140156,11228.159506985163,-1.4002190531081825e8,1.7897179697130266e8
-0.0026599999982863665,0.47609694865152086,6.522155092991576e-5,41.167416383492956,0.8093515420371589,-10570.038702024867,11577.38851677265,1.6141450732680765e8,1.9071953918120405e8
-0.0026700000744313,0.47649288335024637,6.819172797198513e-5,42.22208657844261,0.8129476600200207,-6220.2024692861005,11219.181603509145,-4.136538652769749e8,1.5807461888062114e8
-0.002680000150576234,0.47701084407921335,6.777460790231043e-5,41.28974242269597,0.8257789572122988,9277.332328322022,11806.941165522134,-2.4617769851291096e8,1.8239325538237628e8
-0.002689999993890524,0.47740235292382455,6.650127061025298e-5,40.60542406750626,0.8000664547245028,-9350.21826595476,11247.061162328751,-4.329986435427667e7,1.6549987460550246e8
-0.0027000000700354576,0.477830382251181,6.8294820245917e-5,41.845160173893895,0.8259933301828585,-21451.721677348778,12048.427899865595,6.570664827886463e7,2.0757535539428753e8
-0.0027100001461803913,0.4781919392164966,6.770479277427047e-5,41.71620303955143,0.8073062225789402,-25075.457854087064,11804.428922546482,-7.755756044988105e7,1.910725293774227e8
-0.0027199999894946814,0.4785846619850375,6.942042219994312e-5,41.47286377688154,0.8147467433232292,-27476.011972904016,11651.31976989813,-9.778200896949548e7,1.73257195578449e8
-0.002730000065639615,0.47893237394041505,6.66741518105623e-5,41.37434262032544,0.8069149478022398,-36616.44155248004,11488.422701884161,-2.0218193827414634e6,1.8468775306309253e8
-0.0027400001417845488,0.47944747309900676,6.664300253764217e-5,40.300548928403764,0.8092285001816255,-33940.68969358362,11373.214626814759,1.6594937380651993e8,1.7130944308238465e8
-0.002749999985098839,0.47983835378221096,6.802412141866702e-5,41.46240941312176,0.8495763849732968,-17190.35846818264,11734.36247948125,1.5242230149836585e8,2.1379120098589566e8
-0.0027600000612437725,0.48021350269248936,6.743577886092994e-5,40.83710989534315,0.7968771725872015,268.7396174970359,12063.641114492913,5.1578598877360255e7,2.1612965876873174e8
-0.002770000137388706,0.48061170742297565,6.521516019327567e-5,39.73319845421983,0.7601820907414056,-4781.705922252528,11063.996573723713,-2.5540634975602154e7,1.6468491785486913e8
-0.0027799999807029963,0.4810910521325422,6.745242275245498e-5,40.782474402278794,0.7849514191286241,-2447.1465812799142,12402.844425278547,-5.798845547676225e7,2.2339399179244313e8
-0.00279000005684793,0.4816085566650089,6.931341096938459e-5,41.58430282817985,0.8171856168656875,-3153.7986675573097,11863.811703144993,-1.8799839076224345e8,1.9061053533623886e8
-0.0028000001329928637,0.4819981261715537,6.712370356232292e-5,41.35667322904722,0.8244957302673572,11852.918606685647,11949.729334505446,-1.8139107897166867e7,2.0615436742275923e8
-0.0028099999763071537,0.48231728765491244,6.621809172130992e-5,39.25050033167582,0.8117752078303192,-2116.6811230440017,11433.50699673917,2.5264783753233615e8,1.8058358860101914e8
-0.0028200000524520874,0.4826484363726696,6.778467121867877e-5,39.93062475242703,0.7907433665227203,-8397.424956144008,11094.567545305696,6.724382653695597e7,1.9718628093153423e8
-0.002830000128597021,0.4831219968394084,6.740684753186313e-5,41.34029062688924,0.8343177463420717,9202.965214442727,13008.943178614296,3.1822905828862417e8,2.2203297245980152e8
-0.002840000204741955,0.4834885905629198,6.535562131277543e-5,38.84412860313957,0.7407139612701458,168.562054216818,10592.376953686573,-1.4790698401177403e8,1.8422770987913686e8
-0.002850000048056245,0.48387138302734833,6.752433932207724e-5,40.34890033130365,0.8235521419393244,-12331.376841286035,13109.102514553953,2.993744425780309e8,2.2985726725256255e8
-0.0028600001242011786,0.4843613039177964,6.195404174001526e-5,39.13370980079514,0.8296328415707842,-26045.01269098986,12273.446222199238,5.685393229870436e8,2.393976105229005e8
-0.0028700002003461123,0.48481252275038317,6.443211523343363e-5,39.69008055307758,0.7931723220012326,-18619.7914910215,10906.129758299792,-1.444563734271002e8,1.8139063902159238e8
-0.0028800000436604023,0.48532049843527486,6.518854646963726e-5,40.02193502967828,0.8173518261427314,-7819.857397878319,11709.531664847738,1.491659948609662e8,2.0441486788121983e8
-0.002890000119805336,0.48566263863028125,6.562525080723976e-5,39.57765093128917,0.7761594930751353,-13733.216762370777,10506.532874692339,-1.5208236733411708e8,1.8414460810113993e8
-0.0029000001959502697,0.4860660766083805,6.574287530649746e-5,39.89423089833715,0.8017147852510471,6455.22837914496,11745.004676008128,1.994710464964123e8,1.9004311077461937e8
-0.0029100000392645597,0.48641311194881554,6.797901316579256e-5,39.41217597729904,0.7726905565756951,-28662.742988786325,10369.003163322119,-1.8372824658204103e8,1.7237197658131704e8
-0.0029200001154094934,0.48678695345158846,6.60620561973063e-5,38.28441145621382,0.79168672521196,-6356.2094295504485,11339.22202457503,8.854670879472247e7,1.6901035372981635e8
-0.002930000191554427,0.48715481910851716,6.694877824618802e-5,38.68167888260193,0.7700731593201674,-8664.977834582378,12449.570738257074,1.2270793259383574e8,2.735500017066376e8
-0.002940000034868717,0.4876294369430632,6.742736847671289e-5,39.622117722424825,0.8028444424952604,-18157.632536678662,12238.32113606945,1.9765043084527794e8,1.9558747921948275e8
-0.002950000111013651,0.4880186440002987,6.71021973644977e-5,39.831458120626216,0.7973921887557404,-10411.28411368771,11623.415941671248,9.79903832281987e7,1.8007352165028873e8
-0.0029600001871585846,0.4883227980684545,6.637368496607608e-5,39.11069684539848,0.7904101630614534,-5593.884810980239,11057.782053076848,1.3007479242698103e8,1.7822133264713657e8
-0.0029700000304728746,0.4887539371962891,6.554475029357728e-5,38.10564381783202,0.7427156184868473,-22299.61760798653,10135.324464227611,-1.4157553505106962e8,1.6199619533213568e8
-0.0029800001066178083,0.48914341983050696,6.546783264866717e-5,38.821989336444645,0.7725667972319835,-2210.320460730842,10923.06684963471,2.2732772639695403e8,1.6861174204204476e8
-0.002990000182762742,0.4894471320232316,6.573051587946216e-5,37.82038237980226,0.7708162621015514,-10095.492621287074,10638.580764283386,1.5655008188991362e8,1.648173788373408e8
-0.003000000026077032,0.48983518503117873,6.567814998263267e-5,39.42660385356768,0.7668361810325883,-13131.118497157715,10532.571958163078,-2.5517788976854366e8,1.617560945158606e8
-0.003010000102221966,0.4901469439953212,6.594002793109144e-5,39.0364289105679,0.7274341854261172,-5372.637651244434,9636.529228143732,-2.4481739662102324e8,1.4199074909707657e8
-0.0030200001783668995,0.4905686975750311,6.84914451218968e-5,37.51409263666349,0.7195106434965309,-1032.8945747863445,9257.70292194908,-3.0128501785597724e8,1.3423574397641832e8
-0.0030300000216811895,0.4910490248310438,6.499650258004983e-5,38.1616334068435,0.7295875393597134,-11940.942401535944,10463.759268643616,-1.0143854703452026e7,1.5904629709654644e8
-0.0030400000978261232,0.4914554535654841,6.506882788349209e-5,39.46325818787828,0.7866493511438167,-14340.969109026904,11983.260157268422,-9.493589750903508e7,2.130073811181491e8
-0.003050000173971057,0.49186665816822134,6.682860170747434e-5,38.72156807348641,0.808141425929882,-4655.90329767167,11549.353143504643,2.422737754818603e8,1.8406232680935585e8
-0.003060000017285347,0.4921788739298592,6.654299442625498e-5,38.617326022778336,0.7604482448513593,-8218.047507916937,10882.426456916563,-6.379038680914912e7,1.8584296918628094e8
-0.0030700000934302807,0.49252085116545774,6.655360937143317e-5,38.14566085292477,0.7334545782309133,-22069.006874610426,10113.419873666175,-2.9474458546535075e8,1.5698518915369087e8
-0.0030800001695752144,0.49295676735863664,6.622458584429062e-5,38.544858925788716,0.7639670194637962,2906.287785766073,9979.177887376152,-1.9560029004763559e8,1.4883085298114586e8
-0.0030900000128895044,0.49332500873096824,6.407458938520812e-5,37.51277261254456,0.7321948680924307,-9727.34229670695,10725.863599460585,1.9251766548681654e7,1.6874259408744383e8
-0.003100000089034438,0.49370946249237124,6.3269567918572e-5,36.78255499158835,0.7399731080558227,11191.509653005247,9936.754858797776,-6.5011539092099145e6,1.5842584718287525e8
-0.003110000165179372,0.49403754714872344,6.478006783847719e-5,38.017973296774656,0.7270702187089585,-9342.49609300199,9860.682292500393,-3.8048717909901226e8,1.46328802717224e8
-0.003120000008493662,0.49442240613513844,6.363191055845596e-5,38.1862909033996,0.7555507326333964,-23219.644929679773,11493.241405988438,1.84649721062271e8,2.2736625963755408e8
-0.0031300000846385956,0.4948241661733775,6.634350186968184e-5,38.68518548738677,0.7671304491871788,3323.3548408817664,12100.73743396535,3.278396863066448e8,2.111125561195092e8
-0.0031400001607835293,0.49525500022770186,6.398436046317201e-5,37.060913738604924,0.7367434815328491,-2869.9777398194283,12012.984981355321,2.7353330391553295e8,1.9681223675124186e8
-0.0031500000040978193,0.4956283384543324,6.361816025668211e-5,37.4933713350518,0.746276285204129,-14409.529409369225,11805.49750393472,8.069489523590712e7,2.1240668433206856e8
-0.003160000080242753,0.4960313733610211,6.472964860181203e-5,36.89998013664804,0.7197009816055127,-991.9375222298128,9608.936918033543,1.445507162961313e7,1.4136592860204163e8
-0.0031700001563876867,0.49635221918961026,6.73705007884056e-5,37.605254291190754,0.7648780612763395,-11044.46170345514,11054.144860327533,2.2818362205184832e7,1.728198578350606e8
-0.0031799999997019768,0.4967515943813549,6.353265532034698e-5,37.17212441395645,0.7528964902962593,-2238.7678012463202,11122.795031185804,1.8202985703905067e8,1.827669917780854e8
-0.0031900000758469105,0.49722251320255995,6.11938729214749e-5,36.0959617152577,0.705154633590997,-25055.09849767623,10467.70143931712,8.802966433302298e7,1.8938063991680837e8
-0.003200000151991844,0.4975489238598843,6.1505587611065e-5,36.551504847920754,0.7143189820077159,-23721.20059100025,10173.59675100094,-9.335982550924484e7,1.7289794637739697e8
-0.0032099999953061342,0.4979024282681588,6.264838074270615e-5,37.38461958392853,0.7251540607158392,-7482.340357133651,10084.285056716448,-6.252491108587488e7,1.6158034187726215e8
-0.003220000071451068,0.4982921455303265,6.504079358155091e-5,36.13043325798839,0.7123842747695227,15737.13787210975,9064.02631660361,-1.821804461234847e8,1.29635247484852e8
-0.0032300001475960016,0.4985753687395253,6.615787827347922e-5,37.53241421329252,0.7490583532893073,-9470.352286144955,11115.936199417112,2.3645431919600442e8,1.9745899978868076e8
-0.0032399999909102917,0.49893715334616695,6.476525859918293e-5,36.32982266332528,0.6956221213832864,-13175.672495433311,10085.248893050406,-2.417756117655161e8,1.6326793959540924e8
-0.0032500000670552254,0.49926691058705325,6.452691026392775e-5,35.83138779376413,0.7194415192868694,4403.3779393959785,9249.36742621332,-1.1962505124300483e8,1.467692562677272e8
-0.003260000143200159,0.4997017414292031,6.224870875912354e-5,35.00578521023777,0.7069613665358921,4296.50917524759,9275.623892492451,-9.19451533049401e7,1.483729190487558e8
-0.003269999986514449,0.5001079923220276,6.266880286859695e-5,35.211891804657725,0.7200108727664115,-12623.616166314525,9254.619141173223,-1.2515351368153591e8,1.3287270275104249e8
-0.003280000062659383,0.5003942643927757,6.159464866968873e-5,34.98666391392909,0.6794488016229824,-5487.655289692876,9596.87314493893,-3.56585993085513e7,1.628540239580246e8
-0.0032900001388043165,0.5008255055599791,6.30803409655979e-5,35.00814430440502,0.6719644700055121,-14.537087775306862,8739.2703427313,-9.954850397341494e7,1.2885005489817476e8
-0.0032999999821186066,0.501249149790371,6.31854040305795e-5,35.641505137740594,0.720990368395759,-12698.102180949658,10092.576135835432,4.461593780330134e7,1.56170833872857e8
-0.0033100000582635403,0.5016031844960701,6.269115655270369e-5,36.185964177659066,0.7056859054672349,-17401.859594192163,9349.21525121707,-1.529326899035935e8,1.4090459896573186e8
-0.003320000134408474,0.501920388201875,6.456350684592408e-5,36.64254589859093,0.6985103865955883,-3089.2261763828797,10018.429807539029,-1.0234881775170435e8,1.5193165167072183e8
-0.003329999977722764,0.5022726334047796,6.541110317516187e-5,36.28082712834422,0.6949830979753068,-3337.766659363769,10149.008949779023,2.7388201406396773e7,1.5469020494837856e8
-0.0033400000538676977,0.5026765960773397,6.47381385716085e-5,36.15473863915031,0.7326427709996476,2435.1469387564434,9891.84772936526,1.1908707973126785e8,1.428864324105936e8
-0.0033500001300126314,0.5030127424335052,6.572422901409425e-5,35.170068250498296,0.6834024893718468,-12703.129625467212,8664.843388619614,-3.1802355978118294e8,1.2144169625035419e8
-0.003360000206157565,0.5033944387390159,6.294033421783851e-5,34.40273485916386,0.6784832559822511,-9598.635385280557,8439.05515522474,-2.1134545539878398e8,1.2022528037060894e8
-0.003370000049471855,0.5037310744448799,6.244212201979437e-5,35.37544523743934,0.6780280251544507,9026.452429520024,8776.019648424128,-1.4429571104940465e8,1.2090332125555086e8
-0.003380000125616789,0.5040702645239423,6.333929394381041e-5,35.45847977156845,0.7026713223507146,-765.0844842504866,10220.176663300934,2.6378918398110643e7,1.9418302123221737e8
-0.0033900002017617226,0.5045254992685576,6.284949230484207e-5,34.44812341683314,0.6830178611736325,-3165.7459718729633,9960.787022083996,1.534000922546261e8,1.7572465953040951e8
-0.0034000000450760126,0.5048540448458859,6.195554357549031e-5,34.447379257626096,0.6835937001329901,-10008.129059413335,8681.731904840497,-7.170247892871594e7,1.2203390552719453e8
-0.0034100001212209463,0.505157522226527,6.151956057313852e-5,35.09707774371243,0.7080811093017555,-12497.776671356321,8698.71379439382,-2.1837107010272037e7,1.1611306128275347e8
-0.00342000019736588,0.5054523477194832,6.0832760398177736e-5,34.72204877208739,0.6627443710524727,-18047.48785559256,8486.401770804532,-5.393231712349295e7,1.2281340086230336e8
-0.00343000004068017,0.5057648387473422,6.282583708546671e-5,34.22150406746388,0.6895934805909801,-12099.083744616199,8764.151419393336,3.298173918372099e7,1.3518214720207825e8
-0.0034400001168251038,0.5061102309751617,6.27241271573113e-5,35.36119715950674,0.7464237030044997,452.0354501095214,10020.08067825508,1.2708415064202365e8,1.7388702471928924e8
-0.0034500001929700375,0.5064137319479431,6.016646601560225e-5,34.94399368814452,0.6819469431835938,-24453.011285945664,9781.79757144212,1.495390697800547e8,1.5629926712114614e8
-0.0034600000362843275,0.506837256994739,6.30558156019622e-5,34.31900772204342,0.6702147823241693,-10782.355898605032,8433.464750271869,-8.796228589953697e7,1.350838328487056e8
-0.003470000112429261,0.5071887118249547,6.29639650095262e-5,35.15158464716539,0.6747371208909035,1275.2381446154977,9137.718634448316,-8.324373143880731e7,1.4040887974986532e8
-0.003480000188574195,0.5076038244443478,6.111848978028326e-5,35.98842694489031,0.7029973474915547,-17812.64891896576,9168.78022473571,-1.8767606111183643e8,1.3221173533272678e8
-0.003490000031888485,0.5079030299323146,6.068776784813751e-5,34.707063071724505,0.6951137242271628,3162.1621175174378,9294.183127288816,4.357772272456078e7,1.1934959518860595e8
-0.0035000001080334187,0.5082126784824127,6.249657623286248e-5,35.50629430597949,0.6846876413233682,-14603.834987492573,9377.333038745199,1.5771033159754071e6,1.3141062552676558e8
-0.0035100001841783524,0.5086232828613717,6.0147928081528565e-5,35.24953956691556,0.6783716299631916,209.5965948898968,9125.389698948402,-1.9414135258895177e8,1.4011182373423746e8
-0.0035200000274926424,0.5088998168846941,5.994347650466068e-5,35.12570933449824,0.7075599218995626,-1156.5616706222795,9728.644652298457,8.923391923948045e7,1.601120693428623e8
-0.003530000103637576,0.5092854101760774,6.233456041555624e-5,34.34445629281486,0.6561912317149907,-4324.510371830258,8817.03273551893,-2.6192417245408347e8,1.4761677656815693e8
-0.00354000017978251,0.5096092100778133,6.407493087205345e-5,34.45507381661615,0.6946285695017946,-18831.75251413584,8735.659659542971,-1.0106977876594865e8,1.2757863499646957e8
-0.0035500000230968,0.5100403952697058,6.339502131666612e-5,34.63875560397014,0.6966510526246031,-13828.066765821059,9098.25189492804,1.4660174650750157e8,1.4348345198577395e8
-0.0035600000992417336,0.5103413079966383,6.033916249509809e-5,34.21216681314055,0.6443214296382692,-6801.687220648075,8316.49127126286,-1.017337091923091e8,1.2610287010218585e8
-0.0035700001753866673,0.5106733068492206,6.002526495210359e-5,33.62585180676271,0.6668720734696872,10215.385462510232,9180.75020509055,3.045938916352381e7,1.3403592797802939e8
-0.0035800000187009573,0.5109886408579133,6.288688824191868e-5,33.67934875607286,0.6727189213521524,-3297.2865192725117,8943.180557283858,8.641551735089958e7,1.3305821500300916e8
-0.003590000094845891,0.5113616729048133,6.038238964873929e-5,34.076498997187095,0.7014340841848906,-14544.066954088687,9620.191837659562,1.0013042487297378e8,1.5017467774726537e8
-0.0036000001709908247,0.5116298897588741,6.18713423105789e-5,34.024767557342706,0.6626165991267204,2913.8369797176388,8977.031522526579,-8.062865439701542e7,1.2753265916094586e8
-0.0036100000143051147,0.5119636457442486,6.029967791202236e-5,33.51658280732946,0.6857622236329882,-9186.199913675979,8842.763933736034,9.516916555550331e7,1.2347981300835794e8
-0.0036200000904500484,0.512357907832512,5.986525274781843e-5,32.95658727958689,0.6736755023664395,-8738.8321981828,8698.533833754162,9.472295446619616e7,1.3352806280467176e8
-0.003630000166594982,0.5127325518461467,5.957750930004142e-5,33.19409563266039,0.6573247132990163,-11804.766159128727,8482.006845487207,-2.3158282713548668e7,1.2048105369525261e8
-0.003640000009909272,0.5130439804202821,6.311748094765991e-5,33.97128314567496,0.6751835927737165,-12374.231295561482,9584.464352820845,8.239725686023189e7,1.5555762987090027e8
-0.003650000086054206,0.5133313631474092,6.503408081074406e-5,34.11378887917281,0.6731416632425867,-15420.341988608068,8912.256265054988,-5.8430623236639254e7,1.400614162730397e8
-0.0036600001621991396,0.513617607822973,6.339212181694628e-5,33.88494068779564,0.6315961159724391,-2086.67750685505,8230.597637568175,-1.7624028636066377e8,1.1668194396958342e8
-0.0036700000055134296,0.5140538536334759,6.0656038957986085e-5,34.577811298947495,0.7004493907916718,-10762.046526852746,9652.656690901631,1.640294721528491e8,1.6147820285166594e8
-0.0036800000816583633,0.5143462977983702,6.275340460262255e-5,33.94808676093031,0.6552764679299464,-13167.998729731313,8093.294141063663,-1.6817805491026652e8,1.170769407646203e8
-0.003690000157803297,0.5146518989943083,6.298400451825184e-5,33.57565798863639,0.6581654329222245,-6700.504515928622,9177.709056509564,4.5503992770517305e7,1.2772867852512833e8
-0.003700000001117587,0.5150635000503153,6.0996530671336325e-5,32.56831950235094,0.6437108362032284,-10995.885528062941,8841.322747911512,4.178173813383807e7,1.3344726232610753e8
-0.003710000077262521,0.5153458043497174,5.8556882409917034e-5,32.3435027389019,0.6659332969871518,4314.396885799542,8745.676088321066,1.4620769050856966e8,1.368415261495367e8
-0.0037200001534074545,0.5155444896298582,5.952256373829212e-5,32.06031507970584,0.6307405577882185,-3555.0993744987227,7856.17538216126,-1.5080180393598083e8,1.0625847670359026e8
-0.0037299999967217445,0.5159820001311248,5.893221868982343e-5,32.972661342490355,0.6636204286326856,-6946.074575867595,8859.266499202082,9.261445880638564e7,1.2246016348315261e8
-0.0037400000728666782,0.5163666179444527,5.8769121541941096e-5,32.591680994431506,0.6937671915149053,-6973.091306731484,9244.39633870434,2.2737960955709726e8,1.3932040424405363e8
-0.003750000149011612,0.5166419107019318,5.896942021729581e-5,31.78078494952411,0.6000162568545122,3472.9456967703854,7146.374183265752,-2.2761842367408028e8,9.209728862171549e7
-0.003759999992325902,0.5170579722071532,5.8076439873688334e-5,32.62856448519305,0.6522282799015511,-7593.890823476954,8653.543723267254,8.674166975850683e7,1.40210541753738e8
-0.0037700000684708357,0.5173312671135646,5.9581676227677415e-5,33.514886568876115,0.6549806219757061,-8123.272517485868,8997.752220966506,1.8038148247176126e8,1.3175063587184212e8
-0.0037800001446157694,0.5176428080040383,6.11085288557633e-5,34.34804439325263,0.6662067715852826,7222.739651255719,8504.730615913342,-1.1311376733892405e8,1.133627688373314e8
-0.0037899999879300594,0.5179010304284631,6.144241680703774e-5,31.957770271116065,0.6150230060619657,-4668.303987022798,8004.767175366296,-5.781436312989783e7,1.189551442632596e8
-0.003800000064074993,0.5181382061089627,5.837776312595754e-5,31.408741347642923,0.6156930775738365,-7769.002323898146,7742.86091704915,3.356645330549781e6,1.0936830789554791e8
-0.003810000140219927,0.5184067536709146,6.279465210563256e-5,33.715440433152175,0.6548151262113256,-13594.414117880317,8328.180650929393,-1.296089474405736e8,1.1981482895493166e8
-0.003819999983534217,0.5189610452318557,5.9423439203673894e-5,32.40757156897244,0.6457615778686763,-5602.870958675475,8167.763750886747,-1.0574791804126902e8,1.0953436104885983e8
-0.0038300000596791506,0.5193211789834777,6.009558593867838e-5,32.749999097949505,0.6540361523310612,-22154.68991593268,9037.798697935206,9.119904680935425e7,1.3339743028891432e8
-0.0038400001358240843,0.5195811738104794,5.980989680316089e-5,32.15901459135525,0.6306152771016922,-13347.309809106258,8132.778095598959,-8.262066951386446e7,1.0436559216571768e8
-0.0038499999791383743,0.5199084916903405,5.74578439326155e-5,32.22687926001278,0.6238660260017385,-5780.418531203209,7572.243840175691,-2.2817903100268224e8,1.0392826655437222e8
-0.003860000055283308,0.5202243596112587,6.133569789639209e-5,31.568725627497884,0.6068358930409883,-7136.355373693288,7500.471032075572,-4.320377531316697e7,1.0837883036513783e8
-0.0038700001314282417,0.5205041260446182,6.214039786931703e-5,31.862798399753544,0.6379751257054439,-18637.71001670492,8189.266455138797,-4.306731175743623e7,1.3667583602889332e8
-0.0038799999747425318,0.520733591788355,6.058040758414655e-5,32.209563335283086,0.6832003574202208,2971.1511653005336,9742.466894383988,7.47642565936056e7,1.7380038486638924e8
-0.0038900000508874655,0.5211331076979167,6.015422169255722e-5,32.46563122592148,0.6328580603437693,-12253.528440541311,7635.1342697916925,-2.1179952426244363e8,1.1405548502318962e8
-0.003900000127032399,0.5214420945318414,6.134013783999543e-5,32.360811396804486,0.6362184043943802,3955.5589467742975,7800.117766683409,-1.0592230992700237e8,1.1303271467840038e8
-0.003909999970346689,0.5217159263296991,5.819117914472863e-5,31.410865534295198,0.64279623137057,-52.952344816343036,8018.624778655649,9.254692986129768e7,1.1586186652273537e8
-0.003920000046491623,0.5220629338379722,5.650086448402603e-5,31.45121003485803,0.6014594530678085,-4849.281849055619,8080.3957559265245,3.021211077277397e6,1.207924102521859e8
-0.003930000122636557,0.5224476774648183,5.9219936963526775e-5,32.15050705989055,0.6336936793179109,-4887.006029044562,8455.394499302693,1.9785588452579275e7,1.3080176517869739e8
-0.00394000019878149,0.5227171915388663,5.8971018441284146e-5,30.22983808449227,0.6016403721434784,-7052.136503103165,7912.295223087337,4.083919084184158e7,1.2192655759187968e8
-0.003950000274926424,0.5230472787276732,6.18860046470946e-5,31.458548015756676,0.6056963636544365,-4766.116943491295,7396.938550489378,-1.234138361639642e8,9.461913342191444e7
-0.00395999988541007,0.5233838618550569,5.987962105418758e-5,31.420925361382736,0.6418570624191186,-13452.747284903502,7972.17417975713,9.440567214963414e7,1.1669963047866888e8
-0.003969999961555004,0.5237708377495521,5.982219232886873e-5,31.397814177737338,0.6326209905422736,-1359.4390028460818,8730.724380158676,1.6564189018118346e8,1.2115463790124524e8
-0.003980000037699938,0.524079011231207,5.6173103979239e-5,30.390361504674026,0.5994388321046392,-10661.521501838153,6993.905088234828,-9.99556714031548e7,9.635804543116212e7
-0.0039900001138448715,0.5243337725726301,5.887106668346779e-5,30.937764048519277,0.5958434432436894,-20527.881550043734,8077.518514174956,2.9304216773315072e7,1.2823292605805059e8
-0.004000000189989805,0.5247259101894793,5.936653925790038e-5,31.155491645253843,0.6356888368361931,-9555.907541740069,8278.835607017638,3.9699691251480626e6,1.2368303059793645e8
-0.004010000266134739,0.5250502036075925,6.184224658156145e-5,32.00880412352004,0.6265278328468257,-19659.321419024625,7797.743984299152,-2.5771961214595746e7,1.0913273475212198e8
-0.004019999876618385,0.525298028148024,6.086533385654193e-5,31.003245382104318,0.6239423764297803,-10120.23891413488,7812.389899714138,9.16887189401607e7,1.1068198867805392e8
-0.004029999952763319,0.5256487382358167,6.033404881521757e-5,31.79494309024359,0.6445281276858793,7641.362184258902,8798.746247292429,1.6113887278771046e8,1.437975638284125e8
-0.004040000028908253,0.5259467301417602,6.080308534562696e-5,31.839633858337173,0.6210347590667785,10436.818578702008,8528.3802913511,1.5822266537264803e8,1.2847322327812016e8
-0.004050000105053186,0.5262392555297122,5.955775033295727e-5,31.348866440333296,0.6222827978103294,-6141.03773055155,7999.108759140575,3.3361608796201304e7,1.3026757423188213e8
-0.00406000018119812,0.5265877684046987,5.836976534804783e-5,30.765556429865374,0.6202353359190824,-7162.263632727467,7301.854003888559,-5.243496655088842e7,1.2565150775439455e8
-0.004070000257343054,0.5268148642679318,5.90903024677417e-5,31.106054809761044,0.6111330580080472,-745.4946285544074,7957.731619370919,6.935414139814267e7,1.2085500100797328e8
-0.0040799998678267,0.5271242893012594,5.8705430450027186e-5,31.379395596365534,0.6069392152711472,-9431.643567101002,7554.219590916907,-4.208045764967095e7,1.0845018247917318e8
-0.004089999943971634,0.5274531761532179,5.798993499884414e-5,31.11874863792051,0.6109513296773709,2173.8322929109986,7689.318149501776,-8.302929188909182e6,1.0753657468583925e8
-0.004100000020116568,0.5276343835121495,5.599133033706728e-5,30.447995557499457,0.6353128308377488,-5676.894414797119,8780.743349817887,2.8275241652296674e8,1.3938325782512733e8
-0.004110000096261501,0.5279746325231159,5.816533110811244e-5,31.39792662951312,0.6361747405504274,-8222.875783491374,8051.300627954161,8.649219900447947e7,1.112755318844347e8
-0.004120000172406435,0.5284003070257837,5.961682240068761e-5,31.29968017667855,0.6338695951568829,-669.9278961130606,7894.114364533454,-1.2557374741829004e7,1.1317861022498806e8
-0.004130000248551369,0.5286917810228999,5.83816059783365e-5,30.5490975369584,0.5802020909921215,-9934.860387957007,7183.842229919365,-4.600081613206104e7,1.0437420040158378e8
-0.004139999859035015,0.5290134236186974,5.997319302397576e-5,30.89607999525094,0.6142418737288637,-10397.208605081805,7502.624141546242,-1.0713398799442904e8,1.0959187336037783e8
-0.004149999935179949,0.5293187115426409,5.70236486811706e-5,29.504408056283633,0.5879734593231175,-3712.7058721334115,7232.319808225614,9.232809163227485e6,1.3678797590664437e8
-0.0041600000113248825,0.5296268276924617,5.7245249263816996e-5,31.465212366051908,0.6249687612412199,-2283.8108406431616,7921.984951779486,2.3026867085396983e7,1.1696852332548922e8
-0.004170000087469816,0.5299366840134149,6.060375542141096e-5,30.44155140995422,0.6247915158807701,-1669.4015284851869,7839.728794000158,1.3665760555985594e8,1.0368879916473602e8
-0.00418000016361475,0.5302481891741403,5.676028807950591e-5,30.119836642688362,0.5831357461290708,303.12264322982406,8186.469568257296,8.757997544604525e7,1.11723428253359e8
-0.004190000239759684,0.5305275402459784,5.852751744265252e-5,30.367949488834203,0.603048007634095,3414.081013627039,8191.598061650911,2.1248839686590022e8,1.2719807905768874e8
-0.004200000315904617,0.5307619454255794,5.7906938172985585e-5,29.964449786986027,0.5995819908052109,7268.497300481906,8415.57986156951,7.526343411097753e7,1.4481973659234032e8
-0.004209999926388264,0.5311497543693285,5.781069210960912e-5,28.83770980702285,0.5477414421365001,-13280.379531388326,7433.332933514765,8.586214556328072e7,1.154966858066117e8
-0.004220000002533197,0.5313382708315031,5.4415484334621955e-5,28.955795609715594,0.5606101823502863,2834.719223440178,7292.865496953774,-3.858241008289129e7,1.0047722428467996e8
-0.004230000078678131,0.5316458173229358,5.7727165447549986e-5,29.49984181973446,0.5781714455968636,2025.7999092174132,6950.977777162622,-3.1612567794521693e7,8.824376000569747e7
-0.004240000154823065,0.5318910733611557,5.970952438447476e-5,30.56222632445781,0.6262263372139958,-6594.960223384667,8623.900303166962,3.23774210593569e8,1.380047703107173e8
-0.0042500002309679985,0.532298093602434,5.827001386074645e-5,29.924841312488454,0.6058839702440748,-4787.146379454088,8153.214533625123,1.6714982079913002e8,1.2191953975229348e8
-0.004260000307112932,0.5326061057885644,5.81118313664711e-5,29.89918051568585,0.5966391696190544,-12120.830144127405,7517.958826029052,-9.666780720297476e6,1.172141903241627e8
-0.004269999917596579,0.5328661565865628,5.716515304945618e-5,29.999832453377994,0.6045689017303364,-7528.74542994378,7337.3660551507055,2.9821184346444802e6,1.0494346119538504e8
-0.004279999993741512,0.5332003691725433,5.6521946765088945e-5,29.673236288277714,0.619246409235523,8363.83361787801,7521.964826959525,7.236945580490114e7,1.215937609167299e8
-0.004290000069886446,0.5334907232350898,5.7566494509010635e-5,29.300128245558245,0.5878274390146484,-3384.345410245802,7341.638914967267,9.818910455740565e7,1.0922765765435718e8
-0.00430000014603138,0.5337773549443575,5.490565642552431e-5,29.63239391656702,0.5978350720016901,-12402.10773433697,7325.352612062217,3.1462298732784063e7,1.0374390403359331e8
-0.004310000222176313,0.5340329824974644,5.721982549250718e-5,30.037212221179185,0.5775796262180698,-13917.390145240062,7633.317169621426,-4.261804709349498e7,1.1933509800165422e8
-0.004320000298321247,0.534443510768119,5.9150023269341574e-5,29.727066520703378,0.5703814072649833,-911.7276737327988,7347.408283129044,-7.22864535546329e6,1.0054405338816367e8
-0.0043299999088048935,0.5347127797695811,6.117153085877277e-5,29.626996738273945,0.5817414377436629,-396.0707296910485,7303.034189587706,-8.300088378900774e7,9.684309961201914e7
-0.004339999984949827,0.5350230148715898,5.769019210358559e-5,29.97753005512397,0.5964915607666471,-20828.56083524775,7649.805646508846,9.487810758489266e7,1.0929762900479545e8
-0.004350000061094761,0.5352386858211364,5.8434521288407355e-5,29.705204176524443,0.5853604515139669,-13630.88237220103,6874.197112554967,-509037.06634611846,9.226710593196045e7
-0.004360000137239695,0.5355247983767653,5.747079255725069e-5,29.368421401461607,0.6084301148467246,-10503.971397717347,7546.596405754538,7.057025762819603e7,1.3240051006011339e8
-0.004370000213384628,0.5357989165853245,5.831811637396635e-5,29.052984047109053,0.6031574435406719,4064.6119883901315,7583.286216621293,1.2870351090668169e8,1.2081661531386895e8
-0.004380000289529562,0.5360744586380201,5.7860868983129566e-5,29.739559632708104,0.5736663568656096,-2071.8079216683736,6864.857630359318,-6.884966035064834e7,8.863694450831567e7
-0.004389999900013208,0.5363706320240974,5.640178989340338e-5,29.694105713535492,0.5705415019809602,2316.732987879755,7725.345010032996,9.928164363730076e7,1.3495183748541364e8
-0.004399999976158142,0.536632107527507,5.8433986516142e-5,29.669971857663267,0.6049451641769815,-8195.852340496254,7950.44052741338,1.1062723997063518e8,1.0868001974330096e8
-0.004410000052303076,0.5370032741019272,5.65629820666518e-5,29.343631918765034,0.5689177246765834,-404.7230151913008,6403.480615078097,-1.5968618675568813e8,8.373316617007932e7
-0.0044200001284480095,0.5373430638231684,5.72965977287167e-5,29.19086699373152,0.5849042567552869,-5386.035566985889,6929.879743273584,-4.077149861986735e7,9.323091549635956e7
-0.004430000204592943,0.537734626636852,5.730319299366464e-5,29.18109568308251,0.5425488340572437,-7402.582834965354,7219.5847051048095,-1.265621431567254e8,1.0504773187355128e8
-0.004440000280737877,0.5379541880098868,5.6340067647622915e-5,28.92085793556165,0.5835492399701889,-10872.983324133895,7528.385228337072,-1.1071803082522945e8,1.072872224755729e8
-0.004449999891221523,0.5382566532716393,5.5730245496906315e-5,28.587410045812817,0.5435720711517685,-662.0504235348474,6560.900547969529,-8.89562784727553e7,8.547900182102437e7
-0.004459999967366457,0.5385003539004594,5.574778501479355e-5,28.54751667970546,0.5833138501016037,-6571.5817638772905,7902.9068659313825,1.6580773051423267e8,1.2966644255875488e8
-0.004470000043511391,0.5388345340624802,5.494396496368176e-5,28.667020935291216,0.5844086615857701,-2099.9920478055733,6765.218225833505,-3.9732318129430346e7,8.720891599931256e7
-0.004480000119656324,0.539090141638124,5.7439256535558404e-5,29.50604054353209,0.584535605287421,-2272.4966721659607,7160.746371437499,-5.23495258345456e7,1.0008073609729953e8
-0.004490000195801258,0.5393574918150561,5.942181691436775e-5,29.432811400825884,0.5821417996079251,1080.4488446233045,6755.637020583885,-1.9299809673961276e8,8.795176311828883e7
-0.004500000271946192,0.5397219060869195,5.456491963472188e-5,28.48356623845404,0.5732447889861406,-994.4681298130773,6264.992573641769,-6.832868833767405e7,8.159967567313017e7
-0.004509999882429838,0.5399928401631998,5.439678426656032e-5,28.12338375663409,0.5466181612655893,-18050.800760805785,7253.6038381832805,4.191357145395076e7,1.1090322413926561e8
-0.004519999958574772,0.5401827493277488,5.609756306174158e-5,28.660414132090565,0.5718806116752818,-27832.07712006165,7100.514869940849,3.727139168625543e7,9.620951481724778e7
-0.004530000034719706,0.5404594318832269,5.363802069360955e-5,27.91376645331123,0.5592147157758417,-18606.9925722606,7050.5017809401,2.1399438627010643e8,1.0646590294296686e8
-0.004540000110864639,0.5408106436176224,5.53108039040803e-5,28.10635664502512,0.5676449057747216,-1487.7581876445383,7120.445455288073,1.1121588401862311e8,1.028735895657281e8
-0.004550000187009573,0.5411121629860842,5.603300292193661e-5,29.317293982372245,0.568633055867307,-10565.203355786578,6801.976101752418,-8.304862149745058e7,9.312666945580134e7
-0.004560000263154507,0.5413042746141088,5.786271195661748e-5,28.998427270397414,0.594736324241388,230.86647484480733,7487.482761645925,1.2276956783707564e8,1.3613098014326736e8
-0.004569999873638153,0.5416677771780289,5.5565706643066436e-5,28.493217044934617,0.5520997438415992,-17074.607507710705,6546.95434583059,-1.159763605619851e8,8.067483025422879e7
-0.004579999949783087,0.5419019689419529,5.383347942969488e-5,28.16675362540566,0.5611517474059949,-4737.14242659727,7062.122880069462,-6.242853675551543e7,1.1215039918905835e8
-0.0045900000259280205,0.5422208153328504,5.709775047994287e-5,28.475345600714178,0.5820691920700475,-4372.40490889801,6832.639892095828,-2.8743505838106763e7,9.09216911735185e7
-0.004600000102072954,0.542464522570988,5.7032470282648326e-5,28.89924502180319,0.5706658650119831,-1200.0711541433955,6366.885935142173,-1.2604837551369323e8,9.276992451764435e7
-0.004610000178217888,0.5428334708367133,5.812333402363888e-5,28.85948283162569,0.5570508751657759,-1179.6951078865113,6257.958610451632,-1.434147117217308e8,8.314948242712942e7
-0.004620000254362822,0.5429973216273009,5.417406690249517e-5,27.546122341228617,0.529927893138353,-8954.733654844344,6048.753917066706,-1.5458458442367652e8,7.85697895884712e7
-0.004629999864846468,0.543355658655812,5.656244156660295e-5,28.178326515004617,0.5373837774168966,-8022.053965785805,6006.483539508098,-1.5649926893554077e8,8.147699309526233e7
-0.004639999940991402,0.5436063187597322,5.7923744009151164e-5,27.905600668720748,0.5641827641785464,-2545.0834546505876,6508.0190057651025,-7.921869139496824e7,8.94305040383324e7
-0.004650000017136335,0.5437448287159434,5.4254432049931163e-5,28.55121467121016,0.548037677662295,-1014.6723121357486,6226.99384755485,-1.5015414924647772e8,7.493901509383844e7
-0.004660000093281269,0.5441221080225542,5.42282924779229e-5,27.83791563724346,0.5722660931516992,-6694.139413038093,7169.468855070449,1.3992314476298758e8,9.94521232123803e7
-0.004670000169426203,0.544429989389901,5.574112573073362e-5,28.288992660479842,0.5662078795097417,-734.9587629204315,6933.979180658018,6.2846884792670384e7,1.1284853159602997e8
-0.0046800002455711365,0.5446888823246352,5.754463470364775e-5,28.083485301367105,0.5383788950274103,-7461.449801377488,6538.274425012413,-3.544906845576122e7,8.168270584162202e7
-0.004689999856054783,0.545067692522146,5.49029204004182e-5,27.677915251211708,0.5480402376984592,-7035.804980289143,6494.951157913914,1.9836689368005447e7,7.722509131158984e7
-0.004699999932199717,0.545346199706418,5.547579953931302e-5,28.971942835680288,0.5464521277906657,1059.1172291543219,6646.887626922496,-1.5947214857024485e8,8.9634285547134e7
-0.00471000000834465,0.5455665417541293,5.58695259976443e-5,27.91942379558362,0.5544673099087132,-5411.392873089247,6984.089222890791,1.0228902367800376e8,9.686481400533968e7
-0.004720000084489584,0.5458375182587647,5.657378971490565e-5,27.975014914515757,0.5658728967409768,1366.799296367881,6999.615013743436,1.051236416331621e8,9.589534211399049e7
-0.004730000160634518,0.5461377801883613,5.5731946896030835e-5,28.29400952332813,0.56861042323153,-5498.036430847495,6495.22442782774,-1.611674554456286e7,8.16990045585334e7
-0.004740000236779451,0.5463793092261191,5.428448990308385e-5,27.755527152679985,0.5592944328589176,-6707.496931048987,6651.0369105046775,1.130772244875155e8,8.399248979503897e7
-0.004750000312924385,0.5467205179115411,5.653923716873789e-5,27.486732764852047,0.5417491675725711,-14056.076965106444,6555.7453771556375,-9.132136197761778e6,8.156445501644665e7
-0.0047599999234080315,0.5469622956411564,5.638688670569391e-5,27.201446096481856,0.5372475663434423,-7963.636997192597,6259.194044365836,-4.2439267809402816e7,8.005729973647958e7
-0.004769999999552965,0.547221803800378,5.593700581682873e-5,27.15326609330668,0.5286592870843525,-1445.797985015662,6365.9155738704185,-3.177038321706034e7,8.817248631648485e7
-0.004780000075697899,0.5474544968516798,5.408557715051571e-5,27.811853945214185,0.5357621348736215,-10286.880298256392,6615.4674886469975,4.3134145142990336e7,8.822108294848078e7
-0.0047900001518428326,0.5477604119893387,5.339776646620695e-5,26.53688294638949,0.5111574222534028,-1639.4959348082266,6575.431996541886,-3.0579302677228674e6,1.0850051557362278e8
-0.004800000227987766,0.5480694488530747,5.4086577018917067e-5,26.253368091405868,0.515253704581386,-199.5543415831363,5693.802010930659,-8.016025457264325e7,8.044901693715307e7
-0.0048100003041327,0.5483270893286443,5.453944878314777e-5,28.021256351412926,0.5567473286266985,10851.564279501592,6890.6440230520075,1.4244024973587424e7,1.0115212815367703e8
-0.004819999914616346,0.5485862005235626,5.3134088217324514e-5,26.52178539205904,0.5189969290883503,-3343.996858415468,6012.522981234971,2.4617408089085296e7,8.076783821281548e7
-0.00482999999076128,0.5488750415196404,5.4344574133691815e-5,27.129199209833416,0.5602220837284847,-7484.466327640065,6598.718339337987,5.3262975107398085e7,8.854933630535959e7
-0.004840000066906214,0.5492533521607522,5.562050654470056e-5,26.789860551711367,0.5042345631350171,-4261.3050926755295,5398.576536134699,-2.2064017767282447e8,7.036953693958811e7
-0.0048500001430511475,0.5494864001789362,5.539302314079269e-5,27.52923152108769,0.5284316441493168,-392.8790857431703,6150.786241888502,-7.88400653586247e7,7.952444043859303e7
-0.004860000219196081,0.5497119624165815,5.4105426941251874e-5,26.96985998921508,0.5185982538030997,-5872.843049699373,6129.134987146933,-5.11159179001348e7,7.71628661783557e7
-0.004870000295341015,0.5499217713427388,5.442935947306284e-5,27.586238949494348,0.5390597413482341,-17644.211607447487,6609.291085061828,3.077995750163201e7,8.747514700698853e7
-0.004879999905824661,0.5501762381121513,5.44121302069756e-5,26.083491647386733,0.5186445747353464,-8201.273578601005,5696.194197724907,-1.0900328093826815e7,7.18183958147794e7
-0.004889999981969595,0.5504797639715371,5.694176375698312e-5,26.90586774731327,0.5361968542278572,-8772.006443758712,6488.24761175859,5.865264299000147e7,9.151050667989917e7
-0.004900000058114529,0.5507341205943376,5.463019022175098e-5,26.652820010800923,0.5238665925446934,6256.273800243787,6264.267554444387,-1.484248997783106e7,8.302779657086664e7
-0.004910000134259462,0.5509882235216913,5.3246226031459e-5,26.964487725006737,0.5244299877841164,-6320.161243384068,6398.564945138142,-4.9773128790165685e7,1.070882190743392e8
-0.004920000210404396,0.5512578502089367,5.4648793050146626e-5,27.390357287757094,0.5496377604279599,-7058.381892428123,6314.475674359052,-3.878737779201999e7,8.543707168804735e7
-0.00493000028654933,0.5515482199887397,5.5309167821456095e-5,27.208405762320872,0.5379945101838202,1181.6957786277335,6565.6396113091105,-3.034816969869465e7,8.693016612400585e7
-0.004939999897032976,0.5518547151735518,5.445203689860233e-5,26.357843556538082,0.5162602147741938,-5756.818770833002,6261.985585040228,5.077034148044198e7,8.460809324185388e7
-0.00494999997317791,0.5521727118201557,5.434225920144092e-5,26.82587146327263,0.5250489330066455,-9028.205912902073,6090.249279649728,3.389550669806769e7,9.180712670386928e7
-0.0049600000493228436,0.5524997386389532,5.476404592770477e-5,27.0714333975657,0.5015519695645932,-5430.7433252507835,5955.433282487612,-1.0685332690218112e8,8.169260649421011e7
-0.004970000125467777,0.5527823343100262,5.323075233104776e-5,26.27857585947587,0.5448911939174729,3704.3001708358815,6605.324495489669,1.1880067782371013e8,8.507664435437432e7
-0.004980000201612711,0.5529680758902681,5.385106368476452e-5,27.375585066490054,0.5216304188773012,-9186.384926352539,6138.83352729729,-6.097971504208275e7,7.865505113314421e7
-0.004990000277757645,0.5531750628016423,5.405674668075054e-5,27.017221668612752,0.5082696460525079,-14700.944827207175,6342.728581870178,-5.131375545608808e7,8.358303530463299e7
-0.004999999888241291,0.5534763170687831,5.4742438931260254e-5,27.191831925014704,0.5477658596526868,-10232.418888465669,6278.634582367585,1.68498065138292e7,8.286838666272485e7


==> anc/Figure-2-4/d3_L254_rJ2.5.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5538800595260567,5.232389017429426e-5,25.965237827209783,0.49810456261109126,7794.118410886317,6016.404132467632,-5.3127575820096605e7,8.807809801445001e7
0.004989999812096357,-0.5538059679508914,5.425519375708544e-5,26.081505319108825,0.5162316801590355,8673.553262114323,5866.230048563338,-2.872953527401164e7,7.058372887440899e7
0.004979999735951424,-0.5536597846225485,5.459315011455512e-5,26.364099867292435,0.5162318034217865,12602.843522378722,5890.137813600284,-9.442502224182038e7,6.6033994840198174e7
0.00496999965980649,-0.5534708583718286,5.4255411282919236e-5,26.08807059584689,0.5058895272840658,-1226.3725440226478,6202.053963578278,3.472414758142669e7,8.453184742605712e7
0.0049600000493228436,-0.5533615716518839,5.6358579571563435e-5,27.401082320793535,0.5209478812405928,4219.979155975851,6032.347615059601,-1.1631487807659814e8,7.799683354817036e7
0.00494999997317791,-0.5531473099712508,5.4649390201817057e-5,27.0149710100671,0.5350861235231493,-1409.7343004620518,5939.238757240193,-7.903380555534206e7,7.19724729587738e7
0.004939999897032976,-0.5528292358612978,5.2610519749448666e-5,25.754329968568708,0.5021680755684377,2896.3067601370594,5384.334050035946,-1.4541977978657597e8,6.499500299498834e7
0.0049299998208880424,-0.5525595702852008,5.325636170373281e-5,24.84160492067327,0.4677019456742953,14495.067569392408,5133.848246167531,-1.5235652525643146e8,6.987823528571126e7
0.004919999744743109,-0.552327540858241,5.454687157185702e-5,25.610366582509553,0.4886505752902862,15766.772241124308,5444.109132311865,-1.3383665388005063e8,7.078260992432843e7
0.004909999668598175,-0.5521236088662758,5.556522937672326e-5,26.241970336257623,0.5225446165428552,7611.9621648610055,5706.811593330544,-4.236811471118085e7,6.895653330368362e7
0.004900000058114529,-0.5518776312857975,5.423094762387879e-5,26.607497621727642,0.5194962175913864,13892.850982898459,6183.452724878289,3.7382986984789334e7,9.560192811466591e7
0.004889999981969595,-0.5516498121793033,5.29618564211127e-5,25.997772925218065,0.5045278529420711,6456.40657258209,5682.420774774339,3.1892674635958627e7,8.368658636932646e7
0.004879999905824661,-0.5514332270679073,5.5820509059438304e-5,26.481348469255003,0.5177793474655968,5408.283974632876,5548.977158078195,1.3800500234354611e7,6.6124161183353364e7
0.0048699998296797276,-0.5512023620516177,5.723661231808813e-5,27.059074792644516,0.5250256717119804,4378.655902162486,6232.958006105442,-4.4932708914776705e7,8.540343863167156e7
0.004859999753534794,-0.5509256099844002,5.42326903107648e-5,26.559731620074107,0.52995899098096,3195.5253082547993,6128.753408415272,4.772781623847406e7,7.424056700172588e7
0.00484999967738986,-0.5505934712976799,5.099821364300162e-5,26.128397249810387,0.5209668434141396,-321.41639451721954,5879.846331756102,6.403783055485449e7,7.687337554031363e7
0.004840000066906214,-0.5502608162091231,5.101593289268968e-5,26.741497326380504,0.5465945637641307,-377.6577360911752,6854.919331664023,1.689330917609124e8,1.0490402532466875e8
0.00482999999076128,-0.5500128726872492,5.4011840927078895e-5,27.540337609985777,0.5765353145129332,15626.031494842226,7322.390836148198,1.5759945709224194e8,1.252834616620953e8
0.004819999914616346,-0.5497383001657195,5.698804187031217e-5,27.686966944709766,0.5519067589176008,9875.370392863104,7099.0764501348485,1.02643570232943e8,1.004641365792718e8
0.004809999838471413,-0.5494421249129805,5.4475785003863666e-5,26.868747981259222,0.5355955036780798,10933.681243116447,6151.936518278923,4.725027587715982e7,8.537366378626586e7
0.004799999762326479,-0.5491272849511362,5.378387560567321e-5,27.024124679366327,0.5190280623526699,1080.9246391356655,5933.257524106431,-6.120117252922319e7,7.525915428360814e7
0.004789999686181545,-0.5488751113306265,5.495454752509793e-5,27.5155462436142,0.5578818507688726,5651.938852979389,6722.579787968125,7.178211144092524e7,1.1134890225261767e8
0.004780000075697899,-0.5486122847359509,5.5387429240785185e-5,28.326867659847995,0.5713834506066726,14071.454216182261,6905.546009945959,9.406851636424981e6,8.835218809307148e7
0.004769999999552965,-0.5483892757102615,5.648758474056332e-5,28.255754781802164,0.5452456019419171,6454.163620199317,6825.900963192638,-4.427573556809243e7,9.0085284899848e7
0.0047599999234080315,-0.5481703613883353,5.568546331746533e-5,27.687938447168857,0.5557125686455531,5201.688130875643,6674.403876692137,-463435.61330551404,9.837863516309343e7
0.004749999847263098,-0.5478734626939288,5.518939193832637e-5,27.026375926982695,0.5621593899890404,6603.139056887512,7515.672692329208,1.8076156879719934e8,1.2882799353114004e8
0.004739999771118164,-0.5475333933557616,5.5276771053462734e-5,27.027862909747014,0.5424229892846929,4685.245068251231,6736.4411831361385,8.28809871967255e7,8.883372546755816e7
0.00472999969497323,-0.5472151995725928,5.628161674777204e-5,27.117542369464058,0.5316728706950137,-6958.70946612583,6245.497067373688,-5.501753071168369e7,8.010882715289478e7
0.004720000084489584,-0.546958201424126,5.6133798627315015e-5,26.66394698860428,0.5579425593814621,-8181.93911441385,6744.604951047901,8.502467911893605e7,8.910870922177412e7
0.00471000000834465,-0.5467250137509773,5.717738097285375e-5,26.990260941761942,0.5446970793529458,-8533.59919767779,6040.658786049278,-3.477452948482059e7,7.818522154606913e7
0.004699999932199717,-0.5464833568592208,5.583635117665753e-5,27.560600005709915,0.5496437125863479,-7348.759785709268,6219.2665694131665,-1.5709001005247867e7,8.167667711756538e7
0.004689999856054783,-0.5462463695583046,5.423032614648416e-5,27.69160254235443,0.5409632794495267,4815.936724661409,6327.057599088671,2.9875922477155592e7,8.42239492419278e7
0.004679999779909849,-0.5459260281790284,5.346951246783348e-5,27.18767193879305,0.5396364309022408,-2733.7632541027956,6698.843397639686,1.4273543772109753e8,9.098465063623007e7
0.0046699997037649155,-0.5456228754929968,5.3882685088856125e-5,27.66055308513826,0.5569902468818653,1174.5031715919206,6230.087856593964,-3.655060557640699e7,7.689552911118786e7
0.004660000093281269,-0.5453438284711564,5.563709217977885e-5,27.793529257753733,0.5485035523384174,-4731.238468121395,6535.479702887058,-6.265384817089807e7,8.436278925089219e7
0.004650000017136335,-0.5450425229704245,5.7161280723644556e-5,28.135869053408385,0.5617031417808359,-7489.253954579013,6885.905431316293,2.428419024532278e7,8.750384822381388e7
0.004639999940991402,-0.5446956841987444,5.6288924714951835e-5,28.75353050965599,0.5705851302816359,-9612.811578571032,7181.4819570765785,4.712392331680763e7,1.0201159836356299e8
0.004629999864846468,-0.5444021934444192,5.569258384526792e-5,28.91212784169145,0.5771160126106948,-508.6711227300646,7242.434345420178,6.268839340382392e7,9.199982292028792e7
0.004619999788701534,-0.5441112943772579,5.5316851038518015e-5,28.504345939018886,0.5873834166645373,1810.1094065611883,6723.097295442268,2.0610638431915853e7,8.873187906409483e7
0.004609999712556601,-0.54383255213683,5.678605357849457e-5,28.52674265148625,0.584114024070228,-1345.5936428120351,6990.4034348114365,-2.6928997929974817e7,1.0411277781351869e8
0.004600000102072954,-0.5436282903930869,5.520737194816125e-5,28.04428198720906,0.5855273730405888,5738.022086558671,6987.417397824873,1.1029611800835398e8,8.568295285326755e7
0.0045900000259280205,-0.5434256227593401,5.604717681850017e-5,28.44899429971351,0.5963592683478799,4336.382537419599,6790.3392163738645,-8.012332846585326e6,9.24712743166826e7
0.004579999949783087,-0.5431176874333062,5.8664772096448814e-5,29.164045165900255,0.5803262946587914,-6661.362824781552,6840.821940123422,-3.9623798967427514e7,9.406914506011067e7
0.004569999873638153,-0.5427495684807768,5.713485209383148e-5,28.375301728124487,0.5620854714712413,6839.483622041823,6917.147909672062,-2.015524969728358e7,9.990416859363662e7
0.004559999797493219,-0.5424417311984465,5.674352857500522e-5,28.050289952455024,0.5585353365667352,23963.85571404529,7114.749438172033,-1.8636297889536213e7,9.784776469300275e7
0.004549999721348286,-0.5421944568484204,5.775554076144254e-5,28.329099122892114,0.5582335531816736,20370.45596199212,7640.269075670175,-1.3617946582393639e7,1.2131461583548816e8
0.004540000110864639,-0.541956180615398,5.66608461496435e-5,27.747215585638923,0.5681621848821146,4895.712801317049,6995.189136145322,7.815195540665886e7,9.501096761499567e7
0.004530000034719706,-0.5417070937461803,5.534190512126085e-5,27.323605092562662,0.5334255775479694,-1111.5699163285624,6142.913665794642,-5.228038668249487e7,7.679035317085119e7
0.004519999958574772,-0.541488199347526,5.440022828181004e-5,27.27825069534722,0.5336467771793378,-10351.898288276547,6281.808891917861,-5.758681066503885e7,7.757906631360859e7
0.004509999882429838,-0.541190092165034,5.513050247304483e-5,27.670262978810857,0.5574236228959172,-463.2700700110655,6419.543554546215,-4.391597602748566e7,9.13297224006935e7
0.0044999998062849045,-0.5408662456558193,5.646013019066138e-5,27.83846036272745,0.5527704111186281,4151.222517349555,6676.26347215612,-2.2414668713843502e7,7.848041233054246e7
0.004489999730139971,-0.5405926898359442,5.661655061911047e-5,28.640791575959533,0.5718865473074096,-4840.00166921932,8060.293321472304,4.448817720245814e7,1.6739800272480536e8
0.004480000119656324,-0.5403248340149172,5.797074065288875e-5,28.52391446417896,0.5633908272219939,-2201.8882327728993,7625.848861073556,9.614628598592994e7,1.2567061736803997e8
0.004470000043511391,-0.540085653964559,5.73165801504888e-5,28.12098161690192,0.5571622957517244,2717.189012346067,6944.31792470634,6.592942355890792e7,9.86939926653093e7
0.004459999967366457,-0.5398218067234618,5.776494847333228e-5,27.87363880386023,0.5374728681149744,3178.5613410338224,6328.968184725106,-7.182656490902412e7,8.094561255427386e7
0.004449999891221523,-0.5395359470985017,5.8562456597474313e-5,28.391839228600038,0.5672022990376696,8585.27760005262,6374.252396106712,-5.049737636999607e7,8.433067448901406e7
0.00443999981507659,-0.5392236302961134,5.577587851450175e-5,28.854073885040485,0.5868989869856285,8840.790194716572,6718.913310374014,-4.544287674777465e7,8.640756033224352e7
0.004429999738931656,-0.5388640368041923,5.586390860574964e-5,28.41782621699721,0.5489653128885407,3046.618149791668,6579.938040058855,-1.2746458163012467e8,9.209607628790544e7
0.004419999662786722,-0.5385381338441044,5.729847870055403e-5,28.69342861822524,0.5806345999395396,660.4445077303415,6960.308198515117,2.2526590566149253e7,9.095901853318179e7
0.004410000052303076,-0.5382529176883742,5.496477439932575e-5,28.953220093957317,0.6038991782099162,4836.1392630305445,6915.609707109311,5.092496350395878e7,9.088139370656714e7
0.004399999976158142,-0.5379420052147594,5.4907788628429414e-5,28.827104607047154,0.585404611044109,10160.578654754545,6687.080220552699,-3.434192351625113e7,9.486209005668917e7
0.004389999900013208,-0.5376929076168687,5.5983319771845995e-5,28.991122522317177,0.6053636879987001,7269.088704617599,7871.505567578876,1.3033579616963045e8,1.3343125843827347e8
0.004379999823868275,-0.5373279079674628,5.655408774002832e-5,28.319934302135827,0.5628689655930823,5236.481964198002,6666.181152297968,-4.322688107059692e7,8.42406549469632e7
0.004369999747723341,-0.5369830817167406,5.5523273202778824e-5,28.374143738575942,0.5442519990633431,3613.9622588676343,6673.66235570572,-7.647649142278966e7,8.450339750707655e7
0.004359999671578407,-0.5367236853110722,5.513876228126899e-5,28.41949979871944,0.5801831886085314,2385.6033672441645,7584.761324844915,1.8710349627470884e8,1.0596212792326318e8
0.004350000061094761,-0.5364647249614116,5.46337587491673e-5,28.752166483120575,0.5801039987532581,7743.503471765737,6990.148485117936,1.0414764870384951e8,9.543511521476789e7
0.004339999984949827,-0.5361946743119862,5.6054358676897294e-5,28.85089206499512,0.5723838860172716,18818.548579818693,6964.957840660508,-1.2639017637804909e7,9.939627156061484e7
0.0043299999088048935,-0.5359605056319963,5.8752892289251996e-5,29.57639657791244,0.5794785457485332,13136.261330780684,7008.135694942948,-1.5573338723413152e8,1.0598756174298978e8
0.00431999983265996,-0.5356634386268093,5.6632149313370034e-5,29.535719939149406,0.5874406479175124,5544.122295464801,7565.608824783373,7.359921752961308e7,1.2554107591873106e8
0.004309999756515026,-0.5353623501041438,5.3461902176824846e-5,29.171202841655127,0.583684757566569,3498.6594805491027,7077.233906606894,1.3609957088124156e8,9.70119294593014e7
0.004299999680370092,-0.5351030718752996,5.4890657209761945e-5,29.363854794283146,0.5954422536143295,-2431.9810612847546,7407.443433527158,7.86464026442113e7,1.0667930604648481e8
0.004290000069886446,-0.5347807164313607,5.667026393426381e-5,28.70076340942498,0.5985783354937716,2603.1922459554416,7528.947316982714,8.188540638470735e7,1.1907333978863662e8
0.004279999993741512,-0.5344853231088608,5.919598223685299e-5,29.112896657650666,0.5869601142946607,10116.913317172599,6635.447239138962,-9.505667015602714e7,8.664018374583271e7
0.004269999917596579,-0.5341785701578016,5.957755750305852e-5,29.128953025088812,0.5851927635292161,17003.944170896553,6928.407141448443,-2.2615398051880166e7,1.1382573440238304e8
0.004259999841451645,-0.5338507013198457,5.776940132539716e-5,28.97414981412333,0.5885209230885904,12076.008265881104,7141.273326746673,4.2936777824468665e7,9.59600521850716e7
0.004249999765306711,-0.5335784216249712,5.674031299964335e-5,28.844129004147337,0.6045043821803562,12304.969818055384,7384.583558514676,1.1226650814069508e8,9.957814214030194e7
0.0042399996891617775,-0.5333362944407856,5.661569692048914e-5,29.11910853385143,0.592544576391532,12454.02511771431,7306.670209198961,3.8414456056337014e7,9.708676774650808e7
0.004230000078678131,-0.5330470110812688,5.642506522966354e-5,29.66620853193816,0.6105892165150906,7258.094416157458,7187.951998537276,4.455689480327605e7,1.003499636864829e8
0.004220000002533197,-0.5327272650092024,5.727533066055406e-5,29.340615457958965,0.5821869464275214,1381.781566896232,6783.501534204915,-5.355462859334166e6,1.1028924537933494e8
0.004209999926388264,-0.5324257177821592,5.789222964899064e-5,29.666686561865152,0.6079102026224776,4107.3511620366535,7269.362993097947,7.12229848852447e7,1.0913271063999806e8
0.00419999985024333,-0.5320886032997514,5.688021012752671e-5,30.261867756508977,0.6105101368450979,14625.302296013526,7189.733572789325,-706205.7808010739,1.1477927071099266e8
0.004189999774098396,-0.5317873579744244,5.8401962828131045e-5,29.91258338339788,0.5969953895291656,10942.54503994332,7251.242755488814,-1.7829723135144357e7,9.552798973344198e7
0.004179999697953463,-0.5315321338941108,5.7613863762825614e-5,29.769119865661644,0.5599393696736145,16643.972847457015,6730.736480230143,-1.027605391222267e8,9.386723106975889e7
0.004170000087469816,-0.5312803826412071,5.6208159018061686e-5,29.723503021313658,0.5745210459882234,8234.253996724683,7036.832846764095,1.8486643342623893e7,9.138508133984071e7
0.0041600000113248825,-0.5310248395383244,5.873453366190049e-5,31.00848411826259,0.6152532809083777,5945.1466318161565,8452.673108706063,2.4042096608182415e8,1.2892702539709872e8
0.004149999935179949,-0.5307391284158572,5.994002161664461e-5,30.519929013805278,0.6312967913701452,7419.945632206124,8457.039611958102,2.4809117715075597e8,1.2544790234570546e8
0.004139999859035015,-0.530400038190477,5.704505407437578e-5,29.56546274795616,0.5984122789100182,8287.668349184076,7167.841093483027,7.811802112615335e7,9.763168127207334e7
0.004129999782890081,-0.5300877474484031,5.68346549624796e-5,29.5149803777988,0.5818121814416405,-1151.5029196884554,6984.209788359758,3.442457843205275e7,9.078853778878638e7
0.004119999706745148,-0.5297536070785368,5.819166239266536e-5,29.760734948813464,0.6106912194496087,2298.5926990776534,7249.908961621978,-7.270453144275849e6,9.988432052446441e7
0.004110000096261501,-0.5294782256220825,5.865079377128271e-5,30.65930330526073,0.6353845086191101,6440.894818130748,7947.306550348672,-9.001794990893006e7,1.0798854331151046e8
0.004100000020116568,-0.529240834777826,5.7375257300016897e-5,30.699125652856544,0.6404980564963679,1143.1417017296685,8369.241478998058,-1.3972806332086904e7,1.4608219205402786e8
0.004089999943971634,-0.5288975106081579,5.6373756119872555e-5,29.853065612056586,0.6202887546426982,4827.731146221357,7397.794318958968,-3.888177172218655e7,9.872634662330545e7
0.0040799998678267,-0.5284984293242915,5.655317281233662e-5,29.64606542885982,0.6037676840014226,5929.090720935806,7607.821421344656,4.950196299100273e7,1.2140670237218615e8
0.0040699997916817665,-0.5281859264876924,5.898594707973108e-5,30.392078758960935,0.595488232514683,-6485.259281754118,8061.429690191205,1.1832695962586217e8,1.1057254117413437e8
0.004059999715536833,-0.5279035352585135,6.016207846593749e-5,31.05687033167468,0.6157550818402922,-7883.399908874412,7925.608961999259,4.174044629998516e7,1.17283803129263e8
0.004050000105053186,-0.5275905770618698,5.766250462085375e-5,30.610016280444846,0.5914125264595926,3040.8856384897863,7636.587247457025,5.873212024073548e7,9.887745544375859e7
0.004040000028908253,-0.5272954572054325,5.788958419281779e-5,30.580522816805964,0.568112248839043,5023.441255077267,7126.670516089137,-1.1205227075745094e8,9.29762346639692e7
0.004029999952763319,-0.5270022850000418,5.8494783870445034e-5,31.25244104438953,0.6089377457677816,8409.464052533762,7437.339236589707,-8.36709563949504e7,1.1194743658938672e8
0.004019999876618385,-0.5267214363349598,5.830211333274715e-5,30.884667095755965,0.6179055720211774,10458.906081935245,7909.193572750968,6.066844368986003e7,1.183955081292327e8
0.004009999800473452,-0.5264146358199884,5.887049708725205e-5,30.712585993656745,0.6164467399641852,-1783.011569575833,7672.656206941001,4.032213302112388e7,9.769353892975993e7
0.003999999724328518,-0.5260905450464346,6.0415576873697584e-5,30.94240973839267,0.6509342187219717,-5407.083697402941,8511.998205960845,1.8795643869603693e8,1.3116089634012932e8
0.0039900001138448715,-0.5258130800954882,6.212763258880563e-5,31.555154461645106,0.6286403422861426,-6579.166665182058,7868.181725825981,1.3856237916474376e7,1.1253326097843535e8
0.003980000037699938,-0.5254821701385897,6.121375884099869e-5,31.462045361745773,0.6198056819281076,6609.7107501086975,7814.296495013123,6.538050923027509e6,1.3052475116036178e8
0.003969999961555004,-0.5251125092632605,5.883063484960809e-5,31.148308016955898,0.5988922917441706,9368.63005672186,7279.873101639052,-9.67967879274566e7,1.0744734398404998e8
0.00395999988541007,-0.5247896920753766,5.73120175925157e-5,31.15009768690387,0.6151560007489556,-3005.8562848874344,8039.472812742553,1.588220067284681e7,1.2900526849206185e8
0.003949999809265137,-0.5245555007581243,5.943839643416672e-5,31.463528029105756,0.6150478271139704,-7632.182347550529,8025.083990276677,2.843226714126112e7,1.2217103919790055e8
0.003939999733120203,-0.5243006481472633,5.9749281977036826e-5,31.72396631973403,0.6296703254395905,1481.9145977771364,8396.258666697255,1.3311172558403936e8,1.2892618427026069e8
0.003930000122636557,-0.5239503306095367,5.9418881722739776e-5,31.16192217382067,0.6203063824254259,15876.247868092225,8712.53675370738,2.028452788256477e8,1.3975838372105166e8
0.003920000046491623,-0.5236351414881878,5.75420759024913e-5,30.79052853578011,0.5824765859164214,15732.10365706359,7213.751961046865,-1.9964198759937838e8,1.019092805988978e8
0.003909999970346689,-0.5233258292350222,5.808437115798256e-5,30.153736665907953,0.5972387566573303,1247.7347089491166,7529.9072199495795,-8.257197203419948e7,1.1465259909783195e8
0.0038999998942017555,-0.5229958032856229,6.044282843973107e-5,31.307602819203236,0.6297830338259303,-4193.6148821577335,7531.079932907508,-1.2768849034862347e8,1.0902546371709329e8
0.003889999818056822,-0.5227354896409784,6.291445567121878e-5,31.80908593959012,0.639457100148757,-5955.962648250567,8051.468295619247,4.991357570817935e7,1.1604834297157393e8
0.0038799999747425318,-0.522418396893248,6.252275738331574e-5,31.377065385551017,0.6367021204707236,-5128.099821649432,7710.531043999913,-2.647162137347297e6,1.1986751507841523e8
0.003869999898597598,-0.522043777433376,6.031894529713244e-5,31.290790942231673,0.6146553543642187,11872.10777680286,6868.189247336375,-2.8689228593514955e8,9.196306679405224e7
0.0038599998224526644,-0.5217195010649509,5.915782897309887e-5,31.845228364672828,0.6197688828318617,11333.462342492996,7889.008510011105,-1.0105585006010969e8,1.0625310817677121e8
0.0038499999791383743,-0.5214122283269528,5.9352396249275684e-5,32.67845281481424,0.6413928654666211,1187.977058391808,8684.550090648827,9.600208459014076e7,1.344958893748426e8
0.0038399999029934406,-0.5211316415934117,6.0755421570694664e-5,32.55083795220788,0.6427398956144608,-9273.83343363458,8113.980447357932,2.363563426740935e7,1.1574677128709735e8
0.003829999826848507,-0.5207976878747349,5.9465197428791056e-5,31.89443950518448,0.6640104499641408,-7691.956102197897,8806.10871038311,3.423756224467883e8,1.423520259696351e8
0.003819999983534217,-0.5204783410469543,5.837466792143588e-5,31.41880359821007,0.6670604388057086,-3733.580373454242,8116.1228551731365,1.3906865061750904e8,1.167382867700539e8
0.003809999907389283,-0.5201139838833249,6.117862519189428e-5,32.567396780310034,0.6879533349190877,826.1854005154689,9260.531384228574,1.6281837000752905e8,1.5350517696107963e8
0.0037999998312443495,-0.5197894307161208,6.108522808011899e-5,32.580598003692764,0.6075879023233121,-179.97445044556466,8012.588147369946,-2.0800833264018518e8,1.1629057722545311e8
0.0037899999879300594,-0.5194427907763756,5.9939859211125625e-5,32.22887683301408,0.5678710130989697,-14713.83086837548,7580.084228166212,-2.900632064797468e8,1.062267806066273e8
0.0037799999117851257,-0.5190610376188062,6.042176697719437e-5,32.747273583338504,0.592802358878706,-3325.908057749168,7794.653595938793,-2.4136479316773975e8,1.0349344404909952e8
0.003769999835640192,-0.5187566355049025,6.074524212782925e-5,33.20619364725852,0.6095815854520895,14887.79685946115,7868.37008977356,-1.8533839981153423e8,9.425026026286778e7
0.003759999992325902,-0.518494269840897,6.0883153527019934e-5,32.66384563065927,0.61335511076134,16450.52631051385,7520.985949506852,-1.5979483772666785e8,1.0658863172201774e8
0.0037499999161809683,-0.518141611677001,6.004240788429155e-5,32.200930697326015,0.6096480500318211,5636.1606814620945,7657.268056865411,-1.849394873642804e8,1.0073971735903e8
0.0037399998400360346,-0.5178719852038138,6.0860224436129766e-5,32.04786188153752,0.5978706162200589,-10843.341397075239,8258.297132551936,-9.15285330341053e7,1.2664786789578827e8
0.0037299999967217445,-0.5175980885691011,6.038647796731284e-5,32.69500824960065,0.627909775939951,-12048.06856443267,8870.303998225836,1.6336994782747203e7,1.368489339029545e8
0.003719999920576811,-0.5172393045285137,5.9473073722915953e-5,32.885032615207635,0.6183305626409883,-554.6703596198917,7986.365081047375,-8.274561997106704e7,1.1595484178994486e8
0.003709999844431877,-0.5168941439211833,5.9478309781174076e-5,32.598212444276726,0.6263912705756678,1563.908941878809,8143.025646712564,-3.36886924757926e7,1.202607540217029e8
0.003700000001117587,-0.5165375665397733,6.104058376280231e-5,33.33311485048286,0.6592083822475239,8946.852386607612,8152.633903478441,5.585014130144036e6,1.1337420590806322e8
0.0036899999249726534,-0.5161481602002278,6.151765132722032e-5,33.628579244024046,0.6608571024048266,15570.39361968387,8810.458959294543,5.222865937756083e7,1.2435200881712157e8
0.0036799998488277197,-0.5158059151636667,6.122967215888344e-5,33.311740471890445,0.6602785915014787,10234.489723802431,7743.627104877433,-4.517519319928832e7,1.1130449705804811e8
0.0036700000055134296,-0.5154534213535028,6.11112251792222e-5,33.12701407269945,0.6525609255831689,-2540.186070386333,7306.933104528306,-1.8170197241211694e8,1.0244688767708042e8
0.003659999929368496,-0.515142371012969,6.147686775269458e-5,33.35406730070107,0.6579794023558754,16823.616654777074,8048.631340765432,-1.1909792428516486e8,1.0979640578266995e8
0.0036499998532235622,-0.5148512100088063,6.261703558541692e-5,33.05905867113102,0.655333346857601,27152.463171778563,8569.289562627715,9.266527324509373e6,1.30944030449319e8
0.0036399997770786285,-0.5145706052381833,6.186955749388061e-5,33.57189819871383,0.6710730459316128,19915.280469979338,9045.75108436831,1.7010103032553217e8,1.4379114895406592e8
0.0036299999337643385,-0.5142153209132196,6.00960396072664e-5,33.71343511473954,0.6768245132493447,8108.405381423272,9461.345217965345,2.0842656578978607e8,1.4924380842702767e8
0.003619999857619405,-0.5138162868283923,6.072021359859307e-5,33.679032478969646,0.6816897131345286,14921.151371230671,8799.362154462748,-7.268292545774276e6,1.443949055068692e8
0.003609999781474471,-0.5134790328078092,5.9369180911422596e-5,33.60364323384252,0.6723823267284303,12407.717959873371,8349.176704240082,-5.735425480266056e7,1.195965110854909e8
0.003599999938160181,-0.5131802422617333,5.8608436122477865e-5,33.15352367294347,0.6454461649495552,15281.29584945763,8163.963491146854,-1.9185014712510392e8,1.2774988039226165e8
0.0035899998620152473,-0.5128114947139286,5.757975119280893e-5,32.14576986277943,0.612183658185736,10334.859937760173,7702.2344483491115,-2.4512756451836422e8,1.1436936931766681e8
0.0035799997858703136,-0.5125030517900655,5.938284272740851e-5,32.70985200062321,0.620370296751806,8057.074032850136,7645.654142342862,-7.389551995379995e7,1.0701755185395066e8
0.0035699999425560236,-0.5121827951310444,6.0797279389258433e-5,33.12476730222987,0.6516458050034537,11285.170262523921,8539.36018359014,7.277883251934148e7,1.359259242617928e8
0.00355999986641109,-0.5118038741888247,6.149597693024528e-5,33.30832019195219,0.6456756664600389,2489.300161073239,7957.232250728693,-2.1129009325350213e8,1.1219130753017107e8
0.003549999790266156,-0.5114424250283922,6.150097605475666e-5,33.20822717028879,0.6559618846662667,-542.3784725256451,8698.11472025653,3.098134321275019e7,1.3411546776625927e8
0.003539999946951866,-0.5111146361053164,6.128328830549142e-5,33.248507498167776,0.6431223970140719,4635.139099284022,8408.483667347164,-1.1090141926737827e8,1.2966574166636506e8
0.0035299998708069324,-0.5108076511918805,6.213529923447329e-5,33.5111953375552,0.6641928511934206,3287.266545746192,8836.403964737636,-4.6155871878360145e7,1.2820916759885311e8
0.0035199997946619987,-0.5105444826553055,6.198528931393926e-5,33.531837788122225,0.669924013899527,5637.75916823989,9906.597628050597,2.3361447786483148e8,1.920406557268741e8
0.0035099999513477087,-0.5102349389891138,6.354550374401463e-5,33.81586070815721,0.6829724424793868,3340.5184326810727,9461.393800711165,2.033411162916672e8,1.556517344850714e8
0.003499999875202775,-0.5098795390131184,6.388246438726779e-5,34.14980911048316,0.6676340893831423,15792.549210674742,8991.948104444697,4.738334416426426e6,1.3083722135717079e8
0.0034899997990578413,-0.5095122826963897,6.415684174154196e-5,35.03177726156084,0.6560524494169503,16477.198529049427,8609.470520779965,-2.262865901462902e8,1.2028822951778437e8
0.0034799999557435513,-0.5091461662669902,6.43221570521594e-5,36.071266481295076,0.6981248033313661,3499.887173641066,9165.945204205591,-1.62020949445964e8,1.3887356135134712e8
0.0034699998795986176,-0.5088263775367468,6.411740182936868e-5,35.957871480978696,0.7200532300311484,2839.030593441178,9271.982596629772,3.1240846292383935e7,1.453988194616668e8
0.003459999803453684,-0.5085056035778779,6.365934665631477e-5,34.974460529399806,0.7013044014716671,6383.007059807783,9511.921705963714,1.2457242668156359e8,1.549910085009612e8
0.003449999960139394,-0.5081063515915303,6.310713727777162e-5,34.39514520941552,0.666094463777982,18541.16994032134,11397.812132803174,2.2664715152484086e8,2.861469640853652e8
0.00343999988399446,-0.5076724078199644,6.34120528887804e-5,33.94104406211803,0.6669996913454674,12022.461323747932,8841.029958504578,5.311159516910213e7,1.712988260280417e8
0.0034299998078495264,-0.5073401245479708,6.363327300497452e-5,34.513243464633746,0.6547441895963694,9618.507111613239,8709.246834072746,-1.1257111423356648e8,1.2948960691011798e8
0.0034199999645352364,-0.5071237045247224,6.42730692152087e-5,35.63213581993893,0.6820952855836105,-4183.69224293733,9252.518570377642,-1.1209512589326997e8,1.3342413426351559e8
0.0034099998883903027,-0.506843660566525,6.512354063637134e-5,36.11678061525712,0.7067683124092494,-8844.584754379368,9834.585559160323,-3.731228245270318e7,1.5231250055848417e8
0.003399999812245369,-0.5064395290643152,6.372961370191929e-5,34.8009474950173,0.6654145859573853,-8276.382241316498,8591.186427049803,-1.210497266799435e8,1.3127718633052047e8
0.003389999968931079,-0.5060458944372548,6.15466557711996e-5,33.736236845286626,0.6431134571534983,-4156.342194043383,8962.61672575466,5.3249012558713734e7,1.3288128844588086e8
0.003379999892786145,-0.5057090879622148,6.235209903734342e-5,34.15731896664219,0.64551788041393,-2714.7881642018137,8697.359893714649,-5.773779517640394e7,1.2360578515329777e8
0.0033699998166412115,-0.5053320084406591,6.27256673370456e-5,34.73618949120399,0.6870136419663684,6738.869451422932,8822.172920497409,-1.1276280842246946e7,1.2099634837379025e8
0.0033599999733269215,-0.5049702544257338,6.259934439041452e-5,34.2452035266447,0.6623442239126991,10678.0093065076,8491.257170967408,-1.2723040843597424e8,1.282246806467777e8
0.0033499998971819878,-0.5046168057036642,6.219040830716293e-5,35.11211028844792,0.6708712060095101,22198.808290542587,9022.427592473421,-4.356257745748809e7,1.2863567213660254e8
0.003339999821037054,-0.5043116810012371,6.305427389876516e-5,35.63436493378883,0.6934176356896289,27707.125153923993,10253.0819409364,7.126602793791614e7,1.4700264169915262e8
0.003329999977722764,-0.5039700997529609,6.525169813126051e-5,35.295886130901245,0.6828671904697767,29439.92811981759,9415.282258331912,-1.541738017468146e7,1.3960279509119904e8
0.0033199999015778303,-0.5035463867259038,6.535707620276791e-5,35.899040675040204,0.6968207946956894,9107.134408774196,10181.94822933462,-2.279311900488441e7,1.6316478657105997e8
0.0033099998254328966,-0.5032333777752065,6.227504071372595e-5,36.121557545536575,0.6950162065482864,-1162.1817391691852,10374.420119923638,-2.661652426613741e7,1.658855158390382e8
0.0032999999821186066,-0.5029156686829573,6.0757936503955704e-5,35.24718987480484,0.7108377213194677,6068.722297166284,10085.784482646673,1.5720363057813197e8,1.5785001431094328e8
0.003289999905973673,-0.5025537860417683,6.0531375743922745e-5,34.321689697949566,0.7186530522807766,-400.677681145585,9694.05417183568,2.4566445394964814e8,1.371613058350641e8
0.003279999829828739,-0.5022706160988952,6.12798911981575e-5,34.16276423316585,0.6794836377326013,-4007.9567312648846,9659.733286613917,1.2726593036154538e8,1.5578672409043983e8
0.003269999986514449,-0.5019516473358142,6.251992661832272e-5,34.679907947594,0.6981448543027098,7686.785574476654,9585.727232845025,1.2054652037962781e7,1.473401613077718e8
0.0032599999103695154,-0.501566430217086,6.435402503305203e-5,35.756765797930775,0.7295593740836983,4751.71140662978,11451.829768648844,3.3238463676683176e8,2.334902786661286e8
0.0032499998342245817,-0.5011086708319145,6.253807883155183e-5,35.4641108400734,0.6779584713505797,7733.725390282319,9807.616448295927,-1.374554657815443e7,1.5200424144849372e8
0.0032399999909102917,-0.5006879134300745,6.166042091457758e-5,36.352732831126026,0.7142037403677878,989.470224682416,10917.41744629243,8.61873058411555e7,2.044551293129812e8
0.003229999914765358,-0.5003237493734918,6.165032050371183e-5,37.36456446189969,0.7009949749447495,-5923.683040864227,11044.201784778317,-2.5033885863728635e7,1.7852678189705914e8
0.0032199998386204243,-0.500006295086711,6.201584815976517e-5,36.95555778287405,0.708863952377373,-7240.755250324339,10295.377939873602,-3.837553886213968e7,1.4127778255832288e8
0.0032099999953061342,-0.4996625782032432,6.423627789657461e-5,37.781458441864274,0.7393285953287404,13142.207869079093,10871.668582271534,-8.89791307057115e7,1.7902559313850394e8
0.0031999999191612005,-0.49931371991472595,6.32250277097072e-5,36.793885534018756,0.7375143359683429,7951.869037444821,10973.400029851793,1.48649319108162e8,1.8187239847746626e8
0.003189999843016267,-0.4989511294871807,6.307101992474936e-5,36.02821388398011,0.7231288148855801,2215.764371440113,10611.71334197935,2.4177967171950182e8,1.8431429507602262e8
0.0031799999997019768,-0.4986095826784437,6.511237630376968e-5,36.44276881824936,0.7185524295555725,4502.371031862579,10276.55330633154,2.1551112701195106e8,1.9604035196201226e8
0.003169999923557043,-0.49831375727640137,6.604290194691225e-5,37.04036394226999,0.7432580343669108,18578.608153710193,10644.571105094272,-2.8110511334891632e7,2.1716023461814564e8
0.0031599998474121094,-0.4979484270558405,6.583838420890723e-5,37.8791978789663,0.7867834541791189,21784.615808117826,12288.83443439934,1.396162777305464e8,3.367378901561421e8
0.0031500000040978193,-0.4975195298002218,6.591792635995204e-5,38.027019367532006,0.7752249586099537,5205.057602587936,12122.664086234712,2.2575044466387224e8,2.7244473441347235e8
0.0031399999279528856,-0.4970748449760543,6.39172115089623e-5,37.28060865995723,0.7166695939106444,-256.10879655004294,10105.004601165265,-9.8687803228201e7,1.6923582466898456e8
0.003129999851807952,-0.4967180467328816,6.519040936216205e-5,37.23558117443711,0.7742761644044415,-5275.266689695288,9914.68687695694,2.2369152461650603e7,1.4291920822323376e8
0.003120000008493662,-0.4963849616718415,6.524767190515617e-5,37.17576170530248,0.7844461160827088,-7910.67516170211,10278.270113113073,1.1700309133830284e8,1.6393666803990224e8
0.003109999932348728,-0.4960029065392498,6.537792308500102e-5,36.6500606634166,0.6849596884463491,-16306.837913103836,9170.679986454543,-1.9757824672773865e8,1.4028660812918726e8
0.0030999998562037945,-0.49563654728946854,6.399405931583437e-5,36.71282760809634,0.6794916706181505,-14987.605988970863,9326.792365147749,-1.3600517991974548e8,1.39101749254348e8
0.0030899997800588608,-0.4952389615216355,6.266169233312058e-5,37.15168422390876,0.7193786356828119,2899.2462995494016,10623.020774990111,1.1663438481808089e8,1.5866909331698298e8
0.0030799999367445707,-0.4948105242499438,6.382654769127674e-5,36.8881487300956,0.702957783106802,3433.7817401026973,10367.65239089293,3.25936695091617e7,1.622020268180726e8
0.003069999860599637,-0.49446575765481665,6.618509686100265e-5,37.386279311881346,0.7115029802136374,-4239.706659507555,10138.602258688501,-1.9239028279774755e6,1.5969245555629417e8
0.0030599997844547033,-0.49412450164429017,6.696641573668288e-5,38.23461663208346,0.7267696265586681,17468.76140684785,10150.619980991845,-2.736079591545247e8,1.716792603876402e8
0.0030499999411404133,-0.49374402974528564,6.571197842525349e-5,38.01981826153117,0.7454337278371486,36494.6024552249,11655.336674753618,1.522362593615199e8,2.1513766159824005e8
0.0030399998649954796,-0.49330494189499885,6.379400857641832e-5,37.70818665638034,0.7519573834486021,30116.660886492493,11609.07782989455,2.2982362140548965e8,1.8497153648679996e8
0.003029999788850546,-0.49287983496152393,6.479181701540396e-5,38.328002607084976,0.7489999377987666,17256.183079011407,10338.542498804965,-1.4629502731485894e8,1.4522508767390862e8
0.003019999945536256,-0.4925112445305457,6.548683998297187e-5,38.792433529174225,0.7634024473102787,19094.905066166146,10229.640828122529,-2.295075983990193e8,1.5905382451629257e8
0.003009999869391322,-0.4921777157843516,6.564820688120504e-5,38.53360219631849,0.7811143630570743,14408.777533961827,11147.526642750525,9.468423409486312e7,1.8938063917885286e8
0.0029999997932463884,-0.4918762798282488,6.68134656468062e-5,38.38520100755154,0.7661307632283668,-12651.59977171164,11355.865611682855,1.506209445043616e8,1.8178276514308724e8
0.0029899999499320984,-0.49157430722430634,6.659499432294702e-5,37.98740128603909,0.7668760999462073,-17125.96505666599,11128.002701561878,1.9119411870628887e8,1.7722265782529613e8
0.0029799998737871647,-0.49122417448672384,6.638657947563368e-5,37.95060664016578,0.7687969873907824,-8530.843891744722,12009.700853424027,4.7480313920896673e8,2.1779260714313167e8
0.002969999797642231,-0.4908553011411804,6.436814695280343e-5,38.39777015035031,0.7559805767422436,-5657.595465031209,11823.6313346431,1.5311810921333644e8,1.9827277819440103e8
0.002959999954327941,-0.490433667940408,6.455407900032822e-5,38.893726095876836,0.7804179889416138,-4935.129163674105,10692.237650321124,-4.387553026476895e6,1.7164651335492826e8
0.0029499998781830072,-0.48996588832673094,6.542396734581486e-5,38.2591346219077,0.7657698056997787,12288.566971016891,10231.071557173293,-5.9466237463020355e7,1.635419328391329e8
0.0029399998020380735,-0.4895194999225852,6.512585828208947e-5,37.51193200461723,0.7584978133438985,20895.2319941266,10375.752256458407,-3.1817775965973284e7,1.6561407441688856e8
0.0029299999587237835,-0.4891920170396918,6.346727499130372e-5,37.4524946979118,0.7552135517156391,18771.099291540504,10357.327691489052,3.2188867516198404e7,1.6987926659289804e8
0.00291999988257885,-0.4888341290531216,6.449700596640328e-5,37.63376743081131,0.7357732380311207,-6822.379490636259,9343.258193224588,-2.791034773642134e8,1.3610865780731943e8
0.002909999806433916,-0.4884064800936965,6.491701684690487e-5,37.4247959047389,0.7626537705180158,-123.47384505763047,10033.768047820138,5.024849697516278e7,1.5451452465009025e8
0.002899999963119626,-0.487931954960134,6.638688657526594e-5,37.57558892732982,0.7701876740819421,4590.345734226834,9793.033693808029,-9.445291379321095e7,1.4832947733351976e8
0.0028899998869746923,-0.48754615301656967,6.782385742476379e-5,38.78321954342433,0.7857157096564211,11573.8508331114,10306.243705681218,-1.1849725830849873e8,1.5789044295541042e8
0.0028799998108297586,-0.48720769306620915,6.775463517929869e-5,39.312023696797276,0.7847467028845697,19892.97645217494,11052.572867638522,2.3372086077143207e7,1.8555221862625766e8
0.0028699999675154686,-0.4868549575874235,6.710476505217282e-5,39.78901070025067,0.7943426299659172,13358.04149559644,12082.544471302906,7.640143125712061e7,2.4851672762143448e8
0.002859999891370535,-0.4864804442935973,6.526089590434269e-5,39.32692435792566,0.7422395375215308,7422.335900922018,10132.976052696014,-3.15869082678488e8,1.4776521253200036e8
0.002849999815225601,-0.48608758573427874,6.395264943274724e-5,38.5369272132764,0.729129613188546,3313.0422687506884,10221.735663568848,-2.488771157848348e8,1.603141400847986e8
0.002839999971911311,-0.48569253864399525,6.424230620327352e-5,39.118514296201184,0.7665091647787053,2034.3752874341437,11551.546783547918,1.5514463215786085e8,1.829447359735549e8
0.0028299998957663774,-0.485283611926099,6.645222460090265e-5,39.950262051979145,0.7956615303685816,13896.929698758386,11375.622436030088,2.4507786362801827e6,1.861128991314681e8
0.0028199998196214437,-0.48485952325444603,6.783878954547733e-5,39.91495991443338,0.7953369633169276,7136.612172001363,11198.54752259283,6.737165541722408e7,1.7007829048315635e8
0.0028099999763071537,-0.4844730202931679,6.7190422683539e-5,39.86338376648467,0.7792626558071459,17071.22489531964,11284.30903202199,6.143954461114556e7,1.902810159239656e8
0.00279999990016222,-0.4840961902965145,6.665883984512729e-5,40.02521650414432,0.78002617364566,11117.890434940145,11258.007805154672,-1.965087448289811e8,1.7258892166075456e8
0.0027899998240172863,-0.48366211597095277,6.679314148854761e-5,39.990401825305725,0.8114208485216399,8918.054417319614,11017.45161942165,-6.429983236457722e7,1.6348924658090985e8
0.0027799999807029963,-0.48326221540087155,6.61096362016753e-5,39.057741298328665,0.7857542256500335,7340.98479412855,10403.063880634476,-7.501576148076485e7,1.5346827782874554e8
0.0027699999045580626,-0.4828850627757317,6.506141589489072e-5,39.45494629358231,0.8070908576581912,5080.573587467394,11673.825414528501,1.9799556938604992e7,2.0444170555963087e8
0.002759999828413129,-0.48250902401272916,6.468726648485671e-5,40.360683819619574,0.836558627483187,2943.671705144852,12234.420304187708,7.380473355221148e7,2.1535794388151136e8
0.002749999985098839,-0.482078127676417,6.743918743680428e-5,40.765927228183855,0.8147562200857804,4389.307103172896,10962.81356962054,-1.807565918208486e8,1.6590131891735664e8
0.002739999908953905,-0.48166098619978837,6.787770502318655e-5,41.89647212127656,0.8228137733187517,13046.834187998944,11328.352761495536,-3.4899919720893764e8,1.8994766069549656e8
0.0027299998328089714,-0.4812977596339065,6.688689333021065e-5,41.9473987259352,0.8522274443982423,36652.06580701458,13029.925655132925,-8.716154933285208e7,2.743425301003856e8
0.0027199999894946814,-0.48088496642117995,6.640493702802448e-5,41.29158582129366,0.8762185278181792,39788.416383660624,14372.468797658423,5.9058590474223e8,3.2913460970310324e8
0.0027099999133497477,-0.48044819497114477,6.537057455077968e-5,40.77013038772875,0.8539388652291618,8460.80561139267,12966.003497511152,3.766833151123362e8,2.5281685084108356e8
0.002699999837204814,-0.4799968535218624,6.603751740136624e-5,41.07874694795461,0.8119071284246794,-13992.80099280917,12383.89420484493,-4.152614330911968e7,1.9534628277203408e8
0.002689999993890524,-0.4795614939911761,6.805222043522325e-5,41.89750983566707,0.8197187582437176,-13216.712449830096,12875.276644428563,6.95062323330603e7,2.1714531339332625e8
0.00267999991774559,-0.47920298256126714,6.843154189502506e-5,41.88533682583835,0.8266610287666154,687.1919285672884,12986.6243017536,2.1018028096341e8,2.0614026253018776e8
0.0026699998416006565,-0.47885785059799674,6.792214852353587e-5,40.613513089651455,0.7685863181700299,16404.552126260394,10903.435023313777,-2.789922994607734e8,1.6001629409752446e8
0.0026599999982863665,-0.4784531488945118,6.733393669662173e-5,41.527176701716485,0.7780920813903729,34833.817966039096,11599.935506237269,-2.415150764790963e8,1.8534698961053318e8
0.0026499999221414328,-0.4780339993158294,6.674842490911361e-5,42.5941983155104,0.7970955605975231,45563.52938204211,12148.11244505794,-1.6075052227690724e8,2.0495253586591497e8
0.002639999845996499,-0.4776090578351466,6.658068748176535e-5,42.724500759798104,0.8187265317861925,34836.936856979446,11486.519956171052,-3.6139971837751937e8,1.6992353799059647e8
0.002630000002682209,-0.4771867858799586,6.646639933103856e-5,41.834574603355456,0.8259545698453553,28372.30926084043,11995.853679596885,-6.583503200367791e7,2.0791193139663616e8
0.0026199999265372753,-0.4767479401622728,6.725397613483476e-5,41.51757927680336,0.8030858912492964,4250.671626043052,11387.803018723947,-1.7012501718441188e8,1.9186044867885283e8
0.0026099998503923416,-0.47636221273964074,6.88616081488728e-5,42.332424645356134,0.8691448554438566,11611.226375100558,12519.950977251805,1.7224738603591993e8,1.9105311242595688e8
0.0026000000070780516,-0.4759353752270746,6.819856859648783e-5,42.5790145022483,0.8716091578778704,18045.729672326604,12144.3447348513,-1.19755547770722e7,1.9550640956323752e8
0.002589999930933118,-0.4754806713888134,6.762556130960046e-5,42.485451812603934,0.8547543266005159,7680.703046046681,12068.106129005786,-3.985846763270991e6,1.9368499721984062e8
0.002579999854788184,-0.4750645312182314,6.863892370118733e-5,42.89667151085591,0.8710498643921655,9124.858561821986,12760.721825570747,-1.067076435460019e7,2.5668241745318854e8
0.0025699997786432505,-0.4746259465050879,6.783763037028011e-5,42.71770277060748,0.8875918875671597,13476.842865581284,13428.290374683895,2.2080571223279646e8,2.3607653330477685e8
0.0025599999353289604,-0.47413505293962066,6.752312255105151e-5,43.1043896973092,0.9081468826796466,11623.227290312952,13078.405217195574,1.9582786744932827e8,2.092516019878725e8
0.0025499998591840267,-0.4736970372837331,6.712313000967371e-5,42.742835920843746,0.8776798855384093,16907.54185557837,13090.095371403826,2.762833978798464e8,2.3786338728959826e8
0.002539999783039093,-0.47337859160997936,6.686947493486859e-5,42.140347893099474,0.8457558687536597,23594.382779870677,13238.908491009292,2.753347475947201e8,2.5726385203106704e8
0.002529999939724803,-0.47301014400745084,6.669167699870173e-5,42.54116112107323,0.8425892799239199,27277.629155491122,12871.332101351943,2.4040081801096614e7,2.6430995266452536e8
0.0025199998635798693,-0.4725663262995015,6.86796656696887e-5,42.724725122070375,0.8545446434900793,11403.729072970451,12107.806018906951,-1.6370765341066152e8,2.094291304168911e8
0.0025099997874349356,-0.47206286189008384,7.108999564645979e-5,43.227910383906625,0.861475214700437,18687.310512060594,11878.312403658121,-1.4218362359497073e8,1.7311198859468448e8
0.0024999999441206455,-0.4716020038435178,7.200343781136584e-5,43.77004429182958,0.8903582864086879,3995.222966130883,13047.437077533401,2.7833199200007852e7,2.107041495926511e8
0.002489999867975712,-0.47111424659747253,7.074414000739181e-5,43.07244364027634,0.8801460035021297,14337.596881179998,12859.141893600574,6.206921301576059e7,2.324022811860122e8
0.002479999791830778,-0.47071363318801157,6.902454881852477e-5,41.87314210071654,0.8367270481956126,27535.464213257124,12229.666038484584,-1.066851086639385e8,2.0903457442866164e8
0.002469999948516488,-0.4702720897042082,6.845913655279522e-5,43.10441733513778,0.8261056041569429,19974.38212849851,12052.835410462576,-2.1747676044330412e8,1.8162485291639492e8
0.0024599998723715544,-0.4698124058384622,7.028030841389844e-5,44.882647562556826,0.8477265187286062,22912.450980264137,12214.158872600392,-3.8311854286174315e8,1.9048588542232984e8
0.0024499997962266207,-0.4693609410005676,7.051892939507222e-5,45.94734090350263,0.8790800770017013,20646.41915274273,13166.575541718434,-3.846316665752636e8,2.1456144105649006e8
0.0024399999529123306,-0.46893990821714454,7.10121296202304e-5,45.21468541520155,0.898510765887941,7006.6301764990585,13958.816939354574,-1.1446798612777613e7,2.3471952526758116e8
0.002429999876767397,-0.46852571895571876,6.971049811044784e-5,44.29033513819775,0.8570803869584984,-1927.0299456716164,13621.716469878142,-1.7702594267416306e7,2.1665657812904486e8
0.0024199998006224632,-0.4680407342006918,6.957286666218617e-5,44.19840800782471,0.8514476164815349,4001.7260602810466,12680.94531909971,-7.2879686573717e7,2.2394091238837165e8
0.002409999957308173,-0.4675483706257247,6.926355174233427e-5,44.0158730009688,0.9027056522322766,-1610.3227646163446,13132.25485809823,2.708657069337432e8,2.0736036835493517e8
0.0023999998811632395,-0.46710558224445503,7.053837148674406e-5,45.00894100939008,0.9152334391297748,2306.472350437533,13549.083717896014,1.6724757467074218e8,2.320034327236411e8
0.0023899998050183058,-0.466709667203395,7.275225015089694e-5,45.65455963092941,0.8992007868519094,-4185.202219266997,13982.227391944389,2.5435067859697133e8,2.6748016390856612e8
0.0023799999617040157,-0.4663335589846369,7.365103244800272e-5,45.33266666364612,0.9162896414521722,-1221.0967050691422,14536.046468800185,3.0201685335799706e8,2.860247275481147e8
0.002369999885559082,-0.46591862403515844,7.192453653661507e-5,44.6595128566881,0.8977463448782682,-2981.734397642811,13974.097293566621,2.6659087492571175e8,2.5625520715849233e8
0.0023599998094141483,-0.4654594438917178,7.231288389334312e-5,44.769462359982754,0.8777182932603851,-8296.839969689727,13368.828072783192,1.9064435415038106e8,2.2973350321355662e8
0.0023499999660998583,-0.4649463124462867,7.395235832906408e-5,46.05168753321249,0.8986045435702226,6309.9160680853665,14456.254272392229,3.1860257346157104e7,2.6297664986570895e8
0.0023399998899549246,-0.4644280039683217,7.44894629201356e-5,46.93451483517757,0.9162906987498834,9649.550259853024,13488.33354530877,-3.6338752748178655e8,2.1401294915512344e8
0.002329999813809991,-0.46397288104459306,7.372789898403937e-5,46.93428386125902,0.9143939052577117,6951.525376531449,14275.427357875953,-1.6370186242481792e8,2.1715195268315732e8
0.002319999970495701,-0.4635871395370459,7.422629384698898e-5,45.98977528738749,0.8857103224817902,25858.72972231717,13459.014794590854,-1.3708345216221425e8,2.11661823001946e8
0.002309999894350767,-0.4631760354710048,7.339540464687568e-5,45.876344259603194,0.9000945022177479,30868.66757446473,13475.394270568493,-5.2664017897560164e7,2.039750911409062e8
0.0022999998182058334,-0.4627280535539616,7.209860354424265e-5,46.2075114805352,0.8975825433819431,18077.76274762648,13527.46603005276,-2.171436663931082e8,2.264888030658202e8
0.0022899999748915434,-0.46226246691040007,7.153794081770605e-5,46.1048329937447,0.9107757943247976,10824.586261502633,13535.88872909632,-3.58297482184629e7,2.33858851957457e8
0.0022799998987466097,-0.46177253422742975,7.100545380709026e-5,46.0509448398756,0.9223757086328193,20502.74434587483,13730.126254134166,-4.851253296771162e7,2.415046650811301e8
0.002269999822601676,-0.4612833038053887,6.947305644593013e-5,46.03414188066253,0.9218637695683707,10044.700170155262,13695.061003302213,-1.4791057046279034e8,2.1424436189003205e8
0.002259999979287386,-0.4608395896419711,6.912998397076425e-5,46.59169159381803,0.933262115400536,-3589.7875257486244,14679.047941600691,-1.6448574198893106e8,2.7330491686999226e8
0.0022499999031424522,-0.46037418640644184,6.994228079158083e-5,46.88857072731163,0.9572601830312641,-3778.554744433213,15384.362883277416,1.7270057914173692e8,2.926257221138414e8
0.0022399998269975185,-0.45989149667513674,7.142998264232603e-5,46.13469335582618,0.9565917095581805,-15487.286013641296,15128.454411351939,3.5137075360329247e8,2.834650229379699e8
0.0022299999836832285,-0.4594343292958397,7.296867292686332e-5,45.73320926079228,0.9205749588078104,-16376.712071330729,14046.787240153239,1.9974188989794265e7,2.653672454244675e8
0.002219999907538295,-0.45901244250389894,6.91134993693717e-5,45.15421958237303,0.8906923173518557,-15857.586468342972,13563.788354412694,-4.713579265581425e7,2.3728834751207933e8
0.002209999831393361,-0.45852858011351794,6.982474911558989e-5,45.464437039283,0.8831614520550071,-23793.293463905287,13421.37427731278,-1.293938521115104e8,2.062214461680133e8
0.002199999988079071,-0.4580745016425156,7.20257685580617e-5,46.636332701699295,0.9072287520899933,-17458.54480372981,13870.777596487422,-1.1963455752017137e8,2.238770160943185e8
0.0021899999119341373,-0.45758305179619346,7.332336243557587e-5,47.96533685952109,0.947494584621812,-305.3013423066142,14738.013394917596,-2.7609326699290935e7,2.3845216528315035e8
0.0021799998357892036,-0.4570668148184192,7.275605511096606e-5,48.13735045429679,0.9432572151495258,483.0358480879872,15482.978207497481,2.2065544020238823e8,2.8174160305275476e8
0.0021699999924749136,-0.4565686792905557,7.387395395505634e-5,48.7504103356034,0.9879551498854698,17838.568045086213,16619.02905510991,3.4514297032493937e8,3.287602688316659e8
0.00215999991632998,-0.45609624663460435,7.326310733874585e-5,49.278385225123685,1.0396358484294974,24141.00143347142,18827.6502197052,7.426233715264485e8,4.1069616547356004e8
0.002149999840185046,-0.4556378914028224,7.218475399143943e-5,49.102472445804416,1.024893346099345,16203.212183766795,17720.259962313845,9.112400065581065e8,3.953048893931687e8
0.002139999996870756,-0.45510938275492563,7.145032706829786e-5,48.90960130645322,0.9922605955686084,19681.054885048834,16423.705685217625,3.315887355709074e8,3.0750250660657495e8
0.0021299999207258224,-0.45458689249427986,7.208398773618574e-5,49.130873838993246,1.016266286909267,39152.4340300662,17842.743191402173,4.674015625537332e8,4.02644703910693e8
0.0021199998445808887,-0.4540255995774995,7.171042735170334e-5,49.94817355882008,1.0255600957718396,50170.34794872156,16339.055909912131,1.1431700666315114e8,3.038578236120978e8
0.0021100000012665987,-0.45351779704127665,7.042785973886308e-5,49.42377408725967,0.9973803518578868,39890.822540703426,14851.052353332901,-1.5435671520165884e8,2.35731154155944e8
0.002099999925121665,-0.4530604116120372,7.165390022046398e-5,48.52158529738724,0.9949445888639249,24571.42580696054,14830.80749772716,-1.0104847231980167e8,2.4321771561895043e8
0.0020899998489767313,-0.4526293405861651,7.209425178512939e-5,48.66248711104961,0.9770803644556467,21047.769720927223,14673.460159288386,-1.374635886581863e8,2.3949705816092306e8
0.0020800000056624413,-0.4521510019082054,7.072298620035705e-5,48.769614077421814,0.9880099654234149,38198.52663514945,15653.636038271503,9.912959485750636e7,2.4658460793418226e8
0.0020699999295175076,-0.4516664530140172,7.121477168749316e-5,48.131242871762716,0.976981755637414,31123.504314943766,15161.545354829706,8.143899238676111e7,2.5781667627031738e8
0.002059999853372574,-0.45118244215773856,7.404556991084642e-5,49.390844494509714,1.05636436676264,24131.465541110487,16252.334464543243,3.4563309517802083e8,2.893175933791503e8
0.002050000010058284,-0.45066451068120666,7.36229918530773e-5,49.95590142815123,1.0632181715365263,10005.909280935653,16829.64668988154,2.6378165469016102e8,2.938767821162004e8
0.00203999993391335,-0.45016659088645283,7.224087602855684e-5,49.57285557471346,1.0147423747558157,155.78129202639263,18144.38158943123,6.173395867877315e8,3.5913381174843997e8
0.0020299998577684164,-0.44970368572869346,7.420269546810976e-5,49.80670848836771,1.0052273414929354,12309.908430769588,18009.153073496338,4.671429908945168e8,3.649924615676074e8
0.0020199997816234827,-0.44921645546002503,7.585372093677757e-5,50.17206706527215,1.0076110132317202,5125.427978357967,16403.18196984178,1.8036274481633052e7,3.273134049112355e8
0.0020099999383091927,-0.4486430912512766,7.792649964942973e-5,51.660672613468265,1.0240248819113273,6548.926411269503,17753.951181594643,4.0307213165213853e8,3.720516888340746e8
0.001999999862164259,-0.44808344978526554,7.785616253101718e-5,51.787534328719616,1.0389288072381195,15624.503588146992,16869.460029008325,4.624500110861661e8,3.3194538664102453e8
0.0019899997860193253,-0.4476138126183822,7.729813401847865e-5,50.992045007452454,1.0270348964077636,17655.817703129585,15241.805463454091,-9.229440389986725e7,2.5340263229824525e8
0.001979999942705035,-0.4471794273905108,7.62402940194372e-5,50.43973813390247,1.010483000851815,9487.201125945201,15258.743550475372,-3.0795697853580564e8,2.5465138171006685e8
0.0019699998665601015,-0.44670092634526626,7.689619833616434e-5,51.213222769873695,1.0039121399137954,19879.10335763973,16449.759213836165,6.499929080228356e7,2.9616054965366155e8
0.001959999790415168,-0.4461835885234173,7.811383437922023e-5,52.965655816667194,1.0579128890579768,15108.239725455116,19123.881377972473,2.2348403264672112e8,4.035900453913135e8
0.0019499999471008778,-0.4456533881321961,7.932329419717884e-5,53.17085211463431,1.0397873366581538,19426.796249556035,19176.15022259466,2.977486490556336e8,4.230353826126874e8
0.001939999870955944,-0.4451284004646349,7.764158029093944e-5,52.47180595966125,0.9515250507990349,7964.4197100549045,16674.26575174351,-1.1512682112782726e8,3.1984869818136597e8
0.0019299999112263322,-0.44465060239456355,7.716565329499214e-5,51.99655120061131,0.9843662604324477,-14037.542732649566,15633.499279058235,-3.3187306089334285e8,2.725721605258764e8
0.0019199999514967203,-0.4441386418569307,7.812680477560739e-5,51.422260398173535,1.012090818520805,655.2960075265258,16031.419932041823,-2.1899031238756648e8,2.6652940109490097e8
0.0019099998753517866,-0.44356026559799777,7.804079262346642e-5,50.94456109122708,1.0218681157355938,15997.332867445173,18517.57498181817,1.2433536927543981e8,4.997799950657049e8
0.0018999999156221747,-0.44298494110670855,7.66373379317975e-5,51.48269689391154,1.0157130015794424,-6075.592673012323,18228.34895552354,1.579126625333951e8,4.2664735866409695e8
0.001889999839477241,-0.44242773008826186,7.626045957454803e-5,52.23286022867345,1.0203904669482484,24277.4616876951,17135.738719845533,1.734869963255247e8,3.729325609720508e8
0.0018799998797476292,-0.44187074853710945,7.546565687334422e-5,52.18948434470357,1.0046570108388513,61840.22364582688,15949.55979553212,-3.516553757927929e8,2.8393362364261883e8
0.0018699999200180173,-0.44132934663204965,7.597178375490108e-5,52.44889951112368,1.0234515478458197,60105.09549736466,17849.803452117045,-3.081063182551951e8,3.704554863313247e8
0.0018599998438730836,-0.4407768228627396,7.973670296672863e-5,53.47273653640329,1.0521800133027568,40959.632527623275,18000.67641583705,-8.793728672396421e7,3.7780512397714216e8
0.0018499998841434717,-0.44025313638494734,8.033902902350385e-5,54.5180341745792,1.080270371846872,37777.31570231359,17438.274029339194,-8.974612150247727e6,3.271814608156282e8
0.0018399999244138598,-0.43967278742142346,7.746015794770612e-5,53.86566185092486,1.0609559483947528,33812.450429559125,18208.461471424493,3.7334917646147823e8,3.873390003310902e8
0.0018299998482689261,-0.43912977068368914,7.701325965950679e-5,54.12944930726628,1.1139608317741987,29108.929219285452,18810.2087526195,5.728446576407386e8,4.02838668979824e8
0.0018199998885393143,-0.4386279749724554,7.547877695744487e-5,54.52261653726715,1.108735448665081,36867.12773799326,18422.740764853956,2.587155922441781e8,3.603494903086458e8
0.0018099999288097024,-0.4381059727874997,7.41314008708987e-5,54.99897350496137,1.1074322659192173,52910.13464721788,19983.68873318233,3.994370738489276e8,4.48878754558958e8
0.0017999998526647687,-0.4376149611439904,7.516452654845505e-5,54.95497218651344,1.1042659609340764,61027.83101937326,20305.333938692453,4.079782219363533e8,4.5673296512469846e8
0.0017899998929351568,-0.4371250559233718,7.716853195916753e-5,55.341411214073084,1.0780348754531799,39794.78469806638,17658.35528561506,-4.06567296342847e8,3.611790085311916e8
0.001779999933205545,-0.43662249425693933,7.762391849189955e-5,55.487817728802355,1.0451448256625637,25312.850288448717,16804.398525889683,-7.686170605256464e8,3.0434901467153037e8
0.0017699998570606112,-0.43612506159168557,7.848632969985782e-5,55.133408167589465,1.033917774178863,-903.4912106103623,18110.66881337445,-4.545530248987857e8,3.517874735627345e8
0.0017599998973309994,-0.43561019616096197,8.037052146431347e-5,56.02519194539654,1.0646044430925339,17502.22817438199,19162.47562085695,9.238693112992689e7,3.378302190854351e8
0.0017499999376013875,-0.43505164779673194,8.116631944142978e-5,57.625951347827794,1.107391245245602,38093.82659151423,19224.24477083327,-3.498574336606421e8,3.402944007706944e8
0.0017399998614564538,-0.43447057183925636,8.204731120181209e-5,59.47756811124341,1.179663984977839,43907.154808993255,18767.703901076537,-8.708303641024973e8,3.7632659762739676e8
0.001729999901726842,-0.43388873256752925,8.281577033206666e-5,59.49130980319321,1.173350325631308,16862.874958488166,18551.653184356604,-9.228919431332749e8,3.5234581510893667e8
0.00171999994199723,-0.4333016873328023,8.349153647616035e-5,59.17195196447175,1.191866911805498,13747.73572065233,17378.638149387425,-1.0512332984852661e9,3.218567353860748e8
0.0017099998658522964,-0.43269092493029904,8.271622906916443e-5,58.28067145038015,1.1567810433079022,22417.752617601058,17996.23920926854,-8.845473994192605e8,3.5268461593034434e8
0.0016999999061226845,-0.4321109396160929,8.251480139173709e-5,57.04545060697861,1.0984830732636566,8084.360154546588,18452.094152453716,-7.802058421950668e8,3.6042019098925656e8
0.0016899999463930726,-0.431517293145007,8.030132640577452e-5,55.62300761649703,1.092948937524991,20969.45357780009,17810.86879510455,-3.739667902820374e8,3.3935199730563277e8
0.001679999870248139,-0.4309031247745434,7.851319823635626e-5,56.32257728484361,1.1118300630291387,26789.040662680447,17939.03870227316,-2.540342275081928e8,3.739388552732437e8
0.001669999910518527,-0.43033200455617654,7.895329370158925e-5,58.23699898834124,1.1667541819645904,20232.26568085664,19575.51498651406,-3.567474749647421e8,4.078406171953269e8
0.0016599999507889152,-0.42977907368367324,7.794743648182944e-5,58.33974179369699,1.1374185353177222,-5483.477543287462,17859.451308855176,-6.977643361112787e8,3.188777994668326e8
0.0016499998746439815,-0.42924271686149873,7.967719960730791e-5,58.86282094073262,1.0974637292279434,1357.53831780362,17478.082852310155,-1.125112244647675e9,3.185063191169112e8
0.0016399999149143696,-0.42868559336301404,8.183489759317648e-5,58.708418502462926,1.188371427039764,41741.15061140245,21806.211682003508,2.573031965649638e8,4.6921826552461636e8
0.0016299998387694359,-0.42808800932855784,8.317124909935217e-5,59.27630091512125,1.229746359865533,52529.372303942495,21516.674673942056,5.375325286186141e8,4.263120005021534e8
0.001619999879039824,-0.4274528470771797,8.126689487717555e-5,59.745981290810754,1.1970223471496353,28168.806398439934,20014.027273099,3.4273017434533477e8,3.8148118406379604e8
0.0016099999193102121,-0.42686303194533065,8.013283440651964e-5,59.691499752090785,1.1925989159456518,-3120.434565379781,19653.813863929794,1.8398342698033643e8,3.666174724868682e8
0.0015999998431652784,-0.426246121674997,8.07424080933059e-5,59.775779165270244,1.234332432832698,-1459.1413521923232,20926.80766784851,2.340735280094143e8,4.3732034053400415e8
0.0015899998834356666,-0.4256083599463574,8.314773511823048e-5,60.45691750514889,1.2174572801261614,49064.631363245244,21070.263217364904,6.1167253388937965e7,4.349675446204905e8
0.0015799999237060547,-0.4249698235507129,8.313200323864376e-5,60.59175844541236,1.1700597119744591,50566.940114534584,19825.736653663273,-9.405667537604804e7,3.4954377190249306e8
0.001569999847561121,-0.4243753270839516,8.430015268253887e-5,60.539931176835104,1.1335367432183237,23395.619777067786,19220.93290468431,-4.7755897458232445e8,3.313093690000205e8
0.0015599998878315091,-0.4237865955381537,8.590653722565571e-5,61.63373113735077,1.1652436542188689,3557.230823492173,22792.043610256485,1.9066014302525114e7,4.153796077312988e8
0.0015499999281018972,-0.42326553872165384,8.41305332927001e-5,61.75967083648618,1.2284746712495795,8866.682132283318,23398.226730857194,7.710004245106597e8,4.802878962957684e8
0.0015399998519569635,-0.422702141257515,8.19330402015301e-5,61.44429452144334,1.2525730243290922,1799.013412820784,22860.71183737408,5.579601369269296e8,4.69397066644141e8
0.0015299998922273517,-0.4220991066825114,8.159607262954597e-5,61.837143289573945,1.2428974416257577,14713.693009358722,21245.505598594118,2.8438780553108335e7,4.309330572118776e8
0.0015199999324977398,-0.42149452408681376,8.21145088488467e-5,61.82993269977999,1.2310695216718486,43400.033360149326,21101.8893409985,5.500511068427075e7,4.3636497051070935e8
0.001509999856352806,-0.42091884929061024,8.299853000446018e-5,61.46621586731931,1.2168597041860711,45963.79400551729,21192.271889596,-2.2092157425322703e8,4.5922526516632354e8
0.0014999998966231942,-0.4202891303447489,8.386038814535472e-5,62.10425783930716,1.2180680068169334,39118.488784033005,19305.843875403352,-8.597270733396997e8,3.687972045073583e8
0.0014899999368935823,-0.4196601626100363,8.395936091347539e-5,62.543057994848375,1.2661321433373762,66983.83808212505,22190.606408292202,-8.444963306687637e7,5.1916311855269784e8
0.0014799998607486486,-0.41902198057543144,8.329779511819694e-5,62.88923033623064,1.2946946382523548,63754.175839188145,24308.79087418216,6.532582894411209e8,5.272982974674599e8
0.0014699999010190368,-0.41841886100339465,8.41840976136479e-5,62.96685205103145,1.28603048663067,48184.56639026332,23856.075758326864,7.957028942168459e8,4.824851061812356e8
0.001459999941289425,-0.4177916117328454,8.640530868040929e-5,63.845833091846636,1.3021298229885647,51192.9298607251,24897.43278507325,9.299659069433763e8,5.571840712817653e8
0.0014499998651444912,-0.4171772726746623,8.821683963881773e-5,64.89892780425895,1.249824778903413,60688.009555556935,24047.989023272476,1.0818127280731656e8,6.003490158312821e8
0.0014399999054148793,-0.4165881398182193,8.77100219281316e-5,64.60136107084593,1.2550891474737798,47442.715099036126,24582.32581302825,1.2598022626487203e8,5.766803714059299e8
0.0014299999456852674,-0.415972459104314,8.729280070433536e-5,63.27241947969224,1.2493160247388109,26907.580725283253,22313.803430781667,2.758281261108376e7,4.321787754084076e8
0.0014199998695403337,-0.4153660043405721,8.7686812268749e-5,63.23314663872583,1.2400470272631936,17642.370804991268,21728.090819458514,-7.138322378207123e7,3.96937541611989e8
0.0014099999098107219,-0.4146957469085346,8.843275939439971e-5,64.42007850636469,1.246295190966743,18469.17196125591,21516.357320859297,-4.658997205308633e8,4.512792609207894e8
0.00139999995008111,-0.41399973314311295,8.910720990178001e-5,66.13636871395997,1.2859939659774224,27749.525948662354,23091.342999116343,-2.847696617779652e8,5.468913352874237e8
0.0013899998739361763,-0.4132997333759029,8.892612420446402e-5,67.62678405201116,1.2760133027858418,24818.233024437715,24240.434123500516,3.30748517020434e8,6.049100033213806e8
0.0013799999142065644,-0.41266242575559897,8.754361667062092e-5,67.77679761491017,1.3080801494013619,38250.23193689222,26689.982986842504,1.1289189741437e9,6.940163879014877e8
0.0013699999544769526,-0.4120075689535532,8.693064658199752e-5,68.24540764380083,1.3689548722381286,70331.40093523539,27306.083639661807,1.2423473499175296e9,6.300347004655305e8
0.0013599998783320189,-0.4113541180489644,8.542421957890144e-5,67.56047218690478,1.3676373384306997,67477.85574964892,25787.484595883478,5.974234669255548e8,5.579599642127225e8
0.001349999918602407,-0.4107434624057842,8.554684692943175e-5,67.93251214570658,1.3357012690567613,52830.45376470685,24786.049158992024,-5.0101616947843194e7,5.759611727735318e8
0.0013399998424574733,-0.41010789764500266,8.584870060374522e-5,68.1418142222716,1.2915244925422322,28171.83703425083,24957.666924998255,-9.710445382917069e7,5.715448178580436e8
0.0013299998827278614,-0.409395054375637,8.692498554287727e-5,68.06830963737299,1.2628036836558125,16279.27374588261,25217.744021072638,6.693121720486959e7,5.080267961466915e8
0.0013199999229982495,-0.4086649669199535,8.881930375745859e-5,68.4834862743254,1.336951328763305,28739.61140012258,25215.395654020373,8.641184332409878e7,4.885837517109828e8
0.0013099998468533158,-0.40792570143177337,9.137547461534838e-5,69.26271343587132,1.348503882312161,29798.117039856716,25650.472286154658,-4.200325919506047e8,5.540815843008592e8
0.001299999887123704,-0.40724793532381887,8.971722581097506e-5,68.31047374173207,1.3387319773558823,29121.906727183294,24300.370174657404,-3.237478888752203e8,4.868175597129746e8
0.001289999927394092,-0.40658103959927155,8.727345167685765e-5,68.18055023921241,1.3670103607524575,53739.322600781044,25595.50217938496,2.2191826252783236e8,5.634641815294122e8
0.0012799998512491584,-0.4059364231276736,8.725460421045493e-5,69.85091064215744,1.3960710148341167,50652.40208688583,28116.35139889616,6.502343393198656e8,6.853488032256526e8
0.0012699998915195465,-0.4052852357761643,8.768271051599485e-5,71.1595917918686,1.4451001274401478,43343.75321836901,28322.67432875118,7.3173182921342e8,6.555801422200216e8
0.0012599999317899346,-0.404568871746916,8.850077052956348e-5,71.10110942897006,1.416122440713798,51509.85391802472,28914.39898546993,1.0979073533105206e9,5.949395242766888e8
0.001249999855645001,-0.40381419839087757,8.718350408484314e-5,71.31778432026626,1.3969329368863896,40045.314063670594,29853.075930754923,6.894946079412233e8,6.91053643710376e8
0.001239999895915389,-0.40308484773940795,8.460422246513527e-5,71.46092149386885,1.4114091526728014,16162.96242982616,28644.492378463623,2.8949610651999146e8,6.161062538906285e8
0.0012299999361857772,-0.4024136996972255,8.459630228923471e-5,72.47266046857445,1.4910369696895531,21895.32244392538,27703.898915687783,9.035779100535396e7,6.552792462869549e8
0.0012199998600408435,-0.4017853498073056,8.699897186270267e-5,72.62999060077392,1.4890770374233882,33543.01709227487,27329.388826796163,1.9878092675441444e8,5.739048468207226e8
0.0012099999003112316,-0.40110447691812234,8.930790872488904e-5,72.39467958342588,1.4900785595894825,34542.76484133665,29003.530624377032,6.724925356377738e8,6.420436441737193e8
0.0011999999405816197,-0.40037787846013034,8.949739455317599e-5,73.23585771919653,1.4825155779815433,31642.826467481525,30627.809542844105,8.667994161071897e8,7.15361967696049e8
0.001189999864436686,-0.3996506170857988,8.923488671908403e-5,72.65913345642862,1.4607100514808087,30990.62534941138,29406.06885614775,6.556855657055728e8,6.842258642706044e8
0.0011799999047070742,-0.3988738875426408,8.779078189885766e-5,72.34765755813993,1.4232147296706192,40024.48203946766,28137.875187873167,-9.559455097487581e7,6.355366279857936e8
0.0011699999449774623,-0.39810708973679587,8.646612555282455e-5,72.59841351477627,1.4447944604166494,59597.646461240714,28904.888123542267,-1.387792816720666e8,6.190268573680539e8
0.0011599998688325286,-0.3974050329800521,8.852153927146268e-5,73.07340173996164,1.4603376819800895,57070.432983782724,29842.342923602104,3.2210204168569154e8,6.132501262048129e8
0.0011499999091029167,-0.3966725062796381,9.125173693207572e-5,74.7623636529236,1.5195795008860187,51576.09129699857,29110.663053572694,1.3300677120175733e8,5.78635635530341e8
0.0011399999493733048,-0.39593051232434234,9.237709902253933e-5,75.74027775701363,1.5188700481722464,42956.08632452799,27946.119397860046,-4.891452984893114e8,5.429287362350261e8
0.0011299998732283711,-0.39518594630501436,9.233476440330116e-5,75.95340876439754,1.5296161856784753,21697.584894486994,27870.443324284184,-6.12360700542955e8,5.58312973491133e8
0.0011199999134987593,-0.3944702175713092,9.258254010875102e-5,76.23653331998734,1.547041400638883,34049.7142348696,30491.444403695503,1.2387195028669009e8,6.739392364233177e8
0.0011099999537691474,-0.393761654108146,9.189275573320305e-5,75.36702387670508,1.5652286618364581,59725.0947068641,31781.69623385288,7.060400511994402e8,7.361111980758903e8
0.0010999998776242137,-0.3930111769872776,9.23439009930018e-5,75.8465572175773,1.5985283615431394,70171.35431740276,32644.146235840806,8.811460390807287e8,8.683419623391223e8
0.0010899999178946018,-0.3922031482853225,9.295931352617197e-5,76.42918418957206,1.5611034578281737,36350.480225581465,31717.063972769523,-959757.2695087519,7.88804128640624e8
0.0010799998417496681,-0.39138719584839327,9.290480807422345e-5,77.1918460436313,1.5736924771918614,20235.152800279364,32577.48814918102,-9.625943300861423e7,7.04419456175748e8
0.0010699998820200562,-0.3905898300474218,9.4558891003959e-5,77.65710779943387,1.5643160525969564,38432.14553344902,31568.720580543904,-2.0157581840418887e8,6.485594115584877e8
0.0010599999222904444,-0.38983313998728397,9.492586572251537e-5,77.01419276349691,1.5619969814263985,78093.86599221588,31939.150920866407,4.1552893406643724e8,6.984292291828632e8
0.0010499998461455107,-0.3890794382672647,9.475654221463811e-5,78.94646057698179,1.6043977975629715,97572.82382957477,34483.86361057239,8.503987835644121e8,7.844679744821849e8
0.0010399998864158988,-0.3883469462116423,9.598620961713314e-5,80.8013331374702,1.6426964904864931,50007.484602606186,37004.96806454447,1.0035203060068337e9,1.0419762063576157e9
0.001029999926686287,-0.38758043715697105,9.515152945138232e-5,80.71545108613039,1.6566192965559687,23910.423931587204,34980.021418466036,3.577002439835322e8,9.366727121195496e8
0.0010199998505413532,-0.3867375863801631,9.459449401991281e-5,80.48968055282556,1.6509360378764046,10960.182286051227,30972.821028334845,-2.880355477218293e8,6.701935141036867e8
0.0010099998908117414,-0.3858177232851511,9.414363675953451e-5,81.14925213921919,1.652968472695636,33157.68570672467,31728.283933252143,-3.6493016156280506e8,6.582502137690277e8
0.0009999999310821295,-0.3850049241231643,9.490221023422268e-5,82.16034467026063,1.6723401804043567,60297.66674822196,33645.986670826256,-1.2545196245460525e8,7.366660465522515e8
0.0009899998549371958,-0.3842616888232241,9.467237221814619e-5,82.34773933125679,1.6388594014993434,62206.76149882007,34379.30354927134,-1.1830425523270471e8,7.297047274995555e8
0.000979999895207584,-0.383504796173942,9.55950370982619e-5,83.90493300025605,1.695653508505337,66055.56009703262,35202.82527904399,5.209672215397542e7,7.388433610548652e8
0.0009699998772703111,-0.38271472676224627,9.619427119539171e-5,84.13405698760226,1.6659863321056296,84553.46572385167,35071.97348468406,-3.89566425608846e8,8.071849997754728e8
0.0009599999175406992,-0.38189399027994286,9.704855082241304e-5,83.95608149504956,1.628379353474749,66514.3468309978,34455.2492957975,-1.0587322221557985e8,8.289213330382057e8
0.0009499998996034265,-0.3810287470215118,9.650892638580034e-5,83.86699509742955,1.6256128124544929,71479.73516763102,35610.56815250185,3.3007738192726403e8,8.42317477553986e8
0.0009399998816661537,-0.3801236561803148,9.667954160688254e-5,85.50270709323452,1.6640171969990787,80334.88559851963,37449.122115628204,3.135968344032657e8,9.963269061151865e8
0.0009299999219365418,-0.37922897979705017,9.64433963288015e-5,85.90685669559818,1.744497075895678,104313.36432292804,43701.91334723231,1.713607802920782e9,1.3556780059449604e9
0.000919999903999269,-0.37840975981307556,9.646385175111604e-5,86.3165910612559,1.7513819342018222,101851.29426346629,44654.473202471265,1.596060839466736e9,1.3815711709367502e9
0.0009099998860619962,-0.3775471424359709,9.769233488313016e-5,86.17094099662114,1.762008224853242,100885.09671835233,39626.22119103722,9.269799484590231e8,1.0949601778706372e9
0.0008999999263323843,-0.3767316137938645,9.871466494354467e-5,86.18162624034103,1.7466723538030267,60533.41417946669,35181.95868014816,-5.119103568770108e8,8.733630288035731e8
0.0008899999083951116,-0.37581859136256995,9.837699672140378e-5,86.44465005081351,1.6974835296691073,45348.3864525696,32789.76084543569,-1.6385190414575691e9,7.275096704353267e8
0.0008799998904578388,-0.37485457990428506,9.871611168828306e-5,87.9247798968366,1.759996962182133,70519.88872133066,35047.31820739052,-8.100172986530817e8,7.645058244248885e8
0.000869999872520566,-0.37401045206220634,0.00010106524061446467,88.9991251956652,1.7944483452404325,94702.95725460131,38428.58166784125,6.77255877022534e8,9.021450652728468e8
0.0008599999127909541,-0.37314363240426746,0.00010215140260794766,89.84183969732915,1.7606401794524078,58774.69417031982,39044.264820341064,7.811189300322683e8,9.636606218527687e8
0.0008499998948536813,-0.37224209128775965,0.00010136298257151669,90.48420091213802,1.740100247012822,47331.92504510665,36258.477803582246,-5.178412819218147e8,8.165704081305557e8
0.0008399998769164085,-0.3712912888910163,0.00010097847799008567,91.01140194696536,1.7626295973238117,51152.445808732315,36380.899172597085,-6.72364949001032e8,7.858508075054742e8
0.0008299999171867967,-0.37030385167133034,0.00010242501590805959,92.39014647765737,1.8082113203957786,32511.11756148977,39051.27120392697,-2.8274590029088247e8,9.304632062494988e8
0.0008199998992495239,-0.36937793722150947,0.0001041601245985922,93.89289199249014,1.7957089428904616,42864.581867061286,39247.25624230217,-1.3352624542390506e9,8.734004603314183e8
0.0008099998813122511,-0.36846305984940264,0.0001051897306520618,95.45893074954574,1.8140274663457165,35838.04464324952,41430.936101441854,-1.032305478176594e9,9.948929787574463e8
0.0007999999215826392,-0.36753519554751096,0.00010721098926786329,96.00625401381689,1.8074435939278835,1438.085609577789,39686.106899340455,-1.4712764846566136e9,9.199698656669098e8
0.0007899999036453664,-0.36656761197963506,0.00010678542901547023,95.51939294616646,1.8197849684008005,-19212.069474935808,38772.191796005056,-1.1334452754148414e9,8.715777050690029e8
0.0007799998857080936,-0.3656153690750135,0.00010384053360772197,93.79527925725766,1.8174697155713795,-3053.098502202637,40625.2469235594,-6.122752992357159e8,1.0329215769218304e9
0.0007699999259784818,-0.36466709535370484,0.00010168723160072776,92.65661294842862,1.7981972112061604,-15227.252384381265,39535.72670442928,-1.0018380298144156e9,1.0055738185881552e9
0.000759999908041209,-0.3637404668029454,9.958579803581353e-5,93.27305307871038,1.8413033073313385,5246.445645641892,43224.63464347693,6.30520754044351e8,1.2064470353942702e9
0.0007499998901039362,-0.36281020636814626,0.00010090993945759142,94.2273823162707,1.8267764645507878,29828.07364994953,40655.196861741715,4.706188205590416e8,1.0004263181953088e9
0.0007399998721666634,-0.3618854752581505,0.00010237112544369329,96.13662338286127,1.9497162755175426,23225.200070380342,45697.086502768965,2.0294314941796818e9,1.1234958334437888e9
0.0007299999124370515,-0.3609650489407709,0.00010431419586183251,99.25293303811169,1.993925733384875,-6061.623682121319,48599.9869312377,2.1432012333100276e9,1.2509638767321017e9
0.0007199998944997787,-0.359977288521722,0.00010758473453720927,101.53277636845112,2.0117308544099175,17624.010592502447,49218.076388750495,2.099281035164923e9,1.3140824540643349e9
0.000709999876562506,-0.3589764747599082,0.00011000907433650114,103.380993575218,2.019714284962904,67432.49674701707,48260.668022209175,1.300715581270994e9,1.3716098917685862e9
0.0006999999168328941,-0.3579985418862839,0.00010994070062595483,105.22744380753159,2.0547242428716364,119055.97746451912,45651.77991056894,-2.8415104640214396e8,1.2478578061623526e9
0.0006899998988956213,-0.3570536497940428,0.0001106327582279586,106.90471316971255,2.1715913962576847,136093.07518668225,48883.51208344427,3.801349832859299e8,1.331943780188608e9
0.0006799998809583485,-0.3560762258285013,0.0001099289539786193,108.1599817240162,2.172472968416437,153700.13435911998,52306.96363745466,1.9288234455999663e8,1.4805756907303715e9
0.0006699999212287366,-0.35507825180236824,0.00010933857188808232,108.42750355627874,2.1099447808183824,128728.68759369823,48308.55167310487,-1.0484563194231321e9,1.297490759750456e9
0.0006599999032914639,-0.35411018861348276,0.00010888069915772617,107.73411325126496,2.1332341818437013,80150.14456544639,47555.19187749434,-1.3105874013196002e8,1.2125211934354546e9
0.0006499998853541911,-0.3530978588547965,0.00010879798107897951,107.05394297354282,2.117783027838674,47696.5074801758,49986.11877235315,3.433193039936243e8,1.3341667554728425e9
0.0006399999256245792,-0.35204198695186,0.00010988517861882977,107.32180440459439,2.1393995122262215,-3103.902748370042,51081.499851250905,-5.1041261577578187e8,1.3612811837644703e9
0.0006299999076873064,-0.350946791413979,0.00010986570502936543,107.08334569161724,2.120543077080975,-1114.1779355515985,49908.97935025772,-1.1095714815481124e9,1.2186426901693943e9
0.0006199998897500336,-0.349849300863704,0.0001090399466958889,106.55395956475691,2.0395017118421572,41031.838081116795,46230.25660057997,-1.8745932681681452e9,1.1316412760506995e9
0.0006099998718127608,-0.3487880844930244,0.00010805790199888034,107.5399380393099,2.045182983833012,86023.58920911119,45916.36845001274,-1.0821531114715016e9,1.06963048112336e9
0.000599999912083149,-0.3477382003568116,0.00010818817306893875,108.10531285099162,2.010382810069254,62755.14445539886,45263.69386405517,-1.8366916121908548e9,1.0100065032858199e9
0.0005899998941458762,-0.3466212699621219,0.00011117244745992256,109.29616919663437,2.042192357986982,58728.05238797777,46992.28828269832,-1.8603289646506233e9,1.1066614680615351e9
0.0005799998762086034,-0.34545900599523444,0.00011407880539805115,111.26072245866358,2.072602000140762,65474.03567943481,48537.92621569388,-2.0841018172613633e9,1.1907248279299676e9
0.0005699999164789915,-0.34428309277320523,0.00011562200628424594,113.07038169525734,2.137558559097311,92196.90824681123,50834.53225715222,-1.7775335573266745e9,1.266008142458359e9
0.0005599998985417187,-0.34309955086925203,0.00011907186628483648,116.92367783245749,2.2507400777204527,79360.2076446564,55494.458223216,-5.460604615944098e8,1.6018876197447774e9
0.0005499998806044459,-0.3419437376852439,0.00011959220629381713,118.96119923048188,2.2908793663883595,77855.22652263205,60986.110876660605,2.8686363536889e8,2.106627765755212e9
0.0005399999208748341,-0.3408197480662901,0.00011846308212600265,118.8661225939425,2.2948442971723058,67041.0577178865,62695.830193787886,2.9858015990134674e8,2.09131109507486e9
0.0005299999029375613,-0.3396610796422058,0.00011793179126324948,119.73598320821156,2.3162988332519596,132829.83886452985,63092.65303851728,-1.0534672654555452e8,1.965738930856005e9
0.0005199998850002885,-0.338485181323782,0.00011728903941506832,121.6844087973754,2.359706784392918,184016.1932254254,64836.1598371296,3.4744247136784446e8,2.0808722128983061e9
0.0005099999252706766,-0.337333715840022,0.00011937150035191157,125.91585694308536,2.4336959055785075,150671.36478414375,68520.74869184765,1.3106322091727586e9,2.3029290781978235e9
0.0004999999073334038,-0.3361723102165971,0.00011898744894119926,129.09589075949606,2.5526018016747467,139166.75401716426,71251.94208634828,1.1869750974993372e9,2.3640013567496142e9
0.000489999889396131,-0.3349729889455189,0.00011630739920435226,129.84515306693163,2.5978321849132584,105429.22366738407,65372.1853829026,3.7669419885268605e8,1.855679156258579e9
0.0004799999005626887,-0.33377312568596723,0.00011356555844259028,128.87547325040998,2.623718103786885,82476.39694911242,67337.14630621523,2.0235680136955047e9,2.0198218191001003e9
0.0004699999117292464,-0.33252820628172497,0.00011287485951779475,129.5236314495397,2.643466634736192,95120.30504648577,70605.05564259658,3.254220763084435e9,2.3251303796811385e9
0.0004599998937919736,-0.33121771140922796,0.0001135257822694667,131.46301040912627,2.6575650651733564,103702.78069626719,73156.55200403913,3.898786851053607e9,2.312095956862298e9
0.00044999990495853126,-0.32992037288398146,0.00011474146730120475,133.6463536763425,2.657459287468326,63389.397230968694,74357.72219837343,3.4304376491955404e9,2.327933570026773e9
0.0004399998870212585,-0.3286039326772097,0.00011776388789548765,134.94024981690046,2.709435431929265,54211.56435066918,76341.68438827178,4.130481577108417e9,2.3642535685574803e9
0.00042999989818781614,-0.32727105148470736,0.00012053346130926704,136.7480627939783,2.716526351363198,98144.33503759652,80858.35143692457,5.08121799140996e9,2.896866724851599e9
0.0004199999093543738,-0.3259078227029182,0.00012112227839939072,138.70331801622496,2.8015105146832866,115020.95537419725,85969.91122461436,6.316289270641947e9,3.20115265053912e9
0.000409999891417101,-0.3245590898228983,0.0001227361636065856,140.81856185534073,2.878412069162033,58876.88547690401,83372.32764699384,5.4604016218814335e9,2.9194260194500036e9
0.0003999999025836587,-0.3231692143567139,0.000123277695522865,142.1666365145245,2.817972584997093,50555.10789791575,76393.78885119218,1.476408747938653e9,2.442994358920654e9
0.00038999991375021636,-0.3217815192412001,0.00012193021023299415,144.0486691294296,2.7945382146155167,87184.14199382675,72656.2809791066,-9.107186950776439e8,2.1964513197265143e9
0.0003799998958129436,-0.3204075264004522,0.0001225095739357982,147.3633369399972,2.855610896527983,70730.75425664827,72444.99163583148,-3.0464110641976743e9,2.1150991104576125e9
0.00036999990697950125,-0.31899522917773016,0.00012341732517455754,149.62690259040954,2.9132840706213976,148462.4523624006,74994.75185523421,-3.212477471944472e9,2.194823286570308e9
0.00035999988904222846,-0.3176432914039118,0.00012595970263128866,151.6782597380586,2.9764393345546765,285297.04922728695,78540.8291522377,-1.5800497422683294e9,2.3699171762851715e9
0.00034999990020878613,-0.31629326932535623,0.00012961994494485525,154.48786561136845,2.9580135313326585,363621.97339976026,82989.53203909242,-1.0406126380180532e8,2.7730545166332064e9
0.0003399999113753438,-0.3148681603001369,0.00013252025498679062,157.00700187845732,3.0066892459830106,323296.90939579246,93739.17811190178,2.715755576298179e9,3.8706473054955654e9
0.000329999893438071,-0.3133456821835428,0.00013293794235113505,158.14092318095845,3.051062922184264,283437.59934149566,102007.58338815834,4.310433463917872e9,4.622044436252384e9
0.0003199999046046287,-0.31179939946642304,0.00013245003557054252,158.8628236073319,3.1180468830943147,300340.6693211701,101301.73019039068,6.011075366500258e9,4.087045994641755e9
0.0003099998866673559,-0.3102597510642835,0.00013215202698470884,161.45991911666218,3.1749675764758942,267649.7030200097,99338.17566632795,5.732103757189605e9,3.400921318737631e9
0.00029999989783391356,-0.308729417763464,0.00013228594553127757,163.71137291805053,3.216406925233241,205286.8991377584,100622.4200320304,5.199498396713712e9,3.162197404848456e9
0.00028999990900047123,-0.3072491271355655,0.0001350988802344626,165.85253740508847,3.274036588942157,177123.3999068205,101193.47658263698,3.9540988527794433e9,3.1120301791640286e9
0.00027999989106319845,-0.30569781469880314,0.00013747837172276356,168.69436332251186,3.3251880575606383,155006.7954506952,103033.4578607219,3.147290377136415e9,3.297775889483252e9
0.0002699999022297561,-0.3041278948644238,0.0001376079894632538,169.87710984564268,3.318587363780833,181058.39907042735,100473.87713934033,8.347931351580877e8,3.157075830404178e9
0.0002599999133963138,-0.302547936429264,0.00013814828631555348,172.61124712269074,3.4296602954012405,271546.0983904928,102926.73297828253,1.0947635892002447e9,3.362254518252793e9
0.000249999895459041,-0.3009538452722073,0.00013954684410225215,177.87868701381632,3.6057078377336227,274803.6149607627,118524.49472954495,3.7030062948631864e9,4.917924374515614e9
0.00023999990662559867,-0.2992912736279829,0.00013987077417443804,181.3456813575698,3.6814369289536426,269801.2195669876,131024.92090697489,5.467732208084495e9,6.403024390954371e9
0.0002299999032402411,-0.29760794290974774,0.0001396406576841552,182.95344664475618,3.6939523101278904,239635.77147476902,135356.74571028093,4.647380410854738e9,7.184661558479597e9
0.00021999989985488355,-0.29587374042036824,0.00014093411175883637,182.61749096572382,3.657755052019227,265323.82102685014,132505.8759396841,3.19895957609418e9,6.575012522892788e9
0.000209999896469526,-0.2941627165295416,0.0001425743221217763,183.24930806331597,3.6269900354513567,309299.47632557765,121868.09654764799,-1.0976399719727075e9,5.141490759518354e9
0.00019999989308416843,-0.2924832729823596,0.0001447528519449466,185.3000006901167,3.647243515838734,303047.0790639377,117064.46523257851,-3.3092629925793343e9,4.242967658642726e9
0.0001899999042507261,-0.29077134298023877,0.00014835733929930448,188.493101729329,3.598477785673442,256540.58858902307,112150.64281619886,-6.9921302402672415e9,3.8865439385582747e9
0.00017999990086536855,-0.2889988473269912,0.00015204081010590574,191.89501151361733,3.5813307820867393,186992.76636976894,103483.28013930592,-1.1846604850359167e10,3.345753497917515e9
0.00016999989748001099,-0.287147624544916,0.00015412390367514406,196.1422824844196,3.7687426340292918,239950.3862531464,110738.27091058435,-9.102220499921942e9,3.821398343686322e9
0.00015999989409465343,-0.2852671540332699,0.00015816243252339703,201.5609441613021,3.963686725283529,294017.67951302556,123437.83477008031,-4.0403067452754397e9,4.57203953154977e9
0.0001499999052612111,-0.2833736769016892,0.00015996869870696788,204.77382072971335,4.079997608479356,347819.8943405965,127021.2674184054,-2.898318603506598e8,4.492199501980216e9
0.00013999990187585354,-0.28145538581171137,0.0001616140484409563,210.21391087876256,4.1547384346908975,424545.3540493073,129955.79851784889,-5.417215449300902e8,4.39402215781219e9
0.00012999989849049598,-0.27949369669447505,0.0001629278840691224,215.8340149338831,4.240737494961138,501928.567899248,134962.6356469559,-2.2092627003338227e9,4.628332614725259e9
0.00011999990238109604,-0.27753032248266674,0.00016409339006711457,220.0682691263304,4.413341633521289,560382.962513788,139514.59190667942,-3.192290460217212e9,4.99395170792154e9
0.00010999989899573848,-0.27557061359838747,0.0001670239282932897,224.7113589325585,4.5104213214850475,584886.9145442279,143711.2327188357,-3.6123071200917e9,5.162382636363545e9
9.999990288633853e-5,-0.27355031168904675,0.00017079932708598933,229.09654055114493,4.5935820148842,577477.577206339,143064.26227496666,-4.820174091775619e9,5.28572613636705e9
8.999989950098097e-5,-0.2715024717638883,0.00017391466833262443,235.34093689439524,4.752477291514106,650711.7010704395,151440.10901586042,-4.538757106475298e9,5.908115500718796e9
7.999990339158103e-5,-0.26939733256147913,0.00017331609611208034,241.74432121447708,4.861765575020099,641006.6350734587,161709.1536069979,-4.981208153345199e9,6.4203178891768265e9
6.999990000622347e-5,-0.26723066266450035,0.0001717053054412579,248.10607368838538,4.985003581018649,499132.50204729254,166917.38824767672,-6.493483222708361e9,6.680161378438972e9
5.999990025884472e-5,-0.264991549479056,0.0001693759521978852,253.60381959194402,5.205661471502874,402651.00566794694,184595.56636971285,-1.4228654567541993e9,7.613321934025505e9
4.999990051146597e-5,-0.26272583748134776,0.0001681877003343467,256.627794811294,5.357487994779853,524100.344288112,201376.85745323458,5.935055349195208e9,8.498610604929357e9
3.9999900764087215e-5,-0.2604471835873005,0.00016777932566840618,259.33698664701,5.402607081945136,790402.121732586,210734.7672245247,5.772155078351326e9,9.114232260617313e9
2.9999901016708463e-5,-0.25819870991870963,0.0001681981008986624,261.20420822026006,5.3992268654542555,1.0040817233210254e6,212765.5449440843,3.3597154135532346e9,9.884997070884676e9
1.9999901269329712e-5,-0.2559024369123335,0.00017004355448946282,266.35406378393316,5.535478991426394,993915.2247912068,229670.03164665532,2.170157201928312e9,1.298332478799852e10
9.999900612456258e-6,-0.2535714644093852,0.0001715668407007184,270.7296615382682,5.546196791614111,933007.2843831335,229298.61162254974,-5.790502579543802e8,1.285502965062219e10
-9.913492249324918e-11,-0.25117657079507477,0.00017360706710921805,275.4342401596288,5.671996169410881,976941.5716462041,235717.671097217,4.979772073296084e9,1.296784611881229e10
-1.0000098882301245e-5,-0.24872406898164207,0.00017662454109174087,283.6004317519694,5.900717396973088,1.1398613834205416e6,249342.03469064963,9.892282989030148e9,1.334793776605454e10
-2.0000099539174698e-5,-0.24618290409668647,0.00017835349924984946,292.68005032468966,6.173589291795069,1.2169533559165045e6,264465.47053519025,1.3198229708437151e10,1.3920273463980711e10
-3.000009928655345e-5,-0.24350508312278546,0.0001780453742599472,302.8940321930153,6.395568974131711,1.2684344918431723e6,282749.08028595865,1.5313102998442575e10,1.486075034265107e10
-4.0000100852921605e-5,-0.2407878770742245,0.00017562816935672528,309.17614543550013,6.410403167912994,1.2503685481474418e6,282098.1226460558,7.826898994104338e9,1.411778611012512e10
-5.000010060030036e-5,-0.23802657309227443,0.00017550726258229102,315.7263176544474,6.4935699162137395,1.3088165333557497e6,284463.2719719531,-3.2215168240479445e8,1.3941096999308006e10
-6.000010034767911e-5,-0.23522964985102002,0.0001775320352271812,325.49251020370957,6.672140010486803,1.310348546951364e6,300760.8443305401,3.757237688856237e9,1.4485066765395874e10
-7.000009645707905e-5,-0.23239017102876688,0.00018178517620125997,338.15515731551983,6.874694624450188,1.2575970020397757e6,304170.74080036726,1.2498295858368256e9,1.4083688018044426e10
-8.000009984243661e-5,-0.2295097965005233,0.00018740730768288877,351.04975291343675,7.123756253675378,1.3120669874889567e6,317005.2561913063,3.8436583149739065e9,1.5225191225242447e10
-9.000009595183656e-5,-0.22653649048611443,0.00019325070586254963,363.01463953684873,7.330432951105169,1.4245411190598977e6,327659.4229066261,5.141760557341231e9,1.5526884723145723e10
-0.00010000009933719411,-0.22342202846096493,0.00019757417131639412,375.8496549295813,7.543043226147406,1.4820311324663425e6,339743.08906195185,5.843425055762295e9,1.6101208097109552e10
-0.00011000009544659406,-0.22028220758052788,0.00020067516326622474,386.49970016845964,7.79752768711147,1.4296178558023507e6,358867.29144770827,6.57960931014476e9,1.7178626924393654e10
-0.00012000009883195162,-0.21714918741643485,0.0002020435082236746,396.7988303230031,8.074783665007983,1.4032486385621233e6,380546.9442752605,1.2413983235389393e10,1.883473650047192e10
-0.00013000010221730918,-0.21396809472996953,0.00020360362294186114,407.1618668075894,8.254964844739629,1.5490900932246095e6,395480.9938271606,2.0577062587656773e10,2.0343100909014248e10
-0.00014000010560266674,-0.21068865292226824,0.00020617821615675325,415.97248289918184,8.399002835773313,1.6830490900966919e6,405489.02870340005,2.9790326958665123e10,2.1082152308643494e10
-0.00015000009443610907,-0.20723774714164325,0.0002087642024755093,424.26039383884836,8.519286097827328,1.8848832885862603e6,415935.6875047906,3.585727467093585e10,2.1079299115192234e10
-0.00016000009782146662,-0.2036681318487451,0.0002115370438728476,435.75869915599776,8.634981669313085,1.9709062009873816e6,423774.79683809844,3.1907221922078125e10,2.112285589243927e10
-0.00017000010120682418,-0.20002643106465115,0.00021464896396137964,446.8230541828921,8.871495290272076,1.8523821649487661e6,441173.1618455508,3.686337541945017e10,2.321108200157893e10
-0.00018000010459218174,-0.19631177732494856,0.0002174011012196308,460.80603990377153,9.106376354010527,1.6710448775310544e6,469389.23517088516,4.4562063002242096e10,2.7239201331887306e10
-0.00019000009342562407,-0.19253011876762471,0.0002197420474382891,477.07267874100177,9.53156096440083,1.6556092545214242e6,511906.96910546464,6.346832148200607e10,3.2857417774694843e10
-0.00020000009681098163,-0.18863391558878226,0.00022452733353395046,496.5347883609863,10.033494833153014,1.7314665061259763e6,552397.8551244558,7.367623968127011e10,3.646688891727253e10
-0.0002100001001963392,-0.18461159602104027,0.00022865036058627547,517.9543596655327,10.49304193345621,1.948541667422767e6,607920.7530338733,8.378777350437868e10,4.3094305516581505e10
-0.00022000010358169675,-0.18050698656552694,0.00023184136732149274,537.3890678532316,10.825564209214225,2.4540301572518656e6,656759.8936330628,9.027400791396985e10,4.91336267402807e10
-0.00023000009241513908,-0.17628040992795732,0.0002368681013408727,555.4836625724781,10.971777371665574,2.747308852255526e6,669810.5806977465,7.8123635553195e10,5.0763055751391464e10
-0.00024000009580049664,-0.17191580101250004,0.00024169482994692283,574.9078586668506,11.081475914131305,2.95063602880891e6,668637.8670783018,6.397989039825757e10,4.891846007180593e10
-0.0002500000991858542,-0.16744757811539293,0.0002456957764317473,594.0121166291416,11.286649349182042,3.04333545426081e6,663754.7212746876,4.661683741772779e10,4.533088615133686e10
-0.0002600000880192965,-0.1628638032171034,0.0002503255376561047,618.1459059817375,11.669836759347973,3.1399227991260453e6,684780.4826842797,2.6469050617088398e10,4.613426815431961e10
-0.0002700001059565693,-0.1581490592695614,0.0002537872038442675,640.6438743019222,11.978336440607807,3.238677886722465e6,726505.4918066357,5.498546224219134e9,5.165479165625108e10
-0.00028000009479001164,-0.15336254329435173,0.00025779121123914965,667.315923156789,12.411056044964031,3.2853229217146826e6,772664.8999131811,-1.2558507301237896e10,5.7225778494781525e10
-0.00029000011272728443,-0.14841386393040612,0.00026032109143321917,693.2986441984789,12.873112203757538,3.390307164543608e6,853779.605940174,-3.931931301078948e9,7.081106613572697e10
-0.00030000010156072676,-0.14327902143555404,0.000267197003909951,725.5860166998119,13.518418787080464,3.65037184840803e6,967112.2319749249,2.7858519182887344e10,9.21366881878308e10
-0.0003100000903941691,-0.13797660646698345,0.00027459417643341694,756.8277983402461,14.101156765561706,4.166731279521286e6,1.0254628926906603e6,4.016748249905773e10,9.93931826914057e10
-0.0003200001083314419,-0.13251562136799686,0.00028013093482762705,785.3137161380479,14.629519209767139,4.744052362414868e6,1.0558711949551504e6,4.230489292789245e10,9.778432779223312e10
-0.0003300000971648842,-0.12685004528568133,0.000284871311048404,816.1864704777813,15.310057120976417,5.06587081382057e6,1.0907438245856503e6,5.6753244555202034e10,9.670502622776306e10
-0.00034000008599832654,-0.12105227934822439,0.0002892085687079305,848.0426089826154,15.86310789852676,5.215521286277797e6,1.1248289760356264e6,4.7046623414456184e10,9.893362792347623e10
-0.0003500001039355993,-0.11504434706616556,0.00029456728951736,882.9282696848823,16.40557297774321,5.185847751145763e6,1.1598336540703664e6,3.4357600530263744e10,1.0007943668145651e11
-0.00036000009276904166,-0.10887593834173574,0.0002993223526561927,915.7086421864765,16.993234012622548,5.184908143536602e6,1.206946763904998e6,1.7028521755045612e10,1.0504980590198213e11
-0.00037000011070631444,-0.10255627547014551,0.0003044607794021448,950.2056417891268,17.49876818776213,4.928622711562117e6,1.2462909568153236e6,-1.0210663522950903e10,1.0743216259494876e11
-0.0003800000995397568,-0.09601395718010348,0.0003111938648235622,990.122936775592,18.37711439853931,4.6180293745169025e6,1.316969267416259e6,-3.4938969697734024e10,1.1030656788216304e11
-0.0003900000883731991,-0.08926280122021812,0.00031786327284084816,1034.3870222310068,19.394696261636305,4.674122717271199e6,1.4306179757609153e6,-3.127692234009049e10,1.1828946208575792e11
-0.0004000001063104719,-0.08236199149553242,0.00032522760910011814,1079.48742023468,20.452334552377135,4.870557915991015e6,1.5523502303989741e6,-2.2137651018308228e10,1.3054366555520847e11
-0.0004100000951439142,-0.07524404997280944,0.0003312477899829025,1119.2711827607482,21.24583414519648,4.885042264472378e6,1.6857290360424533e6,-2.4441836499898487e10,1.4780934345990683e11
-0.00042000008397735655,-0.0678801056517059,0.00033686039127461256,1160.1779356724983,22.0925131460671,5.481835100343378e6,1.8035201882502902e6,-3.3750177390580967e10,1.6206510495798965e11
-0.00043000010191462934,-0.06033510126266231,0.0003423051290178921,1202.328363713912,22.882619651316965,5.962292126258844e6,1.9154122672388095e6,-5.2240745332886894e10,1.7916101835781546e11
-0.00044000009074807167,-0.05260390656772708,0.00034888037885977253,1253.9028193747592,23.825457513517218,6.303177622193098e6,2.0845359565624134e6,-2.987414806372262e10,2.0521059042615982e11
-0.00045000010868534446,-0.04464504454450933,0.0003578491877982003,1308.1057401506291,24.83890567107206,6.318438671296512e6,2.2903259630865487e6,2.4937105620963642e10,2.362255508051709e11
-0.0004600000975187868,-0.03647541105529311,0.0003688576348448692,1360.2429628139334,25.92619033694164,6.448174804612316e6,2.4559314767324575e6,3.066948359565673e10,2.5664985182342877e11
-0.0004700000863522291,-0.02805731573113631,0.0003789164415153868,1410.0702350523343,26.844236859686223,6.194939980128215e6,2.5683502667729585e6,-4.890278157442625e10,2.6904514000161e11
-0.0004800001042895019,-0.019423431274010937,0.0003874858503112441,1458.5624845171787,27.739112240451902,5.810142341307137e6,2.645484646622453e6,-1.6476713480380927e11,2.7235441410430737e11
-0.0004900001222267747,-0.010577046651925737,0.0003958867491870588,1509.8251378124148,28.600305212505763,5.4066534063130375e6,2.715233923851112e6,-2.562536755581045e11,2.7054442186456174e11
-0.0005000000819563866,-0.0015426343401006768,0.00040258299881541754,1554.0593892502754,29.462627014576466,4.694834979693082e6,2.785197150378284e6,-3.2844007853143195e11,2.7480142567793744e11
-0.0005100000998936594,0.007695538224042844,0.00040806189004540894,1593.072739251097,30.091571305720866,3.9319405429153554e6,2.8347266974204527e6,-3.981824991538211e11,2.7725067064574414e11
-0.0005200001178309321,0.017157640059827936,0.0004139755028841676,1635.1965455488737,30.73669720901601,2.977504844959626e6,2.9151117613421986e6,-4.600674175413299e11,2.817206345909486e11
-0.000530000077560544,0.026836524679400314,0.000418502460389514,1679.0504902910116,31.53112164324581,1.659611679905255e6,3.0127214170308104e6,-4.724347241204851e11,2.967036071095615e11
-0.0005400000954978168,0.036735772726646215,0.000422812802080053,1719.690287915603,32.25093770499405,154138.7606629368,3.113842351057419e6,-5.135830677901092e11,3.1740399428489966e11
-0.0005500001134350896,0.04675780622051806,0.00042664133461739153,1761.2682799220122,32.79569295119926,-481651.1428019214,3.2017975308126886e6,-6.194798911809338e11,3.3768683570478784e11
-0.0005600000731647015,0.056928829843385986,0.00042916002930944126,1795.3519793581575,33.34368733280489,-648233.7596010637,3.247475728476189e6,-7.324150855319784e11,3.44085666542796e11
-0.0005700000911019742,0.06728559109687589,0.00043081125309098704,1821.7470659978308,33.52498788505772,-1.2902261235391789e6,3.2914123317048354e6,-7.939687253646157e11,3.477748726918551e11
-0.000580000109039247,0.07782222913020996,0.00043217838426797066,1845.545846272964,33.830147310708945,-1.4200176265319567e6,3.3709263201846443e6,-7.567969153899022e11,3.529662635157365e11
-0.0005900000687688589,0.08846357064891217,0.00043376397570235397,1859.7942611006129,34.18261579916495,-2.30464702945005e6,3.462373288703294e6,-6.648562282089469e11,3.6767726490231836e11
-0.0006000000867061317,0.09922900310427896,0.0004350557395923954,1864.5852881992478,34.438386241562355,-4.0519539217020236e6,3.5650839604140674e6,-5.733945391282826e11,3.928365471774668e11
-0.0006100001046434045,0.11007824064754655,0.0004370206292757832,1866.808385942092,34.74630609720229,-6.108884248627014e6,3.644455573950238e6,-4.6666821318523145e11,4.115152465366754e11
-0.0006200001225806773,0.12094174697911403,0.0004387117671385578,1857.8917856039325,34.89066730687893,-8.147316385217616e6,3.698879766293957e6,-2.962651301319266e11,4.2993455897682465e11
-0.0006300000823102891,0.13187409513486542,0.0004380171655500822,1840.0227384370448,34.62374607982019,-9.664157604657331e6,3.712497541453811e6,-2.424397471174264e11,4.447352812870411e11
-0.0006400001002475619,0.14288059219266275,0.0004367960075252123,1820.1322142849845,34.21878957649664,-1.1598908170014827e7,3.6480629442490526e6,-2.3926137505824008e11,4.256204166309426e11
-0.0006500001181848347,0.15382253039951102,0.00043280819102204293,1788.1950260574615,33.6537355019392,-1.2351479116514817e7,3.507254319696579e6,-2.973438921500955e11,3.9578755347922455e11
-0.0006600000779144466,0.16469734490930266,0.0004292138225826569,1750.834191969507,32.8381385704042,-1.3143748110151652e7,3.3585129127471475e6,-3.506061512633123e11,3.651054851446135e11
-0.0006700000958517194,0.1754942984354422,0.0004244599842765753,1702.3607325936268,31.824616595216074,-1.4170718326933611e7,3.1770751675813636e6,-3.8130674943076373e11,3.3456184200192035e11
-0.0006800001137889922,0.18614316846588502,0.00041950001350050313,1643.4492325092363,30.851240848335504,-1.4863931098394014e7,3.001947124207649e6,-3.3901698115108765e11,3.0919789199429364e11
-0.000690000073518604,0.19665784985817444,0.0004134511409389074,1578.4100218398996,29.858736868605973,-1.5590269832125297e7,2.833891186143496e6,-2.673350455759157e11,2.838135426527391e11
-0.0007000000914558768,0.2070749661605473,0.00040588164966348964,1509.3291937388994,28.631334665215054,-1.6485120182526626e7,2.640583164784548e6,-1.693331934727424e11,2.6313271128138324e11
-0.0007100001093931496,0.21730421747478262,0.0003966134647053511,1436.2980315418383,27.307979626200513,-1.7013845195334062e7,2.4319161488248715e6,-8.305249891503963e10,2.3939666549953683e11
-0.0007200000691227615,0.22724918810333755,0.0003863367061105344,1361.5735608304228,26.068806125484723,-1.7233331183906414e7,2.2479974977998273e6,1.3205014417790459e10,2.1824813628359122e11
-0.0007300000870600343,0.2368962268038766,0.0003762375811235355,1280.4890175523078,24.749434975971745,-1.7236042167221483e7,2.0723971586044494e6,1.1590008373680093e11,1.9839811001797223e11
-0.0007400001049973071,0.24626476686951684,0.0003637156071957964,1192.3857159879985,23.46853505141631,-1.6511740424249388e7,1.9154208133503674e6,2.0445445564917673e11,1.8383564963052545e11
-0.0007500001229345798,0.25526927613168926,0.0003517065497517127,1108.5469204968679,22.178021479330457,-1.5378438042432789e7,1.8010193394217712e6,2.651813585950275e11,1.7566298114011334e11
-0.0007600000826641917,0.26397634076024107,0.00033867498861148946,1023.0980286019827,20.800610311303682,-1.4456666484476525e7,1.6636461493184455e6,3.0799524132986237e11,1.6044923892165738e11
-0.0007700001006014645,0.27230635207069265,0.00032331475179410765,932.3937459660725,19.144858685502108,-1.3182154860321332e7,1.4966136980067801e6,3.093754381880537e11,1.4730873571607764e11
-0.0007800001185387373,0.28023425818777997,0.00030870250073460184,847.0008235730002,17.35646929468293,-1.2116616920494052e7,1.334542597819538e6,2.80825775975038e11,1.3140158472325449e11
-0.0007900000782683492,0.2878119083341092,0.0002960395961162721,768.8792477676681,15.824437631955506,-1.0938985610972863e7,1.2205039509489913e6,2.933626367071799e11,1.226198324580034e11
-0.000800000096205622,0.29496919729469245,0.00028185997021136326,691.8871069516705,14.321292450900373,-9.549928423997393e6,1.066444726496627e6,2.6136937407898074e11,1.0600434799401839e11
-0.0008100001141428947,0.30174656856757964,0.00026535788068469485,615.3726129017432,12.729725935641708,-8.54326613723271e6,942919.5852986888,2.3698507853761768e11,9.60791982525482e10
-0.0008200000738725066,0.3080814081626478,0.00024970912753067605,546.3406544271995,11.421014590990941,-7.234416075827209e6,834452.5534105876,2.0669392989365674e11,8.443886094791975e10
-0.0008300000918097794,0.31400298382193725,0.00023370077487793015,481.8355357807903,10.311938892046461,-6.06197104969461e6,705856.9920985003,1.8063690015942697e11,6.574259256759755e10
-0.0008400001097470522,0.3195282356518034,0.00022172798517439713,427.34763467081757,9.357732028215166,-5.092468117842089e6,599171.5434348056,1.5205641976593973e11,5.229447054168164e10
-0.0008500000694766641,0.3247394827908574,0.0002101462577225717,380.76855624103104,8.508446845005258,-4.1565345909516914e6,522915.6505583677,1.3136072681338246e11,4.477347693064209e10
-0.0008600000874139369,0.32955395369664797,0.00019704746805392678,337.60308612771513,7.60680424876775,-3.353282724658311e6,424709.2492268264,1.0233531969228868e11,3.3108167982994114e10
-0.0008700001053512096,0.334010670805571,0.00018384185346530008,300.4509099012289,6.8221373035732045,-2.7659712880192855e6,346254.0609971813,8.168809760243364e10,2.3476860300202175e10
-0.0008800001232884824,0.33817041176148915,0.00017128316048915362,266.3806115609798,6.023622921496317,-2.2721655702254125e6,285402.4428305864,6.3427786254289505e10,1.748687080985727e10
-0.0008900000830180943,0.3420092954030553,0.0001623950227081176,239.16033653930086,5.371031367504357,-1.8634106203786272e6,227298.81969965395,4.661162759085582e10,1.2825278562314781e10
-0.0009000001009553671,0.34554327675876567,0.00015367613873251362,215.55869047699107,4.801255297490415,-1.530360231768102e6,184467.20840130083,3.241765231632261e10,9.152123132933477e9
-0.0009100001188926399,0.3488383830953798,0.00014400569482451281,194.61670391273057,4.261511943223469,-1.1540575081502672e6,148687.89722943577,2.0567840148737366e10,6.388486484402689e9
-0.0009200000786222517,0.35185417708925126,0.00013625102782357525,176.6053036231169,3.754282735512855,-860758.247860654,119171.0932946942,1.3030111836552109e10,4.357859818168594e9
-0.0009300000965595245,0.3546397679789576,0.0001300863013716354,160.63441410236214,3.3680733963326235,-684451.6925716988,104143.78592491747,1.0749307878853502e10,3.556162601604136e9
-0.0009400001144967973,0.35723456623460514,0.00012624446040152896,146.15695203512158,3.090897802983047,-583479.3836688842,93466.94518294746,9.41045585011119e9,3.317686572599514e9
-0.0009500000742264092,0.35963847659949655,0.0001232767181922642,135.99982191205268,2.8134098957725424,-464313.9665789869,81077.9134461078,6.266444688101436e9,2.909846367648102e9
-0.000960000092163682,0.36183169986866437,0.00012134128598493773,129.07699614017636,2.610765383968857,-367128.73054297024,78325.84545413485,5.161115395207283e9,3.111988573321266e9
-0.0009700001101009548,0.3638528214420019,0.00011623349270012336,121.7832120476999,2.4287660820181287,-313021.98261715955,71291.90164643542,3.7754399359252024e9,2.869717996267146e9
-0.0009800001280382276,0.36575207455974906,0.00011324890643228204,115.21890294827149,2.365716104110593,-219385.5587159101,62513.363875359406,2.0975030137776728e9,2.285700352100746e9
-0.0009900000877678394,0.36754965159084546,0.00010985804208735219,110.12697733059375,2.3469867373172075,-185861.12091780244,55753.056827543434,1.5922730416287694e9,1.8646748531571991e9
-0.0010000000474974513,0.3692273729640881,0.00010899533799980063,106.02611165752083,2.234858309571747,-199848.7701095992,51751.34130755529,6.865997192180724e8,1.5606291083166182e9
-0.001010000123642385,0.3708458711938462,0.00010963252309498937,105.17555090734956,2.138442552664778,-167878.96943322604,46853.11838062508,-2.6453704310562876e8,1.2138028673892987e9
-0.0010200000833719969,0.37234416454259756,0.000108790842159889,102.60408419408078,2.067841730172478,-91695.54610678117,43216.6678883722,-1.601040379115924e8,1.077893745485601e9
-0.0010300000431016088,0.37375610420366867,0.00010762527973333777,98.17204716033662,1.9569491201599138,-88788.23599377659,39439.78107956406,-3.67679551358439e8,9.726231018580168e8
-0.0010400001192465425,0.37510005919045036,0.00010630296961143066,94.96015399259979,1.8509159484960307,-112923.3941644228,39359.823801626604,9.315256947455965e7,9.566124514112278e8
-0.0010500000789761543,0.37640445708623754,0.00010403524074145427,92.13303631774299,1.8231229401538074,-95423.84301308468,40464.75551234588,1.0976890748243513e9,1.0060918705972047e9
-0.0010600000387057662,0.3776401481364096,0.00010287577503093005,90.81926782071152,1.847157856491546,-85153.25071179094,41249.16750552031,1.6134108072411757e9,9.718172140526493e8
-0.0010700001148507,0.3788096166303785,0.00010233102813775025,89.07189915738284,1.8435813204723028,-63722.02731481512,39365.806491832125,1.104401311533152e9,9.686915784275519e8
-0.0010800000745803118,0.37994309093403844,0.00010024070009866425,88.6551099559516,1.8582939693986358,-40193.06336162955,43764.054437194165,1.9920542495687554e9,1.3459614013177934e9
-0.0010900001507252455,0.38099256191485975,0.0001014066699200379,88.83552635230193,1.800640084160542,-44626.39961847721,42435.02025008528,1.04829110362417e9,1.29194967197479e9
-0.0011000001104548573,0.38198834409104293,0.00010233833245842724,87.66162064781568,1.7458462479797576,-41882.43216067922,40803.808290524015,8.056654496801198e8,1.2360712796869452e9
-0.0011100000701844692,0.3829454906861587,0.00010120705545184981,85.27096683161473,1.6910915977507561,-30013.103697956427,38654.466489283186,8.297338425057715e8,1.0736650287508205e9
-0.001120000146329403,0.3838974593874706,9.911139038899693e-5,84.08971615941124,1.6927528880035851,-30322.730572259952,37111.71080735017,1.0509880499230744e9,1.038539062493102e9
-0.0011300001060590148,0.38484118717136406,9.654799639392538e-5,82.54034611579961,1.6602532339116136,-30720.786181257216,34129.370582101874,6.578740726799682e8,8.469819539800612e8
-0.0011400000657886267,0.3857582328834565,9.58061556805016e-5,81.99901924727922,1.6119211597847458,-34090.76935055321,33302.895195301426,4.033689285084232e8,7.656818798557285e8
-0.0011500001419335604,0.3866870380289971,9.619930353829106e-5,81.39808395173401,1.5899197999572443,-41500.740175515195,31687.26004339283,-4.522146953507197e8,7.819313521180358e8
-0.0011600001016631722,0.38765014778193446,9.718071819623745e-5,82.46943011869296,1.6248017055159003,-75473.90400092855,32342.123510269153,-4.9402531553291136e8,8.021351726049236e8
-0.0011700000613927841,0.3885954938976844,9.65492508682444e-5,81.97283676714856,1.5796864443729663,-73850.61920375671,31966.63930496111,-6.134032164833047e8,7.737090802908711e8
-0.0011800001375377178,0.3894794936996591,9.465311851061934e-5,80.2319642136592,1.5553851436653832,-39296.50814665252,31995.935665805486,-4.8978635545672107e8,7.793599415999248e8
-0.0011900000972673297,0.3903085145404679,9.298427353550859e-5,79.22118202000449,1.5954560180112813,-44724.221368161954,31340.024782177472,2.2670190939721137e8,6.734541287991023e8
-0.0012000000569969416,0.39113433722392094,9.249739473430716e-5,78.06879506407732,1.614043679237745,-46162.66118368993,30770.692483855633,5.795110464226172e8,6.804789272196186e8
-0.0012100001331418753,0.3920005543940535,9.325431135993088e-5,78.37120484465801,1.6113684535259247,-41659.929279496086,33247.09474318593,1.0767706671809814e9,7.594545236420989e8
-0.0012200000928714871,0.39283410637569033,9.52390483877764e-5,79.02732408313588,1.6136195107119462,-79871.48206329868,37817.443952805144,2.0698656511011653e9,1.0302457129198084e9
-0.001230000052601099,0.3936980859955484,9.59993218875397e-5,79.20117423653517,1.6032449497922123,-92160.99896266546,39326.2744019278,2.2372181795604525e9,1.2602521601026697e9
-0.0012400001287460327,0.39458333965090037,9.41871092782696e-5,78.0480821858964,1.55610910690033,-64729.330030594145,35315.88300898373,1.085876889704176e9,1.124269184309544e9
-0.0012500000884756446,0.3954345575726068,9.077862787733154e-5,77.27225916435808,1.496374704359724,-51864.28883052804,29499.240493390414,-1.0897944660968637e9,6.458040578442129e8
-0.0012600000482052565,0.39623909523226875,9.007362028957712e-5,76.7989698801184,1.48018558567628,-33499.06813714348,27528.61203768667,-1.2810281850884676e9,5.434784607734014e8
-0.0012700001243501902,0.3970642153720023,9.248719646144893e-5,76.07268372642274,1.5211805707188217,-23179.383663820452,30247.931118942262,2.184077005299132e7,7.164271634328591e8
-0.001280000084079802,0.3979094454447269,9.410056883861428e-5,75.14593830967873,1.5592736469878812,-9421.103812695259,31921.91292451256,4.441828621972124e8,8.509633804901688e8
-0.001290000043809414,0.3987039778952018,9.431391091695384e-5,75.34525414929496,1.5403855396280828,-24852.23419986162,31128.37417509734,-5.527014113179416e7,7.368959697579467e8
-0.0013000001199543476,0.39945592220920373,9.469129426280307e-5,75.53850227168245,1.525963606639404,-50870.50475930436,30309.50373456708,-6.308932439868864e7,6.44031288353849e8
-0.0013100000796839595,0.4002007856847308,9.369062288546874e-5,74.26717870754119,1.4692105401689124,-34012.20412164343,27370.184838311878,-5.654491649791406e8,6.404133915066185e8
-0.0013200000394135714,0.4009244035819077,9.311670803748721e-5,73.29316484191413,1.4468381342871828,-25792.76797471449,26652.134607526958,-5.271433282774409e8,6.264887869730285e8
-0.001330000115558505,0.401659374242654,9.260541571649551e-5,73.77214973619573,1.4442050158646547,-17256.09920011889,25904.332206171635,-9.109926771062213e8,5.471518612074217e8
-0.001340000075288117,0.40235945660393363,9.19943106260554e-5,74.43657941984335,1.4761970832894005,-53846.52661329783,27605.198519397007,-3.321460935410466e8,5.954316046267715e8
-0.0013500001514330506,0.4030710803582503,9.27897061243625e-5,74.29649294011195,1.4662342097637864,-84141.84389020274,28671.35368212877,-1.1651631499728516e8,6.382654631914003e8
-0.0013600001111626625,0.40383690755727614,9.341564907532792e-5,74.80798619304572,1.505466379916292,-112083.56820188041,30707.078908309508,-5.340785454756437e6,6.964000961782638e8
-0.0013700000708922744,0.4046075869655289,9.145135696600754e-5,74.02158302525554,1.4788264452476951,-116357.97450825959,27803.883354449164,-4.699850225108974e8,5.551791255764046e8
-0.001380000147037208,0.40540297615294163,8.905375403503378e-5,72.74833812576203,1.4366090212879157,-118274.86470326406,27152.096384145956,-1.2794693687837174e7,5.697397398600371e8
-0.00139000010676682,0.40620337350759095,8.882340301097607e-5,71.32255649605693,1.38725624821152,-122929.62635660562,25835.76184599152,-1.6665215047584888e8,5.726810639124522e8
-0.0014000000664964318,0.4069245676331225,8.798563589607532e-5,70.93096262876263,1.3957880523107133,-85130.2094399026,26156.067161113384,1.09495602310765e6,6.012785238554242e8
-0.0014100001426413655,0.40765104445667266,8.649892984253687e-5,69.95425590039429,1.396023821847092,-69098.15715799505,25971.201916896287,1.7048543428556836e8,5.542724307163836e8
-0.0014200001023709774,0.40837351739396727,8.746070510520669e-5,69.69421945556306,1.4059665242090655,-72088.45459274424,25871.962189444796,-2.4896737984882176e8,5.152771521610116e8
-0.0014300000621005893,0.4089841500395092,8.941001078220057e-5,69.94896489305714,1.3964602458391893,-46671.18437496241,25938.811164253322,-2.851773274990739e8,5.084551351244969e8
-0.001440000138245523,0.40958035264239806,8.813657241172807e-5,68.1586832981323,1.3519542842899643,-19044.47109723296,25249.62928291095,-2.6531328420593372e8,4.940659564256803e8
-0.0014500000979751348,0.41021649914993313,8.61329887560741e-5,66.77096930513588,1.314454609305489,-37638.58521641683,23924.092731767818,-6.442655903680513e8,4.800839994011854e8
-0.0014600000577047467,0.410910484982136,8.63758261474111e-5,66.25630544338904,1.280568944049823,-47725.481739714014,23567.67678392943,-3.397357078735418e8,4.476968234278933e8
-0.0014700001338496804,0.41163281221851983,8.74901280502242e-5,67.01551042259526,1.3379883361669154,-59393.77176961977,22864.023803724656,-4.7137572730111474e8,4.2023804285348755e8
-0.0014800000935792923,0.4123118038703577,8.70610900499377e-5,67.88216286956605,1.3747539480148128,-54697.578665483474,24484.202912827343,-1.9629999191633564e8,5.0333052197973126e8
-0.0014900000533089042,0.4129854134277036,8.620132585776495e-5,67.60612407468771,1.393187547750189,-20783.277801807057,25394.62106508976,5.0988258753611344e8,5.39871771089893e8
-0.0015000001294538379,0.4136928264680316,8.512315716855858e-5,66.73897139560972,1.3633675310267916,-27734.717080685892,25381.893925492226,3.545305647885695e8,6.160717766024812e8
-0.0015100000891834497,0.4144263237164534,8.478905334618614e-5,65.51176040485281,1.323537500841747,-59256.15176780014,27467.891172557203,4.834243363130956e8,7.69806813786944e8
-0.0015200000489130616,0.415089253827597,8.636305928474324e-5,65.47144123119041,1.2909947304017888,-92756.55149669685,26377.522388433223,6.425454337896614e8,6.832972354238064e8
-0.0015300001250579953,0.41575699757576196,8.721597115033193e-5,65.0625155675596,1.3177065632921239,-82019.57706554214,27495.763570108218,1.1301514277105272e9,6.701214898247851e8
-0.0015400000847876072,0.4164698609107231,8.62968135382671e-5,65.74827219735032,1.3169884464360904,-28043.88012281092,25793.008710818474,3.855345874576441e8,6.569908618741255e8
-0.001550000044517219,0.41717779288070117,8.635440460167555e-5,65.61036354788284,1.3170962256830925,-21155.45001805276,23755.501894911347,-2.2690857132668158e8,5.3422688587493926e8
-0.0015600001206621528,0.4178330197743324,8.768625223955989e-5,66.0765278761359,1.3219659203658,-7666.165174490557,23592.454541098818,1.587628960427521e8,5.1605315836623067e8
-0.0015700000803917646,0.41848045695037545,8.732047452227522e-5,65.82052840958073,1.3015951981259521,3933.7933693330187,25219.604717493436,3.376211274779257e8,5.0627055604360265e8
-0.0015800000401213765,0.4190416079270833,8.618064392912925e-5,64.25878193268555,1.2817019723551535,-38250.18396566944,25789.625089137793,7.322918034730059e8,5.777578386222858e8
-0.0015900001162663102,0.41962704117939614,8.384331401190794e-5,61.78179914577409,1.2145188949696226,-29884.058851331483,22424.39919080301,5.767525667058762e8,4.742902130885705e8
-0.001600000075995922,0.4203702489516936,8.377705490725757e-5,61.42572077089129,1.1853931594169216,-4902.147404702937,20757.27387064503,2.513190038462419e8,4.2362613612399215e8
-0.0016100001521408558,0.42111606230428467,8.42528080288042e-5,61.691511447830536,1.193324012568426,-2400.127977592082,20534.624894468907,1.1531589783981498e8,4.2226316002626175e8
-0.0016200001118704677,0.4218364029076533,8.570963577135067e-5,62.50216816549207,1.1965599116303645,-31058.01330190909,20159.5521672374,-2.5593244094467035e8,3.900701242988035e8
-0.0016300000716000795,0.4225359148994963,8.60361180671752e-5,63.34998615848206,1.2109515734043932,-50852.48735034193,20128.24340846046,-5.874320997714194e8,3.80838847590921e8
-0.0016400001477450132,0.42314928958051007,8.542815654352623e-5,63.123023224620745,1.2022396423558093,-52441.76760503237,19972.66405221114,-7.200522462990577e8,3.9551599938127625e8
-0.0016500001074746251,0.42367899181920243,8.518393381384107e-5,62.79952358517607,1.238295907536984,-44818.63743748039,23284.953853502808,-1.3408537771654159e8,5.210965699540605e8
-0.001660000067204237,0.42422013460953034,8.45974623467363e-5,62.20526858252564,1.2862620579675434,-42295.16839387149,24504.665641613934,4.808206506543352e8,5.825678283069476e8
-0.0016700001433491707,0.42485132507338996,8.283605828679578e-5,60.96948331155,1.2733393417805552,-33371.196411152094,22364.013928098553,2.92304951812438e8,4.520545127659993e8
-0.0016800001030787826,0.42549079408382,8.119520623191662e-5,59.627715143197676,1.2107922729658742,-38168.83400008601,21176.132236100017,1.6489640680956802e8,4.246144247456256e8
-0.0016900000628083944,0.4260609163293499,8.00929082587252e-5,58.68155756171748,1.1299896237818745,-14377.407019554128,19446.81916539873,-2.8637346591153187e8,4.1005018166784984e8
-0.0017000001389533281,0.4266601506306904,8.238334938629938e-5,59.57859420965832,1.1107488464749635,-32291.29196698739,19061.9575378927,-3.809924489222999e8,3.7769136547577447e8
-0.00171000009868294,0.4273021494107318,8.296172193220474e-5,60.40411574583834,1.1502833724230266,-47331.50216118943,20069.06226285418,-1.685684003677488e7,3.668978664160444e8
-0.0017200000584125519,0.4279871683064211,8.208687118173695e-5,60.25146168698324,1.2229366339225798,-32537.29965426665,21396.33006807669,3.367992949438434e8,3.878345547282554e8
-0.0017300001345574856,0.42863928599883777,8.008306644160943e-5,60.109670189407574,1.199065349168865,-43168.13633677045,21984.182232827887,-7.741924963883604e7,4.331397932591874e8
-0.0017400000942870975,0.429285047942924,8.029788321285452e-5,60.15747756104672,1.1961479026763855,-38788.87015505418,20744.62125355478,-1.222878407595391e8,4.015466629280576e8
-0.0017500000540167093,0.4299440752802003,8.01277098440189e-5,59.17632941052794,1.1988746199762534,-34769.39088691769,21127.865772282676,2.1485427894316874e7,4.318275669138676e8
-0.001760000130161643,0.4305824693136034,8.097044998111523e-5,58.26314486116764,1.2060213163456472,-27738.131155417566,21036.614213854435,1.597720901393521e8,3.956526860836433e8
-0.001770000089891255,0.4311649786299963,8.213901276627996e-5,58.148913767761414,1.2047728387383627,-32049.309722917766,21461.59758005225,5.393646527668371e8,4.0639430551755863e8
-0.0017800000496208668,0.43168288562060914,8.23250772140515e-5,58.84812797091554,1.170776771829289,-43143.1894719152,20498.540978655878,6.4518947867438994e7,3.950737346443926e8
-0.0017900001257658005,0.4321766646310108,8.097513764052254e-5,57.562537536467936,1.1219824200644255,-57009.50642216724,18457.36403270239,-8.386868470382334e7,3.381015971915919e8
-0.0018000000854954123,0.43267995802148423,8.023910987088198e-5,57.28208936519662,1.1179110813684632,-49429.2253273365,18499.5052175518,-2.6158525639543474e8,3.2705921337102956e8
-0.0018100000452250242,0.4332413488481544,8.053071861030678e-5,57.48998953718472,1.1338550502845774,-44245.7426293834,17682.825920052772,-4.8847991385963124e8,3.581837088447285e8
-0.001820000121369958,0.43383944962449017,7.902972654878033e-5,56.65111212569624,1.132410936793,-47837.07239362528,17198.62944898231,-2.965749977296419e8,3.350804164888622e8
-0.0018300000810995698,0.43444156217493013,7.808299780852175e-5,56.14615427274324,1.1148024635972893,-36316.55512294455,18063.963356940098,1.666304456341003e8,3.527586500705854e8
-0.0018400000408291817,0.43506166023638826,7.819916936690519e-5,55.89183164111474,1.080141471616693,-27884.480500003756,19296.65840669332,1.1422744172110303e8,3.7618324691663694e8
-0.0018500001169741154,0.43571657401146974,7.864974138297145e-5,55.91073630080468,1.0890954039486094,-35280.99662713042,19107.427867855575,-5.160635891664067e7,3.4059122771885836e8
-0.0018600000767037272,0.43623639749244913,7.700154149714525e-5,55.68881018073904,1.098622705901368,-31682.12572140624,18193.59295447725,-2.7755946893711627e8,3.556839103970444e8
-0.0018700000364333391,0.436739678621484,7.6017889959121e-5,55.285829635492156,1.0273736582496518,-25922.532170649072,16264.200681564325,-5.955430482947079e8,3.0422042974103546e8
-0.0018800001125782728,0.437250890776678,7.582780368523788e-5,54.9191775227046,1.0453617900600805,-22266.712913666182,17810.418224092104,-6.775549815007333e7,3.375961537653871e8
-0.0018900000723078847,0.437787822413614,7.725222959975604e-5,55.03570131288231,1.0570256944647693,-10220.675386855584,19722.304941823164,2.977098060782025e8,3.681595918695672e8
-0.0019000001484528184,0.43834195345359045,7.711151994960997e-5,55.01389480864487,1.0618177782392269,3350.6938780541145,20066.552901116727,5.587602220188391e8,3.845368056240943e8
-0.0019100001081824303,0.43891320346081536,7.626112233015284e-5,55.18479024833334,1.081888087145729,-17669.319299051494,19260.57588656094,1.884605373787514e8,3.770341676435007e8
-0.0019200000679120421,0.4394501214792082,7.68297124131042e-5,55.797731648863774,1.1092074021240792,-32317.60773059549,19194.776019992347,-1.1496750044083376e8,4.564460321802279e8
-0.0019300001440569758,0.4400198558371921,7.912140136230326e-5,55.98918351283357,1.1180979180072026,-44120.818128592575,18267.60554116079,-1.5253256920738354e8,3.8520157665000683e8
-0.0019400001037865877,0.44054018762019714,7.95499656052429e-5,54.22574124708504,1.0809084300180278,-38909.07296852053,17529.927234088023,1.6085606445597857e8,3.237367151843761e8
-0.0019500000635161996,0.4410669212260344,7.716793433423925e-5,52.390445145294066,1.058878063005411,-49450.97305004019,16568.211393922404,4.588371899620505e7,3.5381260103075117e8
-0.0019600000232458115,0.44154694455536037,7.678934867077899e-5,52.317084022231995,1.0415084885829717,-63390.80098038192,17507.841304787467,6.14606428050462e7,3.5544928870530117e8
-0.001970000099390745,0.4420976161881349,7.767628059645167e-5,53.73969660668204,1.0396377238909726,-63458.72523588261,17713.13730554429,-2.8180334171793725e7,3.734248095287097e8
-0.001980000175535679,0.4426967322186621,7.790229612074141e-5,54.54773007690486,1.0931853109546548,-63279.81287524978,19114.957864902055,5.368660184174552e8,4.1602361021893686e8
-0.001990000018849969,0.4433128661113791,7.846644652345263e-5,54.71837817876007,1.1214308724318762,-31552.329041856363,18928.659288453026,5.560587109435034e8,3.638930414988105e8
-0.0020000000949949026,0.44387738933525883,8.052564202280844e-5,54.79018270646815,1.1218523707303965,-12622.79841045382,19647.674430221527,2.951975375151108e8,3.985351730414761e8
-0.0020100001711398363,0.44437408856327537,8.208424063772883e-5,54.13876739730787,1.0935085154359918,-16570.786228872363,18634.976194316892,2.38419158211091e8,3.567671318830179e8
-0.0020200000144541264,0.4448917034250805,8.045982927989609e-5,53.46438007818221,1.1096556031887588,-3434.307871015755,17896.043942558637,7.091128703895258e8,3.4590684033163553e8
-0.00203000009059906,0.4454306042247632,7.829578806473955e-5,53.86509797073725,1.108781780832557,-24718.942055959767,17936.637761541024,1.0563069354944222e8,3.544024659432155e8
-0.0020400001667439938,0.4459621622295175,7.80580610253116e-5,54.102792696722666,1.0836521454627368,-45994.3635231724,18419.575131074267,2.277554983306648e8,3.679842047208877e8
-0.002050000010058284,0.4465075749536047,7.945711890972023e-5,54.18238329446422,1.0787475337164456,-39781.852975989044,18194.767941556358,4.381169915522013e8,3.623313833562665e8
-0.0020600000862032175,0.44701571166771453,7.831499893342516e-5,53.95875046188248,1.07411351047592,-16921.590457516624,19847.774857409862,4.816859148400773e8,5.251550900107015e8
-0.002070000162348151,0.4475071896493142,7.759323804354934e-5,53.743858196454205,1.10564563577144,-37441.03350061311,20072.034044157073,3.163987039134116e8,5.294299505251123e8
-0.0020800000056624413,0.44803247774575755,7.771077334853071e-5,53.744376956784905,1.1105734015225708,-33285.49116983646,17073.49854168684,-1.3477687670292538e8,3.475100481058994e8
-0.002090000081807375,0.44858198883888034,7.696978973014588e-5,52.771753442147876,1.0759719077716479,-21252.855476822617,16206.449051141555,-2.1157826938707566e8,2.826375236623129e8
-0.0021000001579523087,0.4490901050373622,7.658981025208364e-5,53.53561131417068,1.088432435946098,-14594.058665484223,16846.014896198707,-2.1364025814929596e8,3.094886670899809e8
-0.0021100000012665987,0.449616257479328,7.549144166488262e-5,53.25445094902089,1.0276192228217673,-12475.981752298267,15899.235094209036,-4.21347958559146e8,2.7540303415820825e8
-0.0021200000774115324,0.4500908378081284,7.480904619367257e-5,52.513078216652055,0.9928241438127198,-9076.299520112787,16800.482416401963,-4.3099403309850353e8,2.971297216416154e8
-0.002130000153556466,0.4505413175932774,7.627105034292887e-5,51.882413252479324,0.9987245055200914,-17568.73231410039,16692.011519916265,-3.561138049405202e8,3.0550075149698645e8
-0.002139999996870756,0.4510268736755535,7.71017474176693e-5,50.97838166194256,0.9916099251758455,-20519.95062767075,15184.540770434563,-5.912270676911821e8,2.649836985149766e8
-0.00215000007301569,0.45154316382140386,7.587676590500347e-5,49.474237317643585,1.023851793596414,-23501.089973889382,15477.601857168882,1.3461832460476425e8,2.5603208213100925e8
-0.0021600001491606236,0.4520517478318364,7.603245314213672e-5,49.54016533763144,1.0058905430560852,-28946.834700150735,15568.33166175008,1.481745963121648e8,2.468755762259878e8
-0.0021699999924749136,0.45258732085540565,7.407432148435352e-5,51.173698063530765,1.0320495670668248,318.49854912926025,14836.74305763078,-8.197018864989938e7,2.4168745811417904e8
-0.0021800000686198473,0.45313746780297404,7.223891351155062e-5,51.56475809677141,1.0230108610556965,4656.5601228907535,15852.801297239102,-9.5459199037871e6,2.8749792927779925e8
-0.002190000144764781,0.4536581292685531,7.27894049517868e-5,50.90339628982299,0.9792154630101129,-2242.07195203348,15885.409555262311,4.068748138110282e7,2.976938452855913e8
-0.002199999988079071,0.45415906163986103,7.562719611605051e-5,50.5417379872941,0.975314519086929,-21669.924752311137,16687.15450086269,6.551183490770608e7,2.986665293402761e8
-0.0022100000642240047,0.4547068584809671,7.54407433619491e-5,50.2703623630456,0.9831854158459847,-22710.269748877974,17312.99990607818,4.190502405740528e7,3.345759811584653e8
-0.0022200001403689384,0.455164148794016,7.496968914443219e-5,50.32285622336748,0.9903458101587235,-11176.319985193248,15734.501732985225,-2.289992085028752e8,3.148573141514116e8
-0.0022299999836832285,0.4556215228416374,7.351350292065465e-5,49.395421617023395,0.9879227023861096,1390.5126493607966,15841.51268157365,3.135125887252948e7,2.836651920521402e8
-0.002240000059828162,0.4561015794342906,7.185171296009416e-5,48.06182411280367,0.9973424166363254,12888.386775537303,16116.624185858242,3.726568257634837e8,2.918326125370149e8
-0.002250000135973096,0.45658859307433614,7.24593478415998e-5,47.855722006419775,0.9414373895669939,6688.395159962755,14375.415151028006,1.393401886879718e7,2.5277825196177116e8
-0.002259999979287386,0.4570674061849486,7.03447272466847e-5,47.45402830055079,0.9265482422093686,2470.794254815084,14301.529337974795,4.145602746442405e7,2.4718290240372983e8
-0.0022700000554323196,0.4575106273780286,7.052776624365385e-5,48.436440712995555,0.9446629838144249,-25335.851547706578,15496.396906967879,1.4474445560224733e8,2.6002504723699975e8
-0.0022800001315772533,0.45798296149868384,7.232139289094759e-5,48.5338140479754,0.9158184450081669,-19833.94435424605,15793.699928448312,1.8389932543132544e8,2.9882927665189856e8
-0.002290000207722187,0.4584766480646504,7.247039626641473e-5,48.34541182962002,0.9379544257237855,-21590.895772834854,16779.090139976342,2.9437675648417366e8,3.9203493122763807e8
-0.002300000051036477,0.4589895496377549,7.287780914497464e-5,47.64612446459492,0.9833578850345631,-46454.53131213248,15645.03522552605,1.2996822694713564e8,3.3478857106961375e8
-0.002310000127181411,0.45947276309191926,7.20257991315778e-5,48.15765493205666,0.9713999539430724,-44401.96674441718,14408.461632447727,-2.124738480047621e8,2.569039131948697e8
-0.0023200002033263445,0.4599357651554457,7.185924718462145e-5,48.38992597138453,0.9292004691827632,-34027.210524455644,14148.528419437058,-3.576669778023573e8,2.318071162378698e8
-0.0023300000466406345,0.4603523404055164,7.301584487456121e-5,46.604029245444735,0.9194443564145889,-18790.272236528937,13755.89818335914,-2.095152458946991e8,2.2028578906354758e8
-0.0023400001227855682,0.4608115084589578,7.463823083730778e-5,46.83441945301698,0.892398079616763,6991.686555175716,13728.26248023639,-1.6876851548782718e8,2.4002347734446976e8
-0.002350000198930502,0.46135347033413165,7.423537725425813e-5,46.898514490299284,0.9317571230348792,-15598.456011520146,14735.926131114322,4.01370355449667e8,2.8465383317625666e8
-0.002360000042244792,0.46190685850832963,7.264809563578698e-5,45.54208313279416,0.936067225867255,-19751.149024935472,14178.49489067277,3.275104705277899e8,2.5040619851473695e8
-0.0023700001183897257,0.4624414325184017,7.04041671026802e-5,45.367840016099734,0.9222470847890231,-23137.688672453944,13818.235095957401,-8.30320022853985e7,2.5430990008903813e8
-0.0023800001945346594,0.4629420235452822,7.01298055881519e-5,45.39346342784025,0.8956584579511556,-13004.05084719124,13226.772387867884,-2.21181192071981e8,2.1930912818660116e8
-0.0023900000378489494,0.4633348482068861,7.070440341361933e-5,45.67903169165347,0.8981297189266094,-11204.187075044008,13488.53373153574,-7.879338984054154e7,2.1400036693566442e8
-0.002400000113993883,0.46370744624608795,6.983065688160347e-5,46.509625077132846,0.9536955209504282,-2362.728567550148,15752.784976595442,4.206251972442786e8,3.076033394335413e8
-0.002410000190138817,0.4641067920841503,7.002042481340979e-5,47.073198943154644,0.9508448010119273,1464.7279009951906,16364.53140736652,3.947995796825579e8,3.1958710494460636e8
-0.002420000033453107,0.4645657415983377,7.063942589665991e-5,46.12345572263761,0.9189743334377298,-17357.78814347222,14196.3685047882,5.782110527781873e7,2.466119783554506e8
-0.0024300001095980406,0.4650717050476353,7.292667823713491e-5,45.51726548441648,0.8862679507588179,-24329.745692487704,14250.770217163885,1.2536033680982295e8,2.5223613047010595e8
-0.0024400001857429743,0.465552259825769,7.250621624294326e-5,45.459729197072235,0.9117609005244048,-24644.746614950105,13981.186495708285,5.89151384896538e7,2.6362902898168617e8
-0.0024500000290572643,0.4659711524767923,7.112467117123901e-5,45.469160234194824,0.9231296493244029,-17679.820041136078,14121.186442397626,4.1583713254766695e7,2.5857197322986352e8
-0.002460000105202198,0.46637368853829125,7.14462247153543e-5,45.85123097755263,0.9102642481049409,-16321.728069014558,13154.048004986878,-1.875517328880029e8,2.1032183848160267e8
-0.0024700001813471317,0.4668544532544098,7.181930575370598e-5,45.779371599827876,0.8912041680333556,-26170.76545203583,14365.314749986148,6.099518122245307e7,2.6742274464738533e8
-0.0024800000246614218,0.467316754200973,6.986311701425807e-5,44.79148651231936,0.8938270722295627,-31975.309269413632,13855.08684188371,9.912737458872458e7,2.868080950593677e8
-0.0024900001008063555,0.46773975134775336,6.81307009145448e-5,44.16147543864927,0.8866249140873288,-46880.628117398715,15338.422286721012,4.2771860777679485e8,3.151059213265208e8
-0.002500000176951289,0.4681613554565114,6.741841051543291e-5,45.208462689372276,0.9072090898742868,-37250.397976353815,13419.73071702906,8.776562482776348e6,2.2205507903614917e8
-0.0025100000202655792,0.46859590457516687,6.777081863804872e-5,45.879566204461604,0.9441878565716489,-32901.57705222115,14178.778866486924,1.6484256284245804e7,2.2325038105443528e8
-0.002520000096410513,0.46904620032117794,6.845693233743765e-5,45.59183329958143,0.9629657236483048,-31595.337510675836,16190.152946939696,5.594772658224611e8,3.153455132520002e8
-0.0025300001725554466,0.4695373249958912,6.809068191166945e-5,45.53216828507275,0.9357683700638276,-17697.454505008798,15422.066772784045,3.558087413755007e8,3.099166168822154e8
-0.0025400000158697367,0.46999340618962304,6.740139943718937e-5,45.66059067896491,0.9070096001161505,-21694.445387581585,12941.033138154406,-2.3635258700884956e8,2.2644291826805955e8
-0.0025500000920146704,0.4704378439391383,6.61016935145994e-5,44.185561195848,0.8959007596087598,-22843.153804571855,13770.669520040814,1.532516646592947e8,2.6662575756140178e8
-0.002560000168159604,0.4708311083921232,6.691165499274722e-5,43.244257575031014,0.8562791262083446,-17926.180195770878,13356.057174880594,1.0685456038483764e8,2.2106772048786476e8
-0.002570000011473894,0.47127272403825116,6.957918355532207e-5,43.83180635826695,0.8776356003419635,-5399.1947249589275,12835.734126443858,4.94411197890933e7,2.1992946155179572e8
-0.002580000087618828,0.4717402322113049,6.863059700199116e-5,43.9575535278912,0.8524273964932807,-20792.626122023466,11639.712881032683,-1.7649048236093134e8,1.8165104769110253e8
-0.0025900001637637615,0.4721891186941764,6.661948867670507e-5,43.106241906487625,0.8258898545471148,-13239.603201254764,11598.571948631014,-4.098942698102156e8,1.6397625741328713e8
-0.0026000000070780516,0.47261160608368896,6.586290508465856e-5,41.88145388830678,0.8259334659123028,-11387.123873144506,12125.479737511645,6.3695932021234125e7,1.8226760465134543e8
-0.0026100000832229853,0.47302967294408604,6.698060026043543e-5,42.255281702923796,0.846677544899216,-3054.9573332728683,13065.575525776705,2.56419795434298e8,2.2666586367009184e8
-0.002620000159367919,0.4735236070866295,6.993006538578492e-5,43.53333324941697,0.863864753709817,-10407.784859364203,12999.68883168624,1.0362739035930032e8,2.078656620223866e8
-0.002630000002682209,0.4739638301304947,7.197133887772587e-5,44.31593568381091,0.9197121952058332,-31750.719407637065,13609.490299074787,2.5554675719071525e8,2.1097846455345002e8
-0.0026400000788271427,0.4743720156289873,7.181139020725623e-5,43.8939443225042,0.8873877050745123,-20635.720089580136,13113.323790757548,1.3380098470841531e8,2.0345039288711354e8
-0.0026500001549720764,0.4747823769770622,7.069363107191929e-5,43.09918303359913,0.871371135073434,-29665.148145533356,12735.276307254617,-6.512142146766589e7,2.0531963025386894e8
-0.0026599999982863665,0.47520046314010356,7.00956323093684e-5,43.022337709966145,0.8700743784324354,-25018.28220223106,12833.075924419149,-1.3559181746808589e7,2.1086906627675933e8
-0.0026700000744313,0.47568328460457804,7.00426929049145e-5,43.59656252091218,0.8958155803502287,-4009.4941854189083,14208.61195335498,2.396502540563945e8,2.7006569600103354e8
-0.002680000150576234,0.4761616409632027,7.074419381177099e-5,44.0555492925881,0.8569305349909192,5096.022553384864,12593.206469427947,-2.3494982837674442e8,1.9132764296715897e8
-0.002689999993890524,0.47666137604198855,6.959163743280201e-5,43.5509070069156,0.8237395602126086,4700.765483166591,12619.648055416103,-2.6115828303413028e8,1.9719142393720874e8
-0.0027000000700354576,0.47713043332653476,6.990033622893062e-5,43.327402912766516,0.8132490817243851,15477.223013399856,12696.194721027156,-3.343958775885668e7,2.254839792129813e8
-0.0027100001461803913,0.4775121842731654,7.027487732244597e-5,44.05455560505297,0.8453379100592501,9555.311522515496,12610.853134161642,-2.954849737075242e8,2.1565858446221775e8
-0.0027199999894946814,0.477882832809899,7.036888580528885e-5,43.41131104104786,0.8539970358890873,-14535.338585573458,12376.85546352655,-2.4741184526104587e8,1.8782099294179663e8
-0.002730000065639615,0.47831427859916564,6.946619634680061e-5,42.129437821506826,0.820656670625604,-17286.161512952378,12659.755047293485,-1.8122534462016168e8,2.285599327947597e8
-0.0027400001417845488,0.4787328520918615,6.813403106182977e-5,41.76804031493341,0.7938161830660663,-10516.945872177983,12441.410017988692,-2.6089915549133402e8,2.105241669826605e8
-0.002749999985098839,0.4791638965489516,6.829549989199368e-5,40.77824245890712,0.8124645848414107,-326.76258497175536,10907.391941294361,-1.7349514859200615e8,1.7311691524038196e8
-0.0027600000612437725,0.47959769791528256,6.856954874116431e-5,40.77021396677459,0.8134095550667453,-6037.309028847388,12208.273881582614,1.532785516125361e7,2.028040339445974e8
-0.002770000137388706,0.4800253885499842,6.859974591173254e-5,40.90200851741957,0.8295386203406913,-25354.76694481275,12759.918399187218,1.6523177100221288e8,1.9815257210910088e8
-0.0027799999807029963,0.4804215843001495,6.849455587728815e-5,40.93783567825794,0.8106784806602465,-19988.069164212575,11562.759393840137,-3.5929613111776705e6,1.7653746116220686e8
-0.00279000005684793,0.48083205573685095,6.77700153279442e-5,40.757768754050126,0.8057641631865431,-19625.244526418017,11748.35875108237,-6.812101973198501e6,1.922059112355248e8
-0.0028000001329928637,0.4811812333836389,6.385296357159077e-5,39.27399716584671,0.7623417507520326,-29121.390479768437,10351.977191114356,-2.3454999178231576e8,1.6798507122952604e8
-0.0028099999763071537,0.4815467735369572,6.32228622015718e-5,39.91676951345389,0.7684216392904318,-6064.404177771797,10601.45650511324,-2.233396501620221e8,1.847179183323652e8
-0.0028200000524520874,0.4819454283392755,6.451624902316274e-5,41.16768235421506,0.8170174201757622,13196.577240474318,11185.964555367394,-2.683203773246187e8,1.824633197153278e8
-0.002830000128597021,0.4823684255707428,6.50340944897901e-5,40.108192492340734,0.7948223566639897,15121.00061998157,11239.882555649841,2.59044028153252e7,1.8663430699819353e8
-0.002840000204741955,0.482850438376348,6.567597719604936e-5,40.37610367878375,0.8058055498658382,-562.4218534787515,12547.105214019139,1.2707322593401918e8,2.056678682217883e8
-0.002850000048056245,0.48326557055992236,6.78807338145211e-5,40.295538186497296,0.8273219705012111,-12127.182052695094,13476.854672365507,4.4031909444445443e8,2.6536586263063255e8
-0.0028600001242011786,0.4836430173543754,6.796593715821388e-5,39.78808670444634,0.8137224658332838,-5954.1489429324765,12497.726215717741,3.2017598345438623e8,2.3193566144995677e8
-0.0028700002003461123,0.48401949760777674,6.8384722496887e-5,39.51011052545032,0.7818514141583218,-9790.528757143251,10783.122770177182,1.9022973476356648e7,1.6265143378116074e8
-0.0028800000436604023,0.4844184885491675,6.776555968532643e-5,39.744195801529436,0.7838657029633262,-19193.568309219,11098.616728760759,5.597664556086296e7,1.8041472404529387e8
-0.002890000119805336,0.48488664689732874,6.933401302571619e-5,39.97575760305849,0.8065718055288164,-26170.224130849583,11292.499423669917,1.6058869855525225e8,1.701385084009071e8
-0.0029000001959502697,0.4852398351872572,7.000377035142317e-5,39.882584350783475,0.7936911103352726,-27636.427952074413,10485.872649047024,-1.4982131792363426e7,1.6529272361077416e8
-0.0029100000392645597,0.4855951102689722,6.880192037586651e-5,39.578434709209105,0.7656697234318453,-25818.652095947684,10403.468119041072,-1.0463622064531185e8,1.5357822841432682e8
-0.0029200001154094934,0.48604689071484647,6.802659409533192e-5,39.39057734168994,0.7868048752772904,-19827.498550365734,10997.707996275367,-7.415455932707761e7,1.5390400157345173e8
-0.002930000191554427,0.48647503407918247,6.677883288380334e-5,39.84347594582992,0.8084094618533744,-11592.903509844224,11597.209244763073,8.626601331558937e7,1.89152076541487e8
-0.002940000034868717,0.48681309682699464,6.55812252014332e-5,39.633321555963306,0.8190175386089932,8549.706965072613,10786.815058237324,1.0402767789480089e8,1.620094844652805e8
-0.002950000111013651,0.48723927668617745,6.559857792959045e-5,39.96008298912809,0.8117262397098061,-6429.762713178652,11248.340022717413,1.3751529577615994e8,1.9405740530314335e8
-0.0029600001871585846,0.4876860299307386,6.686180952114281e-5,39.63103910236088,0.7793500880882506,-18625.910936852248,11092.409888983542,-3.332673968130707e7,1.9466957930515707e8
-0.0029700000304728746,0.4880916553852501,6.638593083311725e-5,38.78189295459555,0.7652401887962399,-2132.5393862833216,10238.122298510481,-9.758882628912674e7,1.6963408441715354e8
-0.0029800001066178083,0.48853028226206097,6.618881672681832e-5,38.65907617568642,0.7671200697722315,318.56374180088727,10659.30967845083,-4.0090773533018924e7,1.8036370744319186e8
-0.002990000182762742,0.48892717791539625,6.624787006383542e-5,38.80533671870389,0.7874529159178659,9960.95019546517,10722.923716487157,8.845402630318764e7,1.807079710953836e8
-0.003000000026077032,0.4893133344538051,6.504909787415707e-5,39.14690698973264,0.7894287179110264,7726.762441721924,10497.27303968316,3.530925089592617e7,1.516848434202303e8
-0.003010000102221966,0.48971019659712345,6.416004301563945e-5,39.23135797196371,0.7681923445929787,-2553.973951292817,10267.237379183383,-2.0139166092790756e8,1.540958558516096e8
-0.0030200001783668995,0.4901041057743188,6.378061580028407e-5,38.452432105082146,0.7440630414503662,1433.4165781666234,11039.839082539247,-2.8017404026586246e7,1.8537706128241074e8
-0.0030300000216811895,0.49048531639221454,6.551555207223755e-5,39.21602166444261,0.7775283608733041,-15143.612148173153,11829.994853201957,7.165258418417618e7,2.1160693577988422e8
-0.0030400000978261232,0.4908078562313755,6.561650486257064e-5,39.199466250716476,0.7895962882030019,-23558.9810455834,12183.262212952206,1.1606287534337045e8,2.2318201515290955e8
-0.003050000173971057,0.49116624188212427,6.331817277950093e-5,38.6640371378952,0.7601403076181438,-21178.517660337686,10888.964697124386,-6.326144272800222e7,1.6733369113232553e8
-0.003060000017285347,0.49152690448976327,6.219464049709123e-5,38.8520114934022,0.780393103555235,-27359.958719611255,11198.236215904342,6.0572059562887296e7,1.9104128663133946e8
-0.0030700000934302807,0.4919141031966311,6.327537633484491e-5,38.75331583358914,0.8041685321515578,-10108.055142279767,11345.040914306137,2.0288202206232533e8,1.6572101408523783e8
-0.0030800001695752144,0.49228617310472206,6.354923578592287e-5,38.635575291915764,0.7949139447179412,-17734.744609116657,10995.359776050913,1.8237143733117703e8,1.6768354164212853e8
-0.0030900000128895044,0.49267377730834416,6.368687343591893e-5,38.34964737410269,0.7851364066085922,-20001.01037560592,10758.225140723061,2.750134097771793e8,1.6015558764623818e8
-0.003100000089034438,0.49304650368847125,6.360310757241653e-5,37.953394245838595,0.751404912347339,-14314.452179337031,10826.673607489602,3.641277376037207e7,1.87863135797688e8
-0.003110000165179372,0.4934130132897697,6.446663992135362e-5,38.026598445560715,0.758487665568289,-16715.184120571023,11083.149658428663,1.2120418097356808e8,1.7403635241601515e8
-0.003120000008493662,0.49377039942462575,6.288777214879821e-5,37.36054483599583,0.7592244404461778,-26933.957914424056,10399.972860008316,1.2349153161857226e8,1.5396043260391653e8
-0.0031300000846385956,0.4941444152193611,6.387877686261348e-5,37.70413956746735,0.7647412972653455,-25643.788293777612,8731.884666299087,-3.0676772862673223e8,1.2771793627888924e8
-0.0031400001607835293,0.4945466869341502,6.463390010539223e-5,37.76062850882292,0.7472167875133179,-21182.468367151578,9347.056347895637,-3.0714507338482195e8,1.2762939781234442e8
-0.0031500000040978193,0.4949314136719792,6.371373660538336e-5,37.79690318782427,0.7542435744104273,-4023.8422313545716,10099.759172369992,-2.2390060215328764e7,1.5087265150919598e8
-0.003160000080242753,0.49531277271990554,6.387073802249371e-5,37.877435974545016,0.794447520040192,2432.1735858307993,11436.350168041332,4.264821935580156e8,1.85812748728763e8
-0.0031700001563876867,0.4957203640111021,6.34769566986485e-5,38.0598199314298,0.7804334780347949,-3831.7373823718403,11772.085189972791,3.1713202493822694e8,1.9608471634785354e8
-0.0031799999997019768,0.4961680772808027,6.452718360802484e-5,38.273651554257,0.7547652129864113,-11801.985097753844,10796.829525542878,-2.2882349229316402e7,1.7000551328336567e8
-0.0031900000758469105,0.4965623134488064,6.412139336794349e-5,37.68224804667066,0.728907761441678,-20096.96066693751,10344.712936028352,9.842312575561829e6,1.603528367882088e8
-0.003200000151991844,0.496941980271146,6.380209629883107e-5,36.592694447907114,0.7010413132739319,-13880.592153971436,9072.437838002123,-7.062286455024481e7,1.3695855229129595e8
-0.0032099999953061342,0.49728790154442504,6.557330033336314e-5,36.53660882033714,0.7228886467831039,-10901.614834553626,10472.077406386861,1.1371339932760173e8,1.914621137988178e8
-0.003220000071451068,0.4976578829955252,6.633112682829267e-5,37.81755777590906,0.7206095939172146,-18407.905353691433,10668.894514982352,-5.234803823368108e7,1.868084390615975e8
-0.0032300001475960016,0.498014272578008,6.636642788875998e-5,38.34900712539571,0.7318887294341617,-21524.027849744856,9930.661732877561,-1.4552065462164593e8,1.4989820576266825e8
-0.0032399999909102917,0.498392314641527,6.607081420456435e-5,38.39700225967608,0.7555669442016875,-14090.619988311468,10792.417738535918,5.6013494185348906e7,1.8500454310916376e8
-0.0032500000670552254,0.49876560200719394,6.50530633532908e-5,37.090689378294655,0.7252469259449398,-8044.225653224528,9617.443358671198,-2.1666392238756794e8,1.5142455336375996e8
-0.003260000143200159,0.49914597154280027,6.426090702019165e-5,35.40830339570174,0.6728525984584597,-12921.578626473729,7848.179462902613,-4.669196327159907e8,1.1820089173091146e8
-0.003269999986514449,0.49953272930431974,6.262940827829675e-5,34.79544653805569,0.68622435409694,-7211.8623874514105,8950.995204778957,-1.5892974216141868e8,1.368067029703252e8
-0.003280000062659383,0.49992962018871884,6.216911997039204e-5,34.804281178570285,0.6885818547783252,-10377.59260290229,9452.261957910114,-2.1233833650170974e7,1.4463658606957835e8
-0.0032900001388043165,0.5002417294329095,6.154688226087984e-5,35.02380084520272,0.6846929078756897,-10650.959662281566,8883.512113372677,-1.860051632402993e8,1.271633569618244e8
-0.0032999999821186066,0.5005942206867509,6.158894251898915e-5,34.2677928094032,0.6611489650679422,-14321.628121990645,8507.860741947645,-1.793285187403472e8,1.2486604813208714e8
-0.0033100000582635403,0.5009534413338995,6.096562538085466e-5,34.607772198219436,0.6857861680817534,-14278.936053622418,9364.050096403073,6.917597158213557e7,1.512672793294232e8
-0.003320000134408474,0.5012910537133171,6.0645069680067624e-5,34.4632510583381,0.7144888114883023,-9798.516858168967,10370.994823498977,2.7175897518349314e8,1.907773399707649e8
-0.003329999977722764,0.5016269527176684,6.237642587419209e-5,35.412347516136485,0.6929106599302424,529.1553290426464,10060.603399571877,9.99066856655694e7,1.709646391337487e8
-0.0033400000538676977,0.5019872528541834,6.40974398733881e-5,35.94329186016085,0.7156586135893833,-1547.5769141992466,9811.139302668902,-8.63578711104169e7,1.5459678601313633e8
-0.0033500001300126314,0.5024021806406793,6.525332086801993e-5,36.56927546471216,0.7228622765018959,-7735.714162561816,9182.668638756795,-1.432556093804639e8,1.3702519902868444e8
-0.003360000206157565,0.502762663876091,6.432189922474466e-5,36.8274710699572,0.7480017622571039,-14446.271623436784,10508.893864475673,9.416474463601336e7,1.8335076793750566e8
-0.003370000049471855,0.5030671622606512,6.505635223995588e-5,36.5278639669495,0.728936755508546,-24680.77943242566,10285.713211190752,5.587388472932674e6,1.7861942781693894e8
-0.003380000125616789,0.5033828240842328,6.514903487820137e-5,36.33211274806551,0.764243112053049,-19862.120997542715,10183.272419049901,1.5769068612262484e8,1.975626635737572e8
-0.0033900002017617226,0.5037093211276451,6.331517073198295e-5,35.95883849138061,0.7362514106854416,-12822.706336836225,9771.911116800033,2.3216432203080735e8,1.418012132097441e8
-0.0034000000450760126,0.5040694754613331,6.203583384238427e-5,35.59953127455791,0.7142607724851247,-1986.818000202294,9595.093567608506,6.422654508902242e7,1.398620724496724e8
-0.0034100001212209463,0.5044701694931019,6.18045481956947e-5,35.30384897510352,0.7059439655992276,2149.061055224252,9237.20382403458,2.251316000324599e7,1.418348837452208e8
-0.00342000019736588,0.5048435404576711,6.327307510464082e-5,35.144839919894956,0.7042061092560278,11321.447588549663,10178.87789748311,1.800062350794884e8,1.6444594749169794e8
-0.00343000004068017,0.5052424394322149,6.246744182774656e-5,34.748823141817184,0.6767333515245412,4297.592546568652,9389.85828465469,-8.145832184668645e6,1.3624432697902521e8
-0.0034400001168251038,0.5056368367100192,6.252447932700836e-5,34.0185966254251,0.6736227393578791,-2630.173425390459,9570.86361747917,3.9021478847473346e7,1.6739799957030907e8
-0.0034500001929700375,0.5060029093595633,6.338244616086877e-5,34.56923960528899,0.6865683799949673,-3533.917466259339,8666.041245682836,-4.147015863360151e7,1.409482852968549e8
-0.0034600000362843275,0.5063096267453917,6.419942049064439e-5,35.112650585271886,0.6566087695245262,-2297.3793096037057,9065.484666293343,-7.246765497711122e7,1.3080900628821786e8
-0.003470000112429261,0.5066270721889979,6.527138040249144e-5,35.6536029896371,0.6945586400026559,-8907.170299380043,9440.996037042069,-8.624927001310396e7,1.3317787100586423e8
-0.003480000188574195,0.5069221566825112,6.429730388112209e-5,35.13476769752406,0.6949317196464547,-14290.792870892157,8832.534342947334,-3.9400681102790765e7,1.2171231276952039e8
-0.003490000031888485,0.5072327692462189,6.291165937577342e-5,34.6754615184436,0.71189022221779,-10368.677561290257,8885.933593391017,-3.383781563065797e7,1.2368657498031434e8
-0.0035000001080334187,0.5075809741105248,6.3746120718624e-5,35.74243715895679,0.7201548190269875,-6075.790780447659,9731.982483388647,2.3749901072664287e7,1.6446266285722515e8
-0.0035100001841783524,0.50796143661206,6.547886388935786e-5,35.90962138068443,0.7253618241075748,-9413.769733900323,9376.809363512457,1.2571773417919093e8,1.4215442566060498e8
-0.0035200000274926424,0.5082749286340957,6.407909967132634e-5,36.363082257822235,0.7515930785041315,-1690.8510560291547,10706.411400699337,2.563453862981032e8,1.8956130509674367e8
-0.003530000103637576,0.5086257544405353,6.209977115990188e-5,36.144516961788455,0.7121511044540899,17147.51119584861,10007.832855930883,2.722282299850139e7,1.7684128630612007e8
-0.00354000017978251,0.5089663695026945,6.151534671156265e-5,35.178558120943684,0.6790541490450207,4174.161315370393,8883.088003591942,-2.1932059198954973e8,1.168446120710258e8
-0.0035500000230968,0.5093245979425209,6.29663549991545e-5,35.250513967747665,0.6772438561590609,-10620.428428847936,8626.932387679944,-2.5288853022410825e8,1.2679098809538114e8
-0.0035600000992417336,0.5096423157646138,6.413822098943583e-5,35.616636106967626,0.6923728488755333,-13781.182561615813,8882.486920457983,-2.1799002845906562e8,1.2872258236922316e8
-0.0035700001753866673,0.5100009226906059,6.551204888850093e-5,35.88414599894885,0.7005214394120267,-16896.500724458285,9782.345978608811,-1.1060341223250223e7,1.3730162689106297e8
-0.0035800000187009573,0.5103900941348051,6.625791731738228e-5,35.75716585595811,0.6972266224287293,-20512.498010726817,9170.79639125405,-1.700206547550581e8,1.3813127288452637e8
-0.003590000094845891,0.5107422099909048,6.603951930025931e-5,35.13902528899569,0.7090026071318953,-19849.831687571383,8942.823263826514,-1.10635204023397e8,1.2590026394710487e8
-0.0036000001709908247,0.5110897444829923,6.411550291862941e-5,34.359779119384605,0.6868281220053559,-16596.039895113197,9509.083847411448,1.5840499696804398e8,1.4294024373804623e8
-0.0036100000143051147,0.511414665563702,6.200908876526202e-5,32.811614246055306,0.6368444825372762,-9649.040852738051,9422.830887433967,1.0177189223425391e8,1.5296055265890956e8
-0.0036200000904500484,0.5117572795671466,6.049488446288705e-5,32.70216298068673,0.6209191662369339,-7281.642247865263,8392.607704094527,-7.71741325887556e7,1.1368619829282749e8
-0.003630000166594982,0.512111074630666,6.249402966309865e-5,34.52848453055794,0.6756384658647293,-3313.908748039713,8841.983617381495,-4.1730650280562885e7,1.3438549952546263e8
-0.003640000009909272,0.5124820156314057,6.222533467839747e-5,34.06861615310901,0.6694263057169432,15539.08525203323,8438.621815838205,-1.665196690949329e8,1.1829880342629196e8
-0.003650000086054206,0.5128601137600725,6.133763630317744e-5,33.111598811483866,0.6485745205128176,10673.074587148656,8075.708933613447,-1.1918379872429013e8,1.1299274586825004e8
-0.0036600001621991396,0.5132319712258522,6.308067716378525e-5,33.486375301909675,0.6561804790441915,-304.5432947737874,8653.813611264926,1.0370960977111705e7,1.176955327024208e8
-0.0036700000055134296,0.5135415164616255,6.255853066121825e-5,33.23407331968268,0.6848994197616551,-3017.896977613106,8759.413024435797,-1.4214826316508347e7,1.3347832411184992e8
-0.0036800000816583633,0.5138281611147383,6.23006703138948e-5,33.69487943666423,0.6663534477007623,-4217.241274948668,8591.802848619054,-8.252876629837617e7,1.3277754771819748e8
-0.003690000157803297,0.5141171194411522,6.1034964736730896e-5,33.894365508412164,0.6618714762068366,19.409096350340153,9336.647041899567,6.806924552205466e7,1.5807559197781497e8
-0.003700000001117587,0.5144149189330287,6.0287557954448595e-5,33.990135352923524,0.6761653680952496,2392.695972538916,8521.815265085765,-5.263908047033701e7,1.2779319640981002e8
-0.003710000077262521,0.5147476410641104,5.886257130660633e-5,34.10064563083104,0.6834470174664299,-4089.5200726464345,9516.8432941232,7.86766465702275e7,1.6346525591727838e8
-0.0037200001534074545,0.5150966786301988,5.799082847945531e-5,33.48874598656869,0.6553876375449965,-10995.729579615683,9409.359622264727,1.0126302942887515e8,1.4466957627933356e8
-0.0037299999967217445,0.5154725665786998,5.7204136105222304e-5,32.7160081394627,0.6596054851033333,-9162.615596181578,8127.747181727988,7.253473535606372e6,1.128178039615732e8
-0.0037400000728666782,0.5158458560631719,5.963087575123928e-5,33.28596348957095,0.6797115151271705,-12551.101488273267,8621.351201828244,1.1037589034495102e7,1.3313568678085591e8
-0.003750000149011612,0.5162100064248316,5.965438034460235e-5,32.91884944119907,0.6481583043930476,-11660.00609855869,8331.201619658643,-4.032100878554745e7,1.3620202776393232e8
-0.003759999992325902,0.5165066185043546,5.8959428037335084e-5,32.18005452580949,0.6401025837925562,-2692.0832715363595,8455.531450233462,1.0707357435916296e8,1.4878543075613144e8
-0.0037700000684708357,0.5168184939835224,6.006188658195585e-5,32.47950883684257,0.6250985556190491,-7445.145307882517,7889.634556952929,-1.7984244639472786e8,1.1688909767647047e8
-0.0037800001446157694,0.5171493511687376,5.960773929986885e-5,32.4109033398792,0.6391161861920299,-4582.533261133644,8359.894820653137,-3.46693684830609e7,1.2018816164769037e8
-0.0037899999879300594,0.5174988659796187,6.031746312984728e-5,32.6346490021997,0.6403867782432868,-1008.8073990841655,8659.682401111155,2.620448049798205e7,1.4421689281500745e8
-0.003800000064074993,0.5178627372421793,6.0021020208574065e-5,33.35351343550823,0.6607282491601494,-6840.457977208706,8886.771568357412,9.793675181790781e7,1.3877705980206296e8
-0.003810000140219927,0.5182197614991917,5.914529958585928e-5,33.53578780442121,0.6513061424150082,-12198.563915781186,9271.768482438343,4.978828622878813e7,1.5573728747471502e8
-0.003819999983534217,0.5185258215332513,5.895570528230236e-5,32.71051364438015,0.6472953520145623,-9042.025304955096,9342.952458157044,7.818939242166843e7,1.5828401051373243e8
-0.0038300000596791506,0.5188605039788236,5.938047316583184e-5,32.152115891807824,0.6674467657415083,-11481.049955100927,9766.64731631425,2.1071490975199094e8,1.709078140129524e8
-0.0038400001358240843,0.5191976626705724,5.88731730717773e-5,32.034992129023465,0.6444160440208485,-14025.577638359646,8322.47355809962,-6.76573801710056e7,1.2292669053856522e8
-0.0038499999791383743,0.5194540663722673,5.9818745206841156e-5,32.6145872470132,0.6555117274517713,-23039.18157502432,8919.216187395552,3.847183956946705e7,1.411943260111141e8
-0.003860000055283308,0.5197657389503668,6.032842119401162e-5,32.615887926006366,0.6723492852105665,-18568.982058820664,9082.698753279452,1.5842275733709535e8,1.648779633750192e8
-0.0038700001314282417,0.5201157289291033,5.911695949857269e-5,32.540512059545485,0.6584827282935461,-20714.640587390797,8828.481931388407,1.0996759185169202e8,1.4766555287168828e8
-0.0038799999747425318,0.520458147101954,5.901825860079026e-5,32.67426956828948,0.6698428237416059,-15049.288260187772,8544.74561059934,8.43341574189314e7,1.2035315900804447e8
-0.0038900000508874655,0.5207850392672234,6.096164052387812e-5,32.84568247022966,0.6851086926813424,-5123.073417928966,9105.888545963837,2.201563754945009e8,1.4620763851040918e8
-0.003900000127032399,0.5210870733972409,6.12794474747636e-5,33.230505381091625,0.6490326704992486,-11878.812705803448,7836.988299446192,-1.410292990571007e8,1.0435738361063372e8
-0.003909999970346689,0.5213789597137367,6.103918651452282e-5,32.54132684090998,0.6253429244203131,-12214.858884055924,7919.113358855509,-9.487606840502103e7,1.0366215880449907e8
-0.003920000046491623,0.5216729651075094,6.079435150905139e-5,32.28469198705827,0.6176705283367424,-14230.162213103944,7946.46415718173,-3.420010002565551e7,1.0568205367787567e8
-0.003930000122636557,0.5219301787027858,6.026286331130526e-5,32.461241462740716,0.6486940951944018,-16016.17434741623,8135.98947186724,-2.9366647026555967e7,1.0779318919340622e8
-0.00394000019878149,0.5222717633866355,6.084811752506138e-5,32.78100648630284,0.680499523214559,-15193.556716858351,9145.982151334969,1.808656005166424e8,1.3772245703744227e8
-0.003950000274926424,0.5225924141594904,5.8988284967916084e-5,31.639372997381987,0.6433903627957358,-3129.1857617448654,8299.10556271793,5.446630260114361e7,1.2522529752293965e8
-0.00395999988541007,0.5229503477032755,5.837128179158481e-5,31.463279722055674,0.6048717707372714,11380.138335501371,7552.125099522824,-1.0989945967272708e8,1.0163154877687624e8
-0.003969999961555004,0.5232704888000843,5.778379996018071e-5,31.943035689070914,0.6302025682906497,7130.381528858125,8116.214044925575,-4.1269006259996675e7,1.245603850773801e8
-0.003980000037699938,0.5235881530276495,5.736481479829679e-5,31.516150215951424,0.6426150463443981,6187.859657369566,8418.023431988966,8.331252800626446e7,1.1543426769377063e8
-0.0039900001138448715,0.5239176316009017,5.8252471633288844e-5,31.694389798308364,0.6616753774363305,-1349.3783978300153,8225.624558386806,9.778301475511257e7,1.1736554063115299e8
-0.004000000189989805,0.524208406968927,5.722486278599129e-5,31.57074354458446,0.6641430957835308,2312.0257005969493,7823.482016654418,4.423752966738364e7,1.1536373508082633e8
-0.004010000266134739,0.524523291497829,5.888687301615349e-5,31.420176954841153,0.6070620987694825,-10414.429848314838,7405.536300106251,-1.3025990329184328e8,1.0708569886615546e8
-0.004019999876618385,0.5248958008773856,5.836726646257663e-5,31.227531678706097,0.5940329946046526,-11719.5885724898,6860.63814566694,-1.7315471628482184e8,9.199669185112384e7
-0.004029999952763319,0.5252756375164715,5.910545662487708e-5,31.25063180101204,0.6347314533201361,2135.314786679414,8238.373391876206,1.909689753176653e7,1.6140311866973087e8
-0.004040000028908253,0.525562411776803,6.0811051745505814e-5,31.74711823739442,0.6617120476709292,-5634.306559230579,8610.013817668212,9.023242923883227e7,1.449329378204584e8
-0.004050000105053186,0.5258815744401425,6.143257769361628e-5,31.364467462665026,0.6347270334369454,-5395.108780134157,8429.990045234224,4.92183839923695e7,1.4591767073368007e8
-0.00406000018119812,0.5261521026573386,6.03847183970582e-5,30.58565713069058,0.6184533920924439,-2342.3412014576966,7583.871782100659,3.8895698053088984e6,1.0448104435516304e8
-0.004070000257343054,0.5264096250721485,5.9048192799800255e-5,30.5771482523382,0.6332664462163476,-1643.8581711150223,8515.061048852982,2.4080823184037036e8,1.4908538010720095e8
-0.0040799998678267,0.5266891473945934,5.878595914031691e-5,30.97836002075173,0.6022408184896039,-4351.848575227535,7306.433801952705,3.396752575751922e7,1.0309362296287729e8
-0.004089999943971634,0.5270148303949278,5.953681615715046e-5,31.311861710709845,0.6173659480111632,-1847.608200758166,8144.783644564692,-1.3811622358957777e7,1.2857658117111108e8
-0.004100000020116568,0.5273364877034677,5.793475078931898e-5,31.093118507679378,0.643764211440153,1244.2270207059937,8911.073018797359,8.979878393866728e7,1.5009316108922318e8
-0.004110000096261501,0.5276702896945523,5.881121197590959e-5,31.313474730025927,0.6405521539343341,-8302.497912658098,8153.797207024325,-2.1858697558200404e7,1.1686729870616947e8
-0.004120000172406435,0.5279847763476198,5.8798877912778006e-5,31.473998921651926,0.6017206967830203,5387.150034221114,6875.20825907219,-2.2993471796735424e8,8.564382671086751e7
-0.004130000248551369,0.5282613462193408,5.759003165620865e-5,30.988089076031137,0.6253886287784732,4893.295904933708,7325.917932860742,-2.0794368271189693e7,9.722960105704764e7
-0.004139999859035015,0.5285882138388938,5.781779778307678e-5,30.951280994142575,0.6403211727459073,-3854.9593245670117,8637.463546176383,2.4893750626446953e8,1.2817171945076181e8
-0.004149999935179949,0.5289306666914735,5.848086520575042e-5,30.859232769442112,0.6231017810147412,-9420.390068725612,8485.552702553754,1.6851982311924523e8,1.3348399485993344e8
-0.0041600000113248825,0.529269605348271,5.901557582069138e-5,30.573943438048868,0.632143478121994,-9990.167953228298,8146.534550707126,1.1149817283299042e8,1.2692132409606007e8
-0.004170000087469816,0.5296062712345738,5.6619335258128274e-5,30.79308693598656,0.6151233231606946,-1676.3043201275357,8112.275219163243,9.19690763374009e7,1.2512232479597841e8
-0.00418000016361475,0.5299044088557127,5.5557192297213794e-5,30.606203800968252,0.5883331393000588,2521.006793952944,7213.722954505987,-1.8813131210015064e8,1.0363283761162595e8
-0.004190000239759684,0.5301699815122297,5.720400311063387e-5,30.48930477326258,0.5802220217728993,-3296.3285031431988,6815.883562591581,-1.8573971688201764e8,8.881469407801816e7
-0.004200000315904617,0.5304366488444154,5.557941693017443e-5,29.90252366332408,0.5805762944408625,-1018.009136669175,7044.58972892781,-1.3745792057530767e8,9.116760797620486e7
-0.004209999926388264,0.5307413808385962,5.5742300420942825e-5,29.93207172843305,0.596067766334646,-4051.537793140839,7226.181566076444,-2.566263071490335e7,8.75615984357908e7
-0.004220000002533197,0.5310378842404578,5.796244476964945e-5,30.758492194636382,0.628624493852645,2216.468349555074,7699.603708792956,1.045171407343268e8,1.0514629222105849e8
-0.004230000078678131,0.5313242464072416,5.815005794219006e-5,30.860673184732203,0.6517680059619236,2816.4857198922996,8792.588218084958,2.657228080180053e8,1.5580845731011766e8
-0.004240000154823065,0.531635688897001,5.772550218667989e-5,30.616093899958507,0.6054362902857723,2575.430425576006,7634.613488958446,-8.113128210342076e7,1.2086846263499501e8
-0.0042500002309679985,0.531976185635105,5.5746659757013275e-5,29.585771912594684,0.5747723331523701,1095.9310040065523,7292.911721402151,-3.9009223878148794e7,1.1662100286473885e8
-0.004260000307112932,0.532272679071629,5.660455412154695e-5,29.66395328806939,0.6026011842688554,-2911.4017710092503,7889.562779604314,1.3099528724589576e8,1.1783322333150485e8
-0.004269999917596579,0.5325428118161394,5.543324907143007e-5,29.304331000259978,0.5668623475810742,1050.1262540856173,6968.809275502491,-4.517645339998067e7,1.0125777179109114e8
-0.004279999993741512,0.5328425897982089,5.5042594557472956e-5,28.835328744060686,0.5565408111688214,15010.124286544113,6437.75755348022,-1.0487055088213965e8,8.076785958361372e7
-0.004290000069886446,0.5331353028475899,5.703824652968335e-5,29.559765489714408,0.5926101698088431,1207.4039888539398,7264.041741021648,2.3727919550810747e7,9.407607603988193e7
-0.00430000014603138,0.5334173177683849,5.8245403778119734e-5,29.74849198059635,0.5813187466741596,-11811.888034401634,7242.353066878359,-3.3172598582436137e7,9.780236035177131e7
-0.004310000222176313,0.5336725700951993,5.929891124682137e-5,29.713656226076317,0.6068543136671637,-7808.794392873418,7853.070943041491,3.1910734840745967e7,1.1866489367827329e8
-0.004320000298321247,0.5339531988443806,5.93941502290811e-5,30.03655713205331,0.5983783831506542,-5751.753340192069,7914.267274427725,9.275819619895163e7,1.2121804654493235e8
-0.0043299999088048935,0.5342580527681388,5.8200006953070774e-5,30.45373416688672,0.5973951787698831,-11377.792969091333,7315.903029050357,9.655489975201225e6,9.388323741646336e7
-0.004339999984949827,0.5345569688499088,5.591956083035452e-5,29.819479187848213,0.5768380380271302,-11161.088227739983,7369.63909367511,-5.649390346998269e7,1.0522050701649824e8
-0.004350000061094761,0.5348511897622147,5.601544197407929e-5,28.3781145693027,0.5373299673408822,768.4392871915039,6320.717661325018,-1.2715616910774118e8,8.175497322060017e7
-0.004360000137239695,0.535185574058164,5.846277903100594e-5,29.106880059682187,0.5606737730311958,-13881.605578498753,6780.379306003332,-9.079777248772845e7,9.061709676996881e7
-0.004370000213384628,0.5354655856800036,5.949104685503187e-5,29.066078647679024,0.6024578399038921,-11296.567568128386,7110.047749022421,6.849808484129904e7,1.0065547723685813e8
-0.004380000289529562,0.5357119232728502,5.805908789428402e-5,28.344237544185383,0.5735884647883382,-5648.988573630836,6518.43658365805,-4.640565167100272e7,8.341826218678412e7
-0.004389999900013208,0.5360001658965016,5.687472179994026e-5,27.459528741246466,0.5196274235266047,5177.802842225013,6265.878351712785,-8.821863150106351e7,8.054252028935724e7
-0.004399999976158142,0.5363862612233734,5.6696780560806976e-5,27.82449490038578,0.5377255603574095,310.1426706242668,6965.729157593224,3.7350171299386e7,1.3421253141402519e8
-0.004410000052303076,0.5367503006965508,5.601242406741228e-5,29.208282996584416,0.5631200325345783,-7688.40450355522,7081.153443294617,-3.252585943096266e7,8.953788592619419e7
-0.0044200001284480095,0.5370634860044347,5.6731167985676174e-5,29.791793371123784,0.5744509613295625,-11037.393720201131,7449.868451022131,-5.8675018454450555e7,1.0473230998375815e8
-0.004430000204592943,0.5373134303725562,5.647279186565718e-5,28.760371790461715,0.5752780756641886,-13557.54759187964,6654.006436137887,-9.387390812823348e6,8.519302569879797e7
-0.004440000280737877,0.5375880908238119,5.722816966505842e-5,28.272017997805907,0.5398323998599057,-11670.822217867544,6765.614047925592,-3.250740320551015e7,9.365659729174183e7
-0.004449999891221523,0.5378936681643357,5.8109569919405176e-5,28.835329582868965,0.5701901621777682,-2373.355425519974,6862.99177709941,7.057995835329036e7,1.0154503311908466e8
-0.004459999967366457,0.5381991929563582,5.720789301168909e-5,29.23359834200658,0.5865869076574933,-2944.79810632157,7176.491316476536,1.2390190135334632e8,1.0717026790250947e8
-0.004470000043511391,0.5385008161977287,5.684176376952165e-5,29.467471828424262,0.5805047799861806,-8030.96586607835,7485.556636856421,7.38036069416983e7,1.175673788321832e8
-0.004480000119656324,0.5388330366281325,5.617350157837529e-5,29.3293716508454,0.5745749118606818,-3852.8130067404236,7428.591608171886,-4.736084164071106e6,1.144467569895524e8
-0.004490000195801258,0.5391048555964604,5.654586493171652e-5,29.474703842827566,0.583730273506723,-13152.854792228354,6950.390787155714,-5.130801345331015e7,9.810983787940878e7
-0.004500000271946192,0.5393417837709427,5.4737911537432505e-5,29.698462226883322,0.5885858903343401,-11700.04513760064,6835.667770324526,-1.0258244352298611e8,8.972483852891493e7
-0.004509999882429838,0.5396233779985927,5.738574511394051e-5,29.87287124734086,0.5864010558436554,1288.862096159046,6836.177544282596,-5.17438974280151e7,9.056515498480086e7
-0.004519999958574772,0.5398984965268293,5.6851195330735055e-5,28.990945708322954,0.5501315027512979,1208.9378708381705,6566.219826177673,-1.8264627270413437e8,8.132409868800145e7
-0.004530000034719706,0.5401487106599496,5.5324431445092205e-5,28.001594477666114,0.5511689611869625,-6691.891982902065,6399.868130046585,-4.5091489452144794e7,8.205999668417631e7
-0.004540000110864639,0.540447329100163,5.6128780180982456e-5,28.18056250968017,0.564872235903443,-5093.634424915186,6862.734975445788,1.3624215939826435e8,9.036282675823912e7
-0.004550000187009573,0.5408004265762048,5.753427835194234e-5,28.47752966456438,0.5595319679631229,-9711.862548336718,7059.330723951695,6.093660460058756e7,1.1159484144065414e8
-0.004560000263154507,0.5411288318022157,5.870443974954806e-5,29.39076041816703,0.5965049747822618,-5018.75966857363,8107.676282765962,8.733863558407056e7,1.2974657553150389e8
-0.004569999873638153,0.5413331372137653,5.800097512566886e-5,29.269646285779984,0.5765330206429387,-15613.767624050282,7728.516594022262,1.2196240350469209e8,1.163629691212245e8
-0.004579999949783087,0.5415224742450868,5.474052334575252e-5,28.872618029857854,0.5493901940653654,-19016.09698420351,6719.496866404012,-6.000625765437545e7,9.254205962713319e7
-0.0045900000259280205,0.5417760599569994,5.5428332685005106e-5,29.54573368699963,0.6127273824267561,-7880.851389768897,7801.151719789178,7.895375356996928e7,1.1040268470489368e8
-0.004600000102072954,0.5420999791563841,5.551334048236323e-5,29.03102611885043,0.5857228187432629,-6902.141076089359,7015.253416741665,-1.3968914701727295e7,8.964670208688307e7
-0.004610000178217888,0.5424488567757417,5.446847555357462e-5,27.916605425677627,0.5337410589335023,-1942.7207944649622,6804.762470095952,1.0152214776879229e7,8.633328884181932e7
-0.004620000254362822,0.5427410870027719,5.483900071015634e-5,27.862086500155446,0.5567516316706136,-3667.1509108004634,8185.177443716055,2.2141668335590175e8,1.220007087469235e8
-0.004629999864846468,0.5430033560941935,5.664843888825026e-5,28.674850306345196,0.582994281526584,-10446.474228256793,7053.018446198109,8.677442963290201e7,9.234214993857852e7
-0.004639999940991402,0.543301179053611,5.555374506647567e-5,28.580567516103596,0.5912879774178529,816.8819922811829,7268.74279790166,1.3644850457057625e7,1.0420522157186437e8
-0.004650000017136335,0.5435533918992145,5.579218930807786e-5,28.27679560611961,0.566578649243275,-2497.0939931864923,6687.405335265105,-2.5171431499912627e7,9.109832933800519e7
-0.004660000093281269,0.5438144387857171,5.683407888266836e-5,28.04706619807596,0.5468720867045906,-1878.8531846971964,6382.403886422299,-3.822559961971171e7,7.90022352775929e7
-0.004670000169426203,0.5440982225043461,5.865013686968254e-5,28.38446166984831,0.5981281125764809,-4562.362786988347,6957.862172354926,1.2356401616558246e8,8.789661735226992e7
-0.0046800002455711365,0.5443604401892174,5.843479856990499e-5,27.8241158510072,0.5553938923646992,8172.618255045796,6469.84170361528,-3.493898671421216e7,8.255323737570998e7
-0.004689999856054783,0.5446588950073227,5.7024579515342243e-5,27.49530108739906,0.5571174290741662,8888.368849779434,6562.505447547739,2.286241549647963e6,8.716672459258536e7
-0.004699999932199717,0.544976978200779,5.7628928915609354e-5,27.743735057660594,0.5443542983234976,1338.1858235170305,6274.2271332035325,-1.078085875262512e8,8.44320488066935e7
-0.00471000000834465,0.5453047359494843,5.835522730131391e-5,28.20329966463029,0.5370688027399243,-9826.56710666512,6200.43185872127,-1.5601986603025874e8,8.030933328558756e7
-0.004720000084489584,0.5455764804901554,5.7342479185751294e-5,28.00636945245157,0.5791681305617993,-4393.97666669603,6939.7274080900115,3.488697501062959e7,9.917891083456178e7
-0.004730000160634518,0.5458114559250653,5.563426638371142e-5,27.143656868300823,0.5410405787037716,-7129.139541994207,6180.117103325492,-5.718559185755426e6,8.052305807407826e7
-0.004740000236779451,0.546047218421835,5.54356905618303e-5,27.268877319980735,0.5323378553443824,-6391.804315051975,6667.594508365453,-169714.74511890142,9.881146338933589e7
-0.004750000312924385,0.5462741391354478,5.57357485982358e-5,28.071411277596436,0.5554465162201853,-5115.605998697709,7339.973588577845,2.6944866068351623e7,1.2129946721937053e8
-0.0047599999234080315,0.5465895013050408,5.5948696794647637e-5,28.261576427740323,0.5615383353965093,-11293.47146836975,7137.756464931861,8.758388696649832e7,1.0179511059322447e8
-0.004769999999552965,0.5469042166638657,5.459764598715246e-5,27.574930113178468,0.5410371055171667,-1750.167797874946,6653.802525740357,1.2744925260233847e7,9.617935387189485e7
-0.004780000075697899,0.5471715872398691,5.5790435538857454e-5,28.165079508632708,0.5663699401579582,4577.606870358378,6694.11453781201,4.4781437926693484e7,9.048445582263695e7
-0.0047900001518428326,0.5474086086944213,5.651955092715554e-5,28.18103997930866,0.5709192332641314,1985.7693562962234,7159.024878864442,1.1844697852737531e8,1.0135858324316965e8
-0.004800000227987766,0.5476540324173985,5.563950024067024e-5,27.95259877559895,0.5409706967280624,-10301.741237578384,6590.748061052203,-3.738402780072048e7,8.765721011404513e7
-0.0048100003041327,0.5479101737810415,5.4596720927943066e-5,28.480864231354158,0.5548046924251114,-13847.436008520877,6414.71236466571,-1.5629634307808796e8,8.466536003467996e7
-0.004819999914616346,0.5481538653425524,5.3593228119112535e-5,28.461903943957477,0.5429368820226541,-8783.103311082836,6675.644527133013,-2.0268551506455907e8,9.992935045771393e7
-0.00482999999076128,0.5484368394145286,5.5071401686241346e-5,27.92464592068117,0.5213013450827831,-4024.94112364091,6290.836890125086,-1.3432220846466094e8,8.311636344130656e7
-0.004840000066906214,0.5487591104362275,5.6692760547125595e-5,27.70228910133307,0.5184122614554498,2071.713490763663,6518.097437965194,-1.34667477330074e8,9.862222437969929e7
-0.0048500001430511475,0.5490900646311697,5.687103808247751e-5,27.751856748888443,0.5189111387189919,-2646.0057898258465,6272.159152848621,-8.928790035917453e7,8.646070909916177e7
-0.004860000219196081,0.5493709905407392,5.6110320547004254e-5,28.01026513985572,0.5358288674537905,-7546.278559885716,6390.417958403904,1.6032240553209991e6,7.958778016166241e7
-0.004870000295341015,0.5495837317388738,5.439917676726115e-5,27.943972184540705,0.5539529765939517,4915.971976465807,6864.975828165117,5.898090137257032e6,1.0167935285820577e8
-0.004879999905824661,0.5498100568759021,5.3547921359304336e-5,27.51043782803945,0.5360702750073502,3064.2838734816028,6352.673161439788,-1.4146446253543797e8,9.12168046276798e7
-0.004889999981969595,0.5500870444681734,5.5762632378788724e-5,27.803964679599964,0.5633381290821373,6577.156652730902,6505.473889851031,-7.527607471061984e7,8.494134727320358e7
-0.004900000058114529,0.5504203626041314,5.5983877426447345e-5,27.762917550467073,0.5484229827006366,-6629.675948373188,6582.603519573306,-1.1499814617642274e8,8.661579490773207e7
-0.004910000134259462,0.5507440911426094,5.43292166154383e-5,27.121036457752364,0.5391202232086618,-6730.193089574691,6393.099240152646,3.737119720615621e7,8.73311389579806e7
-0.004920000210404396,0.5510251205317914,5.525260979304595e-5,27.475464213022452,0.5417348046276373,-1828.574801095107,6528.091727894588,1.0812982084658563e7,9.09045818498404e7
-0.00493000028654933,0.5512711085354093,5.574457224545121e-5,27.518841041379062,0.5168056587214376,-8211.831581077693,5989.26469530951,-1.6962428497421882e8,7.767908522025634e7
-0.004939999897032976,0.5515034954600858,5.468380579230835e-5,27.358024560094297,0.5123329669557772,6032.519066014103,5765.283926718627,-1.9365506355522162e8,7.271595815574403e7
-0.00494999997317791,0.5517450878630857,5.521024136700195e-5,27.45163709917206,0.5312789683066454,653.81051590196,6057.023815273713,-1.1352208394107404e8,8.094206596606089e7
-0.0049600000493228436,0.5520415042331912,5.6264442280530717e-5,27.023899011586444,0.5441941233836199,1964.2777368192742,6173.686315704328,-2.0722598876940116e7,7.441960922284488e7
-0.004970000125467777,0.552325958751876,5.605380248908103e-5,26.18883138595943,0.5470045765099918,-2341.9125361597326,6578.631260726774,1.2581954503611797e8,9.708291077181263e7
-0.004980000201612711,0.5525868356582712,5.634957264602852e-5,27.200870721765146,0.5451697891596033,-6960.166965044698,6205.422532842933,-5.238419278296824e7,8.670514609353746e7
-0.004990000277757645,0.5528809294771754,5.5458558713655985e-5,26.91816062093068,0.5369685909835478,2291.8985248672584,6280.434905899567,-1.2454113689287612e6,8.018252189366065e7
-0.004999999888241291,0.5531324155333562,5.431194081034876e-5,26.102810437975233,0.5085722069622094,-615.8528890787551,6180.377558887833,-1.690069427870241e7,7.390113119209643e7


==> anc/Figure-2-4/d3_L254_rJ5.0.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5538059777974847,5.6184346795192385e-5,26.161394871718947,0.5293770323515411,12856.518573889029,6282.295253219118,7.638305815444645e7,7.860218214475067e7
0.004989999812096357,-0.5538567528679263,5.5052385545870485e-5,25.858897926417036,0.5135378587201674,13588.71668471708,6165.661335979635,1.1288991205649702e7,8.295819105717005e7
0.004979999735951424,-0.5538329847184601,5.414900739367377e-5,25.87875194055203,0.502489711252856,16085.29871166017,6245.937737052018,2.165580049685258e7,8.29823686471366e7
0.00496999965980649,-0.553746659418406,5.358308876144632e-5,26.050341250068335,0.4987454529251196,14073.160721436121,6066.471426271998,6.095694355696846e6,7.027163279452114e7
0.0049600000493228436,-0.5536120841502098,5.326486672188831e-5,26.313871050812477,0.5053149827796247,7069.08851295579,5860.7569648239105,-3.2998738979350913e7,6.817924331326117e7
0.00494999997317791,-0.5534137595849574,5.338644453885612e-5,26.100051276681203,0.5027020207674853,-2644.647218068755,5626.241638596105,-9.041127977102023e7,6.889056379512045e7
0.004939999897032976,-0.5531772391769338,5.441263388569619e-5,26.23289082007457,0.5072397182585827,-4334.33305921897,5779.8321195174285,-9.437168057378499e7,6.925467145384616e7
0.0049299998208880424,-0.5529204743100565,5.4448092136923035e-5,26.316836244382053,0.5115042339434454,1183.983066318739,5981.815914105234,-6.455140285935789e7,7.240556067475627e7
0.004919999744743109,-0.5526582568748502,5.429707779944443e-5,26.452254849155636,0.4977665625717393,3747.3096507445075,5789.1980149789015,-1.0720591354075496e8,7.230987103968878e7
0.004909999668598175,-0.5524066669391355,5.397599443170131e-5,26.286814645237847,0.48766876172437423,786.0743412340456,5379.011702101591,-1.3573387132752424e8,6.474681475597752e7
0.004900000058114529,-0.5521720850447183,5.446770537660829e-5,26.313277414751667,0.5018008862822029,-394.0259409340901,5338.131514438696,-8.992550728598392e7,6.526453499166844e7
0.004889999981969595,-0.5519604207580683,5.520607754502232e-5,26.508964056806498,0.508184127270301,3031.534093007641,5501.6710997446735,-8.30512505521813e7,7.068175898548304e7
0.004879999905824661,-0.551764607980731,5.567521177129861e-5,26.51791563481296,0.5072773606249332,11803.12315217429,5879.280821830279,-3.268232440522107e7,7.18379754529267e7
0.0048699998296797276,-0.5515545802684386,5.6192760118298084e-5,26.911524384996124,0.5182179009608331,12430.659617327645,6195.186277947594,2.581360127351635e7,7.596850106883699e7
0.004859999753534794,-0.5513267459898952,5.674604236651087e-5,27.44716964766811,0.5226004247519799,9747.602346033596,6083.541863517767,-6.935514362135528e7,7.083382149922447e7
0.00484999967738986,-0.5510699280540465,5.6543007483731514e-5,27.673703907183278,0.544121179561,8663.960515511491,6282.199165230087,-1.0276768975922963e8,7.568775110409604e7
0.004840000066906214,-0.5507998075683018,5.571910003026196e-5,27.383703991060628,0.5558237499219733,10286.880470732305,6286.4419354551255,-7.964056324418898e7,8.505699911042655e7
0.00482999999076128,-0.5505359118490005,5.504767906743685e-5,26.793229312557493,0.568272726174659,8030.626652801032,6244.825288577983,-4.704224449991679e7,8.933589670365879e7
0.004819999914616346,-0.5502880821992292,5.443112306314071e-5,26.2526255433185,0.5538858607391096,4573.406027882722,6230.5896596590765,-3.548754183369587e7,8.512557649144794e7
0.004809999838471413,-0.5500458447690246,5.443570301092625e-5,26.232033334992522,0.5290331483738212,396.2685565134966,6026.271959542263,-7.360106582396182e7,7.640925406187518e7
0.004799999762326479,-0.5497786217505444,5.5631431575488884e-5,26.65233291671932,0.5372333169910158,975.2856372809928,6015.229168345781,-6.1384668437249444e7,7.539885689841978e7
0.004789999686181545,-0.5495199119978111,5.6893599749224654e-5,26.928401811357734,0.5383908005113093,854.6239617351007,6101.279902774977,-5.581625273846295e7,7.232286757435292e7
0.004780000075697899,-0.5492629240374659,5.728488008283101e-5,26.571814188309887,0.5175564094255107,-1657.0201616994443,5710.533089458168,-4.263759697721619e7,6.673093212998141e7
0.004769999999552965,-0.5489977436908049,5.737918388587999e-5,26.776026699624367,0.5341291241764347,-6920.059084005536,6048.522678651285,1.7274081205076765e7,7.300528115770614e7
0.0047599999234080315,-0.5487292942696592,5.668355021140221e-5,27.42669819765215,0.5497513452901807,-7789.489512040944,6255.928361151709,-2.86199533279149e7,8.552933479316585e7
0.004749999847263098,-0.5484905085231637,5.633948102655386e-5,28.084306373033638,0.548595415886578,-5083.278638908861,6769.032843945098,-1.6204115303096324e7,1.0969719226594117e8
0.004739999771118164,-0.5482385240005798,5.53270130117003e-5,28.06757261940162,0.5343164616163327,774.3706049994163,6459.6586976674,-6.926888889551917e6,9.99862347698185e7
0.00472999969497323,-0.5479762454697632,5.406423652827458e-5,27.56122867377561,0.5348618978800955,3941.31759900815,6591.001501242968,8.139193168366076e7,1.0051008932665421e8
0.004720000084489584,-0.5477166215551669,5.3129775086422594e-5,27.093513438225134,0.5365105379828192,4965.874659136628,6601.945676999203,8.674857844885157e7,9.464507038776843e7
0.00471000000834465,-0.5474440466616064,5.3706940852456454e-5,27.162114925848854,0.5434439379595857,4730.793570564746,6633.901420885443,9.403520728578398e7,9.117484763849923e7
0.004699999932199717,-0.5471815450714319,5.5539199440312645e-5,27.332674757012615,0.5490799850691811,3658.6200877308584,6562.820703665666,1.1929155939094085e7,8.695490786863656e7
0.004689999856054783,-0.5469128571559208,5.7177629858654496e-5,27.3801749680885,0.5353253805299272,3410.905781883191,6303.205219586469,-9.25881471815172e7,8.430765751851247e7
0.004679999779909849,-0.546625071941095,5.762505548944232e-5,27.061295828299503,0.540413725654411,6360.7088779195665,6501.946369069759,-3.945974547724467e7,1.0270255358130749e8
0.0046699997037649155,-0.5463359808160919,5.7556219048455e-5,27.006834516561632,0.5522367516410304,9005.860120360776,6429.329343959734,1.8345282667783167e7,1.0311220663015932e8
0.004660000093281269,-0.5460321604285854,5.769702904144447e-5,27.030483082918092,0.5487929217154085,9461.479195819902,6243.133545905568,-3.406864253924761e6,8.510525610318132e7
0.004650000017136335,-0.54572893607769,5.762254253840531e-5,26.978941352275584,0.533842126844016,7936.308420701664,6420.6853592841335,-4.0884241309608775e6,8.53160631460748e7
0.004639999940991402,-0.5454497600800592,5.762760761729992e-5,26.941379206144486,0.5205316389852859,9079.702109747745,6396.842335268262,-4.8412505094378844e7,7.892014808786294e7
0.004629999864846468,-0.5451851695921622,5.71332089145913e-5,27.03658874521092,0.5301427707518527,8272.762070934139,6253.810843770154,-1.5423243892956186e7,7.864719698953071e7
0.004619999788701534,-0.544949963245646,5.661857114219263e-5,26.83240949998036,0.5317215826688478,4624.717889732792,6880.661975153478,1.4059966621219075e8,1.0692462755690727e8
0.004609999712556601,-0.5446887186924813,5.624857608898007e-5,26.650277164857073,0.5232444679174345,513.9730326238903,7003.251883597443,1.932747186585697e8,1.0976525071370237e8
0.004600000102072954,-0.5444082910390335,5.618851570824134e-5,26.468463794419918,0.5202659029678872,-3012.412993753947,6310.758370346148,6.7057822992828615e7,8.622111675749385e7
0.0045900000259280205,-0.5441509267004436,5.630161766837852e-5,26.57063382071509,0.5305524354316097,316.76331746800145,5952.470759607676,-1.9674434298504513e7,7.384019196844499e7
0.004579999949783087,-0.5439028023470777,5.681528830790132e-5,27.246326566563255,0.5502200177976077,3681.397076518424,6225.396424963126,-8.821174477888178e6,7.953004133491866e7
0.004569999873638153,-0.5436235986814946,5.730796479916356e-5,28.28697855638978,0.5621944445047886,7346.1059817691485,6453.36785073318,9.17349037369848e6,8.660162887412761e7
0.004559999797493219,-0.5433547281118579,5.6849640475661815e-5,28.917500838277693,0.5740498542666178,12718.357115329803,6600.452188042221,2.89542701735533e7,8.442815423537365e7
0.004549999721348286,-0.543098408666474,5.6355874365601994e-5,28.795099938468738,0.5753846706308193,15294.814830052383,6985.432205702439,4.8254616345675066e7,1.0289308966378967e8
0.004540000110864639,-0.542844112174492,5.6815333767613934e-5,28.40771544569709,0.5705702170256581,8916.834956387798,6759.144442797593,-1.8468836365443273e6,1.0129092648936695e8
0.004530000034719706,-0.542575880220811,5.730656321772299e-5,28.07643860870036,0.5688438070429576,270.0402344597119,6029.628922059188,-1.3206432662576543e8,8.172043248907587e7
0.004519999958574772,-0.5422860369322946,5.7552349897610696e-5,28.07644506228575,0.570016870722926,-5219.098148661571,6017.006566825369,-1.6008251200646752e8,8.156041429014224e7
0.004509999882429838,-0.5419844070410818,5.740588325182066e-5,28.268781775010414,0.5677792789928452,-6607.548905714744,6401.736729079398,-1.393387102899864e8,8.398396624020465e7
0.0044999998062849045,-0.5416817646762704,5.679772470842498e-5,28.42314407633331,0.5705590813923977,-8670.0596657988,7117.997543948653,-4.767895845059366e6,1.0691118056739947e8
0.004489999730139971,-0.5413954401972588,5.601740789582199e-5,28.587675481659502,0.5630122793207009,-9471.668337495406,7351.310167740154,8.907441494020697e7,1.1705784829420277e8
0.004480000119656324,-0.5411053366157234,5.5439574797624634e-5,28.310552013940224,0.5456826471159716,-3137.8336964721775,6892.434152232392,7.5362634615799e7,1.0079119707955919e8
0.004470000043511391,-0.5408174601743116,5.547541150050207e-5,27.98195275871135,0.5333995390773179,5854.544730516304,6226.587836713245,-5.969281471956959e7,8.264975756263988e7
0.004459999967366457,-0.5405162462523206,5.582755864311923e-5,28.070628356555,0.5355886776990991,11737.581854940114,6395.225142850005,-1.4145601310502428e8,8.990359767273104e7
0.004449999891221523,-0.5402115028754226,5.613212085843773e-5,28.150151951323704,0.5388759027159059,6792.70926326719,6346.053933700621,-1.8360262461153683e8,8.482532887173556e7
0.00443999981507659,-0.5399043786273103,5.6772866927936154e-5,28.093176345562846,0.5503342831900211,1534.2940252958624,6574.20170812051,-1.5452714420893714e8,9.254007952530353e7
0.004429999738931656,-0.539598039304419,5.7521583654710676e-5,27.83264980485729,0.5598901326370161,2879.2774532324997,6533.136335676593,-6.71810109502642e7,8.88035272188359e7
0.004419999662786722,-0.5393109964925562,5.766259023917724e-5,27.595638847314937,0.5523958610298112,6832.930229941546,6300.482027216457,-4.137759102962091e7,8.480983570737846e7
0.004410000052303076,-0.5390541524265317,5.8157466935045166e-5,28.04667863284079,0.5460125189941154,10792.068587779375,6570.036262995537,-8.497410603315231e7,9.145515414305632e7
0.004399999976158142,-0.5388138046048825,5.8226763421186566e-5,28.56581953240709,0.548777035069908,9178.546903396631,7473.443141192153,-2.3325733550427258e7,1.2232513947703609e8
0.004389999900013208,-0.5385641920465972,5.839083217639884e-5,28.825337398473586,0.554054514626791,7465.325101329477,7868.279734386882,4.435349336478406e7,1.4120815431204924e8
0.004379999823868275,-0.5382807571575746,5.821333596613524e-5,28.711888006114243,0.547386108674929,4156.017726438509,7055.519053585898,-3.6636901863632195e7,1.0629420429575765e8
0.004369999747723341,-0.5379697139113561,5.754801245453728e-5,28.546883972390493,0.5529473709607805,4660.684754861836,6956.173130583504,-4.045627774820729e7,8.741591627237044e7
0.004359999671578407,-0.5376595441645476,5.723412445691726e-5,28.75455671009207,0.5739227768802793,6837.044406324029,7587.319815933791,4.56696439992457e7,1.0907385399704841e8
0.004350000061094761,-0.5373507769748455,5.717646807318891e-5,29.34850013247466,0.5967126467639908,4047.5947172829356,7739.389694248074,5.316581467304955e7,1.3367989704765116e8
0.004339999984949827,-0.5370500850300305,5.713391346884801e-5,29.738466575023516,0.6042403917438492,3083.8837266695814,7594.63927332725,4.519254775106129e7,1.3287401876174542e8
0.0043299999088048935,-0.5367673815660987,5.7269867454984095e-5,30.05300999518219,0.6052603366286773,-1877.1617322111929,7781.877712701504,5.598164628657868e7,1.267957508984157e8
0.00431999983265996,-0.5364700566407755,5.7546052222254815e-5,29.92163284556982,0.5891940471188053,-8063.1216651239065,7924.482914469907,6.207524297959173e7,1.2354971966886307e8
0.004309999756515026,-0.5361762912380864,5.76208066600223e-5,29.47364648868838,0.5692154419481869,-7015.436925812562,7570.118713845919,4.512763806409067e7,1.070332863937982e8
0.004299999680370092,-0.5358987733571445,5.7435345414829384e-5,28.972087640369498,0.5640755846580857,898.4504369806918,7370.45073621246,7.407532461673573e7,1.0639956605929132e8
0.004290000069886446,-0.5356386964636737,5.7927657001933844e-5,28.97188666738668,0.5681394368700968,7958.42169363654,7334.794555227595,8.889643333791943e7,1.1043133179822907e8
0.004279999993741512,-0.5353833182576694,5.816637667395741e-5,29.275668667187595,0.575946942816606,11256.514374687269,7472.854824254899,8.153045045008501e7,1.0490671376514208e8
0.004269999917596579,-0.5351269047791025,5.785600337336653e-5,29.660108117620634,0.5867625252788892,10329.312475633233,7613.332234456557,3.0139722707560183e6,1.0221270722963339e8
0.004259999841451645,-0.5348456491090703,5.7812355198500056e-5,29.83138615428022,0.5905819404924538,11065.22438393586,7483.464785133075,-2.086944684261669e7,9.482234855039755e7
0.004249999765306711,-0.5345437826852896,5.810007792232829e-5,29.49710634072688,0.5812953540437995,11454.697127674288,7193.871365746072,-7.084625048584137e6,8.548429081606784e7
0.0042399996891617775,-0.5342224149137146,5.920814244214318e-5,29.5805565818144,0.5713495432011135,14054.940354068383,6927.648337380381,-4.4788759559126124e7,8.310116098175938e7
0.004230000078678131,-0.533903080752294,6.028944980224942e-5,29.829061916991083,0.5727726614159562,21711.785642423587,7037.073809332011,-1.4469854125132004e7,9.541721976599318e7
0.004220000002533197,-0.5335679773065954,6.086071052037962e-5,30.096716601916146,0.5811278617219594,18148.454176201187,7292.938496014865,6.091067059062599e7,1.1097591548806202e8
0.004209999926388264,-0.5332459617390999,6.091112569527626e-5,30.273412722175394,0.5930557418627117,11615.875553871487,7286.302597258735,6.815340199147283e7,1.109120157827864e8
0.00419999985024333,-0.5329564697196482,6.115732836487653e-5,30.610406608478097,0.6017934964536755,10625.794496218368,7152.664197389322,-2.1987819294538155e7,1.0059984364073502e8
0.004189999774098396,-0.532681533353951,6.106215725304395e-5,31.01001979651665,0.6133581681112368,3886.562461370721,7125.632825067882,-5.509396210632745e7,1.0349965378246297e8
0.004179999697953463,-0.5324277176474919,6.011059726274649e-5,31.127943380486922,0.6225202222441998,-3534.2393533460704,7504.112064644196,-1.4024880971487353e7,1.1555472769519085e8
0.004170000087469816,-0.5321621640440776,5.872461047118917e-5,30.88289110119719,0.6182433324964739,-6552.252773423898,7570.008495351086,9.10236547784776e6,1.1187418167413376e8
0.0041600000113248825,-0.5318559352178124,5.822062729042842e-5,30.531110729524745,0.6078370923898924,-7510.990542485262,7796.45141529988,3.2365309269018028e7,1.1229855232679518e8
0.004149999935179949,-0.5315414910685612,5.865952969131104e-5,30.146325180547624,0.5980577521603971,-5429.578109523046,7638.825014905063,1.2946581120381514e7,1.0636040693489175e8
0.004139999859035015,-0.531233763165632,5.87411955480833e-5,29.922211514017253,0.584430293799725,-2166.046047870786,6872.825829224829,-7.560795635572132e7,9.118708426350792e7
0.004129999782890081,-0.5309042446205274,5.8569702405207235e-5,30.322617855929202,0.5858599462514599,2846.354467043161,6757.380120097571,-1.541518561458764e8,9.619507265931495e7
0.004119999706745148,-0.530563677276997,5.8042594669681205e-5,30.49798646414545,0.5939684338000859,3164.3335675977546,7267.584337198064,-1.1598632668623592e8,1.1641356547005321e8
0.004110000096261501,-0.5302454808317824,5.695792970006997e-5,30.101409383199435,0.5998404968018269,5733.051713575482,7280.285979088433,-4.9419013583072335e7,1.1067475713413768e8
0.004100000020116568,-0.5299522918783596,5.630819647931995e-5,29.540770203975296,0.5959978522539086,6989.251497298861,7217.531777270861,3.0268416955323815e7,9.800862069927615e7
0.004089999943971634,-0.5296536272600881,5.710935842780345e-5,29.672497884364834,0.6028587607044309,9003.841308582107,7849.411552430974,8.690244583628817e7,1.1340107956698085e8
0.0040799998678267,-0.5293535910672515,5.8694393834485624e-5,30.26610429080795,0.6081054630450774,8796.66024333973,7863.864372832132,5.103102579412883e7,1.2152412377550228e8
0.0040699997916817665,-0.5290548657320213,5.9226237017058695e-5,30.623111716245344,0.5863759769072385,4469.364468953071,7339.228225102753,-1.7062837904306942e8,1.1658473325073081e8
0.004059999715536833,-0.5287502155289405,5.9314402397291264e-5,30.747386479930764,0.5753604446141314,710.8308719520608,6434.617575720731,-3.153396490635507e8,9.191074332122605e7
0.004050000105053186,-0.5284391357806861,5.883094275260925e-5,30.647281052279364,0.5883633062716653,-2759.056752943953,6557.422830708014,-2.304948416995069e8,8.49421145997764e7
0.004040000028908253,-0.5281378683876595,5.8159989325078765e-5,30.315335467751932,0.583608277596281,-4133.081093194168,6961.59058943739,-9.068534744574685e7,9.007564135099308e7
0.004029999952763319,-0.5278440762725074,5.737092225017424e-5,30.13533513882431,0.5831739376830469,-10.79359897882383,7854.644749990241,7.036948761937137e7,1.163058830823181e8
0.004019999876618385,-0.5275573153687637,5.7595597045046215e-5,30.074646614558315,0.6009157519804879,4897.31802755741,8807.785039189424,2.5798544621262658e8,1.6377740052897334e8
0.004009999800473452,-0.5272602962073534,5.734131775090272e-5,29.729891826873697,0.6014728542418827,9092.446266216313,9007.480847841682,2.9451790549279755e8,1.8456315330399188e8
0.003999999724328518,-0.5269708769976742,5.681745621821533e-5,29.914904395296446,0.6134695842539443,8682.853215058418,9826.914773907769,4.144245710681968e8,2.206242696602722e8
0.0039900001138448715,-0.5266957194725518,5.701927997183729e-5,30.542544098160402,0.6239058389134012,6301.314440765438,9637.004913058843,3.44244781206714e8,1.8808203948010576e8
0.003980000037699938,-0.5264173483508532,5.7538713233086866e-5,31.158296436131753,0.626373232201914,6862.392163440774,8770.14166116364,1.844307317279119e8,1.352993207886947e8
0.003969999961555004,-0.5261172778520038,5.7870563718440085e-5,31.203729934251726,0.6172008379944951,13817.724522739274,8019.622633254664,6.907812627546735e7,1.1040426184952067e8
0.00395999988541007,-0.5258054540276178,5.833104098139156e-5,31.282892379025363,0.6246033070631362,19240.36177063528,7798.712753732747,3.992027654318287e7,1.0424144254421921e8
0.003949999809265137,-0.525477982179588,5.867267598166209e-5,31.45627720863809,0.632397634797801,16672.76177805623,7926.0367949614365,1.4147173280986844e7,1.1039054582077043e8
0.003939999733120203,-0.5251319307333435,5.890327013690852e-5,31.553072363540526,0.6461219995706599,18098.33352063792,8234.693124499287,4.292835125281884e7,1.2085399343620001e8
0.003930000122636557,-0.5247855831705848,5.9872200093749606e-5,31.54075039052905,0.643289777383475,19505.07426031178,8311.541788974522,6.228278155750634e6,1.2679526499185503e8
0.003920000046491623,-0.5244475230855633,6.0950799805193236e-5,31.704221398326567,0.6453118488445527,22271.496662188765,8594.873295067628,5.451230779339308e7,1.3214812762866782e8
0.003909999970346689,-0.5241316010207514,6.12559231474999e-5,31.357170928348918,0.6449617132638279,20629.956337728763,8466.357792249495,9.496266007497591e7,1.2006983220722668e8
0.0038999998942017555,-0.5238258618684842,6.085173063513556e-5,30.91492691071157,0.6333957081136847,17223.26251826468,7937.358887421427,2.0546449241312783e7,1.0844420612966292e8
0.003889999818056822,-0.5235300591494774,5.997496491507557e-5,30.83644316019218,0.6101586528232837,14420.378651099412,7775.738283285568,-9.242213110316552e7,1.1218778741183142e8
0.0038799999747425318,-0.5232160740419995,5.9431829956977256e-5,30.897772780573938,0.6009845818155463,4416.214090037617,7891.8378304301,-7.735885544836295e7,1.1444461660908784e8
0.003869999898597598,-0.5229104899209572,5.823115787927215e-5,30.90890871820927,0.5974675323965175,-4740.125699264849,7739.696141747747,-6.473876932018216e7,1.1374770250801644e8
0.0038599998224526644,-0.5226115973035687,5.74620992716016e-5,30.914162947960815,0.6012893787203315,-8397.45968194629,7655.78382633002,-1.0333766561868037e8,1.1803550287633204e8
0.0038499999791383743,-0.522331944429688,5.756209739081383e-5,31.266577533390112,0.6049969094096179,-2098.8102025813164,7745.457367643725,-6.1209472932370156e7,1.1458002747287686e8
0.0038399999029934406,-0.522047716835327,5.836437707455837e-5,31.62888437509781,0.6026866930633151,6905.973828982446,8004.056147364141,-5.359572983853864e7,1.12677036048918e8
0.003829999826848507,-0.5217513590982181,5.858849303468516e-5,31.843701242379993,0.6179343229683988,13057.667386073512,8365.677252778785,-3.484003320278891e7,1.1975433026428953e8
0.003819999983534217,-0.521437369911885,5.8639832151710135e-5,31.561859682618536,0.635422549985415,11462.64568019267,8081.4925160635485,-4.533791999055599e7,1.1905054342627831e8
0.003809999907389283,-0.5211085468131815,5.7901154504325864e-5,31.224141141703036,0.6390948836468502,9486.807297981686,7610.878481135242,-9.106277977962047e7,1.0885147003576906e8
0.0037999998312443495,-0.5207625409757376,5.670749881008854e-5,30.931607032787646,0.6191769496065214,9802.2945257169,7206.419578272857,-1.5098574455087084e8,9.936068977731498e7
0.0037899999879300594,-0.5204288797867832,5.6177033687289673e-5,31.08230374005657,0.6018138895128843,15832.60043337477,7251.91198515388,-1.5839157738922173e8,9.730874200554582e7
0.0037799999117851257,-0.5201092463108592,5.678569195517256e-5,31.597340081940555,0.595950767948639,17506.60054364896,7503.786570865691,-1.8887307453996935e8,1.013126595552399e8
0.003769999835640192,-0.5197903019369349,5.691772770918294e-5,31.65445492276959,0.5871998049708147,12649.872834512313,7499.445666719387,-9.076527919995804e7,1.0104092684060504e8
0.003759999992325902,-0.5194767863337185,5.7136836589077517e-5,31.72978544332782,0.5970209862128683,3251.3722926391647,7914.065032406662,4.72278098682558e7,1.1479506110948637e8
0.0037499999161809683,-0.519151055938634,5.7549845749324606e-5,31.898055554449417,0.6150861341532117,2708.676583595469,8349.994644012117,7.91865136768884e7,1.2169081357638739e8
0.0037399998400360346,-0.5188148629087612,5.838001898160376e-5,32.02124217138151,0.6209015981616584,10336.429184607287,8527.033076510788,7.156476942191175e7,1.2606677089803438e8
0.0037299999967217445,-0.5184777830517506,5.9645110147446965e-5,32.06528136895131,0.6323491578943592,12217.232675210256,8703.693489664749,1.374306325546612e8,1.3430425494058558e8
0.003719999920576811,-0.5181555952428374,6.107661521823181e-5,32.357688839263005,0.6429930229093168,4377.697057605527,8236.115472792788,1.2174849890942827e8,1.2169387108659005e8
0.003709999844431877,-0.5178356138835071,6.191459413808493e-5,32.79410340907784,0.6391421313709027,-1937.413222913316,7942.92092277506,-1.5861273622809447e7,1.1304249743618391e8
0.003700000001117587,-0.5175213431861254,6.160198789033847e-5,32.94429213873319,0.632452486445616,-6593.800962489861,8226.09958195874,-9.023396285409187e7,1.2073925412588584e8
0.0036899999249726534,-0.517200627844338,6.144583925421837e-5,32.91044927978304,0.6340899519795726,-10692.011196755611,8369.791054715623,-7.501673757967581e7,1.2617615455085936e8
0.0036799998488277197,-0.5168708194339655,6.175212342816316e-5,32.608079960474086,0.6150523240394326,-5589.5311949892775,7863.238997732888,-1.8958593578350827e8,1.173462181801416e8
0.0036700000055134296,-0.5165380273338702,6.25437650157974e-5,32.344619782599786,0.6182994553872355,1575.8285999684354,7852.563344042603,-2.0191699540240675e8,1.1414278290694405e8
0.003659999929368496,-0.5161976523048244,6.205996943997695e-5,32.22342188990367,0.6163406258510784,8882.292823148355,7924.508999671138,-1.9776096810959142e8,1.1321147687046196e8
0.0036499998532235622,-0.5158875078401876,6.117517887500154e-5,31.82501906510372,0.604564094201776,6786.567791022451,7744.653248517864,-1.0943601218473904e8,1.0178517038039523e8
0.0036399997770786285,-0.5155802851719195,6.112084157242459e-5,31.659319619731917,0.6012497910117358,4997.722392256235,8093.603239826114,488450.8196997583,1.1545279720518483e8
0.0036299999337643385,-0.5152833055777939,6.1001582448551325e-5,31.98768060796484,0.6026950375700241,10994.195663679488,8113.141722584419,-7.19622711568713e7,1.1989856425872605e8
0.003619999857619405,-0.514965170066897,5.9788913067163894e-5,32.18885216915206,0.6133116372340652,13644.237835609554,7766.983108652802,-1.751583552316142e8,1.1211440502508256e8
0.003609999781474471,-0.5146099690933184,5.904224385595123e-5,32.32721547127514,0.6251121989687022,6413.097498947965,7438.9816580399,-2.268500723355536e8,1.0876021370633993e8
0.003599999938160181,-0.5142598420309074,5.92493822783549e-5,32.40568153205823,0.6243012966060651,1706.6969041429218,7206.685747991144,-2.8064401111074424e8,1.01029720518731e8
0.0035899998620152473,-0.5139228688584296,6.074272532995147e-5,32.27876799157893,0.6277263752660929,3935.979408057994,7558.108473784026,-1.899341955846046e8,1.0140300347567014e8
0.0035799997858703136,-0.513575907352322,6.163088197140753e-5,32.211680554636246,0.6292120960124802,6722.868930097259,8127.633850349253,-1.2150412001930557e8,1.1537046854395556e8
0.0035699999425560236,-0.5132601859419024,6.145348839502793e-5,32.18326263890863,0.6292175677016977,1364.4261698229996,8404.952106074094,-7.451445067666146e7,1.2313982796858844e8
0.00355999986641109,-0.5129385957578778,6.212699681929904e-5,32.134067664267285,0.6269452540045002,-389.2631031643775,8537.599561891604,-1.5608573845712265e7,1.245718070206103e8
0.003549999790266156,-0.5126261029538232,6.167040531914126e-5,32.08149753165938,0.6322088227011945,3173.859487251724,8564.112351706466,4.3475332086255014e7,1.2466359174059963e8
0.003539999946951866,-0.5122971360623657,6.082495494479831e-5,32.499947821073356,0.6447611292781675,11199.123528991082,8915.347586908347,4.3149498217008755e7,1.374494250320481e8
0.0035299998708069324,-0.5119636969694229,5.981827171922464e-5,32.68335699620215,0.6436175045965037,14737.884923353988,9014.563166087992,5.251329997281981e7,1.423976828136538e8
0.0035199997946619987,-0.5116050439429353,5.9755544548871476e-5,32.69940023266589,0.6410534803223441,10972.466106543538,8897.764053134839,1.0503411246359517e8,1.571579596900393e8
0.0035099999513477087,-0.5112199874509701,6.105851019959068e-5,33.04984747976971,0.6587351687217635,10083.795738254048,9104.883692269581,1.6029999236553332e8,1.5764735607721213e8
0.003499999875202775,-0.5108585809091984,6.19070243376446e-5,33.38275333217726,0.6806298173818378,12375.638711446083,9328.997148404427,1.6302005525751635e8,1.5914340142379737e8
0.0034899997990578413,-0.5105384199777618,6.22814562858973e-5,33.88229378411059,0.6829922225691208,12018.071217981018,9285.533922225286,6.083799693929541e7,1.4690931672084123e8
0.0034799999557435513,-0.5102265017995551,6.260583171859359e-5,34.401557708126575,0.6674174656714262,7854.878493177529,9169.745673169376,-3.7011933730415605e7,1.419927277368607e8
0.0034699998795986176,-0.5099096113515784,6.275876416108362e-5,34.64625997057667,0.6615817353265507,6106.771069703285,9062.251689503602,-1.329554277459387e8,1.3657167887241414e8
0.003459999803453684,-0.5095673186068076,6.258135673844697e-5,34.49582404245852,0.667647721071276,4817.5180585733415,8733.96448113341,-1.8326571077281055e8,1.2489964192376503e8
0.003449999960139394,-0.5092205343992096,6.21628427934334e-5,34.23908789386373,0.6800532975436292,2941.604633891295,8259.714848583908,-1.9345018549994653e8,1.1529085308558463e8
0.00343999988399446,-0.5088847519067119,6.183264262692555e-5,34.48554182973606,0.6896316458594146,227.40412637842985,8366.845471175671,-1.648996491916557e8,1.1746159813379118e8
0.0034299998078495264,-0.5085534328612789,6.195737517380639e-5,35.01084669138667,0.7008497282749893,-6676.206794408458,8918.109170473,-7.749140451497012e7,1.208190738659217e8
0.0034199999645352364,-0.5082279022813306,6.242649032565466e-5,35.31758360419981,0.7201740451059043,-4717.626769667707,9621.517206870074,9.062356555017678e7,1.347438441945842e8
0.0034099998883903027,-0.5079016841114672,6.312702650752626e-5,35.208914818440114,0.7200483647026411,-152.1972990620248,9664.52016078897,1.5274688882280466e8,1.428446916420359e8
0.003399999812245369,-0.5075524736586838,6.316508345229398e-5,34.80650096672437,0.6879684711282357,7882.05739180729,8948.353169222286,3.749940963867281e7,1.2566543765946306e8
0.003389999968931079,-0.5071879900548953,6.239373015479381e-5,34.23065334581169,0.6621255701126056,15310.506781944636,8874.077335196935,-4.6471458787111886e7,1.3028899859414026e8
0.003379999892786145,-0.5068282977993832,6.112526015999975e-5,34.35288920780015,0.674145573889252,15925.259921959554,9268.001914386532,4.477308883734772e7,1.425193954870483e8
0.0033699998166412115,-0.5065066199285733,6.0162907190064936e-5,34.7254080024738,0.6980914158269687,18249.85397259012,9461.987201787748,1.4482111558453155e8,1.4001220471866864e8
0.0033599999733269215,-0.5061840034754889,5.9739990543131295e-5,34.89425469857887,0.71113330361176,17592.541721750156,9576.815353435817,8.675357798709916e7,1.462176546570935e8
0.0033499998971819878,-0.5058456169460839,5.943136217250182e-5,34.8497726962211,0.709107489425439,6192.661776529642,9549.533250865414,7.524426867010583e7,1.4294214464278728e8
0.003339999821037054,-0.5055174607907426,5.9003903625631336e-5,35.068097567940136,0.7062869114217069,124.12415812248106,9252.208865483733,5.3702678276898734e7,1.3290765462310618e8
0.003329999977722764,-0.5051599987053543,5.962666032400166e-5,35.49091266694034,0.7069067173050236,1444.0587337827606,9235.243519794125,-5.054465185641818e7,1.2840073488711433e8
0.0033199999015778303,-0.5047807714780267,6.043563138887788e-5,35.7835652204921,0.7005690642125949,-440.161846145719,9186.922040048388,-1.3445363863929844e8,1.3269979935458349e8
0.0033099998254328966,-0.5044225247802158,6.187460892206052e-5,36.00479336395735,0.7062775509438872,-4680.159404283789,9376.667102305439,-1.0698387360043247e8,1.5200468984002763e8
0.0032999999821186066,-0.5040753606343991,6.304873990747464e-5,35.93555604790525,0.7253507071824681,-6217.139825356945,9760.011785290832,2.30475774224767e7,1.596816918170872e8
0.003289999905973673,-0.5037322812845935,6.39026831851624e-5,35.41484409939806,0.7085973442363902,-1043.3282344336355,9566.656238031817,5.838203826959206e7,1.5100341513604552e8
0.003279999829828739,-0.5033771131212941,6.433225984769984e-5,34.9656739084377,0.6850424569287505,7860.5324961915785,9279.23759141955,-3.628310044502695e7,1.5576525564706066e8
0.003269999986514449,-0.5030091680318923,6.412666990646457e-5,35.00641791050645,0.6859002932658788,10073.972914718004,9581.766844998652,-6.782521426326555e7,1.7138478392165998e8
0.0032599999103695154,-0.50264654454639,6.34558479702705e-5,35.18574982988227,0.6965843645926094,10008.254095117198,9498.69346537267,-6.23088524231848e6,1.7078537290222892e8
0.0032499998342245817,-0.5022872247106167,6.237793334563e-5,35.0708068751068,0.689626687068348,12539.946037364558,9025.212010849851,-1.3329349491321367e8,1.4236809764657366e8
0.0032399999909102917,-0.5019374894832032,6.211029643013353e-5,34.936883564580015,0.6923017255876368,15124.873413430692,9225.264791629865,-1.4895679085881516e8,1.385330678943353e8
0.003229999914765358,-0.5015882074266964,6.346141909269937e-5,35.043301363884304,0.7043476358569382,13981.614750789966,9637.55613419313,-3.9051940970782496e7,1.507664872211188e8
0.0032199998386204243,-0.5012415527456147,6.406322667339038e-5,34.98299194937379,0.7147447363722643,8617.678355814056,9705.604154552788,8.281581864167394e7,1.5332648549117792e8
0.0032099999953061342,-0.5008897351014721,6.37155860161728e-5,34.564210168825014,0.7235203992313236,6912.325633911785,10477.56697266726,2.684678896787873e8,2.0718474671464908e8
0.0031999999191612005,-0.5005230323615073,6.414080468259393e-5,34.744678780090005,0.7235790202196274,13031.037057966072,10493.97945097265,2.8693846004475904e8,2.091930961619045e8
0.003189999843016267,-0.5001630518869317,6.40799264948672e-5,35.0483126120022,0.7130737924445959,21677.413176087535,10032.923236781819,2.2093747222674385e8,1.6792438810653496e8
0.0031799999997019768,-0.49983378728494277,6.375867440353471e-5,35.16368645697461,0.6974974422743561,21422.483412436635,9805.206446833889,1.9294375373896626e8,1.546910905926397e8
0.003169999923557043,-0.4994997094358379,6.315755864220166e-5,35.404001878108765,0.6903571649059804,15066.559303465521,9794.118822027836,1.740062779774288e8,1.5916213172498405e8
0.0031599998474121094,-0.499164093731571,6.305267385902647e-5,35.89474900840144,0.6848077720730318,7451.284955634224,9667.016896573099,5.5143290428506285e7,1.473696145493494e8
0.0031500000040978193,-0.4988357924487498,6.257639432481713e-5,36.243637386893845,0.6767008934043838,-3518.0592394335,9212.25395391434,-7.37168136990058e7,1.3743629584306085e8
0.0031399999279528856,-0.49848424942198316,6.187131354938939e-5,36.28223859505391,0.6794305112883584,-11168.836514667188,9463.54887321821,-5.10467033438497e7,1.4288867817177448e8
0.003129999851807952,-0.4981061543082939,6.132584868952683e-5,36.33121529593926,0.7039225660163355,-14304.780830229689,10019.676740808516,5.843106527169964e7,1.5031451090637168e8
0.003120000008493662,-0.4977349591291917,6.119882556298036e-5,36.5088672254652,0.7160716270693235,-6419.162683702081,9664.494142953348,2.474575262744591e7,1.3378688182398407e8
0.003109999932348728,-0.49737823292199723,6.164352642524108e-5,37.124467640228595,0.7176967172682662,495.08896442719646,9732.302446036429,-1.3058125209346598e8,1.3310808835846996e8
0.0030999998562037945,-0.49701900540946503,6.233943004319004e-5,37.36603078584969,0.7306670412811609,-2609.857987442829,10539.670888642488,-7.909346485139495e7,1.5548325063362852e8
0.0030899997800588608,-0.49662134932726043,6.333619215028866e-5,37.077638784089814,0.7266455608401599,-6297.465229918083,10927.50509893868,3.3522765457560413e7,1.919169303812866e8
0.0030799999367445707,-0.4962252192972816,6.448036447946791e-5,36.868139718135666,0.7229881916934442,-2900.1170357342125,10773.975521097576,2.175307504690102e8,1.8513962391837257e8
0.003069999860599637,-0.4958331780977665,6.51626948433898e-5,37.01448631668226,0.7382968170841029,2341.0481897323557,10849.706848459562,3.035019967568748e8,1.890771935733e8
0.0030599997844547033,-0.4954451454283026,6.46199780760725e-5,36.86648377530784,0.744905867768524,3060.5045817571554,10992.470622326302,2.4388209733842668e8,1.90350793766158e8
0.0030499999411404133,-0.4950804858848911,6.433838917684177e-5,36.77312866945028,0.722827402124621,6545.480572788753,10592.844667476964,5.5759925478351474e7,1.6340776555955264e8
0.0030399998649954796,-0.49470040418154687,6.485922465899458e-5,36.830421657862466,0.7078385478726731,12036.112578857439,10033.202873434288,-7.641404424812609e7,1.420600251314297e8
0.003029999788850546,-0.49431048325857274,6.526059013439805e-5,37.20191984206387,0.7314003214540359,8822.047232446748,10436.218498803993,2.457643182492277e7,1.5470756386400485e8
0.003019999945536256,-0.4939164798503679,6.576389732264976e-5,37.74366749231848,0.7658528327879784,4921.528308625209,11431.725805583985,1.8227016439737213e8,1.838972395107709e8
0.003009999869391322,-0.4935412840738605,6.632614546806477e-5,38.22968189326528,0.7835996814417076,8064.653101633888,11228.584780571764,3.7983284846294425e7,1.7453879168133914e8
0.0029999997932463884,-0.4931641988194953,6.703115213034279e-5,38.4650157757393,0.774862429088744,12329.877956804572,10318.386958472633,-1.9036517501852304e8,1.413385808237795e8
0.0029899999499320984,-0.4927741082912834,6.749027282838475e-5,38.39574161848109,0.7527009817406843,11349.31377519363,10317.395497099253,-2.5648599025879422e8,1.4521317224558377e8
0.0029799998737871647,-0.492366161465371,6.794542726818463e-5,38.35506703355827,0.7465632667452432,12866.19583657767,10519.419763967066,-1.585170227238226e8,1.5715468667912894e8
0.002969999797642231,-0.4919833310374582,6.842811438165067e-5,38.14347485008249,0.742202758008215,17130.17154611527,10328.111298142589,-1.8634840450365657e8,1.4959975980863544e8
0.002959999954327941,-0.49161008295263803,6.899899367166057e-5,38.27111802637196,0.74656583829498,15721.404735480693,10311.28287344535,-1.744344416272324e8,1.5770263401095206e8
0.0029499998781830072,-0.491270598980354,6.902704604190074e-5,38.522743476978235,0.7492301989380472,11128.81549952847,10506.523637362054,-1.754635770267795e8,1.745408721582194e8
0.0029399998020380735,-0.4909424152996804,6.877657882188791e-5,38.855494816989676,0.7538345929132221,5214.024633890994,10752.994938640297,-1.192090891264541e8,1.7476745316870984e8
0.0029299999587237835,-0.49058069460173126,6.833834026683598e-5,38.887457461959634,0.757074732395554,-477.95274936030506,10127.830985701734,-1.620015536362501e8,1.459676600722811e8
0.00291999988257885,-0.49021257063508944,6.803718154507887e-5,38.75259233999782,0.7560448103727233,743.9853804941143,9969.708482087886,-2.254173918781981e8,1.3341534438327737e8
0.002909999806433916,-0.48983994396971514,6.80215632291025e-5,38.46360766298616,0.7549820834235962,9354.30173152308,10222.12177741242,-2.0600902854628095e8,1.4895570589273274e8
0.002899999963119626,-0.48946418797345237,6.812703193976827e-5,38.065233097954334,0.7508290913532127,14789.964958567109,10380.926375339075,-1.7063873198510665e7,1.7409176722033173e8
0.0028899998869746923,-0.4890871122104178,6.862035421764059e-5,38.123601366193725,0.7538606553291399,5990.604884832294,10607.657647110673,1.4616396258357865e8,1.824243517234544e8
0.0028799998108297586,-0.488696637810633,6.917648651194071e-5,38.79314954260881,0.7558054194116677,5663.301368951924,10767.78797236293,2.171131923951161e8,1.7582977521387488e8
0.0028699999675154686,-0.4882905628734676,6.897032129786323e-5,39.329890255749135,0.7657156927011041,4646.660103988876,10764.12717583521,1.694358316830683e8,1.7835841748691234e8
0.002859999891370535,-0.4878850988420887,6.90908581600221e-5,39.349049285200344,0.7606941816666342,4091.171871883319,10497.725094735864,-4.1534440743596025e7,1.6581113039464903e8
0.002849999815225601,-0.487483786625683,6.908170775373799e-5,39.20002913351669,0.7477740135647589,7696.086769892429,10869.134625860106,-1.625689663454587e8,1.6738815205288753e8
0.002839999971911311,-0.4870771704912304,6.878780277501658e-5,38.68225354903244,0.7335892148845055,8936.979689945278,11370.35960668584,-1.1591928905614129e8,1.8016368154768252e8
0.0028299998957663774,-0.4866670225716602,6.909914432315043e-5,38.32430230831149,0.7242601358510184,7486.898682771729,11345.231073686324,-1.1280120402123317e8,1.9373359595502302e8
0.0028199998196214437,-0.48626665948056613,6.950053300506735e-5,38.44194778808601,0.7217472592007632,8725.934131063186,11316.972495326709,-1.423622749293579e8,1.9242372288778323e8
0.0028099999763071537,-0.4858568881123379,6.917333262850503e-5,38.78189436202018,0.7478291678717837,14355.186937341978,11689.073637060548,4.587595117257317e7,1.8104604935472253e8
0.00279999990016222,-0.4854421910630718,6.846472733790368e-5,38.916986168730595,0.7796726845085783,10877.156766365439,11776.06258482767,2.905381020523753e8,1.85575100785552e8
0.0027899998240172863,-0.4850353805185873,6.815495163276358e-5,38.917900722327026,0.7911432912952532,11139.380460372937,11870.925701474176,3.1834096589131105e8,2.083918908302541e8
0.0027799999807029963,-0.48462521447851403,6.79681691321478e-5,38.79041580373133,0.7711112488122693,8446.532361013966,11230.454591122229,1.0427041125078051e8,1.9758598263274458e8
0.0027699999045580626,-0.4842032420253313,6.777178633613175e-5,38.6871857363204,0.7579903875461163,9236.32865574549,10592.53668537316,3.6719344816349205e6,1.7242615107143596e8
0.002759999828413129,-0.48381048800833015,6.758404615838905e-5,38.64489300369708,0.7648177363031433,11276.620144644661,11696.10699091435,1.932053838711229e8,2.0832793772783172e8
0.002749999985098839,-0.48343769082371213,6.761196801793405e-5,38.99806848135227,0.7751041998636354,8084.77382233351,12701.804001441873,2.879217024678073e8,2.3944246844727162e8
0.002739999908953905,-0.48306709241934587,6.792803335624758e-5,39.58475161780461,0.7921570223364621,3426.2946177046547,12275.44801097515,1.5965392175869086e8,2.0278037479595023e8
0.0027299998328089714,-0.4827099018523931,6.829376962295071e-5,39.717239148327124,0.7927775018148717,3824.414863113241,11538.98758230686,-4.057562810508922e7,1.8512335373618528e8
0.0027199999894946814,-0.48233458380494876,6.833514204358115e-5,39.93259176031642,0.8019026160146336,6808.358083787472,10910.912150868466,-1.473222431719613e8,1.7656384996232232e8
0.0027099999133497477,-0.4819377539268638,6.83390840422852e-5,40.06080759526546,0.8016502642958365,14607.055417433512,10967.487886357123,-5.3323751217350915e7,1.7560773317827663e8
0.002699999837204814,-0.4815298265455698,6.881951775599146e-5,40.16233713810618,0.8039018541476695,18308.605195014075,11622.560371285115,1.3642659726548934e8,1.837505216501381e8
0.002689999993890524,-0.4811138565402651,6.970012847959112e-5,40.38784696051675,0.8206450882667083,22757.93166253116,12858.208350481049,2.785817474496215e8,2.1460341182024413e8
0.00267999991774559,-0.480691567203385,7.005667336893144e-5,40.499293891934194,0.8205844632647837,27043.898243037576,13253.988551230885,1.668544627090781e8,2.2968190092726722e8
0.0026699998416006565,-0.48029497596972537,6.93929296655363e-5,40.714113770432824,0.8109610088353654,30117.983129405857,12461.696097566692,-7.915193192931344e7,2.0419746485209394e8
0.0026599999982863665,-0.47990388482398755,6.825472573798006e-5,40.967327769581296,0.7974248820375683,26886.5681246507,11564.578154439141,-2.781518685019139e8,1.8762552415302697e8
0.0026499999221414328,-0.47951309442844303,6.73563823801606e-5,41.2171406009936,0.7931278639618757,23323.077802590447,11418.306121157539,-2.4636539330871e8,1.9595749190633345e8
0.002639999845996499,-0.47913748654921084,6.657897965323214e-5,41.04378529091481,0.7998015072474892,16287.930347949234,11546.2551968396,-1.5974086224744788e8,1.8980677513168532e8
0.002630000002682209,-0.47875673953213854,6.639813687416831e-5,41.23727025484927,0.8119545981017912,2418.7194398843494,11921.481439362005,-1.393112290088803e8,1.9581283690525582e8
0.0026199999265372753,-0.47836299739154653,6.624430471865605e-5,41.36814912204017,0.807056520878303,-10686.967959062997,12292.59730849976,-1.527779289462898e8,2.0691962000073078e8
0.0026099998503923416,-0.47794863942734656,6.632278986997853e-5,41.261078050144505,0.7930655316965658,-17413.5442673392,11680.64542652103,-2.874354021531292e8,1.929943635979191e8
0.0026000000070780516,-0.47752954167845274,6.682598928281312e-5,41.456553126098235,0.7812535307407834,-18845.058979784204,10969.442284429311,-3.6358421764653224e8,1.7805610031076467e8
0.002589999930933118,-0.4771124808498894,6.738034227034462e-5,41.674510370903846,0.7808367343648898,-17466.97211629385,11218.087084259887,-2.6562179484288245e8,1.8655465452014723e8
0.002579999854788184,-0.47667719553212545,6.777366744457056e-5,42.17131548567339,0.7910342806274312,-11849.893953718003,11891.024094209875,-1.5492550596778473e8,2.044248493718474e8
0.0025699997786432505,-0.4762213001432195,6.813842717929636e-5,42.694942187262406,0.7929968459439574,-11449.071482434323,12156.676212794027,-2.6627648439123318e8,2.0434597197648084e8
0.0025599999353289604,-0.4757511945275064,6.997649645476999e-5,43.234285219580165,0.8160757243317446,-12951.500692619413,12783.168792727285,-2.1965110003073967e8,2.335775877254816e8
0.0025499998591840267,-0.47531453466701223,7.211784172916003e-5,43.67959381812737,0.8681730817421726,-4437.388009891879,13072.39670373316,-8.670175479410286e7,2.4565631319272232e8
0.002539999783039093,-0.4749031105178867,7.319561724336343e-5,43.90104593836487,0.9064187476648599,-5056.592514672118,12963.28005235391,2.7657357415527277e7,2.3262158387455335e8
0.002529999939724803,-0.4745018217321774,7.353364403990096e-5,43.965608269921084,0.9086250852535525,-5046.6514330907,12830.80263071747,6.093125921220891e7,2.3743929254896796e8
0.0025199998635798693,-0.47411285387349716,7.353146263177247e-5,44.197607507068916,0.8943168454557751,-560.7962878969183,12805.31470334171,-5.911803733220401e7,2.453035353920867e8
0.0025099997874349356,-0.47371512332791466,7.272155047431187e-5,44.57664494565685,0.8878792025392054,53.890066675389946,13290.091221564478,1.6644842070238272e7,2.479547199523416e8
0.0024999999441206455,-0.4733122456256472,7.19585600295212e-5,44.74753139950511,0.9055417550395795,-2246.778935870714,13824.724315607014,1.7766044823074046e8,2.4983230208338967e8
0.002489999867975712,-0.47290224634709904,7.102494499568013e-5,44.40166962032492,0.9152310341941131,-3461.299330762436,13088.235760831349,3.5712771313768424e7,2.261836255468965e8
0.002479999791830778,-0.4724931988203781,7.016286336285291e-5,43.878246572710836,0.8847392735311268,1466.4210111003904,12170.216895849338,-2.4307532130816498e8,1.9715280316237015e8
0.002469999948516488,-0.47207715309209886,6.960133658524537e-5,43.82785179686991,0.8554260548093408,4823.66245119528,12185.579323007938,-2.929434724960746e8,1.926515262206612e8
0.0024599998723715544,-0.4716235356467014,6.938811267603165e-5,44.35313724966835,0.8708328766595788,4742.631355218775,13027.803582943416,-1.8318512650478977e8,2.0297492786792338e8
0.0024499997962266207,-0.4711520274720099,6.948111030553606e-5,44.730498891380606,0.893486887278697,4025.548901954441,13527.305298710107,-4.5343303971653126e7,2.1906220541378117e8
0.0024399999529123306,-0.47068661232651243,6.982440221637162e-5,44.83624165462231,0.9164439635998298,5543.057006614061,14095.862546952318,2.2190588881168172e8,2.3011024664054087e8
0.002429999876767397,-0.4702291493234866,7.09164967294938e-5,44.84544053834287,0.9351933975201981,13542.34313137172,14653.52388010324,4.532104820400473e8,2.4883726175572437e8
0.0024199998006224632,-0.46977431298800437,7.152489357871498e-5,44.58557707531771,0.9329224166275913,25301.937240729574,14176.306217652687,4.010916489301778e8,2.5921277016623887e8
0.002409999957308173,-0.4693441355352753,7.209265655187997e-5,44.6946616532879,0.9328914895688847,38392.60549028314,14086.474966992031,3.3883582824581164e8,2.757447921503863e8
0.0023999998811632395,-0.4689169362085633,7.224596371204961e-5,45.05106898420909,0.9477239387157349,50232.84675200093,14316.429478232021,3.0583227230145794e8,2.7991992069052106e8
0.0023899998050183058,-0.4684866665825019,7.208521358314765e-5,44.93221479069778,0.937324132722657,51276.112261900256,14072.816435490917,9.254895330721502e7,2.725306732909605e8
0.0023799999617040157,-0.46805223406094554,7.21728717720327e-5,44.81438618485148,0.9110085935896773,48414.5394261865,13696.357260348968,-1.8421808317720187e8,2.3761095862540707e8
0.002369999885559082,-0.46761671273541877,7.1765025575849e-5,44.82420390651546,0.8990006560742744,39760.550952532474,13414.397313352674,-2.2337060597526136e8,2.1443986660793954e8
0.0023599998094141483,-0.46716718424643644,7.113770002691149e-5,44.48007573549286,0.900982322047092,26470.46403764144,13405.895922409596,1.4516774855410986e7,2.1177630461884668e8
0.0023499999660998583,-0.46672695246048895,7.03650833466806e-5,44.1452735391924,0.8978372490936346,18995.1197300998,13206.781548930207,1.559168576115899e8,2.0734733836394203e8
0.0023399998899549246,-0.46630973559310684,7.008600773193906e-5,43.612499541465944,0.8726523878096007,16941.53797165207,13524.482054219057,9.418444414073549e7,2.2661160310149774e8
0.002329999813809991,-0.46589608710520014,6.956387504431217e-5,43.529131381035754,0.8454292074453815,17193.69840992966,13537.226810546324,-3.479788550118658e7,2.3267361412522015e8
0.002319999970495701,-0.46549408272779547,6.88974326177345e-5,43.75567901404893,0.8589420871211837,10318.983861798803,13536.512093291338,2.327824105418046e7,2.402560187995027e8
0.002309999894350767,-0.46507572777838185,6.866821758348613e-5,43.733656769250835,0.8521583768054212,6630.250703744631,13005.93239952614,-9.018854813043535e7,2.3372508582056984e8
0.0022999998182058334,-0.4646505439050086,6.889233969160625e-5,43.67202364645146,0.843996682788029,5418.419973439304,12823.308200027957,-2.17074124689317e8,2.2640974273059124e8
0.0022899999748915434,-0.4642271636513058,6.946843518033729e-5,43.67362073343639,0.84122333866597,10565.510367674155,12424.249549170041,-3.0236019258748525e8,2.019130960902362e8
0.0022799998987466097,-0.46378795081370616,7.034501362870731e-5,44.080366373382496,0.8401820372958825,16555.765292502525,12010.262748205809,-4.236746863938661e8,1.9636604240231228e8
0.002269999822601676,-0.46332678483653006,7.141492059291028e-5,45.20936558051412,0.8504776936195487,14764.299087019706,12076.539623027471,-5.350055375271505e8,2.0156650930714592e8
0.002259999979287386,-0.4628704726264875,7.214528512657527e-5,45.98583266581265,0.853818076163027,9158.418898560254,12015.044987590192,-7.145471394315922e8,1.9254844586689806e8
0.0022499999031424522,-0.46239048949870626,7.255519547185637e-5,46.63360499941301,0.8603022837399075,-695.3467989518949,12022.069388560745,-7.617935593024402e8,1.9386540373506206e8
0.0022399998269975185,-0.4619091371306792,7.262966217072995e-5,47.29473145537549,0.875550351975506,-8850.421131494015,12389.927983021065,-6.827041437178172e8,2.0574705444139916e8
0.0022299999836832285,-0.4614279477724108,7.237535393315763e-5,47.67513243730657,0.8951896884999798,-3599.1458600085316,13177.20227338824,-5.205575518175204e8,2.259038651275591e8
0.002219999907538295,-0.4609548649314791,7.233005246775438e-5,47.87265495626788,0.9072397805732516,4091.8079980399853,13926.745291197116,-3.376446417244378e8,2.4409217566528708e8
0.002209999831393361,-0.46046809407167616,7.265630317433929e-5,48.014216218721614,0.9047059099580012,9801.964641078044,14384.680204166387,-2.4868588292735085e8,2.474285464463344e8
0.002199999988079071,-0.46000110639662617,7.273647471841503e-5,47.8821550958611,0.9084668697321846,11195.785546186795,14474.698562672644,-1.9426146856599468e8,2.37725117615731e8
0.0021899999119341373,-0.45954429107359573,7.304413160354466e-5,47.667311620258424,0.9087030858129203,2660.3345754979505,14196.726749636056,-1.6790719696225056e8,2.329354351923561e8
0.0021799998357892036,-0.4590986352472978,7.318530172380635e-5,47.86199083636508,0.9139149593528307,-8044.8230518320515,14635.606309214198,-1.2743835520610374e8,2.5686366347530252e8
0.0021699999924749136,-0.45866410516590644,7.306284312057759e-5,48.146644702067945,0.9218057665762182,-14032.16759959855,15326.861716074523,1.1125853550363528e7,2.86624668344378e8
0.00215999991632998,-0.45822314279400156,7.258633239605358e-5,48.104787980853324,0.946028149667781,-15767.986630653008,15441.14616637742,1.1768475393134384e8,2.7390996120826304e8
0.002149999840185046,-0.4577520093014872,7.219749423329786e-5,47.897196207895,0.965567483605076,-11647.49702354115,15285.643438423145,9.642689601704243e7,2.521320627707648e8
0.002139999996870756,-0.45727008925785795,7.155205845790367e-5,47.488390268378346,0.9489040052476572,-5407.422675478103,14813.449513645177,7.433856258091877e7,2.3248215805096585e8
0.0021299999207258224,-0.45679045413674385,7.127511898774613e-5,47.32827464078854,0.9291672133771012,7669.444926640819,14258.64706454101,-7.034286962769131e7,2.2655643500901774e8
0.0021199998445808887,-0.45630056568689764,7.198538167523358e-5,47.50701404408838,0.9293157337247623,16606.21727184304,14310.9216177044,-8.562461064648251e7,2.2997716466124308e8
0.0021100000012665987,-0.45579461354555106,7.294747309107698e-5,47.792753871085814,0.9380609754866788,17494.674442327545,14860.49827915371,-6.0684209409099326e7,2.4773286998327288e8
0.002099999925121665,-0.45529881301833036,7.357351614342983e-5,48.190328915640606,0.9481560719543547,7415.31727336656,15116.24027241484,-2.0796781800430965e7,2.724018748260051e8
0.0020899998489767313,-0.4548015846958795,7.387327348943957e-5,48.658307917323214,0.9459224157432612,-5590.372849035106,15331.715232746552,-2.8029938050952125e7,2.8391098157468253e8
0.0020800000056624413,-0.4543026736001955,7.461862481411272e-5,49.097016929185216,0.943331088109967,-13199.043534656617,15269.31822543848,-7.825433624835145e7,2.6211110252267817e8
0.0020699999295175076,-0.45381694944518375,7.507845052059727e-5,49.32959494156482,0.9439776269658625,-9452.274533189307,14530.503668879439,-1.3566207669957405e8,2.3187019236024427e8
0.002059999853372574,-0.45332790705494186,7.501988143571391e-5,49.301557244442606,0.9345510073288643,-3574.0341274431453,14336.13471064748,-2.893670677579982e8,2.290329801623386e8
0.002050000010058284,-0.4528403703132124,7.482856721151961e-5,49.04080250805601,0.9376247026292265,-133.2359573251236,14836.041591986384,-3.505078720726163e8,2.721337997075609e8
0.00203999993391335,-0.4523555179137277,7.528891092595538e-5,49.337841559854496,0.9551932049355688,602.9584331736717,15272.83983410444,-3.415041172247312e8,2.824145148560896e8
0.0020299998577684164,-0.4518732293803241,7.458737687922486e-5,49.785752285078594,0.9922123099959055,-3124.818218068868,15639.913674987258,-2.0719553555210385e8,2.7291263525769866e8
0.0020199997816234827,-0.45135827307560866,7.294048598770664e-5,49.989236655377624,1.0153399726449293,-6257.967398578062,16223.122475945738,-2.471972703399482e7,2.900492689924786e8
0.0020099999383091927,-0.45083144586411655,7.239316023921915e-5,50.06735295525227,1.0094404342179004,-8118.880719468768,16673.30348994499,1.8206672614736423e7,2.978211075828976e8
0.001999999862164259,-0.4503099299086664,7.197468142879338e-5,50.25007128941965,1.000099025155634,279.35875683000677,17036.942952162466,-6.579006896326133e7,3.360488632288197e8
0.0019899997860193253,-0.44979954306071795,7.157433221024456e-5,50.6454615223372,0.9970337817210169,11133.821784425376,16839.07321788419,-8.539090264302368e7,3.375509125541818e8
0.001979999942705035,-0.4493180953640603,7.072559992988338e-5,50.30500813414426,0.9885696896380304,16984.626077746696,16378.733194121281,-2.5480055243213076e7,3.1522222913905025e8
0.0019699998665601015,-0.4488452782316488,7.113327908827308e-5,50.21627083954594,1.004574626246227,17778.86116330773,15873.473745446609,-3.395124779415866e7,3.015339919140518e8
0.001959999790415168,-0.4483725530039697,7.203243145456338e-5,50.55280788726143,1.0039234039316345,11911.086119844413,15161.310869669025,-1.8385991603153372e8,2.7379095860310054e8
0.0019499999471008778,-0.4478934857574228,7.330066405193305e-5,51.24903282267979,0.9922541454109651,11628.921714060001,15188.122310434157,-4.318872534042227e8,2.6211825498483646e8
0.001939999870955944,-0.44741625869440593,7.519133016814535e-5,51.93619067124013,1.010054259556494,15306.72284881858,16183.07609194309,-3.1510991447732824e8,2.976891998271434e8
0.0019299999112263322,-0.4469300915340895,7.671472425104946e-5,52.31744072832059,1.0276002995584455,19881.268073265444,17192.818737561778,-9.209246408637157e7,3.347304154000191e8
0.0019199999514967203,-0.44643686147294864,7.801324919728073e-5,52.676151717638355,1.0271101266949791,8216.994050048406,17671.396120942867,-9.937317087065077e7,3.583285788072082e8
0.0019099998753517866,-0.4459307381385816,7.810391088816816e-5,52.42009552588855,1.0183320732745733,-8476.855682537189,18442.263319342215,9.5787034384872e7,4.07474127533743e8
0.0018999999156221747,-0.4454160206867497,7.794648688705085e-5,52.22213970388969,1.0254749630760889,-13835.414643792921,18491.037169316558,3.115609300141754e8,4.1000238668189776e8
0.001889999839477241,-0.4448972914743648,7.793106061976551e-5,52.38222438126561,1.0297160752243475,-6966.990414284615,17788.482377433666,2.7899832066702616e8,3.6474380422500104e8
0.0018799998797476292,-0.4443749415268483,7.735789413601829e-5,52.32311338511797,1.0347159031347468,-1510.2019847881834,17337.5286003729,1.5697520280073082e8,3.352678251185968e8
0.0018699999200180173,-0.44384993299374503,7.572602258683148e-5,52.05860132746729,1.033756510338206,9443.381611783516,17555.14260605025,-1.3410416168323433e7,3.380882348230469e8
0.0018599998438730836,-0.443308294431592,7.480841641875587e-5,52.21514373284726,1.0337423108774142,12671.304719942771,18203.717716996336,4.620141202835184e7,3.6602271632614666e8
0.0018499998841434717,-0.4427635067954372,7.527022810244117e-5,52.95833285909643,1.0423271063771333,16389.18209396385,18396.73770065572,1.2597858696493737e8,3.6484452287483746e8
0.0018399999244138598,-0.44224295015574294,7.616738552429984e-5,53.98011757380305,1.0715138624814462,25335.20266113306,19042.69495168385,1.762536628937609e8,3.722543740699876e8
0.0018299998482689261,-0.44172870982962215,7.691044723222174e-5,54.65706952223844,1.1149379118451628,41785.824955683674,20731.171084638045,4.545140661431983e8,4.657676661041859e8
0.0018199998885393143,-0.44120180048204494,7.74883457691681e-5,54.622453543413364,1.1350038316334539,54622.79333756592,20692.857022925094,4.379731977548927e8,5.0145139498035026e8
0.0018099999288097024,-0.44071206550791386,7.910608623080957e-5,54.529105999653034,1.1173963184714746,42987.89294196047,19991.666667804042,2.034353171098079e8,4.690439163403706e8
0.0017999998526647687,-0.44021997226820087,8.088386438634682e-5,54.282346193696696,1.0872815658025532,31117.774431522932,19361.867176807875,9.066312753963957e6,4.161223290013282e8
0.0017899998929351568,-0.4397125772008089,8.185618622175481e-5,54.03675017325972,1.0767413777659227,13045.264033701018,19304.395990846217,1.955906345947691e8,4.043081999886511e8
0.001779999933205545,-0.4392064363537988,8.191350728849321e-5,53.963338730488005,1.0848261977106202,-3179.4145462128986,19289.230897897192,3.3923759610893357e8,4.153665303400539e8
0.0017699998570606112,-0.43869402280105857,8.195755959915657e-5,53.97615432999613,1.067002920498696,-13129.817397313396,17891.5240603415,-5.528454987167769e7,3.738913194133549e8
0.0017599998973309994,-0.43816178108039866,8.237799275448176e-5,54.189090723591946,1.0470844339651273,-11318.148791136595,18033.263306904253,-2.7367941980702645e8,4.310284064682873e8
0.0017499999376013875,-0.43761048405516756,8.180021882230268e-5,54.598825879714134,1.0594866174057433,-482.1243002983185,20816.115025422663,2.638212767952047e7,6.503799855685916e8
0.0017399998614564538,-0.43705058820634135,8.121855262101578e-5,55.26618758973808,1.0973602171881465,4791.246741805684,23758.850401871714,3.459507926631746e8,8.469873014878525e8
0.001729999901726842,-0.43649373864753904,8.139620116270321e-5,55.95663817604533,1.111481642383743,13971.93119901143,22980.332108627044,2.09877758432036e8,7.242069892251664e8
0.00171999994199723,-0.43592615011684854,8.114942248474527e-5,56.145413822187784,1.1162078838612646,15867.732653583913,21601.014782933864,9.500168236011442e6,5.517386744619243e8
0.0017099998658522964,-0.4353556837325566,8.034337565203865e-5,56.070906315606294,1.1015914616670877,25865.57995141417,20460.114105026398,-1.1776553650656417e8,4.29232572378217e8
0.0016999999061226845,-0.43477411439781516,7.934424782739473e-5,55.848895087255734,1.0727526749830363,39960.93866965692,19096.9107737123,-3.869959828271961e8,3.446172698686992e8
0.0016899999463930726,-0.4342102533660187,7.892624090113617e-5,55.73719777202796,1.0862387774800268,43431.30597563018,18120.50797656636,-4.640694228572594e8,3.045681706103195e8
0.001679999870248139,-0.4336676926234153,7.961761356532091e-5,56.17202942773274,1.130138623180988,31707.903580752463,17690.044204731843,-3.144306045557801e8,2.8767820400878656e8
0.001669999910518527,-0.4331476392968442,8.002680229765185e-5,56.20281904092546,1.1678168040682606,18501.66200564423,17697.595148941655,-1.2132564086781648e8,2.8483985912039304e8
0.0016599999507889152,-0.4325935960937933,8.059645442721484e-5,56.1523596840313,1.1876726268787947,17587.518690646895,18055.597167259577,1.41382539248519e8,3.108557411610236e8
0.0016499998746439815,-0.4320223055657927,8.120413486634477e-5,56.179526065119774,1.1738202806627502,19514.126675852083,18429.332479254015,1.1488308911103986e8,3.4470162890858316e8
0.0016399999149143696,-0.43144662142010043,8.185811663465789e-5,56.20694189407253,1.1534277638912618,5840.013137609854,19107.183692906117,-9.876171303399172e6,3.830904303757721e8
0.0016299998387694359,-0.4308789452762107,8.267655803883647e-5,56.790855139336955,1.146763852265314,-4478.057650428788,20543.212009750423,3.3330302531391777e7,4.8703067634462553e8
0.001619999879039824,-0.4303065009158386,8.317651839538465e-5,57.49944104162954,1.1384406365312751,-1113.4113809327016,22376.873859961535,1.38949750311098e8,6.066260939710394e8
0.0016099999193102121,-0.4297407321421663,8.387426342150845e-5,58.356352642432036,1.1466599121307328,15684.633730072614,24608.006176967432,4.430816137797881e8,7.286978642092228e8
0.0015999998431652784,-0.4291683266810255,8.425124878428877e-5,59.04830407829141,1.1522277482871854,27742.41010834902,26297.887807095995,7.419384156386197e8,8.184976088018681e8
0.0015899998834356666,-0.4285794160368218,8.405659971803035e-5,59.41694878022235,1.1485538139630058,37675.05821289158,24944.16280523931,6.760950326159583e8,7.048523748729022e8
0.0015799999237060547,-0.4279794212757319,8.323127404630978e-5,58.95810401053613,1.153971103524218,47101.02721576111,22564.53906555619,5.2708690037939423e8,5.2889977365506196e8
0.001569999847561121,-0.42739031381200154,8.250339890373688e-5,58.90564637791456,1.1830744445598518,55470.06672308263,22263.80571545118,4.5058737385353637e8,4.593226841609353e8
0.0015599998878315091,-0.42679919256466103,8.15904132976021e-5,58.66919596754871,1.1745329098516595,59866.40826990359,21530.972500822743,2.1016610066273305e8,4.320663132695529e8
0.0015499999281018972,-0.42620332726399673,8.085462467986211e-5,58.39123684495176,1.1436372538465067,56914.50508035066,20594.210556994007,-5.460707117462239e7,4.204251144704616e8
0.0015399998519569635,-0.4256057796157778,8.013076074114848e-5,58.25638745189294,1.1263478907571476,55810.127756798065,20262.839678322493,-1.2589932969269817e8,4.181797100839237e8
0.0015299998922273517,-0.42501418366867005,8.022399882299723e-5,58.22902344290931,1.1433548644518987,56665.66063020835,21045.80378995868,1.5655087452497804e8,4.5896567692549855e8
0.0015199999324977398,-0.4244180503417332,8.086081907445649e-5,58.25760891241548,1.1645493397132312,51150.87889442675,21717.37894878926,3.7220355799559957e8,4.722750123497035e8
0.001509999856352806,-0.4238115055061122,8.1347338404361e-5,58.49850101726438,1.1765471557569573,37257.22939352286,21548.6920585345,4.122094498129595e8,4.283580915594064e8
0.0014999998966231942,-0.4232051807238083,8.291747699896147e-5,59.38610788303281,1.1879634898493008,24300.207118058013,21422.338562922912,1.7641502053412306e8,4.288912901996012e8
0.0014899999368935823,-0.4226143892514112,8.399219718306e-5,60.03764535702392,1.1897637584972443,16523.804661841565,21624.027865365315,7.786533381747285e7,4.624117866918607e8
0.0014799998607486486,-0.4220217134324481,8.57726044585678e-5,60.825834001517364,1.1966173774698103,12627.066340714186,22218.282380579178,1.9057751260098252e8,4.847950669377392e8
0.0014699999010190368,-0.42143115481429283,8.759003772057014e-5,61.45406669380416,1.2148725651902677,19398.482619722927,22878.098677102225,3.265419124856955e8,5.053908384664035e8
0.001459999941289425,-0.42083655153942534,8.817201989157153e-5,61.95810602320774,1.2371463653633819,20963.585491174617,23621.95001708415,4.6440659793900293e8,5.1995268659934837e8
0.0014499998651444912,-0.4202318898855072,8.770643132225609e-5,62.56463251084606,1.2579994091915507,27039.481464871536,24262.304822015143,5.035892200888168e8,5.380826886869568e8
0.0014399999054148793,-0.4196418495798484,8.668525467698318e-5,63.33722714711137,1.2783932647086422,38401.7839056779,24992.538115348983,3.94987016352443e8,5.791218135205414e8
0.0014299999456852674,-0.4190302146331171,8.608190399703094e-5,63.780519872256704,1.2970692072190961,39537.55750306944,25533.14217531259,4.770746948933264e8,6.054751794901615e8
0.0014199998695403337,-0.4184435177487786,8.618772918162156e-5,64.11487164423977,1.299388035088348,39754.495069085526,25333.355041164094,5.655261207894555e8,5.758227494944764e8
0.0014099999098107219,-0.4178553844182109,8.602026791813902e-5,63.50784635762523,1.2760703628747385,39314.81566940349,24734.411152810568,5.817167268598763e8,5.266360419298078e8
0.00139999995008111,-0.4172322401168232,8.655163995596966e-5,62.53532175566181,1.24667099743877,47503.342787047186,23783.36730361105,4.5715623913264567e8,4.8468228955313927e8
0.0013899998739361763,-0.41658679181773883,8.676657036977508e-5,61.76514740428308,1.2343842178120823,54163.463508849076,22395.737399600555,1.4674317471959955e8,4.2646886300789124e8
0.0013799999142065644,-0.4159373631857571,8.685848878257495e-5,61.3539795784718,1.2128294750053792,57299.03426635787,21740.78709187306,-2.0378048830595642e8,4.011812208788465e8
0.0013699999544769526,-0.4152894303309622,8.721730455485261e-5,61.815724286760585,1.1905455864125392,65531.90322552393,21026.283539500095,-6.031989531913263e8,3.8131508232795066e8
0.0013599998783320189,-0.4146469304240714,8.720067987463956e-5,62.89923274507346,1.2003440032172505,76398.84966810005,21188.90135274439,-6.537575070355486e8,3.874737894443204e8
0.001349999918602407,-0.41398977698581885,8.709878658745744e-5,64.12623254082705,1.221543015086309,79734.24637254051,21364.34755239259,-5.526387753358241e8,3.860245852630332e8
0.0013399998424574733,-0.41331835563905217,8.716338748566257e-5,64.92272673721561,1.2385565314727183,79336.9605219959,22248.706584014195,-3.848069538120659e8,4.3672974033422375e8
0.0013299998827278614,-0.41266164514733855,8.750168463006353e-5,65.49744874012147,1.2498171626630747,69723.13726979952,22367.969063535096,-6.911286603053793e8,4.612929094413191e8
0.0013199999229982495,-0.4120256433318312,8.678659286461046e-5,65.64139144550798,1.2485041657813245,52050.39360068099,22230.63110808959,-9.034553766879834e8,4.548967104995509e8
0.0013099998468533158,-0.41139779052169767,8.580472727066838e-5,65.69383138185178,1.2630828231351043,23399.508223809917,23605.128873664667,-7.273132528364475e8,5.0521166578079855e8
0.001299999887123704,-0.4107693128900601,8.610246816356514e-5,66.0560200099103,1.2921524601840042,10816.299791652942,25856.02231649926,-1.1760396052047521e8,6.048265390280834e8
0.001289999927394092,-0.41013345098852877,8.712523951815672e-5,66.39069419711707,1.3172681345735315,9678.391885410203,26342.138576583893,2.055343486475746e8,6.410063297730652e8
0.0012799998512491584,-0.409506151127641,8.78797325240487e-5,66.27462448853089,1.3357357729134474,10762.038165165945,26922.20164846151,6.522641963784022e8,6.648956679092147e8
0.0012699998915195465,-0.4088679994497737,8.806728144182535e-5,66.25243630641022,1.350405496048854,11992.434853651028,26496.513353889568,7.731354887337836e8,6.038510222659707e8
0.0012599999317899346,-0.40822039224107237,8.771290624070913e-5,65.8575869457552,1.3407614431266475,6779.693344252434,25692.571615925426,6.430630832664404e8,5.388914021462245e8
0.001249999855645001,-0.4075510234427926,8.723486430090774e-5,65.86410599743292,1.3254952077629234,4915.389625108944,24573.767220275302,3.0207011130952007e8,4.9466952603486955e8
0.001239999895915389,-0.40688448097812896,8.662773326807588e-5,66.15623050951864,1.3136117225530488,250.91022909962942,23939.49833305092,-2.2781881398992543e6,4.9672978021606153e8
0.0012299999361857772,-0.40620186607519837,8.608421846048361e-5,66.76203859959965,1.3243608774423683,-533.8254934304656,24678.452966367557,-1.467046002584293e8,5.247931599381487e8
0.0012199998600408435,-0.40552258393213897,8.570963620173177e-5,67.08281473680361,1.3293233120213164,-7920.4096384384475,24220.00357890095,-2.6384848317740914e8,5.175637433304731e8
0.0012099999003112316,-0.40483843370560163,8.607048200837825e-5,67.24864749112848,1.3215025003814966,-15780.326039700867,23754.141747280646,-2.974087239458304e8,5.417090025217744e8
0.0011999999405816197,-0.40413724464305584,8.658806292717437e-5,67.29656919651174,1.3192350888226927,-15660.686276755245,24502.10739500863,-9.397794964428972e7,5.73380091641036e8
0.001189999864436686,-0.40342326358828023,8.720739227669871e-5,67.83005883023922,1.370305589893574,-9859.843191037338,26605.267676919822,6.217810925830965e8,5.969731801305925e8
0.0011799999047070742,-0.4026959900895364,8.78873335951218e-5,68.6455109493254,1.4214389390082562,-8768.824921906395,28393.312922248915,1.29189991805596e9,6.202983192119197e8
0.0011699999449774623,-0.40195246854731814,8.866914960551972e-5,69.35849843713525,1.4351714171550325,-2587.3477545616956,28323.711344877447,1.3389214887334437e9,5.997342053343295e8
0.0011599998688325286,-0.40122601117109263,8.935541421136595e-5,70.13212567681866,1.4537058336713908,-5103.977019908958,28297.89349151289,1.2028986505669177e9,6.216387534046648e8
0.0011499999091029167,-0.4005092574843144,9.058664079938117e-5,71.04907869420845,1.474097410927871,3916.4497790512287,28781.862202837547,1.1420789385607781e9,6.473181707383738e8
0.0011399999493733048,-0.39980472831658637,9.115761237310812e-5,71.6668268958295,1.4584798182189278,18291.61563973442,28625.7853896962,7.340873936758324e8,6.14100657233319e8
0.0011299998732283711,-0.39909333876064024,9.130883721287783e-5,72.53616889221436,1.4420227821366902,25324.600294064574,28160.17346633397,1.993564604106291e8,5.829767260724409e8
0.0011199999134987593,-0.3983726232769784,9.093130678808714e-5,73.25577164181948,1.4342094744289542,12865.499635836426,27466.245899218706,-1.9406673757544696e8,5.546965678278853e8
0.0011099999537691474,-0.3976561633658892,9.081050644984253e-5,74.00110300716378,1.4492212810180012,3698.254471276997,28183.345980853675,-1.1946830676840435e8,5.525792382843784e8
0.0010999998776242137,-0.39695056703728043,9.131805236322245e-5,74.84268427292714,1.4606099280045453,10038.611973234634,29227.218882743684,1.3725163017496946e8,5.762624459464874e8
0.0010899999178946018,-0.3962334193915368,9.217802080623706e-5,75.78378390767952,1.4699059503332492,28072.25786055074,29657.106058149504,1.8215261320333993e8,6.059485377550819e8
0.0010799998417496681,-0.395494391256309,9.306663572011353e-5,76.4527897500615,1.4861062642914606,45507.16005149611,30385.086817803363,5.1044605413985497e8,6.423920779101804e8
0.0010699998820200562,-0.3947442208860183,9.299577804730323e-5,76.66474089149646,1.5086557219399008,66162.64407161526,31242.106407029743,9.592065215807105e8,6.796259830360357e8
0.0010599999222904444,-0.39399772728856114,9.323069268127908e-5,76.98437000039647,1.5320561001176056,86204.67833585115,32243.321243414048,1.189209990249558e9,7.275806987031378e8
0.0010499998461455107,-0.39327773865164506,9.445024807218564e-5,77.55947354405147,1.554988933690195,88548.810842996,33158.23792649256,1.3689519603532543e9,7.609479001082348e8
0.0010399998864158988,-0.3925412217698873,9.539637829632976e-5,78.45775182702664,1.5778757107983097,94585.71687362733,33263.38442260855,1.2110526645563416e9,7.676785394347419e8
0.001029999926686287,-0.39178307088210107,9.614010548076679e-5,79.280191609175,1.5723493301122315,102302.1375881251,32434.59384837782,5.532535367091864e8,7.125661684326544e8
0.0010199998505413532,-0.391021926558419,9.609312329311135e-5,80.01839987530035,1.5801664934609305,109902.82125116204,32138.00216936692,3.688094781734103e7,7.197865916641428e8
0.0010099998908117414,-0.39025620749106754,9.498545346167106e-5,80.00267755430788,1.5954974286714088,103906.77667869156,32407.76324068044,-9.891912352985325e7,7.690448798879938e8
0.0009999999310821295,-0.3894872520645323,9.398683483533387e-5,80.03578076170594,1.6183472556631215,101943.48456042963,33244.53541184031,-3.891247787022357e7,8.409630866301193e8
0.0009899998549371958,-0.3887181445499243,9.308027253887528e-5,80.56925871027616,1.6479871054245534,98352.65141279591,33910.006382950465,1.4589217722284988e8,8.43973585508911e8
0.000979999895207584,-0.3879658310357134,9.354676300499325e-5,81.47395151769236,1.6852157296449137,93594.13828872192,35667.02748742701,6.358683805037608e8,8.685193331935754e8
0.0009699998772703111,-0.3872441176957797,9.406539581585149e-5,82.03383466771079,1.711475687749311,106190.51343698098,37280.04915030037,9.870505337182736e8,9.615578056853197e8
0.0009599999175406992,-0.3865192997378704,9.446691219370557e-5,82.28981197663617,1.7274433441768586,112453.72590347633,38001.58104830495,1.1143210046615806e9,1.0072928960188951e9
0.0009499998996034265,-0.38579570238519817,9.459305437756215e-5,82.1315736924472,1.7077409735282694,112411.65743180578,36538.789341182164,5.415340400178882e8,9.236708239833417e8
0.0009399998816661537,-0.38504418274053076,9.488096729953593e-5,82.17010701803045,1.6682313985385684,108287.08855448347,34222.837287039896,-2.9336974376677006e8,7.785236028421206e8
0.0009299999219365418,-0.38427008561752757,9.586018639591157e-5,82.4602953732673,1.6307906479625878,106033.38214958814,32753.232240853842,-6.717235362384448e8,7.165011991949544e8
0.000919999903999269,-0.38348439404919027,9.62207640953399e-5,82.49037993942515,1.5991048998109907,93497.95076283392,32207.905689497176,-6.524581317652144e8,7.225819876921424e8
0.0009099998860619962,-0.38266314200325924,9.547542490887099e-5,82.48880109625308,1.5829086194808373,96461.78411007546,32560.568397938594,-4.2004859041362375e8,7.554752746511711e8
0.0008999999263323843,-0.3818224082698403,9.490613136255918e-5,82.58583193726592,1.6051647885386195,99772.80036133972,34247.55090340855,3.716341697845049e7,8.277503048087015e8
0.0008899999083951116,-0.38097762793181444,9.424727569440567e-5,82.56270613234663,1.6258661994842039,91089.16394523224,35019.57277484236,2.946443806592472e8,8.50638124143418e8
0.0008799998904578388,-0.3801490471276746,9.29910791788762e-5,82.53325437279175,1.623320915229959,79651.72107473596,35111.52093920489,5.842854524139872e7,8.19636071007715e8
0.000869999872520566,-0.37931493042413494,9.253426056621221e-5,83.11357882746938,1.647200856344874,75708.23082340877,35850.69850699123,1.625232701918241e8,8.206570930494356e8
0.0008599999127909541,-0.37847754075944573,9.429475332861546e-5,84.46292502772586,1.7022517244274076,78001.15780048916,38159.31145096783,4.0750450967584676e8,9.186477659049296e8
0.0008499998948536813,-0.3776405357667538,9.639629257892603e-5,86.18685249948263,1.7526792646445302,84604.0759461974,40334.84740719683,5.68959986513092e8,1.055360204941905e9
0.0008399998769164085,-0.37679193346379924,9.79167104596627e-5,87.85111430651418,1.7920769640386631,82475.07061159352,41861.1045394701,7.717361176517583e8,1.1033323341324077e9
0.0008299999171867967,-0.37591075873442403,9.823496037754219e-5,88.86882874100537,1.802463961239832,71961.08304466623,41910.50836065927,6.576082260706656e8,1.0671055041021297e9
0.0008199998992495239,-0.3750362479635109,9.843978498302948e-5,89.55130789431716,1.8116909929425553,68771.989781942,42040.86411568468,5.839675350245558e8,1.0676440387080975e9
0.0008099998813122511,-0.3741730206502775,9.906188315892954e-5,90.14749678184317,1.8102145304645576,58451.95701251538,40775.71550355824,1.5480945981555688e8,9.9105565141974e8
0.0007999999215826392,-0.3733075476487336,9.985299283039993e-5,90.2570000739721,1.7961071114612475,67240.81540993533,40838.21527065772,-1.0332529457433418e6,9.827136509820336e8
0.0007899999036453664,-0.37243407737649387,0.0001002877558771267,90.24754099778094,1.7875043899064902,88865.51304499751,41996.53493820868,2.4353627325738484e8,1.0320293929613621e9
0.0007799998857080936,-0.3715733030054364,0.00010071353688892898,90.34018013810046,1.7778773775550372,105970.79984283962,42908.31583096779,6.503710649349992e8,1.0892031192178767e9
0.0007699999259784818,-0.3707130371553065,0.00010069028914990155,90.0408426390334,1.7572049479454928,101671.41231974111,42154.65479539508,7.798249596721627e8,1.0860003696480665e9
0.000759999908041209,-0.36986719849379684,0.00010052217969501131,89.77878642509371,1.7486181135529573,82874.03569349185,40314.745254234185,5.2189647378866285e8,1.0262158049561015e9
0.0007499998901039362,-0.36901021845691123,0.0001010850711608153,90.28445973963967,1.748936993001809,74565.7944843545,40088.84953383398,3.4202599705719113e8,1.0645312406267399e9
0.0007399998721666634,-0.3681154468706344,0.00010192939195509698,91.46124847962783,1.7592551303771307,72860.80383562164,40524.471618096475,4.258605474663238e8,1.0615673762598605e9
0.0007299999124370515,-0.36723409429468423,0.00010209837562428548,92.6647365605458,1.7622079232095837,67896.64094874782,41009.11772333803,2.4154937494127432e8,1.0180304253059506e9
0.0007199998944997787,-0.3663520508717633,0.0001015710153786315,93.64568851062033,1.781970713660703,70768.96958638681,41236.85554712437,-1.679337801462671e8,1.0048871776407778e9
0.000709999876562506,-0.3654510117338273,0.00010081732593595247,94.57404741102303,1.8167678529367042,80494.8275431619,42234.77275633569,-4.6681340195376056e8,1.0736351625784137e9
0.0006999999168328941,-0.3645333753180046,0.00010030721778621732,95.37891970755928,1.8410860352457574,90219.09838103667,42919.43928488483,-4.6553861410438055e8,1.1252788938762844e9
0.0006899998988956213,-0.36360759557424993,0.00010047217439004072,95.89397743811449,1.8430880846743372,86093.83775903973,42926.09744335995,-2.054173534855562e8,1.1139430980932467e9
0.0006799998809583485,-0.3626674888213516,0.00010039687983810906,96.04783949919896,1.8363384352304333,77384.00346266727,42994.77565180166,-6.074813394271386e7,1.2227307445976832e9
0.0006699999212287366,-0.361733210284496,0.000100266407999382,96.39710937515387,1.8561722307699144,60206.73856046863,44955.588075812,2.0107856354636568e8,1.3578601331568606e9
0.0006599999032914639,-0.36081946647587526,0.00010033153777388773,96.91420369662036,1.8786542183068184,40951.84163990822,44652.83648323252,4.60046360690243e7,1.2519046895187447e9
0.0006499998853541911,-0.35988132582082805,0.00010104205440866345,97.50057605016987,1.9086533183947403,9520.383372510865,43774.819394184124,-4.0224273620691717e8,1.168657690808947e9
0.0006399999256245792,-0.3589393190078614,0.00010287094208743754,98.52847729852162,1.9460843936600838,-20083.46062673652,43995.8661365456,-5.330274725647861e8,1.1453295218610518e9
0.0006299999076873064,-0.35797796550936745,0.00010470290305693087,99.32965990838655,1.9997217641202873,-21014.91600928301,45549.420643100195,-1.758725724154742e8,1.187068821936824e9
0.0006199998897500336,-0.3569973158397654,0.00010664821002271909,100.13228802862578,2.0591460178623158,12838.696726729533,46856.747503918035,3.2337213888700616e8,1.22009582274078e9
0.0006099998718127608,-0.356021048696281,0.00010903081746689782,100.92441448939843,2.0953527251265993,51742.0852894933,47359.64793775566,5.423224695892955e8,1.2383850232880256e9
0.000599999912083149,-0.35504816648568405,0.00011080920825633883,101.88600350818196,2.130051548688892,80019.80245907024,48307.831428291654,9.689806890635911e8,1.2703242201584308e9
0.0005899998941458762,-0.35405858337464724,0.00011208321994030165,103.1693651952053,2.1703741856970153,102201.25517272155,50473.57989989298,1.4409569982537735e9,1.4291830004340994e9
0.0005799998762086034,-0.353052716617158,0.00011248486455275658,103.85453603111837,2.178698337299497,124956.69206327618,52373.20803957334,1.1539862113152337e9,1.5908544432309113e9
0.0005699999164789915,-0.35204646828097225,0.00011272433315782403,105.26135755318715,2.187051707369342,148888.96400429244,54052.379844513736,7.73713054148192e8,1.710674190551644e9
0.0005599998985417187,-0.35102469354975596,0.0001131872714420004,107.23088067078507,2.1911538557359336,174008.69389978034,55438.28030979652,4.253551496191155e8,1.7648367603702257e9
0.0005499998806044459,-0.34998614743146483,0.00011391226213801125,109.17827635609963,2.21701151507535,184332.30067074872,56830.20113039724,3.026277798026092e8,1.736278236322842e9
0.0005399999208748341,-0.3489455944533054,0.0001145002719881746,110.93331152292583,2.2298620684772756,180774.8658462714,58029.40222225189,4.8591545176187915e8,1.7287640076342657e9
0.0005299999029375613,-0.34789704190669546,0.00011550143562614524,112.26021034184636,2.23539219512696,176013.3932291801,58936.690399808154,7.928388381813191e8,1.7604839325240629e9
0.0005199998850002885,-0.34684933161499804,0.00011597880030087069,113.36508372659986,2.2286937288653217,180309.20859411624,59458.17223446722,8.15726237861583e8,1.7598256321079707e9
0.0005099999252706766,-0.34578352257795647,0.00011564383199981189,114.55164658624842,2.2133146015950076,167796.43752807446,57674.755261903054,2.4035071078382474e8,1.6304846487789202e9
0.0004999999073334038,-0.34468062734481625,0.00011496271349073796,115.58471146615696,2.2034530275249304,145168.1922054068,53348.2169431784,-1.0631389743917764e9,1.404580080531923e9
0.000489999889396131,-0.3435433783669028,0.00011484548433575969,116.79376519307117,2.2233943178885154,113633.58529276488,50290.65672901097,-2.251169190432125e9,1.2880887803011825e9
0.0004799999005626887,-0.34242335923799544,0.00011540475437709,118.18104602779627,2.260774873559124,99765.60370235056,50512.172562159576,-2.6537986206316175e9,1.3264852094701996e9
0.0004699999117292464,-0.3413076919322888,0.00011564743688296947,119.011161684488,2.3082079837410907,119388.8268394001,52603.48024479277,-1.8668968105624475e9,1.4536542096787806e9
0.0004599998937919736,-0.3401868479993024,0.00011554696605166676,119.58383010432513,2.36339931028004,143678.0586508979,56371.71819072908,-5.227250846142316e8,1.5973820747529068e9
0.00044999990495853126,-0.3390680690541165,0.00011567989443643005,120.04505056889565,2.4196852093405834,162133.8475910068,59720.13581924559,7.25313862205793e8,1.6946098332445626e9
0.0004399998870212585,-0.3379451013045735,0.00011599621741489484,120.01425238811007,2.4308719256716422,188013.28393560892,61992.9189107597,1.8366740588123662e9,1.8038691743583362e9
0.00042999989818781614,-0.33680315805792893,0.00011652018840832455,120.32417812642115,2.467393573351716,207380.16777740666,66130.13514428417,3.0193412144230075e9,2.105071107552894e9
0.0004199999093543738,-0.33566259621710076,0.0001174929791967548,121.66626181958398,2.539064092834382,213412.3165442874,72036.95570278564,4.681993930961363e9,2.580509054197115e9
0.000409999891417101,-0.3345164247311536,0.00011925941357981146,123.77595079045369,2.576951966654821,204800.66228979477,74896.57332693324,5.307271315810503e9,2.7286951759628205e9
0.0003999999025836587,-0.33336046792739643,0.000121153393268953,125.91584220554807,2.5717447529605786,189151.263444524,75055.7787698679,5.227479248463369e9,2.6785939307229443e9
0.00038999991375021636,-0.3321885076111999,0.00012207185772284258,127.8684658068044,2.5580127290841035,166588.1010034798,74120.06009532405,4.800229837599016e9,2.510779290693566e9
0.0003799998958129436,-0.33101297864111234,0.0001225099315041276,129.406663478703,2.5798599596429876,152226.7782043259,73677.1641480991,4.843272923519582e9,2.4682012504703984e9
0.00036999990697950125,-0.32983716373734084,0.00012377831712878708,130.15792709642415,2.581198481073641,129242.79901897859,70801.41656678806,3.7795241739336653e9,2.2492110556024036e9
0.00035999988904222846,-0.3286447722878537,0.00012517878558106156,130.8574759238401,2.578964012603919,113890.42288698621,67602.07922018656,2.308313335713866e9,1.9394204691848834e9
0.00034999990020878613,-0.3274239357865472,0.00012604616169354993,132.1559839255959,2.5772237146796804,99105.2501897571,66656.32139187462,9.804329088400639e8,1.7983192749318817e9
0.0003399999113753438,-0.32617462754773446,0.00012628607041662726,133.81193242242338,2.58186449989908,100212.55399229714,67965.0188218614,-3.946589604332137e7,1.8400325446793594e9
0.000329999893438071,-0.3249261144414662,0.00012638255421219908,135.21104899039454,2.596317307777546,121794.61706027239,69209.49526727913,-8.954112219927129e8,1.9156313243950021e9
0.0003199999046046287,-0.3236824150972356,0.0001264128004623499,136.51971373256416,2.635649608286472,146272.2223706708,71512.55064941404,-9.752630283447081e8,2.092726524969384e9
0.0003099998866673559,-0.3224189355497598,0.00012654250727283685,137.7048954019757,2.666501588928106,183104.76841185108,73339.31208507136,-8.787301498205179e8,2.2522717435898504e9
0.00029999989783391356,-0.3211393405259241,0.0001265392488682907,138.62921590351598,2.7039385936795823,214069.99621619607,74074.72695482048,-4.3243406866005385e8,2.277482263010485e9
0.00028999990900047123,-0.31984894106284456,0.00012665378822247116,139.61696239491516,2.7337979082960557,256178.15041976652,74562.47763350222,2.1364277543357638e8,2.2977736783026175e9
0.00027999989106319845,-0.31854702544824715,0.00012590340348734335,140.02243830435702,2.7434541259542438,279939.41864117235,73743.90709868955,5.672897130272101e8,2.187349322212442e9
0.0002699999022297561,-0.31723328544858387,0.000125173936211547,140.2442096236547,2.7450520862363605,294771.4781278781,72692.3277934467,7.166555494823619e8,2.0703796272055376e9
0.0002599999133963138,-0.31591198909421797,0.0001249081668673216,140.5225905198014,2.7415570890000174,305986.3328362532,71408.49647139329,1.0886836777078588e8,1.9763207346237168e9
0.000249999895459041,-0.3145986591695112,0.00012518210439557852,141.4556405061267,2.7290318572903334,321257.5282894312,70837.67667424133,-7.707197596704643e8,1.9308325128770335e9
0.00023999990662559867,-0.3132696620444771,0.0001253461312624043,143.14047511191131,2.716231017818816,345504.13833338814,71360.71353401129,-1.7456827728972492e9,1.913683155601987e9
0.0002299999032402411,-0.3119114502042183,0.0001256943841180121,145.65160478972098,2.7232608385108215,377343.8210251459,72893.29589744408,-2.0903475238516777e9,1.937265685031517e9
0.00021999989985488355,-0.3105264326072182,0.00012643449987134576,148.82111686273615,2.776448177391123,377112.9806230238,75012.66888357962,-1.7819468333648484e9,2.0151472952048945e9
0.000209999896469526,-0.30912788983679484,0.00012686755953916895,151.73881588398942,2.85435322459785,367970.88985465,78141.6958201612,-4.40462364865126e8,2.1421824101823914e9
0.00019999989308416843,-0.30768741235617797,0.00012715202077581816,154.00812700494123,2.9180418773486183,350291.18827607745,81389.48333304106,8.88567369530249e8,2.21585623815451e9
0.0001899999042507261,-0.3062203527612319,0.0001276233920189479,156.28505014694719,2.9985438774555986,338900.5261081508,84294.12426197871,1.6435362231455822e9,2.385184900976573e9
0.00017999990086536855,-0.30472358584610626,0.00012785021010534395,158.87520483966733,3.097454814531999,340923.97315561865,87658.68813142738,2.537610620829838e9,2.556484995725671e9
0.00016999989748001099,-0.30320544070489713,0.00012814333669588983,161.34653499656548,3.1860720038545454,353259.49234226736,91123.31789029499,3.0894798452986493e9,2.695017336210339e9
0.00015999989409465343,-0.30166715285344975,0.0001287374552997449,163.66505936160405,3.2857017498752135,359051.62745254085,96491.46752856311,4.353115506125123e9,2.973094980609677e9
0.0001499999052612111,-0.3001138677665207,0.00012972118475081847,165.574486382785,3.3590962703982137,378366.0445579736,100432.89112879694,4.946201849018136e9,3.20019436007545e9
0.00013999990187585354,-0.29855614657331003,0.00013122215394964664,167.92383848229707,3.430537825030218,416908.57395055995,103020.93805481028,4.894482059904737e9,3.3261707650812793e9
0.00012999989849049598,-0.2970019881120241,0.00013334754196024466,170.5394350248548,3.4986501511366987,456556.68813240645,106315.68665573122,5.571380604794438e9,3.4066096425725417e9
0.00011999990238109604,-0.2954518558695444,0.00013539193023603006,172.75607770908906,3.5579454157359685,484848.79063603294,109343.77894405481,6.090016530383291e9,3.489389090671542e9
0.00010999989899573848,-0.2938881828262936,0.00013674527045456566,174.72036977212505,3.599542034315653,513275.7829815491,112013.89966870428,5.667208384480897e9,3.5443709112202816e9
9.999990288633853e-5,-0.29228599851498127,0.00013725427219158024,176.54880698017817,3.6266315644021794,535211.0738505675,113211.77449299069,5.226510827907827e9,3.5672412745846524e9
8.999989950098097e-5,-0.2906728794125437,0.00013782048995820452,178.59325656730337,3.6567895380095923,532325.8950473869,114912.78210235972,4.5560655752397785e9,3.7337575176169033e9
7.999990339158103e-5,-0.2890506187705033,0.00013851896695018249,180.1473689262358,3.6920937881969027,526328.693251309,115524.18465147847,3.6616038918697824e9,3.8144108349332747e9
6.999990000622347e-5,-0.2874096861737023,0.00014014542818782986,182.57199062936468,3.7182960200500474,525743.0242443584,116479.25625771715,2.8369822334112353e9,3.7901273739342785e9
5.999990025884472e-5,-0.28576125328518137,0.0001424323381328523,185.86904562901918,3.7346056120912277,501521.2073543065,118233.01716308182,2.247950893429191e9,3.840198218050426e9
4.999990051146597e-5,-0.2840806014999516,0.00014476976258893785,189.1605623100632,3.740738037277852,446275.9823103447,119347.53134368456,1.8281993617086048e9,3.9150657855651855e9
3.9999900764087215e-5,-0.28235980386544235,0.00014732861319277128,192.61085960536874,3.7623210802549183,407319.72599638766,120189.53498500219,9.275268497320873e8,3.9902629956190453e9
2.9999901016708463e-5,-0.2806301877978697,0.00014945006163527504,195.4514014667127,3.803385500429138,393093.89503317187,120992.01583828655,-5.743886028351508e8,4.1000424340256047e9
1.9999901269329712e-5,-0.2788688193774463,0.00015057626497454074,197.85240380021065,3.8933029049173755,420749.9768225476,125275.86068785912,2.6571866828099602e8,4.52351061040621e9
9.999900612456258e-6,-0.2770868764279439,0.00015161983731609954,200.21847437655117,3.961322215097061,476025.2488811452,128246.69190807371,8.085055079469028e8,4.625911248237053e9
-9.913492249324918e-11,-0.27528404993188194,0.00015263867442270144,202.16457829782152,4.02289963922327,516339.1710350589,130200.15239623385,1.460525409337234e9,4.672345468267578e9
-1.0000098882301245e-5,-0.27347444098550755,0.00015292911101651683,204.01187403033666,4.082147150677698,574358.295628615,132815.92634658108,3.083590215724318e9,4.932410467489967e9
-2.0000099539174698e-5,-0.2716320124635995,0.00015303435262588143,206.64054410469947,4.156423071648148,602855.2849023854,137758.70418162583,5.112885803085346e9,5.333401755156576e9
-3.000009928655345e-5,-0.2697582496416112,0.00015379770590568336,210.46138750042033,4.27004118919609,632204.0486805413,143778.9642938368,5.461742876337106e9,5.645225198737112e9
-4.0000100852921605e-5,-0.26786047451097134,0.00015565385367669228,215.4498738461707,4.414504380943309,672162.9867854719,150967.07911363983,5.740291074876787e9,5.928645899054381e9
-5.000010060030036e-5,-0.2659184515585947,0.00015833095860698297,220.4314494562015,4.525983791757587,658874.2763713448,155856.81507263842,4.754546076902857e9,6.025616791682841e9
-6.000010034767911e-5,-0.26396120675899415,0.00016098245620576172,225.004975818337,4.602444307780366,644351.8771861258,157769.33022933986,2.8312092649492664e9,6.068777762678326e9
-7.000009645707905e-5,-0.2619781987749298,0.0001631644447187907,229.11681777985336,4.642454092814255,662424.3271275747,159754.34136732412,2.250576341967211e9,6.107653429932585e9
-8.000009984243661e-5,-0.2599517223962787,0.00016558117904060023,233.8023819255214,4.713818117886262,684492.1857025928,166336.0172685862,2.8164031916172295e9,6.443715857566146e9
-9.000009595183656e-5,-0.25788962662226095,0.00016744890103467097,237.93297192285942,4.8002405632144916,713563.8353972196,172742.15807718525,3.3787605199907575e9,6.697867362614369e9
-0.00010000009933719411,-0.2558062304265475,0.00016929490109067173,242.29467318378076,4.887134532385519,757930.2731111469,180046.71191126958,4.489843545845383e9,7.092180450132309e9
-0.00011000009544659406,-0.25368262314744633,0.00017077266730736832,246.50332887433652,4.9788442782893725,805804.4208630975,183519.5281031145,5.989807019678814e9,7.219014721547532e9
-0.00012000009883195162,-0.2515319482948165,0.00017211516759757409,251.39675456290186,5.085275856744034,864928.4937142443,186814.8537732613,6.560161965476802e9,7.420677407087424e9
-0.00013000010221730918,-0.24934095474020862,0.00017347579433574126,257.34570057754934,5.1976677304484085,915320.8276481354,191194.80735134313,5.821632134436752e9,7.819138200561788e9
-0.00014000010560266674,-0.2471049609703681,0.00017511024699399464,262.81503689958885,5.34132618258926,961053.3449060782,197639.07335444906,6.5675939197038965e9,8.2223366618749895e9
-0.00015000009443610907,-0.2448399492747908,0.00017667463055896803,268.02554508665116,5.508200682263003,1.0250085903415187e6,207063.7467854701,7.197006547904278e9,8.86250255832665e9
-0.00016000009782146662,-0.2425303448357506,0.00017855221479287913,274.157713945873,5.664732200994348,1.0519900725167303e6,217039.7009990804,7.610430509844669e9,9.591091483737276e9
-0.00017000010120682418,-0.2401939754711116,0.0001806959168613218,280.6316716644132,5.7964624591875555,1.04075892412094e6,223132.12276421345,6.339755319969367e9,9.795908980144434e9
-0.00018000010459218174,-0.23782338234212366,0.00018403485114197344,287.65746254216197,5.904021706507202,1.0336210238370317e6,230065.75685264482,4.503544578468776e9,9.678575200564219e9
-0.00019000009342562407,-0.23541506282102478,0.00018742053145953273,295.8876823885699,5.994138679733751,979267.5031652153,235456.19409223137,8.986305076000785e8,9.538074134735586e9
-0.00020000009681098163,-0.23299008232110377,0.0001902844921588573,302.7732672044864,6.061130344983338,932941.4127428024,241831.70223648366,3.7984691285558546e8,9.820604727850775e9
-0.0002100001001963392,-0.2305493751572417,0.00019276414051102895,308.35886396556344,6.153358892650221,930942.8789576355,250505.50461268795,2.4348492573819838e9,1.0467873046333605e10
-0.00022000010358169675,-0.2280712417145262,0.00019526280857194624,314.4145950938389,6.247619665631023,944396.8899883289,256769.9709056026,1.3308111891986675e9,1.1038833469334612e10
-0.00023000009241513908,-0.22553001692964164,0.00019737139813476727,320.0892172415108,6.297629019295121,929625.9683286882,261666.99198094994,-1.5365599539249072e9,1.1578557607282715e10
-0.00024000009580049664,-0.22292619352018536,0.00019896780770676655,326.3753839422527,6.373825144172725,895107.6531933984,270911.05589297955,-1.411701724478464e9,1.234056872755439e10
-0.0002500000991858542,-0.2202804868957696,0.00020010899445535276,332.918435349772,6.4977623280123735,836898.0390392698,279722.92810080136,-2.350241767479616e9,1.312366947322948e10
-0.0002600000880192965,-0.21759713103223458,0.00020133296304556422,339.4752752661196,6.66454052182888,787042.5578091975,286859.67252247065,-2.4855808191918974e9,1.3337171029195148e10
-0.0002700001059565693,-0.21485731107798073,0.00020263037311636116,346.25793212312846,6.820612780074404,748977.7710756604,289477.4062033677,-5.042131346280325e9,1.2918720137337643e10
-0.00028000009479001164,-0.21205576047860952,0.00020462710571511343,353.90737440754543,6.988034091081349,784184.2184846342,293420.8332085706,-7.431682504649891e9,1.2834185863114538e10
-0.00029000011272728443,-0.2092116796406104,0.00020704256769762643,362.8806445041642,7.127648833228547,892814.555332003,302097.1044078337,-1.0724630586155546e10,1.3198918685199356e10
-0.00030000010156072676,-0.2063461512089271,0.00020958231061287522,372.67114514236664,7.285195377587462,1.0405682381011934e6,312568.74380684237,-1.3961403061876633e10,1.3655832459115139e10
-0.0003100000903941691,-0.20343459180235482,0.00021196603233428825,382.9577762732625,7.457281935494116,1.169928118174969e6,324801.4035795449,-1.648192048586056e10,1.4243923760783226e10
-0.0003200001083314419,-0.20045472958065802,0.00021435465977699434,393.1002466832725,7.634360774703921,1.290072115827116e6,339281.1740660832,-1.757925790485446e10,1.521220581014293e10
-0.0003300000971648842,-0.19740220881907733,0.00021667897504912536,403.5890008992298,7.85244700550758,1.3754480133539832e6,355594.12720674666,-1.744761936096752e10,1.6238074905250196e10
-0.00034000008599832654,-0.1942862137971764,0.0002189728116914079,413.3960119982323,8.062874731231144,1.4219139541243245e6,367664.4915269738,-1.91544148986475e10,1.6981739980446758e10
-0.0003500001039355993,-0.1911254406045947,0.00022132294087797908,422.28503838802806,8.277189801709351,1.4841907984680182e6,384964.6286312277,-1.427239706752789e10,1.8332854029858467e10
-0.00036000009276904166,-0.187921713598259,0.00022411755257736548,431.20393491671865,8.42282905831338,1.6516750496254987e6,404520.84957413736,-1.161526411487364e10,2.0019265599707874e10
-0.00037000011070631444,-0.18464267537321288,0.00022735176377275244,441.2061670828343,8.588031996688771,1.8471876118464598e6,425602.744875246,-1.020680031833583e10,2.182250465999669e10
-0.0003800000995397568,-0.18128768861738798,0.00022940078345847222,451.14265109866636,8.766823828854305,1.98966758928792e6,442211.25087960804,-1.1332927181268126e10,2.332620499113691e10
-0.0003900000883731991,-0.17787039335184962,0.000231081043468787,460.80905942265997,8.978559293608367,2.036231115754928e6,458820.10282810015,-1.049623766081341e10,2.4759359470312527e10
-0.0004000001063104719,-0.17438426784472827,0.00023382422967875541,471.43964109855057,9.199630340538024,2.166733381545861e6,479125.60168922826,-4.308841242586296e9,2.6321301816322857e10
-0.0004100000951439142,-0.17081919268289497,0.0002368132370464697,484.3002934446079,9.484315017740837,2.326450710710304e6,500757.0857947257,1.0294877134946171e9,2.80569732555759e10
-0.00042000008397735655,-0.16719480567616266,0.00023909352900869856,497.108516651135,9.755038088961983,2.4016702115343106e6,522439.16449272353,3.5072773448744864e9,3.0304558070407604e10
-0.00043000010191462934,-0.16349884744726587,0.00024186115032873729,510.00235952408775,10.018459887478715,2.5128780742211463e6,548190.1720501233,8.237857509661309e9,3.355457099831961e10
-0.00044000009074807167,-0.15972594384076802,0.0002451899564931052,522.6130187619518,10.259823721591356,2.6796694819942117e6,571919.769595751,1.0156502135241777e10,3.7372043654123795e10
-0.00045000010868534446,-0.15585063834326984,0.0002484776939066232,535.517370076304,10.521915476878494,2.8193911657790677e6,592811.2344322889,9.00946975100905e9,4.13286314528333e10
-0.0004600000975187868,-0.1519064444695774,0.0002515697282542514,548.9592128600724,10.781747501113662,2.955114252573506e6,617755.9731739919,7.79628021912164e9,4.5178598601618126e10
-0.0004700000863522291,-0.14787991069779827,0.00025385785359444715,562.7543630479954,11.043885712245638,3.089279691833574e6,648169.3722995645,8.592572433364376e9,4.855401308848493e10
-0.0004800001042895019,-0.1437743553192224,0.00025553124249059957,577.4860488420944,11.353919658433497,3.1799709115680535e6,678093.8780072018,8.393617877034803e9,5.1464106430028854e10
-0.0004900001222267747,-0.13959632769923205,0.0002574471482588322,592.1322395353566,11.65621572589184,3.2234846292470032e6,696296.5443417175,4.152987944709719e9,5.2349035954545494e10
-0.0005000000819563866,-0.13532712259786256,0.00025973951751524793,608.0338219860075,11.938440819320776,3.2563128784724516e6,707505.1105510251,-6.356618258562488e9,5.1563569246279655e10
-0.0005100000998936594,-0.13096721130320882,0.00026187313773245617,623.817411613076,12.18529562188019,3.257553155612191e6,715868.1244215429,-1.8655194756026237e10,5.013340865005881e10
-0.0005200001178309321,-0.12651939780872717,0.00026491854666510397,639.5636931079695,12.440963436092582,3.2293425529342927e6,723475.3230058296,-3.249150601985641e10,4.905580883338534e10
-0.000530000077560544,-0.12197647288486338,0.0002690552452942368,656.9025186769469,12.695359979725557,3.1827808729947517e6,735573.4814892432,-5.0344546354462654e10,4.902508475685974e10
-0.0005400000954978168,-0.11736070305894321,0.00027352062705119767,675.6857591675799,12.992962012190658,3.222011487583771e6,752632.4887938201,-6.4280906838778366e10,5.0407153194552765e10
-0.0005500001134350896,-0.11266896461700822,0.0002779405745921146,694.9499900359328,13.293386327593248,3.180811333374256e6,773597.3975230163,-7.333038794490164e10,5.279455876480942e10
-0.0005600000731647015,-0.10788958287216267,0.00028236889683610296,715.6492851688477,13.678801684809988,3.1008194419332426e6,803772.6514913009,-7.596619026147267e10,5.601790510113104e10
-0.0005700000911019742,-0.10300012722923213,0.00028715627684287046,737.5500652556628,14.16979666601095,3.091183431071191e6,844603.5281333085,-6.778634293550072e10,6.021911939138585e10
-0.000580000109039247,-0.09801924566081949,0.0002915777197796684,759.1615769959615,14.697752031579364,3.037520030290194e6,889691.0465126781,-5.284214456526933e10,6.499513757271134e10
-0.0005900000687688589,-0.0929498898631548,0.0002956541649532306,778.9986745844276,15.194724929555123,2.997423436325939e6,931664.9062327312,-3.528448519311645e10,6.8681137995904785e10
-0.0006000000867061317,-0.08778766620222082,0.00029995285812301246,798.1635410031944,15.652249502187656,3.0740231078920695e6,973126.1478683436,-2.4790355023410812e10,7.212393635950055e10
-0.0006100001046434045,-0.08252173893258051,0.00030416382808225905,817.3558427347488,16.006987029745808,3.1339061444041994e6,1.0096243875253783e6,-2.8995278627652733e10,7.558671940479755e10
-0.0006200001225806773,-0.07715686119882666,0.00030782691361862095,836.8460814497366,16.303496031670768,3.2857621255366923e6,1.0375502577860433e6,-5.312807950286625e10,7.795253162156052e10
-0.0006300000823102891,-0.07168716299871516,0.0003113895454886039,858.1850212864672,16.639906220443386,3.3434773648095177e6,1.065793465351862e6,-8.27609689648842e10,8.040887592395914e10
-0.0006400001002475619,-0.06611419994319545,0.0003152709100560492,879.6701069939937,17.002498399802267,3.3302287062708023e6,1.0980160533683863e6,-1.0437508162686908e11,8.342485257398766e10
-0.0006500001181848347,-0.06041125800641535,0.00032001722437628396,901.7188861434216,17.43368072385095,3.405867824625978e6,1.133436837495836e6,-1.2267103941001315e11,8.668631065332741e10
-0.0006600000779144466,-0.054582264253550984,0.00032561929590362173,925.3193027810211,17.912666817366457,3.525541771068002e6,1.1710230584360862e6,-1.358053380243907e11,8.999490713022855e10
-0.0006700000958517194,-0.04862258666716961,0.00033064123587861976,949.9655309310145,18.39341452708216,3.5505803646391225e6,1.214777494981347e6,-1.472889544149304e11,9.450992546863121e10
-0.0006800001137889922,-0.04254192109990226,0.0003350338785377058,973.5648565664522,18.879753300882623,3.5654622415168923e6,1.2615756431181778e6,-1.5070155399398376e11,9.963535150276189e10
-0.000690000073518604,-0.03635226054990617,0.00033981852741250964,998.7087661930224,19.319914587520447,3.542401553361578e6,1.3040647393329241e6,-1.6542787316621048e11,1.0424758000864262e11
-0.0007000000914558768,-0.030066046680628476,0.0003440416468560292,1024.0150066699346,19.732794704534662,3.512363984927327e6,1.3460216253490946e6,-1.8791731481671542e11,1.0814245295005101e11
-0.0007100001093931496,-0.02368071994216381,0.0003475319740959872,1048.6618851333744,20.197722053524334,3.3280481450252756e6,1.3901011374001917e6,-1.9996985881964856e11,1.123868244752821e11
-0.0007200000691227615,-0.01720235700723814,0.0003517296926903516,1075.0930859601906,20.687695416892158,3.1698891005399716e6,1.4402660176474284e6,-2.2087365004904648e11,1.1924118126170157e11
-0.0007300000870600343,-0.010618490954425564,0.0003557530052271871,1101.696163254091,21.24766159325475,3.010872562862592e6,1.493752982640643e6,-2.3156804516560687e11,1.2743487034906403e11
-0.0007400001049973071,-0.003956649980099323,0.0003595487764419876,1127.7847069548889,21.852699212396466,2.9774981650573495e6,1.545209046919371e6,-2.3642190483066327e11,1.3506322888746332e11
-0.0007500001229345798,0.002822262069173156,0.0003632369958792167,1151.634235610415,22.398176323811878,3.006580229943779e6,1.5955987489796253e6,-2.302730664681135e11,1.430926686427185e11
-0.0007600000826641917,0.009710968372587949,0.0003671385061336221,1174.8012630090361,22.836110018576807,2.9437705628227945e6,1.6440257046258016e6,-2.4143544310273883e11,1.5128235719996237e11
-0.0007700001006014645,0.016715836301670606,0.00037177148493153586,1198.7528473265306,23.32579011815245,2.7607520477353004e6,1.7069777892258645e6,-2.4586175049422104e11,1.6034836094136505e11
-0.0007800001185387373,0.023834250195186726,0.0003765102677519094,1220.7578787751886,23.781541622489875,2.506369577882601e6,1.7632012581985819e6,-2.501359396334181e11,1.6662126810910593e11
-0.0007900000782683492,0.031072218417002254,0.00038086185008617894,1240.6891928522525,24.141438339308525,2.2190364427206167e6,1.8026636967603287e6,-2.6901287674371097e11,1.7065928001178934e11
-0.000800000096205622,0.03844166155932148,0.0003845206217362429,1260.4574786034666,24.496444804422264,2.076844442328934e6,1.8349508540759175e6,-3.021449807076031e11,1.7363868436274652e11
-0.0008100001141428947,0.045907109815379314,0.00038761985141869403,1279.6420378856078,24.861768770553386,1.956070176232614e6,1.8628303587951378e6,-3.3454419707308026e11,1.7749368839692014e11
-0.0008200000738725066,0.05346002090325973,0.0003896917892473616,1296.9183316249737,25.175664560742472,1.7694996647389221e6,1.9026186815743623e6,-3.576318635014306e11,1.8361748871477386e11
-0.0008300000918097794,0.06107037524504524,0.00039067818791083966,1312.617124369104,25.466849680622484,1.5860202160537697e6,1.9572125400111554e6,-3.494565711171987e11,1.9253491852619302e11
-0.0008400001097470522,0.06876604775272299,0.00039214763522644943,1326.887143717222,25.69363137612864,1.2765287306971704e6,2.0039362825819529e6,-3.369674216285196e11,1.978927830228423e11
-0.0008500000694766641,0.07656196458350781,0.00039337103582585704,1339.4101716231366,25.823518963887935,912685.7191518456,2.0253923232403528e6,-3.487032844687399e11,1.978343982352306e11
-0.0008600000874139369,0.08444331648751309,0.00039391392152173367,1349.7871199374474,25.928018356289154,398503.00381308235,2.0391073137401252e6,-3.6118870148088885e11,1.9728165388080972e11
-0.0008700001053512096,0.09241063027359148,0.00039459919137961873,1359.4450898052166,26.003433506954547,-51621.21215752626,2.0546566496161628e6,-3.7017183039829486e11,1.9904836593348337e11
-0.0008800001232884824,0.10043408905985969,0.0003950610327216592,1366.870083070911,26.040527969052775,-466648.8785375474,2.067934034508352e6,-3.774215182771072e11,2.0168418680621655e11
-0.0008900000830180943,0.10849596844859917,0.0003966403836271701,1370.898860847255,25.997597873995296,-842843.5899885098,2.0713912976489752e6,-3.8588647693088495e11,2.016214172743656e11
-0.0009000001009553671,0.11659516741857882,0.0003979179333762985,1371.6045232954125,25.95782601853228,-1.1230232628447749e6,2.0589275370412627e6,-3.9223780529249274e11,1.9761918219372397e11
-0.0009100001188926399,0.12473006236628932,0.0003988887278199961,1370.0165719393622,25.941517559270416,-1.5946870923878048e6,2.0493672542420337e6,-3.869018908826877e11,1.9497623400428918e11
-0.0009200000786222517,0.13289031711795526,0.0003993692311254746,1365.7864812927573,25.887905481662386,-2.0673142843091222e6,2.045950631392938e6,-3.5846945496382227e11,1.956845112003773e11
-0.0009300000965595245,0.14106148074122235,0.00039833912168057214,1357.9321499164253,25.834049829684904,-2.4637145631404477e6,2.0603295472917864e6,-3.024416010701926e11,1.9941982123435922e11
-0.0009400001144967973,0.1492366649669792,0.0003969331181606757,1345.8157617191698,25.743146609239876,-2.847561569938924e6,2.0709134616893346e6,-2.437111164569397e11,1.9966258290919446e11
-0.0009500000742264092,0.15740412075932117,0.0003955394314795599,1331.5610965158057,25.596930398471716,-3.3813763872127743e6,2.07714182953195e6,-1.8693572370369543e11,1.9734864288425974e11
-0.000960000092163682,0.16555593151688205,0.0003935228252705517,1313.9245147220129,25.307265658494686,-3.9317289413177823e6,2.0625908442671562e6,-1.7511803555166644e11,1.9142067323352374e11
-0.0009700001101009548,0.17367703851903368,0.00039086874625967363,1292.8906476065026,24.87324702739567,-4.445656669526052e6,2.0292580013274476e6,-1.7299293478112387e11,1.8224126932930554e11
-0.0009800001280382276,0.18173139542440447,0.0003876273409165612,1268.3888318483819,24.400724754285836,-4.957862426164223e6,1.9847199277962968e6,-1.5749041292229053e11,1.7202781436567972e11
-0.0009900000877678394,0.18974520690950739,0.00038371483186846415,1243.153729232068,24.020636443293284,-5.311168353019314e6,1.9341715729418488e6,-1.3556211855289334e11,1.6243080833202805e11
-0.0010000000474974513,0.1977086039216216,0.00037867123260522644,1213.7535648290204,23.58303679694954,-5.863486489875693e6,1.864017436970686e6,-1.2556094563565799e11,1.5252186737738293e11
-0.001010000123642385,0.20561844934801318,0.00037434020495433516,1181.8060004086378,23.149352951754334,-6.543149243281224e6,1.7945644321282052e6,-1.0536286998222203e11,1.4521547963873395e11
-0.0010200000833719969,0.213452430206942,0.0003705327406326118,1149.4906452302312,22.752200842498,-7.009628993579665e6,1.729203351290248e6,-7.557526607326573e10,1.3903141662856647e11
-0.0010300000431016088,0.22120627993897654,0.0003657123342253284,1115.3253512790022,22.247153044224603,-7.378155572049301e6,1.6643752749409594e6,-4.335396510416203e10,1.3407646621536787e11
-0.0010400001192465425,0.22887759262457233,0.00036028489124389736,1077.5735803017142,21.57553466805793,-7.595456898536537e6,1.5873524884311913e6,-2.7993166771747578e10,1.277452673250362e11
-0.0010500000789761543,0.23642701125490106,0.00035452908090253784,1037.9656347096486,20.767232236065595,-7.739316493176362e6,1.5053069029197877e6,-2.951064856605592e10,1.2136963721847638e11
-0.0010600000387057662,0.24383482287244115,0.00034845228943761885,997.614099840473,19.94544893348216,-7.766044458350409e6,1.4220261870505812e6,-3.0698060538564976e10,1.1496980401568253e11
-0.0010700001148507,0.25108975872212635,0.0003416682876366418,956.2284169446813,19.120620004423536,-7.737126727553763e6,1.3432166013782374e6,-1.9372301300397305e10,1.073910384096888e11
-0.0010800000745803118,0.25821564914608336,0.0003342108870310504,913.1355048518245,18.215233586175554,-7.620219006171329e6,1.2626370636805764e6,-1.1231225914200413e10,9.923434140659924e10
-0.0010900001507252455,0.2651884438658162,0.00032647695820835676,869.5607571011644,17.285428013857313,-7.383999788814915e6,1.186368233777593e6,-5.15293287643189e9,9.123286295606448e10
-0.0011000001104548573,0.2720004125638749,0.0003189988901601524,826.7193653994022,16.36474915843539,-7.089279393896733e6,1.1076826737789738e6,-1.963663092356055e9,8.317374123811937e10
-0.0011100000701844692,0.278666851462316,0.0003109686014320528,782.6243288397575,15.455129101804891,-6.829146722253752e6,1.0255119855881571e6,-3.4565431939570165e9,7.499004673357463e10
-0.001120000146329403,0.2851383819201462,0.0003024854463857805,738.7708214028497,14.61605016814678,-6.614553404782221e6,949222.3793029218,2.192053956564049e9,6.742596926690677e10
-0.0011300001060590148,0.29143019128127234,0.00029336181709659564,695.2762199163252,13.796253782855239,-6.384977025310103e6,871347.7997101139,9.555184877383633e9,5.9093519980338615e10
-0.0011400000657886267,0.29754114954606364,0.0002843511569354362,651.8534610198094,13.031473506152212,-6.053386959523054e6,798624.2653893942,2.0555318736954224e10,5.183795006368901e10
-0.0011500001419335604,0.3034543067979045,0.00027465803242396575,608.8509883181218,12.296989007703289,-5.682740928677983e6,733537.3180898209,3.6024925486449844e10,4.6335096469002075e10
-0.0011600001016631722,0.3091927296899902,0.0002646127910275545,566.6444351219416,11.53531232502763,-5.238921254339224e6,665967.0815622857,4.659130872847876e10,4.1061429638746254e10
-0.0011700000613927841,0.3147339837045933,0.00025505625729776136,525.9214999256612,10.769525441281974,-4.728047347995608e6,598699.2648454001,4.433736157320031e10,3.632548854574332e10
-0.0011800001375377178,0.3200641082427407,0.0002462328157314408,489.26047566601665,10.073678553048762,-4.2463945954390615e6,543198.6859465549,4.05033615639301e10,3.260358269328584e10
-0.0011900000972673297,0.3251726858982289,0.00023755396689878163,454.7965283709444,9.418482155448789,-3.7747727076568427e6,487162.28209160763,3.3737000847267933e10,2.8522999050145927e10
-0.0012000000569969416,0.33005444896098934,0.00022872096375016257,422.3007812521296,8.815434753626397,-3.4185389420682704e6,435093.8249815092,2.8533726352989464e10,2.4705424274872936e10
-0.0012100001331418753,0.3347259434952516,0.0002206771673689938,391.621939071401,8.2123932743809,-3.0943428609748012e6,389947.93364115106,2.3452281969716415e10,2.188152400339615e10
-0.0012200000928714871,0.3391900494963452,0.00021244428204537252,362.97282146892184,7.62129902204092,-2.80990043476899e6,348319.4960632273,1.9433334706928123e10,1.941592653917659e10
-0.001230000052601099,0.34348467689648343,0.0002040474080514502,335.3664980270321,7.075300762635731,-2.5333773661732995e6,311371.04336253507,1.8279832416166958e10,1.706178899485899e10
-0.0012400001287460327,0.347596638423321,0.00019489156326788284,308.4257471127864,6.541539967543312,-2.2595161011099606e6,275491.75780746597,1.8348536086126686e10,1.4657054734268116e10
-0.0012500000884756446,0.35149844492033566,0.00018585222166609848,283.38127670998955,6.016528301577942,-2.0101916851154051e6,241301.42502783882,1.7437764764162693e10,1.1925480864090408e10
-0.0012600000482052565,0.3552059510244055,0.00017759363059383415,261.2982598894493,5.57176584721364,-1.7586723455131478e6,213574.91443157918,1.784166505094944e10,9.686382518027227e9
-0.0012700001243501902,0.3587311617661151,0.00017059384786060185,241.94547823685156,5.154451139068038,-1.5269329138582016e6,187641.10690291107,1.6193434467007055e10,7.820015321862442e9
-0.001280000084079802,0.3620880311225601,0.0001641431156665907,224.72396836417002,4.801100909026809,-1.2900159938640778e6,166946.97756818213,1.4178790869768236e10,6.527167718682774e9
-0.001290000043809414,0.3652887698800301,0.00015813161924017888,209.33455910030938,4.459722645670785,-1.0814189928638602e6,150604.53032680711,1.1838773554656216e10,5.479798305124697e9
-0.0013000001199543476,0.3683499105398885,0.00015211214067288443,194.4259128809652,4.106247085768409,-878337.0194342633,135510.8509319155,9.535436605714891e9,4.709253525187806e9
-0.0013100000796839595,0.37126514619362394,0.00014594367859334584,180.4325351021191,3.8139331507535834,-719826.7553967595,124099.7605916147,9.303445798030758e9,4.315216480337342e9
-0.0013200000394135714,0.37402748631258753,0.00013982991339782903,167.36324096098525,3.5293917097017498,-611553.0091745533,112906.45687929113,8.54780825068279e9,3.8740124035506725e9
-0.001330000115558505,0.3766313720763952,0.00013443435024516662,155.73215895612228,3.248874057477919,-535149.3897937114,102103.6400583833,7.147673701007419e9,3.4235703593951893e9
-0.001340000075288117,0.3791010174757571,0.0001303294745711482,145.45257588954016,2.9679816903883696,-453084.796953252,90860.16881547365,4.733940678323078e9,2.8933439224358754e9
-0.0013500001514330506,0.3814231360805106,0.00012672754621324977,136.54099082336984,2.7457292910797744,-371250.6403740016,80364.0472345341,2.5372663076166134e9,2.3505947551710978e9
-0.0013600001111626625,0.38361312313181645,0.00012344976087802877,129.03753894638336,2.584269516793827,-286645.93980028207,70961.63154593518,4.937921298670539e8,1.9754520207956748e9
-0.0013700000708922744,0.3856891410724084,0.00012035411093553312,122.26815139871067,2.441926481549441,-210218.6281732288,62584.43392806022,-9.166659420963491e8,1.658489147224549e9
-0.001380000147037208,0.3876723615496945,0.00011676454294968152,115.53649300523888,2.304951605886729,-153155.7528770303,54862.709343091316,-1.67317129807768e9,1.3912685392388232e9
-0.00139000010676682,0.3895550826535501,0.00011348039639490756,109.32061480273902,2.181537323434217,-126825.36536376472,49520.15751140054,-1.6516577941290908e9,1.2593298565021732e9
-0.0014000000664964318,0.3913406799719205,0.0001100141376430166,103.61466306632911,2.084664195837975,-122301.13709997704,44971.41146249565,-1.1081512692848532e9,1.1140561012099068e9
-0.0014100001426413655,0.3930433802477441,0.00010726983939659462,98.9916200444552,2.0084825472077625,-120580.80680530814,42493.80114415701,-4.2895595697839665e8,9.940299385821288e8
-0.0014200001023709774,0.39467264760759424,0.0001051713381309768,95.17633793479943,1.944935262243525,-106934.8243585983,40425.0428369657,2.3063803033330256e8,9.264938506157274e8
-0.0014300000621005893,0.39621941219437845,0.00010321112552490929,92.05823609466722,1.9119823661370792,-96802.8270901898,39260.22315916931,8.480987287902131e8,9.354265720257196e8
-0.001440000138245523,0.3977038960098577,0.00010074669238116933,89.12822482644965,1.8793365878906547,-95623.49330640762,38369.683439067136,1.2435137303753545e9,9.306186365954456e8
-0.0014500000979751348,0.3991263603675476,9.849701399257453e-5,86.41216699182436,1.8494357111434214,-106231.28187528033,37591.380509595554,1.4024569062167823e9,9.443384631757874e8
-0.0014600000577047467,0.4004794329010475,9.774892808726661e-5,84.24668307308835,1.8257257875738049,-119629.99797289753,37319.80195874439,1.3701778457362585e9,1.0125163989583862e9
-0.0014700001338496804,0.4017878803632338,9.821265911213728e-5,82.56545620503626,1.7631255741252405,-129800.60917171881,37176.33126708098,1.0555707179376489e9,1.0397042053503413e9
-0.0014800000935792923,0.4030398571385303,9.880517559030339e-5,80.66265208036668,1.6883207737029788,-133137.96834000482,36723.99548132513,9.24916748404961e8,1.0300395517172856e9
-0.0014900000533089042,0.4042410224814139,9.87916743949834e-5,78.20838340947496,1.6044031949368711,-125852.76308844174,33879.15651837347,5.3453800767171395e8,8.248672740683572e8
-0.0015000001294538379,0.40539212616630815,9.740725863297974e-5,75.84672468995328,1.5171388642092325,-104414.97502260652,30250.970609943262,-2.5764658967582446e8,6.648685492845787e8
-0.0015100000891834497,0.40650227211265083,9.545552474700977e-5,73.67652620880659,1.4572066789290903,-70985.04774390509,27913.202719967798,-4.8732199930834e8,6.045460209660895e8
-0.0015200000489130616,0.4075960313161488,9.369625734537624e-5,72.20040034172946,1.4410166358137513,-55268.35837414982,26873.41248687333,-6.000526046305941e8,5.757925371266243e8
-0.0015300001250579953,0.4086829786781162,9.216585857521084e-5,71.36667189403097,1.4428882014481006,-41560.06563554338,27493.714682922222,-2.0994064556369048e8,6.066412488941422e8
-0.0015400000847876072,0.4097421345369071,9.079817841421703e-5,70.61660555513477,1.443850575294651,-47669.643626550445,29173.686226565664,4.6423026869880134e8,7.013792006199398e8
-0.001550000044517219,0.410745945565309,8.916958127822412e-5,69.80237913735573,1.4302670040135337,-48313.8862141326,30045.22576314889,9.901282403792878e8,7.456171968494809e8
-0.0015600001206621528,0.41168185458924905,8.8204261229431e-5,68.87448377638383,1.399706626765619,-39515.799354060655,29504.253274442908,9.819494946915178e8,7.1310181347088e8
-0.0015700000803917646,0.41257457267673486,8.773086472670361e-5,68.51273299177055,1.3802186051235545,-27098.20605733623,28664.2185757501,6.631637912105769e8,6.939484349671519e8
-0.0015800000401213765,0.41344419466450916,8.800225810964847e-5,68.53046802965227,1.3853352135401025,-29208.201145216743,29127.640733903103,6.571073769690655e8,7.465286945525322e8
-0.0015900001162663102,0.4142829755061832,8.931656412171489e-5,68.4585464191485,1.3876950807508832,-33657.340523640734,29234.042020895646,6.932450051303962e8,7.846886047792449e8
-0.001600000075995922,0.41511085573973816,8.986011859256239e-5,67.77981346125522,1.375305696477812,-41138.76412119026,27878.208650393404,8.985526153226051e8,6.891734497855178e8
-0.0016100001521408558,0.4159282551850836,8.947832709176063e-5,67.2839923522078,1.361099555731769,-43106.56052266422,26627.60659194495,9.49797285508015e8,5.790280021284446e8
-0.0016200001118704677,0.41671392393313555,8.86634263076557e-5,66.97883185034368,1.3439597301197046,-39184.797428070044,25916.62879745021,7.515674877105412e8,5.084405270200041e8
-0.0016300000716000795,0.41749115105581536,8.832734045268782e-5,66.90422372594372,1.329926449769576,-39964.87980915014,25457.7331123916,5.221254494342325e8,4.975620144449762e8
-0.0016400001477450132,0.4182476837469793,8.78758538934221e-5,66.40930733523746,1.3115302328566187,-44342.634921538476,24111.53151336833,1.746122379844712e8,4.6013019182574666e8
-0.0016500001074746251,0.4190013240033185,8.793228117445165e-5,66.38953891916141,1.303544229035614,-50436.7530770803,23822.018479191192,-6.945105558126044e7,4.3146449044761795e8
-0.001660000067204237,0.4197331543735168,8.846819351866184e-5,66.4850092992367,1.3216035354906637,-46390.88300795606,24480.097641844746,-1.5131344601082517e7,4.433637039006149e8
-0.0016700001433491707,0.4204702908821818,8.833537628992016e-5,66.56619849544087,1.3378419257746823,-28815.543495465212,26760.221553514195,2.900950940102696e8,5.1697709431160194e8
-0.0016800001030787826,0.4212433817427894,8.758129521479205e-5,66.41811503574775,1.3445422730073187,-7325.138465764437,27731.174517540596,4.4240740180791956e8,5.695741960474732e8
-0.0016900000628083944,0.422011640749872,8.618570783436294e-5,65.94427529611995,1.3281522455672254,2790.4124215209777,26991.142687842275,4.039786573912941e8,5.64486384748747e8
-0.0017000001389533281,0.42272940692523303,8.513549001866284e-5,65.41622748137289,1.3020241604574483,-5118.732570927785,25579.13396471046,2.3372626241611955e8,5.289637121819136e8
-0.00171000009868294,0.4234222920173671,8.438633469341998e-5,64.54269041448964,1.269845980012584,-19328.95237847682,24370.644340464878,1.9008788737517256e8,4.8966478047554153e8
-0.0017200000584125519,0.42412141769744915,8.32342055084395e-5,63.60088000408168,1.2448249051792242,-38141.83831756517,23756.873202054896,2.122363190253052e8,4.672227877826065e8
-0.0017300001345574856,0.42482408029285207,8.224156979068256e-5,63.07422367029929,1.234481339368795,-50766.599229041705,23589.644486985773,2.897652424905948e8,4.5286100301148695e8
-0.0017400000942870975,0.42550346916849946,8.13038696948304e-5,62.873287464951886,1.2163683736204107,-59285.07699664493,22458.983206462413,1.3911692164763486e8,4.4476876808688027e8
-0.0017500000540167093,0.42616497291421973,8.176334941823311e-5,62.801540900170046,1.227546372132395,-62345.11955225518,22706.16219643983,3.367578971284479e8,4.624186648044095e8
-0.001760000130161643,0.4268243066279633,8.247686489740755e-5,62.32273418384783,1.2519283516424746,-54289.897179610656,22690.40598995339,5.1221681853747547e8,4.5284836759058505e8
-0.001770000089891255,0.4274766494041136,8.290007468518688e-5,62.00613329823823,1.2686321072250906,-43641.27393230693,22424.295530703854,5.055707926097756e8,4.369683773124405e8
-0.0017800000496208668,0.4281522417406666,8.294206337825866e-5,61.747123232114575,1.2661099190910143,-36650.82447669657,21615.59894102765,4.042112206753486e8,4.159399717688055e8
-0.0017900001257658005,0.4288258309866304,8.265099680969521e-5,61.33689365112734,1.2372761782075956,-37717.26662347533,21392.652352501624,3.4032023303943074e8,4.292407762308253e8
-0.0018000000854954123,0.4294759370811692,8.238938837469697e-5,60.746003897476335,1.19984108538221,-35738.90338862184,21511.41266315006,5.4725066125544e8,4.5807991541449624e8
-0.0018100000452250242,0.43010138207682186,8.23044506601512e-5,60.17876155808594,1.1895165381149952,-26568.440639295084,21080.817092028166,6.779973230762775e8,4.3784203927579296e8
-0.001820000121369958,0.4307183945129391,8.261860661130821e-5,59.89332326047345,1.1747959683595248,-12939.600570822728,20283.67459596471,4.108978596503558e8,3.9800337659519684e8
-0.0018300000810995698,0.4313219112435299,8.242176297392235e-5,59.64191480034389,1.1587622198840308,5351.8014145378775,19788.70821515491,4.106437697932257e7,3.7759361308646685e8
-0.0018400000408291817,0.43192752713208876,8.184558441622135e-5,59.82334846041869,1.1558703185120225,13677.405254551239,19889.034564032354,-9.95671452954827e7,3.735020741530951e8
-0.0018500001169741154,0.43253998824891143,8.102710497865155e-5,59.89682976394239,1.1688308938076573,2442.0301273054015,20098.06688465963,-5.431363752532162e7,3.686987956917194e8
-0.0018600000767037272,0.43315317385052354,8.075067538430946e-5,59.861251574629904,1.19513137246047,-2142.5670939795177,20626.04190085263,1.4757098333614102e8,3.6829399720073676e8
-0.0018700000364333391,0.4337743101421509,8.046394017640848e-5,59.63850877495941,1.2111023312413658,-13381.21534714282,21213.33273643636,4.0637066466091293e8,4.1048434894960505e8
-0.0018800001125782728,0.43437520540436425,7.957881377984164e-5,59.181555465602315,1.2065640650474183,-26064.153339777786,21189.11678269908,5.538756369332716e8,4.4087318594990724e8
-0.0018900000723078847,0.43497077795686784,7.820416239781558e-5,58.48535519600837,1.1813247315704039,-28380.06161512666,20790.380075721685,5.485475579826463e8,4.2307118638381004e8
-0.0019000001484528184,0.43557567936286773,7.681308485067167e-5,57.529791240314935,1.1396623963756687,-26530.269692524744,20031.488427151482,3.3705569487204325e8,3.7548457266725737e8
-0.0019100001081824303,0.43616181822316663,7.60999379350979e-5,56.685540660272416,1.1097724147295098,-25050.145460475094,19422.890412621076,1.9677903308909872e8,3.5094017242690444e8
-0.0019200000679120421,0.4367354587593987,7.576455955896966e-5,55.88820096900695,1.106637575570119,-27086.300826534607,19543.507751483376,3.211870213923291e8,3.5927725435807866e8
-0.0019300001440569758,0.43730590677009257,7.501437316863584e-5,55.30581315815047,1.1121991914206621,-29106.389989773645,19755.531132384636,3.2005815958795536e8,3.607884316743083e8
-0.0019400001037865877,0.4378592657344585,7.475163116047439e-5,54.725867386183005,1.0944393424992607,-32650.39386971053,19381.551393166654,1.8167485301196328e8,3.388329760857518e8
-0.0019500000635161996,0.4384101677980329,7.47750006532915e-5,54.41995637345591,1.0776421184002325,-37208.83909021602,18498.07261406625,4.3664898332033485e7,3.3257991025754154e8
-0.0019600000232458115,0.4389610846481344,7.546770599795742e-5,54.409019453304985,1.0695627082590966,-33639.63166925778,18464.453097976544,4.5994924508282155e7,3.3860325285179657e8
-0.001970000099390745,0.4395436296908012,7.628370689254564e-5,54.77306550630462,1.0761172281284148,-23386.503121717436,18841.8412536153,5.173014149880813e7,3.3792048378922695e8
-0.001980000175535679,0.44011842482511393,7.672041981496769e-5,54.942979413888764,1.0806757753772565,-14279.15177286914,19032.626355358374,6.563365237833459e7,3.4163369612306595e8
-0.001990000018849969,0.4406890317896737,7.629574050707951e-5,54.79765889362802,1.0672616852292753,-25434.578753012334,19147.488817632246,2.35039839955292e8,3.470190954602504e8
-0.0020000000949949026,0.4412632593131455,7.586331686511383e-5,54.418706352404065,1.0419732301753415,-42136.523340474414,18963.236895265578,1.9030048011487406e8,3.557106953853209e8
-0.0020100001711398363,0.4418250233638622,7.60411682979094e-5,54.0665051152312,1.0200198154717208,-43551.683006325446,18550.263815288356,-7.711910308302023e7,3.3639231443939877e8
-0.0020200000144541264,0.4423977807017388,7.619046359243824e-5,53.79169636799696,1.001718688789719,-41060.74634917885,17184.80734507263,-4.579186534267327e8,3.1444676335814846e8
-0.00203000009059906,0.4429702208107973,7.588354229460976e-5,53.386590132103244,1.0022657436247147,-36134.81816570652,15790.022187560793,-5.194325056455369e8,2.8004795083825326e8
-0.0020400001667439938,0.44351654887143543,7.550776351536082e-5,53.05167070849421,1.026708932439047,-33331.48203570267,16104.445373363385,-1.2012680037133029e8,2.898069874741527e8
-0.002050000010058284,0.4440463700166493,7.505689874755573e-5,52.73719041735334,1.0435690458457623,-27626.870830406446,17279.23669806437,2.471373020052798e8,3.2946257463883126e8
-0.0020600000862032175,0.4445703148438015,7.45665001469015e-5,52.98507309873162,1.0682078962317731,-27860.411510919548,19067.27183505801,5.0072644028480583e8,4.118735408916023e8
-0.002070000162348151,0.4450965174044896,7.433369709657753e-5,53.384957690043365,1.0897038755597994,-29786.88017870187,20888.791177756153,6.538826949864032e8,5.083065758199718e8
-0.0020800000056624413,0.4456255763772351,7.450154555959049e-5,53.01541693407311,1.0811766450061016,-33407.60921811495,20718.900991946808,4.047956046809482e8,5.194778534946238e8
-0.002090000081807375,0.4461457613539825,7.521045975410563e-5,52.48955824042155,1.0481976565039157,-42393.28595690158,18833.10392696924,-6.93448289751697e7,4.03631366493421e8
-0.0021000001579523087,0.446677672420023,7.526485430064328e-5,51.83229667303336,1.0089289726814386,-35813.706831094285,17064.25754609897,-4.139241645211748e8,3.0823790899068207e8
-0.0021100000012665987,0.44720753233509064,7.538721964568929e-5,51.66523202835199,0.9883196525285876,-22744.853647941847,16070.047062996366,-5.621932267537695e8,2.6283961757103473e8
-0.0021200000774115324,0.4477239787635272,7.606595254694486e-5,51.403088539245985,0.9875494289362028,-11805.803917869122,15063.971449748453,-5.2570143514444625e8,2.4355298603060856e8
-0.002130000153556466,0.44823868710257814,7.627432429963799e-5,51.134930620901905,1.000639269239684,-10078.62227886659,14906.283819557375,-3.749338399425732e8,2.4647081120512846e8
-0.002139999996870756,0.44874538446274237,7.693088368630066e-5,50.99439118699658,1.0236107521426434,-13309.994509763801,15691.172502442478,-5.267448157101241e7,2.7937960714251846e8
-0.00215000007301569,0.4492615503790375,7.766937794375216e-5,51.00241994504421,1.0407447961073748,-13070.694047486026,16727.530529566957,2.131603649680554e8,3.215097595146198e8
-0.0021600001491606236,0.4497840517513628,7.761136940560932e-5,50.683801474740974,1.035681253091691,-10423.52955391692,16645.02419520023,1.1936631779123795e8,3.1477322713954216e8
-0.0021699999924749136,0.45028775608752614,7.731915282727363e-5,50.775588779098975,1.0412436147486266,-8325.89801067841,16078.396317677241,1.0734845337157907e7,2.735577118164184e8
-0.0021800000686198473,0.45079691381737985,7.70359398721913e-5,50.8434289194515,1.0482153005792172,124.58708832496096,15742.305894008075,1.112998953200462e8,2.716500919039132e8
-0.002190000144764781,0.45132921082510696,7.585733275418003e-5,50.142836685903966,1.0310575930718422,9735.106884221113,15135.92869770677,2.1255201236089993e8,2.6624036123419932e8
-0.002199999988079071,0.45184096958624986,7.431432009051393e-5,49.38903676194409,1.0043480537023632,16615.569848530864,14862.048500100198,2.285682741927509e8,2.640277895841893e8
-0.0022100000642240047,0.4523351213777266,7.290937023005246e-5,48.880314734806234,0.9781400967729811,15715.746462584215,14913.240450421406,6.9051257431117e7,2.737967029547206e8
-0.0022200001403689384,0.4528324731629517,7.232385290085331e-5,48.849205182757174,0.9625825972754025,7150.1034955903215,15275.198796868059,-1.1954666468186873e8,2.6987237580122274e8
-0.0022299999836832285,0.4533175654993331,7.319082426800041e-5,49.17059523829223,0.961223664269095,5871.189556769337,15366.770636991614,-2.2556071989108098e8,2.559230916154643e8
-0.002240000059828162,0.45380677062531416,7.335292207041371e-5,48.97648917182921,0.9395977918404568,-4084.741611970711,14561.583845106175,-3.930984657905093e8,2.3947775027123383e8
-0.002250000135973096,0.45430745080385837,7.33372903608703e-5,48.86676783964293,0.9274789189301521,-13656.298044766241,14246.352258961568,-4.279963987582549e8,2.5173165948149073e8
-0.002259999979287386,0.4548267018101411,7.32124588905686e-5,48.83051081588655,0.9424442496708004,-12620.107272946832,14400.886089469712,-3.505372132258863e8,2.8414076662324077e8
-0.0022700000554323196,0.4553521545740425,7.294382208554655e-5,48.45532911279748,0.9465183377746207,-9030.679279106334,14343.82666209493,-3.5157258313067263e8,2.731815975988698e8
-0.0022800001315772533,0.4558491066274468,7.283935125367953e-5,47.990109849824144,0.9397162233788299,-8983.466885907601,14028.040140429152,-3.772502231475337e8,2.5019435937530914e8
-0.002290000207722187,0.45634106133667435,7.317084335065028e-5,47.99295136704699,0.9343489209906476,-6790.201498387743,13688.863542377203,-3.1229879221449e8,2.387951895338121e8
-0.002300000051036477,0.4568455413747644,7.363049396283905e-5,47.96026384732228,0.9300465855253214,-6890.781150650798,13615.322328396873,-3.3110126945926386e8,2.331439034431146e8
-0.002310000127181411,0.45736621206329986,7.378629226452373e-5,47.74942736262893,0.9266717285892307,-6079.108698751516,13838.61806853054,-2.921032463754906e8,2.2768973122395825e8
-0.0023200002033263445,0.4578736822789245,7.330464666096076e-5,47.36529976914813,0.9182562085490995,-11457.663682485396,14156.574566653475,-1.0830211833517306e8,2.2336558316645247e8
-0.0023300000466406345,0.4583708577466482,7.345825223070495e-5,47.553261110386586,0.9356296226577445,-17860.559928332525,14794.583384731408,-1.1987979851225179e7,2.565466361009487e8
-0.0023400001227855682,0.4588605565206202,7.387004197459895e-5,47.99990510096481,0.9560317657398907,-21192.655585703626,15495.201190172567,-2.0378972576999534e7,3.0820574010218406e8
-0.002350000198930502,0.4593288579514131,7.39232704419658e-5,48.2941087196226,0.9609693375527444,-22087.566682394012,15888.907649080971,1.4252157349975414e6,3.389351672443452e8
-0.002360000042244792,0.4598126833180782,7.310699997412386e-5,48.39711424792982,0.9596987611837258,-22461.234776845522,15471.95682917941,3.8433600122779906e7,2.924382593796705e8
-0.0023700001183897257,0.46031603619944056,7.365896234118682e-5,48.78102293989108,0.985015243937779,-21384.066172601553,15085.751124770422,-9.159162084789595e6,2.6395821399156156e8
-0.0023800001945346594,0.4608176687740782,7.482381670700996e-5,49.311395040747094,1.0015639852380134,-20124.786409845998,15137.54969624894,-2.6159120843166167e8,2.760789069032998e8
-0.0023900000378489494,0.46131093914550103,7.554225699260061e-5,49.781917736250634,1.0125105693856356,-21487.77256303491,15422.231139855832,-3.1489251382706964e8,2.8568207720802236e8
-0.002400000113993883,0.4617993686881791,7.51267033647693e-5,49.77691163004659,1.0026412738216253,-21178.767015783626,16085.891808759106,-1.844021882564463e8,3.211583551423936e8
-0.002410000190138817,0.4622848229729169,7.36690576885208e-5,49.22462286696351,0.9665650851552063,-23133.59808469968,16111.921800016744,-1.002799568137883e8,3.4306532353311217e8
-0.002420000033453107,0.4627959093779207,7.220720946478752e-5,48.19639440927838,0.932964606779835,-25469.713223981347,15226.39613918207,-1.0296006703925e8,2.9987183295696765e8
-0.0024300001095980406,0.46330454108712116,7.197880375827785e-5,47.500655020258826,0.9210481366542765,-27137.86311662746,13996.24824548865,-2.5251044834509578e8,2.5108363823779336e8
-0.0024400001857429743,0.46378296326127033,7.216660278283148e-5,47.1350738692622,0.909430893685101,-26425.773428507688,13305.269659483274,-3.069713420283088e8,2.3341342531672537e8
-0.0024500000290572643,0.4642488265175773,7.248348755204784e-5,46.963289666991656,0.9101792538301299,-16829.090258590717,13122.761578751262,-1.843986359451425e8,2.1239530877561855e8
-0.002460000105202198,0.4647150960514143,7.269168439141818e-5,46.83240319230264,0.9269203658490408,-8493.588337907562,13476.651169975768,-5.425655325419345e7,2.1845800997801498e8
-0.0024700001813471317,0.46516515781401513,7.294737194766659e-5,46.67147136083254,0.9457791229621982,-6433.203545444003,14381.068632927821,5.95006689958603e7,2.436915375125352e8
-0.0024800000246614218,0.4656125133222089,7.291092264898496e-5,46.636598343342015,0.9488384137343173,-13174.54629559169,14955.680980540654,7.075517374826303e7,2.6257012037497318e8
-0.0024900001008063555,0.4660480327989784,7.285954045229513e-5,46.29932968721284,0.9529034118572204,-19000.588305459554,15095.719031822899,1.529344200448502e8,2.7589975618469566e8
-0.002500000176951289,0.4664856405704282,7.314776275305583e-5,46.21884340070764,0.9432020719801781,-19971.046269303977,14480.28935481005,7.961252682167064e7,2.5991807320695102e8
-0.0025100000202655792,0.46693529887678475,7.299991422700424e-5,45.89964664526873,0.9281202879657298,-25309.10166857857,13859.02908034397,7.63768263210107e7,2.417083577147184e8
-0.002520000096410513,0.46737843386959266,7.223582247208545e-5,45.52312726228887,0.919926856890966,-28894.143699808894,13988.20536301005,1.4448238076322645e8,2.4817820243161342e8
-0.0025300001725554466,0.46783324821474376,7.130180437302312e-5,44.78491990923125,0.9140414358334628,-23982.93332585591,14056.600688321621,2.4275430499765548e8,2.3291216165843022e8
-0.0025400000158697367,0.4682883037935997,6.975585017116777e-5,43.970513169299274,0.8926745240959826,-19430.64385651316,13839.120735639166,3.015360620054506e8,2.2291838759588104e8
-0.0025500000920146704,0.46874726226088276,6.939783668104018e-5,43.97436427960463,0.8817848433635124,-20353.911671544363,13499.714219761414,1.520433310962265e8,2.2473770149116662e8
-0.002560000168159604,0.4692233246646992,7.009283931776911e-5,44.32068747172123,0.8827051039812062,-22087.756518879116,13072.799683387047,-3.5504636033052523e6,2.1642794642386335e8
-0.002570000011473894,0.4697039073751064,7.04908600203168e-5,44.36828687507112,0.8946825257800355,-20286.705402479703,13127.8902353624,1.981908426042927e7,2.108032567264239e8
-0.002580000087618828,0.4701576744204562,7.078086409296288e-5,44.59431987372044,0.8869677926850192,-16257.01035914351,13357.298840469199,-5.4833765545228936e7,2.1391346135348514e8
-0.0025900001637637615,0.47058064552986223,7.076345000107984e-5,44.65795919484243,0.8853024977579798,-16198.937282067143,13449.330588145418,-7.945508396729907e7,2.3425964682867116e8
-0.0026000000070780516,0.47100413435233646,6.963642377347663e-5,44.10725664126804,0.8742457946617674,-21837.033930252303,13528.221117615807,8.425484225761462e6,2.4708758437805247e8
-0.0026100000832229853,0.4714268779618023,6.854713445522448e-5,43.42095879837361,0.844705203009791,-31260.17417052698,12943.867582035125,-8.798752434996411e7,2.3439061497827023e8
-0.002620000159367919,0.47185734902544607,6.726738904003661e-5,43.067774065771225,0.84163820424063,-31914.48050665162,12493.448699589522,-5.922742275230348e7,2.05438173075564e8
-0.002630000002682209,0.4722915031211389,6.703410894242487e-5,43.29264947167677,0.8534714800587148,-26010.59740377241,13209.491516508066,-6.2408430542913675e6,2.1289610063060084e8
-0.0026400000788271427,0.47274397729514134,6.770027736575655e-5,43.6633780424915,0.8669530076194562,-16114.707702097534,13771.808756104696,1.1368552618196915e8,2.2123609081673655e8
-0.0026500001549720764,0.4732008623736558,6.81114640477638e-5,43.55651952768531,0.8685621151770422,-10279.80031434529,13493.065859161683,2.0065719162128296e8,2.132081565085593e8
-0.0026599999982863665,0.47367093495321405,6.855322192624013e-5,43.20899297590681,0.8662714590044427,-11223.948467037966,13044.736153989616,2.2251437337624767e8,2.0499093704634738e8
-0.0026700000744313,0.4741077538756244,6.893339862106793e-5,42.641932752670776,0.8628694677641618,-8456.73208771992,12832.17993388691,1.539515747802411e8,2.1077111361073393e8
-0.002680000150576234,0.4745473039946697,7.001506476743493e-5,42.64278205296641,0.8565664765443927,-658.8588022498964,12850.686079358124,2.734445566938165e7,2.0733745527774554e8
-0.002689999993890524,0.47498773162213054,7.06689086928018e-5,42.70602233964233,0.847479145935638,6107.187385318074,12758.075609634603,-1.694444010477767e8,2.1328393899055803e8
-0.0027000000700354576,0.47542055456196536,7.096009546409897e-5,42.81848319894121,0.8320139120672649,10549.997719692305,12772.048445995453,-2.400034350228331e8,2.3386924631821993e8
-0.0027100001461803913,0.4758713000286019,7.0454548799377e-5,42.54981815103069,0.8365241445527567,5568.476107647416,12635.066614858819,-3.3559042612945594e7,2.3039015754566497e8
-0.0027199999894946814,0.4763245535351043,6.927424016950356e-5,41.60716880251332,0.8233407494109908,1753.736029409337,11861.662299986287,5.168828353946159e7,1.874401172459984e8
-0.002730000065639615,0.4767795273090364,6.822095200323894e-5,41.22858324610202,0.8324512967600852,-2167.9396797346517,11606.141513003306,5.998011732180358e7,1.844842490743799e8
-0.0027400001417845488,0.4772017507154904,6.748348240911959e-5,41.03726540702902,0.8382598323972845,-8270.461396582466,11609.036652864279,5.7914725275546e7,1.864187318041333e8
-0.002749999985098839,0.47759284395809465,6.669282189808701e-5,40.62635643589193,0.8361012428034452,-10963.655692116767,11678.538957806577,1.4930239459027797e8,1.9175538969778347e8
-0.0027600000612437725,0.47801489941983594,6.633942206909073e-5,40.64765568755338,0.8349270945708814,-10025.343823425528,11690.94675366201,1.8462718825827724e8,1.915464635281031e8
-0.002770000137388706,0.4784439046526213,6.600810469434744e-5,40.438743505949645,0.8231491990505483,-7103.4195944082885,11497.737762362778,1.1341169659462892e8,1.8059659795678154e8
-0.0027799999807029963,0.4788380376020565,6.574228047920358e-5,40.20713370506372,0.8169376222490932,-3616.442940189786,11894.203996885635,1.6940480046559474e8,1.9338027144720617e8
-0.00279000005684793,0.47924073132377815,6.609095036644622e-5,40.24978029631616,0.7935242485252236,-5914.118477777084,11968.285311023494,1.3055965204579149e8,1.9569488694460613e8
-0.0028000001329928637,0.4796524867237372,6.652343503904111e-5,40.297105364657824,0.7640927341294308,-10065.371730301287,11294.10445332183,-1.520989803119607e8,1.780491155953389e8
-0.0028099999763071537,0.48008968297004573,6.724247685013004e-5,40.549645382549976,0.7703824659551931,-13809.068101551691,10954.923286831636,-2.1315035490747854e8,1.7491622234178594e8
-0.0028200000524520874,0.4805246076206974,6.716554842801884e-5,40.67625732436868,0.8049915216647466,-15820.292931438105,10832.194211066622,-9.01609581959834e7,1.821104889359379e8
-0.002830000128597021,0.48095775485699427,6.784903335643432e-5,41.18773939917555,0.8228953487409161,-18214.68538568086,11132.203204849136,2.9505887773683066e6,1.8586097644410425e8
-0.002840000204741955,0.481402391816577,6.836966860946121e-5,41.29377953923252,0.8265239512238324,-18481.437661633678,11810.284282510009,2.2051796581429976e8,2.018871086677086e8
-0.002850000048056245,0.48184794360614003,6.900889679061886e-5,41.39800466238381,0.8348533698661442,-20492.31978008823,12297.296807011131,3.855471956987759e8,2.284720835830444e8
-0.0028600001242011786,0.4822884686502808,6.952703749643593e-5,41.61449759911182,0.8278493913523569,-23615.16521156022,12116.391843732312,2.3429899424097136e8,2.103982544950896e8
-0.0028700002003461123,0.4827046158093845,6.945652086413114e-5,41.784170374224225,0.8186677724363505,-26772.36043701841,12074.763674219043,7.39274916461365e7,2.090682000752265e8
-0.0028800000436604023,0.48310601570857686,6.921865797897751e-5,41.637138475359976,0.8052866826471876,-22110.8810659095,11907.182391722992,-9.558365372707474e7,2.1953636579596797e8
-0.002890000119805336,0.48349203475205615,6.797122656491154e-5,41.167569642663025,0.7913750842236191,-13308.160626206263,11661.510821227856,-1.795761417937601e8,2.300671573048119e8
-0.0029000001959502697,0.4838751888961879,6.581093010685584e-5,40.455809815010916,0.7802390829782393,-11629.307611526507,11525.790104766424,-7.418070440952253e7,2.1388631708923107e8
-0.0029100000392645597,0.48426107766717336,6.487946067382751e-5,40.167243840117045,0.7843195186840047,-16424.502960387505,11553.971175379638,9.140797145959687e7,2.0193581884779063e8
-0.0029200001154094934,0.48463938871089446,6.520539175767853e-5,40.38999583688269,0.788948560179141,-25909.080194741648,11448.781674893267,1.1369535010689579e8,2.0816861671339494e8
-0.002930000191554427,0.4849985430176429,6.535081528190811e-5,40.570483338090334,0.7901381911501257,-28167.868431108254,11671.232443171104,5.2593935301975965e7,2.193573650712436e8
-0.002940000034868717,0.48536441930359636,6.621067706798118e-5,40.66111576089752,0.797075290322964,-20040.12681142341,12220.324687283337,1.1092312678093034e8,2.2316864642150244e8
-0.002950000111013651,0.48574556124578216,6.713950110526873e-5,40.69957084911311,0.8207541835679406,-11789.692539089976,12999.218152542731,3.4862059581255996e8,2.305241936144644e8
-0.0029600001871585846,0.48614292045399177,6.810625111465715e-5,40.68903634376907,0.8205439986634666,-13733.908598758297,12986.516871207608,3.4364982695238507e8,2.3590131402813357e8
-0.0029700000304728746,0.4865317921595937,6.883331383168003e-5,40.605564683441635,0.8207405265829427,-21506.648330743126,12203.462928295085,1.9704774973497283e8,2.1070964823487142e8
-0.0029800001066178083,0.48694044056283875,6.85188106199868e-5,40.303868188984076,0.8161740920203192,-26825.01795632142,10939.72123638934,-5.652919443297674e7,1.8005240558538058e8
-0.002990000182762742,0.4873706479924095,6.808159378322058e-5,40.28399400199388,0.8041918519362906,-24277.890909974823,10403.08800302372,-2.879410044675293e8,1.7173067501320598e8
-0.003000000026077032,0.487807252688444,6.733464932447173e-5,39.8898348032532,0.7941400920836055,-22786.4028306966,10693.647293612303,-2.987962607191597e8,1.8315003344697267e8
-0.003010000102221966,0.48825027019986333,6.711637175410572e-5,39.53868117024943,0.7986839849284193,-19748.18105976029,11435.945398458332,-6.269523559594603e7,1.9680425404976436e8
-0.0030200001783668995,0.48868072347349895,6.72913690631945e-5,39.55953231174043,0.7979527795459938,-12879.376929633947,11867.286113216986,1.778850587429824e8,1.9189137468725303e8
-0.0030300000216811895,0.4890771900887654,6.751067312552588e-5,39.55125714167631,0.8093437980060709,-756.7349161402456,11700.14803966849,3.052646802845425e8,1.808345923341225e8
-0.0030400000978261232,0.4894602504372077,6.719096582045504e-5,39.44581274892387,0.8108612707853458,8575.628808877109,11588.586929681042,3.127669880911884e8,1.7273142721229526e8
-0.003050000173971057,0.4898364180416972,6.757955656506397e-5,39.175851692966454,0.7859785805625342,5063.824525495076,11361.81885476438,1.4594888387907124e8,1.6451790880312982e8
-0.003060000017285347,0.4901989146168058,6.804859930858091e-5,39.00654143896009,0.7655263751572363,-1635.2583996088158,11368.034851058932,4.180103835235732e7,1.8692933376678804e8
-0.0030700000934302807,0.49053987124937154,6.830779885798219e-5,38.90860539521673,0.7694592309426043,-9075.295957099817,11778.583493596485,1.660391193921771e8,2.089607673996981e8
-0.0030800001695752144,0.49089932532767383,6.81751811593525e-5,38.93228673209112,0.7746206069714009,-24253.702709219764,11281.838350086815,2.154878885549432e8,1.9186544599396986e8
-0.0030900000128895044,0.4912797299647471,6.839349803348437e-5,38.9997020940788,0.7704243133397821,-35684.44443525483,10580.503606989396,1.1504970961073679e8,1.7397636387034434e8
-0.003100000089034438,0.4916600083161723,6.885019698751101e-5,39.37736567761692,0.7967803631914009,-39695.40142798041,10580.548476821537,7.198597866384266e7,1.738168672356315e8
-0.003110000165179372,0.4920425612699243,6.900189887554405e-5,39.723617914475994,0.8057531174928964,-35245.053850317454,10708.726882744015,7.257866010391931e7,1.6945026586455098e8
-0.003120000008493662,0.49243508016953763,6.832658582202312e-5,39.51019091463058,0.7817082162275099,-24407.333084033442,10734.577192578703,6.652502943644518e7,1.588989117819091e8
-0.0031300000846385956,0.4928155773504402,6.726933333711173e-5,39.13840527949964,0.757466430437247,-17881.99406571109,10292.639223421464,1.5875900559986085e7,1.5337635856417647e8
-0.0031400001607835293,0.4931878062418316,6.639799007107155e-5,38.80553059350828,0.7497466569798179,-16981.735541951126,10016.092138208645,-7.141640565299964e7,1.6865340264699855e8
-0.0031500000040978193,0.49355592516539615,6.579918411765858e-5,38.51376959442686,0.7398832563737092,-9844.8184168237,9937.595854605393,-1.1720553389617367e8,1.592293038916864e8
-0.003160000080242753,0.4939106190425459,6.572097489362382e-5,38.54064787688017,0.7384424852908721,-466.3209447505716,10001.038926314071,-2.997061861799469e7,1.4147598664276513e8
-0.0031700001563876867,0.49428254945143085,6.597348522407614e-5,39.048519606504044,0.751783905774959,-855.6264977863858,10625.194667585007,1.1650991350432159e8,1.5737380080716798e8
-0.0031799999997019768,0.49465190253667474,6.555233070793463e-5,39.45279934252925,0.7369689027654074,-6131.38559434481,10592.420750016965,-4.277583223559294e7,1.5648788959012043e8
-0.0031900000758469105,0.4950341616807105,6.483785545368952e-5,39.46428595001786,0.7276409496081532,-11961.707744019512,10512.578027216727,-1.854940908533537e8,1.4290385516526207e8
-0.003200000151991844,0.49543785498522325,6.446609025053699e-5,39.09570453698774,0.7282450670031181,-21098.15145503631,10448.81062461527,-1.706080938196275e8,1.4287640147392532e8
-0.0032099999953061342,0.49586252534672975,6.439555567852897e-5,38.77446794580837,0.7459992402431973,-26418.590773637945,10686.044722557052,-7.123492844101758e7,1.5945650984301633e8
-0.003220000071451068,0.49625479895653557,6.422888456392514e-5,38.44651260225031,0.7821167591059739,-27771.132458999826,10813.387135381943,1.8998026252520375e7,1.7564589304457885e8
-0.0032300001475960016,0.49663484707571925,6.386418118427591e-5,38.208136992776254,0.8110638798953914,-31071.038017025985,11282.383410188619,1.991983016613293e8,1.8427497122674364e8
-0.0032399999909102917,0.4970084010761645,6.42587266726737e-5,37.89857917551016,0.7940896317525401,-29537.9707671856,10923.886973388971,9.926398420305172e7,1.6683336962074605e8
-0.0032500000670552254,0.49738749451801356,6.489489077961762e-5,37.56947509756612,0.762161314574416,-18163.941470732345,10599.174164132968,-1.0405282609764057e8,1.6222933279251614e8
-0.003260000143200159,0.4977654369251858,6.625325037456962e-5,37.66506326694383,0.7717894824872249,-12325.64110768922,11146.084895635242,-1.2458101207709312e7,1.7658460522519913e8
-0.003269999986514449,0.49817009800826784,6.778624140917574e-5,37.85722569744786,0.7882694348582903,-1211.2010161446308,11555.809055772863,1.3064502952944979e8,1.898962049031187e8
-0.003280000062659383,0.49857639758343,6.791421491507948e-5,37.89613517920635,0.7784999577234327,3463.553172385137,11264.827546446379,1.651875787771319e7,1.830913738240815e8
-0.0032900001388043165,0.49895959549340146,6.698454724584945e-5,37.93593518547484,0.7430495742089839,-2802.435396590055,10528.313947537821,-1.4588793232068267e8,1.6206087966112295e8
-0.0032999999821186066,0.4993136903709212,6.567063535224393e-5,37.696887551405645,0.7178635838607701,-8813.869946304125,9994.317518011685,-1.3331709554804151e8,1.551066309655839e8
-0.0033100000582635403,0.49965624650847656,6.389617016485826e-5,37.21799586647284,0.7135410289295797,-12990.514851320919,9892.16451982952,-2.82722032475696e7,1.622862638094213e8
-0.003320000134408474,0.5000100122715815,6.2798560456828e-5,36.714956769916405,0.703953716135862,-9585.855205366115,10177.295366959286,1.0898147308364779e7,1.6684145304689935e8
-0.003329999977722764,0.5003656068466951,6.252922159250922e-5,36.59428893338364,0.7153904810233316,2205.7093303002416,10475.968926313646,1.1605137293205683e8,1.7470082205031392e8
-0.0033400000538676977,0.5007292208614701,6.257547939738011e-5,36.32604835581491,0.7247760517779384,9729.343923110735,9871.692370520339,1.0069563957843062e8,1.5484940513049638e8
-0.0033500001300126314,0.5011028868212715,6.372170078100002e-5,36.17796776991302,0.7312592974270824,2236.1070665243988,9924.865687980453,1.31319349412496e8,1.563703224870416e8
-0.003360000206157565,0.501471792666783,6.432839665565378e-5,36.24602049019006,0.7160846385313568,-4888.3651316404275,9518.216400186238,7.497780791706166e7,1.4746679511589727e8
-0.003370000049471855,0.5018234086495998,6.419513817217282e-5,36.09188377809286,0.6920642431696443,-2272.2672257204945,9048.77241066016,-1.303449218632192e8,1.3727940279378614e8
-0.003380000125616789,0.502177858806768,6.320250094827795e-5,35.78654669570334,0.6799726594656129,807.1130089024431,8777.62054440023,-2.960173148384998e8,1.278774082702157e8
-0.0033900002017617226,0.5025480455627485,6.224988603567505e-5,35.63156391087536,0.683047010395323,2046.6482042145096,8914.200334893701,-2.661642532034457e8,1.2379891628677951e8
-0.0034000000450760126,0.50290494191082,6.115526459364119e-5,35.378221744894546,0.6852757214478861,-308.0808794085889,8932.022317691562,-1.1097397684368633e8,1.3250506658695784e8
-0.0034100001212209463,0.5032710706965186,6.0589815178072755e-5,35.33629856747931,0.6915081358816835,2514.8270999582664,9186.92637356156,-3.3283430932612132e7,1.4845589352865434e8
-0.00342000019736588,0.5036245219802311,6.0462368323049935e-5,35.22337563302555,0.7055595180296,-2416.0061337895877,9321.318347484612,-7.947389910503344e6,1.5518141137539682e8
-0.00343000004068017,0.503980462572246,6.110427911808031e-5,35.37674789393955,0.7160402251762651,-14299.745804156257,9202.972636176242,-3.860790651079851e7,1.425041813189393e8
-0.0034400001168251038,0.5043315257345499,6.210737809956134e-5,35.69585250073672,0.7274976620391577,-21203.864440911413,9610.767411723073,3.730130341802547e7,1.4081380313475046e8
-0.0034500001929700375,0.5046644238519241,6.217554810619987e-5,35.63525554742693,0.7213173875437477,-19461.741019847705,9650.742234969743,7.17332972925035e7,1.3827512968197295e8
-0.0034600000362843275,0.50501054260406,6.213190990805071e-5,35.59399797425096,0.7075288083359836,-13821.4381467194,9123.341425724226,-2.433793980870592e7,1.2623738138415153e8
-0.003470000112429261,0.5053910121572024,6.236759415464853e-5,35.6303472340119,0.6864026939212396,-6333.0237493985105,8568.577127960356,-2.0793834949506792e8,1.1446952602091052e8
-0.003480000188574195,0.5057444502706118,6.297738101213757e-5,35.55425140351112,0.6808770953032641,-4337.905316266595,8769.890994769818,-1.7320441450336415e8,1.2091718706942387e8
-0.003490000031888485,0.5060943031747935,6.296691853850437e-5,35.48919853776122,0.7006466611585,-2418.26593041498,9154.350665917138,-3.3217575724038325e7,1.35773962773752e8
-0.0035000001080334187,0.5064239201475516,6.236598420838645e-5,35.67863363067335,0.7304514557915107,-2436.1833455300775,9939.601578930502,1.0796892453764273e8,1.499828537993632e8
-0.0035100001841783524,0.5067537481715558,6.170051894053512e-5,35.98478636617737,0.7373436999117776,-6903.157638965369,10372.028496784184,1.496826156933637e8,1.6873504595840383e8
-0.0035200000274926424,0.5071138764652311,6.0883314639690624e-5,35.99637221654984,0.7348886356443275,-18844.609648781614,10049.112551413202,8.650287612535146e7,1.6268584872802436e8
-0.003530000103637576,0.5075007836288659,6.12806889634651e-5,35.91695574589618,0.7241329438587973,-27630.476512981404,9744.417361726497,7.172454119841114e7,1.5337530922771373e8
-0.00354000017978251,0.5078888925454752,6.275155617443887e-5,35.40810769466887,0.7007019456666109,-26266.18610683046,9456.111987050452,7.184700658140981e7,1.345903039212379e8
-0.0035500000230968,0.5082599971217565,6.409361831365742e-5,34.67954967008402,0.6687498617297297,-19674.733402438425,8956.21370858868,3.895635274441204e7,1.2838560438230455e8
-0.0035600000992417336,0.508640836891118,6.416768184676026e-5,34.00304918121191,0.6462805301240453,-11160.445004267198,8790.461689879581,1.3049140082313346e7,1.3490745063571522e8
-0.0035700001753866673,0.5089887044830942,6.408852142543752e-5,33.926984778408745,0.6400108040165343,-6827.0022998594595,9018.672257346294,-1.1502384298959896e7,1.3346299763071169e8
-0.0035800000187009573,0.5093104389852549,6.447801861197855e-5,34.23722321673701,0.6466235979047262,-4345.215289769507,9097.950642374328,-3.8947968624752596e7,1.3486755897820297e8
-0.003590000094845891,0.5096459898159261,6.438183956086e-5,34.50156863339625,0.6666899878166097,-1618.6154155038341,8982.95325796108,-9.945321439531198e7,1.3768994223680508e8
-0.0036000001709908247,0.5099909054738825,6.389185952673294e-5,34.83007258649185,0.6798038540587173,-7308.61388544357,9339.085876291403,-8.71125098623277e7,1.4716968748774517e8
-0.0036100000143051147,0.51034683014712,6.289306371484512e-5,34.92751344294802,0.7010306564170445,-15742.602417966904,9351.594832099083,-4.759850361661326e7,1.439643579876422e8
-0.0036200000904500484,0.5107202788755474,6.19963658395841e-5,34.91911635774481,0.6984850404604687,-20106.34101479456,9043.656959357064,-540795.311262609,1.2829122396715452e8
-0.003630000166594982,0.5110657313908736,6.094765273382335e-5,34.77151336978968,0.6753205253854537,-22457.77312957185,9070.631957831662,-1.908663543105164e7,1.2935707064267921e8
-0.003640000009909272,0.5113851588573948,6.04746862338631e-5,34.47056614235149,0.654199450900704,-13573.18034905222,9214.857401014995,-1.1883719306648172e8,1.3854386768061697e8
-0.003650000086054206,0.5117021566167007,5.897845020521364e-5,34.16050671142478,0.6530826301353128,-1923.3787885306283,9150.436659560513,-1.1291316624745977e8,1.4226602087814626e8
-0.0036600001621991396,0.5120171172717352,5.787792067808297e-5,33.67415990962712,0.654858166311375,4147.105099574194,9094.020013444384,-2.1656135066035185e7,1.5266652094496533e8
-0.0036700000055134296,0.5123454761621661,5.834620016913761e-5,33.219240496683625,0.6416092271585117,34.603057301859856,8547.60352446381,-9.756155578363723e7,1.380009112714198e8
-0.0036800000816583633,0.5126942523674918,5.939443074218911e-5,33.0493835961775,0.6371336760335432,-2982.504866412543,8142.437235979847,-1.809211303918165e8,1.1902338086622158e8
-0.003690000157803297,0.5130330448581313,6.1005984544576274e-5,33.22546702076259,0.6434504086919305,-8263.306929217722,8299.301994262989,-2.528457294149625e8,1.1101142663855681e8
-0.003700000001117587,0.5133583707193559,6.203765022008471e-5,33.61381193463947,0.6498801889457154,-12168.017218930838,8840.878184758647,-2.670981201024515e8,1.2092302204016252e8
-0.003710000077262521,0.5136781076193493,6.219836142114168e-5,34.071967432867886,0.6562106299561012,-14292.770120388317,9292.860695382464,-1.9953462414086118e8,1.2394313891805193e8
-0.0037200001534074545,0.5140081707914712,6.18485754103978e-5,34.23975791377422,0.6591677262839214,-10898.32513405692,9480.052005441146,-9.310123084283088e7,1.2492156013089557e8
-0.0037299999967217445,0.514345419354993,6.127917189094041e-5,34.23889698084519,0.68119772259019,-6624.0319747658805,9301.295566362529,8.033716448482484e7,1.2532961997053634e8
-0.0037400000728666782,0.5146942275158771,6.071479403511198e-5,33.673608154779664,0.6830501461703878,-3500.9829620399146,8962.445205132004,1.67081837053698e8,1.2730012871333963e8
-0.003750000149011612,0.515024675514299,5.985115021057895e-5,32.90896043985189,0.6486332288808987,-5663.038953547951,8656.256590330435,3.935895999916128e7,1.2410722398062484e8
-0.003759999992325902,0.515363397163473,5.941761630707002e-5,32.57761147464083,0.6165859392440736,-1495.7607174861157,8106.237676450254,-1.3144833369938244e8,1.0549765631353144e8
-0.0037700000684708357,0.515722008601751,5.970878122041437e-5,32.45096722672745,0.6111641619426798,-2499.2813899895655,7974.707491936976,-1.9625335068639886e8,1.0041950454279427e8
-0.0037800001446157694,0.5160787916306167,5.951825625089215e-5,32.19761895689492,0.6255283780096962,-7594.6021063544695,8273.110242977566,-1.1810036901029505e8,1.1133682392989786e8
-0.0037899999879300594,0.5164446783862314,5.946780479056075e-5,31.888992670569618,0.6529729873165685,-6051.717391529919,8262.890752475632,2.0514671106302954e7,1.1772961264231329e8
-0.003800000064074993,0.5167920068419306,5.897769203186357e-5,31.60396723113724,0.6626689918160323,799.8263227041488,8106.618837610202,8.680939612019348e7,1.1381457101581669e8
-0.003810000140219927,0.5171154552069144,5.93924588367273e-5,31.86772890327378,0.6442087104360807,1432.6503583139759,7774.735253976044,-1.6969322225666493e7,1.0405600882052232e8
-0.003819999983534217,0.5174178298741233,5.987478933838672e-5,31.897857076964296,0.6198893150543808,1537.559786695335,7757.140856639158,-7.567483605253753e7,1.0535983526255839e8
-0.0038300000596791506,0.5177053448418852,6.000809353749291e-5,31.840765782340746,0.6165589948037644,3386.908465370449,7590.329872283006,-1.2189254801241288e8,1.1587767925211053e8
-0.0038400001358240843,0.5180081327237072,5.984687501603586e-5,31.828600659408497,0.6347951419983011,3937.882220614673,8047.31630683294,3.61905850896498e7,1.2576704578003666e8
-0.0038499999791383743,0.5183202756106267,5.973913109728424e-5,31.975820289027045,0.6571516620850063,2596.37548923949,9179.452287729053,2.7129228145414543e8,1.419300356262542e8
-0.003860000055283308,0.5186522169766133,6.012099919659436e-5,32.23884336480497,0.6678849483350845,-2552.4525768683293,9568.46890342443,3.431752353716311e8,1.5289521587916955e8
-0.0038700001314282417,0.5189914094041451,6.1034596269215994e-5,32.61974571680713,0.6635299635551385,-5609.919638122536,8975.066601977775,2.0921622921493366e8,1.3514401826240283e8
-0.0038799999747425318,0.5193180258241373,6.108432704923318e-5,32.904130443540446,0.656481711268392,-13361.228903613885,8872.367023495704,8.294751688727187e7,1.2843994932166015e8
-0.0038900000508874655,0.5196530453772863,6.0678509268991436e-5,32.67101173961283,0.6638284232116464,-16465.52249574061,9148.645074850561,1.0417571956294736e8,1.4448632421035635e8
-0.003900000127032399,0.5199870982635999,6.043295289910664e-5,32.084211863170054,0.6633026932848513,-19868.275351667515,8851.193443560865,1.4744843037735835e8,1.2915710594213057e8
-0.003909999970346689,0.5203190812594136,6.025953109423872e-5,31.568931615266468,0.6402963417859319,-16259.60843248163,8207.809808320206,3.949634265532639e7,1.1254129535307838e8
-0.003920000046491623,0.52067569133034,5.9680000795377176e-5,31.38416408325126,0.6128427747646501,-9551.071926772081,7814.781823688636,-7.77174497857382e7,1.0173986314767815e8
-0.003930000122636557,0.5210342098919797,5.858970626511782e-5,31.082588011294874,0.5938806728588903,-10395.305508517027,7862.1257471078125,-5.117088521222003e7,1.1130974613856086e8
-0.00394000019878149,0.521385949462035,5.775262827427294e-5,30.891442166274476,0.590809508363711,-7780.228810609501,7718.117685895197,-9.275377762955119e7,1.1281881803306305e8
-0.003950000274926424,0.5217294048127952,5.752849558817117e-5,30.8951725554048,0.5927388842698114,-6971.542891104738,7736.155399951762,-1.3428418840273494e8,1.1179438780603272e8
-0.00395999988541007,0.5220434909865728,5.739261794621494e-5,31.116404404379807,0.6058949599750348,-7382.866777655363,7777.583685410898,-7.728083373685025e7,1.0826115323111582e8
-0.003969999961555004,0.5223350583508255,5.64378629966989e-5,31.25161254896241,0.6196580421718606,-5183.779219706061,7824.31029396748,-1.3733266671996452e7,1.0582229355657089e8
-0.003980000037699938,0.5226125730315921,5.627592031266389e-5,31.239471449347054,0.5963742589770628,-10069.971437257991,7532.271300169537,-3.1861542483682957e7,1.0655759676819345e8
-0.0039900001138448715,0.5228674948925853,5.66474854853245e-5,31.632421123540716,0.5821138289067909,-7405.313706272455,7426.038072628497,-4.9791806775316074e7,9.947362409827726e7
-0.004000000189989805,0.5231279186733181,5.69565031649817e-5,32.30208734871933,0.6011757714117386,-1513.902005154659,7797.604488679895,-6.5520995928475626e7,1.0452596778582476e8
-0.004010000266134739,0.523420177792956,5.660062135849625e-5,32.68824347369238,0.6190613656156155,-2486.912237418704,7844.261429775574,-9.530015992928892e7,1.1060569464859256e8
-0.004019999876618385,0.5237453968496878,5.64598669873996e-5,32.63848257392414,0.6247575775910648,-5283.520972839454,7730.032885463599,-1.0226650601423039e8,1.0728361169030787e8
-0.004029999952763319,0.5240880279895265,5.588434897234634e-5,32.41393896059975,0.6282257558035563,-4225.8107098761275,7592.883597940134,-4.3379952557431415e7,9.893645830151376e7
-0.004040000028908253,0.5244374216148282,5.581364210831428e-5,31.99030790385847,0.6323136283638543,645.8542326937742,8091.1949305125545,1.448917500559904e8,1.0910358714562854e8
-0.004050000105053186,0.5247692232995297,5.541681110822218e-5,31.310433825121454,0.6231219929308489,-2927.587753856306,8272.115269906857,2.156818760419262e8,1.2741768209897634e8
-0.00406000018119812,0.5250952412060114,5.533084675891362e-5,30.919396010579664,0.6015811670662107,-2858.493420623535,7814.323543522548,7.249672835628878e7,1.1483221799941078e8
-0.004070000257343054,0.5254268321729152,5.566140240676183e-5,30.73669802660573,0.6005641360056091,5743.99413380771,7785.3904110789845,9.269038819882192e6,1.1239905900409205e8
-0.0040799998678267,0.5257710833251127,5.573224629945576e-5,30.220616619214173,0.5977344197717175,8369.136063873158,7408.379733044899,-2.6987153000607662e7,1.0301077514748193e8
-0.004089999943971634,0.5261411804864179,5.6113586445624026e-5,30.24974461016755,0.6012262287560785,4416.061075378576,6919.868666664695,-8.56821770297248e7,9.196188001708604e7
-0.004100000020116568,0.5264954689345895,5.674089792359375e-5,31.423072356091176,0.61492554345034,1257.9811975093355,7121.583171900106,-9.835331805893648e7,9.764942325458883e7
-0.004110000096261501,0.5268114018267253,5.715059013687434e-5,32.51570788004192,0.6327858088214342,2420.4829903598247,7941.458012317816,-6.964333949658878e7,1.1908375525354564e8
-0.004120000172406435,0.5271162883468672,5.715269840146277e-5,32.82308162868866,0.6456411744800189,-7516.423668187094,8151.837328764431,-8.254950068168812e7,1.2182416831767419e8
-0.004130000248551369,0.5274230358455216,5.776355981763635e-5,32.81731336286651,0.6596473890970577,-19056.008107567195,8321.498850315893,-9.657159169649532e7,1.280389681538469e8
-0.004139999859035015,0.5277208918619661,5.864759937140845e-5,32.173910826791534,0.644833330738144,-20405.07812066246,7842.909198104278,-8.789876139429317e7,1.202293385815039e8
-0.004149999935179949,0.5280152198927588,5.973083777531187e-5,31.324368001036692,0.6241019482776333,-16903.133501485823,7345.501761779468,-6.31667943827605e7,1.0843588876531078e8
-0.0041600000113248825,0.528288985411299,6.010913016479087e-5,30.658120492870758,0.6205850140249187,-13284.562424145783,7653.632805176352,-1.8571425310948778e7,1.1830573783129098e8
-0.004170000087469816,0.5285748708483649,5.96299592527941e-5,30.11788358133868,0.6143485025744322,-8277.911384626732,7589.5157603523585,-2.996930913736941e7,1.1034511408048859e8
-0.00418000016361475,0.5288800572603475,5.9649892737596444e-5,29.96820759563063,0.5973507862468815,1236.70042305194,7417.962800978158,-6.96453121782378e7,1.0310384557025284e8
-0.004190000239759684,0.529174281357217,5.9890256856452216e-5,29.90631255062463,0.5847226331303319,5292.160669295277,7489.198026689653,-1.0168708028235546e8,1.0154654846758427e8
-0.004200000315904617,0.5294758293384338,5.8923794071491014e-5,29.63374718664552,0.5822677771352978,212.49603764062024,7243.3035906632795,-1.7546892627442986e8,8.747205049290827e7
-0.004209999926388264,0.5297749761766755,5.740158372741656e-5,29.8134258519081,0.5852970760129528,-5884.8206192946745,7309.429853364911,-1.0791720138884778e8,9.509245942014147e7
-0.004220000002533197,0.5300756703830796,5.6179846726300414e-5,30.22486045540499,0.60274257527522,-11036.138733134632,7931.292627971134,2.3176735079729352e7,1.189546168158157e8
-0.004230000078678131,0.530367309272708,5.5358596322083815e-5,30.55095040906169,0.6237607929751785,-8808.177754982833,8073.103814380049,6.538307891159285e7,1.233676022631217e8
-0.004240000154823065,0.5306723175400284,5.577205704692203e-5,30.72061944056257,0.6036802464147172,-5485.787067894565,7679.080625164171,-2.4472561601163257e7,1.0568579805012836e8
-0.0042500002309679985,0.5309824903551251,5.771314056335863e-5,30.713417049354895,0.5779164494369925,-6977.634175573464,7294.870792293345,-1.4596811908370313e8,9.366839501661971e7
-0.004260000307112932,0.5312926372408177,5.940683801136302e-5,30.57215032619576,0.5744355989249463,-9161.553341616811,6907.979062496382,-2.1823896663357782e8,8.64994316340861e7
-0.004269999917596579,0.5316090699737548,5.9492303823773945e-5,30.269373828542737,0.5849092372368632,-9125.941024673664,6815.974826884627,-1.7506871295569557e8,8.655815079833832e7
-0.004279999993741512,0.5319228691765334,5.850047017260389e-5,30.18062549978357,0.5930499048887836,-5560.892772206688,6775.664318335057,-1.0380167745095965e8,8.35866481863491e7
-0.004290000069886446,0.5322336408482863,5.720111331457514e-5,30.341047481063036,0.6032393344242063,1934.9029554354495,7058.478879407024,-4.1840227476786606e7,9.507592820351568e7
-0.00430000014603138,0.5325372476696733,5.666399479055826e-5,30.55359837047106,0.6078284704649414,1561.9683216162668,7439.008005420862,-2.5549455786714762e7,1.0017067063572207e8
-0.004310000222176313,0.5328305853156726,5.6879071788948005e-5,30.61972926356442,0.6330843196428128,-4644.95498762451,7867.1320743734605,1.6817934568826657e7,1.1058128657693875e8
-0.004320000298321247,0.5331224925312674,5.7123477849276155e-5,30.255221253297773,0.6310674876758977,-9807.259568752848,7795.849424688596,5.5557560996518806e7,1.0798993587627473e8
-0.0043299999088048935,0.5334212030879575,5.667745279862012e-5,30.00467953738886,0.6089890250611797,-11639.23295298279,7655.514617359962,9.476017269017835e7,9.993999998886923e7
-0.004339999984949827,0.5337340896605394,5.6666805525881996e-5,29.825386610510062,0.5765992350216351,-11733.318041608583,7255.150750833066,4.8290438403849065e7,9.309951875694254e7
-0.004350000061094761,0.5340375707028786,5.617178095042488e-5,29.554059472085957,0.5604215421405964,-9854.736950743762,7042.59481168131,-2.1183098474969383e7,8.764124386364679e7
-0.004360000137239695,0.5343372637704593,5.581637222676974e-5,29.369883884785587,0.5598762441826102,-9675.313875930844,7708.752542582468,6.5875149134553276e7,1.0580966916530946e8
-0.004370000213384628,0.5346091316106035,5.5401513566362356e-5,29.320114371928064,0.5766948169126689,-8434.153917066928,8165.199732630876,1.5189818981930858e8,1.2024393077528691e8
-0.004380000289529562,0.5348650695381925,5.560964841837632e-5,29.301589829940074,0.5878627136193072,-8475.48120437527,8209.244074401593,2.3401726205235165e8,1.2992746572989286e8
-0.004389999900013208,0.5351303484747529,5.60096901643446e-5,29.391250084190055,0.5874576198708,-9791.648518421529,7926.298082866797,2.373784877448525e8,1.1938682842585085e8
-0.004399999976158142,0.53543682002502,5.7114266716682075e-5,29.583879593622775,0.5882859052370736,-5605.86950870306,7668.6792078761555,1.3447388734809178e8,1.1154236080532204e8
-0.004410000052303076,0.5357485321720934,5.8012609679516704e-5,29.479711428639153,0.5865778994532095,-1970.7506846913934,7548.318137920635,1.1092110452248143e7,1.0879672009666221e8
-0.0044200001284480095,0.5360495798908173,5.794789498789237e-5,29.398794876967546,0.5901927080415884,-6076.804177983152,7243.832302573555,-4.322383402703828e7,9.507397447731973e7
-0.004430000204592943,0.5363406495955303,5.8222844466983746e-5,29.507187633232316,0.5940900886572976,-11141.720514575634,7179.708360633334,-2.2611728774952546e7,9.448930194342244e7
-0.004440000280737877,0.5366567399398312,5.874234927123425e-5,29.44968640356063,0.5806723126438318,-9464.898907933748,7147.967310210109,-4.511538784463914e7,9.531237589691293e7
-0.004449999891221523,0.5369743820028492,5.8622690786448085e-5,29.64297367372942,0.5885976661933986,-8987.60171339534,7056.931545599801,-1.0162908077006483e8,1.0351722718589935e8
-0.004459999967366457,0.5372785900109219,5.7817476470398e-5,29.661113286715956,0.589298007851569,-17350.494649313343,7177.002848118261,-1.0723044396323128e8,1.008177493552593e8
-0.004470000043511391,0.5375722367128127,5.7448950268077215e-5,29.6863039083099,0.5891927645871315,-20989.4259041072,7498.445186898265,-1.0528098117779484e8,1.0817138531496462e8
-0.004480000119656324,0.5378665819562385,5.6879565687052446e-5,29.29742470258906,0.5794123576092345,-15253.275838061067,7188.909847726471,-9.686691891237265e7,1.0111661683038418e8
-0.004490000195801258,0.5381610035638912,5.5724003187178274e-5,28.963233537133277,0.5652439306868232,-8973.856628585338,6913.145225600104,-6.801364766432278e7,9.817962591779304e7
-0.004500000271946192,0.5384319241670197,5.5744704812718775e-5,28.6143290384758,0.5573863627974177,-8153.483674660145,6716.818835033523,1.0319668582428446e7,9.633621568074358e7
-0.004509999882429838,0.5386975785646013,5.599338072482648e-5,28.146755644969925,0.5476431254837172,-7564.261430290787,6730.0811485561535,3.0882527447645254e7,9.14551929847357e7
-0.004519999958574772,0.5389736898336557,5.605834401697277e-5,27.529159900271843,0.5407216830939596,-3197.997622712444,6453.481081255699,5.6599310871406436e7,8.600998206829447e7
-0.004530000034719706,0.5392712512059716,5.552900789883534e-5,27.060608449870983,0.5314142195725899,5046.783897142242,6278.083948305762,9.969019357696398e7,8.19981305754079e7
-0.004540000110864639,0.5395718873309313,5.577936259770725e-5,27.263343791309243,0.5349751623403848,6683.486742162772,6590.738229563394,7.79919321837551e7,9.361591600741874e7
-0.004550000187009573,0.5398434812003162,5.680851114862928e-5,27.932659117575763,0.5412601480391654,4333.020999090265,6792.457526102271,548878.1108507614,1.0107351821989727e8
-0.004560000263154507,0.5401365182214299,5.698783559168336e-5,28.376763694846524,0.544125522622716,881.1831107626828,6854.159427978438,-2.8061411006618857e7,9.580597243948045e7
-0.004569999873638153,0.5404622327992342,5.6035637576903844e-5,28.583355666283143,0.5522552069743398,-3148.993372871128,6708.55274207185,-3.660898804721186e7,8.828479043586986e7
-0.004579999949783087,0.5407746909513378,5.593993091781825e-5,28.841953757932263,0.5606829107631315,-2015.0672013676071,6961.971202626513,-8.713534042398818e6,9.282889415285167e7
-0.0045900000259280205,0.5410817739783205,5.583185640977554e-5,28.55708672780012,0.5492967173680745,-3501.6142003037526,7102.003220775501,-1.5458735538086478e7,9.996593155647898e7
-0.004600000102072954,0.5413805060662441,5.623985823007503e-5,28.53768720598806,0.5345592288433698,-10768.360696552163,6693.757827910463,-8.82178240226458e7,9.071394696117811e7
-0.004610000178217888,0.5416835294002311,5.67513226635695e-5,28.711015236613388,0.5398239774827952,-15204.483647021585,6651.665091836291,-1.092917638839536e8,8.561727170809893e7
-0.004620000254362822,0.5419857305384942,5.694357044426448e-5,28.555298337379824,0.5674426330508721,-13614.134659564166,7049.776384826504,-2.1756113065700945e7,1.0114830074120165e8
-0.004629999864846468,0.5422608326085717,5.6648534743580596e-5,28.393086789885416,0.56204049663019,-13147.949145586752,6788.356390100376,-6.223961827367337e7,9.160121160543646e7
-0.004639999940991402,0.5425081557121939,5.630761608229373e-5,28.23592421489127,0.5480109241885007,-13387.203462662621,6620.245801892572,-4.603045148059317e7,8.48402244369575e7
-0.004650000017136335,0.5427771277584248,5.591085940230133e-5,28.055521255234567,0.5354795849883268,-11904.169916671552,6621.312658460507,-4.118526926374189e7,8.486249475919151e7
-0.004660000093281269,0.5430496812570375,5.572332420260615e-5,28.007144181818802,0.5299080599152363,-10246.256348729177,6332.618802584231,-9.961003768811858e7,8.103673558546527e7
-0.004670000169426203,0.5433408342310114,5.679184083744718e-5,28.109900418981947,0.5333565419190172,-15791.73469162341,6306.043938269024,-1.06166255984944e8,7.900275794056527e7
-0.0046800002455711365,0.5436227349525313,5.760333254064174e-5,28.18459355013183,0.5346125648094017,-19703.406526832532,6717.0396856356,-5.553113092169119e7,9.0736041033625e7
-0.004689999856054783,0.5439039061814664,5.7560820623206416e-5,27.916270906445725,0.5307417625206876,-19677.085161661584,6834.763832868797,-3.100730898748763e7,1.0330213846557978e8
-0.004699999932199717,0.5441987618490115,5.6413821777399706e-5,27.576715200810238,0.5466842976792294,-11496.705613035147,6637.507760323486,4.61641580318881e7,1.0105685584335499e8
-0.00471000000834465,0.5444887350761914,5.560526499705119e-5,27.71689185189178,0.5616942267172523,-1849.149519068772,6688.831609971429,8.535317677635956e7,8.884144622364286e7
-0.004720000084489584,0.5447640944813261,5.46585308856476e-5,27.80955883938985,0.5644755400165006,-1361.9729127659962,7166.651759815812,1.5710632764759243e8,9.82730420300739e7
-0.004730000160634518,0.545018391521973,5.353708519952033e-5,27.576157348996993,0.5525216396653553,-7445.627537647936,6809.258476512538,1.0740990396350442e8,9.26808526607243e7
-0.004740000236779451,0.5452642982173829,5.307701022396769e-5,27.519353978376913,0.5608814203015677,-8137.523823868954,6569.030292009816,4.1778904240832284e7,8.975255213534772e7
-0.004750000312924385,0.5455131186524048,5.3485808630287025e-5,27.604079729025738,0.5629956963659996,-10988.689708153866,6465.452036360176,-1.7326453899010837e7,8.343022498913209e7
-0.0047599999234080315,0.5457730649481757,5.452829125389268e-5,27.41381671198468,0.541433064030646,-13689.202823881587,6250.68271730919,-8.136940481700835e7,7.988153971730374e7
-0.004769999999552965,0.5460414684395769,5.5872111170553845e-5,27.463057839581786,0.5402448006007963,-10337.775917488369,6157.931225558218,-5.9144850365546055e7,7.657730787160069e7
-0.004780000075697899,0.5463266974395957,5.674070327473589e-5,27.86472320142452,0.5496348441275064,-11282.991888791723,6413.41111469514,1.3703993501283932e7,9.392437107720518e7
-0.0047900001518428326,0.54662178974743,5.681799259584431e-5,27.956686620577727,0.5798095193982676,-11055.374047265457,7613.219447123653,1.8703995514490965e8,1.533249425091556e8
-0.004800000227987766,0.5468916585519562,5.6799051288896134e-5,28.017786290306688,0.6029764266423039,-9050.381789332694,8544.443124929543,3.335772565623977e8,1.853044880324944e8
-0.0048100003041327,0.5471492221503057,5.659653568567363e-5,27.876569948740187,0.5847566060530486,-13631.416459499504,7610.628233527224,1.6258711234482804e8,1.2907844771334656e8
-0.004819999914616346,0.5473978312676657,5.603453760924227e-5,27.161483128469957,0.5451803716441028,-11029.193306328056,6422.619675487202,-1.3357393483949812e7,8.52162910484608e7
-0.00482999999076128,0.547648163511127,5.510856641655884e-5,26.835682664901924,0.5267017154950157,-5431.640876687603,6038.751448637532,-6.4703996687084146e7,7.716224071580611e7
-0.004840000066906214,0.5479119350225783,5.333048819462951e-5,26.902990659132893,0.5278838227032481,-2058.0811673476983,5735.638264803172,-9.878446047287372e7,7.206793457542117e7
-0.0048500001430511475,0.5482193309143883,5.247267965760905e-5,26.920316698490165,0.5391988994630533,5586.1106787234385,6139.239189156372,-3.565553178116509e7,8.361881550013196e7
-0.004860000219196081,0.5485312738719975,5.229053363355386e-5,26.77364141366086,0.5455256140794735,2233.5860744735705,6584.259673746013,6.749801925852466e7,9.37445650355053e7
-0.004870000295341015,0.5488170490561872,5.327876384019856e-5,26.81697844642907,0.5298153988083615,-886.8198885931973,6335.591213956806,6.96923157344282e7,8.258955736170104e7
-0.004879999905824661,0.5490805670960458,5.4804441426980586e-5,26.960456708595316,0.5284315352539632,-4253.3504663226195,6173.267579416524,4.932955714593654e7,7.688227857562819e7
-0.004889999981969595,0.5493372262696968,5.5284804357949944e-5,27.16204164541782,0.5369884450393584,-3014.7529845513795,6328.395179545146,4.003610754100516e7,7.881581004076955e7
-0.004900000058114529,0.5495822156712297,5.538804698431702e-5,26.99647500129833,0.5239405833125443,1436.4881669922809,6321.831146662086,9.227014318111952e6,8.39403604779076e7
-0.004910000134259462,0.5498301484725201,5.491441247758723e-5,26.815283892698556,0.5267909109297395,-712.6024023246628,6199.694555505549,1.8265619578266077e7,7.955203643496946e7
-0.004920000210404396,0.5501028144716289,5.4263795399665916e-5,26.68160745480292,0.5225095020562583,-7253.615356784543,5989.728258924337,2.8798120472118307e7,7.881425102885906e7
-0.00493000028654933,0.5503848689754139,5.3334963758434116e-5,26.558151999924387,0.5122501943640843,-12210.93060547744,6233.283668960589,5.693813356536269e7,8.45893095492586e7
-0.004939999897032976,0.5506731369337997,5.2346349800279315e-5,26.444775337521765,0.5001958459417761,-9149.363011772322,6312.843395287034,4.259956889987954e6,8.505714586133832e7
-0.00494999997317791,0.5509535979718898,5.2184526719860016e-5,26.365185382275598,0.49999451353364394,-1813.0819572021994,5893.941763950724,-4.912758838790208e7,6.907621807977463e7
-0.0049600000493228436,0.5512259231317213,5.261934825339652e-5,26.12678894704612,0.4997797681815113,-3471.950989784685,5398.656181220723,-1.0606615062930709e8,6.334457512296712e7
-0.004970000125467777,0.5514892904487201,5.341793655090705e-5,26.422510493389627,0.5055261296776035,-5866.912937016018,5668.2321480015735,-1.3216207188823253e8,6.822729628862353e7
-0.004980000201612711,0.5517437705255697,5.410188012872721e-5,26.776027830898904,0.5208134879199057,-4452.2470799891435,6263.26427055816,-4.6112196201972455e7,7.913662975452961e7
-0.004990000277757645,0.5520182909110674,5.4212549598188115e-5,26.938249002519562,0.5240793479413275,-1088.2707808046705,6229.24565026561,1.1474612681863909e6,7.55196376813552e7
-0.004999999888241291,0.5523074345784257,5.4344875303252026e-5,27.0203175809389,0.5281871566666229,-5480.905050793257,6456.986208129567,5.675404154826924e7,7.656922633282466e7


==> anc/Figure-5/d2_L1022_rJ0.1.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2393060619109868,0.0002936561300862439,19.963942451556395,0.8645458208056745,-3648.8947422052365,3235.9188277565017,-5.058748788769815e6,1.2698094189406302e7
0.0049900000000000005,-1.238817392100595,0.00028466579102645026,19.111809426029826,0.8544891441647144,7637.948331987698,2932.8816910175287,4.61753122134915e6,9.989215152993739e6
0.00498,-1.2387819529793647,0.0002710319475894989,18.9383755743898,0.8560984308648079,4429.53921504656,3302.993353041169,6.5855863825193e6,1.386339096132115e7
0.0049700000000000005,-1.2386376146981508,0.0003029028067952911,20.019884085162346,0.8468312476277647,3784.436562547742,3006.3746831840363,-1.8290130361251559e6,1.200998765312624e7
0.00496,-1.2384750661521857,0.0002685528027685599,19.04680862667111,0.8224546611199479,469.3512461676666,2670.2495112866077,-1.6901234661030844e7,9.223884921088936e6
0.00495,-1.2380098242075077,0.0002791689703875897,18.765093723842284,0.852467689962132,1746.5459326809193,3413.8738440120546,1.6044344949601298e7,1.403760995490702e7
0.00494,-1.2379547158865845,0.00029004495963950246,18.60462588856287,0.8451638175470958,8051.225221346866,3325.69340748409,8.835167669183696e6,1.3446570043674596e7
0.00493,-1.2372618683101697,0.0002749277427111536,17.817315617606425,0.7730365166336278,1411.8911758580437,2735.0157216763587,5.935680033497412e6,1.000751803634207e7
0.00492,-1.2371122280234268,0.0002866608664842964,18.597742713734267,0.8062411475364147,5605.045993245461,2737.7601633589175,-7.688057232038271e6,9.520556638847128e6
0.00491,-1.236851975068441,0.00029253153125830315,20.61868057051339,0.9601923025219044,1179.507259920057,3388.4762477420245,9.20568411845447e6,1.2384785573369103e7
0.0049,-1.2371018268459022,0.00028461016542603444,18.557524602332972,0.7961298916820696,3206.8527467325316,2494.3514281078305,-1.3766053534020022e7,8.210311680346192e6
0.00489,-1.2366912361376041,0.0002760554978011994,18.69877090397878,0.8215211305658711,2720.779609341849,2763.003147864049,-349085.90129349224,8.875577804512018e6
0.00488,-1.236915535575918,0.0002950278501542086,20.398553067571164,0.9619805627474843,-4646.676320703962,4390.474567865141,3.171764272377027e7,2.1958495639466282e7
0.00487,-1.2368769550605787,0.0002709900835128135,18.707423828638444,0.8441582313279901,7689.774985254035,3227.8004028045725,6.914150872232325e6,1.187515218219593e7
0.00486,-1.236613476355645,0.0002936605088217269,19.811254335898525,0.8505509382892222,26.39957572658105,2843.3169937795074,-1.5132121223503958e7,1.1641155051251795e7
0.00485,-1.2364508664878502,0.0002832516016745208,19.355838897631052,0.8148334073626046,2115.733049820918,2820.5922584191258,-7.604579223684583e6,1.1140702986588674e7
0.0048400000000000006,-1.235617804277844,0.00027530386573156187,19.637195534723325,0.9047180759763189,34.29890699568903,3602.3988543941646,1.1319470576379506e7,1.894933959990694e7
0.00483,-1.235627588143699,0.00027337104818877286,18.244574094302894,0.77815413701406,1825.6599409722537,2551.215507873344,-2.2479868424546756e7,9.199050796728592e6
0.0048200000000000005,-1.235641536140096,0.0002663719388118372,18.45339247805278,0.8565901525246112,-1621.5515777993576,3047.0247460668443,1.098058148515356e7,1.0855628901747247e7
0.00481,-1.235491054040216,0.00028578999418295455,19.2564580241282,0.8224452172586669,2191.8781310643176,2779.6304368074866,-1.194529579794449e7,1.0441658843593847e7
0.0048000000000000004,-1.2348820635906765,0.00027315127180482156,19.269839214192423,0.825265161563339,5286.943516485513,3109.6144575516005,-1.427298887695411e7,1.1550993386484236e7
0.00479,-1.2350280664118267,0.00028106297994719907,19.2515207418217,0.9221656741416941,1827.523283045662,3891.8936137547603,3.107592600292901e7,1.8340115832657438e7
0.00478,-1.234368064932825,0.00027438156368316837,19.586084795393234,0.8502855806238622,-1164.08932777307,3093.6690500809286,684476.0982664459,1.2391160475766523e7
0.00477,-1.2346126390757968,0.00030359854795573274,21.60396356152868,0.965154873483703,10658.381688213834,4011.267018297454,1.5452774962768378e7,1.7282775224898543e7
0.00476,-1.233604469682068,0.00029314780494527586,19.754715803578698,0.8508337740586907,3778.915641040764,2719.179398115242,-1.1194053474142842e7,9.146913639416387e6
0.00475,-1.2334528343327464,0.00028789590086922094,20.281412120632094,0.893124431539361,5089.52534044243,3501.0279669914325,1.0847575479276814e7,1.5449428688430998e7
0.00474,-1.233671467865232,0.0002912909842924846,19.025012252956326,0.8827694637139942,-1426.4898564242922,3914.9717798934216,1.809905045295067e7,2.132180391427678e7
0.00473,-1.233335150768085,0.00030472031303104463,21.39177066779303,0.9123034390005699,4432.7935885530815,3334.2455012534024,-1.5310166723166171e7,1.3610679042057713e7
0.00472,-1.2336025801925206,0.00029220547177448203,22.833199671724678,1.007624810937542,4841.2076600601995,4499.774898779909,6.540011471724441e6,2.2148909737500984e7
0.00471,-1.2337213746442937,0.0002945205769664753,19.4818399805617,0.8672395542094263,10426.783624566822,3081.984209642801,4.5253135032133665e6,1.1376823728616728e7
0.0047,-1.233215924556414,0.00028500879132663996,20.205905172945187,0.8722314294245423,1484.9673807779989,2855.105309610121,-1.5600379069115162e7,1.0992316171484426e7
0.00469,-1.2329077509879105,0.0002852227650481992,21.489607591886816,0.9690379791886136,9671.828452825377,3906.7786915632096,1.0589504936193649e7,1.5416073163319817e7
0.00468,-1.2329599802521143,0.00027922383437969136,19.384683118957277,0.8364961399037163,3130.8552429634374,2983.2882959508247,-1.5282161086718785e7,1.1992472938647868e7
0.0046700000000000005,-1.23280999379086,0.0002827642685392112,19.011858176683855,0.855716911298818,5828.800727786456,3008.4370774201075,6.348346824199166e6,1.0913835875281775e7
0.00466,-1.2321936836975063,0.0002845909259370609,19.684773891101123,0.8715268304115334,8579.533708440555,2760.233773415677,-1.105734827936697e7,9.682328333957432e6
0.0046500000000000005,-1.2323804949600177,0.0002972586425836938,20.15431378784058,0.9581519449348735,3612.8529195398983,3742.0907974147744,1.9780553245226935e7,1.6228434157252684e7
0.00464,-1.2319333759334916,0.00028391829353314617,19.37432985718137,0.8565568043466668,4369.8572567746805,3035.828688008999,3.9729274430951136e6,1.121046096684041e7
0.0046300000000000004,-1.2318973914921774,0.00030734326433478167,20.76888247536546,0.8880485397826569,4695.153626616702,2834.6086752889646,-2.2211905179513227e7,1.0877574898604413e7
0.00462,-1.232204851089257,0.000287099311171812,20.019353777379376,0.8924601039846874,2207.6011777491967,3387.128440936149,6.243989533567165e6,1.2284944507631654e7
0.00461,-1.2310853502590748,0.00029811566261308197,20.70944198451729,1.0128853249116,-464.80844853617515,4119.059317114426,2.8703751686562244e7,1.8397724607809413e7
0.0046,-1.2306602407805414,0.00029752376433228123,20.56563951535748,0.9085590987844382,332.25906825540926,3059.5149126489546,-1.2540688734636255e7,1.1228493506876864e7
0.00459,-1.2309413126137154,0.0002761147635487206,18.525635229417176,0.8301325568720935,8331.995267095974,2831.770303551805,-2.3435246902778377e6,1.0085784042909922e7
0.00458,-1.2302554030785886,0.00029333052894015276,20.602099902278173,0.8634385319308013,1030.0797340191373,2805.799190503756,-2.4135551151104856e7,1.0408743396627693e7
0.00457,-1.2305043812032295,0.0002990033393308627,20.161255520704135,0.9110737291173775,7181.07753359037,3720.812204560992,9.34346825376266e6,1.6732671849084351e7
0.00456,-1.2300208105764368,0.0003011100543505993,21.058597659717496,0.9664980049713598,-21.1943507314113,3927.8472669510684,2.2790777269108187e7,1.6760725131501334e7
0.00455,-1.2299133785142817,0.00029355642589715673,21.74130928337785,0.9735604791485828,444.64348197633996,3722.2970630089662,604943.7532604721,1.6602323433288885e7
0.00454,-1.2297798043208235,0.0002870823745058413,20.980792826293527,0.9001763829101681,-290.176832275107,3237.1594708842645,-1.327818937925485e7,1.603009889340432e7
0.00453,-1.2299639782478553,0.00030087404112703653,21.42435079388267,0.9496137068450311,3192.2742909304143,3553.8348827342065,-177465.83839442945,1.4133737599117465e7
0.00452,-1.229719827486022,0.0003014361666906509,20.845341231941983,0.9333551335991778,6205.923320598801,3297.034248634657,2.319726175014287e6,1.166822738538614e7
0.00451,-1.2293978379327282,0.0002847989054609046,20.8733564619894,0.9485989001648383,4751.926630621623,3441.0109027590015,3.8338438746376587e6,1.4349871907249017e7
0.0045000000000000005,-1.2284933784044036,0.00030687175092560155,21.653951247476506,0.9354684078570474,500.45227540761493,3816.46245982168,-4.899168059959507e6,1.6074836311883232e7
0.00449,-1.229052726912735,0.0002889757552533524,19.946000620050164,0.8718385372867611,3440.7701027230482,2829.5742365973897,-1.0569330237469217e7,1.021810493449078e7
0.00448,-1.2290710061067698,0.000297459961370431,21.35930236088531,0.9873956733424777,3569.5654026709667,4115.738581119352,1.8370264842606712e7,1.9168069586965524e7
0.00447,-1.2282614938890528,0.0003194537064091897,22.83764960105639,1.0373660452927052,3252.0610282283023,4014.9288298653464,3.50210527495284e6,1.7140090396298014e7
0.00446,-1.2279415117325883,0.0003022431824571183,20.790709500646503,0.8654135387287819,-1701.0917705547513,2950.0990825671242,-2.4447004794371247e7,1.052876924963504e7
0.00445,-1.2275562837897944,0.0003031373282254708,21.62673198617826,0.9861541387286766,6381.178373736884,3799.36187809142,1.4413557258132687e7,1.5205623637400433e7
0.00444,-1.2281389300077048,0.00030480675652741663,21.290922357744,0.9271562122615342,3454.506426312523,3591.3066066240153,-8.482417600951692e6,1.435658009869296e7
0.00443,-1.227712207344488,0.000295260701614261,21.169567469464013,1.0215576002756415,9960.413388081373,4772.031279094906,3.2899337164872438e7,2.7487039195639398e7
0.00442,-1.2270298296895206,0.00028162090630180596,20.177657577948388,0.893468041803799,-2348.0063283827703,3457.010075365621,-1.2752085866012431e6,1.5167483586842868e7
0.00441,-1.22696995838472,0.0003061448461605626,21.92419359013362,0.9875424433373879,5605.673720409699,3963.6890687451923,9.092218954802692e6,2.0278732394418396e7
0.0044,-1.2269418925942366,0.0002923292630090071,20.595070888412288,0.8630808065241049,592.3576206575643,2824.998613411682,-1.1872413708828703e7,1.0843004812879167e7
0.00439,-1.2267564118468604,0.0003031798635854784,20.33283653268694,0.8172666569251206,-974.9399406076568,2672.7512090857435,-3.0148942979704075e7,1.0191528046512833e7
0.00438,-1.225939982577195,0.0002940671285135955,21.857362640408514,1.0001661038023968,6137.832195783251,3989.817626917755,9.988733168300858e6,1.7678758441961892e7
0.00437,-1.226969090073132,0.00029643986560354464,20.618025534206776,0.9080313852996175,1823.7963193158955,3567.066716081979,-3.624039103915045e6,1.5930697176762864e7
0.00436,-1.226963698006093,0.0003086959382190133,21.956588354897505,0.9630369582510021,1745.705471301143,3391.4542874504773,-1.801016742662441e7,1.2831440769806474e7
0.00435,-1.2258645132045876,0.0002930989130962292,21.479248364298915,0.9342791189727071,3364.961589926626,3488.5325336730366,-1.1916320886609977e7,1.6157932981788993e7
0.00434,-1.225551819323207,0.00030588854089628526,22.459301832052848,0.9408384926405235,2921.041439130015,3859.1714355873073,-5.480002608989661e6,1.825157325189692e7
0.00433,-1.2250140041912712,0.00029918769584613296,21.7930465400294,0.939191794616327,2288.5892075794577,3438.4845796595982,2.3087180076780207e6,1.4238124211285315e7
0.00432,-1.2254574392589233,0.0003142166515318298,21.48430299240247,1.0095349366192234,9179.330827533046,4328.333207868397,1.7607253705452535e7,2.1475325956495583e7
0.0043100000000000005,-1.2251532315255338,0.0002822753413402692,21.19725948029424,0.9824762197504409,3033.1230819547222,3579.641060023193,1.0741476927730815e7,1.3110596850740556e7
0.0043,-1.2248065538672808,0.000307700446435219,22.169867933477274,0.9684235171360561,-3202.645896087715,3496.6555620386207,-1.193317719763664e7,1.3424380955578033e7
0.00429,-1.224458617366465,0.00029411570176438257,20.65936500415064,1.000542346769192,8159.032100288343,4686.754620276214,4.423309549432177e7,2.355485146871311e7
0.00428,-1.2245737446974059,0.00029668265173904456,21.69762482492875,0.9562381300690468,2275.485197443286,3410.4036806051026,-1.3586491524257485e7,1.571649263435323e7
0.00427,-1.223697966188214,0.00029324241211838926,21.796393827617333,0.9446975454096479,-5013.208246943392,3684.205385070915,-9.962717430471055e6,1.698844837636949e7
0.00426,-1.2239695599782072,0.00031288300168688844,22.03132213393801,0.9915677359075581,2411.085234842262,3657.907893212734,4.006852018600636e6,1.4221066358075077e7
0.00425,-1.2236202190093761,0.0003038198108823266,23.201029834790678,0.9794820808435878,7111.712050343126,4053.103615973458,-5.355870138683495e6,1.7805641106321126e7
0.00424,-1.2235403543026795,0.0003070779434247337,20.773046099843715,0.9614689781688918,1533.4047741203344,3375.7134234686737,9.752465116436163e6,1.3941786323300654e7
0.00423,-1.2235907939171542,0.00030478715381279783,22.499877003640545,1.0266595101414375,11711.633281011545,5092.1527489641485,1.8906484169093553e7,3.47818561152581e7
0.00422,-1.2231019182410758,0.000307776199600042,22.36653007581268,0.9857141538273374,9557.481689517572,4083.020690715282,8.70114147222747e6,1.7791321236766536e7
0.00421,-1.2226718673880241,0.000308786023890284,23.149885167315464,1.0030533220824387,5572.5325979899435,3742.5407841097262,-2.7760682926529054e7,1.5668305341983046e7
0.004200000000000001,-1.2227693360992424,0.00031121071124585054,21.527860974527186,0.917888375305744,-2966.1618710358807,3281.991902613312,-1.405701493549238e7,1.2086178547450231e7
0.00419,-1.222542507498975,0.0003001203702501367,21.50070013607479,1.0105169183240483,2748.0456481491983,3678.1041281500916,8.133129856576901e6,1.6235236587251255e7
0.00418,-1.2220318718144587,0.00030891851187157284,21.32237075321254,0.8859256890788099,649.8992701965357,2996.495979820401,-1.4344818485562472e7,1.1353604346402505e7
0.00417,-1.221947401694556,0.0003127824269769991,23.926730636415087,1.0629508245125743,6881.162734285708,4209.898863452612,1.625591712246728e6,1.9247625372930802e7
0.0041600000000000005,-1.221943743606471,0.0003150319717147689,23.23603024755593,1.0404144522112968,6468.084854401825,4421.520665186077,1.1073016690120282e7,1.9393089589045085e7
0.00415,-1.2213485935014368,0.0003044376409727292,22.338269773160576,0.9867791771818167,3282.706334970475,3608.8465674237036,-1.3163642633622486e7,1.540351452610296e7
0.0041400000000000005,-1.2212904429184066,0.00029454252667210704,20.021954031161947,0.8796695768527117,4026.9321940191835,2942.0085760099105,-1.658492391813829e7,1.100578832662586e7
0.00413,-1.221336466403673,0.0003185706929423069,23.303022509007256,1.048536267920399,7236.984218368149,4306.205626754839,2.4805001621390928e7,2.002157650786919e7
0.00412,-1.220524004953931,0.0003082192008616655,23.442020212689425,1.0812581750924966,17083.672793417754,5048.759614176791,1.4710776250547789e7,2.607604844915119e7
0.00411,-1.2202206962076003,0.0003302809873752768,24.55215257434595,1.186395049419153,9606.80808384387,5636.1344924518735,5.6638813714246586e7,3.2488560862150103e7
0.0041,-1.2204764884889976,0.00028506612834632456,21.113909301876518,0.9439647335994537,2925.532542228863,3147.9254468831928,-4.308795651119834e6,1.139105293856521e7
0.00409,-1.2199128467239617,0.0003160591676672456,23.181128316603004,1.1064439037907232,9588.487570067726,5278.274109914717,4.6939816429278105e7,2.466869194996133e7
0.00408,-1.2194636494895503,0.00030813571422320826,23.636057694918552,1.007105517790038,6006.308795178775,3710.0372825582094,-2.1125986965554703e7,1.4731555945478166e7
0.00407,-1.2200599282578088,0.00030799923317239273,23.503351010365737,1.0529445641826594,7164.173981799893,5027.170055198767,1.345579735489136e7,2.707344587894414e7
0.00406,-1.2191345361268178,0.00029369556129856455,21.630430675964934,0.9283467304082007,1903.8713376444541,3450.458959772781,-1.0253438414608981e7,1.3409756472011305e7
0.00405,-1.2192330959192916,0.00031745443914335737,23.291842072269315,1.013003922050647,4579.876430437443,3853.1823628969355,-8.792462395905733e6,1.53298779886751e7
0.00404,-1.2192500817426875,0.0003176707717941318,22.835606003157785,0.9938038983898874,2680.570898174917,4563.350460020002,2.233802278927594e7,2.0657342356224906e7
0.00403,-1.2185532741045668,0.0003235250046441117,24.85534363362954,1.0894933773320004,6581.108210518499,4777.386320453428,7.151732407018504e6,1.9683569149145495e7
0.00402,-1.2186267401586144,0.0003152337147424378,24.71705445701206,1.0750913340551063,6988.638903130336,4469.2380353568615,-7.538116628073378e6,1.880126508066114e7
0.00401,-1.2184041524554496,0.0002990836169371689,21.513448929595533,1.003682767080076,-13.86598518196613,3866.7793257167764,7.205058898232834e6,1.4353437047682574e7
0.004,-1.2178977704025153,0.000312480564861389,24.42363826783762,0.9827603493718037,-5432.0570114497805,3829.230270620374,-2.652095639075283e7,1.7548829667886425e7
0.0039900000000000005,-1.2184680335190963,0.000311809582156425,23.59824217263741,0.981016958479431,2653.6374146291964,3812.4754829984167,-3.0588082592641227e7,1.7905767792531114e7
0.00398,-1.2180667254282465,0.00032268577398557937,22.652238618404795,1.012275448490907,7386.071021507423,4145.832895518968,1.6582554288561309e7,1.8690617427414794e7
0.0039700000000000004,-1.217949093520175,0.00031350593624831103,22.099608908553268,0.978565906446453,10715.506441796248,4932.377432098978,1.518954999773128e7,2.943693404449447e7
0.00396,-1.2167436026529992,0.00031641803387014975,23.73294697330266,1.0367101013274924,6236.63539108821,4185.225783840382,-1.3649058029218193e7,2.174837123013429e7
0.00395,-1.216906705071586,0.0003159384301565575,24.498612214639113,1.194843080173927,7470.883738576618,5221.270897718918,5.4256171884907216e7,2.433346162395827e7
0.00394,-1.2169540083783448,0.0003238311361513225,24.640659561159076,1.1139902972871518,14283.561836720613,5159.932448571223,2.8659364630498454e7,2.593386458806507e7
0.00393,-1.216544586379264,0.0003054414656404198,22.43330174265333,0.9979131978335095,6075.2861159785325,3926.1309354689,8.452581623024644e6,1.8465550560208086e7
0.00392,-1.2156537039986766,0.0003159113373795241,23.755595640433768,1.0313016664428811,3706.7099439841363,3860.5469676168686,-1.1216980129309662e7,1.6999949950246103e7
0.00391,-1.2159662891075185,0.00032880952240151566,25.315078262248182,1.1115696063719271,10122.650958090633,5015.477755070168,-1.3023164494336012e6,2.850721809127442e7
0.0039,-1.2154772948831973,0.0003074512683712369,23.853296020443306,1.1546192899073033,9087.524995327462,6266.076611421247,4.4463260070087455e7,4.933123172885637e7
0.0038900000000000002,-1.2157731895137718,0.00032091388397067664,23.765587926323832,1.0738839608071864,8469.67559710107,5166.765791636564,1.6967439260014005e7,2.8309556220461767e7
0.00388,-1.215657463404778,0.0003168416462092619,22.984458047159944,0.9820169429001004,1919.135594397445,3766.4180244645763,-1.020568815731137e7,1.4490282307681032e7
0.00387,-1.2154334839175542,0.00032150564856486965,24.320782178695154,1.1725922961227577,7169.354145469648,4802.508063272564,1.210284568568904e7,1.983531953816007e7
0.00386,-1.2146670928298706,0.00030617975897531295,23.65052621614037,1.093796634537855,6082.429438916525,4916.1624944386895,1.4054119771565948e7,2.656291203661623e7
0.00385,-1.2148008952763298,0.00031663371766664267,23.177620874853844,1.0304798003192144,-2416.9224478322403,4486.98803332888,1.4250955304554557e7,2.1408816876278114e7
0.00384,-1.2141423021225746,0.0003060291073100373,24.025092187689737,1.0363768377577363,10583.586093189344,3812.0339425734837,-1.2045321363902003e7,1.4049931610926202e7
0.00383,-1.214047196915651,0.00030590194315813235,23.083235601703265,1.0517209011434465,9833.733052698555,4054.560430401637,-1.6140203699232135e6,1.971866068409989e7
0.00382,-1.2135373742972115,0.0003234200938636614,24.100942221095774,1.1361715298214559,13338.52331014203,4808.860268923101,2.202043306168705e7,2.3734979987400383e7
0.00381,-1.2137061152295896,0.00031804037813649045,25.29637823252282,1.088496346837615,8435.827788562856,4172.508089915988,-2.2410736212811463e7,1.89577298830629e7
0.0038,-1.2133782776529365,0.00032218450491441593,23.742256861607647,1.0510771452506853,-146.88291543341458,3664.3889648816753,-2.80878599272269e7,1.5089949581002697e7
0.00379,-1.2134323430432081,0.000317808714813467,23.636299562681806,1.0561815656568985,6724.2438783744055,3787.9745593060493,-1.5823747813311564e7,1.5347050877158973e7
0.0037800000000000004,-1.213100871510326,0.00032237385381714333,25.20058686063084,1.0577574827156222,10161.068005184354,4026.120073745146,-2.112163003326619e7,1.7268169666378926e7
0.00377,-1.2127106473722622,0.00032541159563689067,24.20882618240615,1.0696335988433114,329.1204542286989,4545.519698645647,5.038084442958591e6,2.154283378741413e7
0.0037600000000000003,-1.212701715347814,0.00032304907026620074,24.41220881801508,1.0995934117523125,5749.324386143729,4495.6185929594885,940367.2871322363,1.9389657360412404e7
0.00375,-1.212116996260695,0.0003242834136119371,24.147367561332818,1.0311577649000356,12173.76583739525,4451.905373031367,-3.2293429966127947e6,2.049944807227271e7
0.0037400000000000003,-1.2119227633518097,0.0003165112337468616,23.935124856529214,1.0749554629537674,1348.4586732211628,4540.39360389911,8.170663379089489e6,2.1148037617450666e7
0.00373,-1.2121451233320182,0.0003113687214714822,23.81050713427509,0.9965285741207184,6128.483680337873,4234.41339741439,-2.0857548942966487e7,1.8643625914048646e7
0.00372,-1.2113128237536426,0.00033321916482589295,25.108306037994964,1.0048569669719998,2790.789816032492,3585.165879354852,-5.118757531554997e7,1.5403523753761182e7
0.0037099999999999998,-1.2114798768482022,0.00030801002384331404,22.787828793680873,1.0722890001481746,9463.254755909358,5286.6796111536005,1.5589990731277179e7,3.1563276867934987e7
0.0037,-1.2113655964512773,0.0003381272707196123,26.950395299039123,1.2167938791416446,10960.003317163115,5101.137544657124,8.70324260769662e6,2.059349245252627e7
0.00369,-1.211393305958626,0.0003146500069938233,22.631701988910958,1.047091071979654,7179.724337168993,3752.6347022757705,1.2059268688941011e7,1.4432903367284667e7
0.00368,-1.2107343015981602,0.0003152234391785242,24.55647345947923,1.1204708300877695,880.3383679603515,4893.113421047483,1.176586315083364e7,2.4673766265113555e7
0.00367,-1.2100055983992248,0.00033415431053353457,25.029549855934135,1.0536081449575236,7507.832354272974,3633.8189106959426,-3.5085934415581204e7,1.5405747471416777e7
0.00366,-1.2095318689634191,0.0003354578072743888,25.557666473220234,1.2102697153183124,-284.8717194474841,5068.116473225607,1.6831714429653727e7,2.3850648650274485e7
0.0036500000000000005,-1.2091742636420197,0.00031356397402675215,24.801897289608288,1.028617796261694,15837.859683455468,4118.839117169684,-2.0677512132878073e7,1.90138440189029e7
0.00364,-1.209380614776887,0.0003206838576273955,24.57512766631207,1.129288502314556,5578.086693276573,5030.015473633625,2.7345189900037963e6,2.9536057428580385e7
0.00363,-1.2086313228188397,0.0003313333302722777,26.67275203343839,1.2204101517491095,15047.275466787794,6505.800715853738,4.032673871850576e7,3.955789332669466e7
0.00362,-1.2085407405187254,0.00031532358676446455,24.35351507206703,1.0157804944575568,7872.463752325347,3752.5484022405135,-3.2686565797264714e7,1.507663491400782e7
0.0036100000000000004,-1.2088859861152041,0.00033150737026687736,25.471159979378054,1.1098906269161284,5459.953815277209,4000.4044267792597,-2.1838219379431784e7,1.6026689969426125e7
0.0036,-1.208608877735287,0.0003405435541275389,24.226072964004945,1.1246881310259043,2480.6120755201023,4796.750111010255,1.9751378813463986e7,2.3814730059761308e7
0.00359,-1.2084456740463159,0.00034114988740624604,24.85877077769084,1.1229125119499679,9106.805707610833,4199.0968661101015,-6.820606099596028e6,1.717160337517802e7
0.0035800000000000003,-1.2078133745071844,0.00031357084768580956,25.534811238102794,1.1704120384942835,3526.7931560874504,5367.08492669125,3.592990755884435e7,2.7140027436147053e7
0.0035700000000000003,-1.2070904750358733,0.0003214909313155748,24.999325984655208,1.1000965369390137,4412.506154419885,4366.9096736941765,-7.362303220509427e6,2.2203782159282707e7
0.00356,-1.207727972379943,0.00032347160873945493,26.651810607313394,1.2097229895658004,5094.544656517915,5800.163122825709,1.737083254067283e7,2.8247394291990098e7
0.00355,-1.2073209238746532,0.00032852866721705664,25.07917842666709,1.122429384114333,7845.46647032895,5260.968993528557,1.6377850723718448e7,2.5818994305146426e7
0.00354,-1.2067073862932332,0.0003148220837342204,23.99547254487324,1.0091257437823373,8722.93941200362,3345.7591291348967,-3.851803523159327e7,1.4446666979285104e7
0.00353,-1.2070606347836395,0.0003260735163810912,26.07204490320257,1.1126535793775572,4543.04889096723,4431.272391327014,-9.90416369530668e6,1.88338265435105e7
0.0035199999999999997,-1.2067550885695735,0.0003254848469070741,24.894823206446034,1.1272354660708934,9734.899937785314,4776.5745177569825,1.5964128719976524e7,2.135481890399675e7
0.00351,-1.2071351826195635,0.00034114257772663206,26.686546783563713,1.1597068303626854,9644.089284550415,4471.222824523684,-1.7464181026377615e7,1.924804299347873e7
0.0035,-1.206115771182619,0.00032924512862824194,24.73934254788904,1.1049448074365527,8861.417590534225,4545.68959191615,1.3963089475510275e7,1.8840334966940153e7
0.00349,-1.20572461569399,0.00033103803420028206,25.358051616396814,1.0945341527543104,7529.336974970174,4180.279136201839,-1.4192448933290107e7,1.6920541074696876e7
0.00348,-1.205810176524612,0.0003231565382792864,26.70725237328116,1.186405965244487,7518.06731728828,4991.461750954613,6.994018703939221e6,2.3169143575558424e7
0.00347,-1.2051328477494763,0.0003552782821105855,29.133388131484597,1.3024958517516152,8494.09650298126,5982.802963168529,3.2204015097855896e7,2.977144328933359e7
0.00346,-1.2052709621448128,0.0003204853424777287,24.7381706177481,1.053011415418179,3802.703741582622,4254.528449660315,168175.04508223283,2.1746006212693114e7
0.00345,-1.204702715634342,0.00032419138766118434,25.91879883613379,1.0577870228291046,5065.561705371629,4482.181608140525,-2.2922474961104434e7,2.0144028677980907e7
0.0034400000000000003,-1.204693736473575,0.0003537428703659443,27.425741694137454,1.2214561602856464,10744.461992499744,5381.5948723103575,2.533858348455504e7,2.352000964493015e7
0.00343,-1.2045872939447846,0.00033386996016292853,26.92668497564218,1.1670450746920258,7256.205719900707,5364.556810724735,-1.130797390051174e7,2.558406475097504e7
0.0034200000000000003,-1.204488321661559,0.0003382683180560389,26.467238640982046,1.2224097411499484,12264.655693483617,5515.681717233009,3.2492937825002186e7,2.4815652626122616e7
0.00341,-1.203758930959989,0.00035579605726926487,27.612655853250615,1.255485169094679,10031.534284239442,5148.135043555114,1.2132771746110415e7,2.314381689916246e7
0.0034000000000000002,-1.2029393798508023,0.0003318161486585687,24.927986288878444,1.1319872811021496,7035.458780397384,4635.342334269413,1.1153659809664419e7,2.1116463637699053e7
0.00339,-1.2030097305374323,0.0003381728332171773,25.72824126315354,1.1693269777324902,5786.090064395335,4946.750108689464,1.0964014481025377e7,2.3740425933627333e7
0.00338,-1.2030470640297355,0.0003373680238795729,24.62019680989487,1.1127828640769297,12791.786519657828,4852.8290840497975,1.3882803520759711e7,2.205346068134999e7
0.00337,-1.2022970225119887,0.0003149950489373821,23.938963649014553,1.0369301869669556,-1178.5655177552148,3728.470439670844,-1.156170723108396e7,1.5388532554446544e7
0.00336,-1.2021812896871813,0.0003370884928741449,26.75497744129125,1.3927090143230647,19595.007671141324,8458.803574503036,1.0661888297105668e8,6.531587368014304e7
0.00335,-1.2020635358378227,0.00034260454029600714,27.667283233725588,1.2693019935346048,13649.956833530568,6225.797255804771,3.940253729970294e7,3.2473040903727993e7
0.00334,-1.2017927506573267,0.0003193047064484366,24.758417030732158,0.9978210020422843,-1604.4616077150256,4138.934342041796,-4.3902023131648816e7,1.7666272763731048e7
0.0033300000000000005,-1.2019351310702464,0.0003377511470843711,25.61805891707455,1.1713968394716352,2378.586944095849,4781.9983108966735,5.172745908222863e6,2.1839306515734937e7
0.00332,-1.2013841541648151,0.0003421396860828477,27.509594074992894,1.2645276569781165,9747.194309577018,5767.818472770032,1.3167769350031951e7,3.2457604375276376e7
0.00331,-1.2007712633142074,0.00034674380851639717,27.14819168206796,1.1975685143117256,7748.668874274014,4521.36484893747,-7.1292932584545305e6,1.9681681874759097e7
0.0033,-1.2008493817934722,0.00033766131566462476,27.05570211249295,1.1303567700524602,5898.58975724075,4284.011803784741,-4.7565854788392805e7,1.983572438093769e7
0.0032900000000000004,-1.200749784210599,0.00032735622763537816,27.126677994654994,1.2611361570198822,5962.477254034323,5159.386419586745,1.7542303657769218e7,2.132621678777218e7
0.00328,-1.2004413483061274,0.0003189586417153433,26.116689126651504,1.162696205151068,1207.3970564899566,5145.179133137286,-6.770675281212386e6,2.7849529506657954e7
0.00327,-1.1996216256781986,0.00034551996985515953,26.38681114652245,1.1641836860131136,4419.383971969664,5500.98869938963,1.834397309620423e7,2.4577915484722383e7
0.00326,-1.2001878093048663,0.0003372228370637717,26.08686096355817,1.0949620992310636,3302.8188299837707,4429.900375726406,-3.2494356328263383e7,2.1775281969219383e7
0.0032500000000000003,-1.1995055533726795,0.00034394932260319966,28.252771139700688,1.2709054669890079,5212.076092772094,5400.927200703495,2.1508599130172078e6,2.6687761012377318e7
0.00324,-1.199163016948912,0.000340203644815596,27.74502582504711,1.3159911764702767,5458.016881128209,5411.601029714208,3.418956671137738e7,2.5838156471210387e7
0.0032300000000000002,-1.1990291360399752,0.00033935245278887113,26.4487984015692,1.176935655201666,7590.488179793743,5504.5875243926075,4.024488467710037e6,2.565013789207069e7
0.00322,-1.1986520627024178,0.00032557136015270294,25.3883794775611,1.040113893687163,4166.222914699149,3868.389306128352,-4.215901339673325e7,1.7950850502677683e7
0.00321,-1.198123166777844,0.0003398663883908017,27.536123455319785,1.1735022652726255,9382.710796579135,4810.268600190763,-4.129362983515023e7,2.2970376025449455e7
0.0031999999999999997,-1.1975505099242612,0.0003390310450821461,26.39296331988173,1.2235728944811899,13422.103052894183,5991.951238444335,3.725294170678983e7,3.194890738199885e7
0.00319,-1.1975000072381237,0.00033507455722127665,26.63910754770928,1.2547085710638146,9357.155448477857,5743.277922668139,2.396816202796628e7,3.0688723384129956e7
0.00318,-1.196422629525309,0.0003324040739856323,27.263324648648112,1.214764125769287,6804.811054157159,5282.189758897465,1.2402928668386841e7,2.0176192091221243e7
0.00317,-1.19676670055559,0.0003482380977675152,28.05149597045542,1.2998778164284408,14544.303017907525,6030.579878099108,3.273481997913241e7,3.607875853217582e7
0.00316,-1.1962954270812134,0.0003504932432141186,29.46463638094203,1.2088016058151707,5291.000748681017,4599.507596698976,-4.69127275803191e7,2.173199459164418e7
0.00315,-1.1962479986912393,0.00034377477654103637,26.698458907645243,1.1942193532512788,7832.493106844508,4663.780454316595,5.623392694507543e6,2.1486211603392627e7
0.00314,-1.1966508615695024,0.0003418555286490754,28.022005152255023,1.165433218221072,-2826.6760921607543,4337.967025518659,-4.9537264292836785e7,2.053649258775813e7
0.00313,-1.196185334551524,0.0003355307650655753,27.441551171128555,1.141216910210449,8053.001253001751,5138.151479831021,-3.474006871297747e7,2.642919898767546e7
0.0031200000000000004,-1.1957519313394183,0.00034400297808834463,27.443891666941393,1.2133410814812269,-2458.9563451266777,4787.67183906479,-2.07169230192037e7,2.1182542619913325e7
0.00311,-1.1951689148896953,0.000346478405443629,27.35205206393019,1.1808314124153017,2422.8592080178505,6186.727217384999,1.3811710807904331e7,2.9795631039431337e7
0.0031000000000000003,-1.1955871684437593,0.00034657572674025143,28.928151472203474,1.2828137587875001,17628.386984359277,6158.62291567195,2.18849850596593e7,3.1148301952861067e7
0.00309,-1.1944315246351118,0.00035838759236839804,29.456973344698046,1.3947580461389093,10618.33557187651,8025.065818180645,5.77619778744234e7,6.1140008158114225e7
0.0030800000000000003,-1.1943173803604359,0.00034117493134595736,27.45391208076109,1.340163019018015,11297.034000533886,6260.588052433086,3.745047679091805e7,3.330348008381798e7
0.00307,-1.1940542808448877,0.0003510637734555727,28.853578623987598,1.2648534135932874,11417.24975087223,5328.160517719862,-2.07604091364687e7,2.8348866177149076e7
0.0030600000000000002,-1.1938819690801636,0.0003332785971169894,26.164190493375173,1.2049515629356553,7266.7136253226345,5671.297594090031,1.723188420981238e7,3.0417013826957326e7
0.0030499999999999998,-1.1938987335105868,0.00034386675511172273,27.1096523097875,1.2421925815692845,7912.562482189854,6089.3572469950495,2.2047605070724294e7,3.3128609079451453e7
0.00304,-1.1932725523748338,0.0003521992500787354,28.95807751967291,1.2865222946090349,14763.24398350185,6356.706674870592,1.9300892905041356e7,3.2478852682653558e7
0.00303,-1.1930043675672233,0.0003304485305752567,28.143888675193068,1.3485163848301323,5552.058643303742,6646.099442610719,5.658373352909457e7,4.28309388006385e7
0.00302,-1.1927039813250517,0.00034912746934972236,29.067699437299158,1.3370030762184084,16746.732048579364,6299.748051854693,3.474606867162986e7,2.9812245042602826e7
0.00301,-1.192126739210585,0.0003376217023869749,29.68938137603162,1.1409990732608557,3952.482474751823,4376.738321082988,-9.188626829648548e7,1.994775641262476e7
0.003,-1.1920704401081266,0.00034292288065634544,29.209634022733596,1.209384815469426,7817.413837268002,5558.782165876559,-3.0548561630790398e7,2.5005021583709817e7
0.00299,-1.1921723751868705,0.000358395589211861,30.4123730203456,1.2913853013043524,9519.603638438668,5518.784371898813,-2.112650591905463e7,2.4558382483585905e7
0.00298,-1.1915987345737886,0.00034638787172020977,31.243482297493347,1.3366768759075502,4733.6335228584985,5216.446762978377,-4.5818060206569605e7,2.4680015133158583e7
0.00297,-1.191649171258186,0.0003562461129012442,29.573840143333403,1.310517502020308,15434.233275207858,5902.675790981644,-6.85401609365396e6,2.6139056188344587e7
0.00296,-1.191178204265297,0.0003324421783392179,27.403700196402294,1.3029320949240635,16246.35036499675,6521.921748336815,4.480190525999976e7,3.261844502708796e7
0.00295,-1.1905539863318881,0.0003586782169853101,31.006586381191827,1.4180443272251335,11865.44612296397,7294.36163949016,3.0138865125892952e7,4.556142009461093e7
0.0029400000000000003,-1.1903754691087423,0.00034864790148549313,28.407504024273123,1.2289375308743118,10933.40582594447,5663.525401838542,-5.877703523092518e6,2.7750579041033812e7
0.0029300000000000003,-1.1897286884444214,0.00035138870911717037,29.5530297144479,1.3555114141643578,6201.009720251927,8502.182924130422,3.92452774475322e7,7.05852338190516e7
0.00292,-1.1898612120828602,0.0003330524774222346,28.608521477879894,1.203597444011501,11197.03851998539,4958.8692416561435,-3.6800275168967985e7,2.5087020261141226e7
0.00291,-1.1898196098234828,0.00035905839449785316,29.381293784306393,1.296628097239768,13994.715179592167,6020.856637747348,4.3834676857737005e6,3.474783637578441e7
0.0029000000000000002,-1.1888563619857988,0.00036282585387991827,30.30547112079485,1.3490793053226666,4847.137412209913,5668.606264149381,-8.413671405000987e6,2.4200629483096402e7
0.00289,-1.1895381221996044,0.00035561155718094963,28.429523369188782,1.2128767966588982,5792.00846147343,4832.34574936381,-4.766638528084919e7,2.080143767580192e7
0.00288,-1.1885212355161918,0.0003525868288238255,29.276496069987406,1.2110477714021675,5471.565932083144,4879.976096150014,-4.42238475106884e7,2.367256872967929e7
0.0028699999999999997,-1.188969992298763,0.00035792529956550585,32.4662922529579,1.4280984435866642,16582.742137398753,6676.93363143863,-1.6384021625061618e7,3.3696960312424116e7
0.00286,-1.1879273268225137,0.0003547826597985005,31.524283441197056,1.4328643942285606,7481.308749696595,6171.951894586618,-8.717725167576121e6,3.072543658911037e7
0.00285,-1.1870433499865536,0.00036653382989695584,32.460028293245585,1.347535833997644,13645.269385361984,6185.873852544995,-3.1132932395915896e7,2.7880913091605023e7
0.00284,-1.1869708120266271,0.0003673626582475976,32.14449414005324,1.4908300888010726,7150.313245645549,5962.925059231478,-1.1321633193834191e7,2.6734715382887725e7
0.00283,-1.1867184815430063,0.00038091120708007054,31.978227394905336,1.3505143075549801,-3825.5775427022973,6110.878121765651,-1.923905830896144e7,2.537471122975173e7
0.00282,-1.1872672497487577,0.0003668757621979784,32.02495152022587,1.47291479939023,-533.8367941489478,7470.736435031411,2.8705511323758557e7,3.993927781613215e7
0.00281,-1.1860181232270997,0.00039860645974341106,36.50665954786318,1.5712653093417885,9149.958417797166,7888.458642749058,-8.359471550796984e6,3.7969747722475775e7
0.0028,-1.1855151399583541,0.0003408811120892153,28.40140027444547,1.2449729064932928,8514.960858359633,5208.869808777045,-9.356815355225375e6,2.2675468848435845e7
0.00279,-1.1856169245086616,0.00034307229491408603,31.0389470636869,1.3947056764830976,15653.23452911735,6517.631115236459,-5.9513207318150345e6,3.5830981480953984e7
0.00278,-1.185962692346978,0.00036934774702842215,32.553347398840906,1.4680411517413652,12541.13816768219,6895.918245792594,1.6039750264197694e7,3.511816670664723e7
0.00277,-1.184474586556711,0.00036949592086159467,32.327743270447826,1.4168105269147524,10453.042741238432,7389.403611419441,-2.291526469541072e7,5.439221738533504e7
0.0027600000000000003,-1.184953012262095,0.00035441811633922537,29.24248994304249,1.3039582486622041,11506.883430834265,5572.546932956641,-8.713144053751538e6,2.6338530505689867e7
0.0027500000000000003,-1.1840560283815267,0.00035888608048077953,31.708801760707118,1.4138082302939663,9032.647935361088,6107.9640405856,-3.86315491254113e7,2.68434622682913e7
0.00274,-1.1847278422009284,0.00036415227224254173,32.01078485427955,1.40823338207292,14624.204839267752,5857.826951079984,-3.885253022808615e7,2.8040711431539427e7
0.00273,-1.184431437394241,0.00036442497529944474,32.45566805395607,1.4387558559049862,5349.693608947917,6353.565453264763,-759548.7905258704,2.8376047925228644e7
0.00272,-1.18456887818773,0.0003848615932023446,32.53035664603489,1.5405726161932654,13695.763429791616,8234.993393819761,4.716056107679091e7,5.243158812901243e7
0.00271,-1.183375311642722,0.00037522670619082103,32.80850804020973,1.5694177467631067,13833.015236482877,8522.651783025492,5.137567241393842e7,5.4873723346795835e7
0.0027,-1.1829831365361116,0.0003600676010739309,31.26285151857184,1.35148314226361,7957.978456383732,5882.682291930464,-2.697495185030593e7,2.753704335375998e7
0.00269,-1.1826485130693263,0.0003590286529167304,31.713056693958734,1.3475556336668981,6674.306660755164,6368.138603544109,-4.332694058670053e7,3.3479601511811983e7
0.00268,-1.1822794157649992,0.000362177778423281,31.865814390315354,1.4176144864203684,18714.551171332536,6819.000195150377,977203.1940492762,3.647875591187696e7
0.00267,-1.1816372759193012,0.00034872653415455684,30.52682612830585,1.381416225659092,11862.408971108287,6573.762423826525,1.1437780998682493e7,3.0347179613156464e7
0.00266,-1.1823026204629488,0.00036941422115175363,30.935438167715095,1.4131186633322668,3549.973773931837,6947.281752122506,4.065244887288495e7,4.214733021061721e7
0.00265,-1.181662531142166,0.0003533456070645037,30.5613548697304,1.4685869256128206,-694.1515026592331,7695.015204047353,5.361160524632672e7,4.3930923899994574e7
0.00264,-1.181316947769645,0.0003792340361215558,32.697735536797104,1.502515287726484,1536.3313654158867,6857.253478057605,7.638841517459398e6,3.1903874172485646e7
0.00263,-1.1806445105127066,0.00036854298927944484,32.79195382077718,1.417853816223563,20052.39511253894,6130.746214025489,-1.5587218349152915e7,2.969194506209416e7
0.00262,-1.180182898770196,0.0003941291259155476,35.04530840366842,1.4847566172926743,7654.484250245283,7516.70955908001,-2.4841990732307404e7,3.5882524437420376e7
0.0026100000000000003,-1.1797460863537537,0.00035826910157485766,31.060936344128148,1.3838792755843228,8790.373507298886,5699.548868497878,-1.1300805852448054e7,2.5489205053657245e7
0.0026,-1.1801658595953712,0.00036787527821965785,33.30425268821683,1.4408846449781074,8805.384274795473,6680.074387105393,1.72689314098196e7,3.0433827635717403e7
0.00259,-1.1788477468651024,0.00035421510170208307,30.637084242420187,1.2973958209346605,8380.065872659641,5689.022090692217,-4.0040914911140054e7,2.8477666681764908e7
0.0025800000000000003,-1.1787419581350622,0.00036713879685221966,31.404806740441625,1.3813057422072859,16056.872877410513,6203.847229980949,-1.1354254670042442e7,2.7902709849049497e7
0.0025700000000000002,-1.1789251872002853,0.0003636993559109852,32.05599342833435,1.3962571941228743,10415.330207061512,5876.712662472317,-1.0847278225262444e7,2.9277597152389716e7
0.00256,-1.1784901627922495,0.0003867036963846547,36.32925559403425,1.7626581191443234,11437.951302329748,12606.089435443017,9.268227007501417e7,1.3269878086871763e8
0.0025499999999999997,-1.1779754741593305,0.0003849367070580892,32.89644458314608,1.506241350198318,11210.838564333875,7546.740757893402,8.375820680985377e6,4.669656897783783e7
0.00254,-1.1776282061976573,0.0003715186265234287,33.7111323678733,1.5807505653118326,11582.176559751013,8358.023518956512,4.193376952029204e7,6.207125330452236e7
0.00253,-1.177464664080646,0.0003970168974414919,36.536389069502235,1.683549813613106,24719.78598080759,8663.364384412871,4.652847475753285e7,4.897744420837841e7
0.00252,-1.1765472602556935,0.00037168862909444387,33.32202707622737,1.4867859060443023,20709.71966649104,7745.467339900464,3.4226052831339106e7,4.807288418880676e7
0.00251,-1.176539971190056,0.00036097419370515545,31.93530335595234,1.458013975838203,7159.6700843877525,6559.89641998523,2.485930950172059e6,3.2151885076795455e7
0.0025,-1.176972101110894,0.0003833979373193617,33.34304252006857,1.4523608500379117,5728.2479030993645,7041.329982783339,9.371312648010297e6,3.2676234233409915e7
0.00249,-1.1762554611563438,0.00036498709962793854,31.932294083695595,1.4281637352725218,16380.428120510005,7826.167445948985,3.398644325633315e7,4.70229808447183e7
0.00248,-1.1755994909457592,0.00038486448118455304,36.098805221061646,1.687994572849786,20566.234500753628,8321.936798096393,6.060656676512815e7,4.945176885387617e7
0.00247,-1.1759621626157093,0.0003762077061541315,34.25068200836581,1.6408554351054767,-1709.6743044824686,8526.052671810578,3.7164283385735095e7,5.644150169481636e7
0.00246,-1.174620675818573,0.0003768019131071325,35.87559874632182,1.5733798309760838,15393.548304382659,7997.219246377708,-1.9983864106471397e6,4.651476728780595e7
0.00245,-1.174913294588591,0.00038859696505286407,34.277737555964094,1.5228073623700558,12456.027188630389,6713.95927831748,-2.5424955313339964e7,3.1258836541549403e7
0.0024400000000000003,-1.1739842858728708,0.0003753083491998709,33.717694181924166,1.530258394061378,13268.955950295542,7297.015862897061,7.256788155776996e6,3.6665698609855816e7
0.0024300000000000003,-1.1744284512672132,0.00039700529344274425,34.585559483745584,1.62950529882663,16210.501227428267,11579.476799621314,1.1754389407746479e8,1.0420586045507558e8
0.00242,-1.1738151128842658,0.0003648179646883864,33.771434512433565,1.3939223256164315,9232.522808163034,6749.521329820484,-5.126902990621845e7,3.507824466679433e7
0.00241,-1.1727505984740445,0.0003683894049944449,33.66010630650713,1.5200773649052053,14943.732349651524,7265.220346147082,-1.0048916153310085e7,3.874439027666594e7
0.0024000000000000002,-1.1727586147094216,0.0003683364874326153,34.28230221697783,1.4197708743678896,-738.1595627837489,6485.123063380039,-4.570920587303541e7,3.428325682361315e7
0.00239,-1.1719278057750335,0.0003891001359194237,34.609352299066266,1.6384578147103586,26567.735600848802,8995.70722812484,1.2338217694542722e8,5.345050826739515e7
0.00238,-1.171637707491568,0.0003791636703453172,34.2839157117354,1.4739904218311166,18361.845207613107,7782.661499600029,-932138.9936140316,4.669802240388449e7
0.0023699999999999997,-1.1715141126200124,0.0004221339376782809,38.92405706724063,1.745714677674681,14977.482416242743,9113.223510624059,5.378996464568162e7,5.4023600569225915e7
0.00236,-1.1710595131776889,0.00039030268028054043,35.43103430918059,1.4342243996751556,5014.053186174698,6375.254814183623,-5.59654982358694e7,2.7893643054372944e7
0.00235,-1.171619532393036,0.000387053998060233,35.84559676436424,1.5525182951766128,10510.51204043056,7719.992561624558,-1.3824923946951972e7,4.179885936160875e7
0.00234,-1.1716714670682362,0.00037226494462281115,34.04431782638458,1.6124871961628207,13928.099823633225,8026.296027081868,9.051474592524724e6,4.571261722590222e7
0.00233,-1.17077761161948,0.00040396882791268133,37.87438308044821,1.7089805570486953,23733.63108493902,8183.582123491614,-8.545988243362386e6,3.901354178002211e7
0.0023199999999999996,-1.169732488070979,0.0003965889486177468,36.163243068875104,1.6725673743411227,21609.17033758191,7568.239894025229,1.0408845837327475e7,3.6077783560893424e7
0.00231,-1.1702116743701212,0.0004135497488218869,38.322113419731046,1.6398759814411745,10718.063924609225,8074.067787730317,-6.229896323162109e7,4.555618856257746e7
0.0023000000000000004,-1.1697605800250168,0.00039712228871005513,36.84760150707078,1.7691334434368309,-4393.81139334672,8770.638580220111,6.724476505879252e7,4.7337460614224225e7
0.00229,-1.1688575146537488,0.0003949600245210591,38.331608588023286,1.6362442501968457,2903.884607125746,7214.227620011494,-6.2646040379821345e7,3.776514176319084e7
0.00228,-1.1685672717149018,0.00038806331599814916,36.72239115407322,1.613315045263536,15791.437864544325,8578.174750764849,2.7833995890507687e7,4.678020064833327e7
0.0022700000000000003,-1.1672168098024795,0.0003937365820904736,39.18751752989111,1.7228865303294068,27904.922847650054,9454.991313119934,-8.78984271681657e6,6.2195222958127156e7
0.00226,-1.1676253231472,0.0003864916221313151,38.071706164305255,1.6541782417894177,9967.385818482006,8795.280846920434,-3.391908382072223e7,5.147806318527057e7
0.0022500000000000003,-1.16709071626184,0.0003952501835093349,38.42009741076424,1.7769189486372738,14364.970505523323,9592.698866785926,5.685293178781927e7,6.676336140668812e7
0.0022400000000000002,-1.1670349089099383,0.0003962142738151521,38.32556527347592,1.56621166596005,4430.315303704404,8424.339457424796,-1.6910938727141187e7,4.8095646249738954e7
0.0022299999999999998,-1.1669161952783405,0.00040980876220814247,37.820964706591226,1.8264651084829115,21823.01163142365,10584.361841758664,1.0291054156753086e8,5.678567526484047e7
0.00222,-1.1664100440984373,0.0003994428823832425,38.77397524697073,1.6513516625257125,12365.273821952029,7608.374777981148,-4.273056885679951e7,3.955973051967387e7
0.0022099999999999997,-1.1657689269569804,0.00040840766114396543,41.87284489945075,1.877220126103342,8664.905994028199,9392.762319942405,-2.472914339429668e7,5.881655456517988e7
0.0022,-1.1659935362139726,0.0003935148474593817,37.881095105424436,1.68631855264711,18485.34816756834,8520.326249520547,6.606487634360465e7,4.3635247424461186e7
0.00219,-1.1650239540690162,0.0003976735557384442,38.76664346588443,1.6083704235971832,9185.583806082952,8014.825269821977,-5.819775861263674e7,4.120074264715592e7
0.0021799999999999996,-1.1650093121214224,0.0004046345402190826,37.354215519971525,1.724863359849092,16594.742734205287,9376.690969384694,7.480369586655276e7,5.47103442844069e7
0.00217,-1.1640595119051427,0.0004084548050740342,41.08940516858116,1.7507054725826967,9118.715126418456,8350.396433225895,-6.801409945875834e7,4.343862530157701e7
0.0021600000000000005,-1.1639420330711654,0.0004227293427046625,42.39480408316915,2.052580275264334,28966.457965978818,12580.259611137692,1.2889292191343705e8,8.181715147332337e7
0.00215,-1.1635396304096235,0.0003927854856799055,37.917353650309266,1.678839037898759,4470.8856863354995,9339.635367525752,3.790032522223542e7,6.2025704486184e7
0.00214,-1.16400094928206,0.00041016118725982535,38.924522992898375,1.7780247688488098,13819.022686137025,9756.36042758215,3.7826000970679563e6,6.166220920260279e7
0.0021300000000000004,-1.1626830116152391,0.0004145149508054503,40.93753376286287,1.8637610307253103,19404.4458746875,10028.807069498966,3.395590351461202e7,6.467714131539682e7
0.00212,-1.162673144362024,0.00041797159375159314,40.92843968862755,1.7279023620526452,13960.010797362671,8627.85011816165,-2.7094759837149277e7,4.585585379862538e7
0.0021100000000000003,-1.1622569818808712,0.0004009130844346947,39.98011147419398,1.7930933107764782,18616.689882454066,10354.928353482497,1.6520516392049303e7,7.493131915204887e7
0.0021,-1.161536546937601,0.0003998167405701903,38.09047418155182,1.6454199775741618,10158.433776340298,9499.673917431037,3.7997710683421895e7,5.190680056384809e7
0.00209,-1.1607191452450967,0.00039282542809643197,37.497196069924506,1.757063935129262,14859.52490547014,10334.131760796012,1.0103022288474187e8,7.49374862346149e7
0.0020800000000000003,-1.1605613467065643,0.00041604590183519325,41.73240404574135,1.9134306006102024,33174.59960838005,12266.564838275779,6.6035042551703714e7,9.477891371746802e7
0.00207,-1.1597060042350487,0.0004143731067590689,39.2519967246118,1.6957594583036741,31834.519043038254,9670.617512063338,-3.916745279883035e7,6.199212516082089e7
0.00206,-1.159647454056373,0.0004187548132628409,39.85637806443669,1.6439676358229989,23893.063200032757,8132.495903295698,-5.8666919833554946e7,4.415886216262505e7
0.00205,-1.1594994465636848,0.0003694851183299553,36.753468859041135,1.7413942804045848,9279.719529097747,9344.543456900783,4.150982349501132e7,5.941059766529777e7
0.0020399999999999997,-1.1592907425137393,0.00040959471548907597,43.70186037278971,1.9753466419222019,21550.857326949408,11694.98752251306,2.288306252634365e7,7.479484202834795e7
0.00203,-1.1590980138781943,0.00042887498549697937,43.25846087024507,1.9781204549156242,35501.13552943948,12010.945281349363,9.135380071460974e7,7.556608470134039e7
0.00202,-1.158604873403139,0.0003950081206448268,38.35362433932667,1.7159447012833902,15022.298454800497,7667.413605798857,-1.8321267707871858e7,3.6739762428620934e7
0.00201,-1.1591860412861492,0.0004218832021625109,39.28579641712112,1.8592050046482544,5889.8333677899045,12034.167253481444,1.1466458084447841e8,1.098143840056184e8
0.002,-1.1578308560334152,0.00041554854337109656,41.55071016677552,1.8377736284600519,10339.999852188004,9749.840728244533,-8.137357653924768e6,5.5816430364666425e7
0.0019900000000000004,-1.15763805314315,0.0004231963851718473,41.04663598812514,1.8985590876346472,19745.037265282877,10179.379489595973,2.883609093169173e7,6.289470330477913e7
0.00198,-1.1565985720638352,0.0004226093569171034,42.057429429169694,1.887949782975155,14804.843522264679,10158.167077936481,-2.1767066892423827e7,7.275171760674305e7
0.00197,-1.1562170011231712,0.0004033920363341409,39.07483317923727,1.7145190390993308,24639.572807076718,9366.879695932128,8.937600459813792e6,5.9394407155263186e7
0.00196,-1.1560500689796436,0.00043799352266801663,45.5353151022943,2.2923594276116166,26868.388479346002,15607.137674296035,2.3181015791280356e8,1.1443585870942092e8
0.00195,-1.155918281476682,0.0004291671375420243,44.35925419697593,1.9823772558999966,22340.899777532097,11365.644422485297,-4.198133701669508e6,7.299701971575123e7
0.0019400000000000003,-1.1547166867061132,0.00042727047568220114,43.08856995593829,1.833175120098871,3145.3138362465997,10462.840004617003,-9.548954689220969e6,5.5173816399013e7
0.0019299999999999999,-1.1549194215146696,0.00040768026100276524,41.339391098572186,1.7331081301244784,16592.234718650503,8947.409459479333,-4.665387357457169e7,4.934057457065936e7
0.0019199999999999998,-1.1541331370459151,0.00041799188926566766,41.56043053956492,1.8545926484846356,19538.16728392342,9060.463181140301,-4.476447315999216e7,5.032246237415343e7
0.0019100000000000002,-1.1541379802662477,0.00043731826628347847,41.271983569360344,1.8026530432842638,-4370.40915945648,9163.113193788746,-4.72687867911799e7,5.068249583249761e7
0.0018999999999999998,-1.1539678314158177,0.0004458389160773776,47.25087715292366,2.030312707023951,18049.707819208506,10812.607477954609,-4.6132071545975275e7,5.699173825386283e7
0.0018900000000000002,-1.1533577072745713,0.0004198562372105239,42.788221501832325,1.7824074477434306,23477.099859217433,8641.709272878485,-1.0843351457378285e8,4.709511201441685e7
0.0018800000000000002,-1.152122209382823,0.00042521776883247314,43.76237258630492,1.902630975152393,30375.864818152135,9822.818265605301,-2.2835261876588967e7,5.9222279753558084e7
0.0018699999999999997,-1.1515945962654708,0.00043583588078670787,43.78618077937139,1.8718933224381231,21164.83169075506,11669.237574292523,-4.301866736100238e7,8.652470016528967e7
0.00186,-1.1514963071886317,0.0004205961383629466,43.686405451164724,1.8548120577035667,2996.198909309951,9796.991314977458,-9.10124175724851e7,5.6635019923161626e7
0.0018499999999999996,-1.1512381822142885,0.0004068047267624841,42.730385852111695,1.8854599184903669,21710.488140630154,9753.305469374007,-5.321509428189665e7,5.707618712966313e7
0.00184,-1.150607707676635,0.00042128165479815956,42.87980729760853,1.9845829665888306,23665.832145640397,10304.512951597842,4.3053448016228214e7,6.041903493679985e7
0.00183,-1.1503085404357845,0.0004271545281244225,41.96045361801137,1.8334781835866625,22457.215617614864,8290.777221956638,-9.750641487878491e7,4.356556336690004e7
0.00182,-1.1493382108594914,0.0004306169394574286,44.21245880554032,2.047972768999139,14395.383136906608,10891.35518273073,6.514804677426184e7,5.737067424255498e7
0.00181,-1.1487126492630364,0.00043342169177094193,44.73849504367204,1.9494891490473603,6728.893940143411,9514.02184781642,-6.1061804775608376e7,5.286380527546639e7
0.0018000000000000004,-1.1483714399933083,0.00041967543214159784,42.38203759293378,1.946469564969691,8478.851345144401,11652.976346086924,6.403567593603868e7,7.339273925955138e7
0.00179,-1.1482365183339944,0.00042994694931973925,45.92328642754366,1.9552308927477808,11363.090274070259,11903.217339975412,2.710095549068438e7,8.339353513037442e7
0.00178,-1.1474185369483287,0.0004572724038030307,51.99297201134826,2.2978607653085086,18365.22339698627,16040.734022986144,1.3043171023890291e8,1.064321621432471e8
0.0017700000000000003,-1.1474311274222424,0.0004212082333227857,43.66830445097965,1.9926128510649321,22917.352083025617,10614.238523797216,3.1666751511230808e7,6.715235802426718e7
0.0017599999999999998,-1.1472508489499567,0.0004255874808907764,42.94972459426797,1.8489288981925136,14104.36705046435,9396.759768573149,-2.59458457007179e7,5.260294381631228e7
0.0017500000000000003,-1.1459982424858535,0.0004387460600116756,46.74216714816318,2.019463637374194,-4820.283138060885,10005.720704230882,-5.3054288399284154e7,5.811838777205182e7
0.0017400000000000002,-1.1459399106664312,0.0004192285395429613,46.6217720776722,2.046820639519171,23676.780828545106,12033.38553947803,-8.986041820170749e6,7.117352626811945e7
0.0017299999999999998,-1.1455085119965858,0.00042516099006000013,46.78797444295592,2.0635581270175565,8820.297880624483,13502.25699966614,3.1800497168164264e7,9.000719464343643e7
0.0017200000000000002,-1.1450932009699064,0.00045084366457597214,47.55244241207937,2.1873580142534506,25936.382193663103,13255.865226194688,3.920382187530854e7,8.407839823642753e7
0.0017099999999999997,-1.144026090301757,0.0004334354095850006,47.309806073673364,2.0560837631492306,-1462.728423004099,10729.335848299159,2.0062197985411e7,5.698479803875493e7
0.0017000000000000001,-1.143324354941648,0.0004485187461432237,49.40101033271573,2.1880042157853845,30091.749749220344,13344.601972713614,5.2930862630244635e7,9.657657664051521e7
0.00169,-1.1430766054261188,0.00045003189726811564,49.17482527142917,2.09749835989487,20110.96699779284,11508.586434888768,-7.262041242654972e7,6.461554293177629e7
0.0016799999999999996,-1.142898636679327,0.0004532246892066448,51.96997869133892,2.0975237364905905,17146.81347620422,11876.977183604455,-1.7069946122773966e8,6.937354785988061e7
0.00167,-1.1429748725776403,0.000452751108204759,49.044150487095635,2.298760650614656,36983.493220457145,13964.764442782838,1.2118277222291964e8,9.834401662715894e7
0.0016600000000000005,-1.1422230217999936,0.0004581449028178263,50.397993842490784,2.1200379315549887,16973.177250364573,11908.403937421084,-8.083599525015506e7,6.971722032988052e7
0.00165,-1.14152515608614,0.000466788312389665,50.34893949841163,2.156955577860149,27519.63698364061,10065.268848624804,-1.3043973031343007e8,5.831935755716772e7
0.00164,-1.1411435513952237,0.0004358933326249898,44.54767334532439,1.8477565750361338,9653.274401882085,10690.05298352419,-2.624219085195014e7,6.358612154232604e7
0.0016300000000000004,-1.1404941735901328,0.000446226613835189,48.13463071428373,2.2328961120187008,26376.995635038696,13853.76507720132,4.135539211019835e7,9.482493855716018e7
0.00162,-1.1400554009008963,0.0004386717054323291,46.27967298112118,2.022131408403485,32549.097274191823,11023.293506785845,-9.012011765306901e6,6.2391876605799474e7
0.0016100000000000003,-1.1392894381716956,0.0004499071763690223,49.39802883978269,2.324454385733372,40690.193337613804,17226.737058083792,1.7163803271715993e8,1.6530887730509615e8
0.0015999999999999999,-1.1396393857607008,0.00048396650799841667,55.397318238039915,2.340019567376765,27082.651687845602,14923.304656000384,-8.723706642921957e7,1.2406905204212819e8
0.0015899999999999998,-1.1389773788153772,0.00048257804177589036,55.79075563092693,2.4455082792759826,27214.239154151328,15388.45272661431,6.576216710096815e6,1.0216015611585408e8
0.0015800000000000002,-1.138199775260346,0.0004601047534613941,49.730885287975276,2.209335793391472,29219.12322520877,13335.080195541315,2.90595333404152e7,8.34181451967392e7
0.0015699999999999998,-1.1374861925460589,0.0004510941121039819,47.63461210288921,2.0560304543320744,19494.860679838355,12344.272278409268,-3.829510451238684e7,7.744853807615724e7
0.0015600000000000002,-1.1372214674046996,0.00045989976284697157,49.61556362827435,2.2765529003309366,33498.175672723024,13022.832214726792,3.656844889453184e6,8.897091230688135e7
0.0015500000000000002,-1.1365327051144942,0.00046982849545605226,52.39843100852703,2.2272563109034182,-11668.78795985091,13107.57033845901,-3.17605305985452e7,7.334455268263544e7
0.0015399999999999997,-1.13623984638816,0.0004737621620975365,52.643656674119896,2.4776053914878196,42128.998282211345,16998.168436346754,2.3764927288251168e8,1.271609812001764e8
0.0015300000000000001,-1.135376719912583,0.0004430091663773713,48.97684609088235,2.1539541877470536,40223.233866314426,12665.031560677295,6.1407078862113684e7,7.152099820213754e7
0.00152,-1.1362133515152275,0.0004943595691103488,55.21618841605528,2.6216626159907617,37728.13607040004,17781.735007154275,1.723932282870875e8,1.4458729324243057e8
0.00151,-1.1356283914659466,0.00045797126390484036,50.77224698656722,2.106027898410781,18091.52258924158,10964.989304507119,-1.420465889355132e8,6.88834552988964e7
0.0015,-1.133416507400354,0.0004691590754522731,54.129014573453965,2.3507211801781795,9682.4322075242,13908.281754388949,-5.84778200778383e7,8.513244767607464e7
0.0014900000000000004,-1.1330908565566626,0.00048545111112440853,55.551665122195445,2.6841687481979477,51906.9323986142,25850.936758807413,3.762282534930924e8,2.9563029234674287e8
0.00148,-1.1328988876114956,0.0004918412487954105,53.69077098621319,2.378074436201316,16943.359102822822,14401.926265782546,-3.720502872717059e7,8.66416580009704e7
0.00147,-1.1322767012195543,0.00047947755341008514,53.783938845830754,2.5755483020428245,43349.298719367056,18845.547609314195,2.0691708464512613e8,1.4746531582496545e8
0.00146,-1.1314229373733595,0.0004897491845362822,58.40047190140014,2.4626532394124094,17199.04633499138,15868.679300930715,-8.209589473128057e7,1.1363741073236874e8
0.00145,-1.1311109894219316,0.0004706370000880338,57.100630845531846,2.5156582950379667,29673.335274991725,17727.935248484053,4.542095735278799e7,1.445972239353945e8
0.0014400000000000003,-1.1296494069597258,0.0004887238588453044,57.119649401039545,2.76042173216525,60816.978734740216,22636.130523131327,2.862889383740843e8,2.6229601771436518e8
0.0014299999999999998,-1.129218994971623,0.00045579177805551437,54.10521962231536,2.437033334125556,17719.946223623057,14763.124587614866,5.102619669408574e6,9.9476022354941e7
0.0014199999999999998,-1.128713287055446,0.00047103578507271774,55.38253844641086,2.588338260905254,20948.317481660088,16028.861503014987,-2.958619192213127e7,1.2214745153732006e8
0.0014100000000000002,-1.1286866976126846,0.0004801649521293158,58.16588569400873,2.674661430712999,37995.11134262281,18549.32943686451,1.5978304899182457e8,1.60230460210855e8
0.0013999999999999998,-1.1279420922597585,0.000503914102898241,60.48208410098505,2.611572016621774,30734.31700921883,14761.445493079484,-1.3334208494518498e8,1.044951485453607e8
0.0013900000000000002,-1.1268103923551571,0.0004825505022512329,59.01172977585003,2.7038379479135406,37161.45999340056,17266.213124472495,-6.987322801090457e7,1.5765317645253575e8
0.0013800000000000002,-1.12735576283085,0.00046858154607912173,56.71456203561178,2.46797547591644,20208.18412319653,13383.717434165523,-1.5142273377155983e8,8.68582548481301e7
0.0013700000000000001,-1.126856309452058,0.0004910802730749358,57.25142208962859,2.5044339261428346,9997.454259341028,15461.553017595366,6.857272543944125e6,1.1721423246883732e8
0.00136,-1.126515509370537,0.0005283958810232897,62.660077152611024,2.747231105996739,37085.55122498902,18333.812982875075,4.326866613914812e7,1.2684571608845006e8
0.0013499999999999996,-1.1251170603979628,0.0005199270702891497,59.384097823328865,2.725072825763676,59574.89200370399,19241.052668849166,1.725335215705372e8,1.5236217215116018e8
0.00134,-1.124495853602072,0.0004958076455635177,57.62787650564969,2.682854542529622,-12239.07028666371,17562.834498799457,3.239846066667012e7,1.3217223023102543e8
0.00133,-1.1245858226600411,0.0005268224259894632,62.86432052600193,2.7501792674650916,30070.214336185032,18381.617042547565,-4.284487932943866e7,1.3324069548817204e8
0.00132,-1.124098533026114,0.00048052888000558075,58.88147799223434,2.4300093841696553,34435.222903776434,15331.488744895065,-1.9708667266746372e8,1.1182223351283067e8
0.00131,-1.1237431993003013,0.0005240386381949057,64.91529159686215,2.8457059724922513,46031.76131809316,21742.56989230295,9.772675014735848e7,1.721883676203496e8
0.0013000000000000004,-1.1230629544015562,0.0004906586673724287,62.145437572494224,2.7452330077697837,27853.82229388221,17702.497007264657,-6.212819378337701e7,1.301680728688256e8
0.00129,-1.1221906571895264,0.0005067723101319,64.45713259459903,2.9693558645696037,41483.678990189714,17929.34489730241,1.7213112256743962e8,1.1435032430320685e8
0.0012799999999999999,-1.1220350944689923,0.0004825809510928356,56.329193612446915,2.844045564379848,44346.30312351932,25418.693357651668,4.47646333592753e8,2.7589433176196295e8
0.0012700000000000003,-1.121450621637668,0.0005086767366576813,59.78803154827431,2.4731243778894116,35127.45429751769,15148.418342971157,-1.5625340522965893e8,9.904113190894128e7
0.0012599999999999998,-1.1206648639775985,0.0005133112426003932,62.65822099802119,2.6827727581351075,21795.060346890812,17531.939797456504,-4.310805827407112e7,1.332961858899774e8
0.0012500000000000002,-1.1207181445284324,0.0004938246396182853,66.30132493473207,3.2260749656355068,66323.23327715922,22520.97805828772,2.66201604503598e8,1.5799175954248083e8
0.0012400000000000002,-1.1193784903211463,0.0004861658445771858,64.82912474061757,2.969368373933911,44738.39656383892,22887.3096821669,2.3712242327398953e8,1.7076107834238526e8
0.0012299999999999998,-1.118311329976641,0.0004923990653232193,60.45413509014611,2.6793851434738105,33869.99306025124,18223.599944821835,-3.024833532675308e6,1.2909843499131969e8
0.0012200000000000002,-1.1173384698863693,0.0005351231613510208,64.7189875437433,2.812026598628268,45200.389844907404,17442.542031273413,-1.3440068516454753e8,1.3224213046989824e8
0.0012099999999999997,-1.1168207671552848,0.0005315900189931156,66.29080649177914,3.014658991296266,56902.89730534863,21321.276147796678,1.2568433935670184e8,1.6323265669227725e8
0.0012000000000000001,-1.1166076689473707,0.0005265475140954408,66.80275963329578,3.105990005564778,89664.15298235287,23809.54973241229,3.7975083891838133e8,1.855211779663952e8
0.00119,-1.116086131782163,0.0005078133987679274,66.2606915193434,2.8828183164750723,36403.42192512876,18163.47872012816,-1.6614194922160737e7,1.2998135477149835e8
0.0011799999999999996,-1.115212583090373,0.0005162676021143679,60.966317078876614,2.5998412930998644,-3762.1473147478323,14787.91872130125,-1.5930896880218592e8,9.316684702560462e7
0.00117,-1.1154685381596723,0.0005074525120553799,67.96759396779754,2.816690423820778,58107.54351336058,18456.538394338044,-1.3596500709522125e8,1.290114544493543e8
0.0011600000000000004,-1.1141659972702225,0.0005112673101987193,64.93712309322835,2.6171833696248568,7809.536683757215,16038.68492634567,-1.9552772127930853e8,1.114533840384408e8
0.00115,-1.1123454073689307,0.0005317510391858973,67.8667391678937,3.1045297188208965,39724.14827668264,21990.15674488264,2.7987485257447205e7,1.617139352879029e8
0.00114,-1.112464694935976,0.0005206463495412161,68.7672290483155,3.0898688124027087,68760.61652451409,21650.224197289404,7.64833257581528e7,1.7384085414418668e8
0.0011300000000000004,-1.1126450270995665,0.0005293335873424899,64.11844862177534,2.8393089970172425,42475.67186954329,17277.338857832645,-2.6952391058495104e7,1.2805550827382717e8
0.00112,-1.1112549542081223,0.0005396707512392318,69.1709721941365,3.276766501953621,36727.7043728018,25625.269606340597,3.2139517582634205e8,2.1424530311493868e8
0.0011100000000000003,-1.1100877503168893,0.0005372014544058744,66.99461103555541,2.881928618108309,5644.5650125055345,20267.414029282907,-6.967209554749107e7,1.563932844393467e8
0.0010999999999999998,-1.110401613824633,0.000537470042618234,68.15271821880741,3.2750596036631063,68336.49738320905,26631.71951292776,3.335395955395462e8,2.781493132297085e8
0.0010899999999999998,-1.1094017786545862,0.0005563647920304607,73.5404600028501,3.2103927274200466,89969.40819087197,19795.591972415783,-1.3357167769294327e8,1.5310609274150065e8
0.0010800000000000002,-1.1089144770405002,0.0005614684062610288,74.33191492576644,3.330734929972532,58086.02457747615,28599.23340434572,1.4908893252560338e8,3.2246719463914156e8
0.0010699999999999998,-1.108336179918516,0.0005168215806940862,65.97988413199859,2.887189261898435,63415.55150794769,20997.210996628448,5.5000898256800376e7,1.603538927775802e8
0.0010600000000000002,-1.1081210578327556,0.0005423181017385974,69.92714439323893,3.313127940348829,111275.73409703013,28482.552420202228,2.775916849543069e8,2.912286790316606e8
0.0010500000000000006,-1.1059897463299402,0.0005902728141646286,76.65898092390705,3.541158885758847,43167.67576534262,30455.367613373957,3.852847309430907e8,2.5858083527389407e8
0.0010400000000000001,-1.1050774603893054,0.0005702254622691533,75.95269109395778,3.4169188230853083,79863.93506967713,22494.028012018327,-1.1869054941129078e8,1.6184843638542792e8
0.0010299999999999997,-1.1035895991950728,0.0005796506906345121,74.16184963168311,3.3900628247835782,83085.4668952203,25323.366064849895,2.810773679127374e8,2.0471445606191215e8
0.00102,-1.103662178771961,0.0005881665704052275,80.79178305812802,3.565100241315823,69331.93743417654,24019.204257503912,-1.0156784267977415e8,1.9509165966310158e8
0.0010099999999999996,-1.1033894232721388,0.0005819487699719179,74.84548296324758,3.52949808281924,41626.91834498568,28287.175387042615,3.61364241409096e8,2.5654031933464643e8
0.001,-1.1022961176996726,0.0005816838073164223,78.13650915899657,3.539465861176066,71279.75331602106,25042.133340282086,9.261398087238452e7,1.8774069162467292e8
0.0009899999999999996,-1.1017373040098768,0.0005947966263908486,81.85569875601212,3.6128226287229497,64312.99279318376,28358.149194987298,-1.5565302721972698e8,2.6472352885419333e8
0.00098,-1.1016304729460271,0.0005667648716391975,79.00832919978167,3.239028584742458,78987.19024541655,20783.92709817779,-5.065777976353561e8,1.5396311198354074e8
0.0009700000000000004,-1.1001612479976373,0.0005671066170990637,78.79601002723929,3.7238360885258763,61779.4496433867,26830.897005740415,2.0010821465957463e8,2.256773371957458e8
0.0009599999999999999,-1.0995665455570873,0.0006188611185888631,84.52689346649866,4.026749711659495,40596.71542018454,29727.127496544217,2.761291417370218e8,2.3258497985707697e8
0.0009500000000000003,-1.098039850021993,0.0005575802720160722,74.4573461367415,3.2323114730643714,43504.34389714915,19846.89538581395,-6.946846452449986e7,1.3540430312285694e8
0.0009399999999999999,-1.0972740589505545,0.0006298816461147284,86.82929694781953,3.7447896432212953,58440.523841001814,29347.83932272069,-1.5197102681650525e8,2.594628810773659e8
0.0009299999999999994,-1.0970434291640179,0.00059294703043138,77.70374846045773,3.4157438887802876,65588.0332068975,24460.7671860226,-8.680001324161714e7,2.0012752953321213e8
0.0009199999999999998,-1.0959203940815867,0.0006029029258633939,83.00334792834396,3.667644803600967,83317.79885253731,29804.070504991938,-1.397397033870278e8,3.0676149518888944e8
0.0009100000000000002,-1.0958989052867123,0.0006190384110559279,83.58789746761741,4.023495630175077,93211.55937556873,30681.350380770324,4.210329944161188e8,2.4300105064094397e8
0.0008999999999999998,-1.094966318133772,0.0005562542007169647,75.69477340175963,3.111433332037456,49902.80858419145,21596.214441780972,-2.0592680040721336e8,1.5711498452199295e8
0.0008900000000000002,-1.0948166500016463,0.0006075576107295068,87.72287757959911,4.113151312054684,90411.40440029447,36922.23502857664,1.950584045317378e8,4.154902718498838e8
0.0008800000000000006,-1.0936700931453622,0.0005882851995384216,86.52233770633111,3.671640101664999,85384.1398878894,27284.99904355901,-8.836495980649246e7,2.2963863550780606e8
0.0008700000000000001,-1.0923131710215193,0.0005894141398909998,84.38387099359105,3.9957217931450364,99035.72750610716,35952.91122029293,6.000373457194897e8,3.2362859916941965e8
0.0008600000000000005,-1.092070635910236,0.0006109267958196246,86.2703706104022,4.206994924774995,151862.47751726545,37620.48402764361,7.248853536655343e8,3.1427469291900605e8
0.0008500000000000001,-1.091243135378441,0.0006029342014944927,81.35471984303112,3.7607136545383306,70514.2550196517,30572.434908410403,2.2832263352336434e8,2.739290487464362e8
0.0008399999999999996,-1.0899549449420323,0.0006170643687783138,84.32409508955857,3.903189153667447,111273.48304387012,27533.012595892153,1.4856617199285308e8,2.252881426108131e8
0.00083,-1.0878552689838905,0.0006201523581706523,88.01904603132948,3.670816990885677,69396.45783131896,24043.379421620804,-5.0415360999190056e8,1.9019842461615816e8
0.0008199999999999995,-1.087095317475473,0.0006132856822700169,95.6296039658008,4.180784148324203,93965.85493319218,32717.703334199683,-2.0239699399103904e8,2.533933459081935e8
0.00081,-1.0864253076927424,0.0006319339087267636,97.57538910493668,4.611036674182791,78637.69212446647,44849.89131198314,2.8139829904961205e8,5.497365454093231e8
0.0008000000000000004,-1.0859390412296768,0.000634943791079468,90.73536532028285,3.8500439097399175,99509.97697850253,29064.65179175779,-2.887893640439057e8,2.315059277359136e8
0.0007899999999999999,-1.0847913783902208,0.000625013179604471,88.85183910516784,4.0401644276919875,96604.49258619739,42199.833005111155,2.573083527533059e8,5.646692349380139e8
0.0007800000000000003,-1.0840523915693883,0.0006202209907608567,89.75837439974515,3.9885113378884203,24109.7153609605,30522.89079246209,-5.0481535412795454e7,2.532226342778121e8
0.0007699999999999999,-1.0835497223499084,0.0006071379394918636,87.4804524876086,3.958256949086495,87488.24016462799,31274.661842932153,2.0905255757548565e8,2.6469917292999694e8
0.0007600000000000003,-1.0832330319287418,0.0006145580233332584,92.11127782055073,4.264107078136934,93412.03092137066,38566.862975144875,5.628153875177305e8,3.6575574346923983e8
0.0007499999999999998,-1.0823061600805497,0.0006235729528158373,95.93141561733546,4.452125236245215,132674.86940528307,38590.056380539274,1.6057744319860154e8,3.770213504454193e8
0.0007399999999999993,-1.0815292410598487,0.0006487457284287332,97.32919449943512,4.838618215894918,102318.09932688664,57787.526876523414,1.0673266976519156e9,9.91022138670327e8
0.0007299999999999997,-1.0806220946293914,0.0006382965596906576,97.74089150132451,4.548783434836268,115561.89494269725,42587.511335466625,3.539598894518293e8,4.265198531625847e8
0.0007200000000000002,-1.0784608227669465,0.0006373068508041465,99.66565606029573,4.552516286625635,122442.11426965296,40180.231637509314,4.9560355170941174e8,4.1996398431234974e8
0.0007099999999999997,-1.077477357104835,0.0006427813746288865,99.66981506133965,4.780057174485536,135907.5360657473,47157.73682293709,8.742083655526328e8,5.2685096735268176e8
0.0007000000000000001,-1.077002081713733,0.0006254306391519278,97.52491620637237,4.626154585659857,131261.00750142257,41985.6672658852,8.129480077789253e8,3.8877225958078665e8
0.0006900000000000005,-1.077250812914145,0.0006158300225853176,93.96178040486997,3.9825345756736645,99250.34786159,29493.555778513695,-2.805491038086685e8,2.452003620052086e8
0.00068,-1.0763538766250118,0.0006364823230026037,96.20425748904205,4.20388986075794,77453.46134239332,34412.831730693215,1.1980195032565056e8,3.079121839911906e8
0.0006700000000000005,-1.0746851383656824,0.0006791824646792882,103.13853281890353,4.700036466639868,119149.32391206644,49981.91688349768,3.3177277799875605e8,6.492056305619535e8
0.00066,-1.073945324500153,0.000655739165965601,104.15318479994563,4.821695709145901,121463.88626209564,46977.10188180847,2.261988509143558e8,5.766168128589957e8
0.0006499999999999995,-1.0722835870943748,0.0006978543171713091,113.05932069635838,5.007868077857133,145713.92945579567,50113.36024862672,-4.100123977450356e7,5.802976215122215e8
0.0006399999999999999,-1.0703124645604065,0.0006892803293249752,110.98250834946533,5.032985559718994,81876.89648096576,46197.39474174338,5.399884204035168e8,4.530964474256319e8
0.0006300000000000004,-1.0694273317727951,0.0007112022918221937,119.93989749826073,6.210939471156349,204116.35462952068,90938.66203745325,2.2948341491149993e9,1.800874568168493e9
0.0006199999999999999,-1.068156339553154,0.000673392539467816,108.3208643562497,5.257768785516419,133003.09761172667,49607.00521448037,8.184204587719603e8,4.9142709186465186e8
0.0006100000000000003,-1.0673314104763112,0.0006835369439626369,113.84855786451621,5.312577380980959,98296.03179615187,49713.5070081401,6.846686433132325e8,4.8185851991730976e8
0.0005999999999999998,-1.0656278603041534,0.0006956063115133094,111.4709552992677,4.85906481716136,146182.6797836515,43092.26534289572,6.018888437651863e7,4.130978840401124e8
0.0005900000000000002,-1.0635585072318883,0.0007049184719908967,117.81315437389277,5.4989015261871454,141177.5600924141,55412.937282608196,7.171682881852633e8,6.150120448585863e8
0.0005799999999999998,-1.0621284734724274,0.0007153919563988561,118.90335778791622,5.698163238349566,168084.78805059675,51070.84833441486,8.173754503865204e8,4.788386768275563e8
0.0005700000000000002,-1.062309607257136,0.0006969150368996552,117.74427128877592,5.453073560990528,155771.64002457727,56480.9343447922,8.395544679183708e7,6.96647916856076e8
0.0005599999999999997,-1.061081649798953,0.0007376627045195376,120.8737654616935,5.6126127984126715,120705.0714967921,66009.9955433326,1.1568891513352046e9,8.43568501064351e8
0.0005500000000000001,-1.0597859969762276,0.0007342834613695166,123.14965408742086,5.825419104059891,148438.11727090468,74755.82877217572,1.358159705975156e9,1.0277572594863521e9
0.0005399999999999997,-1.0589459453256382,0.0007261827659301859,121.13380498264068,5.809417068321874,250493.74313554663,72144.76042555031,1.6339294841975493e9,1.0860629250408165e9
0.0005300000000000001,-1.058306954242895,0.0007570486253051218,128.58403047199616,6.514145378473222,196076.18272685906,82382.50669606982,2.321747765796503e9,1.181406031791322e9
0.0005200000000000005,-1.0569470785654334,0.0007390390035833684,122.70414845874858,5.883419622672337,206629.89788078004,69074.6945447254,7.486229648628544e8,1.146163454024698e9
0.00051,-1.0554377407849833,0.0007412464519932216,131.35801067506964,5.956591136057767,149187.84306897165,52629.09432452981,8.825244190945396e7,5.002626146371739e8
0.0005000000000000004,-1.0551278198694114,0.0007782430696443832,130.67753999289556,6.024117617813958,213857.5147025618,60018.415764215504,4.9683672311559194e8,6.479092278892568e8
0.00049,-1.053394761170094,0.0007775532611937223,136.24338084904383,6.277831543878493,304122.71065796743,66570.38386876145,9.569890830039489e8,7.788119079221437e8
0.0004799999999999995,-1.0512775932684015,0.0007598417257658071,125.48071665618099,5.051840694865994,151454.74726744508,52535.701176401046,-8.383349247912668e8,6.304841289438252e8
0.00046999999999999993,-1.0492431761407754,0.000765920680646438,134.48112816902713,5.501565810592032,197077.1287648269,50161.84756793668,-9.879663618328785e8,5.0137790955428493e8
0.00045999999999999947,-1.0489322991533419,0.0007812339828893186,143.2978245739177,6.55658802921673,307753.623114633,71381.31372591249,1.1469740000804117e9,8.363481858571802e8
0.0004499999999999999,-1.0469530951898338,0.0007726864300013174,145.4964025417878,7.037703475855595,153872.02836815012,88090.65710388983,1.7413253689983728e9,1.381843634734026e9
0.0004400000000000003,-1.0460514767334004,0.0008001377350827538,152.42664701537993,6.7631392273517426,165564.31249405214,65966.63564956185,-6.187548263407887e8,7.951008726585177e8
0.0004299999999999998,-1.0444737867354028,0.0007538616104860484,141.4305493852413,6.30579392080934,172742.5094853423,61927.04097762989,8.893960267554536e7,7.312387126025608e8
0.00042000000000000023,-1.042761068253389,0.0007684699835505781,146.1053534266966,6.376201659959997,215957.84390120435,62029.496397889656,-7.342242397807716e7,6.691527898436229e8
0.00041000000000000064,-1.0417516175561783,0.0007716716863524026,162.18430411348817,7.590443422179758,361826.0234169465,82621.85527285395,1.1962882398029318e9,1.0115227279327813e9
0.0004000000000000002,-1.0394276703710912,0.0008216377654988514,175.47519928697537,7.898593535226451,427237.16367423936,85930.150693539,6.583171211869392e8,9.153392447260365e8
0.0003899999999999997,-1.038114972104981,0.0008444922672255227,167.80991335895055,8.18788166248975,366073.33494578366,87521.70773178726,1.19327199369827e9,1.117970406093434e9
0.00038000000000000013,-1.0372190334339753,0.0008361809096121339,169.7976200155949,8.15149120744141,346092.1792151699,97576.83335562018,2.0323555762586777e9,1.311631857980743e9
0.00036999999999999967,-1.0353936976861413,0.0008547655052572954,165.97973043468448,7.469887752934735,330536.5722959046,93720.49129672877,5.186909968646332e8,1.1882273815609393e9
0.0003600000000000001,-1.0335922170548166,0.0008318500738332938,168.29800587183908,7.438748474366414,329541.8910638387,74713.53939658315,-1.6159607953533503e8,9.013182455644314e8
0.0003499999999999996,-1.032287136650553,0.0008533191038864685,166.85312571272127,7.465443679755142,317784.16159199533,72020.21710386778,1.0752268928960255e8,8.297892016612873e8
0.00034,-1.0303086975690006,0.000857904765135438,177.05631244675254,8.245210019906425,380921.50131900684,102161.86498209642,1.2588345422386293e9,1.234138841673177e9
0.00033000000000000043,-1.0294970914866124,0.0008725202532154567,179.40332712138922,7.310495735328592,248927.58193242687,68620.84641568143,-1.45764656922357e9,7.900142091743629e8
0.00031999999999999997,-1.0274778760385792,0.00087559875140876,170.9233256940704,7.530673541001427,309459.2278743485,81725.87606954183,4.3795217102341396e8,1.0248532197804216e9
0.0003100000000000004,-1.024941633575691,0.0009158182418163713,186.26593964153412,8.472888646670878,310906.05946741137,89519.46154535949,-3.133750671879391e8,1.0463423491620727e9
0.0002999999999999999,-1.0230194999692794,0.0009046219579602686,198.46609026975713,8.95356930140386,369824.3992008521,104190.1573707626,-5.320157852623928e7,1.3295464127601283e9
0.00028999999999999946,-1.0204998868093327,0.0009292818894164842,197.77075689955868,9.278166210531893,652836.1267024558,121856.3163219402,2.4320365669017725e9,1.7807298902142768e9
0.00027999999999999987,-1.01961891639289,0.0009217916396033728,205.29691723475563,9.143573831965455,446344.4279858341,105588.34635007932,-1.1472490364407696e8,1.316858749180619e9
0.0002700000000000003,-1.018850908007713,0.0009099695905471818,200.3739920075194,9.00518691802394,295343.5139978046,101544.49907302526,4.026077760981777e8,1.2457487163267496e9
0.0002599999999999998,-1.0152007583547682,0.0009337540941063332,204.99867998624245,9.591422539616119,597326.3445366608,127189.53900205613,1.6819413206557937e9,1.6701022316097262e9
0.0002500000000000002,-1.0142291806098274,0.0009604875187859085,209.30714951028045,11.608929071130918,629764.8708712785,217225.29264681542,8.044679137541276e9,5.575995819874992e9
0.00023999999999999976,-1.012232108142096,0.0009607862956497373,215.68593152196564,10.375784996838073,514646.84564340574,167261.8353404832,2.356530565263625e9,3.9074414046064677e9
0.00023000000000000017,-1.0107025731740178,0.0009857426557669646,224.53330725047678,10.305045177335277,587332.9047248341,144856.4470833383,1.2652673130512304e9,2.3579894720373096e9
0.00022000000000000058,-1.0081734277549788,0.0010076257622980817,227.89346085661595,11.055567505130169,573031.3790340091,164188.84141692662,4.500014230513352e9,2.839297301989046e9
0.00021000000000000012,-1.0068414888402053,0.0009859986727555814,226.1698553807304,10.844834296663185,650887.5652679624,163560.76788263512,4.329459449616143e9,2.6296169032982087e9
0.00019999999999999966,-1.0034160513564951,0.0009862423810252411,238.72383739900152,11.596427092010607,700200.9724771451,201793.2259096192,6.958714868805058e9,4.2094786217261834e9
0.00019000000000000006,-1.001833994719997,0.001028322352257119,253.5002407255564,12.052837488556596,767306.5913032438,173129.51927586034,4.430123917763079e9,2.5891866197678547e9
0.0001799999999999996,-0.9989964254497069,0.0010436999879432662,271.66334699254804,13.579335754898027,1.0768587187902855e6,284632.7571890838,1.0193666158990646e10,7.417429121259739e9
0.00017,-0.9959970237934631,0.0010586758698114464,268.13799986938926,12.77909795679861,1.0004654203535144e6,202432.797227841,5.411335305310959e9,3.249709118533201e9
0.00016000000000000042,-0.9955156689876048,0.0010541149506912496,269.02845223452385,12.665247091160568,1.141172386623178e6,242417.19346239607,6.984350651118218e9,5.3466664050450535e9
0.00014999999999999996,-0.9937556573217665,0.0010723407810103618,280.7733986008192,13.403091480402507,1.047918834394545e6,245175.73806427172,6.54751993822097e9,5.146086079807509e9
0.00014000000000000037,-0.9917381422019242,0.0010529005255401484,272.01719158404666,13.587577442434021,1.0046465135259489e6,262157.1701988389,9.489995225120836e9,5.779040194212788e9
0.0001299999999999999,-0.9895426871194752,0.0010590478645970034,275.82626382287987,12.722674815161763,905095.5659960527,218945.9508504028,4.370346860982322e9,4.546367758692093e9
0.00012000000000000031,-0.986782547604174,0.001068516626330241,286.07077125944704,12.614437885747545,812531.1116073822,244606.6667819045,3.2128372886806884e9,6.332261788768169e9
0.00010999999999999985,-0.9837746804163156,0.0010472265906973017,280.41662344773334,12.670429659287544,905725.9541947263,223899.29788768932,3.542129740096889e9,5.098502157618222e9
9.99999999999994e-5,-0.9804049847989542,0.0010386190364450889,290.12379502069683,13.10226543805535,783806.6390683702,229992.1111364047,2.7306040466652627e9,5.023186335797395e9
8.99999999999998e-5,-0.9763563932236711,0.0010768498990944202,297.2395405125281,13.273742104910934,959284.3957865469,219957.3880165196,1.2428061879906294e9,4.144659272981326e9
8.000000000000021e-5,-0.9734495895473532,0.0010929284675487907,300.49108731311037,13.96134624177157,1.0512888589877917e6,201433.69181738276,9.446355528110359e8,3.0771169143257785e9
6.999999999999975e-5,-0.9717924216592903,0.001151211688245474,309.379677810936,15.31291240245367,1.1896432527324136e6,280611.3897903834,1.1136578469879986e10,5.849963389546717e9
6.000000000000016e-5,-0.9686995575084628,0.0011706727437496782,332.78464464220065,16.32568129301195,1.297362167031193e6,309613.42204953585,1.0936544065004364e10,6.4878211425554285e9
5.0000000000000565e-5,-0.96410551010457,0.0011888802925049133,345.2806220400999,16.455460203555763,1.255142397863939e6,288295.80356536194,8.239636594607468e9,4.980198652224668e9
4.0000000000000105e-5,-0.9612664743060815,0.001213119593106048,369.3470523711949,16.50250392733884,1.4124731840087306e6,293173.0279076377,5.41578059250695e9,5.273142096504276e9
2.9999999999999645e-5,-0.9581861986103078,0.0012704818705418066,387.55079308113847,17.345519588787543,1.582852318474137e6,330735.98136598384,3.44621030863442e9,6.621349225854854e9
2.0000000000000052e-5,-0.954322618941333,0.0012923612891922933,417.02487141964343,19.24254410805434,1.5035118129867e6,374650.2345783702,7.779938329232978e9,8.274908306599561e9
9.999999999999593e-6,-0.9510587781750077,0.0013457296856556784,435.961778231291,21.606352518994562,2.2860480555188316e6,520131.099786083,2.437677096909585e10,1.5505045365261894e10
0.0,-0.9469634619683752,0.0013497191858377168,449.1558412095961,22.848764053729575,2.564594839408103e6,564264.6906406648,2.702982030148505e10,1.5937072111775938e10
-1.000000000000046e-5,-0.9430572182965479,0.0013698279945189285,453.81980283572943,23.105602860706156,2.9588562248185165e6,494474.7181140712,2.3621342909525986e10,1.1274971591491121e10
-2.0000000000000052e-5,-0.9394619902166949,0.0013635207789887101,453.42088574217877,23.831865891032567,2.537837994631679e6,558041.6423151443,3.1689648974306866e10,1.4710399545025007e10
-2.9999999999999645e-5,-0.9352926242376539,0.001386954348463278,468.343404215614,24.717026357545887,2.118455283308106e6,541015.4518448757,3.0976330447579823e10,1.4079124726650148e10
-4.0000000000000105e-5,-0.93094668297099,0.001397644920697343,465.93140055787296,22.751735197885807,1.7069982635787695e6,433992.9183470606,9.344998054742577e9,8.481247005525802e9
-4.99999999999997e-5,-0.9261714425614643,0.0014208332694771737,498.645293735874,25.478915688035215,2.177657104145455e6,509435.1561489501,1.2868204901686344e10,1.1556448243608107e10
-6.000000000000016e-5,-0.9212138312914792,0.0013855858201100196,487.70163804417786,23.58801786940652,1.7166047831539642e6,484945.393931567,6.973224396971902e9,1.2199081079295633e10
-6.999999999999975e-5,-0.9170811190538889,0.0014591904379187167,538.5665971505944,26.0499015367294,1.3385584584824895e6,494324.3076219537,1.0892131707111086e10,1.0440239966144974e10
-8.000000000000021e-5,-0.912840953546286,0.0015116927458997385,566.9624602943513,27.189272070922886,2.045948318494711e6,514892.19631016033,1.1301708898279993e10,1.064591612130051e10
-8.99999999999998e-5,-0.9078859391413426,0.0015582487084918712,609.4904283635619,28.507931270076394,2.9558269382982473e6,582298.5552117379,7.993059003633141e9,1.3344351451107513e10
-0.00010000000000000026,-0.9032221947491287,0.0016224185694710248,663.7548608938389,30.57994935919231,3.508668538080392e6,768693.4481222996,2.0224943636222744e10,2.401518674772351e10
-0.00010999999999999985,-0.8969965495660519,0.0016741488458011634,685.8142472822911,32.11868846723032,4.0168155612383815e6,845427.3834290521,2.860617705356651e10,2.6666527196315586e10
-0.00011999999999999945,-0.889920771965681,0.0016867582862192562,711.0103915945093,35.99618106161459,4.84588966846763e6,1.1296895306207074e6,7.574832119095892e10,4.187748496364638e10
-0.0001299999999999999,-0.8844186277766328,0.0017232443723611125,753.6566582797094,36.90090140418899,4.820305689746536e6,1.0584178991551744e6,7.232884972836128e10,3.488002201056939e10
-0.0001399999999999995,-0.8777306251569836,0.0017627051910781334,807.1151045147801,37.72292778834655,4.938842259385166e6,1.0029867262684905e6,5.539631052803905e10,2.8294315703610012e10
-0.00014999999999999996,-0.8717585673333825,0.001761885287532263,815.3545553316429,36.75045869339094,4.989445791828122e6,883136.7267723862,2.2480254269394337e10,2.186923446364096e10
-0.00016000000000000042,-0.8666827570448491,0.0017840946768487166,824.9453062390897,36.44444193503305,4.1709655062983977e6,892058.6341105183,2.2681309430824314e10,2.0937422917004063e10
-0.00017,-0.8591047354019966,0.0018679829070893592,907.2966123246764,40.49670603831043,5.205942335474412e6,1.0602904937095752e6,4.4235732470843834e10,3.1642376094482708e10
-0.00018000000000000047,-0.8509681440496247,0.001976284312661789,998.8365099814104,45.90962188440958,6.368033071226357e6,1.2936521300801374e6,5.615214284037358e10,3.936028550591603e10
-0.00019000000000000006,-0.8436852263184877,0.002089766649931983,1078.2212503887572,52.20642971702155,8.236762693188741e6,1.7070217275436835e6,1.1254875883096367e11,5.967201496305688e10
-0.00019999999999999966,-0.8364029534625189,0.0021126325430991994,1122.3758367628848,53.595109429503324,8.190869817755213e6,1.6927908594928584e6,8.736639912241052e10,5.333092702551102e10
-0.00021000000000000012,-0.8284279304219017,0.002191680499280944,1189.0705610279647,55.99477519503581,9.246015630288271e6,1.9410871802794398e6,1.0845147461810042e11,6.603427638850064e10
-0.0002199999999999997,-0.8200996970362113,0.0022542351086243255,1237.7042180768874,56.73834299763333,8.740204774866203e6,1.8686035508639046e6,7.768297451094101e10,6.6055879654601166e10
-0.0002299999999999993,-0.8113697162904693,0.0023313616517508435,1326.3375786323957,63.67791781128091,1.1243889518606331e7,2.6143973352287156e6,1.666908155539206e11,1.375788599295751e11
-0.00023999999999999976,-0.8026448854832011,0.0023822340554302797,1388.855739044933,67.18084450645524,1.367490394422078e7,2.8005712538926564e6,2.1079120946232733e11,1.3013153895349165e11
-0.0002500000000000002,-0.7938664304515439,0.0024623453739907515,1490.7105697622344,74.08764670437033,1.4995668256963743e7,3.4032777201932697e6,2.654236811555343e11,1.8979240735361557e11
-0.0002600000000000007,-0.7840246942088098,0.0025038977603838984,1545.9012926722191,77.32016403654389,1.4949044650890695e7,3.439222914994904e6,2.720057052593807e11,1.937464913517809e11
-0.0002700000000000003,-0.7736832021103276,0.002619520637088616,1645.3362904427324,81.75417233328824,1.545414309217634e7,3.8310216365005453e6,2.8988371302377203e11,2.3118079413257047e11
-0.00027999999999999987,-0.7623167204804934,0.0027161561918802005,1725.5929310734305,83.59504386278323,1.6191334847392133e7,3.770459498567168e6,2.3577170871822507e11,2.0783681520709543e11
-0.0002900000000000003,-0.7509578074898541,0.0028261590951840173,1873.3407395229135,92.61049413685352,1.9897969933037445e7,4.618677857477265e6,3.616696441420654e11,2.862014735318156e11
-0.0002999999999999999,-0.7397842219737498,0.0029136138705275903,1929.8348860740962,95.89155616248684,2.0902576354583368e7,4.924265459400712e6,3.7936760978601587e11,3.1238921242893884e11
-0.0003099999999999995,-0.7283775689655072,0.0029910986384469804,2065.352580659159,101.21501230745871,2.3097370083007663e7,4.71064167938583e6,2.8360797533039935e11,2.405427972562033e11
-0.00031999999999999997,-0.7161847820187136,0.0031147583068582207,2252.3595269093416,111.93557941897829,2.459082079562592e7,5.809668517071452e6,3.605776936573554e11,3.467777734311429e11
-0.00032999999999999956,-0.7019279689571623,0.0031743357184725782,2374.591060746783,114.48514981808967,2.4774621406822685e7,5.414754813797185e6,2.6117072156030576e11,2.7108925711917923e11
-0.00034,-0.6875571513989912,0.0032269451059843517,2476.694748228749,125.46178044264141,2.958007884746431e7,7.398432468603099e6,6.624627971926282e11,5.630497650012333e11
-0.0003500000000000005,-0.6741112212099503,0.0033186047021977355,2562.4811849815173,125.18931698897732,3.179085371613278e7,6.657044799677355e6,4.400127833839283e11,4.493556627155978e11
-0.00036000000000000094,-0.6587931561751982,0.0034065106928214124,2741.7856396823713,133.0868143655369,3.651337271246471e7,7.172167183498924e6,4.836532135303872e11,5.0389370844772614e11
-0.00036999999999999967,-0.6432025771355366,0.0034800843837188623,2851.393397353669,139.3534200966238,3.656457659586374e7,7.5420481753801815e6,5.111168360873058e11,5.033996261815161e11
-0.00038000000000000013,-0.6261233610909674,0.003584611340852326,3079.892808444423,150.87312728357585,3.727716828007735e7,8.510664350339184e6,5.752447648254081e11,5.913099986607085e11
-0.0003900000000000006,-0.6080155151073938,0.0036846610618951185,3216.1953250530382,151.44905132427985,3.710418383166964e7,8.080342181491352e6,3.190514221462308e11,5.090041507997543e11
-0.0003999999999999993,-0.5887897118098165,0.0037621858635818496,3367.7463649117294,155.9175163528724,4.041379410185344e7,8.413347651448963e6,4.277755353187385e11,5.062783208964962e11
-0.0004099999999999998,-0.5693762788410452,0.003880804847079184,3568.264317645791,159.22328908658156,4.2208238519470274e7,8.603085814787475e6,3.271379029919365e11,5.392641497541892e11
-0.00042000000000000023,-0.5496800334516224,0.004010611286653343,3750.852708610307,162.71787888228766,4.4074006484483905e7,8.482578831664696e6,-8.0401295145066e10,4.499365111084715e11
-0.0004299999999999998,-0.5283849024758894,0.004102570231093412,3945.203362738069,173.46666258016919,4.83074403101377e7,9.441132114087773e6,-3.1047291212712143e10,5.4690030752717236e11
-0.0004400000000000003,-0.5053876454914065,0.004273959609178085,4248.217138978224,190.393011825845,5.216603219973047e7,1.112700972334951e7,2.4433703952069907e11,7.010048635020925e11
-0.00045000000000000075,-0.4832304950547757,0.004379953830080835,4469.55151334017,201.2969549313002,5.6072629329126246e7,1.2381637255673213e7,3.7680706184899036e11,8.770436538257124e11
-0.00045999999999999947,-0.461167788569143,0.004548759299592567,4802.156896524227,217.79213410548294,6.005017128063726e7,1.4737343252792258e7,7.279557642930426e11,1.1992805101257354e12
-0.00046999999999999993,-0.43686748742966924,0.0047342052236224955,5200.183064272643,237.53179344003027,7.048572178719509e7,1.5355283175304107e7,5.2232530826853436e11,1.133617965443599e12
-0.0004800000000000004,-0.41161709725393275,0.004841642711804369,5447.644392997914,250.03263983215908,7.175486556136745e7,1.6628401684003904e7,7.44343139905188e11,1.249622745200358e12
-0.0004899999999999991,-0.38561558783037675,0.004940419520619927,5720.291556839036,266.6167873628716,7.663091070128664e7,1.922146945671882e7,1.2070821139179917e12,1.6481713395130642e12
-0.0004999999999999996,-0.35906127965853796,0.005066830543345438,6062.857305329714,281.1436778591408,7.72225219413859e7,2.1034114791619383e7,9.17171100292021e11,1.9277676898584602e12
-0.00051,-0.3313773130599085,0.005166757129344764,6281.143721935174,293.5063484054264,8.553166770040996e7,2.459673697892885e7,1.7998322029805237e12,2.662163059500264e12
-0.0005199999999999996,-0.3026288488956457,0.0053743305156264964,6653.704282558467,305.0100870321096,8.272092101773769e7,2.5047579410574615e7,1.2344864276240508e12,2.551934916972048e12
-0.0005300000000000001,-0.27238879598703897,0.005457329209925041,6912.226572516591,311.8992494026518,7.61426211190762e7,2.4030106726454444e7,9.9195350057305e10,2.2336679284293066e12
-0.0005400000000000005,-0.2406715415743502,0.005580978378309418,7290.082696133836,328.784705977656,6.889669100294605e7,2.5433616531017203e7,-2.006088882472341e11,2.3711104538617295e12
-0.0005499999999999993,-0.20681763329350158,0.0057177673163164066,7617.295566392726,337.28698945590264,6.202856126287048e7,2.562766114589537e7,-1.1878265827509014e12,2.4078273782818164e12
-0.0005599999999999997,-0.1733595641957887,0.005789359451450908,7875.889256986818,353.4135969553253,6.728977063239029e7,2.805872221419521e7,-5.828088277934083e11,2.7569436704314805e12
-0.0005700000000000002,-0.13834604382528515,0.005832773053533595,8033.292820809288,358.72219000288175,6.082897339153248e7,2.7168680473412894e7,-7.217473660074856e11,2.3990518777133257e12
-0.0005800000000000007,-0.10320012502997172,0.005914617959432249,8298.162650014432,369.28796567556384,5.2193593986930475e7,2.7659825625323597e7,-5.968342132821217e11,2.3099537840913315e12
-0.0005899999999999994,-0.06757583793107305,0.006032521392125314,8598.417822045116,374.30434016535594,3.950601136647074e7,2.777644474228303e7,-1.8104171243596772e12,2.2561513196292925e12
-0.0005999999999999998,-0.03106350722321568,0.0061305583875690085,8809.714074610536,385.09184724823615,2.1515557049497437e7,2.899550708694932e7,-1.6342112379827405e12,2.412039952592933e12
-0.0006100000000000003,0.004980865029376967,0.006228522786283775,8960.518560367645,389.6758141237548,1.2254552044023862e7,3.0318993654611424e7,-1.6904332640610974e12,2.7470350667297876e12
-0.0006199999999999999,0.04301509294351808,0.006240875659542603,9006.411893910734,397.23915493380287,1.0308338601129718e7,3.0494838638417542e7,-1.154015237800844e12,2.566071686506611e12
-0.0006300000000000004,0.08270061824842871,0.006274630623447813,9125.97751295303,399.61540083527035,-5.646140831874628e6,2.9850035650646165e7,-1.6364972959345396e12,2.3326395663725967e12
-0.0006400000000000008,0.12267224809029097,0.006261030679727681,9188.726758301334,398.11751743780445,-3.097172497512936e7,2.900337868872828e7,-2.199050454237757e12,2.220260910545989e12
-0.0006499999999999995,0.16341969104974724,0.006320784265685222,9400.429831401072,408.9231157454465,-5.1699611073669e7,3.122198030448511e7,-2.0842129214632908e12,2.5877219255024814e12
-0.00066,0.20395795261925656,0.006358450446566268,9545.828156219639,418.9238952418136,-5.916700801536123e7,3.3412780986977246e7,-1.277990429955444e12,2.7822505328613306e12
-0.0006700000000000005,0.24518799797164853,0.006396109985432109,9613.604327589324,421.92164429331154,-7.431627656464835e7,3.632745645002361e7,-3.550293167593036e11,3.3459185211861143e12
-0.0006799999999999992,0.28632253295247717,0.006385983834072725,9586.079981995952,421.66030269929286,-9.497923848827754e7,3.642694530661922e7,1.2988639899581888e11,3.4702234215669893e12
-0.0006899999999999996,0.3254398916905806,0.0064071743642109,9539.846863299348,419.6913045161132,-1.0033906230114523e8,3.599067019090036e7,-8.90892834443858e10,3.4180027940417495e12
-0.0007000000000000001,0.3658263910197661,0.006346948188033119,9414.85641806007,420.9411238663836,-1.1737546444761045e8,3.704677292068742e7,9.419355759008164e11,3.6388469897767866e12
-0.0007099999999999997,0.40668413020569605,0.006202832888137005,9047.559471470706,410.60250699585544,-1.2489493921335657e8,3.600009779445671e7,2.0449827726951628e12,3.526673250303489e12
-0.0007200000000000002,0.4470609833708445,0.00607406066996489,8781.925399064594,401.78663284121546,-1.3871781095492512e8,3.622541398001436e7,2.987272359056087e12,3.7708261234639487e12
-0.0007300000000000006,0.48675495452560474,0.005982027591261278,8508.981608963375,388.6168831522036,-1.4498089306147155e8,3.600458367103916e7,2.931548589323227e12,3.851450139261085e12
-0.0007399999999999993,0.5254437271734635,0.005915868863383628,8284.50341972814,394.5478636369804,-1.575259845239321e8,3.899251814084717e7,5.478210823619152e12,4.682952557773442e12
-0.0007499999999999998,0.5638557265450911,0.005773730959806863,7951.801835249098,386.8496923584683,-1.5927809933184633e8,3.9598798963797845e7,6.357518234359088e12,4.931986456845944e12
-0.0007600000000000003,0.6029450781577812,0.005619267194264843,7550.556711436881,370.37802384395127,-1.657059473534092e8,3.7051432124979325e7,6.082136322740911e12,4.3477070635198794e12
-0.0007699999999999999,0.6392770898055705,0.005434163739480445,7114.769190176353,356.33117126110835,-1.6698500165082452e8,3.610741688408714e7,6.606893181000665e12,4.229749633049162e12
-0.0007799999999999994,0.6767940535538574,0.005332950408263618,6747.8137700287,345.6753817962811,-1.649232934135892e8,3.541650134470206e7,7.133946563415407e12,4.376135244903905e12
-0.0007899999999999999,0.7114310153692694,0.005113559719265997,6220.484079223538,334.72577588149517,-1.676280166119809e8,3.477765751882631e7,8.339234177862335e12,4.441041062534771e12
-0.0008000000000000004,0.7434004980041242,0.004926169268324466,5738.334262168558,310.0852903212596,-1.5406254026089495e8,3.0762635835685827e7,6.986716530503269e12,3.670860194196533e12
-0.00081,0.7763011645257069,0.004699576606898573,5227.080070542512,288.45156430481484,-1.454045558507987e8,2.7241713217509396e7,6.552320172021746e12,3.06005855181476e12
-0.0008200000000000004,0.807622985256918,0.004485221532123292,4760.545509647942,262.9227696973606,-1.3299724747947644e8,2.3832025311286982e7,5.717802548714566e12,2.505916154745645e12
-0.0008300000000000009,0.8352458972012229,0.004221484388355415,4244.311257185326,245.4579718223599,-1.2472390932164222e8,2.2695525860507634e7,5.888345775625764e12,2.4537780561363394e12
-0.0008399999999999996,0.8623601979746851,0.003964656361617555,3788.3064808617646,217.33236326677294,-1.0412870933060373e8,1.7879302085385837e7,4.2360809598466733e12,1.6742406264363347e12
-0.0008500000000000001,0.888327914485658,0.0037038061351932377,3331.56432573284,195.77212330021143,-9.17493023431787e7,1.5775225841208076e7,3.7746475379367573e12,1.490291979796794e12
-0.0008600000000000005,0.9111464715966363,0.0035013099042125154,2998.7518086507766,178.72674229284456,-8.106022875514191e7,1.3554383667921018e7,3.185469258594763e12,1.1370578858213157e12
-0.0008700000000000001,0.9325754148797324,0.003264148845443607,2586.0871403174287,158.7299860476561,-6.837158137304574e7,1.1585292636862224e7,2.6431955920066646e12,9.204236337591542e11
-0.0008799999999999997,0.9529521119130286,0.0030822055849941813,2316.6288723114008,146.27468961368518,-6.176739483918471e7,1.0475124676980425e7,2.476525492271246e12,8.341513165538916e11
-0.0008900000000000002,0.9716547952668427,0.002840915334959268,1992.0028533168388,133.06028469266087,-5.405344200945526e7,9.427991600843549e6,2.173004140735119e12,7.521780523935509e11
-0.0008999999999999998,0.988740335878491,0.00264007373638006,1687.3880153520954,114.700966351082,-4.471834176375285e7,7.544369030798215e6,1.7082971942715576e12,5.529350153446885e11
-0.0009100000000000002,1.0040845065623676,0.0024132943178386376,1423.8879856639917,95.46286822158956,-3.532332946678323e7,5.524162320572777e6,1.1694246616698923e12,3.55894670468251e11
-0.0009200000000000007,1.0166136491674456,0.00224345940759699,1212.0804295943926,81.4293091642677,-2.8281013266023062e7,4.1042099297296135e6,8.531207513032372e11,2.1004818822578992e11
-0.0009299999999999994,1.0289356398787044,0.00203200863114203,1012.4326196506476,70.1785564557092,-2.2222560529301368e7,3.39615188159433e6,6.506564474661228e11,1.72803125825524e11
-0.0009399999999999999,1.039976517670023,0.0018436411188461415,827.8673298628972,60.04684855660722,-1.7313319616992675e7,2.84288065028262e6,5.197968342829486e11,1.4387801192500092e11
-0.0009500000000000003,1.0497833361797329,0.0016617338162584116,666.9678152521703,50.950453424533166,-1.346994857653248e7,2.2621338476184765e6,3.92970687634225e11,1.0918929874893599e11
-0.0009599999999999999,1.0584113075099932,0.0014614058660120993,549.2497811867678,44.06456109911375,-1.0408675739088787e7,2.074299450388302e6,3.122053644368047e11,1.1773756976782271e11
-0.0009700000000000004,1.0659692397093627,0.0013708673583478232,457.79526990602295,36.70314570057823,-7.902824158052295e6,1.5481846439753324e6,2.133490972923129e11,7.652166984069823e10
-0.00098,1.072958494719552,0.001260463400050956,379.85958030587904,30.265253032877894,-5.949330630155648e6,1.113186265610078e6,1.4540052180411905e11,4.744952712669549e10
-0.0009899999999999996,1.0784852238671656,0.0011649579948085932,311.78765640002354,24.187826872003644,-4.055049289475227e6,847251.1910587489,9.052493496109999e10,3.676698520402731e10
-0.001,1.0838070376611544,0.0010427103311704915,250.62976730777635,19.482622665596597,-2.9485006094446513e6,567498.4047431151,6.105522817477247e10,1.8330913011823593e10
-0.0010100000000000005,1.0869433193700035,0.000991482550309921,220.12267905945873,17.63894132799349,-2.498891037354436e6,531869.8631274931,5.30438614711622e10,1.8224075906787235e10
-0.0010199999999999992,1.0904352341086034,0.0008912321154080222,186.2135560939895,13.722951069998903,-1.5987423079147416e6,330693.79943547,2.9432471760106827e10,8.687004146985586e9
-0.0010299999999999997,1.0935748217553058,0.0008212930069004628,162.58945002173763,11.612436224229482,-1.1744800958971418e6,264681.3184878992,1.9254151588257458e10,6.969203616065432e9
-0.0010400000000000001,1.0961027329491309,0.0007637431495855119,139.23011486682287,8.38306687683697,-752645.903497335,137753.74229301006,8.38787598811675e9,2.3883728262381225e9
-0.0010500000000000006,1.0975029337862363,0.0007055857123146783,116.35849461372824,7.209964375181515,-517243.899681689,115320.31582870647,5.87477839025044e9,2.170849599088041e9
-0.0010600000000000002,1.0996028133185372,0.0006602446943859832,103.67511659411467,6.942724910124876,-475426.79252268595,149605.22321454264,7.232175822895036e9,3.7412254248735805e9
-0.0010699999999999998,1.101139917700474,0.0006222145774038265,92.85683214227112,4.899168504719756,-216250.47017691683,70801.82694156913,2.1041007599677615e9,1.3107927198783138e9
-0.0010800000000000002,1.1025292691632314,0.0005931209213941147,88.42812497082438,4.559804880767453,-190292.11355991705,56997.1035254177,1.60799479609955e9,9.038461865483172e8
-0.0010899999999999998,1.1048815395083276,0.000571730100123922,81.30178658914882,4.479935876022865,-193778.79553000667,57550.86177690069,1.7792632648144782e9,8.75767736868837e8
-0.0011000000000000003,1.1054717691464173,0.0005500316004153591,80.76532778740737,4.382641833836489,-180685.21649662204,55149.625794018626,1.484602663535607e9,9.619650601847097e8
-0.0011100000000000007,1.106719266165076,0.0005705803986975456,82.51217190256578,3.7747452004633706,-141528.09410400564,33510.57922125345,2.8981665317311174e8,3.114674422660919e8
-0.0011199999999999995,1.1078148485783343,0.0005692298838022903,77.30161879526702,3.6348156095659867,-73201.47153285645,29118.13359430811,1.597024364766469e8,2.7672476762025034e8
-0.00113,1.1093741466986566,0.0005193500712164773,73.78838750022318,3.403180890517353,-67964.05295339027,32757.589192172083,4.3780223777451575e8,3.930288953667613e8
-0.0011400000000000004,1.110430928169977,0.0005551531578948448,74.60953624491762,3.265652679829359,-64624.95925596979,24166.659219904748,1.0620399809248658e8,1.8479645677880126e8
-0.00115,1.111683509966565,0.0005285083031565704,71.24419015350249,3.5396143472199197,-75249.67398893979,30539.231299256982,5.971428324773957e8,2.836668484342915e8
-0.0011600000000000004,1.111428816080984,0.0005339253958614081,70.27514129908819,3.3359263496234397,-109721.33916133305,28830.062005615044,4.437948115751113e8,2.9441834308992946e8
-0.00117,1.112292829698849,0.0005375286920761365,72.61928783239573,3.1908486083121903,-69450.4965619019,26420.24166739105,1.9088783202007398e8,2.2745690895703876e8
-0.0011799999999999996,1.1134798144640856,0.0005290098877625745,68.61289017192225,3.2474257412705474,-76884.07521892663,23655.062705131488,3.8610629558769834e8,1.9463001885612208e8
-0.00119,1.1149440470832346,0.0005249629105822105,67.8343190752491,3.1159415671590134,-59616.981957672106,25878.98587001188,3.068576094945251e8,2.947929446461041e8
-0.0012000000000000005,1.115683796091544,0.0005400745667864995,68.67928844448626,3.3519986221293596,-57105.81876166195,27211.03934112479,4.7333243848978126e8,2.6234013766540152e8
-0.0012099999999999993,1.1156064862016162,0.0005479157389612669,67.65439326711342,2.991584264295666,-69727.88411419866,19566.713956680134,-2.008594688243511e7,1.4397233818360025e8
-0.0012199999999999997,1.1158820918693053,0.0005414060871196747,69.05909574747118,3.170670817435498,-71101.61372829186,23016.421425474648,2.8745549021203554e8,1.9887377549209827e8
-0.0012300000000000002,1.1161872188030488,0.0005422409475609599,69.35345826277164,3.0440851067161563,-73719.44928440098,25281.47591018293,1.3350297207510304e8,2.6056176233441836e8
-0.0012399999999999998,1.11684348319178,0.0005435935169352825,70.43324057359818,2.907264654525412,-19381.587302179276,17876.71015387147,-2.936870103791819e8,1.2642976063912493e8
-0.0012500000000000002,1.1170212992858954,0.0005155406811123226,65.31485886719533,2.8137104630257266,-31093.88772593234,19677.6534104128,-3.8410992385063164e7,1.704735868794255e8
-0.0012600000000000007,1.1191751316577114,0.000522597565680711,66.37276725648859,3.164585327493341,-48219.83830178625,25026.32963295454,2.7455496617961526e8,2.6828325505217904e8
-0.0012699999999999994,1.1190392723705294,0.0004951169390794584,57.99564670462921,2.6466922965924615,-41955.15584694219,17407.227292491683,6.512830233558051e7,1.2480871424238905e8
-0.0012799999999999999,1.1195483395083314,0.000479316071899005,58.49918849310723,2.851561600354822,-7764.117997652479,23653.0781427945,4.2213983096480185e8,2.1765899601856783e8
-0.0012900000000000003,1.1199860400485275,0.0005188579319069209,60.95456150155894,2.61838445378903,-47795.63487281337,15567.487220008969,-1.165003409136933e8,9.962356221929564e7
-0.0013000000000000008,1.121186951686265,0.0005131674580666659,62.94473320092329,2.778560116221106,-55188.873480091795,18183.963127557767,-1.1839889276241766e8,1.1461390831343597e8
-0.0013099999999999995,1.1208122446659992,0.000510644955872139,59.16461166611154,2.496502752801424,-19955.515453463315,15138.055029760486,-1.1547000731042118e8,1.0446095618396221e8
-0.00132,1.1221583174528527,0.0005078200098661159,59.37737813941716,2.5483513339064805,-50248.42413742089,18557.369643795824,9.957718444084983e6,1.7987490501696134e8
-0.0013300000000000005,1.1235505358024278,0.0005083455887332065,60.335821292783166,2.555624490413908,-32907.52855272614,14901.98549734229,-1.6078441777136213e8,1.0168281441326213e8
-0.00134,1.1238811127703725,0.0005190567724726631,61.92570477475846,2.650938085818331,-47289.00848759125,17463.682691311267,-1.761076020297777e8,1.3927891393991113e8
-0.0013500000000000005,1.124617679240187,0.0004872749809038644,59.128278443177145,2.6107852197813144,-42224.374503958636,16205.092422349646,6.3838089685235925e7,1.1356186216771612e8
-0.00136,1.1256386632068867,0.0005012097445634051,58.25876502542772,2.3804873115654273,-38073.94473941144,14406.623934371984,-1.6454541615005103e8,9.85567774517611e7
-0.0013699999999999997,1.1252953570585924,0.0005072879432149969,59.44081924867402,2.5486386512097403,-52862.935207118666,16661.530922212147,-5.504706328080065e7,1.169817878700062e8
-0.0013800000000000002,1.1262066560416346,0.00048383484458489485,57.375875103640425,2.502797994821477,-45880.95659675844,16324.093252173237,1.0259440705022575e8,1.2242026613323258e8
-0.0013900000000000006,1.1264493218772482,0.0005128634484139905,59.8668796833581,2.580776334466055,-47936.88458494684,15856.857185564771,-1.7215249666584633e7,1.0092533565784182e8
-0.0013999999999999993,1.127952132615733,0.0004702035866613694,54.22572574057465,2.3848764896862957,-32089.687309945934,13364.296073011183,-5.50555333806907e6,8.32810029100249e7
-0.0014099999999999998,1.12821666650267,0.00045387714937666776,51.059587606241685,2.1614470962266483,1123.2227746558408,13219.923277415955,-9.5302367264443e7,8.069004366543183e7
-0.0014200000000000003,1.128964429637815,0.0004999971025259212,56.8483262353032,2.609607402230752,-41847.168160533314,17212.915748051204,1.293605622749739e8,1.179752010794381e8
-0.0014299999999999998,1.1297897720275032,0.000517154807696599,60.844135187843314,2.9554556247862935,-89838.35334020818,20022.081024064133,2.749184972050903e8,1.2649845896940346e8
-0.0014400000000000003,1.1301171747281844,0.0004734164612026529,56.1893478306561,2.5080159987881223,-30839.75618479062,15827.490625268225,7.749748734489688e7,8.991728741328998e7
-0.0014500000000000008,1.1303433406545673,0.00048510441586179767,59.295769356735164,2.605407578812436,-55892.4091199202,15770.707736694505,-4.17120343296795e7,1.0460860548541175e8
-0.0014599999999999995,1.1306033793360428,0.00047978788893871004,55.1382114310985,2.453502967307336,-53417.2499255987,16089.503996206826,8.95599388879145e7,1.2324322951325354e8
-0.00147,1.1306892283448422,0.00048572250811995557,57.07357365757977,2.4828495182611303,-16886.97455327802,14991.335061492306,-4.354083935175368e7,9.023858209139688e7
-0.0014800000000000004,1.1313794976622766,0.0004918126357278134,56.34497136379931,2.5654436438332673,-36822.94042616896,16701.992308636458,-8.192779269036335e6,1.1763740443490802e8
-0.0014899999999999991,1.133033878863813,0.00047600917399729883,55.67180590434337,2.528945546901044,-52927.12380317281,17849.178013406483,5.938465395151948e7,1.3878551767211002e8
-0.0014999999999999996,1.1331395730336922,0.00047633662849851056,53.98208190059499,2.3412551052940707,-24752.494894059597,14024.954515226636,1.1395324476963682e7,9.159329679112577e7
-0.00151,1.1331076759992513,0.000467524871375484,54.41082993150748,2.437151335573568,-15884.952308681066,15676.408345282442,1.0471008314558992e8,9.858523297568664e7
-0.0015199999999999997,1.1337944640226494,0.0004584489020118955,52.19494205247068,2.2833169673769476,-39097.726383925714,13775.287141706327,3.77455412723921e7,8.830551275094542e7
-0.0015300000000000001,1.1354906636081912,0.00047614574495775925,53.51284175119312,2.3826065865619044,-36903.645436249615,13845.515499961037,5.3980988058869116e7,7.87267048476473e7
-0.0015400000000000006,1.1356143890900987,0.0004725918891996039,52.16133689610944,2.22231465726921,-15258.147570952697,13303.912337885022,-4.884932425396462e7,7.92307907399991e7
-0.001550000000000001,1.1355810193977875,0.0004946016823822859,56.40993377377967,2.469520349550306,-12428.41919165695,14618.8676880724,-2.0425847671118215e7,1.0142669910451785e8
-0.0015599999999999998,1.1360975741254238,0.00047014385896300035,53.46258213386871,2.238114920973092,-32410.917548662153,12251.17651292934,-1.600021522752644e8,8.194022244275236e7
-0.0015700000000000002,1.1364992144139523,0.00046560752359044665,52.452320751006376,2.3891753015576436,-30042.332277329904,14589.062863589792,6.184718383330771e7,9.567051719043304e7
-0.0015800000000000007,1.1360379997719463,0.00044541101082010815,52.10801883441897,2.3616208608095404,-27803.806213705764,16122.127935787114,1.0318217414854403e8,1.2591524874729934e8
-0.0015899999999999994,1.1365733002339047,0.00044933014972810845,48.67076734215282,2.2375199884652806,-36656.91852781682,13800.50754648307,3.669563178216336e7,1.1587481766274571e8
-0.0015999999999999999,1.1377976835890509,0.0004793195019242683,54.359240623115454,2.5248373343159765,-30358.89813210901,15256.025154623703,1.0113957563223842e8,1.1072382346574703e8
-0.0016100000000000003,1.1391277286140336,0.0004465131382708297,50.04516909545839,2.1909314707486485,-16447.04202633,12723.485622483218,-7.489734561398661e7,8.386489497391638e7
-0.00162,1.1390273341391712,0.00045996215728972976,51.146879462000484,2.1813785920532873,-39466.3676324768,12368.684833120133,-1.1336300482031922e8,7.684259894082235e7
-0.0016300000000000004,1.1395116753252361,0.0004613080868250549,51.719986576197016,2.2110272842513816,-37313.87666890007,13204.384547457426,-8.82204650490927e7,8.73349074499187e7
-0.0016400000000000008,1.1407310539678872,0.0004539458700410201,47.82678311972142,2.0054186619165244,-4658.526018073107,10085.447451965207,-1.2514166804234232e8,6.820336491849168e7
-0.0016499999999999996,1.1401926924144212,0.00046446351959027356,50.52896550743018,2.218980855095158,-19847.832484499006,11691.351559238683,-9.32336748143303e7,7.240742996975972e7
-0.00166,1.1407249574612452,0.00046021545344792833,48.33745261334975,2.30806109234871,-26494.077052637593,17060.64125851763,1.2996591146777202e8,1.7287136100030202e8
-0.0016700000000000005,1.141985070053556,0.000451769764532575,48.22018248013608,2.2316200651489027,-38922.816248704345,16028.616579149742,1.5347184949218482e8,1.3025977773693335e8
-0.0016799999999999992,1.1424583577044138,0.00047222286646958587,48.49544174439906,1.9844577960736283,-13164.373597762948,11214.053161759834,-1.0599821563265346e8,6.930675958573478e7
-0.0016899999999999997,1.142843843965419,0.0004403640342562546,48.43624835941137,2.169982631411237,-23883.674647111966,13941.829189739497,-6.174919760203836e6,1.0919626725981049e8
-0.0017000000000000001,1.1428066337516203,0.00045998380660983146,48.28049237905382,2.1464369520273925,-38951.91454820197,13501.116730009746,-1.2595351252166763e7,9.529758396935293e7
-0.0017099999999999997,1.1436155256193965,0.000463522192333253,50.15961299217417,2.3649958104422035,-38563.232241535785,17194.707180178822,1.2823650865263562e8,1.287589201024792e8
-0.0017200000000000002,1.1439529042349008,0.0004455233774924744,46.61347653442572,2.071160315774807,-32002.363734473616,11089.556825599031,-4.874388314978365e6,6.643383664260383e7
-0.0017300000000000006,1.1450089470837648,0.00044475989248055965,47.71835360928207,2.1774814634803774,-29982.57332640341,14647.652628577865,5.7837356701428406e7,1.0073147245146017e8
-0.0017399999999999994,1.1458736976929855,0.00046884464198023617,51.352475399050974,2.278854624714036,-35575.73896927098,13451.247361805757,-2.633570260648308e6,9.840913214519349e7
-0.0017499999999999998,1.1456855482184656,0.00047312423141960825,50.081738624859064,2.118571558476334,-28189.534752562642,10287.317137932525,-1.3506497415383673e8,6.060454120106021e7
-0.0017600000000000003,1.1465853263852632,0.00046501099351925506,50.41562037883672,2.1853094764293557,-28344.92394230477,11967.455463315946,-1.1832566437032592e7,6.723817666583619e7
-0.0017699999999999999,1.1465803785642679,0.00045006918899119833,44.991294873890325,1.9478055607074753,238.14821425848277,10605.595046553615,-5.3103499013135135e6,6.185929821333314e7
-0.0017799999999999995,1.1474783583463817,0.00043139778094405875,44.75851190401891,2.1525477482225375,-37746.504730700406,12605.080133125319,1.2976723917185189e8,7.625959189870806e7
-0.00179,1.1471622216494277,0.0004443485029389187,46.55333698137132,1.9911614026192803,-1964.300067380349,11413.659864214567,-5.003880229166085e7,7.555803615452616e7
-0.0018000000000000004,1.1484410649378123,0.00045725648786535273,49.59085960074676,2.1320375976214976,-38451.692149842595,12296.018844089485,-1.0069534956909828e8,8.600252755958274e7
-0.00181,1.148283310329102,0.00046834851254342317,50.44706961715421,2.4511252830861934,-49779.14149617604,17927.520799491234,1.7880756964681926e8,1.7415149845082706e8
-0.0018200000000000004,1.1484073057328663,0.0004229597233814292,44.05254874368363,1.8561368785401686,2662.1745549541683,9266.094835021438,-1.2123318116621076e8,5.773253504505205e7
-0.001830000000000001,1.148916682040135,0.0004220938292760999,42.80326970211136,2.0395846641845816,-38391.931380507995,12359.833618972865,3.167890358506406e7,9.980592493715295e7
-0.0018399999999999996,1.1498518808058875,0.0004442272385543797,50.371684847756136,2.232675936682569,-37280.741255309214,12969.58503416686,2.9562775938673086e7,7.670313581453992e7
-0.00185,1.1498269656133948,0.0004534509595920477,45.127842705452025,1.9314858956761511,-13409.163078872527,11275.334719814464,1.1047201838985337e7,6.96174846026744e7
-0.0018600000000000005,1.1510402975481824,0.00042485630496377443,45.18510143586416,1.9649829145320243,1391.2402402255843,10407.233455595366,-1.9486109367468802e6,5.543840333276434e7
-0.0018700000000000001,1.1516887008745484,0.0004358818195928835,44.56018343811289,2.010370427662125,-18620.089802408504,10556.296718277234,4.451454305950118e6,6.795746094189073e7
-0.0018799999999999997,1.1515332082963454,0.00043102385760913214,43.41525412544637,2.2085156417153553,-28552.492290742546,20621.552259339463,2.5975641797330362e8,2.807447886909315e8
-0.0018900000000000002,1.1517088422039379,0.00044053932649653797,44.501522025114944,2.2404526568147327,-32046.31881756934,14365.206630157874,2.0263388330698207e8,9.919674603602596e7
-0.0018999999999999998,1.15267998576368,0.00043175843512795973,44.293155434556866,2.0166244916882343,-33096.169707074354,11780.509924448555,2.2271968342964064e7,7.397375946832725e7
-0.0019100000000000002,1.1535688880335377,0.0004255029691187362,44.556880979600066,1.9812366906770351,-17908.56889492091,10841.011241352699,-1.5794220270011768e7,6.357266133084349e7
-0.0019200000000000007,1.1540167807040498,0.0004279237770824614,44.060331248942376,2.011438124094248,-9631.486289179937,10817.451560859026,-4.010622093951952e6,6.741704421642083e7
-0.0019299999999999994,1.154338543125905,0.0004301866264812574,44.19930422998206,2.0566278962305655,-22143.929458958875,11112.075157715519,4.047056279852799e7,6.5514001898643985e7
-0.0019399999999999999,1.1542661766364202,0.00042137557700318247,41.690498674053146,1.8132692660678928,-25868.854477995104,9309.729603527037,4.329311520213172e7,5.0975740069321066e7
-0.0019500000000000003,1.153829069876279,0.00041811884501667646,43.20245889174833,1.9043843307271342,-13086.14765256107,9073.795481974075,-4.0479329082190536e7,5.157797129300254e7
-0.00196,1.154622020802548,0.00042059219725979066,43.53067848542277,2.0207896119959727,-27471.986406413394,11821.461316442692,4.938016228997112e7,7.25769954462232e7
-0.0019699999999999995,1.1549593818138715,0.00041809700220385936,43.498090671004206,1.922532075195501,-8978.352832733008,9565.815601924205,-3.856108336941039e7,5.7441095499394715e7
-0.00198,1.1557110585057147,0.000415681493597646,41.21903901817358,1.7715319137810261,-6572.262359071746,9041.725702962227,-4.795878303812966e7,4.548998826706682e7
-0.0019899999999999996,1.156860622410686,0.00041993931760877883,41.18514015255173,1.8883667479692972,-11420.998133711222,10170.789735746379,6.457723640754659e7,5.5196058174223736e7
-0.002,1.1575833309710324,0.00041972753092778633,42.86870860593708,1.7990658514259652,-27135.535997848066,9758.462046411472,-3.368809818719682e7,5.631733564777103e7
-0.0020100000000000005,1.1580798253693498,0.0004324557086528131,44.39680446560254,2.077777814716987,-27887.041784614677,11385.433961548382,1.0734805371748315e8,7.16892110236524e7
-0.0020199999999999992,1.1578425435819861,0.00040498802029405453,39.68051129772508,1.6704940237307164,-2128.8851803814446,8202.506727921138,-5.470754308837905e7,4.474333295015489e7
-0.0020299999999999997,1.1578026205399752,0.0004267114179097787,41.230050488405745,1.943188225181797,-9054.748231861186,10880.167276541288,6.4456442477366805e7,6.550566865023615e7
-0.00204,1.158765218367552,0.00041153603445127923,40.400360908272056,1.7765616702125666,-17835.500598861192,8511.230032398244,-1.986030273549729e7,4.954698709426823e7
-0.0020500000000000006,1.1589467230283519,0.00039683099533684184,37.842412769657635,1.7383535768800402,-21412.96051268316,8935.461709372614,4.1598589181829706e7,5.205084979206556e7
-0.00206,1.1595212260873138,0.0004115917140923269,42.62960151722218,1.8493986357927161,-10205.704773324247,10236.109924642644,1.090193791917584e7,5.7499044682761684e7
-0.00207,1.1598510750132074,0.00041251142350996967,42.15610698355558,1.9201067464811685,-11975.487131467245,10445.401220096224,8.237341799240938e6,6.496028292553478e7
-0.0020800000000000003,1.1595244912442901,0.0004076674857091132,39.45782223384406,1.8382604183333893,-9873.108840911924,10448.875825099074,5.559967217895974e7,6.2904838773894355e7
-0.00209,1.1608281239469531,0.00039661264070825323,38.047831177057304,1.6298242960082119,-4836.216374693192,8392.489511898024,9.447462254173646e6,4.45605202127292e7
-0.0021000000000000003,1.161103307100795,0.00042244059327445186,39.69756484168835,1.8381099867982376,-8373.985053235208,9524.94251340949,3.410866149640612e7,4.54318632283047e7
-0.0021100000000000008,1.161473648438664,0.00040550383327104503,37.127293691403715,1.5911348673404415,-5634.817836460124,7691.704683327186,-2.1013517650670428e7,3.711091444195123e7
-0.0021199999999999995,1.1616199389869224,0.00041656317519722137,40.85141538991613,1.8504091164043994,-23622.436325696486,10507.390540649358,2.2508345764449645e7,6.784052686567757e7
-0.00213,1.1617832651312079,0.00040516910326626846,39.12964924499993,1.8590141066732087,-21001.975865153432,11604.08395594168,9.975264758326514e7,8.479065662978627e7
-0.0021400000000000004,1.1624626685192256,0.00041973949773765266,41.48327699441387,1.693927040919099,-3888.0299629478995,8385.552813056447,-7.929102185971843e7,4.176828152901574e7
-0.00215,1.1629469024224428,0.00040148601073830217,38.64579871064532,1.6484633046484372,-16522.828231744177,7873.605201434742,-4.4528361841648355e7,3.920675398035829e7
-0.0021600000000000005,1.163671963722565,0.0003997134411246141,37.83084233688808,1.7728908036753286,11487.698764100212,10150.432651937172,9.993047839694247e7,6.209361061679256e7
-0.00217,1.163943014328092,0.00041397150375379493,41.03732544021319,1.9193165946426987,-8017.961103225588,11424.508916112733,7.240012643464881e7,8.17824531465431e7
-0.0021799999999999996,1.1636051405846923,0.0004178896563243363,42.09703714727495,1.7730435654764591,-21459.527604978237,8750.357419175563,-9.633678183697271e7,5.398540858572552e7
-0.00219,1.1640036309362223,0.0004068889554849023,40.00298130972485,1.886083974661843,-17449.998493711493,11266.60851231733,3.74002062048656e7,7.134561908707404e7
-0.0022000000000000006,1.1650294506766863,0.0004040528405214411,38.904219202617085,1.6114107504680595,-8980.498657476537,8485.719727596816,-1.2689861679084333e7,4.5026976388607286e7
-0.0022099999999999993,1.1652575928106008,0.00041934050560856655,39.54904476563952,1.6707564854888464,-2677.3783607843684,7979.046097892654,-3.2390962528657585e7,4.433289451431437e7
-0.0022199999999999998,1.1656359692528295,0.00038905729466613486,35.79230597262244,1.5837416744326884,-8562.848031966509,8270.968865775108,-4.14439648802089e6,4.828639540401411e7
-0.00223,1.1659426791024006,0.00042352487372131507,37.35980882568243,1.7552766631140468,-15399.06101830325,8920.322650607175,7.792838588972552e6,4.9826034952453e7
-0.00224,1.166449428397392,0.000410599695703675,38.829948384192946,1.8854565696864245,-34807.39099535285,11765.151831260144,1.3059822775242685e8,8.855403952299023e7
-0.0022500000000000003,1.1665092828883856,0.00039106280693163053,36.66541313386129,1.534150322103843,-9176.064184752215,7713.292298561639,-3.977866546027314e7,4.58551324805203e7
-0.00226,1.1672910759448558,0.00041483206107041203,39.505189517190914,1.6792958408666374,-25691.095523165677,8197.066912915783,-4.268556479485453e7,4.130368426036808e7
-0.0022699999999999994,1.167301848383575,0.000406825843191524,39.51053610524654,1.7162579585194122,-16887.515208158162,7822.251043032057,-1.5061097006134678e7,3.838944009298218e7
-0.00228,1.1670113751505398,0.0003982713669624963,38.97163686461601,1.7483127225738522,-20591.5701782141,10311.09713453914,7.981992749414931e7,6.2190747425414495e7
-0.0022900000000000004,1.1686283278286225,0.00038297935634832333,36.807524315267145,1.6951734185239562,-17019.498013611585,9724.429269780201,3.241341169650807e7,7.639712227588168e7
-0.002300000000000001,1.1691416151059377,0.000406312648825125,37.919993759532176,1.5439190514479302,-10110.368085540405,8226.002262671735,-5.046633082669506e7,4.5498154109112486e7
-0.0023099999999999996,1.1691457683241469,0.0003861809773300918,35.116248714673574,1.5813926793624864,-4960.5533177501875,7798.194399217632,2.2759502885973506e7,3.999612126446286e7
-0.00232,1.1697807037846115,0.0003872081454897394,36.184133394199904,1.7868673272396278,-19769.153004619893,9266.836538324318,1.0747972187535535e8,5.715402543764195e7
-0.0023300000000000005,1.1695851095155076,0.00040406289423297403,37.09896599017704,1.5888683269100816,-14138.828547473462,7309.795913368057,-4.127573755266786e7,4.196620455420805e7
-0.00234,1.1700412904214097,0.00039998145449897404,37.271042211648435,1.6219696731872808,-27434.740385215628,8736.216139519385,-1.0215062976003744e7,5.803485874025391e7
-0.0023500000000000005,1.1706922650014417,0.0004089521740328871,37.352605800180584,1.6670006299805982,-16265.348334048642,8205.551228714743,-1.9912842803803634e7,5.143416615612493e7
-0.00236,1.1708962769513944,0.00037339579960326386,35.72415717778011,1.5543074562645252,-11134.525278796473,6899.89839921836,-2.875481860095365e7,3.8239988637844026e7
-0.0023699999999999997,1.1713531056116353,0.0003563968429392263,31.500791317530425,1.4564836858852577,-19957.648702203725,6037.951859491415,6.424501098439192e6,2.7967757138544485e7
-0.00238,1.1716325044983995,0.0003985284961357604,38.63363466506383,1.6815571813975703,-7112.366505554868,8362.375341211246,654109.5308044519,4.5847658572403535e7
-0.0023900000000000006,1.1722044883250484,0.00038548732112018063,35.149401566545116,1.6396627987489907,-19565.900737580247,9094.855037014779,6.620116503208535e7,6.157817606125747e7
-0.0023999999999999994,1.1725514218720385,0.000369784493530059,36.01632319595638,1.611677320845792,-6665.9482914954415,7896.262692547172,-5.387658215192642e6,3.796131206208367e7
-0.00241,1.1726004673050234,0.0004015916357500725,38.3817568646285,1.6395528592195996,-18027.934229009097,8481.070374543546,-7.653495020029727e6,6.492331865890447e7
-0.0024200000000000003,1.173112403321164,0.0003926521058777078,37.45650841476075,1.6756791805893623,-19776.925675520008,8723.870586887908,3.2699214190118738e7,5.119671649078966e7
-0.00243,1.1735220957731487,0.0003833098633526724,35.011178776604346,1.5399032154934367,-19396.86022101729,7658.759386024171,-2.951923305304151e7,4.0684542584164195e7
-0.0024400000000000003,1.1732167635916653,0.00040225947513007,37.780542550842384,1.5896145449570571,-11523.20252341552,7245.326050275303,-6.6523988333991684e7,3.429014193508487e7
-0.002450000000000001,1.173438828311414,0.00036299812084051897,32.69949725362442,1.4898076134802047,-5853.8672199398825,7718.428250836238,1.060612001012602e7,4.4825962331683956e7
-0.0024599999999999995,1.1739669481428405,0.00038297776620890503,35.587586024515275,1.5864775938593754,-12859.263650952062,7247.809148884292,-6.2152153039875915e6,3.8149467522026934e7
-0.00247,1.1747773916256639,0.0003693954753718128,32.29293003982304,1.3680908956723463,-3933.27592674774,5916.714238586162,-3.8472782577486865e7,2.734348858485195e7
-0.0024800000000000004,1.1747978746085874,0.00037371615371708784,35.56882935529579,1.4616144990607904,-3228.576699793196,7176.818849094671,-3.7163867061608836e7,3.750687248959433e7
-0.002489999999999999,1.175362459715725,0.0003957662594125759,35.31145159491304,1.6593762821713305,-2471.3483258116557,8283.891317591802,4.038216648181587e7,4.468307468159202e7
-0.0024999999999999996,1.1752713156032868,0.0003792349219172297,34.87950054235266,1.5106509785682531,-10126.317896912571,7927.915253485797,4.076185980055682e7,4.433598252509982e7
-0.00251,1.1759548226486478,0.00040727613475633454,37.7077448427216,1.582880662815313,-14073.105715915013,8838.265406021736,-2.6743424127837207e7,5.4244081752228424e7
-0.0025199999999999997,1.1762031879732553,0.00038342591625357915,35.89390342801148,1.5659617474870502,-15476.26199077987,7631.172585542156,-2.4567121876203917e7,3.921086355698182e7
-0.00253,1.1768403422048257,0.00036963365189377184,33.620455274555724,1.5839669272183885,-28037.40273505117,7823.48994034255,2.4374872922105305e7,4.245708588179954e7
-0.0025400000000000006,1.1776305504826852,0.0003520551576519764,32.49735876107983,1.4540834403635259,-13090.412025123875,7322.2416153717395,1.2355934889993068e7,4.0992410119242676e7
-0.00255,1.177660991703416,0.00039207914503893885,35.31512450069707,1.571134434369829,2837.7855286951585,8295.827152813607,5.02927004394965e6,5.0391220757700644e7
-0.0025599999999999998,1.1781185583748006,0.0003664921472617024,32.07147488006502,1.4749939445949687,-20737.097593524843,8091.015721065911,5.875044374845777e7,5.170047075034153e7
-0.0025700000000000002,1.1788836527728987,0.0003560637985824529,31.93830013418644,1.3584197116149188,-7707.538147861914,6339.009336454873,-1.9744390156171344e7,3.0358309315058168e7
-0.0025800000000000007,1.1788234528591792,0.00037697011356132014,33.380689102034594,1.4656064405779787,-9824.828131192442,6566.60784829683,-2.7912566292922646e7,3.3680782702543736e7
-0.0025899999999999994,1.1793340601672133,0.00036705466211049427,32.974881066616014,1.4809919302472385,-13438.02793511893,8230.142958093853,2.810247756530565e7,5.6052771150547236e7
-0.0026,1.179457368587375,0.000373864060416055,32.45336739139481,1.6061342847514597,-13626.276727121343,8863.584916113172,8.522704364197072e7,5.7128650439651035e7
-0.0026100000000000003,1.1796476764128143,0.00039841521598844637,33.60187660324862,1.4013761825724862,-3058.8508022132487,6442.205365976341,-3.901645716399411e7,3.100026532006554e7
-0.00262,1.1796929202099204,0.0003836976050552995,33.82313890384768,1.612578691932788,-8661.82857210856,8540.077079832774,7.811371418105327e7,4.28355589796693e7
-0.0026300000000000004,1.1803368898895943,0.0003938043295234494,34.860462322301046,1.4885158316677685,-12862.475596614559,7264.748920595291,-4.535654128753436e7,3.428908589895769e7
-0.002640000000000001,1.180805397158526,0.0003656147797691038,34.96748140300986,1.6686039920022158,3476.6120521102594,9005.491038080154,5.998890733039603e7,5.027376468458752e7
-0.0026499999999999996,1.181020352156932,0.00035450690470783023,34.16247418900018,1.6051909455276003,-27085.339962428843,8598.116703239863,8.65660020795849e7,5.989499252797432e7
-0.00266,1.1810795763396127,0.00034850987130195235,31.763957366908002,1.4530101873884325,-11527.78891781725,6400.370670867079,-1.0073299954304554e7,3.0215460521501273e7
-0.0026700000000000005,1.181693402753201,0.00037146755603583245,30.60344531151824,1.375927535362483,-8863.650258232798,6125.8549475338505,-5.186631090914302e6,3.575563443199281e7
-0.0026799999999999992,1.181703371418813,0.00037247108232009446,31.627809694472138,1.3713946092076337,-7347.080059792015,5734.600078524003,-8.538648888270205e6,2.5405811310039878e7
-0.0026899999999999997,1.1827853793941814,0.0003519701193371927,29.602105467122712,1.3433000343097286,-8155.773310713881,6422.754512590934,3.453857947187926e7,3.439061178904068e7
-0.0027,1.1826558373934928,0.0003555480768953055,31.700575412749505,1.2812247531735743,-1417.2383179038259,5601.916921358476,-4.942264477075043e7,2.85951671716371e7
-0.0027099999999999997,1.1829193533335014,0.00035257974818816886,33.75992039653018,1.5168205724669446,-14755.814175338086,6855.748829902759,-5.66212201886716e6,4.080480872666115e7
-0.00272,1.1830308675857484,0.0003880161352797558,33.46050925857961,1.4812966372867147,-11857.073623940907,6661.988649617897,-3.8355498699401915e7,3.250159097756002e7
-0.0027300000000000007,1.1835991766713185,0.0003609678889615891,31.481839894967997,1.3772385930278215,-10474.542219350937,6109.148502549707,-4.2068423380007125e7,3.1638083679805547e7
-0.0027399999999999994,1.1840156719860082,0.0003672858329519269,32.16000774758142,1.3414953436614887,-10832.20545975211,5855.671471916922,-1.7867641436256185e7,2.5905998069862742e7
-0.00275,1.1846927050257638,0.000359991186639061,31.798686278799764,1.3274339480594102,-3731.803753075202,5525.061605957849,-3.869015757954282e7,2.5414500308979664e7
-0.0027600000000000003,1.1837925403418568,0.00038954377948821633,33.861317428890366,1.4231647088861454,-15293.132038648615,6373.047882814178,-3.7425585991254225e7,3.0423290917500984e7
-0.00277,1.1842734332569278,0.00035822174260067934,30.619385993615104,1.3462231922988273,-4247.9588042361265,5016.386287322552,-3.448153776090731e7,2.2824656070366334e7
-0.0027799999999999995,1.184851038869633,0.0003642500620219932,30.25869296926815,1.2256719447842401,-11062.414128282788,4709.126691879413,-6.6513005943547115e7,2.2438687507385187e7
-0.00279,1.1850650553577688,0.00035745356805142614,30.368347314491395,1.4311947920851205,-624.3724819292014,6554.483553827204,2.9448504996673476e7,3.455223316873882e7
-0.0028000000000000004,1.1866449202732798,0.00034633742282833024,29.51707297986794,1.3464486336740829,-16436.903925015613,6968.381717344125,3.2628130950043336e7,4.785262720542301e7
-0.00281,1.1864896454437377,0.0003438020503591943,31.257677204261242,1.387786951179227,-11569.168240370584,6271.338583218215,-1.2046826465678347e7,2.9542003767232053e7
-0.0028200000000000005,1.1864260078845474,0.0003645185946179266,33.24294769084129,1.4956640196481805,-284.54027723929846,7326.168263678769,1.1768141035625614e7,4.096647922883692e7
-0.00283,1.18680760831726,0.0003554535603343697,29.287325381902882,1.4472736078810595,-8205.51079324107,8118.968715348907,8.28864007262091e7,5.4618892221151344e7
-0.0028399999999999996,1.1868194917881723,0.0003634489297652768,31.964856670543103,1.4977823222655815,-10683.917099817669,7817.114892257197,2.0522560109503336e7,5.160714197950558e7
-0.002850000000000001,1.1875125297761924,0.00037781527578253764,31.956938052235543,1.463149828121538,-4392.556408233041,7583.96665965878,4.573643925020267e7,3.6874263447903976e7
-0.0028600000000000006,1.1880268997153125,0.0003483007863827234,29.469844181173936,1.2839818688350138,-17004.560187638494,5628.725879907425,-8.78985571911796e6,2.5499012322761152e7
-0.00287,1.187659481689124,0.0003676937978847984,31.87447379547332,1.4263782776383946,-9099.604025635705,7168.832528481422,2.7526097135643348e7,4.486800821990405e7
-0.0028799999999999997,1.1881389752866214,0.000371594974000351,30.98708778958603,1.3628492801495502,-11582.743670830785,6842.410257692824,8.280150111772396e6,4.740463529763586e7
-0.002890000000000001,1.1878439589573233,0.00036045773464704617,32.65090505887786,1.379782208491203,-10582.304440546926,7119.983475761216,-2.5802045598670013e7,4.231945579483424e7
-0.002899999999999999,1.189175189121841,0.0003599773737385138,32.112678739116284,1.4599574260770183,-9207.484219064392,6488.626070050741,7.25824318389179e6,3.65192124783164e7
-0.0029100000000000003,1.188802260879319,0.0003672180669081268,31.7685010360364,1.4321162783908241,-14339.839687593727,6075.9343925400535,-1.1262147915504953e7,3.1519511713749066e7
-0.00292,1.1892369121742534,0.0003365501059969542,28.837556807012117,1.1875716478257088,-2617.139299232646,4720.927672224613,-2.407872929515891e7,2.1156175527039394e7
-0.0029299999999999994,1.1906973749896825,0.00035212882523827843,29.86120676861102,1.2840098002936684,-11433.953478179044,5770.26605449898,-3.750676300214364e7,2.7689653664948713e7
-0.0029400000000000008,1.1903028853580186,0.0003598714115534622,30.066938976098047,1.2524655224037264,-7906.349314680915,5348.870354908435,-4.283529046235224e7,2.6883011458361853e7
-0.0029500000000000004,1.1903857790550485,0.0003542995050655562,29.490947036878755,1.265065731575275,1378.3064766719265,5373.081248022223,-8.925765906278994e6,2.6487282777951144e7
-0.00296,1.1904210341741934,0.00035418871891086987,30.69422542870797,1.366922726322335,-17805.50973789291,6589.664925225999,2.444963337696276e7,3.245770815121205e7
-0.0029699999999999996,1.1902399898342657,0.00036698072754636174,30.027064810009776,1.3227818285741653,-5729.975235291062,5098.164056370802,-2.9104118505098924e7,2.3186890181661755e7
-0.002980000000000001,1.191396239912201,0.0003575210921523952,30.135142489482917,1.3075039750416826,-11786.272628814548,5815.071541995189,-3.644802595120679e6,2.4136148664389152e7
-0.0029899999999999987,1.1918956434612202,0.00034464478284654563,28.87720791063546,1.3848771583414277,-16509.5580582647,7370.408125449973,5.664790578411903e7,4.856291206696236e7
-0.003,1.1921200799526541,0.0003565465150557367,29.992479114365718,1.2498034730103957,-1579.381800490399,5216.569701318617,-2.4344755379455723e7,2.4043084892462194e7
-0.0030099999999999997,1.1917772570262735,0.00035858417639516687,31.42565510113909,1.217223611616963,-4873.273845041254,4932.522391307378,-7.798868571327837e7,2.2999309131127834e7
-0.003020000000000001,1.1925195288805333,0.0003518298488593268,29.692517833924892,1.394642919111335,-7895.73325585115,6605.582898120052,3.2541131299102012e7,3.4637279334998496e7
-0.0030300000000000006,1.1934082119902165,0.00034459342745142785,27.726852425214467,1.215887788005674,-11754.78444154846,5137.52387413891,-2.119556587807138e6,2.250067680638323e7
-0.00304,1.1933681069651945,0.00036460543426750227,28.21578552895014,1.2898102491471906,-10405.785469043381,5888.783317175457,1.028722048853478e7,2.8748391282817688e7
-0.0030499999999999998,1.193322871758948,0.00037037262438150765,32.18327137833764,1.6119807697681101,-9557.808718917253,9192.136282111733,1.2662723945115468e8,6.13434302396097e7
-0.0030599999999999994,1.1934306075208942,0.00035260214541679117,29.785670737617455,1.3079976340550694,-9022.99904488535,5969.277294840633,7.5387204722554805e6,2.8463472186234836e7
-0.0030700000000000007,1.1944571809448787,0.00036521982287922777,30.62075292373668,1.3555734139217788,-14841.53779995848,7452.058028637726,2.0361979342042096e7,4.404266422576724e7
-0.0030800000000000003,1.1939546153885467,0.00035460294284042393,31.116460588542918,1.3746813498931247,-18381.957020160833,7128.68355494224,2.8083524832428787e7,3.9417156807906836e7
-0.00309,1.1944904549417195,0.00034561913321188653,29.331892396871343,1.333989858129862,-21484.59483084843,6127.6856323856,1.4533464094346019e7,2.883422801670866e7
-0.0030999999999999995,1.1949009627276355,0.0003345110313853997,29.889144157727333,1.422973514889653,-17902.836642586113,6664.527301060834,3.393717760471938e7,3.651609734397609e7
-0.003110000000000001,1.19458975383682,0.00034072227338772013,27.847026041235104,1.183678468899505,-10532.785602298762,4774.0376277418745,-2.6165176786299434e7,2.3228536568337243e7
-0.0031200000000000004,1.1958917191295122,0.00033222022026863286,28.16971243526059,1.2178044581452834,10571.7171352451,5060.078618497545,-2.3603241418534193e7,2.188948473399726e7
-0.00313,1.196130809872798,0.0003463429857256749,27.130984655843108,1.1274640488294208,-6238.241343292514,4478.042436806706,-4.0509221987881936e7,2.1715927138558287e7
-0.0031400000000000013,1.1951824217437255,0.00035206528790873845,28.838109421566056,1.2056823778836445,-1536.205974432309,4761.035293353098,-4.393448293300634e7,2.0686503198729534e7
-0.003149999999999999,1.1958676536483528,0.0003451105503585264,28.316463243782266,1.1733156393516602,-7299.787565812598,4891.680588614877,-3.063636683236854e7,1.895481242001964e7
-0.0031600000000000005,1.1963980035989068,0.00032536438543999944,26.650527207331358,1.226947895276819,2299.444804272018,5346.779150051486,2.420847163230491e7,2.2838817245659415e7
-0.00317,1.1970501564602323,0.0003568516670649819,28.803491766903704,1.190741118810123,-2696.5620630132003,5255.912305064176,-3.003963219935524e7,2.4643091366839327e7
-0.0031799999999999997,1.1963423749741884,0.0003461488289651942,28.068782666513854,1.1881260148220885,2888.6090446307294,5094.745737226553,-2.0830096917641897e7,2.202373292745356e7
-0.0031899999999999993,1.1974833363587993,0.0003312990044991699,28.204925985358116,1.3041421673278264,-21595.655261015047,5929.639769443369,2.2853486617215272e7,3.2932439932992313e7
-0.0032000000000000006,1.1973262480307219,0.0003443414919330689,28.106087563924035,1.2436167096697623,-19117.25244564965,5952.026101194852,-28938.636963031604,3.734773640954481e7
-0.00321,1.197982750173488,0.00036704860355391765,29.372121367834733,1.3361476069044518,-5433.933115023042,6725.335258812849,2.3151777718831006e7,3.91018307493318e7
-0.0032199999999999998,1.1984633200196597,0.0003565529209155973,28.78179501414292,1.2588261539233967,-5754.55651663179,5347.088803143618,-1.8034459095725033e7,2.4377948245917033e7
-0.003230000000000001,1.198881916223582,0.00032888784481754246,27.479110210222657,1.1985206376367572,-7478.365838092856,5487.893223989553,-1.2476856270051751e7,2.586464067293557e7
-0.003239999999999999,1.198408546117929,0.00033329119381891886,28.08352858420278,1.2030413398695494,-12722.94521175598,5067.224079610769,-1.8681680981861938e7,2.3591870976781797e7
-0.0032500000000000003,1.1985669121138172,0.00034361419948622236,27.635308383298064,1.2247664875984168,-9400.7266122729,4511.093998849126,-1.318327774822522e7,1.9963722194517773e7
-0.00326,1.199077416700975,0.00033208530988212135,27.32467088113313,1.2006547329361656,-3223.9161162284604,4802.395014856617,-2.5583486089235548e7,2.1475358871966466e7
-0.003270000000000001,1.1993791327050596,0.00034010994455953904,27.55054255642778,1.1200174754077432,-11420.247373386115,4603.264974221509,-2.6355196813483465e7,2.1411188245212626e7
-0.003279999999999999,1.1995262043530133,0.00033762150160672656,27.197935894392725,1.1826988145704385,-182.57928217821888,5222.99190243702,-2.735507028281996e6,2.5509564420288317e7
-0.0032900000000000004,1.2003441943753554,0.00034243554209866087,29.34583470845408,1.3092852535453396,-7546.8994385645365,5997.141524426492,-4.888252229457026e6,2.5131597438650474e7
-0.0033,1.2001465316790656,0.00034267594609894937,27.63173207952462,1.1986978420626948,-7171.015014926715,4596.5794344587775,-1.4207165443510026e7,2.0201235992178857e7
-0.0033099999999999996,1.2003602688834611,0.00034855871960654835,29.304067124137667,1.1849066599695022,-10841.275160089408,4770.478171023079,-6.805258793313242e7,2.0379651930110212e7
-0.003320000000000001,1.201131135863778,0.00032963583728919365,26.417450541109528,1.0982438684000166,-3668.620358361817,4803.260010713229,-7.385389888236334e6,2.2647294315881208e7
-0.0033300000000000005,1.2011716461170536,0.0003491224351456899,27.513664441856736,1.34673198704735,-21846.042261771185,6371.565088216273,3.454024563368643e7,3.3449557615375303e7
-0.00334,1.2007146994729005,0.000327610100140841,27.409391101783388,1.2924993827269584,-7384.745052607699,6176.320426867352,4.55556703490645e7,3.101764548754974e7
-0.0033499999999999997,1.2014686989843242,0.0003422454088089991,26.580722176400226,1.1154261024158623,-4544.50557608604,4241.381610156404,-4.968999893424757e7,1.9622631737710096e7
-0.003360000000000001,1.2016896523509741,0.0003370277573370412,26.422894800519412,1.1248148161163563,-3501.2689462881176,4061.4076821307713,-3.770538092066318e7,1.5623011286868908e7
-0.003369999999999999,1.2024451085001595,0.00033949667252489553,26.837659322577544,1.2522928596179843,-8638.547607579032,5560.005151672361,4.015847696105288e7,2.52671819686354e7
-0.00338,1.2019594273309906,0.0003364718167305689,27.223449597207612,1.1680016679917418,-7817.940966647853,5428.877977086237,-1.6717092129492478e7,3.029310711500184e7
-0.00339,1.2025040254571426,0.00031496406659384485,25.381832219712567,1.056710125373607,-5699.209576796261,4067.0777329615166,-2.9458132278615274e7,1.6389021573281607e7
-0.0033999999999999994,1.2026516107477583,0.00032968077110489576,25.47603373371455,1.1998004763975911,-14409.000869040943,5904.110545896673,4.595568337293133e7,3.3174771254293215e7
-0.0034100000000000007,1.2031741576701833,0.00034244636370988057,29.449134552669644,1.2628898483583797,-2211.9274206035584,5827.518806692099,6.013062285156869e6,2.71257125201805e7
-0.0034200000000000003,1.2028921940991253,0.0003321516724583562,25.73547081384331,1.1352536076387516,-7251.92433111286,4541.033165047223,-1.374631492474168e6,1.8583583001564745e7
-0.00343,1.2033840486264145,0.00035807142775151044,27.097096246272827,1.1431888234528773,-8057.951478788258,3996.168101757598,-4.689927106369329e7,1.682182668775122e7
-0.0034399999999999995,1.2043999641266927,0.000330280899762858,25.885737825731244,1.206985125527606,3195.7670640463457,7122.26595323161,4.850403871359314e7,5.418045950771404e7
-0.003450000000000001,1.2045750600036895,0.00033492169090401495,26.652489804035564,1.1319872965157838,-5150.107844863925,4841.494701440607,-1.4945443949100869e7,2.0856067708534487e7
-0.0034600000000000004,1.2044171950596696,0.00031971742900480815,25.310325996939728,1.100128222120028,-10016.745511249763,4231.094226735812,-1.4183579951940693e7,1.7542346489811577e7
-0.00347,1.2052929772322314,0.0003220043810978963,25.81794169863418,1.1358591489296779,-7034.489790010934,4730.224363218019,567251.1745742541,2.4140924203940865e7
-0.0034799999999999996,1.2056847149757288,0.0003409540791489054,27.33775694279039,1.307618358739701,-13175.33192754434,6070.474083396403,1.9639251042394657e7,3.2328303261443343e7
-0.003489999999999999,1.2052405032469524,0.0003162394528601105,26.02624382144379,1.2024829213129884,-8873.477665731316,4674.582578209255,-1.2144246151836803e7,2.1155299020064607e7
-0.0035000000000000005,1.2048656567206302,0.00033762115993499057,26.684863561712106,1.1802563169371854,-10823.961715464773,4440.0486234467235,-2.2632742356811324e6,1.8655662430609126e7
-0.00351,1.2060109315552368,0.000319319930561953,26.210437820683524,1.166377492823698,-6709.521866723851,5432.203533785353,8.340285209146239e6,2.2311561487982184e7
-0.0035200000000000014,1.2062602044129667,0.00030214269714155654,24.886896976356294,1.1092811907799047,-4084.873797332714,4003.3002000047477,-1.011492050318931e7,1.658757552427622e7
-0.0035299999999999993,1.2061341902699287,0.00033923742596536123,26.863110711288755,1.2427607266432619,-13990.223118506952,5776.973096142462,9.429090503288684e6,3.1492099683122832e7
-0.0035400000000000006,1.2061163232393264,0.00033181805467540846,26.334309874278443,1.1658043136974743,-4072.6002745384303,5485.03588142878,9.905449647961328e6,3.147797977977984e7
-0.00355,1.2071311826021178,0.0003147839429074063,24.36139239696153,1.0912671342013733,-4888.777694094704,4454.597523266952,7.38878824805749e6,1.684541003754529e7
-0.00356,1.2075307388548444,0.0003278144492890804,25.967865636560706,1.2561078142465012,-16004.504773374494,6529.561963838001,5.9534988108505085e7,3.9356841062522225e7
-0.0035699999999999994,1.2071379677423248,0.0003275308248228837,25.352621645814466,1.0196837889535038,5146.038700571441,4078.9453449220778,-3.476196504392284e7,1.639054750478423e7
-0.0035800000000000007,1.2077141818875512,0.00031937094083325394,25.626388238858222,1.134228569692009,-6994.6556964777465,5603.398238940397,1.216833294929906e7,2.946650480549061e7
-0.0035900000000000003,1.2082648963130624,0.000315695197355257,24.58341048742687,1.1482482341506215,-13249.911549944021,4790.004305980825,2.189680435655323e7,1.763611033369144e7
-0.0036,1.2083624332479426,0.0003287137124364609,26.43349901278311,1.1220404772615646,-5751.692628052329,4078.3795464422687,-2.6823578260656618e7,1.8383797993982397e7
-0.0036100000000000012,1.2087979434102163,0.0003104306427140259,24.440986418619108,1.0638999120408545,-2338.755746608103,4198.550951584146,-1.5555218501360347e7,1.830771570893046e7
-0.003619999999999999,1.208755378345208,0.0003145932878723881,24.928555334385837,1.082003689986138,-12880.26057486563,4382.220013942336,-2.0984364350493573e7,1.8029211338690285e7
-0.0036300000000000004,1.2090882753865524,0.00032057187275940106,23.54594790923405,1.0546535439653757,-3244.448171701209,3626.8373186096574,-1.5489853450274896e7,1.5331571124737518e7
-0.00364,1.2095114871925285,0.0003210092951228408,23.64790121397943,0.9670589266191941,-3561.0284672778107,3397.280316076917,-3.3208124539367262e7,1.2665211909803323e7
-0.0036499999999999996,1.2100327029064442,0.00032668104932955834,24.64512634326529,1.0701603926027414,-7615.761485250609,4137.74036039686,-1.8057322060109116e7,1.947283940488295e7
-0.003659999999999999,1.2101299172598972,0.0003185778409818282,24.845079012726384,1.0853027353350388,-8765.192992076685,4562.999753973232,880726.2772108112,1.979749196538731e7
-0.0036700000000000005,1.2100216367535495,0.0003103389583669652,24.68521607854741,1.0985839121689671,-3557.7894561904404,4182.59232823019,-4.465103375046096e6,1.736047790579974e7
-0.00368,1.2098341690582677,0.00034582555035268765,27.195133067506877,1.1893622550871281,-9647.22675626161,5781.699436981384,-2.080519215929023e6,3.665340323165397e7
-0.0036899999999999997,1.2100957490666142,0.00032328443205522625,24.392924511320462,1.0903188003758855,-6677.795679179569,4656.965588665461,-1.0752454877809756e6,2.0369661095835317e7
-0.003700000000000001,1.210498840485078,0.0003349877820403919,26.307688140604313,1.0967216484293874,-11881.260929337948,4893.077762760517,-6.153742905115646e6,2.204505145431785e7
-0.003709999999999999,1.2103166620910564,0.0003062044686022085,23.913936650115005,1.0248746509137594,1209.7608977765274,3537.9549376990894,-3.19873965519328e7,1.5242673877778381e7
-0.00372,1.2116104948337423,0.000309501784073035,22.56609795683576,1.0107709345736746,-4793.873208205655,5599.987332064424,4.2330532264838286e7,4.01625783036016e7
-0.00373,1.2111130692986836,0.0003117879812321163,23.116349584944803,1.0185688932236154,-4669.087598313664,4336.654990825499,1.1608289672223546e7,1.823561956466218e7
-0.0037399999999999994,1.2116240678855934,0.0003160021571338377,23.62560653192334,1.0551819928556763,-8962.675061605267,4742.263587417679,6.20089047955757e6,2.1978306787055567e7
-0.0037500000000000007,1.2113955379654862,0.0003040993274143145,24.513338209034462,0.9809108138987,-5743.958796658254,4101.846188346158,-2.8089680363275554e7,1.7093540737385444e7
-0.0037600000000000003,1.2120364031754547,0.00031729395691644036,24.979659709071395,1.1483131143852847,-6001.448028493593,4554.595171464406,1.7217334065291043e7,2.0381494087103706e7
-0.00377,1.2127812086106864,0.0003217119140028278,24.074488472421365,1.0240421518937042,-5723.696914057116,4234.113126741153,-1.406629648373564e7,1.8591887444542043e7
-0.0037799999999999995,1.2122650668112338,0.00032145065671647214,24.28402257111751,1.072348536767083,-13653.717334201068,3769.193422394256,-1.16723965969456e7,1.688788794872789e7
-0.003790000000000001,1.2126677020201007,0.0002985864391152834,23.21753224599111,0.9573904742088305,-4375.1397456642235,3271.7450967527056,-4.526173606588181e7,1.3357602271706128e7
-0.0038000000000000004,1.2125123004766345,0.0003078126485715779,21.70082561539039,0.9232121546119267,-3583.84917050145,3142.0056700203945,-2.427666624376122e7,1.3788058175182655e7
-0.00381,1.2131665979422437,0.00032086740430937506,23.910764338562842,1.0327547232996215,-6964.278378289369,4251.405880009765,-6.096385609389237e6,1.8344403535330605e7
-0.0038199999999999996,1.213482402791889,0.0003285423742505208,26.19038129715635,1.1643386647874994,-9027.286877702674,5669.163834391759,1.0894328931420552e7,3.995790541656206e7
-0.003830000000000001,1.2141710367928076,0.0003275587827439244,23.240092930961776,0.9110767628406058,-3415.9727833252787,3123.459332733001,-3.6591296237937346e7,1.4512076012190862e7
-0.0038400000000000005,1.2139540722064361,0.00030357371573744903,23.775756029990465,1.1723704695502883,-15188.580462108206,5922.987960371573,5.422340344398249e7,3.520219661636688e7
-0.00385,1.2145178875537757,0.0003029931394850755,22.149869559331822,0.9381700680032291,-10447.197595526126,3250.919540336241,-1.9780019331110567e7,1.3852061284120366e7
-0.0038599999999999997,1.214347493824397,0.00031081498381775146,22.917680489318577,0.9461673164095322,-4652.632957525009,3795.668258110244,-2.3718361495067004e7,1.5473914879617976e7
-0.0038699999999999993,1.2146923175985946,0.00031676361278648097,24.92662313453172,1.0925614831832098,-8737.11227369931,4345.687510960927,-6.095314160550686e6,1.9455711795002438e7
-0.0038800000000000006,1.2151752928980117,0.00031504719524445244,23.791130749442797,0.9580513386553435,821.8764093278872,3333.41371316197,-4.161245553281666e7,1.4149295171348665e7
-0.0038900000000000002,1.2150141895394326,0.0003130583472030687,24.41993308509384,1.059037225222082,-15347.333256985832,4429.4689204401575,-2.0161674335069095e6,1.8337375280608363e7
-0.0039,1.215921490584746,0.0003100460899985648,23.038266140495736,1.0263283283207263,-43.10795903574722,3780.056200470095,-3.3299416657596836e6,1.3911225438748976e7
-0.003909999999999999,1.2155078067592187,0.0003079459576594777,22.488000846582715,1.002347609442646,-8216.634274330965,3925.140456425298,-9.604576621749781e6,1.5688343678949414e7
-0.003920000000000001,1.2162824824965335,0.00030163957380692773,22.189936281812837,1.0651051621064573,-11729.90411807337,5321.439177156706,3.31014134678479e7,3.5200069696851596e7
-0.00393,1.216759496601491,0.00033526821174684814,24.788107401164915,1.0647116770457172,-10425.356989799091,3930.862353009321,-2.422396750639004e7,1.6006170286138063e7
-0.00394,1.2169904818391992,0.0003095824262120072,23.39763843065239,1.1087265524860204,-7591.066552418406,4695.105054868499,1.8355647614407852e7,2.307751472317014e7
-0.0039499999999999995,1.2172470040384038,0.0003118460560206248,23.209183003040696,1.0500570995509855,-7093.776991992791,4233.601601118252,1.0076637538044501e7,1.6507033284222927e7
-0.003959999999999999,1.2166150850536321,0.00029959426093029086,21.510717398767728,0.9606315000671372,-7410.947385675364,3868.8983951116597,2.215549345395282e6,1.8289635302575663e7
-0.0039700000000000004,1.2169351232357206,0.0003238634652619946,23.18158446915378,1.0255493792994828,-2446.0666748012504,4252.290439109063,638202.2283807875,1.7090417042042173e7
-0.00398,1.2173868002742851,0.0003140402518028258,23.786572672549273,1.0638536497713638,639.53940511511,4465.027367482323,9.884374192607004e6,2.173892825387873e7
-0.00399,1.2175244755568506,0.00032129615437836176,24.35168586219292,1.055322396078539,-3725.0403768740116,4098.324350902385,-2.67996111025839e7,1.7480039140687782e7
-0.003999999999999999,1.2180448444943979,0.00029219893179636546,20.878168254833366,0.9532459793751736,-6813.355484582066,4270.025386538573,4.674194408230279e6,2.4676253135505557e7
-0.0040100000000000005,1.2183208555975789,0.0003314664051842864,25.005177028506218,1.141871866105807,-9364.841909704839,4657.9615845728185,1.960943339520777e7,1.9551854275155324e7
-0.00402,1.2187079624561685,0.0003164406033985157,24.09149185368982,1.0665003092055974,-10640.384121084666,4639.277252307494,670388.3665894291,2.1468726999507546e7
-0.00403,1.2181883922260344,0.00031241036657755867,21.674839654583767,1.0349022903837337,-1971.2709322721357,4135.967989955658,1.574886954075298e7,1.9282269476436224e7
-0.004040000000000001,1.2190890224463256,0.0003136280671911207,24.167016930429675,1.0632151160314434,-7267.298438644329,4378.879827662086,1.9101161547764218e6,1.8101515006606422e7
-0.004050000000000001,1.2188344289410051,0.00030294100349005843,22.025594189597115,0.9996264493560395,-9086.010034336146,4659.74669449802,1.9078811639163647e7,2.1071498298038345e7
-0.00406,1.218701311325048,0.0003152621847947806,22.270696203186816,1.0233122090397018,-9551.940911831853,4190.06530752098,3.6518302365463455e6,2.0567185082079057e7
-0.00407,1.2191194359150037,0.00030019030434631414,22.483273371402003,1.0023868554623032,-5358.185628831499,4212.109137774892,9.540926895288836e6,1.7198698111925766e7
-0.004080000000000001,1.219986106822068,0.00031520730825593257,23.03237127722319,1.0345072796245474,-4558.546745649331,3997.6496640947694,-5.678884900046915e6,1.6408430645059602e7
-0.004089999999999999,1.2201783527162622,0.0002996525092619802,21.512045716510205,0.9594495510610496,-11168.757094008055,3616.1913819160154,4.85335810581115e6,1.4557816788758911e7
-0.0041,1.2197184464600366,0.00030283249085295925,21.64007408169742,0.927323141155301,-2118.1684233810925,3719.0761188666474,7.19989746277838e6,1.7559943634108778e7
-0.00411,1.2202415520078391,0.00031050041594372874,23.28241971113521,1.1049255527283972,-7230.392384745623,4140.199911338958,4.328052218860676e6,1.8021004498276673e7
-0.0041199999999999995,1.2203478948684072,0.0003036249370539758,23.593244093909842,0.9881831513868886,-606.9201529773414,3855.855037274788,-2.3972029222083576e7,1.774650184799717e7
-0.004130000000000001,1.2204620817052578,0.00032191169096471023,23.466858105085,1.040630270684606,-8197.616751621072,4276.2604082562,643538.2726740855,1.993352098166704e7
-0.0041400000000000005,1.2211158388765173,0.0003028926821095975,22.838211334110152,0.9733833647227801,-4412.17624592875,3815.2184870355754,2.136192383445748e6,1.472415977267296e7
-0.00415,1.2208658379495043,0.00031035610466729926,23.18374012590898,1.06089119751226,-6656.6666530267175,4133.375650276744,-436150.085548506,1.6098529437392192e7
-0.00416,1.2220685723118871,0.00029877742092482794,20.750914847762058,0.9648939305001578,-8928.657009208886,3633.1546266169985,1.760080340264189e7,1.4377836211666755e7
-0.004170000000000001,1.221660319198945,0.00030462611098894515,22.581461571380412,0.9324253017253847,4957.269465317893,3361.853438562205,-2.448830201632554e7,1.3358075325760687e7
-0.004179999999999999,1.222284968355442,0.0003122703236929899,22.938144943290908,0.942021729217185,-3194.2538058986233,3074.0861037423356,-4.2168392701333456e7,1.2919541023784e7
-0.00419,1.2221041328052449,0.00029269392000414357,21.366436726507022,0.9715863941037602,-6765.029376297723,3543.034809526559,-932059.3402861386,1.3972863579759158e7
-0.0042,1.2226013434328804,0.00032318986200644207,24.059860131978112,1.0928785124167995,-6785.8361702312,4038.507134116512,-7.856416176570494e6,1.5798078684715353e7
-0.004209999999999999,1.2227310247198513,0.00031349254021850287,22.73757860324032,1.0161821402887485,-4153.457381904271,3905.3336999440808,1.155647397556198e7,1.676602876593769e7
-0.004220000000000001,1.22291905356524,0.0003110280666465504,22.57183023018836,0.9806870663610043,-8658.581296175513,3333.017597259686,-1.139426669078856e7,1.3404719117325936e7
-0.00423,1.2228750218594404,0.0003159114648015081,22.74277426292439,1.0401981414646393,-4222.718276608744,4752.842992082009,3.0611776178649463e7,2.3240598137578037e7
-0.00424,1.222739474825601,0.0003069541519715579,21.85049092686816,1.0287521336105354,-9226.940934921253,4262.6974178491055,2.0952863030519035e7,1.7877004575448055e7
-0.0042499999999999994,1.2233921406141874,0.0002941173636668808,22.11138132784239,1.018960781755649,-40.03661903044388,4007.9872690385837,1.1630129143717745e7,1.8751180763024498e7
-0.004260000000000001,1.2236224632309376,0.00031711497977572297,23.0595543311292,1.049360140305501,-5918.478856086458,4040.708594253467,-1.5068938623506252e6,1.6587929444144238e7
-0.00427,1.2239936402338925,0.00027239450611523996,19.615785569412644,0.8734523579720268,-4757.152478909461,3035.565649145737,-7.354015243923071e6,1.1452227439308876e7
-0.00428,1.2240394263863177,0.0003034619056069597,21.829023426216693,1.0417967215200759,-8440.34020539828,4765.6575646795345,2.522914568697839e7,2.6822918567164708e7
-0.0042899999999999995,1.2243025650262898,0.0003094712107078219,22.3260363749185,0.9274991633865505,-3163.156388104684,3922.402022615872,-1.760660579918081e7,2.0205853251352224e7
-0.004300000000000001,1.2246948726682703,0.00027872130632983303,20.551550625762886,0.9443892501305372,-10892.085806622767,3910.639425327152,1.6077725956041608e7,1.7055038949975766e7
-0.0043100000000000005,1.2244122944879936,0.00029448960078379906,22.43299732694643,0.9688174153270279,1257.4247000508863,4228.339078910237,5.400755654251962e6,1.9918747931746922e7
-0.00432,1.225212732351969,0.00029815145943023477,19.79156181371913,0.8716341336952457,-289.61718915417913,3352.2643893370414,-4.493235345588162e6,1.3341609538246099e7
-0.004330000000000001,1.2252565537900113,0.0002986466427154712,22.088872854783215,0.9678510464221065,-3015.3694471076883,4112.180286510289,1.108400759695839e7,1.879277483398345e7
-0.004339999999999999,1.2253106708577381,0.0003074747120913167,22.927061523305976,0.9735500194964481,-2289.08203893706,3485.472774253296,-2.488443088160123e7,1.4246886744593222e7
-0.004350000000000001,1.2258532257634196,0.0002887616891155378,20.785129750152713,0.9313537571866952,-2377.386669259892,3370.5707667145675,-290001.7359919191,1.2877141070728285e7
-0.00436,1.226180884835757,0.00028590358578016987,21.651348498521454,0.8957597087493324,-1426.1213560236915,3593.0830134886546,-1.4263754282730894e7,1.5453437038228858e7
-0.00437,1.2257261507315929,0.00029353344718736544,20.609228528245342,0.9563195728090889,-7163.35304226202,4532.947054804494,1.7587861922885794e7,2.92235141073554e7
-0.004379999999999999,1.2258499260041902,0.00031428306114293116,22.756382322896506,1.0121640319458658,-1789.1804284473633,3914.0419374945086,-3.5883022216456127e6,1.5343022234761862e7
-0.004390000000000001,1.2266354516292766,0.0003109700175688412,21.773493947530316,0.938487122613402,5337.081075478791,3349.8393549902166,-1.5244776578322187e7,1.3435415864446025e7
-0.0044,1.2272057272057193,0.0003057240382007405,21.992297834104136,1.0153186457775414,-5627.21288417167,4199.801856121949,2.1983460209340096e7,2.044985202794352e7
-0.00441,1.2269622839705705,0.0002997805944204909,21.457109315291508,0.965389325848351,-8139.537801467652,3509.68857315689,6.373393446539638e6,1.3252006027707564e7
-0.004420000000000001,1.2273503447224539,0.0002943721193738838,19.252733962631414,0.841562173175008,-3836.6475282432953,3164.8308882269425,5.733520502130443e6,1.3495211630296173e7
-0.004429999999999999,1.2278265821686123,0.0003104947229316067,22.412522499393233,0.9864825930443131,-1496.2859797304523,4380.830877261415,5.773763558515472e6,2.042985086902368e7
-0.00444,1.2274170827103983,0.0003073349694018483,21.768480027022527,1.0054334136644394,-8945.641516366522,4271.444468557173,1.34452955941757e7,1.863128748810168e7
-0.00445,1.2278128279421405,0.00028623339170261934,21.017547431052108,1.0128029693400176,-3574.113966925832,4232.845147897054,2.9261060222151287e7,2.0531237856802285e7
-0.0044599999999999996,1.2279648655102695,0.00030077368007458297,21.30167553749653,0.9595627888678349,-4843.843397737582,3599.655618965532,-5.731310201980346e6,1.4494503991132451e7
-0.004469999999999999,1.2282170752211221,0.0002898217831205666,20.554034921749704,0.8989617390856582,-1342.4025078368609,3332.6396286350882,-4.4063743479096955e6,1.3781847243283663e7
-0.0044800000000000005,1.2281352488521284,0.00028759747802077396,20.38924733966942,0.9009768625508645,-7238.412006810799,3255.491479629824,-4.051240919123957e6,1.2685341930247609e7
-0.00449,1.22830632176933,0.0003088987867105196,21.389604544959877,0.9383475671651144,-1860.5628868621518,3355.3112986560122,-859852.6649378033,1.293403384278701e7
-0.0045,1.2288039024367696,0.000294352524310737,21.21837396833796,0.904527637461167,-654.8080257118693,3650.650648268696,-9.474099347165877e6,1.435670206286949e7
-0.004510000000000001,1.2293952197383546,0.0002959490826098518,21.54129059079443,0.9753843526876436,-4193.4274355031,3591.448103132975,108755.62079079855,1.5873279146180645e7
-0.004520000000000001,1.2295460160897593,0.0003114196551648591,22.296959709718177,0.9740774267889596,-3077.089109625958,3650.8827987627983,-1.3915487162086627e7,1.5721668681388078e7
-0.00453,1.2295518608731553,0.0002972875277554555,20.511676864046002,0.8602330455513433,-5784.036463423291,2811.935343250181,-2.7427252046578694e7,1.1127534241095494e7
-0.00454,1.229570364259033,0.0003028255789271639,21.565884389677304,0.9439005526867147,-2902.487471983778,3768.6493019799263,-5.188290945125258e6,1.5938834963209828e7
-0.004550000000000001,1.2294459032174914,0.0003159257147570043,23.087255118998332,0.9374474019906179,-6796.9279458992505,3614.6332172049965,-2.1262889221479677e7,1.5778677652596166e7
-0.004559999999999999,1.2303873995995516,0.00028993505872054054,20.420107538214115,0.8964710235514318,-1664.6218206230292,3668.9698616809524,-422146.17431173037,1.6241836994872317e7
-0.00457,1.23018271895001,0.0002978475974262321,20.884527353065916,0.9409948381296779,-3640.6578363894346,3405.6457409705563,277941.27031703346,1.3687984816221137e7
-0.00458,1.2303966592390656,0.00031383261360997343,22.638091568736076,1.0003326204865146,-3159.2865166948136,3673.471608008957,-1.2726560731655862e7,1.5701275883961506e7
-0.0045899999999999995,1.2307544399114907,0.00027797695529065516,19.087787709943285,0.7862497417098598,-3892.893517459914,2540.172893146435,-1.5185782222261656e7,8.986872979713336e6
-0.004600000000000001,1.2311948793227163,0.00030025769814514847,21.556637112479184,0.9441585595895935,1047.8698676494394,3631.915954892473,1.3679830218386782e7,1.3454588731681678e7
-0.00461,1.231233670566408,0.00028821399783190657,20.087255209633252,0.8824755448932977,-267.98753718043423,3237.59477402634,1.8413636284583174e6,1.3552471177224763e7
-0.00462,1.2308953149045034,0.00028313586947102166,20.16888280093967,0.9141347287577622,-4692.815682071969,3340.0481313067535,4.0723928398513556e6,1.3819241853527518e7
-0.00463,1.2318677429020652,0.00029027605833438394,19.990882302060097,0.9190644895006921,-6223.085185023222,3383.573199805056,9.480424203954961e6,1.4546940763042783e7
-0.004640000000000001,1.2324975713530821,0.00028491157135012004,19.029500666189136,0.8921523270292694,-2208.2187359410077,3425.9757925684426,1.8545337050678696e7,1.4693693548504185e7
-0.0046500000000000005,1.2319362622858205,0.00029039577704120724,19.981871087437057,0.9297665062904649,-6328.608264839901,3629.8267130540917,1.4792594814570425e7,1.5257488320870925e7
-0.00466,1.2328544003085875,0.00028635686780209405,20.556118560616856,0.9313013705453839,-560.1205468364477,3399.6158343167076,582392.5708562367,1.3291854893772746e7
-0.00467,1.2325000656404754,0.00028016528327984736,19.56170110321726,0.8307113182135698,-2965.4722763530503,2944.7203627864596,-6.752813694180492e6,1.0490218790761005e7
-0.004679999999999999,1.2325131375959926,0.00028238134076221045,20.138271267064138,0.8902032645417743,-4000.3689761823234,3098.186893220964,-4.606901190994863e6,1.20717429101203e7
-0.004690000000000001,1.233215373149096,0.00029508887728833805,19.900087449261374,0.9282419993697474,-6447.341911386441,3656.329072012848,1.4760142573220072e7,1.5351311364585128e7
-0.0047,1.2329245342776438,0.0002913850807730246,19.783141227401448,0.9042599223562795,-2837.605178134604,3055.262136674701,-4.0232351915921294e6,1.1075411344273593e7
-0.00471,1.233176221856256,0.00028638001296467196,19.943970771236145,0.8911383558597302,4233.35748748043,3181.2792616108754,-138253.74382194647,1.2828752457504565e7
-0.004719999999999999,1.233458497913463,0.000298488882020812,19.869709339329205,0.9660455961020885,-6016.741263457633,4186.127321616241,3.927653402366217e7,1.978643846616477e7
-0.004730000000000001,1.2333982594846458,0.0002767830881748748,19.58606180589109,0.8368563110686578,-4031.909120755954,3424.075655661551,7.283244969925041e6,1.2545666825280206e7
-0.00474,1.2337208763978258,0.00028616310330898244,20.16569205098028,0.970362895316107,-2303.007535639212,3824.9695266414237,3.3187361184788294e7,1.7552845229227114e7
-0.00475,1.2336442357533468,0.00028799528487624134,20.122291154173304,0.8605149212513487,-2882.2497012838526,3237.9516469603923,-9.92693564358111e6,1.3144635918907559e7
-0.0047599999999999995,1.2341297071876336,0.00029556016600469924,19.88963291584558,0.8134000603975354,-3843.311068860518,3166.842997785134,-1.0744107423095196e7,1.2864334549663885e7
-0.004770000000000001,1.234404888003736,0.0002866123676938455,18.819934991592426,0.8848556950283668,-4017.097266629544,3604.1817345825766,1.7056997836734388e7,1.6678833143445784e7
-0.00478,1.2344946522717088,0.000295219684393355,20.106403336097713,0.8065061627854015,-2113.827581645854,2774.164227390127,-2.5415604768646274e7,1.0594465437782576e7
-0.00479,1.234270006222595,0.00030054422642904557,20.86607417738822,0.8708894354388662,-523.5903604488551,3168.6219722383516,-1.6912444830846194e7,1.3299005160715789e7
-0.004800000000000001,1.234687248608393,0.0002881555948780605,19.75835705285237,0.8401096601096972,2551.661197937743,2874.1184993582406,-9.775768952198556e6,1.1201437255333332e7
-0.004809999999999999,1.235426914964583,0.0002895859790088262,20.87346084980546,1.005723510089982,-4715.937012884697,3767.541816976226,1.5788364088121084e7,1.5990627527582467e7
-0.0048200000000000005,1.2354208208290958,0.0002874502147709303,20.97159057170269,0.9628860866477357,-3651.4948690075094,3773.8272248717353,1.713775708891781e7,1.3889941704935858e7
-0.00483,1.235480097220272,0.0002757280132644309,18.473985541995898,0.8079564661721589,-4543.782060139291,2783.4595848375825,2.247298278373652e6,9.839127674422594e6
-0.00484,1.2355012490480095,0.0002945134253810787,19.603393485236985,0.856342940631617,-4015.5606134649465,3165.1857117389254,4.376063296403506e6,1.1452761099009734e7
-0.004849999999999999,1.235912748638564,0.0002825060657889809,18.453731191785376,0.8078118950286257,-409.90551471707147,3162.4007609573723,4.200548622975821e6,1.2514981698110167e7
-0.004860000000000001,1.2360606465361617,0.0002727222424685401,18.656482525475663,0.7970057564784458,-2250.346301648567,2326.712311134088,-2.3465681920184195e7,8.227031550811306e6
-0.00487,1.2365427434322613,0.0002815904324690706,19.64444956417152,0.8741538779525901,-4919.490955426535,3521.696093820598,1.0866989714153832e7,1.537135114498971e7
-0.00488,1.2366314934928926,0.00027855214470992937,17.984167828375828,0.824516436002144,477.1940644887467,2950.8643060386166,1.7176192779868867e7,1.2020696575496424e7
-0.004890000000000001,1.237266407242128,0.0002777430392345868,19.74604454141131,0.8766209260894163,-1542.2526225395238,3162.404773761954,1.2074845628162548e6,1.2158029624649614e7
-0.004899999999999999,1.236759303245029,0.00027794372104734944,18.659025486088204,0.7768749601817933,-3176.5391634112184,2859.9179181716017,-2.0020661074797623e6,1.1612195724048112e7
-0.00491,1.2368340190238183,0.0002918443015188209,20.11373378179806,0.9161543377748265,-6629.336720977086,3264.953219513616,2.0962024279010647e6,1.1475415472041696e7
-0.00492,1.2375448695810602,0.0002771771159353287,19.076557344539648,0.9066268342122168,-2114.5985518243383,3370.322910862522,2.0977640361762963e7,1.3703847460415034e7
-0.0049299999999999995,1.2373768628597483,0.0002795704878193124,18.764348652232368,0.8252299166742799,1822.9337405505885,3061.8458459263957,3.1684572041959027e6,1.0982907742879348e7
-0.004940000000000001,1.237377031936685,0.00027973411841706003,18.766732842229818,0.8089142432852543,-2931.8731340829004,2445.0184345095345,-1.9178803686053522e7,8.59614891962046e6
-0.00495,1.2377690061201756,0.00027757107020568496,17.688997509575447,0.7554504288893441,-2380.96084830112,2566.2442922717423,-6.9778742176781325e6,1.094368741778959e7
-0.00496,1.2381963850211843,0.00028551919246911527,19.26660244532253,0.8647886465912936,-7421.478581106331,2987.379082687268,-1.3962809163198564e6,1.0909659011420457e7
-0.00497,1.2386042545747957,0.00029586528841546314,20.50232570657398,0.879079598419792,-4117.692423469014,2844.7357423575063,-7.598507285566981e6,1.1258967594595676e7
-0.004980000000000001,1.2384645519490087,0.00030166305903954124,20.222930639834,0.9251187408239837,150.42050323489732,3271.50522164664,6.32716536934762e6,1.1716302745427318e7
-0.004989999999999999,1.2395927208650679,0.00028884736673841655,19.786542393161316,0.8183167227975655,3241.256006106842,2444.2390278565003,-2.3583033382911e7,9.51508128914355e6
-0.005,1.2395021461444138,0.00028000723681048217,18.670453061345064,0.744660725617658,-5924.496291253601,2654.3409786123766,-2.0401537625735212e7,1.1233045887275785e7


==> anc/Figure-5/d2_L1022_rJ0.16.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2386669530266237,0.00022211908712669811,18.658173892280047,0.6366912207769762,2741.5189665489893,2265.966635512868,-4.634921013841132e6,9.122099453124415e6
0.0049900000000000005,-1.238874578208607,0.0002258706363022489,19.33128550490705,0.6547781389673961,7915.815419616872,2553.896838538369,801389.2172076928,9.807899523083046e6
0.00498,-1.2387431717184882,0.00021172112772166837,18.875186202495332,0.6415249197959878,3611.169418823145,2314.800706639976,194915.2228701509,8.211162045176041e6
0.0049700000000000005,-1.2385174077928287,0.00022458866609492185,20.157745377418788,0.6993088368366956,4493.908997004803,2534.4225545068516,7.561180183127951e6,9.24078442163797e6
0.00496,-1.2382919215246215,0.00021450042723049248,19.138963965633835,0.6287787200047815,2702.8189659406216,2266.16925426005,-1.0717283197155971e7,9.18512805569082e6
0.00495,-1.2378909007050354,0.00022198315178764816,20.626004388257194,0.6999481963592277,5695.346722033081,2241.199889032708,-1.5115559297332373e7,8.658923230606794e6
0.00494,-1.2381923437418803,0.00021460434450552417,19.047459435985104,0.645204041311409,4733.684547403937,2201.891260495457,-1.1849283912627503e7,8.254379700825719e6
0.00493,-1.2378400147676303,0.00021749525254608529,19.300895309264515,0.6756880790723038,1562.5836612510582,2494.341952151944,1.413191764144745e6,1.0265132152092718e7
0.00492,-1.2373949000669515,0.00022130721333819839,20.12816335465657,0.6962073121268715,1112.0181236102133,2378.1610478528173,-9.06392922604004e6,8.848431319160983e6
0.00491,-1.237324327319885,0.00022903857425515185,19.973440176660706,0.6413900103552346,760.1092343212986,2064.606102261897,-2.65440840464701e7,7.986021706908703e6
0.0049,-1.2372291706941525,0.00021582335827337795,18.697370500024135,0.6478308496371644,5748.726931167769,1953.2452436257938,-9.234841813454758e6,7.268009194986838e6
0.00489,-1.2368211176045456,0.00021566566467252142,19.75268269233848,0.6556875672797927,-389.10435722358244,2328.7037741136674,-3.171789596123719e6,9.761225252231285e6
0.00488,-1.2368802604148852,0.00021995149431081913,19.529094271226,0.7062976686065503,5330.138011431289,2593.990139532539,2.5936516925201346e6,1.3394448338202227e7
0.00487,-1.2364551951794898,0.00021580127114012083,18.86609149922695,0.6558279137811073,2574.4351355735366,2440.8368527516423,6.7048364772719005e6,8.54224960921592e6
0.00486,-1.236310503110017,0.00023308210575848808,19.625823093807387,0.6729745295045376,5583.552157386432,2334.344375676909,-1.8765807602391597e6,8.96754284657678e6
0.00485,-1.2364805198200364,0.00022821661243569363,20.634707309654388,0.6847404529762605,3076.1024403732054,2720.0750847006084,-280396.2232272413,1.1172128675801156e7
0.00484,-1.23582882659138,0.00022550996659353683,19.62359241609647,0.6581801840603819,4326.057154701526,2273.9371071105547,-6.619483063420291e6,9.364801834758574e6
0.00483,-1.2358080505284603,0.00022642947911411215,19.69108667790797,0.6872412480715046,4517.336611743823,2428.669699536402,-2.517376981901824e6,1.0461704851840803e7
0.0048200000000000005,-1.2357644239700978,0.0002227103230874143,20.166658026921706,0.7171148936293452,5162.14723160367,2930.020093861663,9.416183248504514e6,1.3919792794053933e7
0.00481,-1.235447966747503,0.00022210797397459234,21.084253998019424,0.7241838401211398,8863.273987206681,3157.0126262806602,3.551126820313041e6,1.8631409738811437e7
0.0048000000000000004,-1.2353660588043511,0.00022595255108547177,20.88162184027473,0.6956190487125701,2548.865157650958,2502.812802158898,-7.298589894350166e6,1.0340299411722329e7
0.00479,-1.2345692095944123,0.0002285322440751967,20.658540904338018,0.6594941067767364,5010.955675852691,2670.497158056376,-8.917204608110398e6,1.1425961604933199e7
0.00478,-1.234821985457327,0.00022993991419079682,21.11054692062962,0.7502968098591754,6611.066790699048,2639.2739408680695,-1.5378247205840473e6,1.0961104112157632e7
0.00477,-1.234599979122994,0.00022410180259474356,19.33144665052409,0.6788214117938927,3497.001095065378,2558.9250162473627,6.700159884200932e6,1.056276404215558e7
0.00476,-1.2343214696854203,0.00022410048870048283,19.47869975692305,0.7109030288390173,4414.30760557478,2478.47828615901,209535.25191502963,1.0162972876921142e7
0.00475,-1.2341653466877474,0.00022555259873948167,19.31842146267044,0.6776018856973246,-13.089845151302871,2669.6092583694167,9.157070039260443e6,1.3094040051169984e7
0.00474,-1.2338388803855798,0.00023128584827859596,20.005215781977874,0.6924905197019553,5447.316699937991,2548.010094920158,2.1880866631932305e6,9.944161345660508e6
0.00473,-1.2334677678230626,0.00021577137263676627,18.942874772923876,0.6757192446608676,6922.320619552115,2748.3892408953634,3.258050780105798e6,1.233508279332413e7
0.00472,-1.2337974490825179,0.00022422852662338036,19.882945295909764,0.6464373389217957,1968.9190710688279,2444.0466796966857,-1.3785924898844812e7,1.0162536129944835e7
0.00471,-1.2334164924985702,0.0002239757489583819,18.778749684793745,0.6524621162681276,5447.881899715358,2547.767210465953,7.01610574289509e6,1.0806125173168076e7
0.0047,-1.232867206424542,0.00022146871582756644,19.670951655497046,0.6570923858358169,1002.8080924122456,2331.5887749126173,-1.1925141502130803e7,8.786950756038072e6
0.00469,-1.232954630879886,0.00023647351086089472,20.799113801624003,0.7264671764158099,6866.824801770473,2831.86674762973,-4.509729846515642e6,1.3236219787144646e7
0.00468,-1.2326686693808977,0.00022899666905549864,19.58093309853646,0.6825078620278829,4386.454240872136,2663.3797253503385,-1.913113788678708e6,1.2497176967876999e7
0.0046700000000000005,-1.2331988349171525,0.00023289115729083185,20.092689261655714,0.7103063455403663,3118.2001657938936,2445.586519808254,3.749773339341428e6,9.198815891135797e6
0.00466,-1.2323341935874759,0.00022569039226996335,21.543628494041215,0.7631337395453072,5536.52864071733,3020.4105679907816,2.4260553067770535e6,1.3009445426741596e7
0.00465,-1.2319448376474937,0.00023404743948280229,20.556501405245616,0.6912783222228394,2761.5872909099567,2445.0744617762,-1.0476549389888389e7,9.306066391940584e6
0.00464,-1.2320869214138568,0.00023300786954917266,21.174696765951637,0.7267398348213396,5002.800645152684,2578.0735700469077,-2.0862225126157533e6,1.028310476350326e7
0.0046300000000000004,-1.2316497354076468,0.00022749716740443508,21.08861704325545,0.727519720156277,1282.1588567852857,2704.372759216439,-1.6218232604752485e7,1.140226663728951e7
0.00462,-1.2315348727539723,0.00022666126552257964,19.86740876235868,0.676303103363076,2927.145411350415,2517.483410591254,2.120313226108782e6,1.0567473281063974e7
0.00461,-1.2316142447286917,0.00021172828866112227,19.77073653687897,0.6529583616761986,1498.8958648145006,2113.902795171059,-2.257738263356513e7,7.399947816862131e6
0.0046,-1.2311301955011011,0.00022041132818019746,20.684429125583275,0.6903542672987891,4217.310359933022,2574.1398321111587,-1.1653628059543036e7,1.0765744392926868e7
0.00459,-1.2306260301771843,0.00022545983272990533,19.67497722854584,0.7287549574209916,3236.2420748612835,2758.320812964545,1.4775438539767815e7,1.2346482248362053e7
0.00458,-1.2306277616100894,0.0002227342509962097,20.55447438423019,0.708025999397979,1215.4465913525833,2601.417789714613,4.513241355961242e6,1.0561642219097417e7
0.00457,-1.230503243895983,0.00023364400371639075,20.489952952632645,0.7534753925078401,4296.758144782354,3132.205933730981,1.8202078776309267e7,1.474581554735831e7
0.00456,-1.2301050466170433,0.00023228410037933497,20.241526308468966,0.6598455239208001,674.8160668657591,2265.3076216096147,-1.5327252020432174e7,8.252906319844631e6
0.00455,-1.2300607831246184,0.00022908642969488328,21.277556731786586,0.7495798938363817,2731.072113515637,2856.2953173654255,7.892459148043332e6,1.150998980376375e7
0.00454,-1.2297032787393236,0.00023178450742386827,21.09657011940681,0.7047481605348028,7970.273060472025,2644.9452816050534,-1.0125702280192283e6,1.0725800925818145e7
0.00453,-1.2299798908742503,0.00023717308154027407,21.46840964791191,0.7478938205728715,6026.091640973145,2745.420682488844,1.611911970471316e6,1.0831005870613374e7
0.00452,-1.2298970419034452,0.00022752051087691,21.217037167978766,0.7194184351214921,6598.849930349635,2867.1045621891235,5.8525598502993835e6,1.1200553416434538e7
0.00451,-1.229202176221872,0.00023104427398147677,21.723663404315385,0.7155076797543315,373.4582103476795,2620.048155455461,-2.1600819079876203e7,1.1108338016495192e7
0.0045000000000000005,-1.2291939646215526,0.00022643176599517327,19.862435186691588,0.7012693633423667,1700.7449523788168,2346.6544277005232,3.7137523192145242e6,9.036027786044411e6
0.00449,-1.2289089029120746,0.00023337440962483539,20.2821307663378,0.7200105112029305,8385.92618678087,2995.281687503068,1.1300140116400516e7,1.3813350856912691e7
0.00448,-1.228914347940933,0.0002348497967029603,20.64730739927342,0.7440724908115873,656.1565493228413,3234.1821795863825,1.5942670026912538e7,1.545538291276298e7
0.00447,-1.2284456833801654,0.00022136556564090375,20.07181798302061,0.7197767154945488,3788.45977902826,2900.0890292132326,1.1401471696356872e7,1.3428245349397792e7
0.00446,-1.2283742718443833,0.00024116274999953574,22.579599407888107,0.7905852746234425,6710.207815201311,2978.234623827201,2.9987058976318925e6,1.2188183723420776e7
0.00445,-1.228296374737103,0.0002311131571144923,20.806670134562754,0.6783207424387654,5551.510282792484,2542.232854007947,-1.6289620271740586e7,9.44084932704646e6
0.00444,-1.2276765212204437,0.00023170197048164566,20.66223455849379,0.7688739056813225,8539.810751441477,3312.983275989906,1.8885867824773226e7,1.87464861076677e7
0.00443,-1.227839978832564,0.00024049877836029293,22.364646354022778,0.873433747472571,7692.689662944505,3540.737681901737,3.4592344010854684e7,1.982731325532701e7
0.00442,-1.2272638691287456,0.00023360087175784786,21.03277847626845,0.7422346397613796,4160.851833600288,2961.693057115012,1.2851560280126551e7,1.1587859075984402e7
0.00441,-1.227006520737824,0.00023234917261786287,20.76600062690206,0.7643873463584457,2705.560404338564,3002.4644862866285,1.503937063872267e7,1.412241376765806e7
0.0044,-1.227247330836963,0.00023332637017041804,21.80026579653047,0.7708403499725338,7712.333428090646,3291.0762730909028,1.1918253242643373e7,1.7574345416762464e7
0.00439,-1.226639598170697,0.00023358867508668066,21.688660850486173,0.708952533375843,3905.1379801433823,2620.9694311013263,-1.922238100159706e7,1.0323661953507664e7
0.00438,-1.2263358981754626,0.00021768524945895,20.148500539742145,0.7200521204765309,962.2671248800943,2758.181636940075,3.8081817720800657e6,9.822381846752947e6
0.00437,-1.226071660627105,0.00024163574096585435,21.898591264187576,0.7519313550269086,9755.597190466422,3125.9391438599027,8.471886465509646e6,1.3028887896802375e7
0.00436,-1.2260937628104112,0.00023288900255325515,21.949197546961138,0.7860968451413747,10040.988245925073,3029.4117122779867,8.887959062184148e6,1.2359093228170028e7
0.00435,-1.2259759147638334,0.00023824973672378634,22.40261162110177,0.7635961278673336,5198.672268109282,3120.3437791177053,7.878416002191362e6,1.4700960526285296e7
0.00434,-1.225583459884206,0.00023326325484527161,21.15756445180691,0.7746678113476068,3860.941407017742,2879.281162678281,3.4189930160996118e6,1.260495887602827e7
0.0043300000000000005,-1.2256462482004948,0.00023290480800011813,20.419048164809247,0.6957661042031515,4073.103499551597,2379.8315159859694,-9.030818444311563e6,8.581340869303048e6
0.00432,-1.2249633778420654,0.00024003341437921297,22.445012508361877,0.7600729129318774,6231.013647794812,3108.003649932736,848457.047237311,1.3085905653370937e7
0.00431,-1.2249878089576145,0.00023225825170096733,21.813278299000405,0.7379965432684599,3102.10847531695,3015.8650447852024,5.344912750913045e6,1.318018974922607e7
0.0043,-1.22491577885616,0.00024144356922998618,22.26222108319065,0.7766061743676097,9496.3546009979,3054.4481348744916,6.751231967633327e6,1.3731439996156707e7
0.00429,-1.2246743198511363,0.0002312727538132387,22.452632654217354,0.776890045022869,6269.8775520235,3169.9448661089236,7.9193425105441585e6,1.6373099218611883e7
0.00428,-1.224469245998462,0.0002353770188055711,21.693066182558283,0.7523081407230612,5957.255059613979,3223.120600057566,4.397406904299057e6,1.731653707009564e7
0.00427,-1.2241976314512426,0.000237314217232128,22.236227528160246,0.7657909237704823,5762.957971730867,2812.700002730399,-1.1766740362140233e7,1.2029599244955074e7
0.00426,-1.2240983746193101,0.00023138975312162388,22.070978244344992,0.7693168136407389,5138.345075049585,3211.683669842298,-2.8573121549545517e6,1.7311498763053473e7
0.00425,-1.2236055137796775,0.0002303781356686977,22.180536300889845,0.7829322234612338,2595.684779610661,3275.752067959237,1.2468078441438645e7,1.5814521880218068e7
0.00424,-1.223337778123492,0.00023305648181551884,21.853869599126167,0.799852864440917,1573.3711239382858,3438.9251536105794,1.1116111781957475e7,2.09187303880809e7
0.00423,-1.2231216780510863,0.00024218799418797925,22.15989027445444,0.7603444251346593,7016.111987999863,3146.341673020122,999706.7620714043,1.3541388053416638e7
0.00422,-1.223115711642855,0.0002318026193822664,21.624566220610628,0.7417613193182844,1300.651125977307,2814.1401871950034,-56260.86698485912,1.2687190362790361e7
0.00421,-1.2224610959517712,0.00023752498659720844,21.85690219998798,0.77284798488079,-795.6389725701163,3045.3046855264406,3.3877756745848306e6,1.2985254375140635e7
0.0042,-1.2223887749041622,0.00023927978383308122,21.721317362474682,0.7186964392439826,1429.744234503776,2760.8546632305442,-1.8230838409610085e7,1.0951271061323164e7
0.00419,-1.2222668439522022,0.0002221181023463573,21.067966351499578,0.7338648458017673,581.9756358798078,2720.1003785787993,-8.176384232298747e6,1.1845490722494345e7
0.00418,-1.2222018769729386,0.00023171488517771923,21.66114240554878,0.7445199581027946,7486.364145570104,3041.915466445769,2.527927153988273e6,1.2149062818623226e7
0.00417,-1.2220331991903075,0.0002251467022411545,21.448428758165793,0.7369026893089884,4804.046373221097,2849.289125714446,-461694.34763388033,1.11826492566952e7
0.0041600000000000005,-1.2217226331391917,0.00023110039923727706,22.076285646801686,0.7664989614176572,-383.25403154019443,3206.839793199341,-3.5967900146848694e6,1.634540427464201e7
0.00415,-1.2212117311269786,0.00023111745557711805,22.75089496120972,0.8160833997333276,8825.814237442333,3237.528906327206,1.3833314097489782e7,1.4370792722864153e7
0.0041400000000000005,-1.221077361347715,0.00024730041503198734,23.21691003872579,0.7898080588597708,998.4707338612374,3237.5251203342264,4.817026897681814e6,1.484549927523432e7
0.00413,-1.220831620439746,0.0002244749466385514,21.53774069044951,0.8238916009889153,3224.8271449387626,3106.091125881568,1.8297538462311976e7,1.3263236626038473e7
0.00412,-1.2206909741584133,0.00023798671334304458,21.81466647251055,0.7262044710904976,5425.3961896514875,2828.1830410298003,-1.129640239879048e6,1.1373374255785726e7
0.00411,-1.220768388509144,0.00023911613485472452,22.56942132734182,0.799450248981299,2330.132487290779,3240.622508932873,5.153411212818215e6,1.4746324032393409e7
0.0041,-1.2203480307248575,0.00024378561039237878,23.444743012450722,0.825384957443994,1951.020003197863,3316.5936138839147,-9.18302358920045e6,1.780955572982012e7
0.00409,-1.220521812267903,0.00024166758146306624,22.800728349949846,0.8124524701716054,4030.6173045410824,3172.1488954986435,5.623727680244141e6,1.2750032756172197e7
0.00408,-1.2203892596055554,0.00024248384874766933,22.755615434247215,0.7622665663402102,3480.373378345872,2980.5999226531094,-8.857398917552238e6,1.375729817295861e7
0.00407,-1.2202781255821664,0.00024242276370878895,22.936229892831275,0.8131106414416427,1489.0226472334064,2801.213706242865,-5.333008699963497e6,1.161777127846295e7
0.00406,-1.2193647794210996,0.00024534720024225,23.99765433982014,0.8291260093077619,4560.016368302603,3576.731168065251,5.779281771654715e6,1.4208134627367336e7
0.00405,-1.2194116254349816,0.0002418512539274021,23.962786621871224,0.8138642731521609,4656.743090979285,3425.0123348782968,-1.667178764834943e6,1.38035259954234e7
0.00404,-1.218957510895118,0.00024600623356791973,23.21382747076396,0.806714634658354,3712.4299597364216,3365.5193854972063,-920407.5704171385,1.694262054308499e7
0.004030000000000001,-1.21887706515596,0.00023610602105606074,22.101711109605095,0.7863002520942503,2372.319798274584,3041.369417591312,1.3042037778824968e7,1.3925073593412554e7
0.00402,-1.2185922861846048,0.00023598067921565093,21.46303171072306,0.7598125200540206,6988.054836952358,2972.344036426098,1.2026832136882506e7,1.276666830782294e7
0.00401,-1.2181622399569147,0.0002467670062184916,22.351719123003612,0.8113040368761061,7883.451066617792,3220.8189149458062,2.9642373454583704e7,1.250010327489442e7
0.004,-1.2183367583500497,0.00023460049721427185,20.72782364874912,0.7115310995070163,1347.732954956655,2820.6865946665334,4.0239105142751653e6,1.3472822124972636e7
0.0039900000000000005,-1.2182497098383744,0.00024902791974428044,23.974368128738885,0.8262072551807608,3377.903930041246,3239.7377743359866,-1.363424007372216e7,1.4518937411281172e7
0.00398,-1.2175242715330874,0.00024346934094263557,22.30899281140955,0.8193233203852933,9108.171098071602,3477.134110757226,2.1669718730308544e7,1.760991651125069e7
0.00397,-1.2179009457214445,0.00023251403313845342,21.093509463740336,0.7543658196770182,5940.115509747476,2926.847882218648,8.562767087087264e6,1.317764352593235e7
0.00396,-1.21755822468711,0.000245200983070619,24.045341009872008,0.8182029284813258,3077.414396411918,3288.882998256583,-6.083577340601743e6,1.322272949638094e7
0.00395,-1.2173086188577935,0.00024828252553894,23.513920120447448,0.8246584341038603,3421.373821345798,3446.8519639087294,3.676076021868913e6,1.5577162265932092e7
0.00394,-1.2168469877550918,0.00023790884091999423,22.60326987620161,0.845871864473763,312.4908756093261,3428.8952064881305,2.3666985895566158e7,1.4782193296410654e7
0.00393,-1.2162817716505079,0.0002404747782250586,24.130773581524032,0.8372261150434269,901.3848256589348,3807.4733148417354,1.756646794530433e7,2.0421956615808018e7
0.00392,-1.2164505693271692,0.0002365980875370471,21.910825500509922,0.7181436164322558,-1003.4680191698524,2666.1625319709,-1.9835315750682794e7,9.78306960170365e6
0.00391,-1.2157667588142682,0.000237500020327482,22.40161076873368,0.7986593729084855,1112.519989603091,3452.1618224016875,8.921277539168103e6,1.8502408414870147e7
0.0039,-1.215660153984973,0.0002536522434939967,24.369816865175768,0.8757477773226153,13233.648871481395,4063.782863342169,1.0470006385906273e7,2.3084372003719952e7
0.0038900000000000002,-1.2156722072180877,0.0002374611912839754,23.06387790138938,0.832117339289591,2192.8362007859732,3263.692859204259,1.8666173836079508e7,1.47555245846806e7
0.0038799999999999998,-1.2155709333348728,0.00025769870837903127,25.17270196386735,0.8957096649613487,8297.734559756878,3538.706034403902,3.959014980619e6,1.6222248260553818e7
0.00387,-1.214872908870289,0.00023279208404853425,22.83135076017964,0.8077939707739391,5241.734910163687,3303.274763890072,1.6585702393930338e7,1.5843083248901553e7
0.0038599999999999997,-1.214771047946933,0.000253580257749488,24.22959315070696,0.8068698903319441,97.63302387132224,3355.7065468591964,-1.6976175235334776e7,1.4768353042155158e7
0.00385,-1.2147018597200285,0.0002397693194885486,22.018693619282075,0.7302594719597788,607.6155735131001,2789.458279487042,-1.0597447406792545e6,1.1231292654727757e7
0.00384,-1.2143854941089072,0.00024423761752869356,22.946005567075307,0.8246649822146833,5333.497594089573,3256.0170899399136,1.8186979961995028e7,1.613505128748098e7
0.00383,-1.2140340979244895,0.00024203449935116618,23.796932164262238,0.8155168066086527,2785.583354684243,3455.1103081362317,5.736323260909774e6,1.3758832670705464e7
0.0038200000000000005,-1.2135798246130607,0.0002405591983532571,22.167382023216156,0.7785248060150013,2451.2379267948236,2976.494872075553,6.578500652002894e6,1.2086449924369035e7
0.00381,-1.2138099289186315,0.00025200604289311797,24.131497799026015,0.7985745540686587,2500.2331236392415,3219.5399264115067,-2.420009701166121e7,1.5273497547223542e7
0.0038000000000000004,-1.213171982846064,0.0002557819202171914,23.98321700874254,0.8115317264373169,7107.024949281638,3202.7393532516194,-1.3282458665557416e7,1.396888766655795e7
0.00379,-1.213174708853959,0.00024166461651215366,24.022607550971266,0.7782576436014176,-37.11504543887858,2964.4403411738863,-3.2601717150514092e7,1.4562583531436494e7
0.0037800000000000004,-1.2128527083781036,0.00025763077534736873,24.17929411428303,0.833722933899848,-4373.724399416993,3541.9887136966036,-1.210182806774447e7,1.792080482614648e7
0.00377,-1.2126672879970892,0.0002602844477486204,24.807180542682723,0.8000371011867985,2669.5769132725886,3117.5605058340966,-1.7597908762450878e7,1.4287762401839018e7
0.0037600000000000003,-1.2126296342828697,0.0002626615399308615,25.641282125164366,0.8985890842836548,11109.026864720374,3326.9797433320305,-1.7501314278393447e7,1.4729057136391947e7
0.00375,-1.212144276024517,0.0002480571811696758,24.18833339270728,0.8755469367474918,4414.149095565446,3626.2521098976767,1.4220548887657475e7,1.905539876085715e7
0.0037400000000000003,-1.2118719517587715,0.00025042215082686546,25.422650773556118,0.8986474015050644,3960.009781036226,4243.5112324699785,4.532511176485628e6,2.3691610807684388e7
0.00373,-1.2118317789637603,0.0002517621780076064,24.794019414352736,0.922798714076802,1312.145036867473,3941.966672472787,3.362489805344767e7,1.8334851215345357e7
0.00372,-1.2116501603179546,0.0002427406086678819,23.909024354793868,0.8546417217918617,-184.96748323013216,3464.501727382726,5.0056914064831585e6,1.6137693387000669e7
0.0037099999999999998,-1.2114687640742055,0.0002523762185034213,24.25281044054305,0.8305830935611457,10695.331393855578,3473.9435531876475,-2.22329395785639e6,1.4587810872615732e7
0.0037,-1.2109398892412189,0.00025595856518467784,24.20011095761266,0.870639870304927,6664.853651096451,3376.1607191929816,-7.057929045705386e6,1.6376919966337424e7
0.00369,-1.2108072742174723,0.0002519132595543535,25.505212286289098,0.906088787263956,5734.006142710875,3473.5464849155296,-5.98227235729689e6,1.4823165402900875e7
0.00368,-1.210369737523187,0.0002463513491848266,24.12675516233413,0.9016278606203012,8171.01587473413,4760.469123582649,2.540638677455918e7,3.3269886398245018e7
0.00367,-1.210233007930047,0.0002427157942025773,24.79427423573448,0.8610182746892766,5839.663866310621,3427.2527289508735,-6.338131068571677e6,1.312085686925404e7
0.00366,-1.210149521813755,0.00025512282896488343,25.587755371433865,0.853150847533518,-2073.031253373685,3774.034137625448,7.336837609823306e6,2.1736731189458296e7
0.00365,-1.2099086559728143,0.0002554663501707551,25.896360151357165,0.9302620793773093,6758.389149575974,4133.988611470544,1.5563531366765315e7,2.0010889235817917e7
0.00364,-1.2095956394993987,0.00025215287301008193,24.821349858414017,0.8982705080324577,-3870.675283097317,3946.5284187583525,1.8918854185179938e7,1.912131126167625e7
0.00363,-1.2091332941309105,0.00024837883291493857,24.389327470701257,0.8423887672701371,2258.6261305258136,3764.5296705194096,1.2202633270820476e7,1.742804470718126e7
0.00362,-1.2090856586809553,0.0002587666067695553,25.199624185000918,0.8612271697060849,9200.517535025047,3436.2988199821575,5.495561126386655e6,1.3378218924705064e7
0.00361,-1.2086124541522505,0.00025556118114422426,23.758846956138484,0.7893169196552388,2479.0807540855935,2822.7284426391884,-1.8733618572252564e7,1.0977435145873206e7
0.0036,-1.2086837104370438,0.0002600105309442161,25.58521155279698,0.840118594286881,738.4380482252172,3518.7096458594056,-1.782692055098824e7,1.650763128365918e7
0.0035900000000000003,-1.2083250401427248,0.00025094771255008627,24.906778046578527,0.8809848437723455,6806.522177056566,3708.1749284106363,2.8304592693016417e7,1.7445145557050314e7
0.0035800000000000003,-1.2079478591249113,0.0002474952299833189,24.655769764302278,0.8403037235050106,4585.494399506932,3576.949400930871,2.3102506123958662e7,1.678469796283639e7
0.0035700000000000003,-1.2079174155544916,0.00024027978101286512,24.27806770423673,0.8815034748673259,5639.813873594072,4218.655128004486,3.555459656217484e7,2.1929559629966654e7
0.0035600000000000002,-1.2074503765458693,0.00025720486730775185,25.08734365193897,0.8501913731396742,3752.269081676263,3643.880626261945,-4.136150774606786e6,1.6534491409598626e7
0.00355,-1.2076534482110424,0.00024495294766535536,24.902090723657913,0.9080896645994431,7633.104725964957,3953.3775084550057,1.7238165619331736e7,2.011168632911252e7
0.00354,-1.2070526923742069,0.00025882432901241296,26.31755924850751,0.9229802508473842,4154.4544911259645,3640.2996909327385,-2.401112406823257e6,1.5863830085922224e7
0.00353,-1.2069204932208093,0.0002500403247162334,24.013621331129578,0.7999190676484604,1704.861183241978,2768.1742868300876,-3.930778725243959e7,1.1192701488374611e7
0.00352,-1.2059988490189355,0.00026083203141755005,26.127067069612,0.8897213125642863,9178.697037330077,3411.5676168424197,-9.055484083281834e6,1.5198837703535886e7
0.00351,-1.20582512809404,0.00025034665363199996,25.59197205230986,0.899932166634943,8227.851737665498,3789.538459457536,8.138494911258908e6,1.799071420901266e7
0.0035,-1.2061259168649523,0.0002665718016635681,26.352842548164457,0.9507016635544353,7991.414147124103,4372.856503850159,2.6137795920680307e7,2.075386918183038e7
0.00349,-1.206093678521602,0.00026495890450944855,26.722116362627638,0.9428514172682355,1057.158706023761,4023.5947816129706,-6.62820592258414e6,1.8554949623311616e7
0.00348,-1.2053283317727015,0.00024535399620547615,23.750709491846916,0.7947174359455342,-1072.6118645523984,2967.317175973071,-1.8408945573426664e7,1.1887307205562197e7
0.00347,-1.2052986651742321,0.0002633707488391125,28.13503337366843,0.9751567559583053,11519.877828180443,4713.152190458854,1.582261447260761e7,2.788614376689196e7
0.00346,-1.2049632331700268,0.0002752782315590481,26.481973002785068,0.9141317967388083,11879.914962473396,3930.1851414660623,-3.1685624067044314e6,2.121781947974495e7
0.00345,-1.2046752882236476,0.0002505621458515358,25.078307904356993,0.8948913937615897,10838.724963533132,4301.370430759907,1.2578369882227406e7,2.903233911950716e7
0.0034400000000000003,-1.2042770301643198,0.0002610751165673223,26.232815626779548,0.9519532435254753,12161.224491962894,4663.293446792836,2.8593170870561715e7,2.649898860538678e7
0.00343,-1.2039789153326819,0.00025968844782334687,25.719657401852416,0.9162365045363821,2295.2981388075386,3231.234034297114,-1.3672545422863945e7,1.2879902822209463e7
0.0034200000000000003,-1.2040600728584092,0.0002621058180911233,26.341645790442108,0.9774307548921793,10950.819269830978,4634.725107147176,3.4309756296410695e7,2.532720028163681e7
0.00341,-1.204048566891783,0.00025635337475065517,26.356450671492993,0.9027596765239657,5391.410023843971,3889.3105505718195,-1.2038924960298644e7,1.97075935806153e7
0.0034000000000000002,-1.2037694614153691,0.00024941465972156145,26.511215406256962,0.9135888910091481,6702.040214238715,3901.5967143787625,-2.099086525070116e6,1.6065655429528521e7
0.00339,-1.2033110823343889,0.00024045552274138215,25.944474653449234,0.8925661602430296,3280.409254950078,3800.288615823896,5.964527813748526e6,1.7408280556730367e7
0.00338,-1.2028522007069808,0.00026175168280073534,25.947025503222058,0.9005498965195793,7958.408898491873,3230.5241337025736,-2.0616500234077584e7,1.3745377175558917e7
0.0033699999999999997,-1.2025561339525848,0.00026046822816885244,25.15915865744991,0.8999583022682073,8399.799868253438,3461.7485442925167,-8.76247228036388e6,1.4623165097043e7
0.00336,-1.202311494887278,0.0002547761416936633,26.064633854316334,0.901942494735186,12631.611337732296,3959.4587723671666,565896.7492046304,1.7825540327054866e7
0.0033499999999999997,-1.2019340106318361,0.0002625613925177969,27.740891226437245,1.0063002908067915,9776.864685828794,4622.6063923754455,2.7806886114902448e7,2.420584164202951e7
0.00334,-1.2014468994490568,0.00026987327080582645,28.157416434560936,0.9902705980017773,5338.44768290621,4254.397351009087,128621.33838138568,1.9632566334977955e7
0.0033300000000000005,-1.2013176134258452,0.000266225407273832,27.247793711635016,0.9182603521877285,8697.66665963159,3967.1378860540717,-5.812067154282103e6,1.82067135418662e7
0.00332,-1.200973991964742,0.0002617668180936809,26.514339250546367,0.889132797012771,5224.966405476681,3935.0050475506955,2.995826855648315e6,1.7690782318010997e7
0.0033100000000000004,-1.2006479750443382,0.0002597519869533302,24.663384006297736,0.833292743658343,-1215.238219594341,3366.338329209506,-4.246878578094919e6,1.4275629371403206e7
0.0033,-1.200765747139845,0.0002595245043602107,26.333883364401572,0.9079620115172631,8913.998872824965,4015.272751409104,7.790636030998402e6,1.833152792003727e7
0.0032900000000000004,-1.2008829914480292,0.00026078694726808265,27.78186901322953,0.9482045614749088,11208.973120353197,4541.63989960202,-932708.1574020887,2.772352913827335e7
0.00328,-1.2006438917825388,0.0002761059122903416,28.070413997053524,1.049887948794934,11308.869009387286,4661.531191329891,1.743303418420623e7,2.2234834959039815e7
0.0032700000000000003,-1.1996584785509818,0.0002712148256337237,28.129409316986344,1.060483086979461,11146.577934002134,5830.817369203087,4.0669776841824844e7,4.423721886499501e7
0.00326,-1.1995052027267432,0.00027011541895470066,27.645642058273918,0.9196416787470247,7187.765379048779,3705.855884794722,-2.7833358709426794e7,1.6286555623661933e7
0.0032500000000000003,-1.1993530092571365,0.00027001089793582004,28.17265535840014,1.000746807922208,2526.789040941073,4078.5164728385657,753403.3700500232,1.8304694951206293e7
0.00324,-1.199282383539879,0.0002517580414437965,25.6030262052864,0.8701540211569028,263.2031641651953,3039.2142550370813,-2.249879658740057e7,1.2230970459919883e7
0.0032300000000000002,-1.1994588339369756,0.000270211313924648,27.534718295188522,0.9546693058208385,7303.632126597809,4171.4823664565665,-280859.0231803719,2.0364538576855782e7
0.0032199999999999998,-1.199110636354185,0.0002648991183703176,28.139640867182447,0.960366224216527,11813.80798058255,3857.980630110412,-1.6130884851917677e7,1.8614115487265334e7
0.00321,-1.1985440394266789,0.0002684741868891046,28.214900678798642,0.9356443865815398,12666.554185246678,4363.566021014104,-3.178897665094874e6,2.204601562143583e7
0.0032,-1.1973767149291388,0.00026239121053241437,27.456207609407237,0.9581355134404818,6775.432324737417,3982.6882372591617,4.515386804002181e6,1.9588338075013645e7
0.00319,-1.1977205952933339,0.00024214224299296168,26.996879203935684,0.8778607975645958,3076.7830559530194,3684.4827966455555,-2.535289890451839e7,1.4734417326230394e7
0.00318,-1.1974257391770586,0.0002753071665246794,28.151536282103606,1.027545834662337,16551.750832280886,4844.175168473224,3.9932338385095984e7,2.685709957495272e7
0.00317,-1.1969827999689613,0.00025794648671105677,26.539159274623213,0.9435272222237738,3917.6866857051878,3740.0066213011946,-7.8956592398467995e6,1.7280764682947677e7
0.00316,-1.196613379744172,0.0002739189062577316,28.138008146117887,1.0351239733783753,7234.129968273532,4498.225162059044,3.3430048479675446e7,2.009726356636312e7
0.00315,-1.1964841630706518,0.0002502329366054364,27.125784279573296,0.9656624525660968,10950.9180125263,4066.473709401628,1.100632381031668e7,2.0875980297239766e7
0.00314,-1.1964344141876906,0.0002616657493326858,27.030691266068274,0.978668436735119,11602.173565916122,4634.998160127707,3.046959635463079e7,2.4900956530669957e7
0.00313,-1.1960169398515033,0.0002551978187460589,27.40855731680183,0.9640518704809499,6053.826719368353,4397.901142659014,1.749007999397715e7,2.1277756292585187e7
0.00312,-1.196010644323883,0.00025445436504409666,28.310351610362034,0.930017490875031,12392.442017015434,3829.7203464313243,-4.767197406164513e7,1.6521594848356673e7
0.00311,-1.195292246700443,0.0002734382056875391,29.781207209130432,1.0510307797725014,4854.049806245985,4904.044237794591,8.084267048594839e6,2.373526148506562e7
0.0031,-1.194239832281135,0.0002795669079108186,29.680851817695416,1.0293961831922704,4902.604232685962,4873.2620135731295,6.102149431675023e6,2.6683756581419956e7
0.00309,-1.1949482714178208,0.0002727469222990645,28.149200246255223,0.9627985129705291,10247.551059877023,4056.531049735257,-9.032603061410906e6,1.835755676623031e7
0.0030800000000000003,-1.194353666378339,0.00027096586625655815,27.851681303351747,0.988315263890833,-3421.245518919528,3808.202476324747,-1.004001169457793e7,1.7498063926378444e7
0.0030700000000000002,-1.1940581745352923,0.0002834776463981591,29.274231219032366,0.9643091582902554,-3131.3268996218953,3850.2187919002176,-3.7678512359381065e7,1.7814348282569606e7
0.0030600000000000002,-1.1941543221237998,0.00027833310625495266,29.527536610944104,0.9647234076845778,11228.047990843792,3577.995675818251,-7.014265536972418e7,1.6705299597929394e7
0.00305,-1.193727626680356,0.0002755647319368506,29.494981991448405,1.0132110033497643,11510.484194555838,4596.192683692567,1.0453577966727671e6,2.0346047595770925e7
0.00304,-1.1937245710133657,0.0002807945939398125,28.545364498780312,0.9422899884780594,5152.888578190858,3981.3254128947933,-2.353107368177669e7,1.8218138880394515e7
0.00303,-1.1932513941082814,0.0002851497513199604,29.298942635280373,1.0955283315753956,9499.375711058105,4857.014206989175,4.583694820119292e7,2.3543041719717707e7
0.00302,-1.1930489378830633,0.0002810083014773651,29.474229319307344,0.9715703069253767,10396.966506646311,4703.473471255618,-1.7141208528186455e6,2.453234724064082e7
0.00301,-1.1929006844358547,0.00026666888358475773,29.594523560357054,0.9926383829647853,7645.120036170968,3966.0895446745712,-2.7236610345436748e7,1.625435667770753e7
0.003,-1.1920758705047279,0.0002801224527373186,31.755192377913637,1.1337626264002527,-2006.8934969744223,5415.759569057748,1.7681656540094312e7,2.907224684585921e7
0.00299,-1.1916844872542613,0.00027079936279851417,29.917472432990266,1.0616037691613187,11923.527997670844,5061.119760217154,1.8404012281680644e7,2.7052882028885763e7
0.00298,-1.191171556632719,0.0002814736166696361,30.66232215341194,1.0900103638071743,2302.205758819983,4954.966861687218,1.2520251280122682e7,2.5436705925850198e7
0.00297,-1.1912919847619845,0.0002639130727809425,29.50136769599844,0.9776673709955784,9160.838018950719,4303.837106325964,-3.358588349821752e7,2.3434900231857814e7
0.00296,-1.1909569879276432,0.0002832935191731936,30.21870486033731,1.0804057232895568,7590.081168921273,4542.385366062797,1.3347903984790647e7,2.0346502543114763e7
0.0029500000000000004,-1.1912491978291468,0.0002778084507562005,30.185158165648534,1.0082249066141804,17331.751742772653,5172.164884582355,-8.989611828587014e6,3.169115771168548e7
0.00294,-1.1907072688960383,0.00027003567935532396,28.6200444916742,1.012394240012562,11794.433758066683,4549.369442162653,2.439941780590177e7,2.1048820319281664e7
0.0029300000000000003,-1.1898522054384375,0.0002688969220629101,29.096612404714186,1.0230504904467612,13212.904068609367,4835.046473950114,6.272861132394881e6,2.4581865700550262e7
0.00292,-1.1895847492129916,0.00027652131193762363,30.638085711095414,1.022951918653613,8625.342949647813,4549.346087784633,-3.7572848644870415e7,2.152222264001317e7
0.0029100000000000003,-1.1894324344811804,0.00027549566991383914,29.581395080197595,0.9960548200238425,8766.823130711702,3951.99375023329,-2.8965280226992514e7,1.819895579092355e7
0.0029,-1.1891336304023306,0.00029034049341076086,31.46539156482911,1.1268822936334375,5804.204215134295,5292.663814368713,2.1977336694667924e7,2.6490594069814116e7
0.00289,-1.1883858860018608,0.00027298593375616343,29.85801560407982,1.014963992332405,11468.175317990574,3922.678616645651,-2.2365841224463e7,1.717453311335343e7
0.00288,-1.1880182714115644,0.00028267659503392257,29.602534562461326,1.003202291778111,9801.370732988029,4316.130434976137,-1.8980560875958875e7,1.8368408016916506e7
0.00287,-1.1884643411080502,0.0002860640220307563,30.920775262117907,1.159304766421196,12312.406885984388,5836.778670836365,4.012925443671459e7,3.6385872435383454e7
0.00286,-1.1881595022851956,0.0002887342552301642,31.70539499076033,1.0913414598889764,14064.886212228483,5019.342537234941,-1.0933731460750347e7,2.3853674539577246e7
0.00285,-1.1879693455608138,0.00028871255269309295,31.660683318495742,1.0931468224564111,7292.389559710948,5261.8029040669835,1.7704485370590866e7,2.9125314650370862e7
0.00284,-1.1874821835532803,0.0002744728135813306,31.592780361481257,1.0874997118090357,3652.6352659757245,5099.267151899678,5.129939827259777e6,2.6007795172884453e7
0.00283,-1.1871096516760005,0.0002827429670639431,30.937328064290398,1.0333107288502932,9388.746741212793,4753.995213124503,8.930975092742193e6,2.2327325648273505e7
0.00282,-1.1863934557480464,0.0002764007290926687,31.08221612361662,1.0988762537387926,4199.9133170868945,5184.576058846993,3.2924277172895793e7,2.4593146541126657e7
0.00281,-1.1863839616750709,0.000286795730031558,31.514123736570333,1.1460036376567586,19581.886881406455,5690.79536393729,3.6880682949134305e7,3.3793345456228584e7
0.0028,-1.18641422008792,0.0002826848286598534,31.77342797113772,1.0810326397378707,1182.945949156412,4606.644312759374,-2.7737689051058024e7,2.158228509168496e7
0.00279,-1.185947670539986,0.00027518221795406794,30.938751524307705,1.1034321784164371,11770.036752296446,5545.797281492,3.1928879432706427e7,2.8603674850071736e7
0.00278,-1.185353103628731,0.0002903527132538452,32.868312145651366,1.110064298430103,8898.997363503531,5373.212481458025,-2.5518203127986275e7,2.9088158117997352e7
0.0027700000000000003,-1.1856742797835655,0.00029076374195645676,31.316734639547498,1.1053939833884143,2694.865822104638,5415.5054496780185,2.9116808682932023e7,2.9634903326614182e7
0.00276,-1.1850907139683593,0.00028597503251254116,32.12025525027327,1.136335952008532,11993.266273381594,5641.33203059812,4.462974941575372e7,2.7275171057166748e7
0.0027500000000000003,-1.185097728626545,0.00028342066505954145,32.282237087406195,1.119078632928168,4987.617669322656,6229.0070642761675,4.000631025379047e7,3.6462053241573684e7
0.00274,-1.184173748712745,0.000275548145703571,31.804892275503256,1.0927051182316507,1584.9496190821246,5010.21526226539,-9.391762626632059e6,2.413152330854624e7
0.0027300000000000002,-1.1840695613153045,0.0002888153253818163,33.366767808839896,1.1893256869746989,13746.914249674735,6324.613124386063,4.174547782003397e7,4.3129462799765386e7
0.0027199999999999998,-1.1836288867097895,0.0002784838265067683,32.74514152698303,1.075420973762162,3410.6355043258154,4548.020191056266,-5.0751016488653354e7,2.2175239254488826e7
0.00271,-1.1831704898053363,0.000283332198401599,32.602619623547106,1.130817144121767,8973.709223604248,5057.099609267017,-1.0329077128243888e7,2.9785736856098965e7
0.0026999999999999997,-1.1832413959152774,0.00027712694592133403,31.19803496258543,1.2040715964934405,13632.47205996718,5710.271648702907,5.19820680301301e7,3.3013645776025742e7
0.00269,-1.1825656651111154,0.0002866293216610962,31.068912356681434,1.0492305707501506,-2730.140426339793,4568.753138822605,-3.629377477692468e7,2.613972143657656e7
0.00268,-1.1824200061075028,0.0002829177304196778,30.292908639843013,1.0291903558578333,12017.27545551685,5466.785176718761,1.498772349378581e7,3.7922553982698165e7
0.00267,-1.1823622077818845,0.0002980268733696418,32.430032628521296,1.2091360362442949,3234.5489972973633,6169.2780213887145,5.468017488349466e7,3.3299221785960928e7
0.00266,-1.182252256580384,0.0002781230526132318,33.40814063222981,1.1219072566933068,-2490.1929169794494,4886.782430148248,-2.2207559427837677e7,2.4675669660563223e7
0.00265,-1.1811811728497021,0.0002867868270732244,33.05078001425138,1.2254239157364395,4931.3474876429,5471.023225158988,2.0945037011354893e7,2.8219528785675928e7
0.0026400000000000004,-1.1810684337019683,0.0002890254904745609,32.83636179061562,1.2004848016026601,15168.953802967933,6400.543228942336,5.858210318020787e7,3.795342191397178e7
0.00263,-1.1811587561943397,0.00028031954232161937,32.1947384737354,1.1201085729053812,7307.736294553624,5043.476867196682,-1.4793948055842558e7,2.6268091860306773e7
0.0026200000000000004,-1.1812077239824537,0.000283787815920001,32.63552979377192,1.213316607934091,19518.678677293905,7800.358069722436,9.564189189722997e7,7.076469302478406e7
0.00261,-1.1804862805008025,0.00028896686992887697,32.02303500018445,1.1119774457741183,8360.558091173676,5075.3048718585005,1.944365380213643e7,2.5300207321509384e7
0.0026000000000000003,-1.1796589805634035,0.0002776659382869261,30.864101186386264,1.0793204959475884,-1416.7006235770332,4573.976224972135,-1.3003050708319448e7,1.9964763569284134e7
0.00259,-1.1788975192173943,0.00028598848459374744,32.15519285226837,1.1769875398440475,14811.968652778405,4960.944394300659,1.3256639556225725e7,2.6062294855965793e7
0.0025800000000000003,-1.179011176214583,0.000303280982870023,35.70044408457754,1.2859256539834008,13271.188212460198,6907.921260489991,1.7717820767705258e7,4.0057640826949246e7
0.00257,-1.1788117431022755,0.00029271145823784797,32.726104973189415,1.2119778662322747,14519.627795916635,5440.286330896645,3.081710496974277e7,2.7174532067363348e7
0.00256,-1.1787206734824183,0.0002909868222866155,32.6460298805258,1.1782340585506381,6867.5324884670235,5832.009337412363,1.1933286977137402e7,3.382544382439242e7
0.0025499999999999997,-1.178856442438909,0.0002884692596925674,32.35888754161623,1.127460752562929,4649.429524231745,4908.409148336768,-1.1829282046595655e7,2.441126377978609e7
0.00254,-1.1778805096880889,0.00029594420012814867,33.71594253669108,1.17493240419417,14043.065531080021,5977.4623205833805,1.6919687522594474e7,3.156050093845123e7
0.0025299999999999997,-1.1774784880627265,0.0002964993188084678,34.78436557205005,1.1713544404438547,16121.7380095513,5271.898405281971,-4.890848499849484e7,2.57956612596275e7
0.00252,-1.1776218447008258,0.0002975513922859273,33.98169599333987,1.1802487843187004,5172.848448544862,5868.229315779235,-2.454715680827901e6,3.046273817883513e7
0.00251,-1.176927509028653,0.000299470877171465,34.591605339937,1.2676882746669442,10545.05025554649,6276.468212879556,4.7738154432171725e7,3.40102392658929e7
0.0025,-1.1768746926186,0.000295144069757059,32.948721271145544,1.2676313253543168,17964.674074764684,6470.370140906351,6.959441287663355e7,3.729294220022663e7
0.00249,-1.1764384990747627,0.00029745577720598015,33.433050653151696,1.1799363949812538,9765.496825304037,5337.181410016384,8.447095334975634e6,2.3547849438718263e7
0.00248,-1.175855706103689,0.0002920901650723403,33.93828028200544,1.178318996489073,7881.997418722384,5829.340432461625,-1.1361661587005366e7,3.3566017094922684e7
0.00247,-1.1752916240685916,0.0003021921128826279,34.99246875699754,1.18582009339391,6853.597348926007,5565.8299000654515,-2.2477344429643914e7,2.899508673377729e7
0.00246,-1.1749124172899115,0.00029457753685760353,32.97104980182574,1.295952333760192,11475.770565607914,6801.747244864053,8.095017993520623e7,4.4399990839158714e7
0.00245,-1.174344281889351,0.0002917938134410248,34.887364978309975,1.318022782985218,21063.886948150608,7159.768306744825,9.312929324969947e7,4.3572094694234155e7
0.00244,-1.1737930812635675,0.0003009469868719697,34.97035815893128,1.1955604752013007,8314.497231463929,5866.0799665174,1.4559817983096136e7,2.882312732636318e7
0.0024300000000000003,-1.174241956807489,0.0002941114049882532,34.19906779787292,1.1450657409898812,14673.762629837838,5674.0718648151205,-2.1913369220197465e7,2.4826470474666648e7
0.00242,-1.1736869945760917,0.0002938985912070356,33.867498612803864,1.1853473119367912,7664.1534429335625,6429.648895700797,4.442211960442505e7,3.783599180840338e7
0.0024100000000000002,-1.1732490536676046,0.0003031519591178953,35.675258061882566,1.1945860550282381,10448.15737709131,5509.454365573957,-4.264593396241851e7,3.0464156610024203e7
0.0024000000000000002,-1.173239122211757,0.00029728542951507276,34.61052605367774,1.1487378394833825,6720.156790592079,5014.808998024032,-4.462148694280565e7,2.5364654706776813e7
0.00239,-1.1727895595900621,0.0003006036062226776,35.128897993985284,1.2218768855107993,11119.777543641383,5476.082582619542,-2.2720073122401256e7,2.8229894780473996e7
0.00238,-1.1719474455475705,0.00029226435479811854,34.688785420658355,1.0976791992329258,9534.61928598831,5659.667039522518,-4.658019950639804e7,3.1649034122731265e7
0.00237,-1.1717748281597642,0.0002864602115117155,33.38601263552731,1.1197829509186483,13827.0526622822,5185.511955511215,-3.4955554123136625e7,2.6174679623568576e7
0.00236,-1.1710355562203916,0.00031005053148039385,36.85976728941576,1.2470886713095395,15644.748331851588,5699.524360763698,-4.158850964295669e7,2.8280462800714098e7
0.00235,-1.1708201982336999,0.00030068636345338245,35.052488757413236,1.2155280429499806,22913.395237188142,7629.912091741987,2.8996034335903183e7,6.658372887638693e7
0.00234,-1.1702065909567825,0.0003176853473740951,38.20999700064262,1.2398252506656022,1100.4265020784117,5860.961353944865,-7.267597192070644e7,3.132924916110715e7
0.00233,-1.1704542485473883,0.00029779315419855825,36.16350801589805,1.3196493285495603,13017.434725579871,5999.336226781844,1.1934807950374443e7,3.2495505900333248e7
0.00232,-1.1698966398096946,0.0003076901662488961,34.84069133323262,1.2240370452303193,23945.362831956303,6314.503589686115,2.731206805155202e7,3.8976307601279825e7
0.00231,-1.169750476774535,0.0003137014983627192,37.26269607311747,1.2745903775231362,14834.142918696221,7117.315441812489,-2.5528101203917496e7,5.037331228934509e7
0.0023,-1.1698078743399172,0.0003172964906477365,38.7094765869948,1.42738079333606,28941.544506207785,8129.231098829782,6.947592133295555e7,5.113819069736803e7
0.00229,-1.169011166662625,0.0003102434771478681,37.29057362736677,1.294868078750202,8499.9896679777,6315.018845884732,-2.3768607807120737e7,3.455240235670995e7
0.00228,-1.168962649440572,0.0002980910917750436,34.85202875410414,1.2172330638622528,5490.446730653998,6174.735713713167,-7.391701811037376e6,4.633992164952348e7
0.0022700000000000003,-1.1684929562618056,0.00030569267325773503,37.81144194644773,1.3233199499598813,3359.3273887973305,6356.271206065768,-2.3371974994503904e7,3.5713664408295825e7
0.00226,-1.167185823764296,0.00031853804047055913,37.86456836573564,1.316829005142059,13731.85596487359,6430.406351564146,2.1477798021699185e6,3.323496248724863e7
0.0022500000000000003,-1.167437334128169,0.0003170965334778402,36.793737406799266,1.289025362344781,13017.04331139341,6207.108072085362,-9.178262059905056e6,3.1744852578258973e7
0.00224,-1.1667040080428361,0.00031162294190233136,37.64977573307043,1.3304012721921246,19065.02739190684,6757.5457466886155,2.4174875643855307e7,4.0869950673336506e7
0.00223,-1.1669801618005413,0.00030819104896404113,37.8912191259118,1.3832226072735097,20743.112852620063,8394.986489320101,5.874112371704578e7,6.850284074004555e7
0.0022199999999999998,-1.1662834887739972,0.0002981638171688437,37.1800780970303,1.267613834831458,9596.252844546614,6113.272475428434,-4.1543141584886424e7,3.6377009050363466e7
0.00221,-1.1659026165948065,0.0003030910257956277,37.44888740710639,1.2269561454080458,202.21662992992748,6430.725448719042,-4.350143242760052e7,3.485210943073556e7
0.0021999999999999997,-1.165973186155019,0.00032606859160781395,39.183214192453384,1.3642136059860779,29462.047299042883,7351.719996033892,3.228495824948933e7,4.404313248408478e7
0.00219,-1.1652035659111342,0.0003126156182121251,39.03078274069256,1.3677154823053945,19514.615625156235,7566.348311779757,2.8817683270772994e7,5.340971424229409e7
0.00218,-1.1643277392431655,0.0003238046173239695,39.93310287283055,1.3796163430661879,6987.834284022269,6513.94447951788,-2.208924472456676e7,3.383924013303146e7
0.00217,-1.1640052767372382,0.0003166847440294673,38.110009926356646,1.4223018099925129,20246.604921235856,8456.304454158908,1.1546670527237722e8,6.954058134048726e7
0.0021600000000000005,-1.1638055927816475,0.0003132909932921586,39.66349262334858,1.3003932319163332,15610.84947040583,6001.964531263346,-8.165912791310403e7,3.066064944491114e7
0.00215,-1.1631244206703482,0.00030951097936649283,39.572214375392065,1.386650418501527,23498.24028943092,7438.398897696798,-2.8708066537847375e6,4.4785535142251834e7
0.0021400000000000004,-1.1632238981515244,0.000311631287268003,40.0326646342719,1.5677539781924932,12843.246036919525,9866.017078661092,1.4402079955921665e8,8.100605901471412e7
0.00213,-1.1629837885476144,0.0003201269339793464,40.60703514534619,1.4005126181117036,27583.103532811267,7223.186466577922,-748537.0481260023,4.081659425573282e7
0.0021200000000000004,-1.1627048715453747,0.00031964148361049205,38.09799235692026,1.4032236740291646,12738.14519960295,8438.84121997788,7.44306337442865e7,6.239447468144186e7
0.00211,-1.1626823284456722,0.00031407876406623023,37.57182914632671,1.3562515911624917,29590.537772622305,6952.11268178732,3.7732213298658274e7,3.8704454995195314e7
0.0021000000000000003,-1.162141270959118,0.0003157740129918453,39.414161401051516,1.3639109732556922,21948.760436230205,6868.885674543641,-2.6477656245108455e7,3.9127833374167405e7
0.00209,-1.161586017183774,0.0003206770668364787,41.17592865216546,1.4195252684280721,24196.783586468344,7718.917952227898,-1.3241648790808214e7,4.81805565240269e7
0.0020800000000000003,-1.1618087738654734,0.00032610575449768843,39.34300785329695,1.3830187702522532,14204.316029975565,7666.057147295313,2.127009365777038e7,4.9117640976570375e7
0.00207,-1.1605030079426364,0.0003328888885768014,41.65174023001498,1.4866491613071646,24761.339680079844,9489.525912482495,7.56585871629713e7,8.542592158471496e7
0.00206,-1.160229736628995,0.000323728469646893,40.05779284142036,1.344771541043617,17359.01353485751,6917.171643926174,-5.2421277664217226e7,3.91927256839381e7
0.0020499999999999997,-1.160457873989276,0.00031958164529674355,40.134641226347306,1.4548420015110712,20803.02062914691,8712.982354461052,2.2821969380237855e7,7.088751092927758e7
0.00204,-1.1592636036919222,0.0003187201386851007,39.07389598192222,1.225171455026692,10356.395031515789,5972.957353761542,-6.661843133566513e7,3.038352853172381e7
0.00203,-1.158654168213275,0.0003228483947805179,41.4500357892652,1.5180865234572014,21850.534745660545,8468.281964262369,9.632505667583004e7,5.550234361511233e7
0.00202,-1.1581094823286544,0.00033582161223159987,42.71266249214846,1.4557449465689907,12184.440711609428,7506.824961960752,-6.1221200921835564e7,4.601210575231897e7
0.00201,-1.1576540870650647,0.0003147410989018056,39.8234015545055,1.3900460065813804,12641.242761789737,8776.52196364018,5.062863240661723e7,6.770822928185683e7
0.002,-1.1574489254865659,0.0003186607064154323,42.85994830703397,1.5056448019514674,31287.719487227387,9528.78149050076,3.916828852118225e7,7.054507636796735e7
0.00199,-1.1573232434393306,0.0003177004719200388,40.27029156444681,1.4171655786439719,21945.01008699431,7803.147525558924,5.157275093739645e7,5.1494187656583354e7
0.00198,-1.1570884397193484,0.0003317770408745253,43.56836711541379,1.4958798881168491,18882.42339996165,9370.906259001302,6.95188736499597e7,6.927317046436599e7
0.00197,-1.1567287204553993,0.0003127446440597103,42.26775404189136,1.53068470779208,25910.847271001094,8085.386669371855,3.2157859501093477e7,5.262597199986425e7
0.00196,-1.1560712527286305,0.0003296206757546793,42.17997753311524,1.4442537749115139,17453.617013358613,7204.337652126652,-8.395863557778632e6,3.85015557278189e7
0.00195,-1.1551204780181847,0.0003295944247550067,43.47581068243689,1.4885094680434656,17846.31230801137,7754.079299580221,-1.1482237757100917e7,4.5840076042788394e7
0.0019399999999999999,-1.1554363808595582,0.00031671849014795923,41.19253204116252,1.4082851374112777,21266.86356875383,7909.213677682804,2.1020634828083874e6,4.9861149560546234e7
0.0019299999999999999,-1.1549667251069093,0.00032838482689692363,44.37730015497009,1.56458033736523,18353.39705474225,8158.489407229748,3.379979225978609e7,4.940387639549957e7
0.0019199999999999998,-1.15393277111059,0.0003381800682542423,44.327683766517424,1.4633444736677284,18815.663728897045,7847.322812874294,-5.267036434572262e6,4.3637678536123276e7
0.0019100000000000002,-1.1536485557895362,0.0003341696857455265,44.323646481176546,1.6180159699464909,25110.84465553118,8723.17800760868,4.489608728203037e7,5.129095859853505e7
0.0019000000000000002,-1.153286764039502,0.0003305390407508737,44.25551159754385,1.4759821360916983,31171.989118583275,7878.670572755179,-3.759098747011465e7,4.879369733366385e7
0.0018900000000000002,-1.1531552435462569,0.0003343535565608034,43.34128249489551,1.4680014388929972,1030.315185115707,7668.618351150815,-6.844430869944501e6,4.469759491825664e7
0.0018800000000000002,-1.1526441098627633,0.0003344641834031044,41.74959273147669,1.5480362154685035,15123.019536516562,8976.900710815671,7.316666021631923e7,6.392897703816742e7
0.0018700000000000001,-1.1522879107928243,0.0003141630535893783,45.13555398261179,1.5453818259880467,21108.398820718987,9433.956481384968,1.146678849546929e7,6.898535085444702e7
0.00186,-1.1517027519216148,0.00032552773959860885,44.68783870608149,1.525365376948947,18867.23817635179,8718.474668489682,-9.137307884658772e6,6.148546546953092e7
0.00185,-1.1510538931839251,0.0003369744914941179,44.44774621114814,1.6794528593066549,25072.00957432482,10486.380362548056,1.346361441362538e8,6.764135429623002e7
0.00184,-1.150405580393536,0.00032706717376022345,44.21220478021527,1.5768936621082275,21619.663020765336,8969.686152120847,2.41623603253432e7,6.474135239910268e7
0.00183,-1.1505251070694997,0.00033041442199198786,43.46187215912784,1.4297740252517137,6137.884232922971,7520.493858295169,-6.712941435650072e7,4.0728561214852326e7
0.00182,-1.1500236807143593,0.0003162348138444202,42.83445470974005,1.4741228229338474,33648.371934133356,7966.447659151798,5.308429909990556e6,4.676807703849443e7
0.00181,-1.1494632828752758,0.0003435356318398909,45.58559262113382,1.6474292846602594,14849.1690063607,10616.12817457063,1.656821930821809e7,9.347930334077086e7
0.0018,-1.1493324416098205,0.0003273691529640142,43.69450025731125,1.4767502345564705,15425.10123373448,8008.323504245158,-2.38411480791682e7,4.5008759121994086e7
0.00179,-1.1485273488688599,0.0003430436832362932,45.41472341127488,1.453065383212579,-4038.564743658913,7430.114220928389,-1.3631835793353593e8,4.287853351634295e7
0.00178,-1.147974422044076,0.00033955520015612443,45.45051044820401,1.6113655126824418,-7023.502421207843,9094.401258083666,1.1760617006865837e7,5.889780182682006e7
0.0017700000000000003,-1.1472780594312946,0.00032933537901798734,45.07668350836013,1.5826726736489942,19179.038263054812,8622.2451824255,4.263675349511366e7,5.061697038726352e7
0.0017599999999999998,-1.1468488362680709,0.0003469359973917951,48.58321619496057,1.6810877041036139,19370.838139559124,9524.251057404803,-4.1411627359689206e7,6.278968986916858e7
0.0017500000000000003,-1.1463791105446455,0.0003435849345541312,47.590808461085544,1.6262352991278177,22001.81517704702,8195.282516554556,-5.9608318629006214e7,4.427212289640488e7
0.0017399999999999998,-1.1461560385521756,0.0003501945539566369,45.668975625190484,1.6659405832166865,35084.585987020044,9945.13142185064,8.835734799512011e7,6.4305282221384175e7
0.0017300000000000002,-1.1452494103308246,0.0003583811834524326,46.75689682155031,1.618317140689917,8891.569368639775,9506.267555748369,3.138177954815989e7,6.303686704830496e7
0.0017199999999999997,-1.145278492695834,0.0003432758534801821,46.53634224839089,1.637258326253231,26137.141175769004,9246.984238561206,-2.832906698638512e6,5.4523972069680594e7
0.0017100000000000001,-1.1450059911768893,0.0003373205303173476,47.64037636148408,1.6318347542257445,20793.602346906475,9297.388524668708,-1.811349086351347e7,5.301001508649586e7
0.0016999999999999997,-1.1450855532005517,0.00033871336181169907,45.47879143287803,1.5584084134883793,10826.946465389945,8804.43251294523,-4.935045918144605e6,5.73196720015825e7
0.00169,-1.1438452315905505,0.00035277875428710325,48.29537694622257,1.6401044160235412,29019.271990617533,9794.520329446537,-3.3549558506600086e7,6.5853756632531375e7
0.0016799999999999996,-1.143365177247042,0.00034217495118428985,46.89173271518809,1.6539158872107715,7841.47811818792,9311.416562923852,1.9522020858577076e7,6.192137068554353e7
0.00167,-1.1431250446663213,0.000356263494687452,47.72292817914208,1.6737518111091334,10210.14790804966,9810.193006817495,1.371099033611286e7,6.020115880928294e7
0.0016600000000000005,-1.1424352025159628,0.00034148531393200093,47.8388469857988,1.7258939698908722,26466.188154824515,10038.802206232165,7.480240829714969e7,6.827847357791239e7
0.00165,-1.1422110122920501,0.0003426579712138741,48.74477165929527,1.6499329508722576,2888.717621061645,9382.335574342935,-5.189038322418194e7,5.8538660874617785e7
0.0016400000000000004,-1.1416496279867812,0.00034541621242585726,48.68492368880671,1.779499558112412,27908.058677352645,10106.242430449018,6.655162544286376e7,6.22232857526711e7
0.00163,-1.1409418809925176,0.0003629878951502715,49.86366232441281,1.725116659135591,18608.795067176892,9031.84849020554,-9.729722447249503e7,5.228931600772693e7
0.0016200000000000003,-1.1404568942655853,0.0003702422528925718,52.042860077607436,1.741646373865694,6134.748482103951,9357.067718039832,-6.978980615609771e7,6.100232599765502e7
0.0016099999999999999,-1.1398535945017336,0.00036671733310629024,50.19248859911332,1.800203792789326,31517.18316551033,9747.284043078935,-1.2818517083039902e7,5.786195380220311e7
0.0016000000000000003,-1.1394724935081455,0.00034943273068089746,50.778938656835926,1.820223687680797,22968.516913215703,11178.281558514058,6.551316239544338e7,7.536659883466598e7
0.0015899999999999998,-1.1389424329006448,0.00036216355930740804,53.33084984514928,2.0175641999872234,38675.65421705839,12450.771475218286,1.2420361286497405e8,9.422363898260152e7
0.0015800000000000002,-1.1385664725443498,0.00036559613010723064,53.79645267115955,1.848470050106388,33173.379538930094,10589.331113804637,-4.133764319459761e7,6.1990833679545395e7
0.0015699999999999998,-1.137689116304704,0.00036267299158329526,52.738576383233,1.86625960294989,23637.014145930243,12341.379313908457,7.36275875875695e7,9.290350821830454e7
0.0015600000000000002,-1.1374210804964824,0.0003687461445070191,52.92639310698237,1.905542678502078,17292.805070436236,11449.1454816991,1.1700165482206574e7,8.417497139103024e7
0.0015499999999999997,-1.136610371564775,0.0003593902955939601,52.89826613018485,1.8288825099363766,40369.2177831072,10205.441179620244,-3.570004565661626e7,6.239997554503413e7
0.0015400000000000001,-1.1363897268272176,0.0003653530545287991,50.32164724338897,1.7226662153169103,49771.59813230973,9826.643693739717,2.09449501168154e7,6.370846184564019e7
0.0015300000000000001,-1.1360898407206959,0.00036233601029912895,54.47196818717467,1.8965032957204384,30800.38656442918,11550.539837290438,4.4179686275680244e7,8.435578488136403e7
0.00152,-1.1361848682022342,0.0003661580910307061,53.97535529120723,1.8893507697214311,31671.050380484776,10141.865060896125,-5.178429951939683e7,5.889670621829869e7
0.00151,-1.1351659594320693,0.0003752424070317319,52.7424734309356,1.8670274490433711,18146.017622796273,11666.953984325408,4.336814695194302e7,8.018134801945573e7
0.0015,-1.1350103412172603,0.0003828912375777608,55.5853288181242,1.9005291687844992,53679.04749856338,11600.296523701169,-2.904795213820294e7,7.434551489762259e7
0.00149,-1.1337448176673592,0.00035410199122720904,52.40447576455544,1.9345399870936644,11784.010123966917,11519.152534709932,5.3461719816750936e7,7.31181950013431e7
0.00148,-1.1333090638664687,0.0003742343639785838,55.44384043932961,1.8716294014784751,32979.547991615495,11566.458351525627,-1.9699098973354027e7,8.422457089305662e7
0.00147,-1.1326539224910097,0.00039322717698088357,57.79993670505649,2.0027499685225347,31042.840062136827,12214.577857679787,-4.740473992464644e7,8.585551413347706e7
0.00146,-1.132024849195871,0.0003979364618694373,58.26669840995378,2.138632051280655,37656.24915898655,14990.044142946808,1.8251308205925164e8,1.19567622663005e8
0.00145,-1.1318167478463694,0.0004010528932301393,56.816317670756696,1.9318659177359845,35738.43835383558,11776.648864709709,-1.781181939125012e7,7.706992273813467e7
0.0014399999999999999,-1.1312379307118594,0.0004094561916651191,56.86203559475616,1.9829757734363191,23881.794246246085,12283.576208329616,4.9640765207724005e7,8.095800715241307e7
0.0014299999999999998,-1.1306365623137253,0.00038935825701580525,58.648032294916334,2.209994736036149,58339.98820745547,19583.603000168663,3.694581768414779e8,2.0260783760640496e8
0.0014199999999999998,-1.1302329574656258,0.00037473592095056256,56.979752476442975,1.9818163069398302,40092.72737304837,11990.481412154935,1.0172180584511101e8,7.62495685011284e7
0.0014100000000000002,-1.1293289415212644,0.00037564117248090723,57.59047999362827,2.06751191368449,25899.48460457981,14280.853670107981,7.273152483401372e7,1.2816623576310393e8
0.0014000000000000002,-1.128303990628277,0.0003721284098274131,55.72139016610549,1.9259795280597178,22484.810481803055,10576.63529231761,-3.0256359750561588e7,6.877766896102701e7
0.0013900000000000002,-1.1279290656511032,0.0003755411595841546,57.74440833974891,2.0063456432852003,47135.84037805792,13332.472614377888,4.422622592991233e7,1.0817769887043558e8
0.0013800000000000002,-1.1276592246895842,0.00038745044981660715,57.47295008082946,2.141557334908515,53415.62911577651,16546.788349584258,2.6105181617370355e8,1.3420649668226068e8
0.0013700000000000001,-1.1272841025208855,0.0003772903281512051,57.877181557973536,2.082214609178249,49678.247141843174,16668.549228102656,1.8365304954209185e8,1.746017083029408e8
0.00136,-1.1263807416592193,0.0003954109525841605,59.736422545917456,2.218909303057023,45004.81221814068,15160.630638104602,1.7753450010957825e8,1.2969310423296219e8
0.00135,-1.125959929764544,0.00037496088972114477,56.42961215965995,1.9248148051975782,30014.02616848824,11535.379677618015,-3.529164387124914e7,6.5876664930257365e7
0.00134,-1.1248210881803975,0.0003825928419362137,57.184251608996526,1.957837718921909,25337.27440115157,12008.954847672136,2.299489242857871e7,7.899387396857642e7
0.00133,-1.124687281625412,0.00037370295367954534,56.230611718500256,1.8220066688141894,23940.458159777525,11493.687544212295,-4.960146125451097e7,9.545094167961493e7
0.00132,-1.124159848892075,0.00039061973694815423,59.71511112407825,2.1496429534829358,44645.03113877753,15167.552610015797,1.285869086516703e8,1.2335929850231771e8
0.00131,-1.123155187325906,0.0003982149681476667,61.10780671578831,2.0884584990262027,29539.226485260086,12640.993443338595,-8.644980855035631e7,8.287281310977715e7
0.0013,-1.1222927499691295,0.0004220603932381526,65.28355057646954,2.471609316044551,45024.51851636553,18545.141006228794,2.4371986950874236e8,1.938306192399275e8
0.0012900000000000003,-1.1229733303405733,0.0004054060917463789,62.18801932378532,2.2621558486900084,34683.30570069286,15955.276336363737,5.447020966756097e7,1.329248147476919e8
0.0012799999999999999,-1.1221294649632685,0.0004158726206449968,65.75790067645575,2.375940401338437,51014.75841508059,14972.492740638862,-3.451960726970691e6,1.1450604919781914e8
0.0012700000000000003,-1.1219363216658347,0.0004038822748532856,63.773531392206785,2.385740024779064,22971.200887125182,22100.323415887495,4.138915699193931e8,2.4858724300517195e8
0.0012599999999999998,-1.1209603120512723,0.0004033320619967396,61.01078078866195,2.4633053619496885,78997.3948414764,25056.335336227585,6.078257022489473e8,3.247981310796992e8
0.0012500000000000002,-1.1202578825395129,0.0004047995043680485,62.6806431551494,2.2437728957943714,47549.94451328482,18951.720565589116,1.8720807129172942e8,2.02059652288661e8
0.0012399999999999998,-1.119660871131884,0.00039488718317728835,59.75790734133891,2.0267198871564154,26491.042148123845,13907.147005082965,1.4245172081286661e7,9.753479176193723e7
0.0012300000000000002,-1.1192996291147574,0.00040798943079698905,64.72021892924698,2.238627767967035,30595.146714091323,14123.23013414246,-1.8746234299955407e8,1.1077268969200027e8
0.0012199999999999997,-1.1186042418479651,0.00041254640619014106,62.42751182832992,2.1318831775964893,48631.64260521451,15619.650755684406,-1.431541700310411e6,1.3672748516135678e8
0.0012100000000000001,-1.117821273456029,0.00039925914719686554,62.14850922822085,2.1835993498434743,48848.9015240986,15741.482359833059,1.354825017558549e8,1.3498364046574908e8
0.0011999999999999997,-1.117383315941078,0.000408715869231648,65.46147551956996,2.2319298093466924,32782.46598152602,13730.367075693855,-1.4108794111854553e8,9.407331346230443e7
0.00119,-1.116884199362969,0.00039224017262700473,58.63667280195204,2.023934425124462,32361.585272464163,13550.477863786473,-1.5813191766279815e7,1.0736184366214134e8
0.0011799999999999996,-1.1165838124120044,0.0003924138832455247,63.34110830114545,2.190726143692122,51454.698658775975,15990.980661120699,5.207660143309329e7,1.409645673100351e8
0.00117,-1.1157395587573737,0.0003943229849663842,64.58066630592342,2.1814529329181527,20208.202274707346,13468.78587574247,-8.748030735800049e7,9.421017362286292e7
0.0011600000000000004,-1.1144873198715386,0.00038646243497235323,62.127129304776574,2.373900805031619,39190.51012855601,17404.41648173989,2.773813588391178e8,1.516005661671104e8
0.00115,-1.1141727630037979,0.0004033738605029836,66.91954906866287,2.3945049146604744,67138.29220023342,18968.19676508829,2.834496789923654e8,1.7693322159699604e8
0.0011400000000000004,-1.1134895526136641,0.0004246236043223274,70.0697215704675,2.363993822667778,62285.19366734286,15901.35220564187,-4.690078099294413e7,1.1635169048754403e8
0.00113,-1.1128438803301715,0.0004232924740164539,67.7574022870228,2.313914004009555,81425.18327214052,18541.591688885608,2.644394843686691e8,1.5504421069924498e8
0.0011200000000000003,-1.112959243053036,0.00041382956252908044,66.16073558910952,2.1306587694078383,36349.29158437791,15130.917554367279,-2.757847122535999e7,9.619796885578318e7
0.0011099999999999999,-1.1113135137662764,0.00041066410073300097,65.05579962127312,2.2216164983182316,23840.077479597036,13030.561418362513,-1.7003917050305256e8,8.926581159577605e7
0.0011000000000000003,-1.110487847930626,0.00037930466971927663,60.596730924334025,2.0939611061820322,36100.65240354709,13294.712224152658,-1.5288228698326314e7,8.18702326181616e7
0.0010899999999999998,-1.1096443283486612,0.0004312197897294281,68.84051231038993,2.4502100763853814,49171.54317351967,17718.42747233404,1.0515931245331329e8,1.2847567059795353e8
0.0010800000000000002,-1.1092379945495172,0.0004219643881257885,67.95297491644011,2.421387328236139,40346.94345424658,17619.917273875344,9.994719311723368e7,1.5277533026093397e8
0.0010699999999999998,-1.1082231536874936,0.00042172512851239513,69.27927858479295,2.560800750398155,44187.98704930128,20635.321484887267,2.6702107010767794e8,1.843759963989586e8
0.0010600000000000002,-1.1078554859279313,0.00041471837593318075,66.7121026408725,2.33127966219109,55159.207428156915,16471.695266900366,9.090262948698857e7,1.1714402996809404e8
0.0010499999999999997,-1.1070453312709003,0.00042944255319583884,67.48080998372478,2.378242004873023,49566.651799144216,15349.854492734928,2.6703461816414926e7,1.0392460286383964e8
0.0010400000000000001,-1.1069842785669937,0.0004385371399184309,70.2695371817619,2.4587003719170926,53934.96304222271,16978.87021685623,-5.7421635872795396e7,1.2878739426967539e8
0.0010299999999999997,-1.105477294370621,0.00042732803307236455,69.17693822488799,2.481009534300425,80870.3918477737,18437.664692453676,1.688177709501675e8,1.3545882744930187e8
0.00102,-1.1041999709940034,0.000430189355865908,70.84799525534072,2.4719840429264583,30333.8389082123,16788.665801470856,-1.4578945939631712e7,1.4158274589004678e8
0.0010099999999999996,-1.1041930888468647,0.0004279918384928969,69.72382102131624,2.4428219875153325,64749.40684581651,17964.379667620524,-2.2543437222497877e7,1.4982510263175562e8
0.001,-1.102981421520376,0.0004426855340868139,73.54306948126454,2.5982568570793467,68547.99522617662,19479.434375400862,2.076992515878781e7,1.6031023283741245e8
0.0009900000000000004,-1.1026027896371713,0.0004393533766774396,75.76639081577781,2.7753978898574614,88269.2773259062,22306.15444313547,1.4798006172018886e8,2.0712501466627812e8
0.00098,-1.102151652756304,0.0004290204381517665,73.33739279872482,2.4756272629143896,46202.795951375374,16093.63896993422,-1.2973267454610607e8,1.2083542911875539e8
0.0009699999999999995,-1.1012567068667485,0.0004302266475354196,74.82508504702238,2.615821773277819,68527.60630102383,21100.170983639535,1.3413802321509992e8,1.9181364999497828e8
0.0009599999999999999,-1.100608045874145,0.00044059251791180335,81.6795738219979,2.8930534298055193,87263.52766478357,27910.411025621484,2.975203669976987e8,3.783139709464346e8
0.0009500000000000003,-1.100278642534823,0.0004384477647618021,75.86205776751429,2.488660105147727,23771.30066363025,18925.747693219302,-9.755302865296583e7,1.4851967224274117e8
0.0009399999999999999,-1.0999345845257087,0.00046753317790805386,83.8915241749124,2.980375448932448,74384.85445233677,20631.46147928247,1.3516173529961703e7,1.6424397923445803e8
0.0009299999999999994,-1.0985131992794397,0.00044398130857556384,77.23460534252288,2.7314006229061385,73637.32558341546,18913.62877384427,-4.260078070418873e7,1.506605847087559e8
0.0009199999999999998,-1.0975736592487608,0.00041631560570132834,77.62741811312796,2.7730396587498753,69474.2679756906,20315.511790613647,4.3770544361063235e7,1.8807337961061686e8
0.0009100000000000002,-1.0967876599034516,0.00046419861256991274,81.9266149053603,2.709610412899604,78517.86143112258,21177.303100409867,-8.840390352081284e7,1.712000228748901e8
0.0009000000000000006,-1.095058141166077,0.0004705024806593461,81.53497854614038,2.711176214236706,48270.69186420542,19034.36215993583,-1.4175382586138338e8,1.3351349839665909e8
0.0008900000000000002,-1.0942214341750356,0.0004851917338824073,84.95541936391335,2.9098690559097844,71338.81323078202,23451.07510719063,-1.964466503218297e7,2.3660461788146693e8
0.0008799999999999997,-1.0936254359304916,0.00046994986314656583,80.37340238425713,2.984698656798767,59896.30646138814,20744.276879923982,9.973727975110751e7,1.5501249963072023e8
0.0008700000000000001,-1.0930337875139262,0.0004906569546465362,88.2974764886537,3.303599287291701,110213.43648588966,25752.602177966648,2.2012954285945737e8,2.415158575927443e8
0.0008600000000000005,-1.091759204710322,0.0004704333727746533,81.30678387800823,3.02873741607402,79971.62496506936,24628.114210260934,3.2104165992028147e8,2.393504077798336e8
0.0008500000000000001,-1.0915966315962575,0.0004513631107800995,82.05136383583337,2.7763991282466085,85278.1905100388,22836.932886642906,-2.062167232640949e7,2.022855649598552e8
0.0008399999999999996,-1.0903895537817907,0.000473222778484422,85.58954426059267,2.7910786828968326,68922.03746599705,19952.64817586445,-1.671829010598008e8,1.563860687423306e8
0.00083,-1.089770813614504,0.00046414301510659586,83.3362059710261,3.0023513586801287,73196.31866060843,24300.41458394776,2.0752552435516697e8,2.4407334909671214e8
0.0008200000000000004,-1.0888119813308226,0.00047922680548336655,90.72726877467805,3.150880487477577,73817.64431909162,25877.919534677276,-3.6884279349262128e6,2.378401406858582e8
0.00081,-1.0879262071708595,0.00047904661326448955,88.93949746617439,2.9155189391453518,66087.81195352305,24542.44746482831,-2.204964218295254e8,2.858540710055234e8
0.0007999999999999995,-1.0870761335630683,0.0004590312644235575,85.46753315571503,2.976408701187981,76474.91995593907,25826.771563847553,2.5738040126055393e8,2.3838499699268454e8
0.0007899999999999999,-1.0862504899063845,0.0004716432708150288,89.52447386619865,3.121387318057853,97427.87697640479,29923.117012056216,2.0889821103581277e8,3.802918545091509e8
0.0007800000000000003,-1.0853859460981057,0.00047414281496924236,94.24193199596517,3.304715206024555,123111.02460610004,27949.230692155586,1.543106952427963e8,2.664177500724054e8
0.0007699999999999999,-1.0848046636017412,0.00046830518523155917,88.91980592636355,3.207995865205159,92633.3414556461,34444.03139363875,3.918523237117071e8,4.977923048667621e8
0.0007600000000000003,-1.082879999201578,0.00045427080333868556,92.16460574491313,3.183311015467394,77488.59098140853,23856.82635681738,-7.696634936788552e7,2.2151621927979162e8
0.0007499999999999998,-1.0820131385706426,0.0004680164863101738,91.44496379776302,3.2746605489721827,106097.84342215105,31858.933810471906,2.858416361394975e8,3.6636913367901844e8
0.0007400000000000002,-1.0808509221750195,0.00047732936479829235,95.70346689747868,3.667243766529091,93212.5308104451,34062.549085507526,8.860157044736592e8,3.921493905966004e8
0.0007299999999999997,-1.0800535675769611,0.00047865963838435697,95.33973166272743,3.409830228612342,91561.63144153391,32006.943993662837,4.4754432325167614e8,2.8417072256958723e8
0.0007200000000000002,-1.0795954605931763,0.0004885001995257005,94.48481830848793,3.590063852768786,125150.14499556649,35239.460226196265,6.139411107034495e8,4.34021454165598e8
0.0007099999999999997,-1.0793627757683226,0.0004919456484249009,97.93258319941715,3.4124927698002767,125989.79153506231,32755.5406483979,2.3922419811026183e8,3.835346857732083e8
0.0007000000000000001,-1.0783762789397386,0.0005040822934384069,96.70950129793499,3.54723011305639,126488.80717741343,31582.8411852838,6.02818560983392e8,3.0393698193197733e8
0.0006899999999999996,-1.0764597774074605,0.0005012329557819924,98.39463817909741,3.412791822576042,111187.64331786819,30494.43905447481,2.312556892528958e8,2.7626401106505716e8
0.00068,-1.0751946769597356,0.0005073879347954733,98.03475328154664,3.5469129100545245,152052.96991448803,32631.79114605835,4.489047330956016e8,3.070858619311132e8
0.0006700000000000005,-1.0751546308086777,0.0005181150029414318,106.2405612733599,4.0346726868818115,175683.86459703048,42451.14264757433,9.534876266713555e8,5.0365554204902476e8
0.00066,-1.0737250855592382,0.0005095562515713091,108.36172058486555,3.8011959255943557,176080.4486058263,35993.28104990778,2.084530769862165e8,4.028405781398394e8
0.0006499999999999995,-1.0722843127138262,0.0005095948638232096,111.05170817792043,4.053363814430037,170745.06904309997,38034.99702820592,4.6646974329164284e8,4.180551072006791e8
0.0006399999999999999,-1.0713268670831773,0.000536386744499893,111.36639755112523,3.9713822780350156,132948.52571222256,34438.50354339671,6.662671541839247e7,3.6337577050123996e8
0.0006300000000000004,-1.0709905757194975,0.0005293551787273381,109.93368620990185,3.9372486557118895,121190.28816112102,33144.560995297245,-1.5298568431239057e7,3.20511612486352e8
0.0006199999999999999,-1.0700780727996062,0.0005421149849832944,108.95812468608128,4.074718257837706,152451.83100149603,37239.83406030092,5.478448717386756e8,4.037109140183899e8
0.0006100000000000003,-1.0688523622747779,0.0005595382119975638,113.71026518337646,4.106789029283713,139769.87664863866,35088.347974410855,3.6070517940188867e8,3.2541431513196874e8
0.0005999999999999998,-1.0681821640436442,0.0005357653139742386,112.11571528845279,4.0773815915582805,157101.18633979958,36922.39404691761,4.2558076354279155e8,4.088269678680725e8
0.0005900000000000002,-1.0669837626355068,0.000531877939388402,105.42611929351162,3.882050537352166,126335.52743946096,33274.00550591819,2.3008156359716213e8,3.3515169057026356e8
0.0005799999999999998,-1.0663374766396179,0.0005703213588880509,112.25907954272931,4.325622454552056,147508.02754374815,42927.804701089844,9.787236223851342e8,4.875798320301215e8
0.0005700000000000002,-1.0646883654774546,0.0005713806820815376,117.1930511188139,4.223232287291305,165948.61671959967,41658.3177205771,3.942995516836883e8,4.904297741428264e8
0.0005599999999999997,-1.0633784722515398,0.0005708766850261262,125.264456587414,4.5677570790345206,154544.0585061505,43839.56874691343,3.7529950114356494e8,4.629451949700232e8
0.0005500000000000001,-1.0627624681617518,0.0005955890585462207,124.31817919060836,4.632081260743955,186801.48594474816,47244.267940620965,9.663897478577474e8,5.0514999917443514e8
0.0005400000000000005,-1.0611269691566105,0.0005875559918773085,126.20604457697142,4.794646987789338,206967.91930547796,45460.58893065358,5.799094175596988e8,4.620844464525756e8
0.0005300000000000001,-1.05994813991229,0.0005705733838078562,126.71142023700224,4.673879960616017,267179.8149034924,52625.10679962395,5.801836626127453e8,6.675724405699561e8
0.0005199999999999996,-1.058443767649006,0.0005661828858093661,124.65790939409918,4.945826402586751,266598.5276860237,54344.11168481007,1.4429583154638336e9,6.753268365206342e8
0.00051,-1.0572561087983179,0.0005688351422720827,120.8400168319652,4.683052922821797,184148.0862504252,52632.74564276297,1.3279455779727309e9,6.603740560725656e8
0.0005000000000000004,-1.0555933105648425,0.000584518491679475,121.22735280197864,4.5790363281786,165873.66208563503,47069.82766861885,9.474254300441656e8,5.546433653236283e8
0.00049,-1.0550437640575532,0.0005706904272132037,126.41661419661668,4.87311127036515,268374.72083549516,54908.56340824192,1.2517794196064682e9,8.274041324397719e8
0.0004799999999999995,-1.0540571740668658,0.0005715945075404005,125.18256764001875,4.796033665300983,236408.7332088896,55820.77200979721,1.3915045469240694e9,7.06545444214343e8
0.00046999999999999993,-1.0526503487846615,0.0005847537217792424,128.19941591365895,4.77375848373111,194113.8930174279,52717.02833903138,1.2070089769669485e9,7.17882966371314e8
0.00046000000000000034,-1.0506943844220644,0.0005908865327743888,135.75205865943167,4.928152358587334,200870.9190182665,54639.09281815345,1.2665046573877785e9,6.699521349275302e8
0.0004499999999999999,-1.0496854748015756,0.0005993831309246817,132.35984269883082,4.657182757785741,215338.37125440655,45410.67324850049,5.285715953801971e8,4.9457431402224445e8
0.0004399999999999994,-1.0480352633652539,0.0006062273670689469,132.69364046056833,4.651168354557249,185289.45105192345,53773.372214449366,3.245309359087157e8,7.825222865893345e8
0.0004299999999999998,-1.04714357028227,0.0006335883459769547,143.46618529244614,5.00811608365038,218124.81001451216,47329.86447781637,3.451580744390593e7,5.164713738686913e8
0.00042000000000000023,-1.0457603932849833,0.0006216662227395476,140.603228330472,5.508725469450286,259192.1959443954,62259.7438893646,1.8424268657515001e9,7.885956028566669e8
0.00041000000000000064,-1.0438947151488636,0.0006148569282671841,140.58702225505547,4.979741878409048,175767.6038729183,47871.352959879914,2.696575011706544e8,5.1509393697455674e8
0.0003999999999999993,-1.0432909923935632,0.000612145647536044,148.1478156826514,5.536454916050679,198841.90696469773,57392.44424995672,1.0538325766399126e9,6.40779637458555e8
0.0003899999999999997,-1.0416620872531046,0.000595614602392006,146.48810799677364,5.128534006210763,257948.73233380032,49806.44013730006,2.859255267602873e8,5.285354933168368e8
0.00038000000000000013,-1.0396298125702508,0.0005993097095627078,146.49622480182873,4.924990199079693,194729.35637128822,53540.62931635529,-5.1839401372394603e8,6.688797356760262e8
0.00037000000000000054,-1.038439500329226,0.0005985573956406938,150.66946813099065,5.233999215741894,259328.47178800724,55180.531818295276,4.1221641948001546e8,6.215304822333999e8
0.0003600000000000001,-1.0374163167071826,0.0005985165619471568,151.96548741892144,5.1971674208524865,284559.8176511837,54173.50135578964,2.3717700551198694e8,5.908460353984039e8
0.0003499999999999996,-1.0358097664666537,0.0006212318224804469,160.69765825373125,5.1932828355233855,286794.6050687726,58124.35785133723,-3.861622565364493e8,6.944147843726137e8
0.00034,-1.034095440719838,0.0006449900699558918,167.22799849824517,5.806303067627086,195475.81894522597,83430.30162632262,5.4558294657715395e7,1.8665122634914353e9
0.00033000000000000043,-1.0319264298857613,0.0006501944093458634,172.6541024750563,5.9731928664982865,214870.86840670797,70992.54570503016,4.551208703333457e7,1.0367831571703986e9
0.00031999999999999997,-1.029927643846612,0.0006405009932352678,169.96430615006315,5.926114898226559,231515.17338284527,73154.86764524234,5.789450407716224e8,1.138978931994235e9
0.0003099999999999995,-1.028232121307363,0.0006972042223511986,179.01872320537734,6.296965273282433,373502.87609923613,79032.63866060002,8.950994582812861e8,1.1384256849302337e9
0.0002999999999999999,-1.0270074275657057,0.00067637402747042,180.7621097229396,6.3132191999604395,375571.7874311,83952.7089929426,5.869982183384613e8,1.39575743445378e9
0.0002900000000000003,-1.0252537521526282,0.000683246553049403,188.62870147869378,7.468582521782586,453836.27118374675,148132.4198797452,4.593235371519037e9,4.453039714702882e9
0.00028000000000000073,-1.0238602213799055,0.0006926769938755698,192.37179039083568,7.240688794728165,491325.7464653375,133816.2996371597,3.455918227911874e9,3.528339912947611e9
0.0002699999999999994,-1.0222486078873723,0.0006954009819152408,194.1854284230874,7.30721364490847,603302.5623874234,112312.0257664386,2.768233219412477e9,2.216264217592017e9
0.0002599999999999998,-1.020169697668295,0.0007316773270759647,204.68243808355814,7.734098869285625,722524.3327746065,137283.08975204825,5.61373018073525e9,3.0386405680929203e9
0.0002500000000000002,-1.017794457013735,0.0007491139146142775,207.32792498618207,8.460398999676023,747436.2871537721,174052.70210463877,7.757569351163443e9,4.610831944773717e9
0.00024000000000000063,-1.0164436712813532,0.0007305796722805773,205.21833426661274,8.1990728868692,706167.7906600675,131618.6776001459,6.65970108216618e9,2.5029722490007243e9
0.0002299999999999993,-1.0139049661404418,0.0007470876534633269,219.99205803039015,8.676072721159832,653025.7374378559,164622.45296934323,7.896995742898843e9,3.8500251524273357e9
0.0002199999999999997,-1.0128529455631066,0.0007527142552702023,223.60231214100347,8.343532786145172,730822.8480849576,122046.54862088418,4.0865700878988557e9,2.1443798556592724e9
0.00021000000000000012,-1.010749730874551,0.0007656858223739322,230.20894362268507,8.412295531694648,686616.3534380028,120967.97397274905,3.367623111595375e9,2.0319234539026403e9
0.00020000000000000052,-1.0093391001125531,0.0007625861412772978,224.58436551253882,7.960329555668341,589513.0654365845,92460.24398799433,7.665048575273253e8,1.2029205511942072e9
0.0001899999999999992,-1.0075205455186893,0.0007988674852069852,239.703250702932,8.702607128809648,687936.5527171794,121644.38653226869,1.6909581728522768e9,1.9567342339008358e9
0.0001799999999999996,-1.0054027303277242,0.0007884772803877948,239.9451355699487,8.661200827133367,796313.7384296821,133383.5727764181,2.1067061065813966e9,2.489475282865455e9
0.00017,-1.0029051954397334,0.0007971604698417878,246.44631784860724,9.124091666015369,799951.8524284085,145493.65491185873,2.765240259974163e9,3.056845598208991e9
0.00016000000000000042,-1.0007593737449667,0.0007848077609515012,242.5669635088775,9.482113139980425,907244.3116826322,168697.11722732979,7.142790547690173e9,4.1420298561794853e9
0.00014999999999999996,-0.9981956877949841,0.0008072050770114929,255.6329219157536,9.614312500118366,879708.400073769,157262.16132565017,4.395136814842209e9,3.4284098162352586e9
0.0001399999999999995,-0.9957198603695864,0.0008364209563960605,270.12652527765346,10.394759963041192,990366.3875198319,166796.64068582523,5.149352756327729e9,3.178705720030299e9
0.0001299999999999999,-0.9928617836169256,0.000833259219126342,271.4259488895284,11.123858664507603,1.1044289304690629e6,224444.98331261842,1.0084861911038645e10,5.909380397080173e9
0.00012000000000000031,-0.9903610375149711,0.0008264152453192666,276.9969059463406,11.24753785223591,1.0462481844487328e6,232161.1454250601,1.2647312078136744e10,5.901025330937758e9
0.00011000000000000072,-0.988928876323561,0.0008502312877874253,275.59256480711076,10.99010271500028,965854.690640142,197076.42371126424,8.346579320969036e9,4.622128423659731e9
9.99999999999994e-5,-0.9863519059032874,0.0008607333527145935,278.96064286231206,11.181431604517174,960894.2777030729,209593.0263526542,8.78808882529396e9,5.4711853614641e9
8.99999999999998e-5,-0.9834018642098735,0.0008805921662350507,292.24977764013664,11.758393648454398,1.079400003773621e6,249957.83223942656,1.1821734830269394e10,7.406722535179154e9
8.000000000000021e-5,-0.9811415103496506,0.0008735710370964538,293.99685110322304,11.893501261085921,1.1294962080388449e6,233561.26356939942,1.1873484530972235e10,6.248117842850056e9
7.000000000000062e-5,-0.9790032773982079,0.0008977136320282468,308.95320308793566,12.045567380803407,1.2615925862023274e6,268504.68157069886,1.2114876125816551e10,8.281435375564795e9
5.999999999999929e-5,-0.9760158241184874,0.0009003989405074172,310.18946081931205,12.286288857622262,1.2403606892917454e6,228437.43629123675,1.046203160300583e10,4.77132798953271e9
4.99999999999997e-5,-0.9731262868010476,0.0008898558116862674,313.0320623888162,12.753751032282215,1.5377744017455913e6,275539.4766713857,1.5874491285425455e10,7.066648260532145e9
4.0000000000000105e-5,-0.9708858681776231,0.0009169938016435192,323.326583367983,14.304932505198408,1.8419146608180476e6,338321.7458164706,2.705154727973202e10,9.851934692646467e9
3.0000000000000512e-5,-0.9675129867878399,0.0009285282148209861,329.61769094524357,14.63768503034608,1.6008574318194487e6,387094.2684811419,2.799063087863659e10,1.4264380507808273e10
2.0000000000000052e-5,-0.964643800258944,0.0009542198704166106,341.088603869652,14.304384982604232,1.7049309611825633e6,341244.629115607,2.2330645365027866e10,1.0919455968603819e10
9.999999999999593e-6,-0.9617126892173008,0.0009598023951175388,346.58060913089383,14.57106061163718,1.6361616905640461e6,347268.7176527637,2.125803780792385e10,1.1481372728326681e10
0.0,-0.9576984650233303,0.0009882760996295687,366.7421368856676,14.642678560010634,1.79593354395139e6,287191.4840373869,1.5772962949270645e10,7.675290011657798e9
-9.999999999999593e-6,-0.9548819662125229,0.0010122680761310596,387.6762038795386,16.058473739434877,2.0656731850956283e6,332433.60707726574,2.349248390459389e10,8.877278777232267e9
-2.0000000000000052e-5,-0.9525250334439455,0.0010347585309176718,412.8043574152838,17.45561629958315,2.342921856912217e6,399506.179897063,3.1512852101494766e10,1.112705293134327e10
-3.0000000000000512e-5,-0.9488648859182263,0.0010548633175724803,430.4718844002792,17.61841608650148,2.392800990436428e6,391422.4907252294,2.492873804691413e10,1.0662007499429203e10
-4.0000000000000105e-5,-0.9458230506371601,0.0010572716963514108,434.7018105696719,17.235127355256925,2.176335128637908e6,363701.5513619634,1.8388000335779125e10,9.249046462593094e9
-4.99999999999997e-5,-0.941934552888077,0.0010804190381769596,448.07570467089914,17.68018330330956,2.0658769040967647e6,368310.0827753846,1.696277662390026e10,9.5017629030812e9
-6.000000000000016e-5,-0.9385322363483324,0.0010915617576934147,462.36197650631425,17.937766193745002,2.314119077850796e6,394498.35948121396,2.0434359263526585e10,1.1056636423227045e10
-6.999999999999975e-5,-0.9352450999585972,0.0011128034477363023,474.78954452329714,18.070425552363314,2.2757686639216077e6,360587.89869108674,1.241472822119506e10,8.259777164228966e9
-8.000000000000021e-5,-0.9311367836805361,0.0011209666040470838,478.1034884916334,18.15798777732558,2.4726074920532615e6,403885.52728165017,1.5585304802326118e10,1.0780576729144588e10
-8.99999999999998e-5,-0.9269913210052755,0.0011177182849270613,484.6709371204561,18.662944872243052,2.447046072786766e6,403746.2270727644,2.0965890551364986e10,1.0832424381580526e10
-0.00010000000000000026,-0.9229896351035755,0.0011062879211907158,494.63538213771653,19.10139246833844,2.5439269400952985e6,433241.12253002444,2.5351646909480106e10,1.1445931008862759e10
-0.00010999999999999985,-0.9189628371710545,0.001132811180129913,508.83430072859073,18.80640052549248,2.8358383731094366e6,419099.5123647678,1.9982908643512352e10,9.628372634440037e9
-0.00012000000000000031,-0.9146313633694609,0.001160448211487055,530.8179344400373,19.807194032690248,2.7584602227432216e6,482763.68501592835,2.458228174174268e10,1.3295788895949999e10
-0.0001299999999999999,-0.9100636565742214,0.0012189786454847816,584.3117546674204,24.020297582482588,3.6699653298514206e6,714072.4831675569,5.438647185303916e10,2.7888177621089016e10
-0.0001399999999999995,-0.9051210224849983,0.0012438909182497983,609.6329727389692,23.89611876279621,3.7365910943060424e6,657192.1240216219,4.697844970637181e10,2.158282213171677e10
-0.00014999999999999996,-0.8998867949857952,0.0012490239562410169,624.5249745889631,23.902683976483498,3.6985776696168077e6,617759.6629568369,3.6445754920398155e10,1.892193741317012e10
-0.00016000000000000042,-0.8951846428281944,0.001297302568002913,650.4206554270739,24.241861431657437,3.9401629608698552e6,573743.6181007437,2.8297767696550854e10,1.4427155336611406e10
-0.00017,-0.889885813495354,0.0013181444387528553,668.4942340922869,24.697931903689497,3.9964599613401536e6,608028.6035675443,2.3383371486996265e10,1.5214344261901012e10
-0.0001799999999999996,-0.8841844877366859,0.001356920698949425,697.2681352649288,26.63605542547236,4.307408382531458e6,622862.7331220417,3.264254738675338e10,1.340079442138136e10
-0.00019000000000000006,-0.8782940977023567,0.001396033681543909,735.6588286079093,27.578989835752882,4.806201722266218e6,695972.3390058232,3.644373195673459e10,1.7850661967602627e10
-0.00019999999999999966,-0.8739256067488362,0.001412605062313622,782.7070056866019,29.055734314264033,5.398307319528773e6,770183.6301254393,4.151238800554635e10,2.153844865373272e10
-0.00021000000000000012,-0.8676542243105055,0.0014504549269343,819.56153239845,30.78259464724592,6.186045266357595e6,850311.3072341115,5.779188272695266e10,2.6894791079255924e10
-0.0002199999999999997,-0.8605232554441528,0.001513949686018973,867.3612983820908,31.707568871324817,6.329536354479032e6,899402.8334508577,5.2023655174286514e10,2.8801293384867012e10
-0.00023000000000000017,-0.8554533258931324,0.0015499022696487087,890.7167229709897,33.261893686664,6.209831249166981e6,1.024928473029419e6,6.7260230058673744e10,3.461319942801476e10
-0.00023999999999999976,-0.8490923280766052,0.0015600320867552345,913.019375694289,34.28889848767682,6.907592070326711e6,952187.6394207574,4.982862269612185e10,2.646979514175376e10
-0.0002500000000000002,-0.8417088865176855,0.0015915929067939238,962.6501729070801,38.0391989981472,8.691962505606057e6,1.1802445832118017e6,1.108498000561528e11,3.89177142349162e10
-0.0002599999999999998,-0.8359694950748825,0.001663948927518438,1011.3782173195398,37.94111447783303,9.325988186599381e6,1.1486620700674874e6,8.409531814936642e10,3.756078311604188e10
-0.0002700000000000003,-0.828226880532409,0.0016975608550109916,1047.0650553545097,40.12402214987288,9.226581325446872e6,1.3559152491675436e6,9.850626090480574e10,5.5096690575437744e10
-0.00027999999999999987,-0.8207215214096945,0.0017718095583638285,1118.143289084683,41.56714399838048,9.425211179806964e6,1.3256584765694656e6,6.966879283057793e10,4.586406239544546e10
-0.0002900000000000003,-0.8136657329813971,0.0017870341002526582,1176.5248357845348,43.10825882562258,9.664799597525392e6,1.358102254496493e6,5.53796143915832e10,4.328190632028658e10
-0.0002999999999999999,-0.8060823514087898,0.0017846889391618132,1197.8578156510596,44.52791779364813,1.0498560805072004e7,1.344404071033613e6,6.220312201380028e10,3.9596942443107346e10
-0.0003100000000000004,-0.7985605840562319,0.0018033350722710321,1237.9931209915178,46.251117287135926,1.0719300105031302e7,1.491555661942929e6,7.148016737750182e10,4.812869723951464e10
-0.00031999999999999997,-0.790819171538096,0.0018427141525979864,1293.365031323878,48.14962124315863,1.2045596271448845e7,1.637062587724325e6,9.446087757721805e10,5.49839268341317e10
-0.00032999999999999956,-0.7824096499845672,0.001890764222811451,1346.3388683280295,51.24586012580454,1.2723943147145916e7,1.9052916933659776e6,1.3173436461446602e11,7.527014156984515e10
-0.00034,-0.7726835382373557,0.0019139033862165021,1416.0525007545798,54.337895633093424,1.4208694708250135e7,2.01640721606979e6,1.5124459306874527e11,7.598680694752917e10
-0.0003500000000000005,-0.7638461555995523,0.0019629887408345297,1483.135418966825,56.838506182789715,1.4580382914241808e7,2.1461970061736098e6,1.7379143965690335e11,8.25081420388868e10
-0.0003600000000000001,-0.7545516640489978,0.002000009355669882,1555.4626639278847,59.965809972394666,1.4756007664677808e7,2.3818834592108973e6,2.1303518823738138e11,9.866417862917897e10
-0.00036999999999999967,-0.7445907404229557,0.0020292779433225524,1618.504016385866,61.203926906566274,1.438837431355387e7,2.4078247590551157e6,1.7723524942944492e11,9.748947524812451e10
-0.00038000000000000013,-0.7344292710996473,0.0020820477775118727,1707.3252236828093,63.20050670121721,1.5084514368220732e7,2.5098936310414854e6,1.3844970733434525e11,1.0391156511412645e11
-0.0003899999999999997,-0.723262200604623,0.0021162904421532136,1795.3263619243755,63.90416952858461,1.614331374164214e7,2.3177972729544993e6,7.252129422848798e10,8.45073037971647e10
-0.0004000000000000002,-0.711915022933268,0.002168689125634555,1900.315441253414,68.89137949018807,1.815621360290382e7,2.710383134518632e6,1.3413818044092067e11,1.1953106659783229e11
-0.0004099999999999998,-0.7001517524416595,0.002277924994745303,2048.2234304229764,74.80215390652585,2.1547470664958585e7,3.328867556132301e6,2.1130319093712137e11,1.623049531133546e11
-0.00042000000000000023,-0.6879397052608897,0.002339730597677952,2147.385998716133,78.83858802256175,2.1534201238784607e7,3.5536050919441455e6,2.6274647367505322e11,1.6997009449512424e11
-0.0004299999999999998,-0.6751631270268977,0.0023996450589500356,2279.392580365986,83.52043290927965,2.1659102441159938e7,3.7569044901111163e6,2.1680486378849734e11,1.7789731061068115e11
-0.0004400000000000003,-0.6621789465342117,0.0024396560914859582,2375.3660522379914,86.26045528332209,2.2254303324707344e7,4.0340325402092556e6,1.6321450772943402e11,2.124533088586772e11
-0.0004499999999999999,-0.6495885565567838,0.002474650957443245,2486.318939483651,90.26237037526784,2.1800640828589335e7,4.524174354155897e6,2.1243527206586926e11,2.746814095702163e11
-0.00045999999999999947,-0.6361089677766026,0.002552463151690352,2636.6664484874723,97.2932158269541,2.43470397999745e7,5.322911034999346e6,3.191686313517926e11,3.6358926702320905e11
-0.00046999999999999993,-0.6223425258371305,0.0026042167700623658,2759.135715648274,102.49573694046123,2.667412385883665e7,5.698419431802726e6,2.82246568351345e11,4.049047304008621e11
-0.0004800000000000004,-0.6071693481294611,0.002676736106816584,2889.777250343604,102.61200798513943,2.636290743263901e7,5.472263662265273e6,7.330759180299037e10,3.597281663612899e11
-0.00049,-0.5914645689496277,0.002719045261798172,3031.6421394170284,109.23588488044089,2.6813155139670562e7,5.710345308980796e6,6.2734734647949905e10,3.457258324586971e11
-0.0004999999999999996,-0.5764448074209559,0.0028143738787092007,3148.0743276834173,113.93313188620445,2.708916078966405e7,5.771596965610557e6,6.972212766917438e10,3.338407465915918e11
-0.00051,-0.559944163712229,0.0028672249932323165,3301.3734219732683,120.25894270979155,3.0703800873522367e7,6.293212066890739e6,2.3227460873901477e11,3.75253663779245e11
-0.0005200000000000005,-0.5430337250465078,0.0029574674877567543,3489.396271398944,129.1458700752918,3.521529600674363e7,6.823743053680279e6,3.706528507217916e11,4.059901774266212e11
-0.0005300000000000001,-0.5237074395787253,0.003054513912724989,3690.0810961361367,133.91862746408734,3.765789919585609e7,7.0159408705897e6,2.0623545927416354e11,4.198816640989765e11
-0.0005399999999999997,-0.505328412777975,0.003138165104436773,3872.7401128344377,143.29335557845252,4.249615160757343e7,8.434720377273131e6,5.819248931839014e11,5.685138780300562e11
-0.0005500000000000001,-0.4859943212583691,0.003161864426400988,4050.813110818122,148.40923792097317,4.1953916178666994e7,8.920337460293131e6,4.808232137618186e11,6.408991868506752e11
-0.0005600000000000006,-0.4662969203490727,0.003203310747219947,4229.066536369354,157.0295275354407,4.440630556185214e7,9.250375043920845e6,3.9398102061942957e11,6.611083140195553e11
-0.0005700000000000002,-0.44576051159013963,0.003259130181118158,4431.9733103675635,160.1337505928709,4.41911184602062e7,9.366231845342059e6,1.3451030444580373e11,6.278597164518077e11
-0.0005799999999999998,-0.42440438276649817,0.0033333751403557318,4556.873576429854,162.64460454817942,4.250468775728771e7,8.774510236976173e6,-2.2766047332756555e11,5.308338491699184e11
-0.0005899999999999994,-0.4027321899791537,0.003414577185002335,4793.316993886294,174.00941070377195,4.436880009895743e7,9.525614781054847e6,2.757887019586423e10,6.020770336163246e11
-0.0006000000000000007,-0.37952473927448477,0.003478027901127723,5010.765074456683,179.9457343130892,4.424148208316714e7,1.0200450610439993e7,2.335279294015659e10,6.508144025865336e11
-0.0006100000000000003,-0.35640246266599107,0.0035401541454805354,5217.549379861279,188.0799476905258,4.7346593677930616e7,1.0916239828669844e7,-2.5785613917182777e10,7.030198183162286e11
-0.0006199999999999999,-0.33273106975616484,0.003611007659296479,5454.134417866404,194.395396237789,4.498579538013973e7,1.1157384211838482e7,-2.764718146515063e11,7.055761977697396e11
-0.0006299999999999995,-0.30830252433334127,0.0036971345704000435,5689.340842548783,200.82872344404953,4.5843551678093724e7,1.190026690728079e7,-3.377853462500254e11,7.817036137254308e11
-0.0006399999999999999,-0.28271493956257443,0.00374727410879346,5911.814654720873,206.8765427643277,4.653604412266286e7,1.2399922404335942e7,-6.479965954446863e11,8.496427597073436e11
-0.0006500000000000004,-0.25605286639532454,0.00379755285284876,6148.724824004233,213.70052580667382,4.135363616794534e7,1.3151091030547595e7,-6.46787810518065e11,9.187133838134515e11
-0.00066,-0.229471677630169,0.003842759901089069,6315.456116385041,216.74980507312466,4.018084288481835e7,1.362074432547412e7,-9.794642425469188e11,9.077840914029147e11
-0.0006699999999999996,-0.20167133430328457,0.0038868627423363374,6505.228883566836,223.1089465297013,3.746460514052565e7,1.3768243464491038e7,-1.1536147341013987e12,9.15312780806607e11
-0.0006799999999999992,-0.1724956058374578,0.003929018058225066,6711.922667122012,231.20022538986402,3.5263955833008826e7,1.4122711077914797e7,-1.2734062800921711e12,9.856288879299756e11
-0.0006900000000000005,-0.14355354011295543,0.004009341244799782,6900.64997011544,239.41103350298548,3.609411790659515e7,1.4488119525512354e7,-1.261794327491965e12,1.0052515595029846e12
-0.0007000000000000001,-0.11335584309225546,0.004094768029739252,7161.3643925933875,246.75577221780705,3.7325411421990946e7,1.53711519740746e7,-1.7126345145525898e12,1.117363117744064e12
-0.0007099999999999997,-0.08343203947452944,0.004157472793379585,7347.666418477399,250.92793522868433,3.228500778250407e7,1.5905351072427124e7,-1.9539281368988518e12,1.1785469782420417e12
-0.0007199999999999993,-0.05246899794438451,0.00417823785934455,7488.5637273215925,253.8343438433477,2.8101060529554054e7,1.5842473431749599e7,-2.548874666678256e12,1.156412269169209e12
-0.0007300000000000006,-0.02083113395182078,0.004228702536915238,7708.157504271989,260.64460806803856,2.0832270824326098e7,1.5993812318946801e7,-3.080282801251408e12,1.1644728930455237e12
-0.0007400000000000002,0.010685365171834368,0.004267259088632304,7865.991087351962,261.519723863703,1.74446632753203e7,1.622813542326886e7,-3.9072755368811074e12,1.1984663548619456e12
-0.0007499999999999998,0.042921789494037244,0.004302515686657838,7947.6073918465045,266.1960906341623,1.4118521710160105e7,1.6688568329815038e7,-3.665827136511316e12,1.2275393726313247e12
-0.0007599999999999994,0.07567076800603485,0.004318568094253454,7976.888065252547,266.11529267030187,1.484805322415497e7,1.6751417678537948e7,-3.636524123552127e12,1.2388826149839321e12
-0.0007700000000000007,0.10950090823334954,0.004337147700788587,8059.834478127187,267.7628107607746,8.715137398294687e6,1.7007175123964448e7,-3.7307209876729595e12,1.241906293178775e12
-0.0007800000000000003,0.14325533068003451,0.004349440551366589,8148.534099151169,273.3763509626996,7.04088665145377e6,1.7291435611807406e7,-3.3388856109411304e12,1.2619976975898823e12
-0.0007899999999999999,0.1768387304648115,0.004351116843098095,8143.623601389652,274.3058942687158,-2.976058001014384e6,1.758647237660944e7,-2.9905680704105806e12,1.2996032126760518e12
-0.0007999999999999995,0.21183589883889253,0.004338496679501227,8196.931040954001,273.349145453002,-4.9015151130976295e6,1.7604148408038877e7,-3.5625932398477227e12,1.3011499755228896e12
-0.0008100000000000008,0.24662610762432724,0.004355728299065773,8246.652076031398,277.45028577023413,-1.979336164031163e7,1.7755068907084726e7,-3.439170637269281e12,1.3215748565642224e12
-0.0008200000000000004,0.2811891842972232,0.004328549730337975,8178.62680704178,271.036172612049,-2.2440486085802466e7,1.6829385926616885e7,-3.9435541735471675e12,1.2744680151300837e12
-0.00083,0.3164706217395158,0.004304652564499008,8066.195589195846,268.4712448880626,-3.055259653712998e7,1.700196313830588e7,-3.4658088656748413e12,1.2723111717566118e12
-0.0008399999999999996,0.3508283055835597,0.004288014645080344,7992.375043887021,263.7127519247781,-3.9423547126439266e7,1.6867119068741757e7,-3.584171932108626e12,1.3033891049501199e12
-0.0008500000000000001,0.3852724412010405,0.004233914494310825,7812.42723162465,257.92300744274746,-4.666420481513116e7,1.6428571499634486e7,-3.4139633883813105e12,1.241703807729221e12
-0.0008600000000000005,0.41949486420487114,0.004201633961359607,7720.9300962473,256.6131022275084,-5.495227999928169e7,1.686785930429066e7,-2.892462275948376e12,1.2760278075354426e12
-0.0008700000000000001,0.4543605536598946,0.00416645650291284,7557.015723730516,250.7043264536709,-6.234357073759059e7,1.6654661632483395e7,-2.7851085175177104e12,1.2458834938399543e12
-0.0008799999999999997,0.4891548353456996,0.004101718730992549,7318.610057899254,239.61401551803561,-6.020350335339065e7,1.580654570261519e7,-2.714164875840168e12,1.1179492046558372e12
-0.0008899999999999993,0.5222531191948725,0.0040381414903485745,7108.291736934728,232.61149375696706,-6.939222513635674e7,1.5050285038167516e7,-2.407746318814311e12,1.0540063881401649e12
-0.0009000000000000006,0.5551321586164409,0.0039715772450367405,6883.111905000204,226.0762664780881,-7.832489155915454e7,1.4771250784660734e7,-2.0950760684598455e12,1.0191010468313306e12
-0.0009100000000000002,0.5868423775290319,0.003918050437499664,6581.1066507576425,218.8749725351415,-8.635810009837487e7,1.4435101365601128e7,-1.3525157156973606e12,1.0188298599087635e12
-0.0009199999999999998,0.6181362195534476,0.0038636508225567724,6373.284372512456,215.68229957570875,-8.589794335386378e7,1.4091270364482546e7,-9.716922712857372e11,9.69678303632737e11
-0.0009299999999999994,0.6495943960856778,0.0037837107430814597,6070.850446343104,206.51736389720915,-8.685004377431607e7,1.346514318886982e7,-5.472794900864523e11,8.933046468184174e11
-0.0009399999999999999,0.6795553302773328,0.003692848884071377,5761.392126251695,196.88419250656682,-8.44102883174941e7,1.2537756642092222e7,-3.1139336750875146e11,8.2942335840162e11
-0.0009500000000000003,0.7096856622936131,0.0036027358615977776,5462.370480331546,187.97973768768063,-8.52785831181975e7,1.1872158844408913e7,7.639618001924226e10,7.675706636764725e11
-0.0009599999999999999,0.7384489009224496,0.0034611014453376173,5102.016763501676,177.72700533402968,-8.293309861032932e7,1.1107342648998821e7,1.016206294358515e11,7.165025724882345e11
-0.0009699999999999995,0.7657268552478068,0.003364280377922561,4786.515948856386,169.09194285595564,-8.220780187919913e7,1.0607732061927022e7,4.87277173598529e11,6.568811428831959e11
-0.00098,0.7921129957940908,0.0032654035675940096,4439.381918363927,158.9696000243256,-7.796588738904089e7,9.669667647274133e6,5.812191013828866e11,5.698751364362991e11
-0.0009900000000000004,0.8174376421321496,0.0031364749073695872,4086.6213876576953,147.34485956845768,-7.217218617087156e7,8.858962434797335e6,6.636110459200765e11,5.3258229932554285e11
-0.001,0.8416204476367936,0.0030102925450765134,3731.6415714876916,136.44332029785514,-6.961185890242352e7,8.150542086738271e6,7.852058316727495e11,4.792290406749942e11
-0.0010099999999999996,0.8649306125058094,0.002847202635029426,3340.1719996921333,125.52394920129218,-6.3747353551776804e7,7.508467072180978e6,9.758427051418027e11,4.6118733184609576e11
-0.00102,0.8859741980770033,0.0027231687428932384,3034.407116291962,116.52380259025266,-5.788161685529296e7,7.024386190672769e6,1.0927002267101256e12,4.4708879350738214e11
-0.0010300000000000005,0.907240296766313,0.0025948496604544765,2721.1332579433506,106.5695388849678,-5.2302903306609996e7,6.358545343547133e6,1.0603583188394661e12,3.89773301465403e11
-0.0010400000000000001,0.9265290715136386,0.0024849338967499915,2446.218486844351,99.1225376457322,-4.776017496359105e7,5.76216643742547e6,1.0507992121143362e12,3.5315692234391974e11
-0.0010499999999999997,0.944603396952808,0.002347698822858708,2142.3247575045298,86.83369007813006,-4.01854457406671e7,4.899722170049466e6,8.630522053566923e11,3.0049688475614136e11
-0.0010600000000000002,0.9624957020665899,0.002172715600539633,1871.7100753038862,78.88955697554192,-3.542946059427346e7,4.3470862209675545e6,8.039679445462915e11,2.6751132493494055e11
-0.0010699999999999998,0.9776497361779666,0.002039516016966962,1666.875089883692,71.95068258574145,-3.025821660525986e7,3.9020797565339557e6,6.867702852919661e11,2.44286554676512e11
-0.0010800000000000002,0.9919669330515809,0.001908677640976821,1454.5735841241485,64.8489591015746,-2.6538836220093437e7,3.4182202333426164e6,6.343342564041621e11,2.0947469738675812e11
-0.0010899999999999998,1.005955689095613,0.0017901095482131943,1271.108885975807,59.684648881803994,-2.376019879079264e7,3.0252274466738873e6,5.98274410090842e11,1.7677602642420294e11
-0.0011000000000000003,1.018034844981052,0.0016880496145652512,1113.9701162236981,50.74072333851702,-1.8946740283767685e7,2.254686833817899e6,4.0500002322646075e11,1.1488028707570392e11
-0.0011099999999999999,1.030251513229998,0.0015475671684289842,950.821467338143,44.65857253139231,-1.5699781856894525e7,1.890068161757265e6,3.393284395169429e11,8.938911046313103e10
-0.0011200000000000003,1.0414243395893448,0.0014212724204973194,811.2164964979074,39.88170817566436,-1.3310724440373177e7,1.6565758090416407e6,3.092229868783169e11,7.510756452718803e10
-0.00113,1.0510784470715624,0.001310723929045692,690.3438407992157,34.03117433860913,-1.044098970344682e7,1.2627491257968491e6,2.171831933111541e11,4.992019190915805e10
-0.0011400000000000004,1.059692604022859,0.0012283717565810363,594.6994061409664,31.04526811337812,-8.740322664484868e6,1.181016809387211e6,1.9613238411538797e11,4.969334781466788e10
-0.00115,1.0675416608456976,0.0011293303213423835,508.0226114433178,26.42938189291762,-6.972450820542831e6,955868.8547508732,1.43439682389978e11,3.97402325253282e10
-0.0011600000000000004,1.0740901370088967,0.0010625872936777248,432.7698796193249,23.45429884325847,-5.511064174872481e6,834343.6425480262,1.1188835436257072e11,3.569229675270305e10
-0.00117,1.0803461594558772,0.0009360259735994133,351.23085281181756,19.68035901429532,-4.1788271460801302e6,664663.9425351033,8.099610653420699e10,2.7280153929060516e10
-0.0011799999999999996,1.0854653973587367,0.0008670382216293608,304.97929586164025,16.909972347323443,-3.3643856095593013e6,513015.8358537307,6.2870169037464745e10,1.8016579651662384e10
-0.00119,1.0903333978944707,0.000800919445090155,252.6590394038889,14.516577973510657,-2.6491700364531674e6,425343.58236845385,4.892511220840194e10,1.4075970974538143e10
-0.0011999999999999997,1.0945507075918672,0.0007406548067626742,217.9266740917629,12.370371963275504,-2.0791838575334763e6,322540.20012133237,3.7182107961681984e10,9.201414993370033e9
-0.0012100000000000001,1.0987024180703349,0.0007028877770015126,188.92519294259264,10.475880019752017,-1.624457603136101e6,237022.00152428233,2.5091776289971146e10,5.845658215022169e9
-0.0012199999999999997,1.1013811518365324,0.000657658281602173,160.88678397990222,8.763013822117363,-1.1682358367139525e6,199868.05838929504,1.8043540928619114e10,5.420264385400522e9
-0.0012300000000000002,1.1045690149025835,0.0006049558940827036,137.88973832931418,6.8548426889967775,-811264.4773490162,129302.23785975597,1.033546215877293e10,2.6863506222131047e9
-0.0012399999999999998,1.107246485932051,0.0005737320501545206,122.47326686882035,5.718342634615398,-571781.2589764539,92348.8957965497,6.443544414478733e9,1.6544397464202454e9
-0.0012500000000000002,1.109767546471236,0.0005274007238172508,108.70950735785084,5.196263446745198,-482855.5365683349,84491.54823976327,5.85490121077823e9,1.5233447014562147e9
-0.0012599999999999998,1.1112340947153896,0.0005245642531462236,102.7322569170316,4.940276776333414,-442318.62478068436,87749.77779971772,5.039116446458131e9,2.0254147765708146e9
-0.0012700000000000003,1.1133196979583688,0.0004821651902975813,93.12181611128989,4.159540748693783,-300636.98272368923,79455.8670433611,3.233973994893793e9,2.0566721984868777e9
-0.0012799999999999999,1.1150172957149396,0.00045799395059705996,86.53561877092258,3.8190523875214786,-198313.52560511266,58513.52934384553,2.375094267666511e9,1.2218702191887143e9
-0.0012900000000000003,1.117185218191259,0.0004620266439028953,81.26528451008055,3.3520654683960465,-191018.28953798406,44164.687039977354,1.5430465575350444e9,7.528683431690058e8
-0.0013,1.1175974041481933,0.00046696178511139897,77.98085972579,3.247760970328541,-159884.06819631325,36668.305279176144,1.0915498886863682e9,5.56905129158985e8
-0.0013100000000000004,1.1202898717739131,0.00044978334377904656,75.98744081960973,3.180236439804393,-152216.28963390645,41802.69661924851,1.2041267177107701e9,7.745777434482296e8
-0.00132,1.1205434519149604,0.0004522995109527298,75.85952977397642,3.2909623794231098,-173416.17683242995,40774.34663380112,1.4036231950398567e9,6.381347215147572e8
-0.0013299999999999996,1.121077391082469,0.00041455702034654446,66.70336014533164,2.6696708706124657,-112011.0286891945,26621.685433577215,5.388849303648481e8,3.4693154066702944e8
-0.00134,1.1227204736109249,0.0004049249932280893,65.14529884052637,2.3620163307787316,-73129.20714172056,17521.002325125715,1.6635569942796656e8,1.3201204925387724e8
-0.0013500000000000005,1.123552574083186,0.00039612383821320546,60.813571119767275,2.1597225219071383,-41707.13154398948,13149.325260060617,-9.352745088387032e7,8.286862194782032e7
-0.00136,1.1239909764732934,0.00039113001247211373,61.74708330643636,2.3249891153208737,-58203.99504329674,16347.241456995936,7.254666401071574e7,1.368268526332226e8
-0.0013699999999999997,1.1247600498019104,0.00038656539849578136,63.249617438858316,2.2874086640557376,-77184.15052625933,18563.98311223035,9.073589983784363e7,2.127539388171641e8
-0.0013800000000000002,1.1251373184377897,0.0003883267027880058,59.368482977463906,2.1885923022725975,-51968.38389138733,17041.57394939074,2.338246526264244e8,1.7771005765082255e8
-0.0013900000000000006,1.1255586006108707,0.0003966866556643278,60.94638305341583,2.093840967829689,-38201.06521882486,15641.25683148413,1.1216687438624871e8,1.448261894461063e8
-0.0014000000000000002,1.1260358034762785,0.00038124813048541023,59.55454809242385,2.2561989142470686,-44349.98493798335,18733.20313637036,3.898527636327274e8,1.9803998186383176e8
-0.0014099999999999998,1.1269500289084808,0.00037536837048072233,54.76672122931991,1.9578889111053162,-16756.426375979278,12446.786782811996,6.963712347835013e7,9.164137537340385e7
-0.0014200000000000003,1.127530199422056,0.00037253035361243825,56.600173169608446,1.8862768400712608,-14391.375257475042,10966.181568668675,-9.857849363443214e7,7.667745690113269e7
-0.0014299999999999998,1.128104230589748,0.00037303887041998345,56.483709463599475,1.8733035682649062,-29794.909511887105,10882.845420928597,-7.893416663931401e7,7.012919620765647e7
-0.0014400000000000003,1.1286606344622,0.0003816759505371256,55.30459180161629,1.9390689234947125,-42965.764693114135,12465.378609977839,1.072310923693398e8,8.949840923581253e7
-0.00145,1.1289367690243406,0.00038414736915381103,55.38585836627674,2.004753204399455,-49887.81687837055,12723.271984819581,5.856668796137933e7,9.67686706011141e7
-0.0014599999999999995,1.129222771155519,0.0003978257138720171,58.500718946970274,2.053508129048274,-28135.378442607984,12293.659509989438,-1.4047076600246163e7,7.743832114596967e7
-0.00147,1.1304114116123554,0.0003706890407113358,54.62056514013789,1.845733446837227,-4763.826379371539,10810.397009792936,-7.500154516916907e7,6.639004738665233e7
-0.0014800000000000004,1.131017159950355,0.00037796078831332786,56.37654004444938,1.9253549850814582,-36464.839013679986,12664.913188038969,9.156404282718928e7,8.592738917214501e7
-0.00149,1.131610958890006,0.00036740722544108376,56.97580961569114,2.0386146515052093,-30085.031804202874,12902.276085899906,7.41092015292301e7,1.0555843848843825e8
-0.0014999999999999996,1.131970789509357,0.00037531076540058775,54.954101935776514,2.094763571170064,-34160.5930983885,13985.326196272628,1.435202497125266e8,1.2020298575017975e8
-0.00151,1.1330247159027658,0.00038385518639900203,53.994852599764194,1.9098952473160025,-30679.22351208309,11474.362597673888,4.2324075517804794e7,7.997409995220251e7
-0.0015200000000000005,1.133265999874178,0.00038466771315280937,57.6505050472238,2.0927914063992374,-31273.403158174835,13808.679042792699,9.146613816202067e7,1.1073035975975032e8
-0.0015300000000000001,1.1341030568376667,0.00037163312358534444,54.3499289090969,1.9285980814329764,-17323.945418759176,13038.4577385901,1.94609893310834e7,1.124577173363797e8
-0.0015399999999999997,1.134096179101958,0.0003824783400617883,55.61297945964374,1.9877243285680877,-30250.9168182894,12341.218223163032,-1.3884984810521111e6,9.709627922828968e7
-0.0015499999999999993,1.1350248545545105,0.00035614547180236897,53.7056822121912,1.7997042746861174,-33886.22326479164,10930.495767270146,-6.35083076928121e7,7.997649191067468e7
-0.0015600000000000006,1.1352612637136181,0.0003645274874923379,50.91931040173807,1.83597658953692,-34625.59177760712,11506.347656748012,1.0423188771617898e8,8.072157593085968e7
-0.0015700000000000002,1.136092080307998,0.00036320574300570716,52.36932850970043,1.828711726197348,-37856.64481129803,13701.577352800452,1.3033064988558675e8,1.178146021745933e8
-0.0015799999999999998,1.136720837348191,0.00035203456825629004,50.81248192723818,1.789443762633637,-32407.800372352733,11785.336377673006,4.917215748407306e7,9.142102569030744e7
-0.0015899999999999994,1.1372831712803915,0.0003510712303966932,49.89776146898433,1.7306134714271102,-35933.30718014689,9918.533286177402,-1.861181517618402e7,6.1617994755215056e7
-0.0016000000000000007,1.1381274256089324,0.0003451338776110573,51.97595326131168,1.7966002708858677,-795.1655450331424,11010.982230723022,4.9807903939783886e7,7.218090954465906e7
-0.0016100000000000003,1.137868791280608,0.00033051728291949963,49.04547555661657,1.7336244675122452,-22238.019648044326,9820.534172802574,4.939317379087737e7,6.045668295006004e7
-0.00162,1.1386611442716896,0.0003625693281857056,52.533386063279565,1.9675110078830582,-28890.641174617904,11754.602126703126,1.416188514528127e8,7.147763886229151e7
-0.0016299999999999995,1.1398157445097294,0.00035121281323267337,49.70070460955303,1.7721703362732153,-19300.086770187776,10524.307038896748,6.225065842958517e7,6.519476136762003e7
-0.0016400000000000008,1.1401144698410737,0.0003515026794824644,50.38694322567155,1.9021856341099974,-41917.8950450884,11608.592993031043,3.2374489591967218e7,9.88688144078358e7
-0.0016500000000000004,1.140207748292229,0.00035289842751319117,51.029088038398996,1.721258098901519,-25157.906943865946,10147.90393274277,-8.141320545891073e7,8.042250323651771e7
-0.00166,1.1413007078196478,0.00035840347000347644,52.301214921958625,1.8071150604099573,-28242.78784359458,10872.009822429467,-5.203171878668411e7,7.987888032671273e7
-0.0016699999999999996,1.1416080718469064,0.0003485814234367755,46.38760630789127,1.606535466890695,-17461.573812643146,9009.170388573652,2.2287827142932482e7,5.212926307503204e7
-0.0016799999999999992,1.1423334768998354,0.0003555511398588356,48.637523679325625,1.7193905968818626,-12369.169397771877,10023.14044261462,-1.1807078351265077e7,6.529842523919114e7
-0.0016900000000000005,1.142541340065135,0.0003812884217069884,51.258738052645434,1.7309383487512386,-10897.791484104215,9606.055003333302,-8.649405278604479e7,6.063161076359401e7
-0.0017000000000000001,1.1434530689061837,0.0003723227229276567,51.06692254247531,1.7290399765544697,-38951.397927239435,10288.446847466368,-1.4196350056354983e7,6.6062475524173416e7
-0.0017099999999999997,1.1436847200981224,0.0003559546902239426,51.71374890589707,1.7502094663014878,-31380.560591776124,9718.490107721425,-6.668075651244707e7,6.129948328248055e7
-0.0017199999999999993,1.1433700051855238,0.00035017659138485716,47.715768936044334,1.5746128040993013,-17403.28952941435,9014.056808060343,-1.0910509985800329e8,5.9244362307724535e7
-0.0017300000000000006,1.1447818216416148,0.0003560979320766135,49.33662264672157,1.6465284705179892,-23252.43156656017,9677.616481647272,-8.085903790133459e6,5.894540315364456e7
-0.0017400000000000002,1.144592828949151,0.0003583642939487877,47.0812141838941,1.6544746315905634,-30511.21036192198,9162.656299241635,-1.5923120508896329e7,4.614253314814212e7
-0.0017499999999999998,1.145798818607799,0.00035935189654192885,48.59845954114368,1.7034791538740695,-34548.07328454308,10515.335473096664,1.1961300128049726e7,7.141340485935257e7
-0.0017599999999999994,1.1463017575594239,0.00034294151409548963,45.535400943865376,1.6264858362896057,-23511.64171808194,8794.884160621585,1.2392571139854975e7,5.536027064176459e7
-0.0017700000000000007,1.1467922786518383,0.00034129842633434513,47.04601534949059,1.63722966710687,-27838.37111143148,9910.223640309145,8.413113444596954e6,6.546255076388686e7
-0.0017800000000000003,1.1470154157861934,0.0003679050852182838,50.408163061564075,1.6924000246969164,-44598.53808634317,9664.354112850953,-7.099825933343899e7,6.4656692659961335e7
-0.00179,1.1477342144917908,0.00034712423356673093,48.114721922016884,1.6277744484710062,-26037.38355393156,9390.926243647144,-4.6833389859953865e7,6.0883123033479005e7
-0.0017999999999999995,1.1477785413753985,0.00034092315411368414,45.48617322397027,1.554942265926991,-18485.568233599886,8015.363056432447,-4.042721342175294e7,4.366863802515814e7
-0.00181,1.1484528108362055,0.00033670855202532635,44.081249705479436,1.5606321010956865,-23742.56066255283,9798.10049174437,4.1612649838661976e7,8.15206819100774e7
-0.0018200000000000004,1.1496019993448126,0.0003158980595246213,43.307452111619355,1.470596215051738,-13958.6175874982,9198.58346829578,1.2389712409697749e7,6.858017473556295e7
-0.00183,1.149882728964843,0.0003343340334108896,45.838509482164525,1.5554322936499128,-25163.09035511525,8713.428246204736,-5.615915674418461e7,4.956539200392918e7
-0.0018399999999999996,1.1502568336564616,0.00033991616776841906,47.58798376311242,1.6544341290118254,-23948.792437592736,9882.618263780027,3.4736159779423416e7,6.404852118271575e7
-0.00185,1.1503525919885746,0.0003403687567038683,43.27783112141584,1.5859877979412549,-19179.092664219956,8368.615869022471,5.521094469726827e7,4.6882579361219965e7
-0.0018600000000000005,1.1513440823270626,0.0003320697203558148,41.96903058828302,1.3373952889734488,-1673.6978381631625,6823.309776695978,-1.1914499134391402e8,3.633046002539083e7
-0.0018700000000000001,1.1512226882030832,0.0003453684891328676,44.22251120161414,1.5915283941210816,-14620.486820781636,8620.201574981756,2.4706643925073586e7,5.464252426214423e7
-0.0018799999999999997,1.1522315130473393,0.0003366765781219548,44.04855636496823,1.5434832735109787,-22237.355745755296,9086.140504280967,3.7031372380911544e7,5.818468154326113e7
-0.0018900000000000002,1.1519755912426397,0.00033794465690123855,43.81164144055872,1.500829644348279,-16214.08266883975,7862.354288028319,-2.3653327376461297e7,4.3001377927649915e7
-0.0019000000000000006,1.1529094180889106,0.00034577484078459296,44.90326736250966,1.709658629513183,-21594.921751862945,12221.78775353178,1.8084182205190495e8,1.1791113257321933e8
-0.0019100000000000002,1.1528320663496952,0.00035108687876140313,44.97336978899115,1.613374871858148,-18042.1742076645,10012.707400688729,6.351254004438125e7,8.234169164086854e7
-0.0019199999999999998,1.1533155488808324,0.00033360312775714045,44.412539342865955,1.525535788427005,-15611.871225373097,9123.54035959017,5.762821602723365e7,6.452075680348278e7
-0.0019299999999999994,1.1536460842872598,0.0003256442818372088,41.704007348921024,1.4866741357382613,-19962.791200693664,9790.820317586891,7.968558441448532e7,9.776205720119086e7
-0.0019399999999999999,1.1542436997088987,0.0003215316335337748,41.866862408698054,1.4428035471413754,-25524.002196221187,8530.885711496485,4.702715721415467e7,5.3127664302234076e7
-0.0019500000000000003,1.1543333989533315,0.00033035180423693377,42.52338321979135,1.4527910989324422,-30345.049850968993,7688.463187498346,1.7084390178990774e7,4.628935677889939e7
-0.00196,1.1548733966628055,0.00034969244322381125,45.34468854218538,1.5709786004704833,-31261.211570431322,10099.967334939576,3.634993622526187e7,8.316103044546662e7
-0.0019699999999999995,1.154806951606428,0.0003328948637343895,42.32707670067736,1.4692416407656506,-23971.204185925355,7484.427673050953,4.721707937112617e6,4.08714573218602e7
-0.00198,1.1556467168987354,0.0003258132772507514,42.75806267825292,1.420563236412477,-2854.0655296495042,7040.070643243709,-6.617682319823875e7,3.9038254393631674e7
-0.0019900000000000004,1.1561207183029725,0.0003407508039802672,44.35100813558711,1.524135575742246,-15164.435143094332,8072.032421661459,-5.029250360605847e7,5.2069178108250394e7
-0.002,1.1566675041732866,0.00032625307689001886,41.45334069006883,1.6253915742248333,-20697.649140500744,13061.987138852995,2.1371129431954643e8,1.488413642206417e8
-0.0020099999999999996,1.1572606559818468,0.00031934184945185375,42.27175046868669,1.4883930728658483,-11513.308475080215,7129.917542683266,-2.1769167230904333e7,3.884060561942171e7
-0.00202,1.1575633586991256,0.00032854103759245385,41.58248799892138,1.422921624947154,-20852.22803188414,8613.411296031578,2.5214972586425953e7,6.398424532540476e7
-0.0020300000000000006,1.158630460184875,0.0003481245221960334,43.834064802589985,1.553641043448691,-30997.833940982648,8818.469641328598,3.249066463105805e7,5.564229745407154e7
-0.00204,1.1586481082658147,0.0003379469651148526,40.34360168104029,1.3994742780519145,-22119.00849941285,7700.372523625691,3.7155465388891526e7,4.89921801439256e7
-0.0020499999999999997,1.1591251361889974,0.00033640147600305447,44.90589239815271,1.5222952541841914,-26621.807058982977,8435.708005659184,1.968256380323168e7,4.8552196486369796e7
-0.00206,1.1596788020852333,0.0003339665811226139,42.96970554194569,1.4763988691015775,-25323.09957690222,8674.916487514934,6.339004841441273e6,6.072850573318843e7
-0.00207,1.1595607250055575,0.0003495338265463623,43.415529950205524,1.4754202615464083,-11862.97094527091,8473.282654341627,5.311037791369817e7,5.016763457767853e7
-0.0020800000000000003,1.1601265479605136,0.0003345716393403539,42.511300675487,1.485156408496717,-23677.115794923873,8469.771244556969,5.581219780079432e7,6.3157641866104715e7
-0.00209,1.1601608063187119,0.0003245041003145389,40.96730610172671,1.279982380011629,-9099.330976153738,6612.925476390039,-7.645217902983676e7,3.708275098557314e7
-0.0021000000000000003,1.1607178091506873,0.00031561780597819377,40.57205455675288,1.3753406052165484,-15786.879073571214,6251.971281631335,-5.753312541531289e7,3.1927876771836914e7
-0.00211,1.1613300753363929,0.0003035592660637069,40.957068038975386,1.4081381841062928,-18066.854951649726,7162.36781041577,-4.21838584264745e7,3.582322682255774e7
-0.0021200000000000004,1.1609379883574498,0.0003196616064135382,39.06803441972491,1.3282722737241446,-17012.09560861495,6770.272511918065,-1.9979279781920914e7,3.524141942663705e7
-0.00213,1.1618905352008124,0.00032024248762809317,41.6046535676944,1.4328147969360705,-22797.68231555156,7539.546571408279,-7.1296312727481965e6,4.3233222366312444e7
-0.0021400000000000004,1.1622604710187978,0.0003309040031360521,40.62349064380552,1.3823155115363075,-21844.375042930325,7059.0535146176235,2.0655491494466588e6,4.181506958454676e7
-0.00215,1.1625360221260457,0.0003292316247734957,40.49414955477545,1.4509493315763624,-19384.84868561895,7710.269610167472,5.491375778934123e7,4.3434635746470265e7
-0.0021600000000000005,1.1626540495612316,0.0003252436458634138,41.753880127006475,1.5789417513703834,-37224.27792751511,10597.03961620059,1.270712756488155e8,8.951903505866258e7
-0.00217,1.1630533540321897,0.0003286496387735289,40.659750070787624,1.3396352022753482,-16288.230784458778,6925.888814735553,-8.790374239966838e6,3.823030090191652e7
-0.0021799999999999996,1.1639710704875426,0.00031333568405160733,40.24149643628493,1.476079347987573,-13311.77950538584,8741.929724827578,5.446015558678426e7,7.249756537621059e7
-0.00219,1.1637747882905418,0.0003077735952849849,36.63795316666087,1.2613422418082458,-18208.142344433334,6402.164758126873,2.9504311079134434e6,3.741019504784007e7
-0.0021999999999999997,1.1644180885737963,0.00031584513361668606,39.861083879745564,1.338565837267499,-10145.234540017289,6388.033439662512,-4.789150958621401e7,3.2435618818215203e7
-0.00221,1.1653280018304397,0.0003182288678071852,38.92373896133332,1.3379088308363394,-20641.250736494447,6415.2892731310585,-4.737500491380214e7,3.487353327613444e7
-0.0022199999999999998,1.1658707614829011,0.000321416964424968,38.90126777076511,1.3287587961295093,-12895.705839712335,7282.434644849412,-2.2690714062512897e7,4.147822212163953e7
-0.00223,1.1666357072591402,0.00030100452806597545,35.177381812362896,1.173856799515696,-10226.256972196483,5513.1226689039495,-2.970401301614289e7,2.6203052358231563e7
-0.00224,1.1668531255288543,0.000314825813665246,37.00252668935649,1.268308643428557,-19371.154201031997,7049.7906405350695,1.0567023569999613e7,4.4334799589605235e7
-0.0022500000000000003,1.1674374750879217,0.0003112548697933188,36.308524771171754,1.2841956439963287,-17899.0698016534,6448.325308311754,3.0725154424990665e7,3.2930007768231515e7
-0.00226,1.167262801531863,0.0003162934537827516,37.89881758515566,1.395253211862072,-13453.744102832376,8428.058214778699,4.784566335769421e7,6.813175444877595e7
-0.0022700000000000003,1.167412624778244,0.00030479010568691217,36.93236884878825,1.2518878598867338,-19978.562920352622,5846.797096473039,2.615864589654555e7,3.0453818173674423e7
-0.00228,1.1679485287767917,0.0003201109142959687,38.91285622194768,1.3136984159706429,-6597.704640509503,6672.373077728732,-7.506264109334975e6,3.39846552000436e7
-0.0022899999999999995,1.1682138096314472,0.0002978377495525982,36.39362993224964,1.2147087544642323,-19480.733645033277,6170.500472832381,-3.677964254330706e7,3.3391488233532533e7
-0.0023,1.1685807487771231,0.000303415115886863,37.889161938345936,1.3125478680725309,-25114.053616680947,7844.895627635045,3.67098993372625e7,5.535551411520106e7
-0.0023100000000000004,1.1687242502101276,0.00031489776709101567,39.082484856367756,1.2657854071441925,-3131.5866277570285,5810.931983322326,-6.736614013036186e7,2.9885318347109746e7
-0.00232,1.169139210690409,0.00031773638683055315,37.47348661660208,1.337365487357826,-25287.25881694662,7750.036726856069,4.739141347657658e7,6.484746383922083e7
-0.0023299999999999996,1.1698510232477615,0.00031177756595276345,37.51746363515278,1.2894798440864719,-19253.744074200567,7306.406955484065,2.1068448912790874e6,4.528557881138176e7
-0.00234,1.1701432404862844,0.00031258006935092525,37.65542813315227,1.3244350318746718,-11836.235117482902,7294.8935198741265,4.048105781899636e7,4.4435669197711095e7
-0.0023500000000000005,1.1704174771614035,0.0003008587385893384,35.40662689133786,1.2890664730271228,-7716.565674154469,6400.6014276051465,4.9302760728413925e7,3.464221535578552e7
-0.00236,1.1708671535864843,0.00031422178416578114,37.547035967397214,1.386775321342287,-18239.353627285713,7948.27007449438,7.366674061389361e7,5.616204877014159e7
-0.0023699999999999997,1.1713425629354257,0.00030564371701570937,35.66734713474872,1.3165168644860745,-17034.47459772615,6401.742471825624,4.572537328979994e7,3.3267621922727052e7
-0.00238,1.1713042580338309,0.0002961425786668131,35.321765560134835,1.240010280375522,-11534.423338437357,6424.829909045243,2.4700839160339665e7,3.7266112925277084e7
-0.0023900000000000006,1.171845505446425,0.0003062806315022789,36.26518536145176,1.2488606268556839,-24404.96443216975,6522.144611303535,1.814109160692963e7,3.750181520552541e7
-0.0024000000000000002,1.1722002404705207,0.000309981157773608,35.959221527066376,1.2098904706939067,-4204.086276070419,6005.606286871712,-2.922497480533731e7,3.0592666825084187e7
-0.00241,1.1730188618002115,0.0003142911964075477,36.546525464769104,1.2858131799536254,-11459.883684237646,6291.453135911396,1.0119958086599637e7,3.2600520669265825e7
-0.0024199999999999994,1.1728561361803616,0.0002947969981904552,34.26664118347745,1.2185794361797886,-4137.536982201343,5006.0769263891125,-3.575715010198447e7,2.561998150255758e7
-0.00243,1.173278346690029,0.00030067074681859043,36.44628793850507,1.256081017664574,-2906.7887439016413,6139.26009749292,-2.439193950152233e7,3.461406865309086e7
-0.0024400000000000003,1.1732056242440625,0.00030488808002186393,34.98327310964449,1.1755514843192754,-3098.3286216878228,5890.959704674925,-282578.76539943897,3.381070048153913e7
-0.00245,1.1741178697370438,0.00030085871796453156,35.49874683618035,1.1918901315227324,-8061.13583267344,5662.259580828905,-3.079086974122469e7,3.1879650007691618e7
-0.0024599999999999995,1.1740733408285065,0.0003025527897611602,34.8549580695361,1.2468305908763946,-14753.096185786562,7476.0973439538675,6.394027044526772e7,5.00764060199862e7
-0.00247,1.1741612181993843,0.0003017299489305058,35.39303095415513,1.1857853257524031,-6473.692477053479,5217.0416312873185,-6.336789768467417e7,2.57235442954434e7
-0.0024800000000000004,1.1749745708404546,0.00028832207028254165,33.99045823503829,1.2128089427808866,-20229.05903179755,6054.33019445957,1.704770608703573e7,3.30453155323612e7
-0.00249,1.175521530902465,0.0002995591085645482,34.09289543098328,1.1949980160298421,-21493.05472163029,6148.86776789842,3.9824014049048066e7,3.0011149475339398e7
-0.0024999999999999996,1.1756856815209245,0.000297272885286225,34.81699018278303,1.1118376969746269,-10721.567991645594,5257.3290680493055,-3.632695767474502e7,2.93779312871219e7
-0.00251,1.1759609712881445,0.00029743701619532563,34.24121102415928,1.2347687459796066,-9497.259133868074,6238.273501802441,1.0760386896471133e7,3.611592238064912e7
-0.0025200000000000005,1.1769352872980627,0.0002866853443010022,33.18671124658453,1.1644110702040134,-8578.410161878948,4772.21707018456,-1.3725392468446875e7,2.2858151810730245e7
-0.00253,1.1769764402320644,0.00027870788439520437,33.41383267175187,1.2032784205650038,-5244.852522096138,6185.972227349254,3.985650834863072e7,3.499313051530523e7
-0.0025399999999999997,1.1769140074228528,0.00029410403904377754,32.855492313578544,1.105057801322596,-5538.055371338478,4810.262326732023,-2.7197869772150844e7,2.4580972795486685e7
-0.0025499999999999993,1.177413375141336,0.0002881447743854677,34.775075244818126,1.251221067631956,-15246.043529208087,6345.775251248049,2.423175367611912e7,4.0785281046528116e7
-0.0025600000000000006,1.1776641681204054,0.00030504897628332446,32.63208873010856,1.1996798037901342,-16456.118037813405,5534.623723256643,3.15092191116954e7,2.8616512168505777e7
-0.0025700000000000002,1.1783942559875968,0.000308678785325487,35.03211708954267,1.260827449946919,-22708.939336936022,6874.1230681129855,7.749128253737727e7,3.856847001706157e7
-0.00258,1.178840903368712,0.00029959902684297267,32.980991251553995,1.1621213651467315,-13266.933483660583,6364.466031258486,3.243966013226741e7,4.022518342556102e7
-0.0025899999999999994,1.178977897825802,0.00029339554971363356,32.66438053778236,1.0692656952812107,-10596.11347044435,4836.995012827647,-3.806099971556782e7,2.4537802436496086e7
-0.0026000000000000007,1.179136203192026,0.00028885480051046457,33.174196659017376,1.1241628112674376,2681.8468778423303,5597.346001394541,3.7240162812728793e6,2.803438394351549e7
-0.0026100000000000003,1.1794501917422178,0.0002992578875221499,31.784163295536583,1.059569456796936,-1538.6121949630249,4988.96190148443,-1.2642632128661739e7,2.8332284965895787e7
-0.00262,1.179354967344465,0.0002796616769480799,31.99928552457965,1.0753925539750953,-5058.49981032373,5543.089974501683,-1.2309594073056553e7,3.2151317997392986e7
-0.0026299999999999995,1.179615909352527,0.0002890221157239062,34.25017094248077,1.2056012467959738,-13973.831687059934,6143.680839207635,3.5224718885564744e7,3.2822049795422077e7
-0.002640000000000001,1.1808522234971133,0.0002911332677880409,32.5245379090267,1.0669796642934626,-5135.343062835252,4753.926283283706,-3.3712718033473425e7,2.6209836994007308e7
-0.0026500000000000004,1.1808309479553025,0.0002871884314267482,33.15879861005959,1.1002749503483062,-9195.566062766544,5509.392436499167,-3.0716013852663074e7,2.6605517116212953e7
-0.00266,1.1811113155955097,0.0002845244537754011,32.211049243994246,1.1327285581954785,-9651.582353671847,5347.974459524358,8.591921389192797e6,2.5557880694855876e7
-0.0026699999999999996,1.1816555064688052,0.00029263025817925043,33.53425200244655,1.2182221814688752,-11523.748762146615,5848.252298113596,3.434925608113318e7,3.0338167781391695e7
-0.0026799999999999992,1.182607285774466,0.00029087436681831443,33.98635851305806,1.2106438663425796,-21070.95790541748,6075.904565340406,8.599611487626756e6,3.776064201001498e7
-0.0026900000000000006,1.1827707891299708,0.00027707189036801347,31.737468009647163,1.1016527245827077,-557.6129447939383,5256.239463893405,1.5867302835942537e7,2.5552993189208798e7
-0.0027,1.1826251567525443,0.0002937754573971503,32.458829853419616,1.0986117932793535,-7657.589303298908,5193.774918864053,-2.7719989571527917e7,2.5856788852177273e7
-0.0027099999999999997,1.1828584350236901,0.00029253250257869483,32.2671796612087,1.1121542677810252,-9605.007894582523,5584.018362207404,1.239139906550016e6,2.8716029470626183e7
-0.0027199999999999993,1.1832536464985954,0.0002870996363140245,31.76657301954149,1.074670373399563,-15813.741516922957,5642.469748260649,2.2792652925088346e7,3.3024435312150232e7
-0.0027300000000000007,1.18315954184304,0.00029237315834391287,31.857068822822512,1.0913154576395958,-14597.848601793265,5197.080485367959,-8.299606905846052e6,2.626260485656416e7
-0.0027400000000000002,1.1836823072402494,0.0002878452870257836,32.30293871046497,1.1506764118815436,-9872.179095151954,5386.719407452291,3.7068365818338186e7,2.9609072892254066e7
-0.00275,1.1832923296942062,0.000294453112216243,34.475751773539976,1.170670862225193,-9264.161825980267,6250.810375417746,2.1927440420051686e7,3.554076790436708e7
-0.0027599999999999994,1.1843267459060947,0.0003083965800367296,33.8107646881205,1.1925341039215205,-17357.65464826387,6056.98090513286,1.6522941173244398e7,3.774807772790886e7
-0.0027700000000000008,1.1847252798729522,0.00027377240144920773,31.03426968577211,1.094546645092878,-9561.007479619042,5562.693714322624,1.0518693309867572e7,2.9556659664294563e7
-0.0027800000000000004,1.1848029816794714,0.0002793657635904064,31.46533740814976,1.1037623225562163,-15674.971994859407,4829.7178115162105,-6.168015242146915e6,2.3715306381619878e7
-0.00279,1.185452635563864,0.0002940119198882649,31.133068837431864,1.0966164552207933,-11894.426037422012,5924.532996704533,4.2825165153556846e7,3.436548931778227e7
-0.0027999999999999995,1.1861595534438076,0.000290959555544058,34.328381031288494,1.1551730711932202,-11308.330358509304,5898.183260143673,3.117665273677464e6,3.451522085379782e7
-0.00281,1.1857982094744755,0.00028356350380925156,30.152057711105883,1.0878836215771404,-19756.776342935264,5223.089041724725,3.739902324592221e7,2.4815789377058115e7
-0.0028200000000000005,1.1859345178819438,0.00026733248084896894,30.44549948577042,1.06385874152793,-6249.343985017401,5713.184979095903,2.938423983553763e7,3.2589467584613238e7
-0.00283,1.1865038277070235,0.0002878330084217477,32.33110460431015,1.0858503003708737,-14376.697577795248,5830.684558687847,1.8121970572810184e7,3.1456903595841598e7
-0.0028399999999999996,1.186743607680832,0.0002716431335689715,29.255869836697244,1.0661348318167574,-2484.5147510539646,5389.066124511788,4.0479131747788176e7,3.038238575797564e7
-0.002850000000000001,1.1870792060159743,0.0002798599825661728,30.67732546803022,1.0626228455224271,-7145.815680103761,4850.606608095072,-7.141492104139021e6,2.3469578863196086e7
-0.0028600000000000006,1.1878108670424683,0.0002742155580964762,30.566843109858944,1.050919511147937,-11564.331136463661,5003.306643080288,6.928614987516177e6,2.757469089454404e7
-0.00287,1.1877094530964454,0.00028079328196297645,31.997567760988844,1.1138245748334452,-11507.89069290141,5495.965773892012,3.3156303104387116e7,2.72685458246724e7
-0.0028799999999999997,1.188223245431923,0.00028234459305446217,32.114655933225905,1.0650547615259551,-11164.453725218054,5119.934662600885,-1.911652216148121e7,2.851884947718143e7
-0.002890000000000001,1.188832021929594,0.00027831899710182906,31.61759674843316,1.1235639393714851,-21796.18815430732,5532.565793120009,2.9039184328876317e7,3.0075809951045156e7
-0.0029000000000000007,1.1889815918156976,0.0002640918636252082,28.897854464235667,1.0490692713185612,-281.31717139107144,4986.034186161105,2.53624512695223e7,2.460985173206043e7
-0.0029100000000000003,1.1891606242186992,0.0002752803236262292,30.580187539926264,1.0807774242181718,-9217.162773695101,4692.526462841877,2.7228934069063957e6,2.2560803501227878e7
-0.00292,1.1894888437990585,0.00027134993389088,29.124167650147097,1.0646312097042823,-10880.408624169917,5166.523833498826,2.8666552534966428e7,2.9435761524555173e7
-0.002930000000000001,1.1898740016719125,0.00028793696288999433,30.859589673935787,1.0482123017974354,-11412.952395207587,4670.038415302698,-1.3977049506826274e7,2.281413571176264e7
-0.0029400000000000008,1.190195872046345,0.0002732197011586237,29.300662654914365,1.0466385796877116,-3100.237062237825,4476.61947010235,-2.978380089849754e6,2.0789239468753383e7
-0.0029500000000000004,1.1906851550721949,0.000272024644802221,30.0002265153644,1.05771274412251,-14017.072589005415,4738.317093680568,9.604911448088631e6,2.4610053865115464e7
-0.00296,1.1907295575970434,0.0002735025023109642,30.748743076401283,1.0753332214886933,-15593.052810384164,6070.005090696934,4.215477154961312e6,5.050751198594274e7
-0.0029699999999999996,1.1905696068278437,0.00026474981015884436,29.844388440535116,1.0106383487478687,-6719.276066494287,4695.159061957204,7.531823833001157e6,2.0700188533674467e7
-0.002980000000000001,1.191082837690509,0.0002918036803235384,31.419045724188244,1.1094933601147932,-7137.036421891257,5878.5838827487105,3.8723345600861914e7,3.826149870214555e7
-0.0029900000000000005,1.1916537147570776,0.00027373270387903514,31.336853197557947,1.0652413237654097,-10150.37870347796,4545.683280169414,-1.544767769628991e7,2.1134535647001136e7
-0.003,1.1917104154137086,0.00027278926341248725,30.938934123338132,1.1141528401232883,-14161.388089036522,5526.265434256753,4.68650218633043e7,2.8947005307403415e7
-0.0030099999999999997,1.1925660288763038,0.00028468885209249656,30.27468348679697,0.9940169233803781,-5171.130669508525,4518.9878672102595,-1.6887602875204124e7,2.107733814529403e7
-0.0030199999999999992,1.1928471237171858,0.0002653992940273685,27.41164311353849,0.9361189520254393,-12164.253354843262,3901.507294374086,-1.0527113290553933e7,1.753862738636103e7
-0.003029999999999999,1.1929617223991003,0.00029170078801528723,31.47263397639488,1.0214251174685487,-4463.18030864862,4736.716861259309,-2.7211797263556812e7,2.3827853326982934e7
-0.00304,1.192915505316239,0.0002712499222272369,29.069801816299137,1.0217887621476407,-4900.267098090178,4288.973842810058,2.3140809674183093e6,2.1080013542030845e7
-0.0030499999999999998,1.193634871202672,0.00026461091247868894,27.534774031578007,0.8886180868482512,-6808.070849271878,3675.2435099330373,-3.298712572077224e7,1.6102351658202631e7
-0.003060000000000001,1.1938687875374694,0.0002698018749919164,29.583871247777452,1.007485896210162,4797.535016094206,4353.872099622599,-1.5844335147243153e7,1.941444378803621e7
-0.0030700000000000007,1.1939390787621538,0.0002720068759713899,29.748482355167344,1.098122132932296,-6194.0273289728375,5372.861322694126,6.028140978922069e7,3.074670282724703e7
-0.0030800000000000003,1.1943353475239435,0.0002667980952107259,28.31822627870008,0.9903013604882843,-7274.373687925451,4306.324736897006,-2.765552113273113e6,2.0227512181455873e7
-0.00309,1.194765235158501,0.00027677319160167107,29.42630444832566,1.034343842193957,-1651.7305497375064,4610.945162588376,1.2443407382945199e7,2.0640278768810462e7
-0.0030999999999999995,1.1948342384256554,0.00026434468457071876,28.328084901806132,0.9832766216335757,-1895.0000242761769,4336.068013273528,-1.1353086535088899e7,2.206040172335697e7
-0.003109999999999999,1.1953338532352606,0.00026608562920227795,27.93223752802602,0.9498817299479055,-11014.339293169536,3959.334095247916,-1.3926305054063322e7,1.846981587026871e7
-0.0031200000000000004,1.19542548313105,0.00027748609255960974,30.63808141270834,1.1079222700213314,-7359.183859340071,4881.01495788019,1.733176228731801e7,2.0353861902110934e7
-0.00313,1.1954473820847589,0.0002700502894956528,29.40762472151811,0.9953635884234725,-8026.620254241511,3711.9544266491503,-4.2274046920292996e7,1.712704021193831e7
-0.0031400000000000013,1.195785063848489,0.0002717640943825133,30.617019883782156,1.1533485021595347,-8630.087444122266,5793.623429697753,4.5015431193738565e7,3.522292169762635e7
-0.003150000000000001,1.1961373944773879,0.0002695903949444437,28.35875967570089,0.9562938765363868,-6311.141432114993,4374.993946531683,-1.345366545565834e7,1.8345546790397458e7
-0.0031600000000000005,1.1960742041248447,0.0002852701504721882,28.882077762568006,1.0059700873775708,-3421.7938805253825,5646.483124031531,155619.03460415718,4.6157699224199384e7
-0.00317,1.1968652830074444,0.0002596506269520733,28.360896632722017,0.9131371724273373,-15137.03209932445,4057.1417203012616,-1.2658111129357472e7,1.8715878023141887e7
-0.0031799999999999997,1.1975410255768417,0.00025646662250143626,26.919368476070343,0.9036946195919114,-4317.270092539273,3667.9132733710817,-4.699127926488506e6,1.4836673557838073e7
-0.0031899999999999993,1.1966221369782188,0.00026421256804139327,28.86336655421391,1.0276987466383678,-15330.850332200274,5140.807182542759,1.2562458207751429e7,3.477805512847061e7
-0.003199999999999999,1.1976621090505803,0.00026862910085826666,28.286069735464316,0.9125600105446834,-12913.484285466622,3871.4910415339427,-2.9472341904021323e7,1.8458721923759297e7
-0.00321,1.1977929438849353,0.0002775116675142914,27.97119317004867,0.9441900144571607,-4077.945057861506,4404.86332459059,-1.8269601776772756e7,2.334186624004761e7
-0.0032199999999999998,1.1980613836025953,0.0002732115982480046,27.49738783500702,1.000802983684107,-8233.468611170678,4559.889430686738,2.952306843592406e7,2.4867576099077016e7
-0.003230000000000001,1.1981426893692693,0.00026304738626722565,27.447564075539013,1.0102817641406088,-12471.341511455985,4754.389910617745,2.7510223693853896e7,2.3021497924945224e7
-0.0032400000000000007,1.1977748320306723,0.00027132549683458817,29.015688114485666,1.01259003188417,-14762.149920074138,4710.878490223296,1.832422651703886e7,2.5596826039888978e7
-0.0032500000000000003,1.1985499031443594,0.0002836475816901578,29.5911128847032,1.0581963828707928,2701.3355484932767,5000.573815862805,3.076373298185911e7,2.679102404386563e7
-0.00326,1.1986113273733858,0.0002720883431658556,29.189607767244308,1.011125055306851,-4529.265459401736,4688.190764896164,-2.179014452002175e7,2.6195865760482423e7
-0.0032699999999999995,1.1996563006045033,0.0002656954247739332,27.688813717367424,1.017782124445954,-5761.252783438104,4398.03764818613,1.4496830394847987e7,1.998458100004022e7
-0.003279999999999999,1.1993072651931922,0.0002714762234598384,29.237432721540777,1.0168124547430708,-16530.514461963732,5344.518965541302,2.8472629540257882e7,3.0848516026646826e7
-0.0032900000000000004,1.2000910878631514,0.00026022732338267803,27.970510611222682,0.9839966701200815,-9178.063030860185,3911.8900397615785,-1.161663489536974e7,1.720734580527454e7
-0.0033,1.2004722405455024,0.0002681360348418423,28.973598557623355,1.0118801213618978,-11408.17777006335,4266.421528923191,3.364631304875971e6,1.9316292117349293e7
-0.0033099999999999996,1.2007129222005404,0.00027768154773926275,28.215270408652273,0.9784380656118601,-8237.720224617422,4213.43729861579,-1.2431445151820492e7,2.049566319342676e7
-0.003320000000000001,1.200903136706111,0.0002616613982708788,26.675553776515134,0.8974242504548076,-9074.740335351693,3574.3630098651115,-3.4353457463998355e7,1.5062649851743571e7
-0.0033300000000000005,1.2014589997032297,0.0002770346962519846,28.377340587730504,0.9734393776020135,-6430.8977283963995,4237.961922897711,2.4994165454999036e6,2.09697722555522e7
-0.00334,1.2013945061378135,0.0002727581637594524,27.821916006917125,1.0085883576940045,-14527.019196427138,4765.661541586446,1.413438265918639e7,2.654175752092002e7
-0.0033499999999999997,1.2011039423671448,0.0002580501699611586,27.43012877846671,0.9486766614514259,-7207.975326672049,3875.092287391538,-8.35551971647962e6,1.8261741605473235e7
-0.0033599999999999993,1.201485239041535,0.0002736060951910984,28.70260702012503,1.0206505173775589,-8139.692370875216,4407.687356758287,-1.1099108392358825e7,2.003501506405413e7
-0.0033700000000000006,1.2019292969920554,0.0002542846278581274,26.577112899164135,0.9063591949787633,-6344.63329424227,4166.354192731402,9.82777722410138e6,2.09434056781347e7
-0.00338,1.2028609024647894,0.00025543316099966906,25.629570450831864,0.8768766547284876,-4672.35597312716,3932.8497717245473,3.329195661564416e6,1.6989239487212036e7
-0.00339,1.2034337690166594,0.00026191224444730473,25.499931922309802,0.8194847371420059,-8596.492133335298,3246.588758614355,-2.7313623636869796e7,1.3623879671396673e7
-0.003400000000000001,1.2026500751452738,0.00026476768747238583,25.9921485474139,0.9496877214045637,2802.710706911379,4102.699050299479,1.3869285385521771e7,1.911823155048386e7
-0.0034100000000000007,1.203192174254056,0.00024820776667372957,24.899078490682193,0.8525405090823784,-6347.929702707472,3622.738138950968,2.4189273358594775e6,1.7018291302237958e7
-0.0034200000000000003,1.2033578526007842,0.00027049315139244926,28.609094401349004,0.9222353354890013,-8860.784785220225,3971.169314128249,-1.5903456201736016e7,1.7850152723765686e7
-0.00343,1.2037136917008848,0.00025974357152572036,26.04906072035989,0.9558712926672351,-6623.288533752832,4009.6851676858255,1.7772118560435064e7,1.8137051200640664e7
-0.0034399999999999995,1.2042055379074161,0.00026068788014166057,26.482637946628472,0.9792539012910952,-11708.34682471671,5367.430557763728,3.8216997980167076e7,4.204155835846823e7
-0.003449999999999999,1.204789171463914,0.00026974527070962675,27.50484692159928,0.9226576676420895,-5189.929638303986,3624.9517095059637,-5.066902097036808e6,1.6106866769242797e7
-0.0034600000000000004,1.2047683306126291,0.0002514716461050774,25.178772534393932,0.8699124558350905,-7349.140313957778,3315.7495193721115,-4.6908462347273445e6,1.5484390625780618e7
-0.00347,1.2049791557506002,0.0002673057611417845,25.870029189967404,0.9265643779228037,-3564.1776775081253,3689.3194004367933,1.2060520780961437e6,1.5694255522510523e7
-0.0034799999999999996,1.2049892774497888,0.00026155817362238535,25.733224353458322,0.9283871863394058,-5103.142298043913,3605.738747782517,-5.048676126770808e6,1.6708736230591167e7
-0.003490000000000001,1.2057539323561297,0.00026356760979155534,25.449110704268083,0.8786520868418577,-9906.006370908,4329.665472661486,1.5250101419231448e7,2.6619183782845955e7
-0.0035000000000000005,1.2058611498162706,0.00025781941317434164,26.007337964070942,0.8994658494672594,-8428.509500964508,3531.9075686740093,-2.495204824552691e6,1.7011210943988252e7
-0.00351,1.205623180093465,0.000273443450353481,26.89189316184057,0.9171014501071697,-5509.265773500528,3578.8878606258986,-1.3448711738230469e7,1.5585392600656606e7
-0.0035199999999999997,1.2064156911394484,0.000249641299240174,23.39974188090884,0.8077925107237938,-6145.1830149037005,3105.510273917908,-4.92616525521795e6,1.366707266265002e7
-0.0035299999999999993,1.206369225924403,0.0002668502215985934,27.240332090891155,1.0058496503161483,555.916071235911,4630.517315693474,3.2680454829471778e7,2.2926422325817186e7
-0.0035400000000000006,1.2068052171519774,0.0002516833555448823,25.688332765845324,0.893029274698586,-4162.413924727011,3887.9434475588882,5.318172208787433e6,1.9191757930380467e7
-0.00355,1.2067837955989509,0.0002517169289165407,25.873260374448783,0.863459373417958,-7103.013271520836,3642.5420905249152,-2.0929973036832453e6,1.6137960107507264e7
-0.00356,1.2071980436999465,0.00024312233465596624,25.34920840489356,0.8846400834311625,-2535.529558160773,3335.506577645779,-1.1428873966815399e7,1.254509856390653e7
-0.0035699999999999994,1.2073394685383436,0.00025665020021225355,27.48498792418046,0.9312371319634613,-10804.21803913492,3630.0755490685897,-7.576190918805178e6,1.627213776479986e7
-0.0035800000000000007,1.2076853045803724,0.00024022614512054737,25.71095648389421,0.864741578794216,-5632.349839237593,3608.629060317231,-1.2826625167890912e7,1.7642967731207874e7
-0.0035900000000000003,1.2081077531978173,0.00026023813098378646,25.117000360618132,0.8650465410445092,-7375.954238064716,3760.045312286109,460305.17355689,1.7419775001200378e7
-0.0036,1.2082516232794978,0.0002561985594770743,25.239264627329845,0.8815779263354522,-5192.016146413221,3444.4168911551433,-2.8958002467741385e7,1.8146762024720363e7
-0.0036099999999999995,1.208288555480286,0.00025465149963466345,26.283763642670504,0.8689600276158452,-10239.003127562559,3778.9475128466565,-806527.9498697238,1.531927601803129e7
-0.003620000000000001,1.2089497671776634,0.00024867056916977635,26.079245381458108,0.8878180288835349,-7623.531478901947,3566.7020473065645,-7.982163300442717e6,1.736669990084229e7
-0.0036300000000000004,1.2091985525836006,0.0002565979122911292,26.172463383475712,0.9209866155193726,-7476.431280471932,4048.593469241077,1.7254754142154813e7,2.140497595889794e7
-0.00364,1.2091476847261708,0.00025537383445546364,26.026611859779223,0.9073063410016419,-13280.058851998068,4494.641691983083,2.449935114888109e7,2.6332144613490768e7
-0.0036499999999999996,1.209675313889279,0.0002485389480067501,24.334623846404323,0.8409274595012673,-10480.647923336437,3126.814570973055,-6.693019890139533e6,1.31762075710036e7
-0.003659999999999999,1.2099594970992156,0.0002516240231058121,24.574617236063006,0.8925236757862371,-8353.119448587577,3542.928660065018,6.261494798336383e6,1.5863825140330084e7
-0.0036700000000000005,1.2099481010639737,0.00025323806564513145,24.271614260242803,0.8626252047545788,-3134.9540464244083,3672.517322133004,8.138946029634791e6,1.805910491170949e7
-0.00368,1.2103790790760953,0.00025309618398506554,24.653115472788752,0.8869537222854587,-14518.177916869487,5008.128203136245,3.745648157704483e7,4.4158976367169954e7
-0.0036899999999999997,1.2103080776711928,0.0002419318247280474,24.22654145843897,0.8294894531401755,-6392.926215684835,3350.429268325444,-321446.1509731766,1.384073070461796e7
-0.003700000000000001,1.2108438342082568,0.00025235411443548744,24.772712800459747,0.8502244147661728,-8887.18655287811,3529.2336889529333,-5.978953650803628e6,1.5955458067608334e7
-0.0037100000000000006,1.2108302184068318,0.00025529661070370827,25.17264017749488,0.8859314627267092,-5560.989297971085,3594.380400779342,-2.2722460741151795e6,1.677934016326746e7
-0.00372,1.2112459921176144,0.00025370211130252467,25.232147350771214,0.9068875984164104,-6041.221371696775,3402.5282467335282,-2.0584802012351684e6,1.4156642524015928e7
-0.00373,1.211249718035263,0.0002565024184487219,24.21644302572025,0.8257376144133605,-2932.0610262804635,3460.7964303808008,-1.153015176141998e7,1.6958020661834784e7
-0.0037399999999999994,1.21140813597157,0.00024360804073016564,24.42479252136645,0.8225443690955214,-10534.479818164711,3521.6587154563676,-5.64710110450567e6,1.704731304511492e7
-0.0037500000000000007,1.2119621385229216,0.0002415042951761101,24.258472600192196,0.7943522898919068,-4375.041906906757,3167.3616058209072,-1.3520847732066605e7,1.4789998592442345e7
-0.0037600000000000003,1.2123588692528942,0.00024227516970513926,24.61321497717194,0.8504064450441574,-8302.025732026423,3223.7805366881153,-1.9324159441732494e6,1.3946547709661294e7
-0.00377,1.2126287947969776,0.0002509556304857833,24.389237697843466,0.8373448368787593,-4895.68079899085,3657.4460010372436,-9.227126530177854e6,1.9572785358877037e7
-0.0037799999999999995,1.213043388471843,0.00025602883895654995,25.365428814129313,0.8803842000863817,-5787.325510177969,3481.886904632223,2.9325294665065496e6,1.4568643746335488e7
-0.003790000000000001,1.213145753083569,0.00024732688473638964,23.907039077519258,0.8552863864479198,-11693.364634786429,4605.994737723232,2.2828948314268347e7,3.6896404689776696e7
-0.0038000000000000004,1.2129608614397749,0.00025503027302465215,24.32955874938035,0.8225210731232304,-6096.245033126846,4404.840148932221,5.446145344872717e6,3.3612119583878286e7
-0.00381,1.212980486847056,0.00024971612174785944,24.654845458973973,0.8712464394914007,-15863.032201204187,3722.065362306474,5.131527292125582e6,1.8796960297539014e7
-0.0038199999999999996,1.213349870122429,0.0002463827843790902,23.573978601041233,0.8069827877806119,-11034.380297601008,3191.085457821748,95295.41524585945,1.4572182974717071e7
-0.003829999999999999,1.2141710372636638,0.0002411666311540482,23.419460143702597,0.802148411399221,-7308.502421092454,3044.9813363744756,-2.115853618904443e6,1.3182308931862606e7
-0.0038400000000000005,1.2142359156314728,0.0002378352555827022,22.32972028241333,0.7923718146688633,-8830.142984259519,3089.67196704398,8.715190219771441e6,1.3131627058524333e7
-0.00385,1.2145479618016928,0.00024504217369802553,22.977458230419813,0.7883275954046488,-2467.6319686719344,3024.6483120004323,-1.8376227684356686e7,1.3326676828517511e7
-0.0038599999999999997,1.2148174043588773,0.0002563223590072237,24.22386935031128,0.8429916308829986,-9693.523218413446,3211.7588755832226,-8.664262983342664e6,1.4042797683012234e7
-0.003870000000000001,1.2144673075009131,0.00023884999488343035,24.455347106007068,0.8455346736526088,-5290.104761090827,3380.02472636485,-6.176446471759519e6,1.4816914045710936e7
-0.0038800000000000006,1.2154016597786297,0.0002465376919756308,23.098968558938047,0.7858982547050885,-3995.7210393313085,3096.883561036721,548445.5202693433,1.2628094879477447e7
-0.0038900000000000002,1.2155989485636733,0.00023894017211903025,22.815355325505394,0.801183147194912,-5046.320446757328,3608.554878339804,3.910680849398988e6,1.7405070193979397e7
-0.0039,1.2156434395110545,0.00023549763367424712,23.131202066700016,0.8034634318364927,-1131.318272673569,3179.091772688263,-176978.03576719217,1.5113843717384636e7
-0.003909999999999999,1.216051741186122,0.00025559619565599225,24.17322442248609,0.8854928657934432,-12026.424180216278,3642.2769885362636,1.6323716974034391e7,1.5464902986017954e7
-0.003919999999999999,1.2158253878906975,0.00024401937388673933,23.430811883838516,0.831958740421077,-7014.321303172383,3043.708232201057,-4.564381821024194e6,1.1776201504707064e7
-0.00393,1.2163107079254731,0.00023221944233381658,23.599387463612256,0.7731107934434196,-7460.018535093731,2942.300846105918,-1.3992516552691521e7,1.270887970461664e7
-0.00394,1.2163839673069126,0.00024521330052271705,23.383577328807032,0.8122644924969569,-3486.741018062651,3224.7738461484196,-2.898776698993864e6,1.3715985126843961e7
-0.003950000000000001,1.2162619455559778,0.0002493321754848525,24.662613989844925,0.8968935108733374,-4567.177185291235,3960.550342187103,1.9829954179979946e7,1.8402091188314594e7
-0.003960000000000001,1.2169485615310782,0.0002461288871619369,22.86596744030659,0.8401406781922355,-6927.709886726587,3114.847182456397,8.420769044805706e6,1.4955914615307143e7
-0.0039700000000000004,1.2172783144437953,0.0002447967031841729,23.061364461508177,0.7936722943641893,-6392.925527162561,3258.23331693297,4.398533413671293e6,1.4959789609920735e7
-0.00398,1.2174589439346724,0.0002432005900597112,22.37697964764391,0.7814291669875055,-2328.7244759244177,3112.618822635293,1.3809305655402394e7,1.2904370460022138e7
-0.00399,1.2177376906761979,0.00024045014986776185,23.54027883491822,0.7932703083906454,-1047.692336634547,2995.9960695321925,-1.1511125864980308e7,1.2288379103882426e7
-0.003999999999999999,1.217894853123599,0.0002552199785092035,24.089797807979892,0.8586635902551646,-12090.316154715441,3529.429373317766,1.6442065515168406e7,1.5950229384692185e7
-0.0040100000000000005,1.2179053484473137,0.0002382673535052863,22.038829160511394,0.6982023594123998,-4446.645901073034,2355.165604919366,-3.177625090464845e7,1.0926660050004035e7
-0.00402,1.2180691608807184,0.00025193015841861946,23.053635781095068,0.8361751594591614,-6547.507190197179,3524.274585443183,3.3981904587849684e7,1.4413579707690008e7
-0.00403,1.218646166276,0.00023839265749945826,23.28744049720666,0.8099597178776655,-6293.610975684841,3301.4061424552933,9.62700903006645e6,1.4264628804893479e7
-0.004040000000000001,1.2191054425949577,0.00024950772669123404,23.680864230452578,0.8605863677431935,-1905.1531869241267,3311.7637161876246,1.8565259741575855e6,1.4655390621765474e7
-0.004050000000000001,1.2190061949239668,0.0002494570122371951,23.372935189179355,0.7932874557594973,-912.1422551436556,3068.838242046411,-1.7279293856910333e7,1.2835583097192436e7
-0.00406,1.2192430118413538,0.00022829526017764516,22.214872303684036,0.7585770173119586,-9222.39754978611,3359.3141386155785,1.1332610847888732e7,1.717129981017029e7
-0.00407,1.219590566448541,0.00023355207976582488,21.65070902774926,0.7236391861310175,832.9366732437707,2555.0348253641077,-1.8496895713092837e7,1.0070658145011112e7
-0.004079999999999999,1.2197051887945556,0.00023984036709516084,23.259170618572227,0.7858190855215853,-2109.019129348222,2839.431303836446,-2.0313749001522057e7,1.1673238844435498e7
-0.004089999999999999,1.219988688041301,0.00023893298435512955,22.008883660997142,0.7397983828858465,385.7658294188643,2856.1823746158448,-5.248446058301052e6,1.0596241554293597e7
-0.0041,1.2200052136291293,0.0002478898607154225,22.016681038895396,0.812289267661043,-7198.720008552028,3839.736481782472,3.246296831731108e7,2.1831577262886975e7
-0.00411,1.2208013222018679,0.0002430294138395161,23.10710420450324,0.7844691821072397,-7113.172478429175,2948.3685403319882,-9.30455354983119e6,1.2018131266272895e7
-0.004120000000000001,1.2206596824167149,0.00024518785261727345,23.030583446077078,0.7901165048284148,-3811.9938483207375,3334.9575082169104,5.8686262999810865e6,1.6030529508915171e7
-0.004130000000000001,1.2208102066966113,0.0002428297227772239,21.63304745492494,0.7982920919150399,-7567.603140383195,3649.0210894846377,1.6729006814548409e7,2.3337877481110968e7
-0.0041400000000000005,1.2209804397784996,0.00023415447880713793,22.208189897720665,0.7482569061644861,-2094.627654873413,2800.980879006761,-2.284174877256656e6,1.1578371717044143e7
-0.00415,1.2209511041565408,0.0002303231884687619,22.483652764058814,0.8153241279424855,-4733.794638846569,3561.878923673275,3.461327564390519e7,1.6242320825048193e7
-0.00416,1.2213512360092926,0.00023572267968565168,21.678464723025126,0.7306242168198979,-3404.116151865957,2599.5229687964966,-1.5412960025942434e7,1.0592132833448455e7
-0.004169999999999999,1.2211268445440373,0.00024350936369496725,22.27135564813269,0.7758905798896167,-6647.381444901049,3120.8954573427536,1.5529525953834394e7,1.44767498559535e7
-0.004179999999999999,1.2220623320151078,0.00023121857440884194,21.569661529810563,0.729393733014242,-4825.548441477259,2806.4352002857195,5.980257729258448e6,1.2831441268538844e7
-0.00419,1.2222203725302832,0.0002345357570112654,21.86289414858176,0.7311713991513118,-4900.889747396563,2852.1846886824355,-7.239830763811969e6,1.2091880909146473e7
-0.0042000000000000015,1.2222898044217305,0.00025202640413953263,22.08649238166652,0.8082315045113345,-376.11287676872456,3360.162155759162,1.04679222832242e7,1.5892084977408903e7
-0.004210000000000001,1.2221594505034328,0.0002445070919041108,22.223667369396814,0.7906009293120222,-5357.160143034812,3233.3555779160997,1.8750521586817089e6,1.4740375775852855e7
-0.004220000000000001,1.2230042752899781,0.0002278489777187449,20.798323100693114,0.7511587973685194,1279.2082035748617,2983.612027386453,1.2682268198452067e7,1.2586074159413774e7
-0.00423,1.222954297882332,0.0002503270745691099,21.902273042936883,0.7786953710213361,-3518.5469011481237,3624.0631027760187,2.995887645392208e7,1.618275291785974e7
-0.00424,1.2231703153488789,0.00023689894220195955,22.410594980932217,0.7541794833509438,-3994.5145056220867,2847.232139347633,-2.2425480663178125e6,1.1359978915162928e7
-0.0042499999999999994,1.2236379307419858,0.00023511370348468013,21.896432328943224,0.7139637655460793,-3176.235078178373,2501.160449535001,-3.0265419303294938e7,9.202425558808437e6
-0.004259999999999999,1.2239184358655935,0.0002276603818396347,20.600740979727977,0.6907531661969739,-6975.165072370462,2376.1848116210076,-1.3025677695734696e7,8.68722059516653e6
-0.004269999999999999,1.2238973949225145,0.0002387688572652672,21.44323128810522,0.7301579745673125,-7061.470588896925,2980.266536806055,318218.11902297713,1.2989166409729246e7
-0.00428,1.224299586722677,0.00024383307179569417,22.56141816147557,0.7290190343790275,-5102.952155342223,2804.3482223427764,-1.4720088995205982e7,1.2309640152367515e7
-0.004290000000000001,1.2242200631577842,0.0002257373922529626,21.545677226881775,0.7878223386010539,-9178.428843674203,3531.808883637051,3.3289594204507753e7,1.861121889800479e7
-0.004300000000000001,1.22453084170584,0.00023216833840856627,20.74179618408267,0.75733121953993,-4128.626784862306,2691.579447880097,6.784153931352971e6,1.1903690940677011e7
-0.0043100000000000005,1.225023875564201,0.0002393957964446578,20.887652435475843,0.7219490195365018,-1673.3800851088306,2668.439350084595,837102.2353583106,1.1237952620039396e7
-0.00432,1.2250666598194873,0.00024464122622210976,22.02582575547959,0.7788629362489187,-3461.2571500108193,3080.99239044841,1.6478338679749216e6,1.3232331891052831e7
-0.00433,1.225292867215383,0.00022865383740817998,20.18140826837465,0.6599985179184295,-626.6858943226122,2361.946080361104,-1.632536498727039e7,9.160534883719426e6
-0.004339999999999999,1.225327542876007,0.00023399949519530092,21.05533636459489,0.7217010670355533,-5381.031106913832,2856.9496669876503,-5.719513607878819e6,1.4154167464557907e7
-0.004349999999999999,1.2254585214908218,0.0002329781383240875,21.97094353706542,0.758835338255574,-5584.836530112641,2957.9017022262065,2.9926075222605164e6,1.5150473496045606e7
-0.00436,1.225877619113183,0.000221141340934003,21.449433818210967,0.7555714757743015,-8349.368130808663,3211.876365940713,1.9780007376280036e7,1.4868962968919449e7
-0.0043700000000000015,1.2259384534205533,0.00021691172377611616,20.101756976100578,0.6978262306456786,787.803515156857,2655.0873091265503,2.6139595794420457e6,1.060875071020164e7
-0.004380000000000001,1.2265977404513868,0.00023179955172438017,21.386897044424064,0.7621520021604583,-8505.108400141073,3754.224554413391,1.9011929030506995e7,2.250390506490763e7
-0.004390000000000001,1.2264865727182601,0.00023247606781704139,21.89384218089106,0.7336843392530441,-1491.0460083197725,2944.555817615239,-1.1974629627447689e7,1.2379379475791616e7
-0.0044,1.2264037769909253,0.0002446593895208496,22.21275689229904,0.7766319951721475,-5165.761085445735,3047.5308166166487,1.8788178164385103e6,1.4366858617608545e7
-0.00441,1.2270341984456972,0.00023697289489806983,21.840216004206077,0.7234331060331604,-5488.743480152792,2940.240581021393,-7.307119495139557e6,1.4242295785025427e7
-0.0044199999999999995,1.2265844147897904,0.00023351585356914625,20.693745606813945,0.7223561391339923,-2137.8998409204014,2561.213637570936,-2.021486741037486e6,1.00554704988014e7
-0.004429999999999999,1.2272756185873297,0.00023483200814956826,21.65301414080881,0.7569729043357661,-6264.436451814108,2759.263072261925,-4.84110463224399e6,1.068494792023304e7
-0.004439999999999999,1.227466806009322,0.00023314331495481974,22.269875411015413,0.8108697364322477,-961.7366433021099,3124.046582412013,1.2810752158752503e7,1.2611965389469426e7
-0.004450000000000002,1.2279094054305324,0.0002439150142919584,22.803420192315652,0.7945915435347253,-8039.278032035437,3118.470759274803,5.80193888524287e6,1.32377682726796e7
-0.004460000000000001,1.2282159996346127,0.00022157291143380027,20.708099176363337,0.7208066666562992,-5720.218211766864,2939.270812372662,8.928244746079128e6,1.1925046292426191e7
-0.004470000000000001,1.227909757921911,0.0002228149294986575,20.188667456992427,0.6840720486450697,-2235.5146351270587,2595.6511066291428,-7.109098020192726e6,1.0806712057470974e7
-0.0044800000000000005,1.2281514718108997,0.00022788349534552739,21.132152932731184,0.724136362104819,-5279.550045275769,2831.7667834839986,1.4152591300640919e6,1.1140411602341564e7
-0.00449,1.2285489825929856,0.00021764318600228313,19.407077665256615,0.6778545353690678,-4388.723460940312,2885.3573741668283,5.899649290108354e6,1.6047184200178204e7
-0.0045,1.2288639807835746,0.00022737798274006116,21.3034554971527,0.7329872913992008,-3438.0651208571585,2637.0438003120544,-8.525765725315891e6,1.139645368093646e7
-0.004509999999999999,1.229075605351351,0.00022783369895834846,20.958902582735245,0.7100868437471843,-6156.370446860037,2504.721050727439,-1.774873386447619e7,8.64138238500079e6
-0.004519999999999999,1.2289795530541126,0.00023144645412762153,20.863826473107764,0.713173563430233,-1899.240570699096,2407.0825285474284,-1.1478688538704237e7,9.46725952226245e6
-0.0045299999999999984,1.2291973014621116,0.00022691538120199134,20.704303787350703,0.7246084373233949,-4357.538052646078,2539.938419039069,-2.6841041034542494e6,9.591371811130287e6
-0.0045400000000000015,1.229642185306482,0.00023401914893326359,21.108011661802482,0.7696381681939035,-6663.251266286953,3062.353269694713,1.673699642133622e7,1.3579293055179972e7
-0.004550000000000001,1.2296768210598485,0.00023015696710295644,21.0638823366402,0.7191989329369859,59.99706898272683,2817.075135681618,-1.6555715580198823e6,1.1763881056217678e7
-0.004560000000000001,1.2300973955294052,0.00022767645211916427,21.07097100928311,0.7059012107316839,673.4234037861515,2603.2580696742557,-1.224444468711356e7,1.1280875781364266e7
-0.00457,1.2301278416297894,0.00022730117708501032,20.329514306989275,0.6849224610208551,-5161.147693216233,2500.718619785097,-2.601780931728348e6,9.801967733955877e6
-0.00458,1.2304288940632713,0.00022954490816928276,22.177581359084957,0.8434740101630842,-11805.132670163366,3715.292801616329,1.982543120078833e7,1.9843389807183642e7
-0.0045899999999999995,1.2303180806654201,0.00022715773962858296,20.635406101390064,0.7047672615973473,-3865.0182384305917,2302.3611249571154,-1.9231390025246803e7,8.736320791561289e6
-0.004599999999999999,1.2306036517326477,0.00021741823240863548,19.733213479491475,0.6926329508784174,-5461.633514234997,2522.5273821928977,-3.4542941049473323e6,1.0189984470268564e7
-0.004609999999999999,1.230973184657957,0.0002317543189125788,20.99375546891562,0.7202374658541802,-5540.439921174208,2764.5746109700585,-5.384187875906213e6,1.2121304987630283e7
-0.004620000000000002,1.2309231963587213,0.00022549214398864212,20.248942475099287,0.6875750273511568,-7120.0300369906,2441.81500437283,-1.5822100118871043e7,1.035010449224114e7
-0.004630000000000001,1.2316847130128843,0.00022140841549699814,18.97450573954878,0.6898122284013893,-514.6136657131258,2502.959224398054,1.4168593763515467e7,9.182999170215078e6
-0.004640000000000001,1.2321790071131773,0.00022048143109213312,19.662627749221556,0.6624706793933537,-3010.8803170462115,2539.4893881224907,-1.125563184974089e7,1.0759014415937046e7
-0.0046500000000000005,1.23182818741615,0.00021839786960204375,19.324931662126904,0.6607278462103755,-4657.244934788443,2149.726198870888,-1.1374717081687924e7,7.940709174749272e6
-0.00466,1.2321346267254618,0.00023377351769793113,21.4140844099876,0.7486358733412384,-3995.4492262997096,2690.2584685889497,-2.13793680954344e6,1.2254712665675277e7
-0.00467,1.2323426184186144,0.00022476616460819467,20.265386015945,0.6834659069067665,-139.29696933704358,2659.0404661297225,-691640.0930733053,1.126269068499049e7
-0.004679999999999999,1.232556989767506,0.00023192030136607743,20.065885523032552,0.7269794506293711,-4347.49172977476,2585.460180668856,8.689201784497438e6,1.0128417619970733e7
-0.004689999999999999,1.2329021589304558,0.00022151229749472586,19.75327442363414,0.6576796012469195,-4484.496294188299,2108.654427826752,-1.2296427705860134e7,8.031793880186014e6
-0.0047,1.2329497598650265,0.00022873811163057051,20.723933547423044,0.7125853939615419,-5157.4176905847,2756.7697982261066,-658285.2961756958,1.2397760819752177e7
-0.0047100000000000015,1.233489535299092,0.0002186408564494956,19.07580051090554,0.6371535594427495,-1343.2034954800629,2186.708368863768,-1.1369155375736706e7,8.3100014092702735e6
-0.004720000000000001,1.2332331305557878,0.00023050154818875674,20.55807500815817,0.7124466071152028,-116.14274080060432,2583.3857909415055,6.339072312227588e6,1.0071428896474121e7
-0.004730000000000001,1.2331211977573864,0.00023196652429858313,20.41221496718807,0.7058293636792359,-2677.782802261783,2666.309859082646,-9.64125661490579e6,1.1596454588027744e7
-0.00474,1.233679927485656,0.00022684335005312346,18.972522955693663,0.6308960010781325,-2601.594201064119,2084.491519251193,-1.6125337127425374e7,7.47373093900641e6
-0.00475,1.2341465517833132,0.00021985680602969936,19.169053018199634,0.6554589368511683,-2229.640726570612,2367.065865280302,-2.801005335878298e6,8.848015702820476e6
-0.0047599999999999995,1.2340721630086038,0.00022958779102418762,20.372941735461822,0.706459217978379,-4083.5637594558534,2406.719055016962,-1.2192494026108254e7,9.223849580887385e6
-0.004769999999999999,1.2344692144546394,0.00023281275877046475,20.357548810505794,0.7228259693551389,-4779.577218241267,2617.116729363608,7.895354539680837e6,1.0740864369640391e7
-0.004779999999999999,1.2340621404555308,0.00022708287437078458,19.447359209093808,0.6679553156111616,-532.0669164568365,2242.3925093538296,-1.1750188227544103e7,8.182697741756907e6
-0.00479,1.2346113895946595,0.00022485167746572242,19.392710093525597,0.6634757306426486,-1499.8420055094941,2483.8016573509776,7.230705835234005e6,1.0094418302780746e7
-0.004800000000000001,1.2348095213175405,0.00022358629186991494,20.411714213541284,0.7212986312100111,-4270.726330558572,2916.5390605647144,1.6215609760479673e6,1.4283597574892288e7
-0.004810000000000001,1.2352377082551111,0.000225349880584128,19.28710093941478,0.6856077484406955,1274.0342169272624,2581.110025484934,5.697918925771342e6,1.025691603933345e7
-0.0048200000000000005,1.2354493529351434,0.00022101529689640898,19.783068447658817,0.6565433235301795,-904.6492497274378,2301.2360094896603,-1.309908233618509e7,7.797346263477857e6
-0.00483,1.2359761502972164,0.00023174426273502792,19.837856606454423,0.6513303755975849,-3398.3621368905333,2245.21395038866,-1.5394448710950362e7,8.659268444149412e6
-0.00484,1.2359017728311312,0.0002200523190230989,19.737824718903042,0.7114762481131668,712.6321694263245,2612.2658466295743,9.241310469776621e6,1.1259542379167838e7
-0.004849999999999999,1.235677877011134,0.0002320670425367853,20.42905846134306,0.7221595288373115,-4366.435998978335,2873.2747095035834,8.113815905649573e6,1.1256935939471668e7
-0.004859999999999999,1.2360785305038242,0.00022903562456291936,20.261834275617726,0.6679361595803557,-1542.4581434954384,2269.676927821431,-1.8978977122783303e7,8.341486034844978e6
-0.00487,1.236677991489385,0.00022211931383258777,18.725517904977686,0.6656715155401207,-2719.5003287031777,2153.863281274393,-5.460212058819132e6,8.282376619273352e6
-0.0048800000000000015,1.236694028769166,0.00022510100386245938,19.587291851815916,0.6769040285275101,-15.098434532981475,2248.8864508977927,-1.94675623929251e7,9.111606769714678e6
-0.004890000000000001,1.2367602478304227,0.00022577162220500458,20.28458971654778,0.6703961971986048,-2613.7349170428342,2286.4608295610733,-2.057052830905408e7,8.281425604177185e6
-0.004900000000000001,1.2367612446852083,0.0002258053102907673,19.265500902168426,0.6527269981644177,-5316.537841942015,2119.943479792422,-1.7790433588495623e7,8.250549110700615e6
-0.00491,1.237162338611811,0.00022372267109083783,19.467113896378052,0.6968224294747214,-237.1587442627128,2427.374014451503,467624.19405165315,9.726504724267842e6
-0.00492,1.2371266302442767,0.00022759143674325291,18.745180756236895,0.668948643905784,-3278.307422318872,2513.112637408004,1.2409640133009275e7,9.761491720803587e6
-0.0049299999999999995,1.2372948072307484,0.00022606512535876502,19.942489608912318,0.6777979778370465,-3566.2462345626814,2755.771912755855,-5.379270410078696e6,1.343155296684554e7
-0.004939999999999999,1.2377084859063168,0.00023042004427348628,19.448215569774298,0.6889315052960466,-3007.1150773060303,2639.3596928622337,1.1790579068405392e7,1.0894559079305101e7
-0.00495,1.2378434000056553,0.00022260312444286165,18.385357349626297,0.6100550310403512,-4021.036703551292,2087.125113334711,-1.2624088023277367e7,7.752792322335503e6
-0.00496,1.2379704659448414,0.00022079758470378225,19.339642134540668,0.6403804962935469,-1444.9462935607878,2407.3665638990656,-7.450356490513521e6,9.684999988710709e6
-0.004970000000000001,1.238150240780881,0.0002259385527180086,19.741991771205793,0.6891957008549984,-2293.035322852742,2555.058532824415,-6.418155110063962e6,1.1799591107523732e7
-0.004980000000000001,1.2385745288268977,0.00022727735037953673,19.708277884024582,0.6662482891952562,-1895.5102410766367,2440.872042668429,-9.214074974896573e6,9.041034476017505e6
-0.0049900000000000005,1.2386184645960274,0.0002288314347648931,19.580805984520577,0.6643123860377045,-3983.646726152257,2267.331926665224,-3.090974827984488e6,8.594084645532236e6
-0.005,1.2386560474659154,0.00021534281174992846,19.315759323652117,0.6678360929339954,-1894.5384451309703,2296.8930499366234,2.167110990824284e6,8.269002679573925e6


==> anc/Figure-5/d2_L1022_rJ0.31.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.238853949288046,0.0001836939625426116,19.08662302950014,0.5367495915580079,1976.0030916022286,2066.808798930558,6.368068423461505e6,7.967051012246073e6
0.00499,-1.238654811930818,0.00017363753240862818,18.915780278415973,0.5117918281714066,4497.517952818214,1790.6827197043785,-6.384046726192882e6,6.731787557652475e6
0.0049799997,-1.2385368721764454,0.00018025809374711603,19.004476195260708,0.5200643723051745,1035.8450004691852,1678.8670924416012,-8.223661852525583e6,6.418839903638318e6
0.0049699997,-1.2381946369031636,0.00018257875431641418,19.056471957935923,0.5319967617308745,3883.4245563216527,2392.5022205623163,1.2406308264816877e7,1.2134878733300325e7
0.00496,-1.2381447898460942,0.00017282444261102208,19.85551387121947,0.5608826592263975,4084.9491704300144,2096.460397812449,-990602.0086931319,8.796312242864152e6
0.00495,-1.2380621831848453,0.00018475229338549246,19.44746124566718,0.5286392826906009,2510.707997602714,2069.45058621229,6.538468592683685e6,7.980523263929356e6
0.00494,-1.2377711046072604,0.0001829029853086078,19.132723203850528,0.5403082891766465,7089.302631057623,2496.2015721242406,1.3966110472567048e7,1.5683081785472114e7
0.00493,-1.2376394861894913,0.00017091498557789126,19.090747831319984,0.5477640517586311,4115.941384228944,2197.3420428577883,6.397343708451854e6,1.0902410788866127e7
0.0049199997,-1.2375793973087492,0.00017399176538708522,18.854844826086865,0.5603821319389015,6874.81446701128,2710.168313336156,2.6810190512770183e7,1.721194412338067e7
0.0049099997,-1.2374024285645677,0.0001741913279328104,19.339326400198427,0.5318055280879631,517.9687372199593,1958.9643615425914,1.9798329691094474e6,8.10629532541196e6
0.0049,-1.2372515713840624,0.0001780397703930335,18.976545015150432,0.5739368509606798,4903.869678225259,2613.99406009798,2.1098926170597926e7,1.6989256789582748e7
0.00489,-1.23690590007543,0.00017640425840896733,19.462088378608986,0.5533323165126695,2190.8159439606407,2127.2238614122643,7.30264406201673e6,9.15411151540308e6
0.00488,-1.2369995787673453,0.0001755628964233547,19.50811053768569,0.5455838752896145,2021.6306094124643,1975.9817328735664,-9.530984165219205e6,8.3442652619069405e6
0.00487,-1.2367072785189466,0.0001758780056565214,20.164114497866084,0.5646969808485218,1693.925376136781,2168.659109620978,3.7278032072424483e6,8.718022663383937e6
0.0048599998,-1.2367305048792967,0.00017068068374651436,19.458383397762727,0.5426880800709825,4930.493593681489,1927.2729100846084,-2.753401770043855e6,7.668662215320988e6
0.0048499997,-1.236288822656602,0.00018500300377148157,19.6525788437064,0.5590568590686399,1804.2076545355148,1981.3785108285056,-5.9120742756439755e6,8.002168083395221e6
0.00484,-1.2361259781896434,0.0001842794820592733,19.6941306051961,0.497508297508406,5194.431749610604,1804.060340360972,-1.9934061922064114e7,7.070708482040397e6
0.00483,-1.2360557031587112,0.000179382904646042,19.720004507576185,0.5638666331172114,4581.742924885252,2252.06652150971,1.3829747869077105e7,9.268594228211636e6
0.00482,-1.2360420369276182,0.00018423768104039418,19.878038471758334,0.588978470123752,3828.443667653472,2327.579153877847,1.8642880406712446e7,1.0574595067112476e7
0.00481,-1.235968477067148,0.00018475606281235477,19.839414897797603,0.5734643139645732,4975.833944603119,2238.0942534473625,1.1932052031759629e7,1.0119756926552067e7
0.0047999998,-1.2353368106082794,0.0001822833889636526,20.095784617795278,0.5385770012265393,3517.2403720689267,1961.8148033055634,-7.291545037968544e6,7.746307880728375e6
0.0047899997,-1.2349881348647278,0.00018752006366248101,20.627505050095763,0.5492998121912623,-577.9972703766125,1915.3766768332011,-1.930815599970041e7,7.482528036845381e6
0.00478,-1.234881538132109,0.00018956482977787136,20.79056220036413,0.5919778631515301,4315.846160147315,2145.263082656423,-129979.79423672614,8.3612481395285465e6
0.00477,-1.2349110682842588,0.00017714360447232107,19.061463170288878,0.5515707663962627,4069.2659210672423,2114.5153752678166,9.107577154782454e6,8.386716976970182e6
0.00476,-1.2345964927988289,0.00017651421114657859,19.754717385064286,0.5700944697122421,2564.778819900974,2225.3062702522393,1.8570169875107354e6,9.662901892316896e6
0.00475,-1.234413022051212,0.0001819289491229008,19.60636673136872,0.5479953540952548,4085.4888071456185,1975.0284658315657,-139355.04558012626,7.751432672952513e6
0.00474,-1.2341270925614853,0.00017640522911342507,19.62587462043485,0.5371720542332338,4221.300779489529,1774.7778185142695,-7.563383765801848e6,6.9329687311247755e6
0.0047299997,-1.2340007070374235,0.00017649455850347025,19.985880584766704,0.5591342167218397,3520.024370342901,2088.601869376322,-1.0898016894164556e6,8.625493848615129e6
0.00472,-1.2332984970365237,0.000187894415184108,19.674465266083757,0.5855435067377344,4565.6340182379245,2595.310814410165,2.4181697548340578e7,1.4618381510175187e7
0.00471,-1.2336394938900008,0.0001781345486440179,20.257337219446402,0.591788347133462,2418.343326217067,2186.532042981417,5.171069613273554e6,8.758073645736778e6
0.0047,-1.2331894742016807,0.00018291914411842455,19.84976476837459,0.5631523203954836,3128.3387703284047,2169.449609608617,1.0568719949064178e7,9.386318891607104e6
0.00469,-1.2330458098349995,0.00018155037119274217,18.958663718223075,0.5141730815752878,-1047.0540200288401,1801.6577734028094,-5.384165195884899e6,6.96426648233343e6
0.00468,-1.2330203777993758,0.00017459924077805082,19.379316708902913,0.5373403379801721,2030.9329608330568,2030.7251439652769,9.104664001682485e6,7.795700500629533e6
0.0046699997,-1.2326770536198806,0.0001828732345232853,20.02515100488883,0.559212331916229,3344.4273189280448,2126.3943550412478,2.3802722453045915e6,9.211301221388292e6
0.00466,-1.2325664220998036,0.0001881176983531295,20.312154992313268,0.5539524395967496,1604.0216250514873,2270.697780233859,-4.0790933743430227e6,9.21520770424302e6
0.00465,-1.232184224853438,0.00018654812859889854,20.689760844754957,0.6309602003723644,10208.675256370243,2861.0652000196214,3.3320010253582478e7,1.5624836624641567e7
0.00464,-1.231942527206876,0.00019199328432830973,21.855589770034566,0.5964114058671632,790.4068726819545,2348.4690476160417,1.6517714248089825e6,9.707887633549633e6
0.00463,-1.2318654648330862,0.00019058181766701257,20.58150820717958,0.5817534594708703,4758.483241754377,2268.423490291194,1.0553048031560596e7,9.79397238785324e6
0.00462,-1.231745636825273,0.00018820488732544183,20.97415930395926,0.5692484030157823,225.60542262773794,2110.6722784025073,-1.1041483513368832e7,7.782897908975716e6
0.0046099997,-1.2313886233027334,0.0001855487809564207,19.641003861979275,0.5402940994735633,4312.350943854865,1848.1720754225516,-1.1355181271877347e7,7.197379239626108e6
0.0046,-1.2313438826977727,0.00017981025033302924,19.605971778203198,0.55283365845193,4578.42920859587,2266.4593586599035,1.038142366492255e7,1.063712142401212e7
0.00459,-1.2313294009336346,0.00017894336965331415,20.38986416082738,0.5363059172421522,3782.6651271305363,1902.3301550183328,-1.5746661882051136e7,7.5935012946255e6
0.00458,-1.2310050681407434,0.00017366340709414594,19.526444163626124,0.5075646663499483,1791.6980101223355,1853.4812574985508,-1.3626904065982532e7,6.7991700583077455e6
0.00457,-1.2308192491443355,0.0001841130143826636,19.393108764863662,0.5341741134291847,4226.551857499587,1951.4427690030946,265390.0873133758,7.471896498646961e6
0.00456,-1.230757251726836,0.0001789525905277289,20.64741276067801,0.5687910784757272,7902.768814058507,2204.302870299038,1.9992723205160913e6,1.012425310535711e7
0.0045499997,-1.2304475487564437,0.00018835079705787193,20.455105841878687,0.5636423043475455,6883.686955581454,2178.6001077793967,867412.2621647449,8.425005644064274e6
0.00454,-1.2301218299620311,0.00018819366869028638,20.577851795996352,0.5970013253274976,2632.8884207128913,2285.6306763440766,7.08653162668984e6,1.127433164552288e7
0.00453,-1.229701598880507,0.0001861656306076072,21.041117035103227,0.5568835224988156,2994.1614342223465,1881.555080300622,-2.2613813374197707e7,8.319031055132681e6
0.00452,-1.2294557785087483,0.00018108386662224571,20.733940976054683,0.6002831271455964,6370.02174433483,2211.6258076205013,8.590900150642416e6,8.608405377219722e6
0.00451,-1.2298688374230067,0.00018557098313832805,21.076757702373897,0.5721334001258616,4851.897682834714,2332.0237978294094,-3.810606712672903e6,9.876216113570448e6
0.0045,-1.229621719382227,0.00018389744802869312,21.19328927306972,0.6056864243617976,6039.072474678608,2616.8301873221476,6.142194857633307e6,1.3867488320630023e7
0.0044899997,-1.2291914693273431,0.00018681795801056062,20.596255277901975,0.5712904202046721,4119.958337336224,2037.5708609623593,-3.4953086463949415e6,8.457308801926112e6
0.00448,-1.2288760141501978,0.0001930231230159189,21.34774430794968,0.574043856567547,4203.865018637012,2011.531283693914,-8.35812914857118e6,7.590261338703944e6
0.00447,-1.2287361898493734,0.00018682023664898549,20.592847570144368,0.5791926808798322,5467.512503373607,2159.6102270544234,3.775513068598507e6,8.48365515528532e6
0.00446,-1.2284141168410554,0.00019150635941257588,20.417611617123217,0.5904715168916452,1593.6610329181717,2301.7648411196765,1.1888059758356158e7,8.832858997736212e6
0.00445,-1.2281199487810195,0.0001868373665569761,20.54495185853412,0.5541844310429275,4882.227645669442,2265.2700579456355,3.1022168545767395e6,8.454815650495889e6
0.00444,-1.2277388235121505,0.00018904870407001527,20.81736798458179,0.6002514600473646,4384.254660334541,2451.8419411499076,1.1177134223779917e7,1.1005502493102664e7
0.0044299997,-1.227602886641721,0.00018902594652595828,21.743351529229955,0.6017922927620049,5829.433439719647,2358.8526846371824,5.356979797437494e6,9.705905452836558e6
0.0044199997,-1.2277052115957026,0.00018898557792283773,21.291756595857375,0.5954445566419441,6624.949005289461,2354.8553000767583,1.0448141820653522e6,1.1090178535183981e7
0.00441,-1.2273333804492175,0.0001912045243042522,22.36915773959548,0.6094559765469088,3658.043047578882,2252.946619878826,-2.1223754685293357e6,8.56002019844774e6
0.0044,-1.227090365695429,0.00019138616121545905,20.833011793372222,0.5911899281444348,3649.5847667219136,2095.952688749924,-8.125939766082855e6,8.898440882700244e6
0.00439,-1.2270142640463297,0.00019782929212736446,21.22289013729634,0.6373043915333613,5230.218546237641,2385.322724112836,8.829143459303724e6,9.977614775225095e6
0.00438,-1.22684849469547,0.00019458153613377451,21.32753869807217,0.6018945411666324,2339.152328846747,2345.545587120963,1.3116617112307355e6,1.0794210107498685e7
0.0043699997,-1.2261313579179691,0.0001884639294354255,21.942889838427327,0.6307835992233648,1438.643336383941,2477.6669204095533,3.6588098764811065e6,9.879676076121297e6
0.0043599997,-1.225865685211091,0.00019117969459163357,21.75074751928751,0.6187420543658056,5742.458255278069,2448.691373221542,1.2974968242161272e7,1.054078380328704e7
0.00435,-1.2258752746616781,0.00019594442484217783,21.575335786996483,0.5818341389964851,4645.916601294694,2305.245274605855,-6.268627573957259e6,9.48666934041783e6
0.00434,-1.2255335391366804,0.00019216474086127284,22.13695116651081,0.6294309508772071,1551.2495414556067,2191.980753285052,-1.460958371096314e6,9.581591209125092e6
0.00433,-1.2253034991166385,0.00019244802404222612,21.761609872623964,0.5812056386555979,-1180.0922471115027,2043.2703682395556,-2.4380261795363925e7,8.82162613550851e6
0.00432,-1.225438286401291,0.00018796751918410194,21.835077036833365,0.5993045219891711,2942.4711512744734,2216.016213908577,-1.1205180074000064e7,9.511054788615383e6
0.0043099998,-1.2251141639008567,0.00018929816631747828,21.458933045292788,0.588863209865159,4686.5020729403395,2091.387880323141,-6.527723909811967e6,7.891771569615082e6
0.0042999997,-1.2250413953462118,0.00018815548164951792,21.596908135184282,0.6147043917465871,5194.028963544479,2472.202050084671,1.79674492193584e6,1.2328932963029556e7
0.00429,-1.2248849842060907,0.00018998926466740925,20.839204295956396,0.5879712192747696,4516.387092118359,2397.088164782924,9.82455281275701e6,1.0233669329741187e7
0.00428,-1.2243491384269902,0.0001930632505128608,21.706557134542496,0.6080442970334249,4707.73942919241,2167.7032679778213,-8.784430594258986e6,7.994484237094409e6
0.00427,-1.2242375053584742,0.0001952415839051808,21.102849411764637,0.5925233598837323,2821.4781362250333,2023.0594954549804,-6.460598879963573e6,8.59847011510007e6
0.00426,-1.2243001583257425,0.00018410377699462082,21.01299833780808,0.5975005202432356,5725.806013485612,2386.933447188512,1.5749094337108884e7,1.0589140146387309e7
0.0042499998,-1.2237831742029293,0.00020525151111518185,22.229249277987993,0.6064281410568212,1421.5443507345476,2281.183686627131,-6.070880468063523e6,9.412709065575186e6
0.0042399997,-1.2236327080616785,0.00019103232064522212,22.114955434748897,0.6145782615727188,1506.7103614847338,2059.3459921489407,-1.5792605297650242e7,8.111643427987412e6
0.00423,-1.2234960772551968,0.00019490269258085684,22.660574697285874,0.6320942734190205,2679.740582854134,2501.2037364525063,286428.85841634014,1.0462805128429504e7
0.00422,-1.2234435702754272,0.0001944354034219965,23.003067915419496,0.6461818332771304,7741.312387578521,2859.4432831412882,1.280796686541128e7,1.4505965286274694e7
0.00421,-1.2230833100112493,0.00019634157022231478,22.92982548331579,0.6563694875397805,5170.242882377696,2629.9982917400853,4.051051053644268e6,1.195672418229598e7
0.0042,-1.2229601263373036,0.0001845814427591229,22.09929200732535,0.6166123332076112,2413.9744628463045,2492.8236794919476,5.416448247919588e6,1.0549555177131377e7
0.00419,-1.2227746868495728,0.00018996449408651927,22.620265485791037,0.6441587025542486,2442.724366180754,2858.1518599090527,1.6142601360040296e7,1.7165542406928867e7
0.0041799997,-1.2221950345729686,0.00018848309022788143,22.516503963023066,0.616204898083505,4743.875568585164,2339.4349957060163,-3.4897560488860263e6,9.51117733430662e6
0.00417,-1.2218993979660164,0.000188467489539015,21.14558915169524,0.6081049682192188,8252.822769730052,2290.2088683717757,4.1355997366188983e6,8.969686466386441e6
0.00416,-1.2216068170233971,0.0001887767070845277,21.697648470242648,0.6197420739707258,4080.7053990004856,2580.474853170559,3.095339274737916e6,1.4193142499682838e7
0.00415,-1.2217588435774993,0.00019280905008848317,22.499946788469934,0.6789853769487741,8511.420353180347,3250.5759290310198,2.9037332514243934e7,2.0709197995638177e7
0.00414,-1.2210638998230476,0.00019367635279286807,21.721277834840297,0.6178532534279125,6355.2611944341,2825.0169784646073,2.2967976890505385e7,1.3923501295144055e7
0.00413,-1.2210729195541012,0.00019217071289460386,22.28199541450917,0.6141897143146262,6341.610584400339,2658.2886372461817,3.7552067984251026e6,1.2947815667793024e7
0.0041199997,-1.22085446107164,0.00019816992561004764,22.89588089540729,0.6157409149743972,5478.321861536226,2522.5659057444873,-1.0597192552577063e7,1.0838701629453799e7
0.00411,-1.220718384587891,0.00018910050456659615,22.770419738060646,0.6337241283165048,6340.331665949785,2800.9781278277783,5.986150823111547e6,1.5724632895489141e7
0.0041,-1.2207039111871114,0.0001867337484165842,21.984559929135017,0.6050129656871588,4053.518106553368,2285.0197425662154,-6.979261866091035e6,9.542449342927072e6
0.00409,-1.220596921373945,0.0001991338547658307,22.810468482395173,0.6443366012537611,3017.5670875916,2657.607135614929,689318.874867129,1.2863102941684717e7
0.00408,-1.220123217888123,0.00020069754670506016,21.785423824016256,0.6087485117232734,3128.211976492248,2351.2104851907498,-1.866441766009123e6,1.036969244063095e7
0.00407,-1.220203282957503,0.00019384078712469366,22.64718538436905,0.616641512140413,4312.236213753072,2351.8116019412605,-4.8754624052651785e6,9.164839428573105e6
0.0040599997,-1.219817805377108,0.000196660614266228,23.015728979966788,0.6723433697957534,3725.2457410844463,2926.3612639464677,2.7667691355135683e7,1.3938743917301148e7
0.00405,-1.2194634659189483,0.00019540805621824707,21.910334205043107,0.6165375656051703,4827.8472848599695,2480.0404483298216,1.235134125206035e7,9.700749286764383e6
0.00404,-1.2194598983176175,0.00020107544800599742,23.06914012779451,0.6331585478132462,5360.403728127493,2563.239794547224,-828925.9510456244,1.268358492199126e7
0.00403,-1.2191450206378902,0.00019222462586025477,22.820655794211525,0.6229578304213318,4963.561068420419,2167.3731564465143,-1.5036552737158023e7,8.816614175724976e6
0.00402,-1.2183047373292195,0.00019768946999619132,23.523808180054267,0.6851875503407213,11305.303673087305,2662.220801896838,4.484757754004272e6,1.120544468951228e7
0.00401,-1.218482383687966,0.00019920395502355187,23.17373452463085,0.6740386462721657,4534.8433411310825,3271.7085963607456,2.439925599442437e7,1.8775885919975303e7
0.0039999997,-1.2184613405956648,0.0002001454041091331,24.205273368801226,0.6232269534819858,3380.874854207561,2541.871323159133,-2.1045386997255947e7,1.2022196484606981e7
0.00399,-1.218338694526486,0.00019924870237138687,23.570010483741534,0.6477433355367632,5661.2065336515125,2878.042070228726,3.644473916980386e6,1.4356642935138863e7
0.00398,-1.2179648419024987,0.00019327722819305324,23.743258901029606,0.6762277668145203,6773.565959062185,2616.4717239241854,2.563171041818362e6,1.1266187561932392e7
0.00397,-1.2177177256156622,0.0001941176750289601,22.43895674916387,0.6320718132822208,5006.707285977448,2298.2348685785832,-6.525093983725229e6,1.0203668016696423e7
0.00396,-1.2175203751964445,0.0001934531010746165,23.419564778224736,0.6432041295892249,4668.353792211059,2453.3506298745856,-6.411572006164632e6,1.1002650288229479e7
0.00395,-1.217494012557227,0.00019682415465081327,23.262545413303453,0.6563054690778111,5654.31369414914,2804.7806148761733,9.892804147037676e6,1.3268831937004752e7
0.0039399997,-1.2170200227244907,0.00018944365655182974,22.481022975184317,0.6479832855062121,4188.696176559518,2471.1420862191594,2.4194911939798994e6,1.1430853898052325e7
0.00393,-1.216701629405392,0.0001856800097936438,23.283331491286752,0.6583245210463866,7473.41599565656,2662.715698080595,-1.5546375387987092e6,1.1870052760862693e7
0.00392,-1.2163439028281262,0.00019936470745944768,22.611698397747706,0.6319355987898206,4759.866922593156,2639.999070303994,9.975239011037253e6,1.2727307784646884e7
0.00391,-1.2163665042087506,0.00019737816803679483,23.23368558860282,0.6708841945008236,5170.5857814058345,2555.6207641505657,1.5458096820662785e6,1.073546425376772e7
0.0039,-1.2160306937178518,0.00019586571372853386,23.03469147924043,0.6571805494206288,5497.5071955575,2518.020103641957,5.374642410547389e6,1.0122618598006103e7
0.0038899998,-1.2157464555172675,0.00019843649283068774,23.667093561459943,0.6884613692034153,10280.945850579677,3134.9751160248484,3.0972461817835398e7,1.7987505876581624e7
0.00388,-1.2154674955095703,0.00019733611662575758,24.09161836168126,0.68359988652439,6460.793392658774,3039.1932158647887,598016.441326711,1.5359442603745516e7
0.00387,-1.2150592968547658,0.00020262991662345554,24.99597942118807,0.7098222624798547,7117.779583447646,3129.5434015004807,1.0857688582759622e7,1.3826404822899923e7
0.0038599998,-1.2149870331982817,0.00019297353859854544,23.74687957193266,0.7119492180100546,1204.1152181057125,2887.452632377067,2.1753142702828284e7,1.4668884249136975e7
0.00385,-1.2149158236539843,0.0001920144486552415,22.564693267001903,0.6451204437977184,7337.046724660429,2511.6193081566307,23019.379109428948,1.0607272412064165e7
0.00384,-1.21463676537207,0.000209618560072391,24.66378256056441,0.7374097073271333,6179.846962710283,3537.627579330768,3.4822967720425464e7,1.8245261109438647e7
0.0038299998,-1.2140241387750408,0.0001980034514261301,22.493707758549178,0.6236434450054901,4009.3917141242673,2317.7260321764898,853047.3605886167,8.854998040063024e6
0.00382,-1.2139855458224618,0.0002004213193735383,23.462587324649967,0.6798662330445702,2393.9342915447983,2736.1047536799188,1.494771101761756e7,1.2502650696235178e7
0.00381,-1.2137244789713673,0.0001982738223029896,23.740376202610246,0.6418935609369445,4949.960031698579,2721.472541027508,-3.4479745082836575e6,1.185365718281857e7
0.0037999998,-1.2131029261030852,0.00020470930542578728,23.383811610914748,0.6500515116626308,4119.507391148555,2597.749939240914,-690672.138910361,1.1476350708094738e7
0.00379,-1.2129741136692584,0.0002006603220457816,23.845836212448074,0.6802483426329431,11459.729687277058,3033.9306210131494,1.0642163072683284e7,1.6344524525465263e7
0.00378,-1.2129366785443374,0.00020022834103728857,24.464524172408666,0.672873218538499,6548.811284516042,2716.5713127321314,1.2174127193782132e6,1.1443434237842103e7
0.0037699998,-1.2124536540685926,0.00019942079123439624,24.56999714059425,0.6765744161337077,3920.1020989788067,2899.1633546539233,3.8755509764953484e6,1.3834275988195784e7
0.00376,-1.2126802428753514,0.0002047725085952518,24.755891245342013,0.6742793948900833,8179.574486051964,2986.955948637883,-3.4183623020127346e6,1.4348220878566323e7
0.00375,-1.2125704746650012,0.00019677417498143154,24.010990513310922,0.6748524928898829,1357.219845671283,2319.3766112264098,-2.3226815366358668e7,1.061482778397755e7
0.0037399998,-1.212127266052656,0.0002028009075752281,25.244607152815554,0.7134295738880944,10317.178548033717,3169.5120756340507,1.1095647161514694e7,1.4715323512303507e7
0.00373,-1.2117492538769918,0.00020021671530138087,24.512293173640252,0.7007906406546448,2055.0404391676607,2733.6603821695558,1.0068915514520261e7,1.1175029314258281e7
0.00372,-1.2117198790571888,0.0002022173643019819,25.406879760355167,0.7141531440995258,4741.766593234677,2992.41944670787,9.788050138201408e6,1.2624778896525037e7
0.0037099998,-1.211350591357736,0.00019758378903337318,23.143825297722483,0.6572973280978166,6516.462116831236,2487.457497349898,-4.195469391213098e6,1.0994629338397963e7
0.0037,-1.21160187888082,0.00020647096102484132,25.324286663004067,0.668951124169068,9723.279082710797,3005.329283642317,-573239.2011672007,1.3912216020452341e7
0.00369,-1.211221909755469,0.00019354169748016242,22.59617735844495,0.6503704543551143,6628.857409695458,2731.6164332026674,1.1193129832551649e7,1.2754303662415143e7
0.0036799998,-1.2108245777489446,0.00019640630284113248,22.131613680642925,0.6232444272843682,4008.1509386304665,2479.9980317606933,-1.427248458804635e6,1.1028177251383651e7
0.00367,-1.2108138123080479,0.00019668624055349746,23.737785326602342,0.603831757251975,1663.944469479443,2226.5743214617255,-3.2804900948988494e7,9.928275099935785e6
0.00366,-1.2102690743736715,0.00019180629688635072,23.316674299937343,0.6470391729319187,5053.986402056133,2601.704775030705,-4.301527114166509e6,1.0941330374847848e7
0.0036499999,-1.2099848597122256,0.00019229831015652365,24.992334201507347,0.6989600332463909,6965.407703344592,3174.0248365182247,2.578532839632836e6,1.5118130013519166e7
0.0036399998,-1.2095308550837907,0.000208150553649844,25.705497391255687,0.6930181301432268,3870.18390834889,2686.504295321869,-2.079681528430705e7,1.1867085698953193e7
0.00363,-1.2093163326873437,0.00019794088326785338,23.801813718360282,0.6865926050478258,7337.211214324932,2927.4348230767187,1.717994281664711e7,1.405076848365919e7
0.0036199999,-1.2091706178970714,0.00020193008803288593,25.45181253836061,0.7555248160513398,11585.479397383555,3372.4126186047242,1.9997693568267077e7,1.7043240173643637e7
0.0036099998,-1.2089506005939463,0.0001984341921774458,25.806252995794758,0.7466334498965982,3874.725544473022,3145.6909927905645,5.623177575871586e6,1.7724375936460797e7
0.0036,-1.2089926141059366,0.00020170105268791028,24.44417978158581,0.6865976798441419,-2197.5790230654115,2693.449354533756,-879930.6320050256,1.1441724855588939e7
0.0035899999,-1.2087310535471467,0.0002130749522180547,25.083373117959344,0.7068179951363303,8736.007529784452,2872.7007594851425,-4.125107539767676e6,1.3842885807560487e7
0.0035799998,-1.2081646217365996,0.0002023887093478689,25.078494975432708,0.6918922526477597,8206.473745326568,3119.850093239372,3.8785850213957224e6,1.3615407890995372e7
0.00357,-1.2082358965888638,0.00020750430658559273,26.17159369890926,0.7447463406101159,8312.935992367093,3340.695724760584,4.382524757055973e6,1.6681369566426808e7
0.0035599999,-1.2082315668133614,0.000198338568440698,24.555686672717187,0.6986344060625295,5443.396244446232,3080.771591028654,4.6082745619244585e6,1.6686711163529782e7
0.0035499998,-1.2074480275547268,0.000213563997779558,25.09728278829599,0.6695166538641385,4695.389818411065,2954.766601993947,4.250848857007934e6,1.4246784794542862e7
0.00354,-1.207279141136995,0.00020592698884040641,25.499431558382103,0.7000806040353512,5423.910560594507,3077.811837147736,-5.81611551531671e6,1.8619722715237286e7
0.0035299999,-1.2068745467628506,0.0002062592092416537,26.11633194544461,0.6995093910790233,7422.387923781123,2835.6367898895965,-1.6870536273015987e7,1.5206083230685577e7
0.0035199998,-1.2066972158939093,0.00020671366074330666,25.6649735180072,0.7169681708307614,10898.126056673347,2911.4801114675915,5.968199791176299e6,1.362878806432904e7
0.00351,-1.2064545765745316,0.00021181380207804755,26.92692701736826,0.7956149433652784,4389.886637181277,3534.1391246617823,3.7427171338407196e7,1.5852058875508623e7
0.0034999999,-1.2057585654456646,0.00021174473949221669,26.420306222575153,0.7283777547929721,1614.634859641023,3379.691633694822,-8.180817971526963e6,1.986850581346315e7
0.0034899998,-1.205818898874026,0.00020128104290380723,25.34528946855411,0.7453175810079576,8368.895434452736,2931.8937946292226,1.230793818101799e6,1.2547211290465372e7
0.00348,-1.2059308210312905,0.00020709572647757655,26.239454601605708,0.7093817542407465,2786.1078629800063,2787.1848744187637,-2.6787187460543577e7,1.2709809438067082e7
0.0034699999,-1.2056364104828894,0.00020531325441647375,24.661058186702576,0.661747637256076,677.483475570503,2621.0495965304885,-1.902165960218442e7,1.095713272148651e7
0.0034599998,-1.2055675216477737,0.00019644386877379387,24.87197497230409,0.7082974597957002,5085.2605412322355,3420.977976224072,1.9695812556288708e7,1.626035971883943e7
0.00345,-1.2049345459083607,0.0001985569343262642,23.952691963114997,0.6590997380328395,5561.208534886184,2495.9208144079007,-7.50102427296344e6,1.0681356852337541e7
0.00344,-1.2045611687519542,0.00020967684574180474,25.3837974884848,0.7285175224638938,7997.293340829693,3022.4676510252993,1.056763328912701e7,1.5083494706877688e7
0.0034299998,-1.2043903136889855,0.00020502000007637986,26.33061412273085,0.7299230469072058,4148.709582955869,3087.7112305616015,-8.098705705782465e6,1.5631191589360612e7
0.00342,-1.2042544347624995,0.00020661934315832801,26.316345957897898,0.7442541916411338,7082.645998868498,3187.026835880824,1.3527402053288251e7,1.441561554576931e7
0.00341,-1.2038463239641002,0.0002236971940043506,26.71865509380957,0.7605031126778029,8485.507705412718,3452.712365520334,1.9497258738431748e7,1.8941614576365307e7
0.0033999998,-1.2034106067492185,0.00021000438678509437,27.291034132467637,0.7760175414935111,5688.359672951628,3170.696864989022,-1.679145848482284e7,1.5948799861377038e7
0.00339,-1.203203160712617,0.00022049890806097926,26.741829973937666,0.7641946634142622,8475.463353316614,3304.9122330039013,2.4677894151661615e6,1.4903879203787869e7
0.00338,-1.2029680289704305,0.00020825775611267174,26.54327326000023,0.7238295681418924,6396.612412527815,2935.4089359384275,-4.5712021998453755e6,1.189324989019172e7
0.0033699998,-1.2027474273282024,0.000207166152413964,27.40976815713373,0.7758699626793606,5822.36862055613,3330.6553271452713,-2.187978341043211e6,1.6320817268119616e7
0.00336,-1.2028058594434763,0.00021187057414790987,27.235591014936144,0.7671739844950632,12719.001006891644,3853.8712444385606,2.0655954613215145e7,2.158169083518286e7
0.00335,-1.2022425953109759,0.0002092725328030077,26.86414266446254,0.7054133184147718,9962.335680684746,3455.7693475298656,1.1561912307662267e7,1.539723320282451e7
0.0033399998,-1.2017698332101558,0.00020812158907961971,26.551475585228495,0.7367631868982918,8086.417473954138,3317.2505188155505,-1.2128849036037307e7,1.8120371449823096e7
0.00333,-1.2016318051252362,0.00020366371939114478,26.148940737471253,0.7441322858177596,8050.021311883884,3320.3979245010783,2.3550430305756204e7,1.6298428037214654e7
0.00332,-1.2014796647484753,0.00021008294621519327,26.45757550957511,0.7407944993459986,2371.617605161685,2789.832781485609,-2.1315299949905414e7,1.3616871657499772e7
0.0033099998,-1.2010439735840224,0.0002087605661385791,26.411542068811823,0.7469073477924917,6125.717273508837,3178.178308512192,-8.910734221184477e6,1.5171021301669886e7
0.0033,-1.2012657399029305,0.0002040212927167423,26.73694215502133,0.7341503224200443,6095.67603954456,3077.405333569473,-7.786809711015903e6,1.45589221599822e7
0.00329,-1.2008446368545669,0.00020319450246299885,27.771845123789895,0.766358132295581,3987.5934847224967,3281.593282954459,-2.017410398868138e7,1.6352808568046048e7
0.0032799998,-1.2002351164834393,0.00020853177288655602,25.74526940876101,0.700968320358716,3053.785821684484,3094.7887152731087,-1.3367495014532655e7,1.4186200781141898e7
0.00327,-1.200013719158632,0.0002220020762291954,26.888276104207428,0.7309416650946198,7692.362789779483,2775.343656452919,-1.4531038197366757e7,1.22397495293431e7
0.00326,-1.1996448156494515,0.00022301023823093267,27.861037914971842,0.7865998102650973,2453.563790553881,3344.1175557892097,-1.0606080069606546e7,1.406222830919815e7
0.0032499998,-1.1995509836294531,0.00020545032486459863,27.609314413876977,0.7459062112662166,9113.021957221417,3043.099408487127,-1.6918564451659214e7,1.3744609226901e7
0.00324,-1.199181495018439,0.00021715214878222268,27.002845751517437,0.7438280129720259,5753.754337854297,2996.094443016781,-2.220555607149653e7,1.3666257886745377e7
0.00323,-1.1990046359115623,0.00022043460124566977,27.522257169057358,0.8206795043708792,12799.062359247368,4321.609120625568,4.87664418694239e7,2.59208866312582e7
0.0032199998,-1.1989132281635175,0.0002114480032285798,25.8108677463721,0.7173844801625308,2224.9347302356314,2842.370375170167,-1.672195376056874e6,1.3045942750011928e7
0.00321,-1.1984179520451972,0.00021032799891756459,27.24957852432339,0.7568996675756362,2851.87159151134,3609.1792051957477,1.1910129491271667e7,2.037573346360675e7
0.0032,-1.1982057226150016,0.00020501055261048297,26.55632999838759,0.7758299692699846,2935.7788807968104,3347.773194030759,1.9436270544352334e7,1.881916472189426e7
0.0031899998,-1.1982143439669135,0.00021460531664950488,29.040349221387846,0.8205887199355164,-908.6687700649085,3985.450302484351,6.076522009511491e6,1.9346797794595886e7
0.00318,-1.1972884343439865,0.00022229548373689864,28.556694881153966,0.8024750128446115,2681.3701653151325,3288.149601697059,-3.0355792630178826e6,1.6034154685419781e7
0.00317,-1.1973380093038652,0.0002196317696371654,28.37902043655331,0.7751682497587746,10634.976133260498,3313.247726230749,-2.922275138903032e7,1.7555654577548485e7
0.0031599998,-1.197204822428436,0.0002074074230799022,27.360513963918486,0.7949878800944986,1442.5770959279957,3476.0901614771233,1.6138329386747291e7,1.6616471446053611e7
0.00315,-1.1973211623754292,0.0002190807399870228,28.49225696918462,0.7962499653553374,10701.68546820464,4125.507573929494,4.06644374046368e7,2.64028928084685e7
0.00314,-1.1972066770913286,0.00020496587030512212,27.97875801933885,0.7571792333528239,4817.4558740453995,3102.8602222364793,-4.944712047592767e6,1.4323799146031143e7
0.0031299999,-1.1964922835647638,0.00021078674951383958,27.80412299522979,0.7597703798782726,6681.422237845996,3472.088958489516,91834.9358482298,1.6913603074894097e7
0.00312,-1.1961385164505862,0.00021493447133561348,27.886917969628957,0.7866302375234241,7440.355623623505,3363.236780765074,-7.153535787508967e6,1.6119897756670801e7
0.00311,-1.1954691261296881,0.0002185090080340112,27.77060711211866,0.7540176197272307,8237.249254535298,3682.074304220895,3.0539173354374557e6,2.142666720138292e7
0.0030999999,-1.1954101257718381,0.00022197043578472554,27.928327149183104,0.7856015176312947,2439.8888411385074,3916.4200160523,6.277096216496579e6,2.1130198334696393e7
0.0030899998,-1.195204315437383,0.00021638750133463094,28.54813066467491,0.7919923861574998,8672.277960726247,3836.138135617674,-8.667631604099732e6,2.4844551865092598e7
0.00308,-1.1953043089344135,0.0002124929481153906,27.655751323849824,0.7627659791750175,7731.63813851068,3452.5594255901133,-4.917240621286109e6,1.6972692806971263e7
0.0030699999,-1.194859637245351,0.00021934628614809034,28.427000689185746,0.8106852158393006,9112.14101021617,3638.3693726251613,4.583837248831493e6,2.077744716459315e7
0.0030599998,-1.1943333384985944,0.00022097623219664506,28.042428869808905,0.795599762188988,8484.976321648239,3549.6999554041313,7.422576265241882e6,1.9327795149881374e7
0.00305,-1.1938021903693365,0.00021434717237659915,27.36954443741974,0.7591673494561764,11243.456837785381,3089.9337721563206,-2.2427464914561547e7,1.3663366857457137e7
0.0030399999,-1.1936143863007789,0.0002112302252378889,27.644845157917445,0.7449344326124266,7336.571637722975,3508.6431220027207,-1.73768241878716e7,1.800469139812277e7
0.0030299998,-1.1937550929210548,0.00021634198960758874,27.937968277424634,0.8321373291848464,12478.10593058381,4665.5912022453585,5.4181813658861674e7,3.1501996715762045e7
0.00302,-1.1933914412976543,0.0002230377308655536,27.696260470471188,0.8187545604739753,11997.484790740364,3648.9631877531965,3.195833618063846e7,1.775445127751084e7
0.0030099999,-1.1931874778798444,0.00022301801028617177,29.79453911498981,0.8469678950274301,9901.84292170969,4085.3910306705934,1.6488739200128712e7,2.3411392459104706e7
0.0029999998,-1.19286161951828,0.00022745222061889937,29.64153301667011,0.8307307490087529,6057.707706061375,3636.7535985656314,-8.790314761838648e6,1.7989505754590925e7
0.00299,-1.192632412070352,0.00022856020356084496,29.45667319222803,0.8404642234775748,8400.313619246093,3602.540737724381,-6.058973297472509e6,1.5614132139990374e7
0.0029799999,-1.1920864973641014,0.00022522893608184393,29.564582940263566,0.8139703603491372,7658.119685682577,3293.0185904113146,-1.9074312228066448e7,1.659037795290895e7
0.0029699998,-1.1923135776525797,0.00022471152147827915,30.992473905061868,0.8849392069050211,14153.181141309913,4070.4164427629885,6.637070805134512e6,2.1496405015072234e7
0.00296,-1.1914699603974985,0.00022366773131662532,30.700691893968774,0.8566578021265687,12575.737022623034,4069.7425994644914,3.431006163416766e6,1.9271334097213864e7
0.0029499999,-1.1911555696882001,0.00021782738681875522,28.79939461403422,0.8709472271814036,8124.177056658581,4453.635840190451,3.905395384285762e7,2.7447929638348423e7
0.0029399998,-1.191455041816641,0.00022905558744505214,30.7301489073719,0.8693344552483028,14743.522664467617,3954.931127971412,1.7208565231264678e6,2.20884527458624e7
0.00293,-1.190733972299726,0.00021975643319182485,30.035507072902174,0.8864069657906967,7731.676262762091,3617.4720101157295,2.47619063246138e6,1.7591480579856396e7
0.0029199999,-1.1903929069647652,0.00022404600109448666,30.228434642814456,0.8823722461973994,6798.35707502167,3984.2024870965142,6.512839940880417e6,2.0504403689906526e7
0.0029099998,-1.1897017384667958,0.00021502178991153337,29.919404818766598,0.881074766791531,-132.235549147194,3908.1674077970097,1.395950448370644e7,1.844390425424089e7
0.0029,-1.1896108025564045,0.00022731764927902065,31.4004921130477,0.8555466637646274,5071.792285493609,4121.530664336678,-3.6003769648038e6,2.211697267381134e7
0.00289,-1.1892089942702369,0.00022584873103576804,30.240152000809697,0.81773125817193,10312.369532240458,3813.4492241056923,-3.2206213898597625e6,1.7734766014660046e7
0.0028799998,-1.1890176361872655,0.00022892204963219747,30.965579696130256,0.8577109191003802,3286.914598246226,3887.629317102453,-1.1968055973557228e7,1.8186522718776602e7
0.00287,-1.189017684964101,0.00023112859303670987,30.744960439672756,0.8273988537466701,8460.16254083729,3795.936642963106,-1.7685762033833213e7,1.8498613539945062e7
0.00286,-1.1883869321237137,0.0002295413036022566,30.47881922282645,0.8865978728382368,3585.101039094673,4991.350126103718,5.942471563604741e7,3.2535178695153855e7
0.0028499998,-1.1879477631017958,0.00022285650766177393,30.82281172230305,0.901930154515154,-1899.480594949619,5028.919286966154,5.895663169337077e7,3.48224918247889e7
0.00284,-1.1880972298936303,0.00022873898380922143,30.853685217099518,0.8127127280043657,6973.30102868832,3883.2491358439624,-1.988759335922434e7,2.0067236107212976e7
0.00283,-1.1874269387652732,0.00023024241374929906,31.13193547488182,0.8666858609591451,9136.27299421296,4106.972745162256,8.193320151111056e6,2.390161568140231e7
0.0028199998,-1.187379976309336,0.0002287055773571039,30.70097241789121,0.8190802792277759,10322.960064227304,3649.968724294088,-3.586099235574672e7,1.6468110637962108e7
0.00281,-1.1870020926224996,0.00022984538516532805,30.45416599844669,0.8068805952766387,8280.894829646724,3608.4536148762277,-2.0839769514084093e7,1.7122190721815996e7
0.0028,-1.1865066281437493,0.000233482671077858,30.032972168175217,0.816139526629929,6680.936524129384,3427.2747047272333,-1.5235474627168152e7,1.5815820006430563e7
0.0027899998,-1.186438054499962,0.00022284041342585724,29.924224940992836,0.8517442161837535,8365.535946099588,3607.205014907544,-8.956726070925526e6,1.778767978725322e7
0.00278,-1.1861051299193732,0.00021978831838030078,30.996628247754593,0.8916640409880571,11564.755393328036,4064.8372598382393,3.6125935264085573e6,2.1087944783001203e7
0.00277,-1.1854009784591393,0.00023075243927326054,30.817337921947377,0.8674736999652656,12017.881528964468,4141.047674632543,-1.6622494079360008e7,2.3805549475458927e7
0.0027599998,-1.1855224346170299,0.0002358787539885323,32.414367873419664,0.9074645995105537,17028.30709807591,4369.513592601183,480920.4476352389,2.3859254495824546e7
0.00275,-1.1851336745326564,0.00022535567620772772,30.100384978056198,0.8885876302039104,8602.651444907222,4641.337257131798,4.435086225647519e7,2.764983062586255e7
0.00274,-1.1843241461575362,0.00022805822050143268,30.961582565823587,0.8932468283781474,12732.38151996979,4197.65363638072,7.746686407875986e6,2.21179842921298e7
0.0027299998,-1.1844085274705856,0.00022382391871465004,30.442148873136773,0.925248110064932,6955.9807223138205,4679.873252324751,5.865446551883501e7,3.0715315930867407e7
0.00272,-1.1840350946587512,0.00023754817751256581,31.612603435456545,0.8752235340784555,13280.455242950777,4334.467078152626,-3.208166164295706e6,2.2920231137257274e7
0.00271,-1.1835867787370276,0.00023169422541522943,31.78654016932335,0.8467598687173709,5019.762061833131,3757.319038380538,-3.414408960248173e7,1.8689276465249438e7
0.0026999998,-1.1830869518468743,0.00023212180155374523,32.09588601359661,0.8649231738316181,15172.512745735603,4677.691707772911,-1.477049782464135e7,2.982805713665748e7
0.00269,-1.1828121190399203,0.00023341217697814786,31.146110883672712,0.8989169392613294,10558.01969039667,4514.718299574961,5.495961820425993e7,2.4150234563452534e7
0.00268,-1.182530170730393,0.00022370753682475678,30.449092495888646,0.8556919152918608,11299.96533038833,4318.249418191719,2.9533119146577097e7,2.353108196046031e7
0.0026699998,-1.1823662273153497,0.00023209101107261133,31.950033195809343,0.9538894064777068,15707.152455784166,4565.45152402355,3.359097165625375e7,2.4161147770255126e7
0.00266,-1.182365487151017,0.00023743503171826417,33.069855916398204,0.9202535162988716,2722.20591169431,4154.948314499706,-1.9850156818851087e7,2.1919738895998124e7
0.00265,-1.1820474141589852,0.0002286131911267758,32.183788875653555,0.9522952083908773,15226.203970593298,5074.6725237052015,4.155148252706487e7,3.494532320528521e7
0.0026399998,-1.1817179318099995,0.0002415967542879634,32.61716976615091,0.9688676079122722,11659.69785696352,4928.544626173191,5.18222239079396e7,3.0665487695452526e7
0.00263,-1.1809210991966814,0.00023749247893086028,32.78935759311457,0.8919413624489287,17777.69250080979,4740.341382008623,7.260040666665867e6,3.0719465610731974e7
0.00262,-1.1804342026657026,0.00022444603677025587,31.89202015140271,0.9138640262680083,1997.1042779919853,4330.907921107149,3.1197160326293863e7,2.1926075618978437e7
0.0026099999,-1.1804816974576147,0.00023748205498594225,33.22173030161776,0.9556160036389442,14104.23321918426,4751.498954851588,3.832911459339456e7,2.7731101021392267e7
0.0026,-1.1799589630653113,0.00024018126106714475,34.72754389701033,0.9942203374675088,13661.795608872744,4940.360079194194,-7.282617170539687e6,2.5452244172222737e7
0.00259,-1.1799915481814842,0.00024112489081860796,33.444702341296534,0.9269538032282452,14741.930276220244,4973.603545401314,-2.249901380097823e6,3.2726582222718924e7
0.0025799999,-1.1797494221239837,0.00023078260441004023,33.07199160496253,0.9574113845855514,12500.72879887731,4504.243352752398,3.586191854770181e7,2.665972042683583e7
0.0025699998,-1.17939340925164,0.0002399314307005807,33.865359299561916,0.9528970769027799,12774.350850580706,4645.551387532987,-1.012088222915513e7,2.5857881873650275e7
0.00256,-1.1794713974051185,0.00024599858459726034,33.804327244421074,0.9089808346589332,13883.108315857158,4194.894464584087,-3.686237650578053e7,2.366836650609583e7
0.0025499999,-1.1790035216896864,0.00023571821739507421,33.07810403508177,0.9271203786878783,10923.66419193664,4752.745345153222,1.3034957604458341e7,2.5007088695685938e7
0.0025399998,-1.1785634973042194,0.0002269096059123987,32.12832957390889,0.8581270373905279,13027.79666031456,3586.139329757246,-4.604089098339285e7,1.7497306120087814e7
0.00253,-1.1782757533420687,0.0002355112511343485,33.015722127613216,0.9133262341419315,11102.900652617507,4281.2146823297435,4.3996085742000835e6,2.0912897607334834e7
0.0025199999,-1.177938502127967,0.00023113315321531106,33.72571405108523,0.9304013575363793,5337.0745512036165,5082.307827753381,4.268420909430303e6,3.3721914191244155e7
0.0025099998,-1.177497463436564,0.0002544749383331618,35.80580509972267,0.941497332367951,17619.03132889462,4661.131139870022,-4.713972009551236e7,2.1787447864382427e7
0.0025,-1.177171338574844,0.00024242730421965335,34.19901736556174,0.9184249435428037,9225.810435831692,5105.286037682404,7.266617781764401e6,3.35967199787499e7
0.0024899999,-1.1768393392461713,0.00023611126035898408,34.691983250507604,0.9343790138482325,14663.61014204194,4616.474548689225,-1.8663860792700306e7,2.2770490072913945e7
0.0024799998,-1.1765599490217593,0.00023347706744120643,34.59148990246942,1.0554602084575146,16579.216287362317,5074.371475927338,3.0009943300000157e7,2.9024031296333965e7
0.00247,-1.1760711193589852,0.0002432138602217114,35.03604036148063,1.0275180381759055,12666.48947957438,5612.528918842066,7.547789233624019e7,3.778245833203073e7
0.0024599999,-1.1758170283661726,0.0002399111715154779,34.88436794496327,0.9377181285945488,19988.991413659533,4533.457297558854,-7.331291297139551e6,2.6046492745911278e7
0.0024499998,-1.1753598516489023,0.00024290287983657507,34.64347926267581,1.0221768489051255,14285.849193656446,5387.9726274747845,3.937529148951201e7,3.696499784052947e7
0.00244,-1.1745322554466802,0.00024275971035664753,33.854045358804704,0.9363659611384882,5965.136352090833,4513.7183258979485,-1.4103547576223728e6,2.1939842425340127e7
0.0024299999,-1.1746829517061304,0.00024132527171532483,33.80098682210046,0.8956950565554396,16207.958542273933,4007.1417734771067,-5.16737648604276e7,2.1276083033513036e7
0.0024199998,-1.1743471449896883,0.000244491738061648,34.78017801088012,0.9507207468416122,6575.821676919369,4473.690570079251,-1.6589544334891383e7,2.3754225588391166e7
0.00241,-1.1737246701474635,0.0002497604710111474,33.96079773439551,0.9701764614872084,7547.972264171688,4653.3773784523,-5.157536813443506e6,2.373304403215515e7
0.0023999999,-1.173438898590352,0.00025611528850356144,36.00553624023209,1.0854371696967329,4692.692944037264,5781.814958802937,5.215953678322601e7,3.412184600570588e7
0.0023899998,-1.1729510923908595,0.00024213647937320763,34.97285869090719,0.9568094033318298,7159.091629401199,4461.229835983898,-1.390619998938025e7,2.3452918981329177e7
0.00238,-1.1728632346739454,0.00024238470423742876,34.87885000339339,0.9533394501471799,3719.9104917005643,4593.314976877625,-1.591483965966606e6,2.441092073223748e7
0.00237,-1.172490041411526,0.0002512611159495644,35.408472439013515,0.996507758134119,16882.4801086837,4934.003895657397,1.8135373713964123e7,2.6430278681336492e7
0.0023599998,-1.1721713457212908,0.0002498296779173093,35.22225075225525,0.9896018114920887,14768.294351090306,4917.522862942966,-1.6578004416693786e7,3.2254691611303672e7
0.00235,-1.1716043598942967,0.00024546757830613966,35.82094045668294,1.0048005684828276,9953.727153180349,4689.504520399533,-2.4167539818284497e7,2.6027467968603447e7
0.00234,-1.171118014060704,0.00024567568449225974,36.62627740580138,1.0190999271536163,19777.117477622203,4976.356762882187,-9.27092968954813e6,2.737630553279764e7
0.0023299998,-1.1709791820029307,0.000246366068148743,35.36333875908149,0.9298208075846508,5451.480814842417,5167.131404142275,-2.194735377479554e7,3.364447113302502e7
0.00232,-1.1701574224855864,0.00024159555394587902,33.98474602699658,0.9094937918233249,5194.4779385191,4760.034019136462,-4.3032743183391e6,2.7319369832803644e7
0.00231,-1.1698009464249615,0.00024023610267289954,36.06696880251374,1.0522711658468762,12330.8474263952,5561.38633754685,3.870572199465621e7,3.25105561385784e7
0.0022999998,-1.169610935731133,0.00023524724866601354,34.50551154944414,0.950400455977654,22358.241126549412,4973.607418319464,1.2184563510339858e7,2.9781218939239506e7
0.00229,-1.1693327907310958,0.00024010783735558497,38.03986747659372,1.0576891083248088,10116.21242417405,5403.441773038697,5.576962273269884e6,2.9087293287791617e7
0.00228,-1.1691731456005845,0.00024464240474273346,36.50867984311195,1.065796781300642,17134.5715872212,5532.344144785835,2.5971880771216456e7,3.586648810351294e7
0.0022699998,-1.1689757895656643,0.00025123254271069984,36.9398161631891,1.0510881085784063,8230.9899910122,5400.377129070714,3.2138407375096545e7,2.8516104839512847e7
0.00226,-1.1684727222907827,0.00026356471393332905,37.81726550097664,1.1019489676278478,17273.37491894899,5874.225395312557,4.732925250223809e7,3.627758693215303e7
0.00225,-1.1681249092524233,0.00025309318946094175,38.15871490265944,1.022736687235706,12446.905984486888,5238.890154204629,-3.3884416337891854e7,2.7508663242534336e7
0.0022399998,-1.1679929305983965,0.00024824432099429815,37.24633306370069,1.0356738507599632,11819.187439513253,4740.9076610298025,-4.944166089838576e7,2.4993682589983944e7
0.00223,-1.1675187073567976,0.0002474263878245424,36.96405913048195,1.0436493656114572,10473.40525159145,5128.081288331304,-4.854300351395713e6,3.1077336171462506e7
0.00222,-1.1668672539444918,0.00024087152755758614,37.10942754455864,1.0442904276612157,13716.918221894823,4950.20723106817,-1.6917072853148606e7,2.842195161326139e7
0.0022099998,-1.1666019809486736,0.00025214522773192924,37.051537920351294,1.0251890524505296,4135.604753408622,5113.235930380359,-1.9829137949694533e7,2.6767020900541842e7
0.0022,-1.1663476222243736,0.00025625385935443366,38.01735166037499,1.0462773766288989,10060.513585702018,5092.062444290191,-9.749710313605547e6,2.73478812471378e7
0.00219,-1.166023147536679,0.0002372764403874925,36.75523890233408,1.0853209730996347,7826.235981617733,5968.251184582523,4.1552857560285136e7,3.763744896560887e7
0.0021799998,-1.1659527873488287,0.0002466109052913569,36.5077494585466,0.9774934121208241,5676.526262469149,4894.844095448893,-2.383392376370223e7,2.7178705164669376e7
0.00217,-1.1652334396860125,0.00024865225954022685,36.94830488319027,1.012992212047879,12893.755428322384,5432.349189357857,-1.1743951039512126e7,3.112042459236445e7
0.00216,-1.1645851956777344,0.0002519066983764749,37.420224973412324,1.081009347768521,17910.07805715649,5660.063214449455,3.542720167554884e7,3.464033416231951e7
0.0021499998,-1.16427252411781,0.00025054310632951793,38.167764790637726,1.087249983477586,14950.584380623966,5490.663989809645,1.3065909343795745e7,2.9119244072572056e7
0.00214,-1.1639973443276947,0.00024363357988149177,37.167271246594076,1.0597393458964148,17948.78675154438,5799.967506763445,1.7731952493158557e7,3.918054482393799e7
0.00213,-1.163470410566326,0.00024236276968860938,36.8379456305694,1.0018486508203377,9015.328727858985,4629.488111110657,-5.4537715384755135e7,2.4755754571274407e7
0.0021199998,-1.163249813620976,0.00027516009365667046,39.831475469693224,1.1081278121939395,20800.844385539876,5969.6073113752645,3.105196938787829e7,3.401382828089829e7
0.00211,-1.1629766511452746,0.0002635091222242282,39.842580579768494,1.0863352314508643,9529.558356201542,5587.396706729273,-2.908329860986441e6,3.1890370363918707e7
0.0021,-1.1624775740803128,0.00025983713930359797,39.9291987609994,1.0933586086167302,14704.683281468664,6039.504811995653,-2.192643564501075e7,3.501181726356119e7
0.0020899998,-1.1623307733869148,0.00025578018438539567,39.00146494763474,1.1116665976388558,11701.03233357463,6005.031373091084,859453.5785385414,4.360014782881092e7
0.00208,-1.1616713313271083,0.00026584044357551333,41.32403352806352,1.1403991850426332,22029.37912605961,5660.407253667391,-2.8864268307818577e7,3.2019273271732274e7
0.00207,-1.1613612777750795,0.0002651268913840274,39.59176529506986,1.1257504782381575,17106.4148453647,5420.493049409523,-2.3262269340410396e7,3.1098537286207475e7
0.0020599999,-1.1609429279121477,0.00027753602906776994,40.90726774842777,1.1722621658685568,8195.568345725478,5872.365491881936,-3.6761718358505525e7,3.38587573401077e7
0.00205,-1.160640285385508,0.0002696897493311281,41.00242067649362,1.1426904720874314,14531.413488492515,6025.37770085531,-6.369831681263668e6,3.104051055673284e7
0.00204,-1.160350032045194,0.00025988376281368877,41.30102978758124,1.1451556643081264,18288.368803632813,6319.016107097104,3.789639809456776e7,3.5568257017307654e7
0.0020299999,-1.159919733374257,0.00025698619012620635,41.386634168840246,1.1740264224230732,22470.02803859176,6295.765303286138,-4.749237725763297e6,3.525361518456707e7
0.0020199998,-1.1592125632465624,0.0002671471056936202,41.27665651653642,1.0960994038483427,21470.622091170597,6277.176880217592,-1.9014073863728065e7,3.548826329013239e7
0.00201,-1.1586880982638663,0.00025650529037132374,41.32467320182326,1.1540684277979576,16755.65728591956,5485.825018811712,-3.2026955587072354e7,2.863821894055423e7
0.0019999999,-1.1582418619888308,0.00025811205915056087,39.620511472918686,1.154518399103876,16735.86366705994,6258.848177834043,1.7635863208853163e7,3.4748505576868124e7
0.0019899998,-1.1579552768083987,0.00025963795197740826,41.81109828429979,1.2832520267178134,26549.301974338956,7745.925874313645,7.206822085444567e7,6.165777906879498e7
0.00198,-1.1572997869693766,0.0002591141741584008,41.19864830566171,1.1845395697783578,17301.99492338356,7026.201986484449,3.774521496244684e7,4.726411297187886e7
0.0019699999,-1.15708115735703,0.000257217974743128,39.496829459806825,1.116480025892641,17127.598046637388,6588.799702996368,5.7475187729643255e7,4.9149579619109936e7
0.0019599998,-1.156657383643515,0.0002585763230747813,41.599856880586024,1.1878423211230056,13485.762576790572,6174.990342784048,5.207564340713244e6,3.5449453349141896e7
0.00195,-1.1562813902670293,0.00025543093483156916,41.72121075789595,1.1930478931333557,22315.996941572714,6726.064347841903,2.394658676961199e7,4.407600799730796e7
0.0019399999,-1.1557167059922258,0.0002622949406009264,43.52267361707624,1.2336728091117257,15310.560831697558,6637.818045974192,2.3480983146857403e7,4.144084703337829e7
0.0019299999,-1.1551383905260553,0.0002663000288709667,42.08440494438816,1.2376187293665941,22775.82245357917,7489.9814031752585,6.765286127869159e7,5.7092574903495826e7
0.00192,-1.1549444497008585,0.00026333348328023444,41.40595608601918,1.1759053387420169,22460.084717397705,6687.920528764051,4.198220461859498e7,4.5631416335141435e7
0.0019099999,-1.154522626190235,0.0002664591811054786,42.1858906932717,1.2444401987675504,16213.446394911738,8257.083711639987,5.9482984094799e7,7.920471399183106e7
0.0018999999,-1.1543819054231224,0.0002697248335147977,43.94170508886704,1.2265015057436253,23972.834856726397,7086.220509598192,3.7752497594714575e7,4.067283176954985e7
0.0018899998,-1.154026525054726,0.00025834253745622335,44.133780404946,1.2388552650764861,23910.629172327473,7649.923202603007,4.763448239242491e7,5.53147623538437e7
0.0018799999,-1.1534169446966405,0.00026621200764537445,42.831332589173485,1.2164226223549233,29236.88557526492,6961.402228283668,2.554000575583135e7,4.48184421943722e7
0.0018699999,-1.153142851045352,0.0002568844669887828,41.45730857040411,1.1379374381594003,12939.546958433675,6043.3554942916635,-1.950752827941102e7,3.322925808764955e7
0.0018599998,-1.1525497320114844,0.00027923993539348226,45.873239533724835,1.2552227950393262,17619.022971446513,6445.442018150564,-8.620911755276744e7,3.922137885562295e7
0.0018499999,-1.1517706054010932,0.0002745829471887591,44.934288814973726,1.2944346054211544,27727.004931766656,8388.092148724223,5.402799682065039e7,6.6443836865752935e7
0.0018399999,-1.1516559411400786,0.00028031107748972595,44.992900503368496,1.2386488172014405,34377.90672854756,7044.784625200268,-1.2389989420199102e7,4.670062900572421e7
0.0018299998,-1.1511875097243358,0.00028561515333589945,44.94087424763047,1.2738751804583128,14644.003191334894,6571.134742002012,1.2332761828691013e7,3.97543081417196e7
0.0018199999,-1.1505300858040632,0.0002762478284295663,44.79815901682573,1.3281523566943556,24268.179740920747,7789.0824910021,6.555964692082844e7,6.061835277641003e7
0.0018099999,-1.1499451496668358,0.0002690500178130514,44.796768405543126,1.1920633522989708,19244.48102442249,6297.0384825133,-4.625290229703304e7,3.446850723465507e7
0.0017999999,-1.1495623500281646,0.00028648556982491637,46.966287544216655,1.298879985128374,23861.310353497593,8852.631487464701,4.529072468542196e7,6.52544476361943e7
0.0017899999,-1.149401692527695,0.00028119938299280185,46.96220623340232,1.3035371634184236,28754.779427338337,7729.063247166143,-1.0942206843537e7,5.650369746674971e7
0.0017799999,-1.14899706550668,0.0002849409181264992,45.32742852916674,1.273210990482922,25366.427418126834,7593.91764020226,1.4072723377849607e7,5.032547969770689e7
0.0017699999,-1.1482913363258986,0.00029412017317240066,44.974204858538485,1.3087366042001312,13049.189061999808,7437.289207212464,2.1648418934020422e7,4.629692335604129e7
0.0017599999,-1.1478528531689072,0.0002785485679626919,44.62459645562635,1.2572117574203814,11807.027840763674,7148.0458984178,1.8748938721714623e7,4.686575536078312e7
0.0017499999,-1.1476003878291776,0.00027777851657777227,45.698153579393576,1.2781007548468994,22211.162445012127,6882.426860630647,-1.7051023677744813e7,4.16021801589414e7
0.0017399999,-1.1474935187076933,0.0002911588755443682,48.20698572535585,1.3905578468823436,18771.02782487619,8438.724166823402,6.36629819770101e7,6.180295128405201e7
0.0017299999,-1.146596752266367,0.00028241922554289974,46.48186117416057,1.4045397734522536,37316.59345561729,8393.106490508573,9.294237858651915e7,6.326285663496047e7
0.00172,-1.1466098200521497,0.0002719451598582063,44.736215492356635,1.4360314131490897,40357.2570275767,9809.435789469988,2.208884160085045e8,7.563543457745637e7
0.0017099999,-1.1460628084409374,0.0002733581433392853,46.66007745493582,1.3504387634569068,20219.090928277205,7478.132920795712,1.2438226819761904e7,4.5321091624516025e7
0.0016999999,-1.1455905292467579,0.0002836284354978967,46.45546499725465,1.25000948056884,14425.410018808194,7214.035161238274,-1.982026174990464e7,4.121565060470054e7
0.00169,-1.1446923489022267,0.00028266878457369163,47.25710617096641,1.3206605571776797,27554.89241961114,7474.053967043743,-4.0333485910993093e6,4.188499058613106e7
0.0016799999,-1.1441413018110924,0.00028815136989087525,47.0255622461873,1.251821040020455,24788.16188900263,6835.150421318319,-3.524875219369955e6,3.8974809216869526e7
0.0016699999,-1.1439285157251564,0.00027879710716943626,46.174042936668364,1.289642789299528,12455.708779575305,8132.063088132928,5.7528770737363875e7,6.6149463547394134e7
0.00166,-1.1434749763032048,0.0002899134204893532,48.0065388254679,1.3634431636560311,15797.548433234273,8564.952140877836,6.2926958038598925e7,6.2680743306411624e7
0.0016499999,-1.1430194217954286,0.0002824504811926126,48.0580780352299,1.3849539890197071,20339.1994484347,8196.098229994337,3.356251296588645e7,5.332916480475177e7
0.0016399999,-1.1423355719290234,0.0002698793711394478,46.436101504908876,1.388107048015107,19493.320175171677,8861.355385620498,9.843492256416589e7,6.432844624849571e7
0.0016299998,-1.1420625746448831,0.000285455117794651,49.20493857655711,1.4444978726779338,40756.90478531386,8510.598953579194,6.835962364031802e7,5.376746439093826e7
0.0016199999,-1.1418256377921483,0.0002788288358779876,49.88355002949804,1.4390941961409462,33856.427896619905,9946.573198964144,1.3375774802629384e8,8.317165337997234e7
0.0016099999,-1.1414306811386319,0.0002729790764096542,48.558369080696686,1.3476819397508624,26446.553679572356,8263.487418351997,4.306493833895755e6,6.033641098172659e7
0.0015999998,-1.1403627079923813,0.0002858991053801503,49.097433803028025,1.3952081673218326,19415.02345152912,8152.72875102319,5.082865147681543e7,5.4217764235318586e7
0.0015899999,-1.140140197968475,0.0002849257663348643,51.40635911559647,1.4011066704083381,29596.851379662032,7480.022552425308,-9.392081142027856e7,4.609389056012104e7
0.0015799999,-1.1397890934590627,0.00027559635653243505,49.47758142884745,1.4047207953859453,13881.780625481468,7885.51022572632,-2.9780194775107626e7,5.5892193779956244e7
0.0015699998,-1.139251908346641,0.00027394315236203707,48.83304304920479,1.3112093971662206,1795.9680270061922,7945.648029500208,-5.5424491717051014e7,5.981364117491746e7
0.0015599999,-1.1388776364218374,0.00027811161660258295,49.69651260781842,1.3728048659717567,20702.579989077312,7533.514679960979,-6.976295210000993e7,4.45498393278289e7
0.0015499999,-1.1383442912872273,0.000274248954831266,48.068442441848916,1.3732719059469403,21051.63280069328,8779.29265011991,8.82280115301628e7,7.1081699898716e7
0.0015399999,-1.1374592346654295,0.0002709020277062609,50.22005891042708,1.382007114578091,23087.389301500676,8838.541200550237,-2.759207256621832e7,6.4441916568372265e7
0.0015299999,-1.1367531794087087,0.00027649700446084533,49.44045342598873,1.386898773948239,23027.490746711253,7833.519921975884,-57767.72213633083,4.662572476589882e7
0.0015199999,-1.1364701752176554,0.00028246686483686666,50.25442158794085,1.3532335531581767,20983.542788079794,8365.50888013969,6.707428056816575e6,5.274848320278517e7
0.0015099999,-1.1358574275169928,0.0002872596826045463,50.88764098070926,1.414033453385256,18360.614906555646,8509.558090583663,4.62819359578203e7,5.4614467123956345e7
0.0014999999,-1.1354713040351199,0.0002927360854427824,50.21941829799036,1.4238694639653589,7863.107919585535,8023.680125983586,1.2793485626255894e7,5.104914469140267e7
0.0014899999,-1.1352070578744917,0.0002796113847749907,50.92785734342466,1.4515145590799912,29764.390614706506,8835.149766998818,7.087830586200103e7,5.6331150364104085e7
0.0014799999,-1.1347781925916018,0.0002830706775210382,51.02618514944571,1.4083053010283229,40138.16239176941,8664.545114661674,2.347189998048737e7,5.6907287057122484e7
0.0014699999,-1.1341030019125393,0.0002973051784377284,54.62699950009705,1.635698505762345,43258.90755099185,11004.300044538397,2.0608518544803223e8,8.586677563657765e7
0.0014599999,-1.1334874838152345,0.00029445251193167994,55.39372681838213,1.5958790653605228,44292.49601123612,11719.397583373697,1.306393071004413e8,1.1107619737025477e8
0.0014499999,-1.1326819111530868,0.00029862380748653324,55.46898924117685,1.5460032693966257,24501.222336925457,10575.803055915692,9.802214266938199e7,7.97039821009989e7
0.0014399999,-1.1322236833072261,0.0003005744358063718,56.47828217178395,1.688028990586067,37289.32758391749,13575.994303265601,2.3452059491004816e8,1.469631797677025e8
0.00143,-1.1314863816925382,0.00030871217981910773,55.335438493096255,1.5940286702896362,49307.35923562172,10570.893135533686,1.4156766105071515e8,8.528426716574672e7
0.0014199999,-1.1314033484117574,0.00030362323101886077,55.442468967787086,1.6599268026790086,58112.64412908863,11347.646654104075,1.8164580038937864e8,7.944974111204398e7
0.0014099999,-1.1310461359706254,0.0002994932921440423,53.475691835834866,1.6069530611014236,40397.06384005044,13309.910786356695,1.6305709906962144e8,1.5152506780887812e8
0.0014,-1.1302372904650388,0.00031642822613048104,54.640021353229955,1.492265085707376,39067.636551930394,9955.951941455163,9.928403188972716e7,7.447056312845464e7
0.0013899999,-1.1293786475176575,0.0003252096006742407,55.14492834548831,1.5915094783925445,34896.59099131904,10079.651859770676,1.045153845214776e8,7.461051156695062e7
0.0013799999,-1.1285142213343746,0.00032304120212422956,57.47318355226702,1.6661899058642011,40833.128950319224,12584.260422472553,1.6327623899177006e8,1.1312627897639546e8
0.00137,-1.1284724104271875,0.0003106738065269262,53.78548076234702,1.54455876615812,31302.958780316825,9045.668651754935,6.970091167590532e7,6.081346619865274e7
0.0013599999,-1.1280742376239448,0.00030079821894146204,54.456258409921354,1.500369928486103,30214.38846986662,9151.53713789393,-8.445265927111298e6,6.306308555251889e7
0.0013499999,-1.1274633860611727,0.00028469491063598366,53.39570988079472,1.4888662933871777,30123.171165368938,7920.810233240586,-4.6418028427682936e7,5.5285614471630156e7
0.0013399998,-1.127047359815977,0.00031625092852357234,57.10194061931177,1.638049133657172,48926.05422616743,11349.597368277744,9.856207220598313e7,8.79766154462644e7
0.0013299999,-1.1266519598113671,0.00031526258920241274,56.97600739864186,1.6839880250366013,45322.1003968808,10497.466611099178,1.4316171457656693e8,6.748199570125353e7
0.0013199999,-1.125923153019491,0.0003123267326899388,57.438116378353264,1.7316568895231397,39277.66846838759,11831.470613245085,9.808236274852234e7,1.0962342315946358e8
0.0013099998,-1.1253889793473442,0.00031110920099251463,58.347831109484474,1.6289453394918427,33963.736318101626,10695.840260387467,5.239550623758104e7,8.869237523688303e7
0.0012999999,-1.124317931074415,0.0003135757055693037,57.132469899147566,1.5095625764569112,38276.853071307145,9671.654198712191,-5.7323147105993435e7,7.273357682052776e7
0.0012899999,-1.12367036457664,0.0003252215234473656,59.93395826805973,1.7247824113008243,53195.562942906596,11106.682744549797,6.006529856076253e7,8.42910953290339e7
0.0012799999,-1.123296747012578,0.0003274642144686668,60.56378455862007,1.8279440239941112,37405.57124117457,13182.356066176037,2.3402584996471822e8,1.1419634528463855e8
0.0012699999,-1.1225636139196489,0.0003205558650846555,59.41627460989044,1.6638955325151719,25210.491860637812,11276.567587554893,6.2094829422614954e7,7.784449749702688e7
0.0012599999,-1.1218982213807047,0.00032875810790388153,59.9087827254021,1.682778227869523,34094.88145593724,10631.127363072124,-5.660889560094111e7,7.309544967139383e7
0.0012499999,-1.1214094461873043,0.00031315366650390696,59.86572157948524,1.6282582831106076,22839.19098953887,10689.691187218441,-1.8689132074770004e7,9.443465865742137e7
0.0012399999,-1.1209680671399205,0.0003079720034083442,61.701823146862644,1.6872651041824729,26115.862089049246,11309.636507339757,1.2098700889021602e7,8.190328806917197e7
0.0012299999,-1.1202005699804285,0.00031098351953747963,61.85998655823997,1.6897743626066546,27488.69342868334,11176.20633555321,2.770256370960439e7,7.813882138174717e7
0.0012199999,-1.119624257096524,0.00031424960081906595,60.581787656553296,1.6950088383632427,42929.759520334315,11572.04046240657,-9.10204388994233e6,1.0057510064509204e8
0.0012099999,-1.1191373188003533,0.00032873739138027954,62.28944687471393,1.7065763263716525,47133.57934385454,11644.695712187138,-6.455283197593026e7,1.0232841512975532e8
0.0011999999,-1.1179499945426574,0.0003369191832005198,65.41996950537387,1.860056687070524,44999.76038511327,12808.028617176085,-8.712428927175662e6,1.1204643921663071e8
0.0011899999,-1.1177825506817973,0.00032416741214324227,62.51908442222249,1.7406283469056507,34717.99625757698,11098.03469142632,-1.5556116001722157e7,7.098409357632408e7
0.0011799999,-1.1171237774967968,0.0003244584079198717,62.450564157283,1.7003552997234315,33610.352218538224,9991.064169172125,-1.7327024546996784e8,6.3987190365671024e7
0.00117,-1.1168712768860947,0.00032585668195721034,60.49257566414417,1.6521048653653456,47011.968898291176,11610.542528392622,2.574316566741589e7,9.01128128403214e7
0.0011599999,-1.1162701055956643,0.00032032455792007253,61.14512794101369,1.6999397606731437,36144.87588557103,11805.628224884998,7.424950660811293e7,8.419514145292227e7
0.0011499999,-1.11546511665582,0.0003246465339641478,61.98624596504091,1.8006454133925343,48454.28843403177,12904.325228845468,1.0396578842277716e8,1.0407703167121096e8
0.00114,-1.1146659286948446,0.00031497750873519837,61.64610835773307,1.716997954687445,26406.43650686542,10560.67645447334,-7.87004182102999e7,7.126033038297153e7
0.0011299999,-1.1138824968030865,0.00032218328079919393,66.15799310190457,1.908345397982664,39507.20746019775,13888.66948428714,1.343966830516285e8,1.2045477312174779e8
0.0011199999,-1.1133389414654682,0.00032825221413348174,67.94864918352268,1.9080051438283725,64994.87229941975,12741.033584323772,8.336097800908633e7,9.745064020368569e7
0.00111,-1.1123805197280863,0.0003292218169351296,67.95493167123803,1.931266738636396,45680.34857580058,14441.560903767515,4.5813673125337005e7,1.1692942892145774e8
0.0010999999,-1.112037224687267,0.00034066242918503683,70.15556771857945,1.972348669431733,62098.87237238509,14630.038734050464,9.030070987319748e7,1.173991122442249e8
0.0010899999,-1.1112923568564064,0.00034019261334301094,69.24676742036601,1.8320429540199212,46014.337139014395,12085.753543730674,-1.2639698987085125e8,9.000472513866976e7
0.0010799998,-1.1102138736199618,0.00034227692821882025,68.56385670781876,1.9309686279659943,63491.058346190584,13311.298015945644,1.821964825559667e7,1.0104970184961389e8
0.0010699999,-1.1098179839667976,0.00034407814872145534,68.70735018098496,1.9636644417278206,77670.13872231614,14652.757593704866,1.705228965103132e8,1.2316661635229069e8
0.0010599999,-1.1091504881489853,0.0003493215323345118,69.21314096458873,1.9206888567719127,50946.29165565871,15327.194551612574,9.105712233101608e7,1.2745519774259087e8
0.0010499998,-1.1083910292583192,0.00033942577221254247,66.23183137815002,1.909532433218421,44234.12192284489,14117.97672103177,7.425963603847872e7,1.3583980939525488e8
0.0010399999,-1.107985214993751,0.0003427397150440303,68.87448606985694,1.9953931816697792,43325.07253372082,14256.428305329624,1.5723055648281568e8,1.0899447696216553e8
0.0010299999,-1.1069853019652733,0.00035538948924617895,69.87794712235421,1.9480974679890877,51941.22973810644,14254.96646452317,8.191533546094218e7,1.1453282541838394e8
0.0010199999,-1.1064006258237873,0.0003458155332486763,69.8849527321685,2.031642220428935,45920.466298103,16895.268123526756,2.2693177513599768e8,1.480318917419224e8
0.0010099999,-1.105975473651093,0.00035117050470743854,71.42125057768835,2.0260765314527,52886.82818308353,14899.773156566704,6.3760228921560355e7,1.2974484446229714e8
0.0009999999,-1.1053431298480463,0.00035335307109301374,71.33951861221624,2.1175592113807373,72366.91468188068,16080.848826873294,2.760729616163776e8,1.5477410181946957e8
0.0009899999,-1.1047701808470305,0.00035451890441348785,74.09885281778784,2.2101441070051324,58546.00574450585,17037.17665141803,2.3785333532687238e8,1.3540890720416644e8
0.0009799999,-1.1039929510764852,0.0003567057612489682,76.34874467960667,2.2002207842100314,82482.92694375566,15722.380335408898,3.1108312754579265e7,1.327875360416411e8
0.0009699999,-1.10355661705086,0.00035427359945946997,75.37410274379027,2.1909916563098077,57013.65178176629,15652.830018789988,1.9644134581551808e8,1.261590156538314e8
0.0009599999,-1.102593339413517,0.0003559820530749671,75.65967076945724,2.2553166701978826,64785.44894799187,18565.406963185647,4.04894996781611e8,1.6411791653156185e8
0.0009499999,-1.101674703329257,0.00035532852644813186,78.47222989983966,2.3850172100237277,89596.46504916153,21617.579228116127,4.57135242219623e8,2.3402557943020588e8
0.0009399999,-1.1007832580191006,0.0003531500881954894,77.79196430915962,2.3189890593747746,81956.20924038443,18552.257512539072,2.1415540880426893e8,1.6040226954351944e8
0.0009299999,-1.1002442566435175,0.00035519098179977713,76.42524549025283,2.218725341777587,84902.24594354465,18173.425165788423,2.614094486630314e8,1.5380938103538623e8
0.0009199999,-1.0997398738594537,0.0003525770373029739,73.94378045022175,2.1300243593067223,71076.15567977678,14832.504396327047,9.557382320998846e6,1.2272133128490245e8
0.0009099999,-1.0990002612967587,0.0003656580733070724,78.50422054982013,2.2835457397974928,77515.28851010237,16618.660587210077,-4.832974482191539e6,1.2630472074756141e8
0.0008999999,-1.0979576467079688,0.000367153936413486,77.0021359654432,2.254952183815993,77868.19514678411,20824.009052090772,3.0440074312830204e8,2.25132631624833e8
0.0008899999,-1.097081385815625,0.0003729508811313462,80.01979357517881,2.310419322861785,92102.46763751964,20028.371716089358,3.5567441118996423e8,1.789737524826101e8
0.0008799999,-1.096548802823085,0.0003762083955041919,79.51200854766608,2.1921570211356625,79550.62122754141,15699.321135375661,3.0520285769631144e7,1.2695760460633479e8
0.0008699999,-1.0958591323775764,0.0003793885155401131,80.87660923596901,2.332221731550827,83126.51800614248,18338.58489539716,2.786624847935715e8,1.7261811095891193e8
0.0008599999,-1.0950517836003548,0.00036407475891297314,79.24020263011535,2.2326429061743647,93728.63336327871,17325.218848363398,1.3196388251067926e8,1.5467032527173543e8
0.0008499999,-1.0941375926265613,0.00036498034416347034,80.48500799245623,2.3630570292630098,95248.14664748471,18203.353191270675,1.8134539075516888e8,1.7355575052629775e8
0.0008399999,-1.0933596412980873,0.0003656954252788242,81.19622322323183,2.4068600599784715,88367.97144107363,19959.01398503797,4.0838208644787e8,1.871804793589836e8
0.0008299999,-1.0923870984776176,0.0003660937426047578,81.41524703610223,2.3418222841395684,71388.71648739147,19151.02711318345,1.8940591168481395e8,2.0355153080166763e8
0.0008199999,-1.0918034341276968,0.00035595510314326897,80.71737227976985,2.2206318895646557,61767.144870155724,16064.32400047813,-4.054381724076493e7,1.4020963788477072e8
0.0008099999,-1.0909653442589078,0.0003716973518485859,84.49188254390222,2.4531584739871186,72580.65621675986,19831.54200847363,3.625989049716793e8,1.7862735994394636e8
0.0007999999,-1.090291212679024,0.0003707997606011012,86.82352927332653,2.389246348189466,92712.95085269824,18714.216252979342,-1.1717978225216658e6,1.6913999331558666e8
0.0007899999,-1.0892986188765619,0.00036684109051078536,85.84438653075216,2.5750362122607844,89893.61559484444,22282.559574985033,5.53407154094892e8,2.5505905875263867e8
0.0007799999,-1.088429032138203,0.00036279954265458367,87.62538551215245,2.484301188846449,92926.2007372839,20920.368930090714,2.2574316342501947e8,2.3574173849883407e8
0.0007699999,-1.0875151980415634,0.0003562409800792727,86.13461733663748,2.4440274642314486,78530.18824793959,18105.861098133635,-7.182187048563306e7,1.4682901561140624e8
0.0007599999,-1.086409699714669,0.00037536945970447237,86.13333600321842,2.6296415753360174,108806.75463405244,24593.842361630264,4.4110194187112755e8,3.108075072375818e8
0.0007499999,-1.0856757869785927,0.00038435404598106726,87.54880617261529,2.5847916614796325,74813.444285142,20693.026634212558,1.3765419593267465e8,2.044565238615424e8
0.0007399999,-1.0850128757158992,0.00038595727052994033,90.16653327353792,2.5817595775327584,57177.523886484036,19733.409895003133,9.121737298575762e7,1.7141071885462862e8
0.0007299999,-1.0842261308428893,0.00038349346431953393,91.62323749790968,2.6449114394403543,53494.891231397385,20567.629125374173,1.3497035686212e8,1.8755495679764608e8
0.0007199999,-1.083568699927929,0.00040188632879929997,94.31619215728365,2.744176700664029,81901.33982927634,22405.5064980409,1.3100514479338637e7,1.9585378356611073e8
0.0007099999,-1.0827397955798037,0.0003965864602280791,94.09144614510075,2.575619264190772,97560.14954190691,20161.004478733452,-7.758856498208134e7,1.954710153144088e8
0.0006999999,-1.0816144096006644,0.0003858954022990625,94.69005415209432,2.6252706307568596,103360.2555178298,21388.11002766224,-3.1162601903397316e8,2.0093151862157363e8
0.0006899999,-1.0802990252435154,0.0003894384480656536,94.89319900981664,2.6353287284459537,83419.68561426246,21605.147661596275,-1.9566799101743487e8,1.8992917023423293e8
0.0006799999,-1.079446515413662,0.0003998244303185283,99.78852591331928,2.719672981779222,106947.04406175368,23693.271428409153,1.01093583258762e8,2.323144782334407e8
0.0006699999,-1.0785932539131635,0.0003974245870476551,95.42280904364006,2.801177873137247,132309.65442549452,31664.19470835617,3.74517387747068e8,5.515018625162295e8
0.0006599999,-1.0775985338299487,0.0003854562004541221,95.50018808662192,2.760417952156164,107303.57968006482,23161.307956670666,3.453202316957134e7,2.864304807938487e8
0.0006499999,-1.076885102919765,0.0004069776938448298,98.82505009284107,2.902359308600297,102210.87371204233,32141.454914333463,3.8912708478982407e8,4.854370979779497e8
0.0006399999,-1.0755276181198643,0.0004032045588120873,98.90190949553907,2.939523381021078,116004.88269064967,36882.85538634779,8.0937899648662e8,6.518134618060501e8
0.0006299999,-1.0747703659487031,0.00041531144460977865,98.00814217831226,2.867256424586768,81004.69556279281,31331.83065049374,5.221672338560518e8,4.416384408481337e8
0.0006199999,-1.07390478358343,0.0004193323751610616,98.71877932039875,2.919407095619552,133295.3312141806,28605.134260112907,4.766655499731587e8,3.828017779492219e8
0.0006099999,-1.0730309736537342,0.00040743154779305314,100.67306799938196,2.941548947925791,125999.42546091798,28895.557063573844,5.639580932032642e8,3.223361763010132e8
0.0005999999,-1.0715701018518213,0.0004251148014442345,102.3204620837434,2.9964837276157072,133100.09287047168,35725.875554350176,8.037589956280123e8,6.398114961734248e8
0.0005899999,-1.0709506044663202,0.0004252445321280944,107.82569093629532,3.2339817905250157,169094.14555550105,54915.73871019861,1.346522972186075e9,1.3919345200814843e9
0.0005799999,-1.0699405994466724,0.0004216078718693496,109.79213144681832,3.4219677677571565,166283.6860975993,51292.65120637903,1.58198500962348e9,1.1837035218227074e9
0.0005699999,-1.069318574488289,0.00043158409796565116,107.99473832136088,3.2776028862469673,155233.21562239266,37183.853694926904,9.577383409397416e8,5.571919302997539e8
0.0005599999,-1.068239732944609,0.0004293066869803882,111.51829025470362,3.2984191579406663,152859.96926714556,32793.35318161996,6.8486444895465e8,3.972913068352992e8
0.0005499999,-1.0674192360075474,0.0004417799341658439,109.51827181076709,3.119830782928153,145772.76933261965,29826.9657668568,4.0791858055630475e8,2.827987917350294e8
0.0005399999,-1.0663556431163594,0.000440894147373284,110.12726478485112,3.170493193130702,128019.0559481966,29991.13678030947,5.96071482032794e8,3.0390637013075227e8
0.0005299999,-1.0647842632120657,0.0004272040275229091,113.49273889221841,3.469881633833159,172213.65931304192,30914.18336133261,6.675710327312111e8,3.1379930413678443e8
0.0005199999,-1.0634349177858553,0.0004400916520830882,114.78362299596091,3.178627695855835,90232.67390876714,29275.93822036791,-7.12721220937774e7,2.9662844507626355e8
0.0005099999,-1.0624551516287135,0.000426881120336802,117.71685875899843,3.4472162664526746,148985.2074578643,33746.00451619502,5.015102305651036e8,3.7691836822905403e8
0.0004999999,-1.0611261049991598,0.00043280791934833987,116.4065436396241,3.591296429288959,170861.5382630369,43285.80146302879,1.0733007778534385e9,7.351637125620149e8
0.0004899999,-1.0604516043919814,0.0004455394135463467,120.85535710491058,3.553368518480554,150622.63567637798,37304.348958523966,7.219598142453572e8,4.3577036722612506e8
0.0004799999,-1.059139567193061,0.00043735522909435677,121.33357628650683,3.6849462568116054,170993.29429854898,46239.42400569208,1.0204916371556315e9,6.886086714387329e8
0.0004699999,-1.0577372469804813,0.0004387561218055197,120.6945127812299,3.580367805428215,179406.0523489615,41313.12512712872,5.903910725958315e8,5.779823443709178e8
0.0004599999,-1.0564842042524913,0.0004510183363877091,123.70480569008762,3.5612848350719406,203339.21845861655,39972.34181840368,5.017139523878791e8,5.189815487953615e8
0.0004499999,-1.0556948204304883,0.0004509330170133631,124.05043566854847,3.5177221453353678,158504.66984065322,36549.67056104393,3.6906331011028e8,4.266916623522881e8
0.0004399999,-1.054401334209985,0.00044783478369144283,126.12819366581513,3.7427708115368854,205612.9828412599,36076.166251665556,4.679622182962824e8,3.7138713095457834e8
0.0004299999,-1.052939274648133,0.00045400898838657977,127.60398024101144,3.7564090966266526,179116.17715871852,41057.24226451319,7.006790104143258e8,5.516416436641889e8
0.0004199999,-1.0515971472948438,0.0004508486516909831,130.0387872358523,3.9225387295525076,209206.37437244863,42519.00557099311,8.152254160513278e8,5.908111776422153e8
0.0004099999,-1.0505771991378277,0.00044733598121446654,128.21815484262925,3.8507338183946254,219648.94759925647,37767.53382809474,4.061721390335837e8,4.5972654639993024e8
0.0003999999,-1.0495274122664684,0.00045977382779808135,129.4946880682271,3.6385442907974013,123645.78587623272,32460.56752993524,1.1690782256421962e8,3.253350037902766e8
0.0003899999,-1.0481414388879406,0.00047759173669980395,134.32671892885543,3.6878465723699705,158436.6291083659,33214.91660221173,-2.3760279966298106e8,3.265108822488966e8
0.0003799999,-1.046580394465628,0.0004705627780184986,139.88527315952314,3.8541543055835152,191731.34223388345,34125.12364064198,-4.4845617066248006e8,3.741399380052706e8
0.0003699999,-1.0458763777223674,0.0004762257224754805,136.02673471739718,3.750404743607573,141792.05241812326,33362.20682092548,-2.3712125860024428e8,3.300439466472503e8
0.0003599999,-1.0443223518082612,0.0004769501131756764,133.4472685631158,3.639992202862985,181561.13899347582,37662.02476284798,2.013417910270995e8,4.113969577427143e8
0.0003499999,-1.0431520931754157,0.0004979914515998665,140.90914542232386,4.00839373785262,217586.50102800844,43631.91043581392,1.2562566429708603e8,6.099934836595554e8
0.0003399999,-1.041533842888486,0.0004961220071457177,143.0210938771417,4.079948208370182,224616.39619401796,43943.68407933768,6.4853585283053294e7,5.721014877738751e8
0.0003299999,-1.040175277833995,0.0004968824650905894,147.74105110286186,4.2774651437007405,256810.62945527796,54509.74924886563,8.286210880434946e8,9.364256540554329e8
0.0003199999,-1.0387864654858396,0.0004892090633844401,145.65422198229564,4.291192368475157,299665.34550050367,54296.75752535679,8.921135721518519e8,9.983159119288183e8
0.0003099999,-1.0370852095675591,0.0005047911017606573,150.73085296420322,4.229122809482073,254998.7789714829,48499.656324978074,2.2170898831109467e8,7.637267651667434e8
0.0002999999,-1.0355922357193061,0.0004973408821875397,151.21080331687662,4.418918780504677,253105.68445108942,55979.04638797906,8.96280259457455e8,9.877629128480983e8
0.0002899999,-1.0342040857743404,0.0005110808532494239,154.20178249957425,4.4994348804564295,286112.76094629616,49274.02123085722,3.8196711434325427e8,6.773846705818671e8
0.0002799999,-1.0324280550735616,0.0005045341425460376,159.8194069783307,4.605412915857527,237481.2153146011,45414.98751707775,3.6607358372494526e7,5.854048030138971e8
0.0002699999,-1.0309496202559207,0.0005061751179169552,162.40496843529507,4.643015385643178,228327.19273582092,50465.77044331545,2.230669107305121e8,6.983334634793171e8
0.0002599999,-1.0297078094570231,0.0005090145224772671,160.9184003538072,4.68924457835466,232645.89829993388,50419.877001241104,5.877038208424315e8,6.437265937632055e8
0.0002499999,-1.0282815912923355,0.0005097828725383385,167.43421698678367,4.959376773538631,258282.3990008823,57575.42981266277,9.459611464540391e8,7.415794036452565e8
0.0002399999,-1.0271420971609686,0.000521011752427898,171.84008377958986,4.934497690896439,269185.7325791251,59350.46697945967,3.057292624371267e8,8.497039104891018e8
0.0002299999,-1.0255016029648603,0.0005292412182891559,174.84805372353236,5.200401754366322,290746.27733798703,61541.811031969744,1.0699456138521004e9,8.200527212448485e8
0.0002199999,-1.0234000159797312,0.0005411617764151113,180.13147322626284,5.257476150197947,330673.1958151219,67478.79492686513,1.1263244915573516e9,1.0915692518207014e9
0.0002099999,-1.0218178875218604,0.0005444978495003972,180.6454812499988,5.43745258595665,390972.8550684483,76690.67691460489,2.272938197388344e9,1.3662394850304177e9
0.0001999999,-1.0204344465445818,0.0005644818584096068,190.1776665803935,5.785251005083,433337.57413466176,75572.03192008761,2.0635511790982687e9,1.2769015251283627e9
0.0001899999,-1.0180499290891527,0.0005700608446226516,188.85340939171022,5.65576855687402,386020.330114802,70457.59863148142,1.5979623764054806e9,9.988509937542166e8
0.0001799999,-1.0167663866542471,0.0005816808524634554,193.85002173895205,5.7195610467171685,408833.89271612983,67909.33216931182,9.838334180041794e8,8.606003550602524e8
0.0001699999,-1.0148522301377065,0.0005840045410353041,195.48755352692405,5.679528053553647,469514.2539763019,66963.35321755316,9.671534201539559e8,8.54555751168355e8
0.0001599999,-1.0137454716543794,0.0005925932676377473,196.90828182577536,5.748969690030386,455413.56522340426,68884.70427403976,1.4605506752038398e9,9.121414136120557e8
0.0001499999,-1.011744881781548,0.0005819252273361737,196.88772191217151,5.814336331349479,449066.9022929537,77941.56402929444,2.1250325011809542e9,1.1237960759941757e9
0.0001399999,-1.0100280676157931,0.0005919739328810404,208.9187829270979,6.234861301313537,475615.11964128533,87445.54905453249,2.3458491403187346e9,1.5317579004597101e9
0.0001299999,-1.007745120359228,0.0005958359577367551,204.74034063924213,6.381392482236775,583841.4716304272,104678.12753383533,4.604166995388711e9,2.195571938368794e9
0.0001199999,-1.0059107779136176,0.0006128969802359392,213.87034180645267,6.847400784315769,605168.3177138699,122705.98220006505,5.514125941112513e9,3.1152261171696644e9
0.0001099999,-1.0043249952758393,0.0006135756268542819,218.94589881824197,7.016011057006813,662720.0865618234,125132.79125175175,5.633025357739794e9,3.06112253175898e9
9.99999e-5,-1.0021917147087858,0.0006193446517859368,223.971423153617,7.036466502064042,606592.9092904216,121227.08244666006,5.184318394225166e9,2.563084848620503e9
8.99999e-5,-1.0002552238343352,0.0006077968312261428,219.90089838182143,6.692473123681726,592101.3229164106,111501.77223988148,4.663214590226142e9,2.3657803027747083e9
7.99999e-5,-0.9984827083434324,0.0006249195079527305,227.84661180937442,7.265533010573381,647728.6024224376,131161.8581233754,6.45100100996757e9,3.1737849123965673e9
6.99999e-5,-0.9963312396786846,0.0006489227286087283,232.05929743718298,7.231693881235741,595975.0328092583,130918.42662299734,5.650563170138517e9,3.41286102859825e9
5.99999e-5,-0.9942730221142818,0.0006376952432662916,230.92273992621176,7.09063942240069,532266.2520906733,139870.7489276395,5.783082440066294e9,3.898797442221714e9
4.99999e-5,-0.9922158991807302,0.0006466222671142643,234.84083535487562,7.06777187806487,443649.4237893479,110703.14235817007,2.9961441140563164e9,2.199137367232243e9
3.99999e-5,-0.9896646961950571,0.0006642171465802732,239.99971347032553,7.083745096123497,453030.3255011519,106363.9293634677,2.8136384240786514e9,1.8991683095257308e9
2.9999901e-5,-0.9873964023021519,0.0006617943502625523,249.47671047681948,7.262942091548965,592106.5850013262,107659.87429506134,2.7226213639217443e9,1.7575613643589823e9
1.9999901e-5,-0.9851259151369883,0.000678320571684845,257.8223204395109,7.354387954766497,727561.399275799,112969.54588936165,3.4957286102889466e9,1.7718324942465603e9
9.999901e-6,-0.9828828415030706,0.0006773203542206597,259.39361193951856,7.231149274817613,553561.6315468926,100878.00029874263,1.0458751000075544e9,1.5330311419448917e9
-9.913492e-11,-0.9809008699953645,0.00066669572543061,260.59598221079665,7.798242770912531,553861.4761156248,102314.0539145829,2.5330227556370473e9,1.4529991468607097e9
-1.0000099e-5,-0.9783322639432479,0.0006744989203778276,264.25047098927905,7.980227487418163,604457.4639576492,120183.75653386628,3.7473549150762253e9,2.1214149544141319e9
-2.00001e-5,-0.9764951681772153,0.0007014006506200408,271.93424827530697,7.884916863899288,641488.9328631911,117782.16068062308,2.642028649962155e9,2.0868640433564947e9
-3.00001e-5,-0.9738173398174922,0.0007058031875887658,276.8041001202135,8.1531976966842,726712.9861097242,128720.19672535008,3.023820967195069e9,2.378386254205704e9
-4.00001e-5,-0.9717064234716567,0.0007057555019352971,289.91582576463964,8.846486067206616,842915.8246971973,157104.94888467024,6.432807137328504e9,3.381353356830425e9
-5.00001e-5,-0.969273469109706,0.0007205415777722802,299.02944877156796,9.213373587572715,993912.7146664688,152539.870109237,5.0537687929507885e9,3.148065840796719e9
-6.00001e-5,-0.9663125995844293,0.0007356102809975826,304.0151551806087,8.700476946697258,923170.4621339462,143850.23267079124,2.370695226878448e9,2.592662586298869e9
-7.00001e-5,-0.963688150623255,0.0007511594438903668,313.5815119130084,8.912345631209952,909972.9373722504,139474.4743969855,1.0701404645302708e9,2.2484467096009455e9
-8.00001e-5,-0.9605921591301179,0.0007610445237720971,327.8016500384249,9.53197207748198,1.0842610260862925e6,171798.21115879613,3.760364480734522e9,3.437677650143764e9
-9.0000096e-5,-0.958084101228195,0.0007635908327046461,331.71021587474195,9.573439828300296,1.1854775814981922e6,203159.4411911491,6.601535745611783e9,5.377311899588354e9
-0.0001000001,-0.9550965002128505,0.0007655421310037455,347.02816203574946,9.925668404340225,1.2719828177842142e6,186156.29441110924,5.398923488396865e9,4.0655294759057536e9
-0.000110000095,-0.9529756153294817,0.000768701105606632,350.4827177671907,10.476745944386405,1.2859239882993926e6,191266.79638952742,7.262840152781894e9,3.9178573786275816e9
-0.0001200001,-0.949979385193103,0.0007783922555445177,354.5791603586366,10.494974564560998,1.3849747175402218e6,204742.35204071004,7.310055320746386e9,4.495792317351862e9
-0.0001300001,-0.9468298494775229,0.0007873054830490015,367.069335361544,10.811206647641939,1.4147441887790407e6,233741.7717762462,7.543111921202436e9,6.253951388666639e9
-0.0001400001,-0.9437388152831127,0.0007848870155209503,364.65326353652745,10.58027242781819,1.3265308069287639e6,218339.92799427762,8.891369003754023e9,5.293449293998033e9
-0.0001500001,-0.9402891912885005,0.0007789521949912724,376.01752842220355,10.91144483954966,1.3726885348737922e6,214041.90635896585,8.04167317801038e9,4.871071479964032e9
-0.0001600001,-0.9372936849881451,0.0007855364932652939,384.0742097516225,11.186301991164797,1.3379789653455757e6,212898.88661817144,7.142225649055462e9,4.577226530486339e9
-0.0001700001,-0.9346735041008881,0.0008020965843314715,390.81969411155285,11.087468510534265,1.3530398999409827e6,217535.2763754136,6.697820817535265e9,5.27779305648989e9
-0.0001800001,-0.9308694714939537,0.0008132077523895221,403.5110793111912,11.663758474928798,1.533229120623387e6,224331.25891706324,9.704886753092274e9,4.9303575401497555e9
-0.0001900001,-0.9275547154080278,0.0008489333749500109,416.9201053527495,12.225024723908497,1.5197653924186947e6,255530.10338115183,1.1144326456552145e10,6.75551035686086e9
-0.0002000001,-0.9241248502620638,0.0008596950335482406,431.08340895908583,12.599847168010124,1.5884230288257063e6,269302.7242619444,1.1416396998545668e10,6.811623679427414e9
-0.0002100001,-0.9199802227463403,0.0008912149867436478,446.3500097951861,13.08232512664802,1.7875954572717054e6,302587.274381914,1.349050154219385e10,8.752487274595577e9
-0.0002200001,-0.9163179611876374,0.00089295934764062,460.61707132740645,13.760653863232871,1.924703613188124e6,321372.19686470326,1.707018284583808e10,9.51001645783369e9
-0.00023000009,-0.9123744874162649,0.0009145198958167953,480.09463066711754,14.088488041007778,1.8927422349089321e6,329633.8008805128,1.7490356508409996e10,9.53884046112289e9
-0.0002400001,-0.9090183190246615,0.0009423142598230132,499.3680236175129,14.695273848834804,1.9678162925607073e6,357436.415726952,1.6835352078694584e10,1.1544361769168756e10
-0.0002500001,-0.9047938132111761,0.0009527127146639528,509.8513624456235,15.660618364072908,2.237739353093752e6,402081.7942506835,2.4493233532033527e10,1.3332338903225582e10
-0.0002600001,-0.901125360578903,0.0009491236422634689,519.322221580062,15.898768039836089,2.0586977375437561e6,437855.35975824686,2.245288154845892e10,1.730846916905862e10
-0.0002700001,-0.8969978131233138,0.0009592096286472282,539.747028841273,15.96890594048606,1.9704175707605628e6,385802.7193742683,1.7742295653578114e10,1.205258350671192e10
-0.0002800001,-0.8929762858287187,0.0009712460413297344,556.2262876344968,16.0797539105981,2.1855067755277157e6,437725.60355653305,2.0313003010095707e10,1.6788395833839985e10
-0.0002900001,-0.8885688459578099,0.0009833452345021044,569.9413535854274,17.043621822743255,2.3375019028868126e6,529379.2194927046,3.030550954541374e10,2.352917036782939e10
-0.0003000001,-0.8837410351107672,0.001004978053882716,587.6902902593879,17.66263597661585,2.349476519730214e6,477105.5376093393,2.803101968201906e10,1.6780631223792025e10
-0.0003100001,-0.8793411670088821,0.0010194492152062165,607.9815529240333,18.342930258383685,2.6825165858626887e6,520822.65339160047,3.0355453993300365e10,1.939605657585301e10
-0.0003200001,-0.8749435136608358,0.0010269166257125461,623.2950512296305,18.728216601584382,2.7495950638377937e6,543815.613014026,2.675854024117832e10,2.1974456804278896e10
-0.0003300001,-0.8707291449832963,0.0010615342254546604,645.5774633493461,20.172685888565855,3.1305017300500986e6,581087.9252546787,3.625084292403999e10,2.1740617622217148e10
-0.0003400001,-0.8655060798877187,0.0010905536358134637,674.1647663724774,20.465685097051452,3.037422963202532e6,606543.5896510516,3.0373637810811157e10,2.4337028956198734e10
-0.0003500001,-0.8608680163775555,0.0011181492378908838,692.2239526812244,21.25074565136791,3.3552434548188346e6,577333.672263088,2.7673969216484104e10,1.9757041403824913e10
-0.0003600001,-0.8557488901003427,0.0011302228624622311,717.3582943048502,22.69340510953726,3.765875976197869e6,686809.3511182483,4.506078059630724e10,2.7284807177330452e10
-0.0003700001,-0.8510690414201566,0.0011462714214596314,744.5204326485647,23.314349460301205,4.0792765391960214e6,737783.8678701993,4.808300513141485e10,2.9766125736244835e10
-0.0003800001,-0.8455719015033426,0.001181607714390906,773.4987133967309,23.973970715555534,4.1263788962451727e6,745438.0865729472,4.780349715265282e10,2.9799804163160618e10
-0.0003900001,-0.8399768422537975,0.0012010447618534328,804.9382695520819,25.06663402566864,4.443081585973046e6,771997.0904166551,6.062973581187286e10,3.006669167299446e10
-0.0004000001,-0.8345078425915761,0.0012208418516641817,826.1646733748933,25.751092817813973,4.6824616120215785e6,794846.7252843665,6.0935142403244255e10,3.048491026038735e10
-0.0004100001,-0.8289016841950116,0.001244695779763532,849.9966797047085,26.555113267094356,4.746801799136713e6,836798.8290640324,6.305264623740769e10,3.26968241644664e10
-0.00042000008,-0.8225285126074295,0.0012646239407351275,873.4967615537277,26.80389441690713,4.777079144245736e6,842432.6354126683,6.0214227206484184e10,3.1785494534108616e10
-0.0004300001,-0.8166429320924686,0.0012822842511760692,906.2445284006159,27.49523985407755,5.062425917615833e6,859119.0809162484,6.060376070353656e10,3.115107468757016e10
-0.0004400001,-0.810352809562066,0.0012811910396571323,933.1115184487139,27.881281614440343,5.052106495477766e6,874893.8257669357,5.717016431538187e10,3.2563349444710587e10
-0.0004500001,-0.8038331694306374,0.0013099814130701924,957.9967709279208,28.830368649466234,5.073928017330703e6,947316.8340194776,7.124527143089748e10,4.008192935628375e10
-0.0004600001,-0.7970774301163082,0.001328236570419639,984.262425665631,29.8387653969904,5.795486251219631e6,1.0093940868546533e6,8.466891186839102e10,4.386753016634488e10
-0.0004700001,-0.7908605929847151,0.001340716450166067,1024.923427368958,30.799927868037106,6.140633877569493e6,1.074868228434857e6,8.46064084287592e10,4.77619689720017e10
-0.0004800001,-0.7842233932402839,0.0013825889797535675,1093.5781934487727,33.41402615724681,7.305689107322546e6,1.2926613182293877e6,1.1843937181953337e11,6.1663440061505516e10
-0.0004900001,-0.7772033750797507,0.0014131351867925736,1140.3045280869317,35.37686691945676,7.686692988807106e6,1.4597216589525517e6,1.4377041685949356e11,7.653345728152507e10
-0.0005000001,-0.770171987874973,0.0014587821714853795,1200.0699511215955,37.403889950211656,8.93465704418106e6,1.685245246686791e6,1.8778569934501456e11,1.0266526802378386e11
-0.0005100001,-0.7630054080612966,0.0014826570289524594,1230.0268903729943,37.906833049371535,9.136264742447596e6,1.5972962089258975e6,1.6622280118936227e11,8.368655699181694e10
-0.0005200001,-0.7553989574506139,0.0015125873859605028,1276.4677180391275,38.87062413357345,9.62221865767534e6,1.6448209897341183e6,1.4903742691556155e11,8.290460395521953e10
-0.0005300001,-0.7471653797902188,0.0015443312838850992,1326.9660494405582,41.3478403119811,1.0474604224086953e7,1.788159922724248e6,1.88908950820046e11,8.99267641857452e10
-0.0005400001,-0.739480110357157,0.001595802893065045,1380.1559179553465,43.89333329548092,1.1122760065099137e7,2.0046250763148938e6,2.3801619679020172e11,1.0623421861823595e11
-0.0005500001,-0.7309448780565829,0.0016141424737006682,1419.6439055115218,45.0140395482712,1.1266206108957566e7,2.0838602308721337e6,2.2983783862085715e11,1.1416627399105452e11
-0.0005600001,-0.7225231966167452,0.0016250587857735614,1464.367242491949,45.47889162170377,1.0831135010487296e7,2.0672033177462665e6,2.068739388857283e11,1.0982942547757346e11
-0.0005700001,-0.713578963792882,0.0016579468596691932,1522.558435754493,45.85040255885612,1.0939595643959062e7,1.990625338669865e6,1.5041268203189203e11,1.0122454909567102e11
-0.0005800001,-0.7047871473761371,0.0016966062482533424,1564.7344297667266,46.71985131114277,1.1160179037830519e7,1.9461468704850927e6,1.689584901622544e11,9.162410236504996e10
-0.00059000007,-0.6956899492346631,0.0017318735647967433,1631.2900001858577,48.84581927101382,1.1858824296823557e7,2.0557143086781355e6,1.5884877827424118e11,1.0345272450529752e11
-0.0006000001,-0.6863064083237571,0.001777231657321563,1697.240603514881,51.42018675401017,1.167604693588444e7,2.264442594911083e6,1.937493265076319e11,1.2065256741349237e11
-0.0006100001,-0.6762068916939731,0.001832750901656969,1771.1787055408638,54.16511789825897,1.28491667966411e7,2.4658733383700293e6,2.457481859777255e11,1.3607859976338083e11
-0.0006200001,-0.6664524840841086,0.0018528961714958062,1820.3331092186866,54.51982747831468,1.2719028952735204e7,2.507876385303008e6,2.158324712094208e11,1.414893156628263e11
-0.0006300001,-0.6562654017305428,0.0018693358047951654,1875.4843106202236,57.09303487409237,1.3809793282123048e7,2.782240596957876e6,2.734335480046485e11,1.6408504382624915e11
-0.0006400001,-0.645721913231575,0.0018818790950902151,1905.55707485653,57.65527460799226,1.3522536496391397e7,2.709733348726714e6,2.3139249045520505e11,1.466462202837786e11
-0.0006500001,-0.6355705607373164,0.0019021323531672968,1960.1129783157312,59.810841890928465,1.3934029027158655e7,2.8457743620760026e6,2.6919842278657516e11,1.5615213102587756e11
-0.0006600001,-0.6243892643885744,0.0019449109526218544,2052.1978845641847,63.04668069543185,1.5144356257912181e7,3.042374922724256e6,3.095179580305718e11,1.6960090879778296e11
-0.0006700001,-0.612667439511524,0.0019770973393121627,2127.1811307095536,65.26532681646351,1.6069409178625504e7,3.2090395203960547e6,3.3606377855976996e11,1.8683907761157703e11
-0.0006800001,-0.6015595039805114,0.002002805410884126,2191.9074456624785,66.5760058249154,1.6576167035557507e7,3.258180455875896e6,2.890288227189217e11,1.8591833107493243e11
-0.0006900001,-0.590299966833585,0.0020408920436632274,2280.35670508705,69.67473609098373,1.8814031925909355e7,3.534935852476403e6,3.8142140440795886e11,2.087734850620032e11
-0.0007000001,-0.5783088737541671,0.0020800933920941105,2368.9591395942793,73.51968288371411,2.0867200820128795e7,3.8701514244737173e6,4.779797560081637e11,2.4066431449719916e11
-0.0007100001,-0.5657355229663131,0.0020924375759423324,2428.744645064298,75.43227793373319,2.045586026352587e7,3.866675629784546e6,4.4937655668320544e11,2.3699903588957288e11
-0.00072000007,-0.5522968455328767,0.002139956269684478,2521.3123342177264,77.78698223736114,2.1494692598094963e7,4.0798784032979733e6,4.385501664984e11,2.5888516461976636e11
-0.0007300001,-0.5390810836291945,0.0021616153144339094,2603.142492154528,80.07334526781645,2.398834942573944e7,4.433715742984023e6,4.770078545523179e11,3.1208602024977625e11
-0.0007400001,-0.5264663168298851,0.0021922407451341265,2691.892886309842,82.0067464906629,2.4767038665154997e7,4.468298510232748e6,4.832774538344977e11,3.18445360328845e11
-0.0007500001,-0.5122389830210979,0.002232264175790162,2785.100281745808,84.5883224819227,2.6360594556927014e7,4.674243992671029e6,5.468460569463774e11,3.386471684295874e11
-0.0007600001,-0.49827500402728775,0.0022617676430213333,2872.3864428560796,87.80109744459223,2.8034389143003102e7,5.0246246761491615e6,6.447810836122854e11,3.90634791387568e11
-0.0007700001,-0.48359620092086825,0.002315435465221681,2988.3713883571013,91.6194724734344,2.912070552249436e7,5.291636751572654e6,7.179199620236082e11,4.073100191982168e11
-0.0007800001,-0.46954191203927437,0.0023418991744107334,3080.815404291644,93.25497354377616,2.847777159926667e7,5.280355071021229e6,6.931440649836156e11,3.8738486719387964e11
-0.0007900001,-0.4544154973060661,0.002368870165433649,3197.2959653376547,96.28902069544921,3.0050882180192616e7,5.408987788346504e6,6.882777670634429e11,3.991756149144709e11
-0.0008000001,-0.4391387350385466,0.002408939891200548,3290.8395830373147,100.08253030604328,3.1193683770343613e7,5.765485243170721e6,7.474062344342622e11,4.3326217920962524e11
-0.0008100001,-0.4232877378008496,0.0024212733052117116,3362.6812286219338,101.61819828931986,3.2304124033427086e7,6.153090699552772e6,7.50822650416185e11,5.005374121962476e11
-0.0008200001,-0.4070251225891466,0.0024552069001860027,3495.7213690775975,104.31137960124144,3.3464056289082214e7,6.481074755636162e6,7.51556780276762e11,5.0955506049360345e11
-0.0008300001,-0.39022594294792434,0.002505805296897795,3614.7160496169627,107.03717830465871,3.4483204242216684e7,6.725537278143471e6,7.546670857012847e11,5.3113594042781366e11
-0.0008400001,-0.37311378459619954,0.00256086207344753,3763.214095815907,111.44316217171557,3.3500115212743513e7,6.796344153659418e6,7.511990191821395e11,5.0405493082886053e11
-0.00085000007,-0.3558020767435453,0.002602755963981055,3877.897685075977,113.73611413900379,3.644923274203707e7,7.22971247820118e6,7.999825541973336e11,5.413874786864617e11
-0.0008600001,-0.3379498871108859,0.0026341182444265285,3976.495001757839,116.41610981468537,3.761224855774151e7,7.442358596078114e6,7.610695875385936e11,5.520520476100365e11
-0.0008700001,-0.31982087956379973,0.0026838978605782503,4095.5008005213444,119.14956083668292,3.758589094650611e7,7.446846303075232e6,6.159683059108696e11,5.3945263431061163e11
-0.0008800001,-0.3013746597874131,0.0027370593174689275,4243.1849084701,122.06540048579795,3.9297226643333085e7,7.761330903010396e6,5.997827767811333e11,5.691424145313734e11
-0.0008900001,-0.2823343559631279,0.002777852607794216,4357.690661844574,124.30338320386701,4.1355455726917244e7,7.843754553952248e6,5.32390138171608e11,5.87477102701246e11
-0.0009000001,-0.262619228788238,0.0028046871688434914,4481.966914320867,126.97514262567704,4.0634933956902646e7,8.161966406713571e6,4.3938549975508185e11,6.121941885684822e11
-0.0009100001,-0.24270655669719268,0.002852342764333031,4618.92088234711,131.01920701069272,4.125157846514617e7,8.454036606859585e6,4.6851525929811127e11,6.456659356882384e11
-0.0009200001,-0.22242364067126685,0.0028695775561250183,4728.4911315864665,130.97234550772632,3.6888836924055874e7,8.3663690036267955e6,1.7619745346781668e11,6.337487382690663e11
-0.0009300001,-0.20194017545408907,0.002900396803729354,4819.260885281155,133.3668939425184,3.6167418228730336e7,8.395993497520693e6,1.404548151351438e11,6.120911804550138e11
-0.0009400001,-0.18084575301140432,0.0029388927308535416,4928.003504420151,137.87133777920664,3.5991784070935965e7,8.48960994337848e6,1.5900148761778537e11,6.162087550356687e11
-0.0009500001,-0.1604240740127029,0.0029773816186334685,5045.368653949507,140.09068867515253,3.547090301771245e7,8.479195890009e6,-2.0248082943549133e11,6.076912445492809e11
-0.0009600001,-0.13880141352764888,0.0030171700154671436,5158.320840713123,145.0245753226332,3.675084868784662e7,8.87392668747019e6,-6.94000060915445e10,6.470316441096866e11
-0.0009700001,-0.11721234095481602,0.003061878594524585,5277.710266945696,146.49440105436628,3.570902824527518e7,8.925413604250278e6,-4.423153823888078e11,6.405143741137595e11
-0.0009800001,-0.09479519068062528,0.0030770749582926292,5368.6731491532955,149.01619586929067,3.486207196272904e7,9.151544501642602e6,-3.234887960155115e11,6.850116140564541e11
-0.0009900001,-0.07183949781383425,0.003093624444284601,5459.18370127414,153.08539334191613,3.520302842094473e7,9.397803846185336e6,-3.4418460653226154e11,7.374161834060941e11
-0.001,-0.04856689855776823,0.00310235989677302,5545.256196102827,155.62334754408676,3.244766261644795e7,9.541408373347221e6,-5.505185968563065e11,7.136365968838704e11
-0.0010100001,-0.024748824844947198,0.003106387689168952,5588.311691499882,155.9786137732028,3.258476382400463e7,9.669642822472299e6,-5.813217473416523e11,7.197624428016948e11
-0.0010200001,-0.0009740985110813541,0.003127665576225479,5649.490626566153,155.83546109962145,2.9137076420844857e7,9.971210990863817e6,-4.7306542660220807e11,7.614045062132678e11
-0.00103,0.02267310922796585,0.003146939069585849,5752.346812021967,157.03187157952257,2.603939534359225e7,1.0155236246089147e7,-6.387935178187958e11,8.040346269889795e11
-0.0010400001,0.04665610016494907,0.003151016350366874,5795.351610421395,157.20180137374314,2.4471319068734284e7,1.0049019868331049e7,-9.381561428047238e11,7.752010302931171e11
-0.0010500001,0.07047507285952448,0.003159745668871704,5836.343048896033,158.40885339252193,2.2223108007097594e7,9.97194365083163e6,-1.0464355949967675e12,7.554217175136796e11
-0.00106,0.09547321396292235,0.0031441033770543123,5876.645138785837,160.45661822847535,2.205628900478833e7,9.820979209497958e6,-9.321944081488921e11,7.200336144827667e11
-0.0010700001,0.12052102216305528,0.0031607000408259097,5931.995240764938,160.0400956025289,2.092909653905762e7,9.425773912745517e6,-1.3161767245979028e12,6.792502209694966e11
-0.0010800001,0.145946132691655,0.003170892807133548,5986.774719807584,161.13413264554978,1.9871708414291363e7,9.358677979985628e6,-1.462202955814782e12,6.5183414123403e11
-0.0010900002,0.17124863030966678,0.0031692046195679465,6011.822779767011,162.04386141662678,2.062827183564093e7,9.807441197305672e6,-1.4560128800888127e12,7.108133184632451e11
-0.0011000001,0.19667170227818692,0.0031655626370897965,6008.651731552092,161.54106898603138,1.8683255094296616e7,9.666627559769616e6,-1.6093300305139243e12,6.931499630894489e11
-0.0011100001,0.2223521617458003,0.0031767103582960254,6028.115183578041,160.89407694075706,1.5561130215191202e7,9.794733253695434e6,-1.73496315015732e12,6.865822717961523e11
-0.0011200001,0.24767238980452277,0.003166342498511476,5988.392490172922,158.86900519596068,1.1041067440544052e7,9.567695842409454e6,-1.7496532804382722e12,6.565962334823281e11
-0.0011300001,0.2738736563556809,0.0031593160333232327,5966.608424685921,158.6655974324159,9.47836182540839e6,9.37345414757657e6,-1.712143262370247e12,6.412357282992028e11
-0.0011400001,0.3001336735507284,0.0031490834551654782,5943.147879550502,157.9585424479856,7.448085069386186e6,9.240944338273888e6,-1.6090043748372708e12,6.219738698626586e11
-0.0011500001,0.3259134254489833,0.0031557224090947747,5929.959681536707,156.24498981057215,1.7274227675435783e6,9.361262519875797e6,-1.6128610095697258e12,6.218022122896749e11
-0.0011600001,0.35195698831762545,0.0031237532308591295,5882.655102782338,154.50469553826372,-857948.4310384106,9.033359379740132e6,-1.7291427798327322e12,5.901733024931354e11
-0.0011700001,0.37761635678122685,0.003122135919151976,5839.631118691265,154.03814451231494,-4.6075380707975235e6,8.891303903211644e6,-1.713774706942122e12,5.707156823901494e11
-0.0011800001,0.4033149609248596,0.0030959227212791042,5765.412711458695,152.20602655610847,-7.616891807782498e6,8.790226290729137e6,-1.5950615058601714e12,5.700833830688246e11
-0.0011900001,0.4283507135886512,0.003033904200609503,5659.74237805815,150.0122329629835,-1.2804553918287186e7,8.620308661094042e6,-1.3947262609073513e12,5.502913033584475e11
-0.0012,0.4538165252351366,0.0030025451072254296,5518.875599106549,145.35061491418148,-1.3794281244682478e7,8.340154880378157e6,-1.4609518517216672e12,5.318846526457548e11
-0.0012100001,0.47901953236747596,0.0029675794838176597,5393.670021781474,143.13479605570421,-1.6826493172318783e7,8.06004660664853e6,-1.3150937294647246e12,4.9774355710626483e11
-0.0012200001,0.5044335885866483,0.002935098851115024,5223.662967848521,138.52614342906801,-1.76845763312647e7,7.658073149435691e6,-1.2995210399759517e12,4.676233311991557e11
-0.00123,0.5291399022942336,0.0029069606204471304,5136.788112292508,136.54687140643424,-2.254764026179684e7,7.650797317969988e6,-1.144977850954985e12,4.751195529062458e11
-0.0012400001,0.5529891164729059,0.0028778419092090972,5014.238568989958,132.70018476274615,-2.343574349513947e7,7.282356381437022e6,-1.0982310956465135e12,4.423523720013301e11
-0.0012500001,0.5775038657130506,0.0028233298265409766,4872.482245688177,127.25637653043871,-2.6249453529184863e7,6.989732453277831e6,-1.1544002128065122e12,4.306072890742558e11
-0.00126,0.6014487784584098,0.002781444974944939,4721.03408348917,124.14565142480188,-2.702070932138925e7,6.727278957986047e6,-9.933688438993944e11,4.1477625745426886e11
-0.0012700001,0.6249678449720354,0.002720110747059318,4550.156058379675,120.92345909983479,-2.84593214036169e7,6.411381849948422e6,-7.917943702657455e11,3.991819435640453e11
-0.0012800001,0.6480825791764797,0.002661139924147489,4371.375086687328,115.45982193672688,-2.880850149394106e7,6.053315102726789e6,-6.22224941621724e11,3.70456831067675e11
-0.00129,0.6710768121394884,0.002598766966539322,4202.913707092615,110.84589134537728,-2.8747502723507933e7,5.540158389747053e6,-6.873753342492185e11,3.1814515581549493e11
-0.0013000001,0.6936682449695787,0.0025376553176206114,4024.8058688250185,108.05394401284921,-2.9207146129883807e7,5.260849961308984e6,-4.7606952438415845e11,2.9406535914467145e11
-0.0013100001,0.7156199797818663,0.002486379473334616,3837.204952310479,102.45749300337508,-2.9833706108157303e7,4.994359041989143e6,-3.7355800127753687e11,2.68502364551942e11
-0.00132,0.7366850335110899,0.0024498907092885018,3666.7084881871933,96.98037129380387,-2.929263571624807e7,4.554901593872546e6,-4.144660789698673e11,2.3232597098903683e11
-0.0013300001,0.757460442543915,0.002381453748703075,3480.471428170953,94.59174179258073,-2.9629306332610607e7,4.365064632173862e6,-2.197154068843198e11,2.2393885505878836e11
-0.0013400001,0.7777944924248928,0.0023222451572650774,3298.8826681499304,88.88420405238494,-2.789051501261731e7,4.0139722144051343e6,-2.1990798486014322e11,2.0242117223235883e11
-0.0013500002,0.7978056322789415,0.0022606772470697943,3116.8344073875796,85.07804103471216,-2.8185532918641254e7,3.7551114404806686e6,-1.4751926263682812e11,1.828088211280698e11
-0.0013600001,0.816815712426328,0.0021976105065322454,2913.9340788545355,80.2829543903021,-2.6947107020781383e7,3.4477556522443034e6,-7.84435487142626e10,1.5857517609060132e11
-0.0013700001,0.8356146357663243,0.0021324857753404424,2749.650036586215,75.28127483507932,-2.6751333328456216e7,3.159555275322938e6,-9.269087357468526e10,1.4329434128586343e11
-0.0013800001,0.8536322513782639,0.0020640133616814577,2562.4740897489864,70.12528692748307,-2.5314810389696267e7,2.851164091401168e6,-7.615679619715237e10,1.2432495304917567e11
-0.0013900001,0.8709519507709962,0.001987855650506852,2405.0888952146656,65.56017884440317,-2.2830501960421957e7,2.6261179546027565e6,-5.627604587975482e10,1.1562740041213644e11
-0.0014000001,0.8879389808764252,0.0019228575706526777,2234.3752172035042,60.40438484917598,-2.1541256087290544e7,2.4000883533779304e6,-2.51493483812172e10,1.0373939863097954e11
-0.0014100001,0.904201175869029,0.0018558885391771732,2074.139352278283,56.97185689331295,-2.0546825203464992e7,2.142723624851443e6,-1.8563529598193104e10,8.828270246007236e10
-0.0014200001,0.9197002229821591,0.0017876088694214157,1944.4534126958936,53.501962114328464,-1.9838431261207573e7,1.9577469515823089e6,7.910285883135045e9,7.744125724709651e10
-0.0014300001,0.9348874435024603,0.0017054122380812404,1796.9227162528105,49.66540967996331,-1.807377949626696e7,1.8177730450863938e6,3.821287361222143e10,7.207702600686748e10
-0.0014400001,0.9490485311174864,0.0016356760874249652,1654.406154304229,46.45911833618315,-1.725625628129313e7,1.6629481242416287e6,6.413942447133037e10,6.531356279787307e10
-0.0014500001,0.9623884225565452,0.0015779800288288391,1525.4301205678373,43.1622119047992,-1.5434811564458273e7,1.567326798136565e6,6.7550327231284676e10,6.335745384130118e10
-0.00146,0.9754499732113164,0.001493182382655378,1386.529463074773,40.13757602271043,-1.436610557533204e7,1.484814824847805e6,1.0230442083712587e11,6.152646002581392e10
-0.0014700001,0.987823307445223,0.001415306080131892,1262.2216150932522,36.3964112436916,-1.2238015644750345e7,1.3174807891416792e6,7.956479586269276e10,5.429581811291873e10
-0.0014800001,0.9991880559713555,0.0013548251973894093,1154.444770467187,33.84233719524669,-1.150064219579515e7,1.220725111578265e6,8.773044389524484e10,5.046881732117184e10
-0.00149,1.0105571725781657,0.0012718337881983267,1034.7462889287453,29.852792417171106,-9.9508524959829e6,1.0061723890083821e6,6.339063437890467e10,3.790176832636993e10
-0.0015000001,1.0209773760172591,0.0012127989477023677,935.6822942733257,27.17645594929457,-9.027032039873855e6,885379.7372464751,6.6079164603627556e10,3.1320773266922222e10
-0.0015100001,1.0309359771956126,0.0011812883982369377,864.3770927035105,26.345089751616133,-8.730080352097988e6,878058.9508476126,8.270705561207144e10,3.2682678068849503e10
-0.00152,1.0398638045085242,0.0011118757778567246,780.5294731079666,23.98744665201784,-7.689422213518786e6,756656.7768283301,7.317482889012979e10,2.7171864350744667e10
-0.0015300001,1.0484001354693284,0.0010362292796571614,697.8703839276626,22.082808131121457,-6.977398819789135e6,691035.0057376148,7.027552643927696e10,2.497446580076194e10
-0.0015400001,1.0568288884044386,0.0010029783940448736,639.4420091729811,20.490270666430007,-6.28816254781167e6,633695.0947883311,6.678488129466204e10,2.327551287176829e10
-0.00155,1.0643328868903106,0.0009502332851506532,579.2247192069251,18.903260860813422,-5.525705241553824e6,591873.0598650238,6.032226091863264e10,2.4330079549416393e10
-0.0015600001,1.0711914005020247,0.0009049015538684654,508.34807562080164,17.149344712031905,-4.766161855961338e6,458224.6552430602,5.202230598985204e10,1.4848637264870993e10
-0.0015700001,1.0776786635725741,0.0008510294901753917,455.95369758773614,14.810524043295787,-3.8987054617296318e6,370992.44358023576,3.464838575608876e10,1.1313202988313726e10
-0.00158,1.0839255370039362,0.000794826965389893,401.7627671812284,14.072564816781252,-3.480595316019048e6,379737.66526255204,3.974658803555878e10,1.3290828088682709e10
-0.0015900001,1.0897889548442845,0.0007556253897849439,358.12127344344486,12.659978015284238,-2.959892164770033e6,353808.5451453829,3.443287274969493e10,1.249384519651602e10
-0.0016000001,1.0949221301057932,0.0007164578186900963,313.29007878720057,11.9801730348398,-2.609970706410818e6,368134.53410675057,3.719161872282819e10,1.446227109132499e10
-0.0016100002,1.0996823640756679,0.00067301723023991,279.4463805050782,10.717106904472478,-2.227699747964725e6,302248.1507657046,3.07605023946721e10,1.044174176388835e10
-0.0016200001,1.1045079657750396,0.0006318020677017771,248.53280430483485,9.297584311647132,-1.79995455333254e6,223269.24542456877,2.0649523281308735e10,6.37581948304385e9
-0.0016300001,1.1087931093995604,0.0005945928374862724,219.46131984488818,8.442411770010287,-1.572668163068248e6,179141.26730367303,1.798871697802144e10,4.2162849779519315e9
-0.0016400001,1.1126846285082508,0.0005635177679829119,196.186337975141,7.49455369037579,-1.3545059635654255e6,155471.0086513575,1.513873740188787e10,3.630775603031019e9
-0.0016500001,1.1158340444856985,0.0005331701248297851,174.18127275527667,6.735956021621806,-1.098550153737397e6,130191.7082397949,1.2052120428649422e10,2.9177153602753563e9
-0.0016600001,1.119173503147267,0.0004984067824354277,158.50549220244363,5.968158231376975,-928745.9337709723,107233.93016147707,9.342647526821491e9,2.2231073256619835e9
-0.0016700001,1.1223878163541796,0.0004716445623756926,142.69914706335373,5.437093632746804,-780965.2059930831,110397.3472496216,8.693796302647268e9,2.832840909746064e9
-0.0016800001,1.1249226133133188,0.0004588936055073609,128.03087674247053,4.917588401405648,-677183.917371907,84250.65840519096,7.090390297149631e9,1.694628431225663e9
-0.0016900001,1.127526091043006,0.00042195413237959214,114.35176508152142,4.339333252808276,-554024.9687326166,68930.65166449989,5.299579706583008e9,1.289004798873231e9
-0.0017000001,1.1297694624260166,0.00040647995612917606,106.75292164355852,4.3298457947029165,-513044.9305337447,72957.27585997588,5.627850321855312e9,1.4891853413712034e9
-0.0017100001,1.1321376573902746,0.0003812669880689738,96.04066578030019,3.8524433683305697,-425492.7855184283,61768.283623901894,4.697021496760028e9,1.195711552086153e9
-0.0017200001,1.1339677706847275,0.0003818040812327207,89.32021718259426,3.29567835835931,-325953.8069973648,54746.72778413252,3.3039866098298187e9,1.087035470275037e9
-0.0017300001,1.1356638016147633,0.00036069541996893264,81.80745871484245,2.932495369402052,-252635.87311060206,36987.87979757218,1.934608659086457e9,5.47347514309381e8
-0.0017400001,1.1372267634433595,0.0003441169540651573,74.27198069555239,2.5808831170501505,-208847.9638180555,31926.464304053367,1.701207077255094e9,4.673115873861345e8
-0.00175,1.13885257345168,0.00032767126440488674,68.81284338958686,2.282369237813856,-151731.28071678663,22076.49302270594,9.307969323627748e8,2.6040618395861664e8
-0.0017600001,1.1403043657791374,0.00032123954407395,65.76045520933994,2.3189186087603866,-145446.7365064989,25352.995969451047,1.0337621118322711e9,3.5891438754114926e8
-0.0017700001,1.141664443181719,0.0003324603561469991,64.7174456613729,2.171985407443119,-136599.37059764267,22095.61835863149,7.850536867206242e8,3.1722780131980175e8
-0.00178,1.1422441044198832,0.0003180365045466512,62.2417614526788,2.027361742140032,-100950.61649880226,21614.57711796476,8.102980298891186e8,2.8812009131149477e8
-0.0017900001,1.143259379504375,0.00030313125732456416,57.31584558193206,1.7980223989551019,-89816.61636506194,15248.682323144016,4.6372262854419625e8,1.534646866070389e8
-0.0018000001,1.1442014357471875,0.0003023521666010123,55.419414539534,1.7336515575166986,-71437.22307228467,15843.592048184682,4.4001196750841564e8,1.7412463089413568e8
-0.00181,1.144937850609533,0.0003032990537478477,56.261141727134515,1.6451095259754256,-36258.62815895623,13218.81639866473,2.222372340388812e8,1.3554445661457515e8
-0.0018200001,1.1460992707206648,0.000298603938580009,53.34355521706447,1.6184928744369145,-53521.04789101169,12744.748448435874,2.918949228770464e8,1.1266361688318075e8
-0.0018300001,1.146997701540314,0.000291968738298951,50.10271102887092,1.4544317948252987,-53735.98535286409,9864.545515796452,1.4599544340320724e8,8.235161156447095e7
-0.00184,1.147768028411212,0.00028093937525471095,50.12338132001012,1.4851675552508443,-46864.74406375647,10269.246152436608,1.8201846130753222e8,8.421112695167306e7
-0.0018500001,1.148398464630979,0.00028935808065565395,48.89699407626717,1.525424714237284,-56665.883268493046,15021.32179084857,3.38133576018034e8,2.036658381667551e8
-0.0018600001,1.1490896832045303,0.00029167284719576816,47.30244951258702,1.4324324850295675,-33094.15667878427,8820.212948255823,1.282049131285967e8,6.100569362021051e7
-0.00187,1.1495102875213261,0.00028134674424081397,46.29873152001459,1.4350353011691872,-30783.683188972638,11391.444844918804,2.1958809517323598e8,1.2887731102981038e8
-0.0018800001,1.1501388412529683,0.0002766283913784033,46.288726468654346,1.2732307765433468,-25996.6926233727,8175.715464846855,4.351782648518049e7,5.457366138260693e7
-0.0018900001,1.150704327891837,0.0002727737328865209,45.15904935646515,1.2288675018154558,-8670.89163734941,7156.283330644619,1.9366693180270858e7,4.103577245087131e7
-0.0019000001,1.1514497938815624,0.0002680828533813684,46.12639503105564,1.283039712419778,-13001.19521017797,7494.375291194206,5.773112692000002e6,4.446885059316906e7
-0.0019100001,1.151693578057773,0.000260282858810238,42.70950099117791,1.2819772063010502,-13882.467454886075,7549.923815171114,1.1918530023156586e8,5.6519586216780946e7
-0.0019200001,1.1521089123537114,0.00026542725582890926,43.25627557459153,1.2921257079156194,-28686.075549416684,7531.8675779620835,3.7271606817830175e7,5.492999995234563e7
-0.0019300001,1.152711229220662,0.0002570763928469462,42.220234803144834,1.1974851249763117,-20487.27759813531,7584.2153741673965,3.9124914665468544e7,5.752516451510755e7
-0.0019400001,1.1526061874787896,0.0002807051410871338,43.86716009803618,1.2835478757744403,-11085.743588195022,7314.56898909899,6.81613480853733e7,4.78740502533526e7
-0.0019500001,1.1534326887347277,0.0002679318374039444,41.62509318519635,1.1225724862813025,-1572.58140951559,6643.701744771637,2.8677319169184033e7,4.344307317726564e7
-0.00196,1.1540483799717958,0.0002797400166367014,42.59498861220458,1.2080617134960525,-7410.459060896231,6663.020616105475,2.8508604881546654e7,4.444538029673257e7
-0.00197,1.154625417784101,0.0002731781913625685,43.64846522423772,1.2105301734297367,-21927.396857810527,6638.363496072069,-1.9928897845161362e6,4.160079729341253e7
-0.0019800002,1.155043844175118,0.00027251674727760155,44.25336973206554,1.2370103725962436,-17955.63235675488,6754.49834945549,1.2939640374493174e7,3.8843680281363994e7
-0.00199,1.1552714022055464,0.0002644057569300648,41.25936161080362,1.1909729891390062,-13215.111787798398,6882.396031445146,3.8876355567712225e7,4.31619209759635e7
-0.002,1.1553325736151157,0.00026384177206333596,41.29719565892703,1.241975082892611,-24232.60347028073,7804.033719539364,1.2521209677252534e8,5.892846775976746e7
-0.0020100002,1.15631818979539,0.0002666911175831613,43.77063274929214,1.3083850910406114,-25326.698495872522,7500.318865522736,7.052793810685201e7,5.087887607431694e7
-0.00202,1.1568739567408202,0.0002585782266709677,42.563402337957065,1.1833270433864487,-14232.657050929627,7135.107885128444,1.1933715324407564e6,6.005561799848846e7
-0.00203,1.1573379849101184,0.0002682008877325202,43.51897832358427,1.2892720144592937,-27778.19528077266,7159.240957054857,6.0554459279517576e7,4.1295217296675764e7
-0.0020400002,1.1578876820219912,0.0002626001361467737,42.26072034319301,1.2348506344595618,-22239.807199032504,6773.760815193951,8.279161709156492e6,4.8134920512913376e7
-0.00205,1.1580983668587113,0.0002660861335180106,41.771874404730575,1.1778175771084547,-2607.313345716295,6468.076919974209,1.6670020769941479e7,3.908058464336431e7
-0.00206,1.1584267773795294,0.00026366676687238766,43.1724462087567,1.2030253309556551,-14222.725162863657,6377.824365237184,-1.9820554017046846e7,3.478184645404518e7
-0.0020700002,1.1589915849855854,0.0002543016303122155,41.649894079445886,1.1149554058695008,-16321.822128981848,6518.05320631406,7.46568811661288e6,3.418299321860317e7
-0.00208,1.1591582037423047,0.000266585005265403,41.14347376415506,1.0793590691636483,-15032.267564444848,5413.052534581235,-6.5261172648437984e7,2.96236120771026e7
-0.00209,1.1594964594407424,0.0002576725744713718,42.40546102058088,1.251745667030765,-25569.078451734193,6190.523524419531,-2.167900818012547e7,3.9098291069107346e7
-0.0021000002,1.1601264001994904,0.00026518232911386017,40.38741161984998,1.0731108323700198,-15789.603789532477,5613.032871978184,-4.452729847655238e7,3.570730926332762e7
-0.00211,1.160265539149333,0.00024854575475534153,39.710795271757284,1.081557824229364,-13817.121400614387,5572.272949006375,-3.593909476639655e7,3.056454588885493e7
-0.00212,1.1607336808114863,0.00025911071687828287,41.646695906277834,1.2030402025189941,-12706.958091821862,7004.855077949262,4.0244940397996165e7,4.632111697750955e7
-0.0021300002,1.161163308905626,0.0002604476675120205,40.367590475367635,1.1143805576439338,-8952.745718658784,5444.298086289017,-2.5322767562578764e7,3.083302962134067e7
-0.00214,1.1617033934111718,0.00025333102482182903,40.09493268365573,1.1408114250450214,-20100.826424599352,6292.452066525669,2.0156836158231776e7,4.0967596087111205e7
-0.00215,1.1620228494611318,0.0002567168672281975,39.02566437644691,1.1566347458607027,-16463.371599939524,5468.165991610231,-1.122508534500133e6,2.89745559821262e7
-0.0021600001,1.1627322482838272,0.0002581643907617248,39.63621562752009,1.1193488990562837,-16223.972234920846,5800.246302738038,3.136025251900762e6,3.74652715998042e7
-0.00217,1.1630484481491041,0.0002540878071959328,38.70673311922058,1.111043340518349,-11054.764101939278,6176.977728310576,1.2707836734536164e7,3.672674672388918e7
-0.00218,1.1636376556273056,0.00025456176927910726,38.769246830437005,1.1165700439862716,-11157.994278744776,5734.815295015825,5.128116909160584e6,3.2897643654216945e7
-0.0021900001,1.1638152714558205,0.0002508537796216918,38.35611140623802,1.0896908805070482,-7659.314812436559,4865.117482462969,-3.1000761611426782e7,2.611684263432515e7
-0.0022,1.1640604604419904,0.0002477285066289876,37.967625625412616,1.044591166623325,706.5937580216183,4813.501882429806,-2.193864216455789e7,2.5902049743707467e7
-0.00221,1.164221335805118,0.00023885385366018017,37.5208741190058,1.0281349346657915,-5864.2792422741995,5226.566965309395,-7.598204338776173e6,3.3033826403491978e7
-0.0022200001,1.164468874679575,0.00024769815961125333,39.87427971321585,1.116298891174688,-17029.069214007726,6001.430412576503,-7.20948147961923e6,3.656218869267901e7
-0.00223,1.1644984802429672,0.0002541806888558443,37.70495053399378,1.0565079830282142,-16497.035976496663,5212.686073661026,-2.1933796928677806e6,2.8658575009610176e7
-0.00224,1.165069699309103,0.0002640377842044571,38.33252180831144,1.1485993748418908,-15019.505560685422,6262.783473482423,5.964497355117481e7,3.991718123362752e7
-0.0022500001,1.1656007141644158,0.0002690025035811944,39.395103664142226,1.1277427881933293,-24324.864701666113,6564.964314311889,3.204427201106164e7,4.517330653399457e7
-0.00226,1.1664890112891804,0.00026125470338100165,37.60434481169008,1.0381121137111633,-20382.884154772884,5412.253492446923,-1.6208111007647247e6,3.791028584711999e7
-0.00227,1.166868146237227,0.0002500520985755809,38.80791349805814,1.1024976530726616,-21658.373061233036,6522.486914393313,7.933866388595028e7,4.249436708494545e7
-0.0022800001,1.1670145121520321,0.0002498685228803857,38.18803856801167,1.0929042706775907,-28667.38746778311,6493.001152440166,7.344229179060952e7,4.317600640849531e7
-0.0022900002,1.1675173811802333,0.00025444840282643014,38.3945622835327,1.0449073737204864,-2593.692224046127,5380.332246488685,-2.540799181871859e7,2.965723820802992e7
-0.0023,1.1678584667056247,0.00024582835300177166,37.48708844586511,1.0204151138972364,-15120.45626385053,5571.553004307166,1.2954752122795468e6,3.407197501811951e7
-0.0023100001,1.1683118900634357,0.00024569815366636265,37.16447586521257,1.0437224322586454,-20947.357581051987,5699.017510793147,2.3788424908400584e7,3.435300129429683e7
-0.0023200002,1.1686336558970312,0.00025559801892847267,38.54956490472986,1.0464884715893292,-8104.97333615419,5842.047391347239,7.170750720679952e6,3.6418630838305846e7
-0.00233,1.1689875709735138,0.00024122817011384162,36.356642329585235,0.9984425195723684,-15576.31048817601,5634.194608135047,1.8736448428647727e7,3.332545554278007e7
-0.0023400001,1.1693135359757039,0.00024600409712278076,35.69826667605741,0.9893924666929526,-12658.680704624954,4479.176816488104,-8.790324257389726e6,2.2562154740317833e7
-0.0023500002,1.1694937506261314,0.0002518735975696551,37.265581350750715,1.0403324634315725,-17699.102313678435,4657.007789322987,-3.054550857201673e7,2.5854638529892925e7
-0.00236,1.170397107379687,0.00025741791175757674,36.982556640820896,1.0401994820496356,-12167.481505979173,5141.64137642451,-3.8177491660137246e6,2.900432443687715e7
-0.0023700001,1.1708555776413285,0.0002566600947839233,37.739668287278114,1.0727457014209711,-20750.865714895383,5764.872866882334,2.0776022441146117e7,3.307007239622533e7
-0.0023800002,1.1711718987965622,0.000250509338881316,35.977864767455365,1.0022456929789847,-9984.073955573058,4636.752056255568,-2.0684269299109694e7,2.3542309060159113e7
-0.00239,1.171190242167306,0.00024214288243003113,36.96770506338152,1.0171752311559352,-16329.828734069553,5164.541911723231,-2.280262295771376e7,2.772209427579062e7
-0.0024,1.171649737965974,0.00024527351939294923,35.609490468398526,0.9511407840587264,-10232.881413208463,4305.882288758244,-5.2712270671984464e7,2.231800065255205e7
-0.0024100002,1.1719284665758218,0.00024506295933373907,35.85393397151497,0.9422647316469214,-11143.266508327573,4362.10141940122,-4.555316038116287e7,2.1273409777599823e7
-0.00242,1.1723779566493744,0.00024927870872421557,35.61137039314987,0.9689254818269094,-8180.61022807218,4722.807580112294,-2.2083117179408908e7,2.817175272905621e7
-0.00243,1.1730410191147265,0.0002470643457597241,36.61150586687432,0.9808844721700964,-12673.843810897893,4974.510831934712,8.857383547055839e6,2.4256404257361367e7
-0.0024400002,1.1733126801759002,0.0002452108069545655,34.84056969346812,1.0025187547598637,-16862.035096330314,4934.633256992851,2.4169421349209916e7,3.396174410817078e7
-0.00245,1.1736409253479283,0.0002450927251909065,35.99090856469904,0.9478814168048014,-7181.701722159754,4704.833786973807,-2.1681250997414578e7,2.5874332295858048e7
-0.00246,1.1742335566721875,0.0002324417159793296,34.16311170560768,0.9077296932725799,-3317.7633744612317,4128.685007796383,-3.6759267982587576e7,2.0121269736600913e7
-0.0024700002,1.1740274315974228,0.00024401908562160843,37.13415707070863,1.0791292245836686,-19390.23898866601,5249.2935376693895,1.387933955738291e7,2.8429687299515005e7
-0.00248,1.17443136455738,0.00024040886224345378,34.09946654709074,0.9832035471771277,-12786.299401174594,4470.111112386936,-7.647923750214093e6,2.195309450397184e7
-0.00249,1.1744027454028128,0.0002426095820820108,35.76256693103424,0.9478100582513677,-13225.415638700602,4687.479240134779,-2.6482300298269283e7,2.535740657411901e7
-0.0025000002,1.1746641524564856,0.0002441589133003844,35.799830631523264,1.0058572641480443,-11412.2978965041,5079.6126051242045,7.334232686410659e6,2.4640094714321777e7
-0.00251,1.1753511109647268,0.0002322909706138206,34.745228967990755,0.9756580824732983,-15508.651892489397,4741.837749088031,-2.194205311680057e7,2.6357191294609386e7
-0.00252,1.175918728345822,0.0002410203795377505,36.65484864316566,0.9738599526903566,-16645.923670528475,4517.316728424753,-4.887372335714223e7,2.436001098860549e7
-0.0025300002,1.1763574716751577,0.00024410317388041285,35.78996991198888,0.960961861444258,-9154.466090016993,4658.928185421701,-3.2969811209555835e7,2.322597784652279e7
-0.00254,1.1763946393238303,0.0002295856170891123,32.91635638950464,0.9277457381423984,-9436.479743600115,4648.126408575443,1.1237347562673101e7,2.4563427435455393e7
-0.00255,1.1767967806347273,0.00023057072343422134,32.50280831704052,0.9183088617238958,-10762.646543315692,4283.089805097275,-2.7364486135044964e6,2.1757446748524107e7
-0.0025600002,1.1771102053826574,0.0002287626868272743,33.370795905189965,0.9889882723833295,-4728.8562616950685,4768.589422274815,2.26925810654728e7,2.418329668077771e7
-0.00257,1.177501393114416,0.00023414036163014998,33.860950116036086,0.8917357720033051,-7263.939755326625,4245.723469580018,-2.2360350587132826e7,2.210630234963414e7
-0.00258,1.1780795405918363,0.00023508222143336685,34.080009557185534,0.94412369693347,-12396.2521520031,4771.264817035476,1.8035369325134937e7,2.91483565711818e7
-0.0025900002,1.1785298252759768,0.00023836152373506885,33.66747231897449,0.9569434468010388,-22189.847774246933,4702.80327586352,2.5398594160607167e7,2.448046036848521e7
-0.0026,1.1784710358614852,0.00023448699177116037,33.3875941479986,0.920373348539245,-11585.941977569051,4102.325254209901,-3.4861268469803885e7,2.0591568144667685e7
-0.00261,1.1790262922775034,0.0002508445931680123,34.68797451941876,0.9517162889988493,-18165.4316154154,4705.397615398702,-2.9503119398857564e7,2.461187714113112e7
-0.0026200002,1.1795061233717168,0.00023241417562915907,33.062948489072284,0.9083616835204554,-14238.44446541375,4123.764959101339,-1.0287329926468985e7,2.0789659351766277e7
-0.00263,1.1796690371551566,0.0002315589794136306,33.77057146619489,0.9313775270685561,-6993.200799507679,4567.8763819549795,-1.1405083854089858e7,2.2259852360703673e7
-0.00264,1.1803446404214448,0.0002228090133548592,32.06625013213703,0.8617428216489061,-3857.051464378419,4031.8622427215755,-1.9150203632661782e7,1.9726216283058677e7
-0.0026500002,1.1805308206267975,0.00023471962845307014,31.35286119981726,0.8803824353487746,-6533.566482543002,4407.951644239291,1.0415556482190087e7,2.2874114431651633e7
-0.00266,1.1810364607434773,0.0002306347715195516,32.92457024421476,0.9294908946034407,-10539.207697496739,4390.98440419819,1.1852777637839528e7,2.52234350290973e7
-0.00267,1.1812863559508604,0.00024763560527992705,33.67504881559792,0.9315396456778009,-15899.877882698753,4658.018557607503,1.745480158515074e7,2.4512388215481695e7
-0.0026800002,1.1816141658614039,0.00022964477603400557,31.263463099888426,0.856330673091542,-12016.92274325847,3932.894165383164,-2.1756987171382025e7,2.2079706404309627e7
-0.00269,1.181815777946056,0.00022465913481049175,31.153902509401068,0.8655055036679029,-10357.19523504241,3860.0625367785433,1.5858768043341031e7,2.0304606466487255e7
-0.0027,1.182296416266601,0.0002315843522901906,32.219967605542166,0.8550241789459165,-1758.8158528832193,3833.242181558871,-2.722013458512925e7,1.7838761781311452e7
-0.0027100001,1.1826742312970713,0.0002351035222667525,33.391504542533234,0.8898776301444559,-8671.569904836211,4334.728873153132,-2.127570304641695e7,2.5080386912454806e7
-0.00272,1.1827774774105466,0.00022571258792860653,31.61349542322117,0.8619052757930706,-3249.1862197624255,4074.8127142707463,-2.161053189009116e7,2.077341639516094e7
-0.00273,1.1828586687892577,0.00023630070260904624,32.376006464422446,0.8918465887890672,-7904.691405266386,3968.209052517207,-1.9066958595490973e7,2.0827336259654038e7
-0.0027400001,1.1832749769292197,0.0002308870582969719,32.19449282945218,0.8627022505472375,-1596.4508686477507,3714.1769842357057,-3.805498759714499e7,1.801016657257713e7
-0.00275,1.1838244147803134,0.00023128359853870665,32.40683697657988,0.9472897954882906,-8444.742598388179,4637.890824722959,2.655556651316783e6,3.40140383028928e7
-0.00276,1.1838473648901562,0.00023290750145113734,32.03259676420762,0.9050318152123195,-8411.152825965808,4369.307859880232,1.0480465177545384e7,2.4557456119646322e7
-0.0027700001,1.1842143914646066,0.00022583679849896916,33.09387220198091,0.9085563428838364,-16978.72566119512,4898.585947184992,2.8070985581484485e7,3.404974982275683e7
-0.00278,1.184357597470781,0.00023217414941628902,32.48426097263316,0.8575437893645025,-10729.296780914161,4261.953095535142,636788.0971719007,2.3396378218238704e7
-0.00279,1.1850297822261726,0.00022973836669011472,31.461066549392367,0.8909689927967221,-12791.653194857314,4163.874089625453,4.474775265584014e6,2.372577704766988e7
-0.0028000001,1.1848856342816416,0.00023116935601435838,30.89115423323966,0.8887086665022679,-12636.236736680112,4762.072739380736,3.0168698872251652e7,3.284139034105714e7
-0.00281,1.185174911002265,0.00021818409381612987,30.380738160713157,0.8365296724460926,-7163.335115823481,3762.5294992074837,-1.0229397091044916e7,1.992759614209342e7
-0.00282,1.185742875431405,0.00022264964962491376,31.444204055985754,0.8628680725944391,-7355.351356816284,3955.2830083428607,19729.045413915308,2.0973886408683542e7
-0.0028300001,1.1861693310564096,0.00022912351175657992,32.787241827980644,0.8745027831337627,-12361.691913612176,3922.899104702746,-2.6240619190231696e7,1.970398719008561e7
-0.0028400002,1.1864582208161716,0.0002322110530744283,31.931029716044634,0.9198223376455836,-5376.178199272842,4162.461844159609,-711736.1176273834,2.146205517181421e7
-0.00285,1.186772509402343,0.00023039378167126552,30.258205126918167,0.8071611652693061,-6615.972654595958,4063.0741091831933,-6.129719935062781e6,2.458136221930622e7
-0.0028600001,1.1870059876737529,0.00022772995412908336,30.09716944980086,0.866881514199228,-9435.942796538664,4306.820642342127,2.6391761448217772e7,2.2445038607623495e7
-0.0028700002,1.187247617346094,0.00022221834750347466,29.73936968375455,0.8474666005134208,-11417.069458641241,3762.66720976735,1.0892646055621685e7,1.9045007236545205e7
-0.00288,1.1877826519077739,0.00023048502989759048,31.325038111226387,0.8705395593393901,-12530.440056826334,4132.72914113144,8.466140837337349e6,2.2346672138130296e7
-0.0028900001,1.188037825092694,0.00022424191140024154,30.950266929571313,0.8169278889370094,-9450.306009200287,3476.1106536953594,-2.887991490385259e7,1.59209212168624e7
-0.0029000002,1.1880736641160548,0.00022570923838365533,31.282052996067755,0.8799658873613114,-9796.230442386095,4010.7286940989866,-2.5523296386750076e7,2.01175164011177e7
-0.00291,1.188640367303672,0.00022318420756177424,31.455797244324916,0.8864260684414538,-9796.788595354716,4231.065118168001,9.984953551856242e6,2.288759186213425e7
-0.00292,1.1890632278470328,0.00022165430568858892,30.354156006491515,0.8469214462922863,-9890.125376347241,4063.7396957000856,1.0882535024309494e7,1.9060376304587606e7
-0.0029300002,1.18957870868047,0.0002248492782410444,29.767546905680586,0.834968462197554,-10903.805842253456,4195.436146236314,1.7529199706173636e7,2.8650710054091066e7
-0.00294,1.1897298173139448,0.00022109321790154368,29.213410008549257,0.8255222291205448,-9702.122376459254,3784.8286319647455,1.1951699989265991e7,1.877175927094488e7
-0.00295,1.1899996047735542,0.00022433424145909295,30.293129247574658,0.8169835777056171,-8653.043568896936,3746.5263154417503,-1.359769065008649e6,2.0258572619891636e7
-0.0029600002,1.190353661849024,0.0002244277834590563,30.85641214459409,0.8530241935825816,-4772.023897996455,4168.8466084373995,-4.962838690295514e6,2.279528754629759e7
-0.00297,1.190676289033866,0.0002140872244625387,29.028280971059043,0.8317042089259769,-9707.541875346436,3429.867720899472,8.221006559427041e6,1.6004595215965748e7
-0.00298,1.1906138782597269,0.00022481514339945207,29.831858017566745,0.8618601602654181,-10585.100534225448,4394.466680960897,2.707261147560562e7,2.8577755839578792e7
-0.0029900002,1.1908913068938267,0.00022773522765530795,29.57320909843337,0.8470005468506613,-12834.967567816599,4168.294823771283,4.300046231738247e7,2.2017224526817143e7
-0.003,1.1911178369037878,0.00022463267295510595,29.627337040076608,0.8578833021899247,-9828.319759219925,4131.632526432502,2.0102171204192944e7,2.125362262007749e7
-0.00301,1.1917213943003513,0.00021750560555629353,28.086170607464723,0.7833063412177216,-9629.58913632336,3510.6613610905774,4.3535280993155055e6,1.7967633513982866e7
-0.0030200002,1.1921225080411737,0.00022126993858257078,28.266735527160794,0.7882449400024414,-5837.790655523332,3471.5051098227414,-4.255429902519202e6,1.762190858904008e7
-0.00303,1.1922081956617596,0.00021273143008216172,27.795559237594876,0.7253497853991349,-5460.838735138179,3059.7146663429216,-3.5432693701916404e7,1.3090295241078546e7
-0.00304,1.1924448900964848,0.00021788934922896752,28.61265575941823,0.7827377489930845,-6339.508462869991,3638.0047847519822,-3.457451796951885e6,1.8240672115219485e7
-0.0030500002,1.1926624580541034,0.00022072512722067015,29.694801309297116,0.8422365794092427,-6649.744571954617,4165.874625360546,3.1307406953546554e7,2.1759650276866518e7
-0.00306,1.193133111256172,0.0002122646123741054,28.268105532115623,0.7626279590474591,-4706.564666872417,3233.5583474373884,-1.275203697644838e7,1.525471613020915e7
-0.00307,1.193660346965705,0.0002222789199163409,29.921796495179095,0.8113285224922748,-9611.71350105022,3135.4500809007554,-4.09460316385083e7,1.5460752047425782e7
-0.0030800002,1.1936660101672678,0.00021776968912012257,28.153488870763127,0.8264763892391527,-12303.749860908087,3623.9861557152767,1.3938416595328394e7,1.9947576693044454e7
-0.00309,1.1939224888321498,0.00020998134466833503,28.551138474301904,0.7905505110848287,-2990.1693892463513,3514.295507428918,1.391646843734644e7,1.5415420736855417e7
-0.0031,1.1943792149516796,0.0002181469477096652,29.36995899273768,0.8313483086590454,-5465.920780905347,3696.496282185757,-3.760162383083637e6,1.6513054884259509e7
-0.0031100002,1.1945126360316016,0.00022536558384319628,31.6221786455599,0.8409392586439516,-12272.078855069854,4111.808548849593,-1.0274601424864886e7,2.1440120397037685e7
-0.00312,1.1949453213186318,0.00023985574352281596,29.822404409001955,0.8185922536079339,-13371.349948127423,3862.949036843899,-1.2526267474573422e7,1.8279820714342337e7
-0.00313,1.1948984812725798,0.00022310803010866019,28.072876069734527,0.7958639141066018,-8782.227589315002,3616.2609661782526,-9.1730562435655e6,1.909525379938545e7
-0.0031400002,1.1953360124223815,0.00021375786348079608,28.5053714476832,0.8173283298331252,-9613.031797837653,4007.900808565447,2.2362789349786874e7,2.5601074003732674e7
-0.00315,1.1958221496827353,0.00020731068192544408,27.002854772293286,0.73028522829529,-1628.6570644364383,3302.258802351688,-1.1069863529565755e7,1.822880416464401e7
-0.00316,1.195975529799998,0.0002136521544845072,27.801103416750223,0.7667354127811312,-11300.831464021421,3263.3666393262615,-7.921311482515589e6,1.4733803161132528e7
-0.0031700002,1.1961451517163668,0.0002195957426851458,28.453174385019622,0.8032665829465567,-9336.583091246679,3455.898299535031,1.3238187081770882e7,1.5442842137254754e7
-0.00318,1.1963744607449203,0.00022348738635959798,28.969304018518137,0.8448184781981104,-12629.294495741002,4377.569211837995,4.449812675455094e7,2.3794052079011995e7
-0.00319,1.1964416008957028,0.00022478254765243314,27.92127179011896,0.7894276701156414,-5854.561624743526,3136.4707381662924,-1.6193194043383496e7,1.4492118919991016e7
-0.0032000002,1.1968606573822673,0.00022726586560458702,29.125086436365404,0.8192267262644748,-7419.864926457409,3648.7402514015107,-5.425935715272088e6,1.605140256201758e7
-0.00321,1.1972618645549202,0.0002226820449985146,29.43447420519752,0.8349735147222981,-7315.136010042073,3437.7107063876947,-1.3147493410971414e7,1.7635492993685864e7
-0.00322,1.1975867945501557,0.00022483482608093064,28.82920771342979,0.8005509799531845,-15610.644166057406,4121.699985650242,1.5303484086763665e7,2.3789384994433355e7
-0.0032300001,1.1981142156409348,0.0002162153990955238,28.398596772978372,0.8096803976336493,-11069.810114060703,3684.945226805552,1.2683346182597948e7,1.813195434507369e7
-0.00324,1.1984261452682796,0.00021991965087219043,28.291982130777942,0.8183595578051406,-16113.502720738768,3998.471368569373,3.2800519902098943e7,2.079942752473762e7
-0.00325,1.1983322624339843,0.00022144160099242443,27.765311515875812,0.825026654873333,-6446.562571768003,3863.2807639430043,4.248562096038969e7,2.3455741099021316e7
-0.0032600001,1.1990107844410924,0.00020815022312372738,25.56562539372388,0.6980444603344137,-6921.8261535804495,2657.604988572526,-1.2056190900746522e7,1.0189292386677926e7
-0.00327,1.1992786349339857,0.00021439148846483482,27.375065719393138,0.753403031942497,-3110.7891260769825,2921.2540376695783,-1.5839907214646922e7,1.4264297627513835e7
-0.00328,1.199721297656796,0.00020737566268556187,27.420084550053613,0.8015382377909811,-7701.931515085689,3423.698669994708,3.386292610684641e7,1.7951025245340955e7
-0.0032900001,1.200104570728906,0.0002118657196031046,26.588037640782293,0.7511284314147262,-9471.80478964461,3330.2363422834264,2.0979624157724258e7,1.6163629458193582e7
-0.0033,1.2002845467370304,0.00021165051386485154,26.248324270908093,0.7221273062803999,-5647.395386984714,3031.1521057923214,-808335.11036374,1.2843651077059897e7
-0.00331,1.2004906457769933,0.00020095086938628083,26.211579143101915,0.770854264303883,-8625.655284620976,3733.216832147945,3.0642832346277863e7,2.153609701395763e7
-0.0033200001,1.200561579824492,0.00020906404861179757,28.755620576885182,0.8320678657591687,-13392.172630005532,3413.3333349543095,262910.99703107955,1.5573142176652309e7
-0.00333,1.2010613355231259,0.00021987293887951645,28.111796907214874,0.8327312799080712,-7853.728656631676,4078.5797260796876,3.653563327187602e7,2.1539652413822565e7
-0.00334,1.201165382298714,0.00019975882576990007,27.38447753994409,0.7904539988565146,-3852.467786192921,3372.11564361921,516357.5255264564,1.635005615161563e7
-0.0033500001,1.2015775343966033,0.00019457516082771847,25.90863549390568,0.7498858542157948,-6928.825226869372,3693.9860425229635,1.2089229566383094e7,2.6620142417191196e7
-0.0033600002,1.2018922027865626,0.00020780399265797486,25.10495304143671,0.6826669421160408,1784.553657879302,2773.1107399209404,-1.458721132728118e7,1.177413071555516e7
-0.00337,1.2020901068268766,0.00021564739348352093,26.02166268594492,0.775265191220186,-5459.019153561569,3193.9837167877577,1.2032305012750223e7,1.3121741514042757e7
-0.0033800001,1.2022371560280063,0.000209396618960905,26.218415018100906,0.7467851871826806,-6285.592316276254,3260.5913324329936,-7.229319917425148e6,1.9268515324543785e7
-0.0033900002,1.2022694234783977,0.00021602407873212796,27.215752597056213,0.7924834890791957,-7563.649253104442,3522.563415040601,1.323633385532993e7,1.755789533042315e7
-0.0034,1.20276068576836,0.00020776144890234273,26.5904612787391,0.7249380970972318,-7144.813648480502,3223.066977280313,-8.27741917306057e6,1.5798349274430586e7
-0.0034100001,1.2029972221039449,0.0002095012463591154,25.906677129703496,0.6881010867180536,-968.5766201969428,2825.281748667909,-2.091228683285698e7,1.2248053128036516e7
-0.0034200002,1.2030364379076954,0.00021447245096472173,25.643465523103043,0.7440937243206783,-7253.749923309431,3117.671375693608,1.0376943836976299e7,1.5516518623025175e7
-0.00343,1.2036880831415662,0.00020687059685071886,25.69146767622448,0.7332105771034226,-14320.97940808617,3478.1828670031073,1.6870930304229744e7,2.0768940270040933e7
-0.0034400001,1.2039975941714056,0.0002063743910148428,27.577032973959327,0.7873978028021783,-4509.945281968255,3187.9298552094174,-7.495312368798747e6,1.5513536247189745e7
-0.0034500002,1.2036980445150414,0.00020267452648902628,26.565358143328556,0.767341909483601,-7674.233055076091,3637.535360080896,2.3650376924290128e7,1.706247546264738e7
-0.00346,1.203793165807931,0.00020748965712278646,26.243013836051272,0.6998856193233804,-5725.504914614151,2951.885617155907,-7.559964388250085e6,1.3375641712410875e7
-0.00347,1.2042997255430468,0.0002093205379036164,25.877952927945266,0.6891279619471261,-287.0297880707831,2662.473528364332,-2.4966895871773627e7,1.1038140058677567e7
-0.0034800002,1.2048210769565615,0.00020723730913769147,26.63356160112516,0.7549876203680191,-5478.014434637642,3616.648363017929,2.06344428634748e7,1.865390811653988e7
-0.00349,1.205149141183555,0.00021098302836222577,26.222430102859718,0.6981331868349706,-5243.84751155473,3186.287689140075,592694.1735523866,1.4282509982501246e7
-0.0035,1.2055289983043354,0.00020144399649084092,24.772053919751315,0.7405244059001997,-6270.535201520313,3600.9586583521564,3.3881828857146226e7,2.5726378324680433e7
-0.0035100002,1.2055458675759005,0.0002049970472593282,25.274577130768794,0.7020921750914093,-5332.382689569799,3374.218443331069,1.9644072505240396e7,1.5852917502441496e7
-0.00352,1.20589752489285,0.00020998194017152988,26.18142074402852,0.741879321827857,-4825.359604185202,2919.108356727861,-4.388385925818822e6,1.3565554554671163e7
-0.00353,1.2063317531672635,0.00020241958272903523,25.325477047704446,0.7382254442445358,-11187.160352248751,3957.9032818356395,3.3033432995870017e7,2.703542281367185e7
-0.0035400002,1.2062244297897273,0.00021195073024218142,25.96197622282424,0.7630273184852198,-3191.810126409113,4074.726738822374,2.1743600334339783e7,3.2983768851698898e7
-0.00355,1.206445644406055,0.0001982542566805158,25.703419110320333,0.7585304016444246,-2540.6756473238315,3644.9227801598017,2.0528705142870404e7,2.052702096645987e7
-0.00356,1.2067948753837505,0.00020099941384968392,25.28716394542129,0.7026519426190913,-8252.678132474048,2751.950249890853,-4.359579611751268e6,1.1780752609444197e7
-0.0035700002,1.2074291801028512,0.0001985540063726751,25.21372598855413,0.6865771984544516,-1961.048109417992,2823.741051140983,-6.893168345760555e6,1.245501323972747e7
-0.00358,1.2070596978230497,0.00020988068828476774,25.933374920195355,0.7465208427268825,-8063.80318910535,3322.0234840184416,3.392758470714733e6,1.6592480546964517e7
-0.00359,1.207080336531994,0.00020354953325594052,25.479871677717625,0.6879872679892929,-4702.535765522323,2433.0848752105735,-2.580178746541528e7,1.0669976791329917e7
-0.0036000002,1.2075617078260126,0.00019944023969483652,24.147353040172597,0.7177716117724845,-3609.6097422432995,3047.438996817751,1.9058650671416007e7,1.7502898194815226e7
-0.00361,1.2080110884167978,0.00020653978439893794,25.696173687385826,0.7480760770290868,-7964.802897111276,3199.8419716599883,1.813550104998744e7,1.5586217569615426e7
-0.00362,1.2079560420466007,0.0002139175123979986,25.384511635300946,0.6890206185877805,-978.597997234396,2751.94164568924,-7.279645404613537e6,1.2518514923747336e7
-0.0036300002,1.208316716946912,0.00020815252588064732,24.057419679346637,0.6803290182350983,-3692.344816274153,2658.150659486841,939124.7362051293,1.1234726252015064e7
-0.00364,1.2087413855742182,0.0002112126282448925,25.212306490426204,0.6548449303046846,-429.08437858462923,2471.120339336405,-3.876577211026346e7,1.0419111220197314e7
-0.00365,1.2091290234395695,0.0002111621333021596,25.799456769706186,0.715323964242953,-4191.632524312517,2847.188780674867,-1.3472783825558413e7,1.2295386398982074e7
-0.0036600002,1.2090497803966394,0.0002022451721341081,24.45282866385243,0.6646144922069073,-5859.134966654397,2526.9921261723935,-1.6936416770851064e7,1.182521820114015e7
-0.00367,1.2093276433396871,0.00020575325776467775,23.92590730893052,0.6694462355447829,-2357.9864062944853,2997.715470841288,7.868987967424841e6,1.930659842574119e7
-0.00368,1.2097441765651575,0.0002071437729441702,25.222699457962843,0.7415166657035048,-10221.787449938816,3102.0700342151645,1.5983197107299492e7,1.5415761743966704e7
-0.0036900002,1.2098731461245702,0.00020450419260261798,24.902401629655664,0.7210343492000157,-10008.532302047217,3125.2983987265457,6.488628722096376e6,1.4870566488422053e7
-0.0037,1.210260254606756,0.00020845980287562693,25.27669349098062,0.737910244522444,-8173.84371426142,3166.7600149963414,1.7167078280457318e7,1.5811621476996686e7
-0.00371,1.210137770110818,0.00021007785282080492,24.585410108860355,0.6921487633426183,-360.5982827688734,2521.074742282852,-4.057921255644817e6,1.0133910084380085e7
-0.0037200002,1.2105908419400002,0.00020228684171309946,24.15707904101021,0.7293029921994393,-6230.723774079131,3065.164495377788,2.45321307248765e7,1.5005172959165875e7
-0.00373,1.2108606222323821,0.0001995223647139948,24.707258691159968,0.6924473397990248,130.1486092095059,2726.354412285615,-9.354910666085467e6,1.1970164572634127e7
-0.00374,1.2114416122419531,0.00019687490536890565,24.70906123028968,0.7213260674923517,-10421.111347299462,3256.9347192693426,7.922819703933416e6,1.693461827954977e7
-0.0037500001,1.2117584901098437,0.0002113313419946886,25.465488067667167,0.7508468425823676,-12829.094872651121,3291.8372721576316,2.30615414740037e7,1.5439055359297851e7
-0.00376,1.2118457905775413,0.00021004706940752507,25.838733206150035,0.6854997729307077,-4737.2255316980145,2859.711870720447,-9.448336254754286e6,1.3342253939238956e7
-0.00377,1.2120900747730081,0.00019757052670086117,23.12913919087867,0.6240235211860571,-3739.174575803689,2583.9721398464308,246408.5034454912,1.0936020056606196e7
-0.0037800001,1.2124975368788673,0.00019851698807211887,23.54633976191762,0.6577403708995722,-7731.500456433955,3053.3083912263296,1.5123930525081338e7,1.73712093661285e7
-0.00379,1.2129244906849204,0.0001983239133221699,23.340508616384437,0.6449494539933246,-4404.105028257683,2715.891387023994,3.9858363829411077e6,1.617162028904071e7
-0.0038,1.213064417574611,0.00018707257484772935,24.518551187189303,0.6533775992461307,-5778.637092076197,2766.0791239643872,-7.137192236241463e6,1.2616921905776178e7
-0.0038100001,1.2129455005475769,0.0002045159835670519,24.83684172761605,0.690096720254122,-5699.559458052266,3023.293472915469,3.348428547355289e6,1.459345612011509e7
-0.00382,1.2131785051545703,0.00019995139532515515,24.495323281361085,0.6764860725637103,-527.862302329686,2705.6325448992034,-2.8213158870195877e6,1.4413458096498795e7
-0.00383,1.2130968732922658,0.0001933251966656686,24.382831667545457,0.7079375834306748,-221.77037522774302,3002.8734487765487,3.340493568450165e6,1.3841316787633512e7
-0.0038400001,1.2138510720243763,0.00019378336228770008,24.180147433474524,0.6660691580284446,-6978.788187136322,2725.1687370137697,-2.4316297645474826e6,1.3675802000904089e7
-0.00385,1.2139149033917547,0.0001984570899276094,24.252969546587344,0.6976177490829901,-7099.246310304685,2825.2381555208676,2.9411571424483913e6,1.196849136666932e7
-0.00386,1.2144657103235943,0.00019657623222326222,23.139709920121767,0.6949986572443846,-7560.362762001602,3078.6479174835504,1.9492683658950206e7,1.6002244919460079e7
-0.0038700001,1.214777007887539,0.00018081510720244088,22.544503143218538,0.6544742961162064,-7139.155537243989,3108.5873206370215,2.2065830699423686e7,1.746498673092585e7
-0.00388,1.2148931527533995,0.00019847351374850805,22.63779975323863,0.646365276405885,-3795.7929897740964,2576.117982664447,1.0252469686228463e7,1.2979470382218655e7
-0.00389,1.215116246547111,0.0002092963853322006,24.91785832891597,0.6869009973811102,-4700.829640697235,2814.0869277327565,-688209.7170774686,1.2331049373871762e7
-0.0039000001,1.2151835823356647,0.00019837719809636726,22.421945850533305,0.5876805808627853,-5455.291901151576,2176.696439641297,-2.3194688820133775e7,8.055919207299518e6
-0.00391,1.2153282404482029,0.0002047947583238729,23.17752429650772,0.6648533122877289,-6977.195729759439,3019.740534884369,1.8118432967677414e7,1.5127158067829395e7
-0.00392,1.2157891359153128,0.0002031603718610203,23.661621169297597,0.6457148723621604,-4420.671474886565,2422.0297156543,-9.904855914150188e6,1.0063915018170238e7
-0.00393,1.2158704450683218,0.0002028495117837558,24.382390690222298,0.6550798228603653,-2763.024889274752,2763.6337635060304,-1.872464019851113e7,1.4323890279815264e7
-0.00394,1.2159113302461326,0.00020161879112278477,24.413650147137048,0.7001564769500892,-2371.5958396751103,2877.339810574487,7.59611247114704e6,1.175603909807017e7
-0.0039500003,1.2164596419298823,0.00019410596957500866,24.206312015985528,0.669183427683529,-5746.387594983947,2747.7708185244555,1.3659149409066115e6,1.1386562131792948e7
-0.00396,1.2166492873673835,0.0001989946529768973,24.181779656578513,0.6619301860799359,-8934.846740374045,2978.5364178038235,1.1779379714865306e7,1.6257822062462864e7
-0.00397,1.2169797248069916,0.00018579795334187015,22.708671546185794,0.625221314154634,-3855.79022494011,2550.496475009468,3.732349025853131e6,1.148248365512319e7
-0.00398,1.2171148918827357,0.0001986701138124464,23.27519525143084,0.6574945877801834,-8851.940461458122,2457.1774608179826,-1.8510342210432135e6,9.852793077501057e6
-0.00399,1.2174430082887497,0.00020452413463853807,23.53692893198135,0.6439921724817073,-4399.142402064841,2730.4344119136676,4.5495855891630715e6,1.2386698236154621e7
-0.004,1.217651596841874,0.00020818057545944372,23.351749252921923,0.6398162105595436,-4431.733449064932,2530.127713983679,-1.3635604814402686e7,1.0474263201262588e7
-0.0040100003,1.2176503121694124,0.00019742595020859336,23.30990568434779,0.6468341197976297,-7565.1131340666925,2536.4702285562485,1.3655482350197183e6,9.534012006716957e6
-0.00402,1.2179459798075787,0.00019721534745287242,23.525904480726158,0.6642291989940337,-5454.955138694361,2529.1572997637354,-1.1078350935496205e7,1.1578664116565833e7
-0.00403,1.2180271650819536,0.00019264094637324455,21.670936846144958,0.5881835216839415,-7917.692234650176,2234.4734921952418,-814501.7307390333,9.715696565033093e6
-0.00404,1.2184260856250015,0.00019837631450454074,22.942438042438496,0.6515329014988275,-11503.651787003359,2764.1424188501283,1.6168989359906783e7,1.2776979460976e7
-0.00405,1.2187500755773024,0.00019205083933726541,21.905245027016534,0.636567049846095,-1831.7236194368993,2668.084510482013,1.1608457062621854e7,1.3789009569916405e7
-0.00406,1.2189311449271099,0.00018239621734874347,22.066870952770326,0.6443756190856483,-4320.018673753783,2673.090566959115,1.7231758057886567e7,1.2803947708884608e7
-0.0040700003,1.2189760976652726,0.0001902420986314928,22.148797629826326,0.6014975901971619,-1005.0497177355167,2184.838474064029,-1.1087576694530418e7,9.146835481751302e6
-0.00408,1.2195519358430074,0.00019541380108169522,22.578926457523412,0.6191747605551715,-5679.494425930165,2513.8045464733377,948683.2494075526,9.408858624602422e6
-0.00409,1.2192126209876157,0.00019337598930323642,22.407620149227185,0.6338856220370117,-8347.369150965955,2780.6854516519497,2.295184818462061e7,1.3092955125265786e7
-0.0041,1.2196273106191804,0.00019606118829367536,23.307349343039068,0.6142197956549025,-1662.2826653386633,2237.4161715963537,-2.5070986285046358e7,9.782626589743406e6
-0.00411,1.2201415245503129,0.0001926438941025568,21.498461194540145,0.5702894643791631,-4592.958731178756,2073.7317655454776,-1.7876962765621185e7,8.435486521654971e6
-0.00412,1.220327169823008,0.00019583953878761514,22.899835306116167,0.6702974903606947,-7854.836734331219,2936.964287281082,1.969877500883261e7,1.5625725240901003e7
-0.0041300002,1.2205033831768743,0.00020048020916440742,22.818704359448315,0.6563123012861825,-2478.7980016108772,2457.7698403402624,4.012836492901087e6,1.1048892766355773e7
-0.00414,1.220738689458788,0.0001952662441294931,22.993395103694745,0.6438204760890892,-6076.942120658199,2569.222305884759,1.9752208182677315e6,1.0471644910800474e7
-0.00415,1.220684728970077,0.0001880966784129696,22.25924121922617,0.6428960283021461,-2974.117988876528,2859.010220868526,1.3158196263321854e7,1.367768142284219e7
-0.00416,1.220821368565548,0.00019370586987068077,22.595952624852718,0.6206430144878599,-5760.340237453959,2395.9310921693277,355552.7586980132,1.0514450848165791e7
-0.00417,1.2210691608812483,0.000189800250865833,21.27033128120844,0.5853695370415326,-2262.293614332604,2280.7964205634626,-1.5943088354896156e6,9.619145870650863e6
-0.00418,1.2213093564090631,0.00019183647407716698,22.293271404377773,0.606945004294042,-226.47288341635021,2102.1824752214234,-1.653220092953947e7,8.328348122849228e6
-0.0041900002,1.2217984778294133,0.00019944823137868592,21.525688521300918,0.5537708862955911,-859.5634879805503,2121.3815385364774,-1.904996012445121e7,8.047887436706156e6
-0.0042000003,1.221802311320511,0.00018778030522595757,21.45843706901023,0.6017748809563065,-1789.0627246328002,2161.4892078498506,-1.2282098349980056e7,8.677858312904298e6
-0.00421,1.2221765207552344,0.00018759511073221434,22.945452975161597,0.6413341558424894,-7156.657573947921,2624.7463086926086,5.331264023383646e6,1.122283177242796e7
-0.00422,1.2223579034535155,0.0001912952082877235,22.087446946433367,0.5969000404298643,-7842.187237412637,2508.19268389493,1.437285210769881e7,1.1485551040364837e7
-0.00423,1.2226373186264827,0.0001951321773268918,22.072882079171148,0.6047180081733395,-5982.8296130013205,2505.5395154084217,582179.1145109948,1.1837405192201393e7
-0.00424,1.2230293373578123,0.00019598177216304357,22.01131142355409,0.583703513174596,-1946.538356492488,2025.3733467392788,-2.293272241411114e7,8.405204553083476e6
-0.00425,1.2230027083594535,0.00019268962058685102,21.978511230674595,0.617660529486545,-2292.126860764527,2454.771933672094,2.167894977223924e6,1.0877165241668778e7
-0.0042600003,1.2232575291248835,0.00018677461697560029,21.896859791346692,0.6213316298070161,-5888.285082695065,2491.560917529716,1.586148377095421e6,1.0404528988770656e7
-0.00427,1.223455401873515,0.00019293971869278418,22.479741597303402,0.601775199967657,-4906.62837511779,2221.1551809903053,-2.4553932532961834e7,8.647040592112537e6
-0.00428,1.2236860574560138,0.0001914807621641088,20.96250476754419,0.6087555820637405,-3193.5681940444806,2242.321370529443,1.5654634234334982e6,9.356875084006146e6
-0.00429,1.2240072928390224,0.00019530812938619213,22.163934883100453,0.5912488902383785,-1752.2744000404823,2317.50296506288,-9.576854166773375e6,9.147458139255192e6
-0.0043,1.2240033919876194,0.00018839356449720833,21.808197660596555,0.6157356506816163,-4272.262497505686,2301.2417636837226,-7.293196922292515e6,1.0012538041574365e7
-0.00431,1.2244206050962114,0.0001822672516312508,20.984420392149442,0.5563562491801811,-6944.023597664386,2091.4330025751397,-6.049619063859702e6,8.908169042493476e6
-0.0043200003,1.2246752670143755,0.0001864402234476003,21.67992632288958,0.6260590338777912,-2758.1190214373087,2578.4505066887477,1.7012804016273987e7,1.1588264096105283e7
-0.00433,1.2250876789246874,0.0001911893544613575,21.483316730728266,0.6103335730776992,-6927.845668325183,2623.058160762331,1.488384457854326e7,1.4823824072833214e7
-0.00434,1.2253549591133202,0.00018159548641196436,20.995117544970025,0.6058256729412835,-502.77705518070917,2086.3117042082094,-6.797576086380214e6,7.756913580418212e6
-0.00435,1.2252471546301154,0.00018705841088095587,20.89901850751842,0.5790907026665619,-1904.5069188420873,2203.746355344183,-3.3394512666269722e6,1.0090084857223928e7
-0.00436,1.225386942065779,0.00019305029171642812,21.411603428158344,0.6001093507702763,-2592.650319330736,2119.190937572043,-7.57944969174811e6,8.815170014184913e6
-0.00437,1.2255739803734782,0.00019002179238777168,21.052198500931347,0.591867380769592,-6256.420111236477,2482.657048663367,8.48554516678336e6,1.2115889623466736e7
-0.0043800003,1.226071366212541,0.00019471454397377075,21.93991857402209,0.6200635719478053,-2396.8659284442483,2579.6383952708,6.56821166449932e6,1.527089604717775e7
-0.00439,1.226452038423827,0.00018841534582970674,22.2671242873851,0.6470737426412281,-3432.8577938574253,2556.7219117860222,7.821763426645495e6,1.1144928393350178e7
-0.0044,1.2267382457860547,0.00018614918268926311,21.813822756935338,0.5895824021049649,-2684.117865578217,2174.700559877626,-1.2870948760882944e7,7.694697215163175e6
-0.00441,1.2265838744649622,0.00018446273588646335,20.7368912267041,0.608834179091876,-5619.20432428981,2459.1998125325185,1.4326827968529876e7,1.2358127886543874e7
-0.00442,1.226792037855624,0.00019085013841362998,20.706557275849853,0.5798571661717171,-4049.7297784521706,2189.8696735278318,6.750947761462541e6,9.113469181388e6
-0.00443,1.2273371628551957,0.00019441667241622818,21.549442878485436,0.6297353666916887,-10168.546620470406,2330.6211937118483,3.046709028058819e6,9.676165020415222e6
-0.0044400003,1.2272199423373429,0.00018403764931406932,20.742521878095843,0.5697383219926204,-5384.765205944,2115.125899145541,-3.4413185368459304e6,8.65120579722346e6
-0.00445,1.2274294171870697,0.00018195497673887792,20.515942866595434,0.5439778599008817,-5061.740725294633,1958.258952320318,-1.123803392934243e7,7.651616865439426e6
-0.00446,1.2275311831644131,0.00018677477207335283,21.570941759470916,0.6041179794842838,-2092.8400244422432,2389.615837062307,3.390823086124274e6,1.0880530695435192e7
-0.00447,1.2279824273376942,0.00018657416581764022,21.783293201477523,0.6211923691610686,-6812.325181780798,2227.016043544141,-6.061475113318341e6,8.857022449558279e6
-0.00448,1.2280269497050385,0.00017236199120955852,19.621759605000328,0.5536071671014755,-2990.9098724290843,1974.7641229306769,-3.890801491916057e6,8.60826530538585e6
-0.00449,1.2280719462126544,0.00018709343569576123,21.382003306614216,0.5546242008206064,-5498.523631808151,2346.0543732169676,753675.1431970742,1.0715963649217708e7
-0.0045000003,1.2283701731632042,0.00019137298939212567,21.646639729643628,0.6134410354288307,-7605.728449380281,2525.8655765490666,2.8356899198091193e6,1.0646199811444428e7
-0.00451,1.2286392827054677,0.000185631144378668,21.487313485296497,0.6213316896785295,-7338.483725062128,2486.3437863115964,9.4030977870468e6,1.2317668695273565e7
-0.00452,1.2291365093309383,0.00018442716286406626,20.71491425503506,0.5818008676805783,-891.2118962968436,2345.625347427369,1.0011537087207753e7,1.0316610649216495e7
-0.00453,1.2293615035930843,0.00018633454402758887,20.53808909500828,0.5944879303976502,-3162.4992306145036,2161.800315809064,444673.2193438773,9.46504592983967e6
-0.00454,1.2293712216854689,0.00018538517892607352,19.712090984093738,0.5682326485910373,-3151.2651327267868,2042.513227242452,3.9283767994076973e6,8.668020683403164e6
-0.00455,1.2294537604234006,0.00017660104531882882,20.06147580462408,0.5706807134091444,-3945.2395859858284,2121.9176142703636,-1.079515047336777e6,9.157672661065299e6
-0.0045600003,1.2295111594094548,0.00017946058608598337,20.152367508676093,0.5464298471587905,-484.20955209908084,2132.8750207284406,-1.8756794571027257e6,8.92496116874265e6
-0.00457,1.2299942179390628,0.00019168202675707655,21.377683117722192,0.6148285821754426,-2937.5166596222834,2562.301768172777,1.3124325700879166e7,1.397567444546841e7
-0.00458,1.2299918183064458,0.00018520413637394313,20.494183766026094,0.5627195995583771,-5123.6968972090135,2024.9132701957908,-4.528318674351654e6,8.420276069186049e6
-0.00459,1.2303491055394924,0.00018183402474243309,20.375885114368934,0.587983328437451,-2193.029622348168,2464.8824683317025,1.3652749931363493e7,1.0939956686981177e7
-0.0046,1.230645513774413,0.00018249111224807334,19.91271065848888,0.5385212755081558,-6754.883855478381,2036.067587808695,-1.298904563575625e6,8.434351136940222e6
-0.00461,1.2310209737194135,0.00017738883135016555,20.461549526099702,0.5903162357613327,-5604.226996972071,2335.328913632574,1.4488162618988961e7,1.027406179774836e7
-0.0046200003,1.231239849237189,0.00018381913800481485,20.387897054590603,0.576942297343947,-3400.490865722769,2179.381165210212,7.742087304877855e6,1.0892902979197668e7
-0.00463,1.2313045875655864,0.00017572328552418505,19.886653814630737,0.5487715717758683,-4386.389675599421,2009.8597089582945,-9.797114450095871e6,8.759687399858046e6
-0.00464,1.2312797003984752,0.0001880616673833017,20.986261414925252,0.5907365738699145,-2606.4373064451033,2234.9002267835212,-4.8262636551600825e6,9.422554656556355e6
-0.00465,1.2313989771879683,0.00019166868116814916,21.46079646477306,0.6087784578353825,-2776.1111260205757,2217.0547019676874,-9.720589097916652e6,8.797634600640157e6
-0.00466,1.2316101122171084,0.00019093127622492168,21.632315224999523,0.6470782408019332,-5786.211357593808,2654.7634273028593,3.035522426337948e6,1.450526405626599e7
-0.00467,1.2320587796019922,0.00017895621775964728,19.89939445413854,0.5636311092194002,-5055.098910539777,2004.6649281717487,4.614402107082299e6,7.800828342744735e6
-0.0046800002,1.2321715871601604,0.00018539241890628663,20.556773025206603,0.5864890424748932,-468.641360558741,1975.7673761549208,1.813933918817383e6,8.111152607212479e6
-0.00469,1.2322859878475005,0.00018185152850507167,20.815352955828065,0.5971344109442385,-3126.2888398373343,2438.550144548025,-914507.2353524097,1.1483876781456789e7
-0.0047,1.232448810371093,0.000176382538404966,20.27074464079054,0.5723030633243041,-4518.997840202545,2557.939232173239,8.391971338216124e6,1.703192895811389e7
-0.00471,1.2326737357010158,0.00018043053066746096,20.847239318712077,0.5782423847793914,-1206.1599736851633,2182.032714098387,-5.606658117812217e6,9.398766650738752e6
-0.00472,1.2331135573213272,0.0001817137122564769,19.46055566527145,0.546132994784857,14.238109969076737,1813.054099341613,-4.7758187107509645e6,6.894955553205593e6
-0.00473,1.2336307126785555,0.00018557946483458218,20.95311053614361,0.5988012158879268,-1488.0780062015174,2251.9384065588,8.421980308233524e6,9.338718291179875e6
-0.0047400002,1.2334370999541007,0.00018255144024598464,20.73812099953524,0.5397571831581527,-3313.0850763708418,2014.1024151086312,-1.8266168691015374e7,8.755900151887795e6
-0.0047500003,1.2336994868971105,0.00018348836990758814,19.987115035916425,0.5720835132014905,-5519.433609485889,2206.641166366285,1.2011214574008318e7,8.53765700544339e6
-0.00476,1.233893806837382,0.00018241910362648653,19.943064859639858,0.5597496175038738,-3781.4967629401435,2158.1179711040268,-672815.6981483679,9.966434260401472e6
-0.00477,1.2338179312039468,0.00017769235854279522,19.936756194637063,0.544053217561697,-6475.670810349528,1955.2912343963094,-2.3440525245089685e6,8.56232749122274e6
-0.00478,1.2343738973411702,0.00017617427357976238,19.663991945054065,0.5634543416563967,-5411.270652514947,2085.1891371680367,692148.2075268648,9.10553686647806e6
-0.00479,1.2342576881070324,0.0001764955858452377,19.90002150828448,0.5564784576767021,-985.2424619948796,2122.441867071882,9.409580219887648e6,8.036669970479107e6
-0.0048,1.234509228551209,0.00018042193682882038,19.35271527858144,0.5406922151038983,-6424.23695125744,2257.5736389195677,1.7301063284483294e6,1.4240982605499756e7
-0.0048100003,1.2344424403629717,0.0001855987365647563,19.967683864352995,0.6079261850900335,-6162.961525165886,2411.5973413991837,1.9370420514256697e7,1.1779257619826263e7
-0.00482,1.2347495018421877,0.00018010148314022377,19.58932367433654,0.5704470349996225,-2314.3372038533194,2276.90956604748,1.0039322504291503e7,1.010352068165534e7
-0.00483,1.2351809392794542,0.00017750185496250947,19.139996018912793,0.5383174271873857,-4702.440035191009,2392.949804669231,5.671104423094268e6,1.6301395965911005e7
-0.00484,1.235443980237538,0.0001848722372822517,19.992267313492526,0.5534866672117583,1298.5963061413215,2003.662632393763,6.2287201636709e6,7.950533925503416e6
-0.00485,1.2357160249408192,0.00017893182850418798,18.813474983046827,0.5220525018592149,-1527.6580584637286,1750.8107201159685,-6.1378284525647685e6,6.501843291845092e6
-0.00486,1.2360457864948056,0.0001766529382172152,18.513441829888272,0.5055365774094372,-1077.8508163634083,1728.9571512486284,-6.660129236690289e6,6.50679270134646e6
-0.0048700003,1.236045223804728,0.00017436232122869047,18.653369064053877,0.5389176451819797,-4195.831927747062,1835.9088470580816,-2.455565043072134e6,7.244106847950538e6
-0.00488,1.2363251213247264,0.00017612244531754225,19.24324768103186,0.5062989346066086,-2488.0309171192025,1853.877303210387,-3.301414183881957e6,8.235505965641165e6
-0.00489,1.2365377366613286,0.00017975818822790513,18.888525360011315,0.4989381930914143,-1207.5773628776678,1781.2543157165182,-2.4408734672130086e6,6.814704878560775e6
-0.0049,1.2366707510609,0.00018786217866726464,19.830578711282996,0.5546354989131297,-2605.7396200323046,2147.2394341646295,2.091501879626856e6,9.652963885619378e6
-0.00491,1.2371095659409,0.00017881775816105345,19.27333599335095,0.5408866889544586,-4895.843714487079,2267.565560120577,3.0098900400733436e6,1.1597875268284425e7
-0.00492,1.2368235474300402,0.00017918652689631829,19.306869733092825,0.5591056568730665,-4261.94827459653,1949.5824727528807,5.4061851283921385e6,6.838075820257554e6
-0.0049300003,1.2373450311437488,0.0001835897884216409,19.150576089938802,0.5536592050808055,-2427.7169881227296,2047.1182614193594,248847.08393066894,1.1454379770991053e7
-0.00494,1.2372386400332431,0.00017871663312057614,19.940914354713502,0.5371682429711645,858.7048935033869,2068.9132105738204,2.259238603694631e6,8.665404875179315e6
-0.00495,1.2375742025888299,0.0001714508300256648,18.96813833136837,0.507427364303227,-4798.752227955439,1915.1136359182876,871990.2108056302,8.494244283218522e6
-0.00496,1.2378592768376588,0.000178823170061165,19.58155347043788,0.5620604871195851,-6040.9280878425825,2361.0883452538155,1.2232975404885998e7,1.182999885654634e7
-0.00497,1.2380578070608583,0.00018461091090546427,19.48827811630869,0.5906525203056873,-3331.604995694089,3040.335979387657,1.768423156504509e7,2.478068870635971e7
-0.00498,1.238083268314727,0.00017422179954309038,18.47544693208782,0.5214524351898456,-984.526220434601,1842.0541966919134,-1.7753549065267784e6,7.321206607797912e6
-0.0049900003,1.2385004798914487,0.00017954387356038147,18.71905255698207,0.5304533561136746,-5497.597810863488,2029.9321053710182,2.91525658087145e6,7.390847821171524e6
-0.005,1.2385914727814848,0.00017504339076174915,18.84987276703834,0.5097248440565546,-3612.9996539842787,1694.3826916483356,-9.364643218849067e6,5.883829726444684e6


==> anc/Figure-5/d2_L1022_rJ0.62.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2386751789792567,0.00017234383377360334,18.82600916019514,0.5169518390721788,5964.8521020205735,1976.7658153371515,1.3092750260955482e6,1.0271765491283681e7
0.00499,-1.238785869373865,0.00017876924520200178,18.894772261270877,0.5259197465298329,2272.3618416792765,1850.5003002538708,-7.2534349055163115e6,6.692156546720787e6
0.0049799997,-1.2390086354072676,0.00017576920180807648,18.202675838017594,0.5015606876182072,2622.7041794304164,1806.5852001263333,4.006541466260506e6,6.4179216286637075e6
0.0049699997,-1.2388707210587089,0.0001691047513222876,18.00723029902759,0.5058358970027024,4374.193860325227,1745.0016011114808,-1.319327581208181e6,6.933543359321289e6
0.00496,-1.2386279626996883,0.000176304038327483,18.271069747980583,0.509419751550148,5223.648295037365,1685.251300520382,-2.642028496792309e6,6.98849620146408e6
0.00495,-1.2386365055478525,0.00018045463097077457,19.311474963009832,0.5600219572542431,1518.3660354123947,2037.8911787951254,2.926031822567065e6,9.181127285575552e6
0.00494,-1.2382539337575775,0.0001877057891364357,19.64015342335727,0.5691419355404195,641.1648172560854,2022.7722119814891,2.4136512251164983e6,7.815830432053862e6
0.00493,-1.2380276123658212,0.00017843634320702923,19.311575149003666,0.5418178174356575,155.73999612242588,2033.8542861288902,-2.423920105733695e6,9.21725510554878e6
0.0049199997,-1.2378252502233986,0.00018085588280978684,19.565819456025416,0.5845779828750941,5104.632623700434,2119.0946743085165,1.477451510311664e7,8.318998743423657e6
0.0049099997,-1.2374386533466395,0.0001850172349135627,20.211698144717165,0.5259671259332811,4525.805932454425,1854.0385064533884,-1.616700570057215e7,7.051329876720805e6
0.0049,-1.2372866645880853,0.00017395767792137176,18.696513118248618,0.5077934593705704,4312.591212807369,1937.6615144567777,484244.30039840663,8.770824121086065e6
0.00489,-1.2372372654964052,0.0001709567092730515,18.85202736138493,0.5326006501205277,6351.195736798205,1870.5626694372293,907679.8202595455,7.344138571653589e6
0.00488,-1.237089853240898,0.00017687085377313412,19.573775461770325,0.5518653366281127,4288.447070454855,2079.364227553082,-55806.310172006466,1.0161356099173313e7
0.00487,-1.2370085135186735,0.00017774880187265306,19.58814311364788,0.5559120173399699,2570.6746173166002,2250.2134221245706,6.332263774381379e6,1.1526374476213904e7
0.0048599998,-1.2366328077517952,0.00018541220930668562,20.362902632002267,0.5770325195656625,1754.999078153164,2324.5769279051497,5.5768861494633965e6,9.48431171206304e6
0.0048499997,-1.2366189983412896,0.00018346486215209322,19.665431445014907,0.5457899371460072,4519.652619364658,1885.9332792302955,-9.575167306031015e6,7.176953134695127e6
0.00484,-1.2365385564114855,0.00017519206305483367,19.43126914074254,0.5645000490282143,2295.228537733603,1977.639291285546,2.923062333751476e6,8.130938719213418e6
0.00483,-1.23628556861172,0.00017389210597084924,19.407363820877677,0.5540160013698702,453.3777947361281,2011.9332782484564,1.5832563783526781e6,7.670463820205603e6
0.00482,-1.2359555323213667,0.00018297553761601292,19.491883258408503,0.5278718220774202,2392.2225767876894,1776.0346063623547,-9.862871824562212e6,7.024705469964377e6
0.00481,-1.235734459769883,0.0001874716512779649,19.36641310649074,0.5426113891842373,-1022.6255631711309,1793.9542321448453,-6.928172271678307e6,7.018989334475359e6
0.0047999998,-1.2352771834318754,0.00018444011470897983,19.144518608337926,0.5515048141956201,1885.4120127570925,1882.1085066430846,-3.4785649612573185e6,6.917773757714047e6
0.0047899997,-1.2353556591442598,0.0001771788592567755,18.567153183674833,0.517646363532412,3275.0183539642567,1779.6777689748003,-6.53092935282527e6,7.509787903796356e6
0.00478,-1.2351140074446882,0.00017246906490772082,18.88279948131382,0.5271420099773736,3432.433075197107,2089.5329951197473,1.1762321287504088e7,9.401248829170233e6
0.00477,-1.2349055332317964,0.00017508309325786595,19.45018373835536,0.5308906942603969,1633.4907186536611,2086.115763550973,694319.3186039812,9.468691771924732e6
0.00476,-1.234696555743397,0.0001796970975501956,18.941471181513908,0.5242200259717714,2352.162009996091,1996.6887470971005,310689.0350777327,8.464514224354103e6
0.00475,-1.234300677518048,0.0001751321639083314,19.99384086679255,0.5230489780572819,566.0637469164031,2040.5258732696207,-2.1617477122885133e6,8.536590978312762e6
0.00474,-1.2342590813269128,0.00017946037202194926,19.64075422131657,0.5561643893650802,2990.9050886027794,1895.3478353708324,-5.268364081121539e6,7.095023626305803e6
0.0047299997,-1.23391840930375,0.00017767105517525235,19.367006524283255,0.5588203021017241,2081.909421851292,1924.686737783537,917228.3369465483,7.234664481699239e6
0.00472,-1.2336536702846879,0.00017925340486463372,19.696800789909158,0.5484159207070831,3618.4078093295534,1951.3585926367439,1.232050122776774e6,7.511608633609627e6
0.00471,-1.2334887857900814,0.00018698875939480292,20.643036014573074,0.5708468194882494,1755.9042488052241,2061.1180674716866,-2.94914768285153e6,7.918165257994755e6
0.0047,-1.2333768689332023,0.00019399178463034778,20.677475011240997,0.5884764083447446,3018.697823793974,2162.3775417308043,3.8248804842838445e6,8.811379734396521e6
0.00469,-1.2335093097818364,0.0001774548161586069,20.07917409395814,0.5377927808431483,5121.9187679036295,2059.425853793564,-167184.3198135446,9.176681858274272e6
0.00468,-1.2329470775160154,0.00018826896744844837,20.028633912785672,0.5840023593408757,2446.880724300173,2266.263751567291,9.274169995124314e6,9.902402947328268e6
0.0046699997,-1.2327464204600789,0.00019178128889448315,20.317747768533465,0.5591774570789377,-21.110474143199415,2146.291008608898,1.0089491440127898e6,9.08115747825316e6
0.00466,-1.2329564099586712,0.00018600789453151144,20.42925811578563,0.5768727359008273,4523.816023465802,2149.7719380421136,-1.085937250602938e6,7.946919415110373e6
0.00465,-1.2328227668296496,0.0001911812073757808,21.214659623402543,0.5975572263277394,5076.004990888572,2666.7817912328564,3.3103584920491567e6,1.4403335632871006e7
0.00464,-1.2326114199361322,0.00018756165005234256,21.032647486839988,0.597017318809177,4641.622449134017,2366.6506542176535,1.406725202764596e6,9.948448232621098e6
0.00463,-1.2321665322780482,0.00018002293311343077,20.304774235061213,0.5722287794967856,2849.6586719431757,2288.5990476127895,3.759979986526632e6,9.445934174309338e6
0.00462,-1.2322078738967583,0.0001754757691657605,19.559040749137377,0.5433029921100823,3819.3222240863697,1763.7881935028631,-1.2739316809068987e7,6.609872399223998e6
0.0046099997,-1.2315351666474614,0.00018309207719810792,20.45416128810607,0.5661897286931804,3968.802932969552,2168.828193420833,344287.52834900835,8.519164695333403e6
0.0046,-1.2316823663031253,0.0001797318604013112,19.937333924797553,0.5729767719935431,1683.944935282899,2147.3425257079807,4.074456220827197e6,9.219362339652153e6
0.00459,-1.2315655326481265,0.00018174452975577407,20.130772577797384,0.5666900289380611,1591.9958872819338,2049.5079172884807,4.980526260537322e6,8.57202603475684e6
0.00458,-1.231041672002345,0.00018062677113776408,19.781195694548064,0.5937988918928194,3281.6403289592436,2194.7324242503473,9.664640354478227e6,1.0203234540510917e7
0.00457,-1.2310600582045306,0.00019283808144180103,21.460697479881954,0.6076728673066394,5267.383839962104,2464.8737169155015,4.770322767753132e6,9.31396178494875e6
0.00456,-1.2309785729542975,0.00019387448347228938,21.50610929613431,0.5777554976726061,2123.2495676671606,2189.8293353532667,-9.776881593967376e6,8.851519968961112e6
0.0045499997,-1.2306312525512493,0.00018399604798290518,20.478790163472105,0.5861095170835111,-183.1403683597172,2027.7105522306906,-333385.70207656483,7.435569054515302e6
0.00454,-1.2304100992205083,0.00019122623481254952,21.46340064436596,0.6179892974407225,2630.580862072335,2527.994826502468,1.0855452551260028e7,1.481747864202347e7
0.00453,-1.230326423560545,0.00019081467253838239,20.33399641575599,0.5539774931527591,3081.0310169430613,2018.0417748805864,-2.6035604025577866e6,7.421744076695056e6
0.00452,-1.2298101441573428,0.00019893536481896913,21.335913689741886,0.6097368209688101,5784.623990188262,2423.939824379933,6.046342711623115e6,1.042523823707444e7
0.00451,-1.2298697239217975,0.00019590569754001448,20.60554489718846,0.5700282945875423,2927.340625877542,2049.8395526923173,-7.541119977523204e6,8.665920003201533e6
0.0045,-1.229658804121016,0.00019223295760945926,20.837286984771723,0.5599779139925166,4873.139937820857,2238.6209553477456,-1.012904164007847e7,8.744945017375031e6
0.0044899997,-1.2294077393960152,0.00018512285488449554,20.369478010767626,0.5925747823426197,-254.64697782933797,2422.3222206512874,1.5582635800748685e7,1.062447233896368e7
0.00448,-1.2288627096465614,0.00018807757480926202,20.52545339059828,0.5811530974789223,1783.6916053691873,2309.946779529965,1.4645853300480326e6,9.73172811949203e6
0.00447,-1.2286784674208584,0.00018163275243244988,21.232235927524982,0.6302390644201465,3363.1573579989245,2267.7324541035746,-337654.5557280886,1.0288066949635055e7
0.00446,-1.2288693979707819,0.00018852593841959812,21.75213975710474,0.5902622659178955,2535.2447109787804,2099.4655587004163,-1.11600405239759e7,8.125083425087026e6
0.00445,-1.2287521816827363,0.00019130258167536778,21.724947816252758,0.5896626164157945,642.5375205599595,2010.9419166852824,-1.3778310172770856e7,8.007218285475292e6
0.00444,-1.2285130513385158,0.00018366404286353536,21.65832791264684,0.6042155316479221,6420.484380706568,2369.457905863042,2.4568730836993535e6,9.399130890239649e6
0.0044299997,-1.2279896778210546,0.00018808258305231458,21.482403194799534,0.5732735191964954,4101.506880444359,2247.612931217977,-5.658338417479029e6,9.269963427757706e6
0.0044199997,-1.2277053411378533,0.00018418372206029966,21.413439555519485,0.5805253064706543,4129.446293161192,2390.524162399677,-8.793894197492668e6,1.1609942900866259e7
0.00441,-1.2274263077317196,0.0001944500419792483,22.23270372474023,0.5994348120467073,1731.5056476073098,2230.548180693507,-7.401028263901166e6,9.251776304960202e6
0.0044,-1.227035648424648,0.00018447541231212693,20.988468190277423,0.6235185734776989,4408.519762083826,2283.1158689951967,6.926196650543997e6,9.936261607925162e6
0.00439,-1.2270077421767196,0.0001892755292046378,20.742255332867856,0.6016104027701495,6331.746175336268,2490.0797034652646,3.7823391401961287e6,1.4451221322370868e7
0.00438,-1.2268056707721864,0.00018587449695618068,21.294661469264675,0.6104799807913014,1586.0181641560725,2333.1834208264454,6.403731732288295e6,9.449431079171509e6
0.0043699997,-1.226934110654219,0.0001854242867031118,21.66176784920081,0.6217872939725458,1295.5768564545613,2303.5911376681897,466671.268818499,9.806767402158536e6
0.0043599997,-1.2266442413642187,0.00019352858191080515,21.760043503006692,0.6932539691217617,2602.8178796006932,2625.7773832781377,2.3647522133534137e7,1.2664712517738167e7
0.00435,-1.2262451935831262,0.0001932328913518619,21.34637780340511,0.6154670910428839,4375.1645147337495,2144.666174610218,-2.322049488162187e6,8.541598640182385e6
0.00434,-1.2259827568958215,0.0001934194634623162,21.43920391002802,0.5925077506947256,1633.582109124917,2408.8937065012146,-1.2014530434113368e6,1.151263699848686e7
0.00433,-1.2256513189869944,0.00018662050529010224,21.685639027305296,0.5988462907846841,5194.293245812,2778.45968870709,2.6026171163336944e7,1.538059552268732e7
0.00432,-1.225527701456643,0.00018411175715033514,20.701916998572525,0.5809871381397375,4081.933505840099,2080.9116447275696,-5.202739872081581e6,8.275643766138451e6
0.0043099998,-1.2256834021523066,0.00018823681943759977,22.12577163494801,0.6265392542624941,-2357.847140271115,2425.0123025241223,1.9559804863252854e6,1.0924021538582891e7
0.0042999997,-1.2254601151606646,0.00019219162057339544,22.56468940352557,0.6330457726528947,160.72192334161372,2465.8053169790323,-1.9997856267817626e6,1.0434576402552746e7
0.00429,-1.2250894761204671,0.00018962524598369052,21.764172460838545,0.5824017681438395,2966.3243566982505,2159.362967437823,-1.325398116625679e7,7.915416355685657e6
0.00428,-1.2247340252122638,0.0001996271779090422,22.538973434584655,0.6266126783571814,3819.450193221739,2473.9171282211973,-2.6213746029186207e6,9.996656881911501e6
0.00427,-1.2246626974058585,0.00019537390949312018,22.340575112752447,0.6066009459184911,3894.525514054274,2421.8970820131503,-4.200862955319508e6,9.25272670525647e6
0.00426,-1.2243680170869136,0.000195763112498263,22.29614613591112,0.6330516181078721,2590.5242218717485,2606.604165597937,9.932971056845117e6,1.3147758083900796e7
0.0042499998,-1.2242929995990242,0.00018835831802387293,22.424293426354247,0.642815650478603,7430.583475109191,2795.336217565578,601776.041969387,1.4734744794939682e7
0.0042399997,-1.2238137736709374,0.0001904732989619117,22.422608340342638,0.6015348593614366,8799.981139197422,2382.8295039223094,-1.454128246241864e7,1.047583256790125e7
0.00423,-1.2236409811616007,0.00018695110660996357,21.833398901223326,0.6067382210182828,8168.192000157205,2223.871723667247,-8.558428212285595e6,9.011244965287467e6
0.00422,-1.2235404182597684,0.00018670636400794921,20.910270418454445,0.6107726754621429,3884.4926075159874,2281.756665426857,8.63435580016794e6,9.934143766259884e6
0.00421,-1.2233142205858976,0.00019089335657438824,21.961716147923223,0.6243096811995541,5643.346284440702,2417.475451378304,3.826340476499686e6,1.0539333449961374e7
0.0042,-1.2230010935310551,0.00018665512448332218,21.501800790635034,0.5854649502438132,9679.70800358848,2354.893037487032,5.440863928462102e6,1.0070824924847716e7
0.00419,-1.2225953850507834,0.00019778488228644922,22.886564170230894,0.5958289591523801,6796.385485356912,2427.575132852056,-1.6082095366896126e7,1.224850827361881e7
0.0041799997,-1.2224658734970701,0.0001946872370776836,22.62975987854718,0.6222449764324288,-455.03012321861826,2697.0310427078507,3.692239021038967e6,1.2249956295930767e7
0.00417,-1.2224660178410534,0.00019216280839629216,22.267984138140143,0.6075228758428788,2018.403203012173,2277.9417626419377,-1.8537415347328212e7,1.0111772309132108e7
0.00416,-1.2224020516933998,0.00019848441162945388,23.58375170598418,0.6569632055829521,4917.482079845699,2589.458563375906,216870.57652150255,1.186721736658108e7
0.00415,-1.2220116950100397,0.0001908614803185099,22.436943009582023,0.6432587232781979,2555.023042264961,2484.380699368378,1.5002442668225095e6,1.0356846637647515e7
0.00414,-1.2219406059397666,0.00018706111509278917,21.903321468845455,0.6201085053253887,3109.8722652624156,2499.930044334155,-1.9871426306797452e6,9.716663424561499e6
0.00413,-1.2216329450385157,0.0001850417772578336,21.785380105809594,0.6234023861000791,1290.4010641690932,2379.5573978619336,40686.1365605778,1.0370892928080572e7
0.0041199997,-1.2214675838526163,0.00019191813565478093,22.78392212643148,0.6244665013678948,6709.22751600798,2193.2378732616808,-8.008424579105739e6,8.700715246540308e6
0.00411,-1.2215547417380865,0.00019610801507336545,22.71006343018456,0.6433146825171719,3892.0763206946845,2615.5216837871103,5.499225475494004e6,1.3070665844163671e7
0.0041,-1.221101748940896,0.00019528540065733002,21.921066827632252,0.6085380633770241,3023.2825170305086,2554.63040398483,-5.369232177991579e6,1.5773300124756161e7
0.00409,-1.2210803065057798,0.00020194999449198192,22.390142361464434,0.6719415726906668,4630.200865531301,2757.0332977987864,1.6384720720779043e7,1.411542698297647e7
0.00408,-1.2208399222060151,0.00019271906031200395,21.667396326988655,0.5622009862113213,2412.7175346870604,2026.297435564065,-2.334747929629582e7,7.699500901470055e6
0.00407,-1.2205612910928527,0.00018491948349782104,21.504670611392253,0.5776644179806585,1894.9833471555432,2248.630445123848,-1.4812309218163343e7,9.070702357381865e6
0.0040599997,-1.220058216055273,0.00018605341191628728,21.986090839191885,0.6303200351105877,4110.372190465635,2318.194344353608,-9.414225912568113e6,9.716581324240638e6
0.00405,-1.2199893582662116,0.0001930983018475959,22.205760973651056,0.6131794802758777,4639.547166010293,2285.551398883172,-9.794041125038093e6,1.041382032464457e7
0.00404,-1.2197476396285942,0.0001859712601380402,21.10969755831356,0.5937573410256741,654.897062154996,2165.170107031575,-2.3690767628524792e6,8.43458988682879e6
0.00403,-1.219470427678202,0.0001889755998856294,21.55823236845787,0.5912812023631233,1591.7136373705898,2188.2656291535777,1.419851037392798e6,8.671113766228713e6
0.00402,-1.2191467091926549,0.00018565832989404435,21.405241580347493,0.6163505026791493,328.62221126017295,2273.3629954180974,1.0869270194851828e6,9.42644675166956e6
0.00401,-1.2188145333090228,0.00018534595821356124,21.78095629443814,0.6167456918011537,2553.653793588642,2519.2274351110414,1.4435163280250859e7,1.1839294879837243e7
0.0039999997,-1.2183272657359392,0.00018616218921163803,21.03689447947636,0.5672434537729827,969.1940686134054,2363.150175900249,7.051284528133851e6,9.336965946262414e6
0.00399,-1.2183881522150788,0.0002029252096869397,23.064620642522907,0.6565130894042487,5423.297155330875,2741.973860141534,1.5173064924041606e7,1.4429651817046154e7
0.00398,-1.217837263026601,0.00020890825161097655,23.92157628927639,0.6429361928548611,2554.8646416904367,2564.4823534586126,-6.015950071245048e6,1.085143337861291e7
0.00397,-1.2177563779922638,0.00020192989198380745,24.47669806689458,0.6528763253527321,5873.308196984122,2874.563775574135,-6.022981925325282e6,1.4546142760345906e7
0.00396,-1.21739939093336,0.0001942627125945918,23.55811920957924,0.6582889527521583,5467.839254625495,2944.50192810109,7.152346862535888e6,1.5701650027851716e7
0.00395,-1.2174778633766414,0.00019683534688737014,23.465521603217148,0.6877813699357751,8119.052239588983,3304.3317988966924,3.155015468294824e7,1.5497976168247843e7
0.0039399997,-1.2173054406326576,0.0002009698021245405,23.422246394746438,0.6488517015863577,4394.967850937403,2606.9939436110426,-5.015363752443204e6,1.1935800765339727e7
0.00393,-1.2170198015357436,0.00019485014467329254,23.401959562301396,0.656875049839544,1656.0652876909062,2521.662735779713,-5.339658705371529e6,1.1289899021646978e7
0.00392,-1.2166753694237464,0.00018888633539332765,23.205309919157575,0.6194770631186465,2651.148921573061,2532.8158511284387,-1.6712829902232721e7,1.2263245453805972e7
0.00391,-1.2163349479797287,0.0001909350848686723,22.909776481579787,0.6656224478530964,4505.343363099203,2561.3021794784268,4706.400448385143,1.1168295959626578e7
0.0039,-1.2161482030019144,0.00019819994231601407,23.25939886277571,0.6657320127917259,8550.023370198962,3093.4950282870427,1.755372049814026e7,1.7628117219164897e7
0.0038899998,-1.2157954025412492,0.00019330150873621196,22.82263238901024,0.607219190017949,3850.7639792987657,2595.9624398909486,-5.770487616158779e6,1.1793232938053135e7
0.00388,-1.2156271790323803,0.00019323941562142215,23.261414166354744,0.6643478518753533,10365.970107422001,2674.8129154054714,3.85483703521582e6,1.1391530459424024e7
0.00387,-1.2153646967010148,0.00019862317010873324,23.628985090775434,0.6365952973634226,3336.548224317635,2519.0374565463057,-3.230360477930731e6,1.0108994753529625e7
0.0038599998,-1.2151563759588666,0.00020390098097053353,24.13223992638992,0.6404633257717609,3405.688064712099,2602.3352472278007,-1.9365065797656696e7,1.1575061958489155e7
0.00385,-1.21445215776555,0.00019764328292427432,23.455873942748095,0.6686264695473699,1723.7937725235577,2713.6939209207103,6.887376196219197e6,1.2903254019982537e7
0.00384,-1.214562219626055,0.00019650966001360056,23.49867275166229,0.6567453981150965,5990.738953237942,2530.317559881995,35613.576731836474,1.0910455896674e7
0.0038299998,-1.2147071704285948,0.00020201730430138522,23.60063113885448,0.6383771273121476,5173.746845719786,2492.3452378545253,-2.1135342656518266e7,1.0522250228708532e7
0.00382,-1.2144261796418363,0.00020632423433918022,24.63868549325056,0.7034054846300366,4639.810630447811,2747.8793631625517,-317053.6046752542,1.3798773063043598e7
0.00381,-1.2141760037774612,0.0002019791099131161,24.380544258200093,0.6544412970474589,6301.389839612469,2740.0893798317275,-5.937771309077784e6,1.229589563458024e7
0.0037999998,-1.2140284688036713,0.00020019653371861843,24.266408037083576,0.6624532211579227,9947.575906581727,2694.4620570364095,-6.1160437911220705e6,1.1862026098481052e7
0.00379,-1.213768697153556,0.00021605504969813728,25.41616239642319,0.7255407727372768,9155.85552563322,3327.872559545238,1.5417217698981037e7,1.7407430261060264e7
0.00378,-1.213662955495506,0.0002108019839550422,24.463136113262284,0.656966289115064,4444.02991230445,2797.095871709207,455219.4064868193,1.3420940657208057e7
0.0037699998,-1.213311132323202,0.00019560190277476938,23.881810443614803,0.6938060735921037,5899.046126155515,2574.432987202653,6.907373917909772e6,1.131241619971967e7
0.00376,-1.2129126222050406,0.00020619746831079735,24.911494879913135,0.7134148204317906,8424.449768138611,3020.1528499838937,-236061.4951644873,1.6019436218373777e7
0.00375,-1.2126482593034387,0.0002082870187091914,24.838186229335456,0.7190442218902321,4101.658798240886,3304.0301008140614,1.3417547544476505e7,1.922835013587379e7
0.0037399998,-1.212542071849414,0.00019898739162174921,23.81554330231121,0.662710449378643,4939.253827410072,2713.2337113833382,5.579615881306612e6,1.3634826065178875e7
0.00373,-1.2123712062012872,0.00020233108244482195,24.33316786773808,0.6858582883726643,3165.18298730844,2875.5843468672106,6.330584040995104e6,1.3521642304340312e7
0.00372,-1.2120133103835184,0.00019244743571889184,23.17877045663516,0.5742928518597871,2329.2410488221803,2236.0605883539984,-2.5317140662951786e7,9.464421153656123e6
0.0037099998,-1.2117442853263296,0.00020176746978502958,23.067507734872038,0.6318945171688589,4391.19921730732,2333.1164117789335,-1.3737076300032731e7,9.486617941682156e6
0.0037,-1.211593866470623,0.00020187531174829684,24.02944198629434,0.6648387853528475,6754.611494883557,2810.427334165806,-2.584283522990619e6,1.4375263070883347e7
0.00369,-1.2116212282959362,0.00019485503099981468,22.713097449632752,0.6184676649041668,4221.5859184409255,2586.7597350399083,-6.3653140988241e6,1.1982403899703205e7
0.0036799998,-1.2111030913559369,0.00019170086716979487,23.95845950401105,0.6491127586319979,5420.455062643308,2545.400014173207,-1.877484112775115e7,1.246672078767441e7
0.00367,-1.2109116827682038,0.0002081654605102295,25.840601422289954,0.6992178834013575,167.1530273911367,2985.4527059078187,-1.9783043333953295e7,1.4924512401224261e7
0.00366,-1.2107367867711727,0.00020670505184883144,25.687286705200215,0.7450565146581638,2852.3536592171904,3016.087510787866,-927300.7940056017,1.6731576214276282e7
0.0036499999,-1.2105191499614842,0.00020783398127810252,25.032430436790374,0.6670169543953075,1334.2120722151924,2521.7252577332333,-2.1478570144352708e7,1.0269635993429739e7
0.0036399998,-1.2103517485894542,0.00020869612935361373,24.92074913350185,0.6685190901133478,-1878.4668006105837,2488.193956179716,-2.00153466858259e7,9.746967942429837e6
0.00363,-1.2099327380598839,0.00020861236952721777,24.682209711080574,0.7031356762763862,6239.958320771792,2871.045828041807,1.1161041405157764e7,1.3957500494415171e7
0.0036199999,-1.2097862925521103,0.00019490191035465763,22.994222665693062,0.6867626863439982,8456.91410490498,3256.1185992509927,3.9473816712854214e7,1.7512623090814784e7
0.0036099998,-1.2092905362367947,0.0002023981417612977,24.203593823167058,0.6925084047981657,4232.051399740455,2877.957828809726,5.840380633308053e6,1.5184650794576215e7
0.0036,-1.2090952531286716,0.00020661234038133117,24.4221299849784,0.7007096053022802,5156.762634782861,3175.241475109664,1.9574435913512897e7,1.799968399201083e7
0.0035899999,-1.208927854941835,0.000197545256541688,24.789333417624125,0.7071457259370582,3216.7128358580976,2943.301778381338,-4.693817545231388e6,1.3447993802273564e7
0.0035799998,-1.2086689888709397,0.00019907813560371223,24.543174482065318,0.6801613145204984,2959.7812820603417,2661.1401968851524,-1.293814237730187e7,1.0094357475726418e7
0.00357,-1.2083720332742964,0.0002025620435945447,24.899215300424355,0.6759975470268977,6406.933847529027,2958.7420925818396,-3.631357486818856e6,1.3534261876841495e7
0.0035599999,-1.2080769079708233,0.00020138033249362408,25.341968683215573,0.7233800103067858,5814.728155297686,2636.8115663870226,-6.008689686347591e6,1.067296638844229e7
0.0035499998,-1.2080389353917598,0.00019791629537162413,24.799262076075724,0.7075227269551172,4104.788039914411,2907.7954934670797,4.40185309932211e6,1.354831421160342e7
0.00354,-1.2078705055427332,0.00020275855495229195,25.021393171018808,0.7220755265340187,1676.3082424240424,3025.811108069383,1.5879237218004921e7,1.459701946998884e7
0.0035299999,-1.2075429846756653,0.00020258327492746607,25.47317867932384,0.783108448414267,7662.226036010284,3500.9471795540553,4.129072062145162e7,1.6984503331074934e7
0.0035199998,-1.2071694126666814,0.00021100858962822916,26.275907653865897,0.7368492117036758,9602.100896593529,3079.5265977614745,-7.943947418975421e6,1.4411638468684766e7
0.00351,-1.2067584046251179,0.00020578097715334977,25.943175179110018,0.7413300530777628,12257.524870875995,3325.328677622662,1.284155454240729e7,1.5486575335203378e7
0.0034999999,-1.2065051828639075,0.00020128368078469057,25.33323523630291,0.7181941752508483,8040.154012393302,3198.809354190473,2.4323205078233328e7,1.509754040350923e7
0.0034899998,-1.2064949256807842,0.00020040672804791455,24.74154802262759,0.6907543841294475,4288.506862701231,2920.23819086954,7.820651308612095e6,1.3038804283758799e7
0.00348,-1.2063454647030851,0.0002025296285651861,25.01356189825409,0.6978113561413557,-20.775304729889164,2886.9801952814687,-9.64434979636777e6,1.488090924196996e7
0.0034699999,-1.2060861625254664,0.00020210232836021997,25.775787540833765,0.7655372390707684,4123.417659643605,3180.5875002792122,1.1342107491996882e7,1.610550730964286e7
0.0034599998,-1.2057234626734763,0.000205021818333302,25.439197939011404,0.7218442013341124,5293.741635672487,3107.6019335197634,1.1367816002067982e6,1.29832550183659e7
0.00345,-1.205564966022969,0.00020884494565029198,26.34038372517233,0.7485141275426737,6238.801697873488,2802.836548579391,-1.319858034116477e7,1.2735403610461399e7
0.00344,-1.2052386448791026,0.0002079542979376363,25.661262052149734,0.7181627954798228,6209.027914580814,3011.027046888109,3.823176636296585e6,1.4579796193082156e7
0.0034299998,-1.204772422137461,0.0002079381670810986,26.17290959885783,0.7197628212467946,8055.827351690969,3139.1354497155467,-8.28378781868602e6,1.5055113934089703e7
0.00342,-1.2046379863922263,0.00020236010817972555,25.659716784572442,0.723143714161865,2099.5480315676728,2954.1706481433275,1.0874877579641168e6,1.3991363487806715e7
0.00341,-1.204359590871835,0.00020495981957719368,25.318216114893982,0.7113902984341935,2099.772940873996,2858.319354730077,4.907152634332947e6,1.247600867045373e7
0.0033999998,-1.204191643678007,0.00020156074357670543,25.19078182619023,0.6851077300707107,470.9023110866628,2885.508385012531,-1.078412570589541e7,1.2449195831657773e7
0.00339,-1.2039503514769538,0.00021679460179227348,26.591083742041548,0.7609699394850485,2492.6021471498616,3400.6611356666194,1.044047948019746e7,1.899019960326746e7
0.00338,-1.2034944634663653,0.00022052266174758656,26.748195915039904,0.7640419479556605,9981.399399162561,3857.450613081341,1.9822420906151243e7,2.4765042601355836e7
0.0033699998,-1.2030434361572655,0.00020718352548491586,25.82531265406141,0.7049730390239366,9941.763274075334,3155.316616287179,6.283073631754248e6,2.055198904222061e7
0.00336,-1.2031070085787894,0.00020764957696823585,26.008948103452674,0.7223731659823883,4752.578413133203,3267.4922187535676,1.149257429067326e7,1.872669768996757e7
0.00335,-1.2028937862488285,0.00020202452966326385,25.313346353019153,0.710221390272341,6325.999210331755,3318.886224997496,8.59202732037672e6,1.6168108510022886e7
0.0033399998,-1.202718998138244,0.00020940560304902876,25.731790622536614,0.7077203294264277,3882.0690776286847,2824.6719115041387,-4.516598317912157e6,1.2955693068207046e7
0.00333,-1.2025587711957426,0.00020513718048529363,26.6862936360137,0.7203257354484709,5352.776047622899,3280.8462440008707,-4.191406297273062e6,1.7543453399042882e7
0.00332,-1.2021702559083196,0.00021208971202349205,27.038425070170543,0.7526349173581995,7813.767078404936,3530.690850616588,1.2039671306060484e7,1.8338175018254228e7
0.0033099998,-1.20195406147617,0.00021865742829461977,26.79651007870201,0.7409011849491797,8704.197011834389,3369.8681616122935,7.462662724732696e6,1.6756075204836423e7
0.0033,-1.2017523706403899,0.00020862202034218385,27.11879127508737,0.7745551903231763,10633.990522915405,3630.4973492981662,1.682608620930261e7,1.859558691097327e7
0.00329,-1.2015190062210543,0.00021253236448482929,26.720039268942536,0.7505658285495366,8800.866953388162,3188.7073566966687,-4.1142004761409126e6,1.4626038236164093e7
0.0032799998,-1.201333100087617,0.0002126852690032988,26.918336697626113,0.7620522119402995,9980.912156569415,3579.9472283269524,8.98937213992796e6,2.088691276394935e7
0.00327,-1.2008989283766431,0.00021313590024201782,27.003473540012983,0.7467790342726305,3326.4436599682954,2912.652379737312,-1.0574869058459168e7,1.2220356088077638e7
0.00326,-1.2006081876719528,0.00020971433269899046,26.814398497937987,0.7589830320343242,8581.85581862701,3312.137615198037,6.386198618456752e6,1.8912712035344835e7
0.0032499998,-1.2000536427582014,0.00020511665985848443,27.04593105434746,0.7624651976305634,8969.859032581753,3534.9175552194124,1.755780939174309e7,1.8943131014178477e7
0.00324,-1.1998256278001187,0.0002151056008009107,26.825443461447477,0.7829817985639856,13933.391549389855,3500.753450233937,1.4966846215364786e7,1.833072509409015e7
0.00323,-1.1996117155351935,0.000215013363839005,27.049212652122744,0.780167883709661,15902.266764051363,3842.056020999477,3.885233289368375e7,2.1246229371413216e7
0.0032199998,-1.1989745992350018,0.000209316897728602,27.070307172128796,0.758473945699206,2841.3263014168942,3307.4905096228194,-2.0946674959762155e6,1.72080840751266e7
0.00321,-1.198936517886366,0.00020284973852388263,25.192318291628368,0.74289171534165,8183.455222910573,3426.304078536565,2.6534978040681023e7,1.6278513105893727e7
0.0032,-1.1986054861846875,0.00021374401631498225,27.557547598610032,0.7783098753355473,5714.266103391813,3545.6187230661935,4.633871652975162e6,1.7060312606453724e7
0.0031899998,-1.1978799569883216,0.000218137608669836,28.903105180873453,0.7802260209495273,2691.047459244184,3057.094993904914,-3.6929815389779486e7,1.3682229498633705e7
0.00318,-1.1977624608103141,0.00022707428754526043,28.314603132520624,0.802572769881627,8668.7742220916,3687.898903239333,2.0238520828152616e7,1.7546228620198805e7
0.00317,-1.1978678420106637,0.00022692000219075143,28.428408134105748,0.7730118105102065,4730.642931342607,3174.473727178483,-1.0821262419119343e7,1.4670598654234909e7
0.0031599998,-1.1976216597576572,0.0002274498129626341,28.193843799527663,0.814219347142997,9235.333072858852,3489.327658398698,4.454741497233046e6,1.681752973561877e7
0.00315,-1.1972000912989458,0.00022477405789632588,27.118839677957162,0.7552764657323611,7947.405967616172,3441.5438653174765,4.983492902964682e6,1.8864913459787555e7
0.00314,-1.1971829953783604,0.00022391951441966558,27.369237904361974,0.7569561287272324,8690.924630929036,3155.2173704201073,1.0123492685946457e7,1.5611481455583809e7
0.0031299999,-1.1968173562714082,0.00021853022787307166,27.955102248400443,0.7450480731982182,10567.906362475553,3725.9966820817585,8.541780871696364e6,2.3843308873567387e7
0.00312,-1.1962625015763666,0.00021362401401014795,27.729628637009668,0.7469748085319932,8592.868008869737,3584.122078821015,2.0823931162568625e7,2.172750740741556e7
0.00311,-1.1961924579283612,0.00021885158159751307,27.33394116727311,0.7433968032852677,7805.008183993966,3340.929004034917,1.1361089941166773e7,1.4407140595518822e7
0.0030999999,-1.195975763446135,0.00022382535948876203,29.37829609048351,0.8259920456738178,5522.993664163744,3868.0643686232243,1.5351654197708962e7,2.3964971746316914e7
0.0030899998,-1.1956124088791782,0.00022581106327566107,29.15469366176175,0.8369716752583092,2787.6403334435327,3283.671564091019,-2.5411770501547858e7,1.5793102485814039e7
0.00308,-1.1953866141158591,0.000222103503725189,27.94992967439354,0.7871992833545627,14567.109617540707,3706.010526139162,1.003521140886056e7,1.949109394522326e7
0.0030699999,-1.194862450549454,0.00023078249408580971,29.607763953652494,0.8177957527165849,15393.44283082627,3942.044149676812,1.630055117671503e7,2.321644624389411e7
0.0030599998,-1.194803115239882,0.00022628228766738802,28.862259497994486,0.8131274608574838,10153.463210030566,3344.7931491670142,-1.6147814326507058e7,1.6543362868427299e7
0.00305,-1.1944849427594944,0.00022355897329269538,27.9444369300108,0.7911464093352536,7527.20193669456,3602.6912100619197,4.955147658246215e6,1.6068460497945996e7
0.0030399999,-1.1942459358954278,0.0002254474352660652,27.427546839587986,0.8300982247809553,9036.06605564515,4075.5769215229766,4.795128990976029e7,2.1542221662486542e7
0.0030299998,-1.1937363935889096,0.00021819512064945884,28.205906351753978,0.790632760872406,4688.26899805746,3567.1694007029278,7.673277258746653e6,1.9398885555729352e7
0.00302,-1.193610299221367,0.00022832634419983546,29.865761296893528,0.8186443109468491,12127.60804785235,3676.4546127852796,881261.9674734254,2.087077305407943e7
0.0030099999,-1.1932364163512121,0.0002267873737781064,29.794010830923522,0.8469211112388363,6535.719590308079,3704.8171780299344,2.9803076411798405e6,1.979468031910188e7
0.0029999998,-1.1930661581801172,0.0002209468187562134,28.348946802176624,0.7902453274598229,4911.0012877467625,3566.9108729123523,-1.7611180878662385e7,1.9219788933215044e7
0.00299,-1.1927768626290236,0.00022394543775617105,29.173191425680063,0.8148945171360575,7724.911822958673,3699.54540276394,-3.8609199490064e6,1.6714649485952258e7
0.0029799999,-1.1926009889490645,0.0002274885439746835,29.89355801813677,0.8172603822638742,10148.381566416252,3728.7594676303615,-7.793954282069566e6,1.9654449736378532e7
0.0029699998,-1.1922446368769881,0.00022659675711108197,30.63306144492077,0.8613799621689949,8593.155662340665,3811.8579992093605,-1.4143710022894396e7,1.7685305244198993e7
0.00296,-1.1923012696164053,0.00022544121657151284,30.43957282410699,0.8567320496803152,8943.381128750452,3867.244298845898,-6.085889883016616e6,1.8821189158026494e7
0.0029499999,-1.1917906986436742,0.00023791426086580345,30.063895659386095,0.8301439812463309,5929.01827939026,3574.0241570979606,-1.8629045161055904e7,1.5678279462655248e7
0.0029399998,-1.1914851247099625,0.0002228111410512079,30.217760114100194,0.8304531629577314,7107.040302773781,3638.482821852229,-6.722820937190386e6,1.6386496414086094e7
0.00293,-1.1914041622516018,0.00022240986689894373,29.975222534249703,0.837786796613331,11464.78157162857,3601.705992841892,-1.361887932337855e7,1.5629424334557837e7
0.0029199999,-1.1912285378401202,0.00022579076595912235,29.91004665125151,0.8288614694391521,10705.992940471635,3741.5322225114282,-1.3966949064078245e7,1.8583584748100046e7
0.0029099998,-1.191053183961992,0.00023087832104931962,29.872803982925316,0.8553805603857535,6578.827710832533,4043.51011702075,2.5422241771752875e7,2.1641845699081518e7
0.0029,-1.1902846492823074,0.00022170369486118195,27.877751548704815,0.7792752786445201,8183.95968274438,3405.683872556318,-4.524016529343528e6,1.6307863710977916e7
0.00289,-1.1901867112387892,0.0002269029644384827,28.652462596666048,0.8520458313306518,13232.529009922328,4318.167155606883,5.115425872856785e7,2.695212441345773e7
0.0028799998,-1.1899183464899203,0.00022266122654409276,29.051054731546433,0.8081117408701062,9805.254527794292,3657.259982651182,-8.079419262350888e6,1.7644152346743725e7
0.00287,-1.1894784768084359,0.000226628710354065,30.32939183965868,0.8678961727753278,7389.100027487368,4014.0551605959945,9.153475961785404e6,1.873670646596789e7
0.00286,-1.189160087133593,0.0002334154730763768,30.72964362862015,0.8689208978737915,5670.753834691758,3463.5354159145154,-2.19384829717577e7,1.5588050805359008e7
0.0028499998,-1.1889190409703132,0.00022587657957854593,31.947090540008155,0.8919645853517411,11360.126601960732,4251.5368579604365,3.4136077862179116e6,2.2047820190536074e7
0.00284,-1.188461135079493,0.00022320807839263605,29.685553371024128,0.8658053769755875,13195.599962965032,4116.2334995932615,2.9611585439496636e7,2.4853008466565114e7
0.00283,-1.1879433181534382,0.00022432244842311776,31.734387787993626,0.8906798812371465,22104.477972578883,4767.06463488374,1.3570167487827608e7,3.412849510631442e7
0.0028199998,-1.1875321129289043,0.0002337767305871412,31.752809367072746,0.92930533381205,11953.136775722194,4206.135299102384,1.2279590431477884e7,2.0598287605953526e7
0.00281,-1.1869876365871068,0.00024224648645687595,32.900268765053944,0.9562569409616342,13164.718279783085,4319.918224547348,1.6812128751121566e7,2.334927240923405e7
0.0028,-1.1870101922960936,0.00022747694084646045,30.899778669310237,0.8349984515859801,12179.650674035398,3875.2365459461844,-1.2569538313804723e7,1.870955063560695e7
0.0027899998,-1.1865866368103124,0.00023036213306816894,30.8115028972731,0.8896180764001238,5720.192310452065,3930.532243517898,3.2124518913365896e6,2.1620327044930518e7
0.00278,-1.1863094065866011,0.00023771402217164533,31.585535905078764,0.9292760309666993,16764.280701447216,4207.5940469558445,1.208217787866975e7,1.9362889441801067e7
0.00277,-1.1861179515552334,0.00022927908847614263,31.350828933538136,0.8513171239656608,12246.230028836624,3888.088489783729,-1.3352923465171903e7,1.865302082926733e7
0.0027599998,-1.1859950497234744,0.00023589527706536142,32.600161360687565,0.9143770282529627,13174.95405031493,4378.830713535037,2.278233349261638e6,2.2365248841442738e7
0.00275,-1.1856616192221872,0.00024281907546754917,32.525068288258964,0.9133183617380646,8504.87145901381,4502.128548626193,6.649242371034311e6,2.4525075469748244e7
0.00274,-1.1853378187231252,0.00023899446150268537,32.60970928439829,0.9320302393963208,6336.0345565438565,5050.616404643658,3.821467113749777e7,3.2325940837265465e7
0.0027299998,-1.1851087506205842,0.00023251410198978545,31.628880500318477,0.876049910905451,9348.363964166601,4346.189796820882,-1.3679310695609268e7,2.4612023619140726e7
0.00272,-1.1847851117807806,0.00022424055009209062,30.06788398562084,0.8907953389285926,16105.296981173462,4659.835440050083,5.998099901645586e7,2.7919240080970716e7
0.00271,-1.1845175333726152,0.00022968214754678681,30.599701335570884,0.9135097309384446,11511.618623836419,4331.317309800147,4.970608797286612e7,2.321466574002084e7
0.0026999998,-1.1840154014468747,0.00023438175254655267,30.728298196306643,0.8831735522397137,5890.744725558681,3574.9849222479866,-2.8443838300662365e7,1.6473796343876366e7
0.00269,-1.183917644140703,0.0002332012502078041,30.343848305022348,0.8630497270024866,7259.150606366136,3795.0057674608524,1.8432762556057006e7,1.8604294417311467e7
0.00268,-1.1831321253512888,0.00023436122289878874,30.781216672339916,0.9040663949666667,11662.223319769058,4162.176614865274,4.749471760356802e7,2.287850045251592e7
0.0026699998,-1.1831876274450395,0.00023267131947216337,30.732496468114753,0.8828115805028933,13832.102567904463,4665.265694993996,6.2011551754449636e7,3.1272869464354187e7
0.00266,-1.1827609320961725,0.00023664533970053548,31.561490525518785,0.8643124759896091,7696.546458585193,4323.496410992813,7.528725778522541e6,2.4580654983313154e7
0.00265,-1.1824909363326583,0.00023748426726272626,32.9152374852006,0.937265906062178,10459.792600793355,4488.25597824053,8.731137439943474e6,2.5589927806410167e7
0.0026399998,-1.1820808488884755,0.00024312622719707967,33.323086271003284,0.9290639793619951,13290.010909903956,4193.822086871681,-1.107046723712125e7,2.2819692263727486e7
0.00263,-1.1814178794921866,0.00023288789677832871,31.51614886488019,0.8234383037564135,10667.603864929815,3870.623117214102,-3.0027361875169825e7,1.8190705120200116e7
0.00262,-1.1814062062417956,0.00023493510359820524,32.49767551394106,0.950251268375876,16953.685811151598,5624.522851587917,8.311066530847682e7,3.8099829789384894e7
0.0026099999,-1.1808807492055853,0.00023813361902124056,33.23110192703144,0.9302310750626175,10754.102952126128,4622.908531329138,1.55815488447871e7,2.253558061351498e7
0.0026,-1.1805607219733179,0.00023818193687586857,31.953586038647337,0.8899709918290438,5634.479203808477,4347.296568804497,125193.30780944187,2.0446335961724102e7
0.00259,-1.1804720036860559,0.0002406047634089902,33.113121835525064,0.9271219019440318,6230.240053734958,4735.300696850837,1.7757995556315217e7,2.7426808319708116e7
0.0025799999,-1.180214450378007,0.0002430813653731932,33.204856380265205,0.9630990119861619,18160.07230280312,5522.870246247643,4.1556568749557e7,4.267704932774761e7
0.0025699998,-1.1796822419342956,0.00023998337235026923,33.02909486153408,0.8990055963197442,11033.79052359138,4805.234962193669,-1.3208838359964514e7,3.24658395494489e7
0.00256,-1.179703604524727,0.0002443892553945105,33.210743380702255,0.9303132666587597,12173.56541648093,4890.3671961285045,335336.91258551413,3.2684897011524547e7
0.0025499999,-1.1793069784864834,0.0002344750708406546,32.53716948823099,0.8900376222360212,5607.711146605553,3746.6990272694534,-3.042819304209479e7,1.9228367606486417e7
0.0025399998,-1.1788655366458995,0.0002381426055606234,33.768981801382296,0.9389463847682179,8404.05131797364,4626.759938630815,1.6830082720529478e7,2.612316067332023e7
0.00253,-1.1787012648136717,0.00023245866623204577,32.24920299415484,0.9184730743304772,6986.122633164968,4539.5912524587675,6.292591726243984e6,2.801334316706614e7
0.0025199999,-1.1780145657944154,0.0002291076599876576,32.330632203372176,0.877293625811465,4077.9215495909293,4005.2584349966432,-1.902015208667089e7,1.8741785129640583e7
0.0025099998,-1.1780159722659387,0.00023357949498220852,32.9432769778966,0.9358713044493867,8832.750723725618,4548.104698850056,1.5547264371955324e7,2.4129976420316156e7
0.0025,-1.177519642647698,0.0002333193632973546,33.12719571924325,0.9062579679809618,12834.524343922187,4245.446804935883,-3.170193774262111e6,2.374152183182936e7
0.0024899999,-1.1772563037241,0.00023337259580313431,33.07565275897198,0.9085351924185169,11066.591831006257,4314.418766546625,5.600106506352118e6,2.060205765421496e7
0.0024799998,-1.1768808098973813,0.00023325173719461212,34.55728158000548,0.9345074008428681,7961.294096429535,4719.500838380113,-2.359229641824528e7,2.5713881850534413e7
0.00247,-1.176393888364569,0.00023250893019058025,34.39099731630349,0.9531276091011769,9267.86236522921,4687.795132207952,6.090554475714864e6,2.46150793895343e7
0.0024599999,-1.1761269885807053,0.00023962550819950219,34.297243423761834,0.9813436184566602,10808.78078231243,4942.28931550392,1.3087027176177846e7,2.929068587751762e7
0.0024499998,-1.1762082535073455,0.00023561289919376543,34.971092204994136,1.0261147057334505,5913.836914458145,5077.718228011112,5.239369142599546e7,2.8596762284631204e7
0.00244,-1.1756824841942606,0.00023647051874739548,34.99494484475942,0.9483521177590476,6521.042281232602,4405.474095169777,-2.3595374502464157e7,2.166366164445807e7
0.0024299999,-1.1754195101528124,0.0002421780979868836,35.296413443972575,0.9833629578044685,-1583.2404293283187,4517.085820476445,-1.9205330612436153e7,2.289757948403308e7
0.0024199998,-1.1751916457336327,0.00024177778328688215,34.48235497129285,0.9732613794221758,7204.601866322644,4400.102659869882,-7.9954355532808425e6,2.495948289917892e7
0.00241,-1.1747809978795685,0.00023792989707635832,34.16704640430813,0.9629789959509893,3250.576952858584,4382.2716787421505,-1.5721806058805704e7,2.2817702063218303e7
0.0023999999,-1.1743548413564426,0.0002410746960178532,35.11688082003862,1.0018510221556471,11381.11172309051,4945.546601910663,2.4116494377045795e7,3.0174252060973957e7
0.0023899998,-1.1740820484629708,0.00025000999571204654,35.42461323812214,1.0365877862218205,12592.338631855382,5676.859167315113,3.670660884416926e7,3.901477835343958e7
0.00238,-1.1737681975669156,0.0002516606984270602,36.029232530439295,1.033385002657163,16043.316295375298,4884.644911448857,8.646442475385526e6,2.6313575537270714e7
0.00237,-1.1732921090495352,0.00024887689802220947,34.965123460655896,0.9615843994614407,11960.008494695523,4521.068699858545,-3.203068116768306e7,2.3301917110628527e7
0.0023599998,-1.1732773782587869,0.00025280657578523357,35.25635195322831,0.9525526939193932,12202.782940277742,4700.570854601815,-1.6656359746014994e7,2.5329960508950546e7
0.00235,-1.1730303924878895,0.00025221069877226536,35.000044492436786,0.9779998007058582,11353.304952197852,4933.34514947634,4.445474454184131e6,2.618741402861063e7
0.00234,-1.1728208262777347,0.0002450555368674655,35.19211639345993,0.9714084531457327,17681.762337765154,5517.7975032792365,1.1263594472768396e7,3.5495684102476135e7
0.0023299998,-1.171886731781758,0.0002468313715038212,34.625502416433896,1.0434363192832439,12906.10982322191,5506.752718486386,6.91459903264158e7,3.335432202956366e7
0.00232,-1.1717438846733996,0.0002409417840679898,34.46740872543419,0.9628183673017413,10526.205459276587,4963.867513349342,3.6607436670941627e6,3.1279438607907105e7
0.00231,-1.171213136996211,0.0002465382504827892,34.20776761636591,0.9968396962153095,12304.05693279422,5146.756069082294,2.0232544574221358e7,3.4838356500983946e7
0.0022999998,-1.170623943071873,0.00024297934510820714,36.32739226265737,1.0365086177619802,3283.4957124779635,5683.20833828601,2.2976018119389962e7,3.851351458350132e7
0.00229,-1.1702433517822644,0.00023875528137733948,35.838413461668075,0.9999312731184978,6002.896712344313,4882.182084252137,-2.2444130198782057e7,3.0011351976599835e7
0.00228,-1.1698319334969933,0.00024302350997114724,37.023714843067815,1.012950331117291,4057.515211873764,4831.144643373132,-4.976066480272579e7,2.6058264896596935e7
0.0022699998,-1.1694930175367588,0.00024257575743934112,36.600542023788016,1.0206398669345274,383.0242540997127,5041.624583862255,-2.045582287158577e7,2.7590356153514147e7
0.00226,-1.169034094613595,0.00024455464305245966,36.97573614054505,1.0323855173839727,2632.923365833221,5500.521887147182,-1.027633266649236e7,3.701160849958461e7
0.00225,-1.1687796195725404,0.00024137104796988944,35.76268731550358,1.058976795299636,13492.308688797806,5686.972619268464,6.20902826931601e7,3.3060742918559268e7
0.0022399998,-1.1684072679984385,0.0002446306119807721,36.28980347328265,1.0588396681156795,9994.269277257707,5590.624608196352,1.368354646284412e7,3.1904775101672523e7
0.00223,-1.167880328344257,0.0002466727983660468,37.53802057977696,1.110144722807685,12001.785776240162,5968.034347148681,6.1656752491640605e7,3.786389428663928e7
0.00222,-1.1674479928294155,0.0002489924062217694,38.161903507001135,1.0721717326524076,15322.266046026427,5042.593388374228,-3.931373602164628e7,2.7832238548602376e7
0.0022099998,-1.1672600907409005,0.0002485298129061235,36.30864509605683,0.9799590346778035,12697.80227008411,4275.137430204273,-6.3296171547970176e7,2.0819070420172922e7
0.0022,-1.166807642043984,0.0002449906749505115,36.19139963274348,1.063761900166371,17356.841396892287,6218.871717522289,4.546974137274415e7,4.148687498255643e7
0.00219,-1.166497417102111,0.00023571520182910912,35.22928584853123,1.0072835219870957,11771.775423967925,5037.580637452149,1.9933672536155913e7,3.1021666685256757e7
0.0021799998,-1.1662622346851579,0.00023665299454440133,36.54382602204534,1.0081551857462523,14095.42048386867,5268.328975521893,-1.271229930198421e7,3.028476757267522e7
0.00217,-1.1659050030712896,0.0002443664764658194,37.71008847047517,1.0620009636053485,8668.996923412597,5930.110705840778,4.0335551409681834e7,3.599685600088474e7
0.00216,-1.1653660085342192,0.00024115576994302376,36.89753675335878,1.058555156618793,23368.88508268724,6842.7888993878,6.3841764463509776e7,6.225836458658062e7
0.0021499998,-1.1651128772226567,0.0002489277702866859,38.681858652694864,1.1293472339090398,19483.617974522145,6564.069887308099,2.1392579162311424e7,5.247996791866774e7
0.00214,-1.164830439346603,0.0002499083127682901,39.51820155359228,1.167887944414266,11134.357415820374,6777.734951149233,5.934099231457144e7,4.240508622075197e7
0.00213,-1.1643818329057036,0.000249243154090755,39.47162023345962,1.1564794461285417,1882.0088796419423,5886.161667654691,1.1121333378673293e7,3.64240226322371e7
0.0021199998,-1.1637253513153902,0.00025967835871515903,40.03272004888508,1.0970005483043985,8231.870184938594,6334.89199045274,1.1449507161753964e7,4.014916278368879e7
0.00211,-1.163374523547345,0.0002682357428980493,39.68550788002325,1.080524666091085,11290.834490897834,5544.924962747834,-5.348972424632986e7,3.36938962180686e7
0.0021,-1.16306451243453,0.0002597187726215891,40.92102029038685,1.1719143557330534,5491.8242163004,6200.82829591243,1.4091066687623508e7,3.8939947544440076e7
0.0020899998,-1.1626926064433978,0.00025339119041304547,39.375298435056,1.1708704611302296,16537.572136364714,6909.320258974073,2.9910779597623914e7,6.157502938329121e7
0.00208,-1.1622880180680875,0.00026332611370961055,38.72206839597141,1.0755089994012834,20823.068754600477,5066.572203654132,-3.6417589795245685e7,2.5146770010122173e7
0.00207,-1.1617802198346874,0.0002658412162001183,39.029376202198364,1.1103686522054623,19655.557751553908,6128.874534888873,2.2270443270927966e7,3.710317949628352e7
0.0020599999,-1.161571505779257,0.00026039606997629394,37.977922451013825,1.0524424619783628,13668.193986100747,5444.084301232112,-1.2169016537893467e7,3.2243911010662634e7
0.00205,-1.1615577607571477,0.00025625552972812984,37.501562260927976,1.0273604611916136,18722.81158279191,5415.528259823404,-1.0511360922733754e7,3.1398484550470404e7
0.00204,-1.1608146755891802,0.0002633371417055616,39.89053025267768,1.192184335139536,23594.466736312712,7294.829689848908,7.112392300120857e7,6.838107425177106e7
0.0020299999,-1.1606624998201938,0.0002679009719148321,40.78567201953364,1.1426845373067738,20200.027905789233,6557.515059285059,-2.4208425907924613e6,4.6708218977367096e7
0.0020199998,-1.1601818297176574,0.00025273129048631866,40.307775376647385,1.1312363590306598,21155.93963334854,6463.725028523951,2.4037359387835052e7,4.255590722280554e7
0.00201,-1.1597967845377348,0.0002510237074581652,40.82613733645579,1.1763886635275995,23061.577045028844,7485.605571910441,7.615983200658007e7,5.8006671881165676e7
0.0019999999,-1.159093829084221,0.000261521457488914,41.29028797090395,1.196445295571107,22907.420059157397,7067.286129994002,4.968524157206442e7,5.362223146764422e7
0.0019899998,-1.1586449152405849,0.0002667451395360494,41.576388935482406,1.162610397069158,17830.01978982129,5801.785261872421,-1.2155505666638274e7,3.3489111658213165e7
0.00198,-1.1581903944245715,0.00026604391785242437,42.127575530562005,1.1274082703399113,21259.168935162008,5915.086192156295,-2.031933782786023e7,3.250747393885843e7
0.0019699999,-1.1581535256621878,0.00026071014516817635,41.47035133827563,1.210817923941279,20261.907243910675,6219.663695852879,5.0316375330426976e7,3.57206890392219e7
0.0019599998,-1.157582507977967,0.0002560095251379485,40.31432935273599,1.1460000994685746,19823.925501997455,6802.962135333525,434155.08620321157,6.040505689652504e7
0.00195,-1.1574402428689068,0.0002552814151773649,39.98759179554142,1.0998641446961162,15518.56555775011,5253.8855523435,-6.765467183208036e7,2.8078011636755005e7
0.0019399999,-1.157155612370663,0.00026166620061884556,41.454914855930085,1.1946483886958632,17986.768173737273,5901.369435551952,-2.161735680036238e7,3.601700153810432e7
0.0019299999,-1.1563747934010165,0.0002566784192280274,39.87161685810374,1.1471791789655528,24349.23102579789,6137.791372411526,3.732263472531741e7,3.6543748690022655e7
0.00192,-1.1559213370464847,0.0002673741570046382,42.1361880408674,1.215661834314736,16359.914740468164,6935.050997407685,3.64667440050679e7,4.154598504782065e7
0.0019099999,-1.1554194108069502,0.0002742495134632881,42.64729389748315,1.2065019490261693,27366.961747570083,6951.083030945607,2.2727441009688925e7,4.826728818581346e7
0.0018999999,-1.155191543623944,0.0002678895959137753,42.21411623935828,1.2283909365129386,20794.67056615709,8347.893215076421,5.382506990301997e7,7.826333175566941e7
0.0018899998,-1.1547613741328495,0.0002570381392886702,42.44732704846533,1.1566768518987114,4761.145322280389,6169.374189109914,-3.806227111748599e7,3.558753681841199e7
0.0018799999,-1.1543283103850783,0.00026352921487447464,42.44452199821396,1.1631748460342222,14396.054093496243,6126.4450772124555,-2.702484643986033e7,3.395316964841085e7
0.0018699999,-1.1538210813057428,0.00026564947366339336,41.443963738140134,1.1345218653672355,15772.434565756947,7180.563072675647,5.414444663867425e6,6.692779926590282e7
0.0018599998,-1.1533319629991403,0.00026401278351630527,42.780034219273375,1.1787522887657818,18740.17049272721,7027.388408331194,-1.5624958952101134e7,4.8987383796465166e7
0.0018499999,-1.1531451312199215,0.00026995141924670017,43.88595647499635,1.2319075420722954,27026.94323231842,7265.00408802925,1.7857543794354172e6,5.2136859185861185e7
0.0018399999,-1.1529523878259391,0.00026100599186174234,43.5033862303659,1.2307812632905129,26480.79337822532,7041.987302929366,7.094192691963989e6,4.768221466932426e7
0.0018299998,-1.1524006130003126,0.0002784609311301811,44.55136518515726,1.2970779499349667,32552.401411542087,6732.2644850366505,-1.625496711193567e6,4.117144791446536e7
0.0018199999,-1.15177170754496,0.000277623309949745,43.04286088798011,1.2657856152808145,29072.380944986464,6210.754574565214,-165128.74932697194,3.667567910299529e7
0.0018099999,-1.151368482609649,0.0002702302936972338,43.04353488531713,1.2065024188216182,28958.645620496798,6569.926930973387,-2.6821021361505976e6,4.402393395768324e7
0.0017999999,-1.1509159312836736,0.00026977405086178307,43.739943079729976,1.2506386411619208,21630.318425750967,6781.708379945809,7.144148399166203e6,4.281318860551501e7
0.0017899999,-1.1507325621382438,0.0002758899880160856,44.62845442263887,1.1801268080023244,31273.67639575625,6176.899035771907,-6.4728700648967914e7,4.307852694059697e7
0.0017799999,-1.1501274774356631,0.00027604073011425987,45.820609062897205,1.2814232360536801,32802.42678055557,7865.861791178755,-2.4953376256413897e6,5.85856267669219e7
0.0017699999,-1.1499444136776957,0.0002812807082018044,45.177938941726666,1.2828224204299015,35289.88122331479,7356.38354064293,4.2360450173203886e7,4.583683173516412e7
0.0017599999,-1.1492965206370724,0.0002861362908441282,47.15603085809556,1.3461462203022925,27581.83516308336,8066.028468641979,1.5836046851861304e7,5.230237837617724e7
0.0017499999,-1.1488332541346462,0.0002824281223932432,47.54881106148701,1.2700730447033468,19653.72821131231,7419.824723057733,-2.2512929428638022e7,5.0079619250663474e7
0.0017399999,-1.1485350520782422,0.00028689389117113985,46.68494133076729,1.3225975377367127,7493.905886230469,7536.925403189032,-2.809051537972319e7,4.920377999410369e7
0.0017299999,-1.1480149895026965,0.00027972791000713314,46.64516799108153,1.2837748055654894,19195.26319244334,8212.358249831177,1.963391636436774e7,6.704637172876207e7
0.00172,-1.1475121525118364,0.0002859347601293542,46.40871005414644,1.3109393122318045,23930.925814892747,7705.362543180026,-1.6182986143787473e7,6.4923936098862395e7
0.0017099999,-1.1472090692133992,0.00028338741129415614,45.85250780890524,1.2816685150079552,10044.315804173246,6637.897384399179,-4.536516276973543e7,3.697574391019316e7
0.0016999999,-1.1468528740778117,0.00025954221777915384,44.84402385248182,1.2107074755691634,11966.115698392798,6107.486523783659,-8.367158099215543e7,3.566444371260018e7
0.00169,-1.146426627242967,0.00026655558247095084,45.57240107452317,1.2799244843827415,19432.650042097455,6918.2812107089585,-2.4277464393788636e7,3.9419759258995585e7
0.0016799999,-1.1458064575017568,0.0002753808641169587,43.83081227671131,1.2253098530012783,14057.48993684603,6725.108717380792,1.780383112795756e7,4.3668699828635134e7
0.0016699999,-1.1451887739152342,0.0002827750586608896,45.656364821620876,1.243994604822856,20017.689072417037,6576.361793081537,-2.2684085666884255e7,4.19243244723511e7
0.00166,-1.1447094957071102,0.0002796553933237331,46.41244373195607,1.289100855886773,19010.606972581434,6761.474974106023,-2.851835444432632e7,4.270772310220037e7
0.0016499999,-1.144236338850858,0.00028633832121863803,47.76987160822102,1.3456147015842332,20850.70104590695,7075.345114275344,-5.51367540437899e7,4.681556398245704e7
0.0016399999,-1.1437526328722658,0.00028639168599540733,47.1895336358179,1.3279301275880118,11534.449438773217,7139.746893657733,-3.0115478995354403e7,4.3120385787044704e7
0.0016299998,-1.1431281803543336,0.00028169859666054485,47.6010526937542,1.3199936807927244,5642.11677080798,6898.698092548645,-8.480732313692744e7,3.897653147861343e7
0.0016199999,-1.142549196431132,0.0002797785944405442,47.3821445176067,1.2850350793208047,11887.662440259322,7470.518342335325,-2.959858908137568e7,4.6116053249212354e7
0.0016099999,-1.142157823636993,0.0002702877152875873,48.086927795546934,1.3176763859593574,12141.072610804678,7411.566460330179,-2.539010536563923e7,4.188998281322399e7
0.0015999998,-1.141538806821524,0.00026568568147955447,47.66763803261827,1.2701707624119045,9813.293344394222,6919.845015499142,-5.818160208046056e7,4.078481511719416e7
0.0015899999,-1.1409167125801567,0.00026952996330338504,47.485734726356995,1.3212901548672684,14594.436531996613,7083.7494927362895,-2.9486846141993485e7,4.0090281395138286e7
0.0015799999,-1.140663913259255,0.0002755478635692474,47.36084146882977,1.3144670149888056,18185.399836698612,7825.781859516449,-1.8723779655653983e7,4.6117422899252474e7
0.0015699998,-1.1403354740785543,0.000277886012280543,47.898532660454514,1.3939425451378178,27383.114990736813,9528.770724313894,1.4392684549872574e8,7.52231442090663e7
0.0015599999,-1.1399098179051173,0.0002729408016302432,47.64688163204722,1.3400463987303188,24126.84862181595,8525.593261014032,3.0026701376476653e7,5.552500830214287e7
0.0015499999,-1.139632422736838,0.0002747822741627709,46.498418514332585,1.3380204449259039,15771.694879509654,8621.127617166045,5.722773904208744e7,6.228052554806172e7
0.0015399999,-1.1393788721110911,0.00027605469183296583,47.68365282044579,1.3705120350621585,21334.214693052818,10039.47405193255,9.720088349915785e7,9.363788008623055e7
0.0015299999,-1.1387609065639432,0.00027676194947889675,47.16451512897919,1.359535927682504,29581.185269726666,9681.378687250524,9.827884227804384e7,9.303817904359965e7
0.0015199999,-1.1383868989403527,0.00028286160366483294,47.17565516079134,1.4094470175726492,33146.8650863291,9495.418835713237,1.4911096038245553e8,7.940394258287068e7
0.0015099999,-1.13735280230074,0.00028898414225891764,49.24366551777091,1.4561805608546377,32160.17552270313,8956.869664479827,1.294895949050669e8,5.96238537922052e7
0.0014999999,-1.1369486669267976,0.00028848477654659204,50.69555323827881,1.4815878072402056,29195.13230110023,8989.353955208335,3.1104213682292163e7,6.013007868562614e7
0.0014899999,-1.1363118855778125,0.0002865717183730245,51.77965463435363,1.5172453874664003,32041.4111556237,9115.510400237932,4.381828389317003e7,6.7099251949495114e7
0.0014799999,-1.1360531968221856,0.0002916171316331369,52.34847162717167,1.4830162401364189,39499.04559204791,9749.590268311858,6.3067187358012974e7,7.714656847377367e7
0.0014699999,-1.1357826263973827,0.00029706426756631723,53.018116614828614,1.517364619060836,40600.17724093313,8849.633995121456,-3.5281042304777056e6,5.539443417537169e7
0.0014599999,-1.1348802084542968,0.0002866010603711312,52.289453676995535,1.4734585772493327,28833.900129882753,8559.169097838369,1.4718698933055824e7,5.9053090486459464e7
0.0014499999,-1.1345506974793005,0.0003054822036640976,53.01443203995556,1.4853641419000827,26073.33078269458,10239.317999355988,8.908019832512319e7,6.858590581331876e7
0.0014399999,-1.133905041173906,0.0003159456928643282,54.68495113516082,1.5206859980051977,26210.83655527597,10181.547793934613,5.069883782056631e7,7.386496616931075e7
0.00143,-1.1332243373744546,0.00031004169395966084,55.958212926942586,1.5836092405998412,45799.723407195685,11057.682082876592,3.4576831946513474e7,9.693137648223223e7
0.0014199999,-1.1328421321262503,0.0003110232740855074,55.70395047159384,1.546237827043929,33780.18503616481,10187.538305976615,4.313442477801369e7,7.849118315273017e7
0.0014099999,-1.1322956507476163,0.00030910195297598566,55.08512405083503,1.4717424882600025,32892.52386816547,8998.276965443923,-5.877317598392369e7,5.472673786709476e7
0.0014,-1.131880585401681,0.00032429927747287324,58.23856554876588,1.7028941171374594,36066.6436297582,11324.293397798181,1.0979296406909348e8,8.054256136929905e7
0.0013899999,-1.131585375781017,0.0003173660896310539,57.49588471271294,1.614839379314678,16815.39661527475,11208.898543457359,6.059205152871195e7,8.880446593496351e7
0.0013799999,-1.1309083936948838,0.0003202630580924334,58.009528982559516,1.6470149284507674,36584.961659319706,10470.159471335863,-895546.6464440203,7.585766350079179e7
0.00137,-1.1302642961157412,0.0003164331480428842,56.50049636555644,1.6430615162559161,27448.2648644437,10409.326742422485,1.875891451542978e7,8.028213957992688e7
0.0013599999,-1.129531358428045,0.00030469355538115077,55.719749624294174,1.553900011348448,18935.045529336243,9090.719075996876,-7.116011735499251e7,5.500818171332477e7
0.0013499999,-1.1291199403810557,0.0003040927780013216,55.52403424009087,1.5727192204519718,17079.161692670343,8170.28227021958,-9.057282297008394e7,6.191054971294067e7
0.0013399998,-1.1286714925985168,0.0003098231135704797,54.81726195383772,1.523219845557037,24603.6134703334,9249.481112985697,-5.9743677026732825e7,6.3294323039726764e7
0.0013299999,-1.1281567205571088,0.00030303155487960526,54.606725500496644,1.5188890118264413,32418.18870661157,9952.320672742724,6.708495085783496e7,7.068660484467566e7
0.0013199999,-1.1277349851497656,0.0003180277294537229,56.07977664438936,1.4999906550918065,25363.26940779567,10601.607009456147,-1.0070094602375673e7,9.592357844617279e7
0.0013099998,-1.1271635102894915,0.0003009862989066986,55.995280548974264,1.6490238027722373,23932.296524970123,10528.912420563147,4.0333679693102926e7,7.82239873604196e7
0.0012999999,-1.1265731248017161,0.00030224257787655703,55.774621109376234,1.56544834625077,10121.823962032942,10523.201400199066,3.525124080230408e7,7.3233845787067e7
0.0012899999,-1.1259134494275793,0.0003071744066837644,56.17424486359027,1.5945486140974183,7587.971990730842,10012.958116540429,-5.032029856423548e6,6.239575713589109e7
0.0012799999,-1.1253269141870692,0.00031935163261766257,58.42200215046702,1.651100382325701,21156.407863328008,11219.781884260414,8.627635504910721e7,8.81906815680035e7
0.0012699999,-1.1247761728785939,0.00030658309403333925,56.129885835359644,1.5110454773485371,17819.982178680835,9275.083774376315,497934.2208580867,6.607271852007865e7
0.0012599999,-1.1244130235416812,0.0003102992096836649,56.38491471722154,1.5592677081640252,40856.7453153424,9519.596687841553,6.884444097559249e6,6.266338623212175e7
0.0012499999,-1.1237626995791796,0.0003210587026470992,57.06406331210362,1.5664766422889953,22828.1356755596,9927.503618812285,-5.800871000082369e7,7.748410603721575e7
0.0012399999,-1.123595314299259,0.0003167856532910803,57.01163668127446,1.548725656640639,26314.779117177546,10283.596758844567,-3.531737128133802e7,7.64235253327576e7
0.0012299999,-1.123221553288084,0.00031228997200196973,57.91154382431481,1.5832448861017805,38205.878403916504,9290.700398946075,-4.6657145919093646e7,6.575592942215182e7
0.0012199999,-1.1223946781098029,0.00031303217030891745,59.300893293240996,1.6768795161830827,54722.73431862422,11121.833792469548,7.305212594925283e7,9.64339004018933e7
0.0012099999,-1.1215207041322661,0.0003149073228988284,59.41744805050726,1.627463919074769,42495.67920332356,10294.955932205141,-3.266587098371393e6,7.44653026569993e7
0.0011999999,-1.1210438666964058,0.0003066997347755246,58.30179624200674,1.638393145727136,35935.0333735014,10802.76004210745,4.1907730829187766e7,7.379478805732241e7
0.0011899999,-1.1202870543672667,0.00031767866303894374,59.229675527079856,1.6005352995060835,38965.04219958935,9242.776350216787,-1.233802455457804e8,6.2943585678004205e7
0.0011799999,-1.1197374130798021,0.00030720796589629224,59.1430027598188,1.6821418808613469,47437.40204271538,11822.782768419198,3.401765169434557e7,9.694436763508229e7
0.00117,-1.1189012835300398,0.00030223031413547616,59.34122962437553,1.673293347752973,40897.72931755064,11235.525686707044,2.2799046095194656e7,8.283999149532773e7
0.0011599999,-1.1183355456716029,0.0002975701940575279,58.71724981363916,1.595859548007253,40995.63827704932,11417.076814297454,4.0760605135401445e6,1.0470073745896621e8
0.0011499999,-1.1175643755653126,0.0003034559152581499,61.07455701204189,1.7293201069762698,30640.419310733447,10822.025751106932,-7.57716036675266e7,8.098610282032512e7
0.00114,-1.1168927474545325,0.00031124180815246067,62.16350923508378,1.8173357942779156,61034.72357105647,13818.173675460182,7.248210366773611e7,1.530346665617188e8
0.0011299999,-1.1166144117952332,0.0003175464157497862,61.3227071844682,1.7482278087337046,57635.18734137093,13593.695539359662,1.5201320732965136e8,1.2906696157547228e8
0.0011199999,-1.115919004449453,0.0003149540349889429,60.87233908364559,1.7547951382098705,61442.36745200159,14651.590659522682,1.5436101963697186e8,1.7440776904672542e8
0.00111,-1.1147959441187494,0.000331447291786024,64.5767417429613,1.9681872497977575,59938.53441992402,17459.56455496868,4.0058165469706017e8,2.1267982271592543e8
0.0010999999,-1.114502348885155,0.00032925153350178986,63.871647698353094,1.9536360873631409,49161.64873283416,16454.299220118883,3.4814600208920956e8,1.735195812189576e8
0.0010899999,-1.1139122929471879,0.00033891039332174566,67.29108273164626,2.0685645286282797,69003.27529081354,17572.15400735418,3.641770901564688e8,1.9237706502888656e8
0.0010799998,-1.1134075276233995,0.0003509393844587301,67.64978969271554,1.9853149601002051,50500.8383929923,13939.531441255895,1.173858278093552e8,1.0316811111870675e8
0.0010699999,-1.1131066930661309,0.0003463757633740668,67.26922139206057,2.018285972759742,67605.17160268732,15285.655376074277,2.832054504579568e8,1.224065535335381e8
0.0010599999,-1.1123564718294938,0.0003257113519756142,64.9555438024189,1.9564444412108513,43524.10685519198,13776.258876947893,2.4957791038696474e8,1.0832196968921438e8
0.0010499998,-1.111574944114532,0.0003295981636195627,65.75682212075584,1.9923087687174597,51182.96724261068,13684.53144260485,2.748666966512141e8,9.888777494000322e7
0.0010399999,-1.1113203233944133,0.00032980687867351197,64.90736474777445,1.8557637500800364,37832.37299031468,13480.567039043879,1.1347160384421583e8,1.1303192358015288e8
0.0010299999,-1.1106553831924213,0.00032786301517910864,65.66732545139456,1.911588167139734,43150.501197626414,13748.217632037808,1.8925498112979773e8,1.0865698054999313e8
0.0010199999,-1.1097739319876951,0.00032718940240850856,66.73166939180149,1.9838623836263494,57662.502579650805,15990.331137547992,2.9434916068344855e8,1.6293043915405422e8
0.0010099999,-1.1093673393276957,0.0003336136521509605,69.20451709940221,1.9175754591841876,61819.89342473245,12856.883233265607,1.4279073361951016e7,9.512288695120604e7
0.0009999999,-1.1087869041371883,0.00034763411887227204,70.73575288512986,1.9389210289384655,66099.66136500912,14488.742534424617,5.250599514939882e7,1.252562323383553e8
0.0009899999,-1.1077505689911735,0.000331597378636412,68.9397276847257,2.01235914007785,66783.87444109774,14123.653399473918,1.0363961918013524e8,1.0421130507238846e8
0.0009799999,-1.106971609637891,0.00032552651725546684,69.44523463934603,2.0161105471675804,58196.79135853572,14526.249700722885,1.130701124290798e8,1.1793694000363044e8
0.0009699999,-1.1063019744704712,0.00033560263384414823,71.82501806462933,2.00185398587918,67867.57418252976,12742.028403594424,5.223492934120782e6,9.062536389339252e7
0.0009599999,-1.105773580190393,0.0003359493585578627,72.63495373301377,2.0963478489511504,77673.77023485987,15935.051974612363,2.4347294587734288e8,1.4322694017647165e8
0.0009499999,-1.104927252916991,0.0003390876906859974,71.38018672978455,2.084335742263899,80072.59581423679,14282.031719664683,1.3737103349829248e8,1.1625230237176885e8
0.0009399999,-1.103903752447735,0.00034002891588845533,71.74538220840685,2.011938022963974,68360.5165813416,13595.989749876142,4.336754062571039e7,9.484615111930417e7
0.0009299999,-1.103337758660745,0.00035489368496671183,75.23065381875547,2.12598612295059,60247.43251773121,14290.798768749899,-5.124396390566705e7,1.2139995778477174e8
0.0009199999,-1.1023542248400402,0.0003666802751803766,77.34895943599449,2.1835012589385605,66479.59534031402,15931.908484948104,3.70703380921199e7,1.3061099192653355e8
0.0009099999,-1.1015316081860558,0.0003592130244836863,75.4023630500367,2.125144205964648,66715.18691262462,16154.055655198887,1.4787110478005198e8,1.2203526486355689e8
0.0008999999,-1.1011622544319914,0.00035738044299055203,76.80938678861118,2.1201720913013244,76035.37251004242,16079.83103636759,2.4645756310968257e7,1.2208143520903574e8
0.0008899999,-1.100302046540665,0.0003658858806445762,77.35962065800679,2.2116212925395344,67792.82974028817,17037.460857924798,9.962457313853057e7,1.6422165382972255e8
0.0008799999,-1.0994593623395716,0.0003602202689450945,77.63848077422125,2.2350691463753747,67027.56630612521,16565.636956917206,3.852560994883445e7,1.3942531554632112e8
0.0008699999,-1.0986163956258204,0.000366960137328176,78.17221023214415,2.2975934043703883,85491.88653523986,16852.200728475145,1.8982218013576904e8,1.3666882847814178e8
0.0008599999,-1.0980448345076932,0.00036362986661719036,77.55646605523488,2.1194650386539133,71427.2042387126,14997.892290340282,3.6627679933465436e7,1.2238185757968755e8
0.0008499999,-1.0971579586693756,0.0003615312542544909,78.78975143654748,2.125889874532212,67280.00922651406,16609.750742967863,4.825238408895079e7,1.3071782759832995e8
0.0008399999,-1.0962769854054704,0.0003571839300517368,77.18806793338922,2.122946381232078,79554.72639646435,16442.697097129127,9.155553515497467e7,1.541442137011923e8
0.0008299999,-1.0954055113901957,0.00037052604864867345,80.12808691087984,2.231633615012082,66970.81361167884,16696.421720065515,-3.533778687559007e7,1.6940298960306245e8
0.0008199999,-1.094705686939062,0.00036573417430694246,80.14891577323444,2.2190395434953496,49084.82918564397,15189.82419830749,-8.803782896282597e7,1.163785050316488e8
0.0008099999,-1.0942081723269526,0.0003632381711464185,80.90082035022323,2.1950213170001738,78160.96715101157,15112.51969693102,-1.0984081383612326e8,1.1691223404764375e8
0.0007999999,-1.093721366101639,0.000356881190470811,80.45241854227407,2.2212636177999086,70359.11562277967,15836.656286067959,-1.0133187276999706e8,1.2694370470811063e8
0.0007899999,-1.0927875232251942,0.0003594118983065829,80.89824051290965,2.3233877210050324,87469.91933388263,20555.071456203597,2.5797057330643362e8,2.3977474727569464e8
0.0007799999,-1.0920221932500798,0.0003733051947760519,82.4004220235529,2.181917261147737,60207.66370725513,17598.588887973747,-1.0592712041497663e7,1.3807526772132063e8
0.0007699999,-1.091315414438555,0.0003778314583055466,83.92717047915059,2.3213954002626305,55791.14345104108,17808.51989665127,4.043504743357521e7,1.5248959055156806e8
0.0007599999,-1.090729653790274,0.0003635197901234763,82.23068670254999,2.3271812582310702,69160.26719819393,19418.09713281802,3.4210036234439135e8,1.7518474934716818e8
0.0007499999,-1.0897639828812897,0.00037184590242889755,83.62388673565671,2.3607031652743764,76979.35697196878,19358.39004911979,2.400175413394241e8,1.7108038585435513e8
0.0007399999,-1.088919754945468,0.0003702337068929962,82.22363662117502,2.3447913789815766,72296.56200614151,16616.70433916349,9.38317592274077e7,1.4251467841889143e8
0.0007299999,-1.0882248717916803,0.000372628324183162,83.70708002643872,2.2907402344218277,70584.03049059762,17889.8722950446,5.62087174865578e7,1.6029432755371463e8
0.0007199999,-1.0872315032505862,0.00037693731558444794,83.67308582471806,2.378990271272401,68341.87767125633,17925.18677942448,3.8704530268837035e7,1.3800114873824048e8
0.0007099999,-1.0861582526210547,0.000378517708532483,83.192455027437,2.3653880464992376,66059.64437166094,17092.21369483859,2.9021213804874543e7,1.2811836886243987e8
0.0006999999,-1.085696268937071,0.0003845169493702918,85.83069989600016,2.3717889115418584,63389.235345286455,17747.898287407275,2.805417970845711e7,1.478090309798005e8
0.0006899999,-1.0844605687440623,0.00039917268891149517,87.57988923204147,2.387230312153288,75499.82320677915,20283.230575319987,1.145480756015834e8,1.7093587626891556e8
0.0006799999,-1.0833918143970707,0.0003917939022473609,88.85500204227678,2.5482607860487207,97786.75380603224,23698.132484492042,3.144624600131626e8,2.4154832181048915e8
0.0006699999,-1.0825689139081245,0.0003897166015883772,88.96249707522027,2.63370595405866,97248.86778163676,23159.93190686965,3.978938083217751e8,2.4757987773547718e8
0.0006599999,-1.081951070885897,0.00037881578289663615,86.18592982795293,2.4595506124068116,65135.540829939746,21367.051740064533,1.7098085976672852e8,2.466634955193456e8
0.0006499999,-1.081273693966133,0.00038485097473616684,86.59068891264981,2.4575075248720215,70182.68324420205,24244.85736286244,3.335194460028933e8,2.7404632018393326e8
0.0006399999,-1.0804116129639627,0.00037544434870737564,86.08513848530727,2.3889043367536087,47459.94874401664,22012.201064785215,1.7566053513456908e8,2.3725927693564016e8
0.0006299999,-1.0797343475642174,0.00037850555954671144,87.33036892623281,2.4854821959069766,63361.89313491393,21803.186235558,2.526203526790857e8,2.0311496862461835e8
0.0006199999,-1.0791024173099606,0.0003851941774155954,91.61285710743861,2.5727570183186317,83147.49431252816,22581.13438145063,1.0351080303494406e8,2.331583610051808e8
0.0006099999,-1.0779816983326158,0.00039001885246611886,91.87499557396688,2.575618778982823,67524.27572287733,21287.849050237874,8.76548507526839e7,1.8122913248993546e8
0.0005999999,-1.076903286146602,0.0003913169708110382,95.02424596989869,2.6923296125550356,102917.51825798294,21981.55024883962,1.4470360168518677e7,1.8986900675426215e8
0.0005899999,-1.0759752635842212,0.0003850239218741927,93.54658441962923,2.6004336903869136,92286.41869909366,21315.7472623938,-7.191390375781216e7,1.8757036094182664e8
0.0005799999,-1.0752542964812504,0.00038722194825337934,95.67489985384313,2.732061320714076,103886.8807021088,21989.80941774479,9.670646453359239e7,1.9769741791007417e8
0.0005699999,-1.0739977327685697,0.0003841491281251214,97.90933833529846,2.819803712427976,96938.90312395517,22521.9749837746,3.60244317053531e7,2.1985229876227424e8
0.0005599999,-1.0732935944420672,0.00039842341342006393,99.6620763013297,2.894540676280319,119592.25919251039,25198.505386449415,2.8982512798662037e8,2.0992607218304288e8
0.0005499999,-1.0724915693079704,0.0004072022457569525,101.91913043701932,2.862935032835091,115554.65886953787,25234.037368916033,-6.669202819840467e7,2.4305028157847178e8
0.0005399999,-1.071041975945499,0.00041354735425693754,101.10301576139103,2.855726040909796,129774.13098069915,25534.378108322904,1.3128924491913158e8,2.343596134081493e8
0.0005299999,-1.0701118855614855,0.00041026443947306116,102.78314894011612,2.9486287853257585,139415.3772574353,25715.246199800586,1.519674747631058e8,2.4341855634348682e8
0.0005199999,-1.0692819030136722,0.00040942065467265037,104.93044034961352,3.138599010587104,128497.81342349992,30805.940086499904,4.43028660325246e8,3.340624015810646e8
0.0005099999,-1.0683731295121193,0.0004193846765888069,106.64769801167552,3.317417303002212,131345.90191628368,38048.13612833599,8.310066308206211e8,5.718216569593866e8
0.0004999999,-1.0674070582001565,0.0004249247017417164,107.7039782481037,3.341962059001154,122868.81520892533,37881.00590186727,6.014825044613358e8,6.522254251719252e8
0.0004899999,-1.0665586445580553,0.00042417249180022734,108.64418466093204,3.197268037039118,142978.11972422292,32669.22910287795,4.9079804894955075e8,4.693891940016819e8
0.0004799999,-1.0657080422190894,0.0004325343983875058,108.95970922072385,3.1827025449075275,136338.4704606802,30223.284653134135,3.8052165191455704e8,3.715553929940391e8
0.0004699999,-1.0647510988564912,0.00042279851889202326,108.81981083364586,3.1891584469741727,130035.5969242077,29161.430048789618,2.8684726812545216e8,3.236247371290152e8
0.0004599999,-1.0638972494203627,0.0004293055737142749,112.26137634927345,3.3238482853555507,143376.6284966008,32871.84547009772,3.36597184738556e8,4.101265962843001e8
0.0004499999,-1.062783203656477,0.0004331754117503488,114.98179105255613,3.31130000083085,185337.80559377468,34360.2296962641,3.8024255760652936e8,4.9189610541617304e8
0.0004399999,-1.0614107871243912,0.00044366877412703443,115.60038474163403,3.4422194922851386,183646.969365963,39322.46395403148,9.808756432488213e8,6.360917340858744e8
0.0004299999,-1.0609106446757395,0.00045120472722348225,117.80198997051136,3.4156813498635366,176813.49557883103,34964.12058259184,7.668632925728906e8,4.7769949299460614e8
0.0004199999,-1.059337113771294,0.0004576051034957982,118.42415067054554,3.329440509851222,181748.2044610943,30966.2055829551,2.3631624188896385e8,3.5036020871363693e8
0.0004099999,-1.0584923698396342,0.0004519321348968724,118.66629923362643,3.4407080734304545,228313.3987517869,36371.473325391846,8.413519513072667e8,4.2495966173985106e8
0.0003999999,-1.0573303860789849,0.00045936393904012936,121.18459055210411,3.5292457109302546,243043.91897748088,41549.463788269284,1.123995002225208e9,5.927340652036506e8
0.0003899999,-1.05606069299155,0.0004572825390444454,125.40997805443705,3.6238820181291396,212362.26656539695,43459.01871079349,9.884343293810502e8,6.700112077355258e8
0.0003799999,-1.0549710532951753,0.000457623321188506,122.61696085418856,3.5221082951706726,190482.77868963656,43416.911411684174,7.688664456818743e8,7.32068088911546e8
0.0003699999,-1.0535462447009556,0.0004587762728153955,122.31137496035836,3.4770902194021494,168083.14964833227,37801.353982571905,4.611326587459206e8,5.406422251106876e8
0.0003599999,-1.0527893327531903,0.00046879573841851924,124.78050489140831,3.5708805867942863,168520.08250118574,40732.69262356083,5.708043327479824e8,6.118251664486606e8
0.0003499999,-1.0517420953434093,0.00046171411631873324,127.16053270674651,3.7615026914628817,171656.76892603826,42366.55085104736,5.996739171526047e8,6.394266950118432e8
0.0003399999,-1.0505814747953324,0.0004515371175123421,127.03368003998548,3.691608193124117,150570.46921766622,35465.26892227177,3.192225128755997e8,3.6540535022296065e8
0.0003299999,-1.049195117512283,0.00044739510705869,126.47690041648447,3.6678758471021466,147063.6050728243,33649.07169121824,8.813047352533908e7,3.075954342837104e8
0.0003199999,-1.0480907999869564,0.000453630475850738,130.31333152573072,3.6814971286930542,149171.10540891977,33341.10336869241,-2.3579137804610394e7,3.3362252049116427e8
0.0003099999,-1.0469387083236574,0.00047001590805278293,131.9606904862509,3.7146009803626177,164326.2578093947,35132.14193561642,6.9645105320191e7,4.0026957873128086e8
0.0002999999,-1.0455661039178403,0.00046781133885043507,132.82881464290313,3.8159546242991986,176968.53500582484,36838.69843402244,7.028887730410899e7,4.084095025025655e8
0.0002899999,-1.0444571211567109,0.0004641477140849537,133.71082083356626,3.7256671107272754,166099.73136904725,37022.03999289894,-3.462391521535276e6,4.017958962907235e8
0.0002799999,-1.0436351570526181,0.0004726444490760024,134.4920848854258,3.6601785139812217,147679.4806368415,36677.37811669579,-1.8679818792713782e8,4.497539535793443e8
0.0002699999,-1.042339819311747,0.00047099994872574976,136.7343798982349,3.625504438612192,141444.1482455782,35043.65117695549,-5.0399888068132603e8,3.904819121757146e8
0.0002599999,-1.0407513604036644,0.00047588785063168123,140.0765421932892,3.828119098408617,166383.71581961607,39389.00004170459,1.3686265286189148e8,4.5466935859499097e8
0.0002499999,-1.0394904965379208,0.0004816683585509027,138.1370169956369,3.7657764874775563,109464.99597477607,36858.52898207696,-3.591783981324688e8,4.3636268433594733e8
0.0002399999,-1.0384915914972455,0.00048389573741363994,142.5759792780429,3.9473977141434142,124072.6862142904,35915.70593061985,-5.494147013280808e8,3.6991751463672507e8
0.0002299999,-1.0372046567557893,0.000490586270551062,146.7657012494785,4.027824791169739,150685.2332658754,37430.38522035834,-5.599625350496782e8,4.105630610227047e8
0.0002199999,-1.0361748437045206,0.0004941066199081906,148.54848727478063,4.019765259540061,143146.84263243643,37674.73907804651,-5.124510499879389e8,3.9959867233169687e8
0.0002099999,-1.0346402968647974,0.0004954994910411766,148.3999926969782,4.105311708848562,120587.04008020973,37701.07164518117,-5.610886169627192e8,4.04274467820424e8
0.0001999999,-1.0333655236920474,0.0004991656682281218,150.33008534535256,4.170953106814015,174522.12444574438,40850.21479677919,-3.5538740222624415e8,4.501565783015666e8
0.0001899999,-1.0319479874803585,0.0005037878227209707,149.99297587506717,4.104426121792932,181501.54992010843,39392.5140497245,-4.959097043531165e8,4.526590603700512e8
0.0001799999,-1.0308331104926267,0.000499802023818841,148.18571102276195,4.112021037901128,151634.52456743227,36760.286007649214,-4.592896796555223e8,3.98608964700392e8
0.0001699999,-1.029713907864702,0.0005096872880681554,150.50120317276992,4.229146101923133,189198.99912956913,41960.07642243059,-9.598167691761136e7,5.09430920511974e8
0.0001599999,-1.0282490177547223,0.0005035838785235445,157.17189340775005,4.275101988104577,194127.9311990733,45862.04323575646,-3.1485878326398283e8,5.658669705628046e8
0.0001499999,-1.0265816807474726,0.0005117534679674919,159.2250101644292,4.327725898909835,208702.76652986192,47503.10103854805,-1.8851182286733097e8,5.773322294597833e8
0.0001399999,-1.0249655347118178,0.0005266706353036005,165.69377331615314,4.569996684059292,232722.1411939808,48178.09558171722,-3.325810913740993e8,6.201904528289294e8
0.0001299999,-1.023044270676874,0.0005394613510813666,168.63031302384277,4.536922011699483,229409.81434545625,48310.71399526118,-2.1127345728819987e8,6.460318368180218e8
0.0001199999,-1.0214887672879895,0.0005318356036443404,167.88095740264143,4.486174287515068,191222.56371469348,47307.10026017988,-4.853771626814353e8,5.455733233250067e8
0.0001099999,-1.0199994052879648,0.0005322998460378827,167.58373013760686,4.564466910735013,144934.05426303498,45404.79041745625,-6.385856495003207e8,4.9864469513119274e8
9.99999e-5,-1.0181089051366563,0.0005366282881233215,165.799522180402,4.425584962140057,115995.94049259242,45587.78723034009,-4.6911278380468845e8,5.239863491468139e8
8.99999e-5,-1.0170334491538437,0.0005387143781252593,168.588812706226,4.619896073068275,194246.4300200215,47520.71403115198,-4.983703648979056e8,5.277444149208774e8
7.99999e-5,-1.0152599388074148,0.000549928886161484,171.34306429122387,4.7735536093549165,190272.67363599123,52870.48410151994,-2.3210298537223452e8,6.78761554532576e8
6.99999e-5,-1.0139598874227846,0.0005612925192100528,174.4228772262917,4.863189415118696,249529.1237726319,56915.37026111449,6.6275064545591295e7,8.901702970109605e8
5.99999e-5,-1.012199277149944,0.0005662848274877313,176.08241856086738,4.9482512842198,245791.6413460086,63798.48663856796,6.847161728502015e8,1.1422565848819737e9
4.99999e-5,-1.010763973530914,0.0005627897210738079,175.6558308244238,4.923774986831541,266669.0558948562,61701.53773695983,3.1224000732242316e8,1.0746374715162408e9
3.99999e-5,-1.0091968789977466,0.0005595732311480392,178.15716405307674,4.942745480860054,242378.36564841043,55316.158994587786,-4.5776352660675324e7,7.437038690056814e8
2.9999901e-5,-1.0073821915295347,0.0005631479279975347,181.0325477348752,5.140215122829201,331681.37841823103,56945.280561725995,2.1927614765884274e8,7.233532444036944e8
1.9999901e-5,-1.0057497845108876,0.000570715979826135,182.8323769796948,5.207047536734737,343467.6771946929,59760.43664156668,4.587658116045019e8,7.101131259953424e8
9.999901e-6,-1.0037835986128292,0.0005755383980400148,187.3661335130432,5.069877573573616,324563.1296812126,58636.75981078192,-1.0108523423284131e8,7.336364424818703e8
-9.913492e-11,-1.0021064419041563,0.0005837288885563486,188.29660871691323,5.175520033255895,292001.8167926086,60742.667682365194,3.888032334066506e8,6.814798066926228e8
-1.0000099e-5,-1.0001582359314978,0.0005791284034753275,189.81865157641644,5.187505936658402,281385.6834022497,65185.30015069902,4.189093423538591e7,8.293142722439965e8
-2.00001e-5,-0.9983721432759984,0.0005837771122132735,196.6391829323843,5.570564666653577,305802.6709110177,70608.72727731164,7.94049558679133e8,9.039461503871226e8
-3.00001e-5,-0.9968393409688825,0.0005766874121667025,199.35497444144426,5.703116949121948,313868.2330687896,74117.11190914524,1.2275729579227393e9,9.610189537134196e8
-4.00001e-5,-0.9952599547557552,0.0005705596383350327,198.03418320883986,5.5310787490345374,288887.64429449895,67689.06451676151,2.217355030321648e8,7.998233000669227e8
-5.00001e-5,-0.99343300442348,0.0005685332682148034,205.97727723195214,5.831654005376183,262437.89638245216,70727.65676671443,1.0277405840242177e8,9.226956028152173e8
-6.00001e-5,-0.9915157915985272,0.0005845414860680322,212.71251680936018,6.037189885540112,269795.49603224616,71458.56246415828,-5.296365192380941e8,9.374090644644232e8
-7.00001e-5,-0.9893595162838392,0.0006001435119918038,220.5156230494079,6.396617569115345,269919.08314700995,91289.74872775067,1.0002294317474432e9,1.6260228034618769e9
-8.00001e-5,-0.9873155302514959,0.0006062546527916307,220.7882047393539,6.452885011889346,357057.50132110633,90937.77764410364,1.6076626459918244e9,1.7552610055642397e9
-9.0000096e-5,-0.9854709032201593,0.0006112221299018142,221.90086393337702,6.2192590553201095,282838.83486450976,80236.32591298941,5.316803685256962e8,1.1835743392791955e9
-0.0001000001,-0.9832595657421166,0.0006140209914869617,229.53747037872168,6.528496690262769,262690.47525515896,83661.9917319799,5.564226106456196e8,1.2031536741770508e9
-0.000110000095,-0.9811910435166427,0.0006272769247125395,235.25614587659265,6.893124778445402,342006.45388551685,89175.90590307799,5.751724994689506e8,1.3454721462657297e9
-0.0001200001,-0.9794341872038508,0.0006304717430047277,240.44885497262376,6.917854617977857,295771.15119310125,95314.69062740797,5.3949776227961965e7,1.8231507759947376e9
-0.0001300001,-0.977522182186652,0.0006430309120100563,252.81262058070098,7.36251635968515,347976.4894057924,94638.53262725114,-2.7960262753483023e7,1.426192407616329e9
-0.0001400001,-0.9752629708970952,0.0006424576373163322,254.66339705224644,7.591226499646742,463277.5814416677,103737.21957340157,1.1704246878308985e9,1.6620920037180886e9
-0.0001500001,-0.973202521696785,0.0006432758882840904,258.95553235548834,7.64779889368035,390719.2614910728,98127.48612266994,9.739214416335773e8,1.385962411879226e9
-0.0001600001,-0.9717431583107224,0.0006458838523830258,261.8184271985067,7.50421642560829,414528.31589213223,96098.79422523113,3.6566807915290457e8,1.259828413883216e9
-0.0001700001,-0.9697618679554096,0.0006488954392117555,264.39987348881095,7.589303011501256,454691.9580655397,102214.80933265924,1.2043298876416423e9,1.407913839861395e9
-0.0001800001,-0.967238254960042,0.0006530224554941658,268.9066967376216,7.644977394983863,542974.0598862399,106596.4530071275,8.873832890603532e8,1.82281496637606e9
-0.0001900001,-0.9651942930253093,0.0006589515269729667,268.14567167305404,7.84677694607102,477016.9669444908,112047.72971217817,1.4831671609494653e9,1.883212670661011e9
-0.0002000001,-0.962850110474672,0.0006654668973310851,272.4125801782052,7.96538127087589,536886.5498310436,119629.2091838849,3.1514469592761865e9,2.155372853664478e9
-0.0002100001,-0.9605125351515854,0.0006808051747434939,283.92487225065275,8.333803787428442,652684.5228566785,124967.47352495047,2.2568894757411346e9,2.217688026124272e9
-0.0002200001,-0.957978826391417,0.000695837255100435,290.5202296457595,8.719237839536735,701348.345294487,136593.32822195016,3.243646470626361e9,2.3956621512642727e9
-0.00023000009,-0.9556720157781275,0.0006925318026015372,291.4853801011545,8.799433637556612,773410.7827534683,147345.33298331618,3.9327384798361254e9,2.93045164112027e9
-0.0002400001,-0.9532846035346176,0.0007008720963895004,297.7568047645668,8.958481863927586,811657.3818861148,141889.53311747973,3.5607783457288675e9,2.4356015995940733e9
-0.0002500001,-0.950901307759955,0.0007105871463146554,303.0773888055489,8.927418246679068,813297.2211142143,146895.39105936367,3.190607986137296e9,2.746021536946928e9
-0.0002600001,-0.948590612176964,0.0007216640512115827,312.5916803473219,9.586139889430747,882797.8258793983,166153.7764694327,6.378025071458681e9,3.124890844650797e9
-0.0002700001,-0.9458096814178433,0.0007239411495408261,318.2633253180425,9.583524283360342,837283.9230037557,168924.19676213173,5.824253719919136e9,3.327684307623569e9
-0.0002800001,-0.9430454581443054,0.0007526998791088802,327.7367480029256,10.119587814487225,997241.3654250783,202089.78883188474,8.339334396479649e9,4.903011877958706e9
-0.0002900001,-0.9405142405262745,0.0007523478312895272,330.2287439085143,9.998223917451039,965755.5356552094,194782.07322629448,6.268484228400632e9,4.425036535171883e9
-0.0003000001,-0.9380458202186238,0.0007440036225902504,327.83334115171033,10.046272191937355,978452.8317872324,190089.67005938213,6.696668968920595e9,4.1409519257863073e9
-0.0003100001,-0.9346618676423272,0.0007608767363401904,335.9116598517492,10.000410001381548,875017.7455978099,188490.53241951548,3.9595158027739644e9,4.2448258876383657e9
-0.0003200001,-0.9318861193864947,0.0007781830033136665,352.879492763723,10.780651439020131,981521.3774291878,227592.15612763472,8.506141886361304e9,5.959759291840788e9
-0.0003300001,-0.9293767152479095,0.0007757586962077767,356.27625798652883,10.816179589392233,970306.7719930403,213738.89006160042,7.138006344965698e9,5.449555109533396e9
-0.0003400001,-0.9268625718469957,0.000775974012965428,364.40971513122406,10.862560516321196,1.0408202877586631e6,212796.70561171265,5.209835686121802e9,5.7608083653222475e9
-0.0003500001,-0.9237852782411717,0.0007914608111818378,369.7648406117747,10.77597645140515,963559.5905935531,209989.38573095205,3.464605277599164e9,5.46059010472021e9
-0.0003600001,-0.9208730352527192,0.0007987073143785671,372.05064158606444,10.670842489760487,945963.3618839324,206290.26429218528,2.4499400676719165e9,5.061001143138399e9
-0.0003700001,-0.9181987070516648,0.0008009460390747597,382.45350436291386,10.746892898974021,1.0626492528399194e6,226918.94318946922,1.8078980783788218e9,6.126691021355475e9
-0.0003800001,-0.9148105462886091,0.0008150125918981315,391.45784708115167,11.318720316000784,1.1915620496182179e6,246110.90813673416,3.722428238772438e9,7.504483545367121e9
-0.0003900001,-0.9115902070889951,0.0008308026761338274,409.1336965797439,11.466351780000478,1.3453656822108016e6,243626.3841640087,2.8947764926427727e9,7.41337381865456e9
-0.0004000001,-0.908624564079725,0.0008451177112206788,423.28673077637774,12.153449077277525,1.4442081254973116e6,251128.3126986598,5.686506899109567e9,6.982650481400278e9
-0.0004100001,-0.9052814504603484,0.0008474284998054957,429.6535637119056,12.19467892982612,1.477933746494634e6,272160.80555560533,7.725433340048756e9,7.957862066002723e9
-0.00042000008,-0.9024506631397443,0.0008528653788166401,444.59451932956955,12.911514469685276,1.6519626687567313e6,299263.9505334139,1.1708001888940022e10,9.103488448607092e9
-0.0004300001,-0.8987045530114739,0.0008668961271192203,457.13153761938594,13.086267084399605,1.7299567965778124e6,298496.81571881333,1.122212877972187e10,8.902503769020405e9
-0.0004400001,-0.8950186174817314,0.0008917918968895995,477.75710739195364,13.927208130208554,1.757091663489067e6,315329.81681450666,1.1562816820841454e10,9.465234211623533e9
-0.0004500001,-0.8915897921744097,0.0008973294909155008,492.140448510275,14.356728457729744,1.7746651996471202e6,311620.5078091816,1.0214559835909624e10,8.514860474735008e9
-0.0004600001,-0.8881673723109957,0.0008996089350787171,495.02723315561195,14.048721019159537,1.7412328242633005e6,307797.494432599,8.440422127877344e9,8.175257250384656e9
-0.0004700001,-0.8846758517625694,0.000913191090904166,506.53723382017836,14.109408044546578,1.782129679901078e6,286851.9881709527,3.685760888823165e9,6.871188139477709e9
-0.0004800001,-0.8813280853377544,0.0009239938558826598,523.5795165855305,14.717410176913779,1.7453391454592315e6,286932.4719799081,5.2941981884712434e8,6.301820692877887e9
-0.0004900001,-0.8777738619406924,0.0009315980168680642,531.9091359496383,15.34784977015804,2.1991318056795145e6,328428.2200733688,8.767294194162886e9,8.46884549173836e9
-0.0005000001,-0.8743011375413816,0.0009444060204795446,545.5201286758768,15.731748226385085,2.1967406366994646e6,339917.2848051755,7.249287927120773e9,8.589373012671521e9
-0.0005100001,-0.8701366660075778,0.0009525476107114477,561.5148236634006,16.154392231919875,2.3529428102288167e6,358283.89844121895,8.569603065561862e9,9.503025161940565e9
-0.0005200001,-0.8664099261747225,0.0009547559431466557,574.1097879122866,16.416074249739513,2.3834913606854435e6,354571.8205982942,5.339857234437188e9,8.859469850369722e9
-0.0005300001,-0.8623875893318668,0.0009623091427209094,592.4759670416156,16.850908665093744,2.6463957297030236e6,402434.5381230661,8.829800188803946e9,1.1806678353511978e10
-0.0005400001,-0.8582452907317506,0.0009794608540402308,607.8482425312369,17.405743432728514,2.9019302292678505e6,418538.9868538318,1.3779682498039915e10,1.2040536384072409e10
-0.0005500001,-0.8541185789234649,0.0009901642101530356,634.3610778068147,18.30203879555393,2.74261882102497e6,453401.8307702885,1.9220648421523853e10,1.3142252547569748e10
-0.0005600001,-0.850411614729767,0.0010128709482474338,658.8815034867193,19.240811806164636,2.890989285711136e6,487923.58199552156,2.448069224548334e10,1.4791000768364548e10
-0.0005700001,-0.8459515130239773,0.0010211192356974236,670.0825617648791,19.565502159107034,3.081708031606412e6,494495.438144731,2.5628895686749744e10,1.4344991135205036e10
-0.0005800001,-0.8418223543974371,0.0010392410623173893,684.532291012155,19.498468658489443,2.82994472143832e6,474984.8199847413,1.9418640444897457e10,1.2085349354306368e10
-0.00059000007,-0.837024010386503,0.0010669122847069264,704.1724819214853,20.165272660660587,3.092447472321379e6,479524.3352273299,1.8104245226721466e10,1.2343353875534607e10
-0.0006000001,-0.8323278896793366,0.0010839385448252067,717.652291564172,21.130677556067898,3.2448458106894316e6,556508.4348593806,3.0644717361045742e10,1.669119069143815e10
-0.0006100001,-0.8277425191654629,0.0010911790903778418,736.1357020150059,21.606535819883966,3.338400384551816e6,563368.9064124518,3.3601908200475414e10,1.6786567564794031e10
-0.0006200001,-0.8231386130939954,0.0010932919704891857,740.0519287855882,21.659593317446948,3.4229244106564294e6,555379.6494349685,3.2361095210373726e10,1.5994113931076696e10
-0.0006300001,-0.8185869778539606,0.0011005134246296273,754.5091501388803,22.14095843696932,3.5352835991731677e6,560503.9577431516,3.1326275581162193e10,1.6559609032975967e10
-0.0006400001,-0.8136081770990455,0.0011172757774734316,769.7137824219332,22.612995027106617,3.4891710390556064e6,545670.76483725,2.5245810662269035e10,1.5405480525740398e10
-0.0006500001,-0.8088495087512593,0.001137477255822365,789.421324790075,22.898672527036585,3.8817067181715635e6,578454.502025049,2.9446373997963734e10,1.6363650783613623e10
-0.0006600001,-0.8037230076051427,0.0011577125206131758,808.510014829121,23.90284643452028,4.359177483748105e6,639853.8328997472,4.461832611081942e10,1.8764225040010555e10
-0.0006700001,-0.7983322700226605,0.001174273749572316,832.3788100053836,24.1794959777784,4.625159578819291e6,682758.371769829,4.8050614571786896e10,2.09424062904719e10
-0.0006800001,-0.7932978220708392,0.0011761810799581314,843.0408710326624,24.159265375835723,4.500258762240544e6,709576.7868736114,4.332870655323959e10,2.2540532775707466e10
-0.0006900001,-0.7880554651504933,0.0011991999999001026,869.7825033749482,24.747799517250115,4.536056599132959e6,720846.57846471,4.828993291697678e10,2.260005236110687e10
-0.0007000001,-0.7823533712766964,0.001223075195890353,889.299294932967,25.40112450163744,4.4937365943051055e6,738514.9043071859,4.5395503643773155e10,2.3374374305892544e10
-0.0007100001,-0.7767517075203391,0.0012411031088405272,909.7558060639027,25.903071749884447,4.583564010085464e6,758015.0464244302,4.6740657841366005e10,2.398603452950665e10
-0.00072000007,-0.7710854491035096,0.0012786628494049787,958.6736992714866,26.895756165078826,5.313519168711847e6,769927.2200239587,3.6355919154759094e10,2.4413396287733067e10
-0.0007300001,-0.765142903786711,0.0012884563348624048,977.6821993792056,27.937464843017814,5.588487883463129e6,815829.6146524372,4.887295300530078e10,2.5568054011034084e10
-0.0007400001,-0.758955685074612,0.001288706918546945,997.9051097605309,28.381245615882605,5.527434372523177e6,843516.6283958855,4.518267047716342e10,2.6634231913058926e10
-0.0007500001,-0.752890023105011,0.0013018095647519888,1021.7306911281356,29.027288741016392,5.608874663438926e6,862796.9141204373,4.289708681909371e10,2.749452044254506e10
-0.0007600001,-0.7471161120340204,0.0013165953981715836,1038.813266723241,29.201309482259113,5.989834857143569e6,896511.7018924354,3.3993147949639996e10,3.04322534460162e10
-0.0007700001,-0.7405952466361087,0.0013410861258291806,1065.9649502061436,30.342425896447704,6.4201037793171005e6,962526.7124525816,5.980058777732984e10,3.2925232425749317e10
-0.0007800001,-0.7342044472142267,0.0013590623197247444,1092.3983061214408,31.19938522652477,6.629458315726557e6,993162.180114917,6.542392587884006e10,3.675292648525342e10
-0.0007900001,-0.7275705613506175,0.0013659780290861145,1107.5063905168163,31.418927838605683,6.787679940538912e6,1.0284888975445742e6,6.6075254317415794e10,3.83954407472559e10
-0.0008000001,-0.7209335889753514,0.0013805050378426261,1133.5295691485112,32.573691678162064,7.121332878907309e6,1.0695401148389399e6,6.686297689176433e10,4.057578653435973e10
-0.0008100001,-0.7141588141985086,0.001390222525173038,1174.725693068268,33.372115400994296,7.766795014722299e6,1.1057931142511675e6,5.93617954704645e10,4.2339638763078575e10
-0.0008200001,-0.7071553482768638,0.0014082710895436054,1212.9527073072927,34.23196274431933,7.79733334165759e6,1.1389292869796727e6,5.185719960536008e10,4.502583219935549e10
-0.0008300001,-0.6996799985701517,0.0014297969781743736,1245.649032620877,34.82079762207509,8.312450568962002e6,1.1673096733881917e6,4.743616993223806e10,4.3600160252478455e10
-0.0008400001,-0.6927636704630559,0.001441544445355658,1273.7744036059692,35.554573248914465,7.932322705863536e6,1.175782760184777e6,4.039181785064617e10,4.348847599708715e10
-0.00085000007,-0.686086985036348,0.0014565925284579734,1298.1618649485476,36.32705751973356,8.080049329844603e6,1.1690122729073872e6,3.750941955119959e10,4.0669835193593e10
-0.0008600001,-0.6788863517670432,0.0014749932359154224,1338.9251196315033,37.30871167672732,8.3819500880352985e6,1.1788982348505578e6,3.707051008201971e10,4.152629088098564e10
-0.0008700001,-0.6716096646760237,0.0014921008771762233,1379.585890418602,38.510850744964806,8.860019463908063e6,1.2169605515373454e6,3.488093368965855e10,4.193328177845077e10
-0.0008800001,-0.6641388297163751,0.0015206249703286735,1414.0634189432997,39.52405499111796,8.937642753008612e6,1.2737196357937336e6,5.0195842489737915e10,4.5718206414981606e10
-0.0008900001,-0.6563161042254181,0.0015368904217187042,1447.323531132454,39.91955283591901,9.324243788287098e6,1.278206108033508e6,2.7343059218691845e10,4.60217665682695e10
-0.0009000001,-0.6486227815508218,0.0015564206410993604,1482.496438608314,40.621602426708876,8.993847407299984e6,1.301443082745338e6,1.3471907574350008e10,4.618075723207959e10
-0.0009100001,-0.640231280004695,0.0015886434014979497,1523.591949942149,41.937869677485466,8.778041876993224e6,1.382077079916853e6,2.430987285071887e10,4.9936698068481674e10
-0.0009200001,-0.632083734262036,0.0016086353335502256,1570.03677807091,43.58873468220534,8.763245253764817e6,1.4555894793667726e6,2.928191493595356e10,5.315275130762008e10
-0.0009300001,-0.6231998159150756,0.0016362700622626727,1610.8493050675354,44.71794839368489,9.228615619241092e6,1.5320845409415122e6,3.0666320130970356e10,5.921621608104602e10
-0.0009400001,-0.6146942464513744,0.001658604101001696,1657.3058181139938,45.45217770580723,9.28581003741963e6,1.5405504723860235e6,8.815917155852968e7,5.777321131697363e10
-0.0009500001,-0.6055619690987498,0.0016774322777563043,1678.772226286261,45.74915706777308,9.423398885131767e6,1.5407265511709435e6,-3.6421631042444563e9,5.912031200000376e10
-0.0009600001,-0.5970780873530201,0.0016861617750678992,1709.2130062916638,46.30846888931806,9.393996270867724e6,1.6027478626206822e6,-9.261838151467884e9,6.040090948065538e10
-0.0009700001,-0.5881662566313515,0.0017030908182154043,1752.4469118713855,47.360850703991346,9.479153561636051e6,1.6241766761929246e6,-3.485956029682081e10,5.945460281799039e10
-0.0009800001,-0.5787618680510036,0.0017037410514083133,1785.4448825299605,47.979640016195674,9.39268229245685e6,1.6558844861246806e6,-2.8169129951377174e10,6.066798283475382e10
-0.0009900001,-0.5692119437126603,0.0017237663665288943,1837.840507443793,49.55890041367878,9.72745463472653e6,1.743637417399639e6,-2.565091643660441e10,6.457189548165291e10
-0.001,-0.55971052086703,0.0017697703889740415,1894.577261755883,50.71741553543032,1.0173622056272672e7,1.8231869839267507e6,-4.31877388401921e10,6.903607121724623e10
-0.0010100001,-0.5499868965137306,0.0017938751466104782,1933.0507126404723,52.29786875652982,1.064207656658822e7,1.8860460627250317e6,-2.78348068501773e10,7.227538173558565e10
-0.0010200001,-0.5400684949140888,0.0018065246786341117,1974.6653098816676,53.0617604238662,1.023499956851283e7,1.9437058490992012e6,-3.4749520162340614e10,7.763812502138116e10
-0.00103,-0.5296648183924177,0.001822909404053225,2006.092816690657,53.77113686123749,1.0085948083614463e7,1.9637055868277643e6,-5.937642840700673e10,7.911933729946057e10
-0.0010400001,-0.51918858345059,0.0018412028796409023,2052.2190057865196,54.99459380673959,1.0804005209842794e7,2.053340541941741e6,-5.440542164746421e10,8.338600604291994e10
-0.0010500001,-0.508811562931851,0.0018519784248317486,2088.874673723556,55.12099497913868,1.1023282816979144e7,2.034750260290739e6,-8.50523985378331e10,7.714512238346786e10
-0.00106,-0.49791627361514473,0.001879310920422016,2155.435250365981,56.79247801324898,1.1416920957203101e7,2.114186493456811e6,-9.063694237173177e10,8.179856186477063e10
-0.0010700001,-0.48684977082315295,0.0019073926883612037,2210.453668163592,59.04205699003747,1.1952981056789432e7,2.221188483097243e6,-5.906146534835705e10,8.314903406761813e10
-0.0010800001,-0.4756332056717336,0.0019325184396724975,2280.3365943896993,60.432516643900236,1.19003616147216e7,2.3079305789663577e6,-8.768018123886476e10,9.331395112338046e10
-0.0010900002,-0.46437836393306287,0.0019695277244717708,2341.385828126244,61.664631331487584,1.260270278785636e7,2.425284304122818e6,-1.0310336681535753e11,9.95335668008694e10
-0.0011000001,-0.4530277936380115,0.001995600273622339,2386.54828020962,63.82309862306392,1.2661667083255095e7,2.552635125752015e6,-5.825259521317752e10,1.1183325485567688e11
-0.0011100001,-0.4407868066028479,0.002018364890104221,2455.518481685046,64.89275802113532,1.307200864925996e7,2.670580898958177e6,-1.0717171747570596e11,1.2710985242477203e11
-0.0011200001,-0.4289634956746929,0.0020303390475986567,2490.909154780835,66.01167485117021,1.3501553730492063e7,2.744664641606018e6,-8.59494006331152e10,1.275067716025842e11
-0.0011300001,-0.4171394975737599,0.00205974086291676,2541.3705705097072,67.09523653269967,1.3461921544467773e7,2.770045696359179e6,-1.3862692867964764e11,1.345713471497306e11
-0.0011400001,-0.4047861872649886,0.0020790407465751206,2594.4538700917506,69.2173393380502,1.3918560405778525e7,3.0088108007865963e6,-8.512481035482933e10,1.6098426438706335e11
-0.0011500001,-0.3919294085090832,0.002088006175033921,2654.908402702972,71.03634998532847,1.4414530061044613e7,3.1512123095268845e6,-5.466361627976506e10,1.7331102002643237e11
-0.0011600001,-0.37899654802415716,0.0021261982126119816,2715.8207513316115,72.09824217422398,1.4737494632536843e7,3.1974505175676355e6,-8.97797119420243e10,1.6577804632085684e11
-0.0011700001,-0.36635472408529035,0.0021447694532221516,2765.9273156664844,73.45866259632311,1.5747945986513123e7,3.2526417508558547e6,-1.0310950420070152e11,1.62309566989815e11
-0.0011800001,-0.352896385130399,0.0021708496764308817,2824.7122752417145,75.19541309942878,1.5140299652136872e7,3.404052586346003e6,-1.1216306871900912e11,1.750856221091736e11
-0.0011900001,-0.3392958105847525,0.002198732907810459,2898.7578192756273,78.09084738438267,1.7052457753926713e7,3.612705415284012e6,-7.65857758885722e10,1.948791422567472e11
-0.0012,-0.3259782285794102,0.002202524011286231,2940.6714326973824,78.61011841121235,1.6443259114577461e7,3.651293945148202e6,-1.0047926137623442e11,1.9504457505262424e11
-0.0012100001,-0.3122039799791496,0.0022518287196669783,3016.0779894447533,79.19504508313652,1.653806050480599e7,3.696163348307773e6,-1.534827239331762e11,1.875658332325613e11
-0.0012200001,-0.2984793060911059,0.0022848966088669345,3084.4679457519796,81.41351144885645,1.621307097770297e7,3.82912896981175e6,-1.9071496056538498e11,2.0170186982142108e11
-0.00123,-0.2844044593102925,0.002306887199090531,3150.302144519249,83.41558732979594,1.6067673343162192e7,3.9430203187307543e6,-2.157242268250746e11,2.068549373548165e11
-0.0012400001,-0.269241354094104,0.002327265585040277,3229.454488982701,85.67484923310764,1.589504793937958e7,4.1125059575439384e6,-2.3649947492685062e11,2.1194349347347562e11
-0.0012500001,-0.254621729244345,0.002350636617882931,3291.687969224928,87.69379474138199,1.834283957575925e7,4.262399902636384e6,-2.280094088724431e11,2.3071736818891296e11
-0.00126,-0.23976035740628418,0.002360365231651102,3352.2354190947376,89.32040104196899,1.7491730225502513e7,4.346712821841254e6,-2.422873166033122e11,2.3369016895535098e11
-0.0012700001,-0.2250429018614037,0.0023809551112162386,3416.0681396762093,89.77173175785641,1.7467134331425786e7,4.553545241350205e6,-2.358644358371531e11,2.4763173925672675e11
-0.0012800001,-0.2095411877177471,0.002412445117063209,3486.8764924114726,90.87907592527856,1.697571264643624e7,4.561762821713275e6,-3.745611403948735e11,2.457300061028791e11
-0.00129,-0.19419230177118416,0.0024217617691186847,3538.1687429710323,93.10559028869754,1.8236935494490445e7,4.686402760492911e6,-3.315056775109533e11,2.4983616387042755e11
-0.0013000001,-0.17842303456064484,0.002439749358147755,3605.1478961458124,95.32109191940586,1.776272338675281e7,4.936709017277705e6,-2.646771961328429e11,2.5680972804352234e11
-0.0013100001,-0.162325833656607,0.0024584364459823748,3637.7955638411686,94.80289744728508,1.560898208123674e7,4.829581746017839e6,-3.702922219958546e11,2.435252788718929e11
-0.00132,-0.14606460898129053,0.002478286254792577,3702.7804887513935,96.33674770211391,1.602248612857005e7,4.927467251545448e6,-3.706143795774894e11,2.5263507968829938e11
-0.0013300001,-0.1300118702236574,0.0025046937978792055,3758.9399988875357,97.495557879402,1.606106831797762e7,5.0805100351034915e6,-4.171609172311693e11,2.6659080711415463e11
-0.0013400001,-0.11337089540483045,0.0025197161856388883,3814.5745660927087,98.63353932899463,1.6242472660693554e7,5.222795303300849e6,-4.703914647444704e11,2.7270195445035922e11
-0.0013500002,-0.09670067371975495,0.002536596475841864,3875.145622777777,100.85884343504246,1.7268482637971543e7,5.374269605615761e6,-4.0892148569218176e11,2.843246329694669e11
-0.0013600001,-0.07993889046212611,0.0025535904283372026,3921.589740211262,102.73559350576,1.5522758247914197e7,5.478119664414291e6,-4.081116975672268e11,2.867476565265508e11
-0.0013700001,-0.06317764795581902,0.0025672249883630775,3948.4078383308956,103.184349595167,1.5074226527533514e7,5.526874259395943e6,-4.300851465813144e11,2.8693952436049725e11
-0.0013800001,-0.04592870048147077,0.0025857151383402843,3985.3122474372753,105.09520665416474,1.4267411576236561e7,5.587798693968803e6,-4.5196990507431177e11,2.911361439099621e11
-0.0013900001,-0.02901284947498816,0.0026025696736265225,4002.2544904335773,106.56902269572011,1.281000235742107e7,5.6444589079887895e6,-4.2343789955663324e11,3.0163054901142035e11
-0.0014000001,-0.011710266469569111,0.0026168623097919015,4039.6477251719416,107.07440864319092,1.0567131345280917e7,5.659888830763876e6,-4.766408990312321e11,3.00708383334292e11
-0.0014100001,0.00569623193552213,0.002630900636633734,4074.82753907048,108.3079893359379,1.0116978017204408e7,5.663818172581074e6,-5.188328647204039e11,3.058134284171695e11
-0.0014200001,0.023652851139660126,0.0026337017262854775,4089.2744215133926,110.09120267152612,1.0493069316624979e7,5.747406626618965e6,-4.6395216147445984e11,3.1563626088925464e11
-0.0014300001,0.041813920716498545,0.0026425395733656,4138.412778772933,110.8474918482231,9.364942942150308e6,5.781369270043571e6,-4.895675438342867e11,3.210247592378495e11
-0.0014400001,0.059553687428792246,0.0026351125605106225,4119.8025123219095,109.8085413769155,8.391531258031422e6,5.718929649010009e6,-5.160765098747722e11,3.1725110793459174e11
-0.0014500001,0.07786978850483389,0.00264081387186722,4153.621677483082,110.8165311333651,6.701737037206856e6,5.811252217979171e6,-4.648189453472779e11,3.2617003798504626e11
-0.00146,0.0961689915922819,0.0026637630872752916,4192.44367574099,112.12426735698158,5.796608387864898e6,5.848369163238535e6,-4.476808103425491e11,3.2934326480317725e11
-0.0014700001,0.11400850242037591,0.0026604238500182397,4199.967348093362,112.48363078299201,5.539918620591601e6,5.850660579332215e6,-4.403643431598736e11,3.343172038137368e11
-0.0014800001,0.1325407630338827,0.0026571577489079945,4202.431295248407,111.36504413141391,4.548049682355307e6,5.8550266748748e6,-4.5815152450168066e11,3.346511882442851e11
-0.00149,0.15126030486948025,0.002673987296645892,4225.0431774521085,112.47397844332549,1.5701404620322846e6,5.954395170795017e6,-4.084207683601019e11,3.47642452695856e11
-0.0015000001,0.17017724113516758,0.0026818412735653287,4231.815823745264,113.04322691938236,424296.51371685264,5.926488944479085e6,-3.6068333136391974e11,3.440713261379981e11
-0.0015100001,0.18902756214719554,0.002698487224630047,4246.0087019461,114.42992199598558,-1.0684039187566673e6,6.025337126645608e6,-3.2494754558935443e11,3.484364735512556e11
-0.00152,0.20787638026482014,0.0027009147678049034,4240.208960618267,114.68139851299094,-2.977728582065017e6,6.022074402314271e6,-3.587715617862709e11,3.545150213527005e11
-0.0015300001,0.2268847819947599,0.0027048512434582547,4233.993219023502,114.41973642783651,-3.575289701662217e6,5.943843988796361e6,-3.487444285993622e11,3.4987107868459656e11
-0.0015400001,0.24588639710221374,0.0027058500370039464,4253.748150847022,114.60318719883799,-5.969370738412099e6,5.91131115108862e6,-4.304931465958746e11,3.544559262159701e11
-0.00155,0.26493030252312416,0.0026976281248802855,4240.800221095768,114.21978630446941,-6.521171069354981e6,5.852087939512848e6,-4.537059910209069e11,3.46208368622002e11
-0.0015600001,0.2837798281880174,0.0026991731247968144,4226.442306534796,114.54896547783389,-6.9137601117310515e6,5.800608043278121e6,-3.824505326825078e11,3.3209624758228217e11
-0.0015700001,0.30313960838548754,0.0026999803933811873,4212.9484027825565,112.87658626407995,-7.498831501828867e6,5.692455059460034e6,-4.557155672219209e11,3.2428261584924146e11
-0.00158,0.3224846974113152,0.0026862812661049918,4181.191147269254,111.31997762655254,-8.094500311469942e6,5.621433834750292e6,-4.9957565209484204e11,3.1836941307459937e11
-0.0015900001,0.3416149032301119,0.002676024643304713,4167.776420537276,111.92489100873861,-8.851381777199984e6,5.599405127962957e6,-4.766422306690991e11,3.141553700250051e11
-0.0016000001,0.3605334257280599,0.0026637414271504243,4146.737564952353,111.50727001424518,-1.019149025576978e7,5.630709640492229e6,-4.236413688420081e11,3.141968380337368e11
-0.0016100002,0.37984567983128004,0.002649517985233648,4103.444456175779,111.12008970423119,-1.0028190956474371e7,5.465909037236715e6,-4.4049173084854016e11,2.98006927490631e11
-0.0016200001,0.3988604848355776,0.002619246538624745,4045.0721218418184,109.72036375058761,-1.200972756612769e7,5.412223100200516e6,-3.834071495668291e11,2.9126804961484485e11
-0.0016300001,0.41779423974599317,0.0026124184264793232,4012.355758468463,109.38022775171864,-1.3520691115531912e7,5.346325696987418e6,-3.3442149408220166e11,2.8636209436242566e11
-0.0016400001,0.4366256025185911,0.002606653141471567,3986.390885730758,109.62468205212836,-1.3218942878559267e7,5.295138800416971e6,-2.682587104934055e11,2.757874933977927e11
-0.0016500001,0.4554823289644583,0.002590545487674453,3949.393995202759,107.78052245436291,-1.4671175334524285e7,5.202558578108985e6,-3.120075459248923e11,2.7098704158438782e11
-0.0016600001,0.47446648883066417,0.0025809817998523627,3896.167051565236,107.47725937111655,-1.6147577650084654e7,5.212721200570928e6,-1.8440300048174957e11,2.6885474751560544e11
-0.0016700001,0.4930275781543527,0.0025621967560409743,3841.679083158257,105.15859014706761,-1.5992570667798614e7,5.088353220634556e6,-2.2412028342530746e11,2.6575670070782776e11
-0.0016800001,0.5117681067598358,0.002535831562842117,3788.675758784673,104.20644906628307,-1.7333042534702707e7,4.867097235855377e6,-2.4542522918195956e11,2.558052148611948e11
-0.0016900001,0.5302746294072694,0.0025318003327481813,3761.634041993314,104.13984754046264,-1.9990022711521126e7,4.963813621929765e6,-1.0046886367957214e11,2.6706923786741858e11
-0.0017000001,0.5488400550515198,0.002515571034800315,3712.304469998374,103.6676148663845,-2.071091151518754e7,4.89931594596492e6,-6.4438130699460304e10,2.551941669228301e11
-0.0017100001,0.5670476317169809,0.0024881993533966214,3652.8458908099456,101.93456305874388,-2.039313349254767e7,4.816757850018083e6,-4.10669892899796e10,2.5445953735844116e11
-0.0017200001,0.5849914209245548,0.0024768955978923617,3594.6552358187487,100.19851898338673,-2.141295897398741e7,4.68665613324677e6,-5.224103376256816e10,2.4539805380089404e11
-0.0017300001,0.602633901206895,0.002439040506306638,3506.786746937976,97.72583605999107,-2.1777802704503868e7,4.454073787197754e6,-9.27504203021954e10,2.2662052330444464e11
-0.0017400001,0.6204813284103939,0.0024162092635636387,3431.742924918973,96.02249836765635,-2.0820637568910703e7,4.371455572654017e6,-6.826677735981115e10,2.2207806422538864e11
-0.00175,0.6381543384765155,0.0023870341621084084,3346.9743397841853,93.25306205229886,-2.1967267061919406e7,4.180362924299194e6,-7.834462389629135e10,2.121746709797299e11
-0.0017600001,0.6553286126059379,0.0023504333901596883,3256.856718689425,90.75835429580027,-2.2337797241328973e7,4.022603357124384e6,-4.77694772416521e10,2.0238435363963135e11
-0.0017700001,0.6725786683005118,0.0023136494810641543,3160.9021250294422,89.268839995826,-2.2857494689364567e7,3.8809623999828957e6,4.484027942345146e9,1.9246985164440143e11
-0.00178,0.6892226123950191,0.002286227787071301,3060.6222582339933,86.11140168316122,-2.295516830801364e7,3.7011289254902727e6,-6.821925067487689e9,1.8162736721601144e11
-0.0017900001,0.7060805218915774,0.0022634957691915498,2972.3683765694395,83.1748455173749,-2.2887780055407304e7,3.56854870520558e6,7.18352636581946e9,1.7593436784440204e11
-0.0018000001,0.7222672294936243,0.002243009136057255,2891.7939109406925,80.90156491605745,-2.2763542497870926e7,3.4862820446979557e6,3.3327421098307888e10,1.7238299779009396e11
-0.00181,0.7383274361445366,0.002205518294297543,2788.637157072138,78.69933955827176,-2.250665923215219e7,3.3333062485968983e6,4.7194892293548004e10,1.6757750802591824e11
-0.0018200001,0.7542494331032629,0.002157761821162255,2683.5179386322516,75.94072718754929,-2.2392808763092045e7,3.181561458004631e6,2.8056768023279907e10,1.5674837120516867e11
-0.0018300001,0.7699214902710103,0.002103680366177102,2582.4646424475004,72.12309111147515,-2.1749435401537e7,2.895149664832826e6,-1.6698881218584137e10,1.3657785619740118e11
-0.00184,0.7852739861574595,0.002060363741204258,2486.657293039009,69.88035381582957,-2.0794936335641153e7,2.8285778059198605e6,3.828915551982417e10,1.2702932014329646e11
-0.0018500001,0.7999841288733637,0.002024376718786198,2387.5293987309497,67.13066154968394,-2.0034191307513833e7,2.6461819987852457e6,2.019833360290398e10,1.1511696445738222e11
-0.0018600001,0.8148761043657137,0.0019774187503838023,2290.9484298736197,64.55256393661885,-1.943398055789661e7,2.512417444173078e6,1.6543177111054943e10,1.0665816922758798e11
-0.00187,0.8290740521624604,0.0019359549369948861,2193.846098347709,60.68822362547907,-1.8332871746287484e7,2.2864062205448556e6,-1.7289285488231243e10,9.721106095771416e10
-0.0018800001,0.8432235707485559,0.0019042233152777503,2108.2701765800516,58.96040386478122,-1.7935400162306227e7,2.2651941822443386e6,2.1369053495765305e10,9.680969759370857e10
-0.0018900001,0.8571640722054616,0.0018699636935205007,2022.9569915705513,56.80331155802745,-1.7587417340826843e7,2.1608691585789705e6,4.5358385167301605e10,9.350777565846127e10
-0.0019000001,0.8703477904264817,0.0018307649076825072,1941.6076574606925,54.55864906996286,-1.688393921477463e7,2.0059961257099723e6,3.54564493050995e10,8.255346427032777e10
-0.0019100001,0.8833311767989253,0.0017886168937277988,1858.4692297494535,52.23330360606636,-1.7304559412716754e7,1.9199764615957718e6,5.861625680116331e10,7.736636574772685e10
-0.0019200001,0.895898641603567,0.0017542219983374817,1767.8575875237332,48.88690602408137,-1.5736012967275603e7,1.7363396685708868e6,2.1612934880766953e10,7.122231868089632e10
-0.0019300001,0.9080437123659256,0.0017018746648779445,1686.5200598818794,47.38015106105665,-1.5349750700835537e7,1.7000731105332263e6,4.589174522975125e10,7.242125660249655e10
-0.0019400001,0.9199442612535719,0.0016752234331521034,1611.6780443261844,45.50188427603569,-1.5109674519920355e7,1.6293189993889546e6,5.6913172383566536e10,6.548863904042943e10
-0.0019500001,0.9314632517984837,0.0016291079554356914,1533.9285860749128,44.02715656876428,-1.463715567497663e7,1.5612603593770158e6,8.709011060915994e10,5.957705642905994e10
-0.00196,0.9428441893906709,0.0015844054410304297,1450.5226201772487,41.25737182008832,-1.3457019111563241e7,1.398192862621631e6,6.17087517440679e10,5.267491951941423e10
-0.00197,0.9538631340512453,0.0015408928813318659,1372.679558901362,39.32548751478157,-1.2789179062883908e7,1.3078442986774226e6,6.7760414925493e10,4.756831734805083e10
-0.0019800002,0.9647831479638271,0.0014960555420940375,1300.837061809047,37.17786373588628,-1.225074697061107e7,1.1894196330974814e6,5.619836806822852e10,4.19293569441574e10
-0.00199,0.9753687558434663,0.0014488140662899866,1227.6898704560406,35.43221932816652,-1.1661327781881502e7,1.1542934027709644e6,6.486909718571987e10,4.2983180263177605e10
-0.002,0.9852542159831179,0.0014114915517521721,1154.401648568603,33.34710910303079,-1.0648699105213014e7,1.0347592410824355e6,6.058858168753208e10,3.618406299440359e10
-0.0020100002,0.9948623469820157,0.001362360033196348,1086.6809163486223,31.699428760241073,-9.954720989093788e6,981999.374934616,7.180933363642555e10,3.473761037462606e10
-0.00202,1.0046567814509924,0.0013312632713237526,1028.3279239008953,30.579245186061982,-9.501627029829022e6,945128.799524848,7.653419882266751e10,3.2963709897447e10
-0.00203,1.0137362827130658,0.0012933870067165147,961.4660260453364,28.715301053169977,-8.768418015646853e6,900265.4708549479,7.484392012778107e10,3.26646527139408e10
-0.0020400002,1.0225271394130306,0.0012595907871563244,896.2108774812382,26.755260727249738,-8.009289062644886e6,811187.1510351975,6.2806248864125694e10,2.7765105995570644e10
-0.00205,1.0306169843771762,0.001211398414619673,840.9643388938186,25.261935389784465,-7.374562522451352e6,739957.8721630108,5.9044639579513664e10,2.399674342530441e10
-0.00206,1.0387195405299643,0.0011577098834027807,782.4998430535381,23.69585258344652,-6.804212161214162e6,653810.9916150369,5.141787195896979e10,2.0733090054715923e10
-0.0020700002,1.046262647907649,0.0011095241767157971,720.4801995751812,22.086555178670526,-6.173706679329861e6,598334.8088458244,4.804936588640916e10,1.8913998414411255e10
-0.00208,1.0533520131399783,0.0010676317190273202,671.5105603559878,20.723134789006895,-5.554364886608364e6,549338.4794138392,4.3587477013234665e10,1.686882307779447e10
-0.00209,1.0604833573422194,0.0010314882810661436,626.2756350316575,18.740970977504734,-4.887756871655644e6,466722.2615908719,3.011229367193375e10,1.357190840041908e10
-0.0021000002,1.0667760955589733,0.0009931901693204287,584.0314951542614,17.93569889699575,-4.530925189425551e6,459902.7179019212,3.4236247993268078e10,1.4346426600362919e10
-0.00211,1.0731113723398147,0.0009563231140320968,537.912403403812,16.505997181923544,-4.143770143528675e6,410974.23276156053,3.0804065452167446e10,1.2421592814367018e10
-0.00212,1.0793430591108515,0.0009327859098247921,499.31818996258704,15.416577281734032,-3.739679890575169e6,371331.6779046439,2.798145606329093e10,1.0476880905729338e10
-0.0021300002,1.084984402156453,0.0009011023178207289,456.97887543482625,14.192881612518052,-3.4755648342419937e6,341098.7350313694,2.7626497038039764e10,9.760762214828903e9
-0.00214,1.09036721760151,0.000868442984221628,423.02367068277573,13.20842425871346,-3.110251931809451e6,295414.747652688,2.4671989396383713e10,7.452940388361977e9
-0.00215,1.0958770501167696,0.0008364206849813305,391.8642657580009,12.557049880830203,-2.7397115165623245e6,271176.03613130795,2.2292104041524597e10,6.682570261177784e9
-0.0021600001,1.10072119915806,0.0008040125786701503,355.3466150476749,11.576179282190997,-2.4969040993354167e6,241244.56389434697,2.12124316952149e10,5.623201180401589e9
-0.00217,1.1049440226092138,0.0007660727534020092,321.97903438766014,10.341119082632321,-2.159154744333101e6,196461.35222051045,1.62546290991677e10,4.066173744378934e9
-0.00218,1.10975789791345,0.0007372030494487606,298.5088353456173,9.592721062710462,-1.900974414994263e6,178453.1886482179,1.372105765020382e10,3.6817771539042673e9
-0.0021900001,1.114306153322957,0.000706115081662617,277.03549475289594,8.83853423254081,-1.7833274568666194e6,151698.44469067093,1.1854992234988365e10,2.773695577655436e9
-0.0022,1.118444490341608,0.0006835137307550609,252.28923652850625,8.101290754573585,-1.5427196141945836e6,131443.0673490068,1.002283629083966e10,2.2664500243355727e9
-0.00221,1.122285527914488,0.0006547961634651641,236.19813125518127,7.638312270188773,-1.4405758670050402e6,121255.8375387547,9.364905054594501e9,2.0877118279513593e9
-0.0022200001,1.126051778657461,0.0006258127290495589,220.99392445897735,7.099451884879067,-1.3081959270806012e6,114087.84549191696,8.844586500074205e9,2.1041377045112588e9
-0.00223,1.1289761698823437,0.0005971677069042722,199.38456435448867,6.517028452457303,-1.130349827612379e6,102267.77543985355,7.903162423389849e9,1.9761269058077521e9
-0.00224,1.1323040151093369,0.0005878738443575068,185.29866581359548,6.077174271125015,-1.0221254218548443e6,93727.96417733394,7.055392759232934e9,1.7093429924393716e9
-0.0022500001,1.1351526171482003,0.0005588297441434321,171.4455156462152,5.634036237205256,-877614.8363870947,82714.26197023672,6.129180800328849e9,1.406238881812203e9
-0.00226,1.1379419945437872,0.0005217509732634385,155.36832074650835,5.106636060025279,-751997.9942815854,74138.17730226567,5.212372965437246e9,1.1926260746891956e9
-0.00227,1.1406587210010568,0.0004938465650169535,142.49455861135968,4.754925612624863,-694887.8134701902,67940.01489973057,4.835122298860134e9,1.084308801835322e9
-0.0022800001,1.1435206804694527,0.0004701968754432299,130.86706154459412,4.379366566856219,-586472.2296487277,56662.35243936433,3.801303869916246e9,7.581060106249493e8
-0.0022900002,1.1457717447734757,0.00045781222107036545,124.02996333828852,4.074313553663404,-506216.3484274033,51157.090325986486,2.833769692144836e9,6.999141755658636e8
-0.0023,1.1476852080225775,0.0004373982718865843,112.88006848501544,3.8076762493369345,-445539.5043211524,48826.67188990074,2.99219920206401e9,6.949098118438963e8
-0.0023100001,1.1496079028678123,0.00042285223012287473,103.69211240568771,3.3447912862082654,-366905.7636870771,38041.625922183994,1.9115656157202027e9,4.8650380302327037e8
-0.0023200002,1.1514695009682816,0.00039928291635962137,95.34260912106363,3.034002141265756,-303201.14437130245,33150.28110783134,1.676753156670969e9,3.9367617767251396e8
-0.00233,1.1532218114473796,0.00038687899289960515,89.24097778376405,2.8248751774709295,-290151.63613996893,29704.32337108731,1.4329572990259745e9,3.4894943791751415e8
-0.0023400001,1.1552998520117967,0.0003819796393190067,83.82667137487336,2.7149795472018514,-257120.91285880754,29829.812534177963,1.4555525428822358e9,3.672954327769941e8
-0.0023500002,1.1569347416892963,0.0003616308771124154,81.17479180964656,2.7207137737854357,-237748.69630981595,34016.77601262362,1.6865522236750662e9,5.197869079107787e8
-0.00236,1.1584929486198046,0.00035123103579796716,75.73644258616713,2.483782123578327,-212572.56811102992,25012.902389314102,1.21480811068503e9,3.0405581075021815e8
-0.0023700001,1.159940891905507,0.00035975633337315225,73.17380463980709,2.4582402802313257,-188970.21448576517,28014.98321676211,1.423221491747606e9,4.232343433960928e8
-0.0023800002,1.1612094046658996,0.0003380883762002521,67.08453025971407,2.1208691623482236,-149888.35415442553,20642.30812707178,7.39206253791503e8,2.2913670688977745e8
-0.00239,1.1624657225389063,0.00032352894338285486,63.34408733400323,1.9935429599570071,-124461.44060407724,16158.545755397674,5.044955926061552e8,1.4465789204362795e8
-0.0024,1.1637517593570712,0.0003047333668834077,58.44093490976954,1.7722996068545305,-90332.69431306323,13892.976754522744,3.487266782424282e8,1.2864446171868126e8
-0.0024100002,1.164650540689688,0.0003065387220421157,57.043360705518566,1.752171775848293,-82883.29480535531,14579.537334840874,4.176219491079728e8,1.2997579731268215e8
-0.00242,1.1661918975310164,0.0002931350483355705,53.00582463858439,1.6352882672280977,-81224.71921297855,15446.88615071702,4.1216474677451277e8,1.815591037465164e8
-0.00243,1.1672870091441003,0.00028760131670783537,51.85893026221217,1.5818206147528935,-77253.35159184168,13974.999253894814,3.3838995170771605e8,1.587385818184502e8
-0.0024400002,1.1679640758386725,0.0002861154911362704,49.32005794822431,1.499263095855225,-60016.917289680416,11309.878267247888,2.510895838133269e8,1.0238481224372949e8
-0.00245,1.1688352566277733,0.00027737541642382924,46.558304680384666,1.3988887092819124,-53161.23582206516,9852.695606386606,1.742783862624984e8,7.555688788131629e7
-0.00246,1.1696543855317967,0.00026498080767424075,44.77826060476918,1.3101630252851935,-54300.004420846686,8645.455067304241,1.3286525437031026e8,5.9372709883159325e7
-0.0024700002,1.1707839123291408,0.00026115060198992593,42.69557741841723,1.2584648796989015,-35737.16824728309,8970.68509968388,1.8949550505578396e8,6.839306200195827e7
-0.00248,1.171432019676408,0.0002665027035342342,42.310774715748906,1.1391037283729826,-46139.6205138789,7071.388576421214,4.547104158011105e7,4.769700918734434e7
-0.00249,1.171890496775117,0.0002581674055080592,41.13278354199427,1.2379632832964464,-42435.65261613139,7165.7255674259095,9.782853544159663e7,5.036104943435678e7
-0.0025000002,1.1729622831157813,0.0002636635872872313,39.731615626301235,1.1314621827782283,-26895.319501496328,6567.923231764202,5.523521464273401e7,4.4164369489034675e7
-0.00251,1.1732101106092978,0.0002579770065618602,39.269027798354614,1.1623318529459983,-18069.69487514918,6926.58601170236,7.484967489616127e7,4.5475431337513134e7
-0.00252,1.1737728415727726,0.00025784299363407984,37.84853512827227,1.1172141344682618,-19866.462209941386,6713.840601727298,6.328009630864167e7,4.875466664126448e7
-0.0025300002,1.174511565812775,0.00026456283719537507,37.30791707339574,1.0077260812772162,-14246.263744304882,5070.201698589952,-2.686564906261523e7,2.9449137947185863e7
-0.00254,1.174912151381093,0.0002478166973973253,35.901861165563574,1.0961678535442887,-15394.011462779943,6040.084601331875,5.733362231559976e7,3.8855237227622986e7
-0.00255,1.1751126022609761,0.00024810372115800447,35.39709691098011,1.0601601817421382,-20891.344796441354,5669.315029395808,3.7681884077008516e7,4.034947671334888e7
-0.0025600002,1.1756587999252714,0.0002468347635983865,35.697612544643206,1.0026974905818107,-16209.294082620823,5019.381750382301,2.8894636742511287e7,2.9475449821044687e7
-0.00257,1.1762010016366025,0.0002483132612077605,34.4493832915146,0.9755745610512563,-9151.76043896659,4751.746256962845,-2.10448544266348e7,2.572026215437855e7
-0.00258,1.1765186721423817,0.00023843300172636167,34.26656330991192,1.0633281944159605,-22960.651400148654,6373.963978934588,8.991283314278796e7,5.3136720444810905e7
-0.0025900002,1.1771595574475002,0.00024145580864793248,33.76193246334391,0.9204272914794862,-17391.615725575786,4356.907256816767,-1.8414799182182383e7,2.3475815719757162e7
-0.0026,1.1776613839660157,0.00023907489228979488,34.11412772310567,0.9465477243044642,-16654.463618626174,4451.874467632915,-7.460006589103243e6,2.2191113864742428e7
-0.00261,1.1780138359891403,0.00023782961203999955,34.16067274554086,0.983285841221858,-16148.909569437152,5895.507924257125,4.697214878075679e7,4.8431999938737206e7
-0.0026200002,1.1782773861892202,0.0002385789277097168,34.25096210188881,0.9501791423331992,-7408.41914236455,4926.7785303841565,2.2324374403313186e7,3.0724561776179623e7
-0.00263,1.1788582188943344,0.00024070634905732187,33.97606248618878,0.9491686630200505,-11610.325449544423,4874.500944181613,1.4950246807953147e7,2.962908592872305e7
-0.00264,1.178845610506835,0.00023519684361043746,31.558137875709274,0.9266713428234689,-14716.92902820508,4739.935148706884,2.9552499384193223e7,2.9982737320921652e7
-0.0026500002,1.1795657347285546,0.00023759062922307385,32.18082487382047,0.9147699705596176,-12202.769949108268,4294.288642633376,424798.78041979007,2.1339425544394504e7
-0.00266,1.180052423939179,0.0002379392224554651,32.75666840989833,0.9478146456310839,-8088.312321698644,4137.767231486146,3.1982652738557685e7,2.136725339170224e7
-0.00267,1.1800287213217568,0.0002328499227071935,32.59142394914512,0.9201219727889699,-8324.826841627293,4895.533973960847,2.49532004407064e7,3.1814364821568236e7
-0.0026800002,1.180426791354493,0.0002430769448616047,33.55850620409131,0.8711761652529958,-6713.702291209482,4161.93188853969,-4.694661793085267e7,2.437052381211389e7
-0.00269,1.180850640500312,0.0002399140541776402,31.70309107209505,0.9116060413833816,-2849.186390856842,4368.090324798822,2.190676669254493e7,2.269902705292153e7
-0.0027,1.1817667681448434,0.0002342539982186136,32.52626394444407,0.9433186571760374,-7697.919456139536,4219.4751170019,3.837849608162321e6,2.1516932390996132e7
-0.0027100001,1.1818365196005465,0.00023580660396588246,33.26576217580049,0.8751621879186338,-11666.143777693267,3876.3017308108515,-4.870549498213026e7,1.903358054231006e7
-0.00272,1.1823382866325762,0.00023464532229977326,33.51388256206506,0.9225705629623301,-6262.410414354613,4210.116532262999,-3.35548259187806e7,1.935761068089548e7
-0.00273,1.182660901972576,0.00022958320137161724,33.43767064558393,0.9208487489886242,-6670.406423873511,4195.33652556258,3.7125344749371535e6,2.2750760524811745e7
-0.0027400001,1.1828912361680468,0.00023605790059782547,32.979248256182935,1.0098834413777473,-9919.200907420689,4960.735723948941,7.293861544832952e7,2.8871341992775183e7
-0.00275,1.183218944342541,0.00023947210341023183,32.94211683168034,0.9362002817601299,-7952.36494604691,5303.207318277681,4.63673968057489e7,3.424224078959079e7
-0.00276,1.1835866441544913,0.00023874871372421368,32.28130688033104,0.903008662021915,-11231.255939083032,4342.169847428363,-1.510405267049138e7,2.31086517063928e7
-0.0027700001,1.1839852499649242,0.0002327105764031483,32.0613784146421,0.9670133020264874,-6948.779122943864,4689.864458238824,4.6005749201200835e7,2.755848771882747e7
-0.00278,1.1843685896231624,0.0002370016550757177,31.902116300930658,0.8786715157680791,-13601.365331871191,4013.555120691087,-2.074684063154487e7,2.069700651162763e7
-0.00279,1.1847755813822687,0.00024062292377752498,32.52752531636894,0.9434710364532954,-10767.558511261986,4075.525245872096,731904.7820087819,2.1302174178086985e7
-0.0028000001,1.1850657682042953,0.0002324720554992921,31.1425243959549,0.8519022110759862,-11867.500163621224,3677.512607199197,-2.995454645985165e7,1.6663011083769707e7
-0.00281,1.1852304016475383,0.0002292727997892952,31.76698507973424,0.920966449580769,-14722.782562451866,4756.374807774259,3.416804956488491e7,3.212955976219777e7
-0.00282,1.1853589726031248,0.000226215000970974,32.66225411312375,0.9685298962760804,-11611.465085309483,5012.77902614846,2.5337291406472936e7,3.2670789956437815e7
-0.0028300001,1.185711343591834,0.0002282916257390222,31.52990249149826,0.8652405452265339,-6678.472499105819,4240.708121882143,-1.0494817759953283e7,2.1727626844685525e7
-0.0028400002,1.1860506784360527,0.00023773899144789387,32.07084617224812,0.9117493522951658,-5051.67302288965,4199.7604147450065,-4.67745814527429e6,2.3580707417683326e7
-0.00285,1.1861691693200382,0.0002376002442968472,32.74700669548621,0.9178204469018361,-5253.1258715521335,3769.0282025665397,-3.376024149055785e7,1.9146429215663355e7
-0.0028600001,1.1862553037830463,0.00023055340483677525,32.229789349634046,0.920143046648299,-7743.057017524148,4175.023101431621,2.978846920288602e6,2.143727021691794e7
-0.0028700002,1.1866425493834363,0.00023036388318961213,32.94832857986998,0.9548816535899155,-7792.4788800149745,4821.866603506543,5.465237814917128e7,2.748163199244309e7
-0.00288,1.187393852795976,0.00022742212126862686,32.99805470636719,0.961115633953213,-11590.38612921843,4946.926572943168,2.70867289463467e7,3.1244890237040956e7
-0.0028900001,1.187512419692305,0.00022526463382001964,31.276138947426315,0.8908116356644601,-4399.836266772791,4269.113522056705,1.0163211164368471e7,2.3182953545162942e7
-0.0029000002,1.1880766684275796,0.00022192043898331345,31.172444675294088,0.8628160761351726,-11398.009336333831,3785.396830655743,-9.759544675982911e6,1.900000113040182e7
-0.00291,1.188252520735347,0.00022561327212486886,31.534850294399345,0.9237785421377561,-10351.580152215647,4447.116313512765,2.352205805450632e7,2.239568322608726e7
-0.00292,1.1884587792813301,0.00022242304682114366,29.526841624865376,0.8304468832520883,-5705.883486963705,3870.8539431522754,-5.253401620188481e6,1.8273483112388358e7
-0.0029300002,1.1886695368649216,0.00022184864243947845,30.771739978340182,0.8681746719007336,-4001.5518894131965,3915.0116056660695,5.77974343305255e6,1.86706514267666e7
-0.00294,1.1890663927838294,0.0002345455717873522,30.184038368948084,0.8405675490159771,394.6280570222879,4003.0978355294014,-1.9298981430111942e6,2.467212436547329e7
-0.00295,1.1894326086558182,0.0002361868746450299,31.64974760463336,0.8847256648335919,-11700.239438001929,4118.0489638226,-2.3070626120495606e7,2.193703216406205e7
-0.0029600002,1.189653158486017,0.0002319122127319403,30.485292440204574,0.8727882002261766,-11014.46284392617,4166.654513878605,1.5287564624569518e7,2.436625382460755e7
-0.00297,1.1901421927838267,0.00023249323811806532,30.761714345414823,0.8728259914897406,-8658.971376249714,3877.4970926381534,6.396557786508228e6,2.0104576375754666e7
-0.00298,1.190406759227109,0.00023088686477914955,30.41377862000893,0.8334497297929068,-13873.249748237864,4067.2001412882473,1.7589151632772904e7,2.328125822205855e7
-0.0029900002,1.190657599796641,0.00022336757298636122,30.16582188039949,0.8496178357294334,-11043.425921380243,4050.134840539751,1.696359884471706e7,2.2229862271923818e7
-0.003,1.1909827155695334,0.00022473285294024993,29.16226426852667,0.8478299617135713,522.721333324363,4424.981641816566,1.4007750217493953e7,2.91319496867182e7
-0.00301,1.1915714259893735,0.00022040551223743507,29.464687131251164,0.8105570288841466,-7093.110766835013,3339.3911996623006,-3.4503348700206056e7,1.4400459835428068e7
-0.0030200002,1.1917315202351966,0.0002282417637668239,30.305950358944777,0.852741743686816,-7168.752149569361,4449.015364912692,2.5429342849994607e7,2.71113507480123e7
-0.00303,1.1918544390428125,0.00023114432934339175,31.261126639379686,0.9018026422930759,-12317.374822258731,4395.836999381983,2.7789631764947455e7,2.6876389956755757e7
-0.00304,1.1919786264798833,0.00022618430030356054,30.615773351527526,0.8515355210727469,36.87174797106646,3858.716943637889,-1.5191766605477663e7,2.160451168071056e7
-0.0030500002,1.1922822119750778,0.00022623353714465227,30.74818632395461,0.8497337105277515,-8256.296805996353,3865.5685052961376,-9.422100092620907e6,1.9824119704737924e7
-0.00306,1.1925324196219909,0.0002271692530969715,30.843267690083355,0.8911843902076073,-11941.759716981558,4952.241503147891,3.519599721169719e7,4.179012769521318e7
-0.00307,1.1929319927342188,0.0002206384234169878,29.05598736060191,0.8346320235847645,-9857.054663612516,3451.906890891559,-534711.5604911554,1.6720882903396944e7
-0.0030800002,1.193129157119767,0.00022938341830883117,30.125919395627314,0.8227339228787734,-9005.878659829383,3529.0645354652756,-1.0615441453346552e7,1.8424618783347927e7
-0.00309,1.193589941382071,0.00022164980310091414,29.50684819741556,0.8798248016724018,-13473.551056222554,4045.4742481094545,2.4539744244081847e7,2.4516754550704252e7
-0.0031,1.1939306810324235,0.00021811481906301253,29.82109890468367,0.8952454068506668,-4349.587196262751,4227.938046857259,3.11019423100365e7,2.1568490637363054e7
-0.0031100002,1.1942613054471072,0.0002211771366738501,28.932170340434013,0.7910766682160549,-8887.121757254748,3174.590223827806,-2.6212491432344187e7,1.5706057324497292e7
-0.00312,1.1943094983877756,0.00022026657121541708,28.612927205449264,0.7397893084534792,-5880.361462954996,3355.7756180891124,-3.707181286278334e7,1.874061756637813e7
-0.00313,1.1943588817783217,0.00021724666192366715,29.496425363591094,0.7798729456385575,-7240.584954262783,3460.210020157156,-1.869890575215059e7,1.7054638545475546e7
-0.0031400002,1.195000775041014,0.0002107358533504615,28.921242926092148,0.8115119580093592,-14825.586045613725,3691.1111175125193,4.89168335689935e6,1.780582858340985e7
-0.00315,1.1949695903996091,0.00022102199323288443,29.126866716911074,0.8196946759362229,-10384.078643539833,3724.8658381022583,2.4227863551498377e6,1.8555857335891455e7
-0.00316,1.1956354725691387,0.00022332960760373282,28.925085960839297,0.827821576991893,-9091.201111762624,3971.3387013045844,1.9954153802276928e7,2.188142415806047e7
-0.0031700002,1.1958954052730832,0.00022899280463673855,27.744974417819574,0.7868991426099247,-7775.729575408689,3641.877005587622,4.438653118976509e6,1.7240435308985036e7
-0.00318,1.1962432802156233,0.0002263072820145461,28.209095043610596,0.7815068886737502,-4088.6404075012465,3512.2066009138025,1.3139510885997497e7,2.009046506526308e7
-0.00319,1.196560389003593,0.0002249165502321578,28.45116534335354,0.7701817664469962,-5262.2310943945295,3151.8387289489456,-2.6591669053853363e7,1.3853942593534023e7
-0.0032000002,1.196698877182149,0.0002231705776817225,28.787908263595355,0.8372200373748223,-7013.947775897559,3791.9197453070096,1.5846384136880172e7,2.04662969187747e7
-0.00321,1.1971161772508183,0.000226988339515673,28.703682872343474,0.7971133106776628,-11478.248659000423,3922.9402287985436,1.5368578343859613e7,2.2700010935084846e7
-0.00322,1.1970405377478124,0.00022486907722646192,29.445988409954843,0.8447599647173106,-13808.442682610777,4205.94054716582,2.6640333844299857e7,2.3650576118656784e7
-0.0032300001,1.1974805453826152,0.00021956110300892296,28.281432206390917,0.8315267015634907,-8505.17022499492,3770.556487639433,2.0947514598744202e7,1.823670218743371e7
-0.00324,1.1979043025731626,0.0002241262478486179,29.742520713687632,0.8971542535586271,-12200.870532150357,5250.471265049509,5.812396608917111e7,4.205924435659478e7
-0.00325,1.1981322921448443,0.0002116277454494293,28.647230628508485,0.8370189426063547,-8290.059196518505,4578.222391154991,3.972877565265096e7,3.19110228581271e7
-0.0032600001,1.1986151902694928,0.00021119568725690385,27.602560090216716,0.7859941915548613,-7931.221367229251,3810.5879190437527,3.1622610041542463e7,2.2127443413827233e7
-0.00327,1.1990899451010937,0.00022213331246459273,27.758697767090425,0.7890079957907574,-9943.014631518728,3515.9227700374104,2.246153574887925e6,1.967093159897752e7
-0.00328,1.1991349411849221,0.00022026072220569464,29.127147440652838,0.8390190506038316,-13084.715282767203,3833.431077946709,2.0866219269189376e7,2.0815979038078174e7
-0.0032900001,1.199429887447462,0.00022121587235692644,27.710450285718817,0.7534772333516062,-6857.805189665168,3171.378437907202,-1.311820571572842e7,1.5836370490053035e7
-0.0033,1.1995783579189474,0.00022212978679667954,28.348540428708798,0.8027937953065254,-5961.066507843672,3797.4921287845136,1.7280015177226968e7,1.777057944078692e7
-0.00331,1.2000383083373827,0.00021063828781588985,27.209718393652892,0.7601753277906516,-12153.368079279571,3423.736588350286,-5.811273125824839e6,1.850832556270228e7
-0.0033200001,1.2001130492998073,0.00021172010457804003,27.81380488855471,0.7433510592480238,-2894.45887497505,3063.94024701085,-2.38785946615991e7,1.2898253645989077e7
-0.00333,1.200304618183945,0.00021829426673681873,28.92402088032177,0.8021843851085623,-7940.96526616548,3391.1370816141475,-1.0847157834426373e7,1.6145130319899376e7
-0.00334,1.2005948497422678,0.00021529331315083437,27.476897720027992,0.8030671304516867,-8960.948202325668,3685.1116642085926,2.8553004757742967e7,1.7281386167288806e7
-0.0033500001,1.2006375564626568,0.00021552419903952114,27.125689307339027,0.7054268568204599,-9911.374410842927,2995.593675438714,-2.9659500764539868e7,1.342305386185377e7
-0.0033600002,1.201030982590548,0.00020797717254978794,27.068340173199466,0.74078914666878,-9593.413105424996,3364.2090025563716,-5.5994843542009955e6,1.4869714678143935e7
-0.00337,1.201199483051875,0.0002107157684934661,28.23264346182289,0.8223218576051554,-8776.518061790948,3697.0130379266143,2.089790239367213e7,1.7471273434403986e7
-0.0033800001,1.2016540648397678,0.00021768117998901106,28.19883238467563,0.7919441050564281,-4811.397353878915,3382.571732581725,-1.761930667943364e7,1.6212506000085602e7
-0.0033900002,1.202133021438946,0.0002167743477852845,27.97409629035438,0.8131464995884694,-6495.100412133024,3423.972739268347,-1.4688763627565522e6,1.6581300470030745e7
-0.0034,1.202312151701014,0.00020877073456608577,26.499241685921547,0.7476481683071863,-12282.514368891003,3557.1214601259317,1.4334157236022176e7,2.1205920192122433e7
-0.0034100001,1.2029836901176572,0.00020824705853764614,26.087625721960226,0.7559570354510841,-13157.395340949928,3305.285691552599,1.1013431833745616e7,1.5308317247246511e7
-0.0034200002,1.2030099701816406,0.00020565952529210286,25.77885951594063,0.7328457492870947,-4058.632508440461,3061.824528805221,1.0269032204448786e7,1.4789971657695496e7
-0.00343,1.2035148231074613,0.0001996573852134181,25.419467391657076,0.7393058556841343,-2959.349604791009,2990.679772784544,6.531212374898563e6,1.3319618871961642e7
-0.0034400001,1.2034827211017167,0.00021346001857106952,26.9907555671822,0.7439824940862999,-5094.164950785789,3019.4065914992025,-2.390323798488573e7,1.3633924495821113e7
-0.0034500002,1.2038017990931626,0.0002147248859035757,27.057085996721774,0.7385136271544572,-9151.758504750735,3197.8678195357884,-4.663184032096756e6,1.3680019807658024e7
-0.00346,1.203949108034256,0.00021604629221436947,26.509154062082736,0.7119759532939862,-3551.831168579706,2840.2431049264605,-1.720238879654279e7,1.254126088709281e7
-0.00347,1.204175368179925,0.00020814428443132214,26.011496754028787,0.7226164893688944,-1150.973364480576,2837.4391728237606,-9.385623331583653e6,1.248453236245465e7
-0.0034800002,1.2044217381018754,0.00021121011615259802,26.334689910576298,0.7345397445370121,-7160.980906721751,3067.336239504603,711058.768315936,1.3872855664458951e7
-0.00349,1.20505895780328,0.00020533165045452594,25.787398157155874,0.7171271270829931,-4714.760913265987,3146.8346893660905,8.337715011669868e6,1.48454185297051e7
-0.0035,1.2052728672670299,0.00021246231039832175,25.06620426375591,0.6616845736266735,-4321.144571716501,2647.6784925905968,-2.0404279471806698e7,1.1251219415752096e7
-0.0035100002,1.2056425791622265,0.00020929303750921003,25.581128688750795,0.7101517238040826,-2772.3035116335323,2921.701638625662,-9.627973864587901e6,1.2782933303678615e7
-0.00352,1.2058519108162502,0.000216885887047554,26.178358546750463,0.6872129344664636,-3499.2381630454624,2733.1175415455814,-2.3805925618948627e7,1.1834031359227533e7
-0.00353,1.2060742498614432,0.00021354775594151326,25.843779773864267,0.7346148692840742,-7581.357532440525,3166.4754792689087,1.1991872250283256e7,1.42312548046625e7
-0.0035400002,1.2063665653724227,0.0002075728610552908,26.976618514860036,0.7391391464131452,-8310.92564867172,3065.0920801018556,-1.542730618689853e6,1.3396593808937248e7
-0.00355,1.2064823438504695,0.00021262839073147904,26.880889464690902,0.749085190271915,-8508.423764082308,3224.8634999721007,-5.630694044624242e6,1.5510379725340853e7
-0.00356,1.2064595511852734,0.0002074854957418506,26.617418791362745,0.7489821183078718,-2995.6829934588886,3172.0363557356845,4.246951309006666e6,1.5201163021786131e7
-0.0035700002,1.2065633769261306,0.00020712648281439583,26.087356977299294,0.6862558366022329,-4463.173346536905,2829.5718214220583,-1.685965257254368e7,1.1709451930766491e7
-0.00358,1.2070125084632048,0.0002054099289111717,25.887166098742046,0.7452942452542188,-15319.79542472791,3428.2390272025777,7.631755149352015e6,1.6951788178385295e7
-0.00359,1.2074781047737126,0.0002096902584375229,25.527664692813754,0.6946414684501379,-5449.8525026181915,2819.0760275601965,-1.9670493819234584e7,1.2477324917066853e7
-0.0036000002,1.2073569525799994,0.00021810657394700364,25.270546990015692,0.7176507440629941,-6519.83698579807,3155.9385710205006,9.753312907474102e6,1.4769368039266605e7
-0.00361,1.2077203021171474,0.000212164400541305,24.626337518494733,0.7180989107021172,-7349.096734190173,3093.4115665184554,2.886644481564776e6,1.782705833844276e7
-0.00362,1.207762122821759,0.0002164935887649169,26.594372655488733,0.7553137441046452,-5672.9913531569855,2942.5971289977865,-7.086660078497364e6,1.408866385098342e7
-0.0036300002,1.2081783191126165,0.00020255318692023765,24.59730463792539,0.6795832182127154,-7182.604514410779,3360.0803022653886,1.0862847376765821e7,2.2394563983981572e7
-0.00364,1.2086257711316415,0.0002081542523588842,24.143831841115784,0.6518054046054864,-4540.998877457485,2507.8977883132798,-1.2946052444617266e7,1.062316573865352e7
-0.00365,1.2088654579851936,0.00021470856579401852,25.35116991000131,0.6920570712377394,-3639.456769507181,2978.239929361768,9.768416230467277e6,1.4278181672593605e7
-0.0036600002,1.208749326883671,0.00022151748774771582,26.107934645033005,0.7551727933036835,-5215.695045755758,3213.014111348735,8.329061991487332e6,1.4556735011518452e7
-0.00367,1.2092797983542984,0.0002004147642177307,24.144676807306983,0.6340609910235722,-7784.085745999276,2473.914344313333,-1.423880908289543e7,9.363029946221577e6
-0.00368,1.2096108443094917,0.00020432662353914237,24.88359551274125,0.7033789684809826,-6393.960172377932,3131.1066800157846,1.3348413966474878e7,1.7285044887280595e7
-0.0036900002,1.2097866627693368,0.0002108878711740421,25.95191821913428,0.7124618342754698,-12601.223874603833,3065.75435602615,-8.497656958530575e6,1.5108525933110015e7
-0.0037,1.2097784224502335,0.0001998683963438072,24.142412142211796,0.7028572629774845,-8749.200562207021,3369.985170127929,2.441180603887273e7,1.9754956385512363e7
-0.00371,1.2099862259735537,0.00020108007702135565,24.168748685616045,0.6854163810581463,-8327.35385432555,3218.377184362253,-2.39941942065344e6,1.9356298496883303e7
-0.0037200002,1.2104154956751176,0.00019752417851567916,23.815094376829368,0.6955255984841126,-6132.106181694756,2822.78823066926,1.8066051204098154e7,1.3558625232715532e7
-0.00373,1.210893935714414,0.0002016027047293339,23.77259318228665,0.6678983239387305,-6266.269870581972,2964.181155228814,2.4025719208458923e7,1.4782590037911661e7
-0.00374,1.2113069487832413,0.0001917628355176436,23.824527724976026,0.6625347572666622,-3269.464320947721,2525.2324246232884,-7.545859327761598e6,1.1140132714073375e7
-0.0037500001,1.2113983599234397,0.0001993321691243647,23.94757444733793,0.6990333302261095,-5160.2086147272485,2994.6754051312473,7.928449153924203e6,1.5304433700973142e7
-0.00376,1.2118293817847645,0.00020044656477674798,24.33428078743837,0.7260540704408794,-9707.566588032358,3040.1890638908762,2.023247145620082e7,1.5731885981257383e7
-0.00377,1.2118546583662484,0.0001975788661275733,24.979827844293787,0.6725919597357666,-7492.8158462529245,2822.2179810370735,-1.0307613334452217e7,1.2521226633222135e7
-0.0037800001,1.2121862583429686,0.00020253993506989606,24.445307834159994,0.6891016437580503,-4640.980706870942,2911.5335979161337,1.4125261874949673e7,1.2425017134487517e7
-0.00379,1.2123947953830474,0.00020525249461421225,24.901137523746318,0.6837758720607385,-9447.198975739044,2915.318021737743,2.121501695659745e6,1.3135791893483462e7
-0.0038,1.2125137475970695,0.00019676787475358154,24.15300483945435,0.6733499798627638,-3631.2986109272847,2684.5272383230395,-5.907448348283292e6,1.1128151423333107e7
-0.0038100001,1.2127084721436328,0.00020327865285939693,24.45778278240669,0.6919112352829979,-4380.552288836989,2757.104224542782,-5.161518386824963e6,1.2586839218475256e7
-0.00382,1.2130917886600772,0.00020653641446823946,24.821030005928503,0.6680618746865035,-1733.804385422775,2682.0539795841114,-1.2474431238374459e7,1.2894061172683889e7
-0.00383,1.2131348313004693,0.00020931658454518103,24.265149586262268,0.6781355095931304,-3772.30685691733,2521.4201201249175,-4.263423152683921e6,9.877803949111253e6
-0.0038400001,1.2135779784596858,0.00020590261660410883,23.75924556807853,0.6742267329486411,-8173.3054296579985,2757.738748812313,1.3596389691273171e7,1.1077490960129393e7
-0.00385,1.213928519289141,0.00019234769589579638,22.5527144573049,0.6106201630054343,-4981.594858130979,2369.6839916256386,-6.357985992658149e6,9.957965391757136e6
-0.00386,1.2140468960175368,0.0001870178541886053,22.518301090703808,0.651548262978988,-3288.326656487029,2605.0946374265172,-6.801929580231785e6,1.1552019769060753e7
-0.0038700001,1.2143387164008586,0.00019621813854524798,24.461146282246307,0.6701190892966226,-4697.906895892942,2430.4876161225875,-1.4905908026633568e7,9.955543010092158e6
-0.00388,1.2147226279225387,0.00019320175499020433,23.46139549807737,0.6719442115097265,-6175.386652654921,2486.831206203028,1.8613559761679461e6,1.0850729379411124e7
-0.00389,1.2146508995230476,0.00018677916372560887,22.821884576507628,0.631766369717717,-3445.0840638004524,2767.8593573237877,2.2043573696934567e6,1.4903471912751118e7
-0.0039000001,1.214893299601758,0.00019342495826152228,23.805848208643475,0.663004704852379,-4526.057524175941,2545.4132445037567,-1.3844802188650755e7,1.0740273059258386e7
-0.00391,1.2149325803954685,0.00020377700695097534,24.49264826013301,0.6846248832425172,-4959.888809738648,3242.795364123579,1.3132712777317747e7,1.829573697061812e7
-0.00392,1.2150381219434379,0.0001982068470788132,23.10859637481527,0.679075205836616,-3270.1433868051186,2892.4866106139257,1.6508050896716557e7,1.4590797323590223e7
-0.00393,1.215474153753125,0.00019268066227877032,22.603180829004828,0.6266685237193864,-3482.505900837093,2436.019298868011,1.5309040805842713e6,9.927375385176962e6
-0.00394,1.2156867425081657,0.00019681767048730322,23.34360692988065,0.6650620359265667,-5249.419698319939,2886.6464622275594,2.04601208722526e7,1.3747888915728373e7
-0.0039500003,1.2157499939276168,0.00019564322799524463,23.220172950854337,0.6712207426581991,-9797.512895953145,3215.1257139215872,3.053000543394895e7,2.1457685850181557e7
-0.00396,1.2161220151076175,0.00020187074833725096,23.330280420593866,0.6646064332604941,-7229.276755095588,2799.8429954883914,1.842776741798777e7,1.3505753608602265e7
-0.00397,1.2166213066100013,0.00020590043813163903,24.59029541457924,0.6973407805006018,-11448.230000568936,3366.2917173986525,2.5062867884884484e7,1.8192807876858868e7
-0.00398,1.2167413013387887,0.00020141351912146275,23.563459782949714,0.7119911933762786,-7659.978714628291,3343.528419920194,5.43217597284914e7,1.7225424632428914e7
-0.00399,1.2172528420769146,0.00020336268795669292,23.918002924466272,0.6980948861207944,-12180.128192789914,3063.770632400725,1.0665163437919425e7,1.6628930022323977e7
-0.004,1.2172911612275787,0.00020550971402551977,24.580177427604262,0.6390139920496894,-4015.2083220161117,2558.257739867085,-2.1211916693321582e7,1.0526603776870677e7
-0.0040100003,1.217611922193867,0.00020275630313394688,23.770911833627775,0.633267982823416,-6955.551275310816,2621.402109010774,-1.15089693729531e7,1.126028981020847e7
-0.00402,1.2177249968751565,0.00019973198241801814,25.200788391967823,0.7265102299766216,-10505.189176907115,2892.959822048769,-7.761332874174637e6,1.3172724266987184e7
-0.00403,1.218073747406796,0.00019902002522501327,23.562443196196188,0.6650659039693203,-8519.984665154183,2890.893267390883,1.1429279292497622e7,1.3580545897164766e7
-0.00404,1.218282596374961,0.00019741789696681907,23.473545228157295,0.6713178193353804,-7835.3675799762395,2607.8593802839655,-4.683306380049076e6,1.2509271664382396e7
-0.00405,1.2183443133721468,0.0002081019315864508,24.607252572282782,0.6608792070132353,-7440.071689719881,2705.1669667846277,-1.173873497617499e7,1.244971973790984e7
-0.00406,1.2184377207409374,0.0001970731054386809,23.001046048330966,0.6477878592341986,-1808.1220668128244,2649.394073615606,1.2790010801061634e7,1.1293121396717587e7
-0.0040700003,1.2186830113457425,0.0001928661279342681,23.065332673682978,0.6517184568266672,-4326.235989739559,2476.197697885889,-5.51124263052577e6,1.038546397576048e7
-0.00408,1.2187953141631236,0.00019185080581735447,22.807736174256547,0.6223854162500883,-5141.030240312296,2301.386977681364,-4.005325375358272e6,9.730514159296416e6
-0.00409,1.219269361164377,0.00019541851381601645,23.481027120088328,0.6620297163832395,-7393.045667263636,2670.36819610925,-3.3642028892925163e6,1.1472463530001776e7
-0.0041,1.2191877621002758,0.00019841725420424635,23.676473770158708,0.6564318877411105,-7530.170141968968,2799.1093502625663,9.009968491217436e6,1.3506648792447872e7
-0.00411,1.2193248122930103,0.00020002817205367308,22.862510944324974,0.6035034904490396,-12210.449997343527,2353.874847103706,-1.0151319295960514e7,9.223558785007512e6
-0.00412,1.2195274366279714,0.00020215778887506817,22.73565817064481,0.6011032291600716,-2879.9820084138396,2153.174261875482,-2.030622397083366e7,8.681279453149492e6
-0.0041300002,1.21991476312668,0.00019639806883533744,22.480362351219252,0.6275362361564178,-2591.016908402752,2625.355708293606,6.859638325204242e6,1.2013453388516843e7
-0.00414,1.2201953330172284,0.0001947294885861591,22.49515887092682,0.669149711506608,-5516.225619433219,2614.9142404209247,1.4186853571644587e7,1.1869527137351206e7
-0.00415,1.2206617768634784,0.0001870195450275005,21.897335856858774,0.634496062980378,-3264.103446913075,2664.47423614064,1.0899380063638775e7,1.3707825200491147e7
-0.00416,1.220842295703051,0.00018463283883947152,21.705562525933278,0.6111312819860956,-3970.3641014044306,2483.512209554191,7.976288833354112e6,1.0767966874203827e7
-0.00417,1.2210617228944538,0.00019015373783242478,21.538038473146845,0.598387572270615,-1170.9288905718377,2156.9812920349636,-6.073408698392011e6,8.699357481707051e6
-0.00418,1.2215157126667973,0.00019072576507959867,22.82778764413057,0.6203063542091054,-3074.2814192387023,2394.1443322086106,-9.650564076667381e6,9.960061873507278e6
-0.0041900002,1.2215651654573436,0.0001875471260241893,22.207829714983866,0.6489873313736879,-3384.1959921667417,2576.7017736151515,1.0912974026658881e7,1.2014581995064259e7
-0.0042000003,1.2218582784219147,0.0001884507472080156,22.09619840902311,0.6133636146352627,-2651.5958073376764,2247.209178476811,-8.700853713764165e6,8.611909545520844e6
-0.00421,1.222156512740472,0.00019341190259811604,22.53224762905787,0.607612812330209,-3289.8709754639417,2467.8572406573835,-4.417702472052771e6,1.103130826318538e7
-0.00422,1.2223184154312081,0.00019393432739538366,22.316211278244104,0.6186334906182026,-3822.0246532436477,2514.9837297815307,5.239134748222573e6,1.0063504448748576e7
-0.00423,1.2224358520686336,0.0001911346150587912,22.115625812795308,0.6351885457815766,-1844.959384243121,2596.94329505421,4.19820679691895e6,1.2133983547457406e7
-0.00424,1.2226724470240657,0.0001915083086294341,21.890093121858122,0.6016625011110713,-904.1903300256655,2295.522529703322,2.981180776458468e6,9.000636790046746e6
-0.00425,1.2231707258207456,0.00019038588876224118,21.36841198811224,0.6032766490804816,-5887.034093155986,2576.7082459381663,8.955097891322624e6,1.155476057745917e7
-0.0042600003,1.2235296712255859,0.00019249155150544665,22.394574156891668,0.6796410132350212,-10507.721552421839,3038.0844649355217,3.046657371805437e7,1.5891414543577448e7
-0.00427,1.2235393501528518,0.00018973730178843128,21.765864752584537,0.6386849222631704,-9523.566952970445,2912.544849274949,2.6003700135224875e7,1.706163935758794e7
-0.00428,1.223755546862577,0.00019224696322038404,22.399207339924157,0.6343535691728655,-7074.075917546943,2463.6695211095175,-2.3795248748429785e6,1.1742385420753015e7
-0.00429,1.2240197528953127,0.00019309314102359127,22.3780772182181,0.6855997156720005,-7910.514286188214,3526.939739096712,5.275676479778744e7,2.3108009144508082e7
-0.0043,1.2241255430328501,0.00019545350062414354,22.489783798952214,0.6202302308742982,-3892.141987637088,2464.6473454364655,-4.619867650653966e6,1.1633507648687894e7
-0.00431,1.224256426590235,0.0001961146289708382,22.0315794924909,0.5854263721066947,-5612.505661690612,2215.006665456533,-1.3630761377439972e7,9.062993594860647e6
-0.0043200003,1.224872917857695,0.00019708431965832996,22.292495952404874,0.6222079215812366,-6486.025650794554,2465.700701539855,-6.335816545070593e6,1.1840606722024623e7
-0.00433,1.2250129796671858,0.000188625878557742,21.677334087918577,0.6154580693823307,-4922.736294249122,2267.689963022851,-3.8930662377799903e6,9.182345783107435e6
-0.00434,1.2249517073416387,0.0001853810619915321,21.39936621307779,0.5942485510195541,-4483.252942294066,2272.571970979,-6.325352242823905e6,1.0101310997609032e7
-0.00435,1.2253696229967195,0.00018893615469869914,21.570812536590047,0.5764775452586102,-4502.796602343513,2145.5546549259357,-1.4280942915274765e7,8.78270643028492e6
-0.00436,1.225464231610938,0.00018900708196170315,21.79796189880325,0.6079796420093639,-4275.993880757441,2236.4684014831405,-1.1573551781134171e7,8.361410944597226e6
-0.00437,1.2256341715538683,0.00019345592287901928,21.44759164829857,0.6227709735644394,-2943.3894416253283,2972.230533215686,1.6241368822405528e7,2.0477219477527376e7
-0.0043800003,1.2258784367967177,0.00019400792484413517,21.54270080518998,0.5815149906387527,-7936.736208038103,2356.0101979736864,1.2548537684303897e6,1.000550578590691e7
-0.00439,1.2263108823669129,0.00019609003821457417,20.96676872159369,0.5727997371126581,-5345.459717834921,2275.785479440532,2.7191379961471767e6,9.958457103191292e6
-0.0044,1.2263055717469526,0.00018269005117768137,20.306121120965564,0.5674562004166085,-4477.864092134568,2092.6706975481648,-849135.6489595734,9.132271010888617e6
-0.00441,1.2265351004516816,0.00018958141932007465,21.724890417745822,0.5835539582766186,-2533.0361703354256,2222.3451708662633,-1.5547252963631354e7,1.0085893469612569e7
-0.00442,1.2263992207906655,0.00018188675241443019,21.195117370404805,0.5840490698515421,-4966.404745978947,2001.9122149418654,-1.6377444464420918e7,7.938076385155563e6
-0.00443,1.2267712343143742,0.0001883992444358652,20.8686726896863,0.5468519555834365,-5619.753278434444,2053.7869114248733,-7.635525406872189e6,7.736543675524219e6
-0.0044400003,1.2269585074218754,0.00018972126792171637,21.09503139674183,0.573072629755112,-5149.8922020516375,2170.630225873742,-1.4214887353178693e6,8.987084743707193e6
-0.00445,1.2270818340929683,0.00018891262372539895,19.93302772320222,0.5151387133557784,-3359.074438736626,1916.8430445492234,-6.763294482707745e6,7.594066950143785e6
-0.00446,1.2272689908729284,0.00018115162555800603,21.01359912118534,0.596059556030444,-4174.996141129614,2186.8062287466305,-1.8783470465983683e6,9.42669878269163e6
-0.00447,1.2278224827548827,0.00018547974851419898,20.520140251329245,0.5561531580505863,-3356.331083320065,2128.485624367682,219274.04396162412,8.64941665377151e6
-0.00448,1.2280825715672656,0.00018373033594415328,20.49842554003639,0.5564777819488849,-4196.053151685979,2035.1811033903907,-7.527514241841458e6,8.297210198872367e6
-0.00449,1.2282370898618749,0.00019165722691749927,20.51124762016921,0.5933124973565107,-4070.807158745219,2077.3452982601116,-4.797894865118292e6,8.252312439329711e6
-0.0045000003,1.2284072989888708,0.000190788519994591,20.183017095301526,0.5628022064458883,919.0082416448657,1818.9644071912664,-1.2308672981829228e7,6.959394913600961e6
-0.00451,1.2286063732438695,0.000184828156296464,20.338034666774934,0.5477217047797834,-1967.9231485300975,1930.835042560354,-4.80472783636095e6,6.822418975701295e6
-0.00452,1.2286854538970322,0.0001811786354933565,20.497358414873563,0.56248634360397,-1313.3945265975021,2140.3296593596333,-6.607662536886621e6,8.464782624439543e6
-0.00453,1.2289431055031619,0.0001874059147892432,20.55696395613229,0.5390863373757008,-4987.320806252096,2165.4550390807326,-4.284849510777751e6,9.101705972949557e6
-0.00454,1.228997884706212,0.000189754024331266,20.547096423352,0.5770813228137233,-4794.6145439534175,2171.667098592404,-1.3512393731348237e6,9.561720437157968e6
-0.00455,1.2292722145574622,0.00018660869183840148,20.61790216017395,0.6162532253431473,-3598.856223271256,2390.268263941841,9.562514541124647e6,1.0561333619944336e7
-0.0045600003,1.229303098029608,0.0001946678088031494,21.520408115869234,0.639163988192342,-2397.645762428784,2311.2742454635872,1.0050542237971218e7,8.853843910208078e6
-0.00457,1.2296329193777722,0.00018496716851703092,19.791318789625162,0.5375659729539354,259.8639340949997,2009.1920323675938,-5.7623997975919135e6,8.651415270436198e6
-0.00458,1.2299027235638647,0.00018020868286243644,20.252235415834704,0.5556557183498032,-5214.161434411838,2019.1924909839654,-1.0818843512869518e7,7.6628090629499545e6
-0.00459,1.2300361571116776,0.00018386713211703096,20.689076705578124,0.5730648563760313,-7668.888441730884,2159.5359034544144,-3.827166020167318e6,1.0896606406516772e7
-0.0046,1.2303501194778927,0.0001847964217003186,20.455410223881746,0.5822498234372756,-3333.932765136658,2059.489828392342,-6.510101692643659e6,7.837733656635355e6
-0.00461,1.2306174838664055,0.00018108302500576782,20.2300776563314,0.531159796559498,-3707.1759513107613,1888.0748548419576,-2.310221196681465e6,7.029749441956491e6
-0.0046200003,1.2311227840415253,0.0001872545014642074,20.442191411019465,0.5599622640162121,-3387.1946505288915,1907.124295242864,-7.867293182337682e6,8.05603600355644e6
-0.00463,1.23133853205211,0.00018378403901500725,20.44632231367428,0.56741137046418,-3297.9000610739145,2040.7751477908193,-424215.9311971787,7.532358274156315e6
-0.00464,1.2312377413332032,0.00019266514194893385,20.789424358303204,0.612139916956826,-5903.289422994579,2433.8337198028466,9.237581291331213e6,1.1462778815088937e7
-0.00465,1.23139300560367,0.00019175014090485828,20.70278431753406,0.5907449731956887,-5777.891021612786,2092.049423506382,4.0726335532101733e6,8.662315729238044e6
-0.00466,1.2316854571680849,0.0001856097703064921,20.69391589669911,0.6025867089594026,-4351.427618688152,2192.9005607975178,5.656760766959805e6,9.778514875457894e6
-0.00467,1.2317896049347243,0.0001893771854059859,20.042323631989042,0.58670727811944,-3181.610513294002,2228.249893972976,1.185204393004137e7,9.054743256130774e6
-0.0046800002,1.2321481021147278,0.0001814577596658097,20.636963398474073,0.5772369346317079,-714.4771456192581,2215.6018123442805,4.956131962063095e6,9.812562408334343e6
-0.00469,1.2321630231818743,0.00018508752497866052,21.28739218632689,0.6010021496862521,-3983.0057421977344,2042.7535649061697,-1.414546335249442e7,8.54291184004689e6
-0.0047,1.2323113497820306,0.0001806448814092439,20.678688276486803,0.543627109704412,-4606.3132464477785,2127.6526110233585,-4.1909112989764176e6,8.660339823731206e6
-0.00471,1.2329594279318734,0.00018423735232748914,21.23985307520162,0.5645363239692095,-4126.11627677709,1996.3798654801337,-1.8473692047424633e7,7.9593597082629865e6
-0.00472,1.2330768339448446,0.00017943122110206282,20.5657887977126,0.5654333208057144,-5679.704354051335,2310.435541369418,6.433143029093248e6,1.0134459971410753e7
-0.00473,1.233170063038633,0.00017626210007870604,19.31439736547166,0.5334906039831785,-79.71774597832997,1789.3239040423096,-2.882801470361762e6,8.531971665583706e6
-0.0047400002,1.233480131012931,0.00017994793259585416,20.19688704482104,0.5487794020721333,-3345.9103870548156,2028.51989629717,-8.154075061206356e6,7.6517675981658995e6
-0.0047500003,1.233648508540667,0.00017887318759003196,20.3459849201167,0.5789528926828089,-3524.8989141870866,1922.402410430928,-1.2903709300233956e7,6.964177872247161e6
-0.00476,1.233767090736917,0.00017967839824373054,20.825699444990033,0.5862124919626613,-1624.5806172737975,2083.3989321141444,891009.7996489996,8.2407063290117225e6
-0.00477,1.234276757299919,0.00017999361572964152,20.321020171274075,0.5663507520268135,-2426.454333548094,2110.753993952346,2.1378954344443036e6,8.58968637520807e6
-0.00478,1.2344054696427733,0.000187258569616636,19.759963351345174,0.564201393738248,-3614.744395480923,2248.654473842312,8.439334942138247e6,8.497708549417742e6
-0.00479,1.2347107304855072,0.0001797307578842487,19.76867759375831,0.5202019810995365,-3647.580676475495,1776.0328158477664,-1.2493654833554192e7,7.326962955186225e6
-0.0048,1.2348378864407819,0.00018602791355911224,20.059835619818266,0.5539841898078433,-4947.790306845125,1999.496516223423,-1.4729386824789806e6,7.799114188400535e6
-0.0048100003,1.2350637188570674,0.00018314426372114642,20.27948085221674,0.5612138665529138,264.19815367426827,1949.6147179877164,-3.9636425019570924e6,7.741157507112957e6
-0.00482,1.2348648313714063,0.00018477901162453243,20.128650158481747,0.5834928825477539,-6299.9126571762945,2187.5272504121745,1.2059826330549577e7,8.783827781708369e6
-0.00483,1.2351498263959757,0.00018785573665805697,19.797953884303848,0.5046776471116905,-2545.4096847050896,1908.7856172809713,-1.3156136798976194e7,7.5143752847227035e6
-0.00484,1.2353143212242166,0.00017676397535621623,20.01906271993448,0.5934996393929847,-6084.899829888699,2325.5080001999795,1.6227032749049285e7,1.124578302198124e7
-0.00485,1.2356183657991018,0.00018217866284216437,19.859455110022804,0.5558257268518185,-3423.695691792407,1982.6222935740645,492821.7660520822,7.761921356521518e6
-0.00486,1.235628980214376,0.0001793778018876428,18.988137524378224,0.49565081104400965,-958.6318637503779,1759.592769764146,-1.2703049678831203e7,7.354967535524412e6
-0.0048700003,1.2356046652063677,0.00017800932774054854,18.636534886832102,0.510766656266979,-2762.910879316758,1839.8083210992363,-7.92647264471679e6,7.167548125568029e6
-0.00488,1.2360175206186306,0.00017593331096089006,19.074333602744712,0.5315673732635828,-4218.429465226764,1855.950316337581,-1.6606762251077201e6,7.463801198711175e6
-0.00489,1.2362812594996093,0.00017891899042049073,19.24588651246955,0.5442601623824848,-4022.760041408942,2165.97345220089,-178873.43429596513,8.568585277050909e6
-0.0049,1.2366875900600407,0.0001738774292245047,18.459012600708117,0.5188767042367081,-4683.697902637216,2025.0142160171497,1.0492897062726026e7,7.652803284375508e6
-0.00491,1.2365673371082042,0.00017488176976100705,18.827617955355652,0.564598438555266,-3101.542651257659,2274.1240092367743,6.140802358974885e6,9.769594841786904e6
-0.00492,1.23721044614301,0.00017368681368656435,18.85991133410427,0.5306886626281923,-3689.1695730132183,1854.1201538747614,3.322169773513896e6,7.9652835952182915e6
-0.0049300003,1.237141365773596,0.00017258294854824736,19.373124597592845,0.529319317583641,-4745.851962557246,2150.45926318156,3.4904720635350193e6,9.593493590796178e6
-0.00494,1.2373653524790635,0.00017346050234752806,19.041361400780588,0.533566485401674,-538.0881207397788,1809.4071273518898,-3.82811304768409e6,6.693445380823558e6
-0.00495,1.237329071683671,0.0001811878212063412,19.977163314724358,0.5316298507709013,-549.6946908379027,1924.242730781491,-1.332318975228071e7,7.624171354592563e6
-0.00496,1.2375336713035954,0.00018210386244070197,20.229081396583833,0.5671302942661846,-5367.038965264086,2135.0250987367567,4.0748062354935817e6,1.0301672501165964e7
-0.00497,1.2377336090443736,0.0001744615747046885,19.20861571242237,0.5475147072378245,-6529.552276495111,2222.527450836291,1.1571686326609457e7,1.046652883252744e7
-0.00498,1.2375517321571492,0.00017257894715018904,19.69573476533425,0.565343717491609,-2673.100280702879,2029.4434173152026,253922.8089431086,8.3768768278026935e6
-0.0049900003,1.2377671288382441,0.0001772760025196922,18.999657439075385,0.5696116185123605,-5206.707231309873,2220.7285085193967,1.381312726176604e7,1.0040393589716094e7
-0.005,1.2380682075411722,0.00017234883624514744,19.11954920277563,0.5176248183007259,-1957.152972091423,1800.2501864145709,-7.940408470347383e6,6.791113825707665e6


==> anc/Figure-5/d2_L1022_rJ1.2.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2390028267924627,0.00017632982795208872,18.907974031223986,0.5404186499305879,1728.8323770740667,1917.4611984561607,3.202139859474e6,6.850266885438057e6
0.00499,-1.2390571489362514,0.00017833488011901076,19.101430571766294,0.53696904109359,-1907.0506393581827,2194.8315506902914,1.1118165394128945e7,9.386654730091156e6
0.0049799997,-1.238896947971679,0.0001829903926707292,20.290440069010792,0.5806511597605449,3520.5981346164,2172.25641926284,5.267410996490646e6,9.245533079946056e6
0.0049699997,-1.2389166765955841,0.00018247878524846214,19.915071318749163,0.5753426181562207,1511.4401645245437,2183.3803817613093,6.450877189017387e6,9.612927417003447e6
0.00496,-1.2386222199293753,0.0001823879443613592,19.540113988471234,0.5675293560347657,499.33370028526497,2055.983028317846,3.6298262893553427e6,7.988319439743481e6
0.00495,-1.2385054240862492,0.00018392819256515315,19.52162779124245,0.5241165546314333,3870.689949429345,1901.2029453667394,-8.479497980857674e6,7.143830651600184e6
0.00494,-1.238437587430549,0.00018045758686563188,19.38069407399922,0.5406842790484913,2841.78806732371,2086.7620959903393,2.2419033024586854e6,1.0960651165637573e7
0.00493,-1.2380472671985918,0.0001820749763359048,19.341656000598935,0.5306539400396001,2584.412344366762,2260.6105811788716,3.332711269809051e6,1.1482074609052034e7
0.0049199997,-1.2379371240358996,0.0001808022982352617,19.577457663094005,0.5630253972798536,2111.0308783772557,2015.423384150303,2.345190351120758e6,8.308881335916285e6
0.0049099997,-1.2375876221792192,0.00018967355677347483,20.06805975962553,0.5828704254955116,3642.129780257417,2539.186691680426,2.1117118576254062e7,1.2744093212528978e7
0.0049,-1.2376505350938678,0.00018919482284095122,20.2054886528736,0.5665157640977845,3672.691601837233,1956.209475020147,345066.55064759986,7.300956307855514e6
0.00489,-1.237324380422577,0.00018767708572433304,20.271630710694065,0.5599348561095725,3577.0161745453,2077.1771481898454,-1.6517027016118485e6,9.293422083425695e6
0.00488,-1.2372035996332784,0.00018328247598469087,19.892729345990052,0.5283184141822218,3020.0615309192167,1929.8165962424803,-8.665775121390684e6,8.118112952547227e6
0.00487,-1.236996678289767,0.00018039731443399712,19.449280180168955,0.5206893359159342,2039.3024860460625,1817.7351655210105,-4.1916748596942043e6,6.777494465986099e6
0.0048599998,-1.2369908709023472,0.00017575613715276885,18.84456283376348,0.5515962310973933,3439.500597271504,1945.3055553686936,1.7011725645019275e6,7.524241653870267e6
0.0048499997,-1.2367596292606262,0.00018856935401127158,19.57499577703254,0.5456617158376238,2459.263861416875,2143.4464567418877,1.887425658747246e6,1.0087745150068987e7
0.00484,-1.23656770490754,0.0001776573667202182,18.60022031068842,0.5153301333732695,2836.1567140048523,1994.7920644616354,2.365320099682443e6,8.218637687277672e6
0.00483,-1.2364197538469925,0.00018469189048872145,19.327972829675044,0.559311002709823,5289.8090152331615,2285.2189569030215,1.3059110438127272e7,1.0510131654036293e7
0.00482,-1.2362105621446104,0.00018335421378181044,19.77739484826013,0.5780120764105824,4329.158748895163,2216.190743020362,1.2941246238412442e7,1.016413624451507e7
0.00481,-1.2359577186069928,0.00017567540648942884,19.37641380839073,0.5507711363882841,674.6737678757434,2027.7550767427074,6.238993575738146e6,8.50659114265461e6
0.0047999998,-1.2358721415492584,0.0001767471746035764,19.132716273878,0.5226485217558674,-30.303765858637355,1830.4178213714329,-2.0263229595597147e6,7.568207805980338e6
0.0047899997,-1.2357550729863667,0.00017866317093585338,19.97652341137185,0.5613142008046816,-741.538569549079,2012.5972415473868,-5.600907958189857e6,7.9447329030327e6
0.00478,-1.2355655746888266,0.00018160142560739976,19.884112826685932,0.5512079112213464,-216.5918114370108,1936.9333381284214,-1.1207392036440872e7,7.526082105159799e6
0.00477,-1.2352831733694924,0.0001786798226720574,19.117645762169257,0.5453856605482185,-599.8610737778214,2433.8531266674845,1.2197728625125472e7,1.489882339124618e7
0.00476,-1.2351045910159375,0.0001821810317474034,19.503835423609612,0.5341264650396733,3037.872681700486,1867.7092377374731,-5.045897163796978e6,7.867662619218541e6
0.00475,-1.2349066303364074,0.00018458040103133582,20.035854403531264,0.5158410217853633,2912.825576540776,1947.6937109866142,-1.152248158770354e7,7.648189864010635e6
0.00474,-1.2348134440322662,0.0001845537170306145,19.887659101994313,0.5481235075962837,1942.8091468802124,2056.1107730653416,5.593673350184089e6,7.299781151776198e6
0.0047299997,-1.2348566553316775,0.0001856735141511118,20.871225989067874,0.5918370388390425,1990.8936789294612,2029.5877780222813,-504051.040825119,8.779728584861007e6
0.00472,-1.2344068355616453,0.0001822657056683875,20.190388780121985,0.56848442606132,7320.276539070329,2228.370973509266,7.395502490754804e6,9.126716090841653e6
0.00471,-1.2341961720748453,0.0001838371154947874,19.910954898544833,0.5105117711811766,2471.346103037186,1841.97384735547,-1.3271447196410803e7,6.754717105232125e6
0.0047,-1.234082816565782,0.0001913334029498006,20.418001318423766,0.5482936910226599,3229.1933349769356,2122.830424319706,1.822506352056688e6,8.365972732833231e6
0.00469,-1.233950212453945,0.00018841326139744282,20.28165352392121,0.5618209138067194,8350.169918962994,2074.450976261378,-940930.9403127028,8.95442271947131e6
0.00468,-1.2335454041709772,0.00018455795485998274,20.821326555695833,0.5813354759431999,3732.450822787284,2192.524956561884,-752755.0311272949,8.589281121826058e6
0.0046699997,-1.2334063072752737,0.00017881685558596456,20.111023261268134,0.5548052151998678,2539.4814630616406,2164.6651484958797,-177231.31877637815,8.55206378011554e6
0.00466,-1.2328138899074226,0.0001786954926371115,19.893261151067627,0.5377001711844196,2037.0730360811483,2325.154323113117,3.572463619647973e6,1.2754553186716586e7
0.00465,-1.2329248679172262,0.0001794244003387392,19.864616133143826,0.556634190694761,3481.7356125646843,2370.221865824502,1.0471049143151572e7,1.1649223008115381e7
0.00464,-1.2327110882584364,0.00018547189320872087,20.213795056750673,0.6154080347085047,3206.842676516554,2828.626299210862,3.381283632337356e7,1.4066053323401479e7
0.00463,-1.2325427123342578,0.00018437755266773382,20.210166786337382,0.587085820023781,3274.077447118551,2499.078293214893,2.4724260813803162e7,1.1199847021147788e7
0.00462,-1.23217553652031,0.00018049131714674595,19.55585985532097,0.5653867130239805,3806.3079472588192,2403.7056136843094,2.3635945030120857e7,1.1961897573082266e7
0.0046099997,-1.2320534578152358,0.00017872824468949622,19.247381434453487,0.5645263324986042,-1439.769705191205,2260.9265232093107,1.6968042876485057e7,1.0021212401451487e7
0.0046,-1.2318298355609776,0.0001783853874848752,19.059078502157124,0.5418869981091583,1700.0838654516874,2231.4842282325085,1.7860958481058132e7,1.0057076637870057e7
0.00459,-1.2315801937955073,0.0001838823850477583,20.169243339982238,0.5981322151979817,1398.8970449353985,2180.756402598533,1.0992316733896196e7,1.0467575945137e7
0.00458,-1.2314054163981647,0.0001900850772688921,19.82063583733897,0.5552265667201284,3430.6973867005495,2078.112185181921,-455846.4999678901,9.47371911396714e6
0.00457,-1.231177639206288,0.00017537398172128284,19.835085918868806,0.5496235729324067,6524.475584398505,2000.147726569076,-5.54296831420517e6,7.619332420095324e6
0.00456,-1.2308711469029294,0.00018448093966802196,19.87350481627059,0.5282241111982402,1402.1495373988698,1709.4598950099125,-1.8497217172792602e7,6.989856682553389e6
0.0045499997,-1.230966367780001,0.00018805587002926317,19.943716386949827,0.5490473266525402,34.1968646182972,1981.3613072634498,-8.6760654751606e6,8.235824112299258e6
0.00454,-1.230655400798905,0.00018465217401497733,20.688156110155578,0.598125994520577,1056.1775129384948,2090.8820917542907,3.743862780050218e6,7.024905622578243e6
0.00453,-1.230314246839257,0.00018682798605251148,21.270777218296228,0.592172114972409,4238.899320449492,2162.096695776355,-8.365948541343559e6,9.23561809429982e6
0.00452,-1.2300681073786697,0.00018786442866884824,21.03040467229864,0.6152017640682357,2081.1794935209305,2161.8985923446858,1.0752041308987232e7,9.281816458279174e6
0.00451,-1.2298657809994165,0.0001851404795095591,20.557364633354325,0.5851100938059668,3895.006928848551,2283.432238008039,1.0425860225370187e7,1.0882597763208898e7
0.0045,-1.2296618105626964,0.00018908015557337916,20.8372873880917,0.6000148028028283,3762.046462556084,2362.1705246814095,1.242335938265314e7,9.852296432019407e6
0.0044899997,-1.229710233288516,0.0001911796683443246,20.25579235338079,0.5831350479122459,2177.0502207181225,2172.172984912706,6.563530448893889e6,9.299136013035191e6
0.00448,-1.229604575221794,0.00018102224653281012,20.693788778503095,0.5587769277825709,5415.011808107904,2014.643789116746,-1.063272747790966e7,7.640850233223333e6
0.00447,-1.2293324456784778,0.00018375122172775658,21.11983197472223,0.5894842791331035,5581.799657280433,2065.4187645606594,-3.0545866693196804e6,7.474714681992049e6
0.00446,-1.2288658809145292,0.00018539127882833342,21.23868307353054,0.5857359085284704,4995.4878248191435,2150.7117486526963,-3.4865261724762595e6,8.688739015830476e6
0.00445,-1.2288173482542213,0.00018946416661524303,20.51654989462829,0.5905650677745017,1478.816449956812,2330.536296375673,1.025235790287036e7,9.278853324322512e6
0.00444,-1.228446149484492,0.00018005410019375934,19.81680092610717,0.5339176777762339,2782.7041606530397,2146.655859428096,3.103480764801033e6,8.682348278224142e6
0.0044299997,-1.2284100092524604,0.00018432885703638995,20.21884865834226,0.5808154018755344,7012.48516193694,2476.948221190117,9.527648676421015e6,1.341585288315193e7
0.0044199997,-1.2282826264868354,0.00018480822561621875,20.463188153521603,0.5235334609351305,3013.2470492458024,2072.307390293612,-1.3441916680878872e7,1.0045024562710784e7
0.00441,-1.2281259644216787,0.00018330041515272427,20.66906247201835,0.5492954993189014,3012.9592821319557,2121.2606640893155,-3.615659428085866e6,8.984216087449726e6
0.0044,-1.227898121782033,0.0001844679201337299,20.35635472837551,0.6045200866242668,4024.686673629121,2915.3072205606677,1.7382438335679334e7,2.202125978514018e7
0.00439,-1.227567165780507,0.0001828613555802602,20.4602566237365,0.6036377325235706,4134.108360505291,2561.8744284924865,1.6616002333136927e7,1.1990395038931433e7
0.00438,-1.2274104288057026,0.00018354606248423,20.415040159198288,0.599097001418475,5566.953543223549,2718.6065453660417,3.406809550019942e7,1.356955819719993e7
0.0043699997,-1.227100580399142,0.0001860596944614889,20.509049298016414,0.5876552758746261,4970.2162444138885,2530.4655355068116,1.346131304043787e7,1.270713777581148e7
0.0043599997,-1.2268818924127316,0.0001917510235307585,21.481408079990377,0.615989208533935,2914.715858963732,2574.5349204043227,1.1043498824540434e7,1.2069521781385452e7
0.00435,-1.226789011223008,0.00019603448017925244,21.621037345552406,0.6182418870682082,5236.500372863852,2575.4776589225207,97509.13106181979,1.1298142083400365e7
0.00434,-1.226344633257227,0.0001903926043452704,21.712842496801038,0.6203165924481664,6390.654502113272,2460.2279922044695,3.0198815686225872e6,1.175536823216643e7
0.00433,-1.2261400929147654,0.000192212359866016,22.218586766578653,0.6236552163571173,5571.383661774175,2321.0950106271703,785820.0657043181,1.1074724031673443e7
0.00432,-1.2259694456963277,0.00018753107524777273,21.88423602053384,0.6286436275265074,6518.5922706024785,2588.740424707335,9.276239592612028e6,1.0907453689023767e7
0.0043099998,-1.2256760097589074,0.00019187998580540413,21.8741052098887,0.5985534707586475,3094.2123473572237,2382.622318734895,4.990029121157301e6,9.383053882549467e6
0.0042999997,-1.2256819735833577,0.000186694247947142,21.659847487573483,0.5992985192862958,1032.666695320059,2321.522273448396,-8.337634447497736e6,9.181479579645477e6
0.00429,-1.225404129075662,0.00019048723064556778,21.189157285810992,0.6338811367072215,3181.7092395218056,2369.9421514237583,1.1828678339040216e7,1.1554384748200983e7
0.00428,-1.2251751770075803,0.00018670516235780652,20.34565054519659,0.5904838675946759,2293.930559018151,2245.222706051331,1.3449015299841136e7,9.174036370677883e6
0.00427,-1.2249960312849602,0.000193386935125584,20.942611316319706,0.6135569080616912,1431.0382105176234,2311.9724523594095,1.1924391330823192e7,8.971162633872177e6
0.00426,-1.2246008908587898,0.0001959970342321571,21.299462521683317,0.6053780142283857,57.82995820796033,2125.5429866036066,-3.8664711119356584e6,8.669844171550136e6
0.0042499998,-1.2245236581359777,0.00019671387022769343,21.677961864496265,0.6010726511111124,4569.113261304933,2423.1631670592915,-628947.9599222018,9.96402839504595e6
0.0042399997,-1.224215230277579,0.00019302615763392114,22.017872270745876,0.6026379460859487,3527.030152114555,2459.8315278650916,5.988614838921835e6,1.0894720554452738e7
0.00423,-1.2241669703489837,0.00018947548422329727,22.50894734723439,0.6293280913224218,1554.241169646789,2304.9774041946434,-4.627154062925291e6,9.270423744012984e6
0.00422,-1.2236698866120306,0.00019371197584495953,22.396545945563435,0.5783754163092795,3479.07369625171,2144.4532393020686,-2.3286438341564357e7,8.609136691915764e6
0.00421,-1.2236059227500005,0.00019078022067085416,22.840922157561288,0.6133514193507426,1144.7319321665693,2625.4513368419184,1.1786166825101014e7,1.040875443354754e7
0.0042,-1.2236042468421895,0.0001966631899816024,22.721333581258808,0.6047593995401674,5595.467492338607,2204.420165045259,-1.9167109789638925e7,9.179178272108644e6
0.00419,-1.223243823064299,0.00018852635516889343,21.64221155597583,0.5776359937398788,5856.876555845941,2090.804201173309,-7.8939499495652495e6,8.421493335196625e6
0.0041799997,-1.2228466572897643,0.00019375558618179087,22.102412828213687,0.6065274625319484,13210.161837119189,2392.193688029907,1.6726477696146779e6,9.623357368802892e6
0.00417,-1.222801293511758,0.00018629930295918203,21.84097528405798,0.6215283738931945,6932.51552132721,2470.3315871353075,-2.0510415868930449e6,1.1160365899557311e7
0.00416,-1.2225647069062506,0.00018895654086105136,21.97508384879557,0.6591643590024261,2482.781875754439,2450.024222617936,4.179162250943675e6,1.0623373040481655e7
0.00415,-1.2224732997302326,0.00019383654945235982,21.82663717768345,0.6178920222312574,7761.6873984808135,2565.099137830324,3.277442016166003e6,1.2633034745818408e7
0.00414,-1.2221455548128508,0.0001946342554830092,21.29576391458202,0.6115260731673272,5520.763525384669,2262.345183578125,-369426.4647521491,9.783343729830563e6
0.00413,-1.2219763378920288,0.0001870775397626489,21.210852350516475,0.6009596847341894,6081.111715038216,2398.7394810114447,1.2334745260314608e7,1.2527504357278975e7
0.0041199997,-1.2217120920296864,0.00018669861548330184,21.36655141809265,0.6355029967788531,6152.273742582002,2809.0448494129696,2.4101455678450696e7,1.789630267517224e7
0.00411,-1.2214870960545705,0.00018812615204701717,21.402318553522885,0.6081876823313743,4856.626136340704,2225.2087882676933,5.532369070385855e6,8.920451821061743e6
0.0041,-1.22142797615457,0.00018710097437982842,21.325862701929747,0.611347923752277,9399.503014395545,2257.741296775006,7.875543563828456e6,8.863015872937715e6
0.00409,-1.2211318032358196,0.0001864907761889637,22.670945099817374,0.6569351974655081,4824.620584300823,2322.595465893781,-3.729718484946535e6,1.0039782272279903e7
0.00408,-1.2207400646557436,0.00018447951917464965,22.25514540710772,0.6046997580623419,4356.239593940154,2204.2906783604703,-1.4729721947153045e7,9.004797524039885e6
0.00407,-1.2204999913730066,0.00019340969557409452,23.75040470940539,0.6375963170451451,6790.434425430064,2473.209724926121,-1.6147973542078394e7,1.0854185927482335e7
0.0040599997,-1.2203623469455824,0.0001906513995724701,22.987952436040253,0.6314848300372983,3646.0832108969744,2558.5763829188368,-3.3597386823248174e6,1.260540961826771e7
0.00405,-1.2202811509537097,0.00019401754294521062,23.288634607606898,0.6354954242332118,4906.745595220272,2202.543789840581,-2.089891504751567e7,9.015235518514352e6
0.00404,-1.2202783506810568,0.00019034198216960044,21.975539195508514,0.6123559049778245,4881.440427790673,2241.345947625934,-3.079122854553788e6,8.571637749131484e6
0.00403,-1.2199261446668368,0.0001889448605277595,22.133413097411943,0.6076715767177956,1943.745505261073,2155.2964521214217,-1.5925801373946613e7,8.435687324884975e6
0.00402,-1.219657053540041,0.00018845254958238118,22.72127209575367,0.6293743238225219,5480.364442235654,2258.813520848944,-1.3119106540671648e7,8.783716015499817e6
0.00401,-1.2195050089485535,0.0002006948915945116,23.72458514178118,0.6376866817243908,1562.9182052635254,2454.1431968929214,-1.0199280982974982e7,1.0411376391347857e7
0.0039999997,-1.2194031444865996,0.00018993014227848545,22.28596539267907,0.6324810096549119,2632.221875764174,2668.449729367376,5.078442493427616e6,1.2108928190243449e7
0.00399,-1.2190409679817584,0.0001995820451427411,22.960705453477892,0.6118886636605145,3715.88459140371,2558.149891118919,-4.903259549468392e6,1.1632157336903807e7
0.00398,-1.2190436143991787,0.00020293630780438433,23.195617889604602,0.6435032206414527,6657.879189718077,2559.6923644682056,2.3304062562589967e6,1.18437474091254e7
0.00397,-1.2187568720870694,0.00019763339025569753,22.386870384372916,0.6341771081795446,2719.057265737997,2608.4965484331537,4.809916118949081e6,1.1422407938522438e7
0.00396,-1.2186343397601176,0.0001982583291253151,21.670368652141292,0.6223413405641839,-580.762047261849,2235.1621494538686,3.0394309500121833e6,8.293248635345384e6
0.00395,-1.218177829768707,0.00019827319737699024,22.990481773355263,0.6149359401818983,3078.5378385738372,2167.2150079718276,-1.4096564953274118e7,8.227646285647556e6
0.0039399997,-1.2179696749290236,0.0001868277185165612,22.84433982458643,0.6005418963213787,5230.42987874382,2473.3126560557826,-1.2054440030425902e7,1.1292048672437763e7
0.00393,-1.2177034181926165,0.0002000671259784513,23.076614393817184,0.6543160484582202,5360.672050482984,2411.9539794367142,-8.691984755185876e6,9.496446484277535e6
0.00392,-1.217357681337736,0.0002015836642604309,22.312572969093146,0.6323200690464359,6371.796593685107,2932.8440991257676,2.016786941932655e7,1.479564279264562e7
0.00391,-1.2173015740391402,0.00019662093782621572,22.33450077407273,0.6221235061056875,7674.925504696353,2488.096608139218,-4.953133849967584e6,1.0311299814737288e7
0.0039,-1.2168263201566791,0.00020045276042162503,23.20147525115588,0.6243068914140174,2361.856405722891,2408.5933545007942,-1.0324001061664851e7,1.0473440474660808e7
0.0038899998,-1.2165306452353106,0.0002017428119474345,22.601904457179643,0.598961477873529,4625.770830729087,2371.3508126327,-1.6427493191590045e7,9.100372599699456e6
0.00388,-1.216266296557657,0.00020194097727141465,22.796093452538383,0.6099099891816536,4729.046981635574,2425.273166145687,2.661775212584285e6,1.0563989560792841e7
0.00387,-1.2159766617480863,0.00020503052865302327,23.143933385403997,0.6637855529221879,3826.874172492032,3024.7733116462077,1.3157613732894745e7,1.383881994992143e7
0.0038599998,-1.2156794735388305,0.00020046230739559112,21.962980059394535,0.6323920834923419,3044.0050930821867,2468.161193758717,1.8765988154489055e7,9.923359402989432e6
0.00385,-1.2155352739626957,0.00019789122808678615,22.13212456568037,0.6183795343934064,2642.9267502701596,2658.132462721194,1.6020273363237677e7,1.2836843082046384e7
0.00384,-1.215473210067656,0.00019887800356991828,22.112932796556397,0.5997750678614688,1547.015909736437,2707.296359134227,1.8992838965091344e7,1.3580181007226583e7
0.0038299998,-1.2153290540445338,0.0001905792218277995,22.068483656895094,0.5769455342635945,1613.1184802052835,2327.531008541698,-9.465753782453086e6,1.129521581956446e7
0.00382,-1.2150838294026942,0.00019018127938987315,21.553656643461693,0.5952309003395831,790.417286696908,2243.244648060086,-1.402056420182897e6,8.936472571397673e6
0.00381,-1.214604388733515,0.00019200212409376725,22.293424180790694,0.6222962393678413,-170.31019437614455,2580.772956374754,8.942600584755173e6,1.0799685793551957e7
0.0037999998,-1.2143464417378909,0.0001883059727604463,22.020758398292596,0.6207800007619391,1305.177808937836,2444.9509619376477,8.941609108039994e6,1.0028930145258902e7
0.00379,-1.2140780825062867,0.00019878113879028185,23.016725739077096,0.6350825554982358,4051.860761291213,2609.9557844335623,1.6196808341600408e6,1.0600767985013863e7
0.00378,-1.2137946641341015,0.00020829143321267617,23.538368194355137,0.6429355464390123,7872.426877464817,2435.242727005723,-6.073920706704653e6,1.0989225885853665e7
0.0037699998,-1.213697951935235,0.0002075857869644641,24.6793493651838,0.6366734040373231,4606.781306473703,2492.4055334188924,-1.619673044164766e7,1.0221399195865968e7
0.00376,-1.2133952786478535,0.0001965160491015903,24.008191874511507,0.6512144371790994,2538.595611143971,2678.5120168274807,-7.967243831357312e6,1.1662659298839742e7
0.00375,-1.2131926553868733,0.00019970570483583623,24.256981247247225,0.6542612536177995,3184.605889098362,2803.63281775063,-6.169871611000453e6,1.1450236249824231e7
0.0037399998,-1.2129837650378505,0.00018903681396554637,22.27258835971928,0.6086883868906968,4529.179932364386,2417.3116846068992,-8.831314046645408e6,1.0036074031894876e7
0.00373,-1.212673099962071,0.00019446472199449087,23.50139721577561,0.6333904449211886,5810.636930081721,2524.453264597705,-1.4368275639179815e7,1.17496038904861e7
0.00372,-1.212573461137888,0.0001964633181030394,23.61350472101557,0.6594583065261863,8252.327981632341,2699.3626693668316,-1.1814144566943884e7,1.3724061093075447e7
0.0037099998,-1.2121165539816774,0.00019230051724554366,23.84410960879758,0.6511122987899134,1239.1145223791027,2395.2188853868724,-1.0568803473480033e7,9.771791008014342e6
0.0037,-1.212069939621367,0.00020034079990501242,23.76870861117245,0.6639562103055364,3313.1016755565706,2434.1006490160253,-1.4737088650343234e7,1.015911442751733e7
0.00369,-1.211906310381563,0.00019600630985560242,23.56297441427934,0.6542311256887736,5157.903770697524,2902.746090457641,1.3379201913248653e7,1.180938096862127e7
0.0036799998,-1.211762386533437,0.00020811400481629086,24.736817193372765,0.6727006624869424,9181.405710230945,2831.3904017427953,-6.738257196520618e6,1.1441616448493294e7
0.00367,-1.2116423166059367,0.0002063861406843384,24.705379356039668,0.6886107240496407,7148.5281014204875,2882.8931854148304,5.80532182902544e6,1.2516318428756898e7
0.00366,-1.2113686823690228,0.0002114061439387164,24.891438943094023,0.6816848586748222,7420.2125355364,3066.5318006445714,5.537883845088128e6,1.4291812301182415e7
0.0036499999,-1.210920631471173,0.0002073938703420127,24.551116888170124,0.670393953683188,745.4342069092917,2924.818784513262,-4.271814828885839e6,1.1958655875329504e7
0.0036399998,-1.210598201032928,0.00020939474145371527,25.38487694071844,0.7451100419620261,1924.545838904075,3187.4267150343944,1.537716439422017e7,1.4372842613135954e7
0.00363,-1.2103689368226196,0.00020818532929719135,24.521100555862986,0.7346595677363237,3693.0445469943825,3198.063453667541,2.092582562148783e7,2.212555042092596e7
0.0036199999,-1.2101455803594545,0.00020937127713511488,24.559061590498896,0.7367808031085099,5558.010233693868,3335.706021642128,2.9278136729770496e7,1.8858930178982016e7
0.0036099998,-1.2097746829451559,0.00021183119409000188,24.446252819167402,0.6982710494960397,6251.7213648907245,3248.179027676911,2.016882876601154e7,1.971791258988162e7
0.0036,-1.2097982139889438,0.0002100795348999609,24.673963137840204,0.6980070840900104,10477.204722218921,3066.2855811679296,2.2049650849635374e7,1.427092198304532e7
0.0035899999,-1.209415298938165,0.00021022088334776083,24.742980362676818,0.6861982251242376,11568.964745503254,2822.521003167864,1.2334201736791601e7,1.3003200061520318e7
0.0035799998,-1.209117965968867,0.00020564884360665072,24.653907386777664,0.7263538433455903,9649.838128068277,4043.580711291721,3.52745675457988e7,2.7466493120147128e7
0.00357,-1.2091473786664477,0.0002045951289212117,24.76856280725538,0.6972958648105875,9219.859151027144,2905.0570247676696,1.7766077454394583e7,1.2746918165633934e7
0.0035599999,-1.2088892853781257,0.00020563966786623484,25.04789401581812,0.7127324999162077,4239.647732559967,3284.5043767771203,1.7600259742492266e7,1.7230065934556905e7
0.0035499998,-1.208449293485077,0.00021064812045888646,25.281672108177727,0.7073462024580488,9620.965824198101,3234.5121258244585,9.260439382698676e6,1.5379648105083667e7
0.00354,-1.208008249588944,0.00021031522316295248,25.98996508527767,0.7088560508768116,9075.970327101912,2764.0501511291795,-2.1760107017808884e7,1.2136732362071509e7
0.0035299999,-1.2079693586920703,0.00021259257051277507,26.131074282438075,0.7089202807725807,10339.864442409898,3244.1412389700613,-936831.1621213256,1.5927186201922884e7
0.0035199998,-1.2074868481220717,0.0002182560133339988,27.096854115025074,0.7469047247093875,16405.05714510324,3328.3585096185775,-4.530791753062037e6,1.9183508941897314e7
0.00351,-1.207285194480429,0.00021217313015010035,26.66955682669115,0.723726689104517,11744.654316156262,3482.97482408607,3.929600541401462e6,2.0053974829711657e7
0.0034999999,-1.2070951219967991,0.00021775425701923767,26.018247902504562,0.762007445482925,10187.11269479413,3514.6175164042506,2.3743411920182165e7,2.1144386079308044e7
0.0034899998,-1.2066933201701568,0.00020940654107870645,26.29579047226458,0.7500081973486127,4722.786730864056,3213.6126763151046,2.4536751619822796e7,1.3973224160642251e7
0.00348,-1.2066595950708194,0.0002034245870947472,25.029921741413677,0.6902313828192689,-2379.365672056648,2573.9491523605884,-1.8312871796244282e7,1.0852065157564197e7
0.0034699999,-1.206079638533711,0.00020532530628018062,25.46247844821026,0.6980161820064025,1326.7978129159717,2946.6539853013255,-8.440644872767247e6,1.4121334709547827e7
0.0034599998,-1.2057530994741419,0.00020972711841253801,24.88797491132191,0.7255033120227073,4671.442087679417,3106.972256680284,7.468276872540442e6,1.6177757273891151e7
0.00345,-1.2057845318658191,0.00020230752112244276,24.52199078714431,0.6945773535916622,166.49952513062533,2763.6225226115425,-1.6993965161696874e7,1.2143974488352064e7
0.00344,-1.2056807900847646,0.00020499309359807847,25.231100328857732,0.7136355728056214,4186.908052589277,3058.0615008962295,4.723922996423824e6,1.4160218329764165e7
0.0034299998,-1.2052734414993764,0.00021221134491061373,25.946257908321638,0.7669348279571548,9314.372549380103,3563.8116540769342,2.6718506799835145e7,1.682154547231022e7
0.00342,-1.2051259358947646,0.00020379951445021933,25.613180095332524,0.7297604362416326,5537.741453172723,3309.587851398492,1.6335497127397586e7,1.5990880069092546e7
0.00341,-1.2049428558246864,0.00020238504742727854,25.42508362691027,0.7501084301460968,2665.6731580095125,3613.893097945729,2.3375347030926824e7,2.533112113412463e7
0.0033999998,-1.2047542622752334,0.00021237932356746637,25.944957949021184,0.7582676062713176,9120.648368559527,3106.489814439625,3.514486335025488e6,1.483315872321574e7
0.00339,-1.2044359817090629,0.00020915865065291973,25.934246318885627,0.7484601326662352,3322.299068194943,3278.424120812903,1.1256173870370934e7,1.8933431186027583e7
0.00338,-1.204312155940077,0.000205923210480564,25.963069330126302,0.7019764527099628,7563.119405902951,3110.7754904898593,-4.443252791252267e6,1.5387160205321087e7
0.0033699998,-1.2038922095711349,0.0002065274857363681,25.544636342585534,0.7215463985712742,8971.07242772461,3272.442540519502,2.0859275789770547e7,1.8489485600537702e7
0.00336,-1.2037342949346863,0.00021241460123400815,26.314636879484347,0.6903395562386807,5128.691104648425,2794.0293350147263,-3.3553045149998203e7,1.2646505527813343e7
0.00335,-1.2036668352468738,0.00020744072914501588,26.131279259344847,0.7209302301785969,133.0687803863259,2977.4512635002384,-1.3452042308469832e7,1.5045797354027798e7
0.0033399998,-1.2030256362976564,0.00020320666519494691,25.99371896161414,0.7457095858506897,8406.299719936203,3468.3092544368146,1.816986087240812e7,1.8108898189458754e7
0.00333,-1.2028649562961333,0.00020640259095049997,25.101141619974705,0.6963303273442063,1975.1162278200077,2905.9818428539875,5.072670496314862e6,1.4649160986030001e7
0.00332,-1.202448212288008,0.00020774206484597821,25.24745946311457,0.692492209418359,3899.3536527473616,2800.58002681196,-1.27664744267674e7,1.2903115541705942e7
0.0033099998,-1.2023068034236715,0.00020926791668499683,25.960608632277058,0.76093605877029,6877.116684362338,2962.1335508033035,8.068369788228803e6,1.3385048823236607e7
0.0033,-1.2020598878130866,0.00021232944929726279,25.767649504639706,0.7514604719213293,7365.098582750717,3563.850551324889,2.5525118781113874e7,1.9672630209311277e7
0.00329,-1.201881814857266,0.0002077503535294383,25.999775730126046,0.7824191053864528,8792.234645351826,4377.943731041898,4.811804667929244e7,3.150732475735878e7
0.0032799998,-1.2016400226534376,0.00020778574986837515,26.190118680465968,0.7255874115747936,9330.291105110151,3019.8690780594593,5.033682514965107e6,1.41647736840056e7
0.00327,-1.2012979574355465,0.00020896495706980434,26.985234968162683,0.7499384856466577,9670.60973753078,3073.7979159904344,6.745120066225145e6,1.2760083129775774e7
0.00326,-1.200939368898944,0.00020923728430621006,26.363104088446388,0.7419862808841515,8612.755431555566,2909.303209286892,-492788.95288870577,1.3773618117495218e7
0.0032499998,-1.2007484328935163,0.0002005020103589772,26.094329342533705,0.7222954375183308,6680.885775080413,3008.353733021487,-1.4136199656798081e7,1.4403799736299045e7
0.00324,-1.2005559429263255,0.00020428785772110225,25.92360566527246,0.730613636395085,8891.2239037436,3360.6123103302957,6.807445926140365e6,1.7914440278547406e7
0.00323,-1.200327937361288,0.0002112431289693227,26.463581152626176,0.7592121215092594,4460.1023844575075,3201.6880989020106,-776764.4523722403,1.530208796136448e7
0.0032199998,-1.1996918591136325,0.00021759358427442783,27.075108013414496,0.7352572587783376,3282.065642639409,3156.980422627193,-8.216793973177813e6,1.2575152867181897e7
0.00321,-1.1997238288612893,0.00021184768538539393,26.044704906037836,0.7128080159040295,1532.7115679185283,2879.5032588815425,-1.0107755005489463e7,1.2291495619239714e7
0.0032,-1.1994636288305858,0.0002109327162382008,26.11810208804654,0.7097842047759648,8795.94337829801,2757.7315483230354,-2.1999465108722955e7,1.1969233897599842e7
0.0031899998,-1.1989766105991781,0.000212599274930134,27.17890685430366,0.7518792849433287,11057.494465602618,3064.556332825147,-8.492952106517386e6,1.429501850404047e7
0.00318,-1.1989052151727342,0.00020372037032525373,26.377333492528724,0.7409217866809306,8223.524956174902,3064.9182807669695,-5.7699531783069745e6,1.3908224061228737e7
0.00317,-1.1985943106016412,0.00020501463934794302,27.8002195048743,0.7758628881456722,9629.263651975823,3411.218547457859,9.675488805278802e6,1.8013372119162086e7
0.0031599998,-1.198278922688398,0.00020429585237421037,28.52955620483074,0.8187602575858979,10180.21491892807,3706.1308993415673,2.086705729142291e7,1.664948470984672e7
0.00315,-1.1980447438443758,0.00020960232446720213,28.68898443216646,0.8410371635593518,14819.19031982648,3790.758507896847,2.148917795010778e7,1.8509415199318357e7
0.00314,-1.1979233049302338,0.00020873384281907994,26.991398629786595,0.7385798727688084,12126.616611046216,3097.0529363492956,-1.4059527203275766e7,1.5025525596162662e7
0.0031299999,-1.197889034217187,0.00020960162708798133,28.200527765764352,0.8492811259704534,15734.322136986379,3969.23661454489,1.8805034019989617e7,2.080126653318275e7
0.00312,-1.1977264273342558,0.00020819091236434916,26.97330817313197,0.8329186557644316,15903.262694908983,3629.036789957483,4.983765247666482e7,2.019862912226669e7
0.00311,-1.1970589050565628,0.00021533985084654013,28.114557573544243,0.8377185531142979,13061.103898937263,4049.9523474557736,2.9594834945798356e7,3.17957958101993e7
0.0030999999,-1.1967056341298066,0.000215221174002426,27.615932299486722,0.8048552255350662,11537.207687394057,4331.512161167668,2.6361067045146395e7,3.488395197118755e7
0.0030899998,-1.196496520237695,0.0002179313030532934,28.187169572183517,0.7820458358334016,10457.559008456989,3594.176060317707,5.675308925600964e6,1.7773164808016006e7
0.00308,-1.1961153409628495,0.0002055009674130203,26.718165780177593,0.7224233117706866,7330.383975675982,3100.7359984969203,-2.1469244966670856e7,1.3600842680437362e7
0.0030699999,-1.1958551864267977,0.00020895329942398883,27.564078732809982,0.7773983844880547,12685.677441563534,3733.975414396472,2.2211220156339172e7,1.8458325825860884e7
0.0030599998,-1.1957451085805892,0.00020911033173329275,27.19842718013726,0.7623855315020873,11974.31931328332,3222.28353561583,2.476374600224686e6,1.5303842509625267e7
0.00305,-1.195229295103084,0.00021110920935164592,26.99660253301905,0.746619132869022,11066.118893092143,3574.949198164172,1.0788592167202605e7,2.29966111577743e7
0.0030399999,-1.1948176675867956,0.00021432118531727055,28.32450756312391,0.7745114286441602,13667.211508111208,3853.8220817178612,8.145233291328314e6,2.180239151219762e7
0.0030299998,-1.194287943603245,0.00022019503148644186,28.59998076991958,0.7916854692754711,12129.36323775842,4401.494237923564,1.6263785609743632e7,3.1941633482394937e7
0.00302,-1.194124341936952,0.0002133507585154394,27.566922906745525,0.76709752586635,13932.69193591253,3608.910997470383,1.5153282366529174e7,1.907830421281644e7
0.0030099999,-1.193830646592461,0.0002173601028436304,29.392845706357882,0.8012156526769005,15645.984500040153,4087.0678163608018,7.905488638123127e6,2.652829703712647e7
0.0029999998,-1.1935314645276158,0.00021363225887501656,28.5917565816598,0.8063309097039847,7183.689810648393,4050.126205114548,1.4798921288108043e7,2.911260990436461e7
0.00299,-1.193398224443865,0.00021691318479938814,27.971756643791892,0.8065171664210627,4502.413074493044,3452.694413909315,-5.25829494864391e6,1.7309651652304694e7
0.0029799999,-1.1931540606164466,0.00021836998131194497,29.34770740618655,0.8755215213423737,8918.878749445179,4796.958376919389,3.2640887209625386e7,3.478386240373892e7
0.0029699998,-1.1928951540789055,0.0002189419023661863,29.30190332062069,0.8205267053982179,10841.470190725224,4033.8870107430653,-491823.1164385954,2.2948854315137886e7
0.00296,-1.1925948622214055,0.0002243046171690624,29.673638504183955,0.8801780282932945,8679.152387305056,4107.820037253461,2.3166664147041976e7,1.9943146130335968e7
0.0029499999,-1.1925524458725785,0.00022952532984558177,30.21048962562212,0.8086737845550148,10657.273067086191,3852.0650794353096,-2.2726597772872157e7,2.152996979227529e7
0.0029399998,-1.192298812750703,0.00022622726154228212,30.2324110687219,0.8732426607834531,5782.834421454741,3672.98203363012,4.415393869039168e6,1.7029223059732832e7
0.00293,-1.1920725441369908,0.00022228318277447872,29.847067923951563,0.8021314884757181,5998.470421749869,3491.816167429558,-2.2632526441186655e7,1.5802604304932984e7
0.0029199999,-1.1917650605151175,0.00023407621180959295,31.09565552694158,0.8784675473958488,3136.6917811986714,4065.793587530915,8.313945666192779e6,2.0117553953046434e7
0.0029099998,-1.1913358436166763,0.00023211739998173466,30.70287175113872,0.8145385488408371,7818.573997374702,3782.570222056622,-2.1013266690314047e7,1.7824164782323755e7
0.0029,-1.1912529257719922,0.00022813057230110906,29.23769813590406,0.8054560543274183,2621.0089568809876,3631.195272066888,749362.3185403591,1.71801260439846e7
0.00289,-1.190909694409298,0.00022298397456373467,29.606666372230578,0.8728267687586734,10509.97500979097,3800.148096415545,2.6894555888343558e7,1.5180737265412726e7
0.0028799998,-1.190459579259611,0.00022626772981078046,28.519870713992127,0.8134865643331761,4721.917824485151,3444.415407926236,-3.9330005862844437e6,1.5888266544875147e7
0.00287,-1.190172086408672,0.00022684240464465195,28.242291454546585,0.835235807502907,1704.8719112343754,3523.014448754519,1.079224840979628e7,1.7545062116718546e7
0.00286,-1.1898235638002725,0.0002214854396687863,28.535885796949398,0.833682519153232,6857.821879093884,3836.9844770906525,2.264545337020617e7,2.1043442590057615e7
0.0028499998,-1.1896503071987505,0.00022249270452256038,29.317657316481714,0.8286091075696586,4023.342267359959,4113.099662991012,1.840000310971902e7,2.3101491630946804e7
0.00284,-1.1893890409374615,0.00022272195798087827,28.846406449991388,0.838424815983287,4012.833386608499,3928.4124181197253,3.586159292088966e7,2.1220288832673755e7
0.00283,-1.1891876511692967,0.0002290064068597308,29.373759835484382,0.8571007899331513,6389.075385226412,4283.86253370508,2.915674212059223e7,2.6405332354989216e7
0.0028199998,-1.1889363278787084,0.00022420943283234498,30.499881565524092,0.8727309972286352,12526.166324899485,4130.744400512215,2.2015836827848263e7,2.3099917931817826e7
0.00281,-1.1887577768014448,0.00022067342181053903,30.04301609658568,0.8674644666948608,12714.335743486787,3726.5330796819576,2.6596672298436232e7,1.8666713292737864e7
0.0028,-1.1884170032324999,0.00022069814046399972,30.099099382308218,0.8720496277051856,11921.355187894145,4480.6981099894865,4.033904165091462e7,3.0266573837101057e7
0.0027899998,-1.1877920650422682,0.00021452821576124786,28.9153923083413,0.8296195809724891,11969.899703952802,3727.920003265638,7.4739337617136715e6,2.1716411479554586e7
0.00278,-1.187633633186679,0.0002210601664323458,29.987890560643585,0.8471291223726579,14364.280469452618,3996.989149671136,1.1043797945785481e7,2.0812651072076697e7
0.00277,-1.1874366855620724,0.0002253258904901512,30.178652053306948,0.8525301875948768,4158.313504651931,3988.6910229530404,4.3650875778929265e6,2.35063018091759e7
0.0027599998,-1.1871707444299229,0.0002258707384221629,30.318946328071583,0.8510555815790828,12999.915787218137,4236.129952918343,1.231237412904345e7,2.112081804244094e7
0.00275,-1.1867772338623463,0.00022438489216149371,29.55095962859916,0.8302522662750321,9173.431196420717,4076.9666519791645,8.925385514957545e6,2.2690712284666047e7
0.00274,-1.1866446763846465,0.00022985175109363688,30.098048991227454,0.7822094428489792,7453.951014467558,3369.8118397227245,-3.567529920299169e7,1.6269675895776276e7
0.0027299998,-1.1862671719542197,0.00022320277809494891,30.893894805929595,0.8217235409502862,6652.547838952338,3650.193499104942,-2.0032737525788743e7,1.8175802882028107e7
0.00272,-1.18584206670461,0.00023217905576678813,31.659415906479826,0.8957766895634963,11028.791277504804,4505.101817288722,4.865427957735836e7,2.1826239870153323e7
0.00271,-1.185396287998711,0.00022458249285853973,31.19259727305217,0.9422142802254756,13271.259545153333,4604.489921901408,4.630517364352063e7,2.5248193008173e7
0.0026999998,-1.184789588261446,0.00022562825631880748,31.784221061883393,0.9062389520731183,15744.276589736533,4292.848326464557,1.2514278077519553e7,2.318309124627811e7
0.00269,-1.184742831103866,0.0002226004582937421,31.223100257291808,0.9002731543051828,11191.788234386497,4295.14939358393,1.5636892764885895e7,2.1636543089385554e7
0.00268,-1.184517821988906,0.0002227796240942571,32.03181458029052,0.9216145910732476,15974.12396171276,4235.096116788524,-1.7786516480114527e7,2.090314269419414e7
0.0026699998,-1.1842827176921864,0.0002294815799962025,31.59210792342057,0.8653888657779727,6722.875666178785,3902.185531489958,-2.8711465170921825e7,1.792890033279586e7
0.00266,-1.183897865064101,0.00022598432829482889,30.790773488834958,0.8916249281219157,6822.9055826437125,4224.82970930697,2.967803350714237e7,2.248902027271597e7
0.00265,-1.1837982868050398,0.00022979362251682032,30.49197268782768,0.8477380202950624,10201.24775166452,3889.86422611525,-4.983210472940149e6,1.9321459996377144e7
0.0026399998,-1.1831977799170312,0.00023879637753550698,32.0087271651811,0.9455030232436503,11478.558212981836,4363.483082575667,2.6268005839711655e7,2.4773641801119648e7
0.00263,-1.1827754732182794,0.00023611146417780714,32.22384611250759,0.8903919725676841,15855.072671376396,3832.5302403352953,-3.827929977102348e7,1.9280324624345995e7
0.00262,-1.1824274991975394,0.00023845651221840095,31.17832373952985,0.8745294651508619,11290.01764036401,3601.1630577348196,-4.125097329203859e7,1.8605417332207404e7
0.0026099999,-1.1823035564062885,0.00024058706956101854,30.658084150298983,0.8651341050346352,17531.268002350014,4414.7363128945535,4.046322082475868e7,2.8123898909468807e7
0.0026,-1.1818008387889831,0.00024259148143662186,32.159696341019426,0.8961372195190135,26303.428407804393,5418.3238607566955,6.943455317900693e7,4.1920244274999306e7
0.00259,-1.1814776282992574,0.000246172548406367,33.057801992604,0.9320766377239713,15998.747709378415,5642.783840032123,6.958643319804785e7,4.2844044795973785e7
0.0025799999,-1.181349496561484,0.0002422669681924992,33.21690357359458,0.954704873105949,17101.4434883951,6051.517357646294,6.4677054984152965e7,5.075499330928246e7
0.0025699998,-1.180943624704182,0.00023943598771515405,33.53655454069738,0.9636909653647772,19877.205026218267,6544.782544264764,1.0190885932095206e8,5.759731032356465e7
0.00256,-1.1805634702317196,0.0002362322450391043,33.02750300027357,0.957735394491005,13275.294803598,5350.473184451365,4.684223411188246e7,4.01583899371447e7
0.0025499999,-1.1802040026250007,0.00023537543668329216,32.97527475235854,0.900905514970262,12542.184533757272,4339.158874840431,-6.621756553388828e6,2.4115655837131217e7
0.0025399998,-1.1797682872125004,0.00024094253971346973,34.26939378477595,0.9177772178308523,15342.158497483768,4361.935370376551,-3.3616212584439464e7,2.137361157291161e7
0.00253,-1.179366263884726,0.0002407082803667094,34.86883916719741,0.9556201803376918,13571.671794796437,4919.990848233123,-4.597228571781556e6,2.4981995913839284e7
0.0025199999,-1.179416714129024,0.0002413455253336247,33.83836695763859,0.9692275569058911,14524.635595334508,4748.608331349017,5.110923039262415e6,2.333467576823047e7
0.0025099998,-1.1791385396144929,0.0002402996789468816,34.35410458661281,0.9973928386463806,10958.970543309728,5326.136048383869,4.698897093512483e7,3.2787227064023633e7
0.0025,-1.1789313125133198,0.00024132762886051637,34.939807699537475,0.9133287056418515,11365.505026843155,4438.734225355261,-1.290229111576826e7,2.294370188437352e7
0.0024899999,-1.1786385594024618,0.0002364957187792818,33.08857909602431,0.8978445157093352,6135.316912482523,4227.367798086934,-1.1714764561834175e7,2.070415714888786e7
0.0024799998,-1.1783876244400786,0.00023386049243622674,33.91168909854787,0.9545929606923413,13192.187548031548,5571.6962023648775,4.043590374100677e7,3.629799098698602e7
0.00247,-1.1781713697827767,0.0002381963489161199,33.36062505524946,0.9058375599000869,8666.284130421307,4379.842324441197,-1.127528069532042e7,2.5555934641838796e7
0.0024599999,-1.1777509899987897,0.00024192080236352609,34.020799728958494,0.9363508071562143,14627.629687518247,4289.460713534823,-2.8805587919764016e7,2.2164946134736978e7
0.0024499998,-1.1774765217151568,0.00023932965336878183,33.05498822656834,0.9147659508132503,12347.036467320233,4086.0250409482596,-2.1699843172603138e7,2.1303288738156937e7
0.00244,-1.1770909455597645,0.00024204929447077853,31.977482581298833,0.899725574547558,9274.12708660364,3866.3133583877575,-1.0843311065990925e7,2.115501613726067e7
0.0024299999,-1.1766604821223066,0.00024180061362186805,32.72209435009531,0.9484390853928739,4623.760232139869,4454.270003485791,1.1490791973455625e7,2.463491526818476e7
0.0024199998,-1.1765642098342608,0.00022777637874653452,32.07813429932117,0.9289092353701076,8864.672907359563,4047.798573418887,-1.3824035555032497e7,2.2156997912999034e7
0.00241,-1.1760588989061744,0.00022713389636865651,32.24541143692137,0.922204066862636,926.0469307483104,4573.712746191206,1.0311539414649004e7,2.44126959779617e7
0.0023999999,-1.1758586599542182,0.0002301515073581548,32.11462815055176,0.8982133073356653,7341.825420662826,4149.351105356394,-1.704175428927203e7,2.1493643830239117e7
0.0023899998,-1.175343375928792,0.00023219141789927947,31.290586000302483,0.9009511099616079,7524.7799593269465,4178.584440206564,-6.411654483109626e6,2.0520295692191724e7
0.00238,-1.1752050202786324,0.00023574669562275366,31.939664181845867,0.9131654770059869,5459.281391789224,4031.7393579631753,-612703.531278005,1.9421973470894016e7
0.00237,-1.1748213488171864,0.00023225377149968236,32.98944671403054,0.989688661969174,9391.320138751373,4885.591163903592,4.062630691481598e7,3.1552866967422795e7
0.0023599998,-1.1744587295994149,0.00022887244840015408,33.1077894637879,0.9235726097275776,6042.411995131725,4510.687882793009,1.7579744092001528e7,2.2740227391920533e7
0.00235,-1.1743273779514847,0.0002372372073400043,33.677291395963465,0.9381689565402508,9383.886467191018,4227.221718788464,-1.7169655423120942e7,2.257170627470255e7
0.00234,-1.1736806950169523,0.0002478210357560172,34.24538249023511,0.9652344282500206,10030.29484083898,4687.1293215088135,7.828328655226831e6,2.4307128460354134e7
0.0023299998,-1.1733313780954278,0.00024506839670129424,34.52787185106665,0.9857105745584374,13759.657666154344,4659.289603549597,-1.5728591825546145e6,2.627125692744547e7
0.00232,-1.1730351820011713,0.00023987253341438782,33.154694763366514,0.9476173943913845,10352.598994110502,4326.662467252507,1.0733983412252716e6,2.1147457877756387e7
0.00231,-1.1726696725919925,0.00023911811349917064,34.0479984880622,0.9229849789157586,11969.170425809685,4541.567964434064,-298083.7479268281,2.599771695356946e7
0.0022999998,-1.1723153721390986,0.00024320614117440812,34.067965781220416,0.9478689543405674,6478.967660421523,4333.719094729384,-3.3485642836395103e7,2.3855769479148e7
0.00229,-1.1718911175576943,0.0002456529464819681,34.276895194789375,0.9297350567198343,14644.574983860222,4559.1477316484425,-1.816383584276836e7,2.1515207822735235e7
0.00228,-1.1715496211341803,0.00023370772290608202,33.803772797055515,0.9210356609003999,17423.785333943597,4596.883513521672,-1.505565892451654e7,2.743302966801261e7
0.0022699998,-1.1713793985573806,0.00023592209873632986,34.17310896590571,0.9394906333961037,14313.671235679347,5128.405625725639,1.5865667847779056e7,3.057372870022841e7
0.00226,-1.1709187078258207,0.00024051395617741855,34.42306807588051,1.0142186715465475,20226.975987583417,5566.310389600541,5.4885918063170284e7,3.3510142274882823e7
0.00225,-1.1704282777398058,0.00024153934433408455,34.46309388112082,0.9549602829822778,14442.472867302986,4744.1482210586455,-1.3841871023606092e7,2.742570795784756e7
0.0022399998,-1.1701072556267962,0.00024341896193593175,34.76950646561311,0.94242899969737,13806.818076964691,4820.065339426213,279667.8894100347,2.515234093693049e7
0.00223,-1.1696875059008212,0.00024568430582614883,35.112320843068936,1.0097642377652225,7797.272878185362,5137.034202576954,2.9925141379558574e7,2.9030513730410025e7
0.00222,-1.1694609077184772,0.00023640417626892113,35.716488326020055,0.9712293274042617,7391.4279606078335,5132.876784479232,2.415970867562157e7,2.6347928284930322e7
0.0022099998,-1.168760235473515,0.00023569371592621814,34.979162725633664,1.001172872887508,8886.249454699455,5510.800123571552,4.374889218191368e7,3.0391078311466984e7
0.0022,-1.168386234581171,0.00024186072176261196,36.182752477711205,1.0582644951709153,11015.988767833527,5887.621721564543,5.427365367266642e7,3.5134175937558316e7
0.00219,-1.1680243763524978,0.00023807493075655395,34.540801302029365,0.977772820931619,9354.0195571863,5150.264999636679,2.8452555102712065e7,2.741391326702564e7
0.0021799998,-1.1674948534527738,0.00024145776442926394,36.059957875511216,0.9699857790100638,348.6501535440244,4979.947664876519,-1.0398028742339505e7,2.6420595092773397e7
0.00217,-1.167215258377776,0.00023739731668958304,35.99163111474436,1.0024738349431652,689.8130038845936,4978.892821963572,-2.2498095943247937e7,2.6867903578766223e7
0.00216,-1.1669336972322641,0.00023232403196308136,34.39033572172745,0.9185053996590873,3469.4067904079598,4206.511208455509,-5.917571459667073e7,2.1051831486431077e7
0.0021499998,-1.166476669772302,0.00023925622017758697,36.30772936599059,0.993576944592186,6450.263689253073,4669.072630703387,-4.5455571847255364e7,2.718204494984546e7
0.00214,-1.1662135431029301,0.0002492131144602577,36.53499267042658,0.994374927417687,8061.445873091259,4795.420740121767,-3.0808663903012443e7,2.7660417499508027e7
0.00213,-1.1658347218389453,0.00024444812203124316,36.35534900047761,1.046029769206565,11010.678250813853,4841.891305708525,3.635261615669687e6,2.7886514966712877e7
0.0021199998,-1.165236342892109,0.00024931693246653955,37.39395707397572,1.0718055438884007,10228.613840547074,5509.707423577771,1.1460534206336904e7,3.2621581699241493e7
0.00211,-1.1649870432338654,0.0002401338568512027,36.2877622244353,1.0673043431376756,16621.81701299142,5885.904816344047,3.975483426847285e7,4.3516726105580315e7
0.0021,-1.1645782729651564,0.0002512995169804242,37.20573929557331,1.1100061249883975,20030.278950496842,7111.608070167142,6.670092415212869e7,6.5956010291601375e7
0.0020899998,-1.1642216265050005,0.0002487963877147637,36.80298448004635,1.0552196265220928,19294.536546884232,5741.317402295235,4.960391629850554e7,3.1517689446999583e7
0.00208,-1.1635160703618377,0.00024194079466022302,36.26533371919427,1.0452537582401982,20002.0363108284,5552.706962789719,2.0061139925982624e7,3.153896977038188e7
0.00207,-1.1631668805911701,0.0002456152229981103,37.51719090055807,1.055556324769727,15700.393608004608,5857.754975925017,2.4669122357391503e7,4.018523197006169e7
0.0020599999,-1.1628203841818765,0.00025267628702124907,37.92039348654641,1.1080602962610908,25382.649396789002,5926.247671766503,2.5623716234403558e7,3.737994167664987e7
0.00205,-1.1625076143816016,0.0002520694797760101,38.588965332553215,1.1106636728318642,24690.50073552048,5749.165116851406,1.995462293259748e7,3.975081022002103e7
0.00204,-1.1619167094731633,0.00024658140036724966,37.75443125130514,1.0602806034898218,22013.352972171437,5884.67436924852,1.4926975899209682e7,3.4830179468748935e7
0.0020299999,-1.16159852486707,0.0002497647806339214,39.33239565755787,1.1334604786531433,19592.326043451852,5904.960967502088,1.2949989750969188e7,3.839791468197518e7
0.0020199998,-1.1611347051843766,0.0002518637600051295,39.137338512867345,1.1402111403717652,19122.744777695752,6557.462255365097,5.240823519460721e7,4.4631450741493344e7
0.00201,-1.160829030252034,0.0002508815619800684,38.22014101677126,1.104809147654903,16489.35299940257,6049.709918902891,2.830868898722865e7,3.588732057435977e7
0.0019999999,-1.1607006709465657,0.0002616141753615154,40.21510969168276,1.1008736929167349,27561.56953924205,6532.235692344652,5.645367831695566e7,4.562606772901575e7
0.0019899998,-1.1603975291663278,0.0002615293025136853,40.621259790467946,1.12649091995662,23004.992705200297,6502.4785547598085,3.858758943746017e7,4.415339870282521e7
0.00198,-1.1599862362057438,0.00025373455247842963,39.94354578858976,1.1555637007644066,27185.57858700772,6635.926485359738,6.92708291791932e7,4.123304534135663e7
0.0019699999,-1.15970911492621,0.00026192767579232636,40.68604079323385,1.1713697839553356,19431.136675025733,6145.343422896275,4.2532469231417775e7,3.822727865713279e7
0.0019599998,-1.1593917870597263,0.0002549233201494895,40.4307587673946,1.1320257950368309,19059.758514260557,5621.6697272122465,-2.4267569984005436e7,2.9842649368062872e7
0.00195,-1.1588618431947288,0.00025871646622162514,39.866031260441545,1.1831749359014823,16203.029933231202,6407.15441224806,2.4028811934498765e7,4.270977321723548e7
0.0019399999,-1.158475518885078,0.00026333277354359254,41.06852627963941,1.1265419697533103,16230.00530802792,5453.358194479092,-5.940859984137953e7,3.1517521584909976e7
0.0019299999,-1.1578997158651958,0.0002639820867949592,41.47797136716739,1.1493899565693317,-405.43924838214025,6081.4876881985965,-4.27011535067378e7,4.23103306517107e7
0.00192,-1.1576719154257413,0.00025246864143944935,39.692339662726226,1.1160957672494713,7359.52468504194,5894.32787845163,-1.2900993686476326e7,3.58605071161117e7
0.0019099999,-1.1572137979400385,0.00026230188910662014,39.82059839053809,1.1209465703933288,5045.896126260705,5806.26565286516,2.18457590519412e6,3.453968143735753e7
0.0018999999,-1.156899683474724,0.0002534383783227493,40.27660563543605,1.1830583783638904,17264.555473180415,6837.287825030119,4.691028792959195e7,5.73461756585999e7
0.0018899998,-1.1564494845750761,0.00026123948069186063,41.057531430522154,1.2310124210985616,15767.319571014867,7474.143151633421,7.957676230206576e7,6.6672753973295204e7
0.0018799999,-1.1564418526625388,0.00025052388145365215,39.896491405095695,1.0992875279790242,17895.057359819202,6278.586802514988,-2.0331649709313624e6,4.541966565421469e7
0.0018699999,-1.1556895421153512,0.0002533582031143745,40.406747717114065,1.1761861617835148,19152.74004575634,8456.225507913157,7.876150928423508e7,9.626179368104233e7
0.0018599998,-1.1554101338309775,0.00026010334551991994,40.66701438826147,1.236646806828031,28146.549959984666,8596.826084341275,1.1193935362694426e8,8.797405768149975e7
0.0018499999,-1.155092749763748,0.0002587357057446364,40.41213720075462,1.2629060365993439,22350.524533412114,8223.51894753923,1.1927320398648968e8,7.271844741412675e7
0.0018399999,-1.154644869880353,0.0002668858152741582,41.901226994419304,1.2093264261334906,23247.929356715973,7490.372841689263,7.836738819289505e7,6.167590173454735e7
0.0018299998,-1.154369851196016,0.0002759640501031067,42.85627239345862,1.2083816747843705,21697.65902691639,6905.815532248652,4.436813769247406e7,5.092038566941388e7
0.0018199999,-1.1540522595917186,0.0002748184544491368,43.316225849248845,1.193290034922604,21505.38425641461,6836.900528673486,-1.5868144456010818e7,4.5895880855656326e7
0.0018099999,-1.1535385024921503,0.00026968869458752625,42.480865460669186,1.2118257604138278,14511.05899653184,6527.503144621278,1.3451715930211244e7,4.6537550191582054e7
0.0017999999,-1.1529038546894907,0.0002752911489429303,43.58527404613869,1.2047583292526103,14809.182691512999,6575.948307754496,-1.0403002543882642e7,4.291847551832414e7
0.0017899999,-1.1526317432212503,0.00026679863620501326,44.175064991092285,1.2242723380320149,16160.134618216654,6720.508252959648,-3.595778180601163e6,4.820370583365347e7
0.0017799999,-1.152171482784571,0.00027096726484605204,44.33901335656613,1.2429840764299547,13817.45818686072,6942.458508220381,2.7936765329165135e7,4.050313941220347e7
0.0017699999,-1.1514449053943767,0.00027299910260900095,44.67604966997202,1.3352407056499298,17219.240381997104,7788.35527083371,1.0634226559005632e8,4.4418753160308644e7
0.0017599999,-1.150966673579884,0.0002695992175986611,44.244897576214925,1.1986277220938721,18706.207857982085,6910.3054823617795,1.3123779285425726e7,3.760196298898624e7
0.0017499999,-1.1504778905871096,0.0002681683197992671,43.144793974846564,1.1493364468182516,8653.480385588815,5885.853076315429,-5.8185463627343774e7,3.1254332261655767e7
0.0017399999,-1.149677364152773,0.00026082629587542163,41.836120149159456,1.1222733416111506,6919.318027107079,6007.217887969679,-3.1419914523888513e7,3.366590972189919e7
0.0017299999,-1.1496910152420305,0.000267897051689384,41.95647881394166,1.1804080612674706,9543.91579433439,6475.803335624354,1.6569676977781173e7,3.798281553215125e7
0.00172,-1.149098519313046,0.0002586797699369325,42.42911511102478,1.1761046824745647,15087.502404676174,6246.657133604124,-2.6727071149331953e7,3.844592474188827e7
0.0017099999,-1.1484676601528137,0.00026862358853103896,42.88615142271566,1.1977970087644318,19564.48086162217,5985.667992259654,-3.712759444353455e7,3.521549281380764e7
0.0016999999,-1.1480741388229665,0.0002669083514495331,43.0454910325193,1.2228448254240216,16811.689926392763,6530.988368329662,-3.368943819845653e7,3.993163973330076e7
0.00169,-1.1476042313203132,0.0002728948850810889,44.82663964268956,1.3019774730815477,17229.446432160625,7782.21263886676,1.6205187083814276e7,6.27423078242305e7
0.0016799999,-1.1472823496288254,0.0002755710029835309,45.2576282084309,1.3089516681890645,12448.22255892267,6721.8309455474355,-4.473937377699976e7,3.695724565255357e7
0.0016699999,-1.147125662573047,0.00028039194051312783,46.568746552384496,1.3676458640885532,8732.719782990749,6811.661831840843,-5.060826629397808e7,3.9727772637959e7
0.00166,-1.146687988811798,0.00028151816914130266,46.881784392306635,1.303451254788514,7103.568866818668,7089.429058088081,-6.5552480557826556e7,4.1397154967096e7
0.0016499999,-1.1461334763950388,0.00028780004952921905,49.044355134361815,1.4155197037091758,280.4989924125483,7950.911273282546,-2.0891852907864846e7,5.838854480023077e7
0.0016399999,-1.14569906395086,0.0002859757639377419,47.78978713940797,1.399444631531734,6238.848063984145,8420.016071039332,4.96266949642562e7,7.484622453655602e7
0.0016299998,-1.1452115514980468,0.00028634474098043023,47.90069725487754,1.3966073630890021,10837.636256354323,7820.528261581821,3.047449961128826e7,5.5686769763267055e7
0.0016199999,-1.1449352176771486,0.0002806761956237014,46.488789624971226,1.343687731384447,16611.339575932892,6779.175355119999,-4.4526634607735425e7,4.056255954849904e7
0.0016099999,-1.144326830490506,0.00028535527583284625,47.770306337271315,1.3711133385243472,12192.446144997914,7415.4396149085305,-4.4090719929878086e7,4.286711710505421e7
0.0015999998,-1.1436974957422235,0.0002840820803395047,47.38909949259259,1.3247360420936216,11847.276872832239,7291.940641167655,-4.879879731080366e7,4.373816284542512e7
0.0015899999,-1.1432707526414838,0.0002754791822948573,45.98441209871175,1.2888191303886665,21882.682233115807,7828.194557407315,-2.59657123291527e7,5.048179277891997e7
0.0015799999,-1.1427273682765242,0.0002720722041668734,45.94239427124085,1.2890559582561942,14084.570864666457,7848.6593843495175,9.25516076713406e6,5.238988234072832e7
0.0015699998,-1.1426074297116018,0.00027323581561287475,45.95786580335934,1.3625336052338537,9861.21885705998,7882.096624106915,6.137311742018803e7,5.583978474265553e7
0.0015599999,-1.1420294408267981,0.0002745458192683399,45.50853705363583,1.3202085389903062,7932.487904246394,7340.024813542228,-3.021783456916489e6,4.5866566519274466e7
0.0015499999,-1.1415424678980461,0.00027041606220315056,45.274450484411666,1.2600961012317804,11543.881743774598,7624.129399608885,-2.1662399049451705e7,6.2824603987497e7
0.0015399999,-1.1408527131269117,0.00027012429754449436,45.61346330423156,1.2393385050624752,7169.024591504485,6488.273595294461,-4.019665256043406e7,3.6856902682487406e7
0.0015299999,-1.1405074960998842,0.0002756070362213221,46.520102851527454,1.2820274506107294,4452.558035313013,6944.653532938183,-1.0616469933108564e6,4.209627402467114e7
0.0015199999,-1.1401730122999638,0.00027568395591708186,47.446087731654835,1.338117025241157,9105.967815455835,7877.543523522678,4.31065270538365e7,4.8079867288111515e7
0.0015099999,-1.1398660551053506,0.00027259575067213344,48.281402363713525,1.3610630293451917,25276.761436336645,8389.764500928126,1.9634615528398488e7,5.432977847506872e7
0.0014999999,-1.139394460850705,0.00028710659792901535,50.04812596960617,1.4267764714860445,27938.837747972346,8695.327620537577,4.711471505321099e7,5.700868613793278e7
0.0014899999,-1.1388639120308965,0.0002838749243575063,47.83312932879653,1.2993638808758612,22855.2235614539,7595.5170858062465,-5.627940535192425e7,5.427291763940281e7
0.0014799999,-1.1384967111549213,0.0002877807103071934,48.081584061647476,1.324807330033129,26322.98654197566,7540.931880053149,-8.626527162326636e6,4.617222534095762e7
0.0014699999,-1.1378452652862883,0.0002907704110916592,48.139862117033296,1.3178400953191851,21920.65985226057,7926.623253352995,2.2789853422577125e6,5.315342218603472e7
0.0014599999,-1.1374182977400777,0.00028704057315835386,48.634311004443894,1.3358254325076646,16020.348888234195,7550.320108700223,-6.08128703417161e7,4.877660350804238e7
0.0014499999,-1.136980811336638,0.00028417993844627513,48.85109808227812,1.347952926302602,14769.68905066927,7705.627546242199,-4.955944840501646e7,5.109585772374678e7
0.0014399999,-1.1362987508691003,0.0002884015909098824,49.388104340526716,1.3779496183857445,34068.11107194937,8948.141077004442,7.545981084864011e6,7.171651903824724e7
0.00143,-1.1357948396577344,0.00029077782169791033,51.18087777470111,1.473719371551125,30781.5735249539,8726.378057254575,2.6518589675877385e7,6.163834306074711e7
0.0014199999,-1.1352276657241016,0.00028867070344502417,50.9839095292445,1.453745172150929,25901.998202282837,9650.660911841045,1.0904186871000837e8,7.332895904414041e7
0.0014099999,-1.1349528097524606,0.00028337667830089983,51.195708678863234,1.524871284765278,39421.74385922796,10796.781521197727,1.6697608299284968e8,8.68893150964297e7
0.0014,-1.1345022017606239,0.00028270504329592057,51.282978066083984,1.4010765022356366,16341.185178347183,8919.317838556946,2.4838184655837957e7,6.1080279208909996e7
0.0013899999,-1.133993362679259,0.0002892527931154851,50.78420312303679,1.4518216209150923,21214.19800689505,9211.828273092604,5.3142738774601266e7,5.652348104157722e7
0.0013799999,-1.1333625481949998,0.00029926893650708845,51.84055425754877,1.5226136294701371,33543.96522707257,9810.258066181472,1.4757911070893422e8,6.807446048547408e7
0.00137,-1.133117810260934,0.0002988926529221587,53.159317522645864,1.632986885114876,42053.05783542653,10957.304711808358,1.7918270860778475e8,7.85383025836462e7
0.0013599999,-1.1324884385499607,0.0002928103559172071,52.558909411561295,1.5672343296654765,52078.08426547458,11705.758728198181,2.5851316417047697e8,8.960856430981947e7
0.0013499999,-1.1319779968504688,0.00029970551524430376,53.29606324998705,1.5210175567563835,43242.20452164508,10491.686500352034,1.373117733123436e8,8.316962336976185e7
0.0013399998,-1.131344193129843,0.0002891692572391505,52.39683859056338,1.5159720445752163,47868.164209782364,9993.811236392874,1.4989907103922895e8,7.087599905249469e7
0.0013299999,-1.1310307833800377,0.0002892104262987367,52.00207534055572,1.5754797690016369,55998.862869721146,11126.870536661456,2.404907373497978e8,9.056972121705939e7
0.0013199999,-1.130353939310314,0.00029610599826262167,53.87905148279311,1.685784763674466,62189.18467564904,12454.603739834825,3.397455923029407e8,1.0675729866756494e8
0.0013099998,-1.130039701566056,0.0002963935911498652,54.15764571077289,1.6262178023278515,54411.67104919582,11028.924034843265,2.035938421703626e8,9.036593536977829e7
0.0012999999,-1.1296474887642556,0.0003015545402205812,56.12926967429145,1.6306227018288735,45275.05124060152,10617.893957381424,1.639751930501527e8,7.704008836197606e7
0.0012899999,-1.1287453489058579,0.000304735687201196,56.625562286464955,1.6456478414952058,45151.09884966494,10577.556158119893,9.294401268660943e7,8.394572905734193e7
0.0012799999,-1.1281047043742585,0.0003128594912539891,56.933519477734585,1.5617786703837004,33060.17373292391,9475.593127284605,-7.029698134708854e6,6.1559845968542166e7
0.0012699999,-1.1274940488078529,0.00031466525726060014,58.145331487732435,1.6317914925086514,42246.934619257845,10321.241901279725,3.763346232257363e7,7.350758444304597e7
0.0012599999,-1.1269282221981245,0.00031394745114579576,58.72347221762213,1.5877521101633079,25653.121553704652,10297.398679801983,-2.878068470984758e7,6.912947915850809e7
0.0012499999,-1.1265086788851972,0.00031254835278381394,58.14082073385481,1.6218483201912455,18661.814538363615,10452.612228620446,2.3293444464295097e7,6.7090089049578175e7
0.0012399999,-1.1261397142728922,0.000318263110734558,58.62853477206882,1.5910056576368803,29285.771599636922,10411.86913305992,-2.945388505751419e7,7.717945087108393e7
0.0012299999,-1.1257070135907425,0.0003110195471306277,57.67481474189715,1.5645910010622066,26470.211345618605,9909.059223408263,-8.559330715459295e7,6.898536716073905e7
0.0012199999,-1.1250100323323067,0.0003097063677715319,56.702035654325286,1.566423694822775,21321.044195979375,9366.857603937993,-5.3749570730721146e7,6.767389894533789e7
0.0012099999,-1.1244646563458984,0.00031749884885692804,56.98594988603177,1.5817484491112825,24960.729669473494,9322.9176327981,-7.192326404853918e7,5.921649940440404e7
0.0011999999,-1.1237487425518755,0.0003120778225328514,58.641900981492945,1.614423169679209,36570.338039292554,9640.809233297823,-5.652220770920856e7,6.207058200954463e7
0.0011899999,-1.123260673288122,0.0002915076844218235,56.75016628844888,1.5853226767586779,38467.74223200828,9210.837604087865,-7.060650753010923e7,6.033823819918076e7
0.0011799999,-1.1224546588662898,0.0003062162087543849,57.31909787365365,1.6089906884342036,45134.46717903822,9773.820317107935,-3.83478872751383e7,6.620150492441e7
0.00117,-1.1217248515293765,0.0003068542977300235,56.89025909582889,1.6095493801831002,31410.836963102836,9619.957005982373,-5.849831507493612e7,6.3888623350879386e7
0.0011599999,-1.1215161113288652,0.0003091162767424999,58.28361074835653,1.6250820309077387,22923.21675889871,9569.939246685115,-1.2249240143079393e8,6.234563175755604e7
0.0011499999,-1.121253531955,0.0003042042905841905,59.630341389265865,1.7193647314162646,30702.0219481811,11554.317100079285,-2.42716183678111e7,8.729618707573931e7
0.00114,-1.120549507642892,0.00030846166664767185,58.80625209167421,1.5952417081288541,21754.71531843229,9330.719854290464,-1.1585606984406528e8,6.155325840839641e7
0.0011299999,-1.1199319842528512,0.0003080788253368108,58.41090904167564,1.5911179867079868,27917.44731365698,9513.634725707416,-5.204839953248543e7,6.3059854172207616e7
0.0011199999,-1.1192174255582823,0.00031560858560370343,59.065316693573735,1.599879600349624,21305.759547841135,11148.96524679182,-1.3323923573934421e7,8.395073021369821e7
0.00111,-1.1187811947670316,0.0003147342726812939,58.81500680740355,1.622157139933822,26169.13762577111,11011.463995580758,-2.3461849360918663e7,7.965697315502954e7
0.0010999999,-1.1181893761528525,0.0003193437239990344,60.66897445477409,1.7052762920091789,21532.182408287463,10913.182927568996,-2.635778759603943e7,8.209263136983791e7
0.0010899999,-1.1174988886945685,0.00031494828840636623,60.42196777021147,1.6731460486943923,25947.392996766757,11509.530893575777,-2.4486392681880094e7,9.104097278309166e7
0.0010799998,-1.1167999140090257,0.0003151825557091275,59.170494112139224,1.608618614088578,24048.068283031607,9929.554870640533,-1.1087077192109054e8,7.086785788143082e7
0.0010699999,-1.116161155061992,0.00032481268943219217,61.78665614117714,1.6925575892789806,36682.78184373937,10881.284463254284,-6.617952685716592e7,7.568202437004016e7
0.0010599999,-1.1156375608247282,0.00032395088586227946,61.81741007627651,1.7427030968290012,32162.83215306433,11429.950828804296,-5.667744013597936e7,8.928864187901123e7
0.0010499998,-1.114912498895547,0.0003253645706388572,60.81859858112185,1.7264247011069547,43094.51833843745,11337.649682367017,4.020971563789489e7,8.666661529168816e7
0.0010399999,-1.1143613830799224,0.00031956423140371975,60.6564578769266,1.6536818666217292,29778.648904902013,9959.62778429595,-6.040143537675057e7,7.182921608650239e7
0.0010299999,-1.1140413504105462,0.0003240860524996794,63.7442605844005,1.7279820236123953,35820.53810951663,10124.065959816255,-1.44993558061136e8,6.974690751646513e7
0.0010199999,-1.1132834148869137,0.0003353161993555574,64.77499994600478,1.7470028734034488,43609.5454916713,10382.251508827592,-1.2749283430582769e8,7.672230910443155e7
0.0010099999,-1.1125829695970308,0.0003342046762929212,65.31168620116752,1.8576671990263083,43700.03478317881,12538.623824410748,4.115428961355996e7,9.718921086221936e7
0.0009999999,-1.1120899517619536,0.00033648009484816985,66.1194477689035,1.8759651887032807,41703.05390620338,11492.431058244547,3.661387932266079e7,8.261277072790226e7
0.0009899999,-1.1112158052368368,0.00033742555099953314,66.08430852132201,1.9289528217792347,32846.94293681929,11749.75487630902,2.8180118496726323e7,9.23022691031562e7
0.0009799999,-1.1107435256300788,0.0003422302949103613,65.88423035211254,1.8986910093147769,32465.572573402813,11580.177204201824,-5.868291715015955e7,9.005123760710591e7
0.0009699999,-1.1104758851983207,0.00034311959931766577,66.36365897434762,1.984739675755653,26021.110721042343,13407.415406461358,7.40571118961665e7,1.0312272446798195e8
0.0009599999,-1.1095411764482035,0.00034089594669909045,67.47028185232999,2.001030270048353,23246.807869786084,13645.096966488802,2.858324048243138e7,1.0678022832188445e8
0.0009499999,-1.1090894367380468,0.00034842723908590727,67.53855001790431,2.036670995838512,36259.64714738035,13542.478863211674,-8.744686270631965e6,1.0105947877126855e8
0.0009399999,-1.1084265546551935,0.0003429821746881914,67.23195533643282,1.9632760913817844,21136.289196838494,12843.60668766113,4.367758082090104e6,9.481940508387893e7
0.0009299999,-1.107658142468593,0.0003425522540398013,66.85746202881106,1.8918193258797782,26496.312758702774,12831.659754319648,-8.11290632066198e7,9.458616646354598e7
0.0009199999,-1.1071664872325,0.00034272345728049387,68.20884635520105,1.9903319468043996,35081.91998121657,13524.319576627186,-3.9222994167186975e7,1.0626624940425631e8
0.0009099999,-1.1065379187696498,0.00033662128500045423,67.70469498424549,1.8606280502869867,41344.512231078676,12158.096036806395,-7.717166583981061e7,8.843770973199287e7
0.0008999999,-1.1060552159835546,0.0003392969742162576,66.71977147192713,1.9560861576498982,34517.33984371451,13120.346422742701,2.5100351174337853e7,9.522445775137775e7
0.0008899999,-1.1056194731667186,0.00034138978088736827,65.52792235646942,1.8869727779325767,40084.864385008994,12286.553365559741,-7.699526102108827e7,9.213085112418737e7
0.0008799999,-1.1049284681491411,0.00033271177886682967,64.70233677054229,1.8162654902508573,39735.79758412656,11246.144342072492,-1.2491011474792187e8,8.318355034278002e7
0.0008699999,-1.10426219118582,0.00033444756691734204,65.79091940145031,1.908450682732331,26583.043500247528,13213.7617388859,8.195710750599341e7,8.838782734524709e7
0.0008599999,-1.1038477542293743,0.0003433108680697276,66.91422772661184,1.9521402039069786,39628.02351495229,14115.76793853029,1.42424272681401e8,1.0882050397550099e8
0.0008499999,-1.103062778300236,0.00035459556257315855,68.68392487280123,2.0072325959312294,40188.37827368632,15316.69243170003,1.991736719935804e8,1.3103640075417107e8
0.0008399999,-1.1022458002366016,0.00034902568333747605,67.6243988677904,1.9497645181673477,31889.202871949947,15137.525479567452,1.526482471524086e8,1.371608609813979e8
0.0008299999,-1.1016678577180445,0.0003588486020841285,70.82175602048196,2.0107180762544514,42636.667581945774,15676.133801385868,1.424424649276595e8,1.3500644333402315e8
0.0008199999,-1.1005953730288278,0.00035944348672817543,73.89132484241097,2.1350716080261427,66329.31164846929,20026.425686268813,3.510696063525066e8,2.217925102482452e8
0.0008099999,-1.0998474002724214,0.00035502229902496796,72.82005970448212,2.0838980425570757,63199.43109277811,16435.224425953045,2.0884367309900168e8,1.5456342765413982e8
0.0007999999,-1.0993592577888676,0.0003471286181742215,72.55043780552,2.0474413950141814,51649.43368533131,15010.663693123615,1.3398369286568289e8,1.202304840830906e8
0.0007899999,-1.0986816929576162,0.00035699846476921484,74.49146215699085,2.1130690150990756,57769.73875170701,16618.288047917715,1.464988423706483e8,1.7072060882674348e8
0.0007799999,-1.097764518853867,0.00034951418144397,74.62447342736668,2.0938885088139867,63029.88412595207,15088.34554808819,9.903899363756977e7,1.3146806520763919e8
0.0007699999,-1.09723800556035,0.0003512230257071828,76.11244588624362,2.1173043099988407,55991.72659354328,16324.825915735311,7.15940284943398e7,1.5708051465773484e8
0.0007599999,-1.0965896502649592,0.00035283573063213847,75.60208644096095,2.0830599050539442,61537.79963599593,15327.496757160032,7.949591053087983e7,1.3912019780224633e8
0.0007499999,-1.0957579948541025,0.00036275682324984497,76.82528472297874,2.1328046770803217,56441.5999280416,15307.005311989886,1.6430356544281782e6,1.1845866165283863e8
0.0007399999,-1.095349499005624,0.00035611229469896224,76.49006044156701,2.0691857063253623,53585.201243268115,14173.077772168626,-5.320000145638324e7,1.095040229744786e8
0.0007299999,-1.094453682403321,0.00036676192304342827,76.76025805214493,2.1305164478689926,60863.71149793408,16356.359077767866,1.755349145725025e8,1.3087018807024094e8
0.0007199999,-1.093768120904922,0.00036925529054980495,80.71300472157735,2.2165199776390963,70190.33031023559,17456.939735688975,1.3801882835099232e8,1.5829721876453802e8
0.0007099999,-1.093102511422852,0.00037565762623423526,81.20068921982225,2.2499123277160376,68351.61430884381,18280.633554273933,7.519319212354523e7,1.7669409195590457e8
0.0006999999,-1.0920817204308202,0.0003777324992423954,80.94594302445805,2.167785652748895,75562.35396772946,17343.649875676656,6.753019178361614e7,1.632807354719895e8
0.0006899999,-1.0914317968894123,0.00037675251775110046,80.42089406493834,2.197209573237033,68253.25874771201,18102.66077590641,1.3771582495121174e7,1.627998565071745e8
0.0006799999,-1.0906560466190633,0.00037226095888647084,79.81086609872179,2.1796720445942146,65255.47916135771,17447.584410729025,-1.9986611668090466e7,1.4343334483780342e8
0.0006699999,-1.0900288602944113,0.0003735190250026559,80.0600212585323,2.2420648544539903,45336.933011731955,16067.152137897523,-8.801840275034744e7,1.2511558744339128e8
0.0006599999,-1.0892603079968766,0.00036486982712564855,79.18506383667929,2.20858171746602,50191.752183217926,17675.305601164866,-1.865693660040802e7,1.7362087785037702e8
0.0006499999,-1.088532322521016,0.00037326958898886096,82.56872415673168,2.2832614653291783,55590.651681983196,16303.176616341438,-9.435167193736055e7,1.520387943973842e8
0.0006399999,-1.0878056443685917,0.0003824464839403405,82.70594163515138,2.3647380425930065,60298.03142435158,17395.397212146563,1.0758436592252196e8,1.6761770732619238e8
0.0006299999,-1.0867709186783987,0.0003786664517275602,81.92758762685932,2.3989634962215143,61960.2226323515,19532.823744767695,1.864064534526196e8,2.0747280521553802e8
0.0006199999,-1.0861011925908228,0.0003853172207379335,84.16291868082502,2.5294004519788835,74479.91730501401,20607.648806465622,2.7518766718210167e8,2.1424753100795555e8
0.0006099999,-1.0852532382078939,0.00038808774530626463,86.62248374854036,2.638072067938805,106235.64613196757,21234.564977375645,2.6662036670942768e8,2.1607871619547725e8
0.0005999999,-1.08417573457125,0.00038845007262080725,87.75433814453874,2.69384047910247,108779.24885476119,21678.539494681667,4.5549952419665253e8,2.07022326967301e8
0.0005899999,-1.0835952259662889,0.00039372656953542615,88.40636784269405,2.593206511029654,100695.1496301024,20735.982627274796,2.0081496306251344e8,1.9728008929121017e8
0.0005799999,-1.083008632685079,0.0003935197032942792,87.62026373736184,2.683450368586202,111118.08929206575,23301.401723779054,4.060570487758148e8,2.470821366133438e8
0.0005699999,-1.082164262793712,0.0003846910832785666,87.35211534992848,2.696042122557564,77878.24216846697,22608.07371561122,3.158115188024408e8,2.3498033066677636e8
0.0005599999,-1.0814379755053531,0.0004027122836256641,89.18770611613998,2.704889745932362,100170.07639033155,24837.630026434144,2.871771630853317e8,3.0271515167288834e8
0.0005499999,-1.0806066202104152,0.000402237211144102,87.61352976800204,2.6235228934668897,96450.1715883408,23888.801614733664,2.5327281781725958e8,2.5439836645021516e8
0.0005399999,-1.0798922684329695,0.0004006402394395282,87.73581275689213,2.600802799971201,86076.99157277381,20122.011142868174,-4.7950864818758294e7,1.9945774198440012e8
0.0005299999,-1.0790387937057815,0.00040899564924126296,87.4468160805328,2.480454936898764,93029.64158234866,20803.29625745537,-2.4856739235930912e7,2.1297496773734158e8
0.0005199999,-1.0779197431897667,0.00041053150988125956,90.77211856057832,2.598032105655882,77422.66383583921,19871.177321965675,-5.729770078243395e6,1.8677000087684223e8
0.0005099999,-1.0769436011315248,0.00040513900593486127,91.85332038015169,2.6445105987172868,79148.88191339119,22419.59194361717,1.1983808491666703e8,2.3510814988290083e8
0.0004999999,-1.0762447443105454,0.00040380633204662326,91.97604108606507,2.662810734908771,98002.28761771247,23577.242287571768,1.459814164931537e8,2.5680160936246705e8
0.0004899999,-1.0753199973340228,0.00041034970738574927,95.49944145627853,2.824855275740211,95396.82425555543,23157.102905371674,1.418665468539138e8,2.1617072047596177e8
0.0004799999,-1.074090252512892,0.00040898932377533197,96.58718038928977,2.790044497154403,98651.71256635844,22903.348381681768,9.881752873998247e6,2.229680975772968e8
0.0004699999,-1.0735391609985943,0.0004185392254438332,98.57983547590165,2.788111627638556,89824.97425559614,23724.439874082884,-1.0434134205696405e8,2.406501986745917e8
0.0004599999,-1.0725429060662903,0.00040896819095899146,96.89695916761053,2.7844057904003607,100806.71776366877,23425.34735733412,7.600013305018875e7,2.2061147261734787e8
0.0004499999,-1.0719771987157407,0.000411487385849942,97.39880173583815,2.7653377982738143,106198.87142353211,24098.278874515876,1.3071101159320928e8,2.3972694812736535e8
0.0004399999,-1.0710329243498848,0.00041403681016424825,98.94172373243445,2.8523899413577016,97022.81130820299,24281.741160949547,5.196944123566971e7,2.286646741602418e8
0.0004299999,-1.0700062326889794,0.00040402735648762615,97.82705916873991,2.753581829049631,114113.54079597328,23536.68825734017,1.837945237920134e8,2.141563688351044e8
0.0004199999,-1.0687310307284452,0.00040706656094559394,98.75682046380236,2.755893673381753,106365.02666726292,24189.589775211956,1.1907179433040598e8,2.6288385973507756e8
0.0004099999,-1.0679673879085734,0.00040992916181870314,99.17250585919554,2.754154119899721,112582.65517132319,26056.98974023129,1.8407354481123728e8,2.563349876864178e8
0.0003999999,-1.0669514591734264,0.0004161919598235804,102.14111556768935,2.8958952393554847,128268.46416297104,26378.520837280525,1.66556034094305e8,2.5944133959686556e8
0.0003899999,-1.0658190713669156,0.00042604748527751927,102.08601128745221,2.8828702779806084,130985.6109995055,26516.361310210246,1.602141796197631e8,2.694944377967019e8
0.0003799999,-1.0646632774170643,0.000435926310896921,104.17603695408572,2.9921557376087997,113253.03723704982,29915.372481408416,2.3221029729353568e8,3.7050254569355214e8
0.0003699999,-1.0638099326153938,0.0004369567544897845,104.30763238901139,3.029518547956945,117182.97873560229,29040.63228844956,2.2411951835767514e8,3.4520570728597087e8
0.0003599999,-1.063010302295605,0.00043368445879399725,104.88382079090954,3.095786614902498,145348.281191683,32177.25932201202,3.8716515708272785e8,4.4338857389172864e8
0.0003499999,-1.0619033345053375,0.00043821014385001824,105.12845628466154,3.2360651942783156,147095.7747151734,32878.35071525453,7.006867946940541e8,4.57706578351591e8
0.0003399999,-1.0608585103457724,0.000439406449117032,108.08148727732218,3.2514700276377417,157782.13797672177,33284.922861811596,4.676687310212913e8,4.336489552521444e8
0.0003299999,-1.0597988075604998,0.00044107183030343556,110.1199255155397,3.3221755436896494,166451.95938369163,34521.19875302825,7.042916761365254e8,4.4911711980315e8
0.0003199999,-1.058804393713681,0.00043700661255368685,109.50203608532306,3.3409796235612736,176733.5243290258,34937.81751618786,7.88629597931225e8,4.939192818171301e8
0.0003099999,-1.0576885164377017,0.0004328583648553718,109.88951164448156,3.4298576422192153,180880.55923839027,37964.50918034662,1.109194398163772e9,5.1685938371691227e8
0.0002999999,-1.0570328502211408,0.0004343586908493569,111.64418481194807,3.4442402854695753,180592.16284174882,35456.03513016315,7.947954827542596e8,4.6369173559147644e8
0.0002899999,-1.0563620961923057,0.00042852426264342486,113.22203583782418,3.536655216576734,202811.21294924855,42510.79176387731,1.0763584664938653e9,7.795084528268119e8
0.0002799999,-1.0553790370615452,0.0004355217778381625,114.96725562608609,3.3328528761739133,181494.91946178704,35297.719254727774,4.4619310505567026e8,5.626044337384745e8
0.0002699999,-1.0543430811632704,0.00042720220788721103,114.73493010636912,3.3398680300046513,181897.86922169168,34982.32372988819,4.869807425904592e8,5.442938124515499e8
0.0002599999,-1.0533495492659306,0.0004306534005733271,114.17605596231131,3.3023946128592385,165436.84106027003,32453.360882885838,5.507363648831716e8,3.629677038616401e8
0.0002499999,-1.0524710553896277,0.00042409896362221623,114.16375305537032,3.1591465710056728,169549.4759387689,31243.15223072943,3.182735028266678e8,3.316263462882758e8
0.0002399999,-1.0515520818627029,0.0004291412788654643,116.21280259053857,3.3482276784161096,191935.33387465237,34116.304173213524,4.6730557053863436e8,3.710515826224807e8
0.0002299999,-1.0504387104564772,0.00043920142826038273,117.02569534832166,3.4032240246306547,177416.0323628161,33851.153506987095,2.749191408190086e8,3.810235682725684e8
0.0002199999,-1.049523739144188,0.00043507818434771015,116.48228991285251,3.378682969479875,169246.75657858668,32345.583306356224,1.142002930500693e8,3.4021233186826867e8
0.0002099999,-1.0485807022555127,0.00044110210468007637,119.74774291283467,3.5705376641133255,166246.42204415245,35188.230490866306,4.898071965383939e8,3.638528843521338e8
0.0001999999,-1.0476636198591722,0.000451868938807356,123.22988506615967,3.6470455870518137,197929.79335257673,36646.10670227799,3.809170995252762e8,4.520701314092605e8
0.0001899999,-1.046483960809271,0.0004535122560702061,123.56193296575972,3.602872069576102,168590.01762567286,34068.46934992549,8.4927885223094e7,3.390242528262235e8
0.0001799999,-1.0453829875265575,0.000458950988304754,124.69861808945271,3.636837357877707,195850.44704657333,35518.48511793416,2.579963854478074e8,4.027582482616908e8
0.0001699999,-1.0441847851159478,0.00045784916698588625,124.549969212291,3.5770382341621234,170665.15272920416,32006.354748405553,-4.499762250398534e6,3.386620944432609e8
0.0001599999,-1.0430654904285965,0.0004638930170471275,124.73343640394123,3.593042089710507,160356.48079497265,31177.68021079945,-5.533213192998651e7,2.9652024950935906e8
0.0001499999,-1.0418595504291797,0.00047050239104112437,126.40825083384671,3.628695862004066,173996.98564085242,36549.369735571105,2.7007671382311237e8,4.2824857399486893e8
0.0001399999,-1.0407376999632738,0.00047403626638437745,127.93173139051557,3.679731663810655,171094.95799839456,42220.23898314433,2.6058677509973094e8,6.809001757614107e8
0.0001299999,-1.0397051240458306,0.0004819286263349219,129.49514123868624,3.6431832319984663,159037.5491180681,40708.645110733196,2.4704267399267226e8,5.933788338772748e8
0.0001199999,-1.0385672748275554,0.000483026744493139,132.35321207710945,3.772913388603382,158418.61114717598,42437.97344694835,2.770694962495634e8,6.29997181984738e8
0.0001099999,-1.0374368252649144,0.0004961350592574515,135.5104708940099,3.9176292948051485,183457.8154544381,45470.81136841851,6.368466646380435e8,6.816975584108369e8
9.99999e-5,-1.0361667799145005,0.0004805918783871835,133.11824912852077,3.6972827453895816,173153.42141556978,42899.718079135746,3.444957774774859e8,6.641965370692831e8
8.99999e-5,-1.0347506581830583,0.00048474173289651595,137.25902604978472,3.845988068187501,185736.89749261184,43946.8155748819,4.6012034778971136e8,6.081716454279231e8
7.99999e-5,-1.0334707766245477,0.0004803444453720378,137.95016474597602,3.899762476575077,196466.0378218106,44255.81056860701,4.726016486152667e8,6.222461445533533e8
6.99999e-5,-1.0324653083472806,0.000479132224962399,138.9073703536006,3.899425611254305,181148.33087728062,39205.308165121765,2.1878347902847686e8,4.205144429807256e8
5.99999e-5,-1.0313142917516,0.0004797676154902487,138.32129857596274,3.8961600747971916,163337.83133996473,39216.099509928266,1.0573345167104916e8,4.4931343515806234e8
4.99999e-5,-1.030227092949616,0.0004944485851546963,140.76195089245135,4.019740453885982,183109.60510645306,40641.94636487709,3.539036568324008e8,4.520538749478581e8
3.99999e-5,-1.0286745584173447,0.0004954483287330971,142.54100858912935,4.028178611728735,168638.90347529945,41794.31996129762,9.589336792808989e7,4.657481018728789e8
2.9999901e-5,-1.0273481729761675,0.0004932685116974747,142.27486808699652,4.125402194380996,208050.74490079554,43990.34667425431,3.4451196565011305e8,5.3243231986014503e8
1.9999901e-5,-1.0260846038487277,0.0004984275323922504,144.2859244647758,4.224433090011299,222406.6105509671,51522.45681546695,7.533623561917101e8,7.839768734761856e8
9.999901e-6,-1.0249602646819727,0.0005060269114829512,145.44414149198482,4.124551192976853,190208.81803133254,45931.86280498504,2.342186634714563e8,6.170232474337013e8
-9.913492e-11,-1.0236997744710683,0.0005104073118269991,147.99462392053124,4.240880020240265,158324.63236669145,50296.62701466018,1.2158574093631186e8,8.394115545818669e8
-1.0000099e-5,-1.0222886437391576,0.0005104939666290026,148.66560763836432,4.264831639836316,168051.59537343594,45211.94157040811,1.0139061586967673e7,6.222031111693876e8
-2.00001e-5,-1.021053507293429,0.0005170517194561354,148.11998657314408,4.301401366981553,163996.83480953678,45116.41186913395,2.0684165714488235e8,5.767507548384274e8
-3.00001e-5,-1.019922833623953,0.0005182725439579969,150.21720100335367,4.32338044371949,203284.88690454056,50054.87416814228,2.83642694296642e8,7.172212915783182e8
-4.00001e-5,-1.0186485713867306,0.0005156598775230399,151.50916765948162,4.52180904491586,227450.8764509282,49233.78050438718,4.9698390333780456e8,6.562735309422339e8
-5.00001e-5,-1.0173286751324568,0.0005182601639199486,154.92459535306102,4.494546289152689,241207.67591463763,53191.04636808568,3.9468983081129676e8,7.997403448493876e8
-6.00001e-5,-1.015710289597504,0.0005329403194177918,162.46780069292058,4.59153865035862,280422.2945326144,50450.10820922861,-1.0092284131801377e8,6.309554103222476e8
-7.00001e-5,-1.0143289549494692,0.0005345453517001175,160.72220007093796,4.551634868064454,290959.36379950214,50226.79061069211,2.0333442227986622e8,6.096564501556983e8
-8.00001e-5,-1.012866209159981,0.0005426538069789163,164.09310130586826,4.783225280977333,268241.74999048264,53318.85526219753,2.6070116713847113e8,7.094749527627534e8
-9.0000096e-5,-1.0117853527069904,0.0005411039783674375,163.36053996399613,4.703576713596831,257847.98428945357,52200.355529590226,6.698098780677243e8,6.303133805121036e8
-0.0001000001,-1.010263857369438,0.0005516347287843319,170.09192042581714,4.939531199342105,310238.9864126668,57666.14412760007,1.00932303724626e9,7.204775508795037e8
-0.000110000095,-1.0087152069327896,0.0005564314494619116,173.89899111014677,5.086740953087002,375727.9976070836,61220.48695989001,1.3285236659506843e9,8.183336812313094e8
-0.0001200001,-1.0069190292800674,0.0005574034125367679,176.68604562095405,5.191767923864558,384715.0911352113,66328.76734501103,2.004028159881435e9,9.046604239839143e8
-0.0001300001,-1.0053029765519033,0.0005753900221359564,182.38337087375336,5.343249232822841,415377.24597642536,69459.30000743049,2.168575730348872e9,1.0400664517414587e9
-0.0001400001,-1.003829693282636,0.0005877737281815056,186.9853570225189,5.590024876518676,420874.14794134593,77715.90636329229,2.98435359169935e9,1.2082466948206599e9
-0.0001500001,-1.0024748152614613,0.0005805212633529636,186.04760242653217,5.494737264665396,454671.5765572647,73975.6842881144,2.663289386608239e9,1.1365581796880934e9
-0.0001600001,-1.0010210241428863,0.0005802634633316885,186.68125656595933,5.255660482453237,425066.38634794153,71249.44028914417,1.7484709517039442e9,1.0481613926327478e9
-0.0001700001,-0.9994412577523629,0.0005718726471639703,187.03815229149484,5.23144178551697,419298.51626866776,64182.35610330213,1.0914883268084369e9,8.867862895158526e8
-0.0001800001,-0.99785670911746,0.0005695239125217566,187.70049219737624,5.2412093827719985,417936.60178102745,67523.82685538121,9.595821369094024e8,1.0072520414868766e9
-0.0001900001,-0.9961152916051808,0.0005666614183326756,191.31931889285397,5.408759965429678,388497.67831942404,67859.00458651464,9.10459272732451e8,1.0425096407587128e9
-0.0002000001,-0.9947304623076872,0.0005699631456297611,194.7949155548746,5.580308596844425,399134.2529902846,69537.076377501,1.1069476196017313e9,1.0431848140630703e9
-0.0002100001,-0.9932211192587859,0.0005756900679716084,198.6810601135341,5.477408571924392,420696.58889324014,68914.48445176256,2.5060565310521168e8,9.384884382379668e8
-0.0002200001,-0.991624428153993,0.0005816494220845274,202.6314720484901,5.636307969094749,432863.3989584073,71712.31711463844,3.185557205447997e8,1.0031596142780609e9
-0.00023000009,-0.9897540465491991,0.0005837151883462424,204.2921713783149,5.800852546215076,433831.5611332427,72305.60442510582,7.016347422318062e8,1.0649152428187827e9
-0.0002400001,-0.9879766876280652,0.0005898621468925091,206.18303527044233,5.966629644616366,433488.5871077879,77264.04036403012,1.2396691632921262e9,1.1455191566789744e9
-0.0002500001,-0.9863951449364032,0.0005978178787021897,210.3241011884952,6.105855767812322,373444.52367242984,80779.28732563439,9.539942365354879e8,1.2607212090935035e9
-0.0002600001,-0.9845703210476217,0.0006034768381236624,209.6229739572607,5.9923090174296725,331195.7679606949,80300.68922496062,9.855191035297871e8,1.3816979234229832e9
-0.0002700001,-0.9826249710957159,0.0006110680421623113,210.61312116860606,5.9893692487784875,301159.8319424977,75342.23090438344,6.417446195787318e8,1.1532408446445732e9
-0.0002800001,-0.9808962352620472,0.000620136553523789,215.9002430701578,6.175605876563056,344585.2525084733,82781.65395269208,1.5710868472902677e9,1.4378689102254722e9
-0.0002900001,-0.9792862297055089,0.0006294698495677178,218.89896393405488,6.314227606009888,364079.9476825019,82549.58026669963,1.4114428756617727e9,1.3321223822698467e9
-0.0003000001,-0.9775559228032449,0.0006273434206548493,219.65478437896746,6.647368776629088,413255.4509245429,90528.75837649297,2.644663786829337e9,1.487453394615152e9
-0.0003100001,-0.9758103740751236,0.0006341807935620569,225.7144403437395,6.753760116643081,446852.3113597217,97324.43088199847,2.269392803353298e9,1.7665488615005565e9
-0.0003200001,-0.9737983299236984,0.0006351921392033312,226.95404921891856,6.71370950079204,428414.44438698963,93783.12568008831,1.6739846172618744e9,1.5605252689063442e9
-0.0003300001,-0.9721045126219766,0.0006366762262012796,227.612462387551,6.836823826398613,422569.0102099871,96986.15667712383,2.206940337513346e9,1.6694733949128873e9
-0.0003400001,-0.97034994904614,0.0006479093640156207,233.94777233718852,6.916074999484689,465431.6414828918,100797.24728014889,1.8862407474434226e9,1.7951256772543488e9
-0.0003500001,-0.9683549534973313,0.0006606985060555339,241.77950906778432,7.025240986464425,511391.1532437504,99709.4798983078,1.4310589565347955e9,1.6906941987059846e9
-0.0003600001,-0.9664594900981252,0.000667849910847875,243.77549379113145,6.9512756119807655,461459.3126685568,104738.63517382265,2.0599142348117383e9,1.8826993528450937e9
-0.0003700001,-0.964634282279215,0.000667764553160922,248.07969275444907,6.964313016089715,461917.7961736012,96948.41829009242,1.112157509134208e9,1.387350501848877e9
-0.0003800001,-0.9626351965367236,0.0006711404068533663,251.41210436739294,6.955111925703723,504312.8966505825,98187.12698198261,7.488741688131557e8,1.4922012398284385e9
-0.0003900001,-0.9605957035913898,0.0006614601427595004,253.70179931699423,6.987179759598914,508518.4166789278,97521.61264801784,4.286488419556371e8,1.476598517370485e9
-0.0004000001,-0.958752360149781,0.0006678152053462946,256.1299286412634,7.1124349487101055,481283.17237982556,103389.19851952356,8.17037595149038e8,1.7561466460319555e9
-0.0004100001,-0.956664190066515,0.0006660697684625798,262.1471220825791,7.26339362472866,517379.5388346138,108319.11865696439,1.0598215884475201e9,1.6881603545638666e9
-0.00042000008,-0.9546801322748198,0.0006777613395663772,264.9330141706337,7.188186903876247,534438.7742333376,113336.279141552,1.2675970142229726e9,1.907804513916663e9
-0.0004300001,-0.9525709101977226,0.0006785718173274358,272.2355249297229,7.377432694048238,510856.6225518131,112847.50209736086,6.912208994119503e8,1.8798350338910584e9
-0.0004400001,-0.950320158126098,0.0006897461761205016,280.5524566738382,7.554536418832537,510624.0093710559,115823.99456944941,-2.748650354762787e8,1.9798872495411315e9
-0.0004500001,-0.9481403995538165,0.0006837193622596271,286.11843671499906,7.891234848022409,601342.7129810448,125714.01059103245,8.838858771380053e8,2.357101016732071e9
-0.0004600001,-0.9461018927403072,0.0006929832536423311,291.6958236843297,7.96977722831603,564642.259571292,117719.42571691496,-1.0165922861837503e9,1.8204065019387145e9
-0.0004700001,-0.9437936124015257,0.0006961469690001207,296.35494462802444,8.071807797679043,505123.5291069792,120212.92058891755,-1.0167637831005098e9,1.8224144948036935e9
-0.0004800001,-0.9415591328736305,0.0007039640181709829,304.130346094557,8.552097830926103,610884.9570578402,136620.2101823861,1.2512405710028694e9,2.1697971783676534e9
-0.0004900001,-0.9394460116949904,0.0007101430666224714,309.3433489257559,8.782319641914157,657796.0176245979,138411.69858034427,1.4859433808931286e9,2.2603653328127475e9
-0.0005000001,-0.9369012146322035,0.0007171468967463754,318.22014078836025,9.11244834563262,695518.5479250869,144834.6613895299,2.5143700015878005e9,2.34010779572776e9
-0.0005100001,-0.9346277023980307,0.000719868715081041,320.97455282457963,9.088496582021879,669026.2722959118,140308.47642084913,9.210541942657238e8,2.31574798214534e9
-0.0005200001,-0.9321453340967568,0.0007265157128739661,330.6182832275884,9.339315659819302,762016.5429353296,150103.17544519043,8.290281630589976e8,2.551596976379112e9
-0.0005300001,-0.9297498792615697,0.0007275538433711326,339.2923550436903,9.490825224458904,801977.773917191,155766.9103258434,9.740888990131059e8,2.604930164695424e9
-0.0005400001,-0.9274740365806564,0.0007298910984253581,341.5331214079041,9.589048649386296,780060.0926910433,154160.22989987882,6.452153853565726e8,2.802334600440608e9
-0.0005500001,-0.9252482691813347,0.0007376020059729455,341.95007290491174,9.734196109309496,811042.4261398278,165587.0925613052,2.199152383372092e9,3.4691012967013845e9
-0.0005600001,-0.9229858488403984,0.0007393177763491942,346.77846066502616,9.887884920464845,842853.5249414039,166801.31836594007,2.466032015276513e9,3.3227748947865252e9
-0.0005700001,-0.9206645316276282,0.0007493072458093806,353.2308617887226,10.112773794430534,887612.8380100176,167962.2085663648,1.7265171889331234e9,3.3531385240890107e9
-0.0005800001,-0.918077570728188,0.0007464228737088983,354.0446055593019,9.953492567935,900981.0012844922,168646.70456164825,1.4464777298987937e9,3.2799397932827897e9
-0.00059000007,-0.9154873192961945,0.0007566357820640681,355.6677589032823,10.023276761006757,878195.9910646597,166653.7776884521,1.555986197465502e9,3.0553062691157727e9
-0.0006000001,-0.9128908608736178,0.0007699020602631562,361.48691694804637,10.343220068901774,882493.8417585366,173049.11599653034,2.742671318805826e9,3.2724534102588024e9
-0.0006100001,-0.9103560501462692,0.0007837036738181194,369.982803173443,10.238876835272343,838476.1636149872,169840.14554175286,2.0090523284917936e8,3.2124398996413326e9
-0.0006200001,-0.9079041537755083,0.0007934987872686277,378.0595583740116,10.653811985267348,848000.7098813136,191647.87684781,3.2884411233916507e9,4.0630927055059824e9
-0.0006300001,-0.9055574076286524,0.0007982857546004719,380.6801303485889,10.840939871843103,887730.4134045859,191428.183512179,2.7600723561195626e9,3.9557250342481728e9
-0.0006400001,-0.9030509193027919,0.0008061322820284166,384.3975644289781,10.936511944252752,942832.6153298635,195667.22215115686,3.1441182185136786e9,4.1407296358127613e9
-0.0006500001,-0.9002887689986526,0.000806981290165807,388.60949542789336,11.403394354882671,999417.1278781585,210790.96936284073,6.823661958543947e9,4.72415304667355e9
-0.0006600001,-0.897618186811234,0.0008210196880620617,396.2321631505878,11.677280320057212,1.0813522828098894e6,208114.38437948382,5.379002642625325e9,4.490168300215473e9
-0.0006700001,-0.8946966064135793,0.0008292696885537549,405.9606722969834,12.050528809126076,1.1894996179684496e6,221330.91109747288,7.466463206267509e9,4.907745367375512e9
-0.0006800001,-0.891621593746931,0.0008387907023167454,414.3680476246952,12.199279638059728,1.19422967966526e6,231281.50987276636,6.811303176093017e9,5.283588298439927e9
-0.0006900001,-0.8889545506746611,0.0008471563158014105,418.53479721248476,12.27013091472776,1.2503859416320806e6,236860.11847601514,7.050958281885018e9,5.577128655565947e9
-0.0007000001,-0.8863068835197948,0.0008527967391196345,421.4173159505707,12.416654138359467,1.3380808976015681e6,239814.6249777697,7.279075657503756e9,6.094429523669432e9
-0.0007100001,-0.8834285322309255,0.0008664844103760055,426.2831014187097,12.827580696820005,1.4682169450857756e6,261948.97486510465,1.0761379435105427e10,7.165807311230026e9
-0.00072000007,-0.8803123742310205,0.0008675361534476121,432.3610843071576,13.136568653437758,1.6134733985292986e6,267744.2825562511,1.2636803722806425e10,7.465010386993421e9
-0.0007300001,-0.8772788380994497,0.0008815585829538185,437.6346089360982,13.279601740091632,1.6219086158263856e6,282381.78367933,1.1400494329973698e10,8.786270734319231e9
-0.0007400001,-0.8743171526187176,0.0008886604687260667,444.2270930179262,13.096488923299432,1.6451670464799537e6,268117.95657625044,1.0221305144987394e10,7.268548239150445e9
-0.0007500001,-0.8711336262878518,0.0008776844661179167,448.4142301166482,13.435533353066608,1.66647747213227e6,287816.5666136601,1.242983307803286e10,8.36823937799927e9
-0.0007600001,-0.8678950161931945,0.0008858988631823939,456.5897017010616,13.682978881143189,1.6895486255618967e6,297447.932914344,1.3966932048773676e10,8.2843756270201025e9
-0.0007700001,-0.8648790257856994,0.0009100248609238068,472.09207716846373,13.836929392809477,1.648888785757927e6,291390.6621319909,8.727237771650532e9,7.822530696737366e9
-0.0007800001,-0.8617709449137996,0.0009121040441096669,482.64334756931777,13.871352509012246,1.6553247127694068e6,280132.9079910838,5.2320455417424135e9,6.563728284029748e9
-0.0007900001,-0.8586092558481397,0.0009092029865481608,485.6951479689214,14.067180441227405,1.770894888954633e6,289186.8918876133,7.9563651328885975e9,7.107553918155841e9
-0.0008000001,-0.8551157208536883,0.0009139826195937499,488.8068844313586,14.315570568809884,1.7397855257302448e6,298905.18504881184,1.039583445669248e10,7.252824361617706e9
-0.0008100001,-0.8517258685657113,0.0009143075503784782,496.62348127670396,14.306659496706043,1.70061006039035e6,284714.56660142465,5.176247639624721e9,6.787155503377913e9
-0.0008200001,-0.8485329693871682,0.0009296115606056548,510.6924057890437,14.635165645050291,1.5663547307877413e6,311012.49335124367,7.206859889373943e9,7.860832179166754e9
-0.0008300001,-0.8452879125501264,0.0009324213993896223,515.7040837603421,14.450739248658557,1.505220676447731e6,289921.559010022,3.410150107119782e9,6.948892134841733e9
-0.0008400001,-0.841819074366503,0.0009408442723623593,525.117545144967,14.613491572766105,1.65136363969056e6,292123.12772850343,1.2063552773274317e9,7.178879756788854e9
-0.00085000007,-0.8381942601953856,0.0009530117625944727,535.1981877109225,15.080765873974045,1.7627164953961396e6,311980.17610392993,3.8009047174750834e9,8.439081596432333e9
-0.0008600001,-0.8347060153186955,0.000959914805275463,548.8930172116299,15.404061214587959,1.6705882192093125e6,317678.54165285284,2.86171045849391e9,8.57029569478335e9
-0.0008700001,-0.831098505525715,0.0009672267094201849,559.2088676379025,15.454171152627662,1.6209040645449248e6,324823.8432545529,3.034115379504699e8,8.89825076408208e9
-0.0008800001,-0.8274630037930186,0.0009831354581777913,574.5708206790497,16.11766797073658,1.8490207605571302e6,322655.20726010954,-9.686080879160056e8,8.435841341536924e9
-0.0008900001,-0.8236337988720159,0.0009889088077291459,583.2781257807261,16.57654181122494,2.0615346870830408e6,333724.33901592676,4.341410656121399e8,8.882225148664337e9
-0.0009000001,-0.8198465174320884,0.0009921605654651315,588.3885887549044,16.620521114229767,2.091982248969128e6,355190.25010881276,3.326318129157145e9,1.0150282655966436e10
-0.0009100001,-0.8161150973058676,0.001000903315462955,593.1176742576832,16.757894448129747,2.0956108171136586e6,366057.4746632923,2.7456930198199515e9,1.0951172645105429e10
-0.0009200001,-0.8124944787433768,0.001005409621663362,605.9087377349856,17.16454971986391,2.1542938953168415e6,407476.14640218415,6.286004319886532e9,1.3592158615727245e10
-0.0009300001,-0.8083745821988855,0.0010179687087301685,620.1190573851009,17.570014747948065,2.1084270694746156e6,402790.5935036625,4.2676626565718684e9,1.302714723199067e10
-0.0009400001,-0.804553852404089,0.0010172765792148654,629.2879819712156,18.11560480415726,2.0463755240483873e6,419602.37694258837,7.496705052950606e9,1.3598760887022797e10
-0.0009500001,-0.8008351530767325,0.0010260479862334811,634.7105232165421,18.423447379671078,2.30035253906759e6,414068.8768332171,9.087658382416885e9,1.2593249720819012e10
-0.0009600001,-0.7972220450770878,0.0010323969448697429,641.9914069773757,18.681712463150784,2.272489804217197e6,413685.94900264515,8.272330033629584e9,1.2278660094231487e10
-0.0009700001,-0.7928559683934476,0.0010378391234724526,653.3995169387256,19.088207701365466,2.2442020660466985e6,463363.50129135774,1.4865126911386736e10,1.570028099728065e10
-0.0009800001,-0.788833479794652,0.001046588325025759,667.4646291218022,19.580833184761893,2.2469772217330406e6,465410.0184912961,1.9038982373289265e10,1.4804295112144175e10
-0.0009900001,-0.7844373438091491,0.0010600490303403327,680.6955132072289,20.135414998445736,2.352249007867783e6,473801.30306401657,1.854676596071093e10,1.4307479032525127e10
-0.001,-0.7800144559734791,0.0010610031753104825,690.3306090180944,20.129891690813874,2.4114118520231787e6,469733.93994182197,1.3582519522767208e10,1.4164985238196281e10
-0.0010100001,-0.7757191672391026,0.0010645728882249987,704.0712625306228,20.724166804875274,2.35202191268963e6,478768.92321180465,1.3644257156137232e10,1.3904475128444107e10
-0.0010200001,-0.771306377901545,0.0010711045936492166,714.3809056757956,21.01516148737517,2.4633225623274785e6,476738.8854484691,1.3435631726171598e10,1.3528789403762465e10
-0.00103,-0.7668313694090416,0.0010739058400778881,713.9431935167021,20.716051869245693,2.355177761418802e6,474282.08036563377,8.115046732223908e9,1.4232163508503258e10
-0.0010400001,-0.7622626356984626,0.0010780632687570181,724.6093473125638,21.151798320334176,2.376075100247194e6,484095.58822978684,7.908599295910657e9,1.4838210536386862e10
-0.0010500001,-0.7576441910658879,0.0010919180362942023,739.6985385835906,21.749698252915614,2.4782460774666676e6,483015.9266435929,5.598552912734737e9,1.5013957696453001e10
-0.00106,-0.7527642009078791,0.0011021750535609844,751.3521521783483,22.084240952084432,2.550414033150448e6,484742.7598949984,1.0240625115553307e10,1.3918532424871851e10
-0.0010700001,-0.748204390465184,0.001115501067839152,762.8551283346878,22.441093787630674,2.6723284931788095e6,514246.019904285,1.4119458429832624e10,1.5552618223059355e10
-0.0010800001,-0.7434667739472504,0.0011220468673840361,774.2799268277541,22.997658144716663,2.929152619427852e6,547078.8448887636,1.8920649516477318e10,1.8174959708495964e10
-0.0010900002,-0.7387526616180242,0.0011319783390004612,793.2898884360067,23.43420888868053,2.9093270336991437e6,551514.3791512558,1.488425989970484e10,1.716383478602626e10
-0.0011000001,-0.7339179820753092,0.001146606478429743,810.5929492662146,24.218455018201595,3.089577090889875e6,593003.6553405413,1.9984773552606506e10,2.049490926942459e10
-0.0011100001,-0.7287444805698837,0.00115759400160039,826.1584984807113,24.507557364485617,3.241729660383431e6,619633.1612557527,1.824888027425366e10,2.2101745199004246e10
-0.0011200001,-0.7232532228823665,0.0011755028608569488,843.3038694098836,24.987659403005114,3.5102205870153294e6,640258.6810836737,2.132125372226841e10,2.2309239466914776e10
-0.0011300001,-0.718023347537041,0.0011817822217516144,863.5866175017052,25.041847967407175,3.4575470913515035e6,638455.3798699668,1.2174219459262665e10,2.0995661648270332e10
-0.0011400001,-0.712984201586516,0.001202096040257195,882.2209869537903,25.889207743374296,3.5835388079322297e6,653494.3420433248,1.377514004164846e10,2.045339212872097e10
-0.0011500001,-0.707355127787017,0.0012125076176637925,891.0345941718117,25.8887362301106,3.4723242168636434e6,670713.8032438707,1.0191948653056406e10,2.1616088693475266e10
-0.0011600001,-0.7020198127328331,0.0012239772204794433,907.2830177825558,26.52068158712307,3.442322649597466e6,656377.4908309692,9.50539180172616e9,1.9904421647015335e10
-0.0011700001,-0.696331570142901,0.001242316724070252,930.472454482897,27.457937240583497,3.6309953216720736e6,695714.8207796771,1.5227688621988785e10,2.1941731208980103e10
-0.0011800001,-0.69071256293134,0.0012630584376191534,952.3132426171994,27.869781843216995,3.680241005755913e6,710133.2496064339,1.1637791096233871e10,2.2991462956160805e10
-0.0011900001,-0.6849325811862615,0.0012774313316868222,972.1127327452484,28.531331065887915,3.6978227528064814e6,742471.3812761175,1.1988844781296795e10,2.4741926740924263e10
-0.0012,-0.67927970877755,0.0012870970771053788,990.1557488843532,28.80157033004471,3.6966567341467272e6,745947.8843741064,4.44289414801903e9,2.60012945939332e10
-0.0012100001,-0.673542212277582,0.0013031447327237653,1014.2189580846674,29.46451904819015,3.885066321232576e6,789187.7557026233,3.6159226939591894e9,2.8735316886279804e10
-0.0012200001,-0.6679105760087419,0.001318074084220652,1037.7248365476905,30.412720460241097,3.8503941416793307e6,810942.3769397872,6.360324545120933e9,2.933461685635241e10
-0.00123,-0.6619241812708707,0.0013483239877677224,1060.093493613053,31.42475824336896,4.141852194279225e6,851459.7137809084,1.4014549661431505e10,3.163289555184815e10
-0.0012400001,-0.655916819939707,0.0013668799439998823,1085.4734693830287,32.17000464499746,4.170643864589484e6,878650.950162578,1.4525063520744406e10,3.221631982223198e10
-0.0012500001,-0.6499721830059765,0.001376649770654026,1101.4311811323946,32.31367158249633,4.286832412248705e6,884802.6173543038,5.91097836555705e9,3.2594794826346592e10
-0.00126,-0.6439377383288616,0.0013884021886522125,1121.5922573831153,33.143262298372434,4.405731806614025e6,911466.3486450583,6.707532498704693e9,3.2257110445552246e10
-0.0012700001,-0.6375541052651094,0.0013943718494677103,1143.6780485421225,33.37373400559036,4.478771640119007e6,914570.400148804,-1.2888194326229272e9,3.1984107747792057e10
-0.0012800001,-0.6313467259174526,0.0014084052842213716,1164.2761461054336,34.45791184247371,4.607215954194788e6,967567.1966604112,6.042503554058305e9,3.47223709422707e10
-0.00129,-0.6249580298002737,0.001414190195166811,1188.1887520285238,34.77657658791257,4.81435651679126e6,969782.5506446464,2.0459203082650633e9,3.3482815193987896e10
-0.0013000001,-0.6185202872041293,0.001432168124639696,1210.7870790352092,35.74181314488206,4.829234734694839e6,998175.1195092389,2.330526118229018e9,3.3926250943421425e10
-0.0013100001,-0.6117841137568797,0.0014485889437153194,1237.602581876697,36.58024529327321,5.303604125270801e6,1.0599800617092408e6,5.360701453116507e9,3.737031147737611e10
-0.00132,-0.6047116989997784,0.0014571437607863085,1260.6689692898726,36.98553164996917,5.129779113037439e6,1.070644043158284e6,-9.779761690506496e9,3.866081285042344e10
-0.0013300001,-0.5977816218228292,0.0014733185153895793,1284.4579933081886,37.850781736909724,5.272108773778771e6,1.0842208341669259e6,-5.6366526681123085e9,3.8953465190330185e10
-0.0013400001,-0.5905727141830535,0.0014926595128575536,1308.8544400002443,38.26910068557298,5.15691176153043e6,1.1015486325642804e6,-1.1970795835351702e10,3.97474454015158e10
-0.0013500002,-0.5836392069482936,0.0015092811027048881,1340.470932064444,39.01585617758299,5.41907053848919e6,1.1627609280936155e6,-2.5940709334386516e9,4.397775008386601e10
-0.0013600001,-0.576046884565516,0.001532353879233311,1366.2373429366241,40.15142874720598,5.761163478373011e6,1.2098932332700912e6,7.106214406617919e9,4.4205338447574104e10
-0.0013700001,-0.568800271629632,0.0015505759691254615,1397.4695845531357,40.51837092803128,6.078272340852795e6,1.2273518973872014e6,-3.038653491627439e9,4.396568556435383e10
-0.0013800001,-0.5614963009148398,0.0015688750243022808,1424.2020220736465,41.46656016323981,6.365983088795949e6,1.2938595441314683e6,1.9244873503581936e10,4.869775471291303e10
-0.0013900001,-0.5541079012863322,0.0015780000126793608,1445.3490747881638,42.14711326243073,6.461768956177345e6,1.3124025888576875e6,2.287537154289645e10,4.971087431441425e10
-0.0014000001,-0.5470769151517576,0.001597141941117334,1468.61132503897,42.76461879498916,6.546789378683163e6,1.3623728160905067e6,1.0246228195843676e10,5.476445768097644e10
-0.0014100001,-0.5396283267496202,0.0016227489188063177,1492.1076736723878,43.4713331557639,6.542191924111429e6,1.329009428804911e6,-6.383041336194753e9,5.013988857399173e10
-0.0014200001,-0.5320298501053549,0.0016467638649053386,1526.1028237043547,44.60384024218581,6.749109326803117e6,1.393426755881512e6,1.1692778459564583e10,5.6260068694338425e10
-0.0014300001,-0.5242944822982429,0.0016605477783665046,1554.8989879002909,45.218417008999445,6.342572388135671e6,1.395268974700579e6,-6.165688882222227e9,5.4981063797714645e10
-0.0014400001,-0.5164853250671406,0.0016763082519959684,1574.2153157826597,45.88587801753263,6.643079241323465e6,1.4145637621981998e6,-1.1838052747387316e10,5.705722901707783e10
-0.0014500001,-0.5085035799965788,0.0016842140442490656,1599.5259029746526,46.05756726866835,6.686660934821396e6,1.4408574349907413e6,-2.4350367226489403e10,5.938744465871776e10
-0.00146,-0.5005874304485308,0.0017003863854599943,1638.0581597599669,46.768767969789494,7.47830349693143e6,1.5184223676988303e6,-2.4270839257761944e10,6.56958516221899e10
-0.0014700001,-0.4923305944463397,0.0017182878935886883,1665.55128410217,46.80109777748407,7.2410951212302465e6,1.5017969935012327e6,-4.168340001372146e10,6.228099111080694e10
-0.0014800001,-0.48426266591849504,0.0017328808613447336,1699.6213265278966,47.99957383439493,6.805269657709645e6,1.540063591379557e6,-3.23879613993272e10,6.42085792732323e10
-0.00149,-0.47605574579879634,0.0017529245843446242,1719.8608120361819,48.57003966832247,7.022502659703895e6,1.5415981446519012e6,-4.4039613593242645e10,6.2102676289370255e10
-0.0015000001,-0.4672778653090194,0.001760461463607818,1748.9351018626728,49.90442355697803,7.062648465126025e6,1.6115612139231276e6,-3.0618674835105045e10,6.906643887023178e10
-0.0015100001,-0.4586195655515511,0.0017695912084949254,1774.5445538401518,50.89447180506723,6.952388329326504e6,1.6595534754191358e6,-3.131422217568004e10,7.139104368982016e10
-0.00152,-0.45010567299795334,0.0017986366505135696,1806.3595900472899,51.601101341277115,7.303655727219472e6,1.6995793307850654e6,-3.684519536403711e10,7.476429586625311e10
-0.0015300001,-0.44119304873305315,0.001805778417037814,1833.8484075165964,51.837522769389786,7.569909490774647e6,1.7500140429257427e6,-5.10006197079972e10,7.602877628922543e10
-0.0015400001,-0.4324291060450076,0.0018268927130101061,1860.5975306373148,52.64917756122803,7.676830805891911e6,1.8245746660230812e6,-3.617686237118795e10,7.950310373806909e10
-0.00155,-0.42355081731585076,0.001848116426859421,1905.055143649395,53.472348978038454,7.7320116072827e6,1.850571312170694e6,-3.8754363608693695e10,7.873237670844263e10
-0.0015600001,-0.41450250337493605,0.0018565729808070496,1938.4428151692343,54.855329670265434,7.457652249484933e6,1.9039594396451244e6,-5.1311380383596985e10,8.176872291711693e10
-0.0015700001,-0.4051477305530005,0.0018697435441909068,1969.8725287907896,55.1307334124662,6.994442856603581e6,1.947850535263916e6,-5.795275947805602e10,8.553356668783641e10
-0.00158,-0.39580237791813905,0.0018889036856808929,2001.2423443945254,56.236535809897376,7.536755852021438e6,2.0168190199822276e6,-5.478312558408288e10,8.56081089663422e10
-0.0015900001,-0.38661142548120514,0.0019018031684993426,2025.1567087992526,56.96481078052919,7.6503274465756565e6,2.0533237372761366e6,-4.576890881406568e10,8.719383954914441e10
-0.0016000001,-0.3768767435188583,0.0019212921017118742,2065.7407113588747,58.742776465936046,7.558982498122764e6,2.150398773707746e6,-2.6017358040849857e10,9.692106062622064e10
-0.0016100002,-0.36737289880950025,0.0019356523704760677,2099.3813568032306,59.14142861016876,6.575629774132026e6,2.0912386757827522e6,-7.827177494600656e10,9.187506723042036e10
-0.0016200001,-0.35772923014140423,0.001952247145694522,2126.3197243480863,60.30874670949178,7.13052100948853e6,2.202750972319183e6,-3.36744222652703e10,1.0245695585699915e11
-0.0016300001,-0.3480056416637906,0.001969017629401655,2148.667974390782,60.685225876195204,6.474674792485248e6,2.2540265528910775e6,-4.189828015468111e10,1.0391036107339047e11
-0.0016400001,-0.3379832528216392,0.001986063101968955,2188.390717470763,61.85729238022344,6.622977767984507e6,2.3253617247456242e6,-4.385233195039115e10,1.1031230532556738e11
-0.0016500001,-0.3279572402976187,0.0020148806550395713,2228.076416926024,63.01683307203411,6.241749856303033e6,2.365999819363538e6,-5.926183864745222e10,1.1095592745441283e11
-0.0016600001,-0.31804198306870085,0.0020354224231892456,2260.4344535907017,64.23245936266088,6.844062572626815e6,2.45444178983103e6,-4.819627668232372e10,1.1681665543566603e11
-0.0016700001,-0.3076624774198743,0.002040753093416847,2290.0018470962364,65.32970467099148,6.985220418624533e6,2.586434557892889e6,-8.590317678145954e9,1.2598373203616109e11
-0.0016800001,-0.2975632532043879,0.0020551103983455564,2329.7189858028187,67.32618356473584,7.158969474774348e6,2.7431909266087855e6,2.509563933975203e10,1.4041457205905698e11
-0.0016900001,-0.2869432265311274,0.0020729914118944887,2369.005518022088,68.49599560181917,7.025432610701864e6,2.7996022157834037e6,1.7648982506261463e10,1.4782934353027637e11
-0.0017000001,-0.2765313406477084,0.002082697133589797,2402.0444229452364,69.51275282018743,7.385298834231428e6,2.854018656984709e6,7.6830966339850235e9,1.535316657668097e11
-0.0017100001,-0.26596277461738643,0.0021020706272383153,2440.0590507978977,70.4471446440655,7.024786079393387e6,2.9051104434354203e6,1.6426052973374409e10,1.5749208242322678e11
-0.0017200001,-0.2548665261568401,0.0021204775696079185,2476.529560623109,71.38392687835442,7.307879178921304e6,2.9276507392140417e6,2.9063448142061676e10,1.5630999864586884e11
-0.0017300001,-0.24380295133975774,0.002135343336537097,2502.73436191344,71.91161495334813,7.689536033497213e6,2.9428167513680453e6,1.210785820073961e10,1.553372143956599e11
-0.0017400001,-0.2329007896241024,0.0021500762796900262,2536.730666395294,73.10637815386376,7.885975376181335e6,3.0102703126737443e6,3.806600184164759e10,1.5372006735387817e11
-0.00175,-0.221683425388175,0.002162041243098414,2580.7435080775604,73.92194766558802,6.92623324283904e6,3.084535016534933e6,1.2613555635744574e10,1.595562281005733e11
-0.0017600001,-0.21035223056112737,0.0021669996186787555,2596.343976655563,73.8709574599476,6.3850145381406965e6,3.120178848112274e6,4.541157106017142e9,1.5902055356518704e11
-0.0017700001,-0.19912016723483228,0.0021710906688906014,2621.463037095539,74.5228413048815,6.702202680491003e6,3.173268661310201e6,1.1878624019558983e10,1.615664185395143e11
-0.00178,-0.18754270006171953,0.002190906956078971,2666.5019637942423,75.2514693170443,6.340857860456873e6,3.1704898615000667e6,-3.077468222387313e9,1.5481239725041574e11
-0.0017900001,-0.17616316738073723,0.002200026024115677,2686.510467082197,74.73177429070384,5.4173807397100115e6,3.1142295906904163e6,-4.40843216174875e10,1.4752864405130405e11
-0.0018000001,-0.16438794492065034,0.0022143278100205032,2724.522141621049,75.83919668426131,4.994541893131385e6,3.192267254853206e6,-3.492247103017447e10,1.5327448699381216e11
-0.00181,-0.1527178168587466,0.002237829199211261,2750.9758719219367,75.88173471116262,5.040600821039354e6,3.1697235004492537e6,-1.0093919617537344e11,1.4967454193313574e11
-0.0018200001,-0.14083936005039357,0.0022535870919391547,2796.4400176128393,76.68936058565407,4.591816063033168e6,3.235129742022795e6,-1.1057870587741656e11,1.4947778915367767e11
-0.0018300001,-0.12869766003534622,0.0022798744383092607,2843.863555444051,78.0752401296259,4.88647554135761e6,3.3656486419095625e6,-1.1557322603048228e11,1.5875447192269525e11
-0.00184,-0.116818537584669,0.0022871519093787813,2871.3828507877315,78.92390024652815,4.538290128083788e6,3.383434797690316e6,-1.2313757074478137e11,1.5801643939846262e11
-0.0018500001,-0.10468291909524415,0.0023041870814629784,2912.9516298452313,80.37901726058607,3.960684458991646e6,3.4761747543449868e6,-1.2825260182634169e11,1.6622212117096112e11
-0.0018600001,-0.09250200372798714,0.0023113411924330697,2937.5606036757918,80.91877529952806,3.842506687887964e6,3.570105140740759e6,-1.1669941818629344e11,1.7297979201699893e11
-0.00187,-0.07991949493167946,0.0023082312235658195,2956.3659156423405,81.35817588828468,4.331876607969857e6,3.6369575512418062e6,-1.0131398908737839e11,1.76857757504121e11
-0.0018800001,-0.06763793982696378,0.0023114556760281896,2977.942545796756,81.91794451474209,3.876490593386823e6,3.6461968252349063e6,-9.34230100383966e10,1.7538154758913913e11
-0.0018900001,-0.05509379262120136,0.002323909929481457,2995.4379130593807,82.35453557014016,3.1572463746116916e6,3.679552977518964e6,-1.03326031396444e11,1.7770029638632224e11
-0.0019000001,-0.04234942326954994,0.00233901892681824,3021.8516131604706,82.88720548897068,2.8688338604871538e6,3.795735919904203e6,-1.051687196063535e11,1.874822360462518e11
-0.0019100001,-0.02962284530345785,0.002356502878373973,3057.2859774142703,83.63786014022268,2.1231845793109275e6,3.874456411164508e6,-7.995500412143164e10,1.9257155306267294e11
-0.0019200001,-0.01675684691429943,0.0023694829690890863,3090.0288785925277,83.86431932625318,1.5625230967546331e6,3.9191443114311663e6,-1.1299858706934976e11,1.9945065614769067e11
-0.0019300001,-0.003695653776174151,0.0023691928209424173,3095.7125931843284,83.70127135941499,1.2686934689021336e6,3.906358324839738e6,-1.4121885668699478e11,2.004480045015783e11
-0.0019400001,0.00912784696919235,0.0023722773685472993,3107.587592071703,83.22693701741272,757429.274459528,3.907269252282733e6,-1.8484869634724594e11,2.0459568525196094e11
-0.0019500001,0.022259684516222927,0.002388637131241719,3136.8877677300247,84.93866559545327,528578.1759371479,3.9969677065619184e6,-1.4400205399774747e11,2.0594582687308463e11
-0.00196,0.035178769358453495,0.002396314002128353,3161.8466650924356,86.06678524600656,502418.3802006721,4.1433274112479184e6,-1.290231350352556e11,2.1720258459001968e11
-0.00197,0.04838925919459972,0.002396531137738115,3181.060299879904,86.93902184747017,39267.76428475241,4.216066235175325e6,-1.2962010069586974e11,2.1914077712484888e11
-0.0019800002,0.06179014765034452,0.002400922978699744,3190.756200946071,86.90539729204477,-316337.7889977526,4.155447113165095e6,-1.8457155553842944e11,2.1498822401730377e11
-0.00199,0.0751529308867908,0.002416529274792272,3212.9405410680424,87.51653547150822,-3524.9655506574964,4.236270101788655e6,-1.563564920978326e11,2.213850972393586e11
-0.002,0.08863477304508197,0.0024281692337392575,3227.430539319913,87.47701073438837,-275746.5911111771,4.309616758420926e6,-2.1308352231923654e11,2.3075591397501755e11
-0.0020100002,0.10201806647803031,0.0024337194002808592,3246.732414382841,87.83698059756681,-954526.2738538389,4.215388164158346e6,-2.611834953659169e11,2.1869957627407462e11
-0.00202,0.11567328207904831,0.002443662660480369,3269.6848138980517,88.64207765135475,-408398.1505029962,4.328154652766538e6,-2.3164921961354117e11,2.2762720212388837e11
-0.00203,0.12917124271472627,0.0024488014935972044,3286.343960192423,89.45073019183286,-267973.3403848481,4.320276924398291e6,-2.5247421477604456e11,2.2778323387135022e11
-0.0020400002,0.14262918801670768,0.002455687819145225,3316.996572497983,89.93737536337024,-421133.27615160955,4.353107690834682e6,-2.77163409540511e11,2.306945165178295e11
-0.00205,0.15642385460683153,0.0024570459500170947,3329.2833391809418,90.5352216518948,-306341.5498021868,4.343649930884732e6,-2.4050028969521967e11,2.25193807270179e11
-0.00206,0.17014845300543469,0.002457772104627577,3323.9590363186558,90.22445879840043,-1.5425545309164543e6,4.306916216802226e6,-2.7811541817820026e11,2.2444275595501392e11
-0.0020700002,0.18380836539292786,0.0024668227688651643,3342.5534737865783,91.38795897328599,-1.9293539432109084e6,4.367808010381335e6,-2.774760650008718e11,2.29885059890842e11
-0.00208,0.1975687865065838,0.0024764318178923314,3346.072239246439,91.40087845058916,-2.410458490926443e6,4.443090167129646e6,-2.482835300747027e11,2.3642113713674646e11
-0.00209,0.2112661184479095,0.002479551413193336,3342.264419823342,90.77791425640785,-3.020830122152757e6,4.524517112350202e6,-2.284017046629842e11,2.414838070077097e11
-0.0021000002,0.22555521749064328,0.002468533368179987,3330.752053744334,90.34944269608728,-3.6574950799270654e6,4.461784398538335e6,-2.365363490807887e11,2.308850952226129e11
-0.00211,0.23934316676605213,0.002470566814168066,3321.3420316893844,90.13777251777005,-4.718328286631189e6,4.43716973567355e6,-2.1900097085689255e11,2.2659239324587146e11
-0.00212,0.25382043409722366,0.0024804997224785333,3324.8122675756044,90.42300717330211,-5.337594256379738e6,4.488266193123973e6,-1.6473587517925247e11,2.347060933529441e11
-0.0021300002,0.2675683467561841,0.002470668948951884,3306.0336382513497,90.33683956571777,-6.206618011428277e6,4.503639168709109e6,-1.3065081716955815e11,2.3760431841032904e11
-0.00214,0.2815425361245795,0.00246994798124064,3308.88728230285,90.72042937192838,-6.9569724817743525e6,4.495430894585121e6,-1.0702166590634215e11,2.3465782935296194e11
-0.00215,0.29555733498078235,0.0024685521771670702,3298.245280669355,90.19863469629512,-7.2338389215627415e6,4.538562859255226e6,-8.405830864707516e10,2.3775557128105847e11
-0.0021600001,0.31007074063130413,0.0024599035189307628,3290.242099281065,90.56736954902652,-8.156820293560791e6,4.636136045095043e6,-1.4389233856599865e10,2.46176059567335e11
-0.00217,0.324036007716189,0.0024533984355848263,3287.7443666108825,90.56586609305711,-8.94784219529093e6,4.568881021265632e6,-1.6535568016383177e10,2.3843840200102402e11
-0.00218,0.33774164064352324,0.002457791331005382,3281.9198738579253,90.3683754695899,-8.502803944477908e6,4.544311336575786e6,-3.5987262974129974e10,2.352199798791248e11
-0.0021900001,0.35190016553571485,0.0024595634254212535,3273.419135859417,90.82360201748207,-8.651682973736875e6,4.65412418433557e6,3.910444902937736e10,2.5157323688557837e11
-0.0022,0.36578196530569335,0.0024543049227269756,3275.962664021133,91.11314484042879,-9.155952872874014e6,4.735190174693695e6,6.3753011883256966e10,2.6691666632782642e11
-0.00221,0.38016198990898614,0.002457812512644067,3260.1872517680013,91.12910783863629,-9.968219212978406e6,4.752889321965833e6,1.2291245777320308e11,2.7259268723371896e11
-0.0022200001,0.3942223562285723,0.0024476780408985177,3248.121936925773,90.48255144620286,-1.0515306224076115e7,4.700901346369163e6,9.246472369493735e10,2.7032195668988104e11
-0.00223,0.40830808532169127,0.0024405820544190484,3237.732988597305,90.12594250462892,-1.1289524077906368e7,4.687862074985415e6,7.161459550116006e10,2.7476298181574805e11
-0.00224,0.42218013857259923,0.0024447054779308227,3224.6151393604096,89.55715472951347,-1.3163666284915935e7,4.634116889677215e6,4.2301069863780426e10,2.7651890531483307e11
-0.0022500001,0.4363462365370251,0.002438109633554314,3212.979540194175,88.94747579637242,-1.3311759548630947e7,4.635706121592656e6,6.175323794138957e10,2.7810618750007806e11
-0.00226,0.45006500086048773,0.0024307071400203216,3194.5283919343638,88.88980920312821,-1.4170366397058383e7,4.601003808819044e6,6.3266234360233315e10,2.7137351182380267e11
-0.00227,0.4639110872492394,0.0024155817657676402,3159.0827277491117,86.94048570198851,-1.4330787452375643e7,4.420811844758025e6,1.0171957500845491e10,2.593922322389494e11
-0.0022800001,0.47746181009833427,0.0024110704277591826,3138.1907026949266,86.8342665778063,-1.4698365142193722e7,4.408726727968471e6,5.846953110661085e10,2.6662854507815503e11
-0.0022900002,0.4913559858150619,0.002405992550364597,3106.4510978368953,86.38867959695467,-1.4845914229978938e7,4.368563171289363e6,5.850185232913498e10,2.6420031510487567e11
-0.0023,0.5051439667324321,0.0023904745877872074,3060.4284850134954,85.42358455395433,-1.4622622554364651e7,4.402682264306156e6,1.019259190566782e11,2.740462822765461e11
-0.0023100001,0.51889184184309,0.0023840456624365587,3015.1794860831747,84.37663074437442,-1.5255311432337297e7,4.327624279182974e6,8.481692955783487e10,2.7193066702206473e11
-0.0023200002,0.5326916193137801,0.0023645283913618738,2981.5669937454936,82.9170205717222,-1.5615354333898876e7,4.328876783950871e6,8.490421150963025e10,2.780914867421963e11
-0.00233,0.5461686641905249,0.002366095365408708,2955.5586952553863,82.76888546388635,-1.598099631348915e7,4.317657300055557e6,1.0091281338692734e11,2.7706967011263184e11
-0.0023400001,0.5597300268689497,0.0023519087922966304,2933.6709870466134,81.55365686814287,-1.6115200988787057e7,4.206013503722157e6,5.87646116519878e10,2.6438048567086667e11
-0.0023500002,0.572930029785055,0.002344625898220383,2897.1661916968133,80.4682797518835,-1.6051402458492134e7,4.166530000773103e6,4.906534729105893e10,2.6405536414006137e11
-0.00236,0.5862435456745745,0.002330819547119705,2862.6320718882675,80.13724573687998,-1.6637948414390266e7,4.287601941624807e6,1.179270985667034e11,2.876179227392261e11
-0.0023700001,0.5994398736709985,0.002316725845731926,2830.911608231237,78.61160429816246,-1.7358006631796487e7,4.254813650256219e6,8.66297104625015e10,2.9463009318011536e11
-0.0023800002,0.6125923243021448,0.002300527293461579,2801.922186214036,78.08114623722787,-1.748387348966958e7,4.260003911649137e6,9.500837586672282e10,2.978606839878704e11
-0.00239,0.6257936657228603,0.002290709224831868,2759.9083630711766,76.88059701796635,-1.723293791156098e7,4.169146839177881e6,8.163185045132962e10,2.928024921731022e11
-0.0024,0.6387728845284384,0.002274702401898199,2717.393452389539,76.02877176551071,-1.7675624345175926e7,4.145181855595162e6,1.093663908223441e11,3.0048146542328186e11
-0.0024100002,0.6517363377324308,0.002252611819954611,2677.33225108112,75.49708090203004,-1.787806546586703e7,4.1091392416215297e6,1.4059751934595367e11,2.985982281956976e11
-0.00242,0.6645352280107457,0.002227093874030225,2631.2736520911185,74.17513614934967,-1.7655612929017343e7,3.9866384292541104e6,1.716867305343399e11,2.8375555749901825e11
-0.00243,0.6770453701434532,0.002203681837203406,2585.739208330891,72.81710755819043,-1.7727998507204127e7,3.8825662673281594e6,1.5854742530613052e11,2.753913353381356e11
-0.0024400002,0.6896225193975195,0.002177816216013084,2521.1031808220728,71.22208310196703,-1.7685894931520596e7,3.8034310168445795e6,1.794474135315745e11,2.716676649800062e11
-0.00245,0.7021133169279911,0.0021550647731195817,2477.0716348446417,70.07195352313819,-1.7944053753337264e7,3.801293543343177e6,1.9587229020295703e11,2.816971839104092e11
-0.00246,0.7144041642411287,0.0021431050285309035,2442.931007544045,69.19717167413654,-1.8037690846698657e7,3.665607697406423e6,1.8430852013194412e11,2.6012335376792035e11
-0.0024700002,0.7265562475552068,0.002119597286906624,2389.856565300513,67.97805892615116,-1.8570150665498544e7,3.573045573120081e6,1.9947121862711157e11,2.5371537524214688e11
-0.00248,0.7382647607766606,0.002099990452728193,2331.881999578297,66.16563434703956,-1.8162917336981926e7,3.346985053619771e6,1.6613513794172162e11,2.27100373626509e11
-0.00249,0.75035851411116,0.002072060877561147,2284.3815933216374,65.50671643585355,-1.80301742098974e7,3.390113975322783e6,2.071856706443248e11,2.3788627259096375e11
-0.0025000002,0.7621081828286163,0.0020420373505024287,2236.8186706972037,64.41043057687152,-1.8010635145266607e7,3.409712534998421e6,2.4485454540221756e11,2.4458893456672034e11
-0.00251,0.7738141101059456,0.002010512384966298,2184.2945403469953,63.330071478778144,-1.8049611127927914e7,3.284928905272943e6,2.63895716852978e11,2.2796147408799484e11
-0.00252,0.785438568352937,0.0019950743414369424,2137.205290685343,61.66704856298737,-1.7882744530381206e7,3.0512792888528504e6,2.1778682590846677e11,1.998667633930748e11
-0.0025300002,0.7966356606944065,0.001955225634617521,2074.9915129664655,59.904983321717985,-1.7710838989415094e7,2.858826864916783e6,2.0933508649487195e11,1.770901760770233e11
-0.00254,0.8079820731868549,0.0019317253574051617,2028.9923399732145,58.90580842059679,-1.7404283297649812e7,2.8111965149064744e6,2.0808226540134448e11,1.781853874899772e11
-0.00255,0.8191128709690129,0.0019041088926497432,1966.4715361443748,57.51080501500401,-1.691764340528589e7,2.6650979607987525e6,1.9653947973476505e11,1.6166476548807806e11
-0.0025600002,0.8299904252965069,0.001881865324549099,1921.806861904928,55.87743890521121,-1.6642525582917772e7,2.55522426537474e6,1.7571691423335892e11,1.513499590079892e11
-0.00257,0.8404979210120866,0.0018512113726420719,1867.440096612435,54.45234542969387,-1.6122166233844051e7,2.4261901613457934e6,1.6029471912605115e11,1.4405869402582965e11
-0.00258,0.851185949446555,0.0018222733237519403,1801.1081706578746,52.3432260001505,-1.5323051297284251e7,2.215894043914575e6,1.506848673494323e11,1.2266645881587154e11
-0.0025900002,0.8616378982669839,0.0017952413952699719,1741.9111348984018,50.69509385941635,-1.4816119464743556e7,2.0926220736635763e6,1.4303442735952783e11,1.1350981332350095e11
-0.0026,0.8721131626726801,0.0017552435147856526,1691.2770501058492,49.33621712881966,-1.4419590482331881e7,2.0840496084326361e6,1.5054989329214594e11,1.1901736222700882e11
-0.00261,0.8822900125958356,0.0017233236324851972,1629.7499517702727,48.27017202265484,-1.4070269942927333e7,2.0086575551395733e6,1.6734993404561234e11,1.1003394782577202e11
-0.0026200002,0.8922062813032816,0.0016966097893478698,1582.741266962002,46.915016490532985,-1.3939940837466039e7,1.9723367782789231e6,1.607644106438502e11,1.1362434917316446e11
-0.00263,0.9018406624961492,0.0016597630380593203,1525.6400271938687,45.16295497269472,-1.3631018646824522e7,1.946405794769489e6,1.5271326839517242e11,1.1992062389392534e11
-0.00264,0.9114550347569602,0.0016279250583274407,1470.583093157569,43.513783605417146,-1.3177094484203145e7,1.8441724475436155e6,1.5221911235295715e11,1.0833586093249953e11
-0.0026500002,0.9207107538530779,0.00160091560797878,1422.4165998713968,42.59109473888641,-1.2808687160372088e7,1.774314360106202e6,1.5260543906487836e11,1.0232283018653743e11
-0.00266,0.9298571438847304,0.0015748141507484496,1372.9628436943904,41.429052007592446,-1.254952659660077e7,1.74025218534433e6,1.650561082459645e11,1.0206747674132098e11
-0.00267,0.9389212689192146,0.0015450633920496345,1328.2500496539003,40.4568926198718,-1.22703185150286e7,1.783327201194199e6,1.7522125851075806e11,1.1195725433626341e11
-0.0026800002,0.9479053180887496,0.0015110059110279906,1269.5658707814666,38.6577386271654,-1.1304243283343123e7,1.6533298979635187e6,1.5456831089480978e11,1.0247198855110071e11
-0.00269,0.9561894649186831,0.0014774986700049574,1210.5786050471386,37.03468374594402,-1.0573172204916218e7,1.5283916035318666e6,1.4704180935625934e11,8.961191109813556e10
-0.0027,0.9649016457733433,0.0014466501368482032,1160.0579692692284,35.353173562219006,-9.771809591574661e6,1.355026935411516e6,1.233859534312546e11,7.073380673680188e10
-0.0027100001,0.9730975634140435,0.0014109255327372904,1111.4351101176546,33.55367010473617,-9.096286567970484e6,1.2255542776097637e6,1.0761352315677165e11,5.860099443005339e10
-0.00272,0.9812326753175297,0.00138664271212287,1068.6094228589157,32.34804671941918,-8.839260414934872e6,1.1878532533946868e6,1.105096674905745e11,5.5244705033649704e10
-0.00273,0.9890891572502338,0.0013658890310831822,1030.9394203842744,31.35917643438329,-8.3560371779872235e6,1.130387691302523e6,9.956184402338435e10,5.240439163905571e10
-0.0027400001,0.996815586171168,0.0013363691330626026,983.8617131462139,29.647594418883738,-7.633277993144581e6,1.0141450247536789e6,7.894303669021095e10,4.351320174208037e10
-0.00275,1.0041042118581027,0.0013172376742873254,947.9799982254234,28.615516588867305,-7.412255596077753e6,1.008579488873639e6,7.418824824793448e10,4.525486844504072e10
-0.00276,1.0115009339643484,0.0012860427575832568,906.0271973225531,27.501821301151036,-7.316014419097181e6,948393.7149841181,7.713516017652467e10,4.085414884392526e10
-0.0027700001,1.0188860780869338,0.0012663952704717308,874.7311701967893,26.719399415930784,-7.163109110465659e6,895219.343543784,7.681985161166252e10,3.672476954219131e10
-0.00278,1.0256786907005557,0.0012292478462574527,826.7744248183457,25.580729603069933,-6.811507821345809e6,854267.9602691209,7.617407989786153e10,3.444655329362177e10
-0.00279,1.032387081862203,0.0011953400862608132,789.6777693652164,24.62229373564326,-6.238683956909124e6,802889.8166255018,7.023125233805367e10,3.231059529712115e10
-0.0028000001,1.0391591425284472,0.001166557847313044,753.8693003279045,23.18932337834904,-5.71143009112657e6,697167.5776611345,5.502119689508971e10,2.547075253103207e10
-0.00281,1.045596283605914,0.0011411725268113907,716.2445839843515,22.21626580074975,-5.442892088736725e6,666121.5272395177,5.294484508118299e10,2.4806872644847458e10
-0.00282,1.0518376453000218,0.0011127106699795083,683.2696405210851,20.877974438540253,-5.035986893506889e6,611499.4035247898,4.415861863199936e10,2.221123299346254e10
-0.0028300001,1.0578870746279105,0.0010891277762987049,653.9163686606425,20.094449889426684,-4.658170717789402e6,584833.9703429762,4.211278764328696e10,2.153511288308718e10
-0.0028400002,1.0637569374267148,0.001062937821812543,617.2474250608064,18.958625939817853,-4.331113701588446e6,531959.0479030489,3.773644280226786e10,1.875285911940564e10
-0.00285,1.0693188220157348,0.0010366539387840282,589.2165124516818,18.212146958950292,-4.104283763142395e6,496297.76825601823,3.606231307072647e10,1.6285757011287743e10
-0.0028600001,1.0747118146932364,0.0010053773627617753,558.7596964334069,17.28204407470261,-3.7986106704965546e6,470940.9278209148,3.439229103302269e10,1.5986366762863914e10
-0.0028700002,1.0803619840686067,0.0009745809314435239,529.1197310915804,16.306543429043902,-3.474651197898697e6,422603.17198645585,2.8876258530051796e10,1.2827176358538221e10
-0.00288,1.0853430570135534,0.000948538077965271,501.7015123988795,15.67912517751143,-3.3196604397316435e6,401518.91099696653,2.9664337807353245e10,1.1893814885970747e10
-0.0028900001,1.0904194084502727,0.0009251345473496681,476.50008115818906,14.8221526015166,-3.091063992623116e6,359231.7081274484,2.568671205823195e10,9.971628514709467e9
-0.0029000002,1.0952596320635786,0.0008909080751097132,448.93518787502995,13.84470603682151,-2.8378464785043257e6,331292.2160544307,2.3055134918836433e10,9.36461025668476e9
-0.00291,1.1000216799463625,0.0008624870608364216,423.7764788968198,13.102693354107199,-2.6553989434923874e6,317396.63347460487,2.0483109809558853e10,9.291672444444912e9
-0.00292,1.104624381536789,0.0008316599911166648,398.3190229149563,12.47426367057467,-2.40641399880415e6,286171.0582177227,1.8696900945563335e10,7.927036840209227e9
-0.0029300002,1.10897560401851,0.0007991339447178043,373.5612886141511,11.63255335564536,-2.1713567097195326e6,248219.40099555146,1.4792902726578072e10,6.262188915896237e9
-0.00294,1.1131072718113204,0.0007671443999410416,346.73557506775944,10.746567164925706,-1.9550361567422373e6,221900.41567430558,1.2915347181823416e10,5.468140932434688e9
-0.00295,1.1171323018088466,0.0007497190939369206,328.3216223068455,10.287587569441392,-1.7904401823168655e6,200624.90113936423,1.1192439010783821e10,4.613402968237237e9
-0.0029600002,1.1211252512805816,0.0007285085769581146,312.78116756778877,9.836658210983744,-1.7013674271608365e6,187870.7087076738,1.086058437118364e10,4.153829337556441e9
-0.00297,1.12489206181843,0.0007073021741575208,294.1875212615294,9.368404597478362,-1.6745926378460708e6,171322.66003535243,1.0957867680916553e10,3.3740669065393224e9
-0.00298,1.1284831146230894,0.0006779580479587167,275.3718810086015,8.934739693804595,-1.5325937285402112e6,158887.82764469704,1.0192876587760984e10,3.119610401100155e9
-0.0029900002,1.1317885903808405,0.0006617853702419278,262.2952884659041,8.502308928205204,-1.4540360627104777e6,144657.1841106287,9.404394824379705e9,2.4894940923057585e9
-0.003,1.1353463396078514,0.0006355104483244801,245.88636761193806,7.9433931299580625,-1.365130301169234e6,135567.8744023147,9.144530086556257e9,2.406630125655295e9
-0.00301,1.1383399285251188,0.0006217136531211043,232.9841387031301,7.465583951155457,-1.2606044556032233e6,123592.41172590974,8.128067102054589e9,2.215628335375017e9
-0.0030200002,1.141616224892891,0.000601867511722065,220.2515367459161,7.087607096021515,-1.2026656873260352e6,117238.47432678533,8.033138491727175e9,2.0509364165035975e9
-0.00303,1.1446597337756248,0.0005898356552473817,208.56804584494085,6.7715652255105825,-1.09764024009067e6,110195.11417471828,7.0354248108541975e9,1.9762830967447653e9
-0.00304,1.147580673558552,0.0005752206169995848,195.19259130933733,6.377988654568885,-1.0318652862049026e6,98007.9026328883,6.93351322792683e9,1.632044554360536e9
-0.0030500002,1.150124618071602,0.0005507615291071856,180.79883208558812,5.947784736029616,-897184.4498809738,91371.65613121189,6.093809129319242e9,1.5311478561346076e9
-0.00306,1.1529693119556241,0.000535851331586164,171.98264492337344,5.657448617523702,-826601.410961817,82469.31891467044,5.108545047497803e9,1.2728464625505462e9
-0.00307,1.1554943898472259,0.0005134119183559648,160.23226833406122,5.209633974283886,-703109.9923827805,70767.2725789327,3.916319356187216e9,1.0127754569726179e9
-0.0030800002,1.1579319415251572,0.0004886648681763649,147.32625059654953,4.793487190088847,-642727.295613343,63767.492170150064,3.3876792412063484e9,9.027982014120612e8
-0.00309,1.1602756649701964,0.000480095311236426,139.61402305928135,4.544840941011096,-602563.2439900103,63302.2460522066,3.691861983263812e9,9.88802217941772e8
-0.0031,1.1626817156572244,0.0004786713026085347,133.7462607364043,4.709025189575426,-596943.5423848969,70147.85510162158,4.533554413609224e9,1.206716274100169e9
-0.0031100002,1.164847890381134,0.0004589415804732181,126.60103535566604,4.519134108561916,-558747.4671031713,68393.32556781852,4.289369269246944e9,1.2494981594007192e9
-0.00312,1.1667241136137898,0.00044307618686413266,117.37659787050315,4.099432730676547,-485862.7615454322,60488.28626145458,3.6167350846604133e9,1.0326371814614081e9
-0.00313,1.1688339442606646,0.00043197402511691756,111.7559805268161,3.788647402158647,-429740.9210902631,54090.5657702165,3.036523075983195e9,8.750666700548861e8
-0.0031400002,1.1705061772077363,0.00041537380989247814,101.85738153594713,3.6618715226005842,-388508.2128249839,55742.64063421462,3.191379030544833e9,1.0095846019310793e9
-0.00315,1.17245847480254,0.0004042746468202443,97.0201843682028,3.5643405713579757,-364440.1602518004,55024.29615174553,3.1790794986362934e9,1.0006362754256048e9
-0.00316,1.174036523882892,0.00039067299573493933,91.52412708681912,3.2811623476094742,-321173.6569384659,48915.325121344955,2.578167313357533e9,9.263425992733316e8
-0.0031700002,1.1756732523955866,0.0003841542981428342,87.93885586078191,3.0294615503448656,-284188.90313649323,40879.4338655825,1.9561726313748279e9,6.81373618314685e8
-0.00318,1.1772139755000008,0.0003702557113026617,82.99569723404052,2.9938747872753035,-285295.0659555133,42773.069389873315,2.191192433046208e9,7.834406980359626e8
-0.00319,1.1786119519829312,0.0003596501821820358,76.46134135925564,2.730285147703394,-254121.5331043617,35449.71973616757,1.8057579883449085e9,5.671726907833617e8
-0.0032000002,1.1798664687305842,0.00034342149058065114,74.56507121936086,2.6110974471289135,-237898.7292916693,33552.2005356034,1.690743897783317e9,5.250536877860633e8
-0.00321,1.1811345474498065,0.00033269661545545586,70.5006525533873,2.516307541384568,-212167.6213306741,32634.155088479783,1.6092938620647209e9,5.1522287469295317e8
-0.00322,1.182460194430119,0.0003249599726943418,66.45801170999229,2.339387536272297,-198579.81429620902,29654.51046297283,1.3533787582094643e9,4.656750361268128e8
-0.0032300001,1.18386764585164,0.0003257038854667652,64.37079263588078,2.286051298853663,-196904.70408076808,29312.309466813153,1.343579544308963e9,4.781072862883944e8
-0.00324,1.1850739530473449,0.00031243715777322845,60.86496050266835,2.0915895193307708,-160256.37695995218,21614.358188039216,8.919754225289109e8,2.794074955423032e8
-0.00325,1.1862478463468344,0.00031373464575811124,58.401450932574335,1.9980617823834734,-141232.91022514823,18843.808661233634,8.144683570193484e8,2.1634937662662098e8
-0.0032600001,1.1872195114537092,0.00031478521227157666,54.93671833698524,1.9070824801082702,-130505.8351708355,20218.067112939734,8.028667775821066e8,2.7279776033778507e8
-0.00327,1.188239097901561,0.00030058048009697276,51.582075891868264,1.7876088104550112,-115915.66314542839,18723.03056216104,7.027614201899246e8,2.5600463702404958e8
-0.00328,1.1892421841296863,0.0002928762888701387,50.45423024187586,1.7713230975951428,-109819.3130114414,18484.171866008783,7.028798176661649e8,2.6201484672537318e8
-0.0032900001,1.190088942354179,0.00029549884949786284,49.50217469097496,1.681526771077068,-102420.71922582189,16831.64419100663,6.447471366649457e8,2.0835949645212266e8
-0.0033,1.1910927385975778,0.00027818435645313947,46.79645813416476,1.5858440806932756,-93634.7137868556,15583.481914381839,5.958083636137615e8,1.9435472975611594e8
-0.00331,1.1919651305660923,0.00027308376568014025,44.96891292454774,1.5012343991687644,-80030.01796739087,12951.55657343723,4.5512666929144865e8,1.3594695685320863e8
-0.0033200001,1.1925968118507049,0.0002682834104896327,42.46821266324404,1.4745372436590338,-77580.39340663762,13170.846276866236,4.595047113513987e8,1.5411729015900916e8
-0.00333,1.1935085631058584,0.00026587711371256245,41.704314205902435,1.5109543988456278,-75193.36724868756,14562.98791290458,5.0983296124419343e8,1.8859852148077682e8
-0.00334,1.1942805371262104,0.0002666271525216243,40.9942153911024,1.4990163545252797,-74208.96131498703,14672.512858718876,5.453705321238571e8,1.9552046808862612e8
-0.0033500001,1.1951688434855108,0.00026549059281202436,40.092179168577175,1.3167439127757519,-58383.468308208,10938.10461563424,3.485836608060559e8,1.1105578294186439e8
-0.0033600002,1.1955454204238654,0.000255953550716153,38.41478646049679,1.2921821436220635,-51559.294500103504,10212.667313141956,2.8781008102814245e8,1.100062328162474e8
-0.00337,1.1959778590322254,0.000237757577880684,36.308335608366214,1.1311940982628927,-38954.92974812562,8464.746590565783,1.7875355171097896e8,8.188105850677696e7
-0.0033800001,1.1968365602174222,0.0002522928338663968,37.2724867925511,1.0931201220639393,-40375.00579840036,7515.855332275641,1.4129460511619535e8,6.790806562596777e7
-0.0033900002,1.19748165739586,0.00024785978244571826,35.81870098965413,1.1360499403588924,-38688.615697197165,8152.210114695768,1.7662415078705037e8,7.794582296890311e7
-0.0034,1.1979818426218756,0.00024233434403768002,34.74069477098933,1.0225996083707514,-34019.84889825854,5629.406142373222,7.448072769487187e7,3.3376076171195034e7
-0.0034100001,1.1987388375764465,0.00023076225319349264,32.70920603604979,1.0108859465447433,-31732.41631109631,6270.739375919445,1.3666470888840294e8,4.519840435872228e7
-0.0034200002,1.1991930367198451,0.00023063987125354233,30.96990408731565,0.8888913160916672,-20404.502847479263,4724.543886181267,5.518314001582907e7,2.710525490437814e7
-0.00343,1.1998068844296879,0.00021883850282043918,30.62764776753785,0.8720702128563614,-20676.83694655899,4508.818062462004,2.8886488443887543e7,2.551328097509531e7
-0.0034400001,1.200113649669725,0.00021872031930025368,30.66128582850882,0.8813395031758221,-17715.787848220465,3994.560334584408,2.1482196852822278e7,1.8533782485571682e7
-0.0034500002,1.2006869090135155,0.00021493120771077378,28.69451765367273,0.8296939014443305,-13248.292527662414,3840.6808957520757,1.4131611575015139e7,1.9800004326534275e7
-0.00346,1.2011877933893782,0.00022203205793307575,29.14882073155083,0.8391861579990615,-7866.697191435896,4090.250596447312,2.5012914432021752e7,2.2893702756392594e7
-0.00347,1.2014459859825777,0.00022433681910469136,29.941154605987343,0.8550218293725445,-6693.53021668972,4263.8418466702215,2.5647005018465072e7,2.3248578458574746e7
-0.0034800002,1.2020207667106253,0.00021841717426464624,29.268757158621444,0.7858794084783115,-10584.478671054563,3959.0994677633325,-1.692510829817224e7,2.2598689299701896e7
-0.00349,1.2022730445376564,0.00022320117066740368,29.589158879577184,0.8169470647784169,-10894.655404324018,3837.3217487712573,1.2244951070963075e7,2.1917707552726652e7
-0.0035,1.202930300351561,0.0002186745874683033,29.305155784961237,0.8156041814556592,-10181.448531902646,3751.510846794185,1.6406580299159644e7,2.0992870397916608e7
-0.0035100002,1.203464927023439,0.00022023971423063587,29.070530636330425,0.8334215570877683,-19754.135391597727,4297.654882960181,4.960837135148885e7,2.4149801488359492e7
-0.00352,1.2037712778802752,0.00021667070557318362,28.715063224840208,0.8492927930519596,-15349.547541387788,4044.9002954413936,3.484106446466637e7,2.3370301933406577e7
-0.00353,1.2041499169934768,0.00021961731070219295,28.92223951329061,0.8462774050375957,-15159.776709136719,4287.024410219576,2.9204523961413607e7,2.618330538515704e7
-0.0035400002,1.204255845938908,0.00021186630413631756,27.686412901508092,0.7844861205377904,-5503.127508803808,3238.140825198405,-2.5723295577772977e6,1.5537164850377582e7
-0.00355,1.2047656317084774,0.00021012181664678892,27.639499814172414,0.8014375705684054,-8402.90785004429,3540.07238915894,5.600503383954116e6,1.7223809224336892e7
-0.00356,1.205089183966485,0.00021412679826136784,27.197051761788465,0.8224632931780904,-6835.379289628723,4134.277556193217,3.978461791839887e7,2.7339607908586476e7
-0.0035700002,1.2055474119335958,0.00021722872284500992,27.600433813381542,0.7907077271673334,-8744.032129710464,3271.6506040275162,667923.3943926924,1.642799038960748e7
-0.00358,1.2060840790224991,0.00021636899770863163,27.466563726305957,0.7561768549722557,-5168.3915981765085,3328.5493032979793,-1.2108862950381761e7,1.702382775222695e7
-0.00359,1.2061702628978104,0.00021908544439061816,28.355085028093345,0.7752300276574289,-13702.069731480144,3711.719625762799,1.7476047846569262e7,1.8102343076060962e7
-0.0036000002,1.2066556400162882,0.00021094076075310234,27.37273051313664,0.7888023881105264,-14152.433264795156,4175.257939063619,3.312728998313717e7,2.635845313921464e7
-0.00361,1.2071454152541798,0.00021639943083980184,27.13185172707397,0.7576005301814979,-11598.358457202727,3440.4744681494617,7.595342785001802e6,1.6748184833269445e7
-0.00362,1.2072154562255861,0.0002031766719822906,26.209932834861295,0.7361989363075956,-8608.192351535803,3313.029125722113,5.0587504738316415e6,1.5635902879215127e7
-0.0036300002,1.2075975058013257,0.00020742370280451932,25.246232957643787,0.7036908200767427,-7018.3538627196895,3156.286505674259,-2.031647390589085e6,1.680528427205256e7
-0.00364,1.2077980900252725,0.00020505405993393125,25.34606094181296,0.750177251644349,-6139.543541200903,3404.1063756046724,2.7876589813078593e7,2.131757403549288e7
-0.00365,1.2080898972927347,0.0002095126317103609,25.54668757045555,0.7235702543437083,-9426.009669565598,2986.080432223591,-1.0218160256264759e6,1.5908445196473036e7
-0.0036600002,1.2082055324566037,0.00020548698955598707,26.429251463947995,0.7241326274913876,-8743.570943718143,2916.661194598201,-1.8847770307513613e7,1.2033143524272488e7
-0.00367,1.208685812977344,0.0002149165195109115,26.190579458767942,0.7400201296452951,-7098.271334936059,3178.81854967284,-7.977925688748283e6,1.6744618955596434e7
-0.00368,1.209161394239493,0.00021480679716674053,26.570549728170423,0.7326870659707102,-12318.29571182616,3493.7490172917373,-1.3498239895151267e7,2.5589988068313867e7
-0.0036900002,1.209249615333165,0.00020949964630236323,26.349952705226276,0.7349992191577543,-9214.289949869248,3901.9571962629057,2.0493944025253173e7,3.1530889649151187e7
-0.0037,1.2094980855951951,0.00019963381806063765,25.149151252003904,0.7655306599329704,-10007.643059012626,3428.9808400891066,2.5114664749841634e7,1.9936971518923793e7
-0.00371,1.2096305909524272,0.00021237077082845058,25.56838976937924,0.750311224201657,-11343.039663991685,3087.5611212143835,1.5762996347647434e7,1.2866081390597342e7
-0.0037200002,1.2099575349378922,0.00021010581531340369,24.983817781898228,0.7340050420433001,-12643.130392407082,3368.4299885422224,2.2899141796157874e7,1.889684366298941e7
-0.00373,1.2101427597053507,0.00020625079941560262,24.86253805385876,0.6973595371142373,-6448.252802299852,2869.350120656926,-762172.6822695888,1.6567681738650186e7
-0.00374,1.2104321942988299,0.0002016554618808716,24.321290402946524,0.6873600001398968,-10314.66241328689,3021.744412047354,1.8402043719589103e7,1.4916622642044712e7
-0.0037500001,1.210641200958944,0.00020875504345506168,24.198637404138072,0.6870380113654962,-7602.398160029427,3083.877916208099,1.4866055312543215e7,1.4793564344735956e7
-0.00376,1.2109942146439858,0.00020586554740775095,24.232302854325866,0.6635509428963113,-7449.299425962527,3080.0758968146642,1.3823364445004044e7,1.722925497563017e7
-0.00377,1.2111460751687895,0.00021249121674439984,25.404423615534952,0.6830396584998147,-3617.4471467642693,2812.1423858397197,-1.864413509463892e7,1.1844765486782955e7
-0.0037800001,1.2112246765974986,0.00021137215052445768,25.011048867050388,0.6607652770224123,-2071.2990005317592,2865.5507307278385,-9.052835530430602e6,1.3721071454867408e7
-0.00379,1.2116065261954716,0.00021028331590864163,24.849727273283808,0.7037244487095712,-3061.5559177652344,2860.9596796302017,1.7064977469777868e6,1.3864686240200792e7
-0.0038,1.2118459242535546,0.00020576249584249482,24.749570223834834,0.6970369151454877,-3328.466469672522,2799.741011400666,3.621379302137574e6,1.174929713384914e7
-0.0038100001,1.2119350242012121,0.00020779532081583875,24.313314140311437,0.6849948208288922,-7206.698611633853,2636.590976031196,-1.1697556255054958e7,1.2156350895461367e7
-0.00382,1.211954911134843,0.00020177533129281183,24.374040901478924,0.6907628518993593,-6951.956519509199,2587.865642871164,-8.036578113884948e6,1.21380393748495e7
-0.00383,1.2123666015834784,0.00020893329812335696,24.09083335976926,0.7054498484863571,-9420.286626319636,2935.1959550350775,-7.70029451534926e6,1.8328888497204546e7
-0.0038400001,1.2125657923466813,0.00020473979955521458,24.260826334677105,0.6670091822722756,-8201.917595018598,2553.9745639373336,-1.4328321912464347e7,1.114072927333428e7
-0.00385,1.2130042404321881,0.0002083451794677089,24.77085385795307,0.7267830740945023,-9985.289346812675,2866.404356843624,-403146.25970372075,1.2842946154391997e7
-0.00386,1.2129625184989832,0.00020948632216189053,24.604755195101298,0.6993436934710547,-7254.403421921297,2603.8625129172015,-1.4260660486449061e7,1.1101536830843538e7
-0.0038700001,1.2133683944021072,0.0002070310771734271,24.241136751153082,0.702331225498497,-8896.546642362015,2697.1065113682007,3.631441762681211e6,1.1884249462398848e7
-0.00388,1.2137065498699222,0.00020300094898253454,24.81742696091911,0.7103484750914593,-7826.2313590125705,2770.631389983179,-8.557260828778548e6,1.1361964577525465e7
-0.00389,1.2140891231779296,0.00020370682900177383,24.625240733293268,0.7315721636355286,-5069.763195778342,2972.348628262406,5.502835515514166e6,1.3089715050106905e7
-0.0039000001,1.2145339789225387,0.00020263240865330982,23.515841355177013,0.6487913071250592,-5151.245270892332,2425.4818008978887,-1.661907816301631e7,9.86305332711048e6
-0.00391,1.2145962272855475,0.00020622249195061847,24.013694481616945,0.6717711025663705,-5799.066361068356,2876.7705430988203,5.89566726130478e6,1.2719047213093758e7
-0.00392,1.2146805580655065,0.00020786828599647295,24.279837287410334,0.672913210653046,-2628.4539219482876,2979.095333540453,670362.6124688322,1.4776707624852763e7
-0.00393,1.2150949371002338,0.00020116795760774623,24.303067479342758,0.714699716420019,-9951.838836229903,2822.4782588057683,9.088193205476077e6,1.2866386850222966e7
-0.00394,1.2152511820022247,0.00019208371038801562,23.36322486070151,0.6700238829507938,-7885.773442473722,3282.7982306145213,2.4347021172790516e7,1.9263042870473713e7
-0.0039500003,1.2153612099171893,0.00019837050290969193,23.64899936258551,0.6873325542842478,-12849.821544420336,3603.7350496714944,3.803350096393424e7,2.35271356145126e7
-0.00396,1.2155771719023423,0.00019971140980102556,23.406219672201946,0.6833567684393199,-8767.581481662855,3479.732699654495,2.145011823977498e7,2.7016293637457002e7
-0.00397,1.2161026206165253,0.0001976431577119036,23.163337151522903,0.6941323981951701,-8989.662512712008,3386.068434885057,2.1807588849312015e7,2.2051546932916734e7
-0.00398,1.216235888395081,0.00019824229291196744,23.56026507747786,0.6562215797775514,-2777.2218206204357,2647.5052836410114,-5.466646057518082e6,1.4321920256623555e7
-0.00399,1.2165378520689847,0.0001985649698103343,23.919070215498856,0.6897205255007199,-4067.577074317754,3421.14429733149,1.722215126993999e7,2.2605438704348866e7
-0.004,1.216851594827969,0.00019678497596410516,23.917074164338498,0.663846640110112,-8644.442266935872,3011.336929001151,5.503589557909755e6,1.555792188089736e7
-0.0040100003,1.2174602917098827,0.00019450958014645693,22.54484931938374,0.6252362005118636,-2041.3245329660654,2326.0443939645334,-7.254777034488843e6,9.553219864713553e6
-0.00402,1.2176427854500012,0.0001974003282751621,22.89678452489488,0.6304020961266849,-3996.3335888677516,2299.1539439687494,-2.057408538348225e7,8.754730506307073e6
-0.00403,1.2177399043640258,0.00019673129640870984,23.475534083866865,0.6529167982540119,-4567.343507666508,2476.0128633847553,-1.8986052082566705e7,9.891334932037042e6
-0.00404,1.2181413506575796,0.00019500309157929944,22.775205385727535,0.6279061160323871,-7036.977314256435,2658.230570855293,4.643089009471332e6,1.2130808730117237e7
-0.00405,1.2183512001394516,0.00019899121610759732,22.939489447586027,0.6469496135485935,-5387.698074210052,2851.3873523192656,1.2184067396258995e7,1.371797434210074e7
-0.00406,1.2185227280741393,0.0001967069057240966,23.164100894264376,0.651554752742315,-6923.263940020371,2681.2490809128485,1.1139977768007325e7,1.1442989225321814e7
-0.0040700003,1.2188364450007403,0.00019364109607193278,23.699451792518047,0.6332488124455738,-7867.785370754125,2698.3342906215225,-3.5851964933043607e6,1.2762946919444302e7
-0.00408,1.2189666254046092,0.00020241986252440825,24.043361051097172,0.6478209197332427,-9334.458576201898,2916.685126803101,-8.389616737568922e6,1.3653048347985703e7
-0.00409,1.2192174279482797,0.00019446626794812638,23.124673334011884,0.6316490180426749,-8296.767644521015,2402.273438593677,-1.6092334622304713e7,9.700484006329902e6
-0.0041,1.2191772951505855,0.0001978214309901238,22.868099282379365,0.6356005188006206,-7228.753028970478,2558.471929102118,-3.222814953247135e6,1.1176170903688641e7
-0.00411,1.2196255312127346,0.0001980285211843386,23.111807531526207,0.6553364295939933,-5085.620978240621,2476.695391867768,-24935.317175582048,1.142847766093244e7
-0.00412,1.2195815917873016,0.00020150449633860956,23.256201038218055,0.6374430560180906,-5666.972448050994,2748.9214716712486,-3.4724793377051554e6,1.2628913436526597e7
-0.0041300002,1.2201440517745323,0.00019889458105404082,22.9022898762243,0.6520929027101376,-5894.631865460403,2574.9810742445993,-1.0730897244291317e6,1.1797308686079238e7
-0.00414,1.2201593403191018,0.0001946552698651153,22.682668900118546,0.6410726562410077,-6347.927761632162,2857.318416916113,3.7681791558005856e6,1.673802482186189e7
-0.00415,1.2206104509645683,0.0001952717154452773,22.379877222293523,0.6223540650193167,-5647.463401995812,2515.253061046852,5.590213690546273e6,1.0317595641162716e7
-0.00416,1.2205198533832402,0.00019760001257144647,21.736327390990542,0.6164005660370665,-5849.772478556012,2748.320065959008,1.9133837241975255e7,1.462334861022191e7
-0.00417,1.2208441028966783,0.00019904790168294835,22.70200387534283,0.6343512114523493,-6410.007762864515,2545.807459713037,7.477701150074512e6,1.161694871338061e7
-0.00418,1.2211714864985166,0.00019352195019561018,21.806376368169154,0.6030682942504975,-3218.2474152342706,2310.2570725470882,6.892070277499388e6,9.710959705527779e6
-0.0041900002,1.221630326723126,0.00019073070447591116,21.959833209606884,0.6075075649644494,-3647.207676453155,2673.5077770028292,-146761.91700084496,1.6447219185180513e7
-0.0042000003,1.2215260686951606,0.00018719676754430458,21.55603246957801,0.649594321335231,-6106.780106111154,3277.105276605731,3.94390438908887e7,2.283566666303739e7
-0.00421,1.2218121091960905,0.00019166174757364953,21.648550448206084,0.6336700222898018,-5929.486125922218,2908.5903301873523,2.9563718912933066e7,1.6005730067558814e7
-0.00422,1.2218746544302341,0.00019726775012171503,22.259448878327472,0.6665290608724156,-6235.521822286115,2750.176781759985,2.6944008126397785e7,1.3342421748197684e7
-0.00423,1.2220332867487125,0.00019364866735167646,22.62182891833253,0.63847745716131,-6956.025018698209,3151.7168713015967,1.859637934950479e7,1.9588743571679454e7
-0.00424,1.2220188130849614,0.00019219546025134052,22.55761918375913,0.603936423355065,-4983.779485577938,2451.9348009694877,2.9322353549047736e6,1.079581860597204e7
-0.00425,1.222411171454415,0.00019163073830801299,23.255583840831118,0.6671957195152637,-6065.288671499591,2917.953454639593,2.463797581124447e7,1.5633743655636707e7
-0.0042600003,1.2225727515550768,0.0001918556165192868,22.472519778025625,0.6443623950377942,-4343.391826492736,2542.0170920499804,7.681846003066831e6,1.1872997969431324e7
-0.00427,1.2229606376125373,0.00018208345793511695,21.120066909692973,0.6029532298517194,-4608.721729450149,2665.71065808243,1.0898289464300297e7,1.3978347946665607e7
-0.00428,1.2232342566250018,0.00018990797237842573,22.114511557708468,0.637739964517755,-5471.6238770485215,2302.6704437940343,4.1406758487401432e6,1.0595864006622046e7
-0.00429,1.223291613785546,0.00018869199734503826,22.42622312000332,0.6167774986964616,-866.7686352858943,2247.515531530804,-1.0324777738539575e7,8.740088550728252e6
-0.0043,1.2231801508046893,0.00019253558336174422,22.080455660056213,0.6265232510103923,-2273.7594998656314,2357.0272356185983,-732867.2027930291,1.1131711426472344e7
-0.00431,1.2236333608180083,0.00018909047689198943,21.979072554881153,0.6065399362261529,-6871.062724920113,2350.5265104698105,2.604155434321971e6,9.653973140335105e6
-0.0043200003,1.2240324917459,0.00018833784617741255,21.62341169816496,0.583264500641464,-9086.169823776809,2213.22259727323,-1.9957660939670256e6,8.831609653886806e6
-0.00433,1.2243381516284733,0.0001909455497511159,20.778893344951378,0.5683843892567639,-3336.394262262328,2154.3530987038616,289445.34679418243,8.666565809664214e6
-0.00434,1.2245330228036342,0.0001856699603099961,21.03089172175006,0.6039792061586664,-5704.1004342351425,2027.5873319501727,-7.299550675614793e6,7.700717528657119e6
-0.00435,1.2248483607769531,0.00019331176994765876,21.424481908937263,0.5988580506887091,-3443.8122793124408,2211.7742332524745,-5.827218478766173e6,9.863436563155875e6
-0.00436,1.2254215691558976,0.00019531147272095067,22.134745441548155,0.6476318852568242,-7852.9039929292085,2615.8650574593216,2.0264799799964815e7,1.2094540971950216e7
-0.00437,1.225511561470274,0.00018883611604374642,21.48372304762443,0.6494106185727873,-10721.939202327338,2879.5898750170472,3.0420256901863296e7,1.3073180452681584e7
-0.0043800003,1.2257463471219125,0.00018581183808611952,20.947941948085635,0.5729715695122821,-2854.947175222929,2221.9116424321546,-3.9927074502436803e6,8.620761910280168e6
-0.00439,1.2258218335120725,0.00018485586825680892,21.613091969605936,0.5788171848256835,-4470.758440068249,2312.1202486947564,-1.9438004268030347e6,1.1036464412150936e7
-0.0044,1.2257938092300764,0.00018586757200936567,21.049330401439317,0.5659802667654579,-2961.3029948802123,2166.501358647921,-9.222923621648535e6,9.127903129764432e6
-0.00441,1.2260444083235553,0.00019600940835956686,21.910754590734463,0.6166005875287045,-4633.070550944852,2274.6395250329588,-8.433862385066021e6,9.424720389939137e6
-0.00442,1.226261613806367,0.00019017469445995876,21.0127652530002,0.5841197738160729,-2524.975192201445,2152.092122120191,-1.3320251437108899e7,1.085623547498286e7
-0.00443,1.2265116587797258,0.00018761008818729536,21.36693024900427,0.6570893042976438,-4095.889165393018,2996.50592360476,1.926314619943677e7,2.2041847326182943e7
-0.0044400003,1.226918905173673,0.0001855959763794813,21.423686520125717,0.6153556173377718,-4985.5159377344,2525.485138057255,5.817566467403579e6,1.44803231057574e7
-0.00445,1.2269336442906271,0.00017853668320383134,21.192589673418798,0.5850547614225369,-725.2074670143812,2577.7585141653185,4.853323174934952e6,1.2597667660437472e7
-0.00446,1.2273159578420707,0.00017809812002415212,21.58587732915152,0.6044170304520547,-8315.41723587184,2529.4657415431625,-3.562339608805523e6,1.3861289041271817e7
-0.00447,1.2272894248672266,0.0001829677948392407,21.440793326926094,0.6135703645309519,-3544.151398151755,2556.365387900297,9.071741423142975e6,1.0950939775043331e7
-0.00448,1.2276042339244184,0.00018523387792977015,21.887991363903325,0.5689688837122069,-2550.8007076770377,2241.552370447937,-1.0461978660287464e7,9.466813015072951e6
-0.00449,1.2277399654413668,0.00018153852694176512,20.711731105429845,0.5487368507450772,-3987.0140370875356,2085.5344903405476,-6.049293573674212e6,8.348982710289772e6
-0.0045000003,1.2278210934563683,0.0001900594850607317,21.785632334432194,0.6033086439769156,-3125.288066021152,2549.3925043239315,1.2190019057396103e7,1.1375146455429541e7
-0.00451,1.2278592570213684,0.00018951684090077835,20.897277012748813,0.6037768745209056,-3111.3408064107953,2366.0511528201923,4.3425995625360245e6,1.0308408302996174e7
-0.00452,1.2283225894778886,0.0001843745090284447,19.86363775095057,0.5574233989266958,488.9920345361621,2484.5525851379202,1.6656644316523451e7,1.224361964049449e7
-0.00453,1.2286589582757028,0.00018860733489812912,20.564983668890594,0.5204431549420844,-3129.874754527426,1896.3870347549453,-2.229104800198434e7,8.128935969120689e6
-0.00454,1.2288378970084763,0.00018736338918551033,20.578529493393393,0.5576608798707339,-6155.626610238639,2154.4826947297265,-1.9452119165636504e6,9.138033376063693e6
-0.00455,1.2289442210645327,0.00018724132504185464,20.48620495869848,0.5804311176165433,-7708.2614373741835,2273.947621459853,1.8971508336726066e6,1.0387855924502727e7
-0.0045600003,1.2291466943700389,0.00019074021632579886,21.078597668664436,0.5919199055058079,-4914.107173078977,2448.04850984969,1.0747138553294014e7,1.177279898851426e7
-0.00457,1.2296292441053904,0.00018899658357569255,20.9594776977765,0.5822889317504295,-3558.787900959491,2280.3359080711575,-4.662616689997166e6,9.98482128094774e6
-0.00458,1.2300283797253526,0.00019604056368693692,21.34410683614716,0.5815835724739588,-1257.7777978730026,2205.4425108016944,-5.5990979740787335e6,1.0943894152479302e7
-0.00459,1.2302530033686703,0.0001901217234181938,20.736994204209825,0.5907860733498562,-5042.571872121611,2292.545996513379,1.1839678399862815e7,1.0189566712198604e7
-0.0046,1.2304797128850768,0.0001765516714970441,19.98565413236137,0.5651089630993533,-2316.4341412288213,2144.2198730344494,3.7926432021717015e6,1.0120832559516136e7
-0.00461,1.2307426416846083,0.00018659285532970324,21.129862298501155,0.6116687377992053,-4325.329011163157,2403.640459862956,1.2175441769716712e6,1.168096896972553e7
-0.0046200003,1.2308571506230488,0.00018099511964511146,20.546136220617562,0.5857859144493616,-4946.064348608787,2234.1277978123208,3.485406494435742e6,1.0230566937511692e7
-0.00463,1.2310384880132013,0.0001860111521230345,20.719066163784706,0.580310286881278,-5051.161654603429,2458.333176162975,3.2520824277482093e6,1.4387413386619251e7
-0.00464,1.231123898144924,0.00018999067280079857,21.659751199064615,0.625146130229103,-4289.929575742758,2653.6221851627356,1.229977788202155e7,1.1674136733281896e7
-0.00465,1.2312847807616,0.00018954141512285156,21.716955525726355,0.6624581613527172,-4619.812642799131,3439.3945422690904,3.740903103304097e7,2.0493862532452017e7
-0.00466,1.2313877934312114,0.00018745494441788996,21.505115955385353,0.6161994040693474,-4288.83816219903,2636.022113582391,1.0012899960657587e7,1.3014243005651018e7
-0.00467,1.2316099031385148,0.00018438791011226457,20.788690297298295,0.5891780440793618,-2326.955617102252,2342.711722941005,-2.4623207291819043e6,1.0738156075863147e7
-0.0046800002,1.2317708027026133,0.00018482036446245678,21.138423309945775,0.5949964805940421,-5257.733600098484,2360.576035708161,5.256526544571877e6,8.692930023929719e6
-0.00469,1.2319209975158207,0.00018927055991093216,20.833601941058454,0.5937315813176344,-6901.798149026513,2381.7890626006424,6.954751890399622e6,1.0046457035553798e7
-0.0047,1.2322683160320698,0.00019055465120975483,20.91914484785431,0.5977166267566107,-5069.80024085999,2315.51596247917,2.2087407620068705e6,1.0478943907520896e7
-0.00471,1.2323472044579697,0.00019116431018144464,21.301550479183483,0.5990792093212284,-7109.580566740717,2289.538293370215,312880.8906321797,9.522585392448865e6
-0.00472,1.232637865399729,0.00019857959978837234,21.66865226276151,0.5811468710813475,-6888.315079550903,2019.0246109039967,-1.7833829167844173e7,8.046490061048641e6
-0.00473,1.2328002876257833,0.00019551582909293322,20.764085396041622,0.5549299100373175,-652.0362570150096,2140.2667256668888,-9.636869670299893e6,1.0047995228052229e7
-0.0047400002,1.2328746451045696,0.00019329486692326982,20.66177813919255,0.5566765643493954,-1183.4712404498455,2049.657295480371,-1.4291439939600418e6,8.601337767854674e6
-0.0047500003,1.2332193268716396,0.0001955627109585507,21.057373134309536,0.6105592832230424,-1608.741102592296,2306.597788733297,4.313650837973146e6,9.955285151731601e6
-0.00476,1.233724244631016,0.0001885444227171815,20.406189464400377,0.5867747513261236,-475.1901450715484,2188.9138905847553,-2.23570204723156e6,1.0818642311994342e7
-0.00477,1.2337177031281639,0.00018960482269356985,20.04667891473859,0.5475025577288956,-4319.963122975866,1943.586245816031,-3.1356354333415353e6,6.96386497365622e6
-0.00478,1.23349973403469,0.00017873465141080429,19.6618041133476,0.5726768631005755,-2643.3060257062684,2154.450213796667,1.189334709525426e7,8.469606003388956e6
-0.00479,1.234181420365118,0.0001810559206704297,19.831842382653363,0.5526746641479828,-4905.853617483009,2063.7114159584567,-8.691366906773739e6,9.300399327904446e6
-0.0048,1.234265354106837,0.00018315881914353238,20.103536221375908,0.5822281173371886,-6539.045251726775,2101.3055818617513,1.304351070502886e6,8.631680518255748e6
-0.0048100003,1.2343208324767165,0.0001780548362510022,20.107441901292667,0.5625445652407466,-5373.717805908751,1993.4156506709085,-4.575856591088248e6,7.129571834593041e6
-0.00482,1.2346732488432424,0.00018436896301626948,20.05357548791445,0.5636519591107106,-5326.772710968399,2044.3931679181828,-1.544862700091723e6,9.525757903475383e6
-0.00483,1.234965245046683,0.00018459767222641304,19.601321433094967,0.5486558658010152,-3455.6133225831463,2037.0419199164305,-5.232230799443307e6,9.59291859759531e6
-0.00484,1.235261030782852,0.00017637317131679147,19.08665515774604,0.5060851459159076,-4187.316086685736,1895.7949093556854,1.369534317080119e6,7.615499307671173e6
-0.00485,1.2351350983791414,0.0001743573001224642,19.286814791313088,0.523299048775415,-3467.175658177785,1900.55904676457,32304.935067304894,6.875928980445323e6
-0.00486,1.2352059417100005,0.00017154608567801691,19.211475530711112,0.540586475734915,-5409.991693369928,1891.8603525834046,-3.291721435011172e6,6.877544290658954e6
-0.0048700003,1.2353475736685564,0.00017841180503942172,19.476532722344125,0.5154895175666205,-3442.1859854659833,1830.1174408644765,-1.24624762712325e7,6.648876370415034e6
-0.00488,1.2355566049490208,0.00018679135824270344,20.44856571599088,0.5977980796225615,-3322.134840624243,2343.708350280409,4.774282503644196e6,1.1847638964401238e7
-0.00489,1.2355966382979302,0.00019011295056435643,20.668896316472257,0.5895326206107535,-4041.1253030762473,2011.055231676408,-1.1161058005293852e6,7.88221937135043e6
-0.0049,1.2359084475650002,0.00018588554081620852,19.783733739600084,0.5745022145658578,-8894.644736546607,2265.9502837413615,1.5271726569078397e7,1.0143785585753597e7
-0.00491,1.2363060630092593,0.00018387825436533343,19.759493335459542,0.5594751314567902,-3922.431071669147,2093.093205723198,1.7893743931998862e6,8.235047385755919e6
-0.00492,1.2364444981443752,0.0001785213710482488,19.30075881269631,0.5625743442912277,-2843.224955128456,2141.8893095193916,7.875617888717599e6,8.01235773756441e6
-0.0049300003,1.2366861055664071,0.00017681860443022248,19.27662672675451,0.5593033156625892,-2842.145605367739,2427.069514350909,2.531173004328715e7,1.1632024091428721e7
-0.00494,1.2371406360525765,0.00018464929992270164,18.78562900890769,0.5517657606654597,-963.9708881365357,2074.999203991823,1.0041430630490135e7,8.962607804068146e6
-0.00495,1.2373590666623038,0.00018057999582354693,19.178133901738896,0.5761589675800362,-3398.116618423929,2203.4429668029825,1.9886801949444246e7,1.0362477331563344e7
-0.00496,1.237478865673319,0.00017988367837241302,19.319460629091417,0.542120315889787,-4690.736695897098,1896.1953457530433,-5.108693634154599e6,7.015782911155919e6
-0.00497,1.2374001537085966,0.00018072175961717334,19.417326034194094,0.5316642957902653,-2349.7131888462086,1774.2989653311074,-1.1652618138232218e7,6.6875441568555925e6
-0.00498,1.2377995763205862,0.00018293921359527704,19.85369128831473,0.5670602755650496,-3421.0933553750856,2182.587480128493,5.107532558243845e6,9.967685179543143e6
-0.0049900003,1.2378370342124594,0.0001809885799018556,19.592961595969783,0.5120347211481822,-1485.1170727108758,1802.153661205446,-1.270490593382922e7,6.5275896118839765e6
-0.005,1.2380723596546892,0.00018494654351649317,19.868717838226214,0.5521787571416239,-1290.7608213389574,1947.836417765789,-5.170646639984379e6,7.907888581460707e6


==> anc/Figure-5/d2_L1022_rJ2.5.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2387774920986714,0.00018103719052833039,19.16234893793395,0.5403905309156621,-496.82281570928205,2028.3673189906583,2.7154085444485014e6,8.074159915005658e6
0.00499,-1.2386781689079702,0.00017845040525715498,19.191185676602178,0.5418844452757954,2917.518863089257,1940.643990844072,-1.3300544115329878e6,7.926240208226989e6
0.0049799997,-1.2385596359848043,0.00017819257721024234,18.609534146490137,0.4994380136283223,1219.1898220961023,1749.7098255108883,-1.0465727512968218e7,5.918116709262634e6
0.0049699997,-1.2384821726330055,0.00018572944530132732,19.5767249218585,0.5159729301191962,2623.6780870860116,1777.3774097575727,-1.0253152978798507e7,6.819397617925755e6
0.00496,-1.238486396632503,0.00018715982244867083,19.723033283536125,0.5158390350930603,4033.009122244396,2040.5251845498576,-7.857738972874242e6,8.416971515542991e6
0.00495,-1.2383908106945316,0.00018161641790604948,19.54337144826454,0.5326425269110011,2394.554537055634,1956.2435616180258,-1.4412740025918647e6,7.464218242088432e6
0.00494,-1.2382935744137094,0.0001818470788478537,19.466788559186643,0.5448109600180804,1944.7206939290754,2013.3653298388765,1.3848039830007555e6,7.678523478949041e6
0.00493,-1.238340911544416,0.00017948764690772496,18.658115891371253,0.5175329510843409,3111.778041601423,1991.926230146983,5.812697504031285e6,8.647474439846803e6
0.0049199997,-1.2382445123242973,0.00017902787219598834,19.229547157362976,0.5384193322631557,3250.9521817121317,2045.2079898161012,-50767.95254409236,8.677041520158531e6
0.0049099997,-1.23798283757789,0.00017768231061655892,19.679596765019877,0.5633242959415935,5611.292929456595,2315.905157847068,3.4861274959569e6,1.2241608362458538e7
0.0049,-1.237786029547851,0.00017685656667285507,18.966189814557723,0.5544241620819623,3804.3735110159073,2371.2496524102635,5.437765555188015e6,1.3414553075669672e7
0.00489,-1.2375479217384773,0.00017038127305479112,18.55483998513105,0.5169969375128218,1345.9496471882974,1817.0815595056376,-8.246446825872485e6,6.688982650114037e6
0.00488,-1.2374888530846893,0.00017134559007022212,18.244265337999526,0.5144448469555231,1719.4312347474843,1842.8885440027054,-5.552249907990651e6,7.931627605879658e6
0.00487,-1.2373149891289064,0.00017651524859723134,18.064720910861787,0.5306393499609148,4917.492410939288,1941.804015346933,4.811850752093053e6,8.47499408646987e6
0.0048599998,-1.237315342293907,0.00017769526884221798,18.588330120661094,0.5044525823471343,1177.4037529776176,1729.9468981358941,-8.135295320419779e6,6.328408402688352e6
0.0048499997,-1.2369131217711342,0.00018370466265893578,18.92254421600249,0.5576725649763584,-447.70801875594447,2211.692990877616,1.3386830666323718e7,8.59932935671618e6
0.00484,-1.2366824467594533,0.00018513273681027532,19.5754643130469,0.5829584131277196,1783.0378145257516,2229.716718194843,1.5625859640417745e7,9.978038385969117e6
0.00483,-1.236709461676133,0.00018106779345087782,19.27660858255463,0.5277103719675879,553.2516160061598,1847.0627757806328,-1.0510966231157878e7,6.220639416362281e6
0.00482,-1.2368335989273045,0.0001789229366821405,18.7667351841827,0.5216767650492252,-1304.510968206214,1772.3914609438561,-4.332779158846446e6,6.833492678214916e6
0.00481,-1.2365452411998845,0.00017661810665069036,19.021750083705417,0.5261685269498368,3947.2512838609596,1874.274769765946,-4.387529071880797e6,7.423086979735877e6
0.0047999998,-1.2365677399326964,0.0001837732917002553,18.935716576375683,0.5108813401644189,4258.052815484441,1756.7179033593927,-2.0270134705702837e6,6.520146051332731e6
0.0047899997,-1.2362548116804701,0.0001874900989766654,19.2582809895938,0.5509239159980197,1412.5974010319155,1730.3817042152832,-5.578064918523305e6,6.27601554653233e6
0.00478,-1.2360763209463697,0.0001823393411052345,19.680271884375028,0.5533649785280722,2754.4527033946183,1999.4477991049314,2.6920713717873185e6,8.236236548332816e6
0.00477,-1.2357617796712852,0.000180704379442143,18.891740277752568,0.5270970945835433,2966.8425500046974,1810.862060897823,-2.615874196784064e6,7.799452798711184e6
0.00476,-1.2356779310090225,0.0001690242922817768,18.36774497035273,0.4998432347345908,3437.07181397821,1667.4476266921354,-6.272755110126538e6,6.869248512761508e6
0.00475,-1.2354194128005083,0.0001763931083145982,19.14380570877293,0.5147299066264726,3450.596894258524,1735.5068494311479,-1.2643546684581706e7,6.810017759896336e6
0.00474,-1.2352679656047683,0.00017199680057928431,18.6854483784894,0.5281812987418083,2621.8200820453726,2112.401331535891,1.2064876210356995e6,9.852139681897264e6
0.0047299997,-1.2351289426682037,0.0001730973489603511,18.838584182886553,0.5375620121974481,2998.2453647654243,2395.324914297883,2.443649360641783e7,1.0398087932015194e7
0.00472,-1.2348224823921514,0.0001792421063369919,19.407592609167367,0.5574659008217963,5085.779465190568,2360.3996065401034,1.927703698382018e7,1.0346959982505042e7
0.00471,-1.2346196750580485,0.00018035921834867418,19.167194636826093,0.5280418809546558,1074.0200421993447,2085.9958350007923,-2.0941446030750268e6,8.522152146911383e6
0.0047,-1.2343121498504677,0.00018398676680946951,19.595902759514296,0.5252596854422349,5001.02778769106,2136.3319921639304,-4.0777972657752037e6,9.25144845774986e6
0.00469,-1.2340710514833966,0.00018042690748914174,20.049062012504578,0.5445831864861455,2972.7580722967587,2096.424937284388,-1.1219140264713806e6,8.868095934957424e6
0.00468,-1.233921244622227,0.00017820018653752495,20.242753327096928,0.5471876941990073,4167.399690021269,1961.494725180532,-9.411660929674959e6,7.86734546095553e6
0.0046699997,-1.2337754685337126,0.00017836954630107979,19.95825954698205,0.5767158618864212,4890.3859529678075,2308.2927922918757,5.386865553001701e6,1.017891945875276e7
0.00466,-1.2337558735362095,0.00017850673947946368,20.296808605183635,0.5652986495934538,5243.57152596528,1921.514454656289,-9.509653491311707e6,7.771347477911785e6
0.00465,-1.2334666511923067,0.00018542954743392542,20.40342721694574,0.5542769645912383,2764.2317406343814,1862.6522505708217,-7.438577521247842e6,7.463923729239633e6
0.00464,-1.2331536802041412,0.00018417445540871305,20.16223784262941,0.5499896555001023,1159.3042294572874,2044.5644600355822,818533.9015174586,8.487210528756306e6
0.00463,-1.2330125085483585,0.0001784835394557699,19.576436271427916,0.5444462893319889,3385.6105873297233,1871.8104271032041,-4.933343732448069e6,7.573803462152444e6
0.00462,-1.232890639298594,0.00018188437648740405,19.73493764498066,0.5280443534472898,1920.655425298589,1921.1749981124838,-5.688735361596085e6,8.121800176245779e6
0.0046099997,-1.232837015004535,0.0001838223243916273,20.146185842579186,0.5656161761409679,4122.906396316533,1918.1368050737676,-8.375206771974524e6,7.698987876885776e6
0.0046,-1.2323584458367178,0.00018605203152613655,20.48592613966998,0.5648082428042537,1759.9307192382264,2107.8177080205783,-6.238501947565134e6,8.994369359033115e6
0.00459,-1.2324661626764848,0.00018574387405164195,20.442319277147686,0.5688767534761981,3257.968030561932,2003.972542882284,-7.473520170120048e6,8.018683677188436e6
0.00458,-1.2321762854984368,0.0001835769018652122,20.042135444726036,0.5705894154528697,3369.188033732058,2029.1926575225773,8.059345735649286e6,7.54797537340796e6
0.00457,-1.2318360034512112,0.00018694429901101224,20.539734961780862,0.5751220727748807,62.34095212329149,2315.3216113476888,4.1673545673136585e6,1.0272920928739028e7
0.00456,-1.2315961783835556,0.000184974484681172,20.68359399535037,0.6098062729325097,4172.234881506887,2406.025289029782,1.160618484783524e7,8.848726439623602e6
0.0045499997,-1.2314013035941411,0.00018784982597233604,19.766522162375693,0.5400416738339513,2459.8963747912017,1855.1609384402361,-1.2183058613503505e7,6.629201932904e6
0.00454,-1.2314597574335922,0.0001872326681692454,19.709169857554464,0.5493432392973405,1653.540788368954,2029.715625144894,-1.4718544135078967e6,8.746759926408928e6
0.00453,-1.2312088867614435,0.00018876210759779673,19.82761959772631,0.5579481008926537,-772.8437559814338,1972.4982859414722,-9.335056060794465e6,7.522216489398282e6
0.00452,-1.2309633217287124,0.00018502892726250008,19.897792476003772,0.5666898463297174,-1580.7314778736134,2041.5994086449352,-723514.3126754715,7.669208624961141e6
0.00451,-1.2309721818609765,0.00018222283623168433,20.062505560968358,0.5998567132896657,-869.9593797844881,2514.378177237925,1.4044799034249714e7,1.3707194178346176e7
0.0045,-1.230768729183632,0.00018660150478522387,21.338736182439366,0.6110811696996522,2239.856629539946,2457.0205954349676,2.321627129692856e6,1.0521423789851526e7
0.0044899997,-1.2303141918752345,0.00018814339683947457,20.82074052472982,0.5906747148437275,461.6848454431688,2161.865929470324,-197500.10770973086,7.990896582673157e6
0.00448,-1.2302466388044908,0.00018547048056909846,19.938030126134155,0.5845533804778698,1657.0995319209908,2282.3163463980545,1.0697953147056898e7,9.457609053976782e6
0.00447,-1.2300219824130862,0.00018939111373604043,20.9129709566787,0.5945009804419672,2536.097081317711,2250.6024010002334,-3.703288449618847e6,7.859116474107211e6
0.00446,-1.2297868072507425,0.00018940283350391376,20.58655287664466,0.583803637264541,3074.6643473504173,2124.709939145994,-1.2017897142097543e6,7.599666219276241e6
0.00445,-1.2294168538776542,0.00018554973030450022,19.840747198590762,0.5351295964301298,4283.678427957666,1979.696279384462,-1.2519578598887907e7,7.3619389156781025e6
0.00444,-1.2292524352825005,0.0001844486006995349,19.598356452045326,0.5609686669610918,4724.507358829764,2080.3850219334554,8.747991610486152e6,8.81361094453516e6
0.0044299997,-1.2291576584964445,0.00018415222901679311,20.10606923886276,0.5489991560915153,4428.083215433831,1983.8462087353032,-1.0245174279370343e7,8.804222287545253e6
0.0044199997,-1.2289872852617212,0.00018202548917926791,20.000651505212705,0.5547050819580845,4484.168076159712,2063.7903452645305,5.687508158394254e6,7.437053554930704e6
0.00441,-1.2288695698804295,0.00018186546006146583,19.93572349315083,0.5656676197601083,4787.388565577629,2144.992116127831,4.0192624078574823e6,9.171491025827078e6
0.0044,-1.2285116076038252,0.0001811664598988031,19.991514546471542,0.5722041013369268,4489.319610671424,2246.923807379984,6.372694646846578e6,9.897722875795862e6
0.00439,-1.2282817098658199,0.00018454518849905107,20.628403790758657,0.6046048848146952,4534.017821725759,2256.6005174968827,6.7479222557268385e6,1.065626826659668e7
0.00438,-1.2280508137491801,0.00018081094140640376,19.65619516217856,0.5580765392802826,4255.040274396039,2146.476866643001,1.3923879225397335e7,9.33302954140198e6
0.0043699997,-1.227934988147618,0.00018658993962815287,20.55465351768231,0.5838009240111078,1880.7469783164177,2153.487758264689,8.046659497217454e6,8.277841305483303e6
0.0043599997,-1.227620553450744,0.0001858881016253256,20.418578202969996,0.5825752475791917,2019.414551602284,2184.16329755894,1.060267708725093e7,8.905801832526118e6
0.00435,-1.2274904507102349,0.00018939314275202702,20.319741954898383,0.5766017315337368,2478.0025945348493,2065.303340746298,4.0937268383402852e6,8.294227074693674e6
0.00434,-1.2272420415538277,0.00018947145529274697,21.10190690075566,0.5842033872243204,3582.998374501086,2147.34421944368,715502.9367105814,9.504309465166844e6
0.00433,-1.227172982660783,0.0001894562901773478,20.456162593997174,0.565485554374588,2191.8516563782464,2022.484564119033,-3.5371902887781607e6,7.67989786153697e6
0.00432,-1.226948818501797,0.0001972080766263874,21.561466942895994,0.6348217239580234,4232.035126037539,2669.437466630913,2.1357715984598257e7,1.294637045366901e7
0.0043099998,-1.2267337138269547,0.00019227628650985925,21.359105022784263,0.6228126474546865,-1044.4433904767368,2323.54520890282,3.8675221123212455e6,1.0766457492100583e7
0.0042999997,-1.2263522044641384,0.00018566259504889916,21.030780303095003,0.6034720085804441,157.59327931496162,2636.5200205987544,6.235944319739136e6,1.3675512212361766e7
0.00429,-1.2262447004449994,0.00019099770283155556,21.726872983173,0.6213459252808453,5597.07555318797,2751.0913734541678,1.7042802101702794e7,1.4371099435817465e7
0.00428,-1.2260527422569156,0.0001939302940316657,22.06995430111239,0.6097239233186128,6028.02172018307,2785.4644572163247,-256111.90919376063,1.7925656556879457e7
0.00427,-1.2259732969421115,0.00018018857005043615,20.66835691637201,0.5634893370220347,3355.4984427710715,2197.369011240479,5.108274076531273e6,8.911296489665736e6
0.00426,-1.2256778993344526,0.0001886981644038785,21.98266608417884,0.6086446124745774,6789.655552302149,2390.7378995996974,-2.8118849603226455e6,1.1028493749355268e7
0.0042499998,-1.22545360036539,0.00018784615559969603,22.42748270670584,0.5968343964447931,9142.5789988294,2893.473898487666,-6.408502939303614e6,1.889397672619133e7
0.0042399997,-1.2251654511321082,0.00018674517546658575,22.34303515585671,0.5846523153309465,4411.556371557351,2516.988323841237,-1.387996576279086e7,1.0206657292828962e7
0.00423,-1.2249185675231646,0.0001871902493005874,22.577090495242928,0.5789138099600576,4558.75192720896,2153.8312220908615,-2.454606937412424e7,8.929001286513768e6
0.00422,-1.224832442693788,0.0001897234516148486,22.328833323872693,0.6054991189024115,5353.681389420388,2578.3788473042055,5.416725007938787e6,1.3138850839364756e7
0.00421,-1.2246210032126952,0.00018787578420053646,21.761953075613484,0.6056435879247429,3929.956005511967,2371.910259470203,-6.320866881498972e6,1.1007851970222682e7
0.0042,-1.2244711649675375,0.00018656294772017418,21.327549235052214,0.5608793063646113,1848.5893543615516,2027.3164175314118,-1.60566643682907e7,7.741182159312398e6
0.00419,-1.2243066753617553,0.00018736814625988342,20.615610860703327,0.576681507549703,2597.257244398397,2235.5271597686583,7.749079947113991e6,9.250785864254301e6
0.0041799997,-1.2241705800444906,0.0001833531577525971,20.619194274745997,0.5870661173430433,4771.950787638364,2324.169258860933,3.902443561294013e6,9.95297228249443e6
0.00417,-1.2239217476378121,0.0001857412999535433,20.070984106107765,0.5709534540144763,2612.3892630125156,2285.6488607373926,1.0038137609804137e7,8.773637065972295e6
0.00416,-1.22358716382504,0.0001885625964820577,20.583361092073137,0.5885709154134944,2137.6305452786114,2346.49579225273,1.559395520355825e7,1.0060707642068028e7
0.00415,-1.2233152105770704,0.00018975047238019407,20.589219640589654,0.5977902262196909,1927.198160151019,2524.667816125207,2.2947082989177164e7,1.2191804321907474e7
0.00414,-1.2231402074689848,0.00018702473380454617,21.461501355789345,0.6224733500249063,1856.0550766751812,2309.8021273729837,5.520860508000856e6,9.864847859938323e6
0.00413,-1.2229948478643764,0.0001873628061705843,21.691726163787752,0.6321471602524007,1297.3395990895276,2551.3574379084034,6.266638586183878e6,1.1189877934194358e7
0.0041199997,-1.2228543658828912,0.000189332547997466,22.09047890448602,0.6280018229561669,2799.9650179233868,2521.7473687749393,832908.6857534815,1.1307992010704951e7
0.00411,-1.222622762169999,0.00019184789988174357,21.879727548722713,0.6157974400559768,-902.1900521922231,2211.1509217299927,-9.96920132066267e6,9.714513941086575e6
0.0041,-1.22246360479211,0.0001911136188823216,22.312617716892092,0.6251881495667405,2624.045793567354,2371.1495199979613,-2.1724214403947215e6,1.0156075468062244e7
0.00409,-1.2222932716540258,0.00018647874387186123,21.826920727283223,0.6193455103465286,2654.407887060512,2511.7960570647515,4.1008514391342066e6,1.1093020026505744e7
0.00408,-1.2217553977398425,0.00019067158572400725,21.637312739058963,0.6355799390442282,4829.586178976717,2917.086753460461,1.4922536307807289e7,1.6556203912863268e7
0.00407,-1.2215867473589053,0.0001891431602169057,21.91124004515842,0.6318511756762424,1113.3157534185948,2947.5366705976776,2.4540332421743177e7,1.579414988455081e7
0.0040599997,-1.2212290044085956,0.00018988503075133395,21.191070730069324,0.6024317101617751,603.6943924289083,2520.3863893778193,2.454116231469198e6,1.2789589647996688e7
0.00405,-1.220995323109061,0.00018100351626845496,21.158639085946373,0.5890344187302181,1485.6314572773083,2202.446877434059,-7.601647557675643e6,9.010963223440759e6
0.00404,-1.220893684430975,0.00018928245493675765,22.680515617247146,0.6192025864923476,6075.427010024087,2373.500622671014,-1.088218746892253e7,9.365688589815568e6
0.00403,-1.220834348846955,0.00019519460357708777,22.9410637626017,0.6321375424621835,6329.831429696921,2646.787136025505,3.4302744594759075e6,1.2718541817160944e7
0.00402,-1.2206645022752352,0.0001979547057997109,22.795115587232402,0.6154237301814502,5146.5676341297,2349.92711039762,-1.635039125224229e7,1.0867493984829096e7
0.00401,-1.2204520234625387,0.00019663717847052923,22.44092422383504,0.6241670552702949,7475.146904997076,2863.6927542227945,7.947731817352233e6,1.4752426198574837e7
0.0039999997,-1.2200982963928153,0.00019098506690643267,21.95205828243916,0.6041165987051745,5713.733708395192,2425.403564930701,454303.16550501826,1.1194536972851532e7
0.00399,-1.2198941215026164,0.00019235788904721726,21.77715979919481,0.6114535550764622,7436.7660714361355,2592.690048608458,1.2968271783697534e7,1.2524973765864234e7
0.00398,-1.2195464921678913,0.00019382871983502774,22.434682074230114,0.6458729803259599,8335.674438876087,2753.252375387662,1.8215191790804952e7,1.2782685333152479e7
0.00397,-1.219475563713085,0.0001915941444108954,23.217798031609792,0.6446554598387852,12004.398047217119,2751.9648486837627,7.484131254914363e6,1.2918285269055218e7
0.00396,-1.2192222130506272,0.00018916466551322915,22.803464600439227,0.6395815857561022,7847.698905293088,2478.1002875352783,-8.3049761731826365e6,1.0670508890524244e7
0.00395,-1.2189409562126172,0.00019248630782185127,22.55095214049383,0.6426725123195012,3920.9769826777588,2528.016605059185,-519638.227044242,1.0230316678364508e7
0.0039399997,-1.2188138104012487,0.00018809009648650783,22.47815375129258,0.6584159110157304,4524.774577458983,2489.051584951598,-1.4851686334939161e6,1.0366429957998293e7
0.00393,-1.218554737675895,0.00018465390107316306,21.55412349775413,0.613829848735371,4122.13937926682,2134.4353511807712,-9.306314553293856e6,9.188087237219248e6
0.00392,-1.218203309390431,0.00019164550909048944,22.91524702533421,0.6454095279027559,1876.9896988093035,2594.7563926287303,-1.4771429572746188e6,1.2465065621588709e7
0.00391,-1.2181069329422254,0.00018842704903347242,21.791608263080743,0.6270458203519272,4358.577837065079,2536.452226178544,7.927585218172306e6,1.1002959641760172e7
0.0039,-1.2178184608288272,0.00019733912196049478,21.939313332993596,0.625470757875789,4602.081283591209,2623.14558108267,1.5413094512092953e6,1.1862512555424225e7
0.0038899998,-1.2176374426876544,0.00019860038594887356,21.86999549673266,0.6170435839663446,3668.3001892281814,2669.4532012935847,879954.6555215857,1.3279583374919834e7
0.00388,-1.217439134874882,0.00020125232481594673,21.985887717222948,0.6091417675187317,3622.2713868635637,2333.2342373804513,-7.323165701308276e6,1.049255404415363e7
0.00387,-1.2171180646002733,0.00019867914136183494,21.155615901176308,0.5894704484758123,2727.458265535708,2338.028977125314,3.5356128659699904e6,9.812454181441048e6
0.0038599998,-1.2167996429743357,0.0002061189797992812,22.50647005838865,0.646899132538288,817.9619010914056,2560.536823227677,1.1849395240563478e7,1.1817750714925647e7
0.00385,-1.2166303632647248,0.0001967419704606451,21.665479772524282,0.6343335057416271,1622.5525761770343,2661.448272889863,1.3437505917696336e7,1.263252380933736e7
0.00384,-1.2164034657737115,0.00019866846641183433,21.30311290300079,0.5989670464845679,1844.987567610591,2216.076144737491,-1.0845753335395227e6,1.0132705881108679e7
0.0038299998,-1.2162874386995706,0.00019788238630739284,22.43143104336731,0.6046008631446437,3313.690102051297,2462.062069122298,-1.457183003740019e7,1.1149589493680168e7
0.00382,-1.2158526419301543,0.00019943857579432514,23.24254013592014,0.606823270990797,1944.8575074840683,2507.6397754020354,-1.8307819730410714e7,1.1313607141514571e7
0.00381,-1.2157025581455478,0.0001991703352819017,23.401069370574405,0.6651238856485191,3217.3367493688315,2582.040008208915,1.0417423599005522e6,1.1325757800601207e7
0.0037999998,-1.2154548555492974,0.00019900167507423086,23.327813043981465,0.6499155296988466,4098.186983046363,2880.4962735582835,3.2746523735435777e6,1.4132339150747068e7
0.00379,-1.2152236578757045,0.0001983825092750225,24.081725724283523,0.697604570006743,7426.314016272319,2672.4193458797176,-4.501175015341072e6,1.1676064874431886e7
0.00378,-1.2150332101818342,0.00019611369989519964,23.85550169911276,0.6674080731605175,5227.325471596391,2523.9202203804653,-1.2437917747543667e7,1.057765153196124e7
0.0037699998,-1.21484933210422,0.00019691828728276613,22.768888210321403,0.6474473490490223,1306.90527150753,2648.235335134726,6.575557486585529e6,1.235830320845572e7
0.00376,-1.2147688215539043,0.00019979478835846376,23.433151729296323,0.6623191035002858,3081.7548143943604,2640.9797251038312,-133654.4131127675,1.0301774122443339e7
0.00375,-1.214336520199962,0.00020080812506038584,23.90374594659633,0.694954834742924,3160.840013284949,2964.8403245030413,1.7670707031126425e7,1.3275176201881563e7
0.0037399998,-1.2141062867764831,0.0001971332456765342,24.24271974928235,0.6708454837859317,2773.1678640746386,2852.2275623311484,-938124.5381564494,1.2862258297668273e7
0.00373,-1.2137064571882015,0.00020024472863784936,24.12233192826404,0.6713206862602831,5816.776521009633,2859.8835341753065,5.661800149287468e6,1.3270090683543945e7
0.00372,-1.2134848504398437,0.00019931670588669277,24.350839877346804,0.6959773492928231,5296.091627289465,3357.4144982387943,2.362299154999208e7,1.9549650375222486e7
0.0037099998,-1.2131651417594922,0.00020235432740884393,25.532807271035768,0.6813869937789779,7558.771114087197,3176.4790918066774,-986211.284083668,1.770752282501898e7
0.0037,-1.2130408288999615,0.00019659377308673353,23.710576961428455,0.615137067817732,5127.973479111178,2582.200116119365,-1.1709920487280456e7,1.2123778420301247e7
0.00369,-1.2127440876355098,0.00019998489046259594,24.264972520891455,0.66209180660741,3719.487385251672,2747.2096264967226,-6.048244713772566e6,1.2176434109299963e7
0.0036799998,-1.2126221976946134,0.00019981398472702718,25.03172900404808,0.6471890982295896,1049.809953151209,2661.73266253147,-1.5370346042027403e7,1.1344884272840185e7
0.00367,-1.2122663816154673,0.00020374663131502194,24.93578259774355,0.6611149210733951,3446.665209767754,2845.5312845570793,-1.1758110864509922e7,1.5078702393821703e7
0.00366,-1.2123414346703127,0.0002047173213832456,24.564892403403782,0.6830619527728747,6466.971192705409,3063.202956830998,1.5221623396195376e7,1.6280552049334327e7
0.0036499999,-1.212061133003946,0.00019938736734767312,25.01836124444523,0.6872227598497117,4464.794469144701,3115.1802567110476,5.20055539436539e6,1.4928846224014964e7
0.0036399998,-1.2117103623776169,0.0002055340582003806,25.764211006551275,0.7049429802356385,4667.089669911068,3101.270537803726,-1.100447864484718e6,1.4474471228396112e7
0.00363,-1.2114560858796097,0.00020304243521412853,25.25379629752157,0.6756942468641114,4313.972259743162,2903.3340689740244,3.504110134186924e6,1.3762676669727901e7
0.0036199999,-1.2113733561717568,0.00020313434441057636,24.679810057691487,0.6952635694143087,5025.351524898274,3028.3407793766305,2.0027777842331152e7,1.435440931533469e7
0.0036099998,-1.211123585534101,0.00020138383864910239,24.258341811579488,0.6779007365625336,5090.012978329009,2554.6303620621743,-6.832113159088024e6,1.1445622486873075e7
0.0036,-1.2109291257919532,0.0002043434236190615,24.60031857018391,0.6848204463256966,428.7335561260123,2425.2597557655085,-1.2112900813936628e7,1.034325243893422e7
0.0035899999,-1.2107563843077738,0.00020592880197531835,24.884221232890557,0.7285346530026977,5065.835561494446,2979.805363516607,1.1169303969190117e7,1.4099885085235206e7
0.0035799998,-1.2104391128212875,0.00020571093932108539,24.573821135788922,0.6948612067908017,2111.040375562501,2838.0352559725366,-8.893988805442823e6,1.2034205997513052e7
0.00357,-1.2104014142639448,0.00020532846835527233,24.766791452311573,0.6846505585311585,5422.743046634025,2613.753866505569,-1.1761702163910046e7,1.2261498558855398e7
0.0035599999,-1.210049553873828,0.00020951400456215399,25.312616809247388,0.7301750000075252,10010.234467443552,3159.7077750034077,1.1264807717282424e7,1.5864071021499867e7
0.0035499998,-1.2096223512612483,0.00020740434758720615,24.695207295032617,0.7393170138639305,9306.635748554321,3095.053214175796,2.169851755268226e7,1.4319226562019631e7
0.00354,-1.2092162101425792,0.0002077837186268358,25.478146144302634,0.7467625399139022,11263.207563478025,3298.457050016359,8.880754625893485e6,1.844608528885218e7
0.0035299999,-1.209419047169803,0.00020997598532594195,25.193412749097227,0.7452395177003452,15607.07831167517,3473.401257633785,2.2708705718100842e7,1.926158837882131e7
0.0035199998,-1.2091208147297272,0.00020436912905516335,24.992611510086256,0.727341520319927,9071.841283633637,3054.489197913221,1.4500351695869064e7,1.4610163160916578e7
0.00351,-1.208944024025896,0.00020655453440111292,24.841662976253712,0.704460098120442,6326.931288082113,2694.2926872080875,-5.372583264997213e6,1.1957508277070478e7
0.0034999999,-1.2086570101671077,0.000207519143602744,25.008374699776063,0.73045571730619,8373.087315466442,2991.287455259092,7.187572988903488e6,1.2143284017807826e7
0.0034899998,-1.2082469957075763,0.00020822975851443143,25.81485179567988,0.7339275247338882,7231.927020164875,2851.8985216530177,-8.434211921539173e6,1.3145222744883176e7
0.00348,-1.2081167934519113,0.0002158736851356306,25.300697245400862,0.7009372428200724,10784.619713734635,2809.505658985282,-1.6848220976496138e7,1.2308660345376667e7
0.0034699999,-1.20786066525336,0.0002149290468342423,25.50099418192786,0.6619017048929304,8544.220088591785,2919.3906788129852,-1.2228451173283536e7,1.2970263614511864e7
0.0034599998,-1.2075885063482046,0.0002079718331032513,25.301170991884334,0.6730213925084954,6134.2435682336545,2900.7080692680406,-1.2853738381933117e7,1.645706382934158e7
0.00345,-1.20751650167836,0.0002127123223223594,25.53596295831329,0.69758025425978,6936.316188026806,2735.0265681319183,-1.9265256215637174e7,1.3055163647470193e7
0.00344,-1.2072304288621072,0.00020698376877582755,25.41959533804153,0.7167358580149864,7631.42025767813,2637.1631291747894,-2.1238732630578317e7,1.2546299196388017e7
0.0034299998,-1.2072030230614461,0.0002077031813054429,25.078747410044645,0.7294611840464893,7372.173923758585,2701.070667664899,-5.080839744355869e6,1.2401218056870038e7
0.00342,-1.20688887064715,0.00021509860535953598,25.694468038539867,0.7151594597830704,6124.172475563081,3070.9954403867914,-9.094351878735472e6,1.3547175741413552e7
0.00341,-1.2064429942045711,0.00021474682980942127,26.14085152399571,0.7319849059532193,9732.195786835875,3252.269443975469,4.365031925310489e6,1.4529421983192284e7
0.0033999998,-1.2063951767508987,0.0002095803034047133,25.91690873566132,0.7705289192203496,6331.399042866678,3537.663587964267,2.3830948627652414e7,1.819836818176302e7
0.00339,-1.2058970905182818,0.00020386215455826128,25.659544324465728,0.7427337524232661,3647.616015259511,3121.104370426856,8.803914349321824e6,1.4518412652278947e7
0.00338,-1.2056012646044145,0.00020377899290718074,25.722425494185295,0.7721075777898911,4545.05280116554,3322.5086319315974,2.6595217953454576e7,1.7572973236465674e7
0.0033699998,-1.2053651636310916,0.0001991788253181463,25.500015981312526,0.7896002192040374,8912.56449698573,2981.5543918159924,1.3684631005068483e7,1.458539094667839e7
0.00336,-1.2049009342196484,0.00019902584226126133,26.00972720836619,0.7309754799571402,6319.086106100503,2825.8696745719653,-2.4616578395226034e6,1.2516552627789775e7
0.00335,-1.2048998117883207,0.00020043386074106238,25.964869238442425,0.7341535386139337,8002.419494979107,3366.823282792136,-3.489478218624847e6,1.9760280894834086e7
0.0033399998,-1.204550607070586,0.0001993456092355126,25.69562193895846,0.710643054523203,3269.949868335111,2884.5765587974347,-6.407671292979661e6,1.2632836333097706e7
0.00333,-1.2043164557366401,0.0001955134481527492,25.864794155662036,0.7154509150072896,7171.9154540739355,3017.3444939353017,-1.9518617625739265e6,1.3458433749017626e7
0.00332,-1.2040299695755847,0.00019695317374578017,25.60177570770227,0.7095722666862245,10048.354771701486,2793.696928756064,-2.5459575204559355e6,1.2036526253641061e7
0.0033099998,-1.203654328577813,0.0002013169798528731,25.934541936246422,0.744779942746275,8447.313669749905,3073.9783733052886,5.477629336035767e6,1.3928777422500048e7
0.0033,-1.2035515323345702,0.00019674827146983162,26.72386196847067,0.746699457601789,3906.29004350932,3126.294622098475,691220.6948477214,1.6091522990176143e7
0.00329,-1.2032410168774588,0.0002017593624565727,26.584640321904065,0.768446868831526,7559.595445082532,3651.861930952512,2.154225639566728e7,1.9336868375380386e7
0.0032799998,-1.2029703398896883,0.00020702894787587265,26.813651356680957,0.7691977360410575,9531.683823248914,3345.7890645092943,6.7474582489050925e6,1.6288183775908763e7
0.00327,-1.2028373090587514,0.00021128641360478926,26.945647652834978,0.7550994492422545,6863.787851027678,3135.6913951633196,1.6128822245159443e6,1.2751255184799533e7
0.00326,-1.2025938371673794,0.000215063260859949,27.834518677046635,0.7739812147950716,9125.639206287322,3459.947616804068,-485648.3895496566,1.795850792211723e7
0.0032499998,-1.2023226504709368,0.00021257190292170937,27.00182659047649,0.7565616028679348,14913.447600930871,3394.7899120779994,9.05789281084738e6,1.6731907979355382e7
0.00324,-1.202201345390391,0.0002154709216848513,27.24777640137914,0.7752785614822895,12048.645177011205,3506.0953004458497,1.4245954268768959e7,1.7729777105495077e7
0.00323,-1.2017616627671477,0.00021150918581479307,26.259753467812857,0.7775682495904906,12693.59714833414,3692.0147790419674,3.813579400828846e7,2.0581710232240215e7
0.0032199998,-1.2013748295156241,0.0002173914616977919,26.422547842884548,0.7705724029507096,5182.948991146715,3297.5234897278583,2.3685334647634324e7,1.5710234077765726e7
0.00321,-1.2010963091274234,0.0002184903500786539,26.710251836963582,0.7323729752197721,6207.067162732433,3116.616033184236,-665053.1192848309,1.5643747594786504e7
0.0032,-1.2009285600557817,0.00022018327918287803,27.11677314926135,0.8042927949006365,10225.085782646967,4011.5153635570846,2.0346482078919582e7,2.900997329865551e7
0.0031899998,-1.200809567289179,0.0002192817592362903,26.506851725043482,0.7602687197014145,4297.038290767526,3274.624724368363,4.846545992901349e6,1.5466986394561663e7
0.00318,-1.2005299489963324,0.0002166464611624958,26.303265543713046,0.7184784784126965,5975.521509724008,3373.338183729831,5.148097620835181e6,1.5598464783196533e7
0.00317,-1.2001448128291,0.00021987293161607917,27.098424391161423,0.6930784865386699,7174.040274363761,2937.8526908041827,-2.1657182302981403e7,1.1832329294034133e7
0.0031599998,-1.1998789022449239,0.00021035539000746826,26.27373212882914,0.6995733551866613,3909.8485637403874,2786.366055853308,-2.9554126265843123e7,1.2286402879327223e7
0.00315,-1.1996186243625406,0.00020974050659817886,26.44464815712189,0.7029585790253959,6338.365441704183,3149.652689723674,-7.795019514396243e6,1.611865672501877e7
0.00314,-1.1991926067849217,0.00020917360156138252,26.32706078673624,0.6860052238162303,4399.332561452957,3047.994675513667,-1.899953571957949e7,1.349833587472315e7
0.0031299999,-1.199009646863166,0.00021098109921588532,26.722772144488978,0.7311991354378184,3867.3482412286808,3187.237654352056,-2.950051422496275e6,1.5457180406685555e7
0.00312,-1.198882255909571,0.000204976496416497,26.94563946893274,0.7304752163261973,1832.307366529332,3151.2821367490615,-1.4315574192047026e7,1.514912331398919e7
0.00311,-1.1985263477410522,0.00020802467622521196,27.32598476412816,0.7806753581100633,3354.7470203154967,3506.2160450691526,8.190109607370072e6,1.769998333604242e7
0.0030999999,-1.1980887201463302,0.00020977277889539214,27.893998357306305,0.7969657715603201,8976.76803297117,3889.409234568418,2.655891120149284e7,2.09482844992794e7
0.0030899998,-1.1980517050471473,0.00020732622043495867,27.58462323241725,0.7899259810005674,10998.027577185245,3755.829565695205,1.2268262079623768e7,2.1192047990377277e7
0.00308,-1.1977544342023458,0.00020845226947775524,27.56705973057262,0.7895697876242065,11884.13627836166,4108.502995639064,1.8022802612237155e7,2.913457663976787e7
0.0030699999,-1.1973221002642183,0.00020647414462732474,27.19229859953129,0.787437628913823,11332.368739890087,3626.932068745544,1.8120640239270434e7,2.060175774293614e7
0.0030599998,-1.197020190415352,0.00020858931393325045,27.786930088739968,0.8341162895446342,8841.93482943597,3859.922145334232,2.659830359768058e7,1.986104323287541e7
0.00305,-1.196560368914686,0.0002088265375320242,26.987118362224713,0.7876830330820114,11795.980988364636,3428.1241296322414,7.587346825075506e6,1.669280161430522e7
0.0030399999,-1.1962781897789083,0.00021633468447812288,27.82510896056998,0.7483493316764143,7757.1570636230435,3237.5623790118766,-2.4438078839715276e7,1.373314587554422e7
0.0030299998,-1.1960454848857822,0.00020927616395907076,26.948706041904234,0.7686383553739459,7063.804609769538,3448.0881313876516,1.4241704315135207e7,1.5980270429960305e7
0.00302,-1.1957648125976152,0.0002136671867667796,27.657416964182524,0.7806099447914243,7467.164350391867,3622.8686679218913,2.3782785530207656e7,1.974890395213946e7
0.0030099999,-1.1954849857149605,0.00022004689981797667,28.08581794518775,0.775943263273667,5801.571761960657,3553.887500323151,6.555360176153112e6,1.8377011157687828e7
0.0029999998,-1.1951668790306649,0.00021672971494510041,27.689505228383034,0.8085909735530477,11327.678076882448,3831.6027833288063,1.9492409722548142e7,2.3509981994935177e7
0.00299,-1.1949702895275778,0.00021497424563760928,27.33020607503126,0.8095056074216249,10777.746342074335,3980.500198315801,2.9499730648443036e7,2.511199183170437e7
0.0029799999,-1.1946659794366385,0.00021684306941036427,28.415528101267842,0.8030467749801012,9499.043913180707,3803.688981344949,1.7273539917284437e7,2.1065668201980688e7
0.0029699998,-1.1944426703403115,0.00021895602219366357,28.885393415953832,0.7974229570042585,8044.114409985093,3525.6196326236977,7.408482066570815e6,1.6198748741347425e7
0.00296,-1.194406950396601,0.00021559592614046964,29.384254241688453,0.7783749484469786,7300.985209129371,3329.5197093276465,-2.7413325875896893e7,1.461152140403259e7
0.0029499999,-1.1940741827426937,0.00021714208053921446,28.629488498874004,0.8045626997831858,5130.789709159502,3769.869355796638,2.1293697320682045e7,2.107302602753024e7
0.0029399998,-1.1936683394049237,0.00022335787578606935,28.85051148378077,0.8214574014204334,9668.552060957358,3745.9856086150717,1.3100595521703973e7,1.863699568930063e7
0.00293,-1.1932255262346885,0.00022178864838641628,29.478222911677427,0.8562841892239333,7335.604787432865,3902.2032703084874,2.0246986351050436e7,2.004480561900987e7
0.0029199999,-1.1930154754950386,0.00022193885953072185,29.08326192933345,0.8332271313631422,3140.0299860016453,3774.685724236367,8.413541495842716e6,1.857516270539869e7
0.0029099998,-1.1927319205445712,0.00022500681068028734,28.532690326882225,0.8015614563014145,4493.1958581244835,3571.847969779256,-350524.3975855212,1.8607233421491668e7
0.0029,-1.1922995491976975,0.00023004641535785903,29.83931942959203,0.8000682355671117,2739.525111558595,3710.6601380872726,-6.453868447010069e6,1.884658952511376e7
0.00289,-1.1919667236771125,0.00022419221687534503,29.593644412937046,0.83280213278647,7275.820455438629,3962.7628905259685,1.1234932277029093e7,2.2489531210342888e7
0.0028799998,-1.191540541071094,0.0002230005706868848,28.709631313742214,0.7867641249936841,11529.688245188981,3507.469508869473,511027.40172065113,1.87005562817999e7
0.00287,-1.1910779440976988,0.00021738745922955386,28.943020044211007,0.7804254279926852,11525.817975615417,3518.271502167185,-335444.89316894964,1.866091497238174e7
0.00286,-1.1909361425300788,0.00021606192861118673,28.725005491437965,0.8254772713467422,9209.744817450108,3921.5318287645096,2.0730703477579825e7,2.1565533757068656e7
0.0028499998,-1.1908149174993334,0.00021678637975842773,29.129366199455472,0.830083470552122,5472.484371638956,4001.7455823102605,7.262012029603394e6,2.6108152682173483e7
0.00284,-1.1902355258253514,0.0002140635182087313,28.614061247466005,0.7736061666991004,6724.307695335836,3522.4055295297117,-8.092213276426187e6,1.6252663371658802e7
0.00283,-1.1898487209250768,0.00021847816445255943,29.14826991822251,0.7919830694399508,7844.219646585576,3587.9673065972843,-7.630661612540899e6,2.037423275145516e7
0.0028199998,-1.1897601385278893,0.00022218522531106106,30.331718051838067,0.8415958640545356,5255.539365617951,3889.426903390872,-9.16143705914881e6,2.4051386157763198e7
0.00281,-1.189629883243282,0.00021869323418871023,29.335982835407567,0.8069526788706333,7719.377575799455,4673.204537513599,3.3172667309047513e7,3.728173042979671e7
0.0028,-1.1892479835551937,0.00022946087025862522,30.61835904541663,0.8379553615366492,12868.591931246841,4136.718050011898,2.664028329244511e7,2.3966102281020034e7
0.0027899998,-1.1891259282273845,0.00022417534111352817,29.95261126671044,0.8335956643208957,4507.7305443325295,4098.1371167149555,1.2437889465830334e7,2.213189466380312e7
0.00278,-1.18878649909586,0.000217773888897007,29.091122632396623,0.7841089820908774,2713.5567155244516,4107.577213421438,2.0128912975958295e7,2.3979295834096707e7
0.00277,-1.188578947659375,0.00021963098909628224,29.385344746464853,0.8257215792272791,3094.8983757155297,4047.4223426282133,7.403145065891082e6,2.7066649710587613e7
0.0027599998,-1.1883791150235545,0.00022191837820797843,29.90456393778629,0.8308265192871965,6826.507814844705,3977.0352695214224,9.394173995645884e6,2.0942411065985255e7
0.00275,-1.1878842247111316,0.00022053727240902902,29.593483059014282,0.8132169707496594,9522.503431413972,4176.602928523145,5.625771500840136e6,2.3684893532533176e7
0.00274,-1.1876875624058996,0.00021637967258645517,29.74668057360284,0.8274693307006815,3863.203782363039,3874.3735357368537,-1.0247060387287978e7,2.1861748889353644e7
0.0027299998,-1.1873870896297658,0.00021573632849616601,29.057246945655045,0.8117661047440664,6406.1559545468235,3875.2586927396414,1.1469034045291081e7,1.8473172229756515e7
0.00272,-1.1870826680390991,0.0002183307857327728,29.528277530121308,0.8051652857651146,6911.499387919444,3596.5025177452912,-1.3652073971089488e7,1.681248596190856e7
0.00271,-1.186949566092656,0.00021250764492391914,29.41059371785698,0.7929125496143689,4672.089836208399,3488.0008093088154,-7.935200308583944e6,1.5931464976909898e7
0.0026999998,-1.1866020995358995,0.00021968122321227906,29.455858933554946,0.8162373098960387,-1043.4822428615416,3600.8827070907505,-1.0311516119807811e7,1.6460882308221642e7
0.00269,-1.1861629230152373,0.0002273976417999984,30.00222378400343,0.8218198067529212,2255.665032262687,3720.7547199990286,-1.8706883836758904e7,2.0141397119713094e7
0.00268,-1.1857545273126964,0.00022510578972688523,30.486255812497063,0.8441215599705785,3526.974656041878,3746.6561533980466,-2.002738699907219e7,2.048852630673088e7
0.0026699998,-1.1855674711340631,0.00022148341718623355,31.149735304237137,0.8996752022534019,2810.78629385052,4092.140378812823,7.619149793887789e6,2.1617890772819825e7
0.00266,-1.185308858112342,0.0002311843514836877,31.837907949474147,0.9012690700381752,7706.967724694684,4456.12812455393,6.781190886760316e6,2.0499128954888225e7
0.00265,-1.1852123041701168,0.00023740101144080733,33.6243939333687,0.9362012051891669,4317.7376500991095,5004.565217644979,-358681.41754274856,2.6640737448489197e7
0.0026399998,-1.1849138054651966,0.00023545075421709332,33.38121509626331,0.9483281346802163,12043.382637729852,4770.740826365215,1.7636542334310863e7,2.54621666664204e7
0.00263,-1.1845526715215207,0.00023845911928823207,33.8014251229281,0.9755427698318465,9103.997606168046,4694.893190607993,2.0467838159386847e7,2.3279899042491384e7
0.00262,-1.184353449304454,0.00023335300349375604,33.610238611357566,0.9631739751106889,7831.830272487434,4777.813859046972,1.388360508645298e7,2.670789349227334e7
0.0026099999,-1.1839482034589066,0.00023692573145257014,33.25427818799046,0.9002130562339904,7914.091297666963,4192.1331369003665,-1.3257277579837536e7,1.8783854486450568e7
0.0026,-1.1838024515800782,0.00023454195492407463,32.900711098408486,0.8940712169855624,10526.80119389551,3982.860466670676,-3.586944269031711e7,1.838557286638307e7
0.00259,-1.1835328333062511,0.00023168299920203308,33.323804498864526,0.9366834728035655,15862.764989737261,4126.048613367743,-3.83431764798664e7,1.8457891906235516e7
0.0025799999,-1.1832465349147656,0.0002294656690200472,32.95657918276915,0.9231418415997669,15816.888424960114,4204.387689576495,-7.920258910923703e6,2.1806615366734102e7
0.0025699998,-1.1828893206961715,0.00023065081253369855,33.23137358744039,0.9540963107065149,10800.71406591717,4635.926292077042,8.569400241877038e6,2.395324689389641e7
0.00256,-1.1824517608768368,0.00023467891441180966,33.588912170685404,0.9691834767505016,9183.297613354478,4664.34246955829,1.7940420144551902e6,2.8118595164387587e7
0.0025499999,-1.1822350137858577,0.00023271322658457064,33.240539053527975,0.9756928348444139,10297.921701927979,4460.3469970817905,8.324932975196184e6,2.3886045520734414e7
0.0025399998,-1.1818650719668744,0.0002292922658668237,33.88751639433744,1.015811665809502,6955.432566247889,4859.63588470489,5.893918458600561e7,2.7143844030020334e7
0.00253,-1.1815970866219547,0.00022288863759455446,32.63377153451442,0.9754159619545849,4348.998289972153,4730.592395752733,5.766353289645767e7,2.969621695009822e7
0.0025199999,-1.1813327167930474,0.00023109749018591314,33.27524171447726,0.9702513167662785,3476.5486050963773,4610.772608088324,2.4191371898157913e7,2.2452395951553643e7
0.0025099998,-1.1810254547641406,0.00022799889022089985,32.64660101422079,0.9403187892210783,9443.01371637053,4258.366956276642,2.336523836780961e7,2.3440271693783835e7
0.0025,-1.180777130145156,0.00023577634848833838,32.79135754562238,0.9110711252166338,11355.951943952534,4165.478269486278,1.1673234391468095e7,2.1371031250460327e7
0.0024899999,-1.1804452051776955,0.0002349515757099806,33.122671818015796,0.9398643233768486,9515.614266576338,4473.151040622221,2.429714195373241e7,2.295190548993537e7
0.0024799998,-1.1802041712373441,0.00023593057274839483,33.75398892084141,0.9887635355701648,12264.676977228379,4459.371217297715,1.6435221499939455e7,2.1824391891712677e7
0.00247,-1.1797711607290235,0.00023587532403535972,33.49538708330699,0.9501766470192224,9354.456526999338,4674.419255374486,-1.1581839347840615e6,2.644362747619176e7
0.0024599999,-1.179561157781485,0.0002417576305773758,34.01590528727977,0.9377100012395901,14685.48203308663,4472.4263923712815,-3.0976465820756003e7,2.369809134758478e7
0.0024499998,-1.1791263212737486,0.00024470670591075663,34.2568520077922,1.026697238354678,11189.65472457389,5002.400128670935,2.926904160856991e7,3.095540703566645e7
0.00244,-1.1788252123844918,0.00024621661937474,35.040963625236195,1.0301722810709197,8604.47958502054,5108.054396834472,1.0084498123747153e7,3.3066531322919324e7
0.0024299999,-1.1783628249453109,0.00023762058743591517,33.8538287127303,0.9591961036526775,2525.2154073973534,4276.231298496758,-2.9594989857630752e7,2.0872987462605365e7
0.0024199998,-1.1780643120060161,0.00024392290584139542,34.50142792767552,0.9798659990038747,-1188.9601321710618,4711.420821709761,-2.9632924789195387e6,2.5240312515874475e7
0.00241,-1.1776551754355458,0.0002444773383878815,33.761563959505224,0.9525741160751005,4302.826420992768,4655.32564230069,656324.9316822387,2.4057398656662267e7
0.0023999999,-1.1773604611052741,0.00024145293614188435,33.34992633115828,0.9257075520158348,8438.3011773045,4489.121175967404,3.3989602041350775e6,2.3942518265357547e7
0.0023899998,-1.1770697036722246,0.00023797545243853756,33.445417588841906,0.9081063799522562,10917.136159002597,4664.991534041782,-8.634725967262901e6,2.654737579574823e7
0.00238,-1.1765686596715643,0.00023834305646334492,34.35997675889878,0.9665399995990896,20826.69814533952,5570.1822912944435,2.7956046967893396e7,3.7979652933508374e7
0.00237,-1.1764568218257814,0.0002465056928091359,34.43129557207137,0.9911685031869295,19715.415063041743,5647.137728713716,5.005329166010108e7,4.011552096270528e7
0.0023599998,-1.1760267772709387,0.00024316231505264776,33.770523617780675,0.9415903884563069,14870.377854443575,5281.328450407774,2.825579489654124e7,3.358655465418261e7
0.00235,-1.1756480282006259,0.0002414223017023285,32.508991943063755,0.9120854433722149,14365.070645695576,4676.388354999037,3.0765321904075667e7,2.764788749127973e7
0.00234,-1.175245610041288,0.00024139204187789934,33.145818036927245,0.9145232368562726,14450.798066164134,4427.785806631331,-1.2834637523013325e7,2.6947706876105558e7
0.0023299998,-1.1750127169797642,0.00024165483960500748,33.4637018344363,0.8978600091411132,9918.52685265108,4029.7860386976963,-2.34482758235805e7,1.903230203677594e7
0.00232,-1.1749119808475403,0.00024304901761222844,33.66735905619207,0.9662969924158699,8313.604893095298,4308.391610535548,7.103198778141079e6,2.294108236924058e7
0.00231,-1.174282366714062,0.00023891476825863508,33.415438742957534,0.9792056152649262,9149.095868148004,4670.495874879199,8.756857039543077e6,2.9959025546346698e7
0.0022999998,-1.1738595350282446,0.00024342218312755379,33.7415684513773,0.9703101345034938,15756.839301178257,4410.97836443997,-1.6997781826730542e7,2.3283533716717716e7
0.00229,-1.173727045414611,0.00024704559643130245,33.448007993322044,0.9298489281158631,14111.175511593521,4372.248108536768,-1.5234424583169011e7,2.218989057061945e7
0.00228,-1.173125841377812,0.0002449183360600398,33.60652237229398,0.9626054072606478,12780.469769080963,4316.104848234721,-2.1403367474621702e7,1.9864201809347052e7
0.0022699998,-1.1727758606089056,0.00024472524942975436,34.752752749458786,1.0054606154052579,12217.075310477214,4579.740037832798,-3.3815336021506555e7,2.3590057139191423e7
0.00226,-1.1725319306635527,0.0002485261654735321,35.09666405747112,1.015135593484895,7914.8969983042525,4928.934919059907,-1.94075075864701e7,2.3307848253052793e7
0.00225,-1.1725213405441406,0.0002479767364464639,35.69750253496812,1.0146976468134852,6995.895302558807,4779.464914060819,-4.425402257315109e7,2.6163011339715883e7
0.0022399998,-1.1722655999760916,0.0002471303893697212,35.21599548273317,0.993758813416493,14831.987650305098,5192.503297585981,-9.923703899940656e6,3.073016464113142e7
0.00223,-1.1718248481259375,0.0002457850126338869,35.100426457319585,1.016912826907037,9503.728045978063,4820.717742924701,-1.729010673924372e6,2.3833172069951534e7
0.00222,-1.1713679982734355,0.0002458090008039546,35.199890124653145,1.0228653905850205,10148.816846691065,4742.202690307836,1.0024994787931055e7,2.5848620526143584e7
0.0022099998,-1.1712130992789846,0.00025263001132069384,35.81717845765216,0.9770141317145615,12909.055174694075,4654.753233217086,-1.6214295139002865e7,2.238402273853348e7
0.0022,-1.1708270162559378,0.0002490781823685703,35.5833204772501,1.000362626359245,14703.856156832984,4731.536458765702,-9.324409339219673e6,2.2934399965616465e7
0.00219,-1.170475545718166,0.00024808722548710807,35.44619931482792,1.01796948740388,8407.096145565965,4560.897295096886,-2.3012290919633083e7,2.2359007047145437e7
0.0021799998,-1.170159928560469,0.0002462399240916873,35.08647127870778,1.007114582799206,11031.206775621442,4474.4495908563895,-2.342656464449604e7,2.2433170695381936e7
0.00217,-1.1698018763696865,0.0002482935249077209,35.01686739887161,0.9563697858011216,13426.108146736753,4442.330093034327,-3.4299502171470016e7,2.4718508271399938e7
0.00216,-1.169379716288477,0.0002460121554283318,35.74272036523598,0.9862158257678721,16167.966559632268,4540.972106856455,-2.2491889518979806e7,2.2576655877859738e7
0.0021499998,-1.1688845935409753,0.000250743872883999,35.42858380754166,1.0058961276778828,11353.10077527848,4585.669784496673,-2.443545747556431e7,2.5974741942174543e7
0.00214,-1.168761307909845,0.0002482520762454472,35.40782841552633,1.0006849454323952,14828.349966260945,4641.251324705531,-1.9159268900942694e7,2.6032930258759655e7
0.00213,-1.1684501141309778,0.00024858844882390187,36.001411624708545,1.0039927883098099,14560.364102807971,4638.450678757292,-2.4617219265226074e7,2.408920294332404e7
0.0021199998,-1.1679138355180063,0.0002487132298342655,35.37007418265298,0.9683403200837505,14842.432841627191,4431.560219595533,-2.8555381879013725e7,2.077770226645497e7
0.00211,-1.167653634171172,0.00024655953004740276,35.96639534019597,1.0066321180620972,15196.347053550735,4634.812538385307,-2.9666382306551006e7,2.4302526711667348e7
0.0021,-1.167151676191643,0.0002481053759595032,36.710430228039854,0.9945329408074433,11163.218627126269,4492.100792373162,-4.163188998843563e7,2.28500180317837e7
0.0020899998,-1.166841507878201,0.00023892450557436154,35.179364770722394,0.9570861411499136,7613.343841516059,4550.837561563324,-1.1011724160212599e7,2.4523562534978073e7
0.00208,-1.166164171010937,0.000235923554188705,35.42062603678009,0.9339131270583092,12608.305360088023,4623.00582608888,-2.265263025345886e7,2.572459010924541e7
0.00207,-1.1658685479574236,0.0002390285269078656,35.421674978977556,0.9327500062602584,8290.531669961018,4451.559366811969,-2.3507867306346904e7,2.472203528800942e7
0.0020599999,-1.1656530631693358,0.00024049955913789143,36.27208230184487,1.0034757794135032,6673.88699402306,5041.611949940234,3.7997262001554314e6,2.6454774035868134e7
0.00205,-1.1651430505695717,0.0002445170176453105,37.176819201659086,1.0401530856210903,12537.389818872836,5633.929493791217,1.4661627801815297e7,3.047025290561504e7
0.00204,-1.16486525822445,0.000244235824036874,37.098509868950885,0.9926941706190127,7454.926475713108,4968.862880940352,-2.723497296630715e7,2.7147541818648107e7
0.0020299999,-1.1644347180588275,0.000250247327062307,38.20428643426583,1.017727843144547,6591.246749061317,5037.339706776159,-2.956138134507296e7,2.852654509589529e7
0.0020199998,-1.1639824210610537,0.0002448322785904552,37.60123285132914,0.9685294406579508,7939.811021327671,4942.550080067407,-4.863923013080139e7,2.934213629967113e7
0.00201,-1.1636661870284752,0.0002513856611327711,38.619083215189946,1.0133722939802812,5379.433140872266,4938.918486809801,-4.3508251713408574e7,2.8264663562318034e7
0.0019999999,-1.1631850338023029,0.0002477264321737886,37.49162970393456,0.9946762731030864,10428.21848577217,4545.097644746432,-7.088687686066067e7,2.8045771383130874e7
0.0019899998,-1.1628448027493719,0.0002461773424531629,38.41042722090926,1.080906357420959,14954.76198342342,4954.600338571009,-4.27834030139366e7,2.9149625124407392e7
0.00198,-1.162623572696952,0.0002530976621275737,38.37877729793756,1.0275506354292776,9339.580604714936,4640.0805124825465,-4.1151848300542146e7,2.5307141409857117e7
0.0019699999,-1.1621800803457034,0.000249103952718995,38.54944104520803,1.051296245044835,15410.230988171012,5250.2680026965545,-2.0299353336182073e7,3.45592941841428e7
0.0019599998,-1.1618748596523463,0.0002437609077726014,38.350248978144016,1.104193006885014,18914.802067223518,6039.506661496315,1.8698453517990526e7,4.739794285680329e7
0.00195,-1.1613536118683983,0.00024162446287572087,37.97244530365239,1.0774913615150787,17764.3125930893,6130.2041434268185,2.8047897137611374e7,4.480986521455929e7
0.0019399999,-1.1609266331552337,0.0002536240129831171,38.43657664196487,1.0843127904178038,16060.035284569129,5883.917780105185,-2.4632255390686234e6,3.989650271627822e7
0.0019299999,-1.1606164608254326,0.0002446283940573981,39.652759862676604,1.052659764635495,17528.970249909977,5150.30248834928,-6.976437233387512e7,2.5503495715019215e7
0.00192,-1.1602278390080858,0.0002527669410150147,39.13917894015539,1.090690707333665,15926.999076229116,5458.724278527316,-1.4311071729621707e7,2.8522632462306894e7
0.0019099999,-1.1599709473793367,0.00025898450221186804,38.85968487067893,1.0843796659971745,17086.766043006523,5534.00070494745,3.9168327596399756e6,3.191896249688732e7
0.0018999999,-1.1595790980870322,0.00025584068179619395,39.702761485103125,1.1070236252150771,28351.027257527145,5478.998370273505,-8.680140205135643e6,2.8961828494073525e7
0.0018899998,-1.1592988959835548,0.00025908429008003397,40.39965955745737,1.1243662696591081,24953.735488253806,5681.414812481669,-4.868003570181158e6,3.282266432355182e7
0.0018799999,-1.1589358874101583,0.0002623226237974908,40.486326598763455,1.1553975846129405,24897.682708102744,5514.885339596347,-5.190284054468771e6,3.3571367153915614e7
0.0018699999,-1.1587553750797666,0.0002638064471816121,39.894522599927235,1.1395387783388367,31214.572530842288,5932.611030341667,3.475295237689611e7,3.3175226106308438e7
0.0018599998,-1.1584900975210553,0.0002591595284781826,39.6959347833072,1.1530650573630838,28436.4008219137,5706.19899616005,2.2896855895936705e7,3.0829109458144672e7
0.0018499999,-1.157859567871173,0.0002629526583043718,39.14951109711934,1.1343594657888265,22002.800530211745,5587.807736186785,3.033309885511041e7,2.9704847962008927e7
0.0018399999,-1.1576638051912105,0.0002637348589192722,40.17444439317543,1.1627341241879987,21510.237198133906,5947.713733868337,2.4016689554187376e6,3.2517394279029142e7
0.0018299998,-1.1574365297576183,0.00027093405269223075,41.04401360836564,1.1569341482826414,29971.679390092566,5913.865011789642,1.707426698790812e7,3.3345778850109693e7
0.0018199999,-1.1568489307666792,0.0002672120015658761,41.05194151523584,1.1291962596463792,19892.52827402542,5738.554713877998,-1.4126909751558997e7,3.046175199964724e7
0.0018099999,-1.156421264305274,0.00027238132443690213,42.08279771637999,1.1616441177085788,18664.13801374866,6077.777844487955,-2.5136577225500826e7,3.3377569002894428e7
0.0017999999,-1.156116979753553,0.000271152549786859,41.73488663263446,1.1802408809228688,19201.283305053857,6340.729319639844,8.68606975552904e6,3.704674435329748e7
0.0017899999,-1.1557642271666808,0.00026933813547686675,41.40080244465389,1.120935651708709,11203.447375006563,5634.318282621714,-3.784855008091313e7,3.0406354874409933e7
0.0017799999,-1.1552775678995306,0.0002639191999049623,41.42622415312405,1.1098238182973696,4202.474360921718,5814.765254348664,-5.384348257358193e7,3.1359622360922992e7
0.0017699999,-1.1549712905328524,0.00026572783354925636,41.67981106644886,1.1541879593975832,5798.266491197495,6356.750817665662,-7.3218133253381625e6,3.6848171845734514e7
0.0017599999,-1.1545855202492958,0.0002716679058280036,43.34409313743402,1.2164158860162342,9405.444992035878,7129.581178465061,2.1438020156233374e7,4.265463548569157e7
0.0017499999,-1.153937317088788,0.0002724039866481716,43.0374320551481,1.161439738004338,7244.890803396762,6019.182569783339,-4.030367630200648e7,3.514875348715112e7
0.0017399999,-1.153466404272967,0.00026757888945727105,42.378588629235615,1.159920178589732,6909.605126535353,6642.679256822389,2.0727460485013146e6,4.359390928156596e7
0.0017299999,-1.1530704628037485,0.0002774707540964538,43.83351147476322,1.2394713899219512,6297.707100486215,6685.585135964939,-1.0847547220334584e7,4.43088841634819e7
0.00172,-1.1524743508889488,0.00027383191629753783,43.24119674637467,1.2041191029841392,12708.978590308652,6129.555630018921,-4.577448897091127e7,4.021300451421429e7
0.0017099999,-1.1521326823089433,0.0002738973770916768,42.41641651214634,1.1680965238879901,14252.45456356681,5529.442205496363,-3.677391633888794e7,3.0945829426327012e7
0.0016999999,-1.1519613595676954,0.0002700580114513585,41.961449168309564,1.1508182955188442,11933.923678218674,5764.246338984105,-4.571808052439008e7,3.627881017100681e7
0.00169,-1.1515502666493347,0.00026773481575163524,41.42146972351465,1.1655330730988958,14548.829812638001,5890.109831085076,-4.108765129332579e7,3.776509877817555e7
0.0016799999,-1.1511244358234762,0.000270309329283079,42.19110433508923,1.1650759926518284,18015.75940463998,5954.051273540337,-2.022524593386621e7,3.48757962155045e7
0.0016699999,-1.150671145016523,0.0002762513733100239,43.119824714399336,1.1739184811849686,17232.113394831573,5799.019409594073,-5.828269868537688e7,3.2263125001099035e7
0.00166,-1.1503318240153897,0.00026964127739715173,42.912205313508665,1.1508696059304724,13389.600466241638,5668.485747594239,-8.968976085561715e7,3.1308437985490974e7
0.0016499999,-1.1499446003142584,0.00027128858184641513,43.03315920335317,1.1855225160974894,16798.19313915795,5930.729752384521,-6.6767190939001784e7,3.3936825166711286e7
0.0016399999,-1.1495227122964846,0.00026782115432989555,42.799722192472444,1.2084929728430998,20123.135899474168,6111.10676128664,-2.046413653397941e7,3.6460452750471435e7
0.0016299998,-1.1490517374306248,0.0002706590262195267,42.89698505425191,1.2092208893238419,13163.948253726114,6100.924421986742,-4.8448126927659295e7,3.4397920502387315e7
0.0016199999,-1.148609707701719,0.00027313290885149335,43.01784423774706,1.2320858173986073,21046.563438296445,7121.770961801259,1.3656648458522302e6,4.4569892249725156e7
0.0016099999,-1.1483736648759382,0.0002775263841893239,43.536931792029776,1.236307724227604,24487.22651659747,7647.653875538455,3.3687879038075164e7,5.2978692866095565e7
0.0015999998,-1.1478534680686716,0.0002712705557607154,43.08699891750602,1.2359763037022542,21612.10210855662,7995.3325049830855,8.255223602460517e7,6.332789827354818e7
0.0015899999,-1.1475689879466828,0.00026874541590890874,42.995790162574984,1.2156156231432507,14375.270875479097,7050.331241659437,1.2548493007394416e7,4.304582929660209e7
0.0015799999,-1.1471364963750788,0.000272780987855877,44.36822235116253,1.2608739940044504,16678.790064022614,7764.146804009118,5.446778843865835e7,4.594950231936099e7
0.0015699998,-1.1465759588941802,0.00027333295983551586,43.091593461809566,1.2312267762644686,15357.328634608772,7816.415463340091,4.298918649846932e7,5.024673662742307e7
0.0015599999,-1.1462772669710948,0.0002757179418929573,44.05262892167674,1.188621051730531,17134.523684134027,6977.660855552556,-2.55029095751757e7,3.9519633210980296e7
0.0015499999,-1.1459018069930864,0.0002782782428199199,44.010255554612606,1.253089148015125,15394.995631134705,8213.916717439268,3.90843172679071e7,5.421445745288637e7
0.0015399999,-1.145540311312737,0.00027903794191692916,44.67175029159358,1.2389518269022424,16531.230633153922,7413.308570945155,1.361392305558685e7,4.552286447123137e7
0.0015299999,-1.1452154198624998,0.00028587292660281705,45.55630764946991,1.2270935919013533,17515.30569889338,6962.339232973203,-1.5885341741574865e7,4.231973993718369e7
0.0015199999,-1.144808296097773,0.00027275596067543787,44.57137106016837,1.2759618870215643,18615.32496210812,7078.582594424281,2.7765100999236446e7,4.082069530599037e7
0.0015099999,-1.144270918698596,0.00027566412952544745,44.89041810677414,1.3277149317965184,28201.533649274294,8304.65284306048,8.281467786854468e7,5.3056588524479896e7
0.0014999999,-1.1439757167444156,0.0002796325336026899,45.10364148688738,1.2818539671625264,19817.668404548986,8092.288946903733,4.119922237917283e7,5.05911219617933e7
0.0014899999,-1.1434681167581235,0.0002773067093520765,44.88959698382218,1.2680523579699103,12650.948391039863,7403.711760270245,2.785751545972594e7,4.290046071313355e7
0.0014799999,-1.1428050262652747,0.00027553748669083397,45.23199009435764,1.3791742457994038,18347.009834781016,8967.182545507758,1.4551266676888716e8,6.2373446598370165e7
0.0014699999,-1.1423459029445686,0.00027989377607483626,45.58715721148717,1.3372983045479665,17466.688759612436,8112.810662455639,5.368996836336612e7,5.1860831202771656e7
0.0014599999,-1.1418546734638657,0.0002808118434191852,45.62977137060455,1.3217503642782147,26452.116697918867,7359.030502023578,-1.0782588360233357e7,4.538932851343292e7
0.0014499999,-1.1413277641624586,0.0002792359352186924,45.654678148821226,1.320295390584049,23076.476327887012,7735.251644065266,5.925908997565077e6,4.883622734921867e7
0.0014399999,-1.140950899417931,0.00028330166245092215,45.11762552084828,1.3111604177076834,19663.953166381754,6960.640621447277,-1.0893943143347044e7,4.2010353819722794e7
0.00143,-1.1405651485105077,0.00028354704933214236,45.53544138293227,1.2794952416821805,20942.83485863912,6876.5915558295565,-4.965068621415869e7,4.040691068210613e7
0.0014199999,-1.139965536479924,0.0002769096255224233,45.615152788518095,1.3475891199665213,22615.642475057128,6489.359615071388,-3.941726480836688e7,3.830394260560658e7
0.0014099999,-1.1393771594151159,0.00027629045874548675,44.98372926014375,1.2798500393316377,20894.77652794435,6247.039105468446,-4.57546598009454e7,3.5059176170169905e7
0.0014,-1.1390872177261324,0.00027855036158095145,45.57889535220592,1.2630241715880026,15974.493970022362,6589.540862043901,-4.031461055433351e7,4.258022686145208e7
0.0013899999,-1.1386879391037106,0.0002823444520726759,47.01924429079674,1.3333504678594998,11998.108601943282,6995.062689874187,-2.252104090638381e7,4.3558492911463745e7
0.0013799999,-1.138226522085898,0.0002917033851462433,48.49550119175705,1.3608952052748564,6259.446608218468,7206.936007184581,-6.857961276531327e7,4.458587925135934e7
0.00137,-1.1378334773192602,0.00029417108997585107,48.77662540982694,1.4104635984709915,13313.132057871297,8013.017063885684,1.6321396051852591e7,5.200725984438786e7
0.0013599999,-1.1371799071729303,0.0002926009818392936,48.40394120611486,1.3545470485785776,13704.803032296892,7813.308440530708,-1.25825632496634e7,4.638257204136382e7
0.0013499999,-1.1367596149446442,0.0002918659655179562,48.694981542797265,1.3764167907422113,12838.465127361525,7988.263499548089,-3.3315778425748896e7,5.162525791350173e7
0.0013399998,-1.136326374743166,0.00029052524835123164,47.60484373287906,1.3661002212142745,12858.1096657513,7405.938860520051,1.1204625756972957e7,4.916594320625555e7
0.0013299999,-1.1359254440675002,0.0002833119035649799,48.22215634855746,1.3938225612278858,19165.29115980824,7465.697956050252,1.27057186118221e7,4.6819908148036905e7
0.0013199999,-1.1353491340118744,0.00028824639764416096,48.45006191338154,1.4090787582944029,23892.77083828668,7890.08953015444,1.3275250289865438e7,5.664654094018479e7
0.0013099998,-1.1349114228910926,0.00028956153026265033,49.64221321331999,1.4513787034989618,28289.749390583318,7948.212709343507,1.1690646180848246e7,5.279602837743321e7
0.0012999999,-1.1343758597920706,0.0002932329705999251,50.31315385795967,1.4690980134055227,33050.78473129365,8811.748626967372,5.524115799241746e7,6.268405267906238e7
0.0012899999,-1.134029180373006,0.00029557576312454437,51.91131822700841,1.4465008081514346,27815.38452799881,7879.196700600689,-2.7468241061616704e7,5.14707721737303e7
0.0012799999,-1.1335793585503133,0.0002914225531791875,51.054337157027554,1.408837460041428,27912.538537125427,8237.690516205055,2.1864444861916564e7,5.175959015867281e7
0.0012699999,-1.1331906552817153,0.00028838519063254046,51.04211210087528,1.4106150351045026,27554.19668869792,8357.157766113434,3.496567351144462e7,5.1095968373600975e7
0.0012599999,-1.1325813106860145,0.00028654500161806715,50.07944518399294,1.3849405981179623,24038.69666377928,8125.247045950471,1.071290010086694e7,4.725383959719669e7
0.0012499999,-1.1320187880113655,0.0002846353101446361,50.820961880592094,1.3833018742230216,27928.745236216902,9091.337649851748,2.3356542492406037e7,5.956700631764933e7
0.0012399999,-1.1316780720833994,0.0002857396529046488,50.699942950083106,1.4470066109705337,29143.19306023651,9795.156482850627,8.724545596493746e7,7.205729523445122e7
0.0012299999,-1.1309262229246493,0.00028278588926945443,50.31196445416856,1.4133910720603795,18863.172295546916,9265.340297568153,4.383996257788664e7,7.03655288515402e7
0.0012199999,-1.1303578445901914,0.000287582271181916,51.16106145574595,1.4194417122610326,23607.416217954666,8269.598120120005,-1.8368053631612375e7,5.5255799553714134e7
0.0012099999,-1.1299723676800015,0.0002951510283763799,52.51039868552493,1.4089151498603807,13107.559171211024,7991.149229176137,-6.438567322806847e7,5.2193083798233226e7
0.0011999999,-1.129349404290976,0.00030002173762027723,53.596939625581584,1.4997750579248978,14419.770568262109,9269.628762494247,-7.703415076788798e7,7.105278948301993e7
0.0011899999,-1.129049621350509,0.0003008865348246936,53.24849898531611,1.4937037350768196,17262.35109478142,8581.00323734347,-7.284677208717224e7,6.05869669734903e7
0.0011799999,-1.128495814451756,0.00029361015102680443,52.77294351449418,1.4858212199686265,26355.83103469174,8542.586798419632,-3.548497914371837e7,5.262302735425692e7
0.00117,-1.1280016731796492,0.0003004358198910822,53.974271102745945,1.533927677016627,26427.3519941565,9189.862691355858,1.985681707125672e7,5.916521569367465e7
0.0011599999,-1.1275476396351956,0.00029415418816764957,53.14117952668292,1.4887316628042595,23637.519332524036,8946.546551763135,-950698.3100970078,6.2526317551029585e7
0.0011499999,-1.1271411218135563,0.00029641399921228787,52.403304756631385,1.5022971744656144,25497.030727339916,9608.916544791124,3.46543068538022e7,6.815349983587177e7
0.00114,-1.1265000104298424,0.00030217691912135035,52.19663912585222,1.440094198159806,31380.69426188373,8688.596116054394,3.632139325903224e7,5.9102480303430595e7
0.0011299999,-1.1258989723365251,0.0003089456100420224,53.05549444093948,1.4700197249006541,41433.65434359558,9094.789487412274,1.3829550716843583e7,6.096653345476547e7
0.0011199999,-1.1256010949409767,0.0003064983206988829,52.45383257326456,1.4280063827741483,40712.140518785825,9503.072476572044,8.328131559552434e7,6.833785736098668e7
0.00111,-1.1250915419700005,0.00031079467333603464,54.47291669325483,1.4886523107278566,43964.608408973516,9976.687075904096,7.860344791191329e7,6.954132583958529e7
0.0010999999,-1.1245730729933994,0.000304863467809096,54.108260702185376,1.5268599358393828,43891.848680157564,10223.689385687463,1.196105320273324e8,6.994310272319478e7
0.0010899999,-1.1243012258094132,0.0003041333348135419,54.78232785731494,1.558628392553908,49435.99507560098,10130.921378552455,8.415741781260502e7,7.769171928303212e7
0.0010799998,-1.1236771611403122,0.0003049952037238563,54.84544149318488,1.6198228894968374,39403.70672575972,10761.046858335116,1.0177420937786719e8,8.685606029303972e7
0.0010699999,-1.1231512738016411,0.00031052460518613494,56.37491872221761,1.647873979402131,30009.44047596278,11652.08702344716,1.4195847463894573e8,9.64341846391683e7
0.0010599999,-1.1227101634657395,0.00030386831273388897,56.68655657019471,1.6397009925772223,28647.250078454686,11524.102621203909,9.025449928421476e7,1.0010274427304754e8
0.0010499998,-1.1221509685813684,0.00030438349111329297,57.2492577317242,1.6347494732780603,29864.443036990975,10791.23755736116,5.003115386435051e7,7.916984096274841e7
0.0010399999,-1.1217629201408994,0.0002967169714987297,57.91948242988969,1.698675760190142,27293.209497183725,11980.164767045619,1.1563666149612197e8,1.0588627064965132e8
0.0010299999,-1.1212301798171473,0.0002978852154987415,57.912382695421655,1.6755265900731833,26875.814192716512,12609.156427592132,1.2271833372330387e8,1.144023097180568e8
0.0010199999,-1.1208018278219536,0.0003015393294460121,58.577423039320095,1.6229081009938036,15955.924990726231,11107.010113396962,1.4742935769333843e7,8.334818796268465e7
0.0010099999,-1.120262817292737,0.00031166083916775553,59.74453401222573,1.6712553694744476,20161.88408389589,11302.299901981949,4.176132061191513e7,8.817252144159168e7
0.0009999999,-1.1196417877713265,0.00030780605726240926,57.472564727483935,1.57428938442373,10308.653681872223,10124.713530505913,-4.04399123892329e7,7.133956000326574e7
0.0009899999,-1.1190139356838682,0.00030358927443942306,57.69091069341775,1.5694775398395528,19763.103345170282,9824.62730338042,-8.632203693855691e7,6.904436905898198e7
0.0009799999,-1.1183550194518745,0.0003032623974791113,58.00037891791547,1.5468687206861433,15348.373383987604,10029.872391503739,-1.2664293158940011e8,7.157400535012676e7
0.0009699999,-1.1180467160578502,0.0003162880868813962,59.98306309071437,1.6449412706113276,24338.033342458533,11669.404081052755,-3.50151395032468e7,9.415862531707035e7
0.0009599999,-1.1175511998969139,0.0003192831075234665,60.96443005822342,1.6578956278686683,34948.08068665848,11311.74617233534,-6.3960295515056275e7,8.58550383086522e7
0.0009499999,-1.1169334978604712,0.00031803585426209795,59.321054010384366,1.6293214926628516,30619.179758025788,11298.752948696443,1.397522000787751e7,1.0016978225946467e8
0.0009399999,-1.1165465745684355,0.00031897160398613994,60.76220647118232,1.6970873096913377,36473.864533708234,11665.635690153269,5.8230828224206e7,1.0119587708842394e8
0.0009299999,-1.1158967648218758,0.00032112763582440326,60.183894864443076,1.656132507440619,31005.492036872332,10305.867702162652,-1.64127982456073e7,7.578871402636693e7
0.0009199999,-1.1154392680458218,0.00032142412853322346,61.772735731033684,1.7213382805064923,33910.51853184844,11748.714105961517,4.540726476810893e7,9.198465803554438e7
0.0009099999,-1.1147200159630082,0.00033488427801830394,63.409875126922735,1.8082219173455631,43064.91883225587,12623.759764441102,1.0110594109230682e8,9.965096632892063e7
0.0008999999,-1.1139664553053517,0.00033392677728332593,64.75683860292749,1.876783588679365,33120.75488496565,13491.89876950152,1.3107739197853155e8,1.1066004539505398e8
0.0008899999,-1.1133335794517192,0.00032916195502507884,64.65008228002795,1.8435893937851209,33421.27272538374,11949.845420446762,7.43168194995837e7,8.280584198106652e7
0.0008799999,-1.1128841373782037,0.0003321724996414121,66.90731522441824,1.8971954844564796,30292.5524968338,12500.74267996959,3.453592732119321e6,8.738178601811416e7
0.0008699999,-1.1123952051953514,0.0003281340323824565,67.19511148979213,1.9719758399866902,42714.50567315602,14664.10251337981,1.6194927935567662e8,1.359961003200391e8
0.0008599999,-1.1118705398867978,0.0003255896573097467,64.87264592173878,1.856044951099472,38128.4305275855,13202.136317812012,1.151858575208943e8,1.1419851058953224e8
0.0008499999,-1.1113024222171868,0.00032555139294380747,64.47956823372756,1.852773975778406,43163.633488280975,12186.964102486834,4.696926721118044e7,9.770920979328795e7
0.0008399999,-1.110528009308321,0.0003271284481358018,65.26980244856203,1.8901625416595287,43445.10607541766,12725.421702253048,5.7400493903041154e7,9.731738719110456e7
0.0008299999,-1.1099178254490607,0.0003212500544602698,65.18183221585954,1.9122939166714545,38164.39088334464,12332.72569486398,9.636564341651402e7,8.827544740494709e7
0.0008199999,-1.1094101465772643,0.00031814405516768636,64.52822500300398,1.9536345974267488,42829.79947073449,13180.336112982426,1.640759900556311e8,1.021600612367894e8
0.0008099999,-1.108863072711327,0.00031892591759746314,64.29931937492036,1.962588010429565,40946.44758626515,13152.32900622854,1.811761619543967e8,1.0146992385299262e8
0.0007999999,-1.1083438463753905,0.00032685680498414384,64.11295514404142,1.9487269723066925,27775.307214884124,12550.765431140624,1.4689134197709036e8,9.176882844464442e7
0.0007899999,-1.1075758634922632,0.0003319487251693378,63.644930974268426,1.9055372066141019,27881.894167839964,12902.411932401568,1.7769572846451584e8,9.921250252242406e7
0.0007799999,-1.1072224498597265,0.00033277644645692716,63.899656677657866,1.9121726786772633,28086.069286733138,13835.994442467518,1.3515871546388695e8,1.2848179484595284e8
0.0007699999,-1.1066282826833977,0.0003380574629139897,64.6609947695245,1.958861917687608,36525.05660674418,14506.265802883861,1.828079040512208e8,1.3666773070331326e8
0.0007599999,-1.1060250581451951,0.0003361778101476502,65.1066840403866,1.951334061637184,39228.9439961375,14204.161240946043,2.0024629213226736e8,1.3268006567632094e8
0.0007499999,-1.1051624953095323,0.0003374288685732582,66.00014093554381,1.9246012184318495,29396.093851295103,12560.436530613766,3.374077073779641e7,9.611728054931752e7
0.0007399999,-1.1045222367877732,0.00034154461664595586,65.06320391242082,1.8621705251011624,49954.72750075624,13450.622488861809,9.532089101245856e7,1.1234035745429058e8
0.0007299999,-1.1040860392218756,0.00033782096215159376,64.35317062261498,1.7972687901902995,39763.31020709466,12267.395519060017,-4.918594955571307e6,8.687644801034196e7
0.0007199999,-1.1035647272685163,0.00033732684494459285,63.3965133745312,1.7572718853891853,36721.764756900426,12110.312908311857,1.7955581693262473e7,8.422030393585166e7
0.0007099999,-1.102757726160742,0.00034097180493368305,66.32721591266004,1.8009754082375908,41205.78553383092,11923.050348711053,-7.442942152447237e7,8.644013629446128e7
0.0006999999,-1.1021283953655847,0.0003423757177802433,67.70869055902446,1.8759523715607263,40770.88250579565,12503.54915904913,-5.036344655335135e7,8.811253078213367e7
0.0006899999,-1.1015989748769908,0.0003409646649045506,67.8097018870731,1.923268399694501,35022.46512654175,13696.367980604975,8.99801867034534e7,1.0379113329035456e8
0.0006799999,-1.1009381694840628,0.00034226621566261155,68.07042290184346,1.8988468765993753,40244.41824779983,14397.466187662905,1.1129456487899847e8,1.1580732661541145e8
0.0006699999,-1.1003053969807035,0.0003493824900164962,68.44150731760774,1.9796554821043568,44527.306257245014,15791.322124818054,2.0589606590422487e8,1.352156747903615e8
0.0006599999,-1.099478226476211,0.00034316293252930756,68.38933650117976,1.9397712858101441,41913.79461893228,15071.260000391661,1.2804362461239776e8,1.2957217105386646e8
0.0006499999,-1.098730407698908,0.0003522517878367085,70.65929806168926,2.003766828300203,43645.08508343129,15860.563824921801,1.5950291903113672e8,1.569649814754738e8
0.0006399999,-1.0982855769782793,0.00034353471768539743,68.78018465149746,1.9680490894256344,38469.35733796368,15477.295561983343,1.2052248384365605e8,1.5024499340609246e8
0.0006299999,-1.097575093301525,0.0003473603128847727,70.04436856936101,1.9626509442664934,32306.263511732035,14864.584597965964,3.978951714457072e7,1.2966023771132562e8
0.0006199999,-1.096850663813829,0.0003533044604037353,71.92816050373614,1.9883063660696751,38839.26889286658,14796.908873815182,1.3031854335396525e7,1.2165334781175956e8
0.0006099999,-1.096136976443986,0.0003453380545660295,69.75565147334272,1.8955012685894799,24432.39999829149,13778.036495632256,-2.218297225809775e7,1.1449101142159455e8
0.0005999999,-1.095316511106833,0.0003455318990820626,69.80938789952955,1.8591446137218688,19786.855584126984,12815.809210061194,-1.0714512987395199e8,9.339426432177523e7
0.0005899999,-1.0945437126642588,0.00034309323894417574,70.91243267518962,1.9241975284534127,19029.380638049537,13555.209581993673,-5.373252498686576e7,9.502100086015455e7
0.0005799999,-1.0938750891674236,0.00034218127952684595,71.7776606770942,1.9458651329421002,14245.018264962911,13986.594751735494,-1.3277564426257731e7,1.0408765174102554e8
0.0005699999,-1.093127310958711,0.00034102537660405757,69.96474374049602,1.9201792514610336,23517.673122229127,14031.328549638158,5.787902138071608e6,1.0228234390220198e8
0.0005599999,-1.0923226915783206,0.0003457594651796341,70.12653605607653,1.8786607062153846,34007.27540701373,14623.703993317404,8.31127302151166e6,1.2745424206808668e8
0.0005499999,-1.0916710620878896,0.0003487334680137046,71.84521683862242,2.00052357152185,31807.028892589773,16600.073711252066,6.622688984626807e7,1.684950270271722e8
0.0005399999,-1.0911094653749613,0.00034499968558968634,72.04311875568644,2.0136941030361823,44576.29610535672,16511.984825221738,1.5733447390399832e8,1.5397569358606043e8
0.0005299999,-1.0902321652908973,0.00034185334130754617,72.18097651650469,1.9817330184793231,34974.3594334879,15854.344466997296,5.2212801359803796e7,1.4013200160321036e8
0.0005199999,-1.0895011192660937,0.000343691233886304,73.89327519485283,2.0474956995364817,51692.01813878995,16627.1578319645,2.131545482074979e8,1.4816769613437468e8
0.0005099999,-1.0890332646238303,0.0003445177118900933,73.92329443688378,2.068424371759862,30234.942805794606,16017.052118557698,1.976161382433841e8,1.4028250402353215e8
0.0004999999,-1.0882033545406657,0.00034501116479661813,73.63207715056784,2.0311544410417235,22597.04284642513,13609.736263175346,-2.6492658897043098e7,1.0531064435846902e8
0.0004899999,-1.0875998837930483,0.00034644501811475717,75.83256037425403,2.0835907438804164,17982.289164169983,14929.098403924987,5.806107193076974e7,1.1242142469264211e8
0.0004799999,-1.0869855465682428,0.0003494616911462561,75.50841992399977,2.067032766375715,14163.85611121573,15599.521055371091,3.0434344178118214e7,1.3487140246227482e8
0.0004699999,-1.0862706185845319,0.0003585005915595914,77.33679954589309,2.1143665912469096,12965.695099938299,16226.465988957252,1.015062707711699e7,1.3139776456283374e8
0.0004599999,-1.0856093399095288,0.0003585395138596991,76.6573200428205,2.084941601234685,19856.485269955476,16021.425534387023,-1.5008784557801325e7,1.3238475452010964e8
0.0004499999,-1.0849357822118364,0.00035370563349711165,77.88898156500103,2.178260894657298,17980.59397329073,16609.91876086631,9.079290670902371e7,1.3078812834754126e8
0.0004399999,-1.0842145819287499,0.00034766436925912363,76.39046974920463,2.1392242672671227,10011.786098898705,15774.165115634383,8.740397590178673e7,1.2474410272384973e8
0.0004299999,-1.0836518011405085,0.0003493978207871495,76.55401906158414,2.1177861763424697,25968.07817999726,16386.449518652727,3.927154143595686e7,1.474459038605654e8
0.0004199999,-1.082926434676487,0.0003462264826320543,75.34455435503115,2.119623565667229,35338.038833322185,16171.753978440149,5.918125856393065e7,1.3293556786518317e8
0.0004099999,-1.0822158198883196,0.00035018028871770714,76.19295618173716,2.078444568478665,44106.12810646302,15609.955737162225,6.752962512464964e7,1.2521919669029748e8
0.0003999999,-1.0815842067807022,0.00035115662424978016,78.40839771263832,2.1203163958360025,54427.02617218383,15634.242787345467,-6.352428148686458e7,1.2859436843867238e8
0.0003899999,-1.080785943543477,0.000348329649358591,79.28715634425805,2.196121390071589,52564.7828863606,16369.037714351563,1.5629337653566774e7,1.3652010642997736e8
0.0003799999,-1.0801161293750385,0.00035299995598132416,80.14037121603499,2.226562698542414,53060.630017041105,17154.64343064351,1.0687327882695013e8,1.3766688616906062e8
0.0003699999,-1.0793758003178116,0.0003551326935700273,79.08544580227655,2.172226448152854,51955.44078749115,16519.245865232,1.068379752105099e8,1.3406208397558263e8
0.0003599999,-1.0787104802788665,0.00035836428253073146,80.2123752513902,2.2530243567085644,47767.24249217422,18076.50616645305,1.7849103251359352e8,1.5112708248303849e8
0.0003499999,-1.078004590971561,0.00036622601612048406,80.42635907412493,2.2650120734485224,49425.49666566153,17848.745476621334,2.105509096089634e8,1.3947512775748813e8
0.0003399999,-1.0772138087931244,0.00035825265726424654,81.0559882419227,2.2803203641625216,43562.46591548254,17858.82069068533,1.6959540735372058e8,1.3743185808718342e8
0.0003299999,-1.0764201365983976,0.00036032969134186185,80.98895079174594,2.2837170815870054,51688.29134180298,16418.330902854872,9.14639139714962e7,1.2813522877653526e8
0.0003199999,-1.0754075349078516,0.00036373894636479475,82.22896538799408,2.3083232938150418,47790.744301062754,17639.189273758544,9.93950335271473e7,1.4636503751013154e8
0.0003099999,-1.0748195553593367,0.00036305858997510526,82.32964421672305,2.3734354294425297,36244.299081247045,17937.963008849474,1.4917386728129035e8,1.4592090484636566e8
0.0002999999,-1.073968783343476,0.0003628100242601986,83.3554781270039,2.3780174893055266,36981.54914733489,19250.996898462792,9.01163879964303e7,1.711784340485582e8
0.0002899999,-1.072985993169923,0.00037699301912500296,85.23169810242968,2.410869186279529,41413.06267825965,19876.46049563651,1.1534267767439856e8,1.659537363914209e8
0.0002799999,-1.0722989759448052,0.00037466750600615616,85.19856483785145,2.465929381715318,42171.57526654356,20181.478728502883,1.9531816894906417e8,1.6335140033047274e8
0.0002699999,-1.0715362420708197,0.00038686185899529396,87.86700340881447,2.590741638731891,59186.60825440583,21766.909333339827,3.7569382326961225e8,1.9001492036295447e8
0.0002599999,-1.0708047996554757,0.0003875346312495376,88.53716500744507,2.598547461329292,51371.051833409925,22248.860986982534,4.175039008266386e8,2.0566078118783897e8
0.0002499999,-1.0699249097615064,0.00039030811765045363,89.43922495681865,2.5488880960595837,47438.12578672632,21977.43189095569,3.512529540016712e8,2.0188747526681516e8
0.0002399999,-1.069052129424743,0.00039306943748540957,90.90859248227017,2.5951086591877264,58039.36322340213,22384.427811325546,2.4958349818860403e8,2.0537192670486322e8
0.0002299999,-1.0682281764987507,0.0003955564213235921,92.03157159156804,2.6425675188625184,54790.99124953277,21585.274230443705,8.645782197572061e7,1.964361144589658e8
0.0002199999,-1.067288097445136,0.000399219265726183,93.12644978807553,2.692071884816411,47341.05100725843,21650.82166849989,1.463637999561706e8,1.9701433258221418e8
0.0002099999,-1.0664391068498602,0.00040211578503989917,93.79474736196143,2.792517289551933,53291.66471250271,23938.457698014623,3.256296367625826e8,2.623326448506054e8
0.0001999999,-1.0656274480318149,0.00039840018991609997,93.67278206228355,2.7163259756871585,82665.09998954566,22736.284692363948,1.816455386582887e8,2.1579318240704197e8
0.0001899999,-1.064651494180976,0.0003987728310386215,94.87756717000221,2.769764128036461,82012.33091319003,22773.10624550896,1.897405654756131e8,2.0863915937273437e8
0.0001799999,-1.0636857283823822,0.00040240532512561306,96.4409326660754,2.802971796352848,74300.40985720723,24274.656261116033,8.063386551478013e7,2.2499025746150023e8
0.0001699999,-1.0627784805851483,0.00040837552711881175,96.36957910823959,2.753487973042733,62198.06481173971,23851.089519237055,6.642486737298093e7,2.0934129062972814e8
0.0001599999,-1.0619396356586637,0.00040845860491069244,97.1783406042382,2.7983460008891887,83182.43122898726,24373.78269243384,7.293146828136966e7,2.1320195546207199e8
0.0001499999,-1.0610301934710982,0.00041406164437805316,98.85159792924608,2.777591386498106,78555.4793224812,23733.534471984363,-1.1374167371255498e8,2.0307774498432943e8
0.0001399999,-1.0602518817654674,0.00041024900207662436,98.42735584420754,2.829854941539026,92478.76859285834,24810.72000468147,-6.050042966210001e7,2.2889527799731535e8
0.0001299999,-1.0593094831084693,0.00040974428744770076,98.90009962514789,2.817761965425884,91299.95514182204,25540.077202424498,6.018543104724822e7,2.4410034287093765e8
0.0001199999,-1.0583346868526373,0.00041318040881736285,98.94761773539759,2.888082199978508,93147.89347828033,26091.416472844805,2.0419867958255923e8,2.5032206383583736e8
0.0001099999,-1.0575296955733187,0.0004229722645979864,101.5903060662025,2.936581069575374,89102.54545172027,25699.416159244563,3.964356224694297e7,2.6420919853469917e8
9.99999e-5,-1.0565151324109445,0.0004130876696027815,102.14411953714406,2.9732108182140453,93435.75995297205,26874.993227945015,8.158038573685287e7,2.7065801460795313e8
8.99999e-5,-1.0556598338920373,0.00041630163201503064,103.14611621717687,2.9768998722591014,103207.40921143582,26299.899773631096,6.829182668068135e7,2.5313298699979764e8
7.99999e-5,-1.0547305393889836,0.0004157868314580459,105.14321227094418,3.0085275317529936,87254.85643524388,28068.703523641274,1.1049334395164765e8,3.0463610801027524e8
6.99999e-5,-1.0539803393885192,0.00041632237837406407,105.74845192952887,2.99464538308678,89999.65466852002,25897.23718232082,-1.3585185896228915e8,2.536678834122317e8
5.99999e-5,-1.052968704225163,0.00041983340636250684,106.42097609243376,3.00663333694459,83184.80866089006,24819.61221603505,-1.8897896424562776e8,2.3986112935731944e8
4.99999e-5,-1.0519867420981062,0.0004236259587309214,106.73804521427343,3.0591530777166236,76638.845396663,24102.874614368284,-2.4060361785392407e8,2.0793276050096568e8
3.99999e-5,-1.0509860567722065,0.0004290367237955824,107.61389577417849,3.012548390585244,74764.09945449221,24621.453650025596,-3.250372806602512e8,2.2132330327521628e8
2.9999901e-5,-1.050144843199473,0.00042578136074901174,107.9337836155329,2.9938995944510913,71762.95535561041,23875.099641026023,-3.530616060031134e8,2.0663249946321568e8
1.9999901e-5,-1.0491581582864415,0.0004238962953784728,109.23143556799238,3.027733668370278,93260.87933418428,25572.683900026394,-1.5700410100138023e8,2.467305605404384e8
9.999901e-6,-1.0482836377071871,0.0004263936483001311,110.46324249679577,2.9858511770784744,91966.0072969377,26365.21400788312,-3.603684073972914e8,2.6427455598404005e8
-9.913492e-11,-1.0471638456046675,0.0004301093326506252,110.8871956931073,3.0097743921459617,120070.30758230256,27329.258472043057,-2.4317332157302785e8,2.9215142508244085e8
-1.0000099e-5,-1.0460066520813969,0.00042606032205358126,111.38314162299702,3.135295742363805,136956.37958844498,30272.410865282844,1.3085207571274547e8,3.893270238383527e8
-2.00001e-5,-1.0451258892360908,0.00043564724823684514,113.79991761234983,3.245453688169241,148345.92159454612,30912.526885467236,1.7968616207786754e8,3.5264943554180247e8
-3.00001e-5,-1.0442193481717021,0.00043300526951067,113.69537785262214,3.224800861182665,143274.87735488865,31362.574912374446,1.6831081865414506e8,3.715454796196844e8
-4.00001e-5,-1.0432680419281448,0.0004301591144894055,112.54446557727324,3.200629968174654,138517.66884073487,29255.920417707894,1.293901721016642e8,2.9483419042394143e8
-5.00001e-5,-1.0422666371273213,0.00043571913530167085,114.49775544387238,3.3455371676688785,159004.79934004834,31642.785076887176,2.811864783528979e8,3.3363915709415054e8
-6.00001e-5,-1.0413899921539447,0.0004492941199595735,116.78817273887832,3.519804629596343,180296.7180310463,34304.61315368839,4.821926053149351e8,4.252970556513296e8
-7.00001e-5,-1.0403750581457405,0.00044623662800094213,118.01037755872211,3.669982621734406,176121.29843857413,36570.06749589146,7.856030478556718e8,4.475365761818363e8
-8.00001e-5,-1.0395124107155214,0.0004433821664684519,120.27422750683454,3.6183887764161358,163643.92942338917,38486.91019018297,6.558832484798621e8,5.371791796878146e8
-9.0000096e-5,-1.0385277301822469,0.0004506671831167597,120.33061492244562,3.644963509486488,152746.0705862582,37071.87299855022,4.494596823966223e8,4.7008604494530416e8
-0.0001000001,-1.0373200742010489,0.0004522413130713347,122.57599519634452,3.620129789875993,180014.9313206907,35980.817873946085,3.8250283781752783e8,4.1455254444106585e8
-0.000110000095,-1.0362599900266327,0.0004553657259004292,121.9895243141505,3.577597593343467,199116.15916499597,36203.20481521237,2.5332601171232504e8,4.269516443106971e8
-0.0001200001,-1.0353039619905149,0.0004581320556108937,123.38980730737569,3.733794959717523,226687.98789109467,39846.85533181343,5.498603368657391e8,5.494053042996287e8
-0.0001300001,-1.0344587128429348,0.00046478918476077375,126.55958933671774,3.8194467684488314,209097.90496296005,40942.68320456233,4.7435803956276095e8,5.851115764645023e8
-0.0001400001,-1.0335549935141515,0.0004605552464168014,126.72794234990712,3.80859957928209,213511.86828200275,41329.5893987823,4.1688364753525186e8,6.512703585585676e8
-0.0001500001,-1.0324175321072893,0.00045707903828649967,124.43440870507304,3.762396138897044,196905.77166904765,42654.296062061105,5.65840820180969e8,7.473728455290436e8
-0.0001600001,-1.031387999161784,0.00045956913222542,129.2362486005545,3.911614128466397,208978.16620443997,46841.03407653384,4.799650809296681e8,8.996846173811485e8
-0.0001700001,-1.0305174213773227,0.00045940534736698107,128.52489435885343,3.8595328205659993,204601.89849638953,48562.30545051501,6.129610122657744e8,9.808907960659816e8
-0.0001800001,-1.029646766354736,0.0004623946129182163,131.04358050097804,3.815641063974369,201287.37088105796,41083.87063031055,9.108494840590923e7,6.72670342199066e8
-0.0001900001,-1.0286621787127657,0.0004638297384018904,132.21774498979784,3.839096532166821,218672.54938291796,44869.94944488866,1.5659296840254247e8,8.223934724982066e8
-0.0002000001,-1.0273096815145268,0.0004704398909039194,134.6853181810806,3.9516774815558913,221449.22218289168,46550.34162174034,2.071368749897536e8,8.79785435915153e8
-0.0002100001,-1.0261825551420072,0.000471299210369254,136.53257115352048,3.91673890323424,196344.64317390785,40190.17408366991,-1.6300891609300104e8,5.855370436582205e8
-0.0002200001,-1.0251598392178485,0.0004712895168688422,137.98344246667125,4.024831212596301,203589.3417224552,45369.95746569801,1.3376135364871937e8,7.382556486772507e8
-0.00023000009,-1.024160002171834,0.0004718655784658613,138.57965906823657,4.146301798604326,202014.41156307573,51524.20990792358,4.5037956733600634e8,1.0329506987711067e9
-0.0002400001,-1.0229875042909955,0.00047147864521653363,138.92729261380185,4.135930125238212,203412.4163064695,52608.51589698406,5.2138956409282863e8,1.090254362708686e9
-0.0002500001,-1.021848671027589,0.00046823344695987105,140.1242030833083,4.149596632721722,218339.44397094942,52138.72082625977,7.193047235250224e8,1.0028822573464018e9
-0.0002600001,-1.0207233755453327,0.0004746327124089458,141.4053391392929,4.257864054265397,232803.97786183705,54991.320705956234,8.533875576863112e8,1.1225086553220315e9
-0.0002700001,-1.019607980089454,0.00048448189683261727,142.93924127529513,4.44085630486982,237033.74335677508,59228.804135707294,1.2505543408577142e9,1.3186910496552832e9
-0.0002800001,-1.0185098713941125,0.0004815633859340755,141.36613266537847,4.274045467182088,266306.90514652943,55433.115724244766,9.935984576895452e8,1.1685930902625158e9
-0.0002900001,-1.0173535894166863,0.0004898138529456494,143.4941839608652,4.265618854119122,247070.89230373703,55350.48893441017,7.942683313375034e8,1.1692284940501773e9
-0.0003000001,-1.0160411342017595,0.0004872910682821171,146.67055440960584,4.247173120594782,219990.83452400423,48718.709874222826,4.4048651060047805e8,8.23096648575687e8
-0.0003100001,-1.0146136655831144,0.0004841025192498936,147.24065290190623,4.320929436963143,208795.753951281,49652.07626625957,4.3760731953447324e8,8.419095100599585e8
-0.0003200001,-1.0136026465429606,0.0004917146070335548,148.33388097984852,4.404968520628513,219700.98415354657,49101.31196071892,5.709958896767919e8,7.676297919354908e8
-0.0003300001,-1.0122875704326473,0.00049545787297582,148.57222203193163,4.299834560743326,212231.66349937738,48363.04438950737,2.2765133562188438e8,7.52223685870513e8
-0.0003400001,-1.011153444098949,0.0005051145506464683,151.530831809864,4.2882808113957545,231673.90519705883,45929.01081307777,-1.5349467064881864e8,6.534414494265313e8
-0.0003500001,-1.009643093272614,0.0005069702838903717,153.00201668172744,4.374333075428035,262036.15225464152,49856.72153553964,1.8744538856783304e8,7.790739241951797e8
-0.0003600001,-1.0084252356627967,0.0005156548340969298,152.39868721834972,4.380214464154348,265957.0657024222,50917.545270675895,1.8229163196288285e8,8.17974781848686e8
-0.0003700001,-1.0073052752755223,0.0005221834162920289,156.02919260415544,4.5167426675068665,269779.3383003062,51066.678998907635,3.707174847748193e8,7.29879356757059e8
-0.0003800001,-1.0060595292510084,0.0005217297377254712,155.97864015612888,4.589411151519905,295334.47091681027,53415.40545992604,6.878819913955925e8,8.393944176837174e8
-0.0003900001,-1.0047280404707677,0.0005259401090552119,155.98740526831645,4.554639070103715,273050.69564662554,53889.3667693312,1.0495239796553036e9,8.127575312944423e8
-0.0004000001,-1.003621456411519,0.0005295459014550693,156.07389947807735,4.579006489235995,299621.7160854764,55300.86724611239,1.4149630418050885e9,8.348563390967323e8
-0.0004100001,-1.002082611291051,0.0005325377775133394,158.9368007964532,4.6655934564662225,312443.8548805569,57201.86609368411,1.3633943226285903e9,8.86097659830356e8
-0.00042000008,-1.000818917186124,0.0005318958404939073,160.85248777961783,4.76110568221648,329684.51460444275,56398.62917831809,1.183398304516849e9,8.250165355658804e8
-0.0004300001,-0.9994772182051802,0.0005291987072467045,162.65578565987704,4.882466326676341,347711.739141829,61361.07878812485,1.5874374628378992e9,9.902858452335076e8
-0.0004400001,-0.9980224942544339,0.0005347841713473419,163.98332769429115,4.947193219989687,347685.39443650655,61356.78790505434,1.7239143284232693e9,9.232538363890673e8
-0.0004500001,-0.9967244795053469,0.0005328090936944015,165.93057108633772,4.877233031241271,326156.08555390907,58386.06590127456,1.2514110246500354e9,8.174400164501084e8
-0.0004600001,-0.9952430058125292,0.0005375222534572901,169.39726742395058,4.944893042989482,295487.85543960123,57468.45909665601,1.1018959306527307e9,7.692795795124955e8
-0.0004700001,-0.9936832481379337,0.0005433988203431136,169.5678914894038,4.858855606157347,309124.7630734166,56994.645946357836,1.1407111304424086e9,7.327649711172446e8
-0.0004800001,-0.9923187134738615,0.000546623604824224,169.9439534732116,5.027064450542079,334858.54662006657,63914.26681065278,1.977938723447599e9,8.830063575016205e8
-0.0004900001,-0.9909964643355698,0.0005545326602922397,175.67114242099515,5.17519719134455,318686.83579437784,64340.735807343364,1.8662233751197278e9,8.82290551018565e8
-0.0005000001,-0.9895598468363427,0.0005555765426343867,177.32705544295322,5.281869048681026,331331.8387760389,65057.60047617219,2.0322445459410481e9,8.975736016011946e8
-0.0005100001,-0.9881711993436667,0.0005646849367989392,180.50366828622094,5.51994127182354,329488.5417318241,68183.78085643404,2.482236739583143e9,9.329767679830261e8
-0.0005200001,-0.9867225579314374,0.0005639014044625525,182.19004589588678,5.522402775488409,329219.2909697741,66476.65960948712,2.3545790964164805e9,8.70848226931299e8
-0.0005300001,-0.9851920838030235,0.0005671907099466847,184.6721990343657,5.576774724550151,360404.02185221127,66871.82026615001,2.5221677906379313e9,8.498234155008357e8
-0.0005400001,-0.9837010887748018,0.0005691710033720178,187.15250814681218,5.646665398122838,347647.2889081735,66725.42961197454,2.527083736778784e9,8.622187697161402e8
-0.0005500001,-0.9820553719168821,0.000570902380827668,188.5436182936129,5.740778050063695,377938.75093428337,73313.88884261006,3.2832111448936634e9,1.0214536191926444e9
-0.0005600001,-0.9805429114382486,0.0005712411046438045,189.43871593552564,5.798930719820538,392188.32663608866,78948.30155512963,3.409827931029636e9,1.1684976285341547e9
-0.0005700001,-0.9790009115185643,0.000575082823381779,191.52177072321984,5.710899878908792,403162.358291979,74249.9201356146,2.707350758021244e9,1.0303664456924078e9
-0.0005800001,-0.9773695489858085,0.0005809373308564744,196.21441189916084,5.90100054996962,428706.3168010108,78715.96859757238,2.9719146453695717e9,1.1369428815539577e9
-0.00059000007,-0.9760611595953743,0.0005903393852624336,197.55292800451537,5.823763018967814,396406.7589215058,73122.92903648817,1.8166128203038397e9,1.0006822247759621e9
-0.0006000001,-0.9744640196689931,0.0005903685722380744,198.17429913242694,5.617989715951407,403647.8056014186,71452.73733027735,5.177254073671648e8,1.0531472505627623e9
-0.0006100001,-0.9730805235902961,0.0005854652252327666,203.36874479738924,5.8746329897523575,421970.87867718923,76948.12883625121,1.1656230941412203e9,1.1764731830461216e9
-0.0006200001,-0.9713239192976492,0.0005870811198029423,203.4172753834219,5.854214924292087,364869.81989437045,75485.22563223171,7.37006690388546e8,1.200069498374945e9
-0.0006300001,-0.9698998567054993,0.0005931681745712893,203.9265846139374,6.0093426591197305,409436.5003224487,84767.4713346669,1.704697779101856e9,1.5537618123110428e9
-0.0006400001,-0.9682718788257839,0.0006015906878096651,206.7921864525626,6.1026492478761085,415402.5992601559,87718.89357234792,1.7673384241641996e9,1.6767375307672527e9
-0.0006500001,-0.9666273152764059,0.0006010203703543843,207.57882195517558,6.192809896838461,438107.91190981097,92397.55044641487,1.8276877662645073e9,1.83577016191812e9
-0.0006600001,-0.9648357271277284,0.0006012570257070605,210.83740133068622,6.2261228302275375,434723.8207172122,87018.33279276139,1.3233499838995318e9,1.5434138138080125e9
-0.0006700001,-0.963296339230445,0.0005997316832009268,212.1135000202547,6.290196010359079,457502.24977828044,88424.47435658993,1.4041172560322514e9,1.5686535725552912e9
-0.0006800001,-0.9616460940656675,0.0005960395485552117,213.78185771184602,6.426631385509511,513353.63624965685,90974.56374295992,1.3810743330909941e9,1.6828383312195084e9
-0.0006900001,-0.9601265990476447,0.0006014253193961452,218.28453873128257,6.514671425830447,480939.9430115075,92503.97034268155,1.0387695391143024e9,1.7233937362006743e9
-0.0007000001,-0.95858838877694,0.0006052441908074549,221.29576130660243,6.632385192644431,458864.0032234149,91360.86937154556,9.055646128846217e8,1.6526699001083615e9
-0.0007100001,-0.9568388568907624,0.0006088005877834482,225.24875759142654,6.712723158722304,468429.9364786052,92578.71059708577,8.22933480830788e8,1.721907335850123e9
-0.00072000007,-0.9551646698313156,0.0006138097769126202,227.07542722339468,6.682896346423885,467686.4151224522,90743.44581559797,3.7182772878037953e8,1.5862956462171228e9
-0.0007300001,-0.9533744678261435,0.000616288414191712,230.01542115157517,6.776080829911833,466620.34141317685,92136.73337585326,5.2355467491526556e8,1.5236605768702893e9
-0.0007400001,-0.9516222050697379,0.0006181913699690032,232.85495959896815,6.783701685083918,493396.17739657324,94809.48155936481,5.567950879148057e8,1.6064287136514633e9
-0.0007500001,-0.9497699321911235,0.000628571899170323,238.37265532482877,6.853972037257672,526723.2387324338,94000.25644612781,3.876679590373184e8,1.5471641474577525e9
-0.0007600001,-0.9480003926251531,0.0006314693023170366,241.2602880309563,6.991275198788454,583446.6001822528,97024.27773985338,9.127888272924283e8,1.5727812585419633e9
-0.0007700001,-0.9464024038415091,0.0006304955063111414,244.05698207166492,6.975026601893649,533908.0570872077,98578.16897909906,5.448740024817291e8,1.6224539043337874e9
-0.0007800001,-0.9445319991048398,0.0006382344691497478,247.73999607135488,7.112665499541898,580629.7810572487,100086.7269581413,5.254453186777627e8,1.5922675570571144e9
-0.0007900001,-0.9428603236283101,0.0006438739270732102,251.72066650977018,7.123683044079532,552989.5910489333,99356.09379327681,-1.1700606785097326e8,1.6623083769685912e9
-0.0008000001,-0.9410140813252074,0.0006474037154578093,254.81087959273896,7.213989097757544,565963.6017665678,96117.92532040236,-2.5301152573199153e8,1.474907661192384e9
-0.0008100001,-0.938991920153062,0.0006480314283491275,258.58131049074984,7.422206901230683,571637.6468566194,102119.89904669543,3.6748714965251416e8,1.6881411903477068e9
-0.0008200001,-0.9370346303696916,0.0006505310917801866,259.9968535368749,7.5555729355103125,578000.0401477527,105464.72031424366,2.717994515469829e8,1.7704610278033578e9
-0.0008300001,-0.9352005222518158,0.0006506320582857784,263.0079434351349,7.712897147220531,543203.4624772533,104772.91002280476,4.6395592881507814e8,1.6957923630254753e9
-0.0008400001,-0.933538346578622,0.0006560625102995807,267.0221999125427,7.7528529662970564,525153.5443270648,104573.73089442325,2.252940745353198e8,1.7097432391674137e9
-0.00085000007,-0.9316935675802228,0.0006563402563076075,268.0712057214627,7.740964661486189,556880.3035097456,105963.5155246931,5.476811293625789e8,1.7141099242392895e9
-0.0008600001,-0.9299464847837771,0.0006649527699717218,272.79416278852347,7.7645015180882915,563837.6645798315,107658.8129642749,2.285639168657271e7,1.7839725368099456e9
-0.0008700001,-0.9281093134901824,0.0006745653507023599,277.8166172687941,7.9201051881665965,558942.9522047882,108512.36381555311,-4.68477949400076e8,1.7508385496957057e9
-0.0008800001,-0.9262278935660233,0.0006715836137628195,281.21955701237624,8.030255856130234,589932.6041685315,107539.51249641694,-4.4086623295237905e8,1.5625771962067826e9
-0.0008900001,-0.9243058233528457,0.0006771600046726126,282.73870931863803,7.907514124590571,619644.1546915375,103252.80915813254,-1.124144499304961e9,1.4617099314800062e9
-0.0009000001,-0.9224026283980283,0.0006795719626203647,284.6354463544428,7.9930754647337645,634108.6241743362,104315.76683795782,-8.076038215629123e8,1.4539418737448964e9
-0.0009100001,-0.9203692887876165,0.0006839682232485597,287.38531480416384,8.23993044764963,619310.0950315897,110541.91175449881,5.45224240361877e8,1.6285310754011116e9
-0.0009200001,-0.9183853903974576,0.0006843561355656077,289.9030983836918,8.378886119409858,619256.9272867679,111401.68431186039,8.0394001102637e8,1.5766317212501721e9
-0.0009300001,-0.9161274938821797,0.0006938318867939625,295.2049384218437,8.572065624282057,675095.9530200511,116918.9321306127,1.3933419923169763e9,1.6714710099049325e9
-0.0009400001,-0.9140040165590458,0.0006945581748164305,298.38886967953704,8.6660181006747,690336.5259502282,120392.84437712503,1.2390916477456129e9,1.7523061829631257e9
-0.0009500001,-0.911760285416042,0.0006984556508260572,302.93572240402847,8.94632372386382,665769.6104173672,127120.76223196373,2.462570253740385e9,1.8490126139218698e9
-0.0009600001,-0.9098038796481649,0.000704507259081044,307.0448613831228,9.023433300872185,663166.4219489944,124695.46310824688,1.2979971757720275e9,1.809642824521691e9
-0.0009700001,-0.9076387807571009,0.0007064893082556034,309.17308084689444,9.119301049958663,702351.1970402212,127365.4483475246,1.2124891436075993e9,1.8535903224665766e9
-0.0009800001,-0.9052834275281727,0.00071395318861336,311.1983353019369,9.143518550088515,736825.8395306673,123964.92440101193,6.627420766660504e8,1.7933710641195433e9
-0.0009900001,-0.9031756866451981,0.0007255820581269232,315.80791802836814,9.042139657274294,710193.3828818981,125115.30021073791,-2.0867245785512796e8,1.8216635482345014e9
-0.001,-0.9008797884957163,0.0007232422666156888,317.38626978176376,9.163968798079724,703502.5349065255,126721.70419351434,1.0529947673275644e8,1.7866125939637835e9
-0.0010100001,-0.8985819123578209,0.000726444389422622,320.89976364731245,9.275845800767431,748240.7921064842,131081.58605646924,9.226013016275649e7,1.8786720870573246e9
-0.0010200001,-0.8964918805311438,0.0007276995298051108,323.62215562946193,9.428130593097157,719341.14582081,133343.0480564849,1.2722912109754245e9,1.9273152998892725e9
-0.00103,-0.8942518768195931,0.0007371246311600324,329.3202576403618,9.49699549779408,658997.7595945231,132709.1513826705,2.1306166786157063e8,1.9651968066607175e9
-0.0010400001,-0.892124140325716,0.0007411523869782673,328.83431040314167,9.183773276563745,645331.3962846303,124835.41030091708,-1.5958339439822247e9,1.8322401972377002e9
-0.0010500001,-0.8897291802312309,0.000747995656548301,331.62642918652784,9.352499231033738,664603.2357867797,127316.62118869534,-1.4989461321158621e9,1.8691065479192026e9
-0.00106,-0.8874093968911718,0.0007615979851069401,336.62865867325297,9.48036064079776,769061.8087841492,133728.68018217053,-1.438570757068459e9,2.0255204543234968e9
-0.0010700001,-0.8852174718986132,0.0007596157043111093,340.05983660945805,9.4489151099782,798378.0807164657,131161.67782094513,-2.728582617199248e9,2.021617268047587e9
-0.0010800001,-0.8827032775770065,0.0007561018330497778,339.8837875083915,9.454392819031295,788584.6723468258,133539.06801708383,-2.3967627203973455e9,2.0609552364932213e9
-0.0010900002,-0.880551877181004,0.0007667115958387686,346.11138813733567,9.610410845046312,767904.7445944758,138252.5176645235,-2.3255645900969787e9,2.119429094142409e9
-0.0011000001,-0.8780721034347522,0.0007719041892935357,350.4112454225961,9.620955063511676,777092.9772433762,137116.18999528835,-3.2924405384411173e9,2.0625921872679675e9
-0.0011100001,-0.8755183310837692,0.0007714612318464166,354.3788199822103,10.060858809658479,929212.2168242171,150278.0843509459,-7.623876455269095e8,2.4137707319043117e9
-0.0011200001,-0.8731218327165239,0.0007773848540983537,358.986274004833,10.130080489916235,829485.7473089083,153703.41688715754,-5.565430003545156e8,2.5216664692759366e9
-0.0011300001,-0.8707097033283152,0.0007854573866341006,363.56936621392566,10.16700179659472,822572.622175474,153376.05921599074,-1.408868752794027e9,2.557362025339232e9
-0.0011400001,-0.8681456617804802,0.0007881384100118021,367.30563255785506,10.212336270843084,884383.2423714227,156992.29095049112,-1.1118061633714545e9,2.641372591515767e9
-0.0011500001,-0.8655799311033517,0.000791380404126228,372.0233329544168,10.414110352776895,847317.3382430513,163485.26728732808,-6.294665259091116e8,2.9208009506143084e9
-0.0011600001,-0.8629937746842782,0.0007902452077248928,376.2123980533528,10.61298135551074,841459.82057099,172917.56708030103,8.335137376467215e8,3.292137691299456e9
-0.0011700001,-0.8604351364189061,0.0007942708783805006,379.50150088669994,10.620293151002898,868342.444386488,168257.71688872177,-1.0257778497531703e9,3.057684969102748e9
-0.0011800001,-0.8577011019645191,0.0007988900948573836,386.3633355086078,10.89013646315636,863932.2561550178,167971.78518896076,-1.5676924917509706e9,3.0956689783434644e9
-0.0011900001,-0.8547871207909524,0.0007953106839628769,388.31103835941167,10.906334838873379,815095.5573566017,174555.84910066647,-1.1220592512078116e9,3.2475132864490128e9
-0.0012,-0.8523003272457916,0.0008065105729636453,396.8816980043081,11.170658802788022,886242.7289673344,183787.1391479321,-5.181065807394661e8,3.409298603501985e9
-0.0012100001,-0.849577849663814,0.0008078746117618474,397.16973251413555,11.269509477540714,933271.2771727429,187720.50698502833,5.976551258387406e8,3.560164633841884e9
-0.0012200001,-0.8468695875636236,0.0008068166876388963,398.9619677565112,11.409173077146864,980563.9950224499,192327.53653719733,1.2776152870203385e9,3.680681364212536e9
-0.00123,-0.8441660455865153,0.0008148849309725069,405.3948153000975,11.688775144043243,997580.4505942406,198288.49610907809,2.230253324100739e9,3.628657385339731e9
-0.0012400001,-0.8414270005683249,0.0008217154623289401,411.091421818991,11.662761284951133,980306.3199046087,197413.4575158587,1.4730115756234705e9,3.6092832325741377e9
-0.0012500001,-0.8388420250223914,0.0008350283176883162,421.1434761451739,12.191854902334084,1.0980994640020342e6,211578.40532005983,3.126298254569647e9,4.0925227288531804e9
-0.00126,-0.8362439116613065,0.0008374133007812198,424.39203874731237,12.397531927556845,1.0497199808961933e6,221872.43479146666,4.756772147227263e9,4.432511140428421e9
-0.0012700001,-0.8334972910878985,0.0008400090932395935,432.8047997929435,12.651091451504135,1.1062966500059613e6,237631.63487962182,6.078276359074881e9,5.128019001842578e9
-0.0012800001,-0.8305918573213702,0.000841671689961926,440.3489244624395,12.8771893734362,1.1827206172982708e6,254488.72691014415,6.527422716965576e9,6.156830655670951e9
-0.00129,-0.827862913480402,0.000846866047511689,444.9548963273905,12.987448666934492,1.1698055407001458e6,254926.63626330727,5.317587141300481e9,6.098944638131573e9
-0.0013000001,-0.8249071026058451,0.0008402380058766944,445.85858523961764,12.871515747830447,1.1368190226612962e6,250287.4123610844,4.52671638342385e9,6.011827303884721e9
-0.0013100001,-0.8219196119966758,0.000842182141077042,452.66323685039936,13.063888082350127,1.0967724928722442e6,249167.176685954,3.757303194629419e9,5.814374239495512e9
-0.00132,-0.8188286315776365,0.0008531281685605769,460.68271931236546,13.268728075288022,1.1069939550090523e6,251052.38510198516,4.047955021945742e9,5.896099529310995e9
-0.0013300001,-0.8157461520186101,0.000857639261075878,464.3138244835535,13.275354456943717,1.1180289140007857e6,245343.52932264563,3.0021362045629644e9,5.466855600254128e9
-0.0013400001,-0.8128395715246598,0.0008682855887982239,469.7503144408404,13.471542676768985,1.0069993671954297e6,249296.5743441232,3.4513186864959536e9,5.436763687936379e9
-0.0013500002,-0.8098141685607728,0.0008777137177402977,478.01149128483746,13.758974021190934,914431.1389341734,260258.9138040391,3.757041787202807e9,6.124857724830263e9
-0.0013600001,-0.8067969269154882,0.0008876574752209667,490.2362051310368,14.018545123440296,991929.6554954562,266406.0994583294,3.651984728194894e9,6.098689266254233e9
-0.0013700001,-0.8036976589497765,0.0009007856009270917,500.7081420795948,14.266458342165677,1.0129892031971182e6,268112.7846173083,1.5124839870232232e9,5.820536030540725e9
-0.0013800001,-0.8004328267356831,0.0009099186250036061,508.25081533641514,14.547337750434044,1.0894941031465807e6,291806.8773156277,3.575734460001792e9,6.836414788439673e9
-0.0013900001,-0.7971970256865196,0.0009179568829840802,516.4624906443885,14.923375623610683,1.1388560937933966e6,297764.4438671158,4.640996439086034e9,7.104645908590372e9
-0.0014000001,-0.7939837623515154,0.0009256489694365582,524.5361855701582,15.268715497317404,1.1982876694903392e6,308922.8777133652,4.429459272810174e9,7.528510088482151e9
-0.0014100001,-0.7907905978358525,0.0009269812413158123,527.8872176558912,15.568186038839427,1.1914618192207282e6,313994.2574553371,6.80637906626597e9,7.501575200785241e9
-0.0014200001,-0.7873591640140136,0.0009336995064682128,533.7901319596521,15.890573080281595,1.0972890665137465e6,335496.02075583994,1.0521485667847584e10,8.550671836050005e9
-0.0014300001,-0.784105588206629,0.0009413975062323441,548.3327812892096,16.41983651377486,1.2124531491076655e6,358893.4661896879,1.3763100342092018e10,9.431449419935066e9
-0.0014400001,-0.7806497366340462,0.0009490074230481974,550.6568473610871,16.368254453497215,1.1037305027140218e6,349577.4332188515,9.85289387426962e9,8.69500494813715e9
-0.0014500001,-0.7773478841528246,0.0009539358048848483,558.0347610605518,16.759986199873687,1.1469614296979918e6,364175.0458992043,1.3108955138460405e10,9.307007811355213e9
-0.00146,-0.7739263833138355,0.0009603888540744203,562.8538839406946,16.48004545743974,1.2355114865910765e6,365851.10884929186,1.0673875917933558e10,9.330869077419828e9
-0.0014700001,-0.7706215366278788,0.0009733878577809628,578.7188862004161,16.714003521385393,1.3521755905576714e6,370487.7829380526,8.442927103100233e9,9.438918369734709e9
-0.0014800001,-0.7673872760755,0.000973933872166222,583.6467687436744,16.758578716678095,1.3059198530516156e6,362360.08652746736,7.064604039100157e9,8.667765933366371e9
-0.00149,-0.7639717353277068,0.0009804555495558595,591.5420190569037,16.89044608078483,1.366873476049775e6,379974.32864576683,6.910895371764829e9,9.633397910939396e9
-0.0015000001,-0.7604785634772268,0.000985386184125993,598.7857903862598,17.173903049659945,1.396183141522066e6,388902.0299512311,7.13580095518823e9,9.906160559433313e9
-0.0015100001,-0.7566804683759137,0.0009956622492639454,610.8452954219495,17.6293874193411,1.3469874826434972e6,403071.6831349505,8.676784202892904e9,1.041607930155853e10
-0.00152,-0.7528703293466483,0.0009993902079656687,621.0166117593456,17.94345047728262,1.3491328563505104e6,407208.5179515667,7.446767079008851e9,1.0662135565687323e10
-0.0015300001,-0.749278472388377,0.001008103332279575,629.4242056898676,18.018147413980167,1.279347654080233e6,409037.7112424654,5.638308717746829e9,1.0602378291773985e10
-0.0015400001,-0.7454975556254029,0.001023622424182571,640.6736889022657,18.326555611610765,1.2613305514474132e6,407399.84024456004,4.345160017853075e9,9.789540011490023e9
-0.00155,-0.7420448207329632,0.0010314034521790344,647.9337385609109,18.60353649427911,1.3394446537053157e6,409732.7537090908,2.9708187023328657e9,9.573480276247412e9
-0.0015600001,-0.7382033802638961,0.001037350456826086,655.5329918341873,18.66110938484449,1.44690561618523e6,411727.52277479804,1.182547873123661e9,9.793516164826061e9
-0.0015700001,-0.7345272818346579,0.0010536059503858874,669.2151862105911,18.991655646648425,1.3177373557208541e6,423082.8348261836,4.526763111064939e8,1.0317879291356396e10
-0.00158,-0.7306164372970118,0.0010577064993289168,677.89527153183,19.27247554740782,1.2332783270576675e6,427971.33540504245,1.3532880577073371e9,1.0133065383045229e10
-0.0015900001,-0.7265830136645111,0.0010575408027699588,684.0987354569243,19.310296902021438,1.199836386380687e6,426557.98356390325,-1.0805713271747708e8,1.0153855107273443e10
-0.0016000001,-0.7225910421921404,0.0010653947242416466,694.3992663551572,19.54569339539594,1.0841020423702835e6,421234.7681861777,-4.424853603627086e9,9.408209198476015e9
-0.0016100002,-0.7186813232738912,0.0010726877664543662,704.2077864640875,19.938914712687566,1.0240942771442935e6,435840.3935871947,-2.9196702658743176e9,9.975446530360361e9
-0.0016200001,-0.7146625033390813,0.0010863634916905038,716.3399398735398,20.342381435657774,1.3124325815556978e6,449810.3611718452,-8.62651041827717e8,1.0402598378372253e10
-0.0016300001,-0.7106405648428061,0.0010927765972452875,729.0201078296781,20.520294968712708,1.2989034209325025e6,457285.4881464735,-1.96016946392758e9,1.086299692670364e10
-0.0016400001,-0.7065935456748763,0.001096473810935024,734.3441816932276,20.747618802139723,1.205912019568471e6,465084.94007914,7.003416371557599e8,1.1334548512750223e10
-0.0016500001,-0.7025552808368276,0.0011096390537606205,742.3454137714156,20.792800773276156,1.2213079883430218e6,471310.33451331494,5.216109760589803e7,1.1818886658585524e10
-0.0016600001,-0.6982921690752193,0.0011204405276535772,756.0792777920086,21.18004187953919,1.0834489223477019e6,482353.5732722475,-7.211579377407191e8,1.2207990174948683e10
-0.0016700001,-0.6942377070306399,0.0011280261506717662,769.120304304862,21.471032927538158,1.2127224041062633e6,497403.98727613594,-2.435920210117275e9,1.2969389105358871e10
-0.0016800001,-0.6901832759513328,0.0011322330140895395,776.9676689938419,21.729515115589162,1.2570506300839984e6,511742.212145661,1.035860993764647e8,1.3510579979396847e10
-0.0016900001,-0.6859142078817857,0.001147190751911893,794.4186249451386,21.978713754436146,1.1821119871319332e6,515447.58916250034,-4.710091931343051e9,1.3226582465304634e10
-0.0017000001,-0.681641552227277,0.001158188418624278,807.2923892087831,22.23485702590382,1.1719979357005958e6,525071.996412674,-6.711480030649357e9,1.394995885855272e10
-0.0017100001,-0.6772644995091678,0.0011670617833412203,820.3791546117835,22.634875471358228,1.1753878775669828e6,531020.4295252201,-1.0443680313857927e10,1.4150136451310621e10
-0.0017200001,-0.6730571511187199,0.0011766718698247055,835.1343976619814,23.019299792581645,1.117837099877141e6,539356.9234888387,-1.2521998317143955e10,1.4281137837439682e10
-0.0017300001,-0.6686220784449337,0.0011839095425681923,844.8145580186457,23.06580566046612,1.3371653630700381e6,536735.6986507141,-1.6860946970793684e10,1.4121390117528944e10
-0.0017400001,-0.6640244561242575,0.0012003341125716364,858.7953651463596,23.328494630965146,1.446980026649922e6,557070.0138245223,-1.5396721299592989e10,1.4574056082696554e10
-0.00175,-0.6595254316975094,0.0012126431009893957,872.1221696536575,23.788288375644488,1.5607914795636868e6,580641.8802045338,-1.1573764120368805e10,1.5079903270264791e10
-0.0017600001,-0.6549392340825344,0.001214616902318994,880.4918243413342,24.090235756347624,1.6304561475359523e6,588215.7678368471,-1.3512964455506407e10,1.5714406775486965e10
-0.0017700001,-0.6502909430139646,0.0012224343189151988,894.0297881536001,24.63331927599896,1.7100949778293136e6,608077.6637212504,-1.2647155274674465e10,1.5945122014194101e10
-0.00178,-0.6454100060544773,0.0012386126915400705,911.772716127522,25.120333384709838,1.783873378139203e6,625506.718998151,-1.00052587100226e10,1.6508824048435547e10
-0.0017900001,-0.6408110536441757,0.001250416823009162,920.2164707256138,25.582305850323436,1.666999733132193e6,615261.5996946965,-1.1315201486395233e10,1.587629923533842e10
-0.0018000001,-0.6360385959505538,0.0012562694933085296,935.4231497722759,26.22327154047626,1.6962102389169084e6,643616.4119125223,-5.671564218354457e9,1.6737677670542688e10
-0.00181,-0.631122232375203,0.001263427943619497,948.6042153994699,26.470198884483512,1.6193333678664337e6,649312.7811211648,-7.139409623726018e9,1.6646885634795235e10
-0.0018200001,-0.6261545576106687,0.0012699759710798702,959.9072691815792,26.558522389372342,1.6137785488946398e6,649151.1840428744,-1.214491453347836e10,1.6331397022490503e10
-0.0018300001,-0.6211829169127064,0.0012738261488562338,971.3368942980412,26.95057842978144,1.6069643053397967e6,656163.4601433245,-1.227503982060119e10,1.6512875036373266e10
-0.00184,-0.6163471231526685,0.0012840715384153972,980.08608186168,27.25576311887848,1.6965696021485482e6,663730.4411054128,-1.458094531095959e10,1.7181409469663235e10
-0.0018500001,-0.6112044665174848,0.0012923016587382606,996.1926179893985,27.63021940951976,1.7487135697286618e6,667579.0482222406,-2.107114552865063e10,1.7844377657959034e10
-0.0018600001,-0.6058261100763983,0.0013035881075591572,1006.6890550466044,27.909255161887454,1.8527812793192158e6,675322.2337476236,-2.437583905814776e10,1.8873743156698017e10
-0.00187,-0.600637696154027,0.0013117776159036335,1014.1318009803725,28.033714814484973,2.0104987411487459e6,686466.893794805,-2.5591458485624428e10,1.910202984144658e10
-0.0018800001,-0.5953100973043511,0.00132402844500231,1031.7066537822182,28.63543432594375,2.0144256998559092e6,701465.4539409644,-2.67379746457639e10,1.9542971729776913e10
-0.0018900001,-0.5901141425902459,0.0013459863458010807,1044.7595520161663,29.03042306706731,2.0938831664547073e6,722025.0907524059,-2.6819861719696705e10,2.030196315657847e10
-0.0019000001,-0.584838151466852,0.00135270606602406,1057.6957554627695,29.243176041771896,2.2638782651309e6,720447.7681847764,-3.1824006732164196e10,2.0538191823630203e10
-0.0019100001,-0.5794937415226291,0.0013638290390531392,1075.9000580249512,29.57683224905874,2.542774257041989e6,743275.82647827,-3.468299704050907e10,2.192691704770804e10
-0.0019200001,-0.5741875698240112,0.0013640004261007113,1080.042553772727,29.731154749083878,2.4430289117735084e6,762638.2439345978,-2.9310594901616173e10,2.245202724479085e10
-0.0019300001,-0.5688887223955312,0.0013736676899218437,1094.4913798098912,30.293534731331423,2.4159254157028245e6,776837.0975335732,-2.44778504135786e10,2.2724087463969986e10
-0.0019400001,-0.5631347922152781,0.001380535171884057,1104.4012091851466,30.325556149751275,2.435322503096072e6,785809.2196981581,-2.839030586944489e10,2.310723963128174e10
-0.0019500001,-0.5574432150761331,0.0013895108322300662,1118.51442512631,30.809906578017202,2.5633530226971037e6,803967.6898610893,-2.5940787094063576e10,2.388485900954721e10
-0.00196,-0.5520532036535206,0.0013929876982527473,1129.9081062219718,31.282443411978175,2.6016908982938323e6,814913.6972595259,-2.0488691296647232e10,2.389780166979431e10
-0.00197,-0.5465169082058405,0.0014085860900139953,1149.4986402166714,31.696262461639545,2.538790189865489e6,831116.9238057705,-2.6283377522181355e10,2.4826013881154613e10
-0.0019800002,-0.5409878063078437,0.0014132776264825489,1171.618793716799,31.972987638971734,2.3413132557426738e6,830389.7091396156,-3.579379666840258e10,2.4895146670242928e10
-0.00199,-0.535069307130941,0.0014203272367842555,1187.9910736003621,32.41567632291176,2.33650676008652e6,868357.3403062696,-3.3784244109885014e10,2.6527664338039665e10
-0.002,-0.5290538683434366,0.0014326818158512241,1201.1968484373954,32.63420628633033,2.270293354404836e6,865955.6904420048,-3.981264154902804e10,2.6096595249090702e10
-0.0020100002,-0.5233622529846951,0.0014403423631204877,1212.4449975801622,32.624757223941046,2.1076083511702204e6,864885.3225405292,-4.814188352816115e10,2.6313835546376804e10
-0.00202,-0.5173716466512622,0.0014509806566505993,1227.8778718428048,33.21109008665238,2.2038015933438106e6,884162.863649236,-4.385914445572038e10,2.6900820790482452e10
-0.00203,-0.5112274860901834,0.0014626015680578185,1246.3527778309478,33.66876214796795,2.115769579094063e6,906342.079135442,-4.209522698618774e10,2.756682386824144e10
-0.0020400002,-0.5052469245296799,0.0014635269917348123,1258.3605524860477,33.753982090898916,2.2430395028902944e6,914113.6402241493,-4.936999576116059e10,2.796198356368739e10
-0.00205,-0.49946123173627344,0.001473689955024123,1270.28977784657,34.499761501864086,2.6004943212269787e6,950922.8884792946,-3.852522102901728e10,2.980442448555927e10
-0.00206,-0.49310526152480516,0.0014789987352182067,1285.8275591351974,34.84334436885201,2.493758876361314e6,971591.2019908995,-3.84349533313255e10,3.136631541168427e10
-0.0020700002,-0.48698281907807456,0.0014836586175395528,1304.4902147603116,35.15803267609841,2.642396529628875e6,987367.1758659894,-4.8520183492339066e10,3.1780055735418053e10
-0.00208,-0.48067976109418314,0.0014913943478299392,1318.6172210573995,35.64798773663507,2.625586057134803e6,1.0141557330005993e6,-4.7143766167276726e10,3.3393997031344486e10
-0.00209,-0.47433929703059363,0.001504493451162767,1343.352425093171,35.97537698104591,2.6779937815759866e6,1.0336025238039123e6,-5.3308497685911934e10,3.3941086315533436e10
-0.0021000002,-0.46811512299667185,0.0015153609386231572,1358.2306835272975,36.079984216922824,2.831487780825402e6,1.0339641879377604e6,-6.627104665777261e10,3.440578340119573e10
-0.00211,-0.46146008793611304,0.0015238500750319101,1374.5453941835187,36.50528697278137,2.72447881665798e6,1.0352686084113285e6,-7.704626012650122e10,3.519776297080691e10
-0.00212,-0.4548491276757141,0.001532934571412112,1390.9363962497866,37.050516704260936,2.6705650577791394e6,1.0475755434453745e6,-8.262799895947432e10,3.542190246023588e10
-0.0021300002,-0.44828540191634636,0.0015564324334784569,1413.3279462400556,37.650578892807765,2.899879576353975e6,1.068909261555751e6,-7.948532374277669e10,3.617552398318983e10
-0.00214,-0.44171489194709723,0.0015624282463535702,1424.8084020631627,38.02347551147088,2.998455386193703e6,1.0929759215799342e6,-7.778042604814091e10,3.737653297817008e10
-0.00215,-0.434834225229125,0.001559897859631708,1434.922514299333,38.28720731902219,3.222772571279714e6,1.1012271683555038e6,-7.761778924731952e10,3.7733386208697784e10
-0.0021600001,-0.4282870401079534,0.0015699588133378586,1452.318881329422,39.200054271377475,3.413728510108048e6,1.1366079404161663e6,-6.784952285272505e10,3.981493004262642e10
-0.00217,-0.4215187594135273,0.0015764753776690802,1476.4950951792227,40.44798893151294,3.510307766396287e6,1.2147144291037654e6,-4.938405300852702e10,4.31605490887112e10
-0.00218,-0.41480345644047567,0.0015810276340464825,1494.946846674731,40.75053016479425,3.6380840391543116e6,1.2224441044644616e6,-5.676581313462027e10,4.364691950051066e10
-0.0021900001,-0.40790572945060494,0.0015969457621909466,1514.7473089602618,41.33998345689071,3.84863312830459e6,1.2647477091821576e6,-5.8062912685155914e10,4.657490813947494e10
-0.0022,-0.40080805560642196,0.0016067682628292822,1531.8043847735223,41.92824659953862,3.7388629361901195e6,1.2748223121783033e6,-5.820422889018341e10,4.620220679276745e10
-0.00221,-0.39359116875718375,0.001615259661169438,1543.7472046079392,42.1738287781449,3.7134178412350956e6,1.305415020216908e6,-6.182589936236484e10,4.793445567072721e10
-0.0022200001,-0.38639897379010096,0.001624745554891197,1562.2636731564296,42.59192317837283,3.693524703902618e6,1.3169125570619842e6,-7.09050031474774e10,4.881802745169739e10
-0.00223,-0.3790902497103148,0.0016452541451473317,1582.6262154838794,43.50314369014333,3.362523394125578e6,1.348427453523887e6,-6.818484301144033e10,5.1167916486110275e10
-0.00224,-0.3719647486094336,0.001649969717202032,1594.790059693484,43.87747251692656,3.328917475921549e6,1.3667170548090911e6,-7.021741200578586e10,5.2403265209959305e10
-0.0022500001,-0.3646687005473275,0.0016613930724324417,1611.301550164142,44.620388388174,3.327803903142468e6,1.3996554310720086e6,-6.717316045418836e10,5.449810052328173e10
-0.00226,-0.35713231619833885,0.0016726729749264512,1632.7879288256197,45.101753917494186,3.1659775398858315e6,1.422659125421234e6,-5.789424971201784e10,5.363553024837613e10
-0.00227,-0.3496007089727537,0.0016738726102918592,1649.3825084880189,45.848597344751724,3.427840877233868e6,1.464372194501545e6,-4.328562561474619e10,5.610922399570437e10
-0.0022800001,-0.34216990803584013,0.001683985807775664,1680.6189330942964,47.11547706565845,3.538047817772215e6,1.5131293891653828e6,-3.825597174079548e10,5.917114580095233e10
-0.0022900002,-0.3346804817018113,0.0016898852692099316,1692.7237480548508,47.43679151527007,3.314397578328663e6,1.5354114366057373e6,-3.476306931632521e10,6.005062550730146e10
-0.0023,-0.3272667094868026,0.00169835065562886,1703.6642036409428,47.898357113884096,3.3489070880068294e6,1.5607187027765894e6,-4.273912601765286e10,6.139587176002817e10
-0.0023100001,-0.319452740876537,0.001706797732318171,1719.7834558923103,48.63810473402575,3.69225359543171e6,1.6065660401805278e6,-3.45409091422455e10,6.486692626890976e10
-0.0023200002,-0.3118965049776478,0.001710519697280817,1736.766551070152,49.047519951010194,3.4819850382307414e6,1.6318797091373673e6,-4.048731932062361e10,6.624312855975847e10
-0.00233,-0.30418820372201427,0.0017230184392087915,1754.4878031714418,49.587259551061265,3.548053343725822e6,1.6667335431566453e6,-3.609636056398631e10,6.695788052765305e10
-0.0023400001,-0.29629111139564696,0.0017288671267889307,1771.9338629332447,49.79920029030435,3.46559735636413e6,1.6457411941335741e6,-5.2256286857171585e10,6.506234849361366e10
-0.0023500002,-0.28849413078177266,0.0017314743908677728,1789.6572340410466,50.47784712563158,3.1399088071623244e6,1.6994086787191594e6,-4.573660394674833e10,6.988630761173402e10
-0.00236,-0.2806061865205362,0.001735436829591652,1798.9301391277813,50.681007284237644,3.201157899204439e6,1.7170241633595175e6,-4.762348650166428e10,7.227878888548526e10
-0.0023700001,-0.27263583004129666,0.0017485258524909699,1820.9447950805854,51.212082807444446,3.039926529152089e6,1.7286427237556514e6,-5.551097854112521e10,7.070226830037762e10
-0.0023800002,-0.2645466885304968,0.0017571726242858188,1840.408085852037,52.09209505811761,3.5078779951046105e6,1.7771878399479713e6,-4.491388049164046e10,7.4162076663614e10
-0.00239,-0.25662022489304215,0.0017620320456635163,1855.2199301512228,52.12293707410682,3.5134202879937743e6,1.7757584210990805e6,-5.718589196403091e10,7.21142491372709e10
-0.0024,-0.24838086889387676,0.0017672192883534522,1875.1647709583724,52.540120448327784,3.5674304179301565e6,1.8296001382497142e6,-5.791851166482598e10,7.551421431619441e10
-0.0024100002,-0.2402192877156006,0.001776599823774621,1889.7119120156487,52.751355523732144,3.5794955640962906e6,1.8612761600415253e6,-4.88346338473862e10,7.706678824189143e10
-0.00242,-0.23200142841321353,0.0017889806858406051,1915.684914732325,53.53373817404472,3.5127953652679385e6,1.9157816394013818e6,-4.909690326621988e10,8.164590966743365e10
-0.00243,-0.22375385402289924,0.001798803768140598,1934.395240258074,54.09441094263111,3.2425231817114027e6,1.9160474836836157e6,-5.180488138540905e10,7.87132812373846e10
-0.0024400002,-0.21519354838462226,0.0018079477197507207,1951.004439851449,54.688676215209405,3.0097677201442546e6,1.9312644608720278e6,-5.04441467554366e10,7.899445551432822e10
-0.00245,-0.20669603962600147,0.001817981964451212,1968.5550025873372,55.226471710316844,3.318527022966602e6,1.9697180936963875e6,-4.293073538243592e10,8.236716989916953e10
-0.00246,-0.19825864161027765,0.0018273371057601576,1987.2182601329728,55.42447732212897,2.525042925953712e6,1.9669642014006772e6,-5.2351506764696526e10,7.983954259331117e10
-0.0024700002,-0.18956737491429454,0.0018274189884209477,1998.212866741566,55.969565695384084,2.2346492992071225e6,1.9923746702455243e6,-3.677021106299099e10,8.055658797401173e10
-0.00248,-0.1808730682930881,0.001832072129173956,2013.8346344327426,56.37762528780015,2.173004599429081e6,2.0322547307381134e6,-3.465966714141923e10,8.281523905738652e10
-0.00249,-0.17221440419081183,0.0018396804146768094,2029.4233705509582,56.644261389753545,2.1546796756295017e6,2.0525757002553588e6,-3.452005809886147e10,8.343985881257971e10
-0.0025000002,-0.16309576712050558,0.0018576119621537455,2052.020106551773,56.909797605620845,2.0507779475548565e6,2.0786493106519454e6,-3.9172562346092926e10,8.51181438234003e10
-0.00251,-0.15444087476823146,0.0018680903360715597,2063.7661454385534,57.046932384399334,2.053475037554572e6,2.0743589060365278e6,-4.638228393361757e10,8.480806634699591e10
-0.00252,-0.14583128276654583,0.001878455967710408,2081.708837931564,57.48437808832874,2.151631651389815e6,2.067960066226353e6,-6.809496324779903e10,8.319536829706538e10
-0.0025300002,-0.13688397372317188,0.0018801424275966202,2089.507308091099,57.864811480306926,1.9444309757172505e6,2.1083385032349224e6,-5.704269686076584e10,8.584401792420775e10
-0.00254,-0.12801480458467007,0.0018830670571177775,2100.5864845874935,58.06829274002703,1.8080465615938208e6,2.114708367203933e6,-6.331482737719734e10,8.471807378831071e10
-0.00255,-0.11878681354134316,0.001889667320158848,2112.243485428361,58.49445187405401,1.80297953595473e6,2.1208035859067244e6,-7.13733096985224e10,8.623297334490016e10
-0.0025600002,-0.10978680051631734,0.0019023048195659868,2129.0749226123853,59.15888156530942,1.1524765656811572e6,2.1213225460217325e6,-8.970455271782355e10,8.69457406080054e10
-0.00257,-0.10062662427509098,0.001912895020501079,2148.486246004664,59.739860523840626,1.0176044047849751e6,2.1432330669340114e6,-9.968683146726642e10,8.802406022848123e10
-0.00258,-0.09159587752991602,0.001908662993037265,2149.9395594821517,59.515843904202264,1.2971877377914616e6,2.1295056328099896e6,-1.1308739302483714e11,8.750025217045187e10
-0.0025900002,-0.08251333849694138,0.0019154437419474234,2171.920433286688,60.3025123529503,845798.8352910785,2.174490062134294e6,-1.108656872543259e11,9.14128186490129e10
-0.0026,-0.0732193009028264,0.0019217090893416465,2192.290995102952,60.87678916653426,1.0094228419254425e6,2.196036352919105e6,-1.2043103186394415e11,9.460967092122734e10
-0.00261,-0.06401433752867126,0.0019288117933802635,2204.9620100791603,61.172479178812885,1.3417055318333178e6,2.2292150048516216e6,-1.2043014962205284e11,9.588553771101048e10
-0.0026200002,-0.05481721237071694,0.0019313826238479968,2224.6432115522057,61.89616927176256,1.5415025126213771e6,2.2937647596598915e6,-1.0638413331305917e11,1.0020063279903444e11
-0.00263,-0.04536211623537745,0.001939236633265243,2234.852209774,62.296435362363,1.1547989005465242e6,2.323262634529308e6,-1.235281871513313e11,1.0254409172555847e11
-0.00264,-0.03576041884896698,0.001952912905150133,2253.683862486925,62.98244117832223,890235.7935427957,2.3654903081449172e6,-1.1129847087811784e11,1.0462610473014424e11
-0.0026500002,-0.02641983367976263,0.0019445045847247876,2260.7489712747793,62.88802141976819,1.1513735323707375e6,2.35185172910643e6,-1.2723557984010263e11,1.0304016116837692e11
-0.00266,-0.01691525425162136,0.0019496872934755278,2274.45420045868,63.13857153521616,1.1955988566791627e6,2.3718590611848556e6,-1.3147638939948402e11,1.0093499301991122e11
-0.00267,-0.00748106757501289,0.001955621457887051,2284.8511051823807,63.4977775214037,1.05360809260074e6,2.400749881386392e6,-1.4143137940299496e11,1.0179017344351492e11
-0.0026800002,0.0021375267887513106,0.001964173216327379,2295.2369061691347,63.615519366790096,967977.2566149246,2.4125240407608277e6,-1.47594217214957e11,1.0131922895541866e11
-0.00269,0.01196514556226445,0.0019616760983361702,2310.9691601180602,63.964500856145904,975134.5900568505,2.3957941786892074e6,-1.4583229416523532e11,1.0102797923636966e11
-0.0027,0.02154188763666726,0.0019720718733558977,2324.5655019249643,64.33647320777602,970626.7395288239,2.4116998810370862e6,-1.5227834729135272e11,9.880406728128874e10
-0.0027100001,0.031536188087506814,0.0019796475640463706,2347.968718854943,65.54607346949912,600478.6691580436,2.4482069901599474e6,-1.4513373634646063e11,9.956233835005771e10
-0.00272,0.04131563857554584,0.0019856319706440316,2367.9279073591915,66.0079382777932,616306.5006078391,2.4418942584975935e6,-1.609751556282635e11,9.77724502663125e10
-0.00273,0.051270445427296515,0.001990057507349088,2383.3885138307996,66.17013937205762,222066.31196199043,2.4467855043174843e6,-1.6488457382489514e11,9.8611359937782e10
-0.0027400001,0.061217432720838016,0.0019935315975154284,2401.493002373297,66.30930142618342,312400.67961839534,2.473804054789002e6,-1.65818120544024e11,9.819065031500465e10
-0.00275,0.07135830882654051,0.0019966994455249075,2404.8951148140445,66.09343621045659,317697.5001462169,2.462954408689093e6,-1.8106751855970828e11,9.841443346997491e10
-0.00276,0.08141189969037764,0.002002825175911252,2422.8897281724526,66.28270779124776,142787.0676647961,2.47535980679074e6,-1.928919481642279e11,9.845127005042262e10
-0.0027700001,0.09133898761310766,0.0020084719483935616,2435.1230795194415,66.49772334123718,-170320.22358242862,2.5031474088315037e6,-2.122008526421545e11,1.0202574136770537e11
-0.00278,0.10147142458092234,0.0020176013178130514,2441.783472103721,66.1534001488116,-407765.4649633327,2.4996489336153297e6,-2.1819395447117343e11,1.0105376895153111e11
-0.00279,0.11159158251461064,0.002027748621086579,2453.7780352890186,66.11207244046356,-546972.2435050012,2.5113520142020313e6,-2.3333543113167776e11,9.955549234277386e10
-0.0028000001,0.12169208055970189,0.0020276393139609583,2461.817633491965,66.36304600725265,-1.0568358505090994e6,2.5454464920807425e6,-2.1475916777958206e11,1.0283604629037675e11
-0.00281,0.13180798161574697,0.002032955998514799,2473.1265731588637,66.70300555854855,-1.2981975629102415e6,2.5766099105024324e6,-2.1778988349120514e11,1.0721373285184e11
-0.00282,0.14194122685332455,0.002040782071696733,2486.9603248777757,67.03566774041185,-653904.3617272439,2.614379367348313e6,-2.190386985022183e11,1.0827159879127756e11
-0.0028300001,0.15219437628695284,0.0020408918808226453,2500.6033332182164,67.36594305243364,-1.2069273092467196e6,2.674526982182773e6,-2.252243075247009e11,1.153661550936598e11
-0.0028400002,0.16243484407795064,0.002040021190966057,2502.8315795507024,67.20080659298569,-1.3946841120873867e6,2.67458286204216e6,-2.2744500947058798e11,1.1734347038375238e11
-0.00285,0.17278720059210861,0.002040498063483823,2495.8354419773477,66.53983211913918,-2.0074772707070343e6,2.607563182058685e6,-2.637827348881316e11,1.1599045823347597e11
-0.0028600001,0.18315087091851845,0.00203874932863087,2485.00922746886,65.90420039443849,-1.9271878694413125e6,2.546847060227148e6,-2.827928887973357e11,1.1031088608359885e11
-0.0028700002,0.1934950385619723,0.002039407703591847,2487.4441529542305,65.95720989621647,-1.8779932395613277e6,2.5456314412841275e6,-2.9197369478225726e11,1.1155396435874632e11
-0.00288,0.2038542580930058,0.002039555504848043,2497.587589798377,66.60122508328209,-1.9378657438985785e6,2.5985468375364696e6,-2.5848468920163797e11,1.1211116921885368e11
-0.0028900001,0.21414651413260705,0.002041645724550155,2504.58481836207,66.6167808329806,-1.9411589851453148e6,2.5881998905405244e6,-2.6172496424397516e11,1.0973898693143202e11
-0.0029000002,0.2245449352410013,0.0020364422832972046,2504.8736692157477,66.48091774858936,-2.0817557691689855e6,2.6010784454509746e6,-2.7099344666928177e11,1.107252567891947e11
-0.00291,0.23510650209605816,0.002036602487754127,2508.789495286053,66.71557127486781,-1.746005631759656e6,2.622578275089289e6,-2.5693374368948584e11,1.1033736167683435e11
-0.00292,0.24575798479149757,0.002032021429012102,2500.937000955532,66.79276513673858,-2.136615615850381e6,2.637952413100512e6,-2.474716808791062e11,1.1086275917433734e11
-0.0029300002,0.256149395893979,0.002035951455357077,2511.3674454202487,66.93265784780255,-2.324206187986275e6,2.6590727773194294e6,-2.4635369741340106e11,1.1188080773178172e11
-0.00294,0.26668166716824204,0.0020383920706497846,2505.547846376502,66.32342772589143,-2.500858864530341e6,2.6151736719824346e6,-2.751848703514454e11,1.0895410386129233e11
-0.00295,0.27715721552495387,0.0020360621294762686,2499.99174343199,66.40297908685406,-2.7669663535956163e6,2.664595876688694e6,-2.3469457437773154e11,1.0957360724385727e11
-0.0029600002,0.2875834749618837,0.0020339083135621334,2503.4930566124713,66.41523993981554,-3.1066125130802523e6,2.691193521536394e6,-2.4778868050518457e11,1.1078704475998663e11
-0.00297,0.2980967547548467,0.002034944758325622,2503.4772845352554,66.30489267478066,-3.4597770266794856e6,2.65902549301164e6,-2.591790693996004e11,1.0997840581530795e11
-0.00298,0.3085429843225205,0.0020274020300555307,2496.503697477966,65.76298179223032,-3.60854433148272e6,2.6366851502309125e6,-2.6089315894940378e11,1.0947935916623979e11
-0.0029900002,0.318870662060466,0.0020269240648049082,2493.929020086558,65.47809424224738,-3.9153546138062114e6,2.568015312826206e6,-2.91018064353747e11,1.079969649732462e11
-0.003,0.3294401079973316,0.002023653976318095,2490.9637669472177,65.2526280918253,-3.962820277205253e6,2.536559894746299e6,-2.9524177185824756e11,1.0643592799464297e11
-0.00301,0.3401187323045037,0.0020212144677761983,2480.948222970664,64.71095220949056,-4.377603862014473e6,2.531356389559848e6,-3.0022783969954865e11,1.0555808848871797e11
-0.0030200002,0.35072917725111197,0.0020128081976517197,2467.5074674961866,64.32663747278245,-4.1882829389502853e6,2.5774937701835427e6,-2.769866231797954e11,1.0659674233825734e11
-0.00303,0.3611452965059667,0.0020030437868032544,2454.4319658008053,63.738325547330845,-4.1131442011834416e6,2.5474990805496634e6,-2.7717147259205664e11,1.0475266589577554e11
-0.00304,0.37158452923009194,0.0019970909324143788,2442.834231397105,63.425663170877954,-4.1941739845035747e6,2.519375060993546e6,-2.6453366519476404e11,1.0404389697876492e11
-0.0030500002,0.3820984601484578,0.0020001774624972355,2429.4900181056537,63.23228872440332,-4.306067410038148e6,2.4967971719591515e6,-2.5848413456868683e11,1.0479881337408578e11
-0.00306,0.3923721448093286,0.001999069443996177,2420.09333340133,63.191714661717434,-4.326700168467883e6,2.507677369391932e6,-2.34004314773171e11,1.0591907980255746e11
-0.00307,0.40307694024051033,0.001989349082844371,2402.0616813047845,63.03534151786811,-4.520834447035858e6,2.495739989869158e6,-2.1510163482171695e11,1.0599995769329202e11
-0.0030800002,0.41352492998897356,0.0019891647709794737,2400.8075176982893,63.04409754447636,-4.457114833530986e6,2.451321028687195e6,-2.1787443329976138e11,1.0467594012045905e11
-0.00309,0.4240605471982023,0.001984184686713513,2391.8237366156286,62.961772194321696,-3.9752857356614773e6,2.4421476114347447e6,-2.1170277312159116e11,1.0248227773305527e11
-0.0031,0.4345982263395934,0.0019764586666107405,2379.195979600017,62.925252736813164,-4.395670082625027e6,2.4433067211918584e6,-2.0253814395047705e11,1.0286749735003313e11
-0.0031100002,0.44518372992471156,0.0019661428837476117,2365.182802782888,62.23340867838966,-5.270321751346973e6,2.4307635868126913e6,-2.0764341310364825e11,1.0465244475097075e11
-0.00312,0.4555209077105447,0.0019636407517524736,2357.105544823287,62.04476532054448,-5.560485328531119e6,2.4280935960941813e6,-2.02878846175281e11,1.0655475136974709e11
-0.00313,0.46583734205024624,0.00196051549333956,2339.219314669682,61.45247479420745,-5.702086400245112e6,2.410908741568392e6,-2.0309955215404544e11,1.059046251910256e11
-0.0031400002,0.4763684837387146,0.0019562736875709157,2329.6215069426976,61.42491342664842,-6.187529387396613e6,2.4129770565883336e6,-1.912207546541285e11,1.0792460335154132e11
-0.00315,0.4869454214591049,0.0019477585982989939,2317.662078142764,61.23260989530502,-6.221508591482653e6,2.45456648074686e6,-1.6575434719692148e11,1.1402709857268251e11
-0.00316,0.497165585009829,0.00193924136089232,2299.387916133056,60.565489317382756,-6.64299645624148e6,2.463389326651554e6,-1.6434060009061496e11,1.1876534065920847e11
-0.0031700002,0.5074827827608986,0.0019357725417779306,2290.6701350211238,60.357875838741315,-6.638044735865491e6,2.4451451245921534e6,-1.5886267382922165e11,1.1736586298666397e11
-0.00318,0.5177469427829268,0.001927825652762083,2274.084444152189,59.84516485609652,-7.307578801487534e6,2.45562692263819e6,-1.5113295459714417e11,1.2341788666486453e11
-0.00319,0.5279740027468552,0.0019120691626719761,2256.1075472656717,59.64928047290101,-7.274170262303457e6,2.4642494750706474e6,-1.3637525927963116e11,1.2513482129272221e11
-0.0032000002,0.5381900716057921,0.001908611731925252,2237.9702368568965,59.304368199944335,-7.275697929385314e6,2.4137580439283173e6,-1.2271042814670457e11,1.1958822590050407e11
-0.00321,0.5483634312368832,0.0018991245219382165,2217.8694587536334,58.7579924781707,-7.2470808907151995e6,2.4245463578820513e6,-1.1729025442332915e11,1.2337629082338219e11
-0.00322,0.5586477756714772,0.0018835832415239168,2196.963517371942,58.66975681010273,-7.08096196285466e6,2.418224234127516e6,-8.953265011055533e10,1.2311947083627393e11
-0.0032300001,0.5686655195856917,0.0018731234309185764,2178.656878964909,58.159449645293506,-6.888990398671514e6,2.359785211205523e6,-9.54317699190541e10,1.170243057594883e11
-0.00324,0.5786522255361022,0.0018619765991744822,2158.6828731963024,57.529299502851785,-6.962548902307036e6,2.3499647381064394e6,-8.998050111572662e10,1.199831001769376e11
-0.00325,0.5887206471256436,0.001853701672108117,2138.1362823398294,56.97485553823335,-6.959989624534114e6,2.311920335858082e6,-8.97463950539826e10,1.1539119586286821e11
-0.0032600001,0.5986604440639063,0.0018415895951418685,2115.427305239976,56.79189935504882,-6.9927780914087435e6,2.2956254197006887e6,-8.284130764784906e10,1.1744069283683682e11
-0.00327,0.6084280688178089,0.0018315851587947106,2094.795583403305,56.139836208153405,-7.597077324084266e6,2.3034170240259264e6,-6.060996135652908e10,1.2345938761172026e11
-0.00328,0.6184346198247773,0.001823114066157362,2073.073044479575,55.868123956708914,-8.023615256475033e6,2.2705156909825252e6,-4.716789368141017e10,1.201877637853812e11
-0.0032900001,0.6284232590218789,0.0018101785070892254,2043.5807988618571,54.848554940852054,-7.612603793549755e6,2.1821772344929534e6,-5.869572237558738e10,1.133984836711719e11
-0.0033,0.6382636282515989,0.00179396986566015,2016.7025266144635,54.430653477951935,-7.591457218292958e6,2.1964963559556236e6,-3.054469984582403e10,1.1590910493445337e11
-0.00331,0.6480436075246871,0.0017919700862047286,2001.7174429627385,54.094708734737544,-7.794120408069722e6,2.2259001345014097e6,-1.0212317277445436e10,1.2046984116993333e11
-0.0033200001,0.6579311245441242,0.0017821861228428176,1981.6329844993081,53.73402712643112,-8.0708524408485675e6,2.215224474594109e6,5.557490071745214e9,1.2026550473212262e11
-0.00333,0.6674050408793586,0.0017723980709045551,1952.2895401128792,53.176429741627835,-7.551214950843011e6,2.0971948089001877e6,1.8276264201997287e9,1.0547785174927129e11
-0.00334,0.67705017630268,0.0017674625348335288,1938.7490375640987,52.435029597441535,-7.236495739734462e6,2.0756303510696972e6,-2.599179134037093e9,1.0385696594925446e11
-0.0033500001,0.6864601920073505,0.0017559935790308785,1912.1815859072233,51.66586895685225,-7.097005037282896e6,2.0023666639508603e6,-1.4279481384406767e10,9.671605487225456e10
-0.0033600002,0.6960061430506366,0.0017401872222793564,1883.1256951330574,50.91086460907424,-7.237353030870503e6,1.9599913936030834e6,-6.025163337979476e9,9.494626200009886e10
-0.00337,0.7055030558363043,0.0017334205898222091,1856.0416738141446,49.93499467953316,-7.390324254046245e6,1.9693798798013288e6,1.3976517794818156e9,1.025012161097904e11
-0.0033800001,0.7145331276656333,0.001725079898828155,1828.0072184256355,49.091195341578974,-7.605459071137161e6,1.9574629937895131e6,1.4882645341455774e10,1.0551328245183716e11
-0.0033900002,0.7236147569243473,0.001716334390094074,1807.4479759592018,48.64097866788921,-7.876880008826804e6,1.9395582907979777e6,2.0850205934216225e10,1.0260537299803288e11
-0.0034,0.7326148449729697,0.001699185683686474,1785.1997281635345,48.18561096325613,-7.693083032790388e6,1.9124404256617825e6,2.106477486900768e10,1.0196171938623409e11
-0.0034100001,0.7418241330614606,0.001686862310243941,1755.9920713536044,47.131612510264034,-7.858808335448331e6,1.8789238862876343e6,1.3789635104473223e10,9.927786337495732e10
-0.0034200002,0.7507872163626762,0.0016771268356326828,1722.8540278546106,46.06390807960304,-7.898245978948304e6,1.8817374597588782e6,2.240416016985061e10,1.0436131603496477e11
-0.00343,0.7597719174818235,0.0016641991492772992,1696.89448221067,45.49835538420146,-7.952404082783052e6,1.8672805352388022e6,2.579143975990296e10,1.0444327369141626e11
-0.0034400001,0.7686305254985003,0.0016553984703235973,1671.4339430518164,44.9070604210186,-7.877971882261679e6,1.8239013501902276e6,2.2929105941162537e10,1.0112478203008156e11
-0.0034500002,0.777453284719597,0.0016355529422022459,1642.40014765346,44.04643730240761,-7.907401487604675e6,1.7675700718505168e6,1.6285127232875471e10,9.600070851349332e10
-0.00346,0.7862588079798354,0.0016146202420974753,1610.9267068931738,43.0473286477969,-7.912974175438001e6,1.7149346780154423e6,1.2742554558110373e10,9.261530795459813e10
-0.00347,0.7948711933810145,0.0016054608087131376,1580.9216321249066,42.17519125578206,-7.606038561320378e6,1.6849430482492195e6,1.028873790349621e10,9.359158487699776e10
-0.0034800002,0.8037297422585823,0.001594353731430806,1557.041455729765,41.45516942921198,-7.137682725372214e6,1.6696380287349152e6,1.0323546929265577e10,9.580299886341919e10
-0.00349,0.8120448278587816,0.001581025387858901,1526.1924106722938,40.9821944081116,-7.25254220869144e6,1.6285892831735956e6,2.248090082616491e10,9.09344046102761e10
-0.0035,0.8206577302870361,0.0015663302214447665,1497.840269729769,40.098015840285804,-7.128085276916912e6,1.6121600170683882e6,2.5608097690789284e10,9.116408162449922e10
-0.0035100002,0.8288720001340878,0.001553833533451661,1466.9353411472296,39.85615368059516,-7.283425201711651e6,1.665928521556364e6,4.869879114351139e10,9.993290973544449e10
-0.00352,0.8370378254373438,0.0015406694242693318,1437.1413677932446,39.19142956981696,-7.579401895214978e6,1.628430787443613e6,5.705026911358114e10,9.810073505555972e10
-0.00353,0.8451062447018803,0.001527278504755137,1410.401517532194,38.383984542412115,-7.439508961590018e6,1.5624054239588468e6,4.322082631772326e10,9.218638413851398e10
-0.0035400002,0.8533833746352734,0.0015174000933994556,1388.0722578748253,37.79664885873301,-7.237646740875804e6,1.556464385427535e6,5.213026591374659e10,9.344305755692874e10
-0.00355,0.8613361549252931,0.001507165367784001,1363.2977965141397,37.02354467975242,-7.300909892563927e6,1.5299657622080531e6,4.927467300805079e10,9.203650817342134e10
-0.00356,0.8688725543788479,0.0014923609897033283,1334.2296339476254,36.630055525781934,-7.295753388677476e6,1.517285038302181e6,6.023755103204399e10,9.263261093856572e10
-0.0035700002,0.8767699247261562,0.001472548684143459,1299.5433365886947,35.65234060035407,-7.175117753524933e6,1.4225382800537143e6,5.286505324921428e10,8.231917818936368e10
-0.00358,0.8845010806567728,0.0014554193062406792,1268.4528103037358,34.89733711374639,-7.217571321500843e6,1.3602660371066038e6,4.813745349477956e10,7.60895308123257e10
-0.00359,0.8920674979532545,0.0014448225020076636,1246.0472699680338,34.272912525990826,-6.972008394031033e6,1.2948527474283818e6,4.1593551499228455e10,6.943808115142201e10
-0.0036000002,0.899415549200641,0.0014265052801955217,1214.72747582452,33.545251257035474,-6.911498574401068e6,1.2792936445583557e6,3.9132954104601036e10,6.9688568342315e10
-0.00361,0.9068982899004141,0.001406591024710286,1185.4568121000314,32.58238090441723,-6.610169373713734e6,1.1786430135166182e6,2.951683850488407e10,5.8520275030532555e10
-0.00362,0.9141889813158129,0.0013904303844500352,1159.7877388142276,31.874633705835446,-6.549489636455054e6,1.178094004120759e6,3.293172778882889e10,6.1841032177303795e10
-0.0036300002,0.9213959056699437,0.0013757400578338986,1136.6719641424254,30.9126384118045,-6.401534038292947e6,1.1468450811897516e6,3.106877876928412e10,6.031706085326089e10
-0.00364,0.9285005661818301,0.001357925655192517,1109.7167935619646,29.825640005183082,-5.97118079189663e6,1.0468646221889933e6,1.6376582249082964e10,5.074993359304333e10
-0.00365,0.9353180666964461,0.001340283372764524,1082.7483848830252,29.376213358930784,-5.9997035155911315e6,993258.8316852781,2.0035438517695686e10,4.6001884217389755e10
-0.0036600002,0.942350223579937,0.0013261881010407284,1057.4347199622096,28.825638523626186,-5.859264673849818e6,989404.9511706778,2.4738958564104546e10,4.787806939199345e10
-0.00367,0.949189724128267,0.0013069837921411687,1024.1336449102462,28.150255512955376,-5.578304385613277e6,942316.3468752818,2.7614040531487167e10,4.484027015775898e10
-0.00368,0.9559362037468038,0.0012971987968001528,1001.7516272564388,27.865167862830823,-5.584667410282454e6,946261.6701759562,2.866843809687842e10,4.770737010330785e10
-0.0036900002,0.962720392967572,0.001278624961532064,977.0294234648436,27.567766143210285,-5.447102149718704e6,939875.6800535287,3.486370682943205e10,4.770801845753086e10
-0.0037,0.9691794562920865,0.0012665981608239796,950.6042216018265,26.934037619612106,-5.359574254254422e6,907230.7433839677,3.578292848963393e10,4.55193300965157e10
-0.00371,0.9755422147617453,0.001248553984526956,920.5542237810736,25.878029602058433,-4.9294971316882605e6,833838.8528238116,2.6423764426320126e10,3.8708698770619125e10
-0.0037200002,0.9818965741376758,0.001225998226953245,894.6956850661669,25.392076308201702,-4.785599483361867e6,825110.3980309436,3.3291413787687386e10,3.86394831747086e10
-0.00373,0.9879442104976555,0.0012119649427320286,865.9199158482331,24.50262453278202,-4.605128314286391e6,755727.1259347472,2.8323690948265194e10,3.2744148429299305e10
-0.00374,0.9941436702839577,0.0012017645805756235,845.2343203305113,24.05574197128628,-4.559211177483812e6,742414.8584633732,3.2463970958858795e10,3.181945287388326e10
-0.0037500001,1.0001790550718093,0.0011826776121690297,820.2039932178418,23.512154493917873,-4.501190665461761e6,727935.1649343263,3.821702334066636e10,3.0902906886288177e10
-0.00376,1.0061251659950456,0.0011589133119728314,792.6491188404469,22.823428819380375,-4.416276042265168e6,698728.1711783318,3.628920542819039e10,2.997665473190132e10
-0.00377,1.01198557293226,0.0011373051052398612,768.7412008138505,22.049464814040125,-4.22023994568453e6,654238.5970848053,3.25295670052327e10,2.6533273353016975e10
-0.0037800001,1.0177199760170934,0.0011253764231564322,749.3744558865285,21.569892614326882,-4.174261145966482e6,643891.1407923849,3.4200175521133244e10,2.6239479593655327e10
-0.00379,1.0234487266298438,0.0011075338580361137,725.2027418366267,20.746980218593173,-4.03661615224952e6,622850.4200057401,3.541133156960111e10,2.509649524624465e10
-0.0038,1.029069352983125,0.00108642490996094,696.4696740899096,19.82107413566861,-3.7948379279416385e6,564774.9782779019,2.972238969896474e10,2.0959828375324753e10
-0.0038100001,1.0343173348435406,0.0010674393217550485,675.8100626623756,19.411698928720632,-3.7374224345276123e6,550026.8911688665,3.0984064709207073e10,2.0564601713172714e10
-0.00382,1.0396891974237934,0.0010487280843905402,656.7128631020903,18.84145411847761,-3.5577286810254143e6,545964.4541588849,2.9082356683599e10,2.1298912595992798e10
-0.00383,1.0449737574523017,0.0010320067936909609,635.6543053025524,18.506546493812937,-3.4257334948852053e6,562905.1850871153,3.171718211165358e10,2.3974962481087116e10
-0.0038400001,1.0501542167231457,0.001004424886813891,611.6396993186271,17.884954318048862,-3.2356148496806887e6,528545.4392901463,2.9617511920584045e10,2.2008935941302654e10
-0.00385,1.055277406792801,0.0009842423971588472,586.8056913260699,16.971646915481994,-3.0841372268997664e6,503462.7878328742,2.6386119682576935e10,2.1452874332479008e10
-0.00386,1.0601484056687378,0.0009695663450847627,566.4074945760332,16.58129677096642,-2.994883161126629e6,500600.2588991832,2.660225355372328e10,2.2144016741269707e10
-0.0038700001,1.0649806557763961,0.0009491176788932892,546.7635539298882,16.084003545420885,-2.859682081972192e6,457249.7343304955,2.5121671320457226e10,1.85770648034703e10
-0.00388,1.0697837349465615,0.0009483756807923966,531.883471737482,15.210572552245269,-2.65542851549005e6,408442.7970676992,1.889765618510482e10,1.5039069746567366e10
-0.00389,1.074351770607348,0.0009299356997518575,516.2219212435518,15.025516215364217,-2.5102510656909687e6,399526.14466636605,1.882177722719589e10,1.49721413773131e10
-0.0039000001,1.079083526872406,0.0009157563208544642,497.46840752491,14.651900193028437,-2.473656139418906e6,393240.2217404158,1.891104368939737e10,1.5601772734324854e10
-0.00391,1.0836462479869062,0.0008993340394757773,475.359637049878,13.878987938444698,-2.2819587438989105e6,340800.8564047284,1.4234243775292345e10,1.1335756265379602e10
-0.00392,1.0878564532800943,0.0008890766460437954,459.63079202105934,13.409764747867614,-2.2054913972670413e6,330477.9043035876,1.3576532264368912e10,1.1433518308544268e10
-0.00393,1.0922058561702301,0.0008757754992023483,445.9651612079853,13.002992712393937,-2.11397533139502e6,317615.3060306797,1.1659663968124136e10,1.1026991460349493e10
-0.00394,1.0965408921454936,0.0008529652677686331,427.9614306796225,12.623490384900409,-2.0644957470783994e6,305275.9661976124,1.2357047544832561e10,1.0275365723899971e10
-0.0039500003,1.100747062857658,0.000838059069402979,412.04101007120084,12.151182084157332,-1.9813319945101156e6,311375.6468215961,1.2084263717352606e10,1.1895988198180777e10
-0.00396,1.1046763462428828,0.0008184068857516725,394.506070610819,11.725342086841424,-1.8739798683747447e6,311456.830135993,1.2299987977237698e10,1.2363093287243595e10
-0.00397,1.1086886558591917,0.0007978034062248736,380.62025904826663,11.31133431904369,-1.782346702635538e6,289197.8060335616,1.1028730618331566e10,1.09987970650387e10
-0.00398,1.112371879144061,0.000790464014720271,368.3680225596455,11.039568872416845,-1.6615610484975842e6,283145.21872660675,1.0802709359248146e10,1.101465521816003e10
-0.00399,1.1160661051499843,0.000772561248772992,352.72193224076267,10.636597322684453,-1.5843909945288864e6,271436.0171301177,1.1032015608217863e10,1.0629379524147163e10
-0.004,1.1195753154897055,0.000760234334773499,342.2850024008688,10.409403781159916,-1.61203583303711e6,278882.51764962694,1.2783661771650784e10,1.1177900099784794e10
-0.0040100003,1.1231705311981084,0.0007497321214882266,332.50212232731997,10.151216107800822,-1.5337366584885519e6,246204.42965549618,1.0746955842973955e10,8.82892024296249e9
-0.00402,1.1266872477136691,0.0007396721531833897,316.60821256298436,9.479804605607647,-1.3816605490535935e6,217371.09971693583,8.802928676711014e9,7.292753704910935e9
-0.00403,1.130057320305953,0.0007188234152799856,303.5731568112301,9.135998071638726,-1.3451958071695718e6,197254.51210530783,8.048764030909817e9,6.097129459356114e9
-0.00404,1.1333058724437701,0.0007014441300918357,291.6249312912822,8.875682719887612,-1.308889437607776e6,192474.1654345562,8.52699896238256e9,5.947646424666309e9
-0.00405,1.136431233401577,0.0006837251027997572,278.62211729499455,8.46241174771481,-1.2551948985533414e6,177365.7241596886,7.981063164838396e9,5.045840916720738e9
-0.00406,1.1397007759209763,0.000667645861898124,265.5398299793798,8.030955657532695,-1.1875662488027215e6,159348.2828038667,7.5552717006299e9,4.318325575710167e9
-0.0040700003,1.1426383120791408,0.000643838454230915,251.96091343796618,7.7503469334840585,-1.090641336312922e6,148337.69594413985,7.056003766271302e9,3.625928347714229e9
-0.00408,1.1455627099326182,0.0006388210507760061,241.12451576707716,7.45893647882796,-990032.0151203482,134516.0838892585,6.009779492545668e9,3.0326061464883614e9
-0.00409,1.1486025576291012,0.0006209321680162854,233.51669070968063,7.249957755720997,-950239.671151396,132273.24921293953,6.554062209986808e9,2.9238836237841535e9
-0.0041,1.1513676297183983,0.0006069743359628739,219.53444693418027,6.773702723048672,-916090.4839493165,116350.8329936348,5.350485904331761e9,2.533864083865547e9
-0.00411,1.1541531467977364,0.0005915082989531177,212.3357802525405,6.641910113763023,-866687.528231177,114384.03091218036,5.2051094595547905e9,2.4857697456266108e9
-0.00412,1.1570174083459386,0.0005856893729702363,204.7572791456613,6.4934431422591095,-825761.3034479489,112527.99675150281,5.199851889364897e9,2.594789063819195e9
-0.0041300002,1.1594748117053888,0.0005743121835011004,195.03576839178814,6.33361109189452,-800575.1854037988,105119.94271010203,5.461412902143415e9,2.268288005881628e9
-0.00414,1.1618889868655087,0.0005573244970749631,184.99809327442443,5.848235704863778,-700719.5817257698,89569.6607544885,4.0147615650498e9,1.7233933860244088e9
-0.00415,1.1646153267882826,0.0005509900943462332,179.32086056375923,5.669558797385725,-691016.0011032808,85285.87870200508,3.828040791640987e9,1.5756166539608858e9
-0.00416,1.1670511205895295,0.000537323729395856,171.5248970403979,5.360676488763317,-649139.5124143551,75407.28548097567,3.106497602533178e9,1.2092162254708226e9
-0.00417,1.1691404629875795,0.000522296752424099,163.14989147686487,5.072869905239531,-576638.5434721216,70845.53329629563,2.8562009107623253e9,1.2294791246162906e9
-0.00418,1.1714926731468354,0.0005092538036080832,154.6416940938213,4.7559646228230035,-545848.8632731294,65879.84731038683,2.393780420893539e9,1.075268325281929e9
-0.0041900002,1.1735923131131283,0.0004949012595799853,147.10160070148316,4.540578737096969,-491569.6936399273,60490.16717890998,2.0810312490621655e9,9.6102007375937e8
-0.0042000003,1.1757707416533982,0.0004875791042525339,141.21712058264208,4.4438972740769955,-486678.2620712626,59515.62135146014,2.536674508076113e9,9.433353039857442e8
-0.00421,1.1776767671609778,0.0004773555466865932,133.92395938697283,4.2091570830067635,-463079.42937324377,51883.97959373043,2.3269462727249646e9,7.118794859078541e8
-0.00422,1.1798684118487488,0.0004702166054329392,128.8821577642258,3.989905296164593,-434491.86390141223,46886.24702071918,1.8193888541506393e9,6.293351195233914e8
-0.00423,1.1819945365143363,0.00045932619970922965,125.12570540698911,3.881360514114233,-406489.84392232576,45623.06673255519,1.750366104555259e9,6.229795449862653e8
-0.00424,1.1838442632751554,0.0004482320734962831,118.16868525962347,3.7638562445465715,-384447.5177030477,44497.980859211566,1.9356289966752717e9,5.733798585042188e8
-0.00425,1.1857263405748442,0.00044331738942294385,113.37591048403867,3.5533866876749265,-341367.18745114666,39272.330948423085,1.5927553149418683e9,4.570935414198437e8
-0.0042600003,1.1874945329880107,0.00043345149434260007,109.27085985510189,3.4933340294304234,-315199.5114344039,39930.59750274138,1.660390105162125e9,5.271108488303102e8
-0.00427,1.189059088898984,0.0004188792362737813,104.17949720755333,3.3150935389321026,-301946.30783190834,36509.165043515364,1.4870339630052636e9,4.58357103712851e8
-0.00428,1.190795820450197,0.0004116202511413582,98.11602234414998,3.160581124499024,-283025.6480385182,33909.69590379491,1.4074725904411597e9,4.3190045993989486e8
-0.00429,1.192474835434999,0.00039647373151108635,92.77240361136128,2.923662627082171,-268552.89927350596,31990.87955902188,1.3547279754400964e9,4.157635323918063e8
-0.0043,1.1940941667957414,0.0003894890559328519,87.60403096982925,2.78312238996467,-233427.17753495113,31227.866279587113,1.2313227512892659e9,4.153052020350901e8
-0.00431,1.1956507856160536,0.0003794998046164775,84.15946819188315,2.7556400066255184,-240741.90961831465,33479.80217802928,1.4453727249781575e9,4.928523411664508e8
-0.0043200003,1.1970576507389061,0.00036911676068547263,80.90945543228136,2.6676778538272576,-220814.94796472852,30613.715118503373,1.3614209499929636e9,4.2286104458795345e8
-0.00433,1.198346314607459,0.00036233989824898245,76.93917210685508,2.586373409921327,-205639.41469840636,28495.547989421502,1.2080929063639176e9,3.799845624627916e8
-0.00434,1.1996958948876963,0.0003571563960314223,74.99467948680895,2.451614923978966,-185583.0269485719,26458.1977553749,9.458922484658959e8,3.840942586655218e8
-0.00435,1.2009770023642978,0.0003492811347608998,72.7043189987077,2.392366147168397,-188819.13411235096,26326.963751184765,9.818684020911075e8,3.927027625456831e8
-0.00436,1.202260434131132,0.00034238164832130896,70.41025192903692,2.3023676964050552,-170248.46964926898,25498.093950989827,9.509043963461614e8,3.6737806235298634e8
-0.00437,1.2036979397098853,0.00033588453409505654,67.26843889433661,2.207051350693311,-163100.06377699506,22234.378204294015,7.754751419586478e8,2.8998099999127936e8
-0.0043800003,1.2048094669762506,0.0003361190189394474,64.14676479951562,2.0854922349158556,-158271.24040925942,19241.6991727471,7.349779493766531e8,2.0024759747346297e8
-0.00439,1.2058172454525786,0.00032649795686613155,62.087109398284824,1.98239678416093,-141398.16424999366,17573.398548979407,6.619213312575135e8,1.7428844890063256e8
-0.0044,1.2070872607827734,0.00031868223222302015,58.51833628217453,1.8530285122531143,-125779.70562056587,16410.500887666316,5.800789749816824e8,1.6396017429309368e8
-0.00441,1.2082392578507055,0.00031026436647507054,55.2806405663063,1.7247001104419721,-113632.14296717384,13497.00736797788,4.3657571970971096e8,1.1549656887827681e8
-0.00442,1.2093828708497643,0.0003059994648596272,53.76518879926331,1.6418840121763358,-100692.22013821255,12437.631442893799,3.418350505669108e8,1.0303930023633528e8
-0.00443,1.2102832202013638,0.0002959293929073126,51.70109603981158,1.609932681176263,-100535.01715446055,12028.592607314999,3.375716337445945e8,1.0587829282947385e8
-0.0044400003,1.211318729407735,0.00029238001444702036,49.35238328903043,1.6533561564002779,-103320.07934132281,12222.487043470417,4.1262222650926876e8,1.0515123517993832e8
-0.00445,1.2121614399277332,0.00028928664488790104,48.85708435791181,1.6113673816948735,-93167.85262698252,12430.654165945141,4.2553610260725313e8,1.0476239357159664e8
-0.00446,1.2131356037974614,0.00028261279794503265,47.976646618274025,1.5904420424142747,-94026.16852476247,12586.897100704542,4.268359444523124e8,1.1523219132519555e8
-0.00447,1.2139851649921878,0.00027805675688319267,45.936652019168434,1.5177979671593194,-82911.80155278894,12447.305740449696,4.179765209329768e8,1.1528378782406533e8
-0.00448,1.2148712656874996,0.00027253099625187103,43.462563494212674,1.3839137503025953,-69261.82023067171,10903.414686435513,3.283913158181785e8,1.0173668006420682e8
-0.00449,1.215738860266876,0.00026965638635105044,42.599857567524445,1.3108238304310964,-72518.0483542309,10370.278433051622,3.094417282685648e8,9.477466639507636e7
-0.0045000003,1.21638064431383,0.0002652234295180078,41.85047874964476,1.2591339742632255,-64967.69520574231,8548.771410471643,2.642148463174966e8,6.635116338408256e7
-0.00451,1.2172817252658985,0.00026212849707053884,39.76920993757259,1.1841840369929688,-58108.980236295436,7872.5437014495565,1.9124435883559105e8,5.7435472055687405e7
-0.00452,1.2179005969817966,0.0002517377443885238,37.811277415505806,1.1106621941871977,-51932.22318272442,7374.538814019551,1.7241274387615603e8,5.3455123140027665e7
-0.00453,1.218558642528007,0.00025242563553668266,37.45588807852713,1.1189239038381316,-49030.43237368624,7468.310244378705,1.6714351613253608e8,6.0335211410154425e7
-0.00454,1.21919040081367,0.0002502761213371524,35.86825528570387,1.0985501779031766,-42543.940003302276,8249.940202979235,1.7763308845442545e8,8.609444192972216e7
-0.00455,1.219983033839729,0.00025413013789314957,35.427039541498736,1.0809741408373665,-39906.79254460261,8180.912801239473,1.652940486318807e8,8.023470291238484e7
-0.0045600003,1.2206314495843344,0.0002499795780502314,34.43616566111501,1.0541446642973136,-38085.71092792635,6667.609712417245,1.1907675396832119e8,5.232493813071351e7
-0.00457,1.2213778884009774,0.0002432186685746026,33.67163951238153,1.0048220118602176,-42241.974227296145,6032.887140962366,9.21502912521522e7,4.2016025566765964e7
-0.00458,1.2219628995879281,0.0002371728601695459,32.551850710289905,1.0094683281882937,-40044.79424988362,6344.976037227239,1.2125474758937573e8,4.6681342472741395e7
-0.00459,1.2225972139644932,0.0002333971256352992,31.247728819117864,0.9461453791665365,-33329.419979990744,5888.812164642526,9.689724148371696e7,4.5480421824247964e7
-0.0046,1.223152209312031,0.00023325786424999514,30.559036886522712,0.9100784406992699,-29247.002777814512,5295.907472913562,5.581382113015165e7,3.89428676748379e7
-0.00461,1.2237263738462103,0.0002289898642767867,30.239871061788246,0.8858321747904414,-29083.20199810347,5342.789969665857,6.929562871226537e7,4.0978500964659795e7
-0.0046200003,1.2242920481579322,0.00023025879179338333,29.860318170114528,0.9037952649849417,-26288.759001240564,6886.170629237557,1.0128927864248617e8,7.973012773785676e7
-0.00463,1.2247021781980083,0.00021833555226424215,28.01108424799004,0.8225977326279363,-23307.360495561374,5057.160165072613,6.6527099140289456e7,3.919980829979037e7
-0.00464,1.2252598218807786,0.00021394959639595954,26.807251663950783,0.7987346062129301,-18909.01236552996,4068.4511436563375,5.193613483875738e7,2.6356017488373704e7
-0.00465,1.2258473623422286,0.0002117867789947735,26.94130835386358,0.8278505456821246,-20408.226431670446,6023.907088262447,9.435567910546492e7,6.988953608642519e7
-0.00466,1.226330601962146,0.0002092287226964016,26.939337677695786,0.8160694886301528,-16300.087333580519,4818.251123983784,8.873131795583005e7,3.8263296410278164e7
-0.00467,1.2267323040087892,0.00021151548436576013,27.113450285458523,0.8042287158565936,-20249.104038517104,5407.0816771857,8.39108066690896e7,5.500810676153321e7
-0.0046800002,1.227207517798984,0.00020359777011092755,25.535976389650727,0.8145940287336451,-17074.68676152605,4831.346397779249,9.654565082910496e7,3.86028743493334e7
-0.00469,1.2275112385548042,0.00020380239944983833,24.719326889126183,0.8035465869451376,-19007.016907395624,5121.981972581251,9.062248943870108e7,4.65533306933003e7
-0.0047,1.2279042194032785,0.00020266477098885503,25.50203413150327,0.7490142454382861,-14228.093742237523,3702.233368714168,2.7896021445080366e7,2.2874689581618723e7
-0.00471,1.2280398564498447,0.00020416245732459993,25.419244256367783,0.7574435468176564,-13783.915015326706,4258.8577869198125,6.1500449595188774e7,2.9287834687886246e7
-0.00472,1.2285079642438654,0.0001975067804919753,24.613532095996405,0.7297242195295094,-10193.116962051823,3635.2322458658664,4.881702018419938e7,2.2268769001487188e7
-0.00473,1.229000393203005,0.00019560342255141994,23.75339368613851,0.6798003114983933,-9167.773542431469,3303.395072776863,2.858968169957082e7,1.605651157070831e7
-0.0047400002,1.22928476964707,0.00020229010148121646,23.32089536947641,0.6550114646050088,-10502.835204310097,3133.787333588832,1.5651286130344205e7,1.871039033324695e7
-0.0047500003,1.2297077306046105,0.00019281644378497587,22.825873099485946,0.6170806931968189,-10671.717769324217,2869.046924527987,1.0768112335661197e7,1.679976685359015e7
-0.00476,1.2301773710697657,0.00018905874076599935,22.240081238732575,0.6389580594355343,-8938.061419668968,3047.126814175189,2.5842332853771247e7,1.9349526006218117e7
-0.00477,1.2305218860423792,0.00018461536378444227,22.1322382035224,0.6412074656565884,-10262.480961787267,2792.409645448552,1.5599697370522484e7,1.3289522001157321e7
-0.00478,1.2310432106841,0.00018627729161236925,22.78891011746184,0.5978929820265487,-7312.936413863989,2685.5898057078534,-2.9870892635790533e6,1.2395711300791001e7
-0.00479,1.2314628974320705,0.00018895393187427445,23.216402095966874,0.6482133219488755,-7749.7286086174245,3026.017201489845,6.416941592296695e6,1.5356204395960445e7
-0.0048,1.2317678354167167,0.00018682546012877688,22.13707053383087,0.6505411971845284,-7745.278303224184,3326.794542235888,2.7323513742914103e7,2.0372447654553473e7
-0.0048100003,1.232032199060352,0.00018982393767589132,22.236605499277644,0.6560532123352999,-7984.142954585604,2741.95902836889,1.7948037853640687e7,1.18337419098971e7
-0.00482,1.2321794594894526,0.0001873520276511437,22.065897467158912,0.6658910697809562,-8452.403846676652,2887.3570192509965,1.9482865395744566e7,1.2687492968140021e7
-0.00483,1.2325870768132805,0.00018991549217237873,22.403094832518914,0.6537677641681073,-7633.719008944889,2525.876929374611,3.4553422589447084e6,1.077565829180053e7
-0.00484,1.2329925830576574,0.00018353733033437666,21.628322302603205,0.632989496804815,-4298.425133345534,2515.04866210469,7.751654243389417e6,9.939803398579264e6
-0.00485,1.233063770634882,0.0001805361143057604,20.933172952753097,0.5760709523170203,-4967.819431676797,2194.7101647307163,-1.67821619304209e6,8.31546943843683e6
-0.00486,1.233324334236328,0.00018810394506439982,21.166067847222706,0.5513679480830234,-5226.2136796808745,2087.2830685945646,-1.4795820501096742e7,8.20912274946496e6
-0.0048700003,1.2334614414840248,0.00019429620139917823,21.68815203347425,0.601460603147009,-5141.884912528158,2434.278020374843,2.5960136026922707e6,1.0876310253722565e7
-0.00488,1.233935213681561,0.00019599837560265593,21.27939306164705,0.5766620509026973,-3714.3127070169485,2251.644320606369,-6.808114349178349e6,1.127324130756748e7
-0.00489,1.2342027407033198,0.00019713178622442386,21.51312607630372,0.5871379071464058,-5705.086185831151,2130.5155725213613,-1.894204473469123e7,9.051855212099198e6
-0.0049,1.2343399914394164,0.00019422150512159617,20.899834738425113,0.5711612864602761,-2901.5999519818834,1991.4152750085439,-1.9714064986579556e7,8.0058343834014395e6
-0.00491,1.234664060650194,0.00019452986196727106,21.16667556185016,0.5774737641218434,-5887.217269245975,2303.310209164303,-5.243811295751337e6,1.033280615196643e7
-0.00492,1.2347811617245334,0.00019566708406376895,20.990494047638215,0.5633319361673809,-7383.105184223271,2331.5758578560026,2.5511610824560174e6,1.1376720451889407e7
-0.0049300003,1.2351654619500372,0.00019516302035742006,20.54661832844537,0.5577626893648138,-4587.870210538974,2171.0945283937126,602465.960931204,8.618029294718817e6
-0.00494,1.2355228684501156,0.00018710933945064912,19.791239371847947,0.5352347331737571,-2357.475960724436,1992.4078313444722,-3.9776014402600206e6,7.666008045692697e6
-0.00495,1.235861594018557,0.00018806283460067835,20.282091849950252,0.5577868241593731,-6025.040201564506,2177.941173949513,-212632.69157379004,9.660792039747583e6
-0.00496,1.236126030943907,0.00018554167307459148,20.746293616824804,0.5732733424582824,-6631.943823950504,2422.1424064111284,4.001792096735586e6,1.211318592190805e7
-0.00497,1.2363706504928114,0.00018357096209544788,20.377802422267266,0.5457538661574229,-6419.511581044965,2026.0875233126926,-9.866219723613057e6,7.901706894042483e6
-0.00498,1.236668883859687,0.00017783478259031298,19.61622983864456,0.5537565702838373,-3550.336094634613,2148.482322544753,292858.6900029224,9.35322188973626e6
-0.0049900003,1.236893665446913,0.0001839587670185158,19.957365524552483,0.5440473533083419,-3436.744420760676,1996.3897850936023,-8.154087858567781e6,9.539044826332023e6
-0.005,1.237246339850118,0.00017718371111197063,19.741777081923566,0.5475305735598887,-5520.491298038093,2171.052212778247,1.1625019057106758e6,1.0234095113873357e7


==> anc/Figure-5/d2_L1022_rJ5.0.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2394253499302748,0.00017246973161288217,18.45662283264513,0.5037024214960159,4906.834514979968,1960.9397864780103,8.235595255430434e6,7.534188206160793e6
0.00499,-1.2393830845134775,0.00017584697932535685,18.843119982730673,0.5135382609451836,5395.913038845205,1979.0557454388772,5.789662321774468e6,7.524541509636419e6
0.0049799997,-1.2392805754815612,0.00017703925722841856,18.996761265301014,0.5155952057233277,4593.720819016114,1961.7062524976673,2.115295271391612e6,7.776320053974809e6
0.0049699997,-1.2391800014746497,0.0001766306177765837,18.97368264372582,0.5140044293996561,1872.7228976888484,1907.05168120766,-87374.46334187443,7.109114652035334e6
0.00496,-1.2390818753330866,0.00017924608186075522,18.943482043133695,0.509203235541564,-547.0936256546312,1816.953104609091,-4.335313173035801e6,6.79034613500514e6
0.00495,-1.2390496804408198,0.0001786476299565194,18.730903491966313,0.5077658109741409,-1176.136208498618,1860.3963905607216,-4.285349154379977e6,6.880242959105829e6
0.00494,-1.2388952299557416,0.00017612308076994066,18.737727132880742,0.5390095371207079,446.7685796599253,2123.7262978308754,6.734852255849918e6,8.870833707825795e6
0.00493,-1.2387936365316004,0.00017850423652991985,19.377871924816194,0.5531985330991521,3146.7086249009612,2166.644308360768,4.58635252240081e6,9.73075818823807e6
0.0049199997,-1.2388192133750802,0.00018407732331884706,19.778379853649575,0.541604394148127,5482.492366956778,2109.151134690405,-1.6609165285866328e6,9.483128724445766e6
0.0049099997,-1.2387947823383985,0.00018546795379543343,19.644541835965093,0.5258966143333051,3068.3328374909834,1860.4624488432626,-7.724137502582312e6,6.814612740229596e6
0.0049,-1.2386557848877318,0.00018305041932602605,19.592943992653197,0.5419727021766176,1925.3932421334632,1885.0708774102818,-4.1053231833379096e6,7.7539234448997155e6
0.00489,-1.2385385003948448,0.00018290638782749764,19.359090927167692,0.5428406428841082,2481.374586307547,1984.9376240941947,1.799515322973914e6,8.0783128027971815e6
0.00488,-1.2383513409340996,0.00018700632334125552,19.863452098187956,0.5638081184953675,2986.3315585195032,2152.6618157758267,8.283365870096601e6,9.008510095234027e6
0.00487,-1.2382316666032,0.00018626010671314868,19.855585126963767,0.5482903575284394,1986.4078987553062,2020.1728559980845,-3.9852627787874322e6,7.96795447190112e6
0.0048599998,-1.238094383443827,0.000185082923946389,19.72170699245912,0.5249725726308393,2193.229059857323,1983.448048983362,-7.008586814862996e6,8.033791404421962e6
0.0048499997,-1.2380275476556661,0.00018496375422296757,19.50332700449251,0.5418315475777657,3159.6338814123706,2020.6501815897466,-1.0878813792980008e6,7.853211539369586e6
0.00484,-1.2378941312791008,0.00018375387760153947,19.74356781957178,0.5523217733323881,3221.6768405063044,2124.054312458876,5.331060290300566e6,8.998293416663256e6
0.00483,-1.2377523187444115,0.00018499290703502736,20.00466703135054,0.5420087694625547,2835.601186644647,2224.622504627642,1.0826258149237294e7,9.305991524613688e6
0.00482,-1.2376103987120701,0.000182042276743297,20.109260906967283,0.539227202585191,3635.7732959587906,2177.61209493317,4.915195980930303e6,9.558757635921547e6
0.00481,-1.2373686007999989,0.00018037722802407842,20.132352496053624,0.5501809136965637,1724.0216537669783,1919.088635557046,-4.0469367019452127e6,7.686385761563214e6
0.0047999998,-1.2371659005295674,0.00018252602819062016,19.69787929744424,0.5612956214167368,2328.9890478451334,2001.3245696981048,4.324233436114178e6,8.288042404751499e6
0.0047899997,-1.23698651060332,0.00018030585144524354,19.04503102032697,0.5459384153923783,3227.6391043051985,1992.491386844545,1.4272568158004422e7,8.440665893299384e6
0.00478,-1.2368464465918374,0.0001755672868420653,19.319288888459987,0.5488717418972027,2743.6831924431544,2035.5818865963613,1.366597921512507e7,8.393228641136207e6
0.00477,-1.2367580543883203,0.00017746492588342208,19.834037657886714,0.5653509655250242,2548.3777920500597,2092.859219164705,1.1179744384546882e7,8.809023163912138e6
0.00476,-1.2365998563137106,0.0001802562700767328,20.314487815969315,0.5712163116960708,2725.7556368839973,2225.935269293022,8.12342977541005e6,9.209924744659735e6
0.00475,-1.236453154820547,0.00017773166998900436,19.533535264625904,0.5334984780071638,2893.53627120461,2221.9200673082255,5.560073262935421e6,1.0920580930053132e7
0.00474,-1.2362589672825768,0.00017649438536974205,19.32255074948125,0.5322271361984562,3082.9792786285966,2116.623254198259,4.345169873867935e6,9.46947647123471e6
0.0047299997,-1.2361294433842949,0.00017726855530622094,19.497192167733324,0.5513140117687277,4172.913269447379,2103.5335901962367,1.190596449663344e7,9.278575609913448e6
0.00472,-1.2360846713289064,0.00017413524987221982,19.48659831643179,0.5279823975589525,4742.57143065291,2075.0288474486724,3.151720509787749e6,9.129800543723546e6
0.00471,-1.2360023624801968,0.00017559425668618554,19.557749553047042,0.5309584766463792,5028.013350919625,2080.8843092348316,2.418052037325809e6,9.656535473392392e6
0.0047,-1.2358119510291408,0.00017468404146251074,19.118417311576025,0.5539881071009412,3722.80538460397,2105.191928408503,1.5573985194303356e7,9.53881704093445e6
0.00469,-1.2356873493623448,0.0001730613860044041,19.001460356368042,0.5420458135533961,2814.3700456038127,2009.8272287481554,1.1217476175077185e7,8.432451545151677e6
0.00468,-1.2355804873283978,0.0001754518757111314,19.75962970726568,0.5589413707781197,962.4085127079582,2088.444016159052,3.7804675830150717e6,8.687816546514465e6
0.0046699997,-1.2353868256014444,0.00017892411287926888,20.20026762654293,0.5899448662303249,1820.6950848049657,2292.771704890128,4.715589978590302e6,1.013057653898444e7
0.00466,-1.235083589068161,0.0001785554310665096,20.285183432104034,0.5762574618769636,1449.1946412821092,2015.017438666527,-7.209791030030703e6,8.914581192518894e6
0.00465,-1.2349214411471892,0.00017875148971163018,19.967280006444348,0.5671108218415761,1211.277206842205,1855.2593337881387,-7.322072187268244e6,7.8018470298343375e6
0.00464,-1.2348232409653535,0.00018222778250634114,19.984385901903597,0.5812231406595174,2829.6487583813464,2008.1938366640243,1.8109533404732984e6,7.6075934783126395e6
0.00463,-1.2345786234428513,0.00018421899544335686,19.88970345212142,0.5824371210609874,3906.427355176335,2074.7790488630544,1.4751221354954077e6,8.235828475182173e6
0.00462,-1.2342923736269522,0.00018190825668383992,20.129592415426817,0.5682146844544407,3862.531137305451,1989.050109366933,-1.3167180739719588e7,7.353427168959334e6
0.0046099997,-1.2341056303830076,0.00017819733732300723,20.255963096322663,0.5484006907224765,2462.616138091486,1974.8680510027245,-1.4999429299488733e7,7.712006438788434e6
0.0046,-1.2339312489219534,0.00017513851740695054,19.9888206109036,0.5537453637535312,1696.4762599504777,2092.1193458475395,-7.163419722583575e6,8.624388177179378e6
0.00459,-1.2337409679334352,0.00018109346327338085,20.024099866172435,0.53675616758914,3464.7241732790753,2070.365850633378,-8.506883423469054e6,8.248500786663978e6
0.00458,-1.233537591201289,0.000188235119930151,20.21556337069929,0.5521039611940298,4301.351515622791,2030.7536567995767,-9.889616419944635e6,8.111150386026875e6
0.00457,-1.2333796989944565,0.00018834954059823229,20.166444732468502,0.5636062184025024,5594.378883721665,2161.645308172546,-2.673178048725303e6,9.02045767412006e6
0.00456,-1.2330920727091033,0.0001813589054686146,19.649235005405686,0.5512071314006333,6615.697623125284,2215.6025899438728,4.733898198090242e6,9.871945533599284e6
0.0045499997,-1.2329312152497287,0.00017931705287983158,19.470423913952594,0.5458027660474534,6564.912262211298,2062.314452190555,-1.877521252448579e6,9.51490732590369e6
0.00454,-1.2328237030305451,0.00018274965515319622,19.989274920011226,0.5716781076628764,2822.8965071929915,2086.228558618301,-5.937703223471617e6,9.598868298512453e6
0.00453,-1.2325627352569932,0.0001803659900508927,19.63637013258071,0.5570029997498495,-1095.805582052393,2234.3408271356084,2.9317959864194454e6,1.0897697474408511e7
0.00452,-1.232348101364374,0.00017908934242897586,19.46247131162312,0.5390523002184233,1720.0068096696464,2000.5844212132342,-6.816306573265064e6,8.304984010035805e6
0.00451,-1.2322629840800006,0.0001800257945878194,19.853971453002586,0.5556316440062024,4395.518475379765,2044.5159530492656,-5.209932786192737e6,8.2673480120001e6
0.0045,-1.2321979649391435,0.0001836227072151966,20.092188669334426,0.5847329374246472,7646.873586549493,2309.1269902744557,1.0368298240174245e7,9.819503132838784e6
0.0044899997,-1.2319152692891802,0.00018555636467310456,20.28408337371149,0.5980087451734528,9216.623400824654,2494.16498188909,1.8835851569200855e7,1.1951916960491754e7
0.00448,-1.2315951753169145,0.00018709448732270428,20.196700785995358,0.6052267493551536,10746.49886945398,2482.012709483637,1.997072210435815e7,1.1592573276485663e7
0.00447,-1.2314421216428502,0.00018896806224202476,20.19150557877302,0.5862913584265044,7966.501168778655,2156.8630242041163,3.528073216231684e6,9.298618430410083e6
0.00446,-1.2313449427739454,0.0001905396441092592,20.68230732797608,0.6030555446665266,7356.717269689008,2469.2030247027615,1.4742695784650398e7,1.0364888259715712e7
0.00445,-1.2312618346712119,0.00019243591326724153,20.848898352071856,0.609947204076385,9292.020137408725,2794.866712825676,1.9734010972317882e7,1.3497756399205793e7
0.00444,-1.231090202713674,0.00018828045200469472,20.371120098171925,0.6038887311339874,7380.629720185121,2703.6380202699975,1.748330622760946e7,1.3187925577256164e7
0.0044299997,-1.2309036174858958,0.00018424909274099264,20.027798471154306,0.5754873736911997,5939.165844735946,2383.8017505627104,7.295298513183777e6,1.0971663075237542e7
0.0044199997,-1.2306329101538303,0.00018481403348172615,20.254823768677667,0.5784832443374274,5849.076493624637,2231.584794986577,5.853483856228243e6,9.745480848261885e6
0.00441,-1.2303630259888707,0.00018558308413082114,20.263330074673018,0.5834210130346332,5979.787185726186,2322.1850208651354,1.0826870395957414e7,1.0320141536161426e7
0.0044,-1.2301102882196495,0.00018265338738986662,19.920936946067147,0.5859968492063802,4354.517767542885,2308.050050440294,1.5261691616030509e7,1.0660808891929343e7
0.00439,-1.2299486558189479,0.00018183149964052717,20.01678084661662,0.5693964995721774,4310.51253737481,2293.41806913999,1.2389001381920898e7,1.003235052120573e7
0.00438,-1.229797690567032,0.00018260652727113648,19.713278275356032,0.5575038799200671,4461.493930591785,2193.610811786416,1.4478440427078439e7,9.01153467315332e6
0.0043699997,-1.2296244979042192,0.00018545325788910062,20.082507274370077,0.5360939498366748,4187.029684065134,2109.710341320988,4.500260254481141e6,8.392107820712388e6
0.0043599997,-1.229433064952069,0.000184595164492365,20.26630811258758,0.547923713276897,2790.5579847494755,1954.3936687050498,-4.9385978918451145e6,7.294070481637904e6
0.00435,-1.229238635145,0.00018201738589703894,20.689525117979272,0.5934497822094373,1691.7843686897293,2240.487656802526,4.56298087428553e6,9.156625229328027e6
0.00434,-1.2291020763774616,0.00018223193492014787,20.95648123389309,0.6066746835698981,3557.7280779298626,2306.9221493983564,6.886247591905244e6,9.704350811452348e6
0.00433,-1.2288556554397267,0.000185834135091286,20.87566215274554,0.5994630712704185,6034.556764242176,2222.3078152933804,5.356086122621482e6,9.012830049315685e6
0.00432,-1.2285177337306616,0.00018593163177871156,20.657849177489897,0.5711487816396428,6434.853631255632,2061.0897654400037,-3.8054071811585343e6,7.370913065392457e6
0.0043099998,-1.2283035427431666,0.00018395584915484577,20.489410659423214,0.5594798934813995,5670.144065247041,2132.079868774422,-8.338739893597171e6,7.6072523456238005e6
0.0042999997,-1.2281687336147666,0.00018434037593500856,20.684620548843327,0.5611857907189706,6296.280787455397,1934.0953645421944,-9.404611200276716e6,7.035239668116734e6
0.00429,-1.2279199388904718,0.00018620478633106757,20.858129080097182,0.5750869705980276,5322.393962562211,2049.7484458541444,-5.551332391826933e6,8.059993918325174e6
0.00428,-1.227680168450547,0.00018276695909199542,20.65508661296378,0.5891790428480533,4446.359696062647,2093.420181562914,-4.504599015427301e6,8.786475767610077e6
0.00427,-1.227484815784141,0.00018228189015811235,20.737952149930546,0.5776385468009458,5482.431294038539,2109.6354935417007,-9.190731449096877e6,9.692126030916251e6
0.00426,-1.2271831287580068,0.00018182303685269056,20.890427650940314,0.5787059346942863,5672.457731147812,2064.071272860096,-9.9458966879116e6,8.073930609327673e6
0.0042499998,-1.2269458558684374,0.0001844679085885424,21.015952468508363,0.5845756744648559,4374.730865108128,2032.335272834853,-1.3565806388426697e7,7.69012422543128e6
0.0042399997,-1.226748087297187,0.0001855472618913997,21.04859712144645,0.5884615066034253,5084.560828511951,2147.781742377899,-1.0046495470914017e7,9.439667952529605e6
0.00423,-1.2266293984191408,0.0001841060451514572,20.542961803420813,0.5669938725710882,3943.0965754366325,2227.130939341981,-8.454125959416155e6,1.0257206814323079e7
0.00422,-1.2264805111756252,0.00018088856178179622,20.423866368619695,0.57016296019236,2196.548530145784,2205.5615409248303,557529.8707368695,9.182391326565644e6
0.00421,-1.226248738748751,0.00018350518357977273,20.68454909876619,0.6055342761136432,189.58151693880566,2411.138443983789,5.683331596034306e6,1.2411263745337578e7
0.0042,-1.2260068146468346,0.00018593454787791872,20.958242061757982,0.6086505886085026,1153.4478285000869,2272.270226538958,-2.238351055504912e6,1.073506360468623e7
0.00419,-1.2258812669832804,0.00018695072015667086,20.955485510278177,0.6103909692501198,2955.3090825052313,2144.268640776805,-2.3023248148005744e6,8.795157980750458e6
0.0041799997,-1.2257581843227328,0.00018552055619371486,20.610573668202726,0.5929959498834952,2058.102592778682,2204.6065876577422,1.4847247563296563e6,9.607947383152457e6
0.00417,-1.2255466516858209,0.0001845295030891396,20.47873488861832,0.5810229519180637,4436.391379826734,2154.0732074619245,3.8325842681523575e6,9.284720294655569e6
0.00416,-1.2253157601891773,0.00018517515702117716,20.79334223350327,0.5914473521146116,6477.0796609025765,2242.3016205312747,9.038145138668988e6,1.0114052610963698e7
0.00415,-1.2251115543778903,0.00018399295763353072,21.17313922304513,0.6225881214364295,6474.776583737871,2480.050126962215,1.5039500138001032e7,1.211414667394514e7
0.00414,-1.2247747092407029,0.00018406790534048734,21.170977157755896,0.6023809452612771,6548.96494502361,2419.4615321416154,5.542599513376554e6,1.2228421252125772e7
0.00413,-1.2244201747118757,0.00018631557031587276,21.22897276201728,0.5890202807443286,5781.257150511041,2362.8363793028757,4.324520579757597e6,1.2275427019994935e7
0.0041199997,-1.2243851533853514,0.00018708191080240314,21.18327480699999,0.5715494623654183,5434.859785589504,2098.057730811946,-5.433421534116415e6,8.74617205840781e6
0.00411,-1.224326301346601,0.00018886901300133523,21.60639511308902,0.5869620424616371,6112.180226839806,2305.2031038499754,-4.107495683452473e6,9.675213552251793e6
0.0041,-1.2241359855590233,0.00019250217219870107,21.83018299115855,0.6050359113276151,4701.757099369447,2407.9937992242953,-2.5770875803224053e6,1.1279469258546177e7
0.00409,-1.2237603711641396,0.0001906139228007629,21.55262594781326,0.6226334841712375,4376.202874238071,2300.126080237041,-411593.15583706356,1.0393504069662217e7
0.00408,-1.2234850181876165,0.00018930009088273948,21.333328290169646,0.6339132578929545,3180.9797499523106,2137.3722645613043,1.1851793994384708e6,8.138550209825709e6
0.00407,-1.223315596556367,0.00018693207653705312,21.188011246179464,0.6157455091407538,1842.3455209763101,2245.6600190983613,3.2916325138432467e6,8.440144907304786e6
0.0040599997,-1.2230757554116403,0.00018361922024936388,21.140586626735967,0.6034739781891818,2930.2600614403364,2254.711900414986,392149.04526931734,8.981251817964744e6
0.00405,-1.222868696586133,0.0001860544709910176,21.576635904740836,0.5911483479608878,5660.333048353799,2097.961624356371,-6.785574711724726e6,8.456576227332968e6
0.00404,-1.2226200674940242,0.00018634295646610322,21.972465241050863,0.613914272094504,8576.967613042398,2196.44009321878,-4.842267165505515e6,8.739077625812538e6
0.00403,-1.2224246647550403,0.00018393984041669282,22.198813489368668,0.6219218401761385,8266.46343153397,2360.0642378280777,-3.170808002068438e6,1.0254906264262369e7
0.00402,-1.2222093746049192,0.0001879267564263603,22.463923058293865,0.6233975023955824,6206.5279041859785,2636.472798586024,-3.7340610258962484e6,1.349598241711225e7
0.00401,-1.2220052030166813,0.00019248707035056582,22.53581800127908,0.6264162804866884,4467.025715698867,2536.876962785793,-2.4794094876559633e6,1.266759808544746e7
0.0039999997,-1.2218054960587093,0.00019085445751092795,22.45240065707141,0.6184865816477517,4257.136780721475,2286.0400748639504,-1.0727410509808762e7,9.494970787817702e6
0.00399,-1.2216316506679672,0.00018676037965228786,22.32392343635374,0.6355640173738708,5403.0475809471645,2323.2335716334997,-1.205291017645762e7,9.502459810212465e6
0.00398,-1.2214733526680084,0.00018527821477366355,22.047783932755703,0.6261634000771346,4385.524830762483,2267.356125737632,-1.4208223616793944e7,9.163376296117675e6
0.00397,-1.221376351335311,0.0001872687287511528,21.786307909343524,0.6024681837520363,4786.975540801434,2146.760007888429,-1.428489235862602e7,8.639247590014944e6
0.00396,-1.2212560541663684,0.00018874466764126329,21.663808719997636,0.5818676424445429,3882.880522559678,1984.5480212792475,-1.6500982745493762e7,8.3726919708642475e6
0.00395,-1.2209958406488675,0.00018699572468745517,21.807168337960306,0.5937952603818467,3878.394257189674,2030.9235757124436,-1.2687649329534719e7,8.586291471151922e6
0.0039399997,-1.2206125380167543,0.00018561957378002855,21.851091042731642,0.5917032618566587,2441.738089180893,2097.373663749166,-1.900792796505905e7,8.654036849635737e6
0.00393,-1.2204202782192195,0.00018772737688772692,22.043478077140676,0.6136141748057478,1832.636128156306,2466.3813978138146,-2.4160287790382844e6,1.1727139433366535e7
0.00392,-1.2204123768542972,0.00018762675499950832,21.880911051118883,0.6033160754959591,1349.00460072345,2361.613201314088,-7.316867350086243e6,1.1258057479547681e7
0.00391,-1.2201945849247282,0.00018817843028411777,21.87577235539583,0.611486212788619,4114.602574824199,2419.9724256038435,-2.0221555739553862e6,1.0238028098360274e7
0.0039,-1.2198395053236328,0.00019038178983929758,21.888372125810797,0.5932869553055549,5666.6818870778825,2554.670674546478,15624.120952638856,1.2844838023556383e7
0.0038899998,-1.219495372353828,0.000194204048382353,22.524514355090183,0.6028855092409813,6376.180949488138,2455.355619381748,-5.51301347110613e6,1.1553400725354243e7
0.00388,-1.2192168894284752,0.00019956806409536238,23.598797476858337,0.6296475787486223,6549.198446531382,2536.1727804863776,-2.48244132375908e6,1.158021308279521e7
0.00387,-1.2190607965450027,0.0001979181401678653,23.79443983399904,0.63780602849626,6819.073720699099,2668.1943870977957,2.1083591014977195e6,1.1945545620671311e7
0.0038599998,-1.2188170423806237,0.0001932549821754121,23.23448237759179,0.652054138082921,5735.480707395371,2833.1948435507506,1.0169688610337155e7,1.4292280029464737e7
0.00385,-1.2184448147603124,0.00019201944569298375,22.86319272627997,0.6331873519105753,4427.261942872618,2600.9420334547704,-3.044135984194227e6,1.247560007934085e7
0.00384,-1.218173102065937,0.00019534532399384999,23.157967054624486,0.6306529337414194,2804.895517690225,2431.2237333643993,-1.235961697779182e7,1.0349321619630558e7
0.0038299998,-1.2180100770288707,0.00019560220667733154,23.377644166805396,0.646187187430978,4052.9972590818397,2718.6834151903754,-3.7472812239866476e6,1.5106428738414735e7
0.00382,-1.2178386656654696,0.00019362641100068647,23.496909817448365,0.6628537274043886,4045.182499466449,2795.4449056699946,1.7964213445232233e6,1.4326919607151458e7
0.00381,-1.2176893183587878,0.0001942401105090787,23.94452510312419,0.6560054514966689,2093.0641995453434,2679.9477417101157,-5.738683167224621e6,1.2072775732233975e7
0.0037999998,-1.2174595995600017,0.0001993563594224225,24.035589749084533,0.6350270716018738,2208.823456960209,2539.9889951269893,-1.5000038130543021e7,1.1190799825978221e7
0.00379,-1.2171853597991424,0.00020149970767780476,23.731695779406945,0.6446274676409969,5236.049398289797,2777.787116162124,-7.966604304852513e6,1.290201563683134e7
0.00378,-1.2169730919245307,0.00020035716464494616,23.985970235402853,0.6648832882901471,5737.975113214998,2846.4030878184262,-2.5175307551789084e6,1.2882078454963066e7
0.0037699998,-1.2167863602535167,0.00019928592821563074,24.139060674655074,0.6583778705192124,2026.2152761598907,2742.7328889953615,-1.1783408720460045e6,1.2009518684248537e7
0.00376,-1.2166181827051212,0.00019738414926730345,23.9699015115144,0.6511944302559393,482.4183985432621,2612.100335568271,-8.458696689616518e6,1.103710039041623e7
0.00375,-1.2163510478405866,0.000196470438783633,23.706899136068888,0.6494109208348584,1465.583311002236,2645.525398151224,-6.687434274527278e6,1.2432887870683962e7
0.0037399998,-1.2161304894810154,0.00019769143657900477,23.69486082314605,0.6456137686869224,3107.156478344888,2578.1919874642317,-1.1373925831305552e7,1.1640930936170928e7
0.00373,-1.2160196456453507,0.00019926605126109183,23.50675305827494,0.638963309615546,4372.470976163526,2397.8506045376785,-1.658479945127429e7,9.887111861172851e6
0.00372,-1.2159414208047294,0.0001962148074562361,22.946859314544493,0.63924227431643,7810.822969926387,2383.6729603760823,-6.379141511220253e6,1.0089326215349643e7
0.0037099998,-1.2157597382432805,0.00019356563376206708,22.783384223955498,0.6227129238454961,9670.375455603715,2276.178736387899,-7.927649000039488e6,9.018049471241685e6
0.0037,-1.2155311017737538,0.00019446616894019288,22.826214646756537,0.642038486080572,6388.321119168476,2633.223081124056,-4.198788735297322e6,1.2270434970009902e7
0.00369,-1.2153361254006636,0.00020017805691288122,23.07373445574329,0.660542164098403,4528.981430974068,2748.141051382488,185385.46957428113,1.2055992961889613e7
0.0036799998,-1.215077779667733,0.00020201403950298062,23.11528154038509,0.656657148546019,4077.522716945466,2620.4300822268883,965429.1205713288,1.1584507767458742e7
0.00367,-1.2147251932728513,0.0002009335883045768,22.562009208537138,0.6339744415043501,5022.592818008481,2425.050869331688,-219189.3582193644,9.612429139344236e6
0.00366,-1.2144657608739429,0.00020039256914866806,22.534299117839673,0.6241773885722809,4854.211871925814,2396.357312283306,-1.56603648108064e6,9.603012166224176e6
0.0036499999,-1.2142595982556248,0.00020236551382234327,22.98887060285448,0.6176355306618898,4102.594861836144,2284.2584205326993,-1.5162702704661937e7,9.06552506149755e6
0.0036399998,-1.2140279406038683,0.00020126062871019028,23.122954378090867,0.6287504825955303,5537.732131900459,2404.073904943763,-1.2003369768681943e7,9.471991100207321e6
0.00363,-1.2136686144980091,0.00020283385976916296,23.434400557262066,0.6420955772255037,3455.9314090986513,2521.1456289619337,-1.0612156721343052e7,1.1102961762675446e7
0.0036199999,-1.2133953736813685,0.00020572279968831826,23.367625695371995,0.6705955043686236,1177.022228618481,2678.3272077685733,-7548.302758491952,1.310664896954183e7
0.0036099998,-1.213231312985506,0.00020315042869911517,23.449518458800355,0.6793255006777497,4879.728363567043,2622.1395273652925,5.282341327393487e6,1.1856148496536283e7
0.0036,-1.2130650110941794,0.0002028973325735533,23.752452719037805,0.6968805372296208,10394.14077462089,2822.9370166126146,7.916071646144064e6,1.3720023788967943e7
0.0035899999,-1.2128541956317198,0.0002034322773096469,24.336007653645165,0.7015988392727198,7943.448784814803,3014.9978456614026,1.4273719510653012e7,1.4692328022961834e7
0.0035799998,-1.2125786712105462,0.0002006308664698019,24.142766087027194,0.6835344647259782,2511.0195434484936,2940.5663557893895,1.3363760826443974e7,1.422728832493958e7
0.00357,-1.2123314941662502,0.00020063525538684503,24.01173297453584,0.6719554830348643,4167.406478409168,2676.505645862525,4.858255555836735e6,1.1781832127064934e7
0.0035599999,-1.2121979412275405,0.00020332051295853006,23.697771414417396,0.6560439014273924,5920.353649847411,2420.4044841375,-6.730442995560382e6,1.0171220902885053e7
0.0035499998,-1.212093863445352,0.00020548702066061026,23.843010181366157,0.6545181383659288,4052.212118299588,2438.011462640567,-1.4151841721382061e7,1.0779254489638269e7
0.00354,-1.2118436899348446,0.00020302102080882082,24.428404794158464,0.6727764805597678,3239.550240818521,2677.5809604458664,-4.795646901559295e6,1.2085447412183875e7
0.0035299999,-1.2114783836257008,0.0002018910056727917,24.589244375224016,0.6651702728820839,2756.2299019811558,2673.757500835855,1.2533671340208177e6,1.2104568333528941e7
0.0035199998,-1.2112240839104296,0.00020464050094184345,24.470715316961723,0.6850200946549319,1188.6191809803634,2769.3048209687513,9.912713744549042e6,1.226059859114679e7
0.00351,-1.2110631010695303,0.00020600852648409543,24.619364327538293,0.6799033120380689,403.9405616532054,2694.804992902248,3.7525563328009816e6,1.1764626506573828e7
0.0034999999,-1.210834209809062,0.00020927558535726055,24.64208010927642,0.6672280568417494,3154.3408563757957,2698.219425753107,2.5658768412294425e6,1.1443656618786301e7
0.0034899998,-1.2105752504726934,0.00021200289135480936,24.83082109234255,0.6700865715620365,3701.604247722493,2666.809083424819,-2.598970612941912e6,1.1976855267101131e7
0.00348,-1.2102140385773434,0.00020951917651804302,24.786953997001905,0.6764392547453254,4096.127060347187,2722.312392661568,-2.3278360587826236e6,1.1350055164891822e7
0.0034699999,-1.2098582608014459,0.00020744108114149258,24.26204998863385,0.6747496141921042,4909.95998048364,2747.0900734110346,6.534134158247622e6,1.098844008124226e7
0.0034599998,-1.209600815357464,0.00020719881111774533,24.438816121742384,0.6646348683052741,6504.601997176899,2730.1937159240233,-444047.65152689186,1.2611980526500845e7
0.00345,-1.2093976303285567,0.0002082904398067674,25.11776377539899,0.6893920041734711,10057.6595723067,3093.5288195652242,3.451605793745457e6,1.5701137576612424e7
0.00344,-1.2091692887626946,0.00020776856269505444,25.25807790076297,0.6940051065336705,10387.617216765424,3116.470663657065,6.819477768535324e6,1.5801025984893246e7
0.0034299998,-1.208890848014921,0.00020662028841855114,24.654950525502905,0.6758753511298603,8469.85490016204,2983.0657819902062,7.187036547194391e6,1.3890708891148686e7
0.00342,-1.2084284647635946,0.00020662736327123907,24.901336282274677,0.7107784301900356,9834.87967944824,3203.1884574236633,1.818365239754166e7,1.5835237855031732e7
0.00341,-1.2081307447601553,0.0002066586219471814,24.977308037016286,0.7220321687998084,8712.148898860602,3040.9483229388766,1.5356844256443355e7,1.452627101587578e7
0.0033999998,-1.2078532392568366,0.00020543702102824996,24.842541066124916,0.7108050732478122,7316.173114098777,3040.810668804287,1.3118944638109818e7,1.4472113258292578e7
0.00339,-1.2075879252496873,0.00020338702199224372,24.48591060441649,0.6984801520093604,7406.54581749653,2872.502832633882,1.0186727226836376e7,1.3356985972210191e7
0.00338,-1.2073385591396466,0.00020522740878425793,24.182685921946295,0.6920516284149253,9610.662478194394,2843.4026635675405,9.678871475808103e6,1.3506851710702952e7
0.0033699998,-1.207165140453478,0.00020513028877794468,24.154617583317375,0.6911940477778099,9528.42671319104,2960.5160435249177,1.6196212376220914e7,1.5129601642524464e7
0.00336,-1.2070230889505091,0.0002074030754530225,24.419815811493546,0.7065084641427841,8401.94906718422,2892.394680735883,1.1474432664582964e7,1.3753296841445934e7
0.00335,-1.2067015468065247,0.00020693234760094152,24.437598611295993,0.7004313276351798,9904.403904806819,2700.8658829720575,-3.1014038350172783e6,1.2233090413268564e7
0.0033399998,-1.206450489396641,0.00020224912075218806,23.84308400110868,0.665888207080827,8546.34474491181,2539.9882768288344,-1.2035330518485934e7,1.1354083256719366e7
0.00333,-1.2062891255424621,0.00020384207949067408,23.64626136877971,0.6815388436973522,7822.424963951632,2675.244409292457,8.467117512833793e6,1.3333599315830363e7
0.00332,-1.206041412520978,0.0002048498202727888,24.15596989635153,0.682077237169504,8399.765391958757,2778.7989942507243,6.561039494865498e6,1.5069760182946937e7
0.0033099998,-1.2058401144174224,0.0002037593770897295,24.37188622920762,0.6549401985471577,8341.623827629528,2497.1102688125306,-9.023106508387193e6,1.1524908839839255e7
0.0033,-1.2056606147836717,0.00020195516196857394,24.16857764549637,0.6443828066531271,8790.954775968969,2538.7743949602436,-1.174567738535185e7,1.2286967558009282e7
0.00329,-1.2054792818498445,0.00020327759150326713,24.317867033865536,0.6807936990363115,7610.564077705148,2667.634723691059,-9.821082291301727e6,1.309211985542284e7
0.0032799998,-1.2051942657844914,0.00020173055204966285,24.385231762711648,0.7021313318488255,8325.432357246831,2788.862477057066,4.478647788140081e6,1.249883681050863e7
0.00327,-1.2048821197255488,0.0002001625675892139,24.59609758271006,0.710286514259053,8733.932149388034,2803.503142283548,4.435739738165469e6,1.301972003207465e7
0.00326,-1.2045806201464837,0.00020518190551421556,25.480818663721394,0.7085545852096818,8956.167335724313,2911.498670096407,-4.637595981175039e6,1.2970988093146497e7
0.0032499998,-1.2042231152168357,0.000204138841788207,25.455481850026775,0.7138913268822031,10168.448791904824,3246.860490367381,3.952290377068569e6,1.5963516587443009e7
0.00324,-1.2040595594562495,0.00020454551428745533,25.141490497250874,0.7123076574909188,10510.187963922077,3621.056416163383,2.3466554304016296e7,2.1816657914873034e7
0.00323,-1.2038430412281642,0.00020956493168383262,25.37698773310768,0.7168133277703769,7385.567960634332,3398.46073356535,1.7403417583111882e7,1.963862436091631e7
0.0032199998,-1.2035227074108978,0.00021199913695643443,26.242927016848395,0.7319266502221836,5392.258824501636,3275.1125831356767,8.045481525146239e6,1.6313939998895116e7
0.00321,-1.2033228280993373,0.00020752114406436299,26.51441257639477,0.7469292276401294,5827.836327970114,3211.3002942653275,-750013.982044524,1.4877478989111053e7
0.0032,-1.2031368068546506,0.00020428849411568113,25.916053927362206,0.7462278644978598,7706.677996048837,3198.684737758563,1.0178723069312003e7,1.4361088604239253e7
0.0031899998,-1.2028097387820684,0.00020854056983999684,25.359246600024395,0.7366140351613261,6706.657779439568,3153.5153345140775,1.5548043690278297e7,1.600935768960786e7
0.00318,-1.2026355722042565,0.0002107676945616511,25.521228746307806,0.744861403530237,8626.92836126188,3330.040725757915,2.1002728313660335e7,1.8269859912727952e7
0.00317,-1.2025064175841014,0.0002077269331297325,25.665482668771638,0.7267760766110867,10750.491232347966,3234.0726322874025,256390.7186124839,1.781629975341361e7
0.0031599998,-1.2022829424848465,0.00020747446068302648,26.026939574602707,0.7546192873553345,10905.959384984813,3648.3077986125045,7.223122806539257e6,2.256809465850094e7
0.00315,-1.2019985923924204,0.00021078776988187376,25.94906123318899,0.7700410369163647,11677.398957118237,3742.9654560683975,2.698551509300706e7,2.319892186011579e7
0.00314,-1.2017718724544915,0.00021120662837294536,25.5082876510508,0.7516309078894979,10742.225134340653,3350.02165381215,3.005559169315325e7,1.8291465712209634e7
0.0031299999,-1.2015885298051947,0.00021597967251462828,25.852500995585114,0.7404009059316347,7415.622890709203,3180.7513960157785,1.2010731667168828e7,1.546439326425313e7
0.00312,-1.2013564969834765,0.00021894065190038671,26.09115452731344,0.7456741444939704,8413.700824679983,3392.652149778606,9.57889249953292e6,1.79382774427862e7
0.00311,-1.2010283678148053,0.00021548397198027777,25.79863137698677,0.7447071770416642,11827.82555588906,3733.7285060200493,1.9428041408303246e7,2.356852648330232e7
0.0030999999,-1.2006524059446486,0.00021133803656326065,25.33095121916932,0.729519367101761,9140.580456944834,3634.562126141548,1.714400921479517e7,2.552215008678682e7
0.0030899998,-1.2003791110172655,0.00020993053077856492,25.411847968046878,0.7432122989490796,5606.653980732889,3547.034949317853,2.2071637126448333e7,2.1749555542599797e7
0.00308,-1.2002116446448434,0.00021655451652736603,26.002064877495066,0.7342748350827315,6698.330478476586,3154.3798100548497,1.1987202420230694e7,1.5046812498720186e7
0.0030699999,-1.2000817780218387,0.00021640673111350742,26.413866633715422,0.7177211792899597,5691.544493011088,3121.363689145892,2.8384812247222667e6,1.3754336225834368e7
0.0030599998,-1.1998824500508976,0.00021730656051936528,26.962817282490924,0.7210655452614971,4905.619586120048,3174.1159797801815,-2.0718714786430222e6,1.5606303343345929e7
0.00305,-1.1996151279596083,0.0002174536518699774,26.990341925957345,0.7335316744631311,3566.2434912978715,3443.5347723387313,7.563949331755199e6,1.741099977857558e7
0.0030399999,-1.1992548743564049,0.0002160251505070131,26.59274195495238,0.7585114695804763,4759.621722093161,3537.860382297373,1.9880922495483447e7,1.6487840145380529e7
0.0030299998,-1.1989065947007822,0.00021621181753660607,26.83891530831065,0.781219791595864,8085.438144544409,3600.096607152742,2.4222242139707886e7,1.6355966898956822e7
0.00302,-1.198597243414962,0.00021295357083677498,26.77844779930195,0.7865813956922194,8372.631045794611,3609.6245551591114,2.0587721359192427e7,1.6474499321835423e7
0.0030099999,-1.198301356040117,0.00021301238756476628,27.05914235867443,0.7661401359229997,8046.696199998715,3097.951914749057,-6.98193740270257e6,1.3416194646507962e7
0.0029999998,-1.1980535772414853,0.0002097144508632633,27.18508996271773,0.762732303292801,7566.573392223517,3079.3898549193464,-1.3518597240914833e7,1.4836323959405921e7
0.00299,-1.1978295006741007,0.00020541615543940436,26.89621383083472,0.7638510664375563,10379.557513708742,3458.891548684501,6.301802479119495e6,2.0459474717947744e7
0.0029799999,-1.1976635405492568,0.0002060231289316832,26.687465099823427,0.7833543347987083,14763.398707538669,3864.908807415317,3.547752841514802e7,2.634305482745691e7
0.0029699998,-1.1974284578871084,0.00020844612017620296,26.8150002196376,0.8200833291477647,16515.205027923555,3926.3088397750253,5.319825468486172e7,2.3866695942620017e7
0.00296,-1.197086375205781,0.00020939164659819552,27.198256542804273,0.8312332842260002,14346.261210928542,3782.9067008264287,3.990074117599525e7,2.0390064712403953e7
0.0029499999,-1.1967303441600388,0.0002105280935122696,27.231089452367243,0.802797036649494,11065.836776915534,3430.880010829075,1.35188400947576e7,1.6223457878131641e7
0.0029399998,-1.196504085260237,0.0002120736986870291,27.35108432814967,0.7916949746246648,10849.50647147324,3382.125355980177,1.1953593247310832e7,1.6325863666703964e7
0.00293,-1.1963578193868354,0.00021382822539771988,27.784671050152514,0.7874623698250125,12987.411511872735,3238.865146133881,2.413708016254221e6,1.615412275905346e7
0.0029199999,-1.1960618087087491,0.00021374982535581007,28.001887831386817,0.8027142397787093,13790.82048300769,3160.9265690279535,-1.8676492266622782e6,1.644570176374533e7
0.0029099998,-1.1957092799799995,0.00021197091568583994,28.30143106432811,0.8171627158424601,16164.278050477262,3740.96609623882,1.6139866573011609e7,2.1477558544815585e7
0.0029,-1.195462228660158,0.00021346016480307367,28.56309414517326,0.8180274109133198,16544.69355923004,4034.852607431762,2.1567764406152297e7,2.632124623532557e7
0.00289,-1.1951810526595685,0.00021793437048621146,28.618176829419454,0.8224659192425092,13064.828387504169,3721.8307541742934,1.1460094701224929e7,2.0832305992127232e7
0.0028799998,-1.19496948530039,0.00022068615777484692,28.936295155727223,0.8418457786064232,11527.139077645841,4156.860594639883,2.9617091697805353e7,2.6794801017193086e7
0.00287,-1.1946821628901168,0.00022442139025529128,29.60568595466567,0.8707258460429436,13582.168164709483,4773.654124858956,5.362850764607139e7,3.731948510639106e7
0.00286,-1.1943976137676926,0.0002263086905282553,29.848650822960213,0.853775674567472,14159.834029388587,4462.977458238165,2.8627296742642023e7,3.517975444825584e7
0.0028499998,-1.1940985297586317,0.00022007684172100877,29.20154294511224,0.8184409551808857,14871.584194020941,3886.2276858751416,9.369884489800282e6,2.41840588524083e7
0.00284,-1.1937767917351558,0.00021802691813614105,28.7499057797493,0.790271047865562,13769.653019744908,3498.8930976086563,2.327122435099727e6,1.6790060941689335e7
0.00283,-1.19342355453957,0.00022221766415438156,28.84609319551852,0.7886122009193078,11440.847637539664,3634.7981983901955,-913589.8785864245,1.8623042174873088e7
0.0028199998,-1.1931459651381269,0.0002192834694434052,28.616619260049152,0.7704048078064385,9207.232861171933,3461.436319011061,-1.5145930669497676e7,1.7938326440707993e7
0.00281,-1.1929795041154705,0.00021970324254882916,28.692952550405238,0.7897014954019014,7049.081163401635,3620.79962258591,537176.1455790919,1.881586624728378e7
0.0028,-1.1926125470966409,0.00022010010798101845,28.641124484656498,0.790188018173998,7714.788682810562,3564.4776109808313,6.069836777202875e6,1.801065901212214e7
0.0027899998,-1.1922973319119512,0.00022018821553745557,28.493029782895356,0.7799494699726907,8363.760238565363,3585.32607866614,6.843744776528447e6,1.8702756436813567e7
0.00278,-1.1920276719292193,0.00022050094020477392,28.647114579300702,0.7776701633258758,6642.419176420671,3561.821485890527,3.9016082488220227e6,1.7740616555980414e7
0.00277,-1.1916799450721105,0.00021855121539964058,28.578751894894495,0.7808627159109661,8485.086239683274,3598.255714197588,1.513920729558697e6,1.8885806263329465e7
0.0027599998,-1.1913674107474996,0.00021865474997161556,28.52371097994144,0.7812657510314372,7306.995738714345,3477.2543469566253,-1.3923091595620796e7,1.6849875345312975e7
0.00275,-1.1910560213562886,0.00021990658527031742,28.503714068368026,0.7813557489221509,7514.315436135378,3250.7599307380488,-1.6907145334177583e7,1.6403380870297927e7
0.00274,-1.1907589244044516,0.00022539085535125414,28.401543441379577,0.7878769875090216,6858.285595757048,3253.713620887561,-1.5455258812211756e7,1.5837652128888272e7
0.0027299998,-1.1904697763141023,0.0002241571678310573,28.150359838584542,0.7819047477878776,5318.299185713577,3184.1443504423755,-1.5122347637207765e7,1.5021599266204732e7
0.00272,-1.1901831255006623,0.0002189178667246552,27.734767707689862,0.752479074716138,4309.593643223052,3037.7969722726966,-2.1347433145293202e7,1.4261917338124007e7
0.00271,-1.190050972721016,0.00022389679355313915,27.86652901581313,0.7511357061246524,5952.78002416731,3154.676473404269,-1.6292285925692188e7,1.703240972478065e7
0.0026999998,-1.1897939067319143,0.0002277331948427699,28.162502769951246,0.7701895926383949,6293.573026665348,3537.361677508812,-1.9323167464053005e7,2.3413736239654392e7
0.00269,-1.1895311547989438,0.00022492246194101573,27.925980633009857,0.7445409707878445,4491.603785265361,3098.491449778706,-3.967012199787456e7,1.74585951956876e7
0.00268,-1.1892191529982037,0.00022420688218394925,28.092720584028914,0.7475987809693436,1808.963651413583,2986.4307186066785,-4.072889530041167e7,1.4767899922619514e7
0.0026699998,-1.1888941666298456,0.0002218446165878964,27.75804326875128,0.7097075057896602,2762.406153083742,2910.914716510706,-4.270082280196906e7,1.3687875565261122e7
0.00266,-1.1885907849061692,0.00022284034475423677,27.946233549353426,0.7309607875966495,6585.39827192378,2921.9806017876062,-3.338856111898814e7,1.3700236715713754e7
0.00265,-1.1883703154012486,0.000223141546209597,28.565955413343527,0.7671956990077391,7054.449747202516,3009.357950971368,-2.996568531056378e7,1.540493868608444e7
0.0026399998,-1.188195980655547,0.0002260490604191844,29.046267460462804,0.7936150366817978,7724.359607345355,3286.8869314280523,-2.5032002152013514e7,1.6755085042384919e7
0.00263,-1.1879468275380871,0.0002275051944443683,29.14040205008,0.7732757922818518,9233.310621888695,3191.435785607742,-3.5107990212579995e7,1.441300433267217e7
0.00262,-1.187727741143751,0.00022639750882643323,29.25625123825805,0.7745510370393656,12379.72093450447,3237.002248323106,-2.695701682645806e7,1.4512156808630798e7
0.0026099999,-1.18757718348047,0.00022643115931098864,29.096732420273813,0.7854334504672251,11426.062069002593,3155.9745504588955,-2.3715658610357516e7,1.494641425549873e7
0.0026,-1.1871899551920309,0.00022681294836690124,29.188408915809667,0.7838659252780829,8171.752975678268,3150.402358854717,-2.790298179788858e7,1.4892869808576759e7
0.00259,-1.186758822866406,0.0002256950467524998,29.064388957188296,0.7832289750020452,7419.816667092923,3413.6456813998834,-1.7900178522746548e7,1.612315650449341e7
0.0025799999,-1.1863720244011722,0.00022346620188683631,28.88463450705277,0.8213521670439774,7235.562937100742,3869.8645454475227,1.4081381976953046e7,1.885369855549082e7
0.0025699998,-1.1862098879130094,0.0002258608707484365,29.643520881216066,0.8383809814878123,5927.558507402269,3651.5766569375955,7.476636213772207e6,1.6601835166830637e7
0.00256,-1.186099359675118,0.00022730986682876925,30.175533032795766,0.8322051559326064,2899.9279975740246,3666.4121367664097,-2.7173377125270925e6,1.7477576528187577e7
0.0025499999,-1.185803751007265,0.00022926848014954903,30.103653821165334,0.8065822756854679,2518.96714889555,3560.8964800608037,-1.836392083531766e7,1.846685030683063e7
0.0025399998,-1.1854901341423074,0.00023009658274601762,30.68377018069069,0.8374518394345335,5797.083144921972,3615.8396026727673,-8.16990368945968e6,1.7850729626387306e7
0.00253,-1.1851951508772254,0.00023066718786154933,30.85444100968412,0.8373282244197282,5693.025881937464,3835.984572708702,-3.8057448994278233e6,1.8653843156557027e7
0.0025199999,-1.1849608720852753,0.00023042377043296417,30.70871555914186,0.8273222738723005,5321.6117181659265,3990.65356010983,-2.9102460039925445e6,1.7825259352238897e7
0.0025099998,-1.1846705883671895,0.00023392760515760123,31.2522703592634,0.8348798463932858,7007.288276876422,4151.273673051529,-5.156700203018488e6,2.0171400327982884e7
0.0025,-1.1843927972348818,0.00023402714118786217,31.17051221026752,0.8327251857246386,8846.837259551206,4206.973751171617,5.494394722037159e6,2.09786832683934e7
0.0024899999,-1.1841360072289047,0.00023269114313699855,30.902417821548493,0.849709821088224,7784.184180068469,4219.481517067423,1.8620188863212414e7,2.010826884740507e7
0.0024799998,-1.1838147683466402,0.00023655239706444099,31.439737151000127,0.872869784322562,3030.7866842864746,4090.9254144086735,1.4935381033135096e7,1.894602440191185e7
0.00247,-1.183420183654259,0.00024211207045919073,31.87116946287838,0.8766826603550041,3036.1582302217903,4452.958612186616,9.0156489712562e6,2.4640985657606624e7
0.0024599999,-1.1830238937130475,0.00024211219442036677,32.42022023007335,0.9154921794527139,6398.265828936815,5012.621868820992,3.364234923684077e7,3.318468313528865e7
0.0024499998,-1.1826993958282035,0.00024566027414617855,32.55038820116858,0.920238732225461,7029.57648318482,4943.064116347094,3.509522436636244e7,3.1077508731196463e7
0.00244,-1.1824208280440625,0.0002418644412812984,32.28437756818516,0.8928736020756902,6162.007557607709,4286.483605720162,1.576238847297962e7,2.1596886985309914e7
0.0024299999,-1.1821402906107819,0.00023608495452823186,32.50868946817897,0.8997114040827497,6597.49473187206,4152.608278778796,-2.689298374843187e6,2.1200072816653803e7
0.0024199998,-1.1819117407631627,0.00023262483689968368,32.62819374341943,0.917397585793999,11063.60657764205,4475.124230838151,9.275058819694802e6,2.587549886090004e7
0.00241,-1.1816922830777743,0.000232682420190409,32.42334759062066,0.937342808144607,11363.397050197798,4937.997836236156,4.9331365108315736e7,2.8940552461592846e7
0.0023999999,-1.1813391726544544,0.0002353668659450289,31.887497286884916,0.9350072795282667,11952.435529187542,4982.691760736239,6.178747145874081e7,2.7451410358357705e7
0.0023899998,-1.180870159376289,0.0002368330069645617,31.915154713043965,0.9184391446081098,11666.866491620767,4635.643729059935,4.69718393214298e7,2.4407741511365656e7
0.00238,-1.1805993589832005,0.0002334549331012626,31.48670071472178,0.9174372353587101,13132.731924296872,4188.267510336677,2.8747534602419537e7,2.2934187885008704e7
0.00237,-1.1803144431647274,0.0002309230134405473,31.166954352833148,0.9077520022039665,12670.018630046921,4267.832177817832,1.8919191152002722e7,2.3825483624140956e7
0.0023599998,-1.1799215165200008,0.00023598806056085108,31.59004491332785,0.9389004826188541,11650.254995869203,4499.99644818767,3.2732765752141107e7,2.39516349410622e7
0.00235,-1.179526653401953,0.00023946372007514186,31.60556585224226,0.9321011116018334,12373.267743766659,4507.217381776668,2.4543798366206244e7,2.2805594758629575e7
0.00234,-1.179242536568087,0.00023747044053228368,31.27320622609049,0.9119470710499425,16878.162005818638,4314.303875983245,7.1393334716278445e6,2.096897824464765e7
0.0023299998,-1.1789097101517587,0.00023523422104065563,31.553268851671728,0.9137564701035776,14929.322791165683,4281.81398137152,7.971661448642656e6,2.076039893562496e7
0.00232,-1.1785555085548043,0.00023449576511338753,31.630017574389605,0.8889263983965103,12599.925607354095,4195.2114680584355,-3.625878462752586e6,2.0247318448550653e7
0.00231,-1.178212417167695,0.00023494257787270826,31.841879392103753,0.8997128850151949,17121.985007534277,4211.989109338614,3.8622582068909467e6,1.9163736574150767e7
0.0022999998,-1.1779544510563271,0.00023234840461954065,32.186195080440044,0.9101235079415279,15753.40032323736,4223.174689683936,1.1264115475667801e6,2.0962325359887794e7
0.00229,-1.177669929846209,0.00023491734564578265,32.27354273458904,0.9032741558665432,15254.599129937575,4575.053315924505,3.5698450108007914e6,2.749340171042316e7
0.00228,-1.177342213400274,0.00023859208520350347,32.966838037882326,0.9168305523209848,16055.692161656887,4456.866014206085,-1.1574417242550176e7,2.691984488252733e7
0.0022699998,-1.176946111764455,0.00023841679544633895,33.17166950006569,0.9013678133857004,19374.511762101694,4244.228927037226,-2.336377819342495e7,2.3483823482587047e7
0.00226,-1.1766367826976596,0.00023664248944600457,32.87428663465239,0.8863189882038882,16494.81134560384,4176.229211621616,-3.1291015696812548e7,2.202668563764322e7
0.00225,-1.1763522082063271,0.00023373015378877634,32.75035928231733,0.8855608731568851,13737.344962818825,4090.430500120931,-1.8294847965083968e7,2.089634206356899e7
0.0022399998,-1.1760844078796515,0.00023347298562592458,32.927006717703286,0.9004358145875622,11186.263530750233,4063.224681470723,-479056.6098590271,2.0459009943927307e7
0.00223,-1.1758118679232799,0.00023691851613089431,32.8460639146597,0.8964786004839569,10733.824303499205,4128.694670474668,-5.799619830291734e6,2.027590178126271e7
0.00222,-1.17552802019785,0.00023925994482701477,32.8044964843691,0.8950190945610599,10859.802943856836,4110.961910951598,-1.3075969823253172e7,2.010137856589681e7
0.0022099998,-1.175208027938945,0.0002374202332044733,33.08280435334577,0.9156897145011352,13186.453455129267,4407.636610674599,4.35824162711999e6,2.3583653036270738e7
0.0022,-1.174833428009493,0.00023819146710303104,33.44129858402066,0.9528832982017764,15937.110776973404,4946.571118916154,2.42999433690166e7,3.416755492813078e7
0.00219,-1.1745423691396484,0.00023650503801654082,34.08583483882264,0.9777400255129198,13061.782653930719,5368.7906965364145,1.4669450040975902e7,4.337059282809949e7
0.0021799998,-1.1742306005080063,0.00023669052280568412,34.19942091887504,0.9569338877406078,10793.028618743947,4620.086057061783,-9.246704033883031e6,2.740096560632862e7
0.00217,-1.17385681287207,0.0002368435798565389,34.24200021941647,0.9785509195604382,13255.616844269876,4654.2649137070675,1.0670368571125798e7,2.5091104517557617e7
0.00216,-1.1734811488180856,0.00023175789841215912,33.629405989956254,0.9768028453669176,14744.267252586766,4742.0975299578495,3.491554922974658e7,2.68490363363111e7
0.0021499998,-1.173144247750273,0.00023266385176440782,33.58771357571805,0.9790484542196591,15016.749067862022,4951.915772581624,3.955821558472415e7,2.8350455953807432e7
0.00214,-1.172907289850701,0.00023255801707636455,33.38735490327542,0.9831930342694575,15024.228233095098,4851.3745337666105,2.5352613332081266e7,2.7757455495063864e7
0.00213,-1.172707185037965,0.0002343096298974976,33.81650053052955,0.9925944880732473,19200.116935695358,4878.569701451087,2.1778198501924343e7,2.783503642987412e7
0.0021199998,-1.1724977165710562,0.0002352922299542516,34.30482119164515,1.0137676767794548,16941.705960426538,4909.223948657697,2.161598652630317e6,2.782227282514326e7
0.00211,-1.172193576076329,0.00023499714283953092,34.15016212544409,1.017553455951353,15862.372033514857,4863.620572863831,8.353058660913072e6,2.6041781170526337e7
0.0021,-1.1718219579485947,0.00023579427346998673,34.15846876486491,0.9792127299485643,13562.53953722639,4466.818062082732,-1.180927150477257e7,2.2947813345138e7
0.0020899998,-1.1715938665053538,0.0002353349500692613,34.143081900214014,0.9888392509488296,16807.18551505782,4714.144713953053,1.1546040824187947e7,2.4833714842369955e7
0.00208,-1.1714390980025786,0.00024116631130603224,34.54532214957462,0.98821935090754,15030.853984868054,4947.7096911275485,2.0288738744637467e7,2.997197088703971e7
0.00207,-1.1711421295364044,0.00024424652400335865,34.88030646740457,1.0082164814762533,13083.366431386949,5286.618175062742,2.112422174943747e7,4.128402025203207e7
0.0020599999,-1.1707125519776576,0.00024227496417973755,35.42018622221872,1.027470723244318,12861.674531960783,5538.121383358577,1.626639267364023e7,4.226120287541633e7
0.00205,-1.1703455050166784,0.00024010200937909113,35.42674159158924,1.0323978319591136,13391.398937675665,5609.3069337824245,2.7305065594969362e7,4.0498242122483514e7
0.00204,-1.1700225668485138,0.000242364457525028,35.845470436240774,1.0493637555064705,10580.032788102217,5750.721489392572,3.3066873958631784e7,4.303733311024231e7
0.0020299999,-1.1696881581139824,0.000247457836844412,36.393165730960746,1.056768058373298,13510.335925798123,6024.803651849312,2.764366642676769e7,4.247419764528786e7
0.0020199998,-1.169406337064886,0.00024835099063019966,36.581573462832154,1.0391194887326942,17953.70563278367,6070.9453094702885,1.3841539339679856e7,4.4566087390082754e7
0.00201,-1.1692039791617974,0.0002500817357676129,36.35119077457404,1.0417760182555031,17797.86408614455,6511.022119889368,3.606956753230144e7,5.228910018096836e7
0.0019999999,-1.1690150406460942,0.00025224263540420746,35.91434873750528,1.0413471460655126,16372.789761780437,6015.120577507902,3.3779842152477615e7,4.344932045879505e7
0.0019899998,-1.1688257477553539,0.0002555769538019628,36.27119273457467,1.0308070229747315,9997.049019322701,5080.859849867025,-1.3858453944737177e7,2.928548191648821e7
0.00198,-1.1684930415327341,0.0002556676533027146,36.332782283624454,1.0144849508112586,11397.988168883281,4949.016564592532,-2.5233620277570307e7,2.6955859950695682e7
0.0019699999,-1.1680227799322644,0.00025366539407086126,35.77401281210845,0.9983820861819463,8331.988756807252,4733.082713038234,-2.3498572983513325e7,2.5283890604504142e7
0.0019599998,-1.1675885847546843,0.0002490057785468847,35.084410588081234,0.9880970271464342,4724.734461356592,4511.809577484706,-2.36524380509265e7,2.3606408274649963e7
0.00195,-1.1672548203181254,0.00024671936990744767,34.7927804322569,1.0045097737308992,7427.6185106278435,4573.219965495224,-4.0006694584513213e6,2.3390079756598197e7
0.0019399999,-1.1669590908375391,0.0002460337895162548,34.56525826449875,1.0204711398798685,7187.844894614848,4626.906564067306,699623.096240441,2.3578664925672974e7
0.0019299999,-1.1666795264285534,0.00024809462829021876,35.017509084826195,1.0123196080015118,6505.415025154526,4715.393744715567,-1.979219829761975e7,2.397368061593418e7
0.00192,-1.166365595595549,0.00025582664984415767,36.12265184105599,1.0259769206553928,3473.8828782677147,4958.832127380033,-2.409349494542503e7,2.6562200515288845e7
0.0019099999,-1.1660575146296885,0.000260703039273483,37.02414377143471,1.0725639650559096,-924.0880797672537,5029.988685511535,-1.2717805378124116e7,3.0856870515207525e7
0.0018999999,-1.1656049462368763,0.0002609456085150221,37.152613993538345,1.058428746216801,3283.2455948061224,5093.615102169863,-9.877783870267162e6,3.3178151568121217e7
0.0018899998,-1.1652403728002736,0.00025624552795774317,36.42200321369943,1.0437212389443555,7859.60762845143,5106.784703319045,-2.9162451201139907e6,3.075710576118275e7
0.0018799999,-1.1649561747211707,0.0002559010856458566,36.7166747700258,1.0794995387965751,9807.023856731284,5328.12272714964,1.2464824268259037e7,3.0575407267974664e7
0.0018699999,-1.1646225037018376,0.0002555833203055869,37.10337825927372,1.0907810094488855,12287.244141501167,5575.983052319015,2.471412942512244e7,3.3515949332366128e7
0.0018599998,-1.164264719442502,0.0002538642301179351,37.06352605964688,1.0559798574797037,12925.120151523492,5069.291090989357,2.4646354576229434e6,2.9267052578106843e7
0.0018499999,-1.163950423610976,0.00025471727939440763,36.568174000542,1.0251408169195482,14863.208903011599,4882.401538935285,-9.63680135698267e6,2.8297606510179073e7
0.0018399999,-1.1637549152730478,0.00025424940536612674,36.6751540892424,1.0516539391997142,13121.467108916811,5489.13130870005,1.977426204413213e7,3.439891127134469e7
0.0018299998,-1.163446869046718,0.00025712295400929906,37.172068827946696,1.088161436672295,15179.51519031716,6656.583219559162,7.928999511056036e7,4.544881749656697e7
0.0018199999,-1.1629827171553118,0.00025741445334597385,37.62810436043736,1.0930471903052368,16799.58977166358,6525.472581022175,7.849261199121511e7,4.3249768788951956e7
0.0018099999,-1.1624682428454702,0.0002577434279620774,38.55481527457127,1.0713775714125984,15620.094219760045,5888.626732394234,7.917436819475587e6,3.392908275498311e7
0.0017999999,-1.1620527632361735,0.00025596894681648917,38.370181855813605,1.0692088361357648,15992.956391800502,5684.044294405281,653563.8440264146,3.1177319798421003e7
0.0017899999,-1.161763942649687,0.0002550149426697354,38.391760510277386,1.1006709274029074,17456.697954656975,5601.209788334428,1.824974689822853e7,3.174917125595503e7
0.0017799999,-1.1613378293731642,0.0002529241859058804,38.86185731231547,1.1099862878943776,15107.139771571061,5717.289771072259,1.902567073246116e7,3.087336856859011e7
0.0017699999,-1.1609870623896477,0.00024982021560774925,38.697858680604355,1.0971668386896885,13345.961129157602,5650.18831226676,-2.0147152062381194e6,3.0213391218234565e7
0.0017599999,-1.1606351972008602,0.00025333244818202686,38.98542779050911,1.0895855846379556,12980.133931518107,5694.818489237564,-6.2782262781613115e6,2.9693105898369554e7
0.0017499999,-1.1602624702889073,0.00025550606126297897,39.63214723089364,1.09834120463008,8798.083386164262,6401.3783249974385,1.4210855546738006e7,3.881542499564369e7
0.0017399999,-1.1598678129659774,0.00025625724167033654,39.91000038149547,1.1138571365753394,5110.797066132755,6782.92649474831,2.2686712177305095e7,4.143635346628128e7
0.0017299999,-1.1593977108025775,0.00025592463213344594,40.47739142953741,1.1442659229172203,6495.410414337454,6451.086037003317,2.549657699898172e7,3.695617870462393e7
0.00172,-1.1590716397874614,0.0002569710931734842,40.331917236155284,1.1285034147934545,11844.03592687226,6220.8038718293665,3.0193972681914117e7,3.394138305514683e7
0.0017099999,-1.158732421760274,0.00026001864895629624,40.23116185381615,1.1256903691757925,14690.06140889576,6176.396842077204,3.0363661436250657e7,3.452491749792255e7
0.0016999999,-1.158377270321367,0.00026250195374182586,40.42729034112258,1.1466648630692844,19087.796870250524,6122.246553913472,2.3379731288542252e7,3.449775025304701e7
0.00169,-1.1579426028197646,0.0002620743304502895,40.48916062806646,1.1265237869791547,14389.096886526004,5846.750273875592,-84929.73465814591,3.1209902304885834e7
0.0016799999,-1.1576033410151951,0.0002602345599217299,40.32917932336591,1.0894955988399673,9026.327844862255,6137.983695771613,5.373229622833747e6,3.8413063386706494e7
0.0016699999,-1.1571403356922245,0.00026202280732434956,40.418085668971834,1.0999282677402962,10117.387924759381,6393.03636470518,1.4693301612915829e7,4.444914184831878e7
0.00166,-1.1566467989454683,0.0002635372152711838,40.833786774954106,1.125558166154155,14500.129547177987,6552.374385285437,2.299335405821686e7,4.308448054640089e7
0.0016499999,-1.1563344140153518,0.0002640300575730053,41.09566906371302,1.1265933052100312,15812.948412331978,6583.890829602504,7.658485398937837e6,4.0072310940168895e7
0.0016399999,-1.1560593494141418,0.00026414631911055275,41.139392328061675,1.1233353579763674,15502.98010664494,6717.295716953639,1.1846868968550088e7,4.600233458171445e7
0.0016299998,-1.1556455816849982,0.00026205897683705527,40.89588510538355,1.0810422718059782,11517.93343147259,6000.347762811356,-3.0341268649657976e7,3.4119699538064085e7
0.0016199999,-1.1551083942160945,0.000264915143688024,41.05680452094112,1.0640708262787062,11384.78528725489,5819.753402173309,-3.4126610228459686e7,3.3010968778847072e7
0.0016099999,-1.1546963526768352,0.00026362022837893143,40.950759112502425,1.040337727531334,14799.261876770826,5477.2425148897155,-5.098997820292979e7,2.8587121364381608e7
0.0015999998,-1.154399004370583,0.00026528483640599033,41.66461457460129,1.0739525536764214,17088.997396271207,5494.4989891091,-6.110201226352624e7,2.7166939013066888e7
0.0015899999,-1.1540919599130066,0.00026903215533947045,42.31538703869584,1.1166427701485762,17454.903208044292,5695.701159780064,-6.2027760409686595e7,3.1542607082612764e7
0.0015799999,-1.153711773360584,0.000274693330001083,41.81152364782782,1.1203157966606891,16474.362414540494,5616.887857805282,-6.548693470416143e7,2.97758718682603e7
0.0015699998,-1.153148673895351,0.00027441060573005715,41.686103847114275,1.118834086771221,12784.189893536484,5730.698784322877,-5.6813000285702996e7,2.9694317782470036e7
0.0015599999,-1.152764457463477,0.0002716790152854565,42.03855409662997,1.1179931147258817,13751.278042484899,5542.756353207529,-5.9093475450325064e7,2.8335759886039983e7
0.0015499999,-1.1524292051063274,0.00027156382957312997,42.35724893584532,1.156602314054896,15530.99143442611,5886.922328301079,-3.167444875979194e7,3.254144263698134e7
0.0015399999,-1.152031163089337,0.00027228149627678635,42.54154171230408,1.1859596468490037,16930.808525096327,6298.812489876243,-8.206562072836353e6,3.979701559496243e7
0.0015299999,-1.1516555599048428,0.00027079898006520737,42.50568645969282,1.1880710256289106,20377.646011354078,6391.159402879871,-8.638838633900143e6,4.049685142738684e7
0.0015199999,-1.151332695206954,0.0002667940634594882,42.40686819423994,1.1957681970536016,20596.574025719365,6116.180872797163,-2.170703635996755e7,3.442933088549019e7
0.0015099999,-1.1508766966201964,0.0002657243964046048,43.09355472847302,1.2183329359444162,21647.32976197474,6271.08732045068,-2.66331207322179e7,3.558199508216659e7
0.0014999999,-1.1503278926269154,0.0002661872725472723,43.375693004311614,1.2067044577423258,20334.28176981078,5973.784349914691,-5.076960080781053e7,3.6406928031694e7
0.0014899999,-1.1497687460923056,0.0002658519220444422,43.311554607737214,1.2120256306856014,17742.944677850082,6049.584048169824,-3.2088492086606987e7,3.577650531176996e7
0.0014799999,-1.149287019079608,0.0002640282775787355,43.28487998306128,1.2030591899567367,14894.278257113361,6255.187906066812,-3.006745284333957e7,3.7529795916445956e7
0.0014699999,-1.1488238518779692,0.0002646616443836274,43.41130392574603,1.1873729221751497,13686.34884758611,6132.470570641422,-5.677946830683156e7,3.634752121236905e7
0.0014599999,-1.1483742231929301,0.0002654327533889579,42.92813061202837,1.1636344192397725,16826.120034663378,5769.83823532458,-6.870419535206677e7,3.534468864762682e7
0.0014499999,-1.147947146600548,0.0002681341177153815,43.509990931420155,1.1956620903266157,22969.110267438984,5529.183848838922,-7.139814750333291e7,3.438961574253968e7
0.0014399999,-1.1475156654010157,0.0002694378448424705,44.495054904117524,1.2378085877548923,24664.87259908983,5750.407741916763,-7.855392080246328e7,3.335258895655943e7
0.00143,-1.1470170929885943,0.0002668095547506864,44.255377855296274,1.25473055303937,21900.184539429756,6244.185371417945,-6.122002584169476e7,3.6094037428158246e7
0.0014199999,-1.1466004259067586,0.0002652507736662583,43.68544048852101,1.2706281821032526,23783.501229601177,6774.041613640098,-3.975488122249286e6,4.029147240353845e7
0.0014099999,-1.1463348509488673,0.00026456507452186397,43.80122906104963,1.2905200030483346,29264.700025761784,7300.9900666252315,4.06782671396857e7,4.624639546459179e7
0.0014,-1.1460201676754695,0.00026346810689529924,43.403136740889686,1.2467090952343842,30904.182503826578,6649.966291468446,4.556157330280637e6,3.781890984689765e7
0.0013899999,-1.1456130730685565,0.0002665419360431533,42.91289272561413,1.2281349112163022,31204.863223668006,6556.784055506358,9.085099363652041e6,3.804901677694203e7
0.0013799999,-1.145241084141522,0.0002701099925441725,42.93832109495489,1.2547560875013972,28877.520134197257,7011.212440318782,3.719766179626939e7,4.1480029999400154e7
0.00137,-1.1448378203471887,0.0002728088094225106,43.97385099905876,1.2709448054675325,29465.452302668706,7017.282514837153,3.1128193979292847e7,4.053779857912428e7
0.0013599999,-1.144297813755549,0.00027741776604383814,45.1743739196129,1.2698340401330899,29216.58943013062,6716.206869512554,-2.583352571874513e6,3.6760062805239335e7
0.0013499999,-1.1437469139998835,0.00027784748389235973,45.83939497149316,1.3061218753025388,24881.182263628736,6841.293209274572,-2.1758806423333213e7,4.113016858824594e7
0.0013399998,-1.143285179591445,0.00027840212534820466,45.87777378438001,1.3181672102886068,20960.7862013221,6818.688214396022,-1.4104785140278675e7,4.104074187978421e7
0.0013299999,-1.1428235081949238,0.0002769481436255157,46.116987343809036,1.3140437312221285,17523.86571763676,6843.1905286167475,-2.1378729320376072e7,4.1165252271686785e7
0.0013199999,-1.1424189111320702,0.0002750033471122219,45.81639097437707,1.2983874729746048,12683.570463380049,6584.161996562856,-3.4813421571933456e7,3.875067244646762e7
0.0013099998,-1.1420987201544524,0.00027587434702183337,45.81573138079495,1.2958468927264877,16703.11870451251,6875.268672061309,-2.6196030108917825e7,4.2952571933742635e7
0.0012999999,-1.1417146513873053,0.00027622809265692765,46.39175495082634,1.3175268263239042,15069.345498202303,6637.5777100923215,-4.4001916579650804e7,3.986293874355655e7
0.0012899999,-1.141252425875429,0.00027529254452312506,46.12514201922489,1.312483249621421,9714.963443937411,6512.025003394714,-7.065852532033437e7,4.2063970184785865e7
0.0012799999,-1.1407615147754324,0.0002752756296160078,45.92878803581525,1.2820254625599283,14879.356209358137,6191.230978901787,-8.134179816322947e7,3.9707766181021444e7
0.0012699999,-1.140333138253008,0.00027451640745237407,46.0227590881502,1.2586722722304975,20839.263701551172,5998.520880217376,-6.205654782373646e7,3.4247755457670934e7
0.0012599999,-1.1399974222972278,0.00027331402766096085,45.9778224911359,1.2415880382255329,20232.18186510097,6317.587414049634,-3.760948635208306e7,3.619230007612184e7
0.0012499999,-1.139654447636448,0.0002755520885643896,46.446845131595325,1.2337660691678813,18114.092278298736,6509.500910647606,-5.859207560379942e7,3.623187807665577e7
0.0012399999,-1.139183572232344,0.00027839666438664204,46.72342363498723,1.237958486341127,18608.097453566636,6501.608238469893,-8.557117049739785e7,3.734885482181141e7
0.0012299999,-1.138717900128282,0.00028106902873126054,46.776921533918866,1.2583513272289424,22286.220328858657,6732.33868233849,-5.945326648107965e7,3.844329590230254e7
0.0012199999,-1.1383038269455863,0.0002842363817094272,47.55722323108312,1.302360214427301,29807.456012455383,7045.663067248761,-4.192386042314567e7,3.935145551830167e7
0.0012099999,-1.137861436071054,0.000281890562193492,47.70032903225128,1.3246221504358977,28181.878167963005,7124.232735262238,-4.2390476084923916e7,4.143167517167203e7
0.0011999999,-1.1374908450465246,0.0002806406242040275,48.050167903741944,1.3090854848734155,28471.55179650866,7370.453984632196,-2.1256953545658834e7,4.262910076174459e7
0.0011899999,-1.1371964204609768,0.0002821558982305736,48.15052888143281,1.2658691721712956,25455.28424234144,7201.030409056596,-6.28692104688912e7,4.419313166451829e7
0.0011799999,-1.1368816995851165,0.00028758616718542327,48.650407099063365,1.2814344689776476,27971.014907755587,7236.811819383065,-7.172525691938893e7,4.6127128731408946e7
0.00117,-1.1363553347429671,0.00029090243626933235,49.29808495131372,1.3333508313006635,28913.382981060087,7869.370732075141,-4.3864663170504145e7,4.988271237025362e7
0.0011599999,-1.1357652875969542,0.0002906671897259232,48.900134050995824,1.3221137290297285,28497.269829439207,7852.109922171873,-2.9039529516068246e7,4.632826680381364e7
0.0011499999,-1.1353719482952336,0.0002902050283947638,48.61048025177691,1.3378033458688472,25391.655115051843,7659.576952061679,-5.922926028254893e6,4.7236326486571096e7
0.00114,-1.1349366754341403,0.00028995431527178793,49.45029047680925,1.3995123019719187,22190.319213714116,7700.225648902438,1.5200786741427014e7,4.7624501903785065e7
0.0011299999,-1.1344199398641803,0.00028848082117539995,49.96702579028932,1.4169930064890017,21737.74149752658,7621.118493362847,1.1901658116199631e7,4.545538865322345e7
0.0011199999,-1.133966668614764,0.0002851544820555284,49.14822329910298,1.3917316629126932,26115.341120564583,7766.776956456941,3.982581950170909e7,4.76293507409647e7
0.00111,-1.1336651998733995,0.0002831333146474624,48.628833571187705,1.400585738856993,28550.846722966995,8221.076546603828,9.246954522877555e7,5.651523480070001e7
0.0010999999,-1.1332451604682028,0.00028927030938162687,49.53776348949494,1.426617431668085,32565.733578807387,8463.103653733822,1.2089911590602544e8,5.671773824002866e7
0.0010899999,-1.1327961842652328,0.00029369137753110203,50.06569472246717,1.4121024323998088,33917.528601937076,8410.783484606432,1.0142335375177729e8,5.4252834299023256e7
0.0010799998,-1.1323029407456622,0.0002863618232036387,48.67006040462044,1.4011952312514635,32529.45647164225,8256.69830846034,8.89660009793372e7,5.640351561925491e7
0.0010699999,-1.131828302831602,0.0002796176645595629,47.868177555739834,1.3779517793339595,35492.44347989718,7899.398100609294,7.160993989556262e7,5.3045478660866566e7
0.0010599999,-1.1312413853430476,0.0002796036794063197,48.12437171307092,1.4069618656445757,33760.81667105046,8257.679879980304,8.890264985038593e7,5.859436018212467e7
0.0010499998,-1.130750294645977,0.00028878310875762577,49.16029828050548,1.4393543408552123,30249.527288878828,8596.005673887417,7.249564951540977e7,6.79805084336762e7
0.0010399999,-1.1304452356880088,0.0002898587328830529,48.94334463210808,1.4174364068682856,31166.76059331416,8334.765770563763,4.6912834558973886e7,6.581126447437776e7
0.0010299999,-1.1300673654553919,0.0002873070764778107,48.76785208624905,1.385852470343025,37278.57404551039,7990.124642114713,3.504353327319151e7,5.339635909136786e7
0.0010199999,-1.1295550609969915,0.0002854953350358372,48.36854771346229,1.3488162597351494,35993.02214287729,7830.151644719071,4.693078859669509e7,5.059889523158361e7
0.0010099999,-1.1290677363609372,0.00028645419721006886,48.37038190290922,1.3826401378656097,29560.39467523421,8334.675522976588,1.1068426287961656e8,5.49688963330595e7
0.0009999999,-1.128647318478595,0.0002872379027517502,48.54614868444495,1.4203673540751613,25703.69570628772,8765.462273235484,1.1635779486198081e8,6.1033455383476935e7
0.0009899999,-1.1282848056578114,0.000289638597491706,48.877028446866355,1.4072724207679006,24607.32885837062,8512.4126861613,5.783866756567273e7,5.940279376706073e7
0.0009799999,-1.1278118904312118,0.00029244864296866074,48.98464080043321,1.4056974865780183,27337.60242941418,8521.904329812838,4.69768220720174e7,5.98474699772405e7
0.0009699999,-1.1272552544630081,0.0002935228125490792,48.96243865576524,1.3990085031156347,25301.81705812783,8431.472458170028,5.2481004657834016e7,5.834565802012952e7
0.0009599999,-1.126726571707499,0.0002939786808969207,49.92451704698493,1.4010795799024278,25820.645474637957,8669.56055954303,5.1825451552780874e7,5.9657630344735995e7
0.0009499999,-1.126278721664531,0.0002922815282135807,50.74928911523151,1.4100767774541267,31640.960781272493,8696.905521687717,2.1396310663409587e7,6.275111310604908e7
0.0009399999,-1.1259384983286709,0.0002929316734459693,51.428170083532954,1.4661966707796175,35972.531321560215,8889.692738823373,4.718575277384607e7,6.486097271792026e7
0.0009299999,-1.1254497644609733,0.0002969538299279156,51.796950929794896,1.5312557800079165,37638.28293326678,9454.242175009793,1.0810765872986898e8,7.541568405468453e7
0.0009199999,-1.1249202807071077,0.00030188568007322506,51.96376068708538,1.5226903777856307,30881.451503627843,9536.80361475901,1.1695108554741925e8,7.373966495767824e7
0.0009099999,-1.1243445798595701,0.000300565292006708,51.681467742820715,1.5216467488431993,31239.074310457418,9444.771260422398,1.2053331655962262e8,7.079466281317908e7
0.0008999999,-1.1237398935598817,0.00029521474510491773,51.75614893674002,1.4902563507980577,24392.336096158462,8903.250050471783,9.024568654749668e7,6.125968485312529e7
0.0008899999,-1.1233111322146496,0.00029248330325529795,51.10188898261349,1.4468550971461793,21752.967568779717,8611.049992148011,4.9678517105140634e7,6.271549456026594e7
0.0008799999,-1.1229079505256654,0.0002955893889681803,51.58101868427822,1.4690428465997596,21422.7567657771,8866.685283956851,4.688150937350231e7,6.485772514029905e7
0.0008699999,-1.1224907170953513,0.00029676459500061966,52.1890770574352,1.4773057715068503,21887.423153482003,8769.276171769161,9.292987490404196e6,6.03597324575271e7
0.0008599999,-1.1219497320328904,0.0002947964717211384,52.2334299438781,1.4558887356943022,17767.133278027097,8684.008393011243,-4.36256492420824e7,6.613586815499505e7
0.0008499999,-1.1213672420426208,0.0002950050271996293,52.544414841313994,1.491981341885495,21941.308498202532,9396.5748667337,-1.6186960885837223e7,8.022104463962059e7
0.0008399999,-1.1209968725501165,0.00030206285700163537,53.71086577354207,1.562976164975575,28629.119263146436,10157.780702919456,3.4309872451821126e7,8.687521625290972e7
0.0008299999,-1.1206246802728124,0.0003050628548202436,54.20164069858803,1.5443619954722316,32321.498058965375,9984.450778284483,-3.3496788632294545e6,7.721144438473597e7
0.0008199999,-1.1200380253290247,0.00030644172566086084,53.68430588244965,1.5135768514969261,22420.63316373685,8944.837396589905,-3.593201197335277e7,5.9856575667192906e7
0.0008099999,-1.1195382669612102,0.00030837250956794406,53.66486369947345,1.5053746131250585,16492.204348343654,8875.943135264144,-3.510296330881823e7,5.88436031017903e7
0.0007999999,-1.1191964919837503,0.00030700378044453135,53.8868066495725,1.5571195672778133,17463.148520856652,9509.986525428963,3.2644998942647234e7,6.777088210738227e7
0.0007899999,-1.1186609101177734,0.0003026096562441718,53.79520473384384,1.5318539267828337,18716.847806511007,9067.615059780159,1.7483945594716508e7,6.050002562885112e7
0.0007799999,-1.1181034653310538,0.0002986841476498217,53.30958425238375,1.511298470149032,21137.67617436744,9188.466275636309,4.913274662051859e7,6.738771867695193e7
0.0007699999,-1.1175515283343342,0.0002998135480719947,53.90902551705459,1.5142621697496843,19861.411021409425,9404.817924366242,6.489160566319238e7,7.135937339472337e7
0.0007599999,-1.117001065402697,0.000299650240765553,54.7622841168293,1.5217773652658075,16783.30184423823,9211.742789878565,3.2711682918948486e7,6.824771792567769e7
0.0007499999,-1.1164525749073448,0.00029791729122610093,54.880926343959395,1.5326185700263724,18298.01798244823,9174.767540506007,2.399278752147711e7,6.827301955743115e7
0.0007399999,-1.1159008471321477,0.000303048918530061,54.8919391038273,1.5610370529541806,25942.522248162626,9440.826349028359,5.449023246023891e7,6.971339123219948e7
0.0007299999,-1.1154058178962882,0.0003060970426056328,55.14614689003205,1.5896994089580887,24153.135684304434,9601.786563783377,9.428411519011842e7,6.940341187797941e7
0.0007199999,-1.1149017047302736,0.0003067143232812085,55.58040690188232,1.5831365997970588,22933.958810858963,9468.197385437126,5.678844836563472e7,6.5576841959501915e7
0.0007099999,-1.1143203965276165,0.00030783795262248387,56.235466485952536,1.5690519621116612,24861.732844560986,9442.698388127601,-1.3197061098531768e7,6.637393708442831e7
0.0006999999,-1.1136786234421505,0.00031148632927461835,57.11437491765752,1.5804580227756606,23850.96033460578,9530.481596727226,2.6594710499363076e6,6.755401481645787e7
0.0006899999,-1.1131394024474592,0.0003141852703358452,57.198361827455685,1.6084671358170732,19131.22498912802,9987.481200863627,7.905894473878126e7,6.9219655220399e7
0.0006799999,-1.112674419535353,0.0003132038271876668,56.731094685861166,1.6203548443676192,16195.779254793795,9982.268666423035,7.229799618092962e7,6.947949537890382e7
0.0006699999,-1.1121276778662894,0.0003111742366824203,56.18522560161586,1.6133784795529895,13128.194146899092,10365.95362019179,6.461605897958425e7,7.498383776236363e7
0.0006599999,-1.1115832121843368,0.00031196428818740213,56.19592183808882,1.6114258905408085,18288.7546774601,10127.77011174802,1.2156141686392795e7,7.440475918643723e7
0.0006499999,-1.1111002419178142,0.0003131000117617623,56.89396204443052,1.647487081376161,21112.792378289207,9750.398693478628,-1.3652336658565352e7,6.790898631292473e7
0.0006399999,-1.1105820562776567,0.0003148442837557844,57.18690352508667,1.6423574675835029,22951.72648028853,9766.31619890816,-3.1985391783783175e6,6.841178008222106e7
0.0006299999,-1.110038427512969,0.00031369235347652915,57.37191157142339,1.6322426374900783,21066.198408303855,9574.348887826214,-1.9848909098882948e6,6.4447247991927e7
0.0006199999,-1.1096178841107034,0.00031543460234325103,58.00695783681446,1.6623698407347356,25450.138833235767,9884.96497170542,3.5663188549799785e7,6.928693278016531e7
0.0006099999,-1.1091339178706645,0.0003189437780392808,58.24232761797661,1.6989769231656877,23834.476542466033,10765.200017969322,1.0087114107085837e8,8.69373829172775e7
0.0005999999,-1.1084931487662897,0.0003230849621450161,58.486936291924415,1.7123542521551927,28412.179184586425,11416.672362989306,1.3961258494162527e8,9.003375066546927e7
0.0005899999,-1.1078457793197267,0.0003239638462162153,58.68483314286209,1.722365329901998,34025.16414247762,11475.752908129534,1.0787669313491663e8,9.355160886298566e7
0.0005799999,-1.107251850552929,0.00031880556648954063,57.627094385057504,1.7174256643424979,29629.84393115637,11296.938671610254,8.931811527829705e7,9.805974322576493e7
0.0005699999,-1.1066849546603916,0.00031422420266750517,57.25747494635393,1.6823988181085086,32229.856035126315,11366.564163074267,8.498612324826281e7,9.798156685440604e7
0.0005599999,-1.106093425946604,0.0003141660361398074,57.863163124146226,1.666413801878443,33177.59935744169,11175.293952029597,7.437106134370674e7,9.26219838331545e7
0.0005499999,-1.1056467648282027,0.0003195441915868415,58.46817004745672,1.6825878839433837,34404.57012277544,11603.714149292082,6.127887528243831e7,9.641627577872603e7
0.0005399999,-1.1051799062233194,0.0003200393407268336,59.095522196105804,1.7025954362144697,30230.582983018583,12009.507043549314,8.109164160409203e7,9.61046272706668e7
0.0005299999,-1.104642463267773,0.00031931948308607205,59.57433477850678,1.7674440092495693,25554.682809833936,12631.205786860937,1.0608367730034183e8,1.1026851290079784e8
0.0005199999,-1.10409359175961,0.000317416387998246,59.710191138481406,1.7930687581271667,25649.60538676374,12748.915881814662,1.19375773380983e8,1.1687012547799687e8
0.0005099999,-1.1035974110097242,0.00031903741533422826,60.470767230624475,1.796974039462748,30256.845790749514,12689.074894380088,1.1144709514973511e8,1.0894840534989671e8
0.0004999999,-1.1030827152584377,0.00031790977899256404,60.82440344865392,1.79129617551026,31771.05046923843,12799.969801758267,1.0598491225171383e8,1.090858881804426e8
0.0004899999,-1.1024703774684383,0.0003164070922999397,60.79992941071825,1.8009192542982777,39703.50647317706,13505.256457931067,1.3938250083894756e8,1.2240607926362368e8
0.0004799999,-1.1018911190584364,0.00031937313535025294,61.38020402883208,1.856393876031903,46193.38095843053,13800.096644714125,1.6528238836838982e8,1.2159689813498327e8
0.0004699999,-1.101399612144216,0.0003259166322609995,62.74998093458978,1.8931007603626264,50537.54990334843,13786.98739249726,1.2977729049732488e8,1.1969213082099994e8
0.0004599999,-1.1007868270517183,0.0003278034002103549,63.225565392582794,1.8930450215103702,51623.6797984291,14319.282483416357,1.6907808738463894e8,1.2902433745179519e8
0.0004499999,-1.1002581186924991,0.0003288497260956852,63.38125248924567,1.909494540622937,48385.48501973874,14892.480297196114,2.11533045958132e8,1.4671517907862976e8
0.0004399999,-1.0996664271273846,0.00032720626777014246,63.227057882311804,1.8591755248399722,42935.98234702812,13282.104890258095,1.46691493120908e8,1.0891892484215902e8
0.0004299999,-1.0990399636491026,0.0003265697609960863,63.549850807317625,1.8450759625844912,42548.92418854181,12292.849615033185,1.1138763678685293e8,8.958705768764028e7
0.0004199999,-1.0984363344057007,0.00033312838470918196,64.31271004472093,1.8226447015570388,37524.696382347815,11810.175330466964,7.642742162331046e7,8.616814689563051e7
0.0004099999,-1.097757310980936,0.00033542095843619457,64.64008020382346,1.8139958056878065,34582.45235678122,11931.052578824781,7.758129077512275e7,8.694747359288292e7
0.0003999999,-1.0970896103745298,0.00033195880704802935,64.66115377610024,1.837024890758927,34941.55542029194,12662.528907580514,1.0609332261699949e8,9.258642600079629e7
0.0003899999,-1.0966025320182409,0.00033365824266004865,65.55073173572094,1.8761918983127364,37907.87887750371,13733.284469280365,1.45478420505971e8,1.0870004573612192e8
0.0003799999,-1.0961387120929673,0.0003357085854466849,66.11049078171662,1.8947885800345525,36337.67494863676,14324.047389421352,1.5661833811271688e8,1.2181774154144618e8
0.0003699999,-1.0956170763108977,0.00033387937642652236,65.93941613232174,1.862806528382429,34842.401141066985,13052.587957075051,7.638075413209103e7,1.0944865058343443e8
0.0003599999,-1.0950634285177727,0.0003333244396341109,66.09766783160575,1.8698777778073397,42720.42066055775,13044.576653515642,8.107612846950872e7,1.0389358071061046e8
0.0003499999,-1.0944044460976576,0.0003379370387596311,67.2481737848274,1.8873956136309276,46958.37116629856,14108.02333554041,1.1740243270460327e8,1.2485123928049366e8
0.0003399999,-1.0937820179426563,0.000341597253005445,68.29966278969539,1.9327223815862857,45177.152472234586,15548.210234250397,1.6294954139116153e8,1.642069598673057e8
0.0003299999,-1.0931019033075409,0.00033958068951537467,68.11649865893077,1.9484943978326268,46489.9440792669,15291.490261661758,1.8124134060121045e8,1.5588903108676443e8
0.0003199999,-1.0924259088252333,0.0003413709278259806,68.02278450099773,1.93899108357218,51467.405666326085,14200.556374568478,1.5085805944362468e8,1.2401829366391425e8
0.0003099999,-1.0917078957446495,0.00034163596845638265,67.81414623225653,1.9545235167999706,56922.328280163114,14941.89625581408,2.1958980762870142e8,1.3308386599638645e8
0.0002999999,-1.091081625183985,0.00034422600233262,68.2035212167601,2.0023324946240155,57423.270917992464,16401.70505148508,3.529828904235138e8,1.5662477613963225e8
0.0002899999,-1.0905488177964056,0.00034540490928801473,68.89128686189304,2.0122867695452347,49006.131660842955,16424.64384988391,3.4539289495450324e8,1.558683735662868e8
0.0002799999,-1.0899191990832033,0.00034437092406334997,69.42195526697495,2.016361396612019,56039.3948716503,16328.441682655812,2.892033227532924e8,1.4687928337338406e8
0.0002699999,-1.0894121677511333,0.0003418139089171888,69.43490810392463,2.011210756031718,66599.71816777771,16192.71994456678,2.5712192361564216e8,1.400539839154944e8
0.0002599999,-1.0888060869568361,0.0003428460686192798,69.33401978559772,2.0158970068971964,67440.02931756871,16379.658480560449,2.87755771690462e8,1.468307077975407e8
0.0002499999,-1.0881351326795712,0.00034261547058908327,69.05901113693312,2.0395322814505716,65921.50262137236,16909.27411085196,3.480689703531815e8,1.6509088678881344e8
0.0002399999,-1.0874286442539454,0.0003409532885475709,69.09465978442304,2.0650643599009526,60492.26808237663,17237.37047083337,3.986765045105666e8,1.747692900366855e8
0.0002299999,-1.0868061136156255,0.00034332902361441307,70.37809103600358,2.096779370056268,54944.051451771105,17626.44634333519,4.070963035290394e8,1.770765758309147e8
0.0002199999,-1.0861832084211727,0.00034897080337358607,72.31611828052024,2.1748603828687436,53143.09856963546,18537.661497380563,4.5746899198613906e8,1.9223333339272812e8
0.0002099999,-1.0856506972010531,0.0003504153367194814,72.93045233953356,2.173956745023528,50514.94622049238,18682.493833975623,4.864812989413151e8,1.8785910355899352e8
0.0001999999,-1.084935527351992,0.00034791623176068235,72.01934910212537,2.1114402507106287,59920.710791555546,18295.237169584892,4.60041846417903e8,1.787824618248481e8
0.0001899999,-1.084120603821096,0.00034565458443928883,71.28904482295314,2.1143939792036446,71734.1021013998,18861.990847341396,5.3186439263609904e8,1.8934670297700664e8
0.0001799999,-1.0833971878364062,0.00034687137568022,71.85576689142337,2.1567814599505843,79145.95158435802,20256.851419628016,5.755832522115877e8,2.24856835918533e8
0.0001699999,-1.0827335717679103,0.0003491037025773721,72.77883598152597,2.1660468797343144,78228.57123028448,20759.155359220087,5.3384890361008817e8,2.421011220148431e8
0.0001599999,-1.0821072178588271,0.00034953917217091143,73.24940474483357,2.172727856819436,75142.03941477726,20401.605364194074,4.6992849218770623e8,2.3228111633010298e8
0.0001499999,-1.0814764036322253,0.00035219744226426395,73.89267454238758,2.224754903733975,77594.6153971926,21148.14270254391,5.3470603275969493e8,2.3445446657497415e8
0.0001399999,-1.0808575945702343,0.0003569500252069527,74.96417232414633,2.291726196666873,83346.51419728807,22490.249638518908,6.044972239910702e8,2.5910708549863106e8
0.0001299999,-1.0802362828397283,0.0003593549677566369,75.67970867413969,2.2678646598850833,79007.96744668402,21126.94125296795,4.868316705447817e8,2.285952164780237e8
0.0001199999,-1.079648270179217,0.00036065029134734204,75.781176974827,2.251078482576087,76383.93139789847,20645.62470961802,4.05916871101268e8,2.2662210007946238e8
0.0001099999,-1.0789335918800782,0.00036201868909849363,76.5204288149525,2.286139300673565,83831.28284229356,21105.412071512623,4.03964513953289e8,2.3209770820620963e8
9.99999e-5,-1.0781381015339473,0.00036500091845134485,77.13776265451119,2.3106313807449803,81347.85197234075,20571.695460069877,3.83589664131798e8,2.1179801236198798e8
8.99999e-5,-1.0774773193954688,0.00036712363851879064,77.49173523189404,2.3772785788948094,79714.77027335373,20982.83888374318,5.3379108800031644e8,2.1499448201600483e8
7.99999e-5,-1.0768863637964061,0.00036425527879243154,77.61065486278703,2.3808820552638568,81478.20762590988,21906.847746242904,5.810048258027594e8,2.3408258770795593e8
6.99999e-5,-1.0761303194057044,0.0003616516511507201,77.46888124978051,2.3245361969375784,85006.90788174591,21747.204767907628,5.0754019635440403e8,2.3967327361839795e8
5.99999e-5,-1.0752817564946862,0.0003670489236501024,77.85002224295326,2.307593914281148,84519.79680432266,20425.746900156162,4.1369734804253536e8,2.00581330636131e8
4.99999e-5,-1.074665007260274,0.00037060574224112976,78.45202747325406,2.3041848598440557,76465.75266478142,20175.312994411914,3.52774148505538e8,1.985741490391891e8
3.99999e-5,-1.0740256523013691,0.0003756100485094441,80.01685514382305,2.3118697842761446,65625.79559289887,20494.322865381393,3.28510033877431e8,2.014477451321769e8
2.9999901e-5,-1.0733653450648049,0.0003817533136759644,81.61502062997218,2.3068728294438037,72832.47053024915,19739.781087419455,2.1979917629859266e8,1.7878873292667416e8
1.9999901e-5,-1.0727790084601185,0.00038467033900276676,83.22668496637117,2.379101703095524,79595.48704524293,20483.078688764213,2.5601899584111547e8,1.9396654427287862e8
9.999901e-6,-1.0721502558571092,0.0003825322613311172,82.9033687497944,2.380585618282057,77165.97045490016,20487.999917310157,2.9110535596251816e8,1.926003379153151e8
-9.913492e-11,-1.071411658960468,0.0003829720181473705,83.0746190056126,2.3686069996730104,67567.77771222153,20150.845455151837,2.9905935679052246e8,1.7571958324403843e8
-1.0000099e-5,-1.070686726441132,0.00038563886068407056,84.19858126925638,2.3874368898238787,60879.864577130975,20342.605089859877,2.896232588665507e8,1.744942366533938e8
-2.00001e-5,-1.070004315434101,0.0003870369810670651,83.92122455244997,2.365254180563615,50830.294437054676,19693.037670286783,2.3389425802173734e8,1.660833667745247e8
-3.00001e-5,-1.069213709035695,0.0003920545774330205,84.53063068030617,2.3522289224121344,58470.97775543255,19209.417834183725,1.774630051906823e8,1.6745914132745358e8
-4.00001e-5,-1.0684069898875392,0.0003958759162613633,85.66692791071878,2.4101433013917557,69818.50656510181,19311.714841928497,1.7837908201558232e8,1.732499966771626e8
-5.00001e-5,-1.0676237069705878,0.0003923088936482679,85.72709916094446,2.4279329810761414,60999.94209829152,18966.029474610947,1.4707787474605674e8,1.6584012891580394e8
-6.00001e-5,-1.0669440047387027,0.0003898406428352656,86.11096310213675,2.432915062269085,44108.628173509016,19170.729762710347,1.1089486610777666e8,1.77990908807743e8
-7.00001e-5,-1.0662954443444526,0.0003946469857199434,87.51245445485682,2.447572636519979,43086.71388551842,19079.955383667362,-1.47637051468703e7,1.740290931185595e8
-8.00001e-5,-1.065588864846906,0.00039769627869514434,88.6281967781155,2.4536130354809442,41714.07616401073,18903.879109602738,-3.838277503426012e7,1.6995917857522628e8
-9.0000096e-5,-1.0648051965986844,0.0003979554020858489,89.28683993871779,2.4665031964293584,47349.8841940401,19199.17064001381,6.256667199816215e7,1.6876753571640545e8
-0.0001000001,-1.0640636370192031,0.0003995047551252255,89.91143550765466,2.4678822106418195,56758.675957394014,19275.73074748442,7.775737633155707e7,1.633386140733247e8
-0.000110000095,-1.0634003947193353,0.0004031936412518281,90.37843533552217,2.4858419538458008,67324.12111638638,20008.481869805313,9.150876125437814e7,1.709536884312488e8
-0.0001200001,-1.0627063701025352,0.00039906772823021487,90.53680320300396,2.475582133038041,60585.983322848246,20340.27314925787,5.244317693263528e7,1.7780566791396692e8
-0.0001300001,-1.0618484876673357,0.00039782951661505,90.50996182240574,2.4882408635178144,50813.52475884425,19909.36937185751,1.2535157063773533e7,1.6610988014089382e8
-0.0001400001,-1.060992385309672,0.0004000178192074475,91.14497039938857,2.5500442040287536,56549.974752433285,20547.19405076981,7.91507562317763e7,1.705025474822665e8
-0.0001500001,-1.060216994824844,0.0004029445438497957,91.42489271993695,2.5835079968086303,72662.42811487339,21125.237725418498,1.1359349844994834e8,1.8934593752598256e8
-0.0001600001,-1.0594512915221843,0.0004019687815778699,92.37126041636886,2.6511597130294757,86156.65113893607,22201.406236643743,2.2864425034377563e8,2.077704026354957e8
-0.0001700001,-1.0587046160915268,0.00040084977353709153,93.93000235818644,2.6928961357946513,91381.59498023937,22896.846419916037,2.7118359693870634e8,2.1751452172489116e8
-0.0001800001,-1.0580759475925492,0.00040267746963411534,94.9544397617547,2.7193532395664555,100484.18131731823,22864.09268565396,2.8894427298434883e8,2.145312002627435e8
-0.0001900001,-1.0572263246393647,0.00040447110594044305,94.94913316284415,2.754305574829317,109376.72000039223,23600.321587106882,3.855644802164327e8,2.301513935723707e8
-0.0002000001,-1.0561302117143947,0.0004033464606856758,94.77353391049307,2.728610289971075,113069.37346036127,23572.909613111093,3.89610137637657e8,2.2977932266476858e8
-0.0002100001,-1.0552756845299378,0.0004028399448199523,95.08793508121721,2.7096256093286426,110959.17475932644,23216.799803648522,3.573324410140903e8,2.1995292841153988e8
-0.0002200001,-1.0545872760844184,0.0004008674078115785,95.10691182723531,2.671789076440238,110351.2579061639,23225.0471431554,2.763583277131328e8,2.1978146611891824e8
-0.00023000009,-1.0538225559855667,0.0003991341971506118,95.50580963946307,2.665761076638613,111886.99603085357,23072.63561485251,2.2245714612922582e8,2.1728367220870048e8
-0.0002400001,-1.0529527234023441,0.000400224373500636,96.21873238251378,2.6769517136247707,101371.91584147226,23328.381843331023,1.8717927772948048e8,2.2297783585008353e8
-0.0002500001,-1.0521221315170657,0.00040581120674834474,97.56521413105118,2.706885424977407,113468.06599234403,24571.418670468658,2.4087920453497937e8,2.47543244470657e8
-0.0002600001,-1.0513406101400935,0.0004088285765509334,98.66109895897371,2.7355163132132256,124141.28889811867,25785.1161422795,2.83795905195729e8,2.6731750443101332e8
-0.0002700001,-1.0505464275921739,0.0004120976907321781,99.56036728062773,2.8062676438337686,128227.98058469231,25956.615510568234,3.377825772641585e8,2.7755104634611887e8
-0.0002800001,-1.0497078624999017,0.0004142111381538747,99.38733722047203,2.7958246730544873,108761.00513204042,24975.829406700308,2.944719555220757e8,2.638188488149628e8
-0.0002900001,-1.0488787575713676,0.00041704853518828144,100.03949078657111,2.759851044434245,98761.87295327944,23845.359907015612,2.0145199567581892e8,2.3279706574708283e8
-0.0003000001,-1.0481211054412378,0.00042199966105834353,101.39608196368486,2.7872381859069453,103952.46480800703,24093.380010794248,1.9904386200347933e8,2.282774966174549e8
-0.0003100001,-1.0472997956004433,0.0004258932362193674,101.86072794738881,2.865143320354562,110490.70585533003,25693.509980818486,3.60662420047235e8,2.675194978675387e8
-0.0003200001,-1.0463991183426533,0.0004266033828223127,101.63011669320178,2.8437436779403087,109676.80456898895,25843.62773754214,3.179486508469504e8,2.868176765352992e8
-0.0003300001,-1.045513165699324,0.0004256829577974776,101.8928394758065,2.8430341623684803,103475.68287861052,27011.90556802072,2.993784417486138e8,3.3128761461880237e8
-0.0003400001,-1.0446188549363467,0.00042818088763037324,103.09426372954208,2.919278361861781,110958.27492050202,28006.12209232987,3.5251166606071645e8,3.5793069827077174e8
-0.0003500001,-1.043722673215508,0.0004332793563697145,105.4253105517552,2.983898242647474,115572.75302267693,26903.917388019083,2.307999637699699e8,3.0850794654808295e8
-0.0003600001,-1.0428710972636321,0.0004347492114110537,106.93195475612502,3.039265015026083,117628.31578981178,26574.762399074505,2.2861389476337117e8,2.761808761514627e8
-0.0003700001,-1.0419363542832294,0.00043532817967714075,106.99089313176108,3.004010326835745,114748.09688064897,26384.71804888512,1.0509387792758404e8,2.748338788691198e8
-0.0003800001,-1.040903467055697,0.00043900326353648873,108.41704850405759,3.0764993259360667,114858.8855674001,28796.253027207513,1.1843938195168485e8,3.468462724377625e8
-0.0003900001,-1.0398979050563515,0.00044140418777846043,110.28243993982731,3.1803353985494027,125539.88418424121,30939.82167060573,2.5915975414704376e8,3.9962665175993097e8
-0.0004000001,-1.0390266899367566,0.00044161990909116403,110.73303053770482,3.1503307039784447,128711.19655813761,28929.024821613162,7.280152826825473e7,3.433415459816333e8
-0.0004100001,-1.0382298729858643,0.00044402681307808515,110.53540205438085,3.098575063605175,132776.6983269777,26707.466392731454,-1.1788424531277598e8,2.816391419109558e8
-0.00042000008,-1.0373115708963376,0.00044887945834219304,110.51657387255915,3.1085256296154764,132600.3261140239,26643.074192854234,-9.868668027360381e7,2.8011552938511187e8
-0.0004300001,-1.0363801624839102,0.00044778379831828327,110.36361199726225,3.0550497255988214,129982.98666560302,25400.52102093179,-2.307448328963362e8,2.5949521126699376e8
-0.0004400001,-1.0355139712940806,0.0004479774654995743,111.90356377829305,3.0935022715860945,142048.73038150012,25559.743921938996,-2.6866086084538144e8,2.5066367780402756e8
-0.0004500001,-1.034480718546189,0.0004523907450526822,113.15837643275604,3.124786829853513,147533.52928068725,27022.427319232094,-1.5616910409137475e8,2.836960001158198e8
-0.0004600001,-1.0334773260946322,0.0004516670594623212,113.47875756246123,3.1535283003254846,136293.98426073007,28397.399243949905,-6.551597191724122e7,3.122552192613526e8
-0.0004700001,-1.0325203541885877,0.0004479322098600229,113.5610387894319,3.211159769766966,134656.34214330692,30073.86677880343,8.352518646417454e7,3.363125453388111e8
-0.0004800001,-1.031682125426723,0.0004468706628422143,114.27891668393765,3.2629598230972685,133184.85943295393,30452.202339219253,1.0497139480262335e8,3.3307905424553496e8
-0.0004900001,-1.0308239574890228,0.00044848881934791355,114.75321899907009,3.238189224532673,138657.54935505398,29414.14561373422,4.2399871898575924e7,3.134280141043736e8
-0.0005000001,-1.029947738329383,0.0004484371194141739,114.06198655772741,3.191355844062931,141053.10643887188,28659.067365844447,5.4485887926817566e7,2.936779520630698e8
-0.0005100001,-1.029035887605135,0.0004513243333833904,115.14077016974417,3.2431130461557847,136791.94700309786,30751.92020441533,1.5136482583633983e8,3.3405242618735385e8
-0.0005200001,-1.028092656995342,0.00045301128862145135,116.48100675327822,3.2448634053202867,133753.4365067713,32218.802147003702,1.690575453538221e8,3.7564954249026316e8
-0.0005300001,-1.0271388056542519,0.000449228811726543,117.27900812393005,3.214107269227746,119543.23489870381,32085.725959369804,5.359193471126898e7,3.745781082632008e8
-0.0005400001,-1.0262279533005614,0.00044348002979555486,116.96293174211277,3.251325002074172,113995.23414573703,30938.428787901245,-4.179195649324476e7,3.4410479004067117e8
-0.0005500001,-1.0252992601410984,0.0004468833493671991,117.57035164776423,3.312699213455997,121863.80728477889,31158.610211044805,9.105687209933516e6,3.269051091481065e8
-0.0005600001,-1.024460537008022,0.00045375308026854836,118.9416006011105,3.3553779672295496,133422.06068893077,31906.65551071585,8.372346397743441e7,3.31460120110056e8
-0.0005700001,-1.0235899586236143,0.00045369226100428454,119.53605705369216,3.3780610596125675,126961.14907848596,32541.721719255533,1.6377323192343014e8,3.604958578600518e8
-0.0005800001,-1.022581173621879,0.00045084383436069065,120.38723709260181,3.3926840044319104,120844.49518054674,32983.19476934754,1.2384172963640928e8,3.758896285410776e8
-0.00059000007,-1.0215650342077847,0.00045110002852842974,120.8455982354001,3.4290079910539943,133591.17512801415,34014.096832644515,1.1584190251598816e8,4.182554123251969e8
-0.0006000001,-1.0205601356946246,0.00045422515591409007,121.6283499603966,3.461455851330694,132678.30647046215,34652.165734531154,1.7214903255445686e8,4.328669429906355e8
-0.0006100001,-1.0195145562792887,0.000451381479834756,120.69997067132128,3.4609112163740505,123676.8599171071,35108.902322284026,3.148495842382267e8,4.5957931472981393e8
-0.0006200001,-1.0185260756657,0.00044783726372280805,119.38429819837198,3.459300550004589,128949.42407330059,35599.16237295284,3.3369553482698107e8,5.0724226918990254e8
-0.0006300001,-1.0175858224555867,0.0004457223701734606,119.93659487647452,3.478945311856144,123698.89398509072,36248.21664563703,3.0389440075634634e8,5.377622694185932e8
-0.0006400001,-1.0165849339286575,0.00044751515717431263,121.29786322035896,3.5169160476431123,122712.51884640213,37640.43922523792,3.04657136966556e8,5.704970227145177e8
-0.0006500001,-1.0156040823085326,0.00045132925715272185,123.23006092909817,3.5119288126372554,126955.91977715156,37400.705155357624,2.1702809476879615e8,5.677635328456119e8
-0.0006600001,-1.014590194555656,0.0004545936536307116,124.67457944360284,3.5448645802957444,135891.92288251378,38366.78957811233,2.647887824511262e8,5.920436105742165e8
-0.0006700001,-1.013574349705376,0.0004564610745003826,125.78926066943387,3.6157970824791072,144553.50680591806,39905.237849906494,3.4375249097953683e8,6.294613821712306e8
-0.0006800001,-1.0125002559965002,0.000460547534384836,127.0697199272624,3.6564972325683436,149269.31971989913,41271.21466694787,3.331915513024855e8,7.06786101401305e8
-0.0006900001,-1.0113074996432787,0.00046587450681377223,127.78685287866226,3.743387912471257,155277.20255301244,42497.9427909193,4.472396437618867e8,7.186570736297355e8
-0.0007000001,-1.0101213610400364,0.0004691094851562007,128.5432129409982,3.783464603064884,156287.9160313649,42338.87162391262,4.299398325011106e8,6.947176214764556e8
-0.0007100001,-1.0090385189014377,0.00047034207299099015,128.77557791819572,3.7296252527994915,148935.03019755677,41250.202201095424,4.2536069896573675e8,6.334266128809928e8
-0.00072000007,-1.0080570986591992,0.0004692394783628012,129.29056999436938,3.7540111629558974,151184.8117616619,42846.50624409154,6.763590298954488e8,6.614614652054547e8
-0.0007300001,-1.007048109444816,0.0004740439938314917,131.9032434069754,3.8511529449856585,163500.00487976221,47726.57274448573,9.239096601280402e8,8.359014184019564e8
-0.0007400001,-1.0060862007561444,0.00048390082642971855,133.99933020871686,3.9495707564554303,181549.28524645907,49901.646810499566,1.0408279031828994e9,9.040190248710915e8
-0.0007500001,-1.0050808434672127,0.0004887349658894765,134.90104505998832,4.016625488353743,202365.84184967328,53691.77966109347,1.2497160097454743e9,1.0646067791466528e9
-0.0007600001,-1.0039849742964888,0.00048676223308918696,134.89535881366913,4.015504690720229,197663.998069834,52737.69161699357,1.2365860780830035e9,1.0255572261991867e9
-0.0007700001,-1.0029091173773836,0.0004887486578320405,135.87872326014968,4.070041332886148,181854.80399825054,53789.31813514621,1.2051854449587455e9,1.119474631827331e9
-0.0007800001,-1.0016908096724535,0.00049257855883461,137.43869534508124,4.210530905971716,180217.6823108705,55861.022691516366,1.3713264862394416e9,1.199476448711884e9
-0.0007900001,-1.0004348949208473,0.0004931003463320781,138.7529583883996,4.280127749637124,191117.89478551983,59553.45667531927,1.4984291816990557e9,1.3498135721095557e9
-0.0008000001,-0.999279292414996,0.0004956783811039138,140.25171336789884,4.318465595355243,194609.642777946,59902.834900958886,1.494390831480124e9,1.3500934376473773e9
-0.0008100001,-0.9982624812932114,0.0004920689322865536,140.9376604826214,4.335400299873523,208702.64897143384,59502.60196075257,1.5752591569981978e9,1.2932640238388166e9
-0.0008200001,-0.9972907082034005,0.0004898142660222276,142.04923382295604,4.413930364303767,221971.01385799935,61781.654846679696,1.8897388435805676e9,1.3390545322342205e9
-0.0008300001,-0.9961770163107023,0.0004937202776777246,143.2339384874974,4.468187341285344,234089.89464129903,61943.93619698043,1.9808606108947642e9,1.3089588606310916e9
-0.0008400001,-0.9951536432373626,0.000499967453315077,144.9285058848555,4.450966005609965,229838.82272601707,58673.127254165636,1.6689965052173388e9,1.1290815436498997e9
-0.00085000007,-0.9941444015522862,0.0005017285361521584,147.6260552809237,4.483773754174749,224116.26332567734,57891.834071369085,1.6006245219445586e9,1.0377951577731677e9
-0.0008600001,-0.9930129665705908,0.0005013119613629159,148.68875470155936,4.547306979973207,232568.85971010677,59733.48006714882,1.8542269632673483e9,1.0754513151451342e9
-0.0008700001,-0.9918011178193011,0.0005044495587721889,149.66379950129752,4.563991410525608,240327.13516933934,61607.38804932125,1.966206002935274e9,1.1528193145423071e9
-0.0008800001,-0.9906617795565577,0.0005089956896652997,151.99079159499357,4.602629168986173,250235.5934370524,60343.33993831682,1.7883199953653166e9,1.1142940730810454e9
-0.0008900001,-0.9893653886764803,0.0005121978092686103,153.1244946321436,4.6591047256341485,268058.6937186996,59233.541488924144,1.820591635580661e9,1.0495406868019106e9
-0.0009000001,-0.9880478541172071,0.0005112446055123754,152.83408041366815,4.652304573691708,262968.2664218114,60097.40615758113,2.013895466060045e9,1.0555737574779187e9
-0.0009100001,-0.986808454549655,0.000510041248788283,152.75454689185818,4.695265462262227,251554.17395645677,61099.24091678747,2.2195656450545745e9,1.0784746608641846e9
-0.0009200001,-0.98557647293648,0.000508280915092717,153.5074701415533,4.795630948493526,263625.9548091917,63279.945941000726,2.371894499155826e9,1.162379742224186e9
-0.0009300001,-0.9843611076719432,0.0005082970676361403,153.62220446697222,4.812145494717781,273147.5272471452,64842.40296894728,2.2830538123077865e9,1.258422655310997e9
-0.0009400001,-0.9830890880006101,0.0005116926552336517,155.72098773355808,4.863332653135733,276752.22277562093,68016.61772162863,2.3656550110372176e9,1.4164703674938843e9
-0.0009500001,-0.9818658752924236,0.0005127057378774857,158.7289023317838,4.959395649242691,281826.09432564385,75547.43192108299,2.8504113822663374e9,1.7708358251187248e9
-0.0009600001,-0.9807113192241774,0.0005161541925353951,159.81872370171496,4.9979567651425825,279071.0612298604,76778.47592066649,2.9524552540349946e9,1.8318411115067432e9
-0.0009700001,-0.9795075677039873,0.0005201555736052581,160.3814312745786,4.989395862769773,281006.07812903804,76878.07753160076,2.848097465080098e9,1.8618530780769835e9
-0.0009800001,-0.9782952406141869,0.0005176484389455916,160.1515161985253,4.981074043254001,278506.51872617146,78933.45773318183,2.9009118567835026e9,1.9875039441201744e9
-0.0009900001,-0.976983286132488,0.0005178062925799472,161.24057210702404,5.024424716950943,288918.5326800708,81303.96619794083,2.985119734831318e9,2.0572313898046813e9
-0.001,-0.9757445590756137,0.0005200574350737347,161.86402862503974,4.982994723907146,286525.9952906417,79041.19460066884,2.719967305848283e9,1.9366258543637793e9
-0.0010100001,-0.9744493870266553,0.0005205467415787922,162.76817488153387,5.0319044820521235,272722.6218926871,82569.3514892083,3.029623648964858e9,2.0978396651202924e9
-0.0010200001,-0.9731602426459653,0.0005199762488247271,162.75481221957202,5.108759020881811,274054.7243114525,86775.00957873081,3.4564361022435236e9,2.3112454494617243e9
-0.00103,-0.971847704498796,0.0005235669466825987,164.27408423154966,5.1577026979484675,278768.71985830035,84165.09190335785,3.3880184465199184e9,2.08978585399978e9
-0.0010400001,-0.9705662850208872,0.0005308877866061655,167.61610224775896,5.2600641927374765,287889.4092862334,82902.35188223027,3.412592366299855e9,1.9378557934083078e9
-0.0010500001,-0.969257759809819,0.0005348387501679034,169.98932754923078,5.2708456234289525,309246.76228851196,80565.0792806249,3.1699037793005295e9,1.7880443987402449e9
-0.00106,-0.9680141126005651,0.0005422999993926955,172.64009759986132,5.288432091885757,314525.9674946452,79226.4911313493,2.9874388413134623e9,1.6689142848711653e9
-0.0010700001,-0.9667543100453403,0.0005509548927956101,175.9643110601954,5.427406680833109,331068.98460388335,86699.49679530654,3.3059273620025606e9,2.0080308308265285e9
-0.0010800001,-0.9654520806647623,0.0005547874640320251,177.09385367581254,5.491484768964323,330661.54015836824,90680.0416501227,3.18948963294248e9,2.2686665574506407e9
-0.0010900002,-0.9640742542104952,0.0005572067633915841,176.57829376519794,5.431132687868515,307385.70663145545,85137.93446402531,2.830394768334324e9,1.987279014902128e9
-0.0011000001,-0.962679611306706,0.0005574870165062223,177.9290484483686,5.409398619837086,279964.3474603191,79075.2540293596,2.593666814925315e9,1.6366917585193582e9
-0.0011100001,-0.9613733246787964,0.0005619327404731036,182.165121100636,5.529416816767015,277837.83579151257,80587.30503155211,2.732955497692814e9,1.5977761567662442e9
-0.0011200001,-0.960080756909822,0.0005657479022689424,185.39801860369423,5.689436838858442,268497.7928218576,84106.27801581212,3.0353185602715955e9,1.7099518593092332e9
-0.0011300001,-0.9587401445241507,0.0005718242245850953,187.81782021274006,5.818997035796606,266478.36493253795,85644.95191500978,3.174639521218115e9,1.76318217961554e9
-0.0011400001,-0.957305170309254,0.0005737847088472539,188.7739596003475,5.846845515818699,276174.7230780674,84511.92476774752,3.1444140877943425e9,1.6847496850016978e9
-0.0011500001,-0.9559436426327997,0.0005692896511629884,188.4086686205781,5.748668696537313,281770.84812208265,81724.41926569892,2.9024568395784116e9,1.5674656354439166e9
-0.0011600001,-0.9545390174054191,0.0005676366845170723,189.8615238055832,5.781799992250968,265723.44164050196,82761.9512735383,2.9886903109767766e9,1.61647236644299e9
-0.0011700001,-0.9530251440752767,0.0005684448427463831,192.46296838346282,5.895597070576883,259577.7266767325,82947.0602873069,3.0206404625502577e9,1.583785866751378e9
-0.0011800001,-0.9515916210597333,0.0005722102277813081,194.53849877396388,5.961207678755368,267775.7966644389,84199.45764985256,3.074654378345329e9,1.6052671536535025e9
-0.0011900001,-0.950323549850384,0.0005769487848731896,196.0660250072229,5.984954183909049,278808.6217882557,85780.22580286581,2.9827727166776943e9,1.6847302049289227e9
-0.0012,-0.9490684491929342,0.0005781643465806338,196.82830894599675,5.941314050943643,300502.45934993564,88024.18451753644,2.688174941437465e9,1.7637381145889306e9
-0.0012100001,-0.9476402848867298,0.0005817707492493415,198.70790221560532,5.989623181199983,311667.8867452588,86734.93981883691,2.2688170047823153e9,1.6840480620113146e9
-0.0012200001,-0.9461739486074947,0.0005842014993402942,200.9989514750349,6.034971867634596,326552.1099884701,83133.36451129844,2.0307095042139256e9,1.4443661812066982e9
-0.00123,-0.9445975008390111,0.0005879191058059688,204.34321575865152,6.099149145329725,320649.4193108775,84470.43341511798,2.0782431633230205e9,1.4537696001717663e9
-0.0012400001,-0.9430713702488619,0.0005929922378184087,207.29650478936156,6.1558599125818585,307873.37136836763,87404.8815043662,2.1322893836888065e9,1.5170814005748484e9
-0.0012500001,-0.9417238390058005,0.0005965102799517322,209.52412226251155,6.262870310074,310625.99864835193,87790.69216653053,2.4909816914331837e9,1.4566453654323359e9
-0.00126,-0.9402971682512018,0.0006014402687920635,211.76026653347103,6.362345453189183,332974.99738366157,87350.59379682227,2.7327069206400423e9,1.385388272030154e9
-0.0012700001,-0.9387811851065173,0.0006054710306430297,212.62928834957322,6.371607500136176,342276.8425981594,88117.21279835039,2.7759015403920517e9,1.417748444934471e9
-0.0012800001,-0.9372082534940981,0.0006049599990909599,213.0973237984493,6.323024138089631,338363.21938352846,87671.53760514474,2.4130129936044793e9,1.4115839417353685e9
-0.00129,-0.93568570846664,0.0006087206005685137,214.51562649266592,6.325989733735623,325513.95459350565,88019.32441612845,2.0124191820516508e9,1.409741740482754e9
-0.0013000001,-0.9342190748742474,0.0006130669514090003,217.14884402495017,6.419088369796625,339652.7125880485,90260.85747314109,2.279500033530346e9,1.429913358338885e9
-0.0013100001,-0.9326525384505273,0.000614357724938996,220.28602471522203,6.436806842907466,344194.16289318,89818.37378120859,2.145212135485621e9,1.376277934634491e9
-0.00132,-0.9310653724068727,0.0006199650606504603,222.53383482764912,6.5360648974230715,323197.15710194,90580.28141855895,2.0809551019152863e9,1.3965740910768516e9
-0.0013300001,-0.9294392719055657,0.0006251933822517733,223.48986938506673,6.645638215293587,314801.54601543804,95986.70373496608,2.333376563695837e9,1.6439738101308663e9
-0.0013400001,-0.9277294252384295,0.000624620995312416,224.65322606123792,6.61959816056027,328719.92390004545,96645.55520341572,2.2528119485862193e9,1.6258530997545407e9
-0.0013500002,-0.9261084173073729,0.0006255733403509699,227.97409384934417,6.6495227952346845,322964.7986183092,98319.93962183161,2.0936664815378537e9,1.6982245287648454e9
-0.0013600001,-0.9246240150939214,0.0006252124339029196,228.73531596700732,6.648886206826085,323450.49772099627,98182.27431891584,1.9464393338480358e9,1.6765239997738056e9
-0.0013700001,-0.9231145735041605,0.0006260343554181953,230.13134384454386,6.675594308972438,351945.4420135215,98720.30343955522,1.8281884629392874e9,1.6095401092331607e9
-0.0013800001,-0.9214882791444223,0.0006281267376951644,233.05672231868635,6.784598308272356,382215.54015229485,99896.05539584513,1.7245165119314075e9,1.5686783926882412e9
-0.0013900001,-0.9198215713502542,0.0006313742813336293,235.7570497166171,6.923431701881686,391064.39520035556,102804.01693675805,2.0344321043715184e9,1.7141646371913693e9
-0.0014000001,-0.9181987850398634,0.0006322979153321251,238.53064314254638,6.960706606146293,386528.24249135866,99966.74762666333,2.017263717788567e9,1.5997685985051217e9
-0.0014100001,-0.9164924173244675,0.0006297218220747966,238.16350360705695,6.898231059979131,369165.9484780139,96299.21887666795,1.69217150070854e9,1.4389495708943908e9
-0.0014200001,-0.9147892267724855,0.000628012966920639,237.48446042703705,6.8539824393072575,359581.28724965896,97492.81385922356,1.671901263988279e9,1.5007462371801565e9
-0.0014300001,-0.9132576521270415,0.0006266845916307682,237.76139695144496,6.944764741911077,367302.15613101824,100202.18747680154,1.7773880463925667e9,1.6689717240033827e9
-0.0014400001,-0.9117457429953317,0.0006290423805005154,238.2119656406616,7.014658086590973,373793.73849354975,100833.98823777205,1.821947672780234e9,1.6523030618472898e9
-0.0014500001,-0.9101108789518012,0.0006335819729443873,239.39052728554736,7.053226509981808,373991.5843440507,101731.09310363598,2.0242376202585943e9,1.6542892896437972e9
-0.00146,-0.908391972678156,0.0006393441115574044,242.15539660493437,7.238412848337521,376800.0720861052,109840.78614873471,3.1802711062050257e9,1.9884645641370182e9
-0.0014700001,-0.9067858812246947,0.0006392644677324536,244.22894813826323,7.350072556544617,370922.983337082,113697.43056968247,3.629689933264386e9,2.1556176656924295e9
-0.0014800001,-0.9052070475343715,0.000639042806793946,247.40050623913274,7.428891113197315,381355.55454021244,113143.13990816067,3.245828420772579e9,2.093608650178589e9
-0.00149,-0.903463306007917,0.0006457388437872936,251.01836283959094,7.478050679559631,390700.44129509886,111692.72446981487,2.7537497855323963e9,2.0512151470119007e9
-0.0015000001,-0.90172558267837,0.000657500653571696,255.93236865582242,7.556122897249414,409987.1672832514,112646.88264970409,2.595231879034635e9,2.068024509538409e9
-0.0015100001,-0.8999041468328154,0.0006573893590705267,258.59665426929536,7.6562248955588545,422515.7389906742,112046.6093844556,2.6717135203514776e9,1.989255772971501e9
-0.00152,-0.8981289611452684,0.000654454346029474,260.2067917337987,7.720566966262135,426995.62818075635,111729.0530814433,2.6848927279410233e9,1.9322361051023028e9
-0.0015300001,-0.8963369343111693,0.0006537261755042853,260.89529171652265,7.791830830946859,447977.23812322953,115833.56143785358,3.0362135209036407e9,2.075944154873103e9
-0.0015400001,-0.8944950509816088,0.0006598076734782673,261.935419066992,7.8948474421965225,415696.8886534947,121429.56237466217,3.4623419782868056e9,2.3098421770804505e9
-0.00155,-0.892747081550535,0.000664751074899998,264.1444534601604,7.963537426192079,379701.8821476676,119270.39827339098,3.381325145258611e9,2.1503809657651725e9
-0.0015600001,-0.891051608829383,0.00066976593463069,267.6467849074111,8.045047897884299,380892.0928904064,118094.70232549995,3.721893321366849e9,1.9285185848628156e9
-0.0015700001,-0.889201866521097,0.0006719803047068103,268.82364584760995,8.05900851165948,381389.67088764044,120234.3184377802,4.2631711638079157e9,1.9392057201450093e9
-0.00158,-0.8872473596133787,0.0006700441346645747,269.05575667573515,7.92340880514633,388232.3368296943,115440.19441559551,3.556212337828874e9,1.8031798187650163e9
-0.0015900001,-0.8854203201911441,0.0006696390613371268,271.52421029673263,7.864928029677802,423233.8905226542,113009.29640271471,3.0569234282305536e9,1.7448812561336033e9
-0.0016000001,-0.8835316753646837,0.0006719883721132923,274.31825557352363,7.890127984105978,453823.22349179356,115317.81878456149,3.1041631628366523e9,1.8379217435110648e9
-0.0016100002,-0.8816820589871334,0.0006741816829389384,276.8720802172346,7.9729674689912375,469185.1180113255,119644.43416707132,3.4662549130714893e9,2.0122793841367984e9
-0.0016200001,-0.8798464673793133,0.0006726481056584899,279.3396614411349,8.031379649206322,420402.63342320826,122032.65991831853,3.318190435332783e9,2.126334009049235e9
-0.0016300001,-0.8780157059062843,0.0006723259270646847,282.332472106622,8.061101485157728,393136.53036397643,119507.83799595306,3.066651205227246e9,2.0098123686909595e9
-0.0016400001,-0.8761281348823068,0.0006756615912603059,285.59382952361227,8.136381967713644,404376.1747029069,118227.29402334921,3.467176272918161e9,1.9328430048251283e9
-0.0016500001,-0.8741670839094107,0.0006766206535775068,287.0898227081259,8.209783839293337,432094.58990999946,119813.82878844049,3.7140123337269034e9,2.0763429146486409e9
-0.0016600001,-0.8720981869986926,0.0006764817380685452,289.00084619000535,8.263202400437303,466315.69762790785,123748.00508927937,3.8403231616844068e9,2.206193885185266e9
-0.0016700001,-0.870060991142791,0.0006815955165200005,292.5368086659434,8.348170085131942,495731.81023791444,130574.14920639612,4.33878795639952e9,2.398714424563384e9
-0.0016800001,-0.8680640559921297,0.0006864502616417558,295.08504493668914,8.408849558087729,515475.89915826265,131391.2053499771,4.403617208342349e9,2.4170862635079327e9
-0.0016900001,-0.866127117403147,0.0006917103716716786,297.52940623759025,8.516759600574016,542787.917335323,131913.1201583169,4.486543364743578e9,2.372225690558286e9
-0.0017000001,-0.8641103278358795,0.0006947483025062611,299.63322381895284,8.625396433406266,532097.6498161423,136669.30851537848,4.843205296504976e9,2.4955681037673845e9
-0.0017100001,-0.8620465543599274,0.0006979565102097557,302.2340015913505,8.695666633584612,516208.66217351356,136741.55870344825,4.52703328895372e9,2.4296987999849324e9
-0.0017200001,-0.8600213392359848,0.0006980763902026029,304.8367557869633,8.671706383377108,534379.5432054308,133465.52867486113,3.8630186846970453e9,2.2801939406323504e9
-0.0017300001,-0.858069927102415,0.000698358419980058,306.83169022859624,8.568266276838566,556345.0254626962,130362.8170348656,3.339550345609443e9,2.171225105768394e9
-0.0017400001,-0.8559393127646141,0.0007047474989416298,310.9331470801155,8.561218805980948,559700.5681551365,131434.91468652486,3.0378592954438925e9,2.1722828116943097e9
-0.00175,-0.8538216054695252,0.0007116431734021418,314.43279591954547,8.593019498680919,556433.898399295,135186.73921668867,2.659385262892292e9,2.194128225873254e9
-0.0017600001,-0.8517989581517809,0.0007164515416930678,316.8549109773646,8.62075597457111,554687.9169078523,136034.04577441944,2.0931157514380867e9,2.1902054846315727e9
-0.0017700001,-0.8498224735872418,0.0007169767676991732,319.8390123219061,8.654715508961702,577937.6996888653,135487.77086617835,1.5065679296086874e9,2.3341341017467594e9
-0.00178,-0.8477458129633898,0.0007139411626851241,322.02212614354397,8.750135054213727,599379.2380843943,136212.80308198856,1.375889035453261e9,2.3786064228900585e9
-0.0017900001,-0.8454842429255967,0.0007128574310929466,323.82620947706096,8.802205561084083,596835.5413907999,137461.27019122164,1.2430983530442858e9,2.400421592726706e9
-0.0018000001,-0.843120875928301,0.0007205166106712988,328.24053557695447,8.946386508227489,629981.2845892382,139974.5010072287,1.378961606741896e9,2.4867838649768305e9
-0.00181,-0.8409202113721711,0.0007302605302852234,334.2176270038312,9.111840447155151,650218.9265177717,142837.76427204718,1.5237787814859257e9,2.5738797148377233e9
-0.0018200001,-0.838717127339368,0.0007356666508311855,337.54310522556045,9.205945257126857,661867.8495302667,144068.15576535603,1.4329904559931948e9,2.6023205640972705e9
-0.0018300001,-0.8364328635662359,0.0007381799567980403,340.3189475443107,9.297975996014896,651830.6370474095,146133.3774926252,1.6901805387486072e9,2.7284717331951456e9
-0.00184,-0.8340539192005885,0.0007442221556638591,345.1610425578526,9.388424245888022,616403.56164259,146927.69281508925,1.384406211632852e9,2.695878993385112e9
-0.0018500001,-0.8317081821552996,0.0007520164664754555,349.8236987426177,9.533949789038125,588325.7554987232,148663.86194694118,1.4284544981138337e9,2.6088647447700152e9
-0.0018600001,-0.8294924561026913,0.0007535680195181981,352.46960778947863,9.555005647635413,592082.8217395783,149671.75304961155,1.1061924824453835e9,2.650896275477776e9
-0.00187,-0.8272069972477714,0.0007586814290813235,354.8707501768502,9.61232410397232,684818.7580185444,154548.40997180803,1.4856952738587484e9,2.9112944167952213e9
-0.0018800001,-0.824830189828428,0.000766273810839429,358.68840365305226,9.72387810792164,722962.8796693499,160804.48283290977,2.1241999471096325e9,3.0692329989884567e9
-0.0018900001,-0.8224303675172728,0.0007716564119430521,362.83332187926413,9.793724913208019,727333.9338079831,162749.92559451083,2.0832368161070116e9,2.996099446313169e9
-0.0019000001,-0.8199290337284544,0.0007756971072126711,366.84630414082494,9.83312984614835,751272.9023271124,161789.05578424127,1.424308331104026e9,2.9052242278153405e9
-0.0019100001,-0.8175167634063819,0.0007801176616654433,371.8372692220345,9.974386684245387,764747.0046642153,164374.41181691783,1.0701484124830151e9,2.9881018461625204e9
-0.0019200001,-0.8151848552453831,0.0007827524847069664,375.9160189893932,10.215479762061623,787197.9254305634,170613.1896413803,1.2234387983503966e9,3.1309597911705933e9
-0.0019300001,-0.8128419763629184,0.0007865985658150336,380.99228576599256,10.374553215704914,796625.3775471938,175861.7174413265,1.4269438760578873e9,3.204881167788491e9
-0.0019400001,-0.8104837121452769,0.0007871584670199694,382.8536895530691,10.399693437880673,739511.692414208,174570.46365423093,1.3542814155890973e9,3.181228539700909e9
-0.0019500001,-0.8080606366367066,0.0007899673442764653,386.7598417872573,10.544879878594953,740697.2430441165,179828.50553376635,2.1412211192055507e9,3.4039282209736714e9
-0.00196,-0.8056305849759334,0.000793185559451479,391.71385622888135,10.68992327849824,773677.6949085138,186211.73434612778,3.059849112520503e9,3.527540593360208e9
-0.00197,-0.8030751777861213,0.0007981985781487881,395.6035113503148,10.846628220393667,841908.7472351558,191872.67135273662,4.441046008270241e9,3.647115592905411e9
-0.0019800002,-0.8005235044296226,0.0007968575441047505,396.5453898953592,10.961171108529943,859985.3813766446,194479.3914350532,5.555957740158237e9,3.7103652966020875e9
-0.00199,-0.7980152107349829,0.0007992554014988879,399.59685912406024,11.050755435730022,842260.2184092273,195526.34219296218,5.87529560814234e9,3.814824124464285e9
-0.002,-0.7955734298019914,0.0008074515873722048,404.82150943147496,11.125643432201652,866512.9875676761,198008.58343375346,5.502556427712984e9,4.0097045776411867e9
-0.0020100002,-0.7931034603240354,0.0008147051684467898,407.2556815143325,11.200855683039933,892309.1854981754,201342.50085948917,5.369622790989144e9,4.2817563323789773e9
-0.00202,-0.790548745194863,0.0008173315189497366,409.34315537086246,11.350168977915319,926595.5683959854,207519.70569060944,6.004980542598449e9,4.617757490834847e9
-0.00203,-0.7879128826926158,0.000817804360408001,412.8049041434921,11.516935320462675,942155.8916428246,209938.22297541203,5.656170963999376e9,4.597636263311377e9
-0.0020400002,-0.785332237835907,0.0008233725939894448,418.0570130026116,11.753219369973984,1.0080717111147501e6,215043.99683728907,6.009734719331501e9,4.514276015107268e9
-0.00205,-0.7828766738234536,0.0008262665912776198,422.5986931390286,12.00195833786836,1.044885666301901e6,222934.17515897157,8.155944467946808e9,4.602406373743068e9
-0.00206,-0.7803389231133934,0.0008284580353573285,427.24133640605385,12.258443083236541,1.028161269717747e6,228923.68061298243,9.116132304490637e9,4.797489480042348e9
-0.0020700002,-0.7776816138848037,0.000833039600982375,430.2141004894855,12.35281964319977,1.0131876004302051e6,230887.38260656747,9.312212190551832e9,4.858066246323238e9
-0.00208,-0.7749827755236126,0.0008352754586749861,431.89263063041284,12.382364188768896,1.0474607041776044e6,235800.31770560084,1.0138321285687687e10,5.029481035049635e9
-0.00209,-0.7722938037038055,0.0008402407429124678,434.8268253502358,12.618438217533974,1.0958812592084236e6,248420.33324656746,1.2104389617233067e10,5.448688210950629e9
-0.0021000002,-0.7696563698363948,0.0008475186273000094,441.5913623460925,12.95364850668499,1.1187415694146375e6,259693.3698724825,1.301075853768552e10,5.91777774823368e9
-0.00211,-0.7669243987160697,0.0008511133912873344,447.4977987164499,13.121891881946688,1.121559213358459e6,264126.1005138671,1.2767592398147694e10,6.077422614183329e9
-0.00212,-0.7641930849669331,0.0008519370666233489,450.9808280091733,13.024638992931003,1.1300776759883645e6,261600.42240920386,1.1245847424187769e10,5.914559277745019e9
-0.0021300002,-0.761532869150011,0.0008536412550886405,453.5526014994469,13.021769088582259,1.1754484931607398e6,265098.9110045094,1.1091704955222212e10,6.099106165119838e9
-0.00214,-0.758882679179403,0.0008592411855001005,459.96200959967746,13.23256588735992,1.2220233226560506e6,271053.0762193052,1.2122658641070648e10,6.177929781653722e9
-0.00215,-0.7561675698212039,0.0008683793538976216,469.9999379342935,13.481163543024298,1.2499961862050123e6,275383.9197832906,1.178484340238409e10,6.050078919876317e9
-0.0021600001,-0.7533687886930084,0.0008747723026795971,475.152367201104,13.518253098780379,1.293014523557447e6,276039.85132293554,1.0944690413103582e10,6.039303976921044e9
-0.00217,-0.7505422919793356,0.0008794402030677461,476.9784234373413,13.439204425793449,1.3196590021219063e6,270494.0062709266,9.489031094052906e9,5.868920951911701e9
-0.00218,-0.7476654868816321,0.0008839342448685456,481.85589070910237,13.4450511209115,1.3438567533243129e6,267077.28653483064,8.201965429356743e9,5.707223960215724e9
-0.0021900001,-0.744695727969058,0.0008896265924895372,489.08975225289436,13.712441393732416,1.3775861316601534e6,274298.92267105693,8.839587387001064e9,5.94674904700857e9
-0.0022,-0.7417903741967208,0.0008988534364694896,495.24097242556394,14.032832067139662,1.3941495644508796e6,285880.95371896715,1.1121409048512175e10,6.358415869608854e9
-0.00221,-0.7389605000772691,0.0009061742670527925,500.6053089048859,14.176343473523854,1.389610421776609e6,289455.51164867275,1.123843735036114e10,6.491561377305527e9
-0.0022200001,-0.736048615797005,0.000912486048854674,507.601683339386,14.295413668192193,1.3412038442677397e6,292637.8984391167,9.702020507875229e9,6.703114090057067e9
-0.00223,-0.7329591275487913,0.0009175530066086719,513.2084524553962,14.370693337245552,1.294200967676663e6,296995.31674955843,9.240232627898905e9,6.9937829788125725e9
-0.00224,-0.7298748434998474,0.0009164593056367173,513.6069475035996,14.365918790771447,1.2589771118202105e6,299883.4067250419,9.794351212027884e9,7.064698837651446e9
-0.0022500001,-0.7270770223813978,0.0009171084144523836,514.3227247940948,14.294168660531058,1.2520618904240928e6,297286.11809135426,8.316297923294707e9,6.834117144961523e9
-0.00226,-0.7241652936585851,0.0009213598107455431,519.6277437862768,14.366841705563234,1.2909310731444247e6,301710.25968098204,7.758952962845671e9,6.937282714052739e9
-0.00227,-0.7211154784377158,0.0009261701027235937,527.4148308687176,14.585881838276467,1.3446073715564893e6,307460.8453225501,7.773700080696492e9,7.002968643656165e9
-0.0022800001,-0.7180316964879573,0.000931179966112225,535.4613449937304,14.813717749356034,1.428595629374148e6,311926.4360626706,8.185012894576732e9,7.012814615056388e9
-0.0022900002,-0.7149501332204654,0.0009389658497371363,540.5089510982443,15.13054637158743,1.502514245971234e6,322933.18521009956,1.0764467323378363e10,7.389437692773222e9
-0.0023,-0.7118014165932021,0.000944829842765149,544.7918746777466,15.282995326721174,1.4945577708467965e6,326192.12688362645,1.041859061407039e10,7.559112926639155e9
-0.0023100001,-0.7086804884133509,0.0009508381763229405,551.6889681491195,15.316487185239183,1.4144105293316327e6,323307.9692353415,8.458588499778009e9,7.409245168345599e9
-0.0023200002,-0.7054993476935474,0.0009526606886684178,555.912923683855,15.38870626080843,1.4337920493865784e6,325198.0271685811,7.885109004291577e9,7.322889166468205e9
-0.00233,-0.7022647564349659,0.00095985716567739,559.9845007127209,15.504058587152858,1.498370068528297e6,328722.5231023373,7.241481890709166e9,7.298553311976531e9
-0.0023400001,-0.6990672458182069,0.0009702628276514429,567.9165564437544,15.666606738001814,1.5851991697241168e6,334858.4037377725,6.3617531143266325e9,7.60426066652021e9
-0.0023500002,-0.6958173454172095,0.0009798893252746066,578.4902388581768,16.0199125189393,1.632786119950143e6,345043.36930727534,7.631911739144471e9,8.018425003103413e9
-0.00236,-0.6925536472493947,0.0009835462972688212,585.0511039582403,16.25315238252515,1.6208956140093338e6,350086.9359308349,7.674219246032876e9,8.244833229349465e9
-0.0023700001,-0.6892811575061052,0.0009864065798667753,589.8078193433028,16.307872982551014,1.6367165598940228e6,351198.6886254566,6.16904955490129e9,8.510905348977362e9
-0.0023800002,-0.6859670276838542,0.0009874897267779048,594.9917957370166,16.435879293778324,1.6789175901654668e6,356017.82150462526,6.225924627835068e9,8.697393884195894e9
-0.00239,-0.6826820706149036,0.0009911433472485024,601.1622702898649,16.810972195979893,1.7453312382056138e6,368624.11858817545,9.88886388450952e9,9.189522638522367e9
-0.0024,-0.6792234328881882,0.0009972812329326769,607.6488403048744,17.146544046872528,1.8294502495868676e6,380917.1390409925,1.1394902771361877e10,9.778774394701748e9
-0.0024100002,-0.6757423747796253,0.0010055761727850642,615.9823467296492,17.45879757508366,1.886127822067498e6,395305.34370538406,1.1045724064593866e10,1.0366315611795692e10
-0.00242,-0.6722996642767505,0.0010154074377431896,623.0683536047568,17.723009932239098,1.9070111704306686e6,407373.2038968152,1.1411338840644316e10,1.0917383366361439e10
-0.00243,-0.6688502429921213,0.0010211834536170406,628.4055415138822,17.901087393415736,1.8892855516713157e6,409133.905509039,1.10642442883427e10,1.0951266766512127e10
-0.0024400002,-0.6654372717890502,0.0010218703189887601,634.1809450359377,18.120356480941457,1.884416478478795e6,414359.823870801,1.3065081493526104e10,1.1056283302742193e10
-0.00245,-0.6620539185411088,0.0010247650081256527,641.0826759174689,18.39499793833143,1.995837525392911e6,432016.4767801956,1.719817161422769e10,1.2001474739563356e10
-0.00246,-0.6585051113862542,0.0010283284288443491,648.1072378040785,18.59364532702776,2.0752677074056128e6,444496.3678090439,1.822818645527652e10,1.2871874679191633e10
-0.0024700002,-0.6550532228944714,0.0010313404516754797,655.0321595082205,18.723160418394986,2.198161514347047e6,454466.32210791024,1.8403475809372868e10,1.3154808250458067e10
-0.00248,-0.6515202149078172,0.001041570042214,661.8652592824725,18.82004876315903,2.2430751649028123e6,457016.64386101783,1.7327708145909363e10,1.3196267506114458e10
-0.00249,-0.6478717834589145,0.0010522760077355967,669.4173358716479,18.852380195793746,2.1966845745452405e6,455958.4984808883,1.4431544070041683e10,1.314495529815415e10
-0.0025000002,-0.6442411683029851,0.001061166641469898,676.3502173352971,19.007569778948895,2.1627070343862665e6,465916.098564007,1.4812766075521112e10,1.3569539077413294e10
-0.00251,-0.640662425606887,0.001065918850453184,684.5117301214517,19.254835847949476,2.22447708752818e6,477235.9392696823,1.5188330686308731e10,1.4044616895125074e10
-0.00252,-0.6371223718655978,0.0010712776975012554,692.1331232691974,19.360133590289212,2.2533769189517107e6,482272.6682337841,1.3923346462524057e10,1.4245806671260757e10
-0.0025300002,-0.633528439754535,0.0010810047370889526,699.024745442993,19.63386498997133,2.1917099618423646e6,491127.36417928204,1.4844008264778204e10,1.460019281947738e10
-0.00254,-0.6297173949616097,0.0010886815494632505,707.9295369959842,20.062008289573487,2.1620710239976253e6,508021.2355551082,1.8034264815306515e10,1.5231564536473635e10
-0.00255,-0.6259385038963647,0.0010896544133347785,716.8339861373177,20.3379794782733,2.1752564007392745e6,517330.9655945442,1.8905588011746006e10,1.5267323627774103e10
-0.0025600002,-0.6222390714669018,0.0010918565531856282,723.292374215953,20.534591417531022,2.208090838731771e6,522799.5918090881,1.863698813646038e10,1.5637391790285786e10
-0.00257,-0.618444193000055,0.0010979269629992742,729.3145970936522,20.62910871021729,2.2466823789572595e6,524281.6812979183,1.5779339426326248e10,1.6045261586908234e10
-0.00258,-0.6146379058596549,0.0011023358567525726,735.0752414200873,20.72130199938944,2.3145616107191755e6,516841.6208354353,1.1423135037000103e10,1.584811506495565e10
-0.0025900002,-0.610838229032311,0.0011053289438064389,736.9557856853587,20.89584983577869,2.3329828234085073e6,518358.3128100305,1.138027695973275e10,1.5920411462343029e10
-0.0026,-0.6069697367547374,0.0011071067158873898,738.4234819415511,21.18335686314849,2.223228274695798e6,533024.0985722333,1.4546996253217857e10,1.646972907145e10
-0.00261,-0.6031302715869062,0.0011105415996041732,745.914685877466,21.328990767163564,2.1859420610533636e6,534113.8629954305,1.3030251405882929e10,1.6117531049993364e10
-0.0026200002,-0.5993832381454068,0.001115009498264363,752.8748192222181,21.373504205741977,2.3027431086942577e6,530806.5279061858,1.1359211110407806e10,1.6179036654763187e10
-0.00263,-0.595434700253933,0.0011186757105354744,758.2221647394233,21.34672488283011,2.3629346947029727e6,533825.8734557874,1.0262915842905376e10,1.6751354636214533e10
-0.00264,-0.5914011015947503,0.0011234961147042976,764.0505640972979,21.552312347645262,2.337285680347775e6,544932.7848535172,9.559351879205286e9,1.7603846261357254e10
-0.0026500002,-0.5874286044074022,0.0011250469328218373,767.9617586432387,21.533625359859776,2.3449640438106796e6,539031.1445220927,6.382779904338311e9,1.7171134254613897e10
-0.00266,-0.5833891480572232,0.0011292271863203164,771.3029671861746,21.491904020612672,2.370066561520572e6,534073.4446462445,4.0362648443558273e9,1.6970793141268066e10
-0.00267,-0.579362884747981,0.0011324511458560213,775.4589341131546,21.746362340328247,2.4142156566989487e6,538318.4213433912,5.359695793271525e9,1.689499445669454e10
-0.0026800002,-0.5753378873507496,0.0011407357224769489,785.2181329593657,22.184105363061033,2.4421435900435857e6,555488.5035368819,7.938894797304843e9,1.7255257226360847e10
-0.00269,-0.571215181900117,0.001145839070941276,793.2990038851588,22.49401651827803,2.4994959515325385e6,566082.7131721869,9.685184823720291e9,1.7377249983415222e10
-0.0027,-0.5670522938962739,0.0011453653696491682,801.1842584181593,22.621281645517595,2.5005043215328916e6,566186.3976080202,8.091947171864118e9,1.715764109831974e10
-0.0027100001,-0.5628680617598252,0.0011456115177648676,806.9191715194731,22.639009294852837,2.500799257676849e6,568289.654804561,5.726580687540336e9,1.70618271532524e10
-0.00272,-0.5587155506088088,0.001151239903461769,813.082304101165,22.73030177727168,2.5924007324135974e6,582937.7430505559,5.853298890088577e9,1.8072131139016323e10
-0.00273,-0.554483523277781,0.0011586338261327853,822.867059320754,22.91238212359276,2.619878627268584e6,589585.3412259727,6.006142831192975e9,1.822259332028388e10
-0.0027400001,-0.5502863443548134,0.0011641284453431983,831.1866637651488,23.245403488934755,2.612920331779234e6,596276.7314932098,8.598703066732248e9,1.8307936280558636e10
-0.00275,-0.5461380329827618,0.00117251749982669,841.2911694107714,23.620438481777796,2.604375618269054e6,616978.7144624989,1.1964208146709398e10,1.951149662283622e10
-0.00276,-0.5418953161708241,0.0011805660973976027,846.7469133074957,23.715792078702442,2.591776554293822e6,618754.6782886878,1.0180116047199734e10,1.9719144575812313e10
-0.0027700001,-0.5374579347238005,0.001185656829134556,851.6897949693649,23.778950791718426,2.574257206856977e6,612475.2952103864,7.909599690855396e9,1.9115514577165905e10
-0.00278,-0.5329621334620391,0.001190271678362834,860.1034751236052,23.923478656417828,2.5900014062929424e6,614508.5286165075,5.683504724473029e9,1.9048047454222153e10
-0.00279,-0.5285071828703323,0.0011992595666287932,872.3857904003671,24.232810516679884,2.642178438462438e6,631847.5215057903,5.361526290424428e9,1.9778947773309883e10
-0.0028000001,-0.5240564223794222,0.0012094020169457437,881.6603535639701,24.432208578101235,2.681468180482156e6,640908.1010374257,4.501340060632167e9,2.005965956596169e10
-0.00281,-0.5196610957359968,0.001218331193399652,892.8721021954314,24.729151846505932,2.6591375864967946e6,651590.709104736,4.697814292184699e9,2.005351461749969e10
-0.00282,-0.5152119300908166,0.001224286227615679,902.5429193332698,25.06923487053764,2.6996270351570393e6,669180.5927418993,6.865187575870126e9,2.0463023531061176e10
-0.0028300001,-0.510720702099047,0.0012259803969398347,912.0378431652723,25.484338522220387,2.8553770478614075e6,689593.9013961732,9.198785143052628e9,2.1130664933901672e10
-0.0028400002,-0.5062011518880346,0.0012265018991340954,918.1473626940525,25.749003322608537,2.911091413674567e6,705080.8921362807,1.3749011826099834e10,2.2020301650320446e10
-0.00285,-0.5016093052812697,0.0012312197414423923,923.9423245371538,25.939845093522393,2.8840741157886246e6,715977.1874052803,1.5860261350304375e10,2.2745979064440735e10
-0.0028600001,-0.49700340885070377,0.0012363014427995275,931.7546634027136,26.06175459150484,2.8677572043380826e6,727515.016092737,1.389654356100309e10,2.3216529008520164e10
-0.0028700002,-0.4923784586517657,0.001239328757146126,935.3741395533742,26.26843853535019,2.8479986144044553e6,738575.9198168742,1.4514031632140324e10,2.4571766675742115e10
-0.00288,-0.48774042329266776,0.001242290000356986,938.8273312688377,26.442537489432784,2.806775276826784e6,733433.3903204445,1.4951441543921711e10,2.444101983394777e10
-0.0028900001,-0.4831536421767069,0.0012490082382469216,947.9488802913028,26.615232210431465,2.8398128840782493e6,732595.7363044292,1.2740027230923813e10,2.3761162813450153e10
-0.0029000002,-0.47831053716164895,0.00125440356498414,959.3231091308322,27.131388463995346,2.877677945703548e6,755034.5093130202,1.681930855852795e10,2.500419856878815e10
-0.00291,-0.47337690873807414,0.001260353927382988,968.2755436558119,27.52499910605901,2.8239410495824837e6,776820.4133006702,2.1197056977409386e10,2.613880397091689e10
-0.00292,-0.46869584115719093,0.0012662035676097104,976.0499263122363,27.59392615459174,2.782866869043887e6,777372.4864731639,1.891887435632496e10,2.5831695846723843e10
-0.0029300002,-0.4638950219570939,0.0012750087864776129,984.9231928765768,27.715872359433114,2.910130083162563e6,776411.3788178451,1.70655033521545e10,2.5682668374757084e10
-0.00294,-0.4589189557861762,0.001282346450629401,993.451982250527,27.873082866089593,2.934781528161964e6,772243.9932488751,1.4500749003859919e10,2.5027318935300137e10
-0.00295,-0.45395524918302316,0.0012888383130298863,1002.2945690606531,28.02891717027003,2.9460337513669874e6,771487.9173852006,1.188938414568915e10,2.4847813536902534e10
-0.0029600002,-0.44905919888267914,0.0012925056025689429,1010.8745914403104,28.22789483359983,3.1077718810666907e6,778151.4817469091,1.10590182680478e10,2.5569426569760124e10
-0.00297,-0.44404763047993034,0.0012975490977446312,1021.0232755726308,28.528574227613156,3.207925509025126e6,798625.7742722866,1.2888375840137291e10,2.661517429275477e10
-0.00298,-0.4391367684865358,0.0013051704096019008,1028.9668436380343,28.616641433613943,3.21136323345549e6,807693.3933380888,9.839446773865015e9,2.6762277635624275e10
-0.0029900002,-0.43415736935152655,0.001310822590820634,1035.6813358043823,28.518378675883206,3.1644441430710596e6,809013.3857453344,4.0038199116775646e9,2.6805604097663692e10
-0.003,-0.4289791366643986,0.0013181894179164256,1045.4278059126034,28.77549505743008,3.177695272558586e6,825952.247843447,3.809410814426901e9,2.805813021269492e10
-0.00301,-0.42386658010755895,0.0013268930179710285,1052.9623168779651,28.903526805914215,3.2711416883241097e6,833792.2019441527,8.280182477298529e8,2.8327727888678387e10
-0.0030200002,-0.4188581649617544,0.0013336929263413986,1059.3592773645462,28.88572371974711,3.3390068070207746e6,832464.1707774155,-3.1012283826310034e9,2.8039846091588642e10
-0.00303,-0.4139773257703132,0.001339881530646028,1069.731357081299,29.012333966013333,3.366706360339458e6,838951.1119349715,-5.140129212341464e9,2.8182099788894352e10
-0.00304,-0.40897152381078117,0.001349669343413944,1080.460192473763,29.35262811180631,3.528964641730458e6,860864.0954476813,-1.4648074542406495e9,2.9008758007497402e10
-0.0030500002,-0.4037825221551904,0.0013561003756673653,1088.5940342903343,29.661196180061026,3.5533727549602147e6,881020.6675777383,1.114785053840768e9,2.969612680687565e10
-0.00306,-0.39856154311959785,0.0013605527505389419,1097.1391212988408,29.72754027045671,3.341663561653726e6,874171.9636811621,-5.320426465861287e9,2.885483265183601e10
-0.00307,-0.39335209706685126,0.0013665026691764353,1104.2650133152426,29.75873497648612,3.1920171768255015e6,873369.5115469248,-7.027829021547022e9,2.864555076909849e10
-0.0030800002,-0.3881074814101674,0.0013703795551934094,1109.262950498602,29.84226861967475,3.1256081111445758e6,879655.7528931638,-6.475793280734837e9,2.9118445122089706e10
-0.00309,-0.3827136016457145,0.0013749291643143427,1118.7458360689277,30.072765857482594,3.1131582386061978e6,887202.1806962362,-8.817983146320442e9,2.9311319478513466e10
-0.0031,-0.3773467944054338,0.0013811720986750399,1129.256749896315,30.33989846809675,3.0624906772015e6,893687.8251363161,-1.0404733921291e10,2.9607458396269897e10
-0.0031100002,-0.37198338987837504,0.0013837976017888629,1137.4646916722543,30.51863974662121,3.1053636337288786e6,909792.1449051598,-1.0142719196372448e10,3.099476489677321e10
-0.00312,-0.36662158657615174,0.0013831179553104892,1142.3894078362048,30.69753597562766,3.1152384457874666e6,921281.989110674,-8.305130061127877e9,3.218213662204092e10
-0.00313,-0.3613168003937703,0.0013910654141541393,1150.6993888349805,31.044666360798466,3.121624134296764e6,934680.9449846246,-4.349660731450561e9,3.286602379128082e10
-0.0031400002,-0.3558379409110743,0.001398056314094967,1160.2661069836436,31.384878008397745,3.091992101659697e6,955461.4000487645,-1.655880661105618e9,3.407513199700738e10
-0.00315,-0.35024438796632595,0.001401678996462763,1170.1991891678492,31.738679214411537,3.0346553275460564e6,970993.2147020334,-3.6694185481742086e9,3.53611629406634e10
-0.00316,-0.34455353808213113,0.0014036331472020215,1179.9736428574588,32.036707743226806,2.9623942989548007e6,973298.3151671313,-6.137230948556043e9,3.542512157918693e10
-0.0031700002,-0.3388811407070584,0.001407723926971455,1187.4368951555955,32.21997154416143,3.020883394309123e6,966484.3920848694,-6.60691179418774e9,3.464641851034549e10
-0.00318,-0.3332853146579349,0.0014169461103653348,1197.8674502316019,32.469593154395824,3.070211028050467e6,973808.4009909597,-5.354942384388866e9,3.488282460198135e10
-0.00319,-0.32764969446069453,0.0014254480175667184,1209.5740388608185,32.69596263976084,3.1073645453919847e6,990671.6738892368,-4.832248699987387e9,3.5787400042586494e10
-0.0032000002,-0.3220295576434459,0.0014306859514547111,1218.728288859028,32.87312139484003,3.0982283876360212e6,1.0053174064763476e6,-7.179401195537475e9,3.6642008279304504e10
-0.00321,-0.3164319844108408,0.0014324768085318556,1224.1543643070963,32.98560813166491,3.153475936053195e6,1.0108371005569983e6,-1.0228299987122284e10,3.657516717505092e10
-0.00322,-0.3107967476924907,0.0014322987566410322,1228.0127472351305,32.95138129227133,3.2556600472395183e6,1.0122575198990401e6,-1.4285304323584202e10,3.6673259718399376e10
-0.0032300001,-0.30497265194779677,0.0014389673242087312,1238.4613001486514,33.12322450996926,3.2297041371671516e6,1.0233406534890016e6,-1.5490154226830893e10,3.818739842731676e10
-0.00324,-0.2991062225128156,0.0014459769643281413,1251.443116098941,33.45951770235258,3.1844004728485295e6,1.0388717157872821e6,-1.8208406487969036e10,3.9844938101590454e10
-0.00325,-0.2933833677967138,0.0014493097119319554,1258.9965893985877,33.89108212324345,3.1677334417028157e6,1.0525424479331647e6,-1.3566873300953157e10,3.978074996546587e10
-0.0032600001,-0.28759092715064616,0.001453660595269987,1269.7088087554946,34.525105311532165,3.2117466417676234e6,1.0952606883325316e6,-2.445034901298523e9,4.2659807211449066e10
-0.00327,-0.2816475114889276,0.0014562274543074975,1279.5238691154336,34.874448366795626,3.269962862030362e6,1.1205730219806104e6,1.7604115406498427e9,4.504721357711073e10
-0.00328,-0.2757647105506157,0.0014618597958064472,1292.9789860803392,35.108786778550574,3.147935453899258e6,1.134817607481359e6,1.6458984516928642e9,4.66610771435154e10
-0.0032900001,-0.26974902816724733,0.0014630218612838029,1299.262131540812,34.998037879028296,2.883960118109593e6,1.127170791766994e6,-7.8193237583766e8,4.616925898249858e10
-0.0033,-0.26367780607712427,0.0014667457366841447,1303.6148911686398,35.08838213042403,2.9709804994864594e6,1.1273256251963675e6,-3.607156642154768e8,4.5702277403041405e10
-0.00331,-0.2576300812532283,0.0014749239032172375,1313.3603528202245,35.26353930512808,2.857562144828134e6,1.1304269847022984e6,-5.255799132452935e9,4.550392884152483e10
-0.0033200001,-0.2515132371733153,0.0014848733187391744,1324.961085585288,35.59573091950113,2.5480920597422193e6,1.1510062920565568e6,-1.0381314757694141e10,4.662177975635944e10
-0.00333,-0.24536437646180906,0.0014879991270188217,1331.9775316481785,35.755730843229,2.3178310538800424e6,1.1581885485380888e6,-1.1545078890781622e10,4.664091290959879e10
-0.00334,-0.2393379159113483,0.0014895802115037716,1337.5254360678355,35.6939807867133,2.167750399375661e6,1.1340644555772648e6,-1.9479197676692776e10,4.408323731601182e10
-0.0033500001,-0.23324862319481213,0.0014949220959004355,1345.7168652994824,35.748333111426255,2.0986501596400645e6,1.1177686308862916e6,-2.8006775049215633e10,4.153993749212814e10
-0.0033600002,-0.22702646970548235,0.0015039263920328713,1356.6005441794373,36.002806536138536,2.0770235623954276e6,1.1256622773974703e6,-3.022712203006031e10,4.095306330499059e10
-0.00337,-0.22075932011729082,0.0015100988267181786,1365.0449456302483,36.266721057662124,2.03230682253132e6,1.1318472028157744e6,-3.044904627581438e10,4.138282929114338e10
-0.0033800001,-0.21454729851822962,0.001509390133123384,1371.015631476673,36.5040505344876,2.257239861487443e6,1.1445328709591052e6,-2.7276020768749126e10,4.262358521830397e10
-0.0033900002,-0.20834097035604368,0.0015079862692055869,1377.171606822327,36.66978203800186,2.3791963238200876e6,1.1590118891068324e6,-2.452686977372616e10,4.3413189503476166e10
-0.0034,-0.202207003602862,0.001514232480184844,1389.0918410490603,36.91257393432116,2.373190697981941e6,1.186803136978064e6,-2.5201034675283474e10,4.523158567225496e10
-0.0034100001,-0.19594297879752615,0.001523413957463241,1401.5225060141165,37.25350595200946,2.3868412593504754e6,1.208514013937057e6,-2.5590375475151104e10,4.632741654400276e10
-0.0034200002,-0.1895341902315814,0.001532375687658076,1410.8038234020894,37.580121898162545,2.1975943865314047e6,1.207885467094382e6,-2.8328146056269558e10,4.534115736475944e10
-0.00343,-0.1831221033449472,0.0015373515204323495,1418.9424102422029,37.91878347181184,2.0124850385589858e6,1.2080081491493417e6,-2.9608568232933662e10,4.5729173911904434e10
-0.0034400001,-0.17671161086006157,0.0015414849207242393,1427.2061427116635,38.32181137744171,1.9984968512045466e6,1.2178391729919584e6,-2.837365282869358e10,4.7449104818030426e10
-0.0034500002,-0.1702889569008267,0.0015485193577467133,1438.6564871756177,38.787568544216306,1.9247598734235072e6,1.2323246521134623e6,-2.7495669193856827e10,4.8922936118028915e10
-0.00346,-0.16384407881159424,0.0015530074602727545,1450.4300621213679,39.260033880639476,1.9095301954932807e6,1.2571153081793592e6,-2.3394879263371853e10,5.045682352249176e10
-0.00347,-0.1574580560874106,0.001553509941448856,1456.7730823630056,39.35855232292749,1.7640938509699858e6,1.271214938710291e6,-2.3932569179579536e10,5.072417040018105e10
-0.0034800002,-0.15101031427093473,0.001556119152004803,1458.5759008223602,39.22551829080708,1.6070666482481118e6,1.2684265739363213e6,-2.5223268507724277e10,5.053511790052481e10
-0.00349,-0.1443924040509581,0.0015599213633362067,1466.4814666764673,39.42855484376715,1.4918737826331872e6,1.280318553343278e6,-2.449694814237325e10,5.125225016180017e10
-0.0035,-0.13769902063023545,0.0015640427818960727,1475.6864415691819,39.75371281816793,1.507686190884255e6,1.2794040405156799e6,-2.428449159592157e10,5.0717905714088844e10
-0.0035100002,-0.1310392210830793,0.0015655517671912791,1481.5978342870794,39.89637074909879,1.6787529490109934e6,1.279178512942072e6,-2.86885044628523e10,5.039227682295287e10
-0.00352,-0.12446085863988804,0.0015681087286178062,1484.9297001571738,39.84679864067739,1.8847274523920952e6,1.2739915110128375e6,-3.59056322760976e10,5.0310902247373146e10
-0.00353,-0.11779668386790879,0.0015739775745451197,1484.937141602078,39.793807541542904,1.8258817577525114e6,1.2571546196538438e6,-4.4904680395009636e10,4.9303441542381134e10
-0.0035400002,-0.1111219745060716,0.0015852664046558918,1489.336841579346,39.88764586826335,1.4896697003579156e6,1.2367793387457633e6,-5.2129391653998764e10,4.784734637712462e10
-0.00355,-0.10447080828323208,0.0015919987476513302,1496.766755667826,40.15378427278482,1.2742493247007816e6,1.242339416293299e6,-5.017577957557794e10,4.7843164913054985e10
-0.00356,-0.09771949274851018,0.00159418063399765,1502.5063569016286,40.48505694771296,1.2509963752060232e6,1.253363998024175e6,-4.660472412429775e10,4.811618264294874e10
-0.0035700002,-0.09089538024581227,0.0015940587923675374,1505.134023903236,40.52457858677094,1.2399645043253629e6,1.2529921304886136e6,-5.0821318128102875e10,4.7406956936179115e10
-0.00358,-0.08416495339499987,0.0015985471541958094,1511.9174716591097,40.639046165798035,1.321531972112392e6,1.2616157371227003e6,-5.5175735429934456e10,4.7064167651900925e10
-0.00359,-0.07738632457744399,0.0016033696933324753,1519.0438049620116,41.059022768222306,1.412423871071787e6,1.2901532952794586e6,-4.851548511814122e10,4.8283540485176506e10
-0.0036000002,-0.07050702313128435,0.0016085268623112542,1523.6719013821319,41.280623048703994,1.4300614513892303e6,1.2908170450348628e6,-5.101748224694286e10,4.807268458292493e10
-0.00361,-0.06347742198481908,0.0016109099773480445,1530.2152941128907,41.41021135826277,1.3215235317494909e6,1.2886517457038385e6,-5.804213211402338e10,4.746148667249318e10
-0.00362,-0.0565643246172942,0.0016132095597320554,1541.097078519965,41.63803961871481,1.2582619259128885e6,1.3076291535359921e6,-6.057152461017338e10,4.836490378812293e10
-0.0036300002,-0.04980646654179784,0.0016143122333909703,1548.7301914044524,41.80979124127119,1.2198832259344214e6,1.332417235566513e6,-5.336946860305802e10,4.930363722670222e10
-0.00364,-0.04296362911699632,0.0016131098347104014,1552.2011380035744,42.07236953153387,1.245042718342255e6,1.3554329831601267e6,-4.701219842417713e10,5.001562099172576e10
-0.00365,-0.03578700154097693,0.0016144957195461595,1557.1275661393151,42.407691170712255,1.267679408324616e6,1.3763192053508987e6,-4.60558305760005e10,5.1127779433150116e10
-0.0036600002,-0.028702939761266318,0.0016180141758003097,1563.2707269742882,42.61811378455701,1.1726075665372787e6,1.3752107658162722e6,-5.017010241454219e10,5.064667414192526e10
-0.00367,-0.021795765298453867,0.0016210708990228927,1568.5946276713357,42.72263828188822,1.0409823384396079e6,1.3633740578594655e6,-5.663793039574752e10,4.968736385235277e10
-0.00368,-0.014898960742241004,0.0016239014659345764,1574.6334058063344,42.832748532280284,873235.5362162885,1.3525170975282197e6,-6.6045048058836365e10,4.840350516726423e10
-0.0036900002,-0.007795238285945684,0.001623939372418552,1579.2262141623999,42.813270707400484,812024.9908725617,1.353134329365276e6,-7.0784292826433e10,4.7913961749584366e10
-0.0037,-0.0005863682299420456,0.0016253055750589684,1583.1830716295065,42.922063286621125,839466.2791036232,1.3532555708259891e6,-7.37732564958993e10,4.7473993379351074e10
-0.00371,0.006566767548104275,0.0016259799970616295,1587.133432900083,43.10285422848984,578712.260099439,1.3578824517779825e6,-7.503629738801021e10,4.722039152631995e10
-0.0037200002,0.013669013272417287,0.0016324113271166405,1594.3764431787938,43.20861167997543,410838.01896324544,1.3682251032849865e6,-7.6114902433522e10,4.7010309411834045e10
-0.00373,0.020814417872677925,0.0016360516403270441,1602.298555634217,43.230926654690776,417310.3276352478,1.37349274620895e6,-7.973666049984044e10,4.673178457005538e10
-0.00374,0.02801115497206915,0.0016383538078843316,1608.8086354913557,43.22586475759177,261407.7979278202,1.3688533580923518e6,-8.493455268923413e10,4.6202911576871346e10
-0.0037500001,0.03538364632882833,0.0016391196616547914,1609.842866945847,42.93103013707993,107352.60503210402,1.3552145444707258e6,-9.394504897565138e10,4.561606354902709e10
-0.00376,0.04268484115209896,0.0016385582920838931,1611.1800044718468,42.74756050071896,151524.38319810008,1.3472335176301447e6,-1.0046604002595656e11,4.55288316322748e10
-0.00377,0.049901779232061336,0.001639177843650136,1616.6473521249652,42.81340824652608,57863.683851938855,1.3484010745306236e6,-1.0509421091487177e11,4.514941991126354e10
-0.0037800001,0.05710424495431473,0.001645558536593962,1628.5503355634296,43.29586564734809,-115638.76701800297,1.3702479942834072e6,-1.026259150103668e11,4.5922587706260635e10
-0.00379,0.06439383557015135,0.0016512120918660228,1636.1376354648025,43.768381077337914,-156265.20791161695,1.3897320871184564e6,-9.908934447315154e10,4.6938887608799904e10
-0.0038,0.07171271450657031,0.0016495827240749186,1640.3239814748154,43.99361087027662,-178593.33945400274,1.3847205945102258e6,-1.0545028904233904e11,4.723665049853743e10
-0.0038100001,0.07900421809299643,0.0016488082635716147,1644.094914868743,44.14486285279746,-350770.8951423525,1.378438985329898e6,-1.1141778783805739e11,4.694163065956682e10
-0.00382,0.08625019282798568,0.001651133309777178,1644.115161335762,44.13354761397502,-432269.92164852476,1.3738508956703234e6,-1.1298045501095772e11,4.683168834015272e10
-0.00383,0.09375843403776184,0.0016546721605658124,1647.172463201598,44.17235634691837,-504732.4744886469,1.385748289093059e6,-1.124752507797639e11,4.746583715534888e10
-0.0038400001,0.10134506732918457,0.0016570198679308201,1651.4135072414383,44.23974463937505,-702441.2125548274,1.4028183669120902e6,-1.0946003148105788e11,4.868779873082594e10
-0.00385,0.1088854479097046,0.0016609840916043661,1657.4764012388625,44.36880188349757,-880986.0822676275,1.4072267738550412e6,-1.0847541797498291e11,4.915483510614031e10
-0.00386,0.11630017644800925,0.0016663181132125467,1661.8374066658928,44.4001161469014,-877380.9601843968,1.411126826676666e6,-1.1079680024900273e11,5.026222337846514e10
-0.0038700001,0.1236969163605058,0.00167045056797674,1666.9284452822737,44.38982566954629,-986307.8860609938,1.4240439365616317e6,-1.1149768767035115e11,5.2035312233158646e10
-0.00388,0.13111842670819354,0.0016697990629005273,1667.6026496663687,44.24437907966084,-1.271295005877898e6,1.4152905593922643e6,-1.1736548311638344e11,5.1474384309275345e10
-0.00389,0.13858955949901594,0.0016686460798525575,1671.0235930617189,44.35842662381982,-1.4713224906728459e6,1.407814821204776e6,-1.2336659106433049e11,5.043744769890698e10
-0.0039000001,0.14609015272427567,0.0016672967377220915,1676.3491330313414,44.665186261023756,-1.575326859464109e6,1.4070708971482671e6,-1.2267840897027007e11,5.014592041656242e10
-0.00391,0.1536309754702379,0.0016706251705708348,1682.3298497770563,44.85946528026192,-1.748761133366449e6,1.411367569506926e6,-1.2111267802217873e11,5.010001219905098e10
-0.00392,0.161168912589409,0.0016751485456499024,1685.7721446773992,44.98707014529385,-1.8846010366194232e6,1.428712849465931e6,-1.2066716855706703e11,5.105170499005881e10
-0.00393,0.1687858252742135,0.001683986147475731,1691.9299999903299,45.18135028124264,-1.9230016006974252e6,1.4346200356033e6,-1.2604753409536487e11,5.16049081025257e10
-0.00394,0.17634799226931483,0.0016914855474650936,1696.6268904648568,45.38585037580817,-1.8911793286378784e6,1.44074780289135e6,-1.249617074533841e11,5.191391386637991e10
-0.0039500003,0.18391775006411842,0.0016939517193521258,1698.9220647793754,45.547669752975416,-1.8647661078868276e6,1.450969616565566e6,-1.1824037389432784e11,5.2345788780398865e10
-0.00396,0.19158435113269215,0.00169315556658742,1701.8870696351855,45.46104847110364,-1.921505276090114e6,1.4428908421767189e6,-1.1813700226302345e11,5.199463446660415e10
-0.00397,0.19915538170057226,0.0016898782228293755,1703.2815808706973,45.40343600507029,-2.0687613402118376e6,1.4283371430357795e6,-1.2329372312838405e11,5.090702774496506e10
-0.00398,0.2066839158209912,0.001689558517444649,1702.9166087923281,45.28006912372974,-2.2288686988305016e6,1.423307922571948e6,-1.294564919685165e11,5.0773014489942474e10
-0.00399,0.21431246296270373,0.0016896074766597022,1703.4618883665737,45.31381608705947,-2.3876152425860637e6,1.4447536822771921e6,-1.2202640086531123e11,5.249949217214728e10
-0.004,0.22193026303006072,0.0016911767451025235,1705.1004885391862,45.65065876075568,-2.412075698499169e6,1.4684852845573928e6,-1.0967158834805531e11,5.392815025720562e10
-0.0040100003,0.22949023023074885,0.0016913211494653819,1703.1440163466625,45.61265320598409,-2.309987273812325e6,1.4469592723790992e6,-1.1291871120559647e11,5.205751303207904e10
-0.00402,0.23699718335159603,0.0016891546463929873,1696.2119731415999,45.22533428568914,-2.3524155989122987e6,1.4177295343054873e6,-1.1715422733583382e11,5.012664800313988e10
-0.00403,0.24456844214582904,0.001690585762258711,1693.105112825917,45.06401687482851,-2.5785350162487016e6,1.4149372563954745e6,-1.166703100762405e11,4.96645363801458e10
-0.00404,0.2521497667235885,0.0016896106531858969,1693.0206478780904,45.024247149955336,-2.7811532881297222e6,1.412881555072476e6,-1.1873731123719264e11,4.938310468776681e10
-0.00405,0.2597677190896435,0.0016862198459086427,1691.4847550066636,44.902471022609234,-2.908362437071627e6,1.4003097748513515e6,-1.1873288561051875e11,4.9189201011106125e10
-0.00406,0.26747701379664435,0.0016886752075722755,1694.0201441010393,45.13710610924346,-3.0915521654557274e6,1.4112420023055715e6,-1.1339009373944621e11,5.024282946147048e10
-0.0040700003,0.2752497384319868,0.0016901124921980728,1696.463137737693,45.42623596768666,-3.2277459839678393e6,1.4266881447030522e6,-1.0885376962824252e11,5.0546326771117035e10
-0.00408,0.28301466374472933,0.0016874741849726323,1697.5298799765399,45.708020083953215,-3.2789184389785454e6,1.4482461935572252e6,-9.729398787358849e10,5.143202323604391e10
-0.00409,0.2907428625455588,0.0016878446290720917,1699.074912008398,45.961538991776756,-3.3918316380537297e6,1.4617223983932566e6,-8.482675118846237e10,5.180720256252467e10
-0.0041,0.29840416584650226,0.0016900570605458166,1704.017295341353,46.15683423893117,-3.6447930935622444e6,1.468800177524096e6,-8.315715407346754e10,5.1486584734201454e10
-0.00411,0.30606477202274945,0.0016869113750286081,1704.1973747805787,46.108727108530054,-3.6991658162814844e6,1.4699021508404969e6,-8.084782472596507e10,5.128738105202273e10
-0.00412,0.3137259954959014,0.001687891414821633,1700.3823299335986,46.214194172807886,-3.749267965808414e6,1.4785192658157938e6,-7.240555504285403e10,5.1334133003302574e10
-0.0041300002,0.32139301726783653,0.0016906318416669375,1695.033943840171,46.18252076632374,-3.86360217871459e6,1.4806062812750377e6,-6.821090977687415e10,5.17344591952085e10
-0.00414,0.3290513589442538,0.0016851655232649084,1688.615168891799,46.13967976422243,-3.9301223174731e6,1.4859778711431965e6,-6.258660880002398e10,5.200290997470598e10
-0.00415,0.3367617764557306,0.0016822673417380973,1686.289027791755,46.053634839977796,-4.0532612617381504e6,1.492051514295583e6,-6.197412624168498e10,5.195340267934332e10
-0.00416,0.3445400006634911,0.0016826494225681348,1684.2103686364953,45.922396564989086,-4.20851318656505e6,1.4944691696418943e6,-6.143668818489674e10,5.2006716552304375e10
-0.00417,0.3522885021480339,0.0016820824400621045,1681.9098446364537,46.06193715462785,-4.325046546272495e6,1.5063648131104894e6,-5.239562145626186e10,5.291652517608048e10
-0.00418,0.35993648903378145,0.0016804188722132406,1678.952199197634,46.129386695939246,-4.601583057058633e6,1.5090532542116845e6,-4.8738599089214005e10,5.38364253690365e10
-0.0041900002,0.36760356747021156,0.0016821592962644202,1675.8753546830344,46.13092383402293,-4.894292487198291e6,1.5169027392109297e6,-4.186381064299797e10,5.4292854569724434e10
-0.0042000003,0.37527243051288867,0.001684609360926773,1671.8658128922325,45.907712496064505,-4.909951910794858e6,1.5154697393417442e6,-4.3207851584419395e10,5.36525904085005e10
-0.00421,0.38290561688504704,0.0016826550510142919,1665.479054944454,45.545306180960324,-4.778322744347797e6,1.494482897864721e6,-4.920364027162983e10,5.273872343361298e10
-0.00422,0.39060944851317503,0.0016813029146218953,1661.3271910690057,45.55282351000935,-4.757721073715413e6,1.4799364344205982e6,-4.79698816284085e10,5.239523309872008e10
-0.00423,0.3983156641242114,0.0016811346799357196,1660.4432655446778,45.49391250536154,-4.864799741091578e6,1.460827915421387e6,-5.180060170435021e10,5.129769964815153e10
-0.00424,0.405973031201781,0.0016773155233245597,1659.476805081941,45.5389029314883,-4.9820439185524015e6,1.4480817297865574e6,-5.0585069520035614e10,5.064841780563233e10
-0.00425,0.41361727992769953,0.0016674254458120216,1653.7941395731514,45.533908286715814,-5.016449241947584e6,1.4415536120536395e6,-4.779085283431096e10,5.011733205057657e10
-0.0042600003,0.4213343805141364,0.0016594145068183233,1647.9915335466417,45.34195420696024,-4.946552413821146e6,1.4320697809627526e6,-5.136247405049414e10,4.9647694889179634e10
-0.00427,0.4291596481093082,0.0016556740872834719,1638.9273911755263,45.131290053701974,-5.065340309546009e6,1.4291430985496757e6,-4.835821972595334e10,4.9583775678019875e10
-0.00428,0.43691185841055025,0.0016496204663469126,1626.9443398260016,44.71739645064572,-5.139344068104148e6,1.4129686601467247e6,-4.7188329824093864e10,4.895937895685859e10
-0.00429,0.4445826205998205,0.001648660489726328,1622.3815959033313,44.54776271186842,-5.278665123042508e6,1.4011059738581206e6,-4.7722037577426e10,4.806447976536984e10
-0.0043,0.4522226911962143,0.0016485430833696065,1626.8269675050294,44.81798324704837,-5.415358382543043e6,1.4143313290589172e6,-4.514717319594798e10,4.83199044942238e10
-0.00431,0.4599993070867574,0.0016460467302425866,1624.1829711134944,44.60745516297119,-5.530209790694166e6,1.4173876139749237e6,-4.5550331780106735e10,4.8482586956639046e10
-0.0043200003,0.4678441610625863,0.0016437341804632054,1614.1677306315773,44.08337755901036,-5.653629595202898e6,1.4070543159533178e6,-4.765087934624333e10,4.87409251743541e10
-0.00433,0.47560481463610566,0.0016422176080522996,1605.7168382884925,43.929114642875476,-5.813294620213578e6,1.3992708700603943e6,-4.5718407942211586e10,4.8898486567810646e10
-0.00434,0.4832606789487976,0.0016392643784118365,1598.4620007225767,43.796556035537904,-5.80522620633383e6,1.3908457076529858e6,-4.268499699116117e10,4.879480925516092e10
-0.00435,0.4909043137472812,0.0016316064701989562,1590.852094008311,43.66342627157774,-5.799530374854455e6,1.3843129934880123e6,-3.86902404676401e10,4.8446910583603325e10
-0.00436,0.49849301630080395,0.0016211139348339806,1583.0842318817279,43.31666203431006,-5.763402896769344e6,1.365089574837916e6,-4.439688482889811e10,4.781176290239936e10
-0.00437,0.5061527479264343,0.0016143065979124537,1575.530312989884,43.10175127018491,-5.599517483665349e6,1.3510850475495784e6,-4.1485474286224106e10,4.760786924290632e10
-0.0043800003,0.5138172933662769,0.0016110861543824821,1567.999775333885,43.04705056102233,-5.706157927910136e6,1.3463967793767632e6,-3.579331659064453e10,4.82954618657631e10
-0.00439,0.5213207666990106,0.0016093917875250104,1559.8022307454803,42.933878300723016,-5.775905232963057e6,1.3363626078667862e6,-3.4912004637818054e10,4.868880371418264e10
-0.0044,0.5288115662147066,0.0016019244752253916,1550.606968278248,42.56805764997456,-5.773282921794489e6,1.3252358447321972e6,-4.040914875547191e10,4.82092881489034e10
-0.00441,0.5363988538991411,0.001599138357765621,1544.6794299580638,42.1710823492526,-5.87459440000084e6,1.3186229479131165e6,-4.652284818585967e10,4.820474006441852e10
-0.00442,0.5439596884055227,0.0015987836520913856,1537.7580892777917,42.06002284096699,-5.965609482506083e6,1.3225853262667384e6,-4.210541551705984e10,4.940839124640348e10
-0.00443,0.551537267565117,0.0015943123709141595,1528.6253493261665,41.76471000520126,-5.903693929586943e6,1.301943115394899e6,-4.525995034116457e10,4.9109959369149e10
-0.0044400003,0.5590662329410273,0.0015852723202500966,1517.7682478830343,41.44691838243046,-6.089137614911373e6,1.2988879651437022e6,-4.52568688270053e10,4.973816813582892e10
-0.00445,0.5665594402510126,0.0015779787530348123,1506.0327542797927,41.18067121598414,-6.151678351086722e6,1.2931755425930454e6,-4.549490846101837e10,5.009785374342173e10
-0.00446,0.573978071408988,0.001573129029818982,1498.373187846838,41.008300726388086,-6.09831436231434e6,1.2744239830316836e6,-4.764179634219432e10,4.919005954444489e10
-0.00447,0.5813342838980824,0.0015725503688008976,1493.539908527248,40.971962864034104,-6.064872234949394e6,1.2658008152302038e6,-4.6655725772658066e10,4.907601592966222e10
-0.00448,0.5887412060856916,0.0015720163731339492,1486.4754074453122,40.8961606864928,-5.960290427424118e6,1.2713891272041467e6,-4.378330779252029e10,4.9718175950393425e10
-0.00449,0.5962196967594229,0.0015716391307795947,1478.0824531087649,40.800268309280476,-5.963717656180938e6,1.2805906665644571e6,-3.4170850135834976e10,5.019152376124721e10
-0.0045000003,0.603545726091793,0.0015656886481333696,1469.0187820605877,40.56510806034612,-5.940059723937799e6,1.2635580643183342e6,-3.1235445113895718e10,4.909800950085e10
-0.00451,0.6108926472051163,0.001559113127153788,1460.355591726301,40.25090202021113,-5.833756675277045e6,1.2403885275007e6,-3.71592794608669e10,4.880001114596039e10
-0.00452,0.6182343031314498,0.0015552019101034511,1450.3618966394597,40.02388135308002,-5.662301789500796e6,1.240262600771475e6,-3.4090684507728672e10,5.0401655081342636e10
-0.00453,0.6255277477971254,0.0015511281263606868,1437.2219508276435,39.704265385955445,-5.458455979661758e6,1.2033930453497916e6,-3.504010889227281e10,4.8117231586245445e10
-0.00454,0.6327543368005627,0.0015423412674241983,1422.3671264517204,39.213905754383894,-5.351997358584617e6,1.155912572082425e6,-4.128762821068334e10,4.504538322367958e10
-0.00455,0.6399655680652511,0.001531973102852699,1412.478820431742,38.84941929090643,-5.409409814172323e6,1.1407917175935651e6,-4.385160962747336e10,4.3880497749745544e10
-0.0045600003,0.6471854011423839,0.001523121645742053,1404.404878035982,38.646383067784,-5.440009624444316e6,1.1502383955823332e6,-3.682509260387786e10,4.353515831256997e10
-0.00457,0.6544257417937895,0.0015127143126200636,1388.7539258154775,38.227521529470835,-5.392013579062941e6,1.1339695425401507e6,-3.476593802241014e10,4.2243729089020615e10
-0.00458,0.6616277845076224,0.0015084919010911026,1377.8175189172516,37.82634030328114,-5.368005211656963e6,1.1120762124857951e6,-3.900169713107517e10,4.1093357234675156e10
-0.00459,0.6688833328931728,0.00150917216489708,1370.7829695289254,37.58827154061437,-5.4225164463762455e6,1.1054796679017101e6,-3.919846941477005e10,4.160022389662154e10
-0.0046,0.6760489017415388,0.0015028400402771808,1360.5368325074026,37.224582409795154,-5.399974645878827e6,1.1060999342390583e6,-3.649733686417891e10,4.228532921615871e10
-0.00461,0.6831282807460589,0.0014926499562641817,1346.1085814387125,36.70564612263922,-5.161322060639708e6,1.0827493551511813e6,-3.813134623145062e10,4.000887480506334e10
-0.0046200003,0.6901320945403472,0.0014810139540053066,1332.5475451022846,36.4143340860113,-5.055639203212182e6,1.0593876146882314e6,-3.696785208954861e10,3.8677479797067276e10
-0.00463,0.6971840278591053,0.0014722617630067052,1321.0155602865282,36.17580737398456,-5.154000270270456e6,1.0506463527255657e6,-3.3281219203885353e10,3.917941970358027e10
-0.00464,0.704173188748083,0.0014627585076145571,1306.104139396366,35.80487286583311,-5.263951394823036e6,1.0424881206058396e6,-3.183993185695309e10,3.992437098701354e10
-0.00465,0.7110961638977273,0.0014556996928228832,1291.9355123823877,35.48069997870595,-5.297699019373645e6,1.0324490520006326e6,-2.830852812187646e10,3.9316344043148926e10
-0.00466,0.7180411542823283,0.0014512427742998139,1281.6910856486265,35.14013449898386,-5.132157913248126e6,1.030163279625071e6,-2.6005068217479816e10,3.900376990454886e10
-0.00467,0.7249742445570982,0.001444539191528674,1269.3404864035372,34.88686463310934,-4.953326605708592e6,1.0252464211469437e6,-2.214387281143962e10,3.93423110510154e10
-0.0046800002,0.731843617497613,0.0014356205641511066,1255.770724411648,34.56398931160412,-4.885325113348695e6,1.014358292853464e6,-2.2589175434202534e10,3.990657564533519e10
-0.00469,0.7387731743975741,0.0014281648249186696,1241.7091822938864,34.41527057520325,-4.841391745693722e6,1.0062931811728053e6,-1.8096419659484066e10,3.972333702553519e10
-0.0047,0.7456767354011293,0.0014194874566173176,1228.2943019464904,34.2089041845288,-4.837107347745998e6,1.0108358783504419e6,-1.157485890849774e10,4.071794728759462e10
-0.00471,0.7524432400024275,0.0014094225963769377,1216.6187686411765,33.98308645038385,-4.855892629521795e6,1.0177094473986155e6,-6.288728826122471e9,4.190908281642842e10
-0.00472,0.7591869912651977,0.0013989970303546705,1204.7009965771138,33.69944206005418,-4.793086826580182e6,1.0141647116036346e6,-2.924440997332183e9,4.1932359747321205e10
-0.00473,0.7658361498135191,0.0013902826443123965,1189.9646239324406,33.31181871703204,-4.651544841740152e6,1.0030834413788059e6,4.684141876853164e8,4.0811165768291565e10
-0.0047400002,0.7724708532012101,0.001384862482715192,1172.9401754006333,32.83374536691627,-4.550008425087732e6,981593.5998421522,1.623212589697475e9,3.910054283177142e10
-0.0047500003,0.7790698862093317,0.0013783798784889974,1159.002854338465,32.40539300109785,-4.55317960734448e6,957896.9998095882,-7.01161749442165e8,3.668818608550631e10
-0.00476,0.7855792262566048,0.0013705342467978132,1148.9943043362796,32.16540589176566,-4.671733223059955e6,952679.8860683616,1.2619927247498868e9,3.637238356734165e10
-0.00477,0.7922027068946883,0.0013633593904841714,1138.1433010315081,31.821661281296848,-4.728994741387633e6,954908.44836106,3.8246631977190742e9,3.679199634292587e10
-0.00478,0.7988240663293995,0.0013562344371856,1125.3518043461477,31.436737173130847,-4.670316591580407e6,941151.0761807754,3.9686433713086805e9,3.540501508054502e10
-0.00479,0.8052175132624716,0.0013475436735427655,1108.9819236614937,31.062066409362345,-4.605173473442238e6,916096.0329780894,4.1410202555492353e9,3.3227981042409374e10
-0.0048,0.811739477514202,0.001337854062255809,1093.978751962639,30.725207799371717,-4.641595051942569e6,891822.6569407167,7.999302509303494e9,3.1941185909882175e10
-0.0048100003,0.818241542550905,0.0013293405963974985,1078.951102067402,30.338376978614722,-4.596973649312159e6,877649.737831572,1.2136914895555922e10,3.1746135062698803e10
-0.00482,0.8246558117713815,0.0013239117397261348,1066.375834373206,30.047266327220935,-4.40221114605003e6,870477.1498519103,1.3846326835054955e10,3.1879885048050804e10
-0.00483,0.8308944731516437,0.0013148002781301793,1051.7436271867307,29.740399300259316,-4.394815695983095e6,861967.4652921321,1.6074223234130812e10,3.1782523536679264e10
-0.00484,0.837056513410106,0.0013054687910018393,1038.352445605775,29.46251206909093,-4.463882895312688e6,855677.0422570836,1.6760325569038456e10,3.1988800418201286e10
-0.00485,0.8431770005235875,0.0012982909485034293,1022.8704907477181,29.079224085303522,-4.491627964990562e6,845181.3810514312,1.7082856906806297e10,3.1904812020294407e10
-0.00486,0.8492776336298632,0.001292397079604315,1008.4108641272022,28.79109897801093,-4.390631800962242e6,838417.2280369595,2.086623662093704e10,3.1693077517981583e10
-0.0048700003,0.85534333115482,0.0012843138729911002,995.6959095774707,28.419847382664216,-4.258724171020824e6,815872.0374658821,1.901203055631316e10,2.9810821526379128e10
-0.00488,0.8613412552391121,0.0012760860026315138,984.6284097934612,27.978410032230553,-4.165039240449705e6,794580.6472097568,1.4501828853223383e10,2.808644761003903e10
-0.00489,0.8673603428979295,0.0012658438787725714,971.8328774702592,27.529961857902634,-4.102452624590082e6,772169.9412160437,1.3453380244701118e10,2.666060293452775e10
-0.0049,0.8733963429936044,0.0012531882231621985,955.8125825464575,27.098035683831814,-3.9654207993673147e6,750292.0160563736,1.4288703313656902e10,2.5495186889810085e10
-0.00491,0.8792989548368648,0.0012401683810624301,939.8271129118376,26.760386674145668,-3.9130694003126426e6,731842.7484102201,1.7389388015385624e10,2.4674466646941456e10
-0.00492,0.8850771080399996,0.0012302047742839732,929.2038531563111,26.455542032766424,-3.8949200639253724e6,714437.7970171906,1.771714741134135e10,2.380894965237733e10
-0.0049300003,0.8908595088397776,0.0012209988101040212,919.191878862176,26.18677295064961,-3.784585172760297e6,702836.5958745254,1.6808932417336176e10,2.3421267793206257e10
-0.00494,0.8965372471544963,0.0012115088635163643,905.1432056634704,25.74098201040221,-3.5590311597744627e6,696088.7861161149,1.6306452544198923e10,2.3571648035823235e10
-0.00495,0.90224142852231,0.0012048248170436287,893.7982120968435,25.467994997045807,-3.455814680221567e6,689847.2200537025,1.5300523032211912e10,2.3398280921923096e10
-0.00496,0.9079430689773762,0.001200064673797199,885.7665960176648,25.16197888191807,-3.4865424813583917e6,674074.4223662592,1.1952859343146019e10,2.2312397612399326e10
-0.00497,0.9137098619497164,0.0011916726855243792,873.0792220394156,24.854309065169158,-3.390494878735803e6,653886.7638613463,1.166932061998762e10,2.1205532923437187e10
-0.00498,0.9193829903904012,0.0011823222238881556,859.6379786297911,24.552560496684585,-3.225219746090824e6,640612.1247500859,1.2859718226970219e10,2.0894757437655357e10
-0.0049900003,0.9249118062844945,0.0011710439655693492,844.7889573809913,24.12286534437194,-3.1466895148719456e6,623291.8593162596,1.2785954400426254e10,2.0105946821575657e10
-0.005,0.9303390925651358,0.001161317904345581,828.1471469758055,23.68144147598919,-3.03916087425058e6,603793.9493095304,1.3248918365679918e10,1.927924776659602e10


==> anc/Figure-5/d2_L126_rJ0.1.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2385990898663206,0.00219820929493086,18.069690937589623,0.8821029468164422,2752.0057254917697,542.6687960587523,580258.8331676468,384265.8279944493
0.0049900000000000005,-1.2400863053583917,0.0022310547265077317,18.17553653684989,0.8918756520966686,2615.818464676194,619.1710745029657,747856.1793552444,521508.28091458895
0.00498,-1.2359426200244479,0.002271890794247109,20.361692166402506,1.1488216841633316,3481.2804926468984,1050.0670389667985,1.8687684473374537e6,1.3019469944551757e6
0.0049700000000000005,-1.2388413836290229,0.0023856555095027863,19.324774811847913,1.1667581544776453,3940.646510101655,1218.6456430199905,2.516357344556492e6,1.6372610654730801e6
0.00496,-1.238544591829056,0.002363100765327679,20.233851734094106,1.3558525710268226,5067.112062690642,1349.4876956000335,3.6039000777156404e6,1.584300211457153e6
0.00495,-1.236867678876704,0.0022131815048624837,19.922157768083466,0.9988888901347998,2981.4570468676293,590.0824186061792,646148.1743949214,365221.7897772149
0.00494,-1.2376238441308771,0.0022867253376751794,20.3143269791674,0.9804087940875782,3720.7449032720683,633.6669464467609,1.0495019534871022e6,421022.90955972206
0.00493,-1.2369996377050336,0.002284302124370338,20.092574362425097,1.1154901473171492,4010.955221992196,806.8636475494113,1.8463228153080044e6,636617.1686934371
0.00492,-1.2382833471066066,0.0023115725732318006,19.514264369477743,1.0591443661823838,3947.287999055797,766.6964559863677,1.5310227204548456e6,641109.739368363
0.00491,-1.2362937131953118,0.0022638248257723457,18.516324849365958,0.8238767870998348,1944.9711186483833,356.03639085405587,34676.424236033534,167370.3315966606
0.0049,-1.2324263324876024,0.002309471314144838,20.081350094650276,1.1040324351179136,4097.199302177121,791.3375986600553,1.678128370704679e6,674611.5226308933
0.00489,-1.2356306104946644,0.0022209646591772724,19.111361989216707,1.0109252617677031,3117.836320203738,675.3699983679016,1.070445572065384e6,536569.270680498
0.00488,-1.2371466519716237,0.0022732100842343173,19.250967090688224,0.9259385674533879,2295.118464086756,557.659313279319,569459.8493082931,391722.1272787925
0.00487,-1.2379188755868893,0.0022872060990881907,19.8709361660405,1.0450543287579026,3338.9627830113513,906.4361977867995,1.2523111581389657e6,1.0871376836927407e6
0.00486,-1.2357010543302318,0.0023783876008489488,20.57586306530255,1.0465848893735337,3251.658468487317,645.6763210716322,886336.3873455056,473093.8836048985
0.00485,-1.235088635361192,0.0022564715064522472,19.65984462230078,0.9937803381312912,3433.617434188738,561.0059295806926,725344.7242955939,325734.8394708958
0.0048400000000000006,-1.236628078633026,0.002321181258196298,19.97277409089381,0.9309455525960001,2988.9852544456153,484.67740827205716,328386.6799344828,254011.55778478828
0.00483,-1.2378698551809113,0.002102655581274718,17.641328285748315,0.8920747332795245,2125.822290913979,504.6589564137204,631867.6305015836,297517.1387348816
0.0048200000000000005,-1.2415035253651596,0.0022701582462094473,18.759579849992015,1.1810462183438395,3514.482356769027,1351.0592722060546,2.8040530439934228e6,1.9041079667910342e6
0.00481,-1.2334131297168125,0.0024145540337837047,19.669202739739397,1.0064824437151327,2676.2282775342114,522.9543015299406,749899.4735997517,313684.7832762003
0.0048000000000000004,-1.240543934702845,0.0022413100846590114,18.109585192752895,1.0435562021482654,3383.8473894595504,880.2309983397101,1.5898786488561567e6,946539.6615777831
0.00479,-1.2350641304525307,0.0024392708341442033,21.38588497331781,1.1995120783260944,4480.038753206426,876.3315891078641,1.6916705605587224e6,743594.7645147387
0.00478,-1.2354635321199217,0.0023460857275142137,19.018681269612447,1.058799811475209,3889.270824692162,763.6635510753241,1.3193925196420287e6,733102.9528781697
0.00477,-1.2381959972725418,0.002278230594281935,18.994739779374367,0.9577007786030994,3112.3362933712324,529.1758655617144,781011.9255574449,306286.38243932324
0.00476,-1.2336828791814833,0.0023149239801142927,19.837547837666015,1.0630111585524047,3005.191868213352,692.2277820798231,1.23507094012623e6,494671.46899450844
0.00475,-1.2362584893008308,0.002345189635073883,18.919679747500336,0.952729436290998,2829.3789279386256,602.5740651352806,886449.6472082464,440296.8416591498
0.00474,-1.2325082743051512,0.0022535577750377586,18.527200347088492,0.932014882290009,3044.7601471386793,555.6622202338651,1.0635615586763865e6,353047.83188356436
0.00473,-1.2298234343926109,0.0023736903658230822,20.865325077174965,1.1638893897514875,3891.80214365023,874.5307471107869,1.7148439501233948e6,785109.3413342711
0.00472,-1.22754544963207,0.0023935907017638446,20.465343169553158,1.2924049737687457,4346.30741356579,1379.857875211559,2.7560254946701312e6,1.918980612528214e6
0.00471,-1.2290415955147147,0.0023990047929021902,21.383888754754988,1.0742218865839717,3149.1258460352947,649.2134492308372,846088.4097732061,457894.0500392675
0.0047,-1.2337087301054215,0.002335276805466378,18.921116721212606,0.9462940459577733,3133.3053016738204,522.2839401221321,689378.5928975279,288491.5916563412
0.00469,-1.2368120421282334,0.002496483452658919,21.83346975996522,1.3088852168862934,5017.6750939598705,1171.3654887954508,2.7793532604199927e6,1.210245790333934e6
0.00468,-1.2349842263103943,0.0021942333804985496,18.536758298887406,0.9570533406707611,3048.8754490083024,637.3418773295505,880590.5822384473,533818.1565560392
0.0046700000000000005,-1.236647971246197,0.0023415531126512457,19.530746700281174,1.0166996950976468,2994.269555660798,670.7443328855171,1.2161839434588964e6,543024.6707635935
0.00466,-1.229046085803026,0.0023018566040912225,20.124664633166248,1.0938589972636688,3838.739380266752,818.1412468538522,1.45656608824692e6,816741.1957118466
0.0046500000000000005,-1.2341946556770969,0.002453043816644471,20.972521006442545,1.1330155540420588,4500.722607006291,822.8494502540394,1.6891815481212314e6,681181.9505610706
0.00464,-1.2333646718644293,0.002331821813072305,19.092607810413938,1.0069408691581518,3377.1015719827924,716.1443416816895,1.1563539541707577e6,611957.5899414126
0.0046300000000000004,-1.2324556886655418,0.0023809817888003227,21.3403230650508,1.1465949584077106,3695.9054953410086,934.2980798531876,1.407205552422827e6,987201.3453531717
0.00462,-1.2330525042900862,0.0024178078337395246,20.864573486287743,1.1813621127971168,4038.5040725511017,913.133885355791,1.8438457161590937e6,830183.4764650757
0.00461,-1.2341669768640144,0.0023425428555792554,20.478006168522732,1.2499616226951369,4379.257377837502,1299.5582536882796,2.710972206470935e6,1.5403549856148132e6
0.0046,-1.236992557907588,0.002266538385021406,18.98615436439765,1.070017085220244,3791.9163897358744,869.6905563574159,1.6371745306228406e6,925697.3347619841
0.00459,-1.2306119277078267,0.0022452853321263066,19.75103220275951,1.0036187811579504,3176.4817482407248,580.9508536070147,944265.1083393063,375468.6188246751
0.00458,-1.2318322763702536,0.002370508055262583,19.588967331526028,1.0290625235450792,2908.06623941667,700.5514808743865,962091.5890282969,607593.9315082977
0.00457,-1.2324594161712805,0.002280235228736325,20.05698415836726,1.021515320915855,3080.249521604116,634.2983725857074,942825.4073502625,447399.30219443794
0.00456,-1.233475673736095,0.0022488394995717176,19.54258177396572,1.0408489788515252,3196.6190482065563,704.9282540074109,1.0431082864038819e6,588461.9133145773
0.00455,-1.2312478336332755,0.002317143967585707,20.46094016714051,1.0363011068563157,3803.879856666965,692.5391938707858,1.0911534706536613e6,563909.9387318183
0.00454,-1.2307433021100007,0.002393538973676818,19.888109746050613,1.0136940404994477,3110.4543865864675,565.0042217111225,842516.912355799,349892.008898459
0.00453,-1.231979673394439,0.00225703358660626,19.510904332918923,1.0904933803544505,3572.028728946877,764.512214229938,1.4891731509706592e6,552867.8325642485
0.00452,-1.2295237390140583,0.0024676539450710633,20.99695623404918,1.0053977110559507,3205.283592279135,630.0795805799809,774675.5855541112,511764.58903786377
0.00451,-1.2314619012702455,0.002345990927300431,20.02074604207695,1.1599247742918655,4105.743919485628,973.3708663569506,2.0167568864595992e6,1.1541432220828368e6
0.0045000000000000005,-1.2325856025407183,0.0023621926769251725,19.85513732322672,1.0253481799866624,3496.059673648523,682.542136242168,1.202428755066522e6,506992.687085217
0.00449,-1.2265518395330812,0.002308662570936279,18.914382176524605,0.9478741907389768,2758.3351096481324,502.2220615813771,636086.3104261063,282862.25346691284
0.00448,-1.2295035384181305,0.002278277950612917,19.88169267035896,1.0736422654591782,3465.773968246151,753.0475842200445,1.5610368874819875e6,578179.7968971197
0.00447,-1.2266391918258388,0.0024533789679982597,20.68006090701197,1.205636948483232,3939.6197694737584,1357.5849317575855,2.2430062485071197e6,1.9295366428316464e6
0.00446,-1.2300589117488758,0.0025055144002571277,22.436500904688558,1.3933602498230269,4725.212613003425,1509.8479428682137,3.5234858761538994e6,2.08089621100879e6
0.00445,-1.2301852124385424,0.0023390317727307575,20.492626014043914,1.201951368176909,3418.595007423253,943.3993563440033,1.760591602744601e6,974018.6220121353
0.00444,-1.2278625029813255,0.002429383642331677,21.633226772298627,1.1971128655174015,4294.090789004612,799.5377242252683,1.7053330559687747e6,574689.776515942
0.00443,-1.227365613186643,0.0023605486491276016,20.80913835316051,1.0158182744719282,3159.5180534074702,569.5551994265836,753170.0464441034,349708.94793627725
0.00442,-1.225798764317998,0.00226175675349779,19.1611083262074,0.8518706437093598,2698.74550148999,398.2545140412464,51960.87205383207,222318.16216743237
0.00441,-1.2255794290859097,0.002391290519588778,19.862855181458045,1.0459207630625647,3560.6331643404105,689.8665047088405,1.1096378196050462e6,509974.6993559867
0.0044,-1.2280363146944384,0.002333310549567914,20.88296450511588,1.1451400743030837,4030.0911876788377,672.6774695990466,1.5756800246441665e6,412717.96779432136
0.00439,-1.2284370743013109,0.0024035322390006638,21.49192860832636,1.2066747939078302,4151.082135836912,867.5401192189006,1.7517724963583369e6,753421.4128691338
0.00438,-1.2243530444411552,0.0024371048648245456,22.07167300142798,1.108265222211059,4010.004031594634,707.3325354269771,1.1602338040424758e6,509853.16825636424
0.00437,-1.2274150787611013,0.002537005779907452,21.885748517205815,1.31669075872156,4721.80689020567,1340.10464785829,3.100823819292428e6,1.6278424103929491e6
0.00436,-1.2249712934642012,0.0024474879984848785,20.862738119647357,1.0170819008896979,3374.655764733485,660.2912011731171,910291.75035751,487794.1365426679
0.00435,-1.225238188411179,0.0023471437655412015,21.100358935400003,1.1206471936201787,3653.317669983385,718.9105095632855,1.3699353519545041e6,452759.2455225555
0.00434,-1.2283560347611444,0.002347536407540524,20.235647341688864,0.9100548534006857,2576.5671325575577,468.11840464635327,241390.74518776877,272654.2500278777
0.00433,-1.2270738637462772,0.002419524938890871,22.422398679857157,1.3362868635209038,5156.423525774803,1334.7182555431386,2.901868141795647e6,1.6324861192908846e6
0.00432,-1.224477235596576,0.0023663071130808405,21.224495984742052,1.17142023196413,3643.70962110234,976.2612210620414,1.7647071295741496e6,944366.6480730075
0.0043100000000000005,-1.2278957990753485,0.002336161418385229,22.044240726605103,1.232840481642063,5089.824288991551,1099.2093713187949,2.2902184408479608e6,1.1664090518742958e6
0.0043,-1.2250424055968745,0.002465094033573454,22.28146253793707,1.1870188918297275,4549.862194548715,825.5401619442503,1.4682260523988362e6,740721.9339401226
0.00429,-1.22376814921404,0.002551124010918581,22.726083684286426,1.2817412354694582,4947.941224971983,908.5282870177987,1.9920986292156065e6,675278.8431401891
0.00428,-1.2236429619025369,0.0024092566045979926,20.84181493502973,1.1775894696011318,4828.240571332513,947.5742109532002,2.2030830582563444e6,815095.968491161
0.00427,-1.220988132955473,0.00264867943864759,24.61940453355088,1.3413101962890965,5097.45430235277,992.5749814808692,2.2611736654030527e6,788523.566157311
0.00426,-1.2225442026076307,0.0024041905363199594,21.788807732962685,0.9649211388967925,2995.28644736741,575.7478286765476,541260.3212705195,378817.8284398354
0.00425,-1.2216612069169566,0.002441934135757183,21.831923614453416,1.109860433400087,4148.193951626923,704.5368698196763,1.2614733129107412e6,495373.5132631282
0.00424,-1.225859065505051,0.0023148671361154518,21.177517619728626,1.2408110603454794,4292.38478785224,1045.7234035577524,2.24225582182087e6,1.0192523279253787e6
0.00423,-1.2228863141399862,0.002385851781038598,21.295920515794204,1.0779720539977968,3440.9027412064215,656.7412657796718,709116.1403799226,481394.30313530815
0.00422,-1.2247377985202836,0.0024293842746789997,22.084479570635818,1.0344590497723116,3488.1358203036107,471.95991031259814,360753.6083554759,243365.7469875938
0.00421,-1.2241490558250725,0.0024715169214464343,22.056842163124998,1.140199548120973,4322.395440917705,705.1876038346822,1.2102200484761691e6,461012.7128945416
0.004200000000000001,-1.2197769304448571,0.0025620769455584856,23.02102160809591,1.5189294093039696,6676.894986556359,1726.4530458660681,5.169746059317165e6,2.2618924844857934e6
0.00419,-1.2232375830320479,0.0024910116725473533,22.153710716504374,1.2601806768039967,4615.251033264695,1220.0835491737623,2.567542866617936e6,1.4241149495166005e6
0.00418,-1.2226322704239014,0.0025836271960666636,22.88855761137877,1.3086339291816265,4756.127194625142,956.6779308125163,2.020051063258688e6,834348.4903205959
0.00417,-1.223810824651568,0.0024800443872750873,22.337961601984865,1.1460424993753946,4178.50244607568,696.1847453188391,1.2486501429345664e6,448921.8807867614
0.0041600000000000005,-1.220966842366374,0.002404621565410359,21.873336331181118,1.093112399826252,3728.9314236890236,706.3162654475126,1.0269734963189261e6,484752.0445035838
0.00415,-1.2193343423009972,0.002346447997975021,20.352724342818128,1.0397689422408385,3292.244141259907,661.9311995705888,1.1402825838761542e6,477318.8481678233
0.0041400000000000005,-1.221955355230847,0.002345349251705291,20.503122483906235,1.4158452147661658,4804.542825004642,1686.755414720628,4.003747546060019e6,2.450115010875451e6
0.00413,-1.2173920609652957,0.002597122505976375,23.452338663440592,1.2730464584216419,4000.770494734174,1035.533708383993,1.659422392927525e6,1.1009831035265846e6
0.00412,-1.222010378973089,0.002469999828782951,22.39573635212003,1.0720938580610178,3371.564661659237,629.3001716604474,701314.725622817,433976.2946990841
0.00411,-1.2182927745516445,0.0027052144048188586,24.63140920283842,1.574433717490526,6744.154946479858,1716.005815841748,5.073229094986622e6,2.3161496756336656e6
0.0041,-1.2198751170547621,0.002534371746306718,23.241900747745788,1.2935059374453406,5206.255495613399,1078.6052407271518,2.4933362533633234e6,976064.1728105791
0.00409,-1.2144004974153257,0.0026906000129359882,24.000413210050407,1.6143629225685452,6792.927646972942,2261.2162408550817,6.353931518705369e6,3.7051231263773884e6
0.00408,-1.2220460100808255,0.0025565977655784633,22.23981345973032,1.2148020227772098,4457.734203362286,847.8262812029565,1.5720979241700007e6,707258.6409200658
0.00407,-1.221387006545772,0.0022537358120298463,18.909609498156776,0.9504142430311173,2515.18185409415,492.09691481981827,538105.1407254273,262356.8271703335
0.00406,-1.2206445511758892,0.0025225017680765268,22.440958781991537,1.1868361275956991,4231.86530028319,810.5115319254542,1.3335148797690088e6,679814.4131842795
0.00405,-1.2187941885658116,0.002423790444494438,22.437922116214637,1.193698516428581,4518.411231939205,727.8774621537401,1.3111308159431613e6,465582.60961429257
0.00404,-1.2191583768131273,0.0025225087667762837,23.292969397924846,1.1965613228187713,4480.285897814524,794.5563384581452,1.2229663295850926e6,569954.3175750067
0.00403,-1.2166524365502294,0.0025811898602594793,25.066832518324325,1.3085321001492152,4560.636333628952,891.1678102013545,1.6214524772954383e6,613165.9807352877
0.00402,-1.219810807163574,0.002430163252572002,23.166285653364145,1.1349079714367047,3295.049750291196,730.9430686557691,581664.3948233288,582375.9337116153
0.00401,-1.2149468964983032,0.0026230299234968947,24.937512590547126,1.4995491455373497,6521.30689581906,1450.2959731979383,3.9122884327235827e6,1.5909735824613331e6
0.004,-1.216893669350179,0.00255778923352236,22.751998902372907,1.1710625736463534,3874.776433496247,782.4228509455392,1.090440218593231e6,574848.6108256154
0.0039900000000000005,-1.2148135968637765,0.002476588120780475,23.60715061391981,1.2690554749156282,4461.834871108915,866.6981102138202,1.506773628105914e6,679505.3651619176
0.00398,-1.2132640040730296,0.0026365949885792154,24.708290222888483,1.1621248575949956,4263.849890662487,718.6515680689799,809230.7967278077,490658.61082109704
0.0039700000000000004,-1.2157216584142245,0.0024212916416958313,22.30380474475261,1.258968780328172,4718.768573854148,976.8242954754421,2.056896250632201e6,912538.7416400652
0.00396,-1.2147519203135224,0.002638440298927908,25.140800924672398,1.237420400354183,3986.288013376598,784.0055034660404,1.1377499090975353e6,514715.3007291261
0.00395,-1.2167781403569746,0.0023699246104441946,20.967599055816503,1.0315629341211743,3114.5905338879356,743.0262713587517,851512.8012275964,710238.4643819911
0.00394,-1.2176900116873348,0.002441887553171763,22.97329523715532,1.1865388462100344,4380.837428239199,819.1147263426267,1.171109586758689e6,778232.0003340311
0.00393,-1.2153485466084892,0.002481644940444872,22.299798532728133,1.1283864496405736,3945.9495884415537,810.6691654846078,1.2686239687375736e6,697193.6511660115
0.00392,-1.2121492828555847,0.002657295796533279,23.794571143508424,1.475555311703886,6162.219612841719,1293.50147817686,3.7531744685775074e6,1.3607834801343167e6
0.00391,-1.2191481026497217,0.0026896555922246686,23.39858519145706,1.198391016124499,4526.790067629745,818.4283542479393,1.6083157618507554e6,623051.0381395135
0.0039,-1.2164792588960436,0.0027040576231775245,24.057536099221775,1.2384225455176565,4884.933603862862,855.3539788377117,1.594047384023369e6,711802.0684928799
0.0038900000000000002,-1.217804800790767,0.0025034792276002983,23.14136551510498,1.1818953691101755,3923.0607223887014,779.5848297092382,1.341070292637758e6,600598.8180401507
0.00388,-1.2130394438182872,0.0025361790406481072,21.869598807280386,1.0079088471346944,3225.062055202486,495.0853450185659,258231.2702107727,246313.79666082765
0.00387,-1.2093659195540094,0.0024827317140182015,22.45919579720426,1.335217434949743,4730.4884274190845,1326.679289311776,2.8839060121755567e6,1.5911126324238433e6
0.00386,-1.2162073696878442,0.002413842682659093,22.21413644610118,1.4198670882677067,5683.633764129364,1439.2590705859989,3.4967818146408233e6,1.8803696386046181e6
0.00385,-1.2172412717995145,0.0026865085647978758,25.82161814252794,2.475632547199265,11559.621878756001,5704.481965445787,1.8510511471805744e7,1.5014218596965818e7
0.00384,-1.2160022006897575,0.002632572320488817,24.621417571392122,1.3921955635830905,6114.038735318253,1076.9754995155063,2.642975230754875e6,894405.7705436795
0.00383,-1.2115099146499275,0.002517712364713508,24.788121997528275,1.331503847016835,5245.784762479633,1144.4319286682255,2.372906661228878e6,1.214377821529666e6
0.00382,-1.2167473947629979,0.002510898554912651,21.89009262631725,1.1410814666431819,3943.7973315248137,760.7719337706112,1.2532855937416547e6,541723.755461687
0.00381,-1.2136243811590248,0.0025659214915759333,24.06792902141265,1.1673725914154245,4771.071909612644,780.4920331289437,1.0020573389798672e6,544028.984516533
0.0038,-1.2110003842647574,0.002581323710067514,24.10408474248143,1.2331839640042728,4902.1413268469,780.0615909929784,1.2477450138648974e6,489705.7232083092
0.00379,-1.2113461707556223,0.0026443832859460365,26.429912703836052,2.0254020642373276,9405.332523009645,3188.89662011363,9.524232535899155e6,6.232474257180752e6
0.0037800000000000004,-1.2110173379761655,0.002650290525090263,25.086606911591627,1.3526838594236081,5676.993318604952,1012.2715661358377,2.173480678941293e6,833220.705500769
0.00377,-1.2169291406694882,0.002512028881298198,24.82105155618374,1.5530699596072062,6153.910016534862,1341.0272162782298,3.8800070326931234e6,1.313860032806296e6
0.0037600000000000003,-1.214960468558508,0.0025617769796197182,24.631712526702646,1.2810566879795926,4515.777173912732,868.800768617681,1.4842486033950676e6,621501.8736643757
0.00375,-1.2121219932513072,0.002494518308198457,22.230251357147445,1.1691317034745232,4602.521391679395,752.8854751720703,1.6227746167443932e6,479002.76502454665
0.0037400000000000003,-1.2127597513809132,0.002519924236152069,23.706303292927213,1.2468958591071828,4365.53227308673,821.8317870512343,1.4187377356427636e6,591871.1198595058
0.00373,-1.2103428861450674,0.0026031689970144947,23.934157632685817,1.1493670247713057,4247.694772900329,738.2461121503742,913979.9446995481,606684.0500089929
0.00372,-1.2072336048497172,0.0026624319407905156,25.687008344131446,1.544669744776463,6045.752448748524,1471.812820594159,3.246381202598268e6,1.7725372532458836e6
0.0037099999999999998,-1.214871315727973,0.002550911618542056,24.193037001152984,1.1403055526881671,3876.55385098569,625.5914461591454,671282.4234621271,399000.91062038887
0.0037,-1.217259463125241,0.0023615655266297593,21.559104209440804,1.0846180344493634,3602.2906022751595,730.8700468664816,1.1581795654140918e6,556682.6031873068
0.00369,-1.2107507764745042,0.0025729556600166395,25.471374964727225,1.257431246167606,4973.032015405581,817.8938723411416,1.1843667645497432e6,562048.495690964
0.00368,-1.2057331849780075,0.0025172986304379686,23.632965252056145,1.2406428154340043,4620.701107992117,858.3670816350608,1.7453768315450775e6,682074.9271741557
0.00367,-1.2062103134916164,0.0026855196486539976,24.05451067417377,1.1419927309175806,4054.9948692120784,613.7492413368592,440556.6701714474,354824.31484474556
0.00366,-1.2088325008550855,0.002522732245282231,24.084642637921245,1.351898852529189,4118.788658272913,1104.8092443069932,1.8227191623389695e6,1.1841502845382625e6
0.0036500000000000005,-1.209592380223704,0.0027172145212281326,25.951379435318294,1.5097547951741552,6155.6121307007825,1102.3391444839751,2.6707747900300724e6,833227.0399790223
0.00364,-1.211545718260831,0.00257751742909574,24.181043372465222,1.5731770673525487,7261.043672343471,1651.249541650546,4.637515634790477e6,2.114233672883158e6
0.00363,-1.2083486495756537,0.002594154082948965,23.145699382294286,1.1426435866317393,3948.5665450000206,705.6647600333199,1.0174431505014193e6,476770.66063983575
0.00362,-1.2101514110258909,0.0025814423506107117,23.539254058249938,1.364474194011127,4852.732194149774,1538.6345488446336,2.6905169714246197e6,2.315640809548142e6
0.0036100000000000004,-1.2068237186094626,0.002583338498976204,24.158177546717805,1.5671167402984514,6047.225355059199,2034.7370758158534,4.592664919054305e6,3.3946431387092047e6
0.0036,-1.2083710981826652,0.0026090653255354695,24.969244330970447,1.4401599762621502,5540.2937735632695,1521.2318255164014,3.0197417866410897e6,2.081687928224841e6
0.00359,-1.206120726876823,0.002684771945950598,26.632082726401272,1.670403163977611,7606.068261105412,1690.2195816972776,4.565751152099519e6,2.034239681948138e6
0.0035800000000000003,-1.209189810672864,0.0026647788643077265,24.737107656504467,1.3367338076564614,5129.533516625528,913.0332377378535,1.598649018884779e6,711381.9333967867
0.0035700000000000003,-1.209368678207971,0.0027869279506288363,27.606323104708675,1.7113516550249839,8395.379143041258,1963.6308871943484,5.230683162356229e6,2.8610024148714007e6
0.00356,-1.203157219633114,0.0027964910712788916,27.103055796219493,2.1109333235373824,10642.970021166135,3431.4884514412925,1.1389702469204422e7,6.502064372616053e6
0.00355,-1.202946253723397,0.002820060428607651,27.661221833458757,1.6357278916392008,7699.578755607563,1411.4892998409387,3.908002970784266e6,1.3458364888707635e6
0.00354,-1.2029064659527708,0.0029223059900811664,30.8164822543466,2.809873374529251,14818.210266046,5758.5822698768225,2.09714719423052e7,1.3420363212644722e7
0.00353,-1.2095708393475342,0.002555599333349768,23.715539068880233,1.3286251591004254,5259.289793987375,1107.3963552481255,2.518677905240446e6,1.136133794938159e6
0.0035199999999999997,-1.2063420342619542,0.0025286175007319636,24.305893032565272,1.3982904530100633,6279.635065457374,1152.3464323309834,2.645675469062434e6,1.0897813353635739e6
0.00351,-1.2049226147563319,0.002666001665523536,24.601883895443414,1.3368536230553643,5098.010888821671,987.0682628928886,1.6505028505422664e6,761281.8847314073
0.0035,-1.201060593479051,0.0027108205926037058,25.851328553088393,1.6853125959615203,7334.769062348294,1947.3858946920477,5.385095434393929e6,2.912526037055601e6
0.00349,-1.2043290130982485,0.002757049414572552,28.310442137414594,1.8623592077447235,8606.790030249545,2179.3300186245124,6.804800651455938e6,2.889665023370815e6
0.00348,-1.2038399207661419,0.002558593502155513,24.97113759012575,1.314335354528524,5409.1378365034025,935.6657140756218,2.0284655340298337e6,728911.729111578
0.00347,-1.2023752965960732,0.002707891572517474,26.88980304611186,1.5842691422786923,7333.689790467414,1441.2693476326438,3.7078833692890177e6,1.6062278832004848e6
0.00346,-1.2066040214440494,0.0026772384987210516,26.234507086981157,1.5648085777786733,6608.524970907261,1696.2042885465619,4.239968123898097e6,2.2080251630878933e6
0.00345,-1.2073744268145585,0.002669943476051712,25.438535274879335,1.5485101788668831,6203.938072043411,1362.249610906692,4.0012858103331304e6,1.3466672403753134e6
0.0034400000000000003,-1.2039612110454234,0.002635051952565596,24.29684279912354,1.4313121116704464,6068.925038200534,1509.6266998965968,3.4510752777944654e6,2.0009198561944289e6
0.00343,-1.2063321673508463,0.0025601859185780383,24.097104534544833,1.4699096015075974,5586.102050852918,1245.160286630382,3.2302234552306947e6,1.191086923376906e6
0.0034200000000000003,-1.2088299113525955,0.0026899099928543915,28.336297413924513,1.845018173426248,9873.324222386613,2041.110137193288,6.843789465837646e6,2.6014809019923476e6
0.00341,-1.2056075114511073,0.00271963652191148,25.115605425152488,1.649059322888268,7498.535985098716,1702.0993046093583,5.249612062591364e6,1.8741114889358485e6
0.0034000000000000002,-1.200628118676809,0.002596816369484371,24.223731000854904,1.1887585780202015,4003.276449350138,726.4659871700254,827462.5099532672,505328.514326352
0.00339,-1.1992073626086317,0.0028299755107457506,27.88085602415185,1.673547039668898,7889.3175770466305,1697.3659224842934,4.524193249469778e6,2.1272738026191373e6
0.00338,-1.1975778928836849,0.0029721066236266195,31.54084749785397,2.0486642035267333,10697.125899708839,2735.7627491628527,8.611128743229728e6,4.634090705827767e6
0.00337,-1.1987548881254448,0.0028162044218292843,28.757327492914815,1.5887140210285395,7651.197594929686,1389.7074736630561,3.597742496488281e6,1.2491979435352709e6
0.00336,-1.2014825961700653,0.0027031244202932836,25.99483336379254,1.5158226142649112,6525.578220131551,1237.382952168916,3.4967992427657205e6,1.1148170213393434e6
0.00335,-1.201951486749466,0.002699332571117871,26.323465971857278,1.4916199915931743,6392.892368312341,1259.396694332635,2.7260878856920227e6,1.1922325173164667e6
0.00334,-1.2060888211594571,0.0025697691138839565,24.362327987449444,1.3874331946864518,5922.738332365382,1088.1316721680055,2.5584906021868926e6,1.1190610458088643e6
0.0033300000000000005,-1.20338881499645,0.002696420666343967,26.913483813135795,1.403289280735905,6165.415509874805,1033.7726025855327,1.8789825686793637e6,855640.1104543321
0.00332,-1.2010398548253927,0.002694830119149045,26.836351185720655,1.4848285449023584,5847.316525188469,1450.2381307439161,2.9950339090583064e6,1.6786361758480452e6
0.00331,-1.2031983941728988,0.0025997490485482025,27.133505398578283,1.9762536905300059,9181.842045289872,3222.940241259798,9.465770675017389e6,6.302536129026959e6
0.0033,-1.2006683957303304,0.002769507567570034,26.92758095777138,1.28489734768771,5323.40677702178,761.7218720288741,1.105412556506222e6,514536.80863894615
0.0032900000000000004,-1.201121893209895,0.002683996303276394,27.01767214367589,1.700346542450599,8232.580890120797,1610.9111354963193,5.30022794401537e6,1.7172979739516652e6
0.00328,-1.2017656017601286,0.0028468867958041724,29.211894262540472,1.6278327381946014,8117.242992492921,1400.58274793121,4.010334949420218e6,1.3316133405473502e6
0.00327,-1.1975183378581857,0.0028110474188551976,28.080423968092695,1.5462112111736717,6927.271923835202,1174.902201289556,3.046066844908934e6,994792.6848998531
0.00326,-1.1978962615139543,0.0028229112494869493,27.809381513891008,1.7724723775674587,7235.133145575523,2207.6891156817783,5.736278647895807e6,3.210130727601973e6
0.0032500000000000003,-1.1973699253375498,0.0027036565190730745,27.72055949849492,1.6584348133906182,7953.507328802353,1737.9044694487682,4.430597350448644e6,2.2144009914477817e6
0.00324,-1.1992915698649418,0.0028324503700020436,27.7278004748334,1.7340681715284942,7832.285574095858,1859.4298711554854,4.907189380091709e6,2.3529689708853485e6
0.0032300000000000002,-1.1898988531023935,0.0029787797187406984,32.579975602761394,2.052295051067316,11840.543254206004,2346.5372409975,8.099687208074971e6,3.0486576866086028e6
0.00322,-1.1961928423594193,0.002937583513726557,30.07437954762164,1.8311438631258858,7622.584146816817,2275.2060985797457,5.541525487365908e6,3.7125187511708443e6
0.00321,-1.1955923079644726,0.002812710213192915,28.670659895445116,1.5220262388337142,7108.116786334784,1237.5893578465125,2.620138708273758e6,1.1290400127864252e6
0.0031999999999999997,-1.2008832184001443,0.0028409695050343386,28.913962902098728,1.9668180238967459,9868.98153694524,2475.75666279989,7.987714308976514e6,3.6623928193087564e6
0.00319,-1.1964141895781593,0.002802648114588938,27.984008364636512,1.546708953334905,6833.3190620442865,1396.6626332021794,2.941492666240479e6,1.5559664986869167e6
0.00318,-1.2010457084606723,0.0029003701578566013,28.457463697365338,2.0429348248514083,8543.318848002926,3390.4089284131933,9.772015125207972e6,6.535252545406569e6
0.00317,-1.1991794976660954,0.002537592365201431,24.262824487389903,1.468630191780644,5246.868165090574,1587.8956977958194,3.4773627903477764e6,2.121395925109826e6
0.00316,-1.1951728463980138,0.002658161598383843,25.464956936510138,1.217564766083211,4031.423109203404,816.2450818411835,841872.0967027626,646806.039650005
0.00315,-1.1934142070352578,0.0029124382852412836,28.92763552479462,1.7177729733555922,8407.103713364695,1730.1566147372123,4.758239401252559e6,2.2917908757164627e6
0.00314,-1.194467800826099,0.002621609319423764,26.41464608129096,1.4108895295982127,6002.009137467767,1168.1346553612173,2.990293531282661e6,1.102563696764353e6
0.00313,-1.1942298923383206,0.0030403919220846148,31.0364317959111,2.0680668745339377,9964.530485167525,2883.7552220264224,8.108278224161031e6,4.723326667398037e6
0.0031200000000000004,-1.1959771299662085,0.0027914712580785006,28.86130903625893,2.4893570212762692,11666.685977344943,5644.451258641185,1.6423873736305939e7,1.4774957522120167e7
0.00311,-1.194198889654536,0.002650026631426743,26.77863469699606,1.5789688266423885,6045.544452609591,1684.1797081658126,3.9593727530457936e6,2.2062070893868115e6
0.0031000000000000003,-1.1931830370724614,0.0029237626115967055,28.83251866466402,1.5744517949508916,6860.188602192713,1379.7437440142276,3.388264563901001e6,1.3794162465505672e6
0.00309,-1.2007265676534924,0.002775583277275511,26.625037091252764,1.5664352888674822,7364.036871928243,1170.0889677971998,3.6661799393331283e6,892895.2391951059
0.0030800000000000003,-1.1987779497742654,0.0027958073499077343,27.74275269521108,1.5442798148807118,6504.686372015957,1375.9943845266284,3.158398194928763e6,1.5730559742480947e6
0.00307,-1.1974929926797424,0.002704054365563501,28.614530359564384,1.7379356156216188,9265.768160751648,1750.5670846114197,5.2703661434949655e6,2.064370832025037e6
0.0030600000000000002,-1.198025059222662,0.0028168515565311554,27.545233747099793,1.5647187169038828,7184.049511785164,1257.0902854169738,3.1910747687878367e6,1.0671711376322713e6
0.0030499999999999998,-1.193942433140276,0.0027975775642087625,27.992901067494255,1.3818120598759154,5730.078957751103,873.3413070836984,1.796684135650057e6,565392.2181220376
0.00304,-1.1932629912557433,0.002838487378523337,28.041967139464948,1.698854157483923,7870.796298167818,1595.3136098833734,4.748033833835633e6,1.6880800955278415e6
0.00303,-1.1954383223231961,0.0027092187914531975,28.09642255870957,1.4056117038057765,6392.417501651457,1034.9967038238315,2.007128451764834e6,905515.6212902284
0.00302,-1.1954578787385897,0.002962523896485131,31.374191519799975,2.0021666749796223,11109.886994971297,2112.960836831734,7.899197540018551e6,2.357173572706845e6
0.00301,-1.191439712778971,0.002950926357020364,31.2447285643329,2.861696103695577,13100.207557065136,7034.3225182813385,2.05596382881627e7,1.9596180804931365e7
0.003,-1.1895287677543425,0.0028563713705952324,30.381581955965416,1.6847669947259871,7399.195431550474,1361.8887561146921,3.3684489019621653e6,1.3538802390714916e6
0.00299,-1.1930642109158764,0.0030096076539482953,31.84718540769916,2.0414772605825493,10502.024988540647,2633.1481351740526,7.98702215812543e6,4.0701760057830694e6
0.00298,-1.190956030011105,0.002700886054583391,27.07736836703815,1.3737920806559627,5244.330669102569,831.8424590539447,1.2039981396056346e6,457669.9189709447
0.00297,-1.1878189300210247,0.002999059086249656,32.73129771631498,1.8193833180534686,9511.095849466643,1378.002016878571,3.8883139771178137e6,1.0412099064011732e6
0.00296,-1.187912505656718,0.002956921993993631,29.92733868158728,1.8623701197102658,9739.749436473152,2259.8702417760537,6.58016181422008e6,3.2680849673929447e6
0.00295,-1.1968608754536127,0.0026442903058713912,26.67905269911338,1.9999003563223532,8110.549411895019,2940.404080188393,8.700491946403535e6,5.077848558517376e6
0.0029400000000000003,-1.1946639443327194,0.0027195323983374904,27.972215920965077,1.6150618490977833,7643.41153237311,1411.083054307089,3.812283595624563e6,1.3623139510979583e6
0.0029300000000000003,-1.1901873892860613,0.00285543916769463,30.267900814664518,1.7023425285517801,8025.2184669072985,1552.2908064217686,4.2614440211574845e6,1.5256891066295758e6
0.00292,-1.1915082091043165,0.0028182414787955874,30.357339535390988,1.9087254000774936,9951.896021148348,2136.3246183032393,7.419663218175309e6,2.5687659006292215e6
0.00291,-1.1882423415885544,0.002967479597639445,29.829000885066396,1.8330474219297448,9329.945098717826,2018.663806067831,5.832855231731493e6,2.653396912955116e6
0.0029000000000000002,-1.1881955878228456,0.002693572529359701,29.136007148227854,1.5635279327240184,7233.416313983733,1367.8860767764459,3.065938826402542e6,1.4636509171657597e6
0.00289,-1.1856732209934409,0.0029196362614101606,30.15071565298886,1.8416919698827774,8399.389405098713,1731.0058169612023,5.055433277337691e6,1.829600868550889e6
0.00288,-1.188423943343259,0.002754188541542279,28.77762123527796,2.042380777515423,9275.482534047993,3227.4017947942298,8.900189490945423e6,6.252923893055504e6
0.0028699999999999997,-1.1840087300707083,0.0027991804850445567,31.506793171331303,1.7283719166583549,8649.12573140119,1586.6333417730693,3.9498900761239664e6,1.5022695076197896e6
0.00286,-1.1908472358841196,0.0027173947262941387,29.92585960704398,1.88892468530513,9109.445816537242,1857.7122462375676,6.480152500439321e6,1.9990466120000724e6
0.00285,-1.1901189048488763,0.0026363127415572228,26.87462442968049,1.616513607093427,6824.14588075946,1973.4379295521403,5.207250064823858e6,2.9922850166836795e6
0.00284,-1.1932381011596527,0.00282075300707014,28.444324248363305,1.5965441585153262,7254.470502672481,1354.0369251363709,3.133823715837488e6,1.3221184558846506e6
0.00283,-1.1884600130500347,0.0029285640312714076,30.689937023710275,1.8793837017492232,9047.404944757702,2339.2186503966977,6.289686807467208e6,3.872723628802736e6
0.00282,-1.1851241540102828,0.002893258785077165,30.16235724109784,1.7385283991155043,8084.20071920299,1650.8703631156943,4.230152024376101e6,1.8757929559588758e6
0.00281,-1.189505169167025,0.0027217724320935496,28.58610899774945,1.7168443319281343,8180.135623776558,1622.7787800246072,5.190883921977952e6,1.6976020582803057e6
0.0028,-1.185767335003929,0.0031669968764680575,34.218532525729394,2.690215363763505,14892.582530206188,4037.7745802984527,1.64236195080756e7,6.788884333104565e6
0.00279,-1.1829093312098329,0.003020613081471653,32.171134716812794,1.7505644499021935,9429.6778093107,1526.7038844700764,4.0551746209186097e6,1.6517358514373726e6
0.00278,-1.1854397663397773,0.002826953140231116,29.528884811764257,1.70897989987022,7648.196202889011,1628.8024153437236,4.237561638638953e6,1.6789281278678703e6
0.00277,-1.1860086085113122,0.0028630705521443113,30.359963173569273,1.7793831998636052,8039.032886102032,1934.080651982688,4.846964459895878e6,2.4830728469593185e6
0.0027600000000000003,-1.1883403209600902,0.002952212530181812,30.07154852920825,1.9695632296055239,9167.546840384584,2354.0658403999437,7.203493061199494e6,3.2297802481865454e6
0.0027500000000000003,-1.190677733487856,0.0030927526366721844,32.761747105221694,1.961698351067253,11109.986636020072,1987.9534061055408,6.52075373149571e6,2.4297498576771757e6
0.00274,-1.1825608111369648,0.003008507414688309,33.8493453049428,2.0029254621941646,11313.31516130704,2039.0497307071776,7.320720564362592e6,2.11448184870608e6
0.00273,-1.183105216532416,0.0029065994079511023,30.849011677868862,1.8547339488107575,8505.910362383902,2379.5598759220297,5.463884694602539e6,3.943773307119126e6
0.00272,-1.1837104069881337,0.0030325668822818587,33.5844217489514,1.8192663027249953,8966.059339919215,1471.6511708444182,3.739067468501925e6,1.1518829534492963e6
0.00271,-1.1840284243119392,0.0030421704053390495,30.563739831164398,1.5966683034951068,7475.553725443405,1410.2180733536607,2.9368406858027983e6,1.6875814195438807e6
0.0027,-1.1784885043500928,0.0031232145649301886,34.54035077591563,2.613271116379861,14146.593608296744,3631.9955687313814,1.4105327021132892e7,5.509001689257912e6
0.00269,-1.1731520152402304,0.003070625963864045,35.83126230137862,2.2865248302798316,14291.831266772373,3104.2512530814292,1.0617914613481097e7,5.0939220438417625e6
0.00268,-1.1770651237588954,0.0029665488700285837,31.301866191262732,1.7014482074263506,7958.8867352215275,1547.1378446216304,4.0642980324493973e6,1.8500713659025251e6
0.00267,-1.1792754671933823,0.0030221771451467584,34.908240697742855,2.204543594788573,12967.620899728588,2489.244314068559,8.590494204343883e6,3.135584504987731e6
0.00266,-1.1826071284520956,0.0030339177118318046,32.87691992443222,1.8467273286078425,9547.7594471579,1731.7505871147794,4.912406093644071e6,1.8561658015402465e6
0.00265,-1.1795461658015225,0.002897907196298711,32.90958549941529,1.9974496772644277,10198.443399521957,2070.7213046287784,6.247319098795622e6,2.2740434644352295e6
0.00264,-1.1867407698683652,0.003000727666487717,31.7183395884732,1.9412805831722915,9803.930588920328,2159.920902236122,6.792420889570273e6,2.828583534469943e6
0.00263,-1.1811217182851144,0.0029878687044876573,33.33619447663507,1.5999597713091671,8029.588079244405,1208.1858183073764,1.8446085546953771e6,1.0329937951534942e6
0.00262,-1.1838756119784082,0.002917343912096129,31.447918263765427,1.9817834319871346,9929.813584082733,2443.485171909409,7.021111183543313e6,3.585291292299782e6
0.0026100000000000003,-1.1802563196645055,0.0030338850696098253,32.065821379864936,2.2310849903571977,11082.374859285974,3307.7938847677933,1.0163575828887913e7,5.753459983733604e6
0.0026,-1.1836833687918684,0.0030302902016652337,31.78925545556188,1.6131317747158205,8012.575330574465,1217.794889167568,2.410705400659199e6,988948.6901199766
0.00259,-1.1792278415993398,0.003059626465025602,32.82647292944549,2.0889491019697166,10913.820056883975,2093.258751836626,7.349368428776949e6,2.479427443761876e6
0.0025800000000000003,-1.1794193166386384,0.0029429070245828573,32.40702102379031,2.6197271936495024,13019.821159229296,5192.558159007847,1.6252838382369302e7,1.271610460918326e7
0.0025700000000000002,-1.1771549392674867,0.002852807670318314,29.96608766049687,1.6049315395555128,7666.4132760896755,1332.515573591343,2.9972213357462534e6,1.170567223822666e6
0.00256,-1.182343764130876,0.002922762099863465,30.04347392360815,1.9246148752499572,9586.315454312304,2089.0686349368902,6.9047038577034725e6,2.6540619600500404e6
0.0025499999999999997,-1.1783937002976603,0.003197439424953016,35.01541620562877,2.1517985038858876,12171.737463402707,2157.4164741919935,6.787687766418634e6,2.680047299060327e6
0.00254,-1.1757508043249263,0.003071829058412924,33.287718900676275,2.0753376160783215,11046.705244029847,2268.756129913604,7.446416219097167e6,2.755754909959895e6
0.00253,-1.1825192846548358,0.002944052351753195,33.81795839287049,2.258138271189787,12677.852533846617,2868.884716465038,9.897938930403573e6,4.274750939396481e6
0.00252,-1.17758051687956,0.0030731897029493875,34.17897965418832,2.318566796244537,12750.839365409833,2884.457237127244,9.99527043660023e6,4.016247709923136e6
0.00251,-1.1797688089612655,0.0029311004724176808,33.723098944171106,2.1777156069967765,11816.714334835075,2341.5234992029878,8.395934424180804e6,2.8722586358926413e6
0.0025,-1.1829848342253717,0.0028394778323578254,30.906795107834807,1.7492214006745073,9602.291168705891,1674.7752387543142,5.183641662180699e6,1.7316092648729163e6
0.00249,-1.174125555545968,0.0032265115507553476,37.14336426279864,2.7017713720200596,15324.573024775967,4353.379649283077,1.682530489708794e7,8.474403808895834e6
0.00248,-1.1726251526761517,0.003153086694306392,38.455597576765776,3.411291988337827,20832.77980583888,7573.972377320878,3.194259172884113e7,1.9369140040277626e7
0.00247,-1.180193095862114,0.0028527134925674024,31.213101512916296,2.009499667207292,10839.412983781283,2096.5259717042386,7.467602729576076e6,2.5026819665667014e6
0.00246,-1.1771119987943577,0.0029261771253239776,31.94440032827006,1.9832104760776494,9805.556087764493,2206.036861565629,7.071121908784386e6,2.921210740344831e6
0.00245,-1.1743773457955182,0.00308584168073708,35.339368160082046,2.2709801687147237,12856.580057467922,2867.475955708635,9.735379797770668e6,4.543563418016984e6
0.0024400000000000003,-1.16844422343216,0.003036945632580003,35.272573038918736,1.888556868680615,10136.74323278722,1879.03293012891,4.318611547417856e6,2.3083063536967705e6
0.0024300000000000003,-1.1703087069194846,0.0032157650814949442,37.84063871194339,2.0654600715655027,12169.425850461575,1847.0817406149783,5.562214402716987e6,1.6898161031918926e6
0.00242,-1.1731111626621442,0.003362735964102357,38.421074728426575,2.31413527358848,12774.926105388227,2690.350450483927,7.746088352483019e6,4.072031086709669e6
0.00241,-1.1737688539891051,0.003028838344870535,34.92980450271049,2.0041704464489345,10980.121023001939,1962.0028258995387,5.950061941616905e6,2.0897560173905613e6
0.0024000000000000002,-1.173084053242407,0.002936754070450606,33.42641527712948,1.636378837350421,8063.057046885479,1225.0853308250996,2.5289149102882603e6,1.0327797118279136e6
0.00239,-1.1734400744107496,0.003024528910724662,33.88973196074842,1.846425010071907,9281.631829536616,1595.1332855257308,3.9362552404980427e6,1.5896449174352582e6
0.00238,-1.1737804664698062,0.0029643453280727497,31.38257287762259,1.66484101573303,8096.979361566901,1291.9503415642823,2.9337555960844834e6,1.0769275145688476e6
0.0023699999999999997,-1.1728979770416685,0.0030783757215353327,35.162817795267195,3.2115022988162583,16108.056034602469,8474.989170331513,2.8401996298125133e7,2.5419734080289554e7
0.00236,-1.1738264569478873,0.003189456327456187,36.94001137074273,2.0066183114505307,11590.130946607484,1843.7030155367731,4.668105809231583e6,2.1191641825916637e6
0.00235,-1.176935214156454,0.0028815361735812116,33.27230851974937,1.8641358671551436,10970.11335153379,1719.7766764667756,5.270880664810097e6,1.6938744815580852e6
0.00234,-1.1738928613653548,0.0030744843374330365,35.29516014710183,2.0597975249102327,10507.86685239492,2505.952418527934,6.455159937135553e6,4.0924432203924567e6
0.00233,-1.174359295578388,0.0030166380122062845,35.5404723563286,2.220732619797655,12485.310183510168,3018.177921136697,9.889736444833118e6,5.227066800995734e6
0.0023199999999999996,-1.1683955841114435,0.003156151521345811,35.30275617476357,2.2776621779954924,12974.780300786166,3092.0157883293637,1.1071875180200117e7,4.770695698715027e6
0.00231,-1.172744865023809,0.003074888747112232,35.93125960772535,2.8684370942445603,16600.321594265548,6044.611715347943,2.1717823640034016e7,1.4572629925411701e7
0.0023000000000000004,-1.1709077798198708,0.0030414433806833746,34.124846728602904,2.3492769745789848,12222.905082599018,3364.4444809283445,1.0558742782779656e7,6.385968130425135e6
0.00229,-1.1701265503939768,0.0033021068120484046,40.626543591828934,2.540896581087903,17170.00920840806,3030.8709299226925,1.2271808802611934e7,4.04024876176297e6
0.00228,-1.1682252821958912,0.0032675148514986277,38.160608311219455,2.3119225123882607,13591.869505559054,2824.527495311471,8.504465564572338e6,4.299950564993024e6
0.0022700000000000003,-1.1684904565553906,0.003257785850270186,37.09851865980722,2.9548835435805825,17767.588616772282,5597.111034456394,2.162726708789779e7,1.2555102891494902e7
0.00226,-1.168775473992356,0.0033166637279693663,42.879209736475694,2.991130355691782,20552.634661830998,4169.777374095948,1.9031362482696407e7,6.064021250891965e6
0.0022500000000000003,-1.1689850166866027,0.003126478643481446,36.12277039753887,2.3611997303469874,13532.648864435849,2950.472728589982,1.0674911290400537e7,4.308930490659205e6
0.0022400000000000002,-1.1668180945472748,0.003276017369019486,36.97305326423901,2.304578942205428,12626.258071418193,3510.4051107562905,1.072182436972456e7,6.60691464078265e6
0.0022299999999999998,-1.1655427956331648,0.0034491125050953512,39.70536810963374,2.9501318752802104,19679.44629367841,4413.698622049013,1.963924733093203e7,7.709764689111892e6
0.00222,-1.1708340475087662,0.0031013735425627843,34.509713310577496,2.221165095486277,11116.543844238711,3369.1215008743875,1.0780363578701554e7,6.648013170786514e6
0.0022099999999999997,-1.1649106477883469,0.00311767984445014,36.92518317942338,2.078145714928602,11379.671787685487,2072.410469952171,5.718964899610235e6,2.5001673210505145e6
0.0022,-1.169844921070623,0.0031978538107328485,37.796150325681914,2.131806958571676,12638.607054135317,2251.9341735266757,6.577537365602269e6,2.935841883784598e6
0.00219,-1.1669597798232396,0.0033946491124426325,42.869022876218644,3.0649763471833658,20870.705360496057,4008.7979763840044,1.8972153281476818e7,6.139694152020081e6
0.0021799999999999996,-1.16270995626881,0.003241605993828014,40.347327872690954,2.8083432725789965,17682.263473811003,4304.814214978061,1.686315690618807e7,7.707133075434097e6
0.00217,-1.1636757457488365,0.0033915649993825764,41.932022147201934,3.0142629386735176,19990.668569801528,4417.1092608848585,2.0348406975260507e7,6.859348732329615e6
0.0021600000000000005,-1.1634785107979622,0.0034984362357539205,43.08708168395564,3.136003656920247,20979.145663463973,5111.362931301458,2.2095920309012957e7,9.517274303411368e6
0.00215,-1.158273657409671,0.00341168145183691,43.221044445086086,2.914247930397671,18745.995980882963,4123.719657166877,1.751172178826897e7,6.44743581901065e6
0.00214,-1.1660540517994382,0.00299225629792243,34.28263692645719,1.7801581853065325,9153.230249162867,1632.334060708323,3.549225798084281e6,1.9776357292175838e6
0.0021300000000000004,-1.1666296525041477,0.0031953660043485543,36.6768942555916,2.027368489599122,12658.592692268152,1863.70564372429,5.948922466850773e6,1.8137929471580216e6
0.00212,-1.1593849551357966,0.0031542373536486506,36.30462972980991,2.0140623758027862,11017.913013865611,2056.2595496092654,5.567989628503209e6,2.568338532731755e6
0.0021100000000000003,-1.1581354397124186,0.0033073997038957355,38.58553823678332,2.3703990473128007,13987.320021669193,3179.900432871171,1.0797453433404682e7,5.274812795885821e6
0.0021,-1.163476222257117,0.0032367765416027954,38.8737905926708,2.5092188693358826,15549.054812998043,3012.5880305885034,1.215338539104587e7,3.951151629703933e6
0.00209,-1.1658340988729903,0.003279156619991272,38.42828104884283,2.5547019795596815,16564.767905258166,3528.560115434171,1.3085768922783028e7,6.027951905062044e6
0.0020800000000000003,-1.1569024110513142,0.0035288735643849746,44.650260110618056,3.890231762872679,26097.456651293,8147.418734798229,3.627905766008424e7,1.8997202319116797e7
0.00207,-1.161784319267767,0.0032828980564243225,39.59867502380903,2.5835009565978293,15257.57875014385,3665.638630725757,1.192449192796329e7,6.251030798265989e6
0.00206,-1.1626142810919748,0.0031925263739128597,38.70511321136049,2.274687368677372,13602.365019406494,2113.0705007899846,7.164988495329551e6,2.18088254646728e6
0.00205,-1.1572366294068026,0.0031586472140383553,37.09193426305407,1.9791237143024265,10071.730097891084,1946.3084650962294,4.609603495060018e6,2.0436246903756484e6
0.0020399999999999997,-1.1545147089967218,0.003155066501427665,38.83328387735311,1.9792865125498835,10860.675322533354,2088.2470597910847,5.649986350344089e6,2.6017103964342945e6
0.00203,-1.1573317405296624,0.00338411356754598,42.34566292137542,2.5185131371621887,16358.993128872964,2751.4086449853025,1.0035115734963087e7,3.52703338887899e6
0.00202,-1.153031360234584,0.0034417096070100653,42.65237611904276,2.8675601700689826,18129.35431271048,4099.84262053764,1.5919104445595305e7,7.062854999643123e6
0.00201,-1.15475310743455,0.0032863535166162273,41.6668289437163,2.4775531897874505,15904.45689988747,2912.8441145590577,1.0519976671506422e7,3.7786974514620933e6
0.002,-1.1580598821178951,0.0032132887208363202,39.22887537021022,2.5810179509560895,16892.82675653381,3586.7279792732547,1.4284570602777801e7,6.187566271937215e6
0.0019900000000000004,-1.1524655603634348,0.003479571114558515,42.69789138596109,2.952661019967336,18550.298131206124,4039.2082888460773,1.6558155370734673e7,6.21736901375543e6
0.00198,-1.1586002922441985,0.0032353019461549594,39.32997675579626,2.296050881354599,13639.095165349843,2627.554902595992,8.198066247287887e6,3.552902070867247e6
0.00197,-1.1618776008578289,0.0034639410131591004,43.9462899639329,2.7119168299400385,18259.574138181804,3215.1386306969043,1.2164162484832749e7,3.9566744112881217e6
0.00196,-1.1564280711527193,0.003385407452919773,42.81040156302375,2.563308345046393,17443.623237439584,2968.945588718821,1.1643307042471979e7,3.7821577920697876e6
0.00195,-1.1623294055013358,0.003253867572975077,39.221875673923286,2.558195694751235,16314.725122835891,3209.371481192449,1.3149377620457808e7,4.891518154576215e6
0.0019400000000000003,-1.1518889396315726,0.0035776053761503155,42.57086528010771,3.1775479860955467,19742.803277191935,6186.379585902336,2.395260041507794e7,1.4733943670361064e7
0.0019299999999999999,-1.146476942341665,0.0035660656043716714,46.41428935391802,3.4439433849394474,23719.173969769545,6594.319611964564,2.768813249045887e7,1.5630921087084351e7
0.0019199999999999998,-1.1492914677554364,0.0034558827846341575,45.0728243441745,3.0641983435284814,24173.811205642753,4328.350817983833,2.130400827908111e7,6.968431191073408e6
0.0019100000000000002,-1.1520548063077871,0.00346613181324514,43.657407763205676,2.6988717529562556,16806.556818771143,3215.356776439689,1.2179896665861282e7,4.275075931470886e6
0.0018999999999999998,-1.148477434514662,0.0037464986994893176,50.06826102503568,4.449158459075016,34735.86864915437,9570.213887111531,5.369547800905271e7,2.231101759406924e7
0.0018900000000000002,-1.1509252064111248,0.003720811660415235,50.21316274207579,3.740568920698827,28544.662453863715,6813.790574722114,3.259908496664188e7,1.4526608568303064e7
0.0018800000000000002,-1.1498231320783605,0.003523386107001503,45.34626965801367,2.721335349823799,19423.20970133944,3096.494557613426,1.3524398423903642e7,3.7416591990209897e6
0.0018699999999999997,-1.1555624422127353,0.0035506538970694946,48.04695280474272,3.5427437150872554,28404.574967473407,5647.7847065403375,3.151036783644996e7,9.988754393580483e6
0.00186,-1.1564035199081082,0.003501859527826111,44.683352045903234,3.402401288501122,25206.300492576767,5416.804375303239,2.873180256083371e7,9.182706399774965e6
0.0018499999999999996,-1.1491982704081816,0.003503951517317934,45.07759151600624,2.6324865937218096,18164.478518711494,3059.7960772067486,1.1886161181565493e7,3.9516888486917573e6
0.00184,-1.147174885869763,0.0035346591598327914,45.63674986803799,3.3090891647955862,24582.74860029772,5032.095231265827,2.5185478904695652e7,9.360627323197436e6
0.00183,-1.143928556879311,0.003433822911470834,47.528927254872464,3.9359562836865822,26470.891693084006,8969.291692372928,3.8680331243097045e7,2.5228815406502143e7
0.00182,-1.1565494771848186,0.0034545841799960312,46.79702272966439,5.1974754083766195,34595.86712939198,18625.236142829817,8.520974456964979e7,7.271092569621973e7
0.00181,-1.1486009145277314,0.0036944512744120253,47.28769495211516,4.724682192614555,31656.698198030917,13668.644909488527,6.272923272557216e7,4.610712426062236e7
0.0018000000000000004,-1.1475704700462754,0.0034684958765742314,47.460862899471486,3.6780816284096036,25374.66532761327,8804.704259627866,3.615049105438796e7,2.4659987349024992e7
0.00179,-1.1461609101533456,0.003593458915083106,46.14434748249501,2.6851230892242164,19173.824067292317,2606.673994236144,1.0172432569315413e7,2.3902515576931117e6
0.00178,-1.1524381577866314,0.0036282663358872514,46.27810501109935,3.0741443220718763,19844.307512980562,4372.099112188742,1.6158928379633425e7,7.228465085419915e6
0.0017700000000000003,-1.1437531469920494,0.003591984981413534,44.329629738591485,3.232510933384656,20748.882325304658,5121.369670722673,2.158400962720786e7,1.0567843111953557e7
0.0017599999999999998,-1.1500142526505124,0.003408652721392142,43.269762514283364,2.3659073504966046,15798.411064284615,2517.7617720787034,9.112452602421837e6,2.9122024766722796e6
0.0017500000000000003,-1.154499725043848,0.003352178919445646,41.093466161902086,2.523974056831658,16770.191410707826,2883.4576327336245,1.1266335730394905e7,3.501522686127887e6
0.0017400000000000002,-1.1455445631122219,0.0037213640779299216,48.019369752873565,3.4046505763161328,22842.751190097395,5628.341151663163,2.5804194242736988e7,1.0366787676007356e7
0.0017299999999999998,-1.1446816493434724,0.0038326491492621435,50.35260557370051,3.67767747848438,26269.49415762615,7099.894807817452,3.108001078210383e7,1.5987858391144136e7
0.0017200000000000002,-1.1475161556027333,0.003397788951627041,40.83121647266424,2.7237523766377403,17534.41201500202,3420.946427852376,1.4877806613324532e7,4.482001898536076e6
0.0017099999999999997,-1.143517135372964,0.0037269430827635026,48.0129133383879,3.0788988755834277,21466.093470099077,3983.7712152767854,1.8560301385882646e7,5.533402238916985e6
0.0017000000000000001,-1.1427661454856706,0.003653522644320347,45.64605798452524,2.852630554578908,18749.944036252782,3940.1862896543494,1.5814927085021628e7,6.522001303592765e6
0.00169,-1.139486666040378,0.0037213485982443284,46.78065897258686,2.9455638529411035,20353.83449898753,3535.3817471950088,1.654335034030034e7,4.3999568223730605e6
0.0016799999999999996,-1.145096002749517,0.0035147339907009864,43.95553454979547,3.4246362320570443,22364.158134407226,5727.274286478878,2.7061479161510263e7,1.0690918569691423e7
0.00167,-1.1462246455027738,0.0034850557319810248,44.099164012516944,2.57604706499904,16517.970609345353,2901.2986921470992,1.0169654208801337e7,3.822430718298553e6
0.0016600000000000005,-1.1408683790112961,0.0034827772246783803,45.426212307891625,2.928693136251902,20662.152323509563,3999.2750783699544,1.744539801206323e7,5.851319367362669e6
0.00165,-1.1434030966488966,0.0033873231986245693,44.58679880479021,2.9333432101714654,22677.013449440572,3884.035720535044,1.983150819596048e7,5.359450146670142e6
0.00164,-1.1455828644219652,0.0036898109567637862,46.44744955008953,3.1454637949360174,21960.452533691296,4264.055908690261,1.8909327273684707e7,6.604113144376023e6
0.0016300000000000004,-1.1429802556215114,0.003658362938337769,49.37315719956312,3.8453473530853155,29398.7950151961,6493.505626448103,3.368865487412821e7,1.1541114665681878e7
0.00162,-1.136259130805964,0.003937293245787098,55.87179010241796,4.354272342462643,34642.69763762424,8571.523015732722,4.5190310132402726e7,2.0266710232523836e7
0.0016100000000000003,-1.1363358758294724,0.0039668548941329046,56.08469541332797,3.9627723509264716,32673.634525755053,7390.8892946115,3.678012142080733e7,1.6720310681030469e7
0.0015999999999999999,-1.1364628099707013,0.0037559063374414873,52.890907168820654,3.435442858612521,25964.713658289274,4806.37585282649,2.0378393285348207e7,8.171335177136232e6
0.0015899999999999998,-1.1393042690765067,0.0035869518410391902,47.39837024199347,3.3883237693796193,24661.187067959643,5242.044539412156,2.5975382006523427e7,8.856103838485867e6
0.0015800000000000002,-1.1408280693640536,0.00406689023770552,55.226394177550944,5.0144372281244936,39622.69317970453,12871.836298706528,6.799197281462784e7,3.931790471840645e7
0.0015699999999999998,-1.1397474309599034,0.0036211203932039553,49.52613762564553,4.567695427706037,34207.62537433234,12040.409213116565,5.889579505826516e7,3.741586472741464e7
0.0015600000000000002,-1.14008238225953,0.004039385059608171,58.29450664137966,6.214163453142806,53257.29458354165,20943.667266931974,1.1556194614593896e8,8.203584040018082e7
0.0015500000000000002,-1.1345067206586636,0.0038083344380107267,50.399101263440755,4.411048909820954,32185.235420800735,10526.499056265395,5.186763527493448e7,2.94711127511856e7
0.0015399999999999997,-1.1304751215658073,0.0037954132297758486,54.473602343274344,5.126815525323841,36579.81259818444,16749.18299980748,7.545333246243443e7,6.20577130110356e7
0.0015300000000000001,-1.1305556406486326,0.003972767310669679,55.246720810909736,5.0509834436477306,37776.643110134806,13915.20792032589,6.711294421412605e7,4.4554095210968666e7
0.00152,-1.1320703901405038,0.004229423616828991,63.50584984350513,5.865464932047513,48991.74173189865,14722.53482758975,8.118320256742555e7,4.009096294568562e7
0.00151,-1.1390001413016198,0.003735420991063063,55.86985486515191,6.672962672186849,49284.143790312446,24624.44713618803,1.2570084793092062e8,1.0071529543158284e8
0.0015,-1.1315558961014316,0.0040041691000350646,59.700569892789204,11.318281620313783,88919.18253596114,66605.04939591434,4.1981649803047204e8,4.032911591912964e8
0.0014900000000000004,-1.1266028799369192,0.004334447137241558,68.5410767489803,15.808262523239604,138423.47649323777,111145.121683598,8.232919800388474e8,7.987047568911035e8
0.00148,-1.1304047432799875,0.004330816037815196,66.61112969862359,13.765214938790669,120234.70678393569,90878.61427224646,6.392868289751567e8,6.114320832634015e8
0.00147,-1.131304685214642,0.004345042507237242,70.79399537092253,12.356911999645488,114288.95129710542,74332.3734157955,5.056617948716093e8,4.6612540150823134e8
0.00146,-1.1267933954645868,0.004298047638231124,74.80989343846436,14.816781195797187,147753.13209981675,98357.5668002973,7.572911023062612e8,6.755361586476941e8
0.00145,-1.1298356639738494,0.004012394924849138,63.00319568842507,9.371113135299225,79391.79870716011,44444.904553798806,2.828247715028429e8,2.248053403268585e8
0.0014400000000000003,-1.1250126084599812,0.004340961435202812,69.79966380371367,8.21458349673349,77482.95375146883,31613.5016549123,2.023147461173659e8,1.373401132339619e8
0.0014299999999999998,-1.1223687879396291,0.004594669814149523,71.98289131571812,9.116292985930865,86075.24725588622,39870.632711204526,2.6111417802064878e8,1.947207899310423e8
0.0014199999999999998,-1.1296226150046877,0.004291766855023358,70.23913964759659,11.320438471213688,103470.96023257815,64882.25529015714,4.3290353376713634e8,3.873533861731552e8
0.0014100000000000002,-1.126276171704517,0.004044559450898998,60.4552560843122,7.855376650857453,68020.05421334768,34618.81784771942,2.0170516737543604e8,1.658873712279294e8
0.0013999999999999998,-1.1210328983034514,0.004360628544693216,69.4632825858657,12.437969721514246,107768.16904827878,75247.72765682368,5.0575457137211657e8,4.730143337859022e8
0.0013900000000000002,-1.1271655478130762,0.004134199595737738,63.058448677191116,8.938955133597164,73789.72911503636,42895.52715688691,2.5502595480127934e8,2.2041830747592217e8
0.0013800000000000002,-1.1239815021419457,0.004190337595725339,65.47471018332944,8.841556241837282,78519.11498649043,41049.91817942095,2.5580923265086642e8,2.045711791352037e8
0.0013700000000000001,-1.1217103842877427,0.004522179255698173,72.72634504342858,8.338676825685333,85317.29595076913,30743.913746116687,2.1808919420239708e8,1.291268068899226e8
0.00136,-1.1210180443406363,0.004394701437601893,70.41825951850602,8.295693457144381,76745.9341935995,33065.43581165802,2.1193375131515646e8,1.4971890277359042e8
0.0013499999999999996,-1.1179498955538125,0.004545134504441784,72.33050361132918,8.291417046383543,76438.0294292188,32651.51158978152,2.015562977110954e8,1.4774539833583426e8
0.00134,-1.118147061436542,0.0047837328023078865,78.42596082563264,10.413345969519911,106506.34106773161,46823.86703192383,3.353252001663405e8,2.351947452644811e8
0.00133,-1.123537250557135,0.004437747401204143,69.57661505615239,7.406755742652689,74375.67542509979,22384.849621347523,1.635855770940624e8,7.645307484044477e7
0.00132,-1.1193408153333533,0.004292915618773436,67.9973016784911,8.315829123335343,72373.88976523692,32507.696557534724,2.0072643552857566e8,1.3787499802234995e8
0.00131,-1.124436126788588,0.004160934451234345,67.6094842218892,6.5711763814968025,65975.9666179315,16846.19524262247,1.2421085351584437e8,4.6911431259667106e7
0.0013000000000000004,-1.1183862651073475,0.004079879665667573,63.69170764385568,5.037082296035092,45902.34788358429,10507.456047442933,6.251869869147725e7,2.5649244104963657e7
0.00129,-1.12344415849348,0.004086348646938186,64.45526768370594,4.686708166863621,44275.68634070546,8658.027180514473,5.466316120686732e7,1.8582353459625408e7
0.0012799999999999999,-1.1152673411870575,0.004256394022836594,66.6596746781649,5.133626798552225,48793.656035570326,9389.530114575371,6.559648493072124e7,1.792674830163406e7
0.0012700000000000003,-1.1172809555064847,0.004240600911266166,68.68695419924346,6.2991223402924295,59907.8617857852,16317.320046059385,1.0618045567276631e8,4.839886428359074e7
0.0012599999999999998,-1.1153280974413238,0.004294233119957227,70.60150587234348,6.794084512492265,66469.16083724354,17432.582389793366,1.2853659175912687e8,4.878370119374478e7
0.0012500000000000002,-1.1182994357949774,0.004415281134713887,65.70123450682271,4.75853586398391,43769.32515126924,8532.463864158675,5.3876576430994675e7,1.6396177150955327e7
0.0012400000000000002,-1.1141748804788267,0.004184232003659159,62.49234413582387,4.67909626389191,39093.582614220984,10605.11582993781,5.2855029368353315e7,2.934201796039428e7
0.0012299999999999998,-1.1160300751163112,0.004215774141893177,62.13353327924811,3.6309940117215316,32124.439945245605,4728.902953515199,2.2808992467489976e7,6.88184779188588e6
0.0012200000000000002,-1.1153698602543558,0.004226303560636329,65.9337825495744,4.840641819170916,44330.652298486966,10072.065502212026,5.569136560953338e7,2.4207866493727203e7
0.0012099999999999997,-1.1116328880656823,0.004046127801605899,61.536456241790695,3.8651632455107072,30317.397961653493,5169.329036984537,2.566477089165666e7,6.932793107794045e6
0.0012000000000000001,-1.1169995720100203,0.004434104312986995,67.09006403453408,4.472867676498956,42588.66003014786,6865.897235052009,4.099716312163075e7,1.1630895601147573e7
0.00119,-1.114993199503728,0.003954115537974437,58.74100308227097,3.843341530360315,33761.852826704955,6467.753324975899,3.510133259344167e7,1.2452856776753303e7
0.0011799999999999996,-1.119759739235217,0.00416123876916236,62.66768302948971,4.832655449512863,42549.963509304485,8792.886127919173,5.336383951614493e7,1.7159139723039746e7
0.00117,-1.11231368370819,0.004262543400947104,66.9238542908751,5.210710960361648,46467.82857668419,13543.943723251785,6.862124735314754e7,4.348247129314927e7
0.0011600000000000004,-1.1042077921007496,0.0043015154532054945,67.00436354139705,5.597880788184282,50970.68613981401,14299.631822481444,8.116618388741624e7,4.294599112201288e7
0.00115,-1.1118283034182217,0.004525180047355812,76.19233167545411,7.131053306500183,77785.64800723846,18772.59884821154,1.5004538868374473e8,5.337026216853174e7
0.00114,-1.1157300579003655,0.004056448443974859,62.77126639154272,6.600259823438475,58650.964322908156,20993.800619358008,1.3261172214360908e8,7.519857400221477e7
0.0011300000000000004,-1.1149041007279876,0.004234013262764651,62.92450226523506,4.928491011888837,44131.00102350839,10309.009906469691,5.9734479027633645e7,2.411334557536415e7
0.00112,-1.1143659081422348,0.0042280329490841555,63.90501242198398,4.149441556749497,39964.037952654195,6138.819006114237,3.649011131024835e7,1.0200557936632749e7
0.0011100000000000003,-1.1180411204245517,0.004137628841287316,63.8859044359802,4.402181926538064,38148.03787106709,10558.578087689015,5.020767255528785e7,3.059460790176687e7
0.0010999999999999998,-1.1132225346705669,0.0040685711440693354,60.56184425785352,4.198518452847551,33081.31515657231,8060.814403448578,3.718753741953974e7,1.9889251316704318e7
0.0010899999999999998,-1.1133022834762927,0.004238086669316999,66.5090973768059,5.0144440605179925,48031.257190722,10056.865949534496,6.087400299544599e7,2.307869858621159e7
0.0010800000000000002,-1.1090198137471317,0.004479733705124761,70.01836535246373,7.882240222571125,74759.81891056873,26017.168063657544,1.77197155514084e8,9.513469585263173e7
0.0010699999999999998,-1.1075215605926516,0.004607842684009632,70.15503508672703,5.545364319938282,54124.594800760984,12337.305443611787,7.884943044129725e7,3.2107783629908115e7
0.0010600000000000002,-1.1048702027875552,0.004390559719758945,72.5396125338031,6.145414992006638,58611.58305410217,17761.310801480173,1.0530617683396056e8,6.2431528335646056e7
0.0010500000000000006,-1.1066176213199193,0.004297025093354743,68.47025707711396,5.538611171585286,53631.168820133484,11905.243648370737,7.63135850407983e7,2.8830149564459193e7
0.0010400000000000001,-1.1050850613771996,0.00449819628402378,73.31041901684418,5.2893184709156,51743.04524815909,8761.724730060749,5.965583720105342e7,1.4736859532236185e7
0.0010299999999999997,-1.1029573136912545,0.004442863113560155,71.55351048825975,5.4294009830025605,52411.61897362516,10930.37500359729,6.83980019155268e7,2.400238013802127e7
0.00102,-1.1021289613761118,0.004357303454626564,74.90256444413423,5.605320454524404,57365.5924718205,11897.099501221106,7.3617898004463e7,2.9519516140611093e7
0.0010099999999999996,-1.098947811562203,0.0044390189423062915,76.97639105343815,5.3643870412315175,57365.52836003426,10714.42178676553,7.000097197916387e7,2.4872511955943737e7
0.001,-1.0964777870021882,0.004555881161501658,77.17605388719225,5.663888760880741,58895.35197210389,11628.285071485288,7.726210560561733e7,2.695468673998863e7
0.0009899999999999996,-1.095783519498652,0.004624902523042939,83.29291878893987,6.21996650340267,65124.17620823548,14254.68639598205,9.181065140088186e7,3.682234125543772e7
0.00098,-1.0908885874263154,0.004587351911136612,79.96691439161923,6.846693671252532,73418.97521876969,19053.753797161844,1.2655270568444562e8,6.5992534089671165e7
0.0009700000000000004,-1.095924769990593,0.004842376169606673,86.23709397126078,6.2180733407805615,69989.52926303064,12761.978082506268,8.794847504285544e7,2.9533825993608747e7
0.0009599999999999999,-1.094871450491519,0.004992363209018396,89.40125133517682,6.879141093301846,80056.18259938977,14300.689957328781,1.0975899926824714e8,3.47392901673144e7
0.0009500000000000003,-1.092313965014273,0.004746316963495647,85.84806868820161,7.443186360626821,83204.54930446677,22099.303030210827,1.4748317032721418e8,8.063009344021723e7
0.0009399999999999999,-1.0928167794617984,0.005000473510795393,89.23347196922177,8.359113360657268,95545.21155538937,24720.11967980005,1.9245659992234188e8,8.348208847033189e7
0.0009299999999999994,-1.089821410861971,0.005092837686544039,97.25370397723545,9.765886424725132,118416.4056385919,30570.30303024631,2.7340499061915755e8,1.0559072100448263e8
0.0009199999999999998,-1.0901914962045995,0.005277049537897723,101.42331600574408,10.357216935265766,135305.6847033778,33957.879306096285,3.206672745671511e8,1.2091886575029492e8
0.0009100000000000002,-1.0884307341865211,0.005078172846024339,90.85310906127118,7.327249826982393,86614.76622441053,16275.18229861816,1.2768328216861336e8,3.972516131755128e7
0.0008999999999999998,-1.0882281301781,0.004730428072866369,92.1815079086168,7.3188071423071035,87727.07956293836,17169.500565839353,1.3183213466998258e8,4.321012464486661e7
0.0008900000000000002,-1.0878953311892259,0.005358520444964702,105.35427663487242,11.777175435530514,146037.17650705235,48675.78188967835,3.978230226562376e8,2.3587015979681835e8
0.0008800000000000006,-1.0875292433168626,0.005442537817537183,104.56328587163064,12.258866643306012,148862.48086033145,52776.09910567693,4.2964923450545865e8,2.6614732420871416e8
0.0008700000000000001,-1.0830903221457089,0.005414425767162278,103.77868743725885,14.034550611781569,161987.1145400897,74854.70304079792,6.042339695519426e8,4.407404649011657e8
0.0008600000000000005,-1.0856961931052382,0.005759532374055506,113.11596823634014,17.354185424103175,210201.85184314242,98430.9071881395,9.053326413240725e8,5.888403332851001e8
0.0008500000000000001,-1.0915287290440008,0.005418797362192322,99.6441454689463,13.648654185939982,152886.86709887115,62656.74754287867,5.248570480698939e8,3.1006999320070624e8
0.0008399999999999996,-1.0874730901896459,0.0053303269774353755,95.67492656781582,11.292939948765472,126311.62560083761,39452.9666428107,3.336577524662715e8,1.509944120377423e8
0.00083,-1.0885093868092468,0.0053708881556593395,97.8743999424938,12.642031594245426,141013.9044882688,52350.928131546425,4.3817385999892515e8,2.3593019571171656e8
0.0008199999999999995,-1.0838222534339914,0.005432472840311927,98.5046570796833,12.258056819787413,133279.9439706355,58829.48391755494,4.410191219451618e8,3.1960115417701536e8
0.00081,-1.0855298782470508,0.005518450640193288,104.83501121969238,14.296294063290269,167569.21510901253,82017.12950009368,6.547826520059656e8,5.182901219380578e8
0.0008000000000000004,-1.0894955728037339,0.0055958545043254156,109.477097113197,18.4087619180853,229622.954352478,129181.78451893595,1.1756268030428936e9,9.613429232917581e8
0.0007899999999999999,-1.0892870724612984,0.005122671145205448,102.43031379205716,19.80619079183453,240599.64953513848,147874.3775376783,1.3818855992032778e9,1.1545202267364995e9
0.0007800000000000003,-1.092711615647768,0.005357277609051621,104.98650606950429,15.455093676675617,192019.019524595,89147.45812884335,8.032274626021694e8,5.618007388306798e8
0.0007699999999999999,-1.0843127950342824,0.005096014923687374,100.05029305173572,15.248289908204748,183695.87702356526,93335.95495718709,8.039796800712538e8,6.152094149854143e8
0.0007600000000000003,-1.086726542853439,0.005087067241965411,97.39547834744633,15.804024755101103,187817.01013530916,93670.31283767568,8.629586534301518e8,5.850254688068434e8
0.0007499999999999998,-1.0897177031308707,0.005317573903449082,101.34866265519197,17.62691412594983,200366.24568305985,119697.56922919184,1.0410434178194671e9,8.579655021429852e8
0.0007399999999999993,-1.0923470602173275,0.0054605797364015605,94.6023251098399,13.211759583123314,155232.05592920564,63201.81767350496,5.660674070448252e8,3.2389552581075794e8
0.0007299999999999997,-1.0863406247689555,0.005323755061077233,94.36326031084924,10.978495320571627,127825.85192889556,45848.112359226936,3.7684956782808137e8,2.0776524911750636e8
0.0007200000000000002,-1.0802849154944671,0.0055200496260516384,106.50827646843487,11.192299376818577,141228.09519205074,42547.79548552738,3.7649534597154504e8,1.767782008004868e8
0.0007099999999999997,-1.0814271400117053,0.005554391410739763,110.52092292532912,15.13208937811097,195572.82140423602,77829.3027199596,7.632587612774146e8,4.258386825793378e8
0.0007000000000000001,-1.0744174664198987,0.006072266567003548,127.70167353185936,18.637612704328564,281335.9012142028,100446.5900595895,1.16048088222533e9,5.887718549706168e8
0.0006900000000000005,-1.0772717117794266,0.005753199510653689,120.5278750364195,19.80212284097433,261276.36037021058,134739.2173661351,1.3088485546602879e9,9.865329657910589e8
0.00068,-1.0722331603751498,0.0059496181758172785,130.96765120724524,19.67751865188044,284051.28001484077,124831.95435499278,1.3126834616111524e9,8.639515120353264e8
0.0006700000000000005,-1.0762346053438743,0.005870902716178723,129.11635168145168,20.723640911295558,304838.5643313535,130638.00669874008,1.4815013358942208e9,8.758300996378273e8
0.00066,-1.074514540000653,0.0059029315110410655,133.88787836447608,22.67033611008799,338439.06542741426,140924.92371394497,1.7050951501506076e9,9.171830784387138e8
0.0006499999999999995,-1.0729350911141862,0.006325640920985987,136.115757164604,22.440621485752747,332187.00598234835,131033.09933962842,1.5785855459703481e9,8.047322158997111e8
0.0006399999999999999,-1.0681763991877902,0.006276206213134469,139.71911549547713,21.67631738219759,326987.5035686441,123723.27185631289,1.4869543111485198e9,7.490403581071461e8
0.0006300000000000004,-1.0563042190721754,0.006907945766519581,165.99527394110925,28.990947189326015,496732.0131494227,191440.6320531939,2.7634275469890356e9,1.3111073279905765e9
0.0006199999999999999,-1.0556312717124012,0.0068180359895973755,167.31565728338225,29.572626707008286,512309.7490253387,192016.8628252923,2.850777272782253e9,1.2827056356763113e9
0.0006100000000000003,-1.0643745003190699,0.006940813587689709,168.95128311662916,33.516718010057716,606068.830578329,236370.7002915836,3.751567998109725e9,1.691999723320363e9
0.0005999999999999998,-1.0614491971655742,0.0070878868979625115,176.6934256713807,33.140701884868655,626160.2059225646,231175.37302179032,3.7452680212213154e9,1.670144823103946e9
0.0005900000000000002,-1.0529256743286417,0.007236487350338667,180.09476635247762,29.26433271342954,557416.1427361185,179632.58403049243,2.8870572600849e9,1.1453515189481213e9
0.0005799999999999998,-1.0585117193913212,0.007059410433198543,179.28485154562614,31.72360247521726,606758.7707358883,217613.21728480715,3.5961508395974307e9,1.5213257005829642e9
0.0005700000000000002,-1.0525405463594317,0.007215649389532016,187.88828620282578,31.633973498748336,597666.9975877623,220600.4861094042,3.46290707358103e9,1.597917335898481e9
0.0005599999999999997,-1.0496081272098245,0.007078765922982815,184.32799416028521,30.71620275272611,601789.9739328359,205141.54274029206,3.313898627269294e9,1.4424616278767247e9
0.0005500000000000001,-1.0472512223253851,0.007493378934668357,197.118921769261,32.00472219043353,655296.1544500608,201943.88811005597,3.469881841636008e9,1.327099849773717e9
0.0005399999999999997,-1.0402688019801207,0.007781071327650729,218.57671443230035,35.859151515048076,770773.1501889139,238456.73514766316,4.317923978556055e9,1.6333567415120595e9
0.0005300000000000001,-1.0347271572527243,0.007829337667874591,226.31460975932148,36.11952153103194,793118.6340042761,236599.97855579454,4.305610363064624e9,1.6169623443861294e9
0.0005200000000000005,-1.0408260313865711,0.007673670798126146,222.87217763303383,36.52556903901339,785112.7970191143,244936.86987699204,4.39425447571882e9,1.7065438776802742e9
0.00051,-1.046277321281155,0.007414467310060533,199.05579545340302,31.59008514611897,629579.3226359785,196572.8970258345,3.259857325208268e9,1.2731339127501354e9
0.0005000000000000004,-1.041218655548556,0.007862664459890971,212.12253821813553,35.27328950548233,740961.077875746,238893.79995515285,4.245271634329245e9,1.675794081302512e9
0.00049,-1.0414346705664583,0.0077723668066650075,213.58248885586374,36.82066173623468,783576.7472292038,248756.27526325118,4.601254214950054e9,1.7195239778546762e9
0.0004799999999999995,-1.044571359465434,0.007917864260248287,221.99911448407192,39.19541962037892,856461.5143446437,270437.5689166262,5.183410412667986e9,1.880384249683804e9
0.00046999999999999993,-1.0485330629603684,0.007857521648530224,222.3269864004261,37.841090358098825,816988.5421806474,255425.95125863524,4.767145363823369e9,1.7479271218325224e9
0.00045999999999999947,-1.041578669730766,0.007703732046868147,215.37397873934637,34.92115264472287,729212.549879951,228957.30157456116,3.985955294451343e9,1.5890437623728595e9
0.0004499999999999999,-1.0311416774006084,0.007954203610611128,234.90154606060096,37.91523451730271,826847.4042573906,256066.3322608629,4.658372763088251e9,1.813775090316726e9
0.0004400000000000003,-1.0336400376711654,0.008322035933934387,254.2502560868594,37.71508731006609,878927.0626947499,233712.3789887549,4.589394700847744e9,1.4991348426026247e9
0.0004299999999999998,-1.0234313693272468,0.00844992000031681,265.32036187016126,40.044477887679896,966536.4114222173,258834.68872000536,5.316008793208799e9,1.7226150086874304e9
0.00042000000000000023,-1.0257269743305952,0.008497294591231688,258.37992694034267,39.29926905135567,938432.9934924912,252027.2567929288,5.084161972127791e9,1.653584979535833e9
0.00041000000000000064,-1.0243120654313589,0.008099624981803655,249.3269502935956,35.11733459885965,828130.1005695566,204946.9494488229,4.0397126531052e9,1.2237197355722682e9
0.0004000000000000002,-1.0228715544784859,0.008106822381378744,257.2191261965235,39.388907728887176,943735.31830784,250280.84534646507,5.135882349000087e9,1.5774373454070473e9
0.0003899999999999997,-1.0204689553186057,0.008306059483724523,256.8407592853156,39.75164770186158,959027.4160826883,253462.81791537983,5.256774629117956e9,1.6328644306261158e9
0.00038000000000000013,-1.0232304625056208,0.008642541986017516,275.293464235217,42.62083995482107,1.0704688202630517e6,281902.9631913238,6.151880240372478e9,1.8430015626515963e9
0.00036999999999999967,-1.014559051352089,0.00884142670337514,275.02308765971503,42.76113779898172,1.0475486686719374e6,282331.8209151495,6.0027630195996e9,1.867793728775871e9
0.0003600000000000001,-1.0068962553608047,0.009271674399107262,305.9623535111849,42.48876951151697,1.0939632187566739e6,268728.92034156265,5.773407023278481e9,1.751496429269205e9
0.0003499999999999996,-0.9923336639057256,0.009594461871155344,333.3929768071152,46.453929837880445,1.2712509100778804e6,295309.601820316,6.890424088742987e9,1.893473682451709e9
0.00034,-0.9976515602763765,0.009519330522927487,350.7422140004079,46.34641164713869,1.33287101728474e6,276245.83036832785,6.86272244376299e9,1.598007730173605e9
0.00033000000000000043,-0.988235914463618,0.009785079651844792,361.97240722913875,48.79380737399029,1.443994073787548e6,303407.99897751445,7.670725161812841e9,1.8717807487805927e9
0.00031999999999999997,-0.9891153762293357,0.010361887757869954,399.523421640599,49.470750543024764,1.5470835843895646e6,285643.78678596794,7.626799597857081e9,1.5903515297996383e9
0.0003100000000000004,-0.9764258945455004,0.010968452077373158,419.00577940452234,52.56795369051787,1.6840040322893285e6,308783.62322381453,8.544093013518284e9,1.744086261311072e9
0.0002999999999999999,-0.9709125852838479,0.01116380046092547,441.79296239841,54.013808885993555,1.7726755614467296e6,320150.67858546076,8.922543893509502e9,1.8400495755457206e9
0.00028999999999999946,-0.9719843786246808,0.011227789239724041,450.497214733225,56.06469743945442,1.918222750970363e6,331022.64046478196,9.868894603863874e9,1.872921653019352e9
0.00027999999999999987,-0.973490185915872,0.011434630211877584,472.016554448306,58.43074114337912,2.0442907658857633e6,355355.298092993,1.0743322905079702e10,2.0552762810030746e9
0.0002700000000000003,-0.9704710165962923,0.011488705681298927,475.2346006873923,57.61472348177929,2.0230150821340114e6,339405.88208270667,1.0446016148823503e10,1.8576450161286533e9
0.0002599999999999998,-0.9649756424477696,0.011767076845140152,493.766982415967,59.73397102550907,2.1801840043728515e6,359768.383537952,1.1468430023302214e10,2.027159993641777e9
0.0002500000000000002,-0.9647199088525811,0.011865599397705743,508.0705750030932,63.79608416620966,2.3050938959907736e6,389230.93328303617,1.241719425165811e10,2.1642419022051783e9
0.00023999999999999976,-0.9636010633072379,0.012407735095430894,541.9604190195737,67.04072975364792,2.539485989861191e6,409974.83303233294,1.3770070965746912e10,2.2718757240315785e9
0.00023000000000000017,-0.9566220893440678,0.012503097892911612,549.4803845227224,68.07157007274165,2.593796758930783e6,409326.7837622035,1.3996016379230984e10,2.184994795189924e9
0.00022000000000000058,-0.9547621921311803,0.012934983301009373,580.5397019100792,69.89356640401046,2.7440891071440135e6,417658.8653567587,1.4576914932315166e10,2.1989224304013457e9
0.00021000000000000012,-0.9537617074083033,0.012931709291265877,600.5154609972475,71.87631538157848,2.846259626971691e6,444078.36246899987,1.5452514081334255e10,2.445710761914664e9
0.00019999999999999966,-0.9539379565149267,0.013098431730437335,603.8287243370603,71.20855824276887,2.85248951479333e6,423958.791626011,1.506324570433108e10,2.209055515008755e9
0.00019000000000000006,-0.9443802076117886,0.013603554240917231,638.8736395205059,74.07895706335263,3.051800107113279e6,440881.2575380988,1.5971050295464481e10,2.2867807188065615e9
0.0001799999999999996,-0.9339418043369452,0.01383742905258474,654.2590537141011,73.9244178149919,3.0937353203015723e6,425931.9427769378,1.5800410599902987e10,2.095667652911302e9
0.00017,-0.9373541636223127,0.01395236759128378,677.9423214071218,76.39297680570628,3.2233061950831413e6,451897.26227146457,1.6703688032556406e10,2.3035514980103054e9
0.00016000000000000042,-0.9246033036367268,0.014261749449015058,720.2978404967778,78.95303873213653,3.471668777771029e6,464019.4302233857,1.7876763918093044e10,2.305426121762839e9
0.00014999999999999996,-0.9213489058712726,0.014077478658248469,729.3391995744544,78.70177876618065,3.486063920670172e6,447694.12056760036,1.7295849517446087e10,2.0602559764729154e9
0.00014000000000000037,-0.9112223745007845,0.014616805583821307,780.0730840710536,82.42839191923092,3.7897721758028124e6,473998.9727122496,1.8969445170440716e10,2.1823630999635153e9
0.0001299999999999999,-0.8950001289842421,0.014850526963808064,825.1080988829333,84.81036943407157,4.022885251502628e6,481384.2311894212,1.9852696993908985e10,2.1187314316540349e9
0.00012000000000000031,-0.8972364084225832,0.015259839662995923,851.0577339949505,86.75453155772774,4.236750844364129e6,488936.826887736,2.1009482388723515e10,2.064579174639426e9
0.00010999999999999985,-0.8934041555077784,0.015299197053814741,852.5286066509398,86.39682672764545,4.203277180366129e6,483656.3437962729,2.0553315170950615e10,2.0682432385364296e9
9.99999999999994e-5,-0.8951674855532697,0.015651635920482528,870.3371330687797,88.43808802392427,4.35479303937432e6,498530.52937519416,2.154149521959147e10,2.1392174635800433e9
8.99999999999998e-5,-0.89417886879492,0.0156271339179043,884.5005213136075,87.25779246029303,4.321583209064882e6,476663.09338382527,2.0775343577148224e10,1.9172162671170826e9
8.000000000000021e-5,-0.8897947673712097,0.01600163854111601,918.9055193596524,91.89170987333272,4.698008170724518e6,517197.0499234119,2.3532201186331234e10,2.0969704956479843e9
6.999999999999975e-5,-0.8745449832706169,0.01615653550215048,939.3946814259546,90.90913110961829,4.7161405450749e6,498454.18997290015,2.2953341503373367e10,1.9088790346159947e9
6.000000000000016e-5,-0.8675918662247127,0.016312328635403984,922.1828329511817,89.30004065305836,4.49390893355572e6,478147.34038239974,2.115264439247153e10,1.8240417929355159e9
5.0000000000000565e-5,-0.8766720559011114,0.01656006383876652,959.8885477658641,90.85123362250114,4.694284153690502e6,477215.3588492307,2.1770467193156555e10,1.7273435374612453e9
4.0000000000000105e-5,-0.8727842807304508,0.016292418999134403,961.2709343011832,90.69891447154312,4.715057489687706e6,477703.10050032835,2.1747974082110073e10,1.77665332461324e9
2.9999999999999645e-5,-0.8661365672832124,0.017018263333105726,997.6554120378368,93.46241783550897,4.94182323632708e6,488938.836577459,2.2633047848211864e10,1.7404417066041446e9
2.0000000000000052e-5,-0.8598241799778532,0.017346041474288334,1039.3703431645006,95.78322737815388,5.1014104080247525e6,504628.89113953704,2.3161102429360867e10,1.8497078200787787e9
9.999999999999593e-6,-0.8516557846688241,0.017755511032707956,1051.4352261794738,94.02934016673153,5.108341512664443e6,477859.0888663417,2.261637533422638e10,1.6399917134986432e9
0.0,-0.8396842105124984,0.01808152889623699,1095.9402188092072,98.33312923192015,5.465244987384477e6,512516.7543825414,2.4984908554397095e10,1.7755367716532683e9
-1.000000000000046e-5,-0.8361460773081352,0.018038759980334926,1100.573694943254,96.82589346498895,5.44514257960422e6,492633.89872461837,2.4355212955510563e10,1.6314564825484507e9
-2.0000000000000052e-5,-0.8229198647598165,0.018034108322886367,1111.0848841933503,95.62763924972337,5.332755080487104e6,476223.7504678156,2.299541717878619e10,1.555321949560325e9
-2.9999999999999645e-5,-0.8182736489272867,0.01825252235199966,1136.050641059782,96.57604771578421,5.395359351780254e6,478285.6099472114,2.2712820921797688e10,1.5638440746653214e9
-4.0000000000000105e-5,-0.8161551315896906,0.01845987079291709,1153.1044646992084,97.59816585230088,5.497277466546162e6,477686.7945902886,2.30964420393224e10,1.4791379518022637e9
-4.99999999999997e-5,-0.8149515708581623,0.018508326990696822,1160.5054024127608,97.42055233037952,5.450267189691572e6,463836.72823150764,2.2219323239971302e10,1.365857899382501e9
-6.000000000000016e-5,-0.8091181042840527,0.018689675572747654,1215.3907302102903,99.82144331233141,5.773784318717686e6,474902.78194441803,2.3356847042689243e10,1.3601701874610226e9
-6.999999999999975e-5,-0.8057501495505439,0.01906809774872857,1235.9898585010733,100.8094963601161,5.917109605427008e6,473931.1714603599,2.394508732084591e10,1.3364418405997458e9
-8.000000000000021e-5,-0.8090873358556115,0.0195469106052316,1296.2619536906464,104.31940970282977,6.291036229785145e6,488309.3228069022,2.518818069650794e10,1.3937016411001358e9
-8.99999999999998e-5,-0.7922905529228875,0.01946498086233394,1289.891817163313,101.82418566218331,6.09177614813617e6,464335.7859139471,2.3366428833160816e10,1.2649801453971097e9
-0.00010000000000000026,-0.7863617221877832,0.019538274688189798,1300.3851190904627,99.0373923003285,5.976579331509185e6,438242.26369618956,2.1907038380216522e10,1.3068097537907734e9
-0.00010999999999999985,-0.7724355574939394,0.0200334305663696,1350.1377236965998,102.72688492252708,6.219077921777935e6,461243.3722153866,2.262224967039547e10,1.330905690381877e9
-0.00011999999999999945,-0.7635005637993347,0.020106440596387647,1366.7505600910729,100.53762683722594,6.043041500086283e6,441944.2722509989,2.0846423780919662e10,1.3474853359288793e9
-0.0001299999999999999,-0.753902146891095,0.0203291412772397,1380.3863978027957,101.12534821984977,6.203864738856975e6,441162.45384539914,2.1394753620673542e10,1.3789476934188862e9
-0.0001399999999999995,-0.7435577535122677,0.020413696369515417,1422.9482235425114,99.38408337796272,6.122219870041102e6,404562.6777333873,1.8985962894001427e10,1.3183162786316445e9
-0.00014999999999999996,-0.7376182292950786,0.020934293903559047,1474.119597698639,101.46067899242644,6.3522473405816285e6,418665.8408875392,1.9382292902541145e10,1.492172154142806e9
-0.00016000000000000042,-0.7229358308204544,0.02110224107680227,1524.2179740910467,101.5262120003551,6.524419742591236e6,401794.0018615838,1.909931421988024e10,1.553597104146384e9
-0.00017,-0.7195900465553328,0.020908895917344763,1529.993668151255,101.06869194044157,6.661084405803747e6,394381.4889266675,1.946452883815173e10,1.5687218539507933e9
-0.00018000000000000047,-0.7072512250228932,0.020998865542128237,1593.8031331660839,101.58976929140132,6.810904932000815e6,390124.622170111,1.8728689391804398e10,1.7150026181899285e9
-0.00019000000000000006,-0.703047930390793,0.02121086558210269,1646.866410289945,101.28261920804478,7.042470580706026e6,367386.15054122155,1.8159180895720108e10,1.8575495151244366e9
-0.00019999999999999966,-0.6834807752617968,0.021684492156274215,1694.9187563557143,100.74507106685623,7.144546053813785e6,361216.44242228696,1.7102331906693617e10,2.0258567236716237e9
-0.00021000000000000012,-0.672948145269037,0.021887620512409858,1724.7936199911865,100.34133299187675,7.213589971148244e6,350991.65381428145,1.6803117209245562e10,2.127213185167987e9
-0.0002199999999999997,-0.6676373746539505,0.0223802694970201,1779.7322586067828,100.48620155416924,7.171956817925366e6,335398.32459759223,1.4227004935426107e10,2.3181369483592677e9
-0.0002299999999999993,-0.6604706088138875,0.022582662108578302,1857.9136739216804,101.27127594513952,7.389869487196189e6,323529.3420902358,1.283205027477037e10,2.545125117444472e9
-0.00023999999999999976,-0.6488711037519537,0.022305787884829856,1838.5294677188117,96.39246180429839,7.002827311706533e6,293022.1041180011,1.0089155672277607e10,2.485851404542158e9
-0.0002500000000000002,-0.629624134015056,0.022685012656184445,1897.6364654060003,98.08630012186674,7.224372277341117e6,294610.84825736494,9.738782268808592e9,2.663936094089026e9
-0.0002600000000000007,-0.6121319683306516,0.023398475855939006,2013.5310398366294,99.32690349383462,7.647240483630734e6,276545.34493229684,7.924685057552559e9,3.1310291032647505e9
-0.0002700000000000003,-0.5930152564704969,0.024150699045630105,2093.6394497574706,99.87958669270158,7.70632154493442e6,265910.38044255157,5.191653900616244e9,3.4004387754832706e9
-0.00027999999999999987,-0.5809524637202264,0.024569322218546092,2189.359587278297,103.64112029816364,8.18443545973215e6,270870.03409849055,4.72504899089879e9,3.750585915613157e9
-0.0002900000000000003,-0.574278888449546,0.024330195209732064,2132.1014070183624,98.48517578889738,7.575852446762635e6,253051.27705690105,2.5373719278489122e9,3.5015074414490104e9
-0.0002999999999999999,-0.5596332850554914,0.024788876191541392,2239.525460579965,99.63102600747465,7.918853965549252e6,255232.10602411436,6.397046054719225e8,3.857938904315562e9
-0.0003099999999999995,-0.5462667676601188,0.024892968290360282,2269.1595470130383,98.52807283727643,7.803862802650165e6,254762.5365784231,-1.2522088116337676e9,3.9179678974258614e9
-0.00031999999999999997,-0.5321796871357233,0.02503813889556989,2263.95255723346,96.37260651373536,7.662903923287531e6,247641.6567166012,-1.8304832361533139e9,3.8493835812686663e9
-0.00032999999999999956,-0.5176982023681674,0.025798866923584168,2347.8577456402986,98.65678001200348,7.828321360556433e6,249487.7152683724,-4.460154741277955e9,4.1417561433491116e9
-0.00034,-0.5159005463503634,0.025847787899327977,2362.666091920988,99.17384717269184,7.692113329411274e6,263895.7892066692,-5.575463638607606e9,4.1382272193641977e9
-0.0003500000000000005,-0.4910251439537235,0.026245213141345196,2401.589197703256,97.31137097514124,7.599927955764203e6,260649.58687378772,-8.066182210980383e9,4.2522364069913836e9
-0.00036000000000000094,-0.4712937515209463,0.02644907830408288,2444.7326511875094,93.26941135494447,7.476779672961463e6,268806.7166362751,-1.1096231949796467e10,4.318708970873961e9
-0.00036999999999999967,-0.45219716123763143,0.026434778109022634,2481.000048380588,89.7916374335307,7.106441527114514e6,278622.4327978053,-1.4504049670360113e10,4.2443287848364444e9
-0.00038000000000000013,-0.4237976806283854,0.026529947142053808,2493.4403815311553,88.14308726684582,6.91263711625073e6,283227.4681179124,-1.6127355298763237e10,4.216606214260467e9
-0.0003900000000000006,-0.4045973638853818,0.02723873216720024,2602.7856276896855,89.81663113373429,7.003885878652721e6,306485.8252493592,-2.004643655946253e10,4.509698784234257e9
-0.0003999999999999993,-0.38804239700321047,0.027645940351919435,2685.5047146883767,88.95899634523603,7.027569449786606e6,321484.3426339925,-2.3661859035580673e10,4.713015761290196e9
-0.0004099999999999998,-0.35983515069925354,0.02772201279251269,2699.336478463206,85.2031365218108,6.771820988044791e6,331930.6735782463,-2.612665441031478e10,4.650689741827153e9
-0.00042000000000000023,-0.3402941661976106,0.028316686679959013,2781.0408120810366,84.25578717198397,6.546217741157311e6,357329.1969510459,-3.0152173400696995e10,4.714263929480075e9
-0.0004299999999999998,-0.31489131617746524,0.02887044251999971,2844.7447833153155,80.22922564204491,6.238550300681059e6,392153.8226438744,-3.4241850799987064e10,4.646723953694093e9
-0.0004400000000000003,-0.2897617821860146,0.02867198665007027,2888.4318974904186,78.64282586553101,6.001043691801589e6,408015.39998943155,-3.738357092923905e10,4.603917889848233e9
-0.00045000000000000075,-0.26417988012602234,0.02899118183659074,2923.109357273628,75.61689217582858,5.615989672799347e6,435310.22478487727,-4.036425979036178e10,4.464406889934051e9
-0.00045999999999999947,-0.24967552194528334,0.02881405236686777,2986.8184573873605,72.19057652573889,5.43596851206808e6,460242.1285631439,-4.465799138020152e10,4.440671016815955e9
-0.00046999999999999993,-0.24260569546526958,0.028993748424044535,3055.816910959337,72.75753654735264,5.401583034576969e6,476942.9341237658,-4.723669222300357e10,4.52307298644871e9
-0.0004800000000000004,-0.22302283135825804,0.029196287792934136,3054.906670419269,69.98275494461696,5.11267162302085e6,492365.45777658443,-4.867815552304818e10,4.381939683052392e9
-0.0004899999999999991,-0.20119012372412098,0.029324524239956407,3075.5045015584465,67.24589446827703,4.840306968325752e6,510449.8911907671,-5.037368274589771e10,4.234513991736813e9
-0.0004999999999999996,-0.17904452679923755,0.02937141910166611,3084.812352937788,65.48065778886317,4.306080601751067e6,521687.407392938,-5.2309983308681206e10,4.004173001361223e9
-0.00051,-0.165486902236438,0.02983440447621419,3162.394992570629,64.91150594135027,4.1613833780205864e6,551377.1004407033,-5.635475061449628e10,4.043850960510695e9
-0.0005199999999999996,-0.14800951903094722,0.030142842922716438,3215.9931178967195,61.32056507043876,3.763162063615129e6,587714.5075808171,-6.022116982945934e10,3.816734199181496e9
-0.0005300000000000001,-0.14012626206375053,0.03056879109450992,3236.4951041448953,58.499777286097476,3.7198606311376146e6,601745.0313947741,-6.137002072570938e10,3.6958482909255457e9
-0.0005400000000000005,-0.1181729565156774,0.03084695706277383,3301.4441575095198,57.82722692103715,3.4502809385754336e6,622256.8792097018,-6.5063506000111855e10,3.673350417561236e9
-0.0005499999999999993,-0.09494070722108675,0.03104923469184533,3278.075156701406,56.059648615927735,2.997719951159385e6,621288.2967140524,-6.4887646432493034e10,3.422249803157243e9
-0.0005599999999999997,-0.0716211672815682,0.030623490715648127,3285.553549747421,55.09565000736076,2.618223554972991e6,629183.9209565611,-6.541323404322713e10,3.278088020935085e9
-0.0005700000000000002,-0.05219534033105463,0.030619446971357052,3305.0048451875023,54.66339141475408,2.2264757433375404e6,640024.6854292059,-6.690165785144933e10,3.1636413899158096e9
-0.0005800000000000007,-0.03173157082203459,0.03123415598155377,3307.611972684386,51.371573775564066,1.8348656814470345e6,654722.5518004588,-6.8112865737099785e10,2.9015207425595026e9
-0.0005899999999999994,-0.02150491573466786,0.031643017316187086,3388.7378477656207,51.6583863243264,1.5983541900617252e6,681676.7906905777,-7.193744738118208e10,2.9100825376235046e9
-0.0005999999999999998,-0.008997840850848681,0.03145828131474685,3340.2154213400577,49.60608386878087,1.205243926049207e6,671264.7828285532,-7.022975172747954e10,2.6992902867695622e9
-0.0006100000000000003,0.01331158593209874,0.031321872730753285,3318.2627056331144,49.13961822535527,795051.5295211007,663805.2824507251,-6.902751047313123e10,2.558479850840747e9
-0.0006199999999999999,0.034525734505680826,0.03127464656674638,3317.043200371016,48.519132397112834,394481.6673213228,665982.2574327254,-6.9345392641013e10,2.4841901194688473e9
-0.0006300000000000004,0.047820602161789905,0.03112025061758208,3317.114615162035,47.7717180924352,55177.29890557532,667181.4103473745,-6.940704615970589e10,2.4391265434183836e9
-0.0006400000000000008,0.07100320884920075,0.03134885631033413,3311.0914170870196,49.10015068993755,-403407.6345263297,665121.5224029383,-6.91169641770648e10,2.491226524131252e9
-0.0006499999999999995,0.08654003488539136,0.031084349115595936,3270.389299490444,48.27252044067546,-800574.3205688127,653531.1438849815,-6.718757274395221e10,2.452695863395362e9
-0.00066,0.11245084186908129,0.031411730107002676,3352.8419519082745,48.69965287350638,-1.2792686207035235e6,676457.8732760502,-7.095810079542987e10,2.6148744930108852e9
-0.0006700000000000005,0.12966911658404204,0.03129000523462189,3354.0970550482834,49.51441130160912,-1.5815314125500016e6,676669.4567675681,-7.092954239578995e10,2.7160385034970016e9
-0.0006799999999999992,0.1454581127194348,0.03148822484488833,3367.815858689297,52.28743616663031,-1.9169930788113985e6,679600.7240971432,-7.110185248229944e10,2.9283908748021293e9
-0.0006899999999999996,0.16303949005489562,0.031180427423608357,3305.232428261167,55.06028765462976,-2.484750261952487e6,656360.9950489453,-6.7382159989054565e10,3.138628659722579e9
-0.0007000000000000001,0.1866523081289216,0.03128984432095651,3303.6335815047482,55.35978821937584,-2.9141210727597326e6,651971.4738432902,-6.631480015273471e10,3.2602650624693985e9
-0.0007099999999999997,0.1973923807718089,0.03144768408649966,3360.130910448412,57.78174566429072,-3.2971953956207153e6,656344.5593468508,-6.809205516990061e10,3.5708272804148583e9
-0.0007200000000000002,0.22134031813681757,0.031169497701920564,3312.618051587672,58.403153214906226,-3.6365734847860527e6,634905.5148498185,-6.575616208905313e10,3.7188361860933337e9
-0.0007300000000000006,0.24230102840708806,0.030846403894054186,3264.869314157992,62.354678786394025,-4.055581052785445e6,607221.5957637653,-6.198545796211207e10,3.9402736185777617e9
-0.0007399999999999993,0.26464237751894226,0.03101273397301159,3257.271828714513,63.6329131033003,-4.307239750368414e6,603574.3263675002,-6.136097909304211e10,4.0573001575956635e9
-0.0007499999999999998,0.28549618505166985,0.030559384708362464,3162.2745575309896,63.29067232986913,-4.545342311920319e6,572206.2055931931,-5.681302624461989e10,4.042532840769712e9
-0.0007600000000000003,0.30378998915055905,0.030468970584196935,3183.3636370908753,69.60002232273337,-5.042434371650833e6,560461.5610498337,-5.571401734021287e10,4.463734724647913e9
-0.0007699999999999999,0.31843973669210757,0.02996507212269655,3088.291958937457,70.43011307050081,-5.294178830382805e6,525122.7565580499,-5.049208824245778e10,4.451949173589088e9
-0.0007799999999999994,0.3512600495763814,0.02994801091315969,3077.6770009779566,72.92266220876385,-5.696560074487638e6,513791.40483589016,-4.864934929438936e10,4.686916865799471e9
-0.0007899999999999999,0.3707587171873442,0.029759773513367373,2998.515002053602,76.63064337106819,-5.990899533179732e6,477193.2730795946,-4.374335948670977e10,4.763085641345008e9
-0.0008000000000000004,0.3873671765802636,0.02971131355170867,2991.006483756866,78.82795225960344,-6.333266336035079e6,465396.7742500835,-4.2025129540684e10,4.944370251165577e9
-0.00081,0.40221626419603995,0.02939340534129086,2939.410274989357,81.06506765291559,-6.514009542733171e6,449445.07960096555,-3.924175390140063e10,5.019089771440637e9
-0.0008200000000000004,0.42869877876259416,0.02944850238349052,2932.3104198597694,83.19297756693737,-6.912812752250206e6,430076.95606599125,-3.728222552900236e10,5.231909873344575e9
-0.0008300000000000009,0.4481824266792349,0.029182707671347046,2887.4472276244073,84.22328421213626,-7.152097437590618e6,407941.554787067,-3.4292893836978714e10,5.251700083593174e9
-0.0008399999999999996,0.46419147379247266,0.028823108347702107,2812.2638729299224,87.10041003027973,-7.20237500457037e6,392694.9845346281,-3.0749946300189243e10,5.177867362825051e9
-0.0008500000000000001,0.4841437630804576,0.02862495814529844,2811.9577342542034,88.81209081789682,-7.507767590283005e6,382585.14982959424,-2.895832840189315e10,5.281733562163505e9
-0.0008600000000000005,0.5084967693620684,0.0284864087218548,2769.018360176513,92.70796486323233,-7.819197196901285e6,356256.63486487203,-2.5203751731129402e10,5.344548920733727e9
-0.0008700000000000001,0.5294115595246663,0.028300764597400538,2721.3732945365655,93.1810148350821,-7.964287319375406e6,337718.604061197,-2.2539959809599384e10,5.342947107896078e9
-0.0008799999999999997,0.5424842179507872,0.027875507045838202,2622.994006361442,93.97011051560028,-8.00757858199017e6,310548.07198576885,-1.7305677509055466e10,5.032338861295168e9
-0.0008900000000000002,0.5566243181092403,0.0275874281462957,2593.5879690675442,96.68452993064413,-8.197778998360933e6,299969.6095136239,-1.4401483433563728e10,5.035710938646034e9
-0.0008999999999999998,0.5799323434048363,0.02711478161615985,2497.8702423511822,97.9672542752257,-8.160074767725658e6,284727.8727622978,-1.0765709412126675e10,4.811944166202044e9
-0.0009100000000000002,0.6072986220799194,0.02642761457704158,2419.6348671146216,98.3215906299134,-8.105152177174057e6,284453.8593202736,-7.686187960799013e9,4.580385566903664e9
-0.0009200000000000007,0.6305341354453261,0.026207657053597795,2337.2723326219634,100.82642658794317,-8.272623568299471e6,273152.0823428128,-3.224129764900601e9,4.432895166008669e9
-0.0009299999999999994,0.6486433332656433,0.02623421512249338,2288.7839054265755,103.6678397454814,-8.3069106977773085e6,272421.292010657,-6.743389152019179e8,4.316832522421824e9
-0.0009399999999999999,0.6689380997147982,0.025913461150638258,2228.521799598174,104.95555440241539,-8.430624410873508e6,274126.82554793125,2.9598530927574816e9,4.186162615829923e9
-0.0009500000000000003,0.6861372589765938,0.02523103214477826,2141.5149566201835,102.31322552832937,-8.137006348218658e6,271145.9876621457,4.42375734117485e9,3.8952253706516848e9
-0.0009599999999999999,0.6987398753505485,0.025033488443089315,2088.941949661266,104.53680260464856,-8.172196013919339e6,283546.74606481806,6.8019852405371895e9,3.7334283178816347e9
-0.0009700000000000004,0.7077666009376173,0.024614922538800002,2049.5324477676577,103.73000040400292,-8.15021506416242e6,268988.15197385836,8.037163292709744e9,3.6267696572208347e9
-0.00098,0.7252157566620063,0.024486479303742006,2041.546694444951,107.7813070462251,-8.477305876351219e6,302184.15357378067,1.1388474993510757e10,3.584309188553412e9
-0.0009899999999999996,0.7394674803479644,0.023909771150091214,1958.3857746677938,107.5915496615536,-8.261831116684909e6,316550.0349493387,1.3169338144355867e10,3.288197903072551e9
-0.001,0.7551397374840451,0.02328882405874766,1868.011858391217,107.19951761256598,-7.999556478038199e6,335584.05005791667,1.4899717827513735e10,2.948583395712182e9
-0.0010100000000000005,0.7651619866553672,0.023028954599455958,1857.3823342711655,110.42700295330793,-8.177925879778284e6,369351.42425984633,1.737208058450135e10,2.83129400231537e9
-0.0010199999999999992,0.7798269203828031,0.02269323372391035,1765.0473820811426,112.80320532269545,-7.994667460260033e6,400782.9597616849,1.9889393275141403e10,2.462560746784168e9
-0.0010299999999999997,0.8115122168054093,0.022167290217495285,1661.8654089782406,110.861072123606,-7.693779078095664e6,410300.8477955269,2.1458053047329617e10,2.0932852281604433e9
-0.0010400000000000001,0.8224894238029733,0.02149114180215837,1553.9231531997218,109.5294297101562,-7.298871449930616e6,427642.0009145004,2.2205497065173275e10,1.792646319966882e9
-0.0010500000000000006,0.8332791164801739,0.021600325690217425,1554.5848330264887,110.82116485901413,-7.461009790702385e6,441924.4455365874,2.392318607616117e10,1.8162738145456827e9
-0.0010600000000000002,0.8475505685229962,0.02090301973870655,1468.7199778684178,107.98480491754037,-7.085009665376559e6,440718.43591789866,2.350964711272604e10,1.703637011456179e9
-0.0010699999999999998,0.8629494641238715,0.020396467912297496,1419.177101723188,106.93612149618347,-6.948198024897613e6,446915.6471899511,2.4355465649464546e10,1.5993386867941458e9
-0.0010800000000000002,0.8628964397598823,0.020661938825315376,1430.639195458399,108.72649950494865,-7.092123667721884e6,452172.062862144,2.514185013523218e10,1.5143501013694706e9
-0.0010899999999999998,0.8709790413670977,0.020355410401966385,1383.723895796199,107.58541936011616,-6.876311780055007e6,459711.07241601974,2.5072713293045807e10,1.4860854771472702e9
-0.0011000000000000003,0.8883937491584378,0.02015240575102037,1347.130407774421,108.22043682123494,-6.815354462003609e6,479827.3308111409,2.600493868385422e10,1.465023778578825e9
-0.0011100000000000007,0.89976290738413,0.019697412875366863,1301.6869560895514,108.39426576910351,-6.74550467057105e6,501146.1658437655,2.7145613285209904e10,1.5555313793275335e9
-0.0011199999999999995,0.911183802547712,0.019073794189706252,1246.0102569273477,108.40087727200378,-6.5544705822199e6,520123.5658042538,2.7536392739356464e10,1.573328005744113e9
-0.00113,0.923892883081035,0.018685946526955686,1176.3798440503822,105.52317787414684,-6.240611992494839e6,518753.86869185587,2.7436930089608055e10,1.6315351686128628e9
-0.0011400000000000004,0.9350858898181975,0.018301025233951614,1127.931950511573,103.68047112592365,-6.014132353487423e6,517698.31685973844,2.685619647258126e10,1.6423119519007163e9
-0.00115,0.9462104193288109,0.017870776752757712,1097.1490639622684,102.45709389828613,-5.849245034961794e6,519674.1810071332,2.6476483788317886e10,1.7055965332714665e9
-0.0011600000000000004,0.9504591481671657,0.017296248154860746,1032.823521822821,100.77691803399112,-5.55402606036289e6,528202.5490059981,2.620190655604489e10,1.8561404314580553e9
-0.00117,0.9641461810122922,0.016859828708029843,995.0142108847689,99.54654758667779,-5.472371759463805e6,534194.9508590731,2.6775759970169716e10,1.9528249878529737e9
-0.0011799999999999996,0.9642490166159527,0.01665577855290622,958.5300962779793,97.57171923657266,-5.252069312228723e6,523955.98431295605,2.5893073102479286e10,1.9396400682358203e9
-0.00119,0.975630166909941,0.01615600911916889,912.169433070151,93.74677352093082,-4.99832957117443e6,503594.00805440114,2.505814888243169e10,1.8952169511774333e9
-0.0012000000000000005,0.984578235413237,0.015794656272502493,862.9712809597131,92.43416510120878,-4.782857162270077e6,516444.97222712165,2.4686831555941864e10,2.1786680571990643e9
-0.0012099999999999993,0.9920709500002087,0.015159219376968576,813.6282318516915,89.70126966732442,-4.494382341719938e6,513107.55912920315,2.3664961409770496e10,2.2945533033009415e9
-0.0012199999999999997,1.0004533706370475,0.014648836691199218,743.3970373214333,85.8343415481469,-4.013904576136551e6,494312.93308355456,2.105031426760993e10,2.305577358641024e9
-0.0012300000000000002,1.0165806872505,0.014043998010013456,689.1165939625157,82.79706230052543,-3.7687087650846615e6,486771.8979515192,2.040640450053062e10,2.384965564491821e9
-0.0012399999999999998,1.0242901583739625,0.01368942652459598,635.1684223848064,79.23073826325233,-3.438289506374481e6,465592.4373566931,1.8675099713946705e10,2.2892433475928483e9
-0.0012500000000000002,1.0332441659216178,0.013210962190597118,605.3692698640493,74.46194662120226,-3.2209431781408656e6,428313.3905446879,1.728398431084085e10,2.1267270258418167e9
-0.0012600000000000007,1.0312179052627932,0.012565393288478499,544.9940246284244,68.77195944353203,-2.7848876737508685e6,400594.59034431487,1.4909465306540728e10,2.0739907552767148e9
-0.0012699999999999994,1.0454158031206868,0.01180419207118686,494.7359515070676,64.68547296008765,-2.5132940864324584e6,379258.6674969501,1.352689658711979e10,2.0216020632390332e9
-0.0012799999999999999,1.0508250658779006,0.01149472850809159,459.924219192236,61.86832405977936,-2.3088907755750483e6,351098.78729560465,1.2260994172094019e10,1.756805556554465e9
-0.0012900000000000003,1.0543177315799064,0.010653375488576936,412.65929140012787,56.66412805954019,-2.0169200237407156e6,329629.5317937372,1.0805741570491255e10,1.811736257052086e9
-0.0013000000000000008,1.0649378787040324,0.01066462433165754,412.1497380551793,60.63704256612335,-2.164417814736255e6,379342.85875831504,1.2498439402607737e10,2.2595948444749503e9
-0.0013099999999999995,1.069586148242727,0.010351062858718145,388.4469526925646,59.13770049695942,-2.0449972117843232e6,377632.05292798294,1.2146270407996876e10,2.3006859417552276e9
-0.00132,1.0717035635924836,0.009613743225342997,338.2418484535971,51.8331778922414,-1.6582549893921576e6,317684.39317410794,9.350170528486555e9,1.8725067423136804e9
-0.0013300000000000005,1.0752465024872737,0.009427458561490938,316.696592164426,51.64385612692,-1.5773374492668775e6,334888.05383106833,9.375043575580908e9,2.0981636221552446e9
-0.00134,1.0764166306991496,0.00913087702954033,299.16126719107257,49.76646040726315,-1.4510333553942917e6,316068.8536928273,8.463712294582818e9,1.9522003291914372e9
-0.0013500000000000005,1.071800734818762,0.009284484646684455,316.02825232429456,53.009604075002265,-1.5888925061911251e6,351581.09882217465,9.641010872850723e9,2.2740462046499405e9
-0.00136,1.0780041944284058,0.008903215033681888,297.13880182032216,50.07418683627985,-1.4415156142495365e6,328278.78736515075,8.637801728945961e9,2.1075490282431407e9
-0.0013699999999999997,1.0832856424799304,0.008560563622519097,267.26793160780994,46.521885958688614,-1.266159414274134e6,305080.79293191014,7.539269209571412e9,1.9869978103000996e9
-0.0013800000000000002,1.0892221281055214,0.008217953465478524,252.47062168190695,45.120677506267974,-1.1687058465135857e6,305901.2167451762,7.067719411937173e9,2.0795167806803658e9
-0.0013900000000000006,1.0970703714047767,0.007527455112532533,216.11350673061085,40.509335824785104,-958782.1165243122,277695.0355672172,5.859411243058611e9,1.9082283931680002e9
-0.0013999999999999993,1.1032131425499336,0.00721980919774156,191.76358331422458,39.33566009685489,-865273.7557583584,277432.0720561943,5.500495498776719e9,2.000307544943608e9
-0.0014099999999999998,1.102944488427457,0.007199092247116455,183.73214446306807,37.511338198968886,-803950.567347842,261129.11661763387,5.032811586907462e9,1.8308993088947666e9
-0.0014200000000000003,1.1089347983371558,0.006556797100109619,165.61415180086814,36.187967943470156,-728605.4901140772,254489.16077243877,4.663173682854188e9,1.8153520345076606e9
-0.0014299999999999998,1.114340915675887,0.00662991838810055,161.08194480029044,37.653764606706474,-739337.6354736919,274210.9647932873,4.987779266653401e9,2.0006734782045152e9
-0.0014400000000000003,1.1111121431375535,0.0068238656438046625,166.96429490841936,38.51019510308933,-776009.6190689041,282360.0779567356,5.290317259828275e9,2.0709822384923353e9
-0.0014500000000000008,1.1130466047130942,0.006742827155594176,159.097514354028,36.45852017180962,-716356.6611792337,257384.77868443707,4.698847095290708e9,1.8304266075181594e9
-0.0014599999999999995,1.1149921111006944,0.006303753593631476,152.2187157938364,35.1206263665784,-674010.9522126941,255917.7095970714,4.50437353256994e9,1.8897114397773132e9
-0.00147,1.1149215439951177,0.006126983544004891,134.27748535987158,28.32893361010459,-490768.5168318615,184382.88131862346,2.866573222320486e9,1.2208024153474011e9
-0.0014800000000000004,1.1167911100203107,0.005700350131726647,119.2759651306212,23.64599171317188,-382822.8002866765,140476.98889026899,2.024192084197766e9,8.572946172508343e8
-0.0014899999999999991,1.1143302465402256,0.005924252769273819,126.57225351187667,22.97536788085923,-381501.00932649145,137108.09622961906,1.9469886689380054e9,8.594983437690886e8
-0.0014999999999999996,1.1204402796923736,0.005577700991636919,118.88610511785801,25.59010212070797,-414091.85889710387,175625.6018268054,2.424999820941488e9,1.2982041105428495e9
-0.00151,1.1285043456747472,0.005233970400314063,101.59534588741992,22.675678856631112,-320891.9819757554,158357.2435078007,1.8854223731232142e9,1.181907449143777e9
-0.0015199999999999997,1.1311962685239794,0.005051919974491941,96.67780243055842,21.691222648931205,-307294.37960130704,138906.1285752681,1.7397227402789536e9,9.113880390674471e8
-0.0015300000000000001,1.1279207246967062,0.005262796208293174,105.7946277141857,26.9109870160226,-402762.76374024124,197708.54282079617,2.639214086908762e9,1.522007306164987e9
-0.0015400000000000006,1.1347909039339157,0.005165002014425881,95.30829428210875,22.64756767183143,-315784.03638705995,145499.3742529886,1.852304434338032e9,9.752246617805274e8
-0.001550000000000001,1.1278434816524645,0.005065816072266853,95.14612039682389,21.55688962460631,-297923.4225121359,138481.39655478916,1.6976830114529092e9,9.319278426457272e8
-0.0015599999999999998,1.1308306831497343,0.005044461927656678,92.52253776094122,22.594648661516825,-308396.81352665945,148550.21237764414,1.8431461187067473e9,9.953265254422191e8
-0.0015700000000000002,1.127267648909026,0.005039665257949902,93.98105064624268,24.457210750481064,-330134.23103461904,177921.16194528696,2.196452024646539e9,1.31286787857335e9
-0.0015800000000000007,1.1334155990902353,0.00496443780702889,89.97292765196056,23.44986912554738,-307725.59408954246,169429.47312483375,2.0365364261929317e9,1.234054100401305e9
-0.0015899999999999994,1.1278481594175964,0.004935997086524778,90.00478604992654,22.12508667028709,-283900.324372582,152989.3859235367,1.7838954428054178e9,1.0763116644388876e9
-0.0015999999999999999,1.1300489653297576,0.004909186617738529,90.59970630943342,22.8404618153353,-296117.0207867569,159624.1545515126,1.8965058409528947e9,1.1175260228182912e9
-0.0016100000000000003,1.1389200468706866,0.004640310717879257,79.8677524054195,21.216009352391993,-258308.830750104,147152.34922345652,1.65215911257591e9,1.0285008194321929e9
-0.00162,1.137245936540981,0.00501319791519146,91.89560705887081,24.603909078732762,-325929.7137444371,175115.52330862998,2.1614109062629e9,1.2487868960676258e9
-0.0016300000000000004,1.1340924066585314,0.004940891552190444,91.95904882621427,24.694493164666945,-323672.5533064847,182758.3148662258,2.197162536156646e9,1.379463205040881e9
-0.0016400000000000008,1.1351674042610418,0.005138062841119557,97.96830317914575,26.49147015679861,-369133.40667887125,196987.84932213585,2.543185287766223e9,1.450876498979076e9
-0.0016499999999999996,1.1354872024287395,0.004970350052193352,90.45297013336184,23.45329306067044,-306613.01280488016,160681.3417143384,1.9511629682716184e9,1.0925320561157923e9
-0.00166,1.1373215386905773,0.00484831611693859,87.12552821775851,22.195259707346736,-278366.90304640273,151856.4258940494,1.7346997482067122e9,1.043716424660538e9
-0.0016700000000000005,1.1370103916336023,0.004867209298040044,83.63702663962995,21.508489813556608,-253744.893181555,153863.44646976836,1.6375432197636318e9,1.1061039563798792e9
-0.0016799999999999992,1.1353807365598727,0.004562183877206672,75.39623877775713,19.921999213978868,-222755.682675619,137798.91628483497,1.3969267572707136e9,9.683293075576022e8
-0.0016899999999999997,1.1349828577920125,0.004873655128644772,87.46614654610399,22.988298562794924,-286771.91702357354,173260.6473121982,1.892210828156112e9,1.3583179669720535e9
-0.0017000000000000001,1.137920600811797,0.004572895882762004,81.07217518212799,19.147668918581058,-221053.85012140422,134337.50316338678,1.3108416672110102e9,9.974171284352942e8
-0.0017099999999999997,1.139516264923202,0.0043785811613273615,73.52925119322576,16.25430184871403,-168281.34758803278,111166.16874327246,9.448162508700428e8,8.010723342465864e8
-0.0017200000000000002,1.137235628763112,0.004535061395817845,73.15728313364293,16.71995599179214,-173167.06307984126,115530.08660852288,1.0104971266905128e9,8.36035169048729e8
-0.0017300000000000006,1.1381917939911015,0.004089612293764713,64.36255269810789,12.223295156213286,-112562.66518529269,70557.23326089916,5.311157885497684e8,4.291337777422733e8
-0.0017399999999999994,1.1432511307058983,0.0037783131628997594,58.87123256092374,10.496316655600006,-93923.1453799403,55054.635527519415,3.9025668828054726e8,3.077298836474754e8
-0.0017499999999999998,1.1472053280208467,0.004106444006510499,61.288039726369036,9.721087049505885,-90519.39884343409,42361.83446382677,3.2493260346726876e8,1.9385271342597187e8
-0.0017600000000000003,1.1423321298372773,0.0040752631971022,62.002391862410384,9.63795807990401,-89690.76256510676,38657.62687261273,3.0514346233726734e8,1.5982010733296454e8
-0.0017699999999999999,1.1439110682556692,0.003866211474043201,52.292388715862565,6.385327643581881,-48219.79574605494,23313.30581993804,1.3061939054304852e8,9.20890983387776e7
-0.0017799999999999995,1.1547802917682575,0.0035956613151505103,46.374590615552975,4.683445861611094,-32470.4377963656,14466.55497485469,6.5194311062096365e7,5.044741852364304e7
-0.00179,1.1470593172127144,0.00364798319561908,47.559888326985345,2.6543438039633056,-19359.128542174505,2739.330106561058,1.0637709780400967e7,2.7423585894356947e6
-0.0018000000000000004,1.1480664411063493,0.0035594620994054377,48.36132570586999,3.051924762797923,-22395.277824683217,4291.941255082784,1.8630464758785453e7,6.439909682780766e6
-0.00181,1.1494820293799233,0.0033610494711974514,41.67986181700718,2.374091048735677,-14352.16583706964,2143.305998978368,6.478862031211835e6,2.1122375525154406e6
-0.0018200000000000004,1.1476694786571593,0.003428932206568453,42.72121350285617,2.8586800169170545,-19255.23320746926,3937.1704220395027,1.6658305946822515e7,6.273301181118789e6
-0.001830000000000001,1.1470941063462525,0.0036851157972997406,46.243457369506345,3.125206470941827,-21763.851725653072,4128.470103735606,1.9102772632036712e7,5.855685316637687e6
-0.0018399999999999996,1.1474018207902477,0.003734747178131192,46.88749421137826,3.7401579238503913,-25206.97952899315,7437.028274761048,3.343007621652998e7,1.676582714247706e7
-0.00185,1.1541966705481448,0.003472477713729658,42.35017251972096,2.840046282854961,-17336.687045176364,3663.415063505548,1.5018451933983885e7,5.274072693773883e6
-0.0018600000000000005,1.1490606264458785,0.0036068807858092777,47.07895233093082,3.3730251564819325,-23197.10181386752,4973.873008883399,2.2278105958103776e7,8.411904358734364e6
-0.0018700000000000001,1.144489994503768,0.0037108454645576727,45.45825307433439,2.9990798059536328,-20734.655434779997,3659.5481878116293,1.605211302744527e7,4.970396207276507e6
-0.0018799999999999997,1.1442532277506319,0.0035881936833442006,45.33391163384363,2.81035537206107,-18521.144324309826,3681.748340253933,1.3050497089941254e7,5.853518988670094e6
-0.0018900000000000002,1.1522854671668268,0.0035418102590045104,45.586380613236585,2.842909280403144,-19852.23553491146,3766.781355881893,1.5411529781227455e7,5.5153676884538345e6
-0.0018999999999999998,1.1527251300192713,0.003621326884398929,44.671189575940566,2.9723321664934104,-19388.063001111284,4404.909873920284,1.7407495219543964e7,7.797707162493727e6
-0.0019100000000000002,1.1535418554981014,0.003655086582576507,46.461748691338,2.977273292990036,-19388.171788887084,4057.412478177253,1.5341654353651274e7,6.239698277950924e6
-0.0019200000000000007,1.1548858430253182,0.0035542085159052886,44.73352715680258,2.9381103601859513,-18151.471190178603,5069.287303276111,1.688263750040833e7,1.1243252775009599e7
-0.0019299999999999994,1.1593342890379998,0.003342289736897702,42.0149947506334,2.639589685736578,-16732.79741293438,3148.1827223421183,1.1783885986301444e7,4.140458554900638e6
-0.0019399999999999999,1.1505618928294492,0.003308155761477342,41.99141630126894,2.3521779079428473,-13697.086004900639,2421.2985041764678,7.330261207978712e6,2.5170625835346305e6
-0.0019500000000000003,1.1542122373249675,0.00353896340337941,43.999225489498166,2.18745818947041,-13433.192240613418,1920.1500384811156,4.006086810748212e6,1.8474205055857997e6
-0.00196,1.152853937034933,0.0033881436473627634,40.787991540789456,2.5294645059069403,-15572.183779460203,3047.4341717538,1.0390120091678116e7,4.0714563167356635e6
-0.0019699999999999995,1.1559213479013668,0.003479683896154864,41.4622328906827,2.8645767782287592,-19528.212228458517,4353.018791823042,1.841760943311054e7,7.741081090328264e6
-0.00198,1.154619315192092,0.0033794806675768057,41.049146383861654,2.614989336700732,-16733.515663005393,4197.9473943096045,1.5026527135213053e7,8.603123507036138e6
-0.0019899999999999996,1.1561196813374823,0.003569401695909445,43.61708209861544,2.926574497651359,-19620.26805421014,5051.609152921229,1.8867963255918887e7,1.0479706242445929e7
-0.002,1.1567629578650442,0.0031255346900602365,35.366421236021154,2.1239763389730553,-11516.308218816721,2565.74897732305,8.129124921817395e6,3.4232415922763543e6
-0.0020100000000000005,1.1570190727846077,0.003388537809576295,40.76786949447762,2.568612609024098,-16608.519274718514,2770.0665640051798,1.0987522935249057e7,3.038224489607794e6
-0.0020199999999999992,1.1573905747764053,0.0033664929136028527,40.37020373197564,2.4971955521136158,-14909.848182116073,2947.7039121217463,1.081720959424358e7,4.1377014242178746e6
-0.0020299999999999997,1.160943798004416,0.0033548197642470873,42.081287368863066,2.668695899172088,-16728.508466542513,3843.620079913269,1.379134772314676e7,6.705468570806455e6
-0.00204,1.1636729594354098,0.00319671826218282,36.952610924373666,2.174812999912937,-11960.832057851268,2414.545323581673,7.486211965107659e6,3.0476474941038336e6
-0.0020500000000000006,1.1588564428426298,0.003342178097220362,38.45792095134393,2.0015634771171515,-9455.075002034753,1835.652788544156,3.3990441801782716e6,2.215221547775072e6
-0.00206,1.1648173765896956,0.003228177081876824,37.310013176419005,2.109928659542063,-11913.388530344506,2037.1376695318913,6.396849569005594e6,2.219844904382196e6
-0.00207,1.1621009587356903,0.0030802901311454437,35.43283553127003,2.1514891369520255,-10972.148557882489,2115.11659166337,6.178817205843977e6,2.4237682753487076e6
-0.0020800000000000003,1.1605352220802192,0.0034309315116131125,41.996427830439984,2.834510773993957,-17928.218063884255,4096.355897547051,1.6824510820101745e7,7.366107029140104e6
-0.00209,1.1629207234986512,0.003588898924512559,43.89439912077469,2.9495667674347525,-20851.150293515784,4065.2538686473586,1.728459384480997e7,6.918467298212989e6
-0.0021000000000000003,1.1630830876346758,0.003463554933332568,44.8287835770618,3.573630112091614,-25999.66158249897,5566.515238967995,3.005492548138906e7,9.467909433749365e6
-0.0021100000000000008,1.1574904580650827,0.0035695151104700516,45.84772262510447,3.3549380827299435,-23460.827240426646,4977.90111133437,2.7529879706715845e7,8.340622209273012e6
-0.0021199999999999995,1.1611079430473854,0.003346033531273726,39.597167028448936,2.671903677515414,-16135.714700782972,4315.986761381727,1.5328591348997511e7,8.896705773664255e6
-0.00213,1.1593809383750573,0.0034141604645783383,44.46825912412114,3.5394559986733323,-23875.004634743284,6775.808051457003,3.07203760366733e7,1.5190172060145276e7
-0.0021400000000000004,1.1584651210083863,0.0034520110631466004,43.86322411781526,2.8804674038316023,-19353.30649828209,4105.483446145471,1.612198900822155e7,6.609194304945352e6
-0.00215,1.1613503804553824,0.0032764680786606785,39.61312605147427,2.631835383293054,-16189.115742599743,3290.1538797689745,1.1611701536145912e7,4.494665850549403e6
-0.0021600000000000005,1.1616387451959795,0.0033068699424502685,38.99670023306163,2.2775631910045577,-12649.99532446838,2485.915648164393,7.41053125137991e6,3.2506638698062017e6
-0.00217,1.168266522415558,0.0031044006376921766,35.693289737241905,2.1245766989425463,-12803.885089914244,2039.9108598724647,7.534566950908957e6,2.412130845028782e6
-0.0021799999999999996,1.167342025729995,0.0032186992573239375,37.22255750471302,2.3498478476926286,-12592.955923220974,3044.599560041269,9.729435954315118e6,4.741528815204852e6
-0.00219,1.167883179595256,0.0030224087148554464,34.91443074811895,2.203737235441193,-12309.236870135823,2541.3796418442043,9.149316297538862e6,3.283249967656716e6
-0.0022000000000000006,1.1642522358968106,0.0031272816895359227,38.69235578373768,2.4055380457004936,-14484.955341926823,2532.936327356023,9.695278647719e6,2.644689165687499e6
-0.0022099999999999993,1.1640109787427073,0.003237607737511338,37.80906754617853,2.178519443254132,-11544.294022250508,1919.1177721788529,5.795591133520214e6,1.832222518652856e6
-0.0022199999999999998,1.1653882634116026,0.0031954605843391246,36.85938944064643,2.1811222527415324,-12656.628631990288,2366.178888471624,7.567366316347242e6,2.8676290104069007e6
-0.00223,1.1634156896952736,0.0032952120467019197,40.608572647103934,2.010202140109963,-12533.455666111095,1904.8854188881144,4.276230893421999e6,2.11465264301453e6
-0.00224,1.1672199659647773,0.003320348574777651,39.25033438313909,2.550681435024073,-16503.233898371116,2958.41394470946,1.2310435926485207e7,3.417218586036377e6
-0.0022500000000000003,1.1713462280581977,0.002832781931387407,30.92867634055875,1.6641030637678802,-6922.992332911641,1482.1541867146882,3.644798688469847e6,1.5408739649770074e6
-0.00226,1.165656072235464,0.0033914917068372393,39.48657424355203,2.755162386133432,-17317.903464520223,3718.065390496808,1.473718868760061e7,5.95487009787865e6
-0.0022699999999999994,1.1644061607804437,0.0031387449232521715,36.88208138760254,2.391432082478207,-13421.854473112488,3027.06939803292,1.0886095047120683e7,4.280378572740069e6
-0.00228,1.1681005368990114,0.0030178593807703505,34.222429548934144,2.2063209535263058,-12542.775692782201,2658.9982437251647,9.595005295260137e6,3.718215512659303e6
-0.0022900000000000004,1.1682263016348529,0.0031425646500967226,35.56604597068756,2.572341986953207,-13553.532261500326,4535.491696043929,1.4535194326828275e7,9.803686114304114e6
-0.002300000000000001,1.1716185480289667,0.0031628032569842373,37.391276763693725,2.2324992396820353,-12647.197926197809,2461.822338508686,8.682051167455325e6,3.254272127357865e6
-0.0023099999999999996,1.1672454914796082,0.0030780858005349542,35.866757699329334,1.9509459761739585,-10974.316017896379,1831.3628237196046,4.400535493255196e6,1.9626183755409985e6
-0.00232,1.1708867504828528,0.003199218829613029,37.512038710004944,2.535097881809119,-15681.036659751528,3472.7217466568904,1.3406162102471111e7,5.32587106231897e6
-0.0023300000000000005,1.168870669927692,0.0030373418584648424,37.56856519142871,1.86060168938034,-11499.724639339123,1469.3694549833403,3.4322321267691525e6,1.1919830354721174e6
-0.00234,1.1646039499827228,0.003039506014154755,35.06243753947422,1.848084569267682,-9343.897476446811,1625.5341595808918,3.6867513207680094e6,1.5615843436914936e6
-0.0023500000000000005,1.1679625960839244,0.00303261244492681,35.48807957911173,2.1216333087459343,-10338.622184356367,2737.0982218218173,7.049149397396483e6,4.846723419967951e6
-0.00236,1.1724989811848232,0.002945674342456995,33.75036529020779,1.6869701281126337,-8930.325847129357,1346.137089225223,3.002160068873385e6,1.1646104295554038e6
-0.0023699999999999997,1.1750676688448753,0.0031077322897181308,34.16105322101886,1.9503241233188306,-10985.460120435828,1642.0874285315272,5.345031997433935e6,1.462536958258682e6
-0.00238,1.1695055532982581,0.0033136430278876226,39.32092120886596,2.5990423940133867,-16370.342328872845,3628.727053769445,1.429737746262533e7,5.645633034443153e6
-0.0023900000000000006,1.173288587309518,0.0029807553131752573,31.930865399992314,1.8301340508803294,-7874.894056706186,1765.3510368464138,4.546940421861863e6,1.8935476804242493e6
-0.0023999999999999994,1.1708747404827933,0.0030345060401632553,32.33895652001801,1.8399448757700885,-8787.486740767336,1683.7316296211484,4.494880453708175e6,1.6032625969558398e6
-0.00241,1.1795087467472791,0.00315692596373981,35.679878866507764,2.305084644918407,-12706.033478802026,3880.768483435224,1.1015782461192872e7,8.312763048872999e6
-0.0024200000000000003,1.1742245772581157,0.0032802083360049476,38.742482976307855,2.8896833423422588,-18059.369761842147,5136.101817472921,1.9542464709152844e7,1.1591822845812006e7
-0.00243,1.1698965858439232,0.0030686083808715305,35.964990305862756,2.1989222693456867,-12966.281116391085,2197.6108954664487,8.2551488339746725e6,2.391361329928536e6
-0.0024400000000000003,1.1724873230645292,0.003175285757800813,39.55969780991545,2.3173523487375496,-15259.142851374745,3007.650226591756,1.0966337382086834e7,4.460413702383105e6
-0.002450000000000001,1.1727761554604563,0.0031322274966891425,36.638978317998706,2.0565339829997615,-12887.339931578219,2049.223161824063,7.090296448895326e6,2.0725949622413155e6
-0.0024599999999999995,1.1753183463809946,0.003062354367609183,35.53207586148866,2.0520278961095992,-10646.888277151798,1859.5785487692597,5.589850248058783e6,1.7026766318418605e6
-0.00247,1.1719346311069674,0.003075546070771626,36.07406805480109,2.387153734507642,-14436.485039008629,3706.7372099006393,1.2659287470539846e7,7.121145443831236e6
-0.0024800000000000004,1.1738544447658539,0.003136588371131553,36.80124010641396,2.4897563074570526,-14557.495213759294,3449.2710507832176,1.2507260944568587e7,5.973374622151757e6
-0.002489999999999999,1.1779940930553443,0.002961631529609419,33.39641410511594,2.037219566053693,-11521.389481940458,2153.965635754739,7.729625406968711e6,2.4287267030241746e6
-0.0024999999999999996,1.1779032336607875,0.0033203336917286474,38.270335125481765,2.9323612280548415,-18398.147160626577,4886.732478206048,1.9548449251395278e7,9.720226693273e6
-0.00251,1.1779812098055995,0.0028987993304852087,30.678178323386327,1.761284770755349,-8951.190081920842,1386.3008263820802,4.628041942350263e6,1.0592560303678932e6
-0.0025199999999999997,1.1746348307891825,0.0031553948902578208,36.9925899912829,2.2431804677281844,-13080.99063075578,2556.9322800076343,8.1792966791938925e6,3.3373729865350984e6
-0.00253,1.1789375147652146,0.0031472539219210313,37.39842666894297,2.7119247525405927,-16528.122078195298,3827.1306258022964,1.6597452865246698e7,5.7135472208741335e6
-0.0025400000000000006,1.1766111473899752,0.003185260910511107,35.63176307451372,2.89341578092319,-15804.644385410535,5280.9628646156625,1.928061603605302e7,1.1401056140070856e7
-0.00255,1.1697027419829935,0.003318111240914709,38.91979443238388,4.64931759113841,-24816.758432437775,16347.694998123907,6.378546751794474e7,6.131230115540439e7
-0.0025599999999999998,1.1739638398915293,0.0031186168155945314,34.70338678945942,2.3621389463620885,-12670.07036812753,3133.4363821089682,1.092507182041291e7,5.245217031217273e6
-0.0025700000000000002,1.1795577999024212,0.0030499261929309643,33.83321924154563,2.2974440791660187,-12739.517089103974,2954.047826699182,1.0910981107824268e7,4.1436065280434415e6
-0.0025800000000000007,1.1849861084639293,0.0030267278760276253,32.83412505830479,2.052500241183617,-10559.324590606813,2447.37225289255,6.856635888168937e6,3.7198485334678544e6
-0.0025899999999999994,1.1832034019940647,0.003163391150058009,34.21243076665835,1.7941604875072978,-9281.914678434014,1473.2102403720432,3.5051065039033024e6,1.3740353037715107e6
-0.0026,1.1795224443591075,0.002955039976515265,31.61989523688524,1.6264294238054777,-7614.7814255808225,1232.4825308945374,2.3367940223102137e6,998461.2741797308
-0.0026100000000000003,1.1772005187028605,0.0029708556531053525,33.02393864052629,1.8178166165274012,-9588.150624439979,1673.2461392923456,4.811547380093142e6,1.686151306787111e6
-0.00262,1.1769510473194698,0.0030425863000438018,33.336183916885865,1.9466960875244403,-9361.996486827451,1734.1668289403892,4.998385314630701e6,1.8456640436071886e6
-0.0026300000000000004,1.1763695860078351,0.003173704604512056,37.933743287991526,2.3634579295332796,-13445.063829914525,2980.656726962964,1.0194145612286005e7,4.309764397910425e6
-0.002640000000000001,1.1740563307789729,0.0030676996821504695,35.8332490955734,2.2053706885438875,-13437.84886742659,2334.8846600441666,9.104772903784228e6,2.849861287764523e6
-0.0026499999999999996,1.171011308444438,0.003087493191009136,32.97774146542098,1.9053103525600554,-10080.319176525185,2005.4881199160523,5.940941911598291e6,2.3965352418567054e6
-0.00266,1.1849668871435126,0.0028892192519381415,29.85183841978752,1.5567224702038198,-7457.308033628412,1200.4751849425654,2.863769552606572e6,1.0706247392323776e6
-0.0026700000000000005,1.1828431386855218,0.0029933449180715335,33.21316731863064,1.7245962895231446,-8884.893319696048,1296.3676215606365,3.2942153499905593e6,1.0269584632322568e6
-0.0026799999999999992,1.184544585255433,0.003077567007995307,33.41061258349731,1.8301540920630894,-9678.389860001398,1582.3060079836546,4.540680293634185e6,1.4393513320748478e6
-0.0026899999999999997,1.1878809956856053,0.002691017929589044,29.050792854406428,1.7204394310910172,-7878.642161731195,1620.6357336263861,4.4799173818846615e6,1.857374866350754e6
-0.0027,1.183219954345793,0.003086691832126265,33.07441110521912,2.3124340516259285,-12407.94987079074,2815.3227491960324,9.743127816723576e6,4.165701045720524e6
-0.0027099999999999997,1.1822902856178097,0.0029433265599251865,32.65405942826007,1.6377434356945773,-8610.898841673185,1226.1016000422449,2.2181507168692895e6,948776.7961242897
-0.00272,1.1795353380775422,0.0029442038860221405,33.38637053868905,1.829567280221913,-9683.275675403962,1977.3421890236366,5.13969682093478e6,2.5575506665916517e6
-0.0027300000000000007,1.182533007440863,0.002907260506174164,32.370966780455305,1.8962978095300198,-9231.698230069082,2015.6769717019758,5.635288049800598e6,2.561597526474412e6
-0.0027399999999999994,1.1863537859335702,0.003115931535547773,34.02969537978568,2.5442161411337407,-14566.800632268803,4273.741834917262,1.4868813798954237e7,8.830054564418606e6
-0.00275,1.1839862643268275,0.0028678596810710515,30.760885178763505,1.6702321178025281,-7981.597444341095,1384.5767734701299,4.022268698608654e6,1.1963632289347546e6
-0.0027600000000000003,1.1833352519004725,0.002992039172596612,31.746341858255885,1.791987488604139,-8505.972994468928,1782.265748552961,4.377956384239815e6,2.086308769764787e6
-0.00277,1.1816630222747977,0.00309067367253308,33.477268690060995,1.9329815510803074,-10495.002708702925,1818.9908579956746,5.650284074284645e6,1.9031984233566592e6
-0.0027799999999999995,1.1824772493796905,0.0029966296372735926,32.576864999447935,1.8837806590325932,-10054.471808753477,1744.662491072415,4.897988628440388e6,1.9249734944161698e6
-0.00279,1.1806193485692715,0.0029268766892720944,31.24610845806776,2.0197119218550545,-10377.130311956013,3028.377564733084,8.856554731725223e6,5.684964580478671e6
-0.0028000000000000004,1.188929555499657,0.0030275957904663093,31.902576971712048,1.8525612811156018,-9911.27622590731,1570.1287936246374,4.21654049660543e6,1.4012278603787066e6
-0.00281,1.1888598905251568,0.0029999491969853495,31.961547803836776,2.060774862269935,-11249.287377102073,2673.535382246836,8.486443853979144e6,4.219109307845377e6
-0.0028200000000000005,1.186732283232897,0.002672502829186516,27.29765030878892,1.5964781802875123,-7164.559413287713,1524.3953067176087,4.0676769065364194e6,1.6349521266691387e6
-0.00283,1.1898606864998502,0.003024583391941199,32.62516324919233,2.3839410708541116,-12007.471038225789,3651.3693353278054,1.1461983939059835e7,7.03960595741711e6
-0.0028399999999999996,1.1890220818534112,0.002880934992424758,29.344541753612642,1.6918522749981602,-7898.759776814267,1574.968911085453,3.912313820809156e6,1.683679158516148e6
-0.002850000000000001,1.1884807676347886,0.0028086430691643175,28.880056239987468,1.637026600379383,-7593.506144296013,1421.5223264206172,3.7896477030170574e6,1.2659669497098557e6
-0.0028600000000000006,1.1911519031287705,0.0029887945985804377,31.564360931702993,1.6442388972108826,-8469.102400064337,1528.468467126192,3.6185112856053025e6,1.661516904672881e6
-0.00287,1.187735405758964,0.0028964681519131896,29.768433551746696,1.7882404131235747,-8270.208153087226,1758.8817537574607,4.867472068701149e6,1.8255602477772348e6
-0.0028799999999999997,1.1874370097248994,0.0029455443715287726,29.84296193565067,1.7776467487279726,-7876.851677103202,1434.4589770486361,4.0270851873750254e6,1.2970576459809032e6
-0.002890000000000001,1.1859665605892147,0.00285905639583089,28.040869217467954,1.5244437582467338,-6280.769856298744,1300.2161664060236,2.8740307803172027e6,1.2114553041175723e6
-0.002899999999999999,1.1876489336336036,0.0028929407333902627,31.40311617235927,1.8408490429601827,-9210.671801353643,1752.825200010925,5.5031539781923015e6,1.8303853376963923e6
-0.0029100000000000003,1.189461163424429,0.002913459532371297,30.205585806817222,1.749748973259872,-9113.22195624872,1601.998304324544,5.159531524785888e6,1.5895128345705024e6
-0.00292,1.1923152673242834,0.002798518658875006,28.904241453299434,1.7881259685919388,-8960.945860186754,1688.4893263927129,4.889751818168113e6,1.6507532291564462e6
-0.0029299999999999994,1.189954843676967,0.0030017939778092277,33.02315149330792,1.9568603424522921,-11263.62444297481,1813.1706275157596,6.812006406282022e6,1.6492369569162237e6
-0.0029400000000000008,1.1895703756476603,0.002856508467300472,30.016443501579072,1.9438125585321662,-9175.231494349198,2260.480178718458,7.213407786043469e6,3.0030054733584523e6
-0.0029500000000000004,1.1921341305007127,0.0028294850803268884,29.867325588998217,1.8306982260423208,-8201.122307436135,2443.3740675092286,6.0931548272420205e6,4.168669754788999e6
-0.00296,1.190865451559105,0.0028061786728160744,30.601059101599883,1.604683595818848,-7931.940061272476,1318.3458171760108,3.010673722476831e6,1.1268396142576667e6
-0.0029699999999999996,1.1883254093840547,0.0028887259455189574,30.1360149940595,1.7361030932639951,-8959.898718184653,1723.1495286296865,5.415029040104638e6,2.1176917914372007e6
-0.002980000000000001,1.1925760492512483,0.0028333179904725986,29.210146963194244,1.7175977993887896,-8390.288263975062,1500.6151371951094,4.153292734011278e6,1.4348921388392176e6
-0.0029899999999999987,1.1917210083655527,0.002684361298905526,26.954729598443112,1.632101348641206,-6184.347114386611,1598.6243275436714,3.7707333793258728e6,1.8386123252537507e6
-0.003,1.1903022618600174,0.0027815626293392413,28.364376067910058,1.6012032145953945,-7952.148571384105,1215.6323438188194,3.2981887818325474e6,965557.0593460058
-0.0030099999999999997,1.1931911623325835,0.0026736522712918704,27.43024749987899,1.4303019997584359,-6030.966242556375,1205.2294886783802,2.4505894515421544e6,1.2941599116221261e6
-0.003020000000000001,1.1960093826664038,0.0025715113352918727,26.09436232537012,1.4330710645629343,-6195.696550805789,1121.6181270119457,2.6593348157536075e6,896716.3555635877
-0.0030300000000000006,1.1950168371439847,0.0027017201428352604,27.24302889172321,2.100908026925137,-9659.838065184093,3694.875019013885,1.041527516817792e7,7.7830500500702625e6
-0.00304,1.193846754476899,0.0028386018872631606,30.608688946680672,2.910715997178084,-13951.227688397768,6979.245931008781,2.2584852529981937e7,1.9151738833409134e7
-0.0030499999999999998,1.1972735724287082,0.0025364669109649014,26.066400836687055,1.9403016221941156,-8411.039252508846,3114.038894917742,8.275542965724753e6,5.997385296078491e6
-0.0030599999999999994,1.1966191462964522,0.0028104513525625007,29.20045874033376,1.6225710113723955,-8182.659207339615,1273.2567102353637,3.7555645417735567e6,980436.7483211812
-0.0030700000000000007,1.1951641072431163,0.002750820310301705,28.5154927120977,1.4366425528338507,-6058.212855283405,1101.1478263567494,1.7886016428777429e6,1.006616421676026e6
-0.0030800000000000003,1.1982634973967075,0.002755129010133172,26.531584350013805,1.3478866559229423,-5097.1497378493395,1091.2122817282889,1.6501708113898337e6,1.126586432056526e6
-0.00309,1.1904517811399513,0.0027038134246385446,29.230366062001206,1.426390319662898,-6203.900498869093,1001.1706085538228,1.6937316714001938e6,713915.6532828832
-0.0030999999999999995,1.1920148753876183,0.0029501222502223427,29.241119550457014,1.8724597160144012,-9258.001497918603,2209.8306723516794,6.150091551834386e6,3.183678642606685e6
-0.003110000000000001,1.1983044646761636,0.0026435139968562656,27.494887997455585,1.6683599957157702,-7672.631082452606,1894.2846075508908,4.790578547332172e6,2.734103450841901e6
-0.0031200000000000004,1.1970830917656545,0.0028543659460937057,29.30830688959877,1.9145892216879343,-9629.100516346123,2581.819236082134,7.700172173630043e6,4.328169374100446e6
-0.00313,1.2006336902617918,0.002802613613231742,29.622881310836203,2.1942040716103963,-11852.995203418614,3037.9395013833528,1.074520595403781e7,4.973134003399292e6
-0.0031400000000000013,1.1973138531757186,0.0028135185710760065,27.290439417478087,1.4415764278407888,-5987.472709978928,1068.5680075751982,1.8565800835979204e6,979270.4933778687
-0.003149999999999999,1.1953339698577354,0.002763896983353542,29.7862882345921,1.801022634525286,-8249.823334664143,1868.0054645099253,4.824354553982548e6,2.482074838272776e6
-0.0031600000000000005,1.1994778678101246,0.002525982390117578,25.72182385730213,1.5057981182974154,-6471.0967465335825,1473.0053825096286,3.94501565273032e6,1.581764076134741e6
-0.00317,1.196021658432489,0.0028962536743247047,31.438322948091745,1.8921229957663734,-10142.500771570036,2239.473982356483,6.433813231634094e6,3.4628425021784217e6
-0.0031799999999999997,1.2002863486489743,0.002700298451792681,26.49034242878476,1.4086933632523517,-6254.338702710003,1011.0843705031292,2.064827308060917e6,767487.8199070173
-0.0031899999999999993,1.2024997144754086,0.0025312890924446534,24.795810030200332,1.328880608697309,-5587.70711542377,971.0673581604204,2.219319146585982e6,751590.21152088
-0.0032000000000000006,1.1917727488315688,0.002760328636975099,27.66308923644973,1.6214043584599203,-7691.294049468529,1300.85141114784,3.6148000425989223e6,1.0894489454154058e6
-0.00321,1.2015164070551043,0.0026922834995453354,26.186272311606146,1.558413303693494,-7283.795994467636,1272.9825127558179,3.815080347184524e6,1.1625079277264972e6
-0.0032199999999999998,1.2009421856128448,0.0026510828080063106,25.519702708325493,1.4773434907491216,-5987.131026314216,1373.540969961469,3.135020731274163e6,1.7675233093267642e6
-0.003230000000000001,1.1996278851589197,0.0027769217090814896,27.545850002198247,1.5508452170403675,-6435.6688964917375,1477.7759626882314,3.3534472195652667e6,1.8877897520865528e6
-0.003239999999999999,1.2006933152214805,0.0027784552091245484,27.938706924816955,1.520848176547919,-7117.952785002098,1009.1992542479835,2.7175817173614623e6,685935.6234666865
-0.0032500000000000003,1.197784524904095,0.0028262830333054215,30.194798383145866,1.7897672722915423,-9890.407955091834,1684.0716069265723,5.944760462399492e6,1.679192250301194e6
-0.00326,1.2009336514259026,0.0026614714058955744,25.826777815085475,1.380554748277139,-5157.383722029679,1123.1423288563797,2.3015561956872595e6,1.0464514879737122e6
-0.003270000000000001,1.195895028215871,0.0027757249801778025,28.00140990258099,1.684258412496211,-8310.003912750713,1415.435813250647,4.557080292313468e6,1.2464589049951483e6
-0.003279999999999999,1.200185435083844,0.002711062341428018,26.276503121325337,1.6297052903489162,-6596.589808660649,1641.8678689237056,4.157144134539645e6,1.9915573753107751e6
-0.0032900000000000004,1.204583122847462,0.0025911590024826495,25.15193603863169,1.2899631462127312,-4551.5712426912705,1096.2367204117954,1.9925110883590227e6,1.0666324902098796e6
-0.0033,1.2036012660644495,0.002715786488885069,28.311757790328805,1.581447582825987,-7039.0751621797035,1376.4512546293383,3.029878460149486e6,1.4216310984593933e6
-0.0033099999999999996,1.2062071551752143,0.002607346597049113,24.20447839871618,1.1712002464813618,-3611.733375324621,667.7937988565258,695092.4824582813,435112.3327802529
-0.003320000000000001,1.2052977631603188,0.0027129405435563293,25.45995384563839,1.3498742202643734,-5353.292282831009,966.3949784606795,1.828057413276943e6,822529.2418400504
-0.0033300000000000005,1.2000752590008557,0.0028106897919420587,28.1212240851082,1.7678439916370308,-8183.987627897322,1905.1617492326188,5.137419039755272e6,2.4315866996135646e6
-0.00334,1.1997883188724063,0.0026976508355898697,27.34562252544639,1.5880639061326784,-7100.493594363764,1427.9106973721737,3.9876088701788774e6,1.5912956985676547e6
-0.0033499999999999997,1.2006735655985181,0.002831560705107663,28.440468094602107,1.5526356158246148,-7317.324510189786,1268.830809996564,3.226800599204662e6,1.1421392340964396e6
-0.003360000000000001,1.203401864306719,0.0026271327778134845,23.509920033310145,1.2835802724586944,-4627.175794911955,889.3731747049713,1.7562049033858683e6,699353.8487495778
-0.003369999999999999,1.2025619595149102,0.002848048978196619,29.36208025700534,1.7011301500409608,-8772.771195505768,1526.07924573604,4.519183084947826e6,1.5352830216962097e6
-0.00338,1.2068780460355233,0.002625041721406921,25.19131867161055,1.624606379328069,-6929.300783913996,1535.2947373655738,4.744741959599649e6,1.6246429016659257e6
-0.00339,1.2055171542434704,0.0028537304176115895,28.088138391695313,1.6059110378626817,-7183.109037856857,1313.0020896302299,3.355648251742816e6,1.2773804636658768e6
-0.0033999999999999994,1.200726099435041,0.002824558383202406,28.99204394447605,1.6689514453332441,-7906.221855493849,1438.686952401855,3.6929399042002796e6,1.284935777473212e6
-0.0034100000000000007,1.2050418618062533,0.0026789909070536596,27.037469287840242,1.6498944677519394,-8391.292619746417,1515.3265297069865,4.870521719816259e6,1.6127010983854837e6
-0.0034200000000000003,1.206867960162778,0.002498038652375625,24.391861017283027,1.496714220030006,-6127.19252927572,1386.5996041193407,3.6135229951550565e6,1.5971519689243678e6
-0.00343,1.2065485177079363,0.002683179928824332,25.614175870505687,1.3766471977310657,-6386.007025652732,1136.4547748136517,2.5200304469278804e6,1.0265576672125086e6
-0.0034399999999999995,1.2031063350027653,0.0028705162896832353,28.419557254235432,1.7524145995552243,-8600.466901953052,1859.3313471326808,5.907956937458264e6,2.4982620453691604e6
-0.003450000000000001,1.2065292145003599,0.0025573285248882876,23.809937103779355,1.3141300637290763,-5156.497411358361,904.9715295541537,2.345607557813067e6,597798.1700587006
-0.0034600000000000004,1.206647212302281,0.002564440583190095,25.652038173728624,1.3283968629980827,-5463.402398112038,899.5201441034936,1.9103256380155678e6,616028.8247396284
-0.00347,1.2046857271086229,0.0027471068628295552,26.599848243136577,1.5205418770193644,-6975.854123471766,1157.3345833658207,3.1389685618224056e6,892792.651401095
-0.0034799999999999996,1.205519117466096,0.002591755897807345,26.065164926626693,1.3546193836617584,-5999.5448648489755,1041.2290384493474,2.4502378784822016e6,803057.1625572448
-0.003489999999999999,1.2084955786138893,0.002698439246966736,27.043929717734084,1.5453150141139038,-7947.733652477379,1436.131272122013,3.6057913838459356e6,1.3598964598768926e6
-0.0035000000000000005,1.203470198170915,0.002668483443418481,25.928501678602483,1.461053557703421,-6847.199309532059,1391.6417849096872,3.606629010867872e6,1.6178182838922828e6
-0.00351,1.2072289338814937,0.0026900123863125634,24.854707371438717,1.4094533337679738,-6061.731570134734,1176.3672625472555,3.068137391608565e6,1.0506494684329368e6
-0.0035200000000000014,1.1995857488177517,0.0028365324753861355,27.500464221358694,1.6650278490246804,-6629.212092759755,1579.0217035412159,4.118247324121514e6,1.6803404200246069e6
-0.0035299999999999993,1.2025824374719811,0.002641430084384335,27.21204661372546,1.6217485068653303,-7241.431636252868,1284.8631003488915,3.833461016629148e6,1.0979362735590346e6
-0.0035400000000000006,1.2060965144058844,0.0026578311120566186,25.807058111009052,1.6563615461586656,-6716.095692064906,2144.6547528583374,5.26645785143623e6,3.3988714795741276e6
-0.00355,1.2108395632993194,0.002577407368068877,24.755105289738182,1.3291914805364353,-5665.565363065918,1051.861497292334,2.339465528736657e6,1.0106815292313299e6
-0.00356,1.2071452039749568,0.0026802724857570206,26.008198577875646,1.7817443917056033,-8132.709583527149,2217.857631569863,7.3211597578940345e6,3.136146281081501e6
-0.0035699999999999994,1.2061373986213628,0.0027409232955641076,24.746988081362627,1.3011093066359285,-5051.634551854449,918.8215303213703,1.573188937242316e6,805792.4680829669
-0.0035800000000000007,1.2079360026376216,0.002495552891293752,23.48684984238237,1.2323663740179265,-4507.989339137531,915.9233057479972,1.4276085341569986e6,839431.9113016407
-0.0035900000000000003,1.2067441543349644,0.002724203428172029,25.21392555054654,1.3404024160458643,-5626.009535462395,1067.1241180519178,2.419382086139794e6,943276.8820032075
-0.0036,1.2054882068402244,0.0027381070202164817,28.090296749131852,2.0266025335424573,-10262.488599783455,3105.427396740809,9.055408484302385e6,5.890551502650643e6
-0.0036100000000000012,1.2068352175557053,0.002813179077527625,28.39469874343233,2.1508062461318636,-9753.76609981984,4181.734603518966,1.0633817407540701e7,9.550704031835627e6
-0.003619999999999999,1.2034987110924307,0.002793771371459633,28.864663772814886,1.6147491426470775,-6735.5815806788505,1445.3579703395546,3.0778786177591626e6,1.5936510134557758e6
-0.0036300000000000004,1.2096948189971295,0.0026379536067520784,25.646474860751166,1.804078152043839,-7965.749790078962,2290.7315122958303,6.935619677441157e6,3.27423654798387e6
-0.00364,1.205707263748983,0.002821018402180253,26.713757684273972,1.6959406268807289,-7103.227116117047,1724.8644315698523,4.842414765411283e6,2.023968715208056e6
-0.0036499999999999996,1.2089547421484061,0.0026590214962796672,25.654412778168204,1.3586767314614079,-6095.991045313259,1089.1260572535023,2.5715631769396253e6,1.0576227032519248e6
-0.003659999999999999,1.2076495892435168,0.002791786655898048,27.375843907567976,1.899176999276427,-10015.001991832043,2205.263953409487,7.87485836567274e6,2.930206970959606e6
-0.0036700000000000005,1.2056185554576386,0.002916435906650673,29.036930972946774,2.8981525006161024,-13257.980935261923,6980.425550359296,2.4119807486558966e7,1.8262532641220197e7
-0.00368,1.2035668886379953,0.0027448235291969744,28.85561266779206,2.3154164190005906,-11507.36980962413,3798.99881812511,1.2809768054228237e7,7.319320179392007e6
-0.0036899999999999997,1.2073911819748464,0.002577308515105433,25.414057129329283,1.1845471789554514,-4038.5446456428103,723.815901669007,891072.5913559503,492552.34937677963
-0.003700000000000001,1.214105267273029,0.002564618130461608,25.79710205740727,1.6834020523887225,-6869.389316712245,2302.116598458661,4.974431663001569e6,4.0623521332959426e6
-0.003709999999999999,1.2106875992161175,0.002491711618844577,22.590672429233607,1.1638286196102086,-4273.477284684143,888.6024635446837,1.7356959247157052e6,843674.9825212555
-0.00372,1.2134151897824446,0.002486992073344242,23.107761183638573,1.2858551587438765,-5201.8742695975825,1220.9131211878173,3.0636817189320694e6,1.3987087811876328e6
-0.00373,1.2099518621188097,0.0024978037450420895,23.942351250074402,1.3724755189721785,-5326.285963982255,1425.4665877340983,2.9817137547275764e6,1.9239043255807452e6
-0.0037399999999999994,1.2109995481775857,0.002435058433525063,23.49492297578709,1.300584101770207,-5247.756353618267,1173.2452259657173,2.566499262460166e6,1.2510943116170848e6
-0.0037500000000000007,1.2126860114318272,0.002492460546503084,23.302239963954325,1.373690190330948,-5611.220607642697,1247.9515621864014,3.2533486726777046e6,1.2979182902515559e6
-0.0037600000000000003,1.2114358507849063,0.00260566212349432,24.13666063824925,1.3468357461484413,-4771.612475639279,1442.2021585176633,2.648841281336917e6,2.0405035407224386e6
-0.00377,1.207098321284226,0.002597293350465601,25.5178513690877,1.4784374553854625,-5902.524721976404,1252.8123054186115,2.7518299703318197e6,1.2702576119344889e6
-0.0037799999999999995,1.2115589775975066,0.0023946712653964315,22.846134839194697,1.0966244381698982,-3445.178416574916,745.3080451032544,871550.2764081232,649269.3488312264
-0.003790000000000001,1.2103281297249775,0.0025338322584882032,22.782573608332243,1.2295647418695443,-4145.974253687813,864.3575545739965,1.6135150424937287e6,677633.785556338
-0.0038000000000000004,1.212745179323238,0.002532547329100242,23.200064465868497,1.3088311528188363,-4859.5053363205825,1119.474965994809,2.7082940166843683e6,1.107934381481984e6
-0.00381,1.2154515149042444,0.002487298298317458,24.18357513582899,1.3078052295424407,-4991.941527567334,1035.5503316276918,2.1799351077835597e6,935818.9269025557
-0.0038199999999999996,1.2141523114748238,0.0026157913093604493,25.249252680821225,1.516169136356327,-6203.011802320285,1359.1693198250164,3.327653195845045e6,1.350597764316578e6
-0.003830000000000001,1.2170437023699332,0.002483838378213794,22.54526086500496,1.1725446518757066,-4704.458794259435,767.7002335455379,1.3847385917146755e6,513295.1541064853
-0.0038400000000000005,1.2141001720124136,0.002444038370826721,23.066322221676465,1.3119232040636408,-5408.587061869232,1284.706568799635,2.9385927713733944e6,1.663329252857737e6
-0.00385,1.211249258895415,0.0024996863196683127,23.040966575422004,1.3921908045123192,-5666.082990679403,1133.4161016440762,2.827988790557314e6,1.0235135573169963e6
-0.0038599999999999997,1.2194680547508012,0.002508429331589025,22.56904903351015,1.379156299913782,-4973.020874682957,1398.1408058273455,3.1044131597127276e6,1.866735390172684e6
-0.0038699999999999993,1.2170679552372896,0.0023770972807065447,20.265080927758284,1.12688958322723,-4231.3278449164145,895.7939205327896,1.7885608528175675e6,867758.8782743979
-0.0038800000000000006,1.2173022432798302,0.0025222816782058486,23.46764987903496,1.188053299105928,-3946.1237811125584,860.040396526993,1.181802376389697e6,781514.2695752981
-0.0038900000000000002,1.2172865932120065,0.0024728308071903173,21.62568251673344,1.1680241307693424,-4059.172114623323,1013.2968949642897,1.8192991880777038e6,1.1074411540188747e6
-0.0039,1.2202434066625536,0.002455468128710816,22.115345841371255,1.138253260767398,-4061.3005397783822,790.8296651480786,1.4404415203462467e6,632258.5931887247
-0.003909999999999999,1.2142802784107811,0.002641156515560878,25.243562589681137,1.451244780060455,-5658.684155136522,1038.4447505057706,2.454955838664958e6,848158.2613322133
-0.003920000000000001,1.214295779427519,0.002694072515815245,24.47790634450652,2.0187239698919006,-8736.848660284253,3672.4615796848793,1.145422552873684e7,7.8978374301148215e6
-0.00393,1.217118190461732,0.002476985475524657,23.211205352004114,1.1330516810786249,-3864.961760872353,707.1114627350796,1.0234194407569527e6,483290.0896196216
-0.00394,1.214216834763893,0.0026457270105882487,24.847293871673955,1.1799324741718693,-4611.977435570901,839.088212192015,1.1589938580617832e6,671830.3947240914
-0.0039499999999999995,1.2141468629519325,0.0025223086675280593,23.81170513760401,1.273400675816816,-4875.609956037799,1003.5182237082837,2.0196652987274698e6,911444.840082656
-0.003959999999999999,1.2157269802277635,0.0024587421103996047,24.394423840903787,1.5597944423894856,-7462.311690804096,1564.749145421736,4.807764904749134e6,1.69639602053081e6
-0.0039700000000000004,1.2174982413956374,0.0025793188660620035,22.832096343434696,1.1550991898181615,-4487.784484262204,706.4793641864753,1.0850074740737905e6,462206.220318737
-0.00398,1.2163626960851934,0.0025703442607658672,24.005351343087046,1.311987093267253,-5037.185035652211,1024.4188022620317,2.357797564838639e6,925890.0989776296
-0.00399,1.2155839014422016,0.002577771175875241,22.576685769510945,1.0569384711735648,-3622.688052621547,676.3244086064404,668996.2805992123,486810.52639915835
-0.003999999999999999,1.219952526513777,0.002481764780327153,22.440923489637076,1.5193326372062084,-6397.568660888458,1646.2006592854975,4.370737357643899e6,2.1549363420692035e6
-0.0040100000000000005,1.2163437916728252,0.00247636696660472,22.35327002739093,1.2350578117325337,-4188.415472112135,916.5531380591137,1.6869090588218328e6,830074.5196900988
-0.00402,1.2220644655233759,0.002571261984663152,22.85781328097329,1.18909695803629,-4883.856741640647,922.4462425953039,1.8542825216596692e6,767456.3654767344
-0.00403,1.2220429548331364,0.002492892555286406,21.396466400677618,1.1196084126237664,-4286.845141768946,698.4132385771306,1.2921363514422062e6,461872.52868411347
-0.004040000000000001,1.219438180129416,0.0024059265452675725,21.27880183789039,1.2285153628735,-4131.765017639879,968.5356875386109,1.9405977130926566e6,894747.7530200701
-0.004050000000000001,1.2165840556435799,0.0025163714500752604,21.961614869663673,1.1460664870258215,-3709.184776291644,798.1412568291887,1.285772475391501e6,695271.1544982002
-0.00406,1.2218382513122892,0.0024880453647000257,22.34051176428999,1.318155889536779,-4862.646691005676,1400.9614511727327,3.022027155618227e6,1.9814106776128188e6
-0.00407,1.2194524218393927,0.0025075213604631896,22.202998423632955,1.1375040611021952,-3505.6988286491505,695.5530492805656,1.049073972750706e6,516911.49890742276
-0.004080000000000001,1.2225424448599964,0.0025284235549462913,21.68048314033008,1.0514268078311522,-3345.827486046512,599.3761124261429,715275.817002323,331120.74679761793
-0.004089999999999999,1.2181745825294197,0.0025049017638847037,22.530502513813573,1.225772495407164,-4843.660908560468,918.6870366167108,2.0524158362565525e6,778470.9335896496
-0.0041,1.2192994525247347,0.0025152617613115654,22.344114435342004,1.1442459632804411,-4162.838299565406,775.9890958964868,1.0236313842768195e6,621313.07125035
-0.00411,1.220840405350891,0.0025178701734879364,21.245670649853356,1.1268018198891672,-3696.2241612305306,905.8350178850498,1.341477402827128e6,956330.6270992634
-0.0041199999999999995,1.218396521624969,0.002507790348525573,23.669485356577066,1.4246054227587335,-6419.7461408565705,1261.605102813084,3.4139270511061987e6,1.4088416178164002e6
-0.004130000000000001,1.222140652471345,0.0024302551363112623,21.92120863611153,1.2796093302471598,-4314.463900042723,1204.3864032087924,2.3751811305025616e6,1.4271130213685704e6
-0.0041400000000000005,1.2201278975205796,0.0023909363156556554,21.996115416561054,1.263397036593083,-5226.998237892152,1130.9182921172994,2.898248071688148e6,1.1505377765911897e6
-0.00415,1.2228644477438284,0.0025888093745742675,23.7583219641091,1.2128968118637757,-4481.7247636765205,856.7724922836109,1.3495774934739731e6,653950.2110956748
-0.00416,1.223643599308922,0.002472318196567355,24.208697355326436,1.2579320953008584,-5043.572088138671,960.1443570902143,2.0516558555236512e6,769466.0200908759
-0.004170000000000001,1.2232629694261086,0.0024335099825082817,21.560592075061443,1.1579042184193353,-4225.0802785437345,859.6499554162341,1.5276894543564166e6,829706.2753637086
-0.004179999999999999,1.221630387939703,0.002423937171255238,22.2536410249839,1.243506283951578,-4641.783173854621,947.7456956799191,2.0037914419496662e6,718542.5248648726
-0.00419,1.2243539121917215,0.0024910461843820906,21.792993559983774,1.1819662369742405,-3570.250057082425,776.8102592194673,1.0565431587616159e6,599615.2110406965
-0.0042,1.2231917913825903,0.00247863007663855,22.761994330471442,1.2078725296699788,-4714.895544003865,723.421881834479,1.3366837208750674e6,449022.86205587944
-0.004209999999999999,1.226016803909834,0.0023347255532770654,20.317846175935383,1.0642042811403727,-3556.23102336871,758.421704388878,1.334653014158057e6,628155.5607688007
-0.004220000000000001,1.222771218879823,0.0024580201849675434,20.688779398376806,1.051839380947687,-3019.2379345293166,628.0563090808674,929036.8664573368,413473.99220005097
-0.00423,1.217147900329551,0.0025319579398423225,24.032345134463863,1.28193377042255,-5201.686900791147,1174.894965054178,2.439637662913001e6,1.3537171085142728e6
-0.00424,1.2175450143169035,0.002531090115750094,23.59273777752612,1.4049422380196017,-6038.676600319648,1215.9718080805021,3.3339851080532353e6,1.1776662918171203e6
-0.0042499999999999994,1.2235144437399592,0.0025429714654799152,22.96878700232485,1.3158991369797257,-5682.996806859126,1010.2217538918121,2.788283741545651e6,826467.3334815563
-0.004260000000000001,1.2281634857824428,0.0024320724879464423,22.561270794710715,1.852390173980011,-8282.02810918427,2906.6551970976593,9.681417981300123e6,5.187466924128016e6
-0.00427,1.2230905089461495,0.00244862383515236,23.36707532850675,1.8273263267160278,-8125.471527958591,3176.2332014918356,8.885093456324413e6,6.577645338583772e6
-0.00428,1.2216237168826178,0.0025871824788263123,23.62893837029767,1.2484205953995544,-4425.054013418975,810.0830895320084,1.4524870329641234e6,566509.7498967377
-0.0042899999999999995,1.2214005180194187,0.0024464243846070155,22.378146063372206,1.0718193299137528,-3414.6418689001207,533.6604417150002,432994.0761495128,284984.8772666528
-0.004300000000000001,1.227669788712124,0.0024934566399356403,21.317293337684,1.2315256189996775,-3747.1132044012575,1041.708461832095,1.8153968395601008e6,1.2307029435767815e6
-0.0043100000000000005,1.2264838226166075,0.002363056115669621,21.851435383999053,1.0923283103039578,-3277.2959332425157,574.8674621889357,558424.2529601901,352680.80133537424
-0.00432,1.2299344540576551,0.0022965095223481205,19.06891539887168,1.0550197043070997,-3558.3088748205632,753.8239908327132,1.4183568959799006e6,631703.3446461112
-0.004330000000000001,1.2274589074887219,0.0023044760623853015,20.955304779816675,1.1865468273522206,-4043.41591663545,1267.0825634421046,2.414406018957625e6,1.7760777611990736e6
-0.004339999999999999,1.2266549942215605,0.002530346285312889,22.89022461172257,1.3480047319620005,-5311.337828308212,1256.9388616656997,2.6403518046293743e6,1.519336530974585e6
-0.004350000000000001,1.2219570436830534,0.002383753695443404,19.73810718075492,0.9895141054254032,-2963.1646338158635,541.9774228174857,770278.2459148129,325001.51024746883
-0.00436,1.2278871409322287,0.0024011861091066755,20.324566036964736,1.004898740259131,-3399.4111396228827,558.3666857788871,612893.8567700438,354319.87396307057
-0.00437,1.2262880403940601,0.002309628514699316,19.167693863016375,1.1017912320537908,-3320.5373623912556,1244.2997475803395,1.7897207277913936e6,1.8330653885093974e6
-0.004379999999999999,1.2237988249892142,0.002391792431913615,21.72647473825298,1.0511551898737896,-3193.8254226733106,569.3627093705463,634950.056915041,344514.45412716235
-0.004390000000000001,1.2266222908549604,0.00237875657725259,21.827468052637258,1.2364415161542754,-4639.1106698309995,1060.9235382642498,2.5211070296887862e6,1.0809048361470518e6
-0.0044,1.225767471064866,0.0024424886046670855,20.84413631248678,1.0944012640386218,-4334.36709391172,797.0061406710528,1.5140236347551334e6,630727.8473024571
-0.00441,1.2286584609102928,0.0023628368919510413,20.981802161624895,1.2436321494903528,-4573.512611766105,1024.9150582431096,2.292355903240177e6,934173.5335892566
-0.004420000000000001,1.224993319661071,0.0024985581219792875,22.626205782453557,1.4964385858095453,-6260.965295851359,1755.267957643417,4.44968720948792e6,2.6067067062269e6
-0.004429999999999999,1.2312211174293115,0.0024267381040196283,20.604862406145518,1.152356706648607,-4008.7384105636966,777.8145756642288,1.6391718839219392e6,552043.2647013587
-0.00444,1.2285149880891761,0.0024854106356276646,22.014034586727387,1.227617249263608,-5085.124979604602,770.5141685939374,2.0463906114544598e6,509982.780326155
-0.00445,1.227580703760329,0.002359190353272887,20.409282208119404,1.1097352562830296,-3758.155950031423,756.5342863613688,1.4372002892994524e6,649767.8237134329
-0.0044599999999999996,1.2252593579546835,0.0023309786888149617,20.698069515573014,1.131446944388043,-4137.2010696358775,935.5624799705345,1.7875001925089895e6,920686.210037659
-0.004469999999999999,1.2308534101287087,0.002442597997061953,21.755966232718226,1.3022229009904556,-4807.665030896905,1308.359004226278,2.6949965722460668e6,1.607190021429761e6
-0.0044800000000000005,1.2287958796870269,0.002536850387134771,22.797714257214725,1.6421293167355633,-7105.810293886321,1966.3466757694284,6.014263166096584e6,2.6752158534784624e6
-0.00449,1.229001906890351,0.0023866083715400406,19.851600966637132,1.0403677579533692,-3124.1910335181137,640.2244785792185,1.018290596842127e6,418841.7407148973
-0.0045,1.2337727077094376,0.0023073600173945546,19.641246268325446,1.0982061127359333,-3848.528650586732,873.7500917585795,2.0410359538345106e6,753791.3102965495
-0.004510000000000001,1.229753712977593,0.002158199459488952,19.612254481408176,1.062935626478273,-2880.9418417107786,776.9012007652528,1.2289542535669545e6,709335.5843299218
-0.004520000000000001,1.2304382848206261,0.002210064697026558,18.61213628325717,0.995565061413927,-3018.195375926693,629.0933458202219,1.1367752758197e6,461963.39547317196
-0.00453,1.233719962868017,0.0024570650480451434,21.634410234330375,1.1805771459713468,-4480.453692866342,834.9113702370202,1.7152031685600413e6,688303.1048496462
-0.00454,1.2324887102899602,0.00242797894337487,20.93283330200859,1.0993673937059207,-3706.981632966741,683.9545101781554,1.142563520670365e6,489080.29409379925
-0.004550000000000001,1.2280670765991315,0.002369865489433127,20.5534453273602,1.106507767474605,-3964.392334125335,921.7704813463185,1.7746943213193822e6,969870.6693384866
-0.004559999999999999,1.227821695287535,0.0023613102954114034,20.906267561253692,1.0148943923276832,-3263.768976003894,587.0550205897106,706868.6105435665,367988.24591069383
-0.00457,1.23441613192712,0.0023233355514537214,20.093924057462537,1.073128321020122,-3026.322244547394,744.2398397093508,1.3176618639678368e6,576077.0806694117
-0.00458,1.234098074195022,0.0022697440068944466,18.96066284071747,1.1079969261335305,-3561.423981786297,832.9059642412296,1.7085893415854478e6,753840.0454823552
-0.0045899999999999995,1.2302450960196192,0.0024116416431308736,20.490520896181458,1.2054318188137272,-4789.308948779516,943.6821067717739,2.4870158768401486e6,767907.0736052142
-0.004600000000000001,1.227837700131752,0.002451967382568868,22.676829480331374,1.2750889404899783,-4100.645736809003,1350.981564525648,2.0590433186499395e6,1.915653861294977e6
-0.00461,1.2275236666627827,0.0024550968538236545,22.606285594563726,1.4130883544052812,-6213.589673376741,1474.2479156679165,4.248065475571794e6,1.7682364981358568e6
-0.00462,1.2328920760062423,0.002209186499241958,19.384080116082004,0.9774944343988693,-3072.5024287075,616.6230352803253,971731.9884325003,436188.4883289183
-0.00463,1.2327969799796445,0.0022491403142103758,19.031902614990035,0.9158170676496062,-2728.8702339655338,627.8036469638553,658020.7189361957,595680.4045260464
-0.004640000000000001,1.2318893810073708,0.0024856403031021123,20.95697531698225,1.0942963831156387,-3135.5472435400084,570.6180855757825,776442.4115570589,313883.02783524466
-0.0046500000000000005,1.2309073562531303,0.0023552825431599213,20.33173363106124,1.2363877494646813,-4366.015588680067,1109.229736007438,2.824508974437486e6,1.2448963861015302e6
-0.00466,1.2301436895893672,0.0024394827227924086,20.496803286289957,1.2408431328284883,-4750.385331084456,1010.2713678495554,2.3850405773961907e6,952995.4689777056
-0.00467,1.2312982416424172,0.002289377618702746,19.63503803359712,1.1827522027659894,-3568.2026954545295,1024.2317152124715,1.862921364119404e6,1.044052264921926e6
-0.004679999999999999,1.2311189052243348,0.0022895468083621658,20.127336825686076,0.9754241973827329,-2921.4826834036376,565.1636509350241,586376.4485696941,360083.2366339976
-0.004690000000000001,1.234301715131782,0.002202683516620032,17.81560860213169,0.874517448531287,-2516.6645348756683,446.340738450639,421049.7693472101,266598.40039139165
-0.0047,1.2330769187061958,0.002500082379033401,21.34895894785077,1.3632855442492653,-4981.445952132205,1542.73926108106,3.346842873935114e6,2.1472630147600677e6
-0.00471,1.2336886184312126,0.0024209775977982384,21.375246150428975,1.1208823114901276,-4544.78065247534,722.9135113279726,1.2636115522894727e6,453344.99874173803
-0.004719999999999999,1.237148625691658,0.0022578941275275925,18.897040037086292,0.9678797926040588,-2857.9021201601818,580.0215052442735,862221.686696909,371478.24385706475
-0.004730000000000001,1.2329617290488268,0.0023656601909004147,21.06143025031279,1.183635764574268,-4295.440628205422,816.3997403010969,1.699398959857967e6,602116.9951139496
-0.00474,1.2318066802613783,0.0022515201850844394,19.31215390562206,0.9687906516228421,-3098.740751068578,533.2303142182502,752523.1744873481,292191.26123781165
-0.00475,1.2334094967413636,0.0023883812180421193,19.542319015699825,1.0547710167592614,-3247.4558686653427,787.0761975862089,1.2039234691213756e6,824898.1260158678
-0.0047599999999999995,1.2315833879982552,0.0024362354667039495,20.831321730153878,1.1289535810181643,-4219.0278917213855,861.9633304730693,1.5221691013047246e6,803538.7898532382
-0.004770000000000001,1.2317568126772658,0.0020939235902947594,17.506963917493252,0.8260571279231088,-2420.375852737981,417.9977890614741,394351.5724279178,220057.62075179396
-0.00478,1.2384644043789983,0.002297152904725989,19.461316681339415,1.1611195098345701,-3447.2209187814537,967.0155976818521,1.5707283803771555e6,987142.6082560528
-0.00479,1.2357268976365319,0.0023740134900574984,19.840689150507252,0.9521978067908541,-3352.1684449717122,540.6704338752169,675741.7670885369,342682.54515335534
-0.004800000000000001,1.2336009130805852,0.0022402757360615463,18.13433644310067,0.8162066769107468,-1654.0108739180068,378.0088249331984,125192.15999172011,186634.4084028583
-0.004809999999999999,1.237213249974604,0.002253992052361519,19.12512111543807,0.9191180120553447,-2794.0059748945664,486.95590078826206,620859.3647515508,274563.4479471148
-0.0048200000000000005,1.2397788449143565,0.002145441890205519,17.50780373914995,0.8856975482270147,-2677.8605425578307,504.05641796426323,475368.35157354304,370925.0047290259
-0.00483,1.231496291231737,0.0025083817907011565,22.647380603839203,1.1915548729436163,-4736.434656054145,778.822459126262,1.4121932850340835e6,605400.8674427614
-0.00484,1.2346478961753435,0.0022961954672904247,19.621776821012745,1.059185600801101,-3707.2489675499874,675.328344385285,1.2376149129708903e6,472762.81214520754
-0.004849999999999999,1.2398306487276027,0.0023748332267865906,20.887505187640393,1.2844430669352866,-4877.976331876689,1150.297975396102,2.846355201040346e6,1.2396331493161586e6
-0.004860000000000001,1.2409549729293283,0.002265244213697624,19.047979341435934,0.9066192861583389,-2261.2566015125294,581.7513971482498,458102.20812938426,492129.97173124296
-0.00487,1.2368722313457297,0.0022793823455201515,18.956108489203032,0.9702719122529078,-2469.316383285988,517.764627213518,718695.8467921871,295946.6739971824
-0.00488,1.240948070162873,0.002239763477252509,20.025588941602454,0.8811073014767898,-2398.389177448924,413.2140388772179,29511.20294336507,216223.16456730326
-0.004890000000000001,1.2379930991223338,0.002353799934855497,19.895607587686115,1.0857643955549452,-3270.7346598153863,735.9070021897569,1.2861953404553412e6,547434.7801049455
-0.004899999999999999,1.2366936478586368,0.0021611115412654455,17.789809751525908,1.001665773070581,-3013.781642594455,765.2221266312102,1.2787653626301407e6,767024.1407187887
-0.00491,1.238170815603189,0.002458926701739677,20.848314889727156,1.4375966755240341,-5647.596589315167,1835.179215719716,4.505158914286321e6,2.9720475900411643e6
-0.00492,1.236811363349976,0.0024480309614814772,21.47782004866318,1.43657334028169,-5233.322307876752,1754.029000289582,4.374251812891846e6,2.635999282822769e6
-0.0049299999999999995,1.2352170354278889,0.002298733934625128,19.66590723748132,1.2436002181845847,-3723.8215999990366,1407.125147037959,2.6992761040694197e6,2.0920904375880328e6
-0.004940000000000001,1.2395072715617486,0.002162703566428202,18.29723576492008,0.8628266288829832,-2226.1657861137687,543.3277902828091,589196.8763236046,428508.86315293657
-0.00495,1.2320045449183752,0.00233863065780483,19.691500850144987,1.0247676729933064,-3095.318957893394,758.0529222926325,1.3374323085177834e6,640101.4134919877
-0.00496,1.2371720216226914,0.0022600682870657723,18.528955800209538,1.0038227323070008,-3042.770930631007,680.6024666222607,1.149478379115255e6,628459.1762882282
-0.00497,1.2408333315453246,0.0023244947335761793,19.710234176227225,1.051510554069452,-3499.6962309888995,792.240168666012,1.3569959775265004e6,715006.4930191741
-0.004980000000000001,1.235524855869166,0.002241679039619292,18.961784506216222,0.9254071614876789,-2739.0714843149462,552.0089508027474,736240.326054847,380463.7665140429
-0.004989999999999999,1.2393200404641984,0.0022537475628290897,18.68659649241322,0.8817037984489252,-2278.5026557447923,421.40254695515335,445972.4583393519,215909.55005469936
-0.005,1.2387383478997167,0.002351334035723686,18.856717979672954,0.8539980977726811,-2822.401503447543,435.74088800789997,360178.297041592,251910.005474012


==> anc/Figure-5/d2_L126_rJ0.16.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.233362460670476,0.0023146160415775294,18.98586722192778,0.9790556482552928,2397.2415381499773,777.7118052480772,978279.824257437,813712.0718379827
0.0049900000000000005,-1.2362502212987736,0.0022289120103571327,18.369411214091844,0.9938234542525621,3078.8829822637995,725.9245900848792,1.1874287851467438e6,696459.1203055966
0.00498,-1.2376605409484847,0.0022246421541748506,19.48844968155259,1.0655472334039033,3348.359482980203,762.7384670142845,1.493528764816315e6,676746.871757996
0.0049700000000000005,-1.2407417899736255,0.002279982479643938,19.40946772455321,1.0965706942303726,3927.0302635162175,747.8035830903449,1.69616721584539e6,579818.0774419097
0.00496,-1.2396927904423152,0.002338588099652837,20.03175225029271,1.341473200487199,4479.504776495351,1588.7165966082716,3.1717813139108075e6,2.325883637653554e6
0.00495,-1.2367237967157545,0.0022535237263813183,19.711845359627798,0.9842681846166517,2525.105918158811,589.5187176089261,702168.7599385433,423561.81808677566
0.00494,-1.2404686003391734,0.0023728936214325344,19.331863195101654,1.187467999441811,3967.9995574306313,1058.1035999929857,2.483850972078643e6,1.1783576085731543e6
0.00493,-1.24187448545874,0.0022148586346256117,18.962876556890915,0.8847070396235595,2247.7464015983574,413.96785189326965,256670.6234816676,193570.97693409357
0.00492,-1.2394903564505535,0.002209567044542516,18.157646783068337,0.9433288051343821,2156.0119500193778,518.8541701359351,555635.033341315,339994.9862038881
0.00491,-1.2395104162096826,0.0023213160928283053,18.64362414133261,1.0804683427731143,3911.8872997461704,875.0530684818781,1.692072767459507e6,910019.354734825
0.0049,-1.2375319933821178,0.0023273824658046386,18.610538220958183,0.9799064109265688,2629.7649326368696,568.4600642564723,1.0174676244461715e6,344141.64680722007
0.00489,-1.2390891922507925,0.0023722985889639155,20.62628414631913,0.9972441775820189,3452.5817038266973,607.1070467835461,769065.4900590845,403357.1813574742
0.00488,-1.2338581594511504,0.0022637705501791817,19.092936003967,1.0185992812137754,3309.9039470126454,693.8045092984081,1.419698144052968e6,543418.5046349067
0.00487,-1.2366639642038821,0.002284838938190455,18.965791882237124,0.8725290460757015,3012.1561829246875,522.4492564120453,531217.0425201603,351807.1840102917
0.00486,-1.2327926303518657,0.002326462040014816,19.82477953102983,1.0138222945979343,3146.908324190823,774.2885677527794,929185.880032071,759163.2089686873
0.00485,-1.2414168844722355,0.0022987605798535636,18.623145631666336,0.8563994459080573,1834.69861511598,373.17357638308323,189966.2023265659,167024.6868199766
0.00484,-1.2353301604887619,0.0025706484973217853,22.133387962818563,1.5380695732679746,5596.095822694988,2157.4471297028513,4.716918190334799e6,3.765999837002395e6
0.00483,-1.235458144235722,0.002266239401305475,18.842736052187345,1.112332532150385,3345.694631898171,932.8891505966786,1.8732488410082269e6,993328.2867087479
0.0048200000000000005,-1.2367274112319593,0.0024414763820506955,20.608761275776725,1.0643887730020014,3460.019734499112,650.105118430132,1.0858550870987386e6,426691.43054491264
0.00481,-1.2348415975606442,0.002314113756974201,19.826712641875158,1.2341580688349896,4049.9883728600107,1153.8095681168822,2.305859155741585e6,1.4494019097421097e6
0.0048000000000000004,-1.2346586825126606,0.002518717696223968,20.61729822261697,1.1020642234652778,3243.7923323842033,956.7623366635913,1.7970272347403446e6,1.0371641592549122e6
0.00479,-1.2324988279609737,0.0023715482052468822,20.176889030808653,1.1579244630036356,3793.54045857019,930.8202947178613,1.6567635275683636e6,947739.6250434112
0.00478,-1.230100403316857,0.00247317819531379,21.71620524900882,1.133247081589882,4084.4701168027264,774.2338532198203,1.5088535101986686e6,630693.0881194547
0.00477,-1.2301056238629289,0.002320731221865986,20.17196904159155,1.0893870256979594,3610.005426799554,893.78959471531,1.428014818514277e6,900691.6527992086
0.00476,-1.2322477835523302,0.0022227278547604264,19.474783794231925,1.0280568526063751,3416.8613827329723,725.0463972173513,1.1876072662873056e6,616381.8508792277
0.00475,-1.2326435546712646,0.002415584238700626,20.29806255047038,1.0930535601782925,3615.9083181326637,762.9774372607019,1.2273578186140733e6,645343.3422797377
0.00474,-1.2329909514907187,0.002282795460529896,19.606160464298917,0.9897484209579385,2757.6899471384754,493.59235202178905,625286.9280475163,267352.90344602783
0.00473,-1.2356240397438805,0.0023509191239357323,19.1056633950724,1.0078094480794932,3123.171979476708,639.3163424460015,1.0887936569025475e6,446926.6787450609
0.00472,-1.2361270017628534,0.0023507427448219037,18.083631909621193,1.0390001678999645,2948.261570339887,712.0823672004619,1.3905079078072023e6,613612.7847353675
0.00471,-1.2353097150237464,0.0022229505556400466,17.636735373193815,0.8126152426662505,1944.2835608743867,386.57333227283505,298917.65067838243,209630.14247054554
0.0047,-1.236679456526538,0.002231909307532312,19.363541431169168,0.9851760848601537,2575.2778129564686,512.8931958378419,682768.0488279641,294605.78520714596
0.00469,-1.2348447737178518,0.0024962323308400152,20.948993352473032,1.0672157042188295,3566.530077407487,674.9179406181457,953456.7964653115,463130.78225831117
0.00468,-1.230557438030059,0.002461966187534551,21.55609221064604,1.1161442144800662,3579.620639722294,879.9340478426861,1.2429699000754002e6,906828.2085391498
0.0046700000000000005,-1.2336416428011432,0.0023640458737388425,19.943862027254312,0.9699119072968214,2647.104243916551,530.793277375486,548446.220935919,307593.8493947722
0.00466,-1.230949134954217,0.0023357754533727642,20.563912764030608,0.9641782615130156,3520.7053350786546,522.0078614765238,538502.246204045,298897.0607308838
0.00465,-1.2335636679049073,0.0023303266918964062,19.00022786680479,0.9554946914444136,2189.728813643246,643.4753203659276,924516.166653689,555674.728089746
0.00464,-1.2313768097708342,0.002365250532285069,20.870855194212265,1.164340387574584,4186.7216282868185,870.3594080383373,1.7134485102096396e6,798868.0861109192
0.0046300000000000004,-1.2314803769509657,0.0023669665098337623,19.60927864311546,1.081237707724977,3332.650419869711,738.9680042684785,1.5754148211118877e6,663785.7539858839
0.00462,-1.2322139632149343,0.002341803769403354,19.715544176740572,0.9887070120757528,2933.6051741179094,662.8442940429837,812376.1397923919,541766.766890629
0.00461,-1.2267626042319313,0.002323424575010827,20.041603743221536,0.9816734295331218,3022.7704734848367,548.6069564216176,624109.542619871,362974.49013067596
0.0046,-1.230846641352465,0.002486428996551372,23.13658248158689,1.171884142629245,4479.27747490125,746.3837634532672,1.192592260443677e6,462949.2628305132
0.00459,-1.2301222261830287,0.002365575711702816,20.68161191908212,0.9794133755468795,2455.821657625746,611.9933949632336,574799.2732554177,516173.7579070877
0.00458,-1.232405501685511,0.0024671779581429795,20.914718068173638,1.089448257757659,3728.129038531014,603.8488909152535,867942.6606832799,370664.2908902827
0.00457,-1.229960505600817,0.002426837174947679,22.147479336865473,1.2838312554639548,4283.845001431744,1004.2022228895653,2.0893703695643963e6,923367.1799504694
0.00456,-1.2327904635559896,0.0022855530825450204,19.43607440827372,1.0178800181622993,3551.0715512326447,591.420010641048,1.1029610687821985e6,371727.78384141135
0.00455,-1.235169661121682,0.0023350808423656063,20.181466550929404,1.083490391552237,3815.8009527717422,743.3580052622115,1.266619669194876e6,564715.7253942414
0.00454,-1.2294739640592625,0.002329087653332784,19.712813268895104,1.2406619006183177,4573.208260629032,1529.159375838344,3.4633812180181798e6,2.2780985851764404e6
0.00453,-1.2285643032557263,0.002240301971443976,19.36549303763152,1.047098717590629,3290.167692973682,811.5214845753666,1.4937876781011613e6,746083.7876629431
0.00452,-1.2300205616462727,0.002293739561978283,21.00907838055943,1.0243923976513605,3304.623327237608,653.0890800095644,832793.1931694059,549553.3098573649
0.00451,-1.2290300976343562,0.002484614117392413,22.942802041551925,1.3324366666951402,5438.5924032362755,1029.463282925879,2.7323507322856826e6,831784.666842501
0.0045000000000000005,-1.2284656972155588,0.002548330027854213,23.689867939296573,1.261511912694195,5363.28361231077,901.6941324521516,2.0538119825501097e6,743065.6439901433
0.00449,-1.229606384786477,0.002430993044095086,20.80553405930073,1.0792380786729565,3230.2323514934124,726.487247777406,1.214539502635179e6,560986.8825031321
0.00448,-1.228319735880539,0.002301384485609539,20.696110463079904,1.1512631980742905,4231.146560259739,724.1327592153892,1.630639576695163e6,507233.9928367673
0.00447,-1.2296202439910566,0.0023912042685596355,20.8171872734648,1.0354874187648206,3430.0680102302704,632.0417072730024,940216.9680549259,405489.34936994617
0.00446,-1.231660626820197,0.002430858808237661,20.355918245644173,1.007942017217625,2973.1635675672687,590.4495855541172,838660.7236957948,349328.0856394154
0.00445,-1.2249463425834162,0.002611622516968782,24.032217752298195,1.6226846603137461,7101.334986760036,1602.431646685019,4.92364509341789e6,1.9137079874350268e6
0.00444,-1.2274800279061815,0.0024125575480200244,21.476875765568348,1.1851303478722683,4622.198824815867,908.6401758161347,1.9942634350513744e6,748682.4603612922
0.00443,-1.226132880553783,0.002466989084343216,22.256464503013348,1.1182380934136302,3245.8805747991673,653.1021185217726,995520.1184239227,396982.1660388585
0.00442,-1.2255955116922341,0.0024059979540408025,20.056331497658974,1.2122324679126433,4658.4906728608385,1111.5191093712524,2.501440101545328e6,1.2529008951984104e6
0.00441,-1.227444244503992,0.0023731424036929293,21.53423866595955,1.058639081915995,3521.7660700372594,658.3391562288252,772500.6763288719,436039.2265656746
0.0044,-1.2281545759895938,0.002485103870082415,21.240541570409388,1.1829725201937895,4320.545046281049,976.9133032506504,1.8729824224812964e6,863454.2593570327
0.00439,-1.2242027823529005,0.0023299890001877654,21.347795174893097,1.0797765309641527,3732.2471483866907,753.8664893872608,1.264911493597728e6,636921.7739129763
0.00438,-1.2260612482414588,0.0024315364150414077,21.34795592832485,1.2123812113337282,4057.149747503287,1009.5821782831208,2.183378581173026e6,1.115602833151233e6
0.00437,-1.2253400572966882,0.002371870121872684,20.47032230764056,1.044430478739447,3064.6044642433108,703.9714134007114,1.0344851257272218e6,608174.549165222
0.00436,-1.2210022411864196,0.0024427760319643502,21.071509380758126,1.1269949731575901,4129.859360527208,867.6719242535455,1.9245746792874413e6,718620.7210955296
0.00435,-1.22727303772885,0.002463329873156126,21.50633269560334,1.187762507584658,4378.1358322820315,855.0439383433595,1.8782967499390154e6,681892.5381290428
0.00434,-1.227389732287297,0.0022778559696029804,18.61521300250346,0.8611129973189611,2042.0168738182294,474.2983933390914,336819.4902873025,315657.68728456076
0.0043300000000000005,-1.2223459163677692,0.002324711782922623,21.020487171471103,1.1829465577482987,4236.794674968583,780.8117232776536,1.6327421471371176e6,573144.0058807924
0.00432,-1.226773553066217,0.0024635355941396604,22.494667677928007,1.1332485884490242,3893.624609854127,676.2336806036013,1.0069461900942833e6,444632.21943458344
0.00431,-1.227562011509837,0.0024410144951479153,21.517497411301783,1.073918742969921,3254.6305798545595,636.453052081303,925791.3199392442,400159.5244702455
0.0043,-1.2253990543722661,0.0023713044237970255,21.291756653813753,1.1829119753763677,4152.071384619429,979.2825101111964,1.8491728648029186e6,1.0618152533528388e6
0.00429,-1.2274050737786333,0.002211029310908971,19.28711356917914,0.9515179058656388,2984.0539467044814,510.4757039789164,641713.3124032158,314010.24233352486
0.00428,-1.2327989828910924,0.002259702973904891,19.67452871095483,1.002529989665678,3357.988751838655,582.7397053263608,838833.2697983537,391148.48519460676
0.00427,-1.2270242657257937,0.0023569168235754072,20.17494931477334,1.0984690171783562,3456.6858646183373,754.6014136134097,1.4798783486790736e6,580011.6191244859
0.00426,-1.2268809736600215,0.0024440297320646753,22.722530187557243,1.3898733233612874,5195.141518806696,1207.1420361909913,3.1157016839886615e6,1.0849426650238654e6
0.00425,-1.2206515897246333,0.002552389855769126,22.605308901030103,1.1978520989519397,4132.001093612369,908.1653166672222,1.2943860123332818e6,913400.6046340134
0.00424,-1.220490303351567,0.0026117589717969294,22.878511548031,1.2657164588931182,4973.343229358975,1001.0575340023561,2.0744244095851737e6,916638.1067655322
0.00423,-1.2224366292609288,0.002448390965118436,21.78229367217136,1.0560934197165046,3375.878384173119,623.5907336506692,726779.9513999989,438067.69340837287
0.00422,-1.221579619840514,0.002704110624518949,23.880067565078242,1.2696169271832332,4938.090812208414,843.0132833830361,1.516758786524039e6,578474.0882503771
0.00421,-1.2233902459318309,0.002447954197858964,23.877940980981826,1.4207168481952452,5789.604824693692,1078.7556491385624,2.602697441554581e6,921156.5882264741
0.0042,-1.2226640805191855,0.002464220505004733,22.42001941717356,1.121015228287457,3567.8652628059276,702.7680956266463,819146.4424372044,527771.9889923348
0.00419,-1.2234272700975741,0.0023695825605908353,22.231424399370404,1.1633266831433604,4322.949179205828,844.8657657313105,1.666178293938109e6,623311.8532950686
0.00418,-1.2235092101789495,0.0024431040531386825,23.410050347827017,1.1974139918059323,4248.695546918013,815.5593286557266,1.1134987136693757e6,701054.1872504415
0.00417,-1.2219498612038948,0.002367062214105812,21.2852287834944,0.9389024182720243,2490.332032094279,432.71748959460376,59965.001757094135,208487.61129988183
0.0041600000000000005,-1.2252434709425661,0.0022974573176664658,20.296095956815957,1.0843872498458353,3216.1283199077666,710.7840673935071,1.2402813990159964e6,625302.817787888
0.00415,-1.2184154960133864,0.0024131484354333868,21.342918349297772,0.9793403399821821,2851.265655885258,464.9728432518886,238871.67694678516,229173.4872554394
0.0041400000000000005,-1.2132392238665757,0.002540979916434376,23.305418597249503,1.2135963091862711,4866.574077829108,866.8613558723152,1.571269200759815e6,660638.659025753
0.00413,-1.2165575110787423,0.0026142342865582827,27.12474568421761,1.7258561198222058,8265.078077097221,1626.710836803827,5.117356079633822e6,1.769968932821851e6
0.00412,-1.2160896000373616,0.0025159750759302887,22.785699912567672,1.125613413352593,4067.7097578512053,708.9031788681522,1.269507970558302e6,472660.24449718447
0.00411,-1.2171865180908419,0.002507574693775418,21.980531942191813,1.3865001221604132,5384.986608498229,1366.5495742479434,3.6103249952793266e6,1.6450216035939017e6
0.0041,-1.2215172135300316,0.002423245436055348,20.863210038790143,1.149666675585191,4169.902333667495,795.2871512362294,1.705390491973021e6,567389.7797130113
0.00409,-1.2228781044832984,0.002537651592226691,23.45747359991486,1.297353749809036,4989.281541729345,907.485468778336,1.947401586727113e6,679528.6599256977
0.00408,-1.2206272245870893,0.002357791155137487,20.957905849021436,1.2928635543303741,5199.997133450934,1430.5722574994418,3.06066255693719e6,2.1001110469714813e6
0.00407,-1.2177726562818523,0.002434127714898864,20.02410976256559,0.9583830525579566,2859.597709141248,487.99817422649954,537075.8713172409,268325.3024788294
0.00406,-1.2223040155509306,0.0025185329636250066,22.676614349557102,1.3238860013014229,4671.824281110559,1072.7041711387892,2.3871745152643817e6,1.0151599384482914e6
0.00405,-1.2217511236656409,0.0023911194099906544,21.497103568960082,1.1851746655282684,4323.689627277382,863.7823793606227,1.7257683139069544e6,686581.6137275639
0.00404,-1.2240557281698399,0.0025168975928812998,21.872081430307993,1.147188525813247,4052.2752238444937,852.1444454780817,1.430134392083276e6,869776.6476743254
0.004030000000000001,-1.220343512082017,0.0024511874729106634,22.495531302137476,1.1347873329167837,4457.801246361419,818.7277941878924,1.4804804974852987e6,616369.3445167048
0.00402,-1.2149696887491384,0.0024914419329421927,23.220577092300132,1.3533932977143233,5662.897715680695,1067.5818943912825,2.726822907518035e6,1.0908650618497964e6
0.00401,-1.2188721771134565,0.0025473229403531086,22.64560471987611,1.28539980346464,4057.437557800705,1168.392648752521,2.2540776122620115e6,1.4139447623613656e6
0.004,-1.2203923412120643,0.0024940530217700354,22.79219173036732,1.148076801799244,3894.8441686078427,777.173062750394,1.2880162190153587e6,628072.8772445148
0.0039900000000000005,-1.215804711675575,0.0025064565846324945,23.392900688169384,1.165527981531998,4064.116847131604,697.693908769371,1.0312676100949177e6,408967.5876717072
0.00398,-1.2167153876382057,0.0026347333140367855,23.708758655301388,1.2319376429761892,4602.119628685754,753.6280127499708,1.4604906889418247e6,519265.53095300094
0.00397,-1.21526224982487,0.0026022240395813354,23.34747043694067,1.4834234228725136,6699.217024036376,1395.383981923258,3.6464872941397163e6,1.5375325534789816e6
0.00396,-1.220527710056063,0.002455520512257202,21.741992140263367,1.1157840350841082,3943.081593822786,701.1440303970084,1.1293331415235894e6,435747.8492013442
0.00395,-1.218544952090307,0.0024867398392441733,23.20594180343606,1.2649092437779141,4676.176289051127,1053.237836266519,1.9039100711728786e6,1.063659745055459e6
0.00394,-1.2142631213795552,0.0025900944666040217,24.085540880352497,1.15817177082824,4483.89363556626,762.8423114303783,785848.6588114804,556459.8261094186
0.00393,-1.2148219911740867,0.0024593286042682463,24.200483912853915,1.3482301213123162,5209.72556787179,1046.30032881562,2.0956512691362116e6,926357.081031408
0.00392,-1.2153492893426854,0.0027002701648230487,25.30608903510239,1.5809131581203852,7255.964704526718,1853.3701550578817,5.051604370434256e6,2.526495064005972e6
0.00391,-1.213273968192054,0.002564097238332393,24.93566186828564,1.7916010893422096,8631.110828046258,2238.208935521068,7.311707942124735e6,3.17568667134843e6
0.0039,-1.2122668140643416,0.0027819769101569154,27.675090078880938,2.263440155237316,11501.131423821087,4135.326444993975,1.3085876578940745e7,9.116814733070806e6
0.0038900000000000002,-1.2141075342113434,0.0025729514500201825,24.751356587147956,1.4626246100605262,6822.760986680273,1394.2512004151458,3.885689940574249e6,1.4797907871393436e6
0.0038799999999999998,-1.2179416260794238,0.0025583243472155175,24.375437774769978,1.4885551235016263,5969.3867913345775,1316.6508191102478,3.32208463393695e6,1.5094601514874937e6
0.00387,-1.2132882371967504,0.0025768323613451073,24.054867683496507,1.3542027570281487,5307.161361908804,1203.9229042040172,2.7878438922060477e6,1.2519189631044748e6
0.0038599999999999997,-1.2181154885063568,0.002564660510133432,23.53968338095065,1.4642793835187666,5415.108520121433,1548.5721851518385,3.9805322892996417e6,2.0681871740389138e6
0.00385,-1.2136013342739824,0.002498918766977776,23.820733650676942,1.349645596996712,5293.0713851395985,1192.3065784543514,2.4788380217957944e6,1.2757090352722607e6
0.00384,-1.2112816167131826,0.0025697890622700527,24.225680661736213,1.3846000956056148,5781.779111556964,1157.534361308833,2.8225904983079196e6,1.037043467576308e6
0.00383,-1.2145513117733888,0.0026111951777913903,23.875539438945218,1.226784082803321,5174.153154090424,905.0395327325083,1.6818303183055557e6,733291.7616646868
0.0038200000000000005,-1.2140170625973552,0.0025611693113848,24.227731457610503,1.3882124085479497,5000.779158425574,1308.4161392809938,2.4036199349399246e6,1.557302621209527e6
0.00381,-1.212199508844756,0.0025552902857547285,22.626896150426763,1.3086101370274958,4922.74545124216,1150.3786791313487,2.288417643271428e6,1.2332492076551248e6
0.0038000000000000004,-1.209748204084212,0.0025098972033857333,23.053491545814264,1.2568116543983507,4986.955022878102,897.3800491934909,2.1305351912981877e6,612109.6935586007
0.00379,-1.2146478914720122,0.002666154352757689,23.626284188776822,1.36632773626603,5168.77045813241,1067.191857422245,2.4629222458195956e6,1.0264997499730223e6
0.0037800000000000004,-1.2137785752208812,0.002563091074847614,24.404087260439802,1.431624808324736,5589.3556798721975,1303.9114804762698,3.1450941242473642e6,1.430459628159868e6
0.00377,-1.2166180890661031,0.0025396907814141,23.9286337989259,1.7552460704811013,6750.568438180155,3282.090910547246,7.610888504576087e6,7.084959002106173e6
0.0037600000000000003,-1.2143070389209223,0.0026035105151402346,24.988188364036247,1.2735733891586491,4553.7576307494455,1113.1637315450307,1.7626077648741524e6,1.2645620767942143e6
0.00375,-1.2101691285979455,0.0026407799865888577,24.91972397857238,1.4469891116654994,6758.38350217614,1309.9565292701056,3.40211116641486e6,1.3733491718020337e6
0.0037400000000000003,-1.2168335816126132,0.002458256443240323,22.70209028491479,1.2820317860268076,4292.747180686653,996.1532376345231,2.289389489555068e6,915730.3718859395
0.00373,-1.2154099917576318,0.0024559905302247173,20.63714410595639,1.080138207885642,3229.488136119193,668.2046376557726,885642.1870087805,525183.0443121971
0.00372,-1.2089890208491534,0.0025215324144230488,23.27927632649088,1.1495211545963462,3960.5300199620747,598.4173404990086,897932.5229751363,326753.10932225443
0.0037099999999999998,-1.212627180795068,0.0025234762329212185,23.006154006806337,1.409281975955149,5740.0973604002975,1698.5212120244712,4.1770155550211635e6,2.627033393623851e6
0.0037,-1.2078802363398973,0.0027342932945458994,25.351164610062014,1.401986010728787,5263.574693759103,1104.937837227923,2.439420541791312e6,944992.2450270813
0.00369,-1.2136833521701853,0.00275352091760149,26.539204809949815,1.6541658741735679,6973.605050460046,1672.2002308764513,4.463105421180665e6,1.844357060052191e6
0.00368,-1.2094401510572608,0.0027298440762130965,27.435286181647417,1.3671673501304678,6179.08074611215,967.0172844590707,1.8593081890491075e6,666015.8572510147
0.00367,-1.2094813401956699,0.0024652072767822972,22.127151859210628,1.0486416887613212,3670.7626325788183,562.9925363613962,623759.7356292857,301449.77321933635
0.00366,-1.2140227851909735,0.002451741289391125,21.196516672726027,1.0832165863396028,3517.584287253363,664.9172970969619,956815.9583014604,435830.3969555934
0.00365,-1.2068370421177272,0.0027019697029564273,25.200796931628712,1.3408240517813943,5048.857040340157,1029.0385871981491,2.1571252388050817e6,803981.3950971351
0.00364,-1.2122159161939523,0.002492392480849136,23.767446559830294,1.2595705239538528,4761.99531474581,1007.2702073806021,1.9446413922373615e6,842943.8253478273
0.00363,-1.2085868505646564,0.002662334291117166,24.997545627865534,1.348307410909659,4862.248826023544,1122.6142250089658,2.11465511334593e6,1.0115817918551839e6
0.00362,-1.206874047547813,0.0028158384806165615,28.577616521927936,1.5909550966788064,7216.3800267679,1325.9448867701046,3.572308853237966e6,1.2550926182478298e6
0.00361,-1.210945170606657,0.0026662801857415793,25.406760864754737,1.2744276824022527,5392.321203580498,942.5697986196922,1.5719071445021888e6,797491.5218810689
0.0036,-1.2115102352757705,0.002525853770006501,25.401838836629043,1.428401025595315,5518.740447582273,1318.4756971327347,2.5751504154311568e6,1.7080550632689307e6
0.0035900000000000003,-1.2035230015769511,0.002656391682071882,25.246511389237316,1.4012889809249838,5476.844971102281,1214.630814685933,2.750929867286718e6,1.2441162155619166e6
0.0035800000000000003,-1.2090524757835563,0.0024531539530368573,23.299910430251717,1.2435476483499257,4652.935837964339,916.8912757125302,1.8974740704515567e6,757699.2744663223
0.0035700000000000003,-1.2066722978395883,0.0025465856834724883,24.828948607308448,1.3209318856885466,3989.341107940517,983.0114929222168,1.7792438795885437e6,961872.1813229554
0.0035600000000000002,-1.2064518668729118,0.0024941395668791775,25.27076739647741,1.2754963027564192,5262.477271386336,868.1074855374758,1.6281300102220208e6,657027.3145536684
0.00355,-1.2111686612890153,0.0026850359610056315,24.759596046862637,1.3819001096041845,5405.688912428561,1060.2008991416171,2.5073755749492403e6,1.06390264752058e6
0.00354,-1.20858437117125,0.0025543120739750158,24.80787403067561,1.2368286536668316,4554.622618054485,796.4560859152828,1.0543452890649848e6,576827.2597961145
0.00353,-1.2075041011284309,0.0028375556977804127,26.372675677999094,1.2970959926141494,5530.715051590622,1000.8481662386188,1.7127404135233855e6,883042.9767804854
0.00352,-1.203891211179523,0.0027479741576719265,27.78079599257892,1.7054904893775207,8404.872384474435,1896.572519857226,5.684104770241026e6,2.5841251211473825e6
0.00351,-1.2034195135409587,0.002737387612166411,27.166995746360094,1.49588219867862,6161.8870404119825,1546.5307950465462,3.2266857051661843e6,2.263615264029035e6
0.0035,-1.2032037211608402,0.0025111609333569674,23.78883208277766,1.2753604734758728,5512.363594940708,1012.0643751189419,2.2514122499854486e6,923838.2824406778
0.00349,-1.2063148612874337,0.002416795380819005,24.18239529371075,1.1745706604381434,3785.980500413329,688.6057494877657,655138.6468131724,387150.9433013918
0.00348,-1.2061771649042845,0.0026345669809178796,25.682673431527306,1.313348856317902,5432.3887183213155,1082.2347909790706,1.8579896034286977e6,1.0282566630505797e6
0.00347,-1.2061557856497953,0.0027418407571602062,25.917751981353327,1.4181314137930405,5913.122047054658,1201.8168782192395,2.7788250405842406e6,1.0548059577916649e6
0.00346,-1.20400025952693,0.002749303876445952,28.180386928186184,1.7598706954157495,8026.106671170148,1841.9686784038063,5.75309184320963e6,2.218352366283685e6
0.00345,-1.2045286334769176,0.0026190654834479473,25.01234204230445,1.3648677852661408,5072.342661251558,1100.482388491092,2.247102492284313e6,1.046026147327253e6
0.0034400000000000003,-1.206506266665271,0.002630106450645024,25.112532131757334,1.6064794378956553,6469.322305888447,2018.2932369763373,4.884807817890008e6,3.189906993514062e6
0.00343,-1.1983363298690237,0.002662769245368042,26.804106180699666,1.279179132661236,5622.62800564671,840.0375056974201,1.312527006340344e6,663560.9325926381
0.0034200000000000003,-1.200474232167082,0.0027859914647594716,28.532260831977194,1.5798495017892384,7916.533999603551,1300.9276419493679,3.335197026552104e6,1.0793931836834936e6
0.00341,-1.1993101376227313,0.0028771614071080804,27.759695768423402,1.7900380918014906,8716.903731253204,1834.164824487502,5.563309244171149e6,2.4080805720174923e6
0.0034000000000000002,-1.1989547375711798,0.002836396308169498,28.870433701434774,1.8004477049661856,8785.726079726364,1750.6786032558014,5.287104804813831e6,2.0520051421314762e6
0.00339,-1.203626952225556,0.0025967736153642345,24.65874032241435,1.2831867439571831,4331.074472069273,1105.3877430679124,1.833032331686036e6,1.119581440644513e6
0.00338,-1.2049542362716,0.002490864565899536,24.878968661645704,1.2344895788271717,4981.874660441374,863.4535065661634,1.256647538336073e6,652346.9905641598
0.0033699999999999997,-1.2006031081158113,0.0026662876029051826,26.560920728457962,1.5273694104172604,6660.741978211425,1352.6799411670715,4.131343450554421e6,1.3240856380454933e6
0.00336,-1.2032098214116833,0.0026500826783173877,26.44702531940832,1.4344226665837834,5438.367617465873,1087.6222405338485,2.2033631089612492e6,922135.396894791
0.0033499999999999997,-1.2050788952787572,0.002738646624422949,26.351142270130147,1.524144972758564,7042.394501389503,1252.363784090291,3.4680954006877095e6,1.1941912338623086e6
0.00334,-1.205439376909775,0.0027504317834873243,27.842277144276743,1.7843811689620885,8337.475904378622,2041.6604839602664,5.783603727806871e6,2.7556334826942566e6
0.0033300000000000005,-1.2017446043268423,0.0026221998579894525,25.19963484788896,1.4233330956949888,6255.514385279203,1121.640877648922,3.0262895678169676e6,957804.1677535645
0.00332,-1.2017515172452897,0.002751102141285209,26.582764317342402,1.49962272639063,6377.752017412223,1247.7551868356861,3.193463129110928e6,1.036452527655756e6
0.0033100000000000004,-1.2016850116192908,0.0027891367024145434,27.835981206069214,1.5834533974806608,6321.305583744075,1587.2792963803547,2.7540616260651583e6,2.1793058348161043e6
0.0033,-1.200138580558652,0.002705659883565489,25.563487232163585,1.4479847201950962,5832.940579249223,1132.6807108913497,2.479005067349776e6,1.0576258861107866e6
0.0032900000000000004,-1.1963814790700495,0.00272382300241948,28.131250563469084,1.6311671978052145,7791.457233824385,1499.872651565487,4.062459708663885e6,1.4722519480451741e6
0.00328,-1.199220903805039,0.002774993755564115,28.979055114725618,1.593296937845531,7680.271257138601,1508.179484238969,3.6582929837971004e6,1.7823667327358923e6
0.0032700000000000003,-1.19989790136693,0.002753590842552148,26.719239973458407,1.3565049142824028,5655.403847494355,1184.3928663636132,2.200140345401881e6,1.295813998819272e6
0.00326,-1.2017381998692018,0.002884744085276758,28.66352101678177,1.6169263142296912,7525.905412205332,1299.1633339075638,3.671893124838281e6,1.1526717667772342e6
0.0032500000000000003,-1.1997285286791426,0.002696719684837562,26.047841611652135,1.410992606668599,5945.949544312081,1198.9039585213343,2.9259101606925577e6,1.277733102072069e6
0.00324,-1.1981551446726157,0.002717547221945536,27.037067270473784,1.5246942040293063,6529.725767233941,1447.3037725282368,3.155321065504969e6,1.724737462319456e6
0.0032300000000000002,-1.1983346512033572,0.0026314656666290024,27.38731042087481,1.7028916571655515,7870.436825764666,1617.0293482993804,4.97131334279924e6,1.7305550166968675e6
0.0032199999999999998,-1.1991971635622578,0.0027231183369628353,25.854049501257634,1.2923473264892849,5244.584357690253,899.4338413272249,1.352272041722271e6,687561.0479014944
0.00321,-1.194697828779484,0.002827312173508587,29.5314556068039,1.7302892560559038,7680.847614144047,1606.573700997409,3.9101149954374447e6,1.7122126969505725e6
0.0032,-1.1959860360292662,0.0028382658238588513,28.286809450611248,1.6512281751277134,8333.802250336828,1363.3441371860972,4.1162255704175965e6,1.1664006284132528e6
0.00319,-1.1973388779388807,0.002683885918685099,28.048989307255226,1.4944403919838756,6918.943901804391,1141.1440261226664,2.47453414476221e6,1.0386926875101388e6
0.00318,-1.1997500466090676,0.002751864149551165,27.931773356123408,1.5048081894859966,5991.73192252491,1074.328855446027,2.5037781266796584e6,912264.4424808652
0.00317,-1.1994842562339831,0.002782744244323956,28.618058618657948,1.6949101974763168,7615.194346266217,1864.5410091946192,4.86818181001695e6,2.4961923208721885e6
0.00316,-1.1998632712607504,0.002726119049848609,28.293715010042753,1.9159027934892252,8387.182006309136,2820.932443719309,7.362456385192764e6,4.842965136294674e6
0.00315,-1.1977268214040842,0.002726975636556023,25.55410654815189,1.4046228829675595,5594.411925232821,1239.2929345990913,2.63096353193649e6,1.3074364654869474e6
0.00314,-1.2007469711782424,0.002664018891160875,25.830215916527024,1.2691652942970224,5123.302997801876,911.4253720889056,1.519442379053451e6,645316.3626215839
0.00313,-1.1949142306768978,0.002778569464979872,30.039304156080565,1.8415170925601108,9433.714363125886,2091.0179662552873,6.150020658685342e6,2.6969180961375474e6
0.00312,-1.1987112792860037,0.002764612975548931,29.558765341308888,1.8379288122198847,9072.568690534055,2002.8842798145051,5.807684506288581e6,2.3668111744084964e6
0.00311,-1.2009429409537467,0.0027255929172309,26.499192468470824,1.6855508466846085,7106.820078552805,1812.1851211643323,5.05574905729461e6,2.3057775154997283e6
0.0031,-1.1974342155442839,0.0028038752693874125,28.339144022763346,1.8107903261653915,8970.660713753987,2018.2812443796997,6.716596335384499e6,2.6097996345870555e6
0.00309,-1.198659125149506,0.0026512090041320192,28.23768004732854,1.7450795829193673,8207.565276530853,1732.2251886811891,5.596732639246135e6,1.8407328384328159e6
0.0030800000000000003,-1.1952319621761542,0.0029820485092667444,30.288943135323795,1.890189792813337,9203.93197398838,2092.38964818451,6.389543046189496e6,2.8225114216130176e6
0.0030700000000000002,-1.1993220461677403,0.0029348394828684443,29.95662708716935,2.0538238779879516,9855.798989821797,2553.8061746960857,8.277190086696435e6,3.6157321902253437e6
0.0030600000000000002,-1.195285386911649,0.002657762365317441,25.799820488444617,1.3309233709964507,5220.896106209683,991.4425240934872,1.7421184902816764e6,760343.5521913219
0.00305,-1.1971382974237428,0.00277379879870772,28.398414927986803,1.6406453755870125,7955.310990718483,1399.409376757902,4.0082052628914947e6,1.3530721454606112e6
0.00304,-1.1954480258740787,0.003019621597677887,30.42000319866525,1.6094868322254494,8134.6452466616765,1212.9251582421416,3.0342306689820173e6,965816.7335561177
0.00303,-1.1907172204242067,0.003009407588551027,31.838510110881685,1.9882694274389645,11151.202946949259,2211.0490952753307,7.164646582107489e6,2.9780592590371803e6
0.00302,-1.1929975326090263,0.0028675412374939814,30.57921744537265,1.73534121558419,8654.382413062582,1470.6831965438503,4.1569462644632054e6,1.4257429391061033e6
0.00301,-1.1991516000546845,0.0030115188093813388,32.92056884275073,2.330261910680509,13951.676251087629,2976.713178609476,1.2732641642651645e7,4.1401884048855663e6
0.003,-1.192342398560023,0.002816747717454243,32.432844774110734,2.3092679287223588,12651.324077657919,3104.2070280491007,1.1836222458355974e7,4.839139964163992e6
0.00299,-1.1884141441591536,0.002893548620661229,33.28025832056834,1.7564371737004474,9679.314329983474,1481.2621047721227,3.827245135651377e6,1.3170067733818162e6
0.00298,-1.1935288709085758,0.0028249024036567424,29.524134098174706,1.6639248232587345,7938.771067383871,1411.5790584769704,4.331727308668526e6,1.2799034939313543e6
0.00297,-1.1932375874272145,0.003014621605713414,29.09759822256056,1.738148497035431,7686.370351592407,1826.7294058631262,5.110575049588314e6,2.2016583816035315e6
0.00296,-1.1927089262858128,0.002919143475314704,31.219716263266367,1.9041295943390248,9826.3947527986,1975.7736648903701,5.831211224643841e6,2.3976662733672587e6
0.0029500000000000004,-1.1936374651472026,0.002816011704714791,27.49271863632986,1.354152039090496,5405.966884395809,870.0213596650074,1.3250683626013275e6,607850.9043876475
0.00294,-1.1924923015090005,0.0026478340694935194,26.568673088682573,1.408828353003221,5695.999588513142,1078.41681306436,2.1052011884412225e6,996286.1040358341
0.0029300000000000003,-1.1918849842730423,0.002663674824412059,28.634639758230318,1.6289580381153774,8012.681160489027,1664.1926660316096,4.512113485282814e6,2.0970127968802145e6
0.00292,-1.1863336368509425,0.00292990123233102,29.97407412090254,1.8253372202047824,8765.717298113528,2076.6745313454517,5.800559051755938e6,2.720499044919521e6
0.0029100000000000003,-1.188214746018977,0.0027446694569631938,29.222671524648266,1.5155847242855436,7123.14117545871,1072.8132318209466,2.0647900330183266e6,790716.0327656663
0.0029,-1.1908678883404336,0.002739049224970087,29.706277081273807,1.8275700331957132,10141.322558766631,1775.5139550999143,6.120183667910242e6,1.7608699657245728e6
0.00289,-1.1973321945020021,0.0025704639739465877,24.61121527821483,1.2541098474078007,4146.314622933691,792.2744663708598,1.2090979450210438e6,584662.4615369503
0.00288,-1.1890121810339918,0.0028603172046433914,29.50957668582923,1.455133227975717,6450.47655916928,967.3338492852876,1.4110055309886662e6,664060.6249385895
0.00287,-1.1870293941008085,0.0028181562644289744,30.36848695697449,1.5863899644569466,6944.049149426649,1042.862045261849,2.0100068116424556e6,712767.2391974453
0.00286,-1.19000660079276,0.0028796604998887806,29.556382233771508,1.548339002310077,7186.734922524819,1254.2001076022489,2.702829002470975e6,1.131240464806148e6
0.00285,-1.1907226236164197,0.0028571282448462184,29.19914002825641,1.9567352604330626,9781.656225034933,2059.523084592895,6.613149148313034e6,2.624423775772649e6
0.00284,-1.183666860339279,0.0027090882547151723,27.82619729127189,1.65584734305729,7955.883999252485,1512.0622206772448,4.036287706781071e6,1.6459262251221004e6
0.00283,-1.1903318173597142,0.002809477165205811,28.26107068618954,1.6383769692648595,6659.284166388138,1432.5476194737264,3.5330542517808494e6,1.6125602386747312e6
0.00282,-1.1881548376218747,0.002852625096133061,30.645138113725878,1.7340646067105159,8775.859519538108,1652.9545978608623,4.442827192455148e6,1.7513452300939013e6
0.00281,-1.1802290272317797,0.0029656685237482304,33.12289225013511,1.6858848167258693,8718.32159020402,1444.9954958200783,3.4992109919275674e6,1.2740758708435462e6
0.0028,-1.1866669690806602,0.002801504733579011,28.823147868837413,1.6680634403865073,7078.446299534636,1380.3086203185499,3.438977055254199e6,1.254275668522133e6
0.00279,-1.1832376181382036,0.002832667590136857,28.27423339547485,1.5168765222784888,6364.006007832932,1167.7784405259713,2.5786095102324765e6,1.0776793854818076e6
0.00278,-1.1857126156901798,0.0030139599526063407,31.56903853453736,1.4217104419053368,5852.287659228531,795.1004957943552,-41589.710937914104,491266.0551377796
0.0027700000000000003,-1.186690227615041,0.0028905521532482117,30.711951592162745,1.6515825514054152,8386.638739960827,1382.7568545666365,3.4296179688929804e6,1.3185449311524779e6
0.00276,-1.1859427993567653,0.0029641230098823605,33.86468497172917,1.9908356332980346,10726.880580304536,1906.6407312717413,6.999194175208378e6,1.8625914249984664e6
0.0027500000000000003,-1.1826453495373397,0.0029873388465252583,31.38553918601003,1.7882719587148102,8619.376512872444,1633.3231652800093,4.527551038306878e6,1.881150393297904e6
0.00274,-1.1842782512775922,0.0031560857979324335,33.70186484807317,2.0358089366770296,11156.388256686105,2006.9935598907684,7.0947061915347995e6,2.0274231871960564e6
0.0027300000000000002,-1.1849102552503858,0.0030711449148069993,33.73937597853413,2.137048898574642,12354.031709658198,2384.965587117229,8.682715202615267e6,2.9709681816083435e6
0.0027199999999999998,-1.1819476362448453,0.002971392274016679,33.767237312735055,2.2137386450677776,11686.65726629159,3076.540267236092,1.0649651016930979e7,4.981971622715531e6
0.00271,-1.1819086037641706,0.0030955646067090227,34.379538512455284,1.9944159959631202,11551.437102779719,2013.8706182710023,6.301657806998996e6,2.341668694522836e6
0.0026999999999999997,-1.1767279673958855,0.0030187033025564822,33.84638576675461,3.0396569651200736,17825.1732137249,6663.076473925512,2.741793891678689e7,1.5883459489305243e7
0.00269,-1.1797734844447052,0.003193964753205912,38.47452663037569,3.326409777604231,20880.998787053984,7619.292532332106,3.0337652180878103e7,2.0072471111193847e7
0.00268,-1.1789401330677765,0.0029304805772799036,32.92632528820579,2.0655510999193436,10804.237181203218,3018.000737238539,8.3316749392933035e6,5.719142356876391e6
0.00267,-1.177583730913943,0.002896767014519777,31.175491559546938,1.9483259003871933,8985.647539799864,2226.9828465907076,6.604499944920366e6,2.9511690100845513e6
0.00266,-1.1765474712696276,0.0028859348222619657,34.258748081820016,3.1072232262409556,17892.41402233235,7158.666691164917,2.851407444597533e7,1.7701066170547873e7
0.00265,-1.180034951272057,0.0030460258944722354,34.58883283924784,2.39701656370215,13865.97271331661,3604.9073734130384,1.2004823465899e7,7.118563838870435e6
0.0026400000000000004,-1.1817484005180248,0.0030488319013152643,31.08597954190226,1.8393049273392559,8457.8082232802,1638.4038454651864,4.492004087894419e6,1.745103580045125e6
0.00263,-1.1829034135827963,0.0028025349392932337,29.26098242691008,1.540235516692733,6066.852315121727,1265.2172346884452,2.0280393279553961e6,1.22899152511404e6
0.0026200000000000004,-1.1830883491108992,0.003061239263845259,34.99680361029988,2.417492073844081,13816.389085014975,3045.0884949217093,1.1665316457709178e7,4.57576094790023e6
0.00261,-1.1835805703709739,0.00314221729537509,34.13151559074598,2.038146794669875,10780.464911847823,1962.1386726653436,5.714666493662787e6,2.400873712843329e6
0.0026000000000000003,-1.181694371582404,0.0029896857359660357,33.07717969590905,1.6836545962888914,8859.067450037557,1468.2525629995368,3.324360226995334e6,1.355906585016387e6
0.00259,-1.1784674595023132,0.003003329823667045,32.25253034117571,1.9147204047652573,9764.170540855213,1975.8637767654727,5.414158292874941e6,2.346958155253664e6
0.0025800000000000003,-1.1763351834274167,0.0030734370111172235,33.984737494281006,2.2921226410252302,14194.17365942084,2753.18670263336,1.082006530595989e7,3.680788556175979e6
0.00257,-1.1771848464505306,0.003095958007378443,34.6080574257171,2.1629761212161993,13339.65100774773,2480.261340144494,9.414452636407997e6,3.1314019058732796e6
0.00256,-1.1752968137767963,0.003186260502276344,36.34453655441883,2.3557272821915407,14761.139772947074,2626.379094790765,1.0938862307089625e7,3.361504418370743e6
0.0025499999999999997,-1.1757826019141022,0.0029722443624381175,35.25662362592011,2.3586361052193534,13202.363307952475,3265.6479283119984,1.253206263297282e7,5.176517627426661e6
0.00254,-1.1750000421040516,0.0032135598474753837,37.880740847993906,2.499447600216755,16701.044733552873,2913.8389835179296,1.2816110676863108e7,3.674263425940174e6
0.0025299999999999997,-1.175356629828891,0.0031576009515854988,36.248219509712484,1.873037857399158,10497.763288555103,1628.0586005695106,3.8612289585242337e6,1.487111890518231e6
0.00252,-1.173752693350678,0.0031943041403862203,35.50808296296066,2.135718424568833,11968.67582132421,2265.092639597961,7.402038502874435e6,2.9052884242451494e6
0.00251,-1.1801099813596407,0.0030010615983689037,35.64082579084255,1.756233710705346,9467.233508939937,1383.9982690741813,2.699826734631036e6,1.2896760102094088e6
0.0025,-1.1806814179304674,0.0030415720847069296,35.387204795712044,1.9081519792933954,10757.80480202272,2036.3763441108606,5.7408634497069465e6,2.361634566040589e6
0.00249,-1.177018896893223,0.003062193081080794,33.3147690355145,2.013945667429167,10901.05674053395,2157.8918136143157,6.730663224017653e6,2.6924152036628053e6
0.00248,-1.1761424482651692,0.002872377956305323,30.93780546029441,1.6506949687745989,7060.841159033827,1734.1470215339027,3.147162569720063e6,2.513226756429741e6
0.00247,-1.1747896346649578,0.0030650329280415894,34.53674485392522,1.742651706388375,9823.417616380453,1484.9375265548467,3.7309282589615025e6,1.2724134707579147e6
0.00246,-1.1755202973570453,0.003099829409450191,34.96387373670421,2.0934416279419654,11233.574971282593,2119.3930374678807,6.290411471859889e6,2.2781366359091387e6
0.00245,-1.170295841893134,0.0029293575639405462,32.117955439458456,1.7709570938250798,8845.207385211806,1683.2333914023623,4.552290079769212e6,1.7456709537779402e6
0.00244,-1.1748793005314337,0.002895709577151083,30.721492936863484,1.618095335604208,7340.5356967233565,1345.2727211713893,2.7158504909351557e6,1.409824445820322e6
0.0024300000000000003,-1.1794860082616265,0.002960321933660491,31.49911148853591,1.656681787445612,7487.158614816961,1370.259124798693,2.8468233496759483e6,1.314415666237545e6
0.00242,-1.1729983921063485,0.0031392442292186404,33.86892474350292,1.782338225609152,8830.630088649783,1453.2268796667179,3.050238096187374e6,1.362585584706644e6
0.0024100000000000002,-1.1728899046783843,0.00304618453566135,34.76740422129654,1.8454636195649674,9782.90924422483,1696.9376444963539,4.169630918404129e6,1.986547328790596e6
0.0024000000000000002,-1.175521695900482,0.0030743005653316824,33.29293067432335,1.663471436425226,8693.002912137796,1245.2833879654381,2.673818245590507e6,896580.0399791723
0.00239,-1.1755877821503953,0.0032460167706500967,37.26196338182979,2.514405450968663,14227.966856675745,3563.0004394013754,1.2534903320411632e7,6.207783308020848e6
0.00238,-1.1731274327290908,0.0033638647478975866,39.309380859677574,2.6944667054951346,17190.29869785854,4029.972732033356,1.530219056803647e7,7.352325199838429e6
0.00237,-1.1728097218895057,0.003303162153800842,38.834234805843465,3.3753524031230073,21017.8056641649,7577.8313898345,3.1778433315798398e7,1.9550946355282165e7
0.00236,-1.1704971900445411,0.003274760511207343,39.72324716681057,2.771186779422215,18165.721914362937,3830.1825750653893,1.6880515194582313e7,5.643540698218815e6
0.00235,-1.171661032174598,0.0033011957438150484,38.17882940462643,3.100874385009135,19045.998168697788,6061.420676630918,2.5841476948262174e7,1.4054795667442363e7
0.00234,-1.1704697282425638,0.0032950801766349156,38.50313077968618,2.704354204702682,16769.402995897988,4031.8582569461137,1.6578918148606652e7,7.172339437928797e6
0.00233,-1.167994988774735,0.0031004134826438027,35.59612146765402,2.51798079792748,13954.666807706917,3671.8954798785608,1.2999321762836933e7,6.036289209167057e6
0.00232,-1.1700608782074546,0.0030856379915347423,38.25332848894453,2.399867627214482,14468.890877156291,3027.4095415954234,1.0638875769093135e7,4.488041768342333e6
0.00231,-1.170714489564513,0.0030905379251187294,34.37701509135607,1.8744727169750788,9756.080555443836,1759.973961129956,4.5725514704535e6,2.0769163208165898e6
0.0023,-1.166711521053839,0.0030564513141306147,35.761747073426676,2.0514564270087403,11355.906653651078,2001.4537015941182,6.266090112137235e6,2.0707063277918168e6
0.00229,-1.1660260728088412,0.0033215809269237515,36.41380642602183,2.1798999818627234,11361.707635596775,2448.0391089751047,7.303226758852473e6,3.247209909904983e6
0.00228,-1.167956326265304,0.0032504167081896444,38.423432056335216,2.286414280192609,14005.660340393537,2280.2249817081447,8.244262466211825e6,2.7363825136932437e6
0.0022700000000000003,-1.1684948458253674,0.00314430773638251,34.74585657921333,1.800455797762142,9439.625869449928,1374.2168407005033,2.999574561595515e6,1.1918479133248457e6
0.00226,-1.169693654582008,0.0030941641873428213,36.8874050569939,2.085546268766491,11431.265064075049,2124.710551579813,6.092413100105061e6,2.485817858184248e6
0.0022500000000000003,-1.166543378087218,0.0031268373841719893,34.75246622650762,2.002983193394724,11156.491381502517,1922.1055846168,5.827548203205652e6,2.0955497128915784e6
0.00224,-1.1658368339580054,0.003158440332569649,38.08326952754166,2.3181230085857103,14738.31706065489,2488.8771010777773,9.027940525295136e6,2.7388386601756155e6
0.00223,-1.1625925697696144,0.003300920399334047,39.373241490391706,2.2868166185223187,14082.234443663889,2499.41342035108,8.696527171617711e6,3.186548910047855e6
0.0022199999999999998,-1.167529328038778,0.0031211042100320833,36.56805954397976,2.230256763997731,12498.930824695848,3020.585099300073,9.37030000677286e6,5.120209676035005e6
0.00221,-1.1694038144392602,0.003155956578586754,37.69737711196729,2.1518385325528278,12455.24332853529,2146.0055032604428,6.565842727351792e6,2.4119372462616125e6
0.0021999999999999997,-1.1592374741492755,0.003310835200907921,40.25026119059466,2.706946151712622,17579.34595091515,4038.517212850086,1.5623437766819678e7,7.324506399192521e6
0.00219,-1.1658635702243765,0.0034175441053647007,41.21120919798952,2.8384103700693513,19705.20135994378,3924.2745286184218,1.7180193337854527e7,5.928334945845325e6
0.00218,-1.1621327349405306,0.0032732195886860938,39.75757506998139,2.472351029591339,15680.983982212849,2814.073975065303,1.0572979586994328e7,3.7681244001248474e6
0.00217,-1.1626558869355372,0.0033136102851508047,39.36667310302862,2.882772433882262,17461.938721243183,5288.106860826004,2.0022724545187935e7,1.129467834401827e7
0.0021600000000000005,-1.1621620780241377,0.003400531965933522,38.824352293827786,2.9962256490638954,18258.495968767333,5859.780593834459,2.2173891028283097e7,1.3804595874655066e7
0.00215,-1.164562218996765,0.0033543246254709547,40.21971148972145,3.309284910418523,21368.63108834227,6552.1955498283605,2.7403948156871233e7,1.5544475656902658e7
0.0021400000000000004,-1.1622903836462632,0.003380742291741731,45.0946695536247,3.4125381088733726,24527.304081874445,7172.753297662269,3.013469416715433e7,1.817866935106787e7
0.00213,-1.161605856665936,0.0034639105576031747,42.302189354652775,2.936307729667028,20564.535946735024,4596.113693159963,2.0323726000543877e7,8.30204984890741e6
0.0021200000000000004,-1.1598776181164567,0.0033049349813302413,39.01263307756321,2.7977926047843757,16474.204309754507,4938.044794064026,1.8073683830982722e7,1.0466931792973353e7
0.00211,-1.1599146276185932,0.0033864123052848145,41.1441409779397,2.704276132628309,16761.290105707136,4339.064143466127,1.4698658599911299e7,8.632071427914286e6
0.0021000000000000003,-1.1672468748640397,0.0033271276540916763,36.84703502458363,2.278410081326977,11900.920128083462,2915.8267550379196,8.976373013717512e6,4.675292950706408e6
0.00209,-1.1655500002342662,0.003344376531816208,39.47372203273829,2.2900642712136183,13771.938717536303,2238.5811416447673,7.807840534289759e6,2.322625851874557e6
0.0020800000000000003,-1.161647478721792,0.0034406548554337525,42.23306787133177,2.8210940576967936,18175.511916087064,4184.953695364526,1.6437346885009944e7,7.455286299495965e6
0.00207,-1.1620537657087993,0.0033235440395281207,41.01162736766335,2.554044056273144,17456.228747211077,2915.359172623848,1.1481013500287445e7,3.7375879741116064e6
0.00206,-1.1657776865269915,0.003303609491415207,39.96748459168194,2.5741019490452914,17144.934747311716,2956.12542158757,1.2669050423702158e7,3.706992707196912e6
0.0020499999999999997,-1.1675274429380071,0.0032974766476695384,38.090304823568246,2.534172083023217,14738.083047587947,3097.9494470687996,1.1552900154249497e7,4.268833006578594e6
0.00204,-1.161311169500562,0.0033770900493026025,41.7549289662362,2.8940324452639206,19478.986149188808,3648.6090759428744,1.6751879939847996e7,4.955260906812504e6
0.00203,-1.1585538445522159,0.00330070312388401,41.36115471566267,2.7074979395780465,17867.119750377817,3581.348270276472,1.49957044386472e7,5.340939432040374e6
0.00202,-1.1521724777137887,0.0032497883906954044,41.44199542669023,2.5971942470218363,15499.226768529394,3964.687000667778,1.2726547120211422e7,7.921277589206239e6
0.00201,-1.1534535718352572,0.0033371840121478964,43.12755639034404,2.4543397932888635,15432.055349577982,2562.0194455916094,8.323016954673092e6,2.9936583556180443e6
0.002,-1.1573768240715667,0.0033502381123969123,38.15652211908596,2.2369910564872075,11827.992135500894,2258.177888482726,6.8021594638492875e6,2.5234747109827665e6
0.00199,-1.1547536299953698,0.003454957651728094,44.91673085486557,3.5051033255771467,22387.56554791666,6972.556649150914,2.9200636624196228e7,1.6124474475169491e7
0.00198,-1.1527509181650264,0.00356175229728422,44.189170001370705,3.3711768074451274,22386.75429470468,7069.087027861152,2.6253137890954565e7,1.8527030436629854e7
0.00197,-1.1513905116908054,0.003423529857220034,43.909449224813024,2.9977682826913488,19604.692533639467,5813.000723256611,2.3086331517075527e7,1.3544061672255201e7
0.00196,-1.1588180445149556,0.0032456389083389586,41.03480374957213,3.157838378688589,21503.696949857665,6238.01057508278,2.935545064646739e7,1.3978801033656076e7
0.00195,-1.1554308233771375,0.0033061727314823743,44.245551446894225,3.2939246596154304,23656.31217075249,7360.970544313779,3.162893727958187e7,1.8529160802967202e7
0.0019399999999999999,-1.158852978432094,0.003357745592631888,42.90238907351071,3.132743098702376,22411.699643966233,5398.10500085655,2.5248814779106483e7,1.0944471930913063e7
0.0019299999999999999,-1.160252006787151,0.00328388821336689,39.341775070524,2.6847468832729064,16750.11093305273,4042.700059519815,1.7269423912470337e7,6.9108476485504145e6
0.0019199999999999998,-1.1515196894184958,0.0032144053032575467,39.64273097179614,2.6433219565369837,15937.013897123014,4300.188640484268,1.6980412571003318e7,7.935910853491361e6
0.0019100000000000002,-1.1542512963382061,0.0032597855702155157,39.898915960052285,2.3723541657511116,14797.055526287026,2443.7571387717894,9.892289008485673e6,2.633793875986149e6
0.0019000000000000002,-1.1553648930884388,0.003507221598272151,42.70322808088268,2.5946506193594705,17052.142708289,3471.11996348762,1.1481743024048902e7,5.7778491309723975e6
0.0018900000000000002,-1.1591241472327098,0.003294261675000589,41.85467752457535,2.619765738515814,16072.177727735736,3228.2772048656984,1.1724785227546671e7,4.554332162409565e6
0.0018800000000000002,-1.1537082164904713,0.0034431895010535235,43.27694859523754,2.656065743666927,18189.12921312439,3076.5823850549536,1.2752057822150901e7,4.177899069378485e6
0.0018700000000000001,-1.1562376767824476,0.00344537599546681,43.795430916765724,2.7476710554742225,17712.534467241894,3394.27340784259,1.243775515160824e7,4.879582298769129e6
0.00186,-1.160633313746551,0.0034295582164633382,39.44785309687111,2.337794835968088,14080.19434172989,2634.590879451662,8.331100902452078e6,3.4380238709866246e6
0.00185,-1.15169087932038,0.003472272121571375,41.29887660071077,2.3648125920458205,13783.12048588848,2431.870030348425,7.545511272097751e6,2.6341622210652744e6
0.00184,-1.150137962941009,0.0034777248243345084,43.87666214317044,2.9368852022846808,20626.101542545694,3842.0903939535037,1.6118325526422339e7,5.434259620751163e6
0.00183,-1.1509872383176065,0.0035501256444957783,43.17744871723643,3.079619052179442,19224.41361928613,4603.5865415944245,1.7927232097130414e7,7.822975879361429e6
0.00182,-1.1542833602100635,0.0033669134348808995,42.07640488657113,2.6034715360450194,16660.39907923262,2975.305918373592,1.172480062801386e7,3.666374362827342e6
0.00181,-1.1542543425417642,0.003341061327797674,43.918677948013325,2.598559960432541,18073.76644216275,2614.205378829862,1.1245092911008693e7,2.5539245962265884e6
0.0018,-1.1471983862502269,0.0035859777725897914,42.858646806259266,2.826350069454766,18697.822933222833,3125.9874748677025,1.3192894441911342e7,3.6164351851670537e6
0.00179,-1.148050567502632,0.0036124807105392745,43.08123066829605,2.6703875012105045,16273.016711179522,3795.4930587607637,1.1967799002783664e7,6.884467241252363e6
0.00178,-1.151906450006696,0.0034950770841058586,44.39128838303513,2.7564598047076823,17314.081238775787,3900.73114962706,1.2947545837134328e7,6.664124203568492e6
0.0017700000000000003,-1.1479738150247372,0.0035714488535895754,46.69971468573222,3.5011353218797736,25166.81218345036,5545.1007478587335,2.7112058421672843e7,9.438907253428003e6
0.0017599999999999998,-1.1524564652413496,0.003796436445545175,51.71492451605277,4.845115906873832,36382.67189775493,13544.124128131156,6.717905640085857e7,4.417290029839189e7
0.0017500000000000003,-1.1429828650681293,0.0035597738209971162,46.92524988936325,3.2344358717183033,22406.58940091145,5441.1794945010415,2.2838923804521263e7,1.0573588658595372e7
0.0017399999999999998,-1.1511530762713855,0.0034557867713878435,44.45509677720742,2.982923493768118,20116.728081035275,3946.8370958446917,1.7203127750152938e7,5.833119128691366e6
0.0017300000000000002,-1.1440384481118573,0.0036941122014599054,48.28472303921846,3.3155875956952965,25055.73328321386,4456.287476610134,2.1166577378906704e7,6.962879025701665e6
0.0017199999999999997,-1.1464880865697962,0.0034929702912442485,46.03619840177553,3.168076413002197,21068.336935825384,4667.337252740574,1.9507537702187564e7,8.018974227297861e6
0.0017100000000000001,-1.1482970945859132,0.003593104720154822,47.264745457128534,3.110451041256677,20791.310737673677,4806.914385633788,1.875332914239929e7,8.915965435004847e6
0.0016999999999999997,-1.1461211241238123,0.0034982631695443397,44.64792197370665,2.9361179806443536,19496.12172490791,4621.77263691228,1.726569803828208e7,8.874407351214457e6
0.00169,-1.1491593274997614,0.0036063229418303823,49.7576608791598,4.083460054281389,31886.346099320013,8823.154581278357,4.701115053270714e7,2.316605197737797e7
0.0016799999999999996,-1.1432206370884996,0.0035602276304732925,47.657187698976394,3.2148185163897622,21582.790659459857,5334.619630320728,2.1405737535117336e7,1.1561361064599974e7
0.00167,-1.1475897575604745,0.0035394057290908925,44.30672429425765,2.9503872405783205,19473.140111919776,4043.816427601492,1.553174617157404e7,6.48089486203548e6
0.0016600000000000005,-1.142081276842943,0.0035519792184907947,45.70399932546069,2.461716962132213,15836.784750173496,2486.188172012961,7.034785432886926e6,3.0293334549609427e6
0.00165,-1.1431862463597608,0.00347450854650097,46.74164077851669,3.529673937567193,25526.726298137015,5846.191696090895,2.8653862737441964e7,1.114721140903859e7
0.0016400000000000004,-1.145030027033084,0.0036250713754119117,48.64578082506626,3.6169265643465454,26774.2930382311,6087.784637778355,2.955319408600008e7,1.2104174651645372e7
0.00163,-1.1427938234987896,0.0036587267640085853,46.65357339105292,3.6618190883305957,26280.409935890657,6393.791283147145,3.0831840277000137e7,1.3628546958425995e7
0.0016200000000000003,-1.1465572272982145,0.0037509036349690672,49.83283022554538,3.8232654010022045,29038.133958081733,5762.832041228656,3.0384987781390995e7,9.375553186203694e6
0.0016099999999999999,-1.14311448104375,0.0037298073519692262,46.73163544040746,3.396755233059305,22395.294219678115,5654.679873073386,2.106621339853834e7,1.1255753331152296e7
0.0016000000000000003,-1.1433858148745113,0.0035673341438676154,45.743531210379686,2.7636574906273346,18600.19841859475,3190.326472249995,1.2216559312087707e7,4.0943286422114167e6
0.0015899999999999998,-1.1405304225820698,0.003563269767864788,46.06060136730599,2.983056465201655,19142.874766969304,3937.575180018644,1.59559686271663e7,5.791963485018288e6
0.0015800000000000002,-1.138301866797277,0.003500992538774656,44.71824389789679,2.679064856087847,16008.847905209535,3429.0625998441938,9.78519898250626e6,5.439515959559153e6
0.0015699999999999998,-1.1372569125494163,0.003969033922158419,55.63381659285559,3.9716267158488066,32564.440618575605,6794.479609895054,3.123180130839895e7,1.4702911564915977e7
0.0015600000000000002,-1.1425000904745448,0.003696249860441169,48.57344736451243,3.0547474462024344,22028.326242654966,4202.854655864437,1.6586427560203653e7,6.720635882186388e6
0.0015499999999999997,-1.1348386521213873,0.0037800288668913707,53.67722105872203,3.847422182760509,31048.877138669985,5698.285876543196,3.025161106136716e7,9.156702516789902e6
0.0015400000000000001,-1.1347081305258648,0.003898730037433158,55.61492688918979,3.408868213181523,28288.445571577704,4557.008752078579,2.1608407751352698e7,7.604971066435745e6
0.0015300000000000001,-1.13522335216663,0.003871582344484609,55.86417530100669,4.781986588724411,39070.57144457563,12480.217130013127,6.407616252413837e7,3.9013208373449475e7
0.00152,-1.1388269718242054,0.003926519799912045,56.08647866314147,5.824355093509147,48577.548447329,17926.651921815203,1.0940157348373857e8,6.1023407445492215e7
0.00151,-1.1368076634826163,0.003743374990867052,52.29051665767037,4.98554739477482,37810.082307681936,12932.589084847275,7.105750946493007e7,3.6633219767977595e7
0.0015,-1.1300972601962012,0.0037071472208826412,52.79177810524056,3.8805938221426755,27850.576188350875,7166.630069524208,3.0760434780991603e7,1.4965854692090353e7
0.00149,-1.1286889818383081,0.003920673027671734,55.89390465579055,3.8550288335135496,28703.937183653186,6082.856125953857,2.804070734716426e7,1.1340109916125758e7
0.00148,-1.1294799039239751,0.003895241271187957,54.535801988139745,4.102228106285584,30818.354663621823,7723.252914235736,3.626763907317401e7,1.8145825134161472e7
0.00147,-1.1299126636687964,0.004068539088129961,57.702051008303386,4.372519112596621,36389.020741248685,9757.755378494969,4.541773581820438e7,2.6714718549997494e7
0.00146,-1.1306249022721522,0.00423087022485325,58.97270819447026,5.108665386539562,42934.63333240558,12890.090529618608,6.974927446032536e7,3.826620463968696e7
0.00145,-1.1301650458815116,0.0041226105528071886,59.42637374419422,5.148086778220355,43188.82753363018,12349.729355441055,6.7000558247472905e7,3.50637390503161e7
0.0014399999999999999,-1.1304492164360858,0.004223795799426179,62.79208875227832,6.481665423639903,56478.90877821192,21332.56373724085,1.2380547516696353e8,7.992169639638466e7
0.0014299999999999998,-1.1227278381944044,0.004455188001379207,71.4236916599425,7.743028139641165,73596.22029690616,29307.20237524155,1.757783871252416e8,1.2871207776260434e8
0.0014199999999999998,-1.1270538940700376,0.004150675881799665,61.18938936850256,5.809221545764197,50948.920687262915,14548.859225998163,8.869942727825908e7,4.320072582146791e7
0.0014100000000000002,-1.1285800708201232,0.00415602806479986,63.984339732514876,5.402729807594262,50258.09516370897,11185.771285736728,7.371970017631458e7,2.6228824524246067e7
0.0014000000000000002,-1.126123808254734,0.003995489796050894,57.444965686692925,3.91746168666203,34286.997608803555,6299.115271038259,3.464445984586753e7,1.2115359550910665e7
0.0013900000000000002,-1.133212937658781,0.0037809646485190153,54.49104822170417,3.605095748755344,29316.939169282832,4755.212526859106,2.694499964314553e7,6.479297234853966e6
0.0013800000000000002,-1.1318161506059876,0.003804601699082531,55.95369275051216,4.302374208509745,36999.088752677264,8390.798855028099,4.779430121494523e7,1.8539477713449363e7
0.0013700000000000001,-1.1317126490197331,0.003924872521586941,54.7992574595216,4.197036312779173,34525.072238794186,8054.538505458372,4.38317157940282e7,1.7170323006778024e7
0.00136,-1.1239933485643663,0.00416841299024391,60.82696214999946,4.214440030222716,37287.479210397156,5961.5088143855155,3.500690298438471e7,8.253276685920952e6
0.00135,-1.1280745067308964,0.004077264571512519,59.634909611921465,3.9667401437676655,34467.3954142445,6853.295119209644,3.446167806200887e7,1.3493204783827867e7
0.00134,-1.1227154173985345,0.004271125179632451,62.774544119123966,4.63948612636317,42282.44913526169,7788.104773964585,4.5450224593143076e7,1.439121979958923e7
0.00133,-1.1188304239868367,0.004241511226879429,63.09987861259188,4.838449422045754,42763.992256147576,8631.56578351249,5.062046162362801e7,1.6837420034549102e7
0.00132,-1.119851431351118,0.0044244761046891646,69.66832220677061,5.148479161773893,49151.656267693215,8792.797082359586,5.809765110869783e7,1.581643232399745e7
0.00131,-1.1224601214727439,0.004239444019167262,67.13211079602858,5.388150820333853,49702.911491667284,11523.133848452733,7.275352533124004e7,2.8018576161281426e7
0.0013,-1.1208406113917448,0.004094999037778918,65.0315649005501,4.471726119443721,42550.28525197798,7288.427576603345,4.53666988982173e7,1.3355476116351089e7
0.0012900000000000003,-1.1228480607654425,0.004158545489130942,64.4416693690664,4.452655553315339,39769.65668192552,7797.995763600104,4.363134263541835e7,1.5342385086049123e7
0.0012799999999999999,-1.121191647892754,0.003975844293261502,60.613086967069925,3.9668056499564393,36528.595800095296,6010.9733531709835,3.4717319090043604e7,1.0536759636541307e7
0.0012700000000000003,-1.1221487286010143,0.0039723918441560155,62.38331296418887,5.6770039486471955,48594.66241790813,16678.279599277543,9.134245291951174e7,5.594346408071249e7
0.0012599999999999998,-1.1180602221360358,0.004045984070987317,65.8470682608911,6.069937752130768,55229.962044347434,18408.705096547437,1.0682547996209042e8,6.417306777020598e7
0.0012500000000000002,-1.1189923617838118,0.004145344540118716,67.05916898202241,8.364925940420509,74509.21733493434,34436.93513646198,2.2147664068208215e8,1.4988966685319284e8
0.0012399999999999998,-1.12087656525848,0.0041398201818548756,61.979705876098315,6.459229263970917,56396.172867250876,20334.10842863393,1.2232235947424039e8,6.992957762240319e7
0.0012300000000000002,-1.120297646147733,0.004133372657962025,64.49472909742367,7.8896178844944105,63984.90602288836,30346.956285794353,1.7221730406481537e8,1.3151095350213349e8
0.0012199999999999997,-1.1224917962606735,0.004395269888336268,64.6422757086249,10.142052746503554,81867.63242631526,51325.91699813371,3.030775639802531e8,2.781557921195733e8
0.0012100000000000001,-1.1203004435374637,0.004367506266377877,66.72607845365853,9.002143248771604,75596.79457740411,41235.39128558306,2.3994288971680456e8,2.0510059579911718e8
0.0011999999999999997,-1.1224753153340126,0.004363774087497379,66.00057179143445,8.906612668509961,75061.68986002367,40573.82902693452,2.3369085394406155e8,2.0082878548921418e8
0.00119,-1.1229340856518408,0.004201309815198681,64.7591040890249,11.742363495238967,94193.76111405542,68092.17650234903,4.195612187108481e8,4.108236284844534e8
0.0011799999999999996,-1.120316987393057,0.004568252948571916,70.64456933209794,14.10465684202325,125512.88438671053,89394.20869621976,6.167671172068831e8,5.885088514352945e8
0.00117,-1.114536049955095,0.004740230074484827,80.29245448749991,17.597922259094528,163591.29186951753,130072.54105455228,9.747358746740351e8,9.799252737464331e8
0.0011600000000000004,-1.109747228880702,0.004714502076868616,76.11944356264671,14.199102605994808,120133.9238088214,91753.67283168995,6.109583709199662e8,6.148167881650672e8
0.00115,-1.1181171290749803,0.004696017293172505,79.01152884450926,14.530998153914554,136002.98679555667,94700.67534489106,6.687576919386108e8,6.40545574462165e8
0.0011400000000000004,-1.115179700779346,0.004822657327161088,78.49182077492468,16.48735945881887,152550.20753963824,114461.07742233847,8.408677352758669e8,8.24431626841537e8
0.00113,-1.1158475954335485,0.004994567292198223,79.7822707409802,19.364199996304723,182669.61473196384,148929.86876237747,1.1693849776886759e9,1.1738149864735692e9
0.0011200000000000003,-1.1139865223421916,0.005105649345404409,87.63873479931421,21.844112728233092,216598.78726066716,178423.81589937795,1.4901907793174474e9,1.4930801290711627e9
0.0011099999999999999,-1.1094236307376986,0.004879666891489212,83.70555506917006,20.04645905269036,187335.62716788016,160798.34726659177,1.2643610829998329e9,1.303314032398495e9
0.0011000000000000003,-1.1047213611772153,0.004809555308418746,84.24218009716797,16.36001285609285,158406.77926302524,117078.60101962026,8.699515101273313e8,8.524658486641947e8
0.0010899999999999998,-1.106965653639303,0.004811877777021791,82.52149941901646,16.47482962737472,158071.64331592203,116315.80240207702,8.561065757970277e8,8.429536869724678e8
0.0010800000000000002,-1.1097143520802113,0.004866136391960009,84.06824493642723,14.0400299038618,131678.99055843137,88541.40870566134,6.008219898735362e8,5.8352978267886e8
0.0010699999999999998,-1.0998691031405758,0.005078121315548446,92.79646199552431,17.164769687833168,174641.91213649968,121267.26950197788,9.137822057782311e8,8.896085250120538e8
0.0010600000000000002,-1.100515132448263,0.00502173146278595,89.72379098629308,17.681694621932667,176692.1742896142,128988.40206834786,9.971326943837351e8,9.698573547581507e8
0.0010499999999999997,-1.1027224131776943,0.0048671109957234915,83.4887671992314,16.728530759857065,157714.55197398603,120224.46176940516,8.784696203651432e8,8.82528752631956e8
0.0010400000000000001,-1.1041009418870744,0.004804432433438812,80.80370920177255,17.5532832837199,161909.9901278844,129718.37514810209,9.629927478934706e8,9.777904592495748e8
0.0010299999999999997,-1.1057924232289305,0.0046630162697874926,82.37143369713436,18.058652749346837,170342.80216513164,137447.81164379165,1.0447411313399106e9,1.059173029645484e9
0.00102,-1.10447035311381,0.004741819066246457,82.7603558660062,17.063873874064846,159206.50266205767,124308.08812253857,9.21374790076145e8,9.20149597792646e8
0.0010099999999999996,-1.1033247157429489,0.004603015493327833,82.6003192258626,18.458550156326886,172245.66269194038,142302.33622832323,1.0787539458447146e9,1.1057109669848735e9
0.001,-1.1059504934030517,0.005108513813382683,93.49844778382328,20.17537141588564,210689.59941213496,157348.33952184947,1.285091718899048e9,1.2531961683531785e9
0.0009900000000000004,-1.1058552364975027,0.004937446715046348,83.65703880943438,18.18396348943002,176669.43777999503,131724.28712504302,1.0077228387490351e9,9.868871079849501e8
0.00098,-1.1007964719634853,0.004893627350893016,86.23303295299107,19.013031256503385,190481.37143909655,139806.64528665342,1.123469478636354e9,1.0635807145709274e9
0.0009699999999999995,-1.0993075187473296,0.005248979458247566,92.78623957966609,16.952162974648534,179926.56808848827,110183.98864626705,8.814895152319459e8,7.601208339810036e8
0.0009599999999999999,-1.0952541394282347,0.005215907408271691,98.16662878825109,19.17820017186025,213251.6716221154,138765.38225071068,1.1741163723708646e9,1.0593336548736305e9
0.0009500000000000003,-1.0931570155081196,0.005100876758491585,97.03275221661416,19.14876429807682,204405.538883499,144119.85205923137,1.167958048986348e9,1.1225893987275586e9
0.0009399999999999999,-1.0993947014863945,0.005072300578816384,94.35545931919626,18.407657573700277,188148.97801423984,139191.74862934882,1.0877595567243676e9,1.075185608202868e9
0.0009299999999999994,-1.0938182752488574,0.005021778610456079,89.68886425347553,18.774952633829596,185709.89070314713,141629.06117280448,1.1014592008391216e9,1.096035782476908e9
0.0009199999999999998,-1.0953238908793694,0.005042125504588616,87.24965761015294,16.924009458577114,160515.4887222134,121711.86586115985,8.894533777896761e8,8.966616755744469e8
0.0009100000000000002,-1.0973505438009408,0.005007758391429669,87.34869658534483,13.822926921875347,131546.68720784524,84464.68188530029,5.790316907721343e8,5.452174036535023e8
0.0009000000000000006,-1.0954515941302987,0.005202414881245894,94.40016618538043,18.487269112099536,194260.81325951463,131771.41438152632,1.0686274058283665e9,9.853907623106e8
0.0008900000000000002,-1.0846277775513307,0.005294154791192364,105.05410492929046,18.40241026880518,207740.408952127,127288.00336306705,1.0695705792185844e9,9.355462888607223e8
0.0008799999999999997,-1.0866560688231217,0.005155198425851697,106.07565588207216,17.448686334894514,206891.30417818934,113874.80668117732,1.0128969565882401e9,7.820677671370373e8
0.0008700000000000001,-1.0913121248562199,0.0048458520244798915,97.8384827267852,15.054599948444999,174529.70768391783,89385.98577554092,7.645151060030363e8,5.659693385485821e8
0.0008600000000000005,-1.0928160186312295,0.005194922547089192,98.01941799303424,14.799655214336058,172584.32504789362,86562.89225754565,7.280038620103285e8,5.437572737267104e8
0.0008500000000000001,-1.0954016266014646,0.005083907182542528,95.3290347934108,17.689295054388463,201329.94534951076,123709.57399663496,1.037882362126274e9,9.070005121750307e8
0.0008399999999999996,-1.0920257153278758,0.005204369972407677,99.66036747876332,18.006456569429965,199015.02357821906,126846.82803300316,1.0334362195666729e9,9.423215319660368e8
0.00083,-1.0843120163772597,0.005483920103445795,111.58435304076076,20.58694432751958,235055.59251042345,159674.53127360137,1.36311545306907e9,1.2868369225272813e9
0.0008200000000000004,-1.0861424091009149,0.005179975094282571,104.49962914299363,16.529381588576175,193468.54243487556,108370.89550478695,8.842495605159122e8,7.599597024130691e8
0.00081,-1.0845688665213133,0.005506773471142494,105.6720284211516,17.66779704595677,196294.42760049817,125285.68640082424,9.951838189208921e8,9.306013475894127e8
0.0007999999999999995,-1.084619014610123,0.005388536750621838,106.73634976057028,17.313094234727757,203531.50245495889,117090.0735091639,9.680939453448179e8,8.403256626853431e8
0.0007899999999999999,-1.0823973173440915,0.005458804435655541,109.16080497878868,14.961148611031808,183987.23059667947,90059.50316242695,7.328053117850316e8,5.847540739444468e8
0.0007800000000000003,-1.084205984936935,0.005269210318136194,101.35652395663891,11.692964892382193,140889.3052474155,53802.98369042926,4.300484330576265e8,2.7956610691827184e8
0.0007699999999999999,-1.0819829685908933,0.004989971714486648,97.24031368724727,10.25515452185511,121261.09006491474,40331.78529585691,3.084172824638596e8,1.80419049874302e8
0.0007600000000000003,-1.0781804015583125,0.005227862838445139,103.7654056722452,8.81442585888652,111292.18683903318,25445.497546799234,2.049309827160633e8,9.008468677581574e7
0.0007499999999999998,-1.0765446504267082,0.005368481466341019,100.95128938862473,8.468942037133269,108692.00525568036,22372.356233255472,1.922897137404136e8,6.6061188625929765e7
0.0007400000000000002,-1.0840939973608261,0.005215934055757739,98.23960069031796,8.588038931098236,104848.76341928904,24324.435938795465,1.9460620244110188e8,8.026148128542592e7
0.0007299999999999997,-1.0761433390456427,0.005369008920547711,104.30879425651496,9.717176244914866,120292.72954289748,30224.91930644702,2.5342329776082507e8,1.0660077972638449e8
0.0007200000000000002,-1.070019900526188,0.005333885329381662,106.30538204073673,10.304595203602553,126314.60901618829,30912.546781385947,2.710350815567532e8,1.0488565831600769e8
0.0007099999999999997,-1.0746945431279213,0.0056175209307368764,111.58098932458246,13.575049533721508,165171.00379212335,66478.40607013997,5.3312229979670596e8,3.7115040503446066e8
0.0007000000000000001,-1.0726714990531894,0.00563103533244882,106.58334757983371,10.368299154279017,125550.33859069025,38150.49174103183,2.8219622124793524e8,1.644407626230657e8
0.0006899999999999996,-1.0709371637376206,0.005469569293656145,106.91834445538986,12.519987105667377,142426.21791897446,61959.02348625277,4.48453499541371e8,3.4848203226865935e8
0.00068,-1.0680701889557784,0.005706948011089721,114.94908212025176,15.486261495094345,192480.14245871594,83476.98325363045,7.168464510452057e8,5.0235934221423763e8
0.0006700000000000005,-1.0683191586878908,0.005907138434009838,123.88460612619907,21.437622444039988,260821.60782874463,159288.44228823212,1.411665259275785e9,1.261107028683393e9
0.00066,-1.0686891002276788,0.005933524507479058,118.92286779631524,17.088647667500425,210588.3053442413,103333.07246717325,8.838385593947573e8,6.861438963801204e8
0.0006499999999999995,-1.067292556629689,0.005705017169451135,121.62720685834914,16.92980000650006,225224.61020357456,91481.7974354175,9.078193728213675e8,5.232978489140806e8
0.0006399999999999999,-1.0705070257390694,0.0058260952003247515,123.72459931987004,17.610956756059586,244509.44823748583,98792.22460051673,1.0393535305351347e9,5.918128214954808e8
0.0006300000000000004,-1.071867867668218,0.005959689532341491,131.08351119831275,18.507434883647317,268700.7340436202,108296.82274592711,1.1594418588565917e9,6.971648784603786e8
0.0006199999999999999,-1.0660975929617664,0.006351439583812155,140.1712687167925,20.660548521290906,315969.4263162072,120663.85827914438,1.4095764291321588e9,7.720719177649916e8
0.0006100000000000003,-1.0691370658853474,0.006340753411575926,136.42097288894516,21.754303634803176,331853.07772191195,128174.5969585795,1.5685912381619992e9,8.157400439046705e8
0.0005999999999999998,-1.0692067152133233,0.006076581145072186,129.7843242506678,18.85307806031658,279057.12282733544,94547.26028242294,1.129286906315056e9,5.0290031404918534e8
0.0005900000000000002,-1.0668826744228497,0.006315166555047003,145.28600955411395,20.244811775527918,324150.6233001057,104876.94554293613,1.312998347454754e9,5.907828459545795e8
0.0005799999999999998,-1.0639279563062471,0.006315233306966605,148.5559752635973,20.598924740552768,342610.45112679864,106058.5868589868,1.3618808544745176e9,5.81250760666803e8
0.0005700000000000002,-1.0626206051495348,0.006181551622029562,152.4623409405776,22.335696164387336,369960.43656739005,130169.54387487126,1.6743840575636425e9,8.172505994225863e8
0.0005599999999999997,-1.0625691640161576,0.0062259961038606156,147.88097358665493,22.83847580374552,361194.35878065974,147638.26318281094,1.7648526945298305e9,1.055187022226172e9
0.0005500000000000001,-1.0567923453941626,0.006387493182341939,151.3910985795014,23.40755497290698,380916.7998800615,138462.99167255894,1.827868234244556e9,8.682118731922227e8
0.0005400000000000005,-1.0577775242555214,0.006786652710986175,165.94664924658068,26.310748968937478,458620.61751397146,167220.99937282325,2.307003891573073e9,1.1417128544064033e9
0.0005300000000000001,-1.0559347267376415,0.006847568235503546,165.05994284337507,28.307685839091377,500144.1650824967,192031.087480506,2.770602107529373e9,1.3579856417163405e9
0.0005199999999999996,-1.0576472774157903,0.0071799694594434265,180.27599441302516,31.182902337555007,577160.8589027236,213369.63295416313,3.3227892934652095e9,1.5080813922764244e9
0.00051,-1.0531484794886974,0.007208803451398104,175.9542203832425,31.247097100720385,562004.6648806055,220895.18888584428,3.353810119985754e9,1.6137124254525688e9
0.0005000000000000004,-1.0500331133717637,0.007288399290361006,184.65222954609982,29.85826460025972,548903.7476984087,197876.44894222912,2.9550554452940917e9,1.3731345213214638e9
0.00049,-1.0494939680987658,0.007127003243649757,178.7150551221052,30.137921440497852,550020.7359466322,200141.69765311255,3.0441535763262577e9,1.3948538236810572e9
0.0004799999999999995,-1.038291223809686,0.007296636603914968,183.22154964881437,29.711005890304722,556102.8092043106,184018.024827258,2.8920954518241577e9,1.1814195344355454e9
0.00046999999999999993,-1.0453328633044168,0.006956876419976644,179.7309467601923,29.36846359678058,542671.2670144525,189111.88272130737,2.890405586217828e9,1.2566321879128966e9
0.00046000000000000034,-1.0466860863152299,0.006885380099988793,173.29446334219915,28.566659464751837,518347.80638002447,184107.380900977,2.753111572227487e9,1.2311778516506295e9
0.0004499999999999999,-1.0385714940187591,0.006987032777622062,187.00621212741385,30.103663396322627,559475.8726612428,196836.08133272163,3.0397519279732924e9,1.289547357805806e9
0.0004399999999999994,-1.0338025109174867,0.00742139300382291,202.19615861661808,31.980408282897628,622900.9213637793,219172.6168062221,3.4674620769420767e9,1.5448312853930354e9
0.0004299999999999998,-1.031867375464615,0.007426959694597332,203.51882688501846,33.310237965627934,662893.3956579302,233195.28893661514,3.8204395218508143e9,1.6848195359064121e9
0.00042000000000000023,-1.032915559546104,0.007885432233928586,216.07673928808936,32.79251373718527,675703.293025558,219410.17134953794,3.67572903285997e9,1.5114799783933942e9
0.00041000000000000064,-1.0304613819836297,0.007599075693674465,210.29715155080424,29.933426022302115,605759.1692135257,181587.27021650423,2.986772181701169e9,1.130658558366939e9
0.0003999999999999993,-1.0346300308610863,0.007501004988994333,209.22738735827957,32.49630853995791,664531.000825611,218835.11925216808,3.6463417484226913e9,1.5104991281753075e9
0.0003899999999999997,-1.0344892229838074,0.0077229789368525115,211.8566005554175,32.32576822546727,667719.2812079478,211123.61832626624,3.544342127881571e9,1.4266205517436907e9
0.00038000000000000013,-1.0359214045760077,0.007739090776170256,222.2077183014846,34.03512496918988,725796.2341735712,225000.37452912232,3.9907229699182696e9,1.5198432132067003e9
0.00037000000000000054,-1.0345264121999371,0.007830210682092888,228.23357522644824,36.41265181794413,811773.266586905,238995.8228098671,4.526680945535832e9,1.587327068045284e9
0.0003600000000000001,-1.0291724532747124,0.00789505837909631,223.84196421117508,34.774778033412154,747704.928856223,228434.21595545474,4.1096863500512347e9,1.5425445961675184e9
0.0003499999999999996,-1.024448603328958,0.007711037325531448,226.36816862274003,36.31233964872391,799859.3198100588,248408.28417165866,4.645877516174636e9,1.7241436037550788e9
0.00034,-1.025817940579335,0.007976703850023992,234.54352874386612,38.9037932538166,880571.8918974337,273569.25420389394,5.295606857042594e9,1.9287036389339945e9
0.00033000000000000043,-1.0251828283707458,0.007896369127702486,232.46661059192814,38.793472645302,881384.0438798139,267175.7625685456,5.247313445434349e9,1.825490729879674e9
0.00031999999999999997,-1.0266214271539835,0.007885452705158244,235.5060805409479,39.75520825753272,896111.0306128425,277559.9379193529,5.439011127000941e9,1.9311142569194283e9
0.0003099999999999995,-1.021663622285203,0.007754284155726478,233.3223192748179,37.65754039770357,819671.1397551746,256730.47300804255,4.804309371930349e9,1.7570266536188476e9
0.0002999999999999999,-1.022506266940201,0.00765466835214864,232.9964990428549,39.16193590731595,868636.3116054694,275468.87176504516,5.305046102080659e9,1.9324102182115357e9
0.0002900000000000003,-1.0238827766237457,0.00755439655709123,229.01867915999898,37.25167884207083,803683.6231560102,256240.79982991738,4.735295779506204e9,1.7609475345881e9
0.00028000000000000073,-1.008615442383099,0.008000118486145269,245.68373133322825,36.76233153582257,835316.2753476833,237425.39480019585,4.535820568844929e9,1.5408658993765597e9
0.0002699999999999994,-1.0082218090524702,0.008291085928756483,263.60056322752934,37.65063684104951,911646.7910221032,240261.40250248724,4.824437333406301e9,1.544794653745008e9
0.0002599999999999998,-1.0010939916255217,0.00855462273785827,278.12400568897107,39.708427965581734,1.0040182431888867e6,259802.94812486318,5.397649637872933e9,1.744271766262054e9
0.0002500000000000002,-1.0013098822264144,0.008613296212890616,287.4072739052974,38.57833323053554,1.0195450330769519e6,242897.24782435206,5.338885984580679e9,1.5245222407971308e9
0.00024000000000000063,-1.0019969117986285,0.00840614786415638,286.63729169890854,38.79919381539676,1.0250952709190397e6,243280.94210004073,5.351257754650923e9,1.5227057004438822e9
0.0002299999999999993,-0.9997699044966724,0.008625946671234242,295.5671828077817,39.26730090354486,1.0610049042159826e6,241529.17599794408,5.439322698295526e9,1.4893007062268205e9
0.0002199999999999997,-0.9961843224979813,0.008724879305346473,301.9339305688536,39.47263987918075,1.0918958259717342e6,240023.91274392873,5.618501578201254e9,1.4490908641532211e9
0.00021000000000000012,-0.9947893943589434,0.008665126430904776,308.57346622709406,41.6272904091876,1.1486576491898894e6,259448.0384889088,6.084233278097719e9,1.5973984755000756e9
0.00020000000000000052,-0.990678042283089,0.009108961850823518,327.4880905148839,43.507181579155,1.2359961296726705e6,272741.2047185352,6.587308938023049e9,1.6785110946149566e9
0.0001899999999999992,-0.981753820676735,0.009603885538157768,352.38680886609353,43.12614753310543,1.261368428088117e6,254445.32646076757,6.241064287775104e9,1.4642628462576213e9
0.0001799999999999996,-0.9764936738426978,0.009923356732234687,381.05888348992846,46.012393472138115,1.411539529511901e6,279271.1627424257,7.057038092235984e9,1.6720031033135028e9
0.00017,-0.970861292106822,0.009915613416385322,387.4992541613205,46.401368628642096,1.4304549973011e6,281180.6762260993,7.227058331405201e9,1.6512511400090504e9
0.00016000000000000042,-0.9735339602554315,0.010211084992053192,397.5982471311037,48.31484149615957,1.5128117954370454e6,295977.5355709823,7.753245847454927e9,1.7479627500767634e9
0.00014999999999999996,-0.9664366168036264,0.010452488737554224,416.523324287433,51.79332021968267,1.7026100723389317e6,332446.50475364685,9.16198283821966e9,2.0486651955733125e9
0.0001399999999999995,-0.9652722426848259,0.010305800086126419,420.81021390544964,50.482479945481096,1.6757203109791176e6,313792.4999126636,8.739260143010286e9,1.8611592682520995e9
0.0001299999999999999,-0.9639837597106968,0.010499073911596029,440.61546857933143,51.8673458849065,1.7469286462060874e6,325474.52608092513,9.11363737926276e9,1.9608025238307626e9
0.00012000000000000031,-0.9625204858534087,0.010405385851962875,437.3552927861289,51.31655638856281,1.7436100798074838e6,314323.8570560986,8.96967564035866e9,1.8345984276721494e9
0.00011000000000000072,-0.9630069913169652,0.010320052267751675,443.80571217458646,51.092903821163496,1.8025804166134621e6,307357.9017521467,9.137413606149067e9,1.758659994940901e9
9.99999999999994e-5,-0.9575686057286056,0.010729692103234819,470.9883606877469,55.464973666919136,1.9904855464638283e6,340339.6456245866,1.0473619135745853e10,1.9757315683070931e9
8.99999999999998e-5,-0.9546083288103623,0.011000251872214385,464.4376421912008,52.69875917726808,1.8879334576738665e6,314267.5114651877,9.60556524401384e9,1.7621420649669373e9
8.000000000000021e-5,-0.9540538433144342,0.01111591544832746,486.1659346726544,56.272859475083344,2.0317938166865318e6,337260.94317769434,1.0512117932064142e10,1.8741285710645084e9
7.000000000000062e-5,-0.947378028337392,0.011463084152673464,504.5699420609573,57.24465821801694,2.112368753095458e6,345322.60973503155,1.090736520130834e10,1.9231707226045036e9
5.999999999999929e-5,-0.9466198421138535,0.01175029575562449,531.3121743888959,61.75635648089893,2.3497417273003305e6,390639.50524411997,1.2698722635983732e10,2.3007463953324456e9
4.99999999999997e-5,-0.9421894440195905,0.011724010785471405,537.9260511205372,62.08561375349224,2.431207907363044e6,388182.29539518984,1.3038483626272356e10,2.2366705597509155e9
4.0000000000000105e-5,-0.9361024804604562,0.012089940589273348,550.445762927223,62.31571149226083,2.4819124166986216e6,380112.72801772365,1.3167013114578072e10,2.1089544444395516e9
3.0000000000000512e-5,-0.9288884700309228,0.012503599982453956,604.3606087376241,67.75612664167477,2.820945286305746e6,425563.8466024396,1.5366449808040329e10,2.420937911345532e9
2.0000000000000052e-5,-0.9236644435320759,0.012885445107512215,631.4555788111325,69.48596957070438,2.958400115786035e6,426210.8625084185,1.5984875562041239e10,2.3192410535091906e9
9.999999999999593e-6,-0.9206341754759878,0.013267397418845367,652.104270749769,70.35924004278571,3.057097243681212e6,420647.6113672298,1.6177355341205742e10,2.2060906059306116e9
0.0,-0.9184118059276635,0.013592064222554788,687.8719934940536,70.28540206611001,3.145583646258501e6,404822.26384510443,1.5866752338558353e10,2.008829963963922e9
-9.999999999999593e-6,-0.9076102350198582,0.013718723942086994,722.5495276364754,74.35069783624121,3.473395489606825e6,432699.1521836989,1.8008132805503227e10,2.0964445533538394e9
-2.0000000000000052e-5,-0.9006123420625306,0.01367239896557873,722.3094278949621,73.86367494949256,3.403733556448919e6,425625.38296485366,1.7368617865713577e10,2.0255503016399975e9
-3.0000000000000512e-5,-0.9010567349091281,0.013859554931727842,719.3107129540496,73.66749758709766,3.386476692450929e6,425955.2501714614,1.7207167194820286e10,2.0446212041098096e9
-4.0000000000000105e-5,-0.9062375435833919,0.013742534830586224,724.2831254979488,73.1178503323985,3.366198249315958e6,416008.5220558478,1.6756391928994293e10,1.959976180283974e9
-4.99999999999997e-5,-0.8992774206099888,0.014089430243986076,743.0660950361918,75.08092706551267,3.507917694424951e6,427642.3282053448,1.7548635661723732e10,2.000443002509815e9
-6.000000000000016e-5,-0.8862189862513591,0.014338891431235012,770.6314699011858,75.07587007350085,3.5770454260330335e6,418289.2559989141,1.739465082347523e10,1.9052824895320764e9
-6.999999999999975e-5,-0.8839679988381498,0.014603086937629194,784.3545148381245,75.16547857683238,3.599891963929896e6,419371.5882181923,1.7247314340488605e10,1.936461404354769e9
-8.000000000000021e-5,-0.8832799245302003,0.014642412210497101,806.347327942664,75.50316831277661,3.69128229830156e6,412204.7213376024,1.7408712911440475e10,1.7761131413849478e9
-8.99999999999998e-5,-0.874841809497275,0.014972461232382049,834.600237238597,76.581119544174,3.787512696824765e6,420533.230941376,1.756650694513108e10,1.8131530075910485e9
-0.00010000000000000026,-0.8643477692172609,0.015380628370779597,875.3750135040293,81.72364735003013,4.100163854351373e6,459426.41279962903,1.96535314590361e10,2.011374423779642e9
-0.00010999999999999985,-0.855746638777102,0.015415349781428257,895.6406323232035,80.47612682604841,4.0971403414481063e6,430993.26499303995,1.876866072766001e10,1.7641242830908947e9
-0.00012000000000000031,-0.8547422691051981,0.015769167038995537,926.0277880293339,82.93022160198899,4.306249300279952e6,454503.40308179613,2.0106580590579395e10,1.9248273084438212e9
-0.0001299999999999999,-0.8568734870648168,0.015911185815946943,931.6127148078563,83.22661198127737,4.399812949873795e6,458088.70080756664,2.072431102103646e10,1.902980186029614e9
-0.0001399999999999995,-0.8512602211840592,0.015860852394090533,941.4530488300795,82.9099177324857,4.403692489532073e6,448692.1225856791,2.0388236009448246e10,1.8135019927286446e9
-0.00014999999999999996,-0.8414364257200494,0.015505335772047943,946.3336589943605,80.87696724406396,4.353805890453777e6,437184.8294530142,1.9757943757878056e10,1.7846541430684927e9
-0.00016000000000000042,-0.83754825324594,0.01538011847460281,949.6591668145617,81.09826335578087,4.402904616842749e6,433646.29215059365,2.0042830867236706e10,1.698571290486827e9
-0.00017,-0.8336460698109572,0.01599644412944433,1013.2625750373087,84.34577580151523,4.721822693291528e6,448814.1653147864,2.099249632122925e10,1.7234652201683385e9
-0.0001799999999999996,-0.827348283447835,0.01579788207156247,1023.3569749676841,83.9409673514705,4.691695912571234e6,443329.3662887136,2.0330239090320686e10,1.710124528131858e9
-0.00019000000000000006,-0.8269146086652424,0.015854208332583514,1004.4062402086989,82.01200828711562,4.586058238959585e6,427017.4462795996,1.9699139384321434e10,1.6409299224018447e9
-0.00019999999999999966,-0.8120682537855521,0.016416126903607383,1070.28483102974,84.86982234459504,4.939951802682176e6,437563.9451334733,2.112762716775634e10,1.5765531641250193e9
-0.00021000000000000012,-0.807015806709102,0.01639933891908471,1089.650887698569,83.18206066530968,4.931519787299065e6,419221.0920858935,2.0396807412868423e10,1.469652308202551e9
-0.0002199999999999997,-0.803185996131625,0.016556513870758776,1121.0289866642715,85.4173458529114,5.134032142402812e6,418734.71463356214,2.0821869098020103e10,1.3721163312293184e9
-0.00023000000000000017,-0.789615925115488,0.0167905617758136,1146.6042135643736,83.83365449650427,5.078251822059479e6,396393.47270143323,1.9493575735632553e10,1.2400313307924628e9
-0.00023999999999999976,-0.7809270605038595,0.017175540392962988,1186.396186741105,85.65847480883042,5.184678732716511e6,395208.02107098134,1.9137854881110943e10,1.2362588291974647e9
-0.0002500000000000002,-0.7632834586486414,0.01732526792155586,1228.56131572537,85.75879362496543,5.297725531319636e6,394476.92093148275,1.9053281379077534e10,1.3301119414563165e9
-0.0002599999999999998,-0.7667753302758323,0.017787126454715325,1274.7610379365688,87.34633731961745,5.502288666927529e6,393084.9466228568,1.909784723581618e10,1.3128099381299543e9
-0.0002700000000000003,-0.7477182523338306,0.018092590296998147,1301.1301297358802,87.26919498916808,5.472993639813758e6,380733.12020273216,1.809280160359234e10,1.264033567960433e9
-0.00027999999999999987,-0.7457387904779663,0.018405839386672687,1362.1334999172173,89.84188412191061,5.804944164208027e6,386167.27781045693,1.8681708045104294e10,1.3444022156897645e9
-0.0002900000000000003,-0.7433399083531136,0.018533865384518306,1361.8055230966281,87.74004954070742,5.696241898613214e6,368390.24522636755,1.7555867629512745e10,1.351427257631882e9
-0.0002999999999999999,-0.7338744179147876,0.018857771226433836,1409.5236099698702,89.64492215470763,5.86527081095292e6,372710.23746124207,1.739986641628849e10,1.3881037209315286e9
-0.0003100000000000004,-0.7249605797341961,0.018984831947878755,1461.798403463031,90.95839924021402,6.170826338898117e6,369772.89982938964,1.8139262251863064e10,1.4726300795345397e9
-0.00031999999999999997,-0.7104471691954665,0.01912220472892904,1475.558094737801,89.26834044169567,6.1371804456452625e6,349757.30842687626,1.7164453208728046e10,1.501304507074845e9
-0.00032999999999999956,-0.6880908913613919,0.019582078107852348,1525.870737809185,90.50609894621861,6.269106133707641e6,344076.7597018959,1.6628932568238054e10,1.5826298425398896e9
-0.00034,-0.6843638571242213,0.020336696086800794,1575.9854893147676,91.83481959174973,6.406455944720402e6,336145.37168749666,1.5846908960371454e10,1.6945525057848916e9
-0.0003500000000000005,-0.6753377985201188,0.02086432988272982,1660.2899565928478,94.85941251165163,6.828535232098577e6,341782.043505433,1.6529439522059229e10,1.8841551688349154e9
-0.0003600000000000001,-0.6635397472148422,0.020931079338690782,1687.8608403920723,93.60222143640217,6.864322662567902e6,332762.0216483408,1.5854419489696596e10,1.9674887365433962e9
-0.00036999999999999967,-0.6463343786176377,0.020859315396803853,1698.8365781547159,92.11889197996283,6.603558515260493e6,315354.35904878296,1.3160000273444914e10,2.0029305466589265e9
-0.00038000000000000013,-0.6337601057296764,0.021005269174785606,1717.2401933549254,91.06119667300176,6.536844691015583e6,295119.38637399283,1.1918488910813225e10,2.0848135794204278e9
-0.0003899999999999997,-0.6219419714215488,0.021619256048503573,1800.5045401481852,94.40264569580766,6.838924414772421e6,303799.6867584031,1.1276127990605534e10,2.321122143668161e9
-0.0004000000000000002,-0.6177984327010979,0.021979131555511774,1796.820079003985,92.90766699063674,6.688722823898945e6,285654.0061807597,1.00663186983574e10,2.328752353602298e9
-0.0004099999999999998,-0.6026601881549444,0.0220135564071777,1812.7560036136692,91.97135619196041,6.626589220209922e6,275270.3217301961,9.23895492852733e9,2.339909652852869e9
-0.00042000000000000023,-0.5865438505942692,0.022371651587498917,1870.7174378607538,94.0673138654311,6.835522621402241e6,277283.18407020386,8.922159924352217e9,2.489779138297866e9
-0.0004299999999999998,-0.5782532218907119,0.022676845798454224,1933.322127638667,96.97811865037721,7.098338544282176e6,275173.536879175,8.385416957297235e9,2.6985131395293407e9
-0.0004400000000000003,-0.5765066824690578,0.02296670668150164,1989.8020061552345,96.54851496098861,7.213922517867338e6,272185.3328543173,6.893108297826841e9,2.9241780538863616e9
-0.0004499999999999999,-0.5670802366812686,0.02317351286558325,2038.0893997130993,96.99736192303476,7.389185255122095e6,266287.9602717212,5.748560495367546e9,3.122355186473897e9
-0.00045999999999999947,-0.5522489081245309,0.023580816271099286,2074.6216104489054,95.40808873507983,7.24332941640822e6,254187.05537430747,3.492965761876148e9,3.1831412700463758e9
-0.00046999999999999993,-0.5429790604701228,0.023568277368673438,2087.5470182479803,95.99102068457219,7.161155972019305e6,254857.83835173387,2.166918622150125e9,3.20007955873571e9
-0.0004800000000000004,-0.5340586454375025,0.023897707108317782,2139.9536856928976,95.65835487794072,7.166487484848661e6,258093.39043491893,1.7795927119695234e8,3.3208203628904076e9
-0.00049,-0.5223830735502448,0.024077463996489062,2166.806130708012,94.72192554005748,7.258945733120577e6,239524.13047769375,-5.801031955877275e8,3.443161967168997e9
-0.0004999999999999996,-0.5039906285110246,0.024505231632187034,2210.45679370624,94.73205057651302,7.267242389631836e6,249769.5593820714,-2.075194112472372e9,3.545299103254325e9
-0.00051,-0.49377719321507885,0.025147383290602517,2284.5851223266263,94.21355163551236,7.200948721405275e6,246224.5861541196,-5.203489731539081e9,3.743704618583085e9
-0.0005200000000000005,-0.47343973681811224,0.025360812560273966,2326.745940712351,93.4414231627077,7.130539194121433e6,254648.81020058412,-7.521678854278495e9,3.854591950775462e9
-0.0005300000000000001,-0.46072581429588966,0.025789165374230816,2368.4501560284302,90.59147310554958,7.0699741466030525e6,240321.80980099205,-1.016198912647227e10,4.0212582659785614e9
-0.0005399999999999997,-0.45045873752328336,0.026223682662653697,2400.820882662911,92.38510462516997,7.144074520626598e6,251657.85132771402,-1.115416324690455e10,4.1429893898241796e9
-0.0005500000000000001,-0.43518089644420016,0.026172025584968728,2420.882211278432,89.2971459809547,6.88338678836608e6,263153.9583734816,-1.323575479940137e10,4.084010159193446e9
-0.0005600000000000006,-0.413261981288017,0.026714746431379832,2527.293813990416,90.09764685262985,7.13638853385076e6,273256.02420327475,-1.63613070420771e10,4.4281631367655115e9
-0.0005700000000000002,-0.40337778828696197,0.027227212889428778,2577.7826495629884,89.61482177694535,7.113768767589302e6,286781.2091687023,-1.8406909914255623e10,4.557843569492843e9
-0.0005799999999999998,-0.38795301502078683,0.02727067425465131,2580.9448674777045,88.76512378596806,6.979495923513745e6,287191.3889417451,-1.9334111519193565e10,4.49951792761271e9
-0.0005899999999999994,-0.3713978081585464,0.0272533580275866,2624.4278590548606,85.38130894964259,6.75510478648671e6,305912.9405478596,-2.2292637561461395e10,4.496027019379931e9
-0.0006000000000000007,-0.3617836873712068,0.027436608032827336,2677.6479420273877,85.96491136582907,6.856160217998082e6,312639.17361134104,-2.3955790636805565e10,4.598720171326306e9
-0.0006100000000000003,-0.34779161720989665,0.02782222846213202,2709.843173632439,83.39379550032564,6.77127514428262e6,326006.00385415537,-2.5853739155575024e10,4.585449278104034e9
-0.0006199999999999999,-0.3326236699544554,0.02758176388289714,2739.1883111370453,82.3000637022443,6.475185457821005e6,340834.9807905909,-2.8464902226284023e10,4.530985538386345e9
-0.0006299999999999995,-0.3175224461825071,0.027891967077774114,2758.7849630946475,81.86519494001881,6.309799404432323e6,353268.95993361465,-3.00322047211478e10,4.506072900949459e9
-0.0006399999999999999,-0.30635113890048143,0.027647238598556056,2707.468920771031,76.47135412235109,5.810011299394811e6,354057.7867331454,-3.046688408501476e10,4.1558157502907906e9
-0.0006500000000000004,-0.2834636073003603,0.027839508309719842,2761.0649186476535,76.39489017084303,5.78522607850423e6,373993.99704084964,-3.2492154783180855e10,4.1918054195799723e9
-0.00066,-0.2644683127707542,0.02814238667278087,2809.7620589214794,75.39908949105669,5.531943885619471e6,390945.0480557507,-3.564883444584366e10,4.236583298310918e9
-0.0006699999999999996,-0.247391507205335,0.028588641599450362,2880.592722490215,73.7599816364948,5.394884069328609e6,421411.94448398665,-3.9153848703523575e10,4.262788345119283e9
-0.0006799999999999992,-0.2350222917847501,0.028972600027150977,2902.973034083499,72.09500365411132,5.239458344108305e6,436809.8879389041,-4.0714621607621414e10,4.234344841728194e9
-0.0006900000000000005,-0.21279630039403083,0.029097380779316045,2926.8187445687595,69.87006607622487,5.010538489292622e6,455563.4093191798,-4.273670181704494e10,4.1418937323683043e9
-0.0007000000000000001,-0.1941514274759781,0.029204872576491698,2961.1143101638636,67.83769762943315,4.63918363197148e6,480337.21057611343,-4.539902021213788e10,3.9989543444620714e9
-0.0007099999999999997,-0.1789394294275194,0.02928789893186232,2973.1049511842816,65.73921608057266,4.384568160465449e6,485334.03357355885,-4.6678568128743034e10,3.8544284710749874e9
-0.0007199999999999993,-0.15400703503565374,0.02940595509858775,2985.5227484106613,63.022983805426385,3.9868502152725635e6,499123.04444200645,-4.825793610675616e10,3.6241682011073365e9
-0.0007300000000000006,-0.14635402429831673,0.029819181194944852,3023.532741408952,60.66979224687674,3.6487089046067377e6,518637.7935770793,-5.091674792894765e10,3.5186285806134e9
-0.0007400000000000002,-0.12402752111015458,0.029947131876133123,3072.8611389203156,60.41985668251662,3.325723527578318e6,543861.0363379591,-5.3634836636053955e10,3.4305333985082393e9
-0.0007499999999999998,-0.09839751548798192,0.030011969120020625,3074.3955140219364,58.03050434879655,2.978417743743281e6,549266.0995148225,-5.446448964391514e10,3.25371708182644e9
-0.0007599999999999994,-0.07491996092011233,0.02969529021861507,3045.369283737467,57.11831974445837,2.574706890260884e6,545993.149687842,-5.3963555330864876e10,3.0752254184824347e9
-0.0007700000000000007,-0.051043931475940864,0.02989854835165017,3040.5967347055675,54.218027524822425,2.221769467041984e6,555203.5454523839,-5.476420836158834e10,2.8566549304700503e9
-0.0007800000000000003,-0.033549577643053385,0.030131136390729268,3100.224170460023,51.96801187361067,1.8116351539513925e6,578659.8509880517,-5.7876620473857506e10,2.7125912519035907e9
-0.0007899999999999999,-0.0089750814346236,0.030101197171051104,3128.2345874402326,52.347837095094775,1.30257028802367e6,590318.240136319,-5.9373775228672966e10,2.649763453273626e9
-0.0007999999999999995,0.021236980662855887,0.03060833177553185,3146.5695353892625,52.16317454658481,814390.739405548,599371.8196825405,-6.034411350517631e10,2.561322943579122e9
-0.0008100000000000008,0.04345861807676874,0.0305202582176578,3160.561806652062,51.39336950149871,391342.18199555425,604358.986012414,-6.091808393884863e10,2.4948459534388056e9
-0.0008200000000000004,0.06094232736438092,0.030529877248461578,3190.358887762154,52.48324333494847,29922.03691919279,614347.2316636591,-6.251091743870539e10,2.549909696025437e9
-0.00083,0.08768328651416643,0.030637441479512518,3182.0664016045866,52.210183328885485,-409887.8289166761,615835.5619569091,-6.22856686292788e10,2.507319040181302e9
-0.0008399999999999996,0.10870195353224672,0.030488432231228272,3183.299218185464,53.38098254833386,-992962.0764812942,612552.7228443987,-6.2278751272796906e10,2.6165142781488256e9
-0.0008500000000000001,0.11945796438096842,0.030434930504623953,3164.005379409999,54.17927944375947,-1.3240699912113848e6,604653.0930110782,-6.0995954139749016e10,2.6945167972124805e9
-0.0008600000000000005,0.13511305482576083,0.030282047872702673,3118.860018314283,53.68190261942626,-1.7397231912897015e6,584384.604450256,-5.881431860814058e10,2.7075334486337647e9
-0.0008700000000000001,0.16335909747793476,0.030402786873698538,3129.8150545719545,54.3935816714029,-2.0644356732332432e6,588529.1520317523,-5.9186337990011635e10,2.8392188553985944e9
-0.0008799999999999997,0.18807468252560872,0.03023338737995732,3118.808168323355,55.58443484586438,-2.4027862075545527e6,580947.2625132805,-5.855314104554377e10,2.9811431573170166e9
-0.0008899999999999993,0.2112061516308775,0.030186679272360246,3138.0593636735075,59.39289024836983,-2.894264168175036e6,580982.2091844329,-5.847731003702196e10,3.2877724732998395e9
-0.0009000000000000006,0.23163111293471195,0.030202574559820478,3146.3601511365478,60.04877136486295,-3.2526199542287346e6,578821.2003177989,-5.859968855570089e10,3.436217387664566e9
-0.0009100000000000002,0.25743630098502407,0.030120646305502517,3152.9089384983536,62.89497424101785,-3.812139924492323e6,575488.014310526,-5.7536276854946815e10,3.69991780408938e9
-0.0009199999999999998,0.2705539156311434,0.030483245689249115,3166.2352115557364,63.4993194012264,-4.0238546408861117e6,574149.4485980094,-5.767150277348536e10,3.845986076990074e9
-0.0009299999999999994,0.2953784617723368,0.029865587735169452,3079.7709577459427,65.68268951066983,-4.37980662557518e6,543198.0344755364,-5.303085218652959e10,3.978508318817745e9
-0.0009399999999999999,0.3117203107233556,0.02991853262803417,3056.255392224588,66.94114863754191,-4.673296323472527e6,530334.0414851075,-5.090008326831677e10,4.079141134757019e9
-0.0009500000000000003,0.3314358747718235,0.03023458613826051,3068.3701063063386,68.13750321843212,-4.9756448312314665e6,531065.127291943,-5.0721906188166824e10,4.2753182849618373e9
-0.0009599999999999999,0.3507226069885721,0.03046095107212162,3092.2204901832065,69.77708442364492,-5.412909147661029e6,532643.8230002616,-5.076756699363993e10,4.539916984074272e9
-0.0009699999999999995,0.3687481263806644,0.029911651106913198,3034.765612584251,70.00252150535906,-5.511368875372587e6,517209.0415370906,-4.791668954606023e10,4.464177210081485e9
-0.00098,0.3794871871735333,0.029866523352492697,3011.2731844476716,70.81252416575315,-5.617602321863912e6,511865.71962065756,-4.6532322188993065e10,4.516689185656253e9
-0.0009900000000000004,0.3911178470021631,0.02976881597097565,3009.2521355985386,75.56824816336972,-6.0874216156517565e6,496681.990577194,-4.434557083991007e10,4.812142410939221e9
-0.001,0.40738260079167526,0.0295210716992714,2946.454739926931,76.59618338288739,-6.217644701932942e6,476576.7488015197,-4.092344790527425e10,4.764473282753274e9
-0.0010099999999999996,0.4280487372090917,0.029505260859718486,2920.8174457359846,79.7823150309364,-6.499698528710392e6,454629.15163399855,-3.829915208771453e10,4.8810794967414665e9
-0.00102,0.4453116651718731,0.029504978935726404,2883.1008726006653,81.76184566167956,-6.694538033251372e6,436159.3595128987,-3.611728109379815e10,4.94833508286203e9
-0.0010300000000000005,0.45890375462012295,0.02905347257291104,2830.478877773447,80.92417196507094,-6.843670566639493e6,418210.61328811647,-3.295371994505912e10,4.8319681339284525e9
-0.0010400000000000001,0.47620411334234525,0.02869191070130724,2801.720488050541,84.53913751281286,-7.097850388798446e6,397656.6196875125,-2.9836673831182262e10,4.870967958017307e9
-0.0010499999999999997,0.4966672852775109,0.028251873532977822,2729.8383552354767,87.46143896245195,-7.274648324121913e6,357947.8079056815,-2.584280359162949e10,4.860634144311236e9
-0.0010600000000000002,0.5196416372171717,0.027574940416962273,2674.6642416982177,89.746796237396,-7.572968060490296e6,334782.1788535159,-2.1864879475118305e10,4.869880441662609e9
-0.0010699999999999998,0.5384699048257726,0.027354692893916968,2628.2172676255577,91.99262471627597,-7.752343776926471e6,316895.4670873532,-1.886116612836188e10,4.871453074133259e9
-0.0010800000000000002,0.5465558683868897,0.027376263918117434,2588.7624188100463,93.8359218389176,-7.975915460438513e6,307933.4407379704,-1.562475904362116e10,4.816755673991987e9
-0.0010899999999999998,0.5714764890411067,0.027021962177056325,2559.69196827701,96.22677492375742,-8.237409946380064e6,294310.02357326203,-1.2766605384972586e10,4.815352172125887e9
-0.0011000000000000003,0.5921634372409968,0.026402739187464105,2437.3329386164733,96.83964051789714,-7.978917431136179e6,283812.5956124749,-8.965661182806616e9,4.460892257298646e9
-0.0011099999999999999,0.6195015706539986,0.02602316533198855,2348.449351489666,96.7512219941658,-7.908931846717378e6,287514.5457382635,-5.599102325408176e9,4.197534975645733e9
-0.0011200000000000003,0.6364398251057519,0.025336929315921932,2276.9929032824957,99.1572094331593,-7.949852977196293e6,286510.99079123157,-2.169813275601844e9,4.012275758719558e9
-0.00113,0.6586740682887614,0.02506385350382376,2228.402345501082,98.43083954986109,-7.929312042904102e6,277873.79113890696,-4.743953549868672e8,3.8753283132482204e9
-0.0011400000000000004,0.6771654820292127,0.024540264187693464,2185.5050284273625,101.28549871625862,-8.136040636706978e6,289665.25661425083,2.803346914166593e9,3.791280253450157e9
-0.00115,0.694337054296889,0.024147276194171254,2122.593466240118,103.22893918790733,-8.171664025154616e6,303008.5765841243,5.754190362803656e9,3.592540651028095e9
-0.0011600000000000004,0.7071447201956887,0.023775744215707547,2041.3617066492257,102.2630854214539,-7.946201845629855e6,295628.50896966073,7.5170170704679365e9,3.3346982614381623e9
-0.00117,0.7172727608724146,0.023381570822062964,2012.581473195885,102.34701481778418,-7.95946634389013e6,297488.3539012297,8.658536366591911e9,3.2584290832730107e9
-0.0011799999999999996,0.7367756025541483,0.022711867063051283,1927.3429014787241,102.08927127837144,-7.780805735157815e6,305742.42823552684,1.0455224215296864e10,3.0641875690877905e9
-0.00119,0.751711701542178,0.02272956109287494,1883.530500581969,102.24595014498782,-7.726529597686426e6,306564.79003510956,1.190662818298774e10,2.9389941425259194e9
-0.0011999999999999997,0.7724066047129229,0.022375665866560077,1808.7455506028139,103.81253725961751,-7.606636299008879e6,344167.3248889596,1.438813770367358e10,2.689718611616665e9
-0.0012100000000000001,0.7771527624369251,0.022241225178979092,1775.81990762534,105.14917012269693,-7.683956686645995e6,359473.62810676725,1.647702922106305e10,2.522237924392995e9
-0.0012199999999999997,0.7915348265392003,0.021927749432620255,1743.7582158357357,106.04794060941107,-7.694892000773934e6,370842.7156570617,1.7973810660374584e10,2.4318077485936294e9
-0.0012300000000000002,0.8060405275569277,0.021605591534867918,1667.7735145295603,105.00425521107441,-7.396189109200475e6,378127.452551848,1.8467226469505768e10,2.227459974339925e9
-0.0012399999999999998,0.818154331636085,0.021437133048955545,1606.302112708094,105.94561959881904,-7.311824417275658e6,398483.9269217189,2.0012369531078285e10,2.0559062921570342e9
-0.0012500000000000002,0.8356322291265466,0.02072478430987698,1526.4815147941426,102.56487030200243,-6.908995740782984e6,382468.6798483864,1.939420651995197e10,1.8371107663934784e9
-0.0012599999999999998,0.8465750642833897,0.020568543197442012,1465.02320110175,102.12724739274154,-6.72547956674195e6,392700.63625048695,2.0199170263945946e10,1.6755400945693407e9
-0.0012700000000000003,0.8637986688916574,0.02034761583970234,1442.875832527583,104.5731077018596,-6.8332416362609165e6,428818.50127589866,2.2314039979653473e10,1.6775917632651052e9
-0.0012799999999999999,0.8739264568534163,0.01984105869809816,1361.466624213588,101.00065180526825,-6.458921650778175e6,417726.64825308486,2.2005588930539764e10,1.519952566175017e9
-0.0012900000000000003,0.8786277853362986,0.01935740218572016,1288.782428662797,98.02677638665196,-6.106453721966747e6,413934.7911789766,2.15476574475531e10,1.3833191790573766e9
-0.0013,0.889369015687414,0.019158720248234264,1251.2328884356402,99.02080654591488,-6.029344176825458e6,441898.0172284602,2.2412490403268723e10,1.504606916407902e9
-0.0013100000000000004,0.9016432309611206,0.01875080917030633,1211.8233070610547,99.30912789098545,-5.990141251790407e6,462205.9866166424,2.3654039100756363e10,1.5612263396921265e9
-0.00132,0.9164709676035763,0.018391140840645647,1166.321157443597,98.2378562077305,-5.835972865010448e6,464027.899437197,2.3963182928176216e10,1.481472627380423e9
-0.0013299999999999996,0.9266769428515215,0.018199975931967906,1150.076205828231,99.90666137990289,-5.889689129232397e6,481706.44241039647,2.49160690744976e10,1.560673070450607e9
-0.00134,0.9378484231071353,0.01771929759217905,1097.9474840052285,95.7409945710567,-5.544869939811215e6,460818.4758549543,2.3553342836249405e10,1.5184516398146775e9
-0.0013500000000000005,0.9462765489239539,0.0172756406200785,1036.948486005914,93.48719653766261,-5.216311385944246e6,459447.8164456877,2.248973504232574e10,1.571481539644218e9
-0.00136,0.9567263889633542,0.016930098596043663,1001.3012034908578,92.41363218156879,-5.154878941319671e6,465365.0538874462,2.3210354652461227e10,1.657087406829298e9
-0.0013699999999999997,0.9640377751098592,0.016501536598395355,955.5600410499513,91.8575684277542,-4.996968031295003e6,471854.31862977124,2.326615315307548e10,1.6877971412915146e9
-0.0013800000000000002,0.9781362689004643,0.016138194771025936,893.2089852210112,89.01318839206326,-4.701307790455336e6,475169.57267608173,2.263502819752579e10,1.9159988363023882e9
-0.0013900000000000006,0.9829005247027958,0.015781128546233068,864.0534915444524,87.62517625898849,-4.511572185152132e6,472298.05138347583,2.1824472840593033e10,1.974855563421227e9
-0.0014000000000000002,0.9924308992530886,0.015199246760350178,819.1376012828591,83.47123376330748,-4.233491692093394e6,445348.1975707785,2.027340665100927e10,1.8871135378360834e9
-0.0014099999999999998,0.9946142735295775,0.014788236339245532,796.5807500978357,83.19219089310924,-4.180805170659549e6,456958.4789901555,2.0652434003466534e10,2.0596104648446681e9
-0.0014200000000000003,1.0019196506990982,0.014741978108607312,768.6406432978132,83.5387642476027,-4.0985724277345827e6,469385.6148680206,2.093442688173064e10,2.1022900287006524e9
-0.0014299999999999998,1.0064041083974662,0.014287049403227748,740.0418873460419,81.23711523219663,-3.9326538658153573e6,455605.0326423565,2.0157718081509426e10,2.0879433256319726e9
-0.0014400000000000003,1.0118286404868464,0.013658327855332855,687.1980792787621,77.65028534357805,-3.627455071410025e6,436816.35935805866,1.8704559759700623e10,2.0361445806690686e9
-0.00145,1.0242302848470037,0.01334059680161778,657.8867499141454,78.57831410206597,-3.5333455534051475e6,467340.7345276348,1.9046246052077927e10,2.378083795814691e9
-0.0014599999999999995,1.0363120396662457,0.012703646218524428,608.9781896022936,74.96514933660222,-3.2162984363986976e6,450720.4788166184,1.734152094901931e10,2.3951499849337087e9
-0.00147,1.0383777841355661,0.012694921236570605,587.8025422737489,73.63589222628946,-3.1603729846394667e6,440444.3052593231,1.7296858345497612e10,2.3389009660802803e9
-0.0014800000000000004,1.0428254355122673,0.012113647056786974,538.862955529953,68.93948104261916,-2.802870423700408e6,414018.9835962058,1.520977101650928e10,2.2720727013452225e9
-0.00149,1.0515525977787537,0.011863864820425911,499.4217654147506,66.50525639196002,-2.607733619640609e6,397743.9056296809,1.4239594920541822e10,2.1680936560637116e9
-0.0014999999999999996,1.0580595866698246,0.011414672208211392,462.44441067079356,62.97223939055734,-2.3600090911669238e6,378199.8755056317,1.2933276657221037e10,2.121973029689092e9
-0.00151,1.0675048531891393,0.011034435071045736,424.6597762681168,60.23085610529951,-2.1643572109682295e6,367176.09408436215,1.2117427544049248e10,2.138888910430607e9
-0.0015200000000000005,1.066690980298501,0.01055595819416264,409.2705052184075,59.70626299211979,-2.1080042884692224e6,373906.90750816284,1.2129907235776384e10,2.2428248938608193e9
-0.0015300000000000001,1.0757772909969108,0.010328359108319767,388.78461123242494,57.43492502069267,-1.9782617972148913e6,359490.17953222635,1.1293387332959711e10,2.182417695473463e9
-0.0015399999999999997,1.0743034210769955,0.010151412983649374,383.90367531440404,56.877379711838664,-1.9418381460250234e6,352390.1384181866,1.1084935215920307e10,2.0734364967279773e9
-0.0015499999999999993,1.081242570826739,0.009709545220144654,355.3439369725309,55.672850928862395,-1.834848817123472e6,359849.2345232327,1.0908431122362976e10,2.240818149273222e9
-0.0015600000000000006,1.0882206752626085,0.008906504177523259,312.80798100946396,49.12310896810736,-1.4938594475277972e6,303251.3881097641,8.457745883550918e9,1.8168420833382792e9
-0.0015700000000000002,1.0917869994859308,0.008573744623113465,286.62689318134676,47.11806461874273,-1.3797326444204245e6,295759.067698242,7.923420828735951e9,1.8063061977864447e9
-0.0015799999999999998,1.1030117663006145,0.007936765597813263,243.76233544029807,41.91808004531776,-1.095370144721177e6,267466.72274304763,6.206204968030907e9,1.7387146301000302e9
-0.0015899999999999994,1.100851728306589,0.007435241229026713,214.3568503972944,38.30505657303413,-920859.1551247304,243321.08574298004,5.210584612921011e9,1.556930782879838e9
-0.0016000000000000007,1.1112472412492158,0.0071538080584064145,188.49471744320562,36.624638234390396,-796288.7823436433,240461.6191480528,4.6742721571939535e9,1.6119934545071828e9
-0.0016100000000000003,1.119920870120436,0.006842439536995667,165.07265461660708,33.69084878695305,-685832.885996323,212563.92436731685,3.9218043995713687e9,1.3620544893872716e9
-0.00162,1.1193939509982263,0.0066873049777542255,165.08245386048904,35.63711041973492,-727970.1607252328,238805.51027700075,4.432884842844426e9,1.6188034270190115e9
-0.0016299999999999995,1.1213381816664305,0.0067175777580276395,164.8430293158534,35.70257818805078,-716932.7225351086,242655.052510594,4.401026799848073e9,1.6868249613481479e9
-0.0016400000000000008,1.1165712272397796,0.006864514252645718,163.61382116935437,33.695268666672916,-659860.6981463365,217185.30902479333,3.8769554705686264e9,1.426964089685064e9
-0.0016500000000000004,1.1211871555901698,0.00667824160919028,157.641808858101,34.53026808477613,-679761.602554264,234085.10729047103,4.16785679976891e9,1.6518232185186782e9
-0.00166,1.1241334248362578,0.006257520787007668,146.14367893451643,32.44046651256309,-616483.3936075529,214585.4129645073,3.756505657722249e9,1.4517309815210717e9
-0.0016699999999999996,1.1329322814263911,0.00621376251067245,141.92904555048005,30.338997777984726,-568415.7076523857,187392.1334204154,3.2754363018421764e9,1.1599929282901793e9
-0.0016799999999999992,1.1256097890768157,0.0061141480893381695,133.84290853969185,28.528042939976203,-510197.87739765155,169898.19081722127,2.856735034970684e9,1.0074744181922429e9
-0.0016900000000000005,1.1321840788903357,0.005694770657519061,120.36316336281999,26.210220552969105,-446017.49698944046,154419.35982682247,2.454482994917081e9,9.203522003780197e8
-0.0017000000000000001,1.126464218619302,0.005644379500974477,113.0445835208318,25.25437404540907,-393490.8338715596,171061.89193686913,2.307375214392867e9,1.253305880870533e9
-0.0017099999999999997,1.1299692408692612,0.005764317159871397,112.43607298544588,27.317732620321024,-433536.00248519366,191270.66157881447,2.7126385014146533e9,1.423698065007876e9
-0.0017199999999999993,1.1328371190461166,0.005550478697706321,112.5115254132413,27.352675126563792,-435756.35744715674,188514.55682881767,2.716622097168497e9,1.3515095245469902e9
-0.0017300000000000006,1.1330151335457912,0.0052791375233587285,106.85248254022994,26.146338778489437,-401432.62891628366,183469.09212219773,2.520655839637798e9,1.3382038470415285e9
-0.0017400000000000002,1.1380995802305094,0.005127283183826238,99.70810710776765,23.61790747149808,-341791.1555797472,161151.49929781444,2.0643955577887485e9,1.1388647150518057e9
-0.0017499999999999998,1.134365209188997,0.004928346522912759,87.64750558744758,20.25880791101791,-256803.30216321262,138203.3782840724,1.4927959101465654e9,9.946277460871168e8
-0.0017599999999999994,1.1373035201591843,0.004586787792504652,78.05041642901723,16.663643148003302,-192866.99567047515,100726.57655496591,9.985004439727751e8,6.34090229669691e8
-0.0017700000000000007,1.141994516266818,0.004573158231573901,76.40742511554785,16.086592412035557,-179533.03217460203,98240.41353584878,9.305704034329852e8,6.172672783807652e8
-0.0017800000000000003,1.1382457025890726,0.004498341752255463,73.00436571394734,16.61921299087878,-174652.85853717473,104966.26099228232,9.666236873321368e8,6.814010642343302e8
-0.00179,1.1366437256731825,0.004715703915039387,76.71517844369089,15.510053413992443,-166605.34921180762,92810.44067432338,8.409867499894071e8,5.783855562415239e8
-0.0017999999999999995,1.1436550705845354,0.004332471743396465,69.91135982750785,14.236586512155148,-151030.060685787,82134.91359406122,7.182612450869101e8,4.929969119140931e8
-0.00181,1.1431445512895888,0.004689056718568826,76.79808848784847,18.58629548266774,-204431.69176729285,130687.97659032344,1.2273569796985683e9,9.487896918650733e8
-0.0018200000000000004,1.141328796373101,0.004615193486769921,75.34482803447825,18.720511982987734,-199187.83180608184,137281.05966088115,1.24291811751709e9,1.0410437806500156e9
-0.00183,1.1457288486529238,0.00439197356705908,72.92614817292689,19.813656232015425,-207876.78870509402,154571.4095227119,1.3917584098194788e9,1.2424908370375922e9
-0.0018399999999999996,1.1473463771497336,0.004453226274611206,72.10353206319907,19.585037835194242,-196068.99927144765,159055.61935070576,1.3696803324425e9,1.3096389832570732e9
-0.00185,1.1458041838978432,0.0039004636333752067,60.31792853117399,14.244773331621982,-128174.00101022744,96006.96068605993,7.249432802422639e8,6.644653307535634e8
-0.0018600000000000005,1.1538553795917823,0.004065711078545296,60.37512878151522,16.270703858972517,-153206.29527773135,117504.83457383854,9.437122871181262e8,8.683361871551465e8
-0.0018700000000000001,1.1489152464713301,0.004067350245495778,61.14688572069,12.660980265199768,-105790.23531286675,83079.45852974182,5.690821328491591e8,5.504205320734164e8
-0.0018799999999999997,1.1428790137937417,0.004032998659869134,58.855411481642676,12.290970230244845,-105246.580019166,77611.13606903962,5.344572553418253e8,5.023503267249082e8
-0.0018900000000000002,1.142253648380768,0.00404771040776356,61.84477707088833,13.226583523789204,-113541.21508841627,86488.23438164017,6.103076693799555e8,5.799358816014514e8
-0.0019000000000000006,1.1508956008811435,0.003924635833433295,57.45662346095225,11.897068226040195,-100504.94240075204,72968.77401278494,5.030487163849097e8,4.5888050892665255e8
-0.0019100000000000002,1.1521095662967844,0.0038218185484899876,56.34444685964997,8.97252540432696,-74005.35883825766,42923.17035478407,2.7023377219107485e8,2.2080491820300055e8
-0.0019199999999999998,1.1518484988010445,0.0037183238165602425,52.21208533629032,5.153101777128757,-41873.51558982891,14920.264785428692,8.381278719185996e7,4.78857764796318e7
-0.0019299999999999994,1.1456482253906537,0.0036383194537936633,51.56188062538656,4.541699927256363,-35987.343776455426,11965.148062371525,6.085880235584159e7,3.66827526324334e7
-0.0019399999999999999,1.1437076640390471,0.003742978572119914,53.31931922187767,5.741733418308153,-44823.758147560475,20191.72356248509,1.0498882163868359e8,7.87202229562415e7
-0.0019500000000000003,1.1456960179797782,0.0037530454802072385,52.04534565836689,4.205363264180533,-30010.177363373157,9985.282337789837,4.461910911953752e7,2.7539341142248966e7
-0.00196,1.149693309674637,0.0036601034699955404,48.411130891054626,3.6015409043352715,-27105.833948679145,6099.977814363742,3.073274431460628e7,1.167944326261676e7
-0.0019699999999999995,1.1537453609781858,0.0036990734034721014,45.67689103128317,3.6311347000256964,-24041.19974094036,7128.026894624849,2.941397108884381e7,1.76585759519992e7
-0.00198,1.1547400448173297,0.0035046452837569184,44.969802536145615,3.191258919016297,-23426.939051510384,5275.9431265021285,2.6089178668967832e7,9.788440829772143e6
-0.0019900000000000004,1.1535603324863875,0.003496845067845225,48.07969838708115,4.194679851146341,-31088.033318438374,10256.903253004584,4.9797039077142395e7,2.9452880853240326e7
-0.002,1.1529024203633653,0.0036091958306503817,47.51210876313924,3.5523241125807616,-26422.193351685804,5634.436046592592,2.8565222249568786e7,1.0327157034263805e7
-0.0020099999999999996,1.1546806383698014,0.0036412787267450218,45.806021929426635,4.023385253911582,-30095.618378741776,8424.84310009654,4.454984547576527e7,1.9599621082720842e7
-0.00202,1.1564043974745624,0.003536563410470034,45.22490157306736,3.9286519215270412,-28008.671533559376,7211.390424541022,3.979099905003581e7,1.4127004636427373e7
-0.0020300000000000006,1.1538326011243172,0.0033865954216683106,41.069135295279395,2.5200988574052055,-16114.099753542283,2964.996453242519,1.1132369028354513e7,3.841612442081512e6
-0.00204,1.1616010808559518,0.0035368246766861694,41.96707278713317,3.086538301094433,-19942.437087082453,4423.544401201615,2.060343739670076e7,6.9772402074946165e6
-0.0020499999999999997,1.1563972087908938,0.0035040064549042814,45.0761206895893,3.076834933332148,-20995.823768933595,4580.429404313986,1.9150841356209803e7,7.965355556404458e6
-0.00206,1.161511229513004,0.003350662065273602,40.16673977172941,2.6339522164454077,-16706.698806915847,3488.2613834302865,1.3474920578428103e7,5.370541362126496e6
-0.00207,1.1584561023083444,0.003476319682814213,42.89166081310396,3.349149558078221,-22809.907338464887,6335.999093802992,2.77756057526647e7,1.4351385010583093e7
-0.0020800000000000003,1.1563418038069473,0.0034525112899036563,42.46359159918303,2.7180803338022423,-17482.186365431397,3375.7995506195757,1.3714277931664037e7,4.510390332657201e6
-0.00209,1.1631745963205928,0.003241611848180301,38.24796990984814,2.3449317576338866,-13246.723179546234,2683.582009485501,8.35456353973238e6,3.553551230739259e6
-0.0021000000000000003,1.1588469795588099,0.0033888381464697976,43.33772648752229,2.737060631340729,-18086.86849320929,3561.0463138803134,1.3243406545387195e7,5.524045410652385e6
-0.00211,1.1582891532610156,0.0032594739706352047,38.74442780010269,2.465141825243024,-11754.576542352086,3448.361005610826,9.22257575882996e6,6.188001208185241e6
-0.0021200000000000004,1.1584209841361415,0.0031509118043492996,38.004174544468654,2.5712533442488663,-13228.12864505373,4160.630634066806,1.213747656508086e7,7.996634860872003e6
-0.00213,1.1629421981825174,0.0035305101804777813,41.760114287975256,3.6496444028396167,-22965.777567657788,8089.321641010708,3.2355230917270325e7,2.176551262332144e7
-0.0021400000000000004,1.1615168732759849,0.0034842558939660226,40.430008115026745,2.8519626584005464,-18597.453969802395,4158.026689961047,1.7454974510262463e7,6.927820914831805e6
-0.00215,1.1612321003835744,0.003701582832831555,46.756727466007405,3.2214084394630578,-24315.08583952508,3993.6683600228475,2.066868265813227e7,5.196846884948366e6
-0.0021600000000000005,1.1591061880172535,0.0033704296465497784,40.53919717589228,2.743062248713447,-16989.958541238477,4024.646811336537,1.3894304106417084e7,7.512346428181753e6
-0.00217,1.15849768778593,0.003471533268641181,40.25263453701978,2.147372044404365,-12442.50496367738,1994.4477492483745,4.778508674233066e6,2.2802532110434654e6
-0.0021799999999999996,1.166350139518676,0.0034158816396632863,43.35837626977727,2.786280772173562,-20200.182837127122,3228.7587054122105,1.591188405926291e7,3.9400057693655062e6
-0.00219,1.1649513389855706,0.003427970083699915,43.26295174001555,3.344286892723912,-24093.917751790177,6137.740257231988,2.990860880455399e7,1.3508642252089385e7
-0.0021999999999999997,1.1604314196621586,0.0033401789475945064,42.21207663367757,2.4490744972960536,-15988.966704697907,3546.345787975496,1.1944015846000362e7,6.2400229253729e6
-0.00221,1.1616271566849208,0.00334541159228226,39.1839995192103,2.7065607080586607,-15836.151661321823,3999.862751671644,1.4619670264580078e7,7.319836816971396e6
-0.0022199999999999998,1.1667307695854594,0.0032638913069060445,41.272074014344575,2.772470764056248,-18650.181260467005,4085.850248849654,1.7304382878746416e7,6.829519454629684e6
-0.00223,1.1646516411768826,0.0033681494262282246,39.007208007119296,2.5885977720342823,-16753.157593567037,3321.171682212125,1.4407671432842458e7,4.595280873576479e6
-0.00224,1.165722038189326,0.003123860215381554,37.009987916749296,2.3801703195947645,-13764.426233815939,3404.1862528984384,1.1591252652097939e7,6.160182808046261e6
-0.0022500000000000003,1.1689760586359446,0.0030661850705575727,35.728700620677756,2.06191780771856,-11121.179460178735,2123.317780612116,6.190619748431528e6,2.5833420384892267e6
-0.00226,1.1658148445464325,0.0031158114268048185,35.30291631738298,1.8650653272734294,-9162.597647280061,1518.5102672905823,3.4478631540707317e6,1.3497717343710384e6
-0.0022700000000000003,1.1656807957746282,0.0030462159570740486,34.27056467682966,1.974957140138419,-10184.725941175462,1722.5062074359466,5.639336572679589e6,1.702831286890223e6
-0.00228,1.1721889149792315,0.0030771676360331927,34.119635326639866,1.9106297869368705,-9224.689774318886,1550.746103776428,4.298667854568386e6,1.315501188834112e6
-0.0022899999999999995,1.175475283018648,0.0030225553787703047,34.92859658564544,2.2055772575856807,-12328.678115214221,2818.5461542115877,9.472073311819997e6,4.482108844849695e6
-0.0023,1.1699941232494455,0.0031129587428998374,37.650170397995666,2.6096733138443753,-15630.964122053447,4216.058035766761,1.557373287905716e7,7.8196068885035375e6
-0.0023100000000000004,1.16869803534398,0.0032438724713741824,37.32311276001053,2.167579907011419,-13370.890493276027,2267.337670611676,7.276909270471031e6,2.6643718093273495e6
-0.00232,1.1668314889849376,0.0031630610500162854,36.97540504667676,2.1838703850528938,-13688.92569151132,2207.162746930341,8.265117468307955e6,2.279145369243883e6
-0.0023299999999999996,1.166472070738906,0.0033108139609757553,37.66303152947438,2.2608205912887267,-13599.71863755236,2179.856095224781,7.8617939999983255e6,2.1773334186291965e6
-0.00234,1.1691401231117133,0.003370834022827749,38.41839877266478,2.38155303432166,-13759.934356296313,2845.4448515305185,8.754384124642633e6,4.324301009865235e6
-0.0023500000000000005,1.1714597187710858,0.0030489701689502624,34.8016860500119,2.1157078795185598,-11937.808868882516,2147.489301774629,7.548223521662513e6,2.453880910862234e6
-0.00236,1.1680556776079398,0.00325289736923172,37.640782113513986,2.3254063448541333,-13160.945162867993,2430.749247881815,8.948143624715576e6,2.726629680448224e6
-0.0023699999999999997,1.167833963379153,0.00318378083723826,35.73828963788717,2.0707686303848662,-11296.026251069756,2267.334585974226,6.068238621588915e6,3.1411460695435917e6
-0.00238,1.1720440500563318,0.0031383619616428813,33.49180521851243,1.754566533355647,-9067.031405728258,1351.6629963783207,2.9889148750832533e6,1.0766159936572823e6
-0.0023900000000000006,1.1689920740285964,0.003169700891135774,36.004032950274144,1.9713503832938823,-10923.140898397904,1705.2844625775542,4.417821776195111e6,1.7104764392982824e6
-0.0024000000000000002,1.1734701856223075,0.003015678322590257,35.325420569220825,2.355148302078975,-13596.42796602862,3396.6194056391864,1.204084098836337e7,5.6722842792341625e6
-0.00241,1.1758239465409916,0.0029917050450695842,33.76569796150529,2.032511620353413,-12194.516469970811,2236.843941839748,7.5196051183339935e6,3.1596342823819895e6
-0.0024199999999999994,1.1716301168437722,0.0032592040541140023,37.568821474880096,2.332606219197438,-14715.127637040232,2331.385674899365,9.308390737759257e6,2.4624681488712486e6
-0.00243,1.1767321450674364,0.0032138142206600668,35.85771374742855,1.848092483191011,-9913.103158476428,1518.3304595288143,3.2068538487019273e6,1.4843567971568743e6
-0.0024400000000000003,1.1760642897372249,0.0031152350605689783,33.169177198982325,1.9241079677651787,-9758.244468593044,1867.8267897714527,4.880347429875485e6,2.0716003293520832e6
-0.00245,1.177706455512077,0.0030161297069281477,33.12053727118832,1.7604370635934192,-8414.96710855564,1435.59229317858,3.2997399425517116e6,1.2161826773921729e6
-0.0024599999999999995,1.1758967768738153,0.0029959272139130403,32.13361698628674,1.6826368536968668,-7101.80029471601,1203.1684900619225,2.261934409059277e6,970499.2888017846
-0.00247,1.1773802927043533,0.00305833104053104,32.482068861794176,1.8716475213592174,-9636.52005131777,1645.7206228952175,4.429680571498448e6,1.6590712332859545e6
-0.0024800000000000004,1.1791633234954921,0.002910617683095729,31.2423556845976,1.8017426960211687,-8042.496367218916,1742.7532679008837,3.9818278882644773e6,2.0298858179270653e6
-0.00249,1.1797557010616075,0.0031321081325598817,36.19387385696083,2.1903880412740544,-12572.239943073251,2636.5959001197316,9.028385341382578e6,3.8946194674549843e6
-0.0024999999999999996,1.1719308974231701,0.0031980964271807752,35.43031895910095,2.2792802829471075,-13150.59363482957,2899.315077198231,1.045065297971348e7,4.358550304767527e6
-0.00251,1.1803733326827128,0.0031387418002116947,33.141014067066514,2.058299387277451,-10774.226374575954,2273.7190402983483,6.1567916827574475e6,3.3597014962686757e6
-0.0025200000000000005,1.172443332453345,0.0032371992000531035,35.340583122053744,2.121353380308291,-10682.838060235414,2122.652395406076,6.29857995728463e6,2.3252803605293795e6
-0.00253,1.1750084820824944,0.0031992074753909613,36.9691641228423,2.229715072372101,-14233.300037111665,2176.1195739072305,8.204918982700978e6,2.353773489385146e6
-0.0025399999999999997,1.178184883443804,0.0030211013401281587,34.10579715920253,2.6137197841687616,-13982.213638567559,4306.005330848962,1.4882070138708867e7,8.747617638371672e6
-0.0025499999999999993,1.17472544540033,0.0032369446005099086,36.13169147423695,2.2533675353872034,-13109.336746932475,2295.618154884177,8.276571929410165e6,2.514913848157062e6
-0.0025600000000000006,1.1736893942881645,0.0030554133325591186,32.6200960970591,1.839905689388331,-8602.799345421306,1743.9252892316817,4.1755247837272e6,1.8108253412213598e6
-0.0025700000000000002,1.181777186345334,0.002866843622339518,30.137884431737202,2.1705805334602872,-9913.819390478748,4167.418408889446,1.0838471320966179e7,9.525014238046871e6
-0.00258,1.1775779437000207,0.00305446670200188,35.95272073698197,1.9382461111249505,-11101.794024201157,2174.65890876967,6.085723145045453e6,2.9036316483207936e6
-0.0025899999999999994,1.1777775213828157,0.0031690119043210545,36.193387443675526,2.572750058547454,-15517.65772676712,3381.8733031861275,1.3505073622200428e7,4.934145187553862e6
-0.0026000000000000007,1.1746839639131423,0.0033506702148328156,38.599804390808494,2.3737171250900544,-14229.089810718902,2453.0334610897885,9.347748678981671e6,2.591412610265968e6
-0.0026100000000000003,1.1780086728609127,0.0031536297982330264,34.636747295037786,2.1792863657184545,-11618.20117854533,2485.968755608192,8.299410740895935e6,3.433861677479894e6
-0.00262,1.182338493038457,0.0029755341960412394,31.681197501877534,2.221223206576142,-11942.728107193525,2581.521806429018,9.624608709464293e6,3.4464051132785673e6
-0.0026299999999999995,1.1844570740532105,0.0028892330295421285,31.565330923287128,1.993045349611441,-10182.30427633375,2004.139957197411,7.274997803614824e6,2.049451641960815e6
-0.002640000000000001,1.1819498402148774,0.003086037227427816,35.06718248910735,2.607338091052707,-15310.812097269678,4077.2667318574436,1.5900720759613147e7,7.295657690586883e6
-0.0026500000000000004,1.181927966330612,0.0029665294539891456,32.655664802484594,2.114104896499976,-10836.384348469426,2310.911522028891,8.089584284982691e6,2.7883052177182254e6
-0.00266,1.1834066859034837,0.0029524965611085795,31.295425849764367,2.1169568471674753,-11668.226080070332,2361.9863356625965,9.112250748531543e6,2.689948757853306e6
-0.0026699999999999996,1.184726173087054,0.0028067293966653906,30.38122337103823,1.7436590579381823,-8602.459153429238,1650.0215839432528,4.844693635589275e6,1.5945420736922822e6
-0.0026799999999999992,1.18447155527711,0.0026991786156964673,29.54256584106311,1.8091307297083206,-8788.338310432759,1968.7290471791327,5.817121818137137e6,2.5848850263071167e6
-0.0026900000000000006,1.1838644626339185,0.00308179514410313,32.95033451768766,1.8970363480409729,-10482.874837923777,1740.1069366236327,5.197659155827976e6,1.7318959818715292e6
-0.0027,1.1792407560737768,0.003052100565484927,31.83326374757257,1.9656176133987282,-10772.836380667426,2279.4629950045596,7.1636429640176315e6,3.1434559001009134e6
-0.0027099999999999997,1.1861458269009897,0.0031267036065397995,31.864967386764526,1.850964534752341,-8658.420861093997,1780.473771497632,5.005432243512114e6,2.0483627814816106e6
-0.0027199999999999993,1.1809296096365618,0.0030878093702603575,36.03385098028588,2.343028808198357,-13540.411981282405,2901.817353531624,1.1113323280366294e7,4.062838953166598e6
-0.0027300000000000007,1.1820202390628671,0.0028672067514728633,31.40090036513902,1.611056639951464,-7138.112910054429,1295.1925794287577,2.5566812823223197e6,1.1671793411801609e6
-0.0027400000000000002,1.1811834758315374,0.0028228510268225914,28.91552842562565,1.616717879374946,-6835.1516185207365,1197.6858898969474,2.3101313448701627e6,1.0302086786689096e6
-0.00275,1.1846198595020523,0.0027714893543456065,27.93088655718955,1.6877475651645464,-7701.856877891403,1557.1912854803288,4.08727248733331e6,1.7457385961439712e6
-0.0027599999999999994,1.1936788610461833,0.002722814217041481,26.489246963286163,1.4303248714886028,-5848.350718834338,1111.125288300333,2.846242125906524e6,880326.5170176448
-0.0027700000000000008,1.1855065723606522,0.0027571096543606956,26.455944826201073,1.3798848052324761,-5704.822675520368,1055.0968171073337,2.107406923092775e6,936310.1745308251
-0.0027800000000000004,1.1883947542364102,0.0027481875565039974,28.472545783674768,1.6297682991791909,-7776.45020471482,1279.5814934219584,3.8065302493161913e6,1.0454984645670505e6
-0.00279,1.183512343759223,0.002859565143984851,29.9403196004554,1.6671470564809834,-7563.889715280469,1358.2987911990958,3.3069065085860835e6,1.2882016222845304e6
-0.0027999999999999995,1.1854977717138937,0.002995146233331018,33.70209965167117,1.885116786116583,-9847.521807603704,1613.0284609404432,4.933613012570464e6,1.3870745154382905e6
-0.00281,1.18609110324802,0.002814185424054547,28.619955653187432,1.2571589793369218,-3681.4062586652294,671.4565140553578,-154560.30246245614,379700.82390838314
-0.0028200000000000005,1.1875588988751271,0.002778750172555085,28.346574089043646,1.54526595760973,-6937.98963549411,1137.75284146996,2.343507009761352e6,881211.8267158469
-0.00283,1.1899966368265786,0.003022329250445219,31.788140663321485,2.5964316711431823,-13856.949352783115,4752.482147375327,1.730814170532518e7,1.005247993165045e7
-0.0028399999999999996,1.1850155095900892,0.002940714903974539,32.871368962865844,2.2489661040412052,-12201.676909844939,3070.8208154721374,1.0817911068103045e7,4.951777084554223e6
-0.002850000000000001,1.18332361039419,0.0028564440358967193,29.940283479158747,1.5449807584158395,-6522.749247624052,1043.4750367904899,2.0355517772193258e6,716464.1711422936
-0.0028600000000000006,1.1861996829557944,0.002942313642050709,30.85583616920442,1.660508814205365,-7075.684796505952,1376.4897190170132,2.965628511154089e6,1.3392417871678725e6
-0.00287,1.183085863395004,0.0028994016759118836,31.48871038696167,1.8348369153886412,-9640.82391421272,1661.4896957522444,5.170631486712256e6,1.6717039207542564e6
-0.0028799999999999997,1.18495196150072,0.002926892093235181,32.81063206263048,2.2860174054274864,-13219.59950359999,2917.1597236118378,1.0836753317362074e7,4.207396287032195e6
-0.002890000000000001,1.1876113525754781,0.0028634033608795867,29.978947483472613,1.728076636485514,-8468.394320851292,1392.552801131189,4.336120322362419e6,1.1902906999323987e6
-0.0029000000000000007,1.1891914094561715,0.0028433093922172726,30.240501968470415,1.7734701499523773,-8440.664969398633,1615.4224276230323,4.194282614020173e6,1.6195384424803613e6
-0.0029100000000000003,1.1880113429318877,0.0027171512602127937,28.928902111925105,1.6235809201937497,-7666.50937405372,1455.9825638286525,3.5546691665994143e6,1.4944548804380991e6
-0.00292,1.1868133026441035,0.0027658561329336946,28.79048340024484,1.4989287176274937,-6119.0770097836175,1152.087284519468,2.0954460586600837e6,1.0133060711540615e6
-0.002930000000000001,1.1875960912810064,0.002877583706538518,28.344507488020277,1.7601940523515582,-8553.126197774736,1732.8882148746409,5.016383494874487e6,2.147454530032213e6
-0.0029400000000000008,1.187091596331659,0.0028144904530034063,30.17642023259492,1.5471459620836479,-7555.455883816836,1228.2473587392064,2.8427785211033993e6,1.0884496585458245e6
-0.0029500000000000004,1.1880470155387246,0.0028231043626988305,29.002821024319324,1.6123318546651497,-7654.174976083457,1177.6360386528656,3.1907342368306075e6,910208.6833212211
-0.00296,1.1962804499102304,0.0027994841076668174,27.82026987883729,1.4199793610149742,-5689.769129923951,1037.6860633035467,1.6664435227735129e6,863243.5099582011
-0.0029699999999999996,1.1874195524706042,0.0028048291706919545,27.739105045524482,1.4582046361109269,-5960.591093618751,1040.982432037309,2.0148871067480035e6,779658.8004395998
-0.002980000000000001,1.1890800688360694,0.002817195008581608,29.907525298057084,1.5506705767938422,-7518.69959008817,1158.8595891709679,2.2361621625041626e6,881837.3930604137
-0.0029900000000000005,1.1862162863813217,0.0027791959923984056,30.032282391026257,1.5770959442770258,-7855.265954847568,1475.4572985277755,3.614230378365385e6,1.6193165493928492e6
-0.003,1.1930705017367684,0.00277184522385524,28.902259625497805,1.800303491825739,-8754.58333007171,2171.6965311073627,6.0499224163519535e6,3.2535377872075425e6
-0.0030099999999999997,1.1951505073279176,0.002750168530824388,26.442808866826457,1.3668788482123073,-6617.480709179576,1020.5717613390229,2.383381474995261e6,788952.957597519
-0.0030199999999999992,1.1911930385520915,0.002720381688777214,26.051253450153204,1.5218992205172714,-5892.118528465583,1488.6158161610686,3.4653710030548773e6,1.8196105251461158e6
-0.003029999999999999,1.1912659766537608,0.0029082159874695684,28.499766796976647,1.4489953270539138,-6716.806322695094,980.0077719752804,1.889506788758479e6,712423.3965700817
-0.00304,1.1966039660935583,0.0026731813039366746,25.170745172732456,1.4195310709573075,-5276.972707502458,1034.6293750879408,2.1749836741751153e6,890749.4455051854
-0.0030499999999999998,1.1928695253461203,0.0029324620803253374,29.778034298866313,1.7813456946079511,-7690.666180093301,1829.7150812493755,4.569409624613807e6,2.3082503711059005e6
-0.003060000000000001,1.1966802510469978,0.0026553610270177008,28.180647874874918,1.4456863569485199,-5978.115712431427,1211.910880455955,2.0470108872956564e6,1.2153349077740845e6
-0.0030700000000000007,1.195899097104792,0.002527478478941326,24.97235657290036,1.4282716357760321,-5409.599170141631,1308.077956560271,3.125199541037933e6,1.5150769480517388e6
-0.0030800000000000003,1.1932969828880238,0.0028016709206300427,28.142737732681127,1.721920563439833,-8431.721659858315,1663.0191817302532,4.924770709612697e6,1.8323939429023173e6
-0.00309,1.191696597541081,0.0027772648831892975,27.64173141354609,1.6147590805336263,-8174.251980330516,1352.245076407647,4.285331018640927e6,1.2067485320601184e6
-0.0030999999999999995,1.1969788931795398,0.00265880637458855,26.400674925363482,1.3128511006637575,-6066.3765755501845,927.6307790181996,1.7011432513974172e6,703701.0751925304
-0.003109999999999999,1.1973370288966372,0.0027123488830769244,28.839733813079818,2.023837279453668,-10453.823984154387,2776.916184300227,9.637456414470198e6,4.340059302456806e6
-0.0031200000000000004,1.194052985384965,0.0027887854744792356,27.787805898151717,1.9291655242011556,-7866.834054130595,3013.5879507363825,8.65403325361163e6,5.656314137688126e6
-0.00313,1.1927913812211834,0.0028658209681772027,28.933224616581324,1.59316682123865,-7798.299387646561,1549.4916619769967,3.976020888689213e6,1.9215798275115124e6
-0.0031400000000000013,1.192399805789524,0.002821426189245774,31.540699719846064,2.059219263871447,-11768.33712969797,2633.015974597105,8.986657050413119e6,4.292137494241323e6
-0.003150000000000001,1.1984463738969668,0.002634583052887848,25.539987772949186,1.3150105418130933,-4812.303309304216,1007.0640055174867,1.8433239948053444e6,905034.98855448
-0.0031600000000000005,1.1921177160831662,0.00287867678746406,28.94187847483528,1.6455539379700077,-8152.261503781039,1632.3381977260296,3.899519880982553e6,2.055373734545255e6
-0.00317,1.1960193541697481,0.0027467374791558525,27.4767018764477,1.5973463440343436,-7321.174865299274,1278.3086375547018,3.5721518538673497e6,1.0575470216659338e6
-0.0031799999999999997,1.195107979832487,0.0028757707320321005,30.695950702213892,1.8003966931961295,-9713.02035311954,1706.9588565834065,5.7511725561653655e6,1.7458571747250855e6
-0.0031899999999999993,1.1961950617533939,0.0026485776186344935,28.05831801429407,1.5847437169296028,-7215.724812545278,1491.0572927456528,3.7413281692132307e6,1.6032765388057223e6
-0.003199999999999999,1.194309328038271,0.002639530123325529,26.930961796854646,1.3131656907686666,-5203.301472543045,852.1357944030589,1.5032267899709467e6,574181.3078250637
-0.00321,1.1932502900901327,0.0028156484368349857,29.46031777643572,1.6712960188439003,-8134.177428288799,1491.1128215334143,3.868712585006796e6,1.4848962803719514e6
-0.0032199999999999998,1.1960476014232795,0.0028573260717371543,29.03470145413957,2.1100986657471763,-9804.000475188632,3090.1453138085185,9.670513668472392e6,5.674856879343222e6
-0.003230000000000001,1.1955290844588424,0.002933799422278423,29.299134433397327,1.6058542568642507,-7493.98556997833,1282.0808369384608,3.5307712285253373e6,1.0065881116636371e6
-0.0032400000000000007,1.1997945393335885,0.002751287528738495,28.708608161338475,1.678001092044861,-8804.919045765222,1478.746363083135,4.760161119929103e6,1.4271248950015458e6
-0.0032500000000000003,1.1988817712454796,0.0027497828050518586,26.813248327272813,1.5728169672021597,-7136.154923749228,1397.530992303533,3.462004768441348e6,1.397329675970097e6
-0.00326,1.2013501645401048,0.0025234232377894677,25.10136600546051,1.3625294210773977,-5569.342719425989,1029.787129985176,2.0843488243081104e6,914795.4523077676
-0.0032699999999999995,1.199675372641691,0.0027791124867660414,26.871928368895606,1.7117075569969769,-7146.5830670190035,1918.9295664762576,4.907292671208693e6,2.460557706229627e6
-0.003279999999999999,1.1970111332181248,0.0028621931511498087,30.18220055850917,2.2121520073485814,-10704.12681464512,3619.545535143488,1.0673796717385933e7,6.994145010829777e6
-0.0032900000000000004,1.1998178035300282,0.002826825170194656,29.333496522109716,1.494674745559543,-7184.667308273609,1076.6465194527177,2.5307846530017154e6,870821.6242569783
-0.0033,1.203946017346572,0.0026624472771115495,26.01791303652576,1.4296535562377704,-5677.640037666393,1338.7615930207526,2.5885032662641993e6,1.3896147875628667e6
-0.0033099999999999996,1.1981337857359384,0.0029067583165327715,31.53487543007437,1.8824635076157628,-9840.610279050044,1888.3041289634116,5.948814873556015e6,2.0301438944429627e6
-0.003320000000000001,1.2040094610249976,0.002544757630109781,24.59996795713599,1.4378157170816364,-5777.4184537693745,1179.0212874253748,2.605927665569904e6,1.239691985119417e6
-0.0033300000000000005,1.2003001958698685,0.0026925852935972034,25.263386059883437,1.2400357378909077,-4641.853841153621,806.8318189521543,1.0424314757905203e6,617102.0450389775
-0.00334,1.203113838892935,0.002529303356982955,26.543874069078424,1.425931427328324,-5531.857530674386,1173.0068776852722,2.419402864531763e6,1.1718825293621356e6
-0.0033499999999999997,1.2031551050852267,0.002674615765678796,26.05901454572615,1.387252638738327,-5681.0121331164555,1255.2698437393656,2.7083628731092913e6,1.1978383754734893e6
-0.0033599999999999993,1.2036992472430459,0.002571945374949476,25.929089072634408,1.348917768409685,-5366.930747627677,1045.8355856327848,1.850009269802684e6,979423.2668357278
-0.0033700000000000006,1.2002185084900505,0.002786642727917661,26.586553936104767,1.5795560607601933,-6375.732337183898,1570.762746451909,3.372801390286415e6,2.0369198157154657e6
-0.00338,1.1996932359084427,0.0028112104496123467,28.17713108341684,1.6982156434634335,-8335.4024898656,1605.3702083176377,4.902120021414795e6,1.591926446301455e6
-0.00339,1.2030066215441229,0.0024833882852977793,24.661629628696062,1.422079077200202,-5937.935436577765,1150.6620274543466,2.9583576219569626e6,981579.0035177817
-0.003400000000000001,1.2068200472381057,0.002521328350116541,24.708267185512447,1.272746485244325,-4761.696554627165,855.9185012266241,1.3229747983782238e6,705282.7319882503
-0.0034100000000000007,1.2091760992043363,0.002637315969747655,24.375236940164005,1.3426503024379832,-5735.14287382587,977.2308420958943,2.3266790089283846e6,757995.9795151635
-0.0034200000000000003,1.2057452199425898,0.0025833637687710104,25.38824166132441,1.2679658734726151,-4780.59926530348,918.5971898907802,1.5119926999154391e6,723525.4564898044
-0.00343,1.2069838284050391,0.0026691662366121454,25.759766148183818,1.3936476857268272,-6030.999591107003,1180.0286738723453,2.708672704579081e6,1.1414576599350928e6
-0.0034399999999999995,1.2033226960069496,0.0026966985845664156,26.781083499129164,1.4350975276851115,-5976.743898417414,1130.4777452760652,2.6440348750993693e6,1.0934753515663482e6
-0.003449999999999999,1.2023817103250745,0.002729296712381589,25.084586406495653,1.2762508552485508,-4726.8586531679,955.5830710970994,1.5140679257513084e6,803819.4323690218
-0.0034600000000000004,1.2055952865080461,0.00262733900273623,25.428659931062434,1.318414062078406,-4994.504172830725,871.3494757146976,1.149040339333228e6,675960.4246463652
-0.00347,1.2057464589818998,0.0026008702440223244,23.38763112956501,1.474062259166935,-5492.581378749486,1455.0589580206722,3.495541961901928e6,1.8388894159242408e6
-0.0034799999999999996,1.2032710567024547,0.002539093429888879,24.36767681818645,1.2286354348668458,-4655.612238070349,951.775883899416,1.5958750681440525e6,938100.937622539
-0.003490000000000001,1.204750568022794,0.00272335695969121,27.768721490385335,1.6880366288333297,-6892.54668887387,1978.3058656154783,4.168046673213581e6,3.0521615969125708e6
-0.0035000000000000005,1.2073012581343532,0.0026997499934225486,26.82273879315195,1.5938783177175377,-7562.251581404282,1395.33752674948,3.8679450079141394e6,1.359994113598358e6
-0.00351,1.2056988583522141,0.002673320117256424,25.578557406063062,1.3151885072877734,-5096.182527027333,966.5516165784179,1.3369393393757085e6,911406.3119245264
-0.0035199999999999997,1.2066243782793913,0.0025818722371774403,24.463346544757464,1.6309043911481038,-6628.439045759259,2028.4078625438203,5.3276160110886255e6,2.8880829861440626e6
-0.0035299999999999993,1.2068974131360153,0.002606308089224583,23.203865427469477,1.3220320235193346,-5352.11492374163,1146.8008653939507,2.60687190798314e6,1.19091131743255e6
-0.0035400000000000006,1.2078293489612233,0.002630084583135672,24.339709564642988,1.411776100673502,-5359.907942287681,1149.3841842623983,2.7400139359727153e6,960363.635563964
-0.00355,1.202909685730298,0.0025712739908517832,24.280133332970372,1.2442409048354968,-4691.7314500454995,950.2099436368292,1.7992748202929734e6,866957.9358402904
-0.00356,1.2079827105321597,0.0024976944046418226,24.54435313157119,1.246986579907035,-4478.035551072698,775.4019350698647,1.2191366983198875e6,503489.5371634307
-0.0035699999999999994,1.2057255363412709,0.0025650003059507986,24.556042407537216,1.1628214677344595,-4181.252565300774,669.5673160379938,524315.5350004385,414196.90808289166
-0.0035800000000000007,1.2042725860648937,0.0025908350726223657,24.419317568659466,1.302217100281533,-4799.6635562021675,882.6979461791232,1.47995566164513e6,588048.6666313076
-0.0035900000000000003,1.2073315996243523,0.002614364137903424,26.31887552171247,1.800033026336699,-8410.316261570286,2634.2973605540883,6.839324299974794e6,4.801395826202373e6
-0.0036,1.2081723545782888,0.0026881605130288813,27.11735366297834,1.6185132645944074,-7067.729161892066,1290.9524886723505,3.9394944975317325e6,1.0043733950423562e6
-0.0036099999999999995,1.2090449148457971,0.0027861653108305776,27.358661517436083,1.5149285279648217,-6750.374744748103,1201.407644702938,3.0717997375399885e6,1.0385527591580683e6
-0.003620000000000001,1.2068808089549679,0.0024904196174010186,23.326105415712412,1.1698563411736542,-4398.386069325415,686.8196148171334,1.1865671085775257e6,408962.1540170325
-0.0036300000000000004,1.2072922442151721,0.002608186973629373,26.295697845937912,1.4948805172675874,-6817.14826184173,1246.7578924961883,3.275429040944569e6,1.1217216670010258e6
-0.00364,1.206560217720027,0.0026975740400864345,27.06666812963405,1.4221980468943702,-6014.227492723796,1056.6024759355053,1.998066021310628e6,888554.0079872216
-0.0036499999999999996,1.2090523044438473,0.0027278738445017507,26.69207354504933,1.4778544726573972,-6588.57686469245,1565.4529662083553,3.2690470674518384e6,2.155488873811234e6
-0.003659999999999999,1.2125199998722822,0.0027120299832143267,25.86668337534797,1.885029475530927,-8272.816757528257,2489.2382241198884,7.455374176380531e6,3.810918664018447e6
-0.0036700000000000005,1.2101154818480127,0.0026326616470230407,23.803412651222228,1.2096446037856792,-4834.846979934547,814.9019688261021,1.195325065728966e6,576519.9851154384
-0.00368,1.2106208282410444,0.0024966408633612857,23.059863558337145,1.0860566498589888,-3368.294765578777,607.3847010965518,526670.0631475206,400045.7531913548
-0.0036899999999999997,1.2131428439154615,0.0025117884726905296,23.58953070079537,1.207932299562692,-4376.985108190923,878.552131050414,1.2409581598390732e6,780793.7874843882
-0.003700000000000001,1.2098154412197764,0.002637257044940304,24.23931866847,1.2908886185561508,-4705.204454142023,972.3768725606265,1.5040653520215377e6,923804.5728302283
-0.0037100000000000006,1.2163767357242383,0.0026060035729325716,23.589817876567206,1.1945277312417109,-4636.787141235013,940.4774649808545,1.4602938401048754e6,880286.1371060526
-0.00372,1.2136846497436307,0.0025575162359767318,24.043171150704143,1.3545995639348103,-4987.193143911607,1185.9257946210482,2.604174215614525e6,1.3133445689964304e6
-0.00373,1.210216730403726,0.0026160966840111585,24.902712482321082,1.4706213715922516,-5708.602124303255,1386.8435450377674,3.647991314191563e6,1.4958238232327413e6
-0.0037399999999999994,1.2067386928430877,0.0026197616226452634,24.85045436728841,1.4579705354549235,-6012.295907032684,1501.4430308760986,3.55206647986844e6,1.8810941593751118e6
-0.0037500000000000007,1.2162469825526143,0.002447733864951087,23.254501947424504,1.2760396047607125,-5011.783493065831,1266.0134392849018,2.482971851501237e6,1.7124681404099828e6
-0.0037600000000000003,1.2133906212512828,0.002607496607702089,25.156641497739695,1.5691365326459694,-7350.5181766796095,1526.3336500422301,5.0213401355838375e6,1.6478466980037715e6
-0.00377,1.2138172894265824,0.0026383008625331956,24.32159831496345,1.449756495431534,-6553.696320253931,1182.3898249369975,2.99376434376932e6,1.0561274650918057e6
-0.0037799999999999995,1.2151696992529906,0.0024929468836575675,23.24339378026561,1.3290827048984333,-4925.67277463669,1179.0268445956285,2.6770554444488953e6,1.2725871615944824e6
-0.003790000000000001,1.2140553709036357,0.0024916613633507523,24.683578226585862,1.3343059132364856,-5693.105932641992,900.9899840957238,2.140900426106e6,666235.8138784755
-0.0038000000000000004,1.2105956221939749,0.0026054586679669467,23.554897465702332,1.1143009828691397,-3560.198031655124,585.4927245990211,608129.9030927102,367160.0521340823
-0.00381,1.2140449742910564,0.0024526066265489264,23.37246332753684,1.1965875980773182,-4656.358720284523,732.783137063351,1.17810600005903e6,486386.55028382345
-0.0038199999999999996,1.212432060602649,0.00262694931148431,24.987806418830996,1.46692944684301,-5604.252834887453,1449.605142159806,3.269296429906166e6,1.7110150154401236e6
-0.003829999999999999,1.2136598331275372,0.0024495716221356162,23.325320655471796,1.2389813978842756,-4470.564208604067,824.8657637868453,1.4913665536666391e6,638567.5231498437
-0.0038400000000000005,1.214008102956702,0.002611366672477939,24.799344383886453,1.3932742375899259,-6222.128469802201,1193.649625856364,3.0686393772860602e6,1.1785758400137636e6
-0.00385,1.2121244501666186,0.002574769605525789,22.998818641523364,1.0815862778375087,-3467.6939089148404,696.4113618739267,522289.15819591377,523277.59268501686
-0.0038599999999999997,1.2139634246072284,0.0025145155464683035,23.60933454630472,1.2184777436811944,-4413.566980378155,870.4548379215643,1.6914576058490924e6,760517.5990258957
-0.003870000000000001,1.2136249466633495,0.0025437947418192122,24.14817426395287,1.3103669254841692,-5423.7494809727095,966.7637753280695,2.300036568377839e6,753408.457382968
-0.0038800000000000006,1.2191187013359757,0.0024969859542693096,23.676863323596386,1.6097364638232983,-6863.86737862425,1973.016664797064,5.498611993415914e6,2.6898061510729967e6
-0.0038900000000000002,1.214232785906812,0.0025430084354352137,24.599245463899784,1.4956379973298433,-6710.247220194475,1228.3566827452855,3.713633386457575e6,1.0815769390788525e6
-0.0039,1.2144402105161989,0.002723385666325031,24.56789144319171,1.4580784771142885,-5621.035399291929,1518.7845221807224,3.7460841800811156e6,2.0677110398218948e6
-0.003909999999999999,1.215512142601939,0.0024405804054182844,22.44268455031347,1.260257300948747,-4156.132994208275,1287.1416491788234,2.11036856476703e6,1.7326320730386693e6
-0.003919999999999999,1.2151369786815815,0.0025483893325517733,22.583133945774595,1.1956582273380856,-3420.649511932962,824.8809725350619,1.595177472889265e6,639141.6610483613
-0.00393,1.2144009237530875,0.002557787919336914,24.172798481908472,1.2365333613096723,-4423.640258953961,924.5199440995123,1.5669969703713376e6,838026.2255392793
-0.00394,1.2175863149599466,0.0025285232739565905,23.452879760001018,1.3359119812298847,-4775.310326350357,1233.2728551228222,2.4050297028422686e6,1.3387296345524786e6
-0.003950000000000001,1.2126315278239848,0.0026615214999360696,24.897453579351595,1.2604462269047783,-4070.0221279132775,799.6004945238395,1.4720622156334666e6,478533.4734188784
-0.003960000000000001,1.218938842589962,0.0025754511634629765,24.11979484106577,1.620499670693026,-6806.524294558905,2082.4220551600197,5.24816806157225e6,3.4814646083574374e6
-0.0039700000000000004,1.2181373400966562,0.002520064379670862,22.761732751803084,1.0627110176777879,-3466.0142817399046,597.6683033023186,550082.9063640872,363669.0045008184
-0.00398,1.2168488799077435,0.0025537144639894475,23.672067612462047,1.2098056586909243,-4804.125502805723,872.7811755852757,1.4082280017580693e6,713704.7808471379
-0.00399,1.216443425703623,0.002488248998921039,22.86919812379439,1.533684210912367,-5744.483484844935,1683.0739245298046,4.480304616279706e6,2.3051495885299323e6
-0.003999999999999999,1.218760506849395,0.0024962524447357717,23.266678056262272,1.3811466639299526,-5660.4245057927355,1145.0957828583232,2.9994524467966757e6,1.0059561418110731e6
-0.0040100000000000005,1.2169473584056616,0.0026906738300371447,25.395886241389086,1.4851396502968286,-6033.4372064753115,1255.932218657455,2.6685072927907426e6,1.3693215860838974e6
-0.00402,1.2161507790977175,0.0025286814264610037,25.17000490103317,1.475997874413101,-6710.783612823171,1384.666882112015,3.797561648425626e6,1.621676755420349e6
-0.00403,1.2183001072863495,0.0024884091663077653,24.710646885542918,1.8147855905497794,-8617.957788000498,2731.6876322239978,7.678284033646829e6,5.0350457902412545e6
-0.004040000000000001,1.2173115792330433,0.0024734258752866383,22.411912340767223,1.2123550726542531,-4215.597943082279,816.8640538903463,1.335677199563574e6,586685.0655889465
-0.004050000000000001,1.2181100343837703,0.0026990153942564547,23.032804380109106,1.1762067356458683,-3803.6110844201576,663.7514798170587,874913.2517364047,415392.5719945232
-0.00406,1.2171027165910675,0.002405115115022708,21.558955435457865,1.0892581775700574,-3497.697273966923,675.8041648653686,989314.7633809411,444393.0510697306
-0.00407,1.2204190326779123,0.002573329142991181,23.816603903289693,1.4616749029634797,-5393.018511411785,1286.0378392222656,3.3786282648779275e6,1.263674145817522e6
-0.004079999999999999,1.2199428591870232,0.0023822914417526335,21.153503566682126,1.2180760325021631,-4159.505465180824,929.4711393540687,1.8444760091066381e6,968562.1869540011
-0.004089999999999999,1.2176911675178579,0.0023502718798443277,20.617943771019963,0.9897705013474326,-3191.1151043531336,550.342248390863,510688.8583776534,326484.34530217963
-0.0041,1.2178252483900998,0.0025054238581414586,22.354126661893357,1.0968366548792372,-3703.3827411633306,725.0146120640449,1.0901430914259097e6,507375.4103930841
-0.00411,1.211719497153378,0.002623469370942004,24.566335054821558,1.3974543915323603,-5824.078306105249,1083.5377022939301,2.636826941505539e6,941675.5780258517
-0.004120000000000001,1.2165418481171197,0.002505274150369987,24.58352187615275,1.3202714119563705,-4870.652339938193,1081.2003427107084,2.0424137062081487e6,1.1256076070991694e6
-0.004130000000000001,1.21723136824297,0.0024660340276392,23.40326327249239,1.4083425863271424,-5888.8654447519775,1118.0598270286562,3.038524979791349e6,888798.647561033
-0.0041400000000000005,1.217279118616779,0.0024638414312647956,22.86406713958601,1.1898397745162,-4745.382390559076,770.8357860972865,1.5342773490717425e6,527184.6444577845
-0.00415,1.2199004370308573,0.002559972007567845,23.914709404276312,1.5417016446499054,-5827.199147508244,1831.6405978644186,4.495631437672856e6,2.884635539376079e6
-0.00416,1.2211904522284913,0.002569452108391178,23.123340213788655,1.1442961508940341,-4139.214235080551,770.1503653745535,1.0723949949784076e6,599669.1002927098
-0.004169999999999999,1.220430353085946,0.002551873056466269,22.819609397017878,1.2487804714999644,-4983.2520019073345,1066.9077536312338,2.3766208795819064e6,1.0215026036812525e6
-0.004179999999999999,1.2187772748463588,0.002429591897590156,22.77610366728551,1.289572597228833,-5249.139008189651,1067.879703332523,2.538604443363867e6,983451.0753682635
-0.00419,1.2195840393968977,0.0024502952452974797,22.554613178013316,1.2734050290091299,-5090.744620599373,1051.763202373763,2.4816700164589607e6,902945.7178104054
-0.0042000000000000015,1.2186846067612922,0.0024799774127627666,21.870392791274046,1.2378579003812817,-4498.532973418305,828.0856885100321,1.5822506015575523e6,645885.8569166261
-0.004210000000000001,1.221861284549972,0.0024351636293515402,21.848102253049127,1.0823138933196979,-3961.695608056993,607.2862966301235,875783.5446879597,337604.04974030313
-0.004220000000000001,1.225033769226538,0.0025470619339444415,22.512504329587937,1.2521941066391291,-4853.664934137291,929.9506881749548,2.005712680873104e6,758337.5416285838
-0.00423,1.2224964214431728,0.0024604060184242357,20.64283826809066,1.4550097561539073,-5573.331647649497,1776.235258695221,4.831817972300609e6,2.552851123137292e6
-0.00424,1.2232107162481078,0.002396871001869392,20.70602095986664,1.0164694409971458,-2715.2586613341286,660.0154022849098,1.0647507142424271e6,460649.9449068066
-0.0042499999999999994,1.2213898815339619,0.002442119174427666,22.141898758871786,1.0582282974175925,-3481.0531002350285,623.4882720364482,650299.9925630841,421288.2844531825
-0.004259999999999999,1.22204925259727,0.0025536505235489062,23.779875995989116,1.1731853298748056,-4255.21716498008,714.8333056951501,1.0052645364442418e6,440330.3084834544
-0.004269999999999999,1.224148610021878,0.0024137371457220815,21.168038340175602,1.2330895450813442,-4441.89094158092,1222.4523402378738,2.380375356871919e6,1.5866791815982847e6
-0.00428,1.2233234807940088,0.0023909150447941436,22.41775468985657,1.269500879852939,-4528.147319674033,1436.7211465964067,2.508340054005692e6,2.067487979559451e6
-0.004290000000000001,1.2236962566666796,0.002380991594224283,21.799047355847247,1.2160570454243076,-4259.389107387658,1062.8789500152238,1.8973647644132362e6,1.064459684695122e6
-0.004300000000000001,1.225716524725733,0.0023535179808774694,22.321332866970867,1.2464181530304128,-4560.694297379192,916.0670595880871,1.9988485687703413e6,689081.8258621806
-0.0043100000000000005,1.2283587214900233,0.002358179428230593,20.94210134984199,1.1632537897761257,-4785.99518640002,809.0361742213136,2.102223069354973e6,568443.4040598999
-0.00432,1.224997325726906,0.002471240585759734,22.886409733789794,1.272459609669071,-5099.550958328728,898.6766983174447,2.0089336305272565e6,691058.9613077781
-0.00433,1.2265754001044784,0.0024234140931331714,20.128755163952082,1.0634640980550443,-3755.892623654738,652.5935947445734,1.0241557800549382e6,420871.74396428204
-0.004339999999999999,1.2256138653010036,0.0022820421548964587,18.523814677107783,0.8448865835431503,-1676.711023917134,395.06481556169643,111199.6432126746,184904.84493120504
-0.004349999999999999,1.227712184323072,0.002457333171167417,21.925192630422814,1.3637756798600618,-5485.615600638198,1270.8313001932768,3.1403920979712596e6,1.434792910803897e6
-0.00436,1.2275643797658518,0.002316564689685027,20.435829768488333,1.051527274856221,-3611.3235413277316,695.192302081265,1.273507709782287e6,502463.414845858
-0.0043700000000000015,1.2262571060246288,0.0024704974536687526,22.219119430368668,1.1400439856185776,-4075.74924545526,720.0271217530158,1.0858080065841028e6,544847.0809559956
-0.004380000000000001,1.224750935136377,0.0025725004542746137,24.477882895536364,1.4937890361311266,-6815.436345332512,1444.7115811324004,3.654900182122463e6,1.585679158011634e6
-0.004390000000000001,1.2275023063617794,0.0024142682228831835,22.55911493105016,1.40807070415311,-5572.107597832842,1327.1878355961003,3.5872750545522165e6,1.4088039196890502e6
-0.0044,1.229280941467626,0.0024859515930457403,22.399137160851332,1.212814257120013,-5053.177156603427,817.5439242432511,1.7922561146819033e6,587531.0998192037
-0.00441,1.2227159822186862,0.002586709774965556,23.134085603988016,1.2633579818713976,-4574.048836419133,981.6861063295526,1.77439531101977e6,894610.773855717
-0.0044199999999999995,1.2265351961732527,0.0023951742321997836,20.256412592057238,1.068213156737651,-3529.1415613095423,656.5508551675189,1.1207533292884284e6,445668.134817519
-0.004429999999999999,1.2292224875174949,0.0024120878231374317,21.34173466563235,0.9997432700169728,-3278.819378587541,561.5054261699885,588088.1917066489,330210.2878814443
-0.004439999999999999,1.223136047973448,0.0024999202921162436,22.536260008809986,1.353624710698796,-5561.584533721235,1297.0003845901065,3.1783471591564314e6,1.4494589331512107e6
-0.004450000000000002,1.2272902266344068,0.0024580073038366697,21.399854257008183,1.1173149518096999,-3666.4587914832787,697.7091377212544,1.2376248876584773e6,519668.3647280004
-0.004460000000000001,1.2231024617488713,0.002448075503237496,21.322661822123784,1.2259862721649044,-4437.906507690677,894.621270758339,1.896833899438279e6,733954.6925255647
-0.004470000000000001,1.2264622263412517,0.002382819308263169,21.156983623546203,1.2126473676626215,-3718.1193074498988,903.6948053619083,1.9002405177974855e6,777603.2905621317
-0.0044800000000000005,1.2259844928818027,0.002451938222218186,21.3292689965969,1.1325142365688694,-4673.984135195433,915.7484210456711,1.9951047203254465e6,899429.5688957687
-0.00449,1.228860072980518,0.0023451197008222875,20.598362131331132,1.074705418456706,-3459.3987661555298,638.3470117134542,917611.9634751158,458926.4762187758
-0.0045,1.2286136117315427,0.0024372052593886057,21.972280193827935,1.1786534450636164,-3777.4521207143985,1031.0084589514233,1.6203394207424312e6,1.2018856363076745e6
-0.004509999999999999,1.2359860972067176,0.002425754638612237,20.82823557133509,1.2139032075677636,-4775.286611791789,979.243959435307,2.1912453151954594e6,936491.436271276
-0.004519999999999999,1.23055026326628,0.0024103103220738807,20.800488795729702,1.437244063208353,-5214.965308384488,2210.3439101340255,4.749697537966491e6,4.024253829419204e6
-0.0045299999999999984,1.2320832600406748,0.0024078427218287685,21.739745981163836,1.1105526387257412,-4361.361831522418,744.1796915079946,1.445125397127103e6,554876.9091403016
-0.0045400000000000015,1.2285078527915885,0.002403496618357133,22.41510910121113,1.4737685756883687,-6072.649536443402,1842.985944092673,4.5549773253051e6,2.8962838244767156e6
-0.004550000000000001,1.228997614597898,0.002418980253966725,20.11982477840781,1.1898859140465496,-3560.6519960772926,1354.0100232769983,2.2534188523373143e6,2.0618417660548408e6
-0.004560000000000001,1.2277301617214258,0.002485853487562009,21.37598476812899,1.1006438976434654,-3808.7175298871935,632.6922239445663,852382.9099364307,384839.25411240885
-0.00457,1.229345922463609,0.00241190769085415,21.222120138706007,1.0772308607012726,-3396.942233467637,703.4282312146565,1.2691276801064012e6,523956.11867343035
-0.00458,1.2280609246115708,0.002338337415205582,20.93584078632048,1.0930334023158843,-4245.081232643576,666.637837217171,1.3532190591723947e6,444633.8789122609
-0.0045899999999999995,1.2270388052331607,0.0023981264197359534,21.650411927762725,1.072456437534311,-3746.438051051882,733.5746191375795,989406.8830113214,661980.060174179
-0.004599999999999999,1.2321018918327484,0.002388248339446723,20.72745275561239,0.9847589234869192,-2876.8301764614403,555.0604124208049,490941.55200720933,318146.87090746517
-0.004609999999999999,1.2296087113389347,0.0024405599853572625,21.448090156050924,1.0311078074553455,-3164.612860779975,462.06143235665184,347229.3954253107,223037.93363008354
-0.004620000000000002,1.2310087191680439,0.0023972669432004304,20.340517628107722,1.0782533152431533,-3420.6440327515284,749.3291094869875,1.2964620178996741e6,592803.8273951013
-0.004630000000000001,1.2352680869860506,0.002298744954174644,19.457807433174793,1.014340413653973,-3115.682486360253,582.6325441314023,811240.920120166,392910.7124243
-0.004640000000000001,1.2307341763317479,0.0024178731538792345,20.09548042834081,1.1735533385091033,-4517.447378338499,922.9794269721972,2.0357735823422968e6,786469.1240497673
-0.0046500000000000005,1.2354378169889517,0.0023878041306102755,20.06026123816307,1.1473392363607862,-4048.5216998849337,833.5269298500052,1.8539006772805646e6,710461.7795196791
-0.00466,1.2319845863693932,0.002247023967243762,18.14865808857195,0.8371235284942969,-1750.6989121436338,441.4957010053665,319026.50723307155,273327.58660690713
-0.00467,1.2356994082453232,0.002219525617012142,17.450075450331965,0.8256328356432866,-2418.800929494169,378.69301893903156,339256.60379283293,175311.67373927953
-0.004679999999999999,1.2307771159874548,0.0022640355235751092,19.12236048690539,0.9803208819790793,-3005.9405007876107,720.1219680613364,1.1729137785225553e6,606228.7672301828
-0.004689999999999999,1.2320504482908865,0.002269990129694834,20.002701665299544,1.070191449482312,-3780.431492323048,845.5879576375667,1.446791191389122e6,926127.0209276581
-0.0047,1.2315159694615372,0.002282001855456587,20.471857387304752,0.9775574191588413,-3303.557245595751,660.4887420060561,719348.5987174297,560290.5831724253
-0.0047100000000000015,1.2314765764867623,0.0022385743463476386,19.42909527097678,1.0437677468534199,-3221.9108003641595,647.1237456259487,1.1938318183224602e6,428889.8934109813
-0.004720000000000001,1.2367483937726191,0.0023222255613766117,18.106041652114566,0.8951282338462525,-2241.9869120154444,510.6823134742709,465242.6768964874,326443.39403354045
-0.004730000000000001,1.234920075438423,0.002354517790731182,19.541695265042208,0.9456629409037345,-2637.3019875425543,689.9691383985706,610250.6244156321,706423.9773388803
-0.00474,1.2342729294221717,0.0023569557836135256,18.819762712952365,0.9288235105008117,-2966.704989627551,520.8011796092391,611912.6033871778,336451.5023446053
-0.00475,1.2321193903785939,0.002383757526901316,19.694327730985293,0.9450166727197086,-2941.600028632197,497.9751313700154,585644.043846063,277352.376570501
-0.0047599999999999995,1.2354361249690484,0.00229291053759938,20.09499329220381,1.0532384936443613,-3361.214988936946,755.074463858574,1.3215128991588424e6,582142.336891268
-0.004769999999999999,1.2321765722883935,0.002331574470684359,20.284224003314492,1.0462947828662592,-3744.3966741237646,647.486544210487,1.0019801950467159e6,484626.5196010623
-0.004779999999999999,1.233943726112095,0.002310655606250175,19.804593844964526,1.0603163763846843,-3315.1427534361987,726.7579145638389,1.3263647867822738e6,580302.5060314188
-0.00479,1.2352739387359406,0.0023534901744125215,20.359249114758953,1.148541254893465,-3191.196881543755,1162.066940237671,1.8520261612113183e6,1.559956673586076e6
-0.004800000000000001,1.2296579989372103,0.0023215805214857345,20.537078392502927,1.1104765948285604,-3722.3870161567793,816.7927878364885,1.6482168394580595e6,737574.7357340226
-0.004810000000000001,1.2379957731045221,0.002212157515570133,18.130676113385057,0.9972547350808074,-2763.6084541741793,635.4555913086604,983429.5411337691,506854.60944677657
-0.0048200000000000005,1.237970931559842,0.0022682050210497363,19.739736526753603,1.037630466065865,-3631.153494123485,707.2582451429479,1.3664022609203141e6,512398.86247032764
-0.00483,1.2387309443453767,0.0023287085571954617,19.44141320344845,0.948686446118162,-2803.7197467161063,563.0399262491457,749214.0292763528,344838.79245031957
-0.00484,1.2317645469202152,0.0023848721417413137,19.13454705834111,0.9954007514157712,-2413.125111528853,579.7946795767467,852293.4607284699,382164.91519444325
-0.004849999999999999,1.234334991879579,0.0022964851732686317,18.936284449356023,1.0022946570597673,-3208.3096187238675,651.8438610935523,1.2050457917244278e6,486130.3171440799
-0.004859999999999999,1.2347869265357843,0.002305379479644927,19.02226911430325,0.9507636565963098,-2370.892380327099,521.8763242077252,441687.33285773214,338569.92730638303
-0.00487,1.236968084534735,0.0023437789271267837,20.628126775338906,1.0996233913364448,-4167.892415532106,746.3442419688928,1.3190697193905166e6,615623.7383053707
-0.0048800000000000015,1.2360527607350182,0.002303577311973477,19.57830344043723,1.0251903094446517,-3455.2597807470643,744.3417266546077,1.488806116033959e6,634260.2619002876
-0.004890000000000001,1.2359682910679666,0.0022238502737447078,18.73284048004606,0.9035865154338616,-2657.538756712831,506.1929084083814,758011.7767933878,297370.57163285237
-0.004900000000000001,1.2349178882006604,0.002241834101290042,18.53265318653259,0.9488589050123075,-2335.074677453415,655.4080238038966,855379.1384735851,568924.5765122602
-0.00491,1.236761992857735,0.002190815129937338,18.253781795726027,0.8713009461294523,-2752.9191362595793,527.056995390907,587600.2373636016,348514.6831690319
-0.00492,1.2351669606476294,0.0021894873414949863,18.21439977926122,0.8989014223250924,-2728.3338213092097,475.3777970294657,582145.1004745878,261242.31772366675
-0.0049299999999999995,1.2410636722808148,0.002185344488775844,17.975500208723783,0.8375596988644086,-2057.5844696005584,402.20064062765687,268219.1355273645,196857.6940411311
-0.004939999999999999,1.2417266206621458,0.0022903218446209085,19.15254612736014,0.9235101341479,-2985.150392090718,559.472224411864,661486.1837936725,417127.99542098655
-0.00495,1.2396327128095261,0.002274851155764074,19.275766334687802,1.0770267280722534,-3293.379245004113,685.1242398410905,1.4165122101577977e6,452352.661763539
-0.00496,1.237823207322522,0.00237454334839505,20.82496687276978,1.0447707839053586,-3925.7436297410213,623.0875431362288,1.0689564050621786e6,434453.38365569385
-0.004970000000000001,1.240549811020256,0.0022627613419173133,18.958893661021747,0.9584900055051797,-2751.1741199378976,667.8241658725171,868625.2053273487,557999.8495750419
-0.004980000000000001,1.2397748877341386,0.002263013785167023,18.145068703455827,1.0562539709799796,-2432.6022252362577,990.3718340965628,1.4124016336052078e6,1.2843730985776428e6
-0.0049900000000000005,1.2382031756851604,0.002242519888159912,17.976891234426287,0.8659944011188478,-2270.3911812858414,528.5747006432837,619092.6962839218,350518.407045023
-0.005,1.238111217645944,0.0025026343860011183,21.719395080689658,1.3586298168791138,-5071.2068897603585,1278.7809291777705,3.147253259505197e6,1.5055078381925912e6


==> anc/Figure-5/d2_L126_rJ0.31.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2379934116356826,0.0022621240308792917,18.308152374973545,0.869896163001768,2295.340279189165,465.6941408329734,347073.1871062347,275640.1865590429
0.00499,-1.2385771348344743,0.002272039971413994,18.61401486418627,1.064906030401757,3411.8346198745917,822.6673162118987,1.681138242579857e6,760245.1163485853
0.0049799997,-1.237991680684071,0.0022021969122518682,18.25208785576628,0.9083097856853952,2011.2863083082616,452.8061323652913,415904.91483565845,257160.43440171424
0.0049699997,-1.2392661726398242,0.002264138689104129,18.766181576199294,0.9623563974883452,3331.35055629506,525.9061201724539,924745.8284121401,281963.0531630769
0.00496,-1.2367600488333408,0.00221235692988124,19.109605504113965,0.9764706837999708,3033.2041309564406,654.5708434955746,927763.7315256903,611506.6761961919
0.00495,-1.2385698145884194,0.0023010610079819685,18.313635305226107,0.9400072290175189,2970.9457562059815,560.4643544019739,829480.4851180117,373136.7182914874
0.00494,-1.2404562952676454,0.00223904794455284,18.80909978637452,1.1700786136496835,4006.705138184061,1250.4511475963893,2.57399241816061e6,1.6504503396199793e6
0.00493,-1.2368000741355474,0.0022925440288491107,18.558788369594698,0.8796829695708923,2411.1338940442,612.7038545005387,794335.9228888956,531573.6345959669
0.0049199997,-1.2353480941161992,0.0022727016333773512,19.183292317019585,0.9197425571768371,2044.7880909112916,494.7695588262807,254499.3555172007,340293.7352976809
0.0049099997,-1.2368475833016221,0.002326726302075339,20.01666556177941,1.0311932717406,3646.0220955606565,699.1995779054344,1.223869456324472e6,514572.33014878165
0.0049,-1.2375019827477347,0.002272865804552047,19.13748594047434,0.9722958358633713,3393.339235502523,564.8212462871617,865834.4898288578,360086.86565680057
0.00489,-1.2358464952904018,0.002235839207093971,19.011081560439187,1.0491865765057615,3532.2251353496767,859.284581606888,1.7343743701831324e6,819892.9334573849
0.00488,-1.234480628449932,0.0021711200757009094,18.344574010023226,0.9358680203996708,2363.5497376034336,622.1103406684117,714835.7698097306,500645.884665928
0.00487,-1.2374632356924822,0.0023592058632601796,19.23774869275269,0.9566243133761896,3074.457689819597,545.8930048299878,818365.5316357587,312654.2926322078
0.0048599998,-1.237731711275823,0.002442603511350732,20.110988405946703,1.1149864887939267,3762.211725863951,790.5434683577703,1.8729228029895073e6,603708.6968260258
0.0048499997,-1.2367374071301163,0.0024136915661649634,19.94875563343803,1.2091470300127052,4067.379212248426,1067.624995031441,2.33863704366345e6,1.0618233200828724e6
0.00484,-1.2341837877565824,0.002257238253888056,18.76557676879147,0.8603184454663341,2216.4485341249297,422.62726495448186,314099.1758159161,225095.75459291996
0.00483,-1.2339630010652352,0.0023396814914063194,20.128026212136337,0.9136955514825594,2440.395164019365,572.4609526808773,202396.92926521334,501836.7804723604
0.00482,-1.2317500102597352,0.002412018337489181,19.863547531198623,0.9513583545040203,2542.9123829844534,502.00426682528877,451321.2713644624,301440.80105283443
0.00481,-1.2366595044226283,0.00243709621197106,20.44837428970729,1.2681333871142737,4565.732504540983,942.2236792720443,2.363556794977107e6,795217.5279496125
0.0047999998,-1.2346676088091102,0.00230341547797577,18.837894345757576,1.0500720344607193,3038.968761969566,798.3290301043646,1.2538678002494003e6,765378.2692956688
0.0047899997,-1.2367635047590038,0.002403685449370389,21.035047336088077,1.1355600394864291,4163.203281538209,743.8655777371783,1.182462921563542e6,553853.0910871116
0.00478,-1.2355751861646296,0.0022179009719215615,18.496396731815512,1.0651395211988892,3286.579466513852,814.6924944792061,1.3806971312902572e6,779411.443553285
0.00477,-1.234991567061337,0.0023516750619865037,19.441919397858637,1.017991063854777,3019.4751976083007,507.51708954664554,763820.3861962146,259956.31725993083
0.00476,-1.2373192302928144,0.002391008739916686,21.069243845888508,1.4061241076228743,5239.176473977943,1726.7647832024054,3.997384879284284e6,2.69247297104231e6
0.00475,-1.239003722536915,0.0021627654768325167,17.47813129040929,1.055831290387584,3145.203630853229,897.5557906571701,2.0307003792876645e6,929749.4838921481
0.00474,-1.231524281762929,0.0023117385165260388,18.85493568600473,0.8734310858608831,2438.9395345828893,467.54046044844245,481459.9790281097,264469.14536613115
0.0047299997,-1.2322772405051858,0.002457083776365619,20.631653703561682,1.034292969181169,3671.9553041329746,586.0204911713705,809760.1323616381,339796.4230003991
0.00472,-1.2313701404032702,0.0023442373373809182,19.859915167731074,1.0979982200890395,3752.553217533231,1019.4426517126082,1.9524251888965352e6,1.120522647011106e6
0.00471,-1.2366983942253917,0.0023690025216872887,20.062256628789346,1.1379556494066174,4047.340522232139,742.5271629207974,1.5766800851766116e6,503416.0460759864
0.0047,-1.23372560540869,0.0023462467118545534,20.18818091423174,0.9644694699918627,3525.4525926716387,667.2491553884713,833345.0855495705,580476.467975182
0.00469,-1.2311737842741028,0.002202422495780382,18.98041800096665,0.8961297491109493,2528.5458742438714,468.7573291716755,338979.9775048135,263622.76664238545
0.00468,-1.2345060039937292,0.002464290631680503,20.797009318194437,1.023884201610359,3202.665004995649,575.0335146659479,546333.2543724214,327965.15790114837
0.0046699997,-1.2342552007248537,0.002324185271135987,20.190626370794128,0.9652836164804016,2763.1967908160113,514.3017129876698,554101.8799152831,266555.22715852555
0.00466,-1.2309261857809664,0.0024410899666105117,20.839362309195142,1.1247554323849613,3938.3262045243814,715.5860926548092,1.4125347737397584e6,479856.1581789629
0.00465,-1.228274374430996,0.002483326747147275,21.432550148108035,1.0779357417148858,3731.1409475640667,756.848030518786,1.1856972997387915e6,640834.9510985824
0.00464,-1.231347717430244,0.0022692376945056517,21.63685517559578,1.1141645816114802,4263.208963758199,719.3998709642149,1.3559496181189537e6,502453.23164566123
0.00463,-1.2305454259860928,0.002384578836641799,20.36467267614047,1.2592997305365714,4868.953689030029,1159.6532144956047,3.131517515177769e6,1.2964380272998356e6
0.00462,-1.2331619465595414,0.002328220466376546,20.537346459393806,1.109920946106548,3838.8664869719873,691.8810711578258,1.2520469257349127e6,458884.7538530725
0.0046099997,-1.2322846374301166,0.002317793656420238,19.753035744687356,1.069052008567139,3856.015095693064,794.9305106839176,1.496264433215648e6,686676.6499327756
0.0046,-1.228931867724941,0.002355764064183311,20.98225734936116,1.1397232065282266,4121.8732202459805,866.4515685395926,1.798468192149861e6,693558.2533048135
0.00459,-1.2251882798348417,0.002528846979918941,22.06664926480255,1.1648555102874771,3567.6678489473825,868.3286875350826,1.257555442934738e6,785594.9779457062
0.00458,-1.2274206480742191,0.00241711580123567,21.10344452255236,1.3024883428154612,4299.427869645838,1191.2056557469502,2.666035918758641e6,1.3103656542977588e6
0.00457,-1.2292388318283018,0.0025128980406643334,21.40066155976691,1.1759136979823583,3983.3826283081894,882.0698688941815,1.7118327836085255e6,804447.4893125059
0.00456,-1.2327733264025487,0.0024093591049631864,20.592655756954997,1.2022871148054828,5073.4013401722095,1103.1281954526187,2.8881386371821943e6,1.2534951172409444e6
0.0045499997,-1.22768858898708,0.0025053227315722615,22.67978260835047,1.5069865431199392,5567.5561184745675,1707.6099889081333,4.68075732133796e6,2.2203806077649062e6
0.00454,-1.2277836115861505,0.002474495325026046,22.369869449790272,1.3280095346651855,5536.560021594209,1255.1395031304464,3.3921368310275488e6,1.343567624582424e6
0.00453,-1.2315349722416025,0.0023449383628440144,20.372080112073334,0.9683627059909988,3037.9842847751015,567.0381560641617,591994.2060720586,434852.07386979467
0.00452,-1.228449927526444,0.0023826706902528375,21.15009804152806,1.013071969400683,3486.1107239116127,642.1674495539671,815811.1602653973,452885.0985411452
0.00451,-1.2266439798802633,0.0023964675034371646,21.15438389618246,1.1905707025769543,3450.945771089756,943.1327387351369,1.8237133711965997e6,871861.8193239428
0.0045,-1.2262851057414361,0.002361473512737014,21.308544898041983,1.1453950985744104,4243.473016664613,1072.6206462772602,1.892158710236855e6,1.2903618915776208e6
0.0044899997,-1.2276752914842772,0.002282839802716983,20.720633742346873,0.9939514940678924,2961.022446684124,589.6513649814735,606625.1863832551,419645.04876369936
0.00448,-1.2316966288061422,0.002210118941296757,18.929228313995605,0.9196993074222578,2747.1217046059637,514.7884470796037,562749.292583581,294979.23171428096
0.00447,-1.2271180684199017,0.002360537958352351,21.22544410826802,1.0153208088097232,3318.5564060079973,603.7035735097727,686405.7513113803,372450.4163824925
0.00446,-1.2294535589687092,0.002315812120391031,20.70014573154418,1.0172459369591713,3394.359146811838,588.2600620323993,656258.808439102,371418.61731431563
0.00445,-1.2289213396282046,0.002259657244875851,20.16578220054281,1.0731151843536564,3366.3317805475394,754.5607861904022,1.2400684792150166e6,594516.3239750987
0.00444,-1.228695104768115,0.0025130256825069597,22.20949081890022,1.1927910870737428,3988.2535273922326,858.6348025428799,1.1696658941969308e6,719116.9888478715
0.0044299997,-1.228384458617577,0.0024638487160967212,21.413635657602903,1.1630788772468168,3949.8523243140676,953.9703572104506,1.6452706372339455e6,970135.8224637631
0.0044199997,-1.2285802720350187,0.0024071920414706683,20.722246404347583,1.1244789752778557,3868.6832579238526,935.1329163745762,1.3875042486091976e6,1.0535346704880972e6
0.00441,-1.228477030070165,0.002368937736223073,20.98297371548538,1.0835814844269207,3274.292479354591,666.954131541658,1.0839434988386058e6,445057.0706740451
0.0044,-1.2261161265865126,0.0024287491962145984,20.793728185497727,1.1002505370391753,3611.8350480523122,683.3641850209416,1.058846043619989e6,515991.7326841933
0.00439,-1.2279455200778917,0.0024484849173043127,21.522144559927703,1.1334140583843921,3708.39518179073,629.5966994015038,840176.2218576592,362840.6886489868
0.00438,-1.226992535225029,0.002377198166438413,21.319916315442388,1.098498949512094,3715.1820024790863,820.0885513077968,1.433801851265753e6,739912.5827819179
0.0043699997,-1.2313053497927533,0.002415697819054043,20.65151819001407,1.162287520169666,4222.17408488454,928.0293992840055,2.0681584989363793e6,863812.3230904101
0.0043599997,-1.230854586109657,0.002470732630230163,21.788988083819003,1.1539930051119374,3739.6949159395804,691.5854031415249,1.2720922368641198e6,418655.49160306767
0.00435,-1.226760653698319,0.0024719024715715385,21.12265847182071,1.2608362155389643,5066.04960284025,1099.3100093716403,2.517430756396293e6,1.2524394979957447e6
0.00434,-1.2272608508760852,0.002411900080984898,22.79777511267837,1.189068673493698,4527.535583755515,895.1454135134652,1.7030529513762097e6,732641.7516927503
0.00433,-1.221368871698144,0.002469179245240717,23.351882841884525,1.3856916651672475,5305.177565574363,1217.5662327240566,2.847524596853599e6,1.1981985067164472e6
0.00432,-1.2218993714492101,0.002398623405552613,22.023269019697423,1.2152510011929767,4448.190878497007,1053.189714119772,2.2201519635447357e6,1.0451104728804136e6
0.0043099998,-1.221520505285187,0.0025165210000065957,24.01351876997077,1.240947303107838,4810.310783824429,912.0015628961809,1.6821858442960696e6,807829.5356116167
0.0042999997,-1.2225135872541113,0.002376949128163423,21.540769841246714,1.2288882536964318,4475.117284479829,1129.1420383566026,2.4246160887989206e6,1.281256842453491e6
0.00429,-1.2249680871948445,0.0024085910299449817,21.1311264655331,1.1470896378442597,4498.98460268047,757.0073274317867,1.7201647766303925e6,592998.1435356404
0.00428,-1.2224259985202748,0.00257803847304719,24.804347347778926,1.3831904615726962,5614.791041819873,1032.0524618180928,2.2585862038750527e6,854998.1185137009
0.00427,-1.223563879093721,0.002460251635180079,22.23070082150487,1.0428362865100966,3761.827706967413,592.0159592551793,733843.9759361604,354194.27830843703
0.00426,-1.2192575864907926,0.00258611884014293,23.371146376528724,1.4237182154792845,5974.287493940396,1300.1556413674107,3.4434056503290185e6,1.3183733139007946e6
0.0042499998,-1.225127626150548,0.002494778675917666,22.24175899355753,1.1430629693233463,3640.0465434048742,726.0018431694167,1.0480371259993264e6,549269.7921163052
0.0042399997,-1.223614577565116,0.002474387095697586,21.365581507324247,1.0349890853374215,3507.5880471718847,605.425651315304,778492.990233001,408269.75795467664
0.00423,-1.2251871887983414,0.0023492778699029646,21.841265799226274,1.0919750423834664,3774.040714790482,748.9469435962476,840581.6856003553,580619.164027174
0.00422,-1.2255641719203794,0.0025057337368828234,22.67297641783809,1.319523550623422,4594.901500906287,1188.4834314465759,2.557374640791503e6,1.3389606095563425e6
0.00421,-1.2256263411259753,0.0024662260858218984,21.46107035410732,1.1578030729880495,4196.3994406965585,915.5472290628878,1.522091241198331e6,968267.5073704342
0.0042,-1.2218707624478995,0.002477406551127995,23.583786341837126,1.2352545196398437,4685.695920873632,743.6756785094346,1.235730271670511e6,472877.0460124085
0.00419,-1.2217831138586022,0.0024864026147402244,22.83690579676432,1.1582124105785019,3598.0532837085966,782.1879731018234,924596.9764239348,612399.7778171342
0.0041799997,-1.2184325386931167,0.0025128688115191324,22.84190896514816,1.0705810003733167,3550.5641021900365,684.7664938081514,736706.3198803272,475052.6983908855
0.00417,-1.2225418736967493,0.0023495695622601297,20.810880485180295,1.0299940458068644,2972.521757681687,663.4812531897205,832056.0525261745,414725.354149587
0.00416,-1.2269678274649614,0.0024034611841123998,21.08520255916218,1.3812523161583101,4954.384659356419,1610.79061452726,3.8927075053622406e6,2.2402318827687856e6
0.00415,-1.2233739964961226,0.002429095345848163,21.237226456192936,1.207822550969375,4009.043061291385,1021.4722114398254,2.4177857476611533e6,1.0183227701935344e6
0.00414,-1.2230403608259677,0.0026043479830785807,24.375331660556366,1.3388319163982918,5407.510367850761,923.4613436036179,2.178922713923729e6,653435.0561826687
0.00413,-1.2192962658004207,0.0024381440705853446,21.217701744699436,1.1593430136329959,4107.8208689951,783.4700516977872,1.9798501333115033e6,522370.8970289331
0.0041199997,-1.2246389634216213,0.002433449140559369,21.708970621649165,1.1231273391979881,4271.927136624203,760.3754557394204,1.6491753076861163e6,551272.8979351463
0.00411,-1.222692236481358,0.00255649757158972,24.082099691676692,1.2724400121218438,4811.740694765059,825.3204320387019,1.365501717948548e6,576793.9600451211
0.0041,-1.223774529521876,0.00252170207393082,23.40117187475787,1.6601195433116633,6640.191176468771,2323.1196031216436,5.532036748539395e6,4.0879306404231205e6
0.00409,-1.2195480299901078,0.0025240403209926356,23.816250841684138,1.9155697713890887,8375.336560447264,2982.1563978658296,8.79295872109456e6,5.260294001231001e6
0.00408,-1.2196310140490034,0.002636521799478683,24.489288721031638,1.6195536053523725,7006.380275598844,1754.9175370139696,4.708363618362956e6,2.2149386952676293e6
0.00407,-1.218776636150655,0.0028032719946998537,26.740719524869885,1.7460257874487624,8116.519964220991,2287.8984949379956,6.234779525188517e6,3.590004541481284e6
0.0040599997,-1.218327137139503,0.0026822333690022324,25.237393486696735,1.6409825170177628,8084.865225370055,1699.9415696579895,5.355492211014046e6,2.016243048629354e6
0.00405,-1.219375697731885,0.0024806922690983318,22.021863654852687,1.2435459161295968,4732.780830180316,991.9852671227632,2.1238069444639133e6,1.0020943780442994e6
0.00404,-1.220368372989767,0.0025192395771396377,21.934724635480173,1.1650467426761335,4139.878459697225,792.7170682584034,1.5314253395346343e6,621234.9562901855
0.00403,-1.217874130667108,0.002392618083545475,22.13544079279731,1.2770250308556954,5251.39858086033,993.8964689314232,2.7366155662798327e6,821551.1485440452
0.00402,-1.2189707175575597,0.002402417531580418,21.974089812419066,1.1887127798641868,4093.335407272908,888.3232440777778,1.5915718500221674e6,887788.8654346975
0.00401,-1.2170287097793668,0.002445450018621455,22.651139406673682,1.0367153950625572,3417.557435847185,607.9236235671768,508254.5936322186,375375.97745588195
0.0039999997,-1.217208507698682,0.0026266697021502037,24.72865625382651,1.2101862529561722,3725.5257968290653,652.7706751526192,628731.564069344,378923.4304134204
0.00399,-1.2145849232143846,0.002605191340396192,24.358205791108183,1.581192598714477,5900.906853341242,2256.546000825062,4.710486320823897e6,4.0188043822325147e6
0.00398,-1.2193196671501652,0.0025418849343891684,23.531104364698475,1.3169798691052235,5396.158080964584,974.4678252919812,2.3486420783473565e6,779712.7784604541
0.00397,-1.219083520467264,0.0023823130898553255,20.357746473682024,1.0143183286200457,2953.4264301969038,517.828250662654,652520.2058661596,266137.2690446594
0.00396,-1.2188705114113774,0.0025522481832898776,22.081401243260398,1.1451463593392717,4353.757318470526,713.880330760357,1.6393042474322196e6,459943.73437817884
0.00395,-1.2190631346999796,0.0026222132255008853,22.375438427860328,1.1098293217569817,3273.882353577167,562.9749218523333,510019.5302542244,325479.84762016934
0.0039399997,-1.2200405064014836,0.002517501017600474,22.384891733747335,1.2188171732571402,4477.1645472120645,873.74615057777,1.7494190930733276e6,737141.7996080659
0.00393,-1.2153638533047577,0.0025781395580231972,26.233875602217065,1.5415550097795037,7381.34917722132,1339.149833543014,3.794951332656487e6,1.4138378601671197e6
0.00392,-1.2163700674139353,0.002561287109079075,24.54988098508816,1.240698746726278,4594.424182104074,754.7044309908807,997885.4165266304,475245.11474857066
0.00391,-1.2162993190282225,0.002567490057630534,23.134392009517875,1.1367154756401083,3993.4331582135565,669.37882881824,811641.7089816405,428592.58377848286
0.0039,-1.2170228501271374,0.0026313018856511166,24.375786410156174,1.419734296320707,5455.184758895918,1172.0116793583506,2.5206885461684386e6,1.0688716572740346e6
0.0038899998,-1.218008869803605,0.0026970549235059925,25.361317301444966,1.628587633449103,6859.4729397358215,1609.649237526745,4.3646480972393295e6,1.7642561468298552e6
0.00388,-1.2164187606673527,0.002606882690016636,24.411608313975215,1.2708214860960294,4860.314978494015,716.0618736025234,1.250117456989793e6,427865.7880813752
0.00387,-1.2145802252000886,0.0025417500399241228,24.0300129184946,1.4677515835674224,5912.320715674199,1237.562471602796,3.156742114195475e6,1.205206990031323e6
0.0038599998,-1.2153148638796103,0.0026064369655021814,22.08924710626192,1.2025353117486366,4178.036726052916,898.7006500094371,1.8120520526526982e6,824905.733300317
0.00385,-1.218377901852031,0.002530248031949096,22.84143045884248,1.5555862057799779,6410.097325961316,2099.949537212879,4.999506862058785e6,3.538581152127673e6
0.00384,-1.216028666130838,0.002444996019906096,21.551028235582702,1.1918510277783643,4124.006619959471,914.8032822799158,1.736251764500745e6,789199.4444064512
0.0038299998,-1.2149656411968655,0.002415345250441205,21.551542497221767,1.0655187177893939,3747.3419685124154,720.04131193107,1.3241613633826321e6,545776.0897462583
0.00382,-1.2176258430950797,0.0023272146417267063,21.55458444178947,1.1369570206298063,3869.224654865145,985.3689028882768,1.653099220234851e6,988431.5892589914
0.00381,-1.2124525950682017,0.0025184538218375138,21.638261778994934,1.2043949197332164,4003.91863541695,1163.1739503626904,1.9201262441313325e6,1.4440833872407435e6
0.0037999998,-1.214797985330548,0.002634215232506454,25.350624334642674,1.3939569922443202,5702.202932508838,1229.8370361011669,2.415225746706711e6,1.280299161581311e6
0.00379,-1.2141845114918852,0.0025076300130485183,23.249119368959324,1.1400140219627573,3675.571388318433,591.0008885161681,692278.4035385997,339518.62926481524
0.00378,-1.2144452008261042,0.002507909301569028,24.124217800195837,1.2593513359051622,5172.444108764362,890.7351665429633,1.767177158881529e6,772929.5242777017
0.0037699998,-1.2176052244788562,0.0024841197001700204,22.317133292522506,1.006812634769795,3135.8388766600733,518.1809033215675,144387.75917366962,288843.0198440026
0.00376,-1.2158294510209953,0.002466649338415874,21.987376539974186,1.1569794341922253,3855.581105768697,812.551310007714,1.403523968471784e6,654867.3528554613
0.00375,-1.2132619901557908,0.002466449738802601,22.577079131956687,1.158601331682814,3912.1461161625366,709.8072134152596,1.1110143365763046e6,474445.30713303323
0.0037399998,-1.210095990194386,0.0024743720707825377,23.862375603952263,1.4777691449997965,5807.741018110449,1324.7658044020957,3.3657229493489084e6,1.2777602389703074e6
0.00373,-1.2161516660742366,0.00248335232307665,22.32078029954675,1.121404329822555,3916.5046539664168,759.6431431807283,1.2796937562827475e6,557802.2659235551
0.00372,-1.2132156480991911,0.002638762779431635,24.279894355377795,1.3114972873827657,4496.538117420307,1128.062998679008,2.3002830177050536e6,1.1145804713469674e6
0.0037099998,-1.2120793272897081,0.0025481434368127553,24.683747923669422,1.4284511884443896,5978.980541266338,1261.1185670160778,3.3691714021565556e6,1.374789832981413e6
0.0037,-1.2122085370273636,0.00257187715428886,25.370016423806472,1.4749568104400623,6078.736953658074,1199.8681828226188,3.130093389020504e6,1.0948191870164017e6
0.00369,-1.2140521821853916,0.00245948178772451,22.67524456063088,1.273025229952859,4648.249351760969,1036.4121639497778,2.386453377739993e6,1.0029105593653936e6
0.0036799998,-1.210628599133221,0.002499327970342841,22.688863818598453,1.242054419989402,4869.445849694058,878.6667843499749,1.9191587322453568e6,624231.6396197493
0.00367,-1.2132525877360754,0.002473340310801184,22.58758073516696,1.214513583492148,4678.647995754035,876.2709405642196,1.7370208696522864e6,712276.2752217223
0.00366,-1.209082922439367,0.0025056221771436733,25.070304707255175,1.290046417835772,5552.851867359814,885.7774694725082,1.7235306200231295e6,642910.6836586057
0.0036499999,-1.2138441541054887,0.0025994387840515935,24.428882708304407,1.2872643749020278,4504.866596074099,1085.5106621743223,1.9422187823106453e6,1.1408712583853488e6
0.0036399998,-1.2145626973321568,0.002594810522449775,24.10655172659808,1.3120453408248691,5299.889095061649,994.2153792837619,1.965806513793735e6,935002.7486859201
0.00363,-1.2097485108008494,0.0023260959439782053,22.269794516531384,1.082279733612708,3043.3950210544594,564.2209306495826,410264.60367450456,303125.8264180764
0.0036199999,-1.2091435601064064,0.002623215255578274,25.925803640780586,1.697397390388303,7929.503347802932,1737.716753162774,4.983723295856859e6,2.0389900954788318e6
0.0036099998,-1.2085226581712212,0.002609487938676355,25.239530588171814,1.5175949601384409,7213.533016239489,1265.7996410010364,3.774096780676685e6,1.0509710323488072e6
0.0036,-1.2100547654238885,0.002643828992104354,25.45384456870896,1.648079413332108,7098.058442997581,1733.6250794336536,4.80933383713479e6,2.1495899071720745e6
0.0035899999,-1.211085364228339,0.0024652021603273153,22.963165158855496,1.2289500106226139,4601.074171180187,765.6374746105494,1.41604431682744e6,494240.80043068883
0.0035799998,-1.2082573949121402,0.0025235772387639673,21.850246810540188,1.1062332962024413,3317.9356933324916,699.1177480991079,1.1511415531281729e6,586812.5034913047
0.00357,-1.2072568120834186,0.002480430034645511,22.228023029170096,1.2201834413079145,3961.459927989987,877.2219496391283,1.6306763295862826e6,744551.163893626
0.0035599999,-1.212057567936357,0.0026005703014990848,23.560206039494744,1.1801495358814476,3942.364326440454,709.5577357255881,1.069111501844615e6,442321.92122644314
0.0035499998,-1.2089008507543935,0.0025729724130763233,23.587549482943796,1.1487645046388366,3470.900836614772,659.6777218784699,651872.8850381274,415631.71570469695
0.00354,-1.2089117982000666,0.0026460432585847927,25.09282287333726,1.2072846177885845,4679.9353496972135,744.1407249368463,745073.0714555657,468844.5429103131
0.0035299999,-1.2079026804409678,0.002672001507487484,25.47260592765982,1.3299663322734931,5670.257293910567,907.4596383241775,1.7294437455531715e6,623556.8846541751
0.0035199998,-1.2052943633421578,0.002770987303722315,26.9985831133573,1.8389217602776544,8542.518434657859,2121.3578817856587,6.549474123960755e6,2.647979770929761e6
0.00351,-1.2061322518814268,0.0025806468894796057,25.288614593250355,1.5525812244845634,5845.340106364917,1690.148418334872,3.773212500468385e6,2.107194757216875e6
0.0034999999,-1.2087890403603831,0.002605963541092763,23.698099157397255,1.4241721451959695,6257.644753815329,1278.5568364018898,3.54544009517185e6,1.2916637496659162e6
0.0034899998,-1.2097679706579791,0.0025478524121671678,23.77656320287145,1.433744925689124,5613.061052745818,1288.0885959093055,3.291750076573253e6,1.3807891359084712e6
0.00348,-1.2075905332437986,0.0027418683846131085,26.465923206301202,1.7930227561388112,8045.957614075385,2072.6835408988354,6.695379140123035e6,2.7134585370436404e6
0.0034699999,-1.2045621856981148,0.0027652439755682804,26.34668392873857,1.4292584085371094,6313.910555049826,1126.1826645670128,2.417400733670454e6,1.0534193721321833e6
0.0034599998,-1.2035867122435053,0.0026988474396690515,26.561806363433742,1.5232210250921927,7213.793443233285,1282.3833352512424,3.4472056072806916e6,1.2180637850014311e6
0.00345,-1.2065400582372843,0.002717655346798282,26.470527975144805,1.6264134402616235,6745.216270401712,1546.5262592105585,4.0500971344789495e6,1.762386069653076e6
0.00344,-1.2083741516492088,0.0025589653716267965,24.801866823372645,1.289505650075576,4453.23393039829,913.1521098513585,1.4701467179749578e6,712665.7045410251
0.0034299998,-1.207561631833056,0.002691954247525186,24.882727892533218,1.2911452277492317,5672.832144631808,972.0375354948752,2.1271551575351222e6,839068.1923119385
0.00342,-1.2091765283364828,0.0027673311752297422,27.983339309308693,1.6860172294184095,7885.043060124159,1557.510006175283,4.973492230950519e6,1.512576843092145e6
0.00341,-1.2044521534035542,0.00266752413904023,25.509464233179123,1.4021953203952553,5601.410951959411,1151.6917074491664,2.8250861960662114e6,1.083525769945789e6
0.0033999998,-1.2015152514459964,0.002696153883427654,27.59682137969167,1.6380455316587867,7483.847708347755,1777.0289057536697,4.1696179406471653e6,2.475802462972627e6
0.00339,-1.1988601365663678,0.002799029559049399,30.026970571139884,2.019807223954315,9679.916685632474,3094.434144179774,8.574137520304812e6,5.860846822974125e6
0.00338,-1.197772088456201,0.002719012500340489,27.868891713405503,1.5703893685349102,7309.099800757381,1269.4096270741472,3.481585292879927e6,1.055084297917276e6
0.0033699998,-1.2049382607797954,0.002647742525036725,25.308347431093473,1.4914162155589215,6670.386659747968,1282.8191847450134,3.5399229196320046e6,1.2387233997918998e6
0.00336,-1.200944964501845,0.0028225744983251693,28.23495433648841,1.7990916822897502,8938.148498913137,2016.32477811296,5.7110781016800525e6,2.762856861342097e6
0.00335,-1.2001239323635358,0.002750658793047524,30.011822114467215,1.9201141855830817,10244.415090486533,2083.4807537080333,7.179494760926077e6,2.424029779414004e6
0.0033399998,-1.2041356195481951,0.002751214081890708,25.26099382739481,1.2890887180983064,5082.517700748158,751.9650194031262,1.3890686060594053e6,427130.50638059445
0.00333,-1.2004863358508182,0.0028105091665511597,26.371534060870072,1.3748819184620609,4793.087538520511,1204.4881099384816,1.8897004938788596e6,1.2723052689171175e6
0.00332,-1.2009427445532503,0.0028611598676129947,28.018473421567354,1.7979067141517715,8657.728991959615,1955.6674272342736,6.356867226822285e6,2.511325431446946e6
0.0033099998,-1.1995185617524518,0.0028040980473114582,26.950516698512477,1.64876389774348,8563.476118273922,1605.6675244372173,5.067515621825848e6,1.6605492861657517e6
0.0033,-1.1998673704452445,0.0028037826235303813,28.05537225127059,1.4597126682216612,7611.142482169276,1038.6094224505,2.5599473962158132e6,758959.101803113
0.00329,-1.1986227655667083,0.0030060758301517477,30.030549265718676,1.8365019803472358,9229.137700334917,1794.0565220489948,5.890097212128981e6,1.9404421378909748e6
0.0032799998,-1.200022998455958,0.002774176148229245,27.593274524345077,1.6823918277842738,8353.255180269867,1669.9352842782537,5.032091615790295e6,1.9163717702689373e6
0.00327,-1.2011273737941106,0.0028363205129286317,28.52273503186706,1.6115265840681217,8217.570303421859,1425.483463061436,4.215871507271965e6,1.4826534758840583e6
0.00326,-1.2033293467499897,0.002749767649640725,27.15729658017688,1.6243333469303105,7980.795554332142,1582.8806571709442,4.559252283192084e6,1.7256582025844145e6
0.0032499998,-1.2008545707844134,0.002662217801907346,25.581319151357754,1.3670583921063701,4900.366009699363,1094.1390459194997,1.9630432189327413e6,1.1432199859005206e6
0.00324,-1.1989397617680193,0.00278321767775503,27.701788345763262,1.4859812315090164,6335.924428748952,1011.4053845581522,2.2464018383197673e6,732364.6668771901
0.00323,-1.198795117271318,0.002745068818736529,28.209917367908965,1.3909710205847052,5934.724494402577,849.8999698320333,1.4617108170741599e6,515369.93314795994
0.0032199998,-1.1983644939564555,0.0027936825067030545,29.290135637388623,1.5676945142854766,7416.353208263807,1191.4907809906842,2.76289558426156e6,932620.6647947045
0.00321,-1.2024556552451937,0.0027701747139504645,27.37331355511391,1.6052445161210454,7351.976665268987,1196.664598408787,3.112713247493906e6,996465.7397828156
0.0032,-1.1986055824939663,0.002692311781511723,26.870333991191224,1.6939008539581744,7510.740965662199,1497.4019055742137,4.1597258970190072e6,1.657662354558075e6
0.0031899998,-1.200795019138927,0.0027858379905251487,28.089168252784837,1.5876896194561816,7003.869164971947,1318.983670530629,3.2004389983844846e6,1.290805268377749e6
0.00318,-1.1948382771906647,0.002819804635398435,27.472525715878945,1.5503568858204653,7039.1571708025,1367.0317259691392,3.5294669066727515e6,1.3871416772304538e6
0.00317,-1.192631658500038,0.003012613787271827,30.200484537041717,1.6530520426359534,7770.783049446078,1416.1706918037883,3.452520908162605e6,1.3509580970873348e6
0.0031599998,-1.1919688453180168,0.0028573379862134977,28.529526210582567,1.476542859563969,6397.041385639633,1067.051739494236,2.0244559451430116e6,821379.8333741082
0.00315,-1.1951114797099311,0.0028171004180436864,27.400872453389123,1.45366456506043,6334.206405674473,1477.2971381241587,2.5827516352636414e6,1.9417007670115854e6
0.00314,-1.1987280442781545,0.002770404631222354,26.304322058258073,1.7635658933768648,7231.192639589458,2162.6774131020566,6.143391874368462e6,2.9437620738825356e6
0.0031299999,-1.1978739431304006,0.0026965712135184816,27.578621483121225,1.5153680263409406,6794.519770680053,1325.053917918196,2.9361305531562613e6,1.3184264344870718e6
0.00312,-1.1940651288823845,0.002955002894542052,29.709480720092568,1.8246503217417134,8338.259411982162,1817.947459110975,5.279158884434285e6,2.0712188706892063e6
0.00311,-1.1933798520639571,0.00307593391306037,32.249876619449054,2.020867444425559,10543.33187412977,2135.576798151105,7.737087413406961e6,2.354558095049651e6
0.0030999999,-1.1986382065163381,0.0029276564553113245,30.25200624601306,2.246988078603187,12158.894258234177,3009.99796892947,1.1494120168270608e7,4.485908775027067e6
0.0030899998,-1.1977512378958297,0.0030099365605428105,31.401167484269898,2.258294840657532,12251.278650108023,3053.087133392924,1.146052418385252e7,4.751756320708301e6
0.00308,-1.1959775962242751,0.002826078755006673,29.378230162754413,2.1280633563862406,11179.944040957593,2977.2342199813816,1.117859506572086e7,4.836489261316748e6
0.0030699999,-1.19654085077168,0.0029282241628211894,31.059443513859087,2.114182693803959,10457.485511596951,2466.545019627872,7.979175712304048e6,3.564456152948272e6
0.0030599998,-1.1907597548568059,0.002865882109848138,29.0425869384679,1.405927429431355,6114.287051841585,843.4353800203438,851221.4367255413,492356.45617848064
0.00305,-1.1921554825868932,0.002879903891438655,27.91241027897819,1.545362048399438,6932.028644427338,1182.1265672222332,3.257375173233317e6,909316.7009649876
0.0030399999,-1.1930701471341891,0.0026742092958373484,26.402612804198363,1.3373791225730236,5173.882755365803,917.1898958740378,1.4065838683944503e6,702520.9080139201
0.0030299998,-1.194356809378514,0.0028791275130072035,29.091986769143496,1.8392864787284837,8891.450604692103,1759.5522585471417,5.243322453610924e6,1.8450353590117355e6
0.00302,-1.1940305180258892,0.003033519801376143,30.781077009966697,2.5592689534244846,12292.117727136729,5294.544895467737,1.66601340532375e7,1.3058185379379017e7
0.0030099999,-1.1927826015804193,0.0029160983242700676,29.867742189492756,2.4261853688772317,11853.925225509882,4490.523038382871,1.4537261719392154e7,9.911102583242882e6
0.0029999998,-1.195577526377033,0.0027843095334679504,28.468776214896277,1.9112404998554808,8500.652287902312,2744.3861954183794,7.067785256454229e6,4.9901683157134885e6
0.00299,-1.194890231071386,0.0029664350743631297,30.637540635595236,1.8649048653549707,9216.876384773774,1816.3333451137596,5.1532860635490855e6,2.1978535948371626e6
0.0029799999,-1.1970494375501939,0.0028579023504829797,28.820595535079203,1.6221440361324926,6740.132650895157,1331.7656819847925,3.3730747848149496e6,1.1688400441054273e6
0.0029699998,-1.1972207130349222,0.0028630617321800476,29.100125064716956,1.689725261699479,8153.4098076872315,1529.5881112736267,4.136166902578961e6,1.5082724247233076e6
0.00296,-1.1954915749734374,0.0027142244884599312,26.680334319501966,1.5914014626706707,7918.390267096281,1612.4828345477076,4.51774929367455e6,1.9611346427779356e6
0.0029499999,-1.193263546265098,0.0027660166444084386,28.66477969706301,1.4941375070113863,7677.2522361338815,1246.8671566412243,3.16248589409863e6,1.1179963917867772e6
0.0029399998,-1.1945081432671187,0.002953231063979457,28.59674879973034,1.675236749638052,7822.289756992957,1473.9713830570245,4.614957318495977e6,1.44296318668519e6
0.00293,-1.1924853447090702,0.0029571294127999203,30.284550779794955,1.9202888389332022,11055.12778987,2184.6349632965216,7.637865957392042e6,3.043560992137245e6
0.0029199999,-1.193196925576749,0.002937975191314691,30.958816018240576,1.9797367929450065,10430.507418574633,2060.1549309191164,7.106660715096125e6,2.452273251249308e6
0.0029099998,-1.1900848247027238,0.002917986661919222,32.78727050604109,2.08577927128523,10319.086158575874,2448.52665784633,7.879743843885953e6,3.164413426712005e6
0.0029,-1.1902045781747266,0.0027106526410913346,28.75323100298873,2.097204071352647,10034.63070105178,2781.1508409708586,9.228073252477784e6,4.096819383772644e6
0.00289,-1.1885096004537112,0.003014979218099288,31.699150963640488,2.249594157994919,12428.218591545827,2874.2534542044336,1.0701561981202787e7,4.0978108211318073e6
0.0028799998,-1.18828332740257,0.0029383135534485094,30.725066957279108,1.9565934727395498,10175.355596734138,2086.4229149523576,6.904642758347859e6,2.508750969208124e6
0.00287,-1.1897829195467182,0.002713374129802932,28.698120244459542,1.396303108339517,5891.634344338836,961.3104291480986,1.5234998469664971e6,705836.815784646
0.00286,-1.190574454908946,0.002738335785831782,27.895467825372315,1.750635556473686,7952.195783556214,1847.9447022576437,5.797976795131935e6,2.2127531045895163e6
0.0028499998,-1.195456036085994,0.0028107876215313827,28.64330515151345,1.6684342466190487,7040.774928494937,1653.2970655822076,3.9633489551710607e6,1.856712673220019e6
0.00284,-1.1875864812133194,0.002706311202766003,27.09247514275934,1.4663750247114264,6542.042467784948,1232.7023539250754,2.9113183388511557e6,1.057200759085457e6
0.00283,-1.1893665248148833,0.002789484188878408,28.7241968892538,1.7999825225198747,8032.528133414222,2138.250929187758,5.481816009508639e6,3.0909194396071974e6
0.0028199998,-1.189650519033612,0.0030407969726818683,31.560943429780473,2.058765336861872,10486.980606085524,2672.815085061568,7.92266326269483e6,4.1450652846178883e6
0.00281,-1.1859105460387094,0.003038172029993255,32.985517804877055,1.652133929422997,8299.526096443196,1286.7293797738055,2.803756881073864e6,1.0785904609801865e6
0.0028,-1.186804541718273,0.0029880876854854084,31.385851962966424,1.8596023198726201,8581.196135438118,2334.096777667314,5.532699909498663e6,3.7500439016350335e6
0.0027899998,-1.1843227506557916,0.0031682534333674333,33.68885965192027,2.3079988551271473,12096.22665351658,3271.336996137878,1.0959933863377152e7,5.511125221100349e6
0.00278,-1.1854578986980577,0.0031694552637405466,33.851718053058775,2.4176336302981256,14106.588996009432,3302.694106487115,1.2235214397925923e7,5.206737581685278e6
0.00277,-1.1862440757337294,0.0030270548662509962,34.067431736313964,2.2046612342815446,12855.270322060796,2305.3229674194777,8.582072835683817e6,2.5948450213126335e6
0.0027599998,-1.1784455380484968,0.0031335095007010553,35.4213153974727,2.4247130517792126,14553.262966931898,2742.0408615708275,1.1244494400140267e7,3.3949037080472712e6
0.00275,-1.179938919895108,0.003273406049456328,36.93032783286291,2.704937572792179,15983.870120570673,3726.2261498320177,1.5279547712224856e7,5.968392774482741e6
0.00274,-1.179766649611192,0.0031056737889929094,35.85436504835833,2.127251235020337,12247.819046368084,1969.355006580331,6.769626521036722e6,1.7464755144055435e6
0.0027299998,-1.1800515924272763,0.003113966879647633,33.9594474872831,2.173235754885214,11824.799745145483,2415.1701609216475,8.697863720006937e6,2.9730182503773556e6
0.00272,-1.1849432399671402,0.0031175082851080042,35.28884852584138,2.067098408372698,12111.33956007,2092.066496020677,6.427801194400389e6,2.5191692865019e6
0.00271,-1.1809008359260549,0.0030652009817329563,33.18351517317626,1.8576252830455984,9783.529841044643,1436.1689104966495,4.377035635881626e6,1.1367478437617791e6
0.0026999998,-1.1794911797045322,0.0031493969122237246,35.08474671440813,2.201935026422752,12528.5887259869,2723.2160914011356,8.975240824222283e6,4.1621934969762084e6
0.00269,-1.1797686625957409,0.0031818173512812424,34.34586499809541,2.0468210949388768,11376.483239438834,1888.7862702184284,6.065330768891194e6,1.8796329508624375e6
0.00268,-1.178018354624863,0.003222441379644042,37.92516854016554,2.6555419973952263,16157.918387445521,3710.63369504923,1.536458937347004e7,6.059260256363086e6
0.0026699998,-1.1788165320362585,0.0032244023479700394,38.316868310501455,2.9035903564051506,17965.189598037192,5573.938810595034,2.1587030873848267e7,1.2676036593428608e7
0.00266,-1.1796472842145098,0.0031384477578418916,34.80677836249585,3.094706746525375,17246.250172971857,7038.556211738168,2.628566388656955e7,1.855169291832323e7
0.00265,-1.183994405458976,0.0030523009984235756,32.72609508322009,2.439534089349694,12433.162566264435,4049.4914967365194,1.3069202932328852e7,8.519183744520625e6
0.0026399998,-1.1796404121585737,0.0031109960644864197,33.796568965127165,2.773409360193843,14757.90797169558,5728.278463079888,2.0278274458712723e7,1.4038203590344703e7
0.00263,-1.1795385105318172,0.0030834616008023493,33.118574195525476,2.5651560688751247,14708.57251016216,4529.89803821011,1.6096691120214162e7,9.853349491923375e6
0.00262,-1.1798061169604304,0.0030395206130766515,30.433530465149115,1.7365328024894449,7907.128395450484,1600.1740468195674,3.908749421541427e6,1.8796332188344174e6
0.0026099999,-1.1791988812413885,0.0028692352228784036,29.672192736449492,1.5372112611230226,6069.033130349983,1152.7582366189652,1.9681025146423609e6,911611.9497522826
0.0026,-1.176535588574207,0.0029767959482808696,33.91147967123408,1.6851121779510083,7632.3390295341715,1107.252550904184,2.2652672048936877e6,756042.7129741121
0.00259,-1.175852303022665,0.0030625765686666815,35.44748859920578,2.1968661113576897,12993.823976304853,2296.84915204319,8.675154816337734e6,2.565587647543718e6
0.0025799999,-1.178984508913547,0.002907761362118344,32.16777944855603,1.6868668274710876,6990.530849602572,1499.7541884742077,3.0131076004485018e6,1.6850219889102078e6
0.0025699998,-1.178414950435167,0.0029214951823646608,33.839415802644034,2.4508667688048016,12265.82636811738,4685.682723550368,1.4358788429457324e7,1.0871992463924266e7
0.00256,-1.1801710283789852,0.002863986903612332,30.755400090824352,2.028502886559172,10414.11421726451,3179.4103520350195,9.520599021625092e6,6.206199597490357e6
0.0025499999,-1.181041584621475,0.0029474153792635456,31.479941353556928,2.03322527160144,10495.893733606732,2787.268886212737,8.257058161206188e6,4.880404307272703e6
0.0025399998,-1.1815287771983896,0.0029472789594266785,33.39572193132322,2.108453482147043,12565.768351093464,2371.8698390961636,8.832487704051023e6,2.8736347882390823e6
0.00253,-1.177802666142577,0.0030528771254469487,33.525942485613704,2.1938079832771025,12074.276321391873,2610.1442607285558,8.080437651917767e6,3.725744201693056e6
0.0025199999,-1.179284932432538,0.0028809049950413636,31.228966411201295,1.7906906320387277,8138.397882353473,1485.2029816723805,4.310193181382544e6,1.3051999943199134e6
0.0025099998,-1.17961517989661,0.0030294785161863306,34.26869161051911,2.113235692121046,11986.708882451487,2240.3253541432427,7.740163342717099e6,2.531480628674548e6
0.0025,-1.1783176060254,0.0030859776958998167,34.36934518402728,2.4805938439663127,14291.251096422564,3790.6809602980497,1.5006097150687473e7,6.848119499015073e6
0.0024899999,-1.1787601731008777,0.003172781427401477,35.74491566030815,2.294554085382445,12618.532786669586,3423.9457781192746,1.085251131654693e7,6.541584693103403e6
0.0024799998,-1.1807656830852242,0.0030904473893088097,34.18874014702209,2.178603031371247,11438.919388779983,2868.1403214217094,8.819241042283274e6,5.021702074312095e6
0.00247,-1.1787359134408304,0.0031245856149922043,34.293721790358575,2.0993812681489192,11132.690349481558,2126.2751463775203,7.098140484700509e6,2.617473884945648e6
0.0024599999,-1.1778035051458478,0.0029723221466767076,31.822856478430165,1.876618166018773,9965.384570224196,1708.5335163369189,5.4492349843085185e6,1.632565788404712e6
0.0024499998,-1.1701837019720982,0.0030325796822393667,34.55289761397685,1.8291500093289217,10762.623127869874,1889.5544925008842,5.312656623396913e6,2.2685869043518896e6
0.00244,-1.1718526121678705,0.003041876712827758,36.075700473778326,2.1585355254259686,12536.602304693166,2293.50995651244,7.360440986098179e6,2.717866673187589e6
0.0024299999,-1.1746907797887491,0.0032121570266682824,36.87069562693634,2.4510787575125583,13512.96779698444,3469.5866670103383,1.1163367431757001e7,6.211085154105194e6
0.0024199998,-1.1684654844262874,0.003106185181932998,35.103087136972306,2.2047423054733257,12493.090126243475,2560.253496028125,9.399293257389607e6,3.2260230533443447e6
0.00241,-1.1736917380945995,0.0029298868556586065,33.62795582192003,2.212034226547452,12494.873032801639,3219.227409680967,1.0664164806998644e7,5.914880852801704e6
0.0023999999,-1.1732818326619792,0.0031602015341927795,35.82081830770619,2.222746557667712,12115.479959040225,2464.441418946242,7.903863386161109e6,3.1734595512672206e6
0.0023899998,-1.1742113195744528,0.0031371105588870307,36.56614122350062,2.1817222253793354,11868.591746836151,2760.734009693561,8.618696639662268e6,4.1315226723770276e6
0.00238,-1.173690971842635,0.003137048076069154,34.47603363744219,1.831183439237936,9398.19750420551,1783.6058108562968,3.93384605171034e6,2.21455897438026e6
0.00237,-1.1713307906449808,0.002904243485013521,32.34979290565045,1.7477341354456348,8156.033281750087,1693.5776742135013,4.0271420518115996e6,1.8435385805413523e6
0.0023599998,-1.17253625959702,0.003043459599020569,33.02729711094716,1.8236943993258792,9326.437054607328,1855.1973765725224,5.054081696365391e6,2.2131936125118933e6
0.00235,-1.172645174358684,0.003147444433366173,34.8731153653421,2.1893396342291096,12270.991705496439,2269.7537733418435,8.166198544065762e6,2.6022764533014535e6
0.00234,-1.1750766906206638,0.0032765379735114875,36.70993238217876,2.490830129756551,14635.525501042479,3239.466974347007,1.243512263966353e7,4.953771756506408e6
0.0023299998,-1.1736494914498228,0.0030787506869138404,35.13612454714213,1.9803816748055894,10718.276771733817,2046.546498828745,5.813342453802642e6,2.622550901696393e6
0.00232,-1.1690725620567883,0.0030687403124994147,36.733754461068585,2.2321391148938763,12985.117718991345,2468.053668391844,9.0056885691182e6,3.1823042636510623e6
0.00231,-1.169152516092298,0.003245204169683457,39.41023545143228,2.672259335338889,16414.5990836476,3873.248674931328,1.58261258848063e7,6.199804905045211e6
0.0022999998,-1.1683275315059767,0.003193229115194836,38.36542597436744,2.3518426461470416,15495.99569922642,3344.5020793342437,1.239683960284734e7,6.191692742536327e6
0.00229,-1.1692453157099405,0.003147465746602034,36.8160263388378,2.470981430440263,14185.33174392737,3418.6294611983317,1.2753539253539117e7,5.406715647515201e6
0.00228,-1.170411062722011,0.003031352709685867,35.89589420500607,2.509893530895921,14022.392645381835,3576.025735383584,1.2214173669338312e7,5.91252008008037e6
0.0022699998,-1.1698815947490422,0.0029461086386210577,32.72352344793636,2.3820582173131997,12307.057159633787,3323.136274756313,1.1627306657616222e7,5.110195838024238e6
0.00226,-1.1704353352136232,0.0029160582016115226,31.14777873820599,1.65701051174313,7334.875586924456,1389.5380429362103,2.363457063247711e6,1.457895911999907e6
0.00225,-1.1690574503853732,0.003041163613740146,33.36767375336497,1.8769875290566511,8714.770250807527,1758.253708772012,4.376799292916914e6,2.1254446086605703e6
0.0022399998,-1.1706355388651468,0.003221798862924615,37.2008558530956,2.1369729200569,11147.793468159329,2071.8871133981215,6.12617867656346e6,2.167263189063395e6
0.00223,-1.1709321714896415,0.0032063467337369632,36.33963198905634,2.2602690084426316,12022.112528565034,2670.846652252032,8.402014464745728e6,3.705336444528988e6
0.00222,-1.1639399422597363,0.003197801872883948,38.57428323469381,2.332615380812597,12872.2231258124,2799.0609753676868,8.716446071212187e6,4.0195255244000736e6
0.0022099998,-1.1619260083640122,0.0032330855210863894,38.28602077800791,2.381739054420068,13623.787457141636,2815.129439613922,9.692717381059749e6,3.8986358266608953e6
0.0022,-1.168173480146211,0.003133905683439857,36.47036668349897,2.248531653581366,13262.937436888524,2756.4730779916786,8.599592409949843e6,4.314054337275732e6
0.00219,-1.171637902878078,0.0033741672590193944,38.44458203289498,2.484657066647286,15974.199886998818,3065.830860038892,1.1932223091680314e7,4.304660642996016e6
0.0021799998,-1.1673361781197467,0.0031170227200943146,36.27020992183431,2.2851806692320347,13245.543478308738,2753.796124502568,9.854707108809808e6,3.686403052127498e6
0.00217,-1.1655156261836697,0.003454952851958255,40.73924686715879,2.8007820458561996,16097.776955623636,4691.022892337832,1.5630183757444894e7,9.95879783533329e6
0.00216,-1.165453491745322,0.003398540842097578,40.22621047148223,3.1248765547160957,19771.518401300575,5143.415198785739,2.219113636455685e7,9.755612698637301e6
0.0021499998,-1.163577092078319,0.0031058161256664334,38.43379087324033,2.7048980350527856,16844.37099963771,4220.990793433216,1.6568038718563389e7,7.828557835944196e6
0.00214,-1.1631153327547663,0.0030217843688625018,36.3908624039296,2.207089523319282,13363.256298200693,2957.8361929040993,9.9986318521364e6,4.926104899030792e6
0.00213,-1.161224747602754,0.003177342474541852,37.87476344783156,2.637013381751136,15728.639325427499,4078.4944039020165,1.6011130273986874e7,7.313339965716535e6
0.0021199998,-1.1602569628777726,0.0031833073706126758,39.59014804325785,2.6002535763591714,15479.831234948644,3683.4442735429175,1.29502092948768e7,6.254245162133562e6
0.00211,-1.1662513885925976,0.0032149445926018564,39.47429667461319,2.2734249384697236,14200.276947735472,2399.715282393471,8.24692088643929e6,2.965617264060599e6
0.0021,-1.1688462342564923,0.0029573090695458036,33.583931634462175,1.80874214128355,9516.180696405676,1687.2761821202914,4.335570876570624e6,1.8468356648205481e6
0.0020899998,-1.1656494742043448,0.0030314146071287813,34.37111007088087,1.9606866759226973,9770.399343325673,1695.8291032054044,4.391274948374088e6,1.5438062853120284e6
0.00208,-1.16638238368344,0.0030366480690622224,36.19883493877649,2.008672772499999,10802.917765353475,1697.3292071414332,4.944190700557274e6,1.520411909455925e6
0.00207,-1.1674927899990908,0.003126044206502579,36.84559421078356,2.315478479809373,13061.74383843076,3198.650164210782,1.0851748131449811e7,5.544848662649534e6
0.0020599999,-1.1653804839532622,0.0031417139787356337,38.15664393334884,2.482502325938794,15644.180460546044,3567.1634772445964,1.292999013510998e7,6.039238493893063e6
0.00205,-1.1604356431523244,0.003219712915399342,37.613192840473324,2.310972797320211,10912.882740079573,3440.0214735601107,8.653706251449889e6,6.63929988855693e6
0.00204,-1.1638389546613395,0.003031191459169738,35.64709853765071,2.011536840570931,12153.86532608585,2039.537561876774,6.423280466675857e6,2.3019333450408457e6
0.0020299999,-1.1627078165057103,0.003090222521969283,37.313615009777195,2.0890626272478183,11440.933949841743,2000.1163810012636,5.62164298463917e6,2.0419517660284138e6
0.0020199998,-1.1633700409060141,0.0030372751939150055,35.88486130602154,1.871142870547774,10731.439121835821,1848.1348307989138,5.060402068083117e6,2.2033639615693046e6
0.00201,-1.160198420731152,0.0031971478907734333,38.4126180784116,2.038764195888546,11154.552150827109,1854.084785482565,4.678321484664621e6,1.6813207920957992e6
0.0019999999,-1.152186873413896,0.003334248739232021,41.96427609614213,2.6217800985193067,17666.604076226613,2875.501809584264,1.3017919481236482e7,3.246501930649999e6
0.0019899998,-1.1553978966456453,0.00315637547401789,38.743658731771795,2.3675321488668253,13884.88669037634,2827.2688981422243,9.903097851553245e6,3.807229720069035e6
0.00198,-1.1520264121361634,0.003438371278537969,40.19171455693541,2.555775911454291,15803.40675047191,3514.562622213677,1.284838169171483e7,5.206356977158361e6
0.0019699999,-1.1570347372792087,0.0034794265126607453,41.5422230744463,2.551405651836028,14793.63086658653,3185.1722642321192,1.0347830999983577e7,4.806435614986295e6
0.0019599998,-1.1522951027262294,0.003346197636390424,40.215856115235844,2.4012101864014235,13840.771133894068,2641.615402917016,8.907171786808347e6,3.139016675256551e6
0.00195,-1.1554230865578219,0.0034213829294276825,41.297737939445504,2.530808212655748,16243.623141582519,2950.170263959873,1.1038064175724335e7,3.5925018046897366e6
0.0019399999,-1.1544192550190333,0.003345655644667109,40.16189212242863,2.4755379870298846,15133.035620548806,2558.1811974091916,9.860027656153038e6,2.7938805119209727e6
0.0019299999,-1.1552417390285252,0.003429020652353554,43.05205813201814,2.5921093414335057,17579.315417200563,3111.385491612647,1.1929837125783127e7,4.4659360644094935e6
0.00192,-1.158875690922353,0.0033691311550895003,40.796755104850405,2.468863551528546,15114.419113392058,2929.7777483977543,9.492392260300137e6,4.1581249829213796e6
0.0019099999,-1.1581453315964774,0.003412388287477476,39.00819703990551,2.3116944501797194,12145.01119185796,2878.1754191902364,7.577812409611834e6,4.650590487969391e6
0.0018999999,-1.1619979629951758,0.0033759076065192324,39.90046218161249,2.794575329831827,18318.53716348264,4169.828024403166,1.622788634219576e7,7.221558922948007e6
0.0018899998,-1.1574151957576273,0.003398124093769128,42.03189509880945,2.4592569156746973,15426.418540413635,2915.629388206137,9.815228504207117e6,4.127344255986885e6
0.0018799999,-1.1585580707299608,0.003142141957682172,38.6248302997746,2.411964268122216,14909.819011309628,3128.476659550781,1.1488644092991697e7,4.680378699656884e6
0.0018699999,-1.1591042989161913,0.0032768723379727714,40.90320932847201,2.3142685518434725,15136.758627236604,2568.057935388237,8.903595673429327e6,2.9623845985752614e6
0.0018599998,-1.1597301476026283,0.003101162911179716,37.67343917111136,2.3618862365837625,14333.14020797092,3113.2150856897356,1.2211847973250331e7,4.452337301636659e6
0.0018499999,-1.1565914774348836,0.003148065925924068,38.130343251203804,2.6678309602053005,16948.01267299649,3699.4730419889265,1.5691560638311543e7,5.36218570511152e6
0.0018399999,-1.1593764516755662,0.003328571957615939,41.55573333759782,2.749936284663683,17866.199668263936,3876.202556949144,1.5476845567120647e7,6.456322868528949e6
0.0018299998,-1.1539685864878928,0.003291285392007084,40.31953687495558,2.7401018060378344,17884.72963939471,3486.143191909816,1.557246099384643e7,4.723318638097241e6
0.0018199999,-1.1555775824425998,0.0033994349299753417,43.13166335633025,2.6194920340010017,16388.14287535099,3193.3320192248434,1.2408885064358708e7,4.417360525036456e6
0.0018099999,-1.1497916329580182,0.0032272045495997906,39.80813119603347,2.4645620905784718,14991.992498012014,3429.530220616562,1.101493163421147e7,5.5044788202739535e6
0.0017999999,-1.14881988934672,0.0033353708650197336,41.95985625168589,3.0155168004444888,18861.537231710223,5067.460417037703,2.0161297892166886e7,9.670756510121549e6
0.0017899999,-1.1508272424836334,0.003476358507621087,43.923628541005,3.1042443616154585,19743.03714727834,4871.073628132135,1.9133950677177593e7,9.163120183466446e6
0.0017799999,-1.1466154851941213,0.0034162343986329437,42.29454923979626,3.046826328125322,20664.462509111512,4556.291674597187,2.0556698919292096e7,7.639033731482515e6
0.0017699999,-1.1448727881453786,0.0034319762269394358,43.236003633441,2.970025405385637,18795.709974129197,5264.240722670017,1.9208490750912867e7,1.1586355420179484e7
0.0017599999,-1.1474835839632305,0.0035349280673467737,47.200484296575354,3.1412775745325505,21557.092503785483,4751.802876783626,1.9999403498473242e7,8.919752858165115e6
0.0017499999,-1.1458827615724403,0.003668058094283369,47.537377919206435,3.249187067051943,23302.932580849298,5290.2730093281325,2.322670196711229e7,1.0831123984633913e7
0.0017399999,-1.146471804404952,0.003507046624620228,44.98987249622167,3.0857598723062623,22040.510920765388,4753.23248538126,2.0457440799069956e7,9.072236716895737e6
0.0017299999,-1.1431111060873431,0.0036640561378150317,47.47026027573758,3.5696058133132262,25078.769905191813,6568.1188154336105,2.8947073141764566e7,1.4567414817434583e7
0.00172,-1.147477673505947,0.0035739765025715104,45.796617280898964,3.3672487604420707,22358.504031345827,6213.7388637161075,2.6867257622510236e7,1.3223040301339068e7
0.0017099999,-1.1417868126476454,0.0036660968570583485,46.92250036995963,3.0614873297542236,21666.955053077618,4487.43601984345,1.8960142309545524e7,7.607641986349194e6
0.0016999999,-1.1410503578495403,0.0034213439120750217,44.61914118902881,3.0934796442146517,19908.82625916571,5357.819380785825,2.0898983073601894e7,1.1367433767065782e7
0.00169,-1.1437496379774421,0.0037513204192134064,50.30075079463036,4.026001791263308,29698.238136389326,8641.470191480896,4.022497798177012e7,2.3094623789376106e7
0.0016799999,-1.1474395820771868,0.003731832408423176,49.60264117345772,3.83571875982311,29857.293068437775,7542.111752996324,3.747882168220574e7,1.7575246155548677e7
0.0016699999,-1.1422093104715132,0.003678361802361013,48.691303788507604,3.678212656325175,27997.206679015093,6270.062204427672,3.2659170758909106e7,1.1895564887224654e7
0.00166,-1.1407547925129873,0.003594408909575637,47.730304116528195,3.1519480171096657,22999.369318559373,4145.373440733164,2.0020796242755163e7,6.019832924038747e6
0.0016499999,-1.1447477155920018,0.0036894311651647933,50.324610446781676,3.743098449362106,29718.89897445371,6435.38486132878,3.323465329860948e7,1.2540712579832707e7
0.0016399999,-1.1444384159147263,0.0036149147944972097,46.08906212027678,3.017330685975555,21139.64417757479,3937.7486389422766,1.6699072471203992e7,5.729526155915262e6
0.0016299998,-1.1410778633975953,0.003598401443215476,48.16204005180504,3.277289138693129,23417.410843277088,4157.475456900035,1.984046778874668e7,5.590942032458099e6
0.0016199999,-1.1394084501536508,0.003693086378604048,46.68334052062784,3.0016529010001176,19820.156115798214,3886.083115488221,1.5736018686280355e7,5.457443635920806e6
0.0016099999,-1.139567849202461,0.0036683022182554164,44.872934567580444,2.682910171899375,18422.48184611069,2875.4580475583944,1.1591901232638776e7,3.0281701680346453e6
0.0015999998,-1.1436948665837008,0.0034892876674887134,44.065155554802104,2.670171551918265,17434.57484210812,3034.525999045847,1.1551285600476885e7,3.768394875135908e6
0.0015899999,-1.144411090217207,0.003670948083670913,45.32781020720445,2.759259911655059,19233.42690051533,3714.7376590023664,1.3434872611847159e7,5.761761369392897e6
0.0015799999,-1.1436738715814265,0.0035587633684299163,42.972718811783594,3.304121770006823,20663.116062791927,6404.282802854171,2.340198425613359e7,1.5598354995969243e7
0.0015699998,-1.1458100837676657,0.0036849757529289926,47.12615738869742,3.623870831178466,25669.6450864715,6717.373924918764,2.9887671004732426e7,1.4328306155635795e7
0.0015599999,-1.1445227919086418,0.003807736202330836,49.28874552782336,3.8197310890482665,27922.48655668185,6179.532602177985,3.1331187754704084e7,1.1207501274095034e7
0.0015499999,-1.1379207317373619,0.003763977753761302,51.96755774221539,3.329408384997166,24807.38401631688,4567.83289794932,1.9626344531682573e7,7.045143161970137e6
0.0015399999,-1.138936815296436,0.0036899541599527733,48.63407202119769,2.888351549917562,19274.047707943148,3070.6008619162176,1.1285545625699636e7,3.4909861756627797e6
0.0015299999,-1.1371847961716024,0.0035088027518198777,44.28597269197588,2.7073114009469226,17862.978993646044,3450.886730068094,1.3490282866805283e7,5.127503865814345e6
0.0015199999,-1.13749163183332,0.0034612413066054796,45.49149298271706,2.8359752915465624,19459.727709923784,4014.700657444927,1.7154461930409566e7,6.57570014401986e6
0.0015099999,-1.1374074000642094,0.003697161396616222,52.09007247795475,3.870493264035187,30919.014001447533,7446.0502980222855,4.114164817343116e7,1.6119171945237892e7
0.0014999999,-1.1399867717129692,0.0037841860349299757,50.04873584930921,3.419270614359753,27757.9685546888,4987.79313170937,2.696214455772328e7,8.729896970175784e6
0.0014899999,-1.1371757369298834,0.0036557537610282806,47.101929391090586,2.924707723164431,19972.50710187174,4283.006420780078,1.6474787799232455e7,8.10219850970943e6
0.0014799999,-1.1348262017717563,0.003871846153467548,51.47879837612784,3.06058414573154,23680.4433241304,3874.242085846838,1.6140181029258203e7,5.495224698606791e6
0.0014699999,-1.1324816460350684,0.0036959817282663995,49.7592015205232,3.3523387640187194,24616.15653152419,5170.589567186393,2.2823919643986575e7,9.374438689542271e6
0.0014599999,-1.1336901507918162,0.0035265802168287313,48.05617571869543,2.910487215393155,20715.403664728758,3420.8875798998083,1.4252795405447392e7,4.0990428441344514e6
0.0014499999,-1.1315288108239845,0.003687857502874586,54.558644208842836,3.4698905225877144,27095.53953552039,4635.563995687439,2.2332326993252717e7,6.653673249349702e6
0.0014399999,-1.129400416998546,0.0036917290107177526,54.037299750890654,3.6152099568270457,29751.881390488452,5564.156539679657,3.039620402426397e7,8.703929950914657e6
0.00143,-1.1326577047666977,0.0036863521048225187,53.647453585469364,3.45082084575284,27870.21419689468,4997.166287228149,2.6117449125615887e7,7.682597182600545e6
0.0014199999,-1.132549971285323,0.003867459108952363,50.267191680417525,3.096866619062752,21554.01911441794,3629.3575434132617,1.5043449259290064e7,5.024943347840575e6
0.0014099999,-1.1304859224466302,0.003718790988654955,54.04886179129176,3.4190962346169105,27661.456288783775,4559.392027061363,2.3314878972623974e7,6.41999962786822e6
0.0014,-1.1304026513468544,0.0038092614773577727,52.612860137643224,3.385522448202349,27510.920292756993,5157.677859938298,2.5482361442583714e7,9.74055829346093e6
0.0013899999,-1.1306715624949495,0.0037044596897716415,51.21851318155458,4.008925785093707,29067.81664703748,9386.436501196793,4.3791072789376065e7,2.5861281145406418e7
0.0013799999,-1.1301399828597085,0.0038107797522297167,55.708310911778845,4.262489246415167,35499.553447934944,9382.77138347066,5.1886233581869215e7,2.337101564270968e7
0.00137,-1.1320836092830673,0.0036898120556565885,52.61707618382678,4.758382550357575,38211.653027873755,13689.701137030364,7.354789933334984e7,4.475191193291981e7
0.0013599999,-1.1351676903919745,0.0038920176026775583,55.99321351069104,5.227041347556372,43994.24552803862,13870.686089379817,8.23098174524024e7,4.150958646231241e7
0.0013499999,-1.132313258798184,0.0038740326523314913,59.43090063985613,5.076665195445478,42784.025202794786,12016.764090560846,6.968061905811945e7,3.2780334939710144e7
0.0013399998,-1.1294110375467037,0.004169186371104165,63.95913676947636,6.233336038802556,56232.885401240776,18167.868578092603,1.1660201764717072e8,6.016413133908665e7
0.0013299999,-1.1226038497639381,0.003984907501947418,61.07389349710439,6.1875010039890705,53119.53385810535,20318.17387422913,1.2023889155796377e8,7.653197082176542e7
0.0013199999,-1.1261821915511916,0.00388867876124029,57.895229741692994,6.121839663477036,50677.3951932609,21387.39057226887,1.2023357907446182e8,8.309949810976401e7
0.0013099998,-1.1268933447333787,0.003912685745724203,59.9555861759355,6.80195555673722,58485.560820276136,24187.584842267348,1.4522180363087362e8,9.703810539855766e7
0.0012999999,-1.129913646443839,0.004146684316081258,59.31669325254634,6.758989447501298,56688.63300710664,24327.262171318536,1.4198195800005966e8,9.987109200944187e7
0.0012899999,-1.1301047869615466,0.004056358450336332,56.71991509575026,6.664907114766006,55903.577957096866,23139.118378143594,1.4198995683782575e8,9.063995401501513e7
0.0012799999,-1.1268585010032706,0.004176874993874568,58.31264539351049,6.177227960159626,52950.1282690203,21635.91189885797,1.2126490268191464e8,8.763614359187886e7
0.0012699999,-1.1207179789578308,0.004141854471262486,61.934089332075764,6.035223762911208,52134.83968537846,19459.818458942635,1.0725205357914975e8,7.339441938910104e7
0.0012599999,-1.1217478748105163,0.004061580038113637,62.67912075831959,6.0428240527678945,52836.25618717793,19438.60581256358,1.097401497768195e8,7.202019656089334e7
0.0012499999,-1.119446306725235,0.0041683012949291255,66.43039782595561,6.446893290432289,59519.651199050204,20394.51229430603,1.2127227237787448e8,7.623499758964352e7
0.0012399999,-1.1198058885685565,0.004357001465288706,67.18607095268455,6.453680208791456,58578.54222058372,20780.10227540127,1.2305718345506865e8,7.969800583771162e7
0.0012299999,-1.1127045337979973,0.004640464693153916,73.02489979235233,8.377301984214643,82217.9120273785,33078.01738250617,2.2325444558579266e8,1.4980957364175245e8
0.0012199999,-1.1130099052709184,0.004578769732063155,71.8748721127386,7.419103159388661,69540.1010625287,26716.80922669903,1.677392539678266e8,1.1187622446047322e8
0.0012099999,-1.1157246752974523,0.004480837607649378,71.03214813013507,7.5944894018881595,71324.86397070941,28569.95440470335,1.7817505852547193e8,1.2296691989057183e8
0.0011999999,-1.1148817207791095,0.0042802148881462875,65.57539596123671,5.340788659662647,48497.919714089985,12635.346319427068,7.767206040556855e7,3.3938749112784564e7
0.0011899999,-1.1078560176459655,0.004433251877601823,69.32426382932528,6.261481120334224,59024.84018222217,17633.02782879576,1.1397022724142359e8,5.705814437247477e7
0.0011799999,-1.107452440049061,0.004294394478347295,67.85906545641005,5.216716200749464,47814.471013704526,12313.926892031797,7.059248371384415e7,3.506403105046585e7
0.00117,-1.1088997679172738,0.004307461826247866,67.75762984456544,5.4662869508432985,49436.04891807823,12894.830885158939,7.820083324578069e7,3.780893174083654e7
0.0011599999,-1.1159883580151861,0.004332498731216501,69.89984382884914,5.906033727225132,55418.8940355513,14591.359876912527,9.1033078008119e7,4.141529301122191e7
0.0011499999,-1.118479645098398,0.004371897256540343,65.27264105554524,5.758543778897276,53299.04267870259,14396.789467215314,9.104472669943835e7,4.0519540018463485e7
0.00114,-1.1172542166307327,0.004406473160840509,65.63472860449163,6.097739372368799,52545.828624614034,18212.125738663435,1.0379640811180107e8,6.285404847878296e7
0.0011299999,-1.116476703196865,0.004307166456630465,64.01108270680317,5.005456715474252,43009.8428711536,10995.914428136757,5.979338486330333e7,2.9351472538443547e7
0.0011199999,-1.1054973525431173,0.004404731707173761,67.66234680564916,4.9744739748123825,45450.294119970415,10553.584583065212,5.733080272539925e7,2.7765640586884964e7
0.00111,-1.1097784477912385,0.004511811943364111,69.74009977520915,5.089155743070241,47161.94673248781,10337.34907030391,5.6557371843736894e7,2.5954035957895245e7
0.0010999999,-1.1070372064002045,0.004405243956620477,68.63963183653813,4.8323829075342655,45898.20129170975,7569.6337410809665,4.5914908821034245e7,1.3020160028327802e7
0.0010899999,-1.1057882957794913,0.004467027310310419,72.03094962142247,5.576859118580645,58096.582397924445,10409.880394455797,7.43915352279799e7,2.097111063502072e7
0.0010799998,-1.1143078654922176,0.004573610357419498,71.21428446062006,5.464036545844947,55855.321899359165,9838.689238291,7.112628849599592e7,1.9121386579957385e7
0.0010699999,-1.107355578662802,0.004573071191742962,71.89365665889217,5.2338377305933825,52421.03834814755,9897.796988655118,6.344612107322925e7,2.1100966363472205e7
0.0010599999,-1.1070895959746974,0.004571301082476312,71.61489416320266,5.816705092177009,55191.160905591794,13687.210985519889,8.259620943693873e7,3.663790202223874e7
0.0010499998,-1.101499910208985,0.0046606913864447545,74.83177749723387,6.140560622093467,63502.85511557154,13647.153236814458,9.866563249275616e7,3.35042372539915e7
0.0010399999,-1.1045830371488683,0.0045435217531497865,71.49516905804127,5.779849441998724,53642.140527304044,12770.076602747247,7.993102022261214e7,3.3073923208392948e7
0.0010299999,-1.1057779116814848,0.004699651223628725,70.72114559804425,5.228831275123569,47635.06351449437,9904.933018629024,5.9185240108665116e7,2.032551925816114e7
0.0010199999,-1.1028498811752445,0.004739101475159699,74.15082261673048,5.33356231499021,52093.74487707611,9572.10935703456,5.959661907922988e7,1.873035251474009e7
0.0010099999,-1.0994211004266197,0.004738613476446488,76.9408384899477,6.1978263077882385,63461.960775433625,12999.872049258855,8.878590401687683e7,3.188344361996478e7
0.0009999999,-1.0998533289262584,0.004838713755625655,82.9085724952576,6.484239839643107,71338.02129639348,14348.864229144405,1.0614492955605775e8,3.5528320823308066e7
0.0009899999,-1.1033208701465036,0.004698718170765483,79.11582708004666,5.856014593624591,65598.15180295009,12080.780013836624,8.940918217859562e7,2.8728136554347005e7
0.0009799999,-1.1040419901839555,0.00471305254980557,77.5741180543626,5.547338567629065,56335.24870688798,10377.832673102052,6.701174717952404e7,2.2440495207607742e7
0.0009699999,-1.0978835142014454,0.004425390688729273,75.23083747761238,5.057358352298216,51453.71848211632,7985.992198092888,5.264948610269342e7,1.2816952101877406e7
0.0009599999,-1.1014870493572082,0.0043949869660777395,72.4557095024251,4.609180041037793,45651.176133446636,6730.051970351937,4.2977311892879374e7,9.948710898148471e6
0.0009499999,-1.1001879043881735,0.004484253297593724,73.41215514695718,4.30795959249094,40381.977510000586,6004.55821946684,3.102671814387544e7,1.0055150668777274e7
0.0009399999,-1.0982964312425767,0.004458479966297162,73.39250796715925,4.675160300772464,48309.66320761341,7269.7048195124835,4.556451264567781e7,1.234581402783884e7
0.0009299999,-1.0973193753385366,0.004575254061830171,73.44549943574879,4.971345385460543,49292.999598363866,8880.746675677708,5.231907141002753e7,1.7570293715402756e7
0.0009199999,-1.1013899800534295,0.0045292284076939434,67.25390173342853,5.383343254725143,48029.07484528223,12691.864405533252,7.242506193122877e7,3.413343634624491e7
0.0009099999,-1.0995703486267956,0.004416407021742014,70.01491843879518,5.98582164046717,53444.27406717213,17397.80484369452,9.936323775075515e7,5.888085864201555e7
0.0008999999,-1.1049112954496518,0.00422210170710394,67.8689448230494,5.316270886112116,46677.13128547433,14679.182433964403,7.422949765315838e7,4.934538418902863e7
0.0008899999,-1.0994384401386037,0.004448461590486418,73.90918150222826,7.220055369345751,69700.5961541734,26417.01763305979,1.56943116421961e8,1.1227107741691609e8
0.0008799999,-1.1002696922277049,0.0043480234118918335,71.80551617734446,8.442955840600213,73583.68176055388,38672.199744544094,2.242312456199622e8,1.9386302110061055e8
0.0008699999,-1.1018518417257124,0.0044972803791094905,75.3494865474532,7.251277774979638,69634.41769803833,27815.360883430127,1.6250092267425323e8,1.2240762579413183e8
0.0008599999,-1.0997265733592492,0.004531553883772143,77.04780662357335,6.710892723255907,65429.62170704205,22846.417297589156,1.3287532025194319e8,9.263800579418789e7
0.0008499999,-1.095324941784346,0.0045109141744521805,76.46993729403718,6.85825512306276,67553.86361291526,24799.91419013644,1.4071565034762168e8,1.0511197644888064e8
0.0008399999,-1.0959402626854302,0.00479421047367243,81.44719229689433,8.23060642189815,82143.64291668513,34765.98636522122,2.1015566825755093e8,1.670229898812314e8
0.0008299999,-1.0951698404290244,0.004749915801122726,82.74966670992708,9.911064127396333,99581.0353022638,49177.750437047835,3.235601504901084e8,2.6717420829543272e8
0.0008199999,-1.0992997092447547,0.00453589228038249,78.01434561232114,8.586955159708623,85681.54075832704,37116.860104987194,2.3860429197706807e8,1.7827267015652648e8
0.0008099999,-1.0941045653702752,0.004409293197004254,77.97243462637255,6.540894040381733,67279.356875774,20378.378222460044,1.2156790663853756e8,7.591159476220849e7
0.0007999999,-1.0960143047466115,0.004480830303620323,76.51290588982565,5.988965555250622,59361.524223539556,17319.012963315938,9.940880988506405e7,6.142793722958878e7
0.0007899999,-1.0944690430930093,0.004636553677443964,79.12193079107624,7.449161060328008,73955.76874197948,26304.60143493674,1.6387245083380768e8,1.102984614873695e8
0.0007799999,-1.0926065134572178,0.004796487918471762,86.50649789142882,8.752719813567635,92575.48390559563,35056.15347333767,2.3857583800585076e8,1.6179969487900445e8
0.0007699999,-1.0910990127193658,0.004716418127045643,81.52247541877085,9.163725441863196,92231.63473160083,41916.42054093827,2.665968307529549e8,2.142644198567257e8
0.0007599999,-1.0891168548539647,0.00460319552360936,81.01738317365603,9.810197494784932,97314.94097834542,48396.17920747947,3.2179167033866036e8,2.6071953534248918e8
0.0007499999,-1.088796871187052,0.004667282641588811,81.2616606839662,7.782477483772931,77112.33568999072,29179.82179773964,1.815757400274657e8,1.2775997119546388e8
0.0007399999,-1.0887972784787756,0.004935597774734878,87.87852424642082,7.066334896049101,81448.50498443774,18290.16055344841,1.3551661143295845e8,5.714404309864808e7
0.0007299999,-1.0816740346195748,0.0049881131265256005,94.46870128231048,7.2889062558351885,89883.01732502904,17346.789891302764,1.4538871626693302e8,4.626403780767455e7
0.0007199999,-1.0787789052660428,0.005041750594611273,94.99272905488476,8.253180949986065,96528.03020436011,26417.227277072347,1.9793490303016979e8,9.89654257609994e7
0.0007099999,-1.0785751864070017,0.005168964155156133,96.60903709385953,8.656305757092989,101708.51744570525,26863.740321239555,2.0876310434351572e8,9.63973385616715e7
0.0006999999,-1.0780604430822944,0.005000340768730566,96.90454933860104,8.620141843380987,101425.694042784,28480.003464579408,2.0863172245330155e8,1.108058301425343e8
0.0006899999,-1.0773748329285653,0.005001387949798836,103.05650114861493,8.850404986120349,109760.46436154407,26866.43692492706,2.121790100136045e8,9.881272235927315e7
0.0006799999,-1.0750048642886136,0.0053580889848907284,113.75801659359942,9.457434515758324,129795.26246898295,26525.841538996123,2.4162687644595298e8,8.742144820648013e7
0.0006699999,-1.071725905206281,0.005166169917965986,109.50317797466539,8.419363753730421,119548.08699252986,20601.55651730219,1.9109069158859003e8,5.998561548668172e7
0.0006599999,-1.07363955518325,0.005242289015981326,109.23389839656545,8.168744104426972,116840.07881665452,17917.75912478628,1.8150834706842962e8,4.046004771023069e7
0.0006499999,-1.074407093215636,0.005275133235617446,107.44980579809236,8.305202989069715,113824.05326619965,17766.41398692918,1.7156478272824004e8,3.730419757594565e7
0.0006399999,-1.0697585538435743,0.005340238214842614,107.4794086806434,8.29855500511369,116338.03732235702,18378.04388226407,1.720488999737915e8,4.159021682446279e7
0.0006299999,-1.0732680829026657,0.005567984840034271,116.83308451647723,9.081518827313392,131088.74404003765,19847.5710844195,1.9744166429491907e8,4.378948497784885e7
0.0006199999,-1.0661523261842443,0.005975397002130689,127.586867353401,10.461491920457567,152949.55181242575,25631.849068910666,2.6132605346222606e8,6.365256579391125e7
0.0006099999,-1.0633562430318086,0.005797822343805792,125.68659682262864,10.780237931926834,154537.57051477808,28464.297068859858,2.8966052091338044e8,8.109821016337669e7
0.0005999999,-1.0643857314397815,0.0055416621325278265,116.50699769732124,9.815279316108285,133353.32594480572,25735.971843286163,2.4239256881642646e8,7.197818587445265e7
0.0005899999,-1.0667501060519762,0.005675343660350458,116.76502691336117,10.38440775340992,138854.47938919917,28326.87898966294,2.6545100704554996e8,8.082813383783434e7
0.0005799999,-1.064243026489327,0.005413118172913372,111.70225115921019,10.783873292871768,139052.23317383532,32182.934647281938,3.0261103986281693e8,1.0682633228112379e8
0.0005699999,-1.062086915023131,0.005606534575365482,117.56500270888561,10.89063027915277,144520.98769081823,31056.01386610351,2.959727863140036e8,9.39056715169584e7
0.0005599999,-1.0637225432217536,0.005871983968535217,126.94112499389253,12.08648958464137,169093.998608918,37101.41170150312,3.7937129686651534e8,1.1775973658681293e8
0.0005499999,-1.060142881705008,0.005846393961213793,127.09982959230715,13.254064372290618,185567.05120622632,44220.30593414417,4.6769221938173133e8,1.5436376146174744e8
0.0005399999,-1.0590311415328426,0.005842156247360374,128.9790292490042,13.527119969541083,195794.6381934412,45427.00694821852,5.053237359351394e8,1.5474374996258774e8
0.0005299999,-1.0631448778530175,0.005964372871927865,127.76160973463617,12.77270843637346,186394.26018194185,40777.80666929777,4.477964410833567e8,1.3416843784827985e8
0.0005199999,-1.0651944618840568,0.005869777776268272,126.9750683423853,12.75864922362258,184997.68428941892,41719.44357764891,4.5115135748369336e8,1.411605684494693e8
0.0005099999,-1.0617984480865752,0.006032839445657615,131.38882033609772,14.045250128193786,208981.53265107318,51554.89316972686,5.68982425514351e8,2.1105727766617236e8
0.0004999999,-1.0622075267432474,0.006143068036233591,134.10890582945387,13.899861707528693,211687.50240234353,50458.408314668464,5.666182125706818e8,1.9943208285745376e8
0.0004899999,-1.0621707258735587,0.0061058191740418245,135.84324723820419,14.475546057529913,223153.72567375313,55825.69023001285,6.27195188265151e8,2.3319075965040255e8
0.0004799999,-1.0598909297247305,0.006071245599971115,132.79506909293275,14.35179452853415,214381.79920540823,54654.63097840078,6.042170568685857e8,2.2400461965685943e8
0.0004699999,-1.0616888676440932,0.006139296556851908,137.3610283101746,15.32648809026284,241840.89577577295,59467.35644959917,7.070404918174291e8,2.4677100717018393e8
0.0004599999,-1.0668003880773094,0.0059272928330730565,130.63878462114002,15.554593367352332,233888.68607474485,64662.23798932013,7.436713359597908e8,2.901434767930474e8
0.0004499999,-1.0635266314983705,0.005962770634098982,131.12444305483356,16.760730413509886,239491.8710349551,83672.56311111075,8.768281237356197e8,4.560060374109317e8
0.0004399999,-1.0590414513841988,0.00575295309570654,127.65110741582154,14.788131474491518,202925.42135559587,67649.16835486221,6.556790135170386e8,3.4656012422272563e8
0.0004299999,-1.0565411501959052,0.00611090146216147,134.02750877612135,16.061003430556987,227552.05024842676,76350.31573024603,7.635598110548251e8,4.077230290338223e8
0.0004199999,-1.055139378493332,0.006160678680868591,130.10789470272658,15.380740706335782,212931.34077045918,72900.55934756022,6.923858355588881e8,3.8779895837875366e8
0.0004099999,-1.050549038677237,0.006308450186867246,133.14204869565205,15.651888238860995,215143.20846416248,77624.55755292103,7.246480050488743e8,4.411212474330483e8
0.0003999999,-1.054192941512528,0.006464391681030931,136.19117857924215,17.571920478649,240883.8748810405,102239.52064940857,9.325084048663434e8,6.747917792854918e8
0.0003899999,-1.049019410755481,0.006336350293962482,138.03745349477526,19.047146141533236,265951.72989455424,114376.55896868197,1.1116094687910748e9,7.736079552819347e8
0.0003799999,-1.049580933182501,0.006780678601833811,148.32519506987825,20.054066177726195,302476.3103529228,113315.81691716611,1.209101417881777e9,7.2910077345152e8
0.0003699999,-1.0442679935292567,0.0069157147777070575,155.28495900210248,21.160374333535803,330591.87113580684,117435.39955137158,1.337000065034538e9,7.376427687642007e8
0.0003599999,-1.0428356169086188,0.006767496402739535,151.66586780900965,19.06360661342007,292360.73197490984,100073.41261772533,1.0980567023800974e9,5.8595677095134e8
0.0003499999,-1.0424735573250041,0.006929313504693802,166.11725017092323,19.60353969944874,319679.1754674649,97413.735495328,1.147756337700297e9,5.37284007160121e8
0.0003399999,-1.03626588185389,0.006884068007808967,164.37049616736908,19.24965637500509,317827.344436735,96458.15483475444,1.14046468351417e9,5.3635070776778024e8
0.0003299999,-1.0367392806266416,0.00687519501781579,168.7045592502546,19.666855952725637,335294.6990707562,97945.3234687527,1.2103528810535312e9,5.3473470178882277e8
0.0003199999,-1.0379309759282709,0.006769347587030849,167.1800037220562,19.561282677422387,329520.0040298713,101023.58329589476,1.1949457746781151e9,5.749516049104303e8
0.0003099999,-1.0374448702439125,0.007027266534183555,174.0700685605334,20.557304260606685,362055.08218374895,104586.3948979872,1.331242747768587e9,5.839426695319475e8
0.0002999999,-1.0363072657727712,0.006807124466569421,174.30424063231382,21.46829349604617,378079.4608537219,120816.10458287051,1.4990849826508822e9,7.555137268613154e8
0.0002899999,-1.0342728504873948,0.0071817474827029415,185.6168146066213,23.443536824897077,413619.9399582093,141506.69170730104,1.7207606900072725e9,9.613819490381125e8
0.0002799999,-1.0283286379014402,0.007286844135120409,192.10602004068053,23.359205311997663,414753.9271436185,138965.3562238513,1.6720145366373663e9,9.50789844289712e8
0.0002699999,-1.0266432038501652,0.007286336330211874,185.252479653746,23.572226915588256,408366.32783669885,143707.03062668018,1.7072150208669083e9,9.923393126183604e8
0.0002599999,-1.0226195057293643,0.007166031264619641,181.74809503672847,23.444604363497394,398017.2739136653,141985.2266612358,1.6669895864323468e9,9.517853988566533e8
0.0002499999,-1.0245200458581736,0.007431641418299421,191.7340225519294,23.35986169162623,425308.0533650677,135430.004788538,1.6920791077753043e9,8.99144462573034e8
0.0002399999,-1.0223753728367222,0.007396877542682171,190.56361827122046,21.317256696533462,393131.6366191368,107368.17518948134,1.3822600626055806e9,6.238129264233402e8
0.0002299999,-1.018099707694536,0.007760933490835107,211.8745684209612,26.203444552234615,501841.0278817376,160414.59550898708,2.090441168036289e9,1.1444153681790466e9
0.0002199999,-1.0129140138151658,0.007909381516638895,216.0964389186445,25.786086223239046,498417.8637618878,148054.3401190884,1.9573552911806273e9,1.0008543580837548e9
0.0002099999,-1.010380830800961,0.00824607048796349,225.5785074998715,26.575962659220902,530497.5373766351,148153.2621877703,2.0589697343806307e9,9.67012679834027e8
0.0001999999,-1.0074933832657225,0.008070991966324747,215.61686555056926,25.782545137952567,499608.3496476965,135627.14162611746,1.9110807747668762e9,8.17792729052649e8
0.0001899999,-1.005351359341845,0.008027427849509045,211.7097239786781,23.498846150956513,455179.1475754407,110519.06692372274,1.5254500202655416e9,5.916575979388903e8
0.0001799999,-1.0050235909297822,0.0080433615903397,219.83823148125404,23.3356317218886,466492.9975082171,105015.80211887638,1.496389406718173e9,5.404447698585082e8
0.0001699999,-1.0063284811158586,0.007926488266428916,216.92546516512985,24.80804328177938,469152.4646027604,135151.59492849928,1.7590817472738101e9,8.597811452230595e8
0.0001599999,-0.9965226322054087,0.007952879396066072,227.10072072694481,25.243027454916945,499969.95977476245,128607.2363485403,1.831293177772592e9,7.358975707395597e8
0.0001499999,-0.9891834936694178,0.008283497899269469,240.2858594911002,26.712847163071064,562055.1576508103,130303.24042470279,2.067283277264686e9,6.937228693226764e8
0.0001399999,-0.9889484944901274,0.008440416627105323,250.65444334286462,28.65454804712014,631264.3167695921,145405.4027376058,2.4221685398480587e9,7.981780413618106e8
0.0001299999,-0.9882746106527242,0.008494810016339739,255.4600454904885,32.14435347418843,710630.0493803159,177108.8037060744,3.108478946094984e9,1.02802910036772e9
0.0001199999,-0.9900138736198494,0.008567364943700905,263.79018340533463,31.060764580476302,697379.459177011,163062.43536793021,2.8430630601435184e9,9.156642071781744e8
0.0001099999,-0.9904894926917343,0.0087023962869947,271.10034843535306,32.10295529295638,751070.5880829295,169431.86744590368,3.0857290611840115e9,9.58068108225624e8
9.99999e-5,-0.9873874448043343,0.00891201921384886,278.9265474599532,33.500403211716346,796300.1576267296,186482.52205892658,3.424026656005766e9,1.1204555674264572e9
8.99999e-5,-0.9860505648678219,0.009078494530496464,286.44092554159016,35.060478433157385,822344.9991905013,201054.13899739805,3.6553564989898224e9,1.2513387298204238e9
7.99999e-5,-0.986380694291505,0.00913212589887582,288.0106729394764,34.52123543705864,809687.1046098851,195416.46158169428,3.506519582304458e9,1.197077875711157e9
6.99999e-5,-0.9795895068643149,0.009109740322830512,288.24385738785605,34.980946581714754,825018.6930565784,199703.52284138778,3.63163277019297e9,1.2200922303712957e9
5.99999e-5,-0.9768054889094729,0.009346582548724563,297.1895615572198,36.19185197005603,868575.7452680876,209451.39461547782,3.8934847572002954e9,1.283730442987656e9
4.99999e-5,-0.9745704077004899,0.009484380990659529,309.5794132655714,36.36141402669625,888347.4708360796,207773.43445441753,3.906488910611648e9,1.2626121878129864e9
3.99999e-5,-0.9694555294850418,0.009354225526118603,302.03333772380796,34.78852335109596,836272.5256314443,194897.15632356214,3.5751313408855186e9,1.1565956025169106e9
2.9999901e-5,-0.9724946009623727,0.009316420984786343,307.1177947991378,36.587465525050774,886037.597172335,210398.34753674493,3.9722358237122006e9,1.2728847040858414e9
1.9999901e-5,-0.9678124192815498,0.009655294837210919,335.57727107491974,39.65848964572595,1.0156857401076966e6,235908.63378036913,4.74303561704906e9,1.4205365957429755e9
9.999901e-6,-0.9612743330153036,0.009595894453597653,325.53351868737155,39.14345969598659,980359.0168080805,230020.47519854872,4.521918454408822e9,1.3720089639569511e9
-9.913492e-11,-0.9573822818407673,0.009695756655712243,325.23044531064096,40.027715400260014,1.0118279241529866e6,238934.62387096958,4.781250390475837e9,1.4601618147966557e9
-1.0000099e-5,-0.959172606298431,0.009930339801378259,337.1445542985786,41.501680795886614,1.0690840365577745e6,250911.2585926129,5.160217170626293e9,1.5429940482887514e9
-2.00001e-5,-0.9544200894133499,0.010073356235123046,342.968390973899,40.667932740308004,1.0766851272634135e6,234397.33160081942,4.935612404542438e9,1.3694834404142103e9
-3.00001e-5,-0.9522877516517215,0.010191817972023367,354.9753737395496,42.510119097446754,1.1597563834350666e6,253735.99524017525,5.53167520135116e9,1.5310608755425596e9
-4.00001e-5,-0.9484709523225412,0.010187309558905972,362.74242049988595,43.67405258019295,1.2170866115171209e6,258340.00064521466,5.829263180807284e9,1.544814839234819e9
-5.00001e-5,-0.9450546721743,0.010448531707390872,379.7869157791857,43.52561477374418,1.242493468276617e6,250229.4060771637,5.678978268178909e9,1.44252204689482e9
-6.00001e-5,-0.9482291245194525,0.01051893035906177,385.093379652678,43.64460056670717,1.2438357436980035e6,255027.24123949767,5.660629090555832e9,1.5084822382217374e9
-7.00001e-5,-0.9440822047396789,0.010743813505213508,394.45605623961796,44.086097212437274,1.2787300681152223e6,256095.17303261996,5.800454149465181e9,1.521214858052703e9
-8.00001e-5,-0.9421715336828269,0.010877419442967483,418.4557236924845,47.33499033948205,1.425104915179073e6,284457.87231179286,6.756428066526436e9,1.7360355085426724e9
-9.0000096e-5,-0.9413095727784476,0.011074936133585633,432.0096743636311,48.16886252684609,1.4743407338058986e6,286190.9212631515,6.888240424276989e9,1.7233375285612676e9
-0.0001000001,-0.933694444866424,0.01140448986264102,445.13805220317937,49.3504234102783,1.542382125677174e6,293190.8003463928,7.2863618267540045e9,1.74772166252836e9
-0.000110000095,-0.9296541251460562,0.011544353500842895,470.6718991765462,52.175202360010765,1.6761860109236536e6,317746.2817607422,8.0925309646001625e9,1.9199581069033954e9
-0.0001200001,-0.9198684188314987,0.01173091795688594,476.5529173877804,51.29601911672753,1.6846561539158225e6,303044.07851071586,7.88112726041626e9,1.7731996340035985e9
-0.0001300001,-0.9092336848930486,0.011745553977711919,484.1989841693932,49.61422110646929,1.6529452819770111e6,275426.51123221713,7.308049246250553e9,1.4920882805115712e9
-0.0001400001,-0.9059020156970957,0.012075302519555088,512.7241885447187,52.51578194830783,1.8122689365844228e6,289156.2906127683,8.000247888850536e9,1.547804829076353e9
-0.0001500001,-0.9042273239367643,0.012010545830835339,516.6395018899385,52.10503613634424,1.7997977940042578e6,286106.5017248926,7.915460744847329e9,1.5094501550785825e9
-0.0001600001,-0.9005613047158003,0.012473135841368544,549.8644791526569,54.5341110987563,1.9601067200631953e6,297020.17368349177,8.550620211932081e9,1.5103959884012396e9
-0.0001700001,-0.9006073981346089,0.012736937755835913,581.0393719899135,56.91701181238152,2.1192041152036963e6,312011.78441411676,9.189703637973074e9,1.5897821371405504e9
-0.0001800001,-0.8902758194213,0.012753438729713315,599.3465381022056,57.90026847511888,2.1677552612052993e6,323057.73974211153,9.41298645324557e9,1.6940744695898244e9
-0.0001900001,-0.8944651245030082,0.012742725320006261,599.0461974781102,58.78473020381084,2.240609996163003e6,330512.9014338054,9.825590247925919e9,1.74873305082001e9
-0.0002000001,-0.892088540244063,0.013062676032205758,615.170634189215,60.03896855518174,2.3054491212169756e6,335113.4700781431,1.0096197615365011e10,1.73819385914346e9
-0.0002100001,-0.8868614749018424,0.012929250604232612,628.9815454713842,60.06736042731822,2.3382905057264147e6,335450.00198400556,1.0163006510112957e10,1.7408106740934186e9
-0.0002200001,-0.8819891203186339,0.012960172552126474,645.6514020280647,61.1181872179428,2.438512818278523e6,338287.5000362735,1.0604764335705297e10,1.7060055311571312e9
-0.00023000009,-0.8748442866798389,0.013260266097500539,662.4247896501449,62.94902199605321,2.521765726875092e6,351928.96399817325,1.099086155883284e10,1.8028299300075037e9
-0.0002400001,-0.8790310268225574,0.013274880197068867,662.7536305641041,62.266233413965146,2.518430000973351e6,344027.72238778684,1.0879252075381897e10,1.727438208343756e9
-0.0002500001,-0.8759972666438636,0.013501141649428994,676.6138192116332,62.72329926550467,2.5641829661845593e6,343055.32473791315,1.1022993991465664e10,1.6834123082235613e9
-0.0002600001,-0.8721705704751422,0.013550624144235981,677.2102924545499,64.56340486482277,2.593272930055099e6,364571.60943250434,1.1453311118262337e10,1.8656168290039237e9
-0.0002700001,-0.8636355604290632,0.013904074453201607,700.7958670535713,66.98278665522709,2.7912784606287624e6,378725.49734905304,1.2557340845701765e10,1.9207905176387758e9
-0.0002800001,-0.862929569060783,0.014017965753764664,722.2767763741482,67.83796626448591,2.8895617755088173e6,376242.13787746616,1.286342586276075e10,1.8068921123150983e9
-0.0002900001,-0.8554745493949939,0.013959081718091985,720.7113118497263,65.52394703527195,2.7703225389051703e6,354385.8417230562,1.1783945566215939e10,1.6749991369358103e9
-0.0003000001,-0.8517898440521448,0.014130609150132215,726.847512143857,64.48238439365629,2.718629643583328e6,339446.7249717821,1.113249078572752e10,1.5547424749943752e9
-0.0003100001,-0.845177514571595,0.014137973363431998,725.3429850143945,63.897638421485034,2.6879507608523415e6,327736.2616612135,1.076626880915301e10,1.4519950133068478e9
-0.0003200001,-0.8362027415798344,0.01404738138991308,739.7640158781412,64.34917315705003,2.7403861353925224e6,330920.8847380619,1.1018224234241245e10,1.4790050789619715e9
-0.0003300001,-0.8301304245740966,0.014461882516286068,776.877589180282,66.0358670630151,2.8793488443040987e6,342327.0786662045,1.1538537398018202e10,1.5188641948971572e9
-0.0003400001,-0.8283851540126814,0.014809590454889675,813.2132612678835,69.06219752447153,3.1184087377862167e6,359549.74603019014,1.263171025695391e10,1.600606871020729e9
-0.0003500001,-0.819429965790331,0.015207009313812574,840.8504258328659,71.2871059164337,3.3164404729149346e6,371561.5369617169,1.3622749603451881e10,1.6347355449336362e9
-0.0003600001,-0.8122878515009815,0.015555631646535742,875.5128324229919,72.74348753761839,3.467878397734069e6,366153.5911085876,1.3899549585428413e10,1.5082330945888e9
-0.0003700001,-0.8099537426950958,0.015603792646618321,876.5003276150542,71.30064482331798,3.397043865519641e6,349231.19062929146,1.308076146170302e10,1.3958836570719452e9
-0.0003800001,-0.8076412664454017,0.015846891506486736,909.5753537983677,72.7856062692694,3.563851269875433e6,356248.09470590105,1.3650159017191309e10,1.4026768269928706e9
-0.0003900001,-0.80260472267859,0.01620673094281032,946.0841740754807,75.01235422956566,3.7645812062396035e6,360536.826846551,1.4438124885442932e10,1.3218453219843433e9
-0.0004000001,-0.7944801542600953,0.016590654200150223,977.2555108269671,77.51946998691677,3.9711189016576763e6,378787.16202018864,1.5426301604788511e10,1.4057501433031435e9
-0.0004100001,-0.7907410990550258,0.016712897341705186,1015.8105389136175,80.94405080758415,4.2402539456842635e6,403168.5047806555,1.6639856719073856e10,1.5310472906348312e9
-0.00042000008,-0.7813735858519937,0.016967030720216682,1027.7527355779582,79.81161459316355,4.15148366407131e6,381648.37541699683,1.5380429102531376e10,1.3847446085416424e9
-0.0004300001,-0.7779406358009544,0.017240642560849923,1069.2555243506438,80.92398089717534,4.290050398893218e6,380118.0213112274,1.5606561809816614e10,1.3127776167754443e9
-0.0004400001,-0.7663532256535683,0.01739736831593565,1097.0835799570018,81.65901611330582,4.423293090964383e6,380257.7773709093,1.5892222145855484e10,1.3381584726891205e9
-0.0004500001,-0.7667843599149066,0.01767980004948723,1125.2992152789568,83.72249162445284,4.607253142727002e6,387487.48683330097,1.667376834613263e10,1.281335646213986e9
-0.0004600001,-0.7601868210943444,0.017758698740465796,1127.9669926295878,83.48006241114092,4.576824386305939e6,380408.7347959409,1.6384619617198439e10,1.2175077172611833e9
-0.0004700001,-0.7488895167517655,0.017995448184428543,1161.1001248019775,82.31445812345649,4.596652565193252e6,360004.17802902835,1.5353650272693201e10,1.1395550457614868e9
-0.0004800001,-0.7416633190505397,0.01835064950671976,1193.684781341318,84.39795583846808,4.782215617983925e6,374157.81551451597,1.612641509270602e10,1.2105631153350828e9
-0.0004900001,-0.7349291419427724,0.01872243532544674,1230.7768251684276,87.26755194374782,5.041454370175944e6,394089.14662438195,1.7497465498113552e10,1.2859157173681605e9
-0.0005000001,-0.726349272057952,0.019077741904165106,1242.5905650453633,88.10181286613603,5.031548656457187e6,384915.9701929539,1.6866882814111637e10,1.2071924198073542e9
-0.0005100001,-0.7236928755404102,0.019340921284232423,1271.7415809190813,89.70920387970061,5.204602958152916e6,392197.53151653695,1.741301025422879e10,1.2392586242760322e9
-0.0005200001,-0.7157176967962718,0.019232995837420795,1281.8081210758162,86.65187254577741,5.0620960431075115e6,361776.3369010795,1.5561601052805126e10,1.2299063242287478e9
-0.0005300001,-0.7046572065325398,0.019272090861796178,1298.8460732790425,85.4962506402198,5.042187920703457e6,345614.53587151325,1.450271924713462e10,1.2455191894905252e9
-0.0005400001,-0.6963608579229084,0.019560598099292295,1337.9772180885313,86.991865074034,5.158254100383104e6,350431.7438918422,1.4449823410301512e10,1.3083171301691928e9
-0.0005500001,-0.6920168679148209,0.020031571033941837,1393.5005583532013,87.61508842180875,5.313740071878101e6,350498.9316081052,1.403398875775307e10,1.4016224400927866e9
-0.0005600001,-0.6778076063434424,0.02043403116949993,1446.3269557832384,89.49971160921461,5.554668420534743e6,339982.40817518707,1.3974416157280762e10,1.452047881025332e9
-0.0005700001,-0.6669452499193436,0.020638853122821956,1492.808733724227,89.82600470403162,5.608544818094371e6,329545.7103920915,1.2888229231545153e10,1.5691479395036209e9
-0.0005800001,-0.6536329171850405,0.020924542221695607,1526.7083091377074,91.01490791895164,5.779580671249224e6,331510.97044345055,1.3080787419436413e10,1.6593555770621269e9
-0.00059000007,-0.6513011279920854,0.021297254494793454,1567.6291863657734,91.38854609823791,5.85810680769717e6,324191.71455974085,1.2453634164446342e10,1.77046151277078e9
-0.0006000001,-0.6400605020257246,0.021574591290712115,1607.180798743829,92.79541325946562,5.946343733993422e6,326381.55272993515,1.1882419039710386e10,1.8219751394664135e9
-0.0006100001,-0.6255231929427532,0.02189225824085999,1660.4674947591018,94.60031195558857,6.137665001824906e6,327522.70334626734,1.160946019573579e10,1.9638381238695617e9
-0.0006200001,-0.6182151943956798,0.021893334311334375,1669.7733761548234,93.69368796548378,6.116663091766868e6,316597.1201357912,1.0909043116615782e10,1.9612546614365325e9
-0.0006300001,-0.6103239738445287,0.022174482071036217,1699.990046865601,92.90800437233918,6.114828883070959e6,304173.71894017624,9.7395918042748e9,2.0456878809114084e9
-0.0006400001,-0.5951986780447087,0.02240456765513426,1729.3369953789734,93.80783219546564,6.199179824479326e6,305545.9220475443,9.34088731092738e9,2.1571479000519834e9
-0.0006500001,-0.5860162887528619,0.022738368006457236,1781.6527051613696,95.71725438713942,6.308115703793244e6,299694.0414044085,8.75436012635915e9,2.276231398660164e9
-0.0006600001,-0.5709100554303548,0.022778954892431074,1788.2890065589365,94.2989980714773,6.176107561636434e6,291573.71186334896,7.227124134633383e9,2.2921549508539762e9
-0.0006700001,-0.5618808685787967,0.02295485395889858,1815.7220631637435,93.36031275401027,6.104351848727358e6,270608.4684701332,5.669650757073637e9,2.370424763066333e9
-0.0006800001,-0.5412855968134939,0.02335045062793436,1857.8671320414571,91.83578363326387,6.041924166643907e6,263026.7382982504,3.6971314835645e9,2.49421087232608e9
-0.0006900001,-0.5324778092678578,0.023649362452504503,1912.1395766858848,92.1934239993455,6.227607755658715e6,262989.63969839894,3.0297910110538273e9,2.6703135516440215e9
-0.0007000001,-0.5232212005086435,0.023922251294328314,1973.7327277188342,92.04589804335878,6.301730355030976e6,258681.5606113979,1.3845520790765939e9,2.841723078950903e9
-0.0007100001,-0.5071709295949745,0.02381346621094866,1992.1565006237388,89.96066038302865,6.196927882136338e6,244341.95907799885,-1.7899492528936476e8,2.8516729518479834e9
-0.00072000007,-0.49963595364384533,0.023910674390161184,2042.0623967513532,89.42426152439812,6.341363105388005e6,249460.46155935118,-9.38350314027782e8,2.957026152217334e9
-0.0007300001,-0.4903063431752739,0.023986902725803123,2086.707886196359,89.48535524369133,6.371935740116654e6,249100.58815537742,-2.271617247576715e9,3.054332866776788e9
-0.0007400001,-0.4770675802350704,0.024187920170389565,2129.3747145208413,89.20578702782085,6.475552028187188e6,238899.11227496137,-3.5012298864978085e9,3.2030608528568845e9
-0.0007500001,-0.46978053552468596,0.024603189990296922,2194.70797657479,90.47291234240622,6.665153098225268e6,246527.15516768582,-4.450509694559833e9,3.389876613620078e9
-0.0007600001,-0.45609923083475046,0.02484134514546866,2225.1160349587644,89.99390031411812,6.618564321903141e6,246152.92720102702,-5.893164097054379e9,3.461089194026449e9
-0.0007700001,-0.44212799893898436,0.025157610419058275,2255.3284674106308,88.83543799973299,6.53156072072081e6,243738.55642545383,-7.724357958400595e9,3.5278645520975947e9
-0.0007800001,-0.42470309357611263,0.025524407463171816,2313.3708474748746,89.31073770182961,6.592842868570766e6,249021.92542469013,-9.525078033928862e9,3.6712950539261146e9
-0.0007900001,-0.4147709938700625,0.02562660085163707,2359.3498762085196,88.43321102913681,6.433885151857849e6,262641.12657103996,-1.203812627380902e10,3.7371355684306984e9
-0.0008000001,-0.39828758279384113,0.025794215026805175,2361.88455483345,85.83333254286228,6.235080929782491e6,256929.22867802443,-1.3561187967524122e10,3.696857306963502e9
-0.0008100001,-0.38646075959554416,0.026170929453890976,2430.4994915174348,85.16956126700829,6.304842455258897e6,270225.0873133799,-1.5869343837958237e10,3.8532937131677237e9
-0.0008200001,-0.3773290996644842,0.026210841646762843,2452.4953304566698,86.34052830372481,6.350427894492408e6,269064.47120809683,-1.6392639937364723e10,3.938247662129848e9
-0.0008300001,-0.35908805249719056,0.02646206695280856,2498.6022015688627,85.42581016688241,6.274790839858583e6,281978.1287898859,-1.847328241645937e10,3.9676070816667314e9
-0.0008400001,-0.342402273712021,0.02675435738634348,2538.27013098838,83.38718192838701,6.176230525843383e6,298885.42038869066,-2.0527777709165234e10,4.001177005510246e9
-0.00085000007,-0.3382838642948895,0.027199005559468924,2612.8170742471193,83.77469805894141,6.24466765006798e6,318207.01503850555,-2.3333127240859188e10,4.169856859483797e9
-0.0008600001,-0.32812150794782613,0.027264029910824203,2619.365908307539,82.22183019021617,6.112881697904477e6,319139.1956249119,-2.4394279391807602e10,4.138196796187857e9
-0.0008700001,-0.31034870946766563,0.02723763027963703,2634.66437654042,80.33261541885778,5.846701674460374e6,329977.7947839506,-2.6254234989280975e10,4.0552178959459376e9
-0.0008800001,-0.30029429660518675,0.027250086471201432,2659.8696809921134,79.14373025968862,5.772237353072149e6,333938.4148250136,-2.797285950175655e10,4.0687632653298864e9
-0.0008900001,-0.27766685473469044,0.027514478136255214,2692.566907178822,78.22054818951203,5.653657062527817e6,343991.8594421118,-2.9596780033135624e10,4.0729303581397395e9
-0.0009000001,-0.2668021558056797,0.027234113803453166,2698.525591879565,75.1751438743196,5.496187080898253e6,351639.43630144856,-3.042704066875512e10,3.9736306918458343e9
-0.0009100001,-0.25750633506720716,0.02726692473429516,2724.2053374758,72.88205669823152,5.2925978518705275e6,358904.14749920875,-3.2164154654361378e10,3.9150221662966413e9
-0.0009200001,-0.23811794296311425,0.02748099236770291,2751.360110687504,72.01604951463642,5.125275040804864e6,373564.5908286415,-3.403916776279633e10,3.907107628249262e9
-0.0009300001,-0.2270156709100778,0.02740512649521943,2759.915112038579,70.41061960704246,4.979140232031597e6,379598.36252989154,-3.479297683344033e10,3.8132153047923775e9
-0.0009400001,-0.21415530636376498,0.02764938365806727,2773.1805744289327,69.15641889007689,4.999948942944619e6,380061.64226872515,-3.543412141356661e10,3.8435759951087456e9
-0.0009500001,-0.19619442321819208,0.027706271794464655,2766.169647577365,67.60629989227228,4.683629406847283e6,393118.3534149067,-3.604037772829378e10,3.67781223552367e9
-0.0009600001,-0.18365260102283323,0.027907541967302513,2793.316350303703,68.43324847787109,4.401769806392742e6,399588.51646160206,-3.788769361273199e10,3.6427853920945187e9
-0.0009700001,-0.17122361528730753,0.027987457986011054,2803.2109243729765,67.86096072989528,4.300186230890916e6,405990.9091269923,-3.8586778265751205e10,3.608291379000842e9
-0.0009800001,-0.15653315049637412,0.02815140721104574,2828.8075611035338,67.07895674040071,3.976576638336884e6,416795.60974115675,-4.01709040627925e10,3.498230135026467e9
-0.0009900001,-0.14583611487433998,0.028298956653109893,2866.419105816104,64.82415891902362,3.8594926876494857e6,435035.5520685147,-4.2233151093585846e10,3.4693733197490087e9
-0.001,-0.1272560622741939,0.028174369208594136,2862.0151104025103,64.34447756485976,3.518632199469415e6,439570.9792471909,-4.2900221491756195e10,3.349096196028318e9
-0.0010100001,-0.10740776509016811,0.02833486071873772,2863.640302267243,63.21868672903327,3.184885648716982e6,446522.0173827972,-4.380403890951195e10,3.2105097895288763e9
-0.0010200001,-0.08453326067059962,0.028348872726046866,2865.1698708676663,61.1336924557324,2.827373243010363e6,457009.820697827,-4.498451837039133e10,3.0532917338197265e9
-0.00103,-0.07193502348928414,0.028555669155419995,2884.833133969181,58.87821197732753,2.5784021315610367e6,467753.3097910161,-4.601218196702899e10,2.9348206983828692e9
-0.0010400001,-0.051809284717955525,0.028800533269186433,2909.0417510159423,57.727655594205864,2.2432757751919143e6,482783.4799257057,-4.742901906790506e10,2.831421389237737e9
-0.0010500001,-0.03374760041349537,0.029157344306402252,2930.5798866742034,56.504798499507785,2.0843666439443592e6,494827.5990771015,-4.8850581424803894e10,2.7820793906154194e9
-0.00106,-0.012952320056185941,0.029196071904248815,2945.0422665057336,55.9739870278095,1.7374259298120628e6,505286.8062442728,-4.981093038302407e10,2.6845142285838623e9
-0.0010700001,-0.002701121824014143,0.029064378700371093,2953.3339186900544,56.25657133071929,1.5580782877207787e6,508150.63383346074,-5.041903573580968e10,2.679553441598111e9
-0.0010800001,0.017376985928455848,0.029012860032681,2954.475360248268,55.18914786343278,1.278046598668791e6,510610.35812416876,-5.0925391288961044e10,2.591474631483189e9
-0.0010900002,0.03283216815262198,0.029066711116025996,2953.1124339629678,54.847621484015185,1.0554176832797904e6,516252.2971834665,-5.108084355227007e10,2.5449445862772627e9
-0.0011000001,0.05462074177480249,0.02916887067112727,2951.0196735600816,54.16248857853323,553095.4165634854,519912.50259459537,-5.122950300203874e10,2.4398833036967893e9
-0.0011100001,0.07355703491513871,0.029071717083896987,2962.5394290626036,53.83925303495615,422004.8164422906,524238.12501889735,-5.195767739749574e10,2.415191868257202e9
-0.0011200001,0.08437650281797858,0.029119219634195243,2971.8822366414342,51.9156887292224,170913.47946268856,530523.1389847893,-5.271829429542984e10,2.3202943744998174e9
-0.0011300001,0.10665341740558112,0.028963064825099492,2966.5890485136933,52.546120713123074,-177847.66747817403,526587.70043471,-5.255018345904865e10,2.3336332310759377e9
-0.0011400001,0.12316950313977348,0.028613943216462993,2948.1638978000146,51.99974636550939,-476327.60687115864,518900.31047476456,-5.1601127547793976e10,2.2824895181120067e9
-0.0011500001,0.13538270459888768,0.028452910757225294,2944.8835415902877,52.26248067201725,-727481.9434553579,518041.6483038183,-5.1350600116531944e10,2.296815642290192e9
-0.0011600001,0.15377143124630396,0.028348947826936362,2921.9564638551788,52.29704324452228,-995668.5587561111,511189.1237070601,-5.0737198007790764e10,2.306322589173827e9
-0.0011700001,0.17045962988800206,0.02832126274319124,2947.947041198856,53.264804331699324,-1.3320984375675265e6,517806.59632274497,-5.166192369024822e10,2.400532474793224e9
-0.0011800001,0.1896323141818547,0.028192443775246562,2959.3966061655647,53.403293063243154,-1.6069208199479764e6,517820.29397848755,-5.177901217627884e10,2.431349023108243e9
-0.0011900001,0.203791632871374,0.027842504596360295,2945.483157725265,53.53576336289363,-1.8631595045222398e6,510863.7603423875,-5.097913602476209e10,2.456573620970111e9
-0.0012,0.21561694926677077,0.027612595021794306,2938.792711135863,54.194894634235105,-2.1157223697187663e6,510113.02845241997,-5.043845620727682e10,2.5111240115751123e9
-0.0012100001,0.23417799787516527,0.027440623649598192,2927.1310201400306,54.91866665185517,-2.4073969152367925e6,505435.8359322686,-4.940929940594637e10,2.5862213706609163e9
-0.0012200001,0.2534458475080625,0.027353115794590037,2920.531063512881,56.02546351656195,-2.77332541929875e6,494811.2012084538,-4.84218041048757e10,2.707638473535061e9
-0.00123,0.2737574449007755,0.027215794106857278,2897.5374641879903,58.75095384957715,-3.0810475391987683e6,486772.6177774941,-4.680125777935695e10,2.856590382690419e9
-0.0012400001,0.29207797090307236,0.027086816750589913,2885.5281876184413,59.41404909842132,-3.383882160652227e6,476553.7868496203,-4.596268038689513e10,2.958947748514591e9
-0.0012500001,0.31161895908982873,0.026985195746773542,2872.1443065646295,60.582839978947895,-3.589348984190503e6,469987.9925598474,-4.506940912533105e10,3.0348907663892455e9
-0.00126,0.3311489503062642,0.027013164279059334,2851.838959491104,63.777616254976905,-4.012862024257221e6,454937.4225606844,-4.271677400234462e10,3.1982351545412707e9
-0.0012700001,0.3467628550358674,0.02683479709281263,2828.5942402686187,63.99373516947636,-4.232689820921761e6,443341.0062640848,-4.11596707389784e10,3.2499815748085732e9
-0.0012800001,0.36837092591441634,0.026815588140072677,2794.198636192325,65.40071876021824,-4.483097734909334e6,429131.7147933074,-3.917782211909055e10,3.344378200276026e9
-0.00129,0.3774268816504408,0.026630666595924474,2767.5262058064477,66.78486889542636,-4.703985474718507e6,420835.5430960947,-3.7464755117027985e10,3.423277466930058e9
-0.0013000001,0.3970206698079477,0.026635153515814216,2752.643476927019,68.56347285228412,-4.952814678048896e6,414489.6541773813,-3.584506718604079e10,3.5093168533641872e9
-0.0013100001,0.4091553795993757,0.026588134773335936,2710.801807958542,70.8629562241302,-5.16210674281352e6,399991.7281137794,-3.3464241050217255e10,3.5846093065690556e9
-0.00132,0.43741606385662557,0.026505525536178205,2646.390501196868,72.16248313128068,-5.265834933580945e6,382408.4243556909,-3.052336704909106e10,3.5562738509132714e9
-0.0013300001,0.4502586548620805,0.02653825060410544,2630.433718659387,75.8055353134298,-5.504991217873573e6,377796.1533669447,-2.8653586385817192e10,3.662763143545142e9
-0.0013400001,0.45985571732097236,0.026403770624143032,2604.892132419233,77.89153392779635,-5.669417341854073e6,365915.5482815635,-2.6599911759956688e10,3.7091994200471873e9
-0.0013500002,0.47629195945130715,0.02612506676148969,2555.8835596603867,78.49546683785253,-5.848293255023338e6,345708.53428221704,-2.415347300049244e10,3.735977845078217e9
-0.0013600001,0.4962481119754901,0.026001589092168525,2546.3918655064454,82.5441697539393,-6.220810947281319e6,337091.14998533897,-2.1875209478219345e10,3.8580978473726683e9
-0.0013700001,0.5062616899016908,0.025864138662779992,2501.4540172754014,82.3511696628607,-6.277995131308602e6,323779.1906460762,-2.0297752801851223e10,3.8402793368642416e9
-0.0013800001,0.5248172127401669,0.025473427979664478,2481.477856069125,83.02706639823026,-6.339393774715212e6,318593.9380802919,-1.9393270682140232e10,3.8319524274085503e9
-0.0013900001,0.5421626856204889,0.025340822545851256,2433.047589002131,83.21216179997424,-6.347217526548693e6,301204.0380684812,-1.749596483427704e10,3.7392331146414227e9
-0.0014000001,0.5498047974644998,0.025093207502041942,2413.097926040806,84.91908396919904,-6.551711591094258e6,295043.108246259,-1.5445344064433275e10,3.756608237558557e9
-0.0014100001,0.5669447134314843,0.025006659806965245,2380.2270163119683,83.74254094507758,-6.550970916555264e6,285883.9003463996,-1.4564800504742054e10,3.689413995092022e9
-0.0014200001,0.583316882646975,0.024818585376723514,2334.6965869487217,87.34434124793971,-6.742882800330078e6,279578.4004726727,-1.1288725759408413e10,3.638620002711213e9
-0.0014300001,0.5985009346064334,0.024661185654519597,2286.124986481759,85.93741083736109,-6.685509268509253e6,269499.6409641517,-1.013167790635319e10,3.553015975029994e9
-0.0014400001,0.6057865275446017,0.024681132620697648,2314.801273532872,89.64488565576885,-7.109731041669888e6,269127.1986772299,-8.697931330154118e9,3.74453757688936e9
-0.0014500001,0.6179540485996785,0.02455488725556488,2262.3228381048843,88.88020316686152,-7.152765165969552e6,257036.7911273195,-6.667441013783811e9,3.6454571018972697e9
-0.00146,0.6371255871536182,0.024285594604638257,2230.4235633535513,90.05445053317051,-7.212196421633552e6,263790.77459188335,-5.017676224407547e9,3.583125284452178e9
-0.0014700001,0.6534640680865681,0.023824935111245872,2171.1610185620466,89.3121445865364,-7.13223783827225e6,252034.09498495885,-3.462025615434261e9,3.429670277812334e9
-0.0014800001,0.6630503455291671,0.023775413969567106,2152.5959351033734,89.92013649253694,-7.181602260679976e6,255094.84954903214,-2.3668002333847885e9,3.394513234032506e9
-0.00149,0.6757543417366689,0.023264449111504056,2104.27004894847,89.69054244523618,-7.149605245861618e6,252492.28041896573,-8.916139967233118e8,3.283379795871892e9
-0.0015000001,0.6910556701636767,0.023004508109834343,2059.0870331555584,91.13429480907782,-7.1583350936553655e6,270879.3648708707,1.103268446716052e9,3.190152699093228e9
-0.0015100001,0.7027476102483766,0.022621324756300507,1992.1752005655255,90.41290038356762,-7.052445466808795e6,272263.97990787425,2.8913930700738873e9,3.023620378795843e9
-0.00152,0.7137871286808709,0.02235150720512921,1938.209927449323,90.33464763175891,-6.985788656201658e6,264352.4093473657,4.252016701650333e9,2.9015536029209743e9
-0.0015300001,0.7256029593433176,0.022187187521757846,1876.2401673397044,91.29301424676589,-6.905355377262278e6,279065.1703923001,6.186688378267592e9,2.73264912666305e9
-0.0015400001,0.7393138503620643,0.02206308839938775,1836.1520190587607,92.85632697857892,-6.911276341933886e6,295636.75089772255,7.8365505230639305e9,2.595952096032554e9
-0.00155,0.7540297598179077,0.022122800056582688,1822.5830418253627,95.21232262064838,-7.014688996763433e6,315939.26861580624,9.42300710576733e9,2.5795902872780004e9
-0.0015600001,0.7618703072794657,0.021700573736091393,1757.824574472844,94.64596596598079,-6.883635782255627e6,322396.13290284557,1.085987317034767e10,2.415786727067391e9
-0.0015700001,0.7767620676150666,0.021502687489731116,1705.793716543787,96.31882634821545,-6.819306529964759e6,333584.728188865,1.2300356778617949e10,2.2608328598996716e9
-0.00158,0.7923089645557815,0.02146611858768943,1694.2181584062812,97.89086365839165,-6.913664303317069e6,351196.9875754084,1.3606892624835527e10,2.2239545862332115e9
-0.0015900001,0.8011489640978253,0.021048740167877306,1648.7207869429658,97.51273450038295,-6.844737162070377e6,361598.868172088,1.4911916211747608e10,2.0946634949215126e9
-0.0016000001,0.8113207968020795,0.02091781425799726,1586.4711761641965,97.71599285481481,-6.690034130067531e6,376590.1064251521,1.6037990227470701e10,1.972069379537844e9
-0.0016100002,0.8254328095761733,0.02061278509648801,1526.487518625665,97.21689654506716,-6.527176019371308e6,385047.991006581,1.7094216870492249e10,1.7895099408303506e9
-0.0016200001,0.8400553750568108,0.020200230259732294,1476.9342179857008,96.48951376897446,-6.402415061606906e6,392727.0846992779,1.7911721100960907e10,1.6939943719079356e9
-0.0016300001,0.8452778177432394,0.019902376396113666,1451.3271841262265,96.85568103654525,-6.403927969886242e6,398963.0939714249,1.8756684324412796e10,1.6530007434277742e9
-0.0016400001,0.8527568172412398,0.01950775689577376,1397.8735195926151,94.13940485151942,-6.172022532147808e6,389149.12061081245,1.854131385934854e10,1.620634712531015e9
-0.0016500001,0.8660719423872564,0.01898194642029414,1331.4192839315506,92.86513195512212,-5.895998071996952e6,396857.5447334401,1.868995465644107e10,1.494476924055834e9
-0.0016600001,0.8767427205719724,0.018637264943237742,1283.2322551792524,93.09741422410258,-5.838744797037772e6,409347.36665033404,1.9882118904056866e10,1.4887075942587457e9
-0.0016700001,0.8851475188890321,0.018539072477900365,1255.138362277037,91.249666530476,-5.673732878464207e6,395729.40845809015,1.9264882233579277e10,1.366941955549925e9
-0.0016800001,0.8933187878493851,0.018338158184044683,1230.1219575031214,91.88915031890019,-5.642516880619717e6,409060.22522490495,1.982504647262524e10,1.4334651862369418e9
-0.0016900001,0.9088053443775949,0.01802301540387789,1183.4993028592557,92.72180797818932,-5.524596018905102e6,440045.94850653625,2.0798449642514275e10,1.5504820760130444e9
-0.0017000001,0.9130922934897064,0.017750732909030013,1156.8450665768457,93.04548194340818,-5.52073338589542e6,445777.02922041254,2.1524281264934772e10,1.5435056139153278e9
-0.0017100001,0.9155172582728226,0.017633749128885844,1139.6707837055621,92.31099874857311,-5.435976333298974e6,436657.4017080124,2.1213697643372913e10,1.4205066935655255e9
-0.0017200001,0.9286926295714611,0.017303172039075054,1088.064868233688,91.61391304660125,-5.226142198324931e6,448006.9583720426,2.103759300663279e10,1.5810562899596245e9
-0.0017300001,0.9443718858211863,0.01706181146152302,1051.9140315887144,90.26059882825771,-5.10592211890115e6,446009.81927550735,2.1166133253472256e10,1.5807584250223172e9
-0.0017400001,0.9484944924448002,0.016956002778463146,1044.7954137823158,92.66299635451743,-5.22747934896511e6,474617.61756482325,2.2908741677079075e10,1.7566624944195063e9
-0.00175,0.9574001232171956,0.01665418772287077,1008.1942993124604,91.7643166214435,-5.119670973353019e6,468907.963465661,2.2763963356434723e10,1.7146241327391915e9
-0.0017600001,0.9631948601946659,0.016598270260222737,992.9244508189871,92.4274021448598,-5.086555843200179e6,481093.93390403234,2.3032193173732323e10,1.8458666891683924e9
-0.0017700001,0.9730055459515232,0.016038216058008335,936.7688825369398,89.89095848460391,-4.810433954815926e6,477354.0231423192,2.2209865791991543e10,1.944586461181259e9
-0.00178,0.9810144750451198,0.015957485978316466,914.7749185804079,88.94906245511977,-4.703970008094541e6,472487.52255769836,2.190236429512432e10,1.9158692802353394e9
-0.0017900001,0.9884694255085197,0.015505965231590249,874.4606159803053,86.55950707916197,-4.495279857306177e6,459409.2440032683,2.104729636249665e10,1.8707870397317467e9
-0.0018000001,0.9993550571647236,0.015005760462068416,822.4888414841879,83.89966936776581,-4.19082992425347e6,457630.70087356464,2.001569666761427e10,1.9966483022713966e9
-0.00181,1.0037099161060568,0.015128718310659567,810.0453389426661,83.45748361958837,-4.1537385250419118e6,448939.0833703063,1.9967731394535362e10,1.8734859180350084e9
-0.0018200001,1.0052083004592236,0.01482051096015154,772.7502719555489,81.76759062641435,-3.98620701246544e6,448895.7871666688,1.9573754962334625e10,2.0054832163126457e9
-0.0018300001,1.0105884788286807,0.014904732826535332,778.6891667799989,84.57444825812388,-4.1016898356519523e6,484173.93267244386,2.0870382373947315e10,2.309332494878729e9
-0.00184,1.019929404791409,0.01433906253437449,727.2470714821541,80.47987815767773,-3.8083593087257976e6,458598.46134156076,1.9630950582615215e10,2.168367643315197e9
-0.0018500001,1.0254630538406437,0.014316823764640328,720.5596511782798,81.01381860982377,-3.85881748917948e6,467983.5825705291,2.0337042945241646e10,2.2599880842294035e9
-0.0018600001,1.0279252089933406,0.01392623964057942,682.6897075423125,77.53815103243045,-3.5866037274574577e6,443467.4050325597,1.863073359563007e10,2.1528590418367496e9
-0.00187,1.0350841451591541,0.013574184166165617,653.4589509341954,75.22282541209916,-3.3905504931486375e6,431743.36989491887,1.7665036700463764e10,2.1299232147106578e9
-0.0018800001,1.0378982451100243,0.013428606556105942,637.8886090638357,75.42505456382695,-3.3540342546554334e6,438821.9846633574,1.7661106770224514e10,2.239759361114125e9
-0.0018900001,1.0450602958119222,0.013113032660884791,613.264109405377,73.71954238140319,-3.234531401435645e6,431927.1004385471,1.7207785739978024e10,2.241400853789179e9
-0.0019000001,1.0498045232509412,0.01274772466659498,581.2650277974045,70.6682104371477,-3.020391475065481e6,401284.74001911277,1.5758823852159098e10,1.9670008393681982e9
-0.0019100001,1.0594756434548833,0.012424336171239747,551.5790594082945,68.61265029617151,-2.85194309521015e6,396091.4588555497,1.5005906136272053e10,2.0645448662527797e9
-0.0019200001,1.0639427248584565,0.012110662085944737,534.1413919820047,67.88556613008777,-2.7703019916690807e6,401656.21939024143,1.4768781350258541e10,2.211162981484923e9
-0.0019300001,1.064999134222445,0.011804691163535476,508.0610284776769,66.6865515023548,-2.6474370635758103e6,401590.2533223669,1.4424368751178278e10,2.2239988027632723e9
-0.0019400001,1.0761156120829287,0.011251101386660065,467.29936108218334,64.107243361766,-2.4084734453312117e6,394845.9160852555,1.3383154022376194e10,2.2702417554168034e9
-0.0019500001,1.0771429113279363,0.011266705351750774,458.7923777309255,63.117478382948576,-2.360673855716716e6,390323.23132130323,1.3097690678867676e10,2.273668283928593e9
-0.00196,1.0812389960284867,0.01059655666203528,413.2800823096902,58.97042223072602,-2.0818288769126874e6,361741.6888828244,1.1419077890499428e10,2.1346474746085203e9
-0.00197,1.086725135930266,0.010309061028788149,387.05787840516206,57.43495473338658,-1.9403982733600577e6,364309.95402951236,1.0902242539284147e10,2.2577813015153046e9
-0.0019800002,1.0908967474383688,0.01000425362889295,372.14170424032767,57.3304052508943,-1.904286782517988e6,367696.1884584604,1.0962961961458738e10,2.289234510053862e9
-0.00199,1.0921860719611831,0.009458964190472213,346.28679500248927,53.76347073047289,-1.7319613958597146e6,333776.9752167769,9.843950534814285e9,1.965550710536196e9
-0.002,1.0943846572408225,0.009233095732997115,333.70199592814583,52.07463270306805,-1.6522936467594095e6,327533.11383364064,9.445651735414658e9,1.9767180643724246e9
-0.0020100002,1.0939565712922843,0.009198606078972767,321.3352401113368,52.268268248116506,-1.6238453968274225e6,337705.26998505683,9.585242767965498e9,2.0944499125227008e9
-0.00202,1.100832585549931,0.009223131491632631,311.7937956392055,50.56591580028997,-1.560943698872346e6,319840.1580994118,9.103781989229517e9,1.9253706506622164e9
-0.00203,1.1106821764492854,0.008672732025342689,290.37966642831304,48.493346899716926,-1.443377082941931e6,306169.6617957221,8.363929396547552e9,1.8520893778868055e9
-0.0020400002,1.1123114221698405,0.008411707267472503,268.53227228396696,45.63147470414391,-1.304112816419604e6,285797.4682896878,7.52126988214156e9,1.7257572685728912e9
-0.00205,1.1139043755273583,0.008331219948819787,264.60916586766973,46.16244020051725,-1.3110126974138585e6,299313.2078209912,7.748720511173727e9,1.8969484844824195e9
-0.00206,1.1206969384664165,0.008068703022373556,256.8021964979997,46.67130761637943,-1.299463821861197e6,315007.05823344603,8.00311158124255e9,2.0882115113716543e9
-0.0020700002,1.1204501275461014,0.00790137536721411,241.82191216695205,44.40807444578678,-1.2096579015308407e6,287888.7966902989,7.272345169663449e9,1.8167126541676326e9
-0.00208,1.1262516108689744,0.007616210226417815,230.29085683808097,44.25161671851462,-1.1722507509487616e6,293165.21022565407,7.244127214859335e9,1.894269556516981e9
-0.00209,1.127683408523133,0.007614254372263241,227.19024407736077,43.78474710928482,-1.145940366058389e6,294151.26506014797,7.135770194908081e9,1.9492062727986174e9
-0.0021000002,1.129457053205271,0.007628566919692238,222.6086808551963,44.236939342050555,-1.1335840974212994e6,301575.8150751324,7.158875760175218e9,2.0298243255261097e9
-0.00211,1.1298858905179574,0.007480032808946126,214.3508726114486,45.00264083430263,-1.1283679122581007e6,314081.82545138954,7.336036402358625e9,2.1843379485753117e9
-0.00212,1.1368787917097254,0.007276516276889256,205.47407708696218,43.25471503885068,-1.0495752704131473e6,298544.4616759834,6.725795260167017e9,2.0646817436147735e9
-0.0021300002,1.137272225722499,0.007156464826762039,197.553496833272,40.96701692375371,-980578.5305094315,269568.36332462024,6.014066562696841e9,1.7714616645903277e9
-0.00214,1.140043162138395,0.0069557210361292365,180.0833124059037,37.833997254650946,-846471.3020517936,246107.7285168629,5.055760817881453e9,1.6073996823797836e9
-0.00215,1.1393677479832733,0.006867900096112258,172.48363305234514,36.447904543724775,-791170.2347062147,236420.91415609192,4.691096124025907e9,1.5609130664013064e9
-0.0021600001,1.1401515663787816,0.006563814497048024,161.68149442112696,34.19025210642569,-706498.8548066464,215683.673177809,4.0729690526447954e9,1.3788923994420424e9
-0.00217,1.1449094265419584,0.006426540011330634,158.2400618390634,34.69351719437414,-714813.8181046096,220253.1793914896,4.2038472389667435e9,1.4089492959783585e9
-0.00218,1.1453312666529094,0.006098831104915021,138.4864469751305,29.7418430366974,-554016.7608407248,182319.07503703574,3.052825630342521e9,1.1487257114799433e9
-0.0021900001,1.1449182105218254,0.00596452486740339,131.51322011981213,29.910746466084955,-547895.5165267382,184072.84195399893,3.0934699044628158e9,1.1427278162639008e9
-0.0022,1.1486693831308337,0.005811592419011378,125.56500635788069,27.682668556056104,-491400.6912999648,161200.473151605,2.654575502525959e9,9.276272072853615e8
-0.00221,1.1475833877234927,0.005717700198635314,124.44036254190104,28.949521617664807,-507584.00346776797,183678.1032555706,2.937808491736947e9,1.1854542439466803e9
-0.0022200001,1.1450854885368908,0.005474132182141234,113.77212491055606,26.717836229462446,-432406.8300202224,183544.396982571,2.539987136593016e9,1.3571880990226703e9
-0.00223,1.1485354688054676,0.005334296865361471,104.13241573136942,23.381136615194336,-342924.97886935336,149115.60922568498,1.8772071276992886e9,1.0072669394528829e9
-0.00224,1.1542428126732684,0.0052171913484357025,97.9066388070275,23.9984109054611,-338153.7890820616,162039.6996347987,1.9732924724970732e9,1.1583372435047317e9
-0.0022500001,1.1518639087827447,0.004926496531514847,93.5131258490442,22.69894151547643,-310861.3083656001,147540.13421272606,1.7596645158388999e9,1.0108439958328843e9
-0.00226,1.1587149355972592,0.00479447101580651,84.32061008601103,21.098568917706764,-265755.03049966454,142461.87206839738,1.522940006574362e9,1.0288755716945775e9
-0.00227,1.1604386239224649,0.004475296218068444,76.7235034127935,17.867644218483566,-213737.33442322834,105067.70818146292,1.0856742565444508e9,6.610986245368915e8
-0.0022800001,1.1616853600995642,0.004134432246467251,62.52073345119267,12.813029918401517,-130977.20251716454,65428.44555997827,5.573629256620299e8,3.597049694424864e8
-0.0022900002,1.160132646877726,0.003976507901518254,55.39308558082162,9.463708228638346,-85238.96241755738,38547.152114071454,2.9135094154958445e8,1.6977022901151332e8
-0.0023,1.158510272782511,0.004028340811195613,57.99099398345944,8.511523655295834,-75099.65353838613,32469.584186643944,2.2770705842042634e8,1.3474256106354043e8
-0.0023100001,1.1608022086298428,0.00357452952836837,47.719717765386186,6.145109224726073,-49578.94706962965,17818.091774232053,1.1682688384902313e8,5.374052654482868e7
-0.0023200002,1.1615045584023242,0.0038177979216132423,50.52796722307634,5.256254166735144,-41181.04594873137,12208.3135644817,7.627294222814189e7,3.043634641988797e7
-0.00233,1.1625209137965726,0.00355849987846549,45.2278592273685,4.189062040267576,-30545.771963974083,8678.395776925274,4.752626610677865e7,1.916623511206958e7
-0.0023400001,1.1631938563594622,0.003405125504758644,44.61411384809167,3.8813069009346224,-27224.541991989816,7771.751723439185,4.175879845380917e7,1.678537159523889e7
-0.0023500002,1.16681698375333,0.003072082249372028,37.31551526494955,2.7019979677580896,-17481.012811504774,4386.19877312813,1.803022114686861e7,7.984969936338111e6
-0.00236,1.1669047516293727,0.003414518183759837,44.14471436192882,3.024276602657702,-21874.39673601888,5169.845441004826,2.3515936249405216e7,9.574780216143033e6
-0.0023700001,1.1646753691430067,0.003448602548669468,42.794280086774734,3.018786919795052,-20933.164927886068,4325.027190511934,2.0704432888036728e7,6.826279497675426e6
-0.0023800002,1.1672251402899914,0.0033826572316133256,39.76443524345784,2.710557265530327,-18141.850307365723,3525.1459574471437,1.5410927340042917e7,4.829198886673586e6
-0.00239,1.1681807671200979,0.003409472751711596,38.85377749478457,2.4666553850238992,-15253.29967922966,2965.5472307884475,1.0846799543458732e7,4.278844526787274e6
-0.0024,1.1706961058882008,0.003212731422358504,38.3356434240328,2.2551467945513384,-14096.044073565266,2501.334638761629,9.07123797422373e6,2.9278362770825066e6
-0.0024100002,1.1739084082030264,0.0032250058374943716,36.609148996365704,2.125381683175844,-12710.437576233242,2144.9779282164777,7.040975930385778e6,2.4055658090506843e6
-0.00242,1.1693741799300401,0.0031433086179973486,36.58692893594777,2.592557408609505,-15273.778392276747,4102.0597863569465,1.5834056873467024e7,7.492672939047777e6
-0.00243,1.172536751609237,0.0031862390339278345,35.30990438365853,2.2828930457843395,-13574.172636513254,2838.440728163673,1.0749201730697155e7,3.751778585938562e6
-0.0024400002,1.1728217105339642,0.0031355944892163348,34.92746892432384,1.871511425703581,-10641.911923353358,1597.0423307252015,4.529713137039711e6,1.4403561574136533e6
-0.00245,1.1707204603491137,0.0030413202016012905,36.214188750563785,2.3212851524345077,-13863.447432759467,3474.5814832782407,1.179878279282904e7,6.845324497209807e6
-0.00246,1.1723414169765425,0.0028743836348366168,32.27798176780091,1.798439228914878,-8975.664062229116,1675.1346788865035,4.194556300723494e6,1.8783593943768465e6
-0.0024700002,1.1757889626791882,0.0029230053456340225,32.35784072885082,1.6308969689915398,-8027.304612819841,1174.971035395131,2.7417276051784907e6,925854.1692428661
-0.00248,1.173625499441651,0.0029629971409001377,33.904560004216194,1.8796242177757474,-9472.429688675938,1801.4715325454463,5.216974066819502e6,1.936246430945812e6
-0.00249,1.1733870815433594,0.003100086564880101,34.43350066120547,2.047069383049129,-11695.660238146767,2259.7925146427865,7.163968504360287e6,2.8388239616925376e6
-0.0025000002,1.1752240560638763,0.0031807319489226345,36.837399804484775,1.9492318950684056,-9927.449903932153,1643.3280681441954,3.5271998797921934e6,1.7210162579724207e6
-0.00251,1.1743500696919047,0.0032447695450819524,39.84985581676402,2.702385671089842,-17002.059855513922,3699.4558175072216,1.4347112620902492e7,5.861102775626236e6
-0.00252,1.1747753249999813,0.0031373171787808015,36.611411773254424,2.3803190799301386,-13332.126458298222,3073.4828386636946,1.0555825690947434e7,4.397270030871077e6
-0.0025300002,1.1752661943438267,0.003048852640651136,37.00817871580377,2.5234182961493086,-15882.139611220276,3699.4431100400084,1.3901812169016782e7,6.303758183675215e6
-0.00254,1.1752869792818557,0.0030189398631017272,35.747528746887,2.550427684809213,-13703.1919886245,4704.5420802208855,1.4893961911474641e7,1.0608505450418286e7
-0.00255,1.1735974335936692,0.0030170978806388043,34.733586491273634,2.6646139010059144,-15212.883803028328,5000.057752983207,1.7138587161440194e7,1.156439359764039e7
-0.0025600002,1.176491328921378,0.003202430045676523,33.950101703985844,2.7082927109813753,-14127.702365314008,5604.131040401515,1.7658144909737002e7,1.419158113690292e7
-0.00257,1.1764368188834957,0.003069688406928632,35.39101343965461,2.640474104582869,-14659.012361600713,4423.585361880045,1.545179507886672e7,9.266891176301647e6
-0.00258,1.1803748272897376,0.003069839896914557,35.03202668850128,2.631020774292108,-14738.670393140386,4459.777500111727,1.6068438737024693e7,8.818978192137182e6
-0.0025900002,1.1814801979029113,0.002944904842220346,32.37050920054957,1.8598961506616223,-8913.865231623906,1873.5449801363166,5.80338097511573e6,2.1389013354699e6
-0.0026,1.1800506020426837,0.003059268799460783,32.86850338605199,1.9437126946908394,-10089.2229877701,1810.2924113646525,5.715238594297816e6,1.9238598265229424e6
-0.00261,1.1818827954435442,0.0029219522446426536,33.111774384961414,2.0280944428983636,-12556.537046160765,2112.6621572092718,8.410240012135997e6,2.2893778024723623e6
-0.0026200002,1.179741224861728,0.0030075600522461773,33.63468514609511,1.9209201815093033,-11107.414715503404,1568.2721760449513,5.22195816152045e6,1.3264536835129103e6
-0.00263,1.1804238182571085,0.002922170377737217,31.22573612806903,1.684975286753124,-7125.590390459312,1363.2396319183833,3.4545092713057306e6,1.1490149140302078e6
-0.00264,1.1820592425594794,0.002648254591941237,29.498522832738242,1.4919307928873362,-6512.403907412557,1204.660213395166,2.1478315875994116e6,1.160670191375823e6
-0.0026500002,1.1835952417154212,0.003095199423447927,34.701739132698606,2.3219505959631848,-12453.703695590777,3622.435206012348,1.1778362409133982e7,6.848813799629254e6
-0.00266,1.1791572163080088,0.002953884880778837,34.66122919093376,2.032115820122964,-12671.219877497704,2355.4704319368966,8.63237596246512e6,3.0846105918778586e6
-0.00267,1.1762347420047468,0.0030305598519722024,33.82299752150897,1.7276191340325506,-9018.437881546828,1382.4273232112357,3.73521813246397e6,1.2524257729836798e6
-0.0026800002,1.1748415461459358,0.0031789610664081642,36.7138729067328,2.3163483558692555,-14123.97779674562,2665.270403008498,1.0247179975233085e7,3.4374968631508765e6
-0.00269,1.1776017933550995,0.003060855188630014,34.47227710648237,2.216456541924279,-13064.28432457993,2355.809528034438,8.988174940764803e6,2.8915389886562754e6
-0.0027,1.1791618336911223,0.0030425966399699727,34.76224401244548,2.337656505863377,-13233.639759977847,3433.97015859538,1.200104551447229e7,5.974078227383391e6
-0.0027100001,1.1842361479303034,0.0029045634111829967,32.19057338956381,2.2059355811979473,-12856.021074228473,2791.6587951694846,1.1216891341993019e7,4.0811423043069746e6
-0.00272,1.1808851385260621,0.0029119243957901,31.542412456904056,1.7712758180058128,-9184.760585805197,1695.4263623829981,4.639320366725774e6,1.842771927211867e6
-0.00273,1.1804308225641211,0.003072908438160951,33.29455447417392,1.8076603603233579,-9171.955281724604,1704.3917149256386,5.101099745505899e6,1.6516464090408306e6
-0.0027400001,1.1834592337707626,0.0029079460349929116,30.360393029996043,1.7874098015053486,-8610.540746943952,1873.1898311544628,5.50324707945995e6,2.2483084845571993e6
-0.00275,1.1874103759670112,0.0027403496477344308,27.236725025477842,1.4808121049855847,-6211.531050710266,1184.5574172427641,3.0088406325503904e6,951629.549605736
-0.00276,1.1871567626818469,0.002886668591731815,29.204284585219508,1.565613639095724,-7195.388708228658,1313.639091087081,2.9610926566417557e6,1.4189579495827628e6
-0.0027700001,1.1858942277864268,0.0028379403266727537,27.477277940703104,1.450751723630207,-5544.140950994133,1041.092152569093,1.9949360372406961e6,954769.7773530234
-0.00278,1.1855451406556747,0.002696993672083893,28.068383194536118,1.348376580270651,-4740.558269108572,901.3550863200146,985010.1881596855,712162.1065599244
-0.00279,1.1903062472381638,0.0027995898117429744,28.39799055679599,1.2965174926075151,-5187.322136268764,772.8854839834539,608732.0716823706,519585.36704129673
-0.0028000001,1.1872622388877931,0.0028824340385381025,29.917359865486716,1.7255431307149316,-7670.067523958765,2007.2949056121406,4.1802205511048767e6,3.1166072673199587e6
-0.00281,1.1881792214169993,0.0027469404297856253,28.509000900185328,1.4674334360635795,-5890.096524297615,1111.3205070364065,2.335308702450816e6,916266.7810689141
-0.00282,1.187597110953779,0.0028735832916848944,30.554963969402184,1.784320519958131,-10367.557935804576,1706.1202821112083,6.310158978032959e6,1.640403761420893e6
-0.0028300001,1.18651952923927,0.0030193839843015297,32.15129597602766,1.6552728388680273,-9341.118934477856,1285.3634652871544,3.0844872983771246e6,1.1648869809857162e6
-0.0028400002,1.183660291520509,0.0029344647829550345,30.801003798659305,1.8143434393900901,-9319.465629575041,1583.1105999586136,5.041167517860301e6,1.3948165936103044e6
-0.00285,1.1849354347641596,0.0030109461962180752,32.08647508588429,1.7362359772148845,-8436.532293191038,1344.9318559496146,3.23488553643778e6,1.1666416861152572e6
-0.0028600001,1.184836132669874,0.0030144749900559366,32.075423825226736,1.9288572323165043,-10069.328109395326,1805.590383099476,5.641300799222416e6,1.9590861943356383e6
-0.0028700002,1.1844430351080757,0.003051257892457606,32.58061413163539,2.3188490078500847,-12529.83186747815,2910.38838204947,1.0828213396934854e7,3.847052926853147e6
-0.00288,1.1871914606217464,0.0028561718257601584,29.878156802939404,2.132681547117113,-11561.108870424705,2628.795057415185,9.896508086460533e6,3.595392082630144e6
-0.0028900001,1.1896849002284378,0.0028012382102051694,29.412352536053767,2.0328517610011723,-10444.624911565887,2659.055616198564,9.312329869695649e6,4.019422256838972e6
-0.0029000002,1.1873946516989053,0.0028341943708014325,29.98011972595769,2.207800703211913,-11380.173363456346,3187.265950609284,1.1294450915944591e7,5.2937059925762415e6
-0.00291,1.1920867543148164,0.0028768094304620806,30.403970350135342,1.875575054906048,-9623.140390691175,2055.9738554957908,5.670957588962414e6,2.8586630914727575e6
-0.00292,1.192220772042314,0.0028104777225928493,27.14780375047982,1.8439548644206099,-7505.915147126494,2605.5394671821114,6.890840313358192e6,4.664579542560801e6
-0.0029300002,1.1939674788949708,0.0029828127815378926,31.532279288685526,2.052556343428937,-11035.180811927063,2356.770419859355,8.074902670901341e6,3.1999175108616464e6
-0.00294,1.1943613298997084,0.002816308706431756,29.69177187072437,2.076049340237978,-11261.702641488286,2452.6952734960337,9.984366094416248e6,3.2479492567672883e6
-0.00295,1.1944391594387695,0.0029693700560995797,32.603468221893046,2.379273346819115,-13715.30273338408,3594.485518242612,1.3502279112283697e7,6.132156976280419e6
-0.0029600002,1.1932950145676473,0.0029326881491626316,31.513196607175786,2.11650652356087,-10408.827006474601,3189.376828660134,1.0026863171281803e7,5.484396860544831e6
-0.00297,1.1884012900674907,0.0029415587270336754,31.38989431470734,1.9044586246876998,-9938.755164773302,2081.3689346810334,6.111436897131339e6,2.9165856409935043e6
-0.00298,1.1849176976492106,0.003035511630092618,33.11959070583943,1.8131693570249252,-10043.316463895717,1751.2340978578106,4.8484755973355565e6,1.9155687762501799e6
-0.0029900002,1.1895359534029784,0.002919904374620479,30.513594191396166,2.007611997970874,-9615.054135732207,2577.2607843072387,7.41501345486061e6,3.960856675755056e6
-0.003,1.1885938570278118,0.003074529747519373,34.984671963538915,3.3737256912225386,-20477.34621303099,8284.563726153838,3.3335951193297833e7,2.3241802176206425e7
-0.00301,1.1915450985687783,0.003089376709912861,35.14783439905376,3.139360840122026,-16586.556878767387,7513.67039780846,2.47431686256003e7,2.1102285745269634e7
-0.0030200002,1.1907403856519445,0.0029192215103881905,33.27119521931023,2.2775968213145767,-12432.452960780152,3455.244870130393,1.0484914397937557e7,6.475173019240541e6
-0.00303,1.1933950333056143,0.002901520815400591,32.75329900483821,2.472946881149761,-14614.217419433586,3583.1985437433873,1.4808193303062396e7,5.621764739141584e6
-0.00304,1.191479984977909,0.002911056721786079,30.700218191807366,2.220688553671923,-12357.840367359222,2692.110677951266,1.0800881049136486e7,3.7358169222455127e6
-0.0030500002,1.1967843207751958,0.0028674565255631447,29.01663850730637,2.014803491417633,-10245.366731623164,2713.2791582530226,8.416174864007391e6,4.204191328226412e6
-0.00306,1.1929850187453512,0.0029224712023512493,29.413284765317254,1.868974887342314,-8894.008093313256,2048.7006925704545,6.277646330963611e6,2.72263880614364e6
-0.00307,1.1939820320657624,0.0030665174664029726,31.179085573056042,2.2648980103300658,-11625.87686838621,3006.869768388564,1.0486958464621576e7,4.577811936143191e6
-0.0030800002,1.1934055890392392,0.0029855685221619787,30.65595235480568,1.984333485979295,-10397.799092991276,2190.199167727422,7.053842095409385e6,2.7215957086882475e6
-0.00309,1.1938573715184864,0.002802942065076301,27.879824587185702,1.9065329740837016,-9673.879780338628,2447.396689642642,7.688183684862997e6,3.836465152866745e6
-0.0031,1.1943230182928426,0.0028880289096534905,30.39788857524964,2.03957663575226,-10160.825107929779,2880.674555816796,7.705934454828705e6,5.181364649663907e6
-0.0031100002,1.1947909533675272,0.0028662696529065685,28.85331268762946,1.7860780891152788,-8151.149916567816,1527.0283570178658,4.827837906745564e6,1.3654369359273585e6
-0.00312,1.1955408790165536,0.0030842343888779046,32.38447373447473,1.8082137673535454,-8421.76298106016,2011.3014795413637,4.1124114075499983e6,2.9939782172579365e6
-0.00313,1.1930868524358595,0.002942416605304558,30.37057903750911,1.6917215192921244,-8014.180595990343,1366.697176976884,3.4475790283920174e6,1.237061786078914e6
-0.0031400002,1.1961307065027653,0.0027414563290109537,28.07202867669706,1.5255228222247357,-6543.401918377376,1118.8655890286846,2.7642386334286644e6,812559.090835739
-0.00315,1.1985804193726064,0.002730290586032563,25.496026377935234,1.5077275107413006,-6233.82620781969,1487.4236132310432,3.554855798073675e6,1.7435958419473956e6
-0.00316,1.20093482245198,0.0026635387531464393,26.31078710189829,1.6630466170234244,-8024.404816845188,1973.5906782879972,6.149228642259753e6,2.8937298526710626e6
-0.0031700002,1.1962634953064155,0.002866053477925883,27.963687927568564,1.697380196200121,-7693.448706634572,2117.7561956230593,5.400284339576141e6,3.322454146612147e6
-0.00318,1.1990778250697463,0.0026194247588170673,24.003034073009548,1.2056148079369526,-4061.9874334943092,742.7753634303672,1.1174059444973625e6,501008.95736708835
-0.00319,1.1989552455589048,0.002608110379544228,26.710033249321018,1.7002452854017234,-8221.296211712239,1793.3933766072103,5.225594097821435e6,2.285842831273863e6
-0.0032000002,1.2001992507207726,0.0027075584651931996,27.189106660738666,1.5224523983508937,-6759.714616868997,1475.19212311592,3.3030966620830866e6,1.8080290631339527e6
-0.00321,1.1997176716969127,0.002806327808568458,28.29068306922181,1.7729559942484299,-7522.5775036460855,2681.5574370063923,5.6945744395252345e6,5.101789819049667e6
-0.00322,1.2029268217095608,0.002736189665312933,26.08715707341818,1.647281872862645,-7049.087924086792,1769.9905225722187,4.838740455723832e6,2.2247882362648956e6
-0.0032300001,1.2005306958370308,0.0027340204663063505,25.484728068908876,1.3180148114768966,-5466.590827595669,874.747838879246,1.8306653822236583e6,588287.5079283598
-0.00324,1.196408289983954,0.002810577019227189,26.26815419200523,1.5435485485008609,-6529.0614369629775,1461.3738673427138,3.4891201778896917e6,1.6437538608225726e6
-0.00325,1.1976515462497548,0.002755420579355944,26.711799145769245,1.522545591549322,-6677.518843479818,1304.275587886772,2.969575698109594e6,1.40873742386542e6
-0.0032600001,1.2011727344614633,0.00267244831741062,27.211174915506177,1.7099293666696824,-7734.035747590081,1668.52333084784,4.807493115139265e6,1.8674980407861057e6
-0.00327,1.198515620774688,0.002789774060615593,29.079990486681975,1.7891777466926675,-8647.045715552356,1762.6797970540867,5.355325328468048e6,1.9144641707163975e6
-0.00328,1.1990407728909371,0.0029334850780025705,30.57508133169142,1.7855314622113871,-8299.430210190383,2088.782500655505,4.909150387503738e6,3.0183860344553217e6
-0.0032900001,1.1969444235139337,0.002875854167705102,28.831394109386952,1.597835240595753,-6491.137103507491,1406.8795255272335,3.0573352257622443e6,1.6541871957156796e6
-0.0033,1.198623876011113,0.0028270104205041315,27.1860340541811,1.6617003365891871,-7629.672057205084,2090.9484013829415,5.4724599054600885e6,3.27922745635824e6
-0.00331,1.1979667078445324,0.002637949878757396,26.967286710805443,1.7849190518798717,-7187.6157041429915,2594.8127215383,6.165820209526585e6,4.809122265961555e6
-0.0033200001,1.2020977852325896,0.0025868807912082614,26.676475856427857,1.7539396695083218,-7621.724082375021,2358.58341904908,6.520237523955178e6,3.8492861949295844e6
-0.00333,1.2044717347677725,0.0024659174116672044,23.80083720273487,1.1621873206970863,-4851.124442558692,859.020408922517,1.362970406528754e6,670585.5241030515
-0.00334,1.2029366596994127,0.002617370623125999,24.62582076755255,1.3525710556205623,-5170.5666747293,1079.8054806395469,2.317641492043732e6,927139.1679749007
-0.0033500001,1.2026099923855071,0.0026595492252653,25.807383598876964,1.3444918497201934,-5759.134388711812,917.5745043587617,1.9166155514194204e6,644462.760409679
-0.0033600002,1.2020991101461203,0.0027134694572685664,25.50817394043208,1.1851754890766475,-4393.210014017406,669.1963856370851,743302.9224491887,418411.665853316
-0.00337,1.2043284319590515,0.002672364524661922,25.701438583977534,1.355533976887287,-5483.654128459815,876.5838118235627,1.9810876826739607e6,557724.1017102132
-0.0033800001,1.2048556939294441,0.002690555825903209,25.319241186176495,1.4352611346931268,-6429.976605927656,1051.226078231028,2.6745346089890446e6,909579.3836803106
-0.0033900002,1.2036273150045038,0.0026225914054595926,25.31229359318056,1.3716610072681306,-5887.295223024753,1038.8108235127072,2.540379943366046e6,910579.9858717029
-0.0034,1.1986755354210537,0.0027550139217098622,27.16143071761024,1.3675236773441166,-5021.02541614167,857.7789344772126,1.3161094312823657e6,544264.9725334609
-0.0034100001,1.1989120918628318,0.0027822892062040775,28.57788700038122,1.6265110676806072,-7200.9723497288005,1381.9783603901096,4.0010593819882483e6,1.304033245544388e6
-0.0034200002,1.203024708084579,0.0027603014856662205,26.233485834649482,1.6278432509955667,-7607.268797884887,1572.495990974586,4.516668120083399e6,1.7400244385126238e6
-0.00343,1.2044930003727425,0.002684726144519146,26.16602756349203,1.3619281256728386,-5731.700091116763,1076.6164479477084,2.11341942796941e6,963870.5576541758
-0.0034400001,1.2052426550720199,0.002613209156731442,26.30480045701632,1.3602220432422376,-6115.69982000125,1084.6348337753982,2.3280840627360824e6,917611.9102700825
-0.0034500002,1.2016726510649312,0.0025509207546076202,25.71728708882099,1.4186138661119823,-6250.420519558334,988.64419107924,2.2288935092743332e6,687229.7389209153
-0.00346,1.2016533724428318,0.002601566599684229,25.113775206082753,1.2852470076194518,-4940.650727134492,1027.5148191306146,1.8111629460813263e6,1.106527478752682e6
-0.00347,1.200811166536965,0.0025103208684354077,25.238627251337103,1.4829234023844393,-5878.192334940266,1451.727710370455,3.479176234009898e6,1.740951336820383e6
-0.0034800002,1.1969991952293149,0.0026378937719848295,25.71423048761061,1.426532063423948,-5744.542727924296,1216.828059485956,2.937294719611608e6,1.1970332046570573e6
-0.00349,1.2014593694023232,0.0027643376318641135,28.088530916553506,1.7361211042984313,-8644.458355172446,1856.675534982245,5.913796378541334e6,2.3194912233155323e6
-0.0035,1.2044466579267696,0.002791631016702363,28.369081187231643,1.945346613654072,-9611.472507140548,2694.1114536848822,7.930509612901362e6,4.7660028493587775e6
-0.0035100002,1.2024412004504117,0.0027822316619649057,27.770814693623816,1.700219337716937,-7489.351971114958,1702.7291389294453,4.399246831990382e6,1.9750827711328303e6
-0.00352,1.200380447367363,0.0026997741692525866,26.590314188514064,1.4024202777205867,-5966.512737808879,899.9968239687239,1.842659716099396e6,642598.0230422093
-0.00353,1.2023856123638355,0.002606698557566099,25.24048447964596,1.1806554928563084,-4469.897394846839,720.0302326276072,602659.5004247713,508575.47711336095
-0.0035400002,1.2063380678264433,0.002606003536917204,25.668868166642998,1.383792737481473,-5714.496454452384,1079.5094774194943,2.4752376404998773e6,982126.258291476
-0.00355,1.2081207741473523,0.0025880009311579763,24.3372217400188,1.598132832177585,-6066.564788919609,2227.58150485915,5.202134049311683e6,3.809596958216909e6
-0.00356,1.2109095390596203,0.0025206802099066684,23.771287833553803,1.3271601994345348,-6174.236234131047,1153.5438350277684,2.8102382998469574e6,1.0656917116241571e6
-0.0035700002,1.2097102461382638,0.002635682475982726,25.42366555399028,1.4591668381551157,-5915.7354354993895,1312.9589639909188,2.8785411508825114e6,1.5004896656182467e6
-0.00358,1.203801338770156,0.0027064717396479156,26.68691276187073,1.4379027023287232,-5744.513909748733,1139.3988288740604,2.258043515991262e6,1.0958505882275095e6
-0.00359,1.2055278900773347,0.002571435565965371,27.293641840991306,1.5583548509125258,-7419.5745552685885,1374.6689233592779,3.832900315878644e6,1.268398387519921e6
-0.0036000002,1.2062421158600098,0.0026898974787169768,25.613946305717334,1.489168022741814,-5703.883866461083,1367.7674410772581,2.7851059050560524e6,1.7171355523045368e6
-0.00361,1.2081258434299416,0.0024474042254148615,22.029363125933635,1.3145785476680543,-4111.561187984887,1188.2972892158168,2.599772480180226e6,1.2652945730561682e6
-0.00362,1.2069075754418066,0.0026295498653053084,23.72335357209001,1.1554443063392388,-4249.900046376971,717.9303707533302,675663.5099450675,580725.0310482387
-0.0036300002,1.2136704508876563,0.002511958545712665,23.971786363611084,1.2087565730455985,-3706.1621686062317,738.0810428137261,1.0132865134230268e6,487963.20178999443
-0.00364,1.2118812471199711,0.0024441120616601284,22.013099210562498,1.2488656600180528,-4319.907620749066,885.2410760858563,1.871008616747832e6,608611.1445334434
-0.00365,1.2085407007862123,0.0025751766373192696,24.037996774599815,1.4433154018635488,-5937.991444680686,1233.866694359374,3.2980723121013218e6,1.1684296514095145e6
-0.0036600002,1.2087154530955577,0.0026538606256956017,25.374229692257195,1.3789525259814777,-5485.141591165151,1302.2898784047281,2.342673651447676e6,1.5768657006674574e6
-0.00367,1.208905556246183,0.002626057377122631,23.458542499921062,1.2496229296757122,-4267.813218999671,1015.3007985539632,1.7066881606987887e6,1.1206857494699345e6
-0.00368,1.210188363846914,0.002452870166974891,23.443613936923633,1.0500012823201832,-3694.2027280251323,539.5472372012352,40801.258303187824,325628.5440120153
-0.0036900002,1.2135848035359855,0.0025838740242542357,23.200496662386644,1.1618002690275848,-4375.477579178029,736.4270509666752,1.2140345214180076e6,495719.6526237609
-0.0037,1.2080724493829587,0.0025092562522337014,24.33494551660048,1.34845465678435,-5239.571520698797,1016.4102561487213,1.9887567249056513e6,874476.4620266688
-0.00371,1.2077591331895314,0.002666223747882181,25.220099163907655,1.3338484665345363,-4577.453251390898,1041.9125642632573,1.8409820440882917e6,936112.6731958126
-0.0037200002,1.2123195269472362,0.0024594766256997983,23.331957638921008,1.250640309900052,-4300.421212941398,1085.8055065671176,2.109996673666701e6,1.074697016502303e6
-0.00373,1.2138643578330872,0.0025544863952104467,24.80999089950596,1.347720349158979,-5871.842314501903,1052.948819393721,2.7816929268519464e6,845641.4955742965
-0.00374,1.2127752074497657,0.0024618504655061126,21.990039856644213,1.0893893544404494,-3106.3955623485,731.6733604044827,968115.8368674107,503417.0214151229
-0.0037500001,1.2083049343555858,0.002512477968444024,23.895864719420967,1.2994973246047874,-4203.85625074586,1273.9599762676712,2.417107416178353e6,1.4714396302590189e6
-0.00376,1.2088352239509574,0.002562088685538354,24.411968701311338,1.3263109747987163,-5416.702565364797,1084.8653550698507,2.497722984375473e6,1.1019114653032704e6
-0.00377,1.2087428736932708,0.0024342183006937244,21.994528793875016,1.0838565491002907,-3343.3335131086055,740.6165076397774,1.0855084382275234e6,596406.0675237474
-0.0037800001,1.2127560657150398,0.0024299416597472123,21.735029692351596,0.9507342080498041,-2654.403729605435,470.19065448757544,21205.506408928522,255680.72724823185
-0.00379,1.2115223853844705,0.0026422327270120382,24.223178711893613,1.3095493680461292,-4983.433564821601,989.221089629108,1.9813133715471316e6,847599.785898972
-0.0038,1.2128242017161035,0.002688831432578895,25.155288153141846,1.359604129271949,-5492.810552486466,997.5830056217261,2.0713722297730139e6,854023.150707392
-0.0038100001,1.2141488326303604,0.0025909253553668145,22.821377950657904,1.452231869925115,-5403.124303049297,1618.3404705349453,3.6744924755526646e6,2.371643451083472e6
-0.00382,1.2180785113782144,0.002611849859210797,23.37814094394447,1.269423654758126,-5214.390683972309,942.1426826130767,1.9620938809611166e6,876730.6830754759
-0.00383,1.2129601429020906,0.002670835212962248,23.79603209251315,1.2012547285238826,-3748.5680606279516,727.9701190280499,648742.1304135387,490378.2407001112
-0.0038400001,1.211596449676601,0.002665348765261112,24.496358366601513,1.355463706295683,-6182.852150633594,1010.5374686260313,2.3721625604691696e6,882997.8253471975
-0.00385,1.215569022852697,0.0024763131411900522,23.147688683257655,1.1955989753486898,-4821.562401514829,786.9147219299789,1.560154162960141e6,553314.6820608589
-0.00386,1.2147142904629669,0.002652584076635216,24.017650781157776,1.2846271660929034,-4878.428920378265,843.864790138959,1.7210971473040949e6,573926.7544600434
-0.0038700001,1.2119917556231137,0.0026045655567998355,24.241559223004433,1.5010600069166307,-5756.393885715346,1422.34925295742,3.637476746026494e6,1.5078245564493712e6
-0.00388,1.2127597213071293,0.002586186127525402,24.532900699842482,1.5391680390140934,-6383.548106812576,1740.7696711081078,3.733317402520814e6,2.5932285712797046e6
-0.00389,1.2159120580984455,0.0023305720776297285,21.00448773463769,1.229422471015157,-4080.068089470738,1211.681912817475,2.266940845218325e6,1.5214860806241238e6
-0.0039000001,1.2180069788816987,0.0024975410421939474,23.044729740577356,1.1837990648876648,-4333.511941120688,903.4163168359387,1.4234568362291004e6,786826.9259655068
-0.00391,1.2193474264603041,0.002435779771727042,20.78639271346032,1.1075594291818485,-3079.286067845577,764.2271733322591,1.1817993497626062e6,626150.8569571975
-0.00392,1.217053680673426,0.002578353857538257,23.936964235319042,1.2367138825334836,-4594.416782704725,794.8047657475435,1.2470968614929328e6,581069.2799029374
-0.00393,1.2143448080727346,0.002345498656790263,22.376734270503484,1.2347672291888303,-4293.4133569381465,1136.759247077088,1.9709924084204081e6,1.364194286868338e6
-0.00394,1.2148195368458286,0.002575300101823919,25.26123366599958,1.339498066005204,-5811.226356494252,1009.8567222717472,2.363352490216485e6,862666.6709339183
-0.0039500003,1.22058924164998,0.002645645969588161,25.395010826041613,1.5171380614958792,-6824.093840896579,1603.2989376014693,4.1890842163892463e6,1.9624165019149089e6
-0.00396,1.2164099124113086,0.002557756821914113,23.58347267404978,1.4185527559379747,-5686.700850130872,1134.7383671940709,2.5418557359295404e6,1.0917285291772697e6
-0.00397,1.2171238552750203,0.002464105920547484,22.97110486406173,1.313972502877293,-4648.617405955378,1172.6829479027613,2.3365523757828446e6,1.2983947153173783e6
-0.00398,1.2190927422600584,0.0025305280832366526,21.828320534901447,1.2727296985133498,-4264.176807327578,1138.8332206788698,2.263722869529904e6,1.1665073379008318e6
-0.00399,1.2172722080036917,0.002565571080889779,22.54989795096823,1.2017397440499848,-4438.471297670265,932.1966577770474,1.9309056531548894e6,803782.7372192536
-0.004,1.2145507322676945,0.002462436392528608,22.547131479190867,1.2518034467043357,-4502.841450854033,983.9735404902639,1.8719997795561429e6,871025.3506079146
-0.0040100003,1.218302963643622,0.00233893532246202,20.704753732049685,1.0389074754789418,-3037.4827721585584,628.5210005445734,718288.7678015544,366312.0235355022
-0.00402,1.2185523489147845,0.002346407379442744,19.6844080601532,0.9221569649136067,-2806.676879860833,448.8184900324529,467151.34935067105,205435.39323617503
-0.00403,1.220189196399308,0.0024070999415765747,21.232237661374263,1.1026213551585786,-3819.8133484392,650.9823147704451,1.1900120679019513e6,414619.9171755387
-0.00404,1.2189796760878722,0.002424280341360365,21.23273109923739,1.1114599633954692,-3685.614011905841,707.0324998702232,1.168909643034411e6,515720.14200980676
-0.00405,1.2196654277331247,0.002556107215929,24.059744402416648,1.3340732422458486,-5093.759825228094,1286.4409648263247,2.3603153213634845e6,1.734534059483972e6
-0.00406,1.2180637771615042,0.002380102885784334,22.351491484056368,1.1728143636289265,-4307.335210722051,821.6161853330697,1.5861494031574614e6,793921.4943878512
-0.0040700003,1.2197986169503527,0.002433643629812912,21.888005597264947,1.1296191041565564,-4008.208052787353,725.509730826792,1.1007977122374938e6,476980.67054114613
-0.00408,1.2218003493624214,0.00239283827791349,21.401951140469336,1.199099019190031,-3916.1946062594407,881.1981183766222,1.6048667372771879e6,828430.7265000057
-0.00409,1.2214573680845402,0.0024487117440551405,21.107242131279047,1.14901809748691,-3965.9795022239823,848.6817155998941,1.57479201118829e6,762021.1368875487
-0.0041,1.2217549085012012,0.002602347680158562,22.785472599848784,1.154930514022161,-3579.4676697563136,755.9865776468137,1.1459400740141452e6,556096.0889547489
-0.00411,1.2236438832290801,0.0025109920717153802,21.81854313646283,1.5247995301075905,-5347.982272002161,2275.8394681298196,4.975908928543879e6,4.245562863428925e6
-0.00412,1.2207816151943762,0.002400075157128812,22.05152475275461,1.2891340681030572,-4319.359497055525,1290.722712288883,2.498746428031784e6,1.6409748591592798e6
-0.0041300002,1.2229231873136712,0.002348958199404124,21.544203264483272,1.1056889055698187,-3327.757749014254,661.617746026865,1.066083905061101e6,439542.93254454626
-0.00414,1.2187138210624215,0.0024213358601128483,22.69127265805065,1.40938495391296,-4973.812453419171,1449.5203529993548,3.2544463728797114e6,1.8537941034867126e6
-0.00415,1.2201019152206727,0.0022830241935133905,20.736248410117874,1.199997517304901,-4001.8135988617864,1067.3794473516475,2.1218157173546283e6,1.2469876082530904e6
-0.00416,1.2240611654970992,0.002378573447421581,20.57818040907278,1.0055612837419285,-2968.8727888894095,587.2744166258539,627428.0896610912,351640.72024407395
-0.00417,1.224015029871611,0.002402651632533543,20.28396897451258,0.9667937670289467,-2380.1396661036265,569.4317451418395,460127.6551625801,370434.40863896563
-0.00418,1.2211263118735067,0.002509115754091956,22.363764447224,1.1326287202048573,-4107.646017704581,724.075212543477,1.175324443516228e6,487854.4853309224
-0.0041900002,1.221832999584513,0.0024877167999286043,22.31044773642178,1.2522650453852666,-4670.3043081685855,1038.2244825895293,2.159939683958057e6,1.0781448463252946e6
-0.0042000003,1.2241913309343375,0.002460822802788018,21.42555982790792,1.0923534188703525,-3267.7346540445274,660.9664664753913,904650.6452978826,494784.8549120404
-0.00421,1.2239772339399997,0.00249765068103366,22.000407110667453,1.4123741298920205,-5297.866520861358,1503.3373432151332,3.826329694543369e6,1.870072347380498e6
-0.00422,1.2261632207645805,0.0023946816199919433,20.454848518915778,1.3969362503718397,-4735.976150385036,2064.772425562696,4.444523598817278e6,3.710578712023035e6
-0.00423,1.22698070862217,0.0023381907035931212,19.70372529110548,1.0528253754607018,-3414.0843261542987,821.6282631290845,1.4556732674621977e6,760548.407997225
-0.00424,1.2223418415334568,0.002342684861840493,20.654133381773384,1.1300918963044768,-3673.3485422755593,863.7438510663652,1.4633205318296386e6,842948.8078725475
-0.00425,1.2229482935010842,0.0025094484014136155,21.403721977748496,1.2576557976720986,-4870.779389093424,1076.0992262432567,2.3837860889614336e6,1.0692562361873665e6
-0.0042600003,1.2195666191854497,0.002495855307208191,20.632852163825227,1.1596811792759194,-4173.533431114359,948.4077301671675,1.7663113310644773e6,986535.3295298986
-0.00427,1.2167602928567087,0.002506748064775349,22.08723411419384,1.060888687129281,-3964.6021997247717,561.3626035385408,755213.1421116163,322477.7167106676
-0.00428,1.2187270384835165,0.002471391379201355,22.602219534819632,1.2404339915760672,-4688.254542004216,953.6930750753506,1.8339132724025103e6,854104.6717556228
-0.00429,1.2220714365315046,0.002496784676473872,23.51214671132868,1.399965158709275,-5831.971758318437,1304.8889882447904,2.982168689461797e6,1.6085164396987958e6
-0.0043,1.219424789863341,0.002652220368765582,24.573247717375576,1.6184323283525335,-7789.555261361491,1686.7105140853778,4.839778218785728e6,2.1996784255121383e6
-0.00431,1.2244240896333671,0.002703282910445663,25.39667305330692,1.4876367981039074,-6981.652717297833,1207.760907086869,3.354920518951686e6,1.0169065503549803e6
-0.0043200003,1.2252587932039953,0.0025581166883226884,22.363326714581678,1.265063334228015,-5256.9823903329,976.060196279968,2.1592918401241982e6,886178.0883926437
-0.00433,1.2235928060641414,0.0024107013453819924,20.52255629847569,1.1405004722595413,-3916.919329590551,871.7294640967727,1.7014650728776916e6,826195.3997079725
-0.00434,1.2270982552645493,0.0024927081899496174,21.99224468981087,1.2331254877915436,-4315.029201605408,1138.1377155658083,2.2158260129074147e6,1.403906181586413e6
-0.00435,1.2284492768966009,0.002397341187336323,20.05821244220493,1.0958261770945599,-3653.75293572849,802.4703053690382,1.3513240016773965e6,740840.9926920823
-0.00436,1.2257192157989756,0.0023838855177118205,20.74264779603191,1.171546572992959,-3959.4486367187696,1027.147599628433,2.0218107960102384e6,1.0706242621575117e6
-0.00437,1.2232912589099105,0.002622902103673615,24.650873005655463,1.721744450599818,-7145.260552613134,2649.487504241154,7.003301689225572e6,5.092256330150948e6
-0.0043800003,1.2217012071528515,0.002534837106718387,24.156761482187942,1.5222898816731596,-6783.2310058508965,1596.9833665454635,4.453589367110243e6,2.047480657360823e6
-0.00439,1.2251274950149016,0.002434294683677361,22.775903083363747,1.582137542815584,-6527.062204636942,1901.0350856625355,5.177818209081018e6,2.934231740739241e6
-0.0044,1.2287087425977654,0.0025260209331362856,22.21471427683369,1.302135033177039,-4768.073755606123,978.3394517178607,2.0092368114528682e6,762761.8728975197
-0.00441,1.2267492238196294,0.0024985425977040775,23.08014708757591,1.3889453550697781,-5484.915001091248,1221.5914026064509,3.130168280350032e6,1.3110017551774953e6
-0.00442,1.2267948069190413,0.0023951628649271704,20.42786258108499,1.204715498374469,-4416.548453424012,1034.1718498938071,2.3482831685622893e6,1.0692459603422538e6
-0.00443,1.228381229462558,0.0024663679537338026,20.862256486558774,1.0650457730485778,-3251.4602972800317,558.4638042899549,641842.17428308,325960.0198291913
-0.0044400003,1.2269292057750774,0.002407914547813753,21.005747993471623,1.052151849935941,-3299.4954301497896,758.9174126975934,887047.0892467324,680071.1469543289
-0.00445,1.2256413782529398,0.002439544078642891,21.780550842276085,1.147865825434285,-4264.76242858362,852.3269701224851,1.7724026936396374e6,710780.650020367
-0.00446,1.2268019761411308,0.0022869634936791682,20.42311313226311,0.9873758893278911,-2829.1793725668385,550.5754020622035,644191.3816087333,335581.32726375834
-0.00447,1.225258832485214,0.002305322683865395,20.207776824285805,0.9670496852630859,-3447.9625096431223,486.01613055983705,620550.9691770267,225302.33111600686
-0.00448,1.2326221459840814,0.0022905693792303764,20.663908957386074,1.1165270478963358,-3536.1892975423675,695.843127669466,1.2096002749615873e6,465450.1075605954
-0.00449,1.2277748659815915,0.0023381325843107115,20.062839308340667,1.0840651531293068,-2767.9272716879327,730.6184817566208,1.0612873878056793e6,545233.0962380387
-0.0045000003,1.2300922706595903,0.002354832789348154,19.561954501809545,1.0617678526672278,-2404.5343972904493,793.1211764863506,1.1927267150094353e6,814685.7004939569
-0.00451,1.2289290721838593,0.0023600884622241493,21.078607665018474,1.1116064983154128,-3272.0519410723946,797.6471551757264,1.2478556950870834e6,774816.6091203237
-0.00452,1.2282489052789838,0.002305850717632756,20.24323895805262,1.0369121344211558,-3363.147874309069,577.012521410586,875887.4221103189,348631.04731037957
-0.00453,1.2256756367215325,0.0022944633822046343,20.842109342980343,1.1202932188993506,-4051.936741905572,641.9582185410629,1.1520744240550708e6,383444.15488707396
-0.00454,1.2288080503610344,0.0024390466820372906,21.757897155010518,1.0884023226304091,-3247.7004331005487,570.6625900425221,581207.4276030737,345342.00440114713
-0.00455,1.2306334870654487,0.002300171746150765,20.034789241922816,0.9691104372269036,-2645.9008891036156,496.15049152495334,244730.43829522372,268475.1533976581
-0.0045600003,1.2293272301912401,0.002364086090064778,21.207933503478696,1.128180549368972,-4028.410994456639,862.4234249101991,1.8131952811916226e6,858838.1737983376
-0.00457,1.2307613176081043,0.00239387123071183,19.563146607277595,0.9894486935123886,-2776.100448159494,557.1243214548286,763070.1005648178,325579.968367158
-0.00458,1.2278433145838386,0.002260095415585184,20.083747231369767,1.1309492162444421,-4012.4203660707053,869.9538694115021,1.778501922537118e6,840426.676563696
-0.00459,1.2321187765189932,0.002269202295285076,20.225607229650915,1.0546836692962518,-3860.570041491244,674.508279032067,1.011926731977779e6,477227.6590720257
-0.0046,1.2329235532215903,0.0023018130500595713,20.17836418829872,1.03476231047195,-3568.99304664918,665.8509864519551,1.0386634181596108e6,549910.099175618
-0.00461,1.2344907592022274,0.002400167426200805,20.78664037311671,1.2325848220080229,-4501.063470787798,925.7765351038779,1.955495872930379e6,813868.4896111486
-0.0046200003,1.232337374915567,0.002300801902945736,20.317518331421418,1.2618980120243286,-4144.784476512393,1189.3128522594945,2.5766943337734006e6,1.4149264915825895e6
-0.00463,1.2294406262668054,0.0025094862963945135,20.85107794363327,1.2283113640349377,-4668.845311685522,1026.9576135150767,2.255113912086239e6,980525.0268041614
-0.00464,1.2269275192925881,0.0026021324547769622,23.034492165607258,1.4280719080140916,-5523.214005037546,1436.9740409404596,3.5820300515602394e6,1.902856368852778e6
-0.00465,1.2304236763837497,0.002393472298096617,20.564392746764813,1.0440819781222914,-3311.253761767008,651.3963888362592,873305.562794403,456528.4321802342
-0.00466,1.2312485815266594,0.002442257628767745,19.556060710201695,0.9819867359729455,-2900.388396675903,569.7601403842814,839340.1650150103,361549.99062404205
-0.00467,1.2360662455816402,0.002261802108269107,18.99794200868065,1.095331853301238,-3432.279860033849,867.8122996692417,1.6614453676810823e6,869091.924423462
-0.0046800002,1.234908198357949,0.0024221607883827727,21.85806072653282,1.3370182326101139,-5477.622327991674,1318.5473149854317,2.998581814146256e6,1.7483284866303566e6
-0.00469,1.229427448138604,0.0024833520025241427,21.924513719357602,1.2620815100987959,-5054.519432995798,1170.5074840166335,2.396927252047238e6,1.3411980617659893e6
-0.0047,1.231702060694793,0.0025508207581128395,22.41575410832113,1.2509036861143539,-4549.272960120047,897.9284944208728,1.6828715233808777e6,715770.7243871883
-0.00471,1.2332399841857713,0.002288848816682741,20.249421101902357,1.0990345923209268,-4312.118758819619,901.6573573575046,1.8753713431423712e6,908640.9512683648
-0.00472,1.2342660993163277,0.002292431251285705,20.344812538614605,0.9659722681872619,-2527.9804760311445,601.4811562506751,533149.3269576909,427239.48554363195
-0.00473,1.2344185807289447,0.002263815002772995,17.872472979704263,0.9734817974191394,-2714.5616729722683,615.1450754440223,1.062266831429535e6,416234.9551143661
-0.0047400002,1.2355998679781248,0.0022120112163269293,18.68568768191169,0.9291314667261465,-2460.823134120612,512.6126883956755,607844.8804856475,370642.0873513639
-0.0047500003,1.2317458557686431,0.0024418053654086274,20.59399540883752,1.0847410347008148,-3347.4681711500234,562.6350477762261,867209.7128228606,300755.64191037073
-0.00476,1.23369886182748,0.0023689173476414385,19.97901273860518,1.024963170988203,-2818.37807281934,795.6649322336813,1.0114626308206194e6,871816.9677418818
-0.00477,1.2345966897430465,0.0022847174256779208,19.316873225372458,1.002516779295452,-2830.4651578288576,623.9078683670723,763963.230899773,516674.81168263906
-0.00478,1.23295111252834,0.002411583187876556,19.845476854587837,1.048587829863865,-3485.2925692713784,749.5982758285854,1.3239021399872368e6,605680.6330671314
-0.00479,1.235092259191532,0.002255319969864981,18.922699892104312,0.9346638003700547,-2114.432795507738,507.47930449160634,444692.9959202389,349778.41596817283
-0.0048,1.2352662858617653,0.002362709043895359,18.88935995944516,0.906805313889999,-2539.6671829826087,495.8274716073139,535585.2294411671,319454.6507127279
-0.0048100003,1.2351645401232312,0.0022550845520759345,18.38642247506819,0.8536069955273762,-1737.1948826532378,409.2714541116216,204459.5643152358,200468.74833027445
-0.00482,1.2371324798887104,0.0024464773141182217,20.423138629393133,1.0348897209955392,-4014.9352271035214,622.8570301267994,1.2259860939234511e6,396231.3581548737
-0.00483,1.2366208815580269,0.0023804484374446515,19.471691070589905,1.07672024829572,-3393.362576697758,1044.5164775385026,1.7154629219986978e6,1.2881256984007934e6
-0.00484,1.2363276351093737,0.0023499656634707287,18.81320731067375,0.9962051830930947,-2647.6784714432783,649.5603614670118,1.0707538268750857e6,487379.64795327815
-0.00485,1.2369565533530276,0.0023674362823889786,20.257107642134777,1.040971691366636,-2928.3107585128996,644.2174570371099,908556.873052115,469549.1467455134
-0.00486,1.2381855918162095,0.002272959364266146,18.933758804360576,0.8697930913762759,-2101.3670055293746,440.5329694086601,315338.8386214378,235112.45266120968
-0.0048700003,1.235811149382403,0.002245580036435205,17.886877079879838,0.8824733333426376,-2178.8641798732756,549.3111094361569,803961.9856904802,396394.5436047506
-0.00488,1.2367318660258395,0.002378382217226367,20.159268768927028,1.0195216490714079,-2992.586223303083,673.895233405153,830403.5152180119,568060.6283518613
-0.00489,1.2351407476546703,0.002381526466701964,20.432795622132673,1.0354544464941355,-3340.1786376724394,658.4127843528726,928880.5404461706,439287.3162518913
-0.0049,1.2352445342813496,0.00215342215598037,17.695097384251273,1.0251580338033848,-2956.5497993550216,773.3426543528357,1.4797701991242538e6,708925.823699743
-0.00491,1.2343498896910163,0.00228275738827723,20.0598037849384,1.0259429421971458,-3422.828873063223,661.0529886083185,1.2607392858948582e6,451521.89727516996
-0.00492,1.2379280106188464,0.0023404904049620853,20.96083812805608,1.1579629762755266,-4349.08441171924,975.5646684949728,1.7409193845548716e6,1.0438786445345721e6
-0.0049300003,1.23576398164336,0.0022654514210767697,18.936178197286626,1.1150414319441935,-3421.35287186928,927.2198252277749,1.5391018294133397e6,872895.154685105
-0.00494,1.2345017915046463,0.0023251844395361957,19.830710032801967,1.186082932199579,-3903.9796159159464,912.6066075300868,2.224933665889963e6,800674.2064336278
-0.00495,1.2353361024605984,0.002343165306958607,20.573432300479634,1.1135833861963065,-3766.782937327176,707.8473064737876,1.3628452946795297e6,479406.4760592309
-0.00496,1.2377115890078996,0.0024516604957768554,20.381052235449733,1.2171536926266502,-4319.238667988752,1018.2974463712226,2.2238824607142173e6,1.0157859319694408e6
-0.00497,1.2387194924002922,0.0022483105522584255,19.928501827594722,1.0863724539365938,-3535.0277191643518,787.247262522556,1.5144849848225566e6,662761.8430999742
-0.00498,1.2384428431859662,0.002332224470937193,19.243526573309694,1.1021456218611372,-3397.3127465248544,1029.2811230576651,1.7144957316407233e6,1.2549450404030392e6
-0.0049900003,1.240202029893085,0.0021643232254272412,18.290393183357207,1.073575254349682,-3251.8773396162455,906.0098557854061,1.64662478453629e6,869796.3424292284
-0.005,1.241663565989054,0.002195628561444573,18.516177088073313,1.0373201674655943,-3291.4324728895795,738.103500416523,1.4933376902352152e6,600663.6699632008


==> anc/Figure-5/d2_L126_rJ0.62.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.239577504687266,0.002277669690883293,18.525830215903166,0.978197946260703,2573.158741954818,698.4757718391278,957630.6156966878,708509.2416623023
0.00499,-1.2394970042315534,0.0023144872097617393,19.49360365845609,1.2273994999060813,4629.4631018998925,1253.8187076491483,2.7262381662529022e6,1.548071067414866e6
0.0049799997,-1.240718819776738,0.002226419296540561,18.7947228991757,0.9172140715239906,2759.6520132157016,509.99901577074974,521979.97481764125,294759.9662566508
0.0049699997,-1.2411954694788583,0.002274303528912147,18.09912370766296,0.9469471254880122,2606.7994930760474,788.7558849644321,954343.0615222538,889875.3750150519
0.00496,-1.241380347538926,0.002184153910656966,17.71342271651403,0.9452926766001133,2669.069908887454,549.4093032086315,811839.8084574896,354218.4385215353
0.00495,-1.2413307536470997,0.002224883092920675,19.16262270434824,0.9296633682969374,2998.9115214278,556.6732824333873,584973.061990554,388637.7258124566
0.00494,-1.2374744789078593,0.0022554859230467777,18.575558834091815,0.9076874241981387,2809.3674031730484,542.8297506101042,645533.5105854825,343771.27512144216
0.00493,-1.2389699259787106,0.0023519446293387373,19.23789380543502,1.0852549528166358,3382.248218966556,742.621038679559,1.5209233520732932e6,559429.2619087463
0.0049199997,-1.2386765353050704,0.0023871226661408567,19.934469273349052,1.1850893283623778,4185.793910926495,1171.1403292270575,2.3395611858923975e6,1.4492500614162034e6
0.0049099997,-1.2370860729988096,0.00233829614611279,20.004092955320672,1.0555617656960468,3181.8346794404824,590.9359990964781,886991.5240614584,330593.5316800189
0.0049,-1.2378589843196193,0.0023498856289291634,19.866538913748894,1.2846756589991493,4858.458993486004,1126.140778977261,2.810422029638753e6,1.0812571892460336e6
0.00489,-1.2324534016571587,0.0023438830312675065,19.943073097154574,1.0981404277651348,3758.954125607056,789.3706609347191,1.5191686584603179e6,648871.1541395518
0.00488,-1.233805762389903,0.0022703784905068873,20.319914299533306,1.1579681675522193,3982.0124210669737,834.424967542562,1.7984700877258803e6,616436.0552777571
0.00487,-1.236118768820314,0.002214741294059442,19.518867838686468,1.0397897514803411,3631.9440411286505,702.6113508978724,1.2561799053828346e6,488747.923917462
0.0048599998,-1.2361568738335338,0.002273121781847094,18.848153482176684,1.0029355389879682,3035.80762794952,609.7222401557142,1.0945618962809588e6,380858.00321359374
0.0048499997,-1.2344121786097069,0.0023083401074572366,19.286726711393097,0.9399422838566789,2723.8531550881935,539.0597187888061,510263.3303368917,349939.7187618809
0.00484,-1.2327971422245776,0.002301279374333776,19.646228778464444,0.9970738929576011,2997.7804320194864,589.5992085099132,707622.2632151683,382887.6420903145
0.00483,-1.2346591081290226,0.0023224464087711343,19.067986458195044,0.9787570535253023,2508.4297594271143,521.2303198421762,635227.9177885109,304112.46019643825
0.00482,-1.2344151724127161,0.00233689105651833,20.360066932385042,1.1064349983222403,2974.180366941813,759.6900713548719,1.0000127603624212e6,625969.5455632955
0.00481,-1.2349990550224599,0.002280548339812983,18.968023675702845,0.9871474655333715,2980.6048863647143,618.8762140763013,926736.212994805,430943.2485782005
0.0047999998,-1.2323178529097945,0.002507560369972187,22.18138734663326,1.0227072432892996,3405.844118514635,574.6331671407222,480960.0532558089,348372.1231219883
0.0047899997,-1.2332660832455486,0.002179295370266285,18.846156522988924,0.9157660417139906,2117.757446340149,457.0453575256549,430870.93519759877,241241.4107783729
0.00478,-1.2322870482895996,0.002228121159725827,17.697752550003777,0.8396099952959882,2086.019978566803,406.9938266062822,278964.60923515493,217933.207694133
0.00477,-1.235075751198536,0.0022955571246198116,18.628414127365954,0.8765445854747023,2287.1445481907253,486.3487775062118,232500.3759148504,303016.3373872926
0.00476,-1.2343052083523143,0.0023257992797853988,19.12361125045194,1.0033687385388443,3329.381345009989,611.8114642374495,1.1546042800877187e6,410165.9094773635
0.00475,-1.2336309366864333,0.0021883039304431457,18.19937054662846,0.8604584756345859,2214.186683749983,517.786035040896,508025.88197741465,416065.7269302948
0.00474,-1.23056795332084,0.0022136482093900968,18.446532586159588,0.871944236007111,2496.25921355568,503.97612702807794,566577.8394372001,361827.97774885973
0.0047299997,-1.2308796512588487,0.0022820853474843426,19.602517433076894,1.0746911729135302,3234.376409685672,883.6891713854665,1.4429619345674994e6,944625.2790461894
0.00472,-1.233680693479531,0.0022865753503555387,18.970572843559506,0.9537446321495056,3375.6229722020025,586.0207035161183,951208.4918697996,384347.9831982304
0.00471,-1.2348960422205644,0.002209545531222486,19.428526233251525,1.0810008502151425,3610.3220260843086,927.978165538085,1.7851986562618269e6,1.0058523111325394e6
0.0047,-1.2321292179691992,0.0023914080842941587,22.028109443472133,1.1741853146367685,3527.023088343708,787.1735550081579,1.5408345734867973e6,613478.1594222697
0.00469,-1.2371116933790736,0.0023589535177291534,19.612424353743958,1.0668859861748103,3345.1001722221363,748.3533206192263,1.3443697519586217e6,637285.7775293099
0.00468,-1.238465908544346,0.0022149033758304343,19.351411201885092,0.9669092199658339,3038.304113199845,545.2655640630846,773905.1881140167,359108.2960127224
0.0046699997,-1.2394235935961924,0.0022441419724044632,19.863701878826465,1.0375320445269842,2839.3475544344356,743.035884490975,1.0544038782699993e6,675507.9302353974
0.00466,-1.2345625834826255,0.002283058127664441,20.3375369818486,1.2518106590966056,4837.1653685955325,1240.1078903003054,2.712267822892132e6,1.5198051810248084e6
0.00465,-1.2321050140903924,0.002310169966749171,19.826437530395896,1.0686482175230467,3749.7631316856364,1069.9395902652723,1.7019695664662046e6,1.3201214070806121e6
0.00464,-1.235064509698008,0.0021995649832620636,18.90480750584681,0.9734068313036099,2858.33801950304,648.1867432747451,1.0598236433750344e6,530280.5936495636
0.00463,-1.2315254035089265,0.0023514774487057005,21.065421446844635,1.0849721017364065,3942.973373533959,674.7015632014071,1.174348859669108e6,431594.90910093277
0.00462,-1.233631329565293,0.0023793105817079326,21.052909747166396,1.1104369259958677,4016.1266098453025,794.5375236838207,1.671536643380142e6,644865.2813015619
0.0046099997,-1.2289192500630872,0.002315301136403187,19.9097304338721,0.976483765481106,3258.5369409049863,551.9221702893171,650455.764174017,321260.0342998696
0.0046,-1.2292691199466983,0.0023172780336309863,21.069182774957543,1.1634430007358745,4573.010438983228,850.3048859842099,1.6748938332631774e6,665443.6215766844
0.00459,-1.2325372713785554,0.002332653420740943,20.419821190974428,1.123507846476244,4233.178944075213,867.8141160307683,1.6361740038359996e6,784193.943053124
0.00458,-1.2290322344308795,0.0023533818663137264,20.274525306599067,0.9825280675495335,2740.1288126188483,584.936789546982,590055.4183426088,361077.18105476047
0.00457,-1.2267307039678121,0.0022787677301085462,20.883326631427646,1.1573884333143825,4309.057161988843,1093.3968791290424,2.0390278427503565e6,1.2500326303695643e6
0.00456,-1.2262218922809476,0.0023577854938020464,20.86350238891963,1.0578344867572704,3480.8924554830305,777.3029568158331,1.1709344624202817e6,792778.5693429947
0.0045499997,-1.225723969660303,0.0023726365843747457,22.05152923261605,1.3060895228362719,4509.159159131386,1374.9071751932297,2.636238602197881e6,1.838306077106973e6
0.00454,-1.2266794438186717,0.0022990441898580525,20.521292330808016,1.1240034246476518,3459.2213547387464,787.6555076841546,1.2731038978845652e6,626530.87623039
0.00453,-1.2262944803807134,0.0024165244935749966,22.013585466764834,1.1847150258458925,4840.133952968276,833.4964598080498,1.993330496737808e6,604486.4068402451
0.00452,-1.2236856637834088,0.002408804143453383,21.208649825974177,1.0347543027718014,3362.3557702021285,603.8424541614304,904497.7299873022,347212.0190679241
0.00451,-1.2284087965574104,0.002467395171566322,21.49303106299432,1.2734653968883034,4085.541992644277,1231.3263408637754,2.3463879170696815e6,1.4751718683239433e6
0.0045,-1.2314122648091408,0.0023436217398857782,19.505550653697178,1.0259989878037217,3021.596767202096,624.2604003907676,752309.7328861804,479094.6877681148
0.0044899997,-1.231078007504493,0.00226597233167124,18.533953204038692,0.9282904990763045,2384.7473812547323,547.9022020370513,598256.0256447345,394283.2234610981
0.00448,-1.2293558630303625,0.002263462198927015,18.83378982771417,1.0007573962631287,2631.0695180233897,610.4172905540603,805958.5903985333,431280.5200634984
0.00447,-1.2273610742232026,0.002286433931483429,20.1196484335342,0.9562804565480726,2749.6505656246204,498.2327596644494,419758.459939851,274250.0507978676
0.00446,-1.2287439193712297,0.002409382244138072,20.654660569944372,1.0611423172656806,3269.133873426846,677.6440111700546,1.1923740921355586e6,491690.3529425604
0.00445,-1.2276121309993568,0.002452209223191045,21.213686428495507,1.0788810243399563,4116.193971443387,560.4493582495442,925142.376689658,298828.5557957541
0.00444,-1.2285597088517588,0.00238877893137572,20.264603922869718,1.1029661902374392,3720.9178848954516,840.6852975964985,1.6042556540313566e6,760779.0117409426
0.0044299997,-1.224496252829022,0.002392328663752315,20.41160618215781,1.0040002030958055,3217.180437256258,561.9137439579621,767499.7763273887,346732.98667866405
0.0044199997,-1.22318586860291,0.002479856975514569,22.720637852167265,1.1118195918072649,4177.1060672321555,819.680282033314,1.3650169675267222e6,704692.1153865122
0.00441,-1.2255664330936131,0.002572910670332268,21.89848293596902,1.0672787901473926,3226.8393176196305,559.8466097408791,581080.1004243391,307133.1961800686
0.0044,-1.2259439424345222,0.0025047928506952586,22.09951677298075,1.3543877368914712,5110.193820059286,1132.1692458438001,2.7050227168940795e6,1.0895464596696182e6
0.00439,-1.2238520283207506,0.0025120217618285535,22.399537816677864,1.1626254875371307,4575.162642426752,769.6210752494442,1.1871762433813445e6,594856.4315400363
0.00438,-1.2221149026029692,0.0025136568282407776,23.372899729135995,1.2000117451816017,4778.840823329325,748.0886404894567,1.2227400003916912e6,487336.7726473046
0.0043699997,-1.224939535740725,0.0024666777738838294,22.30933270924118,1.2236902346280965,3711.122722236588,905.334729760133,1.6979145683320353e6,821914.9388591651
0.0043599997,-1.2250696338996887,0.0023198174849062008,20.27457529396341,1.1202307165436176,3393.1554708237486,909.3883885525727,1.5808616073525653e6,889147.3336864194
0.00435,-1.2253036492376161,0.0024674045083467365,22.78750695877547,1.2337939326375493,4415.473347552566,926.7222868841386,1.827056200196729e6,759376.9793543254
0.00434,-1.2226559046612206,0.0025162745126953625,23.20320704964807,1.2083583224689647,4577.382808705834,1106.0816663871294,1.9977277468660963e6,1.3036909724916173e6
0.00433,-1.2250169269592759,0.0024933029778485285,22.57762974701217,1.2365520859193813,5245.378409270474,1049.0205115464892,2.4074841711276476e6,1.1245473059741582e6
0.00432,-1.2287539314497657,0.002457894972352243,22.783615860559706,1.305956386721508,5076.224078588698,1379.0921623829893,2.545187935211971e6,1.7713253169426445e6
0.0043099998,-1.2263358590183369,0.0026114528826822725,23.229156937526497,1.6193975851711668,6952.610425938324,2114.523751232827,5.461686084914581e6,3.2117431157192374e6
0.0042999997,-1.226011183673465,0.0024190656895268304,21.826389631534965,1.253196656220609,4594.599669806844,1144.4882522819157,2.2896778971321746e6,1.292384261313905e6
0.00429,-1.2256931593106064,0.0024456852638611547,22.464082364168657,1.3668597145235104,5295.033616638495,1352.847842560954,3.1058176428026985e6,1.6388829946765585e6
0.00428,-1.2235031053353829,0.0026133863694235795,24.858552610837034,1.6965383197427415,6854.5103599633885,2247.762769876302,5.245002355388177e6,3.793798153024648e6
0.00427,-1.2260675660216198,0.002373872678162557,22.053015087612916,1.2635540060189914,4186.128950641651,1067.4675357906297,1.979413348179526e6,1.0748942112608769e6
0.00426,-1.2268181953389254,0.002421037426618221,21.897763186260356,1.1738904823287588,3439.537142645247,829.0410606305215,848842.0329448842,739896.0221371871
0.0042499998,-1.224744394821485,0.0024227239718179936,21.1060558066198,1.2414465715842156,4737.1550354463425,1081.136520049129,2.5775256604209286e6,1.140714618430697e6
0.0042399997,-1.2237366116893746,0.002481932217458072,20.985415064006926,1.1364148060137627,3476.492077219948,958.7217321759884,1.4163998253036963e6,1.1062661118958616e6
0.00423,-1.2253754979373035,0.0024548252856435196,20.041435937801104,1.1263035649407385,3640.1595335525767,1105.7592623697458,1.598705370694314e6,1.458420222813378e6
0.00422,-1.2249643600566498,0.0023445203042711405,20.476531540994575,1.238928295011143,4312.437624828744,1077.4122937464633,2.356736143604112e6,1.1076692212630047e6
0.00421,-1.2266415813387401,0.0023592594397202774,21.548822171561255,1.3412589844950924,5972.02848324617,1191.8138201426646,3.27870031631758e6,1.2133749962116303e6
0.0042,-1.2276427221809574,0.0024740331877529296,21.433553620083725,1.2104592957899096,4376.002787640559,994.8587016303356,2.183783499287533e6,955434.2340338427
0.00419,-1.225387479935059,0.002350942197457747,21.082814654104308,1.2189892389555121,4338.518148163619,1066.6221805978612,2.122079045911728e6,1.1271752984636882e6
0.0041799997,-1.2196226009567486,0.002514886370773981,22.628889247186564,1.5382855124036419,5945.170259925647,2044.3956068020389,4.524012463791119e6,3.4908464799997383e6
0.00417,-1.2162149705488898,0.0026496927411048714,24.185167274072825,1.2848293252643215,4533.869725020979,818.503217378571,1.3416958323016176e6,647539.4969681797
0.00416,-1.219924070571749,0.0024654185751548864,21.909884735204916,1.2473632556029635,5071.38782444176,1084.6819591463577,2.448277092996264e6,1.0901568786593636e6
0.00415,-1.2208529283920322,0.0025307057155488357,23.00195774170298,1.3366707303572352,4723.286021022175,1205.6269072665086,2.5577267203946444e6,1.3942885978555938e6
0.00414,-1.221439131571732,0.0024112866093897144,22.324318142258623,1.471984907837112,5413.247178900573,2108.9004380304045,4.605612665274625e6,3.6795726819530977e6
0.00413,-1.220265530890216,0.0024774594278219237,21.925685222985578,1.5237376237870381,5439.580244669096,2120.4011988420466,4.869744448788074e6,3.6682098492242065e6
0.0041199997,-1.2226720055019433,0.002443218174543558,21.88603800812686,1.285552294036036,4785.544678074014,1263.3473544828164,2.6280896077142972e6,1.7139434765446775e6
0.00411,-1.221844307796923,0.002511948806759603,23.32000524558199,1.2548904368691345,5410.515530575724,1077.1239449128095,2.388984612750462e6,1.1327790671198913e6
0.0041,-1.2229831165876162,0.002530352427642557,23.535307249324994,1.3252435724494134,5174.494841713228,1206.210218560913,2.773822529404897e6,1.3472491229178007e6
0.00409,-1.223639323957734,0.0024592026503592003,21.896613213475362,1.1274677369412882,3535.2610434782578,758.9989712558245,1.130091242553999e6,609699.0569272429
0.00408,-1.2222255252095025,0.002366439568888937,21.93574240405499,1.1194626693885452,3647.907881267774,875.2269985823995,1.15194704514281e6,950214.5442669389
0.00407,-1.222182346062328,0.0022865690435223698,21.163009188247518,1.2274199477044092,4481.2019133477315,1186.0698305711273,2.5682201943034516e6,1.517124279918442e6
0.0040599997,-1.2200481599594726,0.0022695963110731846,21.74808729905224,1.366103751830331,5111.005670495394,1590.312096122649,3.3794993346750927e6,2.3415851197812404e6
0.00405,-1.2200507403381335,0.0024351641516003387,23.285987124278005,1.4350609452399494,4934.153268803457,1568.0571915458183,3.4736179030413385e6,2.2169140185573148e6
0.00404,-1.2171236202803513,0.002547248335397926,24.816342048228215,1.820337142070219,7866.891054026971,2999.0384190057543,7.531348816549789e6,5.973660720964528e6
0.00403,-1.215004509553174,0.002500144273607376,23.36995782245507,1.2553677046552798,5264.932412170667,1036.7482845331845,2.343924267734976e6,987982.2082991306
0.00402,-1.2178295189874917,0.002507453635244462,24.67511924969181,1.3311017882293237,5580.429146643971,1040.998401811938,2.4621801356232716e6,905082.3892803694
0.00401,-1.2206472851843466,0.002588143862540444,24.84657720785821,1.5740450015320682,6921.466912956784,1457.200630207166,4.230065390306082e6,1.5242243056846343e6
0.0039999997,-1.2189269754541978,0.0024635958723572752,22.81848571022637,1.177717517846341,4921.835782089018,786.2139915656124,1.4628716873770962e6,548486.620764251
0.00399,-1.2168868432966313,0.002511415111519719,24.437847413893504,1.2271821978539297,4207.585465614578,814.5808477335443,1.1442758011824416e6,664722.8751377661
0.00398,-1.2117429019980082,0.0024828481676521063,23.992555190022927,1.4019856437440263,5703.330935147168,1655.9532596430438,3.5501308294775956e6,2.373827928816168e6
0.00397,-1.2143944341023247,0.002427001535949397,23.577573455113924,1.6221221719997385,5945.572061395079,2347.392499066396,5.756188307779711e6,3.9809377782306126e6
0.00396,-1.2170199376529987,0.0024993770236182646,23.71079855234694,1.2420437481477136,4979.819046591691,846.5755332305757,1.656220784949071e6,645852.9481336852
0.00395,-1.2196783177028134,0.0024300556311820814,23.36475792710314,1.3114924974678939,4525.218704615111,1217.9935862984364,2.3636614176229327e6,1.4720490640520689e6
0.0039399997,-1.2200966090049215,0.002563357970563394,23.419671409394375,1.4701561749836505,5441.8128558887465,1686.3675555423613,3.9932299167295345e6,2.3883892280432717e6
0.00393,-1.2207205839983803,0.0024899105156569374,23.34404703648129,1.4737573856646873,5319.67018597744,1705.7007242349512,3.531603619787496e6,2.4442608853939543e6
0.00392,-1.2207511574882899,0.0024028648777652786,21.41429493115328,1.5161067972543465,4985.386949128285,2096.7004082556023,4.434915383722297e6,3.6576908898038864e6
0.00391,-1.2202203851682056,0.002344854055225899,20.72677823641059,1.1625365120734723,4177.344524575178,1007.0599483476229,2.074778842934148e6,993915.6589260396
0.0039,-1.2171759839157423,0.002451560847112783,21.16165898383432,1.063242866064267,3393.6192007111626,820.3145361006764,1.2505837835149197e6,728249.8092821804
0.0038899998,-1.2159246596988982,0.002425889148567106,22.532852979617644,1.0055552777031267,3242.9160168365056,587.7188128120584,393728.99315190647,370293.3640329645
0.00388,-1.2169512794961608,0.002519759916841273,22.836230042186017,1.088119424695603,4167.064699307468,571.1534211190829,658182.8147548975,284474.57853436697
0.00387,-1.2193877849036796,0.0024912523406737785,23.204245382686544,1.2467693704727367,4520.70641317767,831.1361478599931,1.615719044757336e6,600724.5407083505
0.0038599998,-1.2179940368788584,0.002500726930964265,23.10515496066631,1.4050291440298572,5136.221836710936,1129.8361976705942,2.7959239539166405e6,1.0664435048474974e6
0.00385,-1.216321987988898,0.0024082515201501223,23.76682439577486,1.3522331416860436,5284.4477129885945,1061.4083556555577,2.41383617010697e6,901379.2708361266
0.00384,-1.2185803217710447,0.002509447215512062,23.488039016394303,1.1746410035988815,4372.1713587351405,785.1333149392889,1.2196880830245512e6,595896.2238231772
0.0038299998,-1.2177475209273136,0.0026073947884126102,24.498283314636666,1.300629697996858,5161.729391135025,914.5671509914423,2.0580005628895266e6,677541.596362321
0.00382,-1.215308518251093,0.002668470770586086,25.11510095706186,1.3795125778614974,6452.141740859904,978.9776596047648,2.502106974479636e6,802771.180388473
0.00381,-1.2154305131007934,0.0026453369778543746,24.975400484292923,1.2739464035384072,5059.4046316047825,898.8599032984855,1.7116735026892987e6,756324.3468797025
0.0037999998,-1.2146699799206817,0.002583708731401381,23.58243039053865,1.2509429178442646,4657.24011443783,862.0467386703235,1.7144503406131677e6,592816.9752592109
0.00379,-1.2158379905041894,0.0025850562899297595,24.10995446998692,1.4149450256977019,5799.308468705379,1304.3234084335559,3.430041723361305e6,1.346952062559781e6
0.00378,-1.2182152201672867,0.002511077430612263,22.648595335649876,1.4184248382583033,5481.096355181046,1501.8671614003993,3.9256863807712924e6,1.9034386694913926e6
0.0037699998,-1.217045790699921,0.0025230175560351283,21.70195659191541,1.085223836508181,2815.7439515401543,692.9028078666443,827830.7161358844,541069.7642447449
0.00376,-1.2146765692234576,0.002655220407243189,22.78363253389612,1.1170949212614065,3738.2834942654617,724.9988473948748,865435.4087303116,558900.2706143967
0.00375,-1.2147297372009576,0.0025125711268013844,21.73588855327986,1.1641990769816986,3570.142886005525,722.8848398829516,1.285326485127261e6,529105.2361026343
0.0037399998,-1.216555635033807,0.0024210280656990846,21.132998914198744,1.262674775538139,4189.491129625149,993.2001856470854,2.0236545581327837e6,999280.2218439812
0.00373,-1.2145595771261026,0.00249640959626014,22.49548786006532,1.1523221653494695,3542.1072742311553,812.7381898982305,992682.2313255091,658277.653555434
0.00372,-1.214352196658497,0.002456507627820838,22.35499397502176,1.1091517599503715,3791.7818115638684,633.0187950330616,1.0447758572229648e6,413262.5249498061
0.0037099998,-1.2139054099446882,0.002457910242834304,22.595112066706687,1.1090720634044897,3481.9165998590297,638.285431150623,763393.0374667727,363288.4174667667
0.0037,-1.213726110940487,0.0024978777349596824,24.183516989552036,1.4055783473266845,5218.984917249948,1294.3203766033398,2.837686097974023e6,1.4930831161993907e6
0.00369,-1.2134276479990422,0.0025651889890891837,24.943723744314248,1.5988684941272846,7220.887452570943,1632.0063837379391,5.146601611752481e6,1.9963873956423625e6
0.0036799998,-1.2145882085396287,0.002503834536011056,23.786173353749515,1.4802952619088636,6279.314000485068,1473.3186646466925,4.1572022837159564e6,1.6444760444006762e6
0.00367,-1.2146667156253315,0.0025709397453158593,23.44083378170603,1.223751650768967,4295.432429291371,829.0073028868853,1.465602926415793e6,549326.6381951976
0.00366,-1.214686711971799,0.002532658267933198,22.58185885546743,1.3095845894253733,4447.300448381172,1188.0899391211526,2.3952332568693627e6,1.3541565576380228e6
0.0036499999,-1.212381951297402,0.002532573966702981,22.006003519505864,1.324757164185115,5006.418229483205,1090.0111348279252,2.5246157137947325e6,961303.6908818455
0.0036399998,-1.2119229136201959,0.002553349458804551,21.517280642746005,1.1376774372980516,3380.618283801985,713.793941919899,983200.6425567655,589717.4674627798
0.00363,-1.2147897670787111,0.0025570299377878796,21.669471361051414,0.9540183376411895,2515.8912768351233,451.81505507098836,83369.88044240914,247411.96610600932
0.0036199999,-1.2117683591727733,0.0024925768313285987,21.065717661892343,0.9727295035566789,2740.509881891804,540.5064600294224,327529.77894201735,326009.72074395185
0.0036099998,-1.2112429606518629,0.0024530342679511797,21.313921653467773,1.017552164845349,2827.5605512276743,547.159652561036,418788.01544895495,332105.2758601509
0.0036,-1.207882451325304,0.0025778180901368814,23.40718684037398,1.1426335015304576,3443.960455182706,784.4740275897676,1.0552597349683943e6,631657.6726839516
0.0035899999,-1.2078990475760638,0.0024986875647900054,22.65229014451243,1.0632034038771807,3437.922081083035,630.5395757904425,748716.0104167653,380042.6326291612
0.0035799998,-1.2090568173006448,0.0025511504814129337,23.999567713922467,1.2550052764791322,5317.394753248174,879.7082602980518,1.6509420885399699e6,733030.1077210702
0.00357,-1.2093115430054195,0.0025510375883953606,24.253056940722978,1.1976480708626525,4597.856239839949,795.564716048353,1.2811326892251647e6,568942.9122164402
0.0035599999,-1.205725161211034,0.0026154761372609438,23.927725797446787,1.262361657448399,4969.497898814875,797.0833007756123,1.71110091403178e6,529135.2335276743
0.0035499998,-1.2072089478818158,0.0028407111298818333,26.825746924724044,1.49920846410028,6826.247446119553,1126.0182657175503,3.2398780963745853e6,842546.8529759296
0.00354,-1.2078939220270406,0.0028272223916011117,28.356492340693908,1.7322718290552013,8508.563910031908,1649.2343373152412,5.171177945728678e6,1.718091827732063e6
0.0035299999,-1.2064553010657804,0.0027542095364293325,27.927391978328693,1.5807281347444873,6841.095613665338,1298.058084009826,3.1979020761397704e6,1.3027821489132014e6
0.0035199998,-1.2063048695643057,0.0028020995142505264,26.97130471805069,1.7671530189506712,8970.319127331923,1800.0089875884323,6.331137079967974e6,1.9337103596540906e6
0.00351,-1.2067250356959758,0.002724072557047944,24.777930880594443,1.3229476270998863,5585.683396774431,1031.5569808398748,2.178289146457847e6,998411.4271417527
0.0034999999,-1.2082868740193649,0.0026747278507580157,25.745489894266175,1.6041257337764565,6835.172327048758,1535.5303758604305,4.2326794558475055e6,1.5736772481178339e6
0.0034899998,-1.2103841796489945,0.002658054249214784,24.662112960173488,1.5603507140475132,6964.621758668716,1623.8609885528583,4.694015388030189e6,1.8457656125291665e6
0.00348,-1.2099167951278893,0.0025874257292358943,23.744852410514486,1.326587642277683,5710.213536078899,960.5880996260917,2.5843872609282783e6,693055.7954789009
0.0034699999,-1.2126645800709657,0.002709402116911999,24.68990897021853,1.3853641724816512,5704.126203892122,989.6803691922569,2.201013697586408e6,717268.6391261056
0.0034599998,-1.2108724976168477,0.0026556584763920837,24.883507832448228,1.401433711525807,6156.029212457616,1087.0232341502995,2.5630411751798764e6,905959.26160791
0.00345,-1.2085160758923112,0.0026077453600759676,24.25888050128522,1.270917279755962,5376.14114191503,822.2339844369006,1.5244948551380201e6,526052.679643152
0.00344,-1.2064419377933973,0.0026491714100299432,25.72572650674234,1.3366868540804693,5526.831838726225,972.7270412847722,1.6212896692852944e6,791302.0003316386
0.0034299998,-1.2028369827393472,0.002583358058718175,25.364626433125707,1.3478622864298047,4726.017720903556,957.3384615287503,1.6333624648893708e6,821055.7852928932
0.00342,-1.2074584677754683,0.002521433644695792,23.051250315850112,1.227651637750995,4250.966331491854,1077.2648526103335,1.6028908282984872e6,1.2749764778267583e6
0.00341,-1.2080946197035556,0.0026915543102538197,24.926974577622342,1.2422700838276015,3897.742626853712,790.618900708454,828003.3572766585,542024.3353023636
0.0033999998,-1.2039739189106466,0.0026629900484080255,25.23019032565555,1.4174374187149335,4904.808042844221,1182.4450111365875,2.124277511980103e6,1.3269746810458286e6
0.00339,-1.200957278330733,0.0025527789100193636,24.79381136867241,1.4433333229325447,5443.641159678275,1520.5632628872797,2.9135827737066243e6,2.10293032054062e6
0.00338,-1.2019573057380069,0.002648035403997174,25.710322057548627,1.5219417773601245,6442.927593626343,1592.5654633575264,3.8249544165032743e6,1.9512411213863024e6
0.0033699998,-1.201146437213749,0.002686353476635986,27.439635598908644,1.7406701292287239,7496.2151307218655,2300.1488125829155,5.768765515683017e6,3.441874447710679e6
0.00336,-1.198889916550956,0.0027144323424135326,26.918094229902685,1.5098401189572581,6483.698761039722,1497.5062975971255,3.8764275257985643e6,1.60737825743649e6
0.00335,-1.2003609508592379,0.0027439924903676855,26.554923936516957,1.4236570737922354,6244.5099919166805,1148.377947113173,3.17180882274987e6,1.017094693225233e6
0.0033399998,-1.1959231136521378,0.0027949908635187108,28.506036562445146,1.4967292414136697,7039.744218165559,1105.0541933719087,2.773053954778084e6,852083.7155680555
0.00333,-1.196135256674707,0.0028312605673175644,27.50375865166635,1.4092901050280346,5907.825042083414,954.4387326743301,1.8343320863083927e6,692169.6197834598
0.00332,-1.1947244433049327,0.002652394612320749,26.0457126684977,1.417355353709129,6006.42513429649,1070.0948508018753,2.627197873590905e6,826467.4919699825
0.0033099998,-1.2002137551739362,0.0026551976702803098,25.25861688863276,1.3527110818961738,5364.0296401634405,980.223238987527,1.9331155146782624e6,836734.7454096322
0.0033,-1.2028848940890438,0.002678657215347392,25.59111264963044,1.2616356885471878,4809.314669275686,771.6659679109636,945015.1298930249,495660.17026701086
0.00329,-1.2046383709578417,0.0025409897456723876,24.84195499146763,1.3794057067746484,6321.213768719389,1300.3017122199383,2.926648670342169e6,1.4530729910670803e6
0.0032799998,-1.2064616367657242,0.0026428638613701476,25.403986724380164,1.3414684913368617,5338.864628299125,999.5350058177244,2.3111535142198927e6,819868.5190702399
0.00327,-1.2048515372395707,0.002623703273059229,24.469498876106158,1.1763638972922585,4042.875216934941,872.0407209791218,954256.5394463814,723761.4675717565
0.00326,-1.2010836019391695,0.002522230836298249,24.78529329433546,1.3108692119139542,5164.314816088998,1031.2191403583697,1.9918040735362545e6,929378.7234293845
0.0032499998,-1.1984675177644437,0.0026239126124298104,25.41762124472354,1.4098728396833593,5736.796394981469,1326.8047302403818,2.9005906387722893e6,1.5032901604370542e6
0.00324,-1.198311479084707,0.0027126426538579555,26.089925357052095,1.3522506164419876,5489.272724212765,1233.667456706001,2.04840101363653e6,1.4607324083525266e6
0.00323,-1.2004256671320814,0.002715669412975908,28.737538878629724,1.8592201569782882,8633.143050984194,2691.068119077626,6.544586588056816e6,4.9740420448755715e6
0.0032199998,-1.20055933857627,0.0028350296607468376,30.338476904796178,1.7122616356521922,8840.450315314129,1461.1026834457066,4.308876797518089e6,1.3764549394965535e6
0.00321,-1.1938759904424312,0.002887274105214883,32.09489806220021,1.7387699597717796,8862.453044559295,1563.9085648429625,3.409430285910874e6,1.596151171066686e6
0.0032,-1.1948922664368067,0.0027660077822316328,30.38441547651575,1.8133547561814545,8753.843771825157,1895.1647371340978,4.821578297458428e6,2.3930447388526425e6
0.0031899998,-1.1952254901487103,0.00285948071200201,30.70273016698784,1.871431642937544,8785.73297564504,2077.968645002553,5.676096834705266e6,2.640328670368869e6
0.00318,-1.198220888952774,0.0028602978970376355,30.21428536970842,1.5997900377425875,7131.680059803116,1444.4702384408065,2.796321989283812e6,1.5557183593217854e6
0.00317,-1.1982681867906333,0.0028048997730104664,28.571355288341234,1.6483989727859996,7677.002441050121,1582.0627234030949,4.169589674572629e6,1.7565347418363837e6
0.0031599998,-1.1964896983185456,0.0028753630435349423,30.228643244262642,1.7381698898657187,8539.757233952747,1638.937576255313,4.665774762117668e6,1.722664379358552e6
0.00315,-1.1969803264763794,0.0026851005863965907,26.758434825103546,1.680864956413284,7103.176228865532,1928.5659545825602,5.215228014783862e6,2.5516251330711283e6
0.00314,-1.196690096685576,0.002841327092651504,28.491003373448574,1.700405432384766,8411.62080573221,1567.070864949416,4.688229649048068e6,1.6435461725124675e6
0.0031299999,-1.1976737329612308,0.0029945958789554367,29.825724370217518,1.6867974293041894,7762.741059080212,1203.50789326011,3.2377985731462333e6,879387.0257052016
0.00312,-1.1955483470957127,0.0027737101015568293,27.892590911018775,1.6158533994612772,6960.444224074128,1501.5163975310322,3.8269535491230385e6,1.6249815096100348e6
0.00311,-1.1958522432044438,0.0027779524615222572,27.85054128320667,1.5812294298728868,7109.149262481381,1599.7256453125337,3.9859023969665878e6,1.983116093084394e6
0.0030999999,-1.196965963928135,0.002628740795120447,27.042898185626996,1.7281005929246551,7301.228062428372,2376.9003150084277,5.302362109692224e6,4.143658348022908e6
0.0030899998,-1.198114386959775,0.002789544294016287,30.279200884508587,2.098053219508276,10063.177730897049,3503.3349642504,9.627865437129583e6,7.212050188271794e6
0.00308,-1.197775900302938,0.002831152256007839,30.611482204935935,2.1351607646165496,10081.483176656973,3084.3927271520747,1.012406863122597e7,5.621467483101719e6
0.0030699999,-1.192992852764357,0.0028392736793447317,29.670893095342624,1.8687013669184969,8952.000431992303,2248.0631780284916,6.549109619955348e6,3.1660441527251867e6
0.0030599998,-1.195499405628654,0.002898407187381862,29.065191174400137,1.7470679583556206,8140.797666205347,1943.8409951776077,5.162206450207323e6,2.561209506194581e6
0.00305,-1.1951255641424596,0.0028446451318501673,30.17756125846359,2.0277466107860516,10766.2518568521,2229.5511129802803,7.519721450540995e6,2.757219703531405e6
0.0030399999,-1.195231188703076,0.0028366567156366067,27.602247346330046,2.0944436283590306,9433.320678456212,3032.0907652368423,9.079460568212656e6,5.193295674329337e6
0.0030299998,-1.1915840334237402,0.002849476598029486,29.896738446656556,1.721854026300212,8779.497622388339,1537.04885424158,4.1324647691609226e6,1.5985156626598013e6
0.00302,-1.192102575297618,0.0027574375574076653,29.330989236225374,1.612550702340402,7863.763460432338,1634.2259942779679,3.9829890389543525e6,2.192505354681185e6
0.0030099999,-1.196924622635293,0.002701709109385639,29.265325609274505,1.7185855150160152,8401.857215364596,2007.2644353855467,5.742192504726538e6,2.836948135348701e6
0.0029999998,-1.1937725112834765,0.002812860172695066,29.807882332844272,1.7526583908112359,8939.197231167063,1821.1892017528992,5.262257814024803e6,2.3525439183267476e6
0.00299,-1.1958506344972346,0.0026974818014735393,27.541223356172683,1.4491691112773681,6962.6469840558475,1197.6633410473771,2.7341031307808124e6,1.2359450495741959e6
0.0029799999,-1.19350080836537,0.002693225196735142,28.814296948448426,1.514702419465116,6139.532657424391,1175.7154539859318,2.2791989004847757e6,1.2091293186360495e6
0.0029699998,-1.1905454688458694,0.0028296890040937902,30.49590271775586,1.6505641629432084,7984.009913800698,1287.521941416891,3.548116255560645e6,1.0685572571484123e6
0.00296,-1.1908334862582621,0.002912404763514709,30.075237263830235,1.68247510089392,8139.978958153014,1648.5318840214811,4.309111049036775e6,1.8996414004319485e6
0.0029499999,-1.1917161822181461,0.00281915159160622,29.092267633823614,1.5912946541419979,7563.970340191452,1612.243483073256,3.9898879812822565e6,2.0234681007757317e6
0.0029399998,-1.1931993145479778,0.0027624059139133342,28.779548112731966,1.7187112542314644,8482.073625025434,2012.332667929564,6.013687241144583e6,2.75798157286842e6
0.00293,-1.1917605517941516,0.002695777084726976,27.84443022166961,1.5162261404248163,5772.018327420914,1389.4368005541978,2.8079412725869217e6,1.677931889140129e6
0.0029199999,-1.1942574580056362,0.002646440568429599,25.656540616728545,1.6345804963476447,6527.454460556827,1659.9418321048083,4.443730568829813e6,2.208751827150689e6
0.0029099998,-1.19360962387788,0.0027348620713309145,27.868337136471318,1.7971147653370396,8735.875410682129,1895.3921261504906,5.824409071856412e6,2.2957224097794355e6
0.0029,-1.1928378890015539,0.002854537562787838,27.46529492709016,1.5452664099078475,6594.127930883675,1204.5169841105662,3.0677042760431794e6,1.0505356309746911e6
0.00289,-1.1926822639712982,0.00276912546914918,26.787054222164297,1.6664826288495351,7323.234123203304,1609.1388345138014,4.334227727204885e6,1.7548374357427347e6
0.0028799998,-1.1909847396757902,0.0027898875146295243,29.16233340023892,1.6991974830733516,6824.235338351733,1675.0377151937378,3.8649116736825947e6,1.8733036619692487e6
0.00287,-1.1921659616009275,0.0027221512249912577,27.834760094203233,1.6244923811545287,6812.068870571608,1493.9466888204902,3.803144420710829e6,1.5542450718383584e6
0.00286,-1.1893173872408478,0.002730211252424725,27.407351800409195,1.4020042364364378,5691.91186308777,1024.3808658126497,1.523518182357749e6,855031.4892081665
0.0028499998,-1.1870019402258019,0.0027397487282043243,28.077102473750813,1.4592846272973512,5815.570140089146,1086.2575923740094,2.0677305074073698e6,886689.2465436928
0.00284,-1.1886689448014671,0.002838968166291985,30.31653162197617,1.6280086165673542,7110.538739632484,1287.9104691947061,2.7879505693606082e6,1.0938044799882807e6
0.00283,-1.1899024328001462,0.0028240047853688964,29.890126264783817,1.6665459728852714,7920.9961854866815,1364.0783727529429,3.4233183902148707e6,1.1809691019639135e6
0.0028199998,-1.1865294897455647,0.003026461196245492,32.14949265098861,1.9281276830723888,10485.335182261744,1837.3990597767718,5.481615642773354e6,1.9482883679157328e6
0.00281,-1.1871747900017189,0.0029264587750602402,30.897624216387428,1.7398406645602935,8804.127204097647,1406.40664925108,3.8941317490772502e6,1.1479370068552436e6
0.0028,-1.1866963176527048,0.0029333488153019285,30.43751737865244,1.588628547410373,7832.632746229417,1249.4654112519618,2.781923253345105e6,1.057568526741353e6
0.0027899998,-1.188659057875664,0.003097341431560947,32.633104513123996,1.7516607129923845,9283.769279600905,1279.95494908478,2.877137457135708e6,911175.3576744315
0.00278,-1.1885471859099723,0.0029361781508023535,30.36800619332668,1.8465487833251828,9250.45996890754,1964.3607053197409,6.304019263390752e6,2.433657732852415e6
0.00277,-1.191663179006848,0.0029354871799786198,30.531034846971497,1.824347890291919,9162.108044178742,1604.9648390420623,4.87657022413828e6,1.458639547610209e6
0.0027599998,-1.190325455933633,0.0028447470404784083,30.116960500181147,1.6658484932123823,8050.250920527061,1365.1005429795484,3.581667721612519e6,1.1821424881488387e6
0.00275,-1.1849168172280387,0.0030307539580295634,31.511767159317376,1.7930700131013724,8643.356955471354,2027.4315513255315,5.570096877389003e6,2.9920332783199474e6
0.00274,-1.1821450364837716,0.002975794635116541,32.461854039778174,1.8357062168281884,9284.126428226933,1820.8777635662657,5.4943892911127405e6,2.2152203638791824e6
0.0027299998,-1.1881555138230937,0.0028348714625409874,30.059177955675743,1.6378285182010663,8201.97557164167,1391.5705476847445,3.923489179048601e6,1.4038697699054258e6
0.00272,-1.186061641606964,0.002725739010960535,29.028954036760442,1.6845290507668862,7613.064352349727,1622.4984241724737,4.272274180520561e6,1.9441867539579473e6
0.00271,-1.191192793235273,0.002774814863478655,31.28338880678807,1.7720222020044103,7897.488847878495,1538.5409761457738,4.237076632377173e6,1.5400737791993169e6
0.0026999998,-1.1917706352222088,0.002737176806906042,27.83027147495447,1.458496256285887,5959.742826848658,1211.4653168228372,2.3600918550730124e6,1.1328421588094335e6
0.00269,-1.187505574098691,0.0027788152231763034,28.084322986231406,1.4948642812501058,5515.076064647101,1298.2093687134811,2.3755759872416505e6,1.3395136195595586e6
0.00268,-1.1860008128096096,0.002996447132356017,30.66504071568858,1.8040473315536014,9162.525152053677,1737.3884231003995,5.041894421391946e6,1.9978939794480125e6
0.0026699998,-1.1872512902982035,0.002903144029858256,29.423104082507468,1.7510079726204442,8132.744707381491,1456.5963389569422,4.172430963534257e6,1.2621747795378864e6
0.00266,-1.1844681397013859,0.0027622750735436866,27.901265507661073,1.7381889498520153,7428.932482391721,1528.7954645245175,4.072901700946236e6,1.3753661495430202e6
0.00265,-1.1838256135151553,0.0028373648577035213,28.826741950170103,1.6574272482060852,7817.79293687881,1474.0589514929743,3.5819189551567486e6,1.5136263173637222e6
0.0026399998,-1.1905107518953681,0.0029538409730877143,30.368394084194577,1.725202330572427,7884.838300892659,1564.9687721409837,3.705937872887436e6,1.6395213574596827e6
0.00263,-1.1836826844500579,0.003001893835815268,30.45057660869832,1.5833738010000413,7126.36903223667,1157.319429469182,2.287033036013838e6,1.0083689763671398e6
0.00262,-1.1820012445804982,0.0030503147366620605,31.379868588905698,1.6232534060243995,8308.842449395368,1172.7767456724212,2.7616699973954223e6,851316.3769658257
0.0026099999,-1.1775057846622095,0.002901187541141795,29.914862525264454,1.864154775779032,9785.875739455654,1967.2312509509325,6.145116630680563e6,2.2929393060559467e6
0.0026,-1.1788887707220221,0.0029526343113066614,32.860159347137945,1.8916855040563418,9761.246234673992,1640.7817866770529,4.718232213762475e6,1.4574221862042104e6
0.00259,-1.1784532927092572,0.002870386851641948,30.82000645763095,1.743687222843443,7992.203727117576,1468.522930539848,4.009642009652421e6,1.2064337903459808e6
0.0025799999,-1.179402657476738,0.002881424675691803,31.11120639137082,1.7647021568935872,8951.834486249958,1517.1556246442485,4.422683118673246e6,1.305656087546878e6
0.0025699998,-1.1802037823170182,0.0029664859289847954,32.50975634676533,2.105836444456603,11720.487236918523,2480.1138820440206,8.265429266919589e6,3.1985001620848556e6
0.00256,-1.1801642799276955,0.0030025120493941083,33.773587430764174,2.317655511595174,13116.370467088465,2807.5734206933203,1.0201330080608962e7,3.9636621300486815e6
0.0025499999,-1.1814936965426657,0.0031178479382136786,34.98530770408491,2.258111840236512,13111.798649951648,2484.5616406637723,8.497321182520315e6,3.141622715357613e6
0.0025399998,-1.180792763005265,0.003071002550595385,34.5666227170504,2.0309983082665077,11360.82986719332,2228.3860681196306,6.854638732619987e6,2.8156566950046723e6
0.00253,-1.1813673216684673,0.003066773187205232,33.91513916407117,2.064410570934248,11509.413016010389,1986.277747498268,6.515763981981179e6,2.0445344578322498e6
0.0025199999,-1.1772114638378115,0.0030773935987927535,33.99775653903062,1.8560148617517263,10265.752706127352,1701.750941954732,4.581016195277659e6,1.6142591282951494e6
0.0025099998,-1.1789038761069137,0.0029907971024808063,34.26689349820631,1.9159491215315776,10193.502215184162,1745.6797040963772,4.928675565525221e6,1.8957323502130113e6
0.0025,-1.1786987193680958,0.0030719396090295573,35.064123991795434,2.037212530054576,11252.017690159939,1835.1605680110997,6.137192466392986e6,1.693672847537784e6
0.0024899999,-1.1766016501864638,0.0030052513588347484,32.26028526678823,1.7918724918254265,9703.910286429755,1716.2518950983538,4.805693546059213e6,1.8270818267257386e6
0.0024799998,-1.1798326333795937,0.0029314420807597693,32.736863104502454,1.7028406724384482,8535.609824738898,1375.029548405601,3.382900031997993e6,1.1671305520845132e6
0.00247,-1.180980141771912,0.002843973678024943,31.337801463941766,1.6470882924872783,8400.870660517996,1321.644881123689,3.4082973772590496e6,1.0266237319463596e6
0.0024599999,-1.1805351463206137,0.00292312391324811,31.299402380058297,1.9269016028599517,9976.3437103192,1878.4976753921783,6.189624274782787e6,2.1069857717125323e6
0.0024499998,-1.177794068513652,0.002916534653051487,32.432895179048906,2.0472225744533254,10312.939141319048,2641.75075258039,7.388846288606312e6,4.1184439965680516e6
0.00244,-1.1765014684584074,0.0030017764472285275,33.76767684615043,1.8795568721861957,10044.247621488217,1755.7556004313699,5.092140940838192e6,1.9179764747073837e6
0.0024299999,-1.1757855413525877,0.002934704218767458,32.78860901090135,1.844842107560009,8960.6088488258,1745.4404866035152,4.550575743206667e6,1.7631678130134137e6
0.0024199998,-1.1737894069941015,0.0028891364659489193,33.23410124105151,1.6581644059000473,7981.840741746809,1286.4182458838336,2.9405014745253255e6,1.1011775076913945e6
0.00241,-1.1701250704124917,0.003025134570775549,34.70769058922753,1.7511283117994512,8932.401003109391,1572.868959189165,3.8437747384268083e6,1.559986762934874e6
0.0023999999,-1.173478091761135,0.0030483434943520803,32.761921413490484,1.8456882683029832,9793.980946040354,1846.1462934139474,5.777254911310455e6,2.1027302945518163e6
0.0023899998,-1.171616076895645,0.003097625422230971,36.42133881155978,2.4909214842835676,14696.837895471828,3522.97312304443,1.3462939029284805e7,6.156381056683408e6
0.00238,-1.1730636985845224,0.0030027857938007435,34.390895947578265,2.195161571460703,13542.571255669434,3025.081968323471,1.1432125599853281e7,4.602743549793475e6
0.00237,-1.173940053713937,0.0030571262234474093,35.60052014177551,2.4444965217895045,14957.574919238781,3771.634870919734,1.5389668190544702e7,6.59157921036511e6
0.0023599998,-1.1730428835924993,0.002987439527523347,34.52372228239397,2.526051876148115,15107.21592309378,3998.6895604959554,1.5613261519173598e7,7.911217863470026e6
0.00235,-1.1718701778225187,0.0031112432993835905,34.44373227245255,2.140641882630183,10903.601954133552,2389.344373541643,8.09857095001664e6,2.9350399647675646e6
0.00234,-1.173154487453975,0.003153600754712249,36.94539518368944,2.224517611962003,12745.41118791296,2244.370001908925,8.05513184934245e6,2.469268006482596e6
0.0023299998,-1.1707730669095806,0.003075688251886123,34.466463580205534,1.9805601918599576,10612.962495108457,1759.8508888459598,5.451808310975915e6,1.5941331225900592e6
0.00232,-1.1707519755766693,0.0030844316249427277,34.005868290097446,2.0723864096440066,11811.763654844375,2132.8441325262297,7.612394634242727e6,2.373587161347383e6
0.00231,-1.170430306843886,0.003125966466546316,34.61493908222618,1.824586519997463,9319.38056896239,1703.488183098075,3.8632637159207673e6,1.9131906685955601e6
0.0022999998,-1.1719845687260522,0.002933257859535864,31.933390370646453,1.7065004204747607,8233.159542662932,1659.9369686811244,3.1687082534734206e6,2.116346892159686e6
0.00229,-1.1742611583125484,0.0028596569788154843,31.04243983157827,1.7560488666198095,8096.573907942557,1956.44418313694,4.993940652633945e6,2.8978644724270883e6
0.00228,-1.1761739833808786,0.0029382638648120193,31.58994245535667,1.558810034748823,6297.912100212378,1427.5422646998436,2.1272118870706516e6,1.897791199207925e6
0.0022699998,-1.1747137956107696,0.003041667906648187,32.32499375886234,1.9079326094263838,8367.126419961847,2672.919157570702,5.784364135221468e6,5.013060588685068e6
0.00226,-1.1705768108995114,0.0032030090403426196,35.3877673498,2.086281221559201,11354.08253887346,2361.2289126491614,7.479790331157888e6,3.1729539606506783e6
0.00225,-1.170332555047257,0.0030150060992626924,33.69031741630798,1.8537778391516921,9300.899333167321,1687.696112842447,4.478947922886485e6,1.6870837272183388e6
0.0022399998,-1.168650177336874,0.0031080069157656217,34.61869687965273,1.8910052737774614,9718.891519494855,1565.4802931803383,4.077888524998652e6,1.3399481421297917e6
0.00223,-1.1643575379778812,0.003213910841810558,39.204049272645506,2.369506326726698,15120.053279311596,2637.545275235637,8.881682557513794e6,3.2808432718845382e6
0.00222,-1.1633454832779693,0.00324389387324662,40.01939431307328,2.681288407258949,15696.460273453036,3696.56827451614,1.3538099552399248e7,6.320157768984736e6
0.0022099998,-1.166076356803506,0.0031746238142859456,39.054636460250784,2.5577033944986605,15894.981517194798,3222.3001220173746,1.1887051862437828e7,4.855837220853994e6
0.0022,-1.164576644279432,0.003151193710258879,36.4907940990292,2.6929636262037144,16193.957983822953,4608.1118323139135,1.7253440188220788e7,9.284916695341624e6
0.00219,-1.1642136844307012,0.0032183815926660857,38.03328500006028,2.761694724435931,16530.006394300694,4660.870283841085,1.7376801138516743e7,1.0147441995782992e7
0.0021799998,-1.1608929574365634,0.0033189587173207335,39.30027059722488,2.619346260056949,16175.69059577196,3955.9746034666414,1.3991805074193811e7,7.375277912843223e6
0.00217,-1.1631788098699312,0.0033444213135360758,39.11234179275403,2.7131521167416848,16842.019166529855,4022.552254180099,1.5235941213390945e7,7.118990781724892e6
0.00216,-1.1599200163554106,0.003250552538913912,38.81107570527275,2.8668709913743715,17370.504019500942,4596.7327131402535,1.853448580427392e7,8.78156237723116e6
0.0021499998,-1.1611300097468253,0.0033747954986497837,40.28039301726311,2.832065927327321,17270.48082958844,4737.6054380894175,1.736201491857698e7,9.692143793092199e6
0.00214,-1.1581001791974221,0.0032696638951774594,39.24299731200822,2.7016933589342136,17080.706560449813,3889.306807595882,1.5510277476924073e7,6.678515897435219e6
0.00213,-1.1587519121784688,0.003189655313765899,39.73894765810831,2.4196665228963843,15527.258794159754,2830.3474229823523,1.0819401509098617e7,3.9722574560120828e6
0.0021199998,-1.1602096200387688,0.0031606448239383344,37.62084358280242,2.2205482501125915,12025.439783110274,2472.721623283192,7.596742108380482e6,3.2211302527968744e6
0.00211,-1.1611371091350677,0.003052037489059875,36.17772373680701,2.176284559676282,11837.64831641254,2584.235775542867,8.401912081361685e6,3.6598489475014997e6
0.0021,-1.1612577158229593,0.003165781735840875,36.7475067061714,2.266251762904526,13281.778990589863,2849.9494528410355,9.328394082022237e6,4.1529635265029115e6
0.0020899998,-1.1620613953584866,0.00329490369722879,38.77924067797757,2.5735989052769597,15103.654320926733,3765.0991566223383,1.3560692899072314e7,6.334028088089368e6
0.00208,-1.1579446507622666,0.0033233448393378256,41.64787644618563,2.6461857374250326,16722.607703525828,3765.588859302297,1.397978526452046e7,6.115272614128076e6
0.00207,-1.1603452618715824,0.0033241495427580765,38.700990698481284,2.64903494722037,16453.23023342547,3625.0375376287197,1.4316911153498426e7,5.556106887902384e6
0.0020599999,-1.1620500262703708,0.0034975869014990646,40.38512579186091,2.7371360685398414,17463.43776203248,3509.265204401733,1.4593616570999589e7,5.346558438766912e6
0.00205,-1.1586076965342678,0.0034558558503934513,41.7869922988329,2.541075796553674,16293.79949048665,3423.5731349068556,1.26394347318116e7,5.300757309847602e6
0.00204,-1.159003454937478,0.0034899963248096887,40.888726878654694,2.447835145946431,15107.248899773056,3042.9025040207407,1.0213512407463074e7,4.433633992850063e6
0.0020299999,-1.1601973210149517,0.0034204068847339783,41.47852346771509,2.8888418977690695,17673.41268636872,5843.842553754582,1.8859739289287616e7,1.4680898881105566e7
0.0020199998,-1.1602641485370797,0.0032407352616399556,39.29237675551481,2.231300911874751,11894.124053918109,2656.544716024802,7.3217561214666795e6,4.093029789789351e6
0.00201,-1.15889467624296,0.003158831952018309,39.17995165289756,2.681119750365664,15891.55221652981,4297.961421310535,1.5842583132209478e7,8.47978929120245e6
0.0019999999,-1.1580609417940437,0.0031286717967442894,41.0914771755274,2.660133794393229,17204.226848723232,3462.276145777096,1.4532136815293804e7,5.219027998088803e6
0.0019899998,-1.1639912851787793,0.0032167287783061754,40.78955587185032,2.802699961186957,18258.004647184276,4036.236131513087,1.691141626793471e7,6.863477090537731e6
0.00198,-1.1624315956739653,0.003391627349435371,40.171641371760245,2.6466422513363894,16924.560526822443,3455.5952454690655,1.3620389971208606e7,5.135525381148143e6
0.0019699999,-1.1614187625094037,0.0033467668999374533,41.61496140124154,2.7355293768873676,17059.148844187563,3656.443126621946,1.3870664656810574e7,5.743573125155539e6
0.0019599998,-1.1598145770968158,0.003333944040199648,42.27765069993919,3.089802062651572,18636.017222294868,4796.657506288953,1.8550847182785697e7,8.793135813947534e6
0.00195,-1.1605873961121302,0.003280804855767763,41.041365718011555,3.102775852157422,18893.849136446093,4458.913328209653,1.9409219403543893e7,7.067010925908605e6
0.0019399999,-1.1570790406939353,0.003315169322426153,40.756702975625146,2.646844864012551,16028.67856122171,3178.716890335131,1.1828420932678165e7,3.9458945331766736e6
0.0019299999,-1.1603081735952452,0.003440820016464752,41.3932445294258,2.726866946865816,17620.919402625463,3251.579378405911,1.3029752853875153e7,3.9451929763514386e6
0.00192,-1.1585750174542973,0.0034812972614068484,42.38501434243238,2.919769138022208,19327.995196169726,3655.0918655970677,1.5877729827207303e7,4.927094766149149e6
0.0019099999,-1.154174982422939,0.003360515257840822,40.969502781080614,2.7586285997195694,17102.72281343292,3833.980687728962,1.5062119146711515e7,6.331819821159251e6
0.0018999999,-1.1551180876044127,0.0034111687036675895,41.72601586492871,2.8448971081332792,18337.91804448915,3939.773209993473,1.6160096237615786e7,6.176028942126157e6
0.0018899998,-1.1587390086725113,0.0034217173076545697,43.2252618583094,3.3537733225309863,22170.810945012694,5322.219841074501,2.605897573568429e7,9.00206598024895e6
0.0018799999,-1.1586132421422362,0.003439617915766533,43.37756390314348,3.201325359621273,22578.185419049678,5208.268852877184,2.4392054808934186e7,9.229750769728119e6
0.0018699999,-1.1598502841489262,0.0033829400399178217,42.62200036741885,3.1385267307973725,21775.20831987549,4813.457301004531,2.2341517663361974e7,8.52865727237228e6
0.0018599998,-1.1603593278475388,0.003319122692717138,40.628380466732146,2.668325311586731,18538.465352998595,3497.19338701002,1.4590517052218433e7,5.238439418540956e6
0.0018499999,-1.1619656623636048,0.003290397340416263,40.920592505113206,2.8909910948792583,20418.676818139942,4661.034880389841,2.0190069706366003e7,8.318741254335255e6
0.0018399999,-1.1557768883217088,0.003242140960937603,38.71823440040175,2.6737623596412137,16302.613769156189,3709.9491197886923,1.4644256857251601e7,6.063955860512005e6
0.0018299998,-1.1570802498783703,0.003338823415076803,42.74523573796089,3.0631854309425806,19151.24053126582,5618.48352155894,2.1050086692693748e7,1.276158624693194e7
0.0018199999,-1.152432598870585,0.0034075843188859593,41.61951016712857,2.899945951441641,17798.539719335724,4545.76436976109,1.699248866502082e7,8.820943096111543e6
0.0018099999,-1.1482697545560445,0.0035554637359087567,44.10441641255003,2.9736694419439154,19765.513791506663,4278.013059745591,1.7116506505125705e7,7.321640580438422e6
0.0017999999,-1.1494164073296493,0.003435254655129738,44.04572378232332,2.380829558884529,15564.215111962747,2276.749178750261,7.388329907482638e6,2.271594267183884e6
0.0017899999,-1.1487979237858492,0.003536358893281608,43.190463880137386,2.4436227322535173,15357.830915018514,2378.86628863841,7.671780976034905e6,2.283197882841926e6
0.0017799999,-1.1471394045196386,0.0034863998739502115,43.64495150307265,2.333871332585002,14353.439209684648,2156.332855903321,6.80261704347146e6,2.023283565799515e6
0.0017699999,-1.1513068543280263,0.0034214972408501414,42.747602701609885,2.2978710221834837,14937.598340734367,2272.92579360884,7.716412105551812e6,2.3104654491279027e6
0.0017599999,-1.1536102430349315,0.0032961813874354366,41.80697538176271,2.365145880309423,14986.27780030854,2652.5195314805246,8.45865576450437e6,3.505398683843269e6
0.0017499999,-1.1509637128461339,0.003283291285609466,40.24459098100443,2.573817391232779,17695.7602608456,3179.025819297633,1.4210747820954632e7,4.261719780645598e6
0.0017399999,-1.1521338545194155,0.0033605672715348285,43.6127498987594,2.920085754043995,18395.51428186532,4186.025007588401,1.7199799643216886e7,6.824386334298683e6
0.0017299999,-1.1511397939940426,0.0034689163272289512,47.107629163028776,3.4353875808801164,25361.359724771653,6147.011735072764,2.8841731095828664e7,1.2755982277072782e7
0.00172,-1.1523681910275685,0.003455019937172972,44.543965641869654,3.2625977950072365,23074.883386596757,5261.173924071671,2.5073711499599352e7,1.0099734848801944e7
0.0017099999,-1.14964536379831,0.0034856333776623794,45.013344440346515,3.1868248903411898,21582.296724977412,5639.934496900376,2.328851455122847e7,1.193977600188782e7
0.0016999999,-1.1537262818021388,0.0033362342723828693,41.4359117706735,2.8832009614301586,18219.106329224007,4554.856149545225,1.8254372379188575e7,8.87853123470186e6
0.00169,-1.1511414583790036,0.0034450735848097634,44.32822125203994,2.691202870680855,17188.867418860315,3662.117079972661,1.3351171581992364e7,6.276542651831871e6
0.0016799999,-1.1504146633422923,0.003542113347404333,45.73789865945088,3.1881984730120547,21296.57535987323,4892.238413918449,1.9681735042639367e7,9.386715711383129e6
0.0016699999,-1.1467776377842405,0.0035741850726903144,47.00215393473686,3.3840297112224396,23485.405961769604,5714.488328756632,2.3695922818456735e7,1.2694502318235213e7
0.00166,-1.1458768402733093,0.0035756106282180916,44.62853519942026,2.9223279452843056,17981.240534109857,4201.282782200327,1.6490877637067735e7,7.253165908798848e6
0.0016499999,-1.1465526801541515,0.0035728532903087887,45.299929970391055,2.997671284347137,20020.48548884426,4056.546470619872,1.696132849272582e7,6.585136382648307e6
0.0016399999,-1.142427911669423,0.0036768601052684963,47.16573941624507,3.447959948751609,23768.027264079406,6163.897603502144,2.7938552608988483e7,1.3223573537821138e7
0.0016299998,-1.1386999254263368,0.0035620488076525333,50.33439731597961,4.348958901890804,33514.52328778796,10407.961024207863,5.393616969360454e7,2.834444345392147e7
0.0016199999,-1.1376053626143172,0.00358707450678171,50.47935554869756,3.1624869938112448,23049.572174674595,3778.847449014184,1.6556342628868487e7,4.327894288911439e6
0.0016099999,-1.1344741035360348,0.003632201745937765,51.837422661666224,3.1791923414689798,23270.23839115993,4267.451807151799,1.840545692147136e7,6.616414983756889e6
0.0015999998,-1.135232038773955,0.003644460545476955,51.57319466616268,2.9526088188946655,21772.36429018109,3860.388167628998,1.4613829028021876e7,6.394685715090803e6
0.0015899999,-1.1357501827429888,0.003615451273592251,51.06259337006578,3.0837608891157795,22387.319757742964,4867.605732919544,1.8838632795792557e7,9.063205661684655e6
0.0015799999,-1.1327375889755948,0.0036757155879031302,50.99488305398992,2.8212584335470794,20143.165626686397,3401.660749669499,1.2228353948571974e7,5.134599006598291e6
0.0015699998,-1.1333351626398225,0.004009398593193603,56.40484681559073,3.7819774520648766,32408.70539365484,5605.469677940031,3.1339717812546656e7,9.316869941713085e6
0.0015599999,-1.1360163374520011,0.003934284460837879,54.75231496208404,3.7393064746949762,31553.52838047899,6007.784088407125,3.2450547465384215e7,1.1358976648716832e7
0.0015499999,-1.1348002506160526,0.0038304536697878274,53.43850090393951,3.9365201694280567,30934.343299757507,7430.448917910939,3.786278802114981e7,1.6481755793917561e7
0.0015399999,-1.1341064180970515,0.0039011033592236794,53.57873747158536,3.330327785092588,27563.180126908403,4687.880269575849,2.2361644519607604e7,7.282792771551455e6
0.0015299999,-1.1354143695784087,0.003847844624964447,53.589577817438865,3.9681318633012364,34460.145675088985,7226.177213443435,4.307756745651749e7,1.4576431634851031e7
0.0015199999,-1.1361439240572453,0.0037818724320928887,54.15480300420194,3.7399507251816506,31526.528066785453,6600.689456109398,3.42004649800388e7,1.3545272245274052e7
0.0015099999,-1.1361062393215138,0.0037558245329754798,53.707331630503745,3.4632869301559936,27073.4412401008,6045.7769502568635,2.580539655130048e7,1.3030427860688446e7
0.0014999999,-1.1342049152304783,0.0037695487450703845,52.275102448449054,3.374656951523108,25958.14393990025,5713.519664464885,2.4508675972026672e7,1.1767282822524521e7
0.0014899999,-1.1365954740748165,0.0038702347631384953,53.748808738160896,4.113697070673121,32325.344118939625,8659.040020978999,4.1198059189299606e7,2.279485955315239e7
0.0014799999,-1.1325785803190924,0.0038855870727096367,52.864379702610485,3.8373135572616217,29485.428225527747,7703.450519939787,3.543445164925271e7,1.9339574888670035e7
0.0014699999,-1.130759526904843,0.003736723220885554,49.49617917591943,3.5873506029779687,25680.755525898054,7356.32792642446,3.1586821645959303e7,1.9398745719585206e7
0.0014599999,-1.1334191691246862,0.0037519464646565675,51.99935523958931,3.7419748060469145,29491.73631157589,6508.045219097511,3.5116219533778235e7,1.3038320886451492e7
0.0014499999,-1.1288909336939457,0.0038785605862723294,54.88277637468975,3.7845998297636605,28760.520074013766,6854.982896089878,3.3906246217936076e7,1.4100866440069593e7
0.0014399999,-1.130801698452481,0.003806884175665127,52.20064656602524,3.4482880521415176,26459.370310582868,5418.68136783311,2.547003099094312e7,9.502406331962656e6
0.00143,-1.128529459697871,0.0038146792716780647,54.68853174707545,3.7059006106709833,31098.36666107726,5997.546669613049,3.2131162420950957e7,1.089837155645306e7
0.0014199999,-1.1301109636184083,0.0038628456081892526,56.95115618508257,4.160915788557915,33325.28073122628,8604.5017760162,4.120294343002202e7,2.1430371544370946e7
0.0014099999,-1.1240521902927438,0.0038915292862375253,56.082238416857706,4.354505710146281,36332.103207958586,9340.338243014343,5.0261641751180455e7,2.293607615108264e7
0.0014,-1.1280868911705564,0.003928590428318861,55.96392705301643,4.344700888518286,34912.20286516716,8771.870259606305,4.764774758102338e7,1.985416118919795e7
0.0013899999,-1.1274664914846189,0.003972758346962606,56.25184560082933,3.6486520105306552,29255.24953741768,5184.002435801611,2.5614114549679555e7,7.712618691944162e6
0.0013799999,-1.1265716907154093,0.004147500599067485,59.32792854237504,3.937102292893454,33781.20640731727,5544.509936921622,3.0037295083185166e7,8.246774121511348e6
0.00137,-1.1284389537892385,0.004049115482832828,56.06702553176048,3.7272439955029255,29719.900996551216,5314.168555722694,2.5761725476024438e7,8.318202094114572e6
0.0013599999,-1.1243804550925285,0.003944221772298105,55.49563771769454,3.463382196047258,26069.437621939633,4087.222028178655,1.84250042259157e7,4.851024872653952e6
0.0013499999,-1.1275867865210458,0.003979231982537417,56.05564220353209,3.8313148976331077,30398.39269077051,5696.381666864848,2.682075770452985e7,9.876627218301853e6
0.0013399998,-1.1240842862336322,0.003959083585704616,55.63561402649388,4.400785258180442,35765.742287775945,7497.436736504848,3.9390145992195174e7,1.4469168697363826e7
0.0013299999,-1.1254831606048634,0.004055716196947568,54.91781124510837,3.8057205501041387,30065.236562623973,5416.258678434028,2.6871905150941405e7,8.155408307241643e6
0.0013199999,-1.1245253308142007,0.004078918641335741,53.92542034789656,3.876709269783871,31100.836046299723,6440.254406948826,3.2277700515595958e7,1.2311484766811075e7
0.0013099998,-1.1275436473356355,0.00406980531906102,53.4179442062493,3.1317202200932024,24269.053036796526,4294.632539436163,1.636616622718986e7,7.390203638597661e6
0.0012999999,-1.1252969509016117,0.0039011388569175198,51.17115666582072,3.4214890240448206,25833.437643643963,5210.053153159607,2.499557050614925e7,8.762565932037206e6
0.0012899999,-1.1243149201478095,0.0035346060985431325,47.716439923872976,2.944015761194447,20376.54806908225,4235.354108199312,1.6608793344549948e7,7.124457810180877e6
0.0012799999,-1.1274827228625885,0.003791597131087297,51.29117465400083,3.2931539950718514,23835.467255437354,4945.744121533409,2.1706304809145715e7,8.1160563802528065e6
0.0012699999,-1.1263890512822174,0.003894642550931285,54.76482629473456,3.5517408229189575,26368.43288686923,5722.15325608537,2.562820956312035e7,1.107307907762721e7
0.0012599999,-1.1296207265589349,0.003776660716403615,55.4046566559213,3.601387256232122,27910.129687287368,6191.010820098805,2.6043812384989068e7,1.2083532468152672e7
0.0012499999,-1.1262060096886415,0.0037883463627594103,55.164037691438324,3.6972778952694108,27376.882092081265,6535.734758923198,2.6451165753945958e7,1.3831646151287386e7
0.0012399999,-1.1190248092484085,0.0038864530585345745,57.427173708196925,4.555455347341799,34903.67677566849,9643.631808960585,4.675991470157567e7,2.4046001085857388e7
0.0012299999,-1.1177177757894041,0.00391184714220133,56.166767422640106,4.909091428199586,36256.63066487699,13238.160143366824,5.977395171359427e7,4.3255338040019326e7
0.0012199999,-1.1216124435653805,0.0037852414109025485,51.81510313477558,3.969965143244589,26792.14668428728,8270.318021903076,3.5636667613534965e7,2.0006437765872344e7
0.0012099999,-1.1195290356560155,0.003971609300875465,55.458162562912,4.451894509841977,32744.357329171427,9985.87129012256,4.591822367153973e7,2.6208177491332456e7
0.0011999999,-1.117070302567128,0.003876900717873538,56.47549291006451,4.5500223140439555,35169.42153620944,10828.578978772253,5.374976929101309e7,2.903499808815798e7
0.0011899999,-1.1178447250635064,0.004149305700917984,61.11455090724991,5.258740702715222,43043.097987406225,13403.28271749532,7.346967256528923e7,3.8557069176524244e7
0.0011799999,-1.1174222713047943,0.004064327725183358,60.85312243876869,5.572707943784477,46528.81996573151,14786.675212383756,8.496639396894935e7,4.2954754379209146e7
0.00117,-1.119251729386778,0.004148988397354561,64.44358977179546,5.9663958681308,51939.03626794869,17362.513256210717,9.888352543852642e7,5.795918677064957e7
0.0011599999,-1.1138473460560518,0.004138409745753564,64.50329323424438,5.656507206077909,52351.039759795225,15015.985322253033,9.060178993656676e7,4.6370293434735455e7
0.0011499999,-1.1126693089618156,0.004223523758939957,68.05348298800585,5.48966738815668,51799.722664125606,12987.817303705599,7.972402564142999e7,3.523534463712321e7
0.00114,-1.115691703532929,0.00407517617811139,64.28116407076966,5.367925608774754,49484.36066624754,13606.657942094249,7.797114344908185e7,4.168372258021985e7
0.0011299999,-1.1157680078580952,0.004310928499134845,70.64528673351317,5.689241172511873,57839.49094550293,14055.115603100143,8.736332732392311e7,4.1255775535750814e7
0.0011199999,-1.1121676118180068,0.004351107424364562,72.48860133228762,5.588936009134135,58208.90851370593,11875.940905765163,7.914459639792533e7,2.98773121029158e7
0.00111,-1.1131550267590826,0.0041447480087374484,67.65542884322831,5.085837573406126,50691.857083225754,10512.505626794158,6.622577237035859e7,2.6457453968598407e7
0.0010999999,-1.1154705568692584,0.004177222137631193,66.78232126151114,5.034088385796774,48458.04156041603,11246.209410266521,6.287388213853728e7,3.206585829762759e7
0.0010899999,-1.1157327748129011,0.004176658069027685,63.70029705090537,4.0962696636209595,36029.225811781616,6854.810892453017,3.3068213285387605e7,1.399459295909888e7
0.0010799998,-1.1115037890925195,0.00405000627316006,60.5429348108853,4.024286032026053,33926.30335275196,5932.642213098161,3.509504597531209e7,9.217575730466733e6
0.0010699999,-1.1130876317533904,0.004179936677237893,62.866337773123185,4.226305710925702,42308.93571625988,6085.319815139819,4.298909006877996e7,8.725795185913324e6
0.0010599999,-1.1140793034456662,0.00431368719881935,62.73761332675893,4.373122998388566,40305.06319188817,6912.142156734652,4.393024886637576e7,1.202034100466257e7
0.0010499998,-1.1129695460149789,0.004231522634288468,63.130569915438336,4.4971172310873175,40605.06479231883,8292.233745998808,4.868914384337575e7,1.7298094272582594e7
0.0010399999,-1.1098401119644943,0.004340107088805741,63.237604365925854,4.346398475938225,39416.74298307716,6458.2162722051135,3.848473027697843e7,9.8850485624234e6
0.0010299999,-1.1087875158220208,0.004416780613283892,67.63054461472841,4.645434793136391,43252.004857952146,7259.596130673474,4.291720823169629e7,1.2655306402882166e7
0.0010199999,-1.1030249155613385,0.004427075156816118,67.67303103937962,4.458775555163237,40861.409911796276,6545.021855908023,3.8662765423388444e7,1.0575424903298626e7
0.0010099999,-1.1045438790129678,0.00433760497864786,66.36121377212083,4.207645720834956,38540.93490057901,5807.718835120718,3.493349080687083e7,7.86685943456301e6
0.0009999999,-1.1003506765433295,0.004322447455579328,66.30054133074023,3.9661858821469864,34105.18003808869,5396.41880099033,2.831789092579209e7,7.295368054470775e6
0.0009899999,-1.1000154362817862,0.004220495446764651,64.50723705885562,4.214295044659241,37296.47430241415,6548.165813207459,3.562379893085528e7,1.138866469428852e7
0.0009799999,-1.0985179732161339,0.004166453278848736,66.23228213273087,4.180027643450757,34886.49304017007,7262.946372387454,3.4146198190732986e7,1.5715209340172237e7
0.0009699999,-1.1029273343466726,0.004165621615471782,66.03322018464789,4.213119434775239,36278.78542633298,7186.2031023410755,3.583188630167707e7,1.4070615547051359e7
0.0009599999,-1.0988364339389352,0.004338874540517634,66.76281046476782,4.451038892797632,39334.6977260326,7641.605765866081,3.964808053365943e7,1.579675286554395e7
0.0009499999,-1.1069550912187869,0.004331858161701015,66.35495465322127,4.22460558220021,36456.649479292035,6471.390492051957,3.214055802166686e7,1.110157234098763e7
0.0009399999,-1.1033239291392676,0.004396027030305795,70.50658101771155,4.837572969586316,45481.6003800808,8116.18424728189,4.721325904039255e7,1.4878351681920473e7
0.0009299999,-1.1027824075652446,0.004356711547869695,70.52968379052749,5.409908089279113,52710.143150271106,10869.394767885575,6.9012738604301e7,2.4790989638067804e7
0.0009199999,-1.1028987723262011,0.004553093722061324,76.31039382024984,5.871112149910684,61405.3348992007,11645.910434660815,8.45238788680355e7,2.5352032409381405e7
0.0009099999,-1.103910400153302,0.00445132415112397,74.40866312900238,5.633376480821496,56923.133838337555,10530.798932242571,7.143845771453388e7,2.112589626654286e7
0.0008999999,-1.1028862715063694,0.004315001600986522,68.51633185326375,5.077840937649674,47862.967679029294,10538.928616761674,6.10776399033467e7,2.577762665377525e7
0.0008899999,-1.105133890763515,0.0044559995135890615,71.8151293962301,5.163557539823292,51586.90571275351,8846.544245771649,5.934507587216025e7,1.5869393866789943e7
0.0008799999,-1.1060840352947074,0.00428088863174112,69.10935540177202,5.025464219194899,49394.84939313806,8798.077899612157,5.989151601259935e7,1.6514701198852627e7
0.0008699999,-1.1053356854255372,0.004207925732330228,65.25365155858024,4.774306979273071,44034.16560506228,8896.132587093942,5.308600921241771e7,1.9079708830894753e7
0.0008599999,-1.1037697420540344,0.004220744756790543,64.68344377656618,4.56756839230947,41726.92990700099,6880.553170114686,4.253908415645822e7,1.1374166367860626e7
0.0008499999,-1.0990238404043071,0.004391305637341506,69.72149167336933,4.978827751914606,46813.358088092195,8538.405281417556,5.288473351824344e7,1.5994364556409296e7
0.0008399999,-1.098572799673341,0.004459900451489606,71.48219687373424,5.270994744885403,49508.71274652599,9442.393313008559,6.104466885904656e7,1.7841292323911775e7
0.0008299999,-1.0944213355826773,0.004464159524969353,74.38978640600611,5.751757843645614,57690.01214269031,11763.204756075304,8.316477529488908e7,2.595432424852447e7
0.0008199999,-1.0993134203388573,0.004536441338173745,74.58005250681539,6.1159850234622954,62598.104456394976,14012.896551428272,1.0201902436451672e8,3.394722653286368e7
0.0008099999,-1.0929436281595994,0.004631004095227708,76.241152090919,5.501294248688396,54877.39060900142,10973.972146060267,7.113219775440648e7,2.328903426697556e7
0.0007999999,-1.0910385993825502,0.004891052607950164,85.91236768582058,6.959361013809586,76674.641122017,16565.417521868774,1.2733536171100174e8,4.160321621447014e7
0.0007899999,-1.0908619793588819,0.004760743022941548,82.50137091121647,7.130403820973762,75515.14717806777,18514.767661653623,1.3761656690818575e8,5.298471455218855e7
0.0007799999,-1.0948174363287775,0.004779956350709389,85.35400152182874,7.044274780699286,80093.16689993512,16880.75258969233,1.3211732857256038e8,4.314218792691345e7
0.0007699999,-1.088924860738565,0.004531588118941235,83.21409510388042,7.566494928015608,86877.60975197805,20367.296760210847,1.6663144346171868e8,5.9130495851365425e7
0.0007599999,-1.0851666882157043,0.004710394227524015,84.44529462184424,7.255910726264938,81797.14220970568,17818.641628976675,1.4075638475395674e8,4.7778966495472066e7
0.0007499999,-1.0845414560840523,0.004858832150821803,91.06632331293694,7.298620875097225,81703.99735695786,18008.675243025464,1.3347347933050032e8,5.046373507648213e7
0.0007399999,-1.082602260483954,0.004871150278243868,91.26160062722137,7.9834465740759555,91546.38283277307,25950.714111714493,1.8026597665202427e8,1.0102034657525188e8
0.0007299999,-1.0817155373372467,0.004777462843441428,88.63721256975501,7.633833063349545,86418.75677935958,23532.41533415296,1.6593070240898776e8,8.740048223666285e7
0.0007199999,-1.082683674374453,0.004824741089448227,87.8754005985759,7.732017807603863,87906.61801183078,24654.610665786742,1.7317951180699307e8,9.501394006495784e7
0.0007099999,-1.084518263184962,0.004934278123204225,91.24043954766893,7.461512840091691,85712.06211778337,21503.082276462053,1.527240037207184e8,7.498639530460913e7
0.0006999999,-1.084672306219649,0.004902670144727782,90.68095797284701,8.347468659961054,94733.31748610841,28277.519434266986,1.9939970294397286e8,1.1462619449513799e8
0.0006899999,-1.0834607597795318,0.004894952769994763,91.66029919845039,8.930079285576598,100316.43638741712,33365.552338422574,2.3544660705612758e8,1.4702110014661136e8
0.0006799999,-1.083336748924805,0.004879285414306184,89.79758649199307,8.702469008815152,95357.60230105325,31259.38587587281,2.2215275820660105e8,1.3308446563096768e8
0.0006699999,-1.0795973953315818,0.005228069480498883,96.99867708260471,8.566709530281216,102562.9827653671,27928.486336828675,2.0689156956891277e8,1.1194083576682383e8
0.0006599999,-1.0744154900046985,0.005222117716178793,97.58871904296694,9.381635625580438,112096.31622227395,33753.15691005506,2.6114608929159078e8,1.4538615891884413e8
0.0006499999,-1.0781674428620005,0.005177209842606192,101.25802650771847,9.835455417446466,117986.433159075,34834.62530878177,2.862282970332074e8,1.423207852626929e8
0.0006399999,-1.0773200618537195,0.005340266119881078,100.53927810590581,10.028206642383447,119639.70868026426,37840.334917426306,2.974253067437639e8,1.6400186739938492e8
0.0006299999,-1.0754723374195108,0.005425502816433795,102.84961810388324,10.269534970581773,126540.5863150402,38146.4035639597,3.1347266627749985e8,1.6295843793860605e8
0.0006199999,-1.0756297466390234,0.005592278770264539,109.91703380805528,10.705898093719755,139257.99123807932,37499.03994625322,3.3295776902449435e8,1.5309791488868052e8
0.0006099999,-1.0774581017272329,0.005511847875299072,103.16549898839922,11.04494662452106,134532.40368457537,44861.76535549415,3.7220668815523833e8,2.1555349533924323e8
0.0005999999,-1.0752482428142565,0.00531014657690393,98.91993966898906,10.010171550753286,119892.9846983358,35678.55389584397,2.876818648774508e8,1.540783470055112e8
0.0005899999,-1.0716526987270816,0.0052725650432826465,101.17710276964897,10.152058373905481,120276.22774754826,37950.454278355035,2.9545055638984334e8,1.715296728299454e8
0.0005799999,-1.0764075865036828,0.005523671029881238,104.03833474371405,10.094761176667799,124941.24004403489,35972.03842038206,2.89320043612332e8,1.5638815802458963e8
0.0005699999,-1.0748616157947473,0.005535455093226134,108.26626405588398,9.963974600759265,128447.18615495034,32212.775883616257,2.764730417319546e8,1.204873052358677e8
0.0005599999,-1.071986452493887,0.005532521590021887,107.84845629387897,10.41570262061911,132484.46082771907,34068.27236426623,3.025641258570637e8,1.2725272154338004e8
0.0005499999,-1.0699044470311412,0.0054844197712697745,107.6384619155739,10.760363549593247,139209.64918160214,35624.95587943116,3.316605140748095e8,1.3385030036556518e8
0.0005399999,-1.0719563173545517,0.005554166186565106,107.12263637954486,10.087948944790561,129486.36098566698,29394.674927202577,2.792566480912209e8,9.22730058375328e7
0.0005299999,-1.0658527393807804,0.005371861877908682,104.83674817902366,9.183758664526083,121207.16382854524,24601.356773422704,2.378984988196466e8,6.91515125190094e7
0.0005199999,-1.066691699641734,0.005497412418831386,108.43429354824151,10.141862882363801,136068.08871808724,31299.385390369043,3.0381560348369044e8,1.0252653683829424e8
0.0005099999,-1.0649951955085994,0.005607034118538948,111.63006064887519,10.349343247167534,138919.5029424441,30869.842796476885,2.9604769222709805e8,9.972533318825477e7
0.0004999999,-1.0641154874587797,0.005592320513617009,112.92843423558871,10.470103851199651,141128.91281619578,31949.283595459125,3.038149851075522e8,1.106330854554162e8
0.0004899999,-1.0616480183156543,0.005390311383803505,113.91303299721342,10.707440342221005,147830.59607810865,33208.898072565404,3.252696198865854e8,1.1305848153243655e8
0.0004799999,-1.0650655781152236,0.0054310650483103025,116.39362310746566,10.941908648011427,152373.01784621508,34148.35795582003,3.4240140003159875e8,1.1325571866974968e8
0.0004699999,-1.0649135844108901,0.005473244464015114,112.74778497846296,10.695774762102484,143433.01824064617,34631.39412869108,3.3526332482657003e8,1.2060027413866358e8
0.0004599999,-1.060248815862369,0.0055765048526671595,113.18225016476147,10.23015848492125,135503.4855297814,30315.825746238035,2.7852235792044795e8,9.63067134829255e7
0.0004499999,-1.0582356735104588,0.005700828897549947,122.45041754638868,10.402548098270545,144398.81446102896,30172.494845437202,2.854584260333142e8,8.972151754637818e7
0.0004399999,-1.0602230090925227,0.005577630873533121,125.03055685206206,11.313329858127217,158926.5698037399,35866.55083905642,3.520109755232171e8,1.2152031140795965e8
0.0004299999,-1.057737486272753,0.005666642013573705,127.13656298969781,11.042153332329049,156261.38702554742,32656.47437599401,3.16745122423725e8,1.0256407392466545e8
0.0004199999,-1.0537166093596584,0.005754861297592718,129.8153997321621,11.166008853942975,156999.5615687979,32492.156615869306,3.1739319401396394e8,9.956396174320054e7
0.0004099999,-1.0548193247003996,0.005787595682504905,130.5915285148705,11.599680582985629,164021.85163611366,36949.881823472584,3.576788644698989e8,1.3026804794989097e8
0.0003999999,-1.0511878388201226,0.005757005913113546,126.69275253352521,11.39812682696604,160242.68801196435,37170.91822515556,3.496850745111144e8,1.380979801074083e8
0.0003899999,-1.0510802907251016,0.005752795368003784,127.8080498009099,11.89319557455139,167974.19941255436,40974.975193814564,3.867072755613541e8,1.6021854448930505e8
0.0003799999,-1.0474961716850772,0.005881547599710477,127.55786171676596,11.968360727263263,166726.34076964,42455.37737103377,4.032266715209155e8,1.6748184660542157e8
0.0003699999,-1.0517505767473354,0.005833420277366239,131.41562623250715,14.106277234751746,203406.6779769196,56618.75559225896,5.915829381997164e8,2.521082175647923e8
0.0003599999,-1.049145954995156,0.005993752696878852,136.11258418537204,15.253595463461357,227569.68336850908,63684.44782255645,6.854941389154252e8,3.0309392744406515e8
0.0003499999,-1.0503796474327007,0.006000867945074941,134.95024381819883,15.463583343868827,235844.77659079735,63579.11797379852,7.175197594749459e8,2.893220963302226e8
0.0003399999,-1.055561718625171,0.006084102881177539,138.13264523357446,15.366405322981743,231559.5567535177,65877.02286264898,7.075582355699456e8,3.180856112440745e8
0.0003299999,-1.0518666696603067,0.005940493596772271,134.4231211357174,14.100535976326865,210658.2865742368,54481.91247674286,5.764543998618665e8,2.294069380078424e8
0.0003199999,-1.054456266294366,0.006063215071750845,142.4854123345648,14.81246842294135,226385.3598859716,56951.468858505265,6.259005160802184e8,2.3672638183060935e8
0.0003099999,-1.0507368450699983,0.0060782669412053104,142.46020697566064,15.284696804705542,232059.282489742,63473.05012589778,6.845950320363206e8,2.943654552360392e8
0.0002999999,-1.0480669747933888,0.006302275787948116,145.3130922765251,15.397072861210667,238110.70701143178,60684.012874095264,6.814152268974979e8,2.6118865043402067e8
0.0002899999,-1.0466061832162983,0.006242729482700411,147.8333655573237,15.916395679464442,254533.255630912,61796.24799222773,7.187534827033075e8,2.5964590936440304e8
0.0002799999,-1.04628013379961,0.00651034439331737,154.65515513052264,16.44790244609408,263366.88068379334,66262.79961178945,7.666713845939914e8,2.9134689456324184e8
0.0002699999,-1.044594550170884,0.006697796753478827,157.5850498563544,19.16819963245197,301694.26246681204,93192.59033590098,1.0812505980937107e9,4.9338232775568444e8
0.0002599999,-1.044242812043584,0.006644626499048726,156.74596000613272,20.130332657276192,328383.18473590206,102348.13775697097,1.2361123410163157e9,5.76057382256124e8
0.0002499999,-1.0415706971947913,0.0066181538219044584,158.53689851384232,20.238945875465394,328094.188419139,102889.20033988322,1.2316902807295077e9,5.864712732464937e8
0.0002399999,-1.043151482572446,0.006668697616888355,162.16148394357006,21.54277490442289,359852.4571242851,117940.21658008966,1.4272545327758722e9,7.337189719856399e8
0.0002299999,-1.0396280226994459,0.006703615974996739,160.43448763701142,21.54276315887703,344364.0569052918,124548.85745677454,1.387895227389071e9,8.433136264911246e8
0.0002199999,-1.0387021983641844,0.006737576771508455,159.86554095948878,22.602298187480255,356338.3335338265,138066.81888630812,1.543214353646203e9,9.799470614129727e8
0.0002099999,-1.038202612016959,0.006975130187201412,165.3603322797889,23.252578595266616,379554.45832139655,145539.36027502627,1.6746032996651235e9,1.052237562959445e9
0.0001999999,-1.0354102221641037,0.007055075941885445,168.60197158493355,23.10323565432968,382837.2798768524,142836.16300657688,1.6597407698509603e9,1.0197373812167839e9
0.0001899999,-1.0294458294424096,0.007231875175017857,176.26050468472292,24.707415251170147,423231.3311410169,153384.77307592166,1.9052426408648381e9,1.089136452059149e9
0.0001799999,-1.0227961762602813,0.007418407242562462,188.40829308567882,26.359869112064807,477866.1660364033,158492.47384154267,2.163501854649926e9,1.086127760750192e9
0.0001699999,-1.019366589123769,0.007818997230896088,198.40133121140096,26.436426150665515,496787.19427962886,149153.4779070519,2.1119816819389489e9,9.76238751926277e8
0.0001599999,-1.0125500922127868,0.007808497660772647,209.75288373368429,27.514632208900426,546166.0072134831,154173.54028458276,2.3474569084404044e9,9.789344684473561e8
0.0001499999,-1.0126673905864285,0.008148281319706024,222.10075384175627,29.59083128250309,612381.6395872023,170825.64422813983,2.725695138868928e9,1.109165381753391e9
0.0001399999,-1.008716179376937,0.00824152311516659,231.0116616642525,29.39672278403506,624330.4366615574,161168.52219336727,2.6867184119841485e9,9.726963805583186e8
0.0001299999,-1.0008252242795566,0.008173167382520842,242.61514248022027,29.888939561430647,655183.0432188023,158513.0176536644,2.7602877718114963e9,8.953881146865642e8
0.0001199999,-1.0000293095967434,0.00828408535105353,244.44813569850194,30.649158263354018,670973.2190774189,174260.64497020913,2.983775342696013e9,1.0724233149280066e9
0.0001099999,-0.999818321801494,0.008279092702442691,242.77795332345778,30.03122286586284,660090.7101446445,169952.21027222407,2.9095351580248137e9,1.0463219512007756e9
9.99999e-5,-0.9999081940454374,0.008359729414991041,250.15432362233832,31.082336275674358,703337.2939845955,167124.17090717127,3.0738389706771746e9,9.423851854821038e8
8.99999e-5,-0.9998222301778696,0.008246564765783811,248.43934445650774,30.29661147368518,683026.2467143529,162807.33565717135,2.907209372826494e9,9.306526893117334e8
7.99999e-5,-0.993486389028984,0.008521904322125308,261.97655354416014,31.932218492285912,734945.4664027076,176586.47769299042,3.232363375806207e9,1.0287862475628029e9
6.99999e-5,-0.99651216476446,0.008417061306506199,262.7549415472504,30.828134229727496,722445.1518833939,172989.99671393316,3.0652203008351874e9,1.0710382772281419e9
5.99999e-5,-0.9918936586668103,0.008590346482429847,272.31460270954676,31.754921577747353,754293.8038811111,179551.7054369365,3.230123491159669e9,1.081385257869333e9
4.99999e-5,-0.9883844700771699,0.008646574601141514,271.6913583859657,30.539126008035574,721475.1281841699,168538.78541074123,2.96897767115876e9,1.0119140342360469e9
3.99999e-5,-0.9844726585178887,0.00879468784537759,270.34682963045185,29.712309474658426,692116.3313762083,156621.81218861823,2.7052662216947513e9,9.104577960595632e8
2.9999901e-5,-0.982809166210402,0.008669586894118534,265.95361263816613,30.20257943286097,683844.8948323869,163851.32254552486,2.7971242788251247e9,9.546288443413422e8
1.9999901e-5,-0.980383605851141,0.008803101688441211,270.57139440311124,29.785274616500136,688614.2082543585,156978.59827714242,2.717151557629213e9,8.736472669094319e8
9.999901e-6,-0.9767744085448962,0.00902839223074629,277.94226290340924,30.3892568587867,708492.3437341222,159418.7260633477,2.76004884102863e9,8.966978325412334e8
-9.913492e-11,-0.973641632476465,0.008855514074895172,279.2342161190951,30.566312239665052,727791.8528315336,159975.8036752393,2.86026469649424e9,8.86455285350489e8
-1.0000099e-5,-0.97659695279432,0.009227347226080837,294.0182235226206,32.7476247436393,812653.6278068579,176445.10963223502,3.3559788096721067e9,9.957070864873939e8
-2.00001e-5,-0.9748904779149945,0.009252907447822725,298.7783386705503,34.01551917751288,837267.6084706202,191182.7201673922,3.551942519322566e9,1.141534971580252e9
-3.00001e-5,-0.9759286210637554,0.009481742327445452,305.49133936911016,35.49058329765848,871960.5570979622,203605.0012546221,3.8184661336654954e9,1.216989673077151e9
-4.00001e-5,-0.9720328357144453,0.009632659947834356,314.77234030259694,36.83098886509913,944240.7240080994,216453.51588109302,4.2144122396497345e9,1.3224017137130392e9
-5.00001e-5,-0.9692542226049207,0.00951997118014942,314.2807834390284,36.50216772346842,926811.765504406,210684.0742199793,4.1161854479791493e9,1.2547228060096803e9
-6.00001e-5,-0.9650385317020608,0.009720087655703289,325.41866364351887,36.959795080621575,960766.7170821761,216871.30654786396,4.273744828736088e9,1.329223323736584e9
-7.00001e-5,-0.9660984197187171,0.009979940183907528,346.1262541600687,39.32637851037995,1.083014948608171e6,231859.31015966082,4.900672407846121e9,1.433234234205735e9
-8.00001e-5,-0.9628743137693128,0.009943269189151517,346.3095239649769,39.44010244409942,1.0880512281367544e6,234053.24087077085,4.943054670390252e9,1.4570101029088597e9
-9.0000096e-5,-0.9614009823628992,0.009908214956686867,353.0856968522829,38.67059519998571,1.09850499264374e6,216339.53460304355,4.767456018480288e9,1.259315766991819e9
-0.0001000001,-0.9533813824234353,0.010033666111695292,363.7087983484614,38.11907348905699,1.084453446802222e6,213298.75484204254,4.566555155982399e9,1.249436114446645e9
-0.000110000095,-0.9499968120265977,0.01002724675017216,365.96434856174193,40.32122319810449,1.1360971673095718e6,241356.04128442382,5.161926932170055e9,1.5023977841127858e9
-0.0001200001,-0.9511574045896523,0.010019200012896039,367.5642076436405,40.20920107788401,1.1415087996163152e6,239884.50572715883,5.165551665283856e9,1.4955128792097683e9
-0.0001300001,-0.9477999723700188,0.009993916446915168,373.2770484570445,40.411646607699915,1.160816012484267e6,239012.308860609,5.196896875941492e9,1.4757124759793134e9
-0.0001400001,-0.9431916178624377,0.01008459485719472,381.17070445083715,40.39935936780223,1.1938327488603774e6,234264.24395511555,5.267409139982825e9,1.4172867998063982e9
-0.0001500001,-0.9398030029577358,0.010028911455605811,387.41515239852583,41.00944681378389,1.2222795896178402e6,243300.9408042012,5.435302146263051e9,1.530210790355574e9
-0.0001600001,-0.9381644494281126,0.010226713707261588,392.4287868707286,40.89249961519678,1.2218676924715473e6,236195.69898808323,5.283458652711022e9,1.452508099387505e9
-0.0001700001,-0.9463681443885146,0.010230114951181882,396.3098980697604,41.023429732518984,1.2209086438413623e6,235203.00458243577,5.24475392228502e9,1.4249175890485287e9
-0.0001800001,-0.9415601904623859,0.01016900075053417,388.87334828211795,39.89347416045642,1.186910788365885e6,222382.13925256315,4.925923961272106e9,1.3120493132754214e9
-0.0001900001,-0.9395392658614036,0.010128597940221732,388.1556846044243,39.70605790734424,1.1754921954115317e6,217140.67741769762,4.796003767300623e9,1.2450336589815886e9
-0.0002000001,-0.9389402033925186,0.010146974341998021,392.1449760744544,39.99662203310717,1.1997587524907934e6,214164.4572204841,4.858871536418034e9,1.1934819996396022e9
-0.0002100001,-0.9372517841958561,0.010215586829724808,396.5423317888886,41.21351073344132,1.2365972009102234e6,223519.0456064486,5.14044924672731e9,1.2414427958691044e9
-0.0002200001,-0.9336546571530622,0.010567509251475279,420.9320225562008,44.0340105824361,1.363300325505445e6,247117.9749886,5.839914494367948e9,1.4305293956925187e9
-0.00023000009,-0.9338367592742504,0.010671285339423891,429.13310584523026,44.3995373359006,1.4055121066480128e6,246057.66249143615,6.019621729745535e9,1.3862376581158283e9
-0.0002400001,-0.9279454061315353,0.010779903730974327,438.0801944433847,45.55936368093947,1.469818415764473e6,254466.1064238904,6.363903442299473e9,1.4490966328290043e9
-0.0002500001,-0.9260203337136941,0.01087015025217513,448.9078900482707,46.29852066267876,1.519719130537838e6,258261.2810432741,6.583755909502123e9,1.4583390656275415e9
-0.0002600001,-0.9320601297463508,0.011015331788236332,457.1627871939668,47.79280036332956,1.5783440675286315e6,269814.99203957996,6.901617461598967e9,1.5453067308703723e9
-0.0002700001,-0.9295244894211797,0.010950735970482526,454.7368129365452,47.80967440357709,1.5621558685031752e6,272741.6526124606,6.893789716761258e9,1.5806667530239985e9
-0.0002800001,-0.926171049556143,0.01077619583319235,448.92575906444125,46.42324607126468,1.518563166516263e6,255534.20784123617,6.587236182620761e9,1.3961852438504398e9
-0.0002900001,-0.9204838746982417,0.011178827286206125,475.0270480004461,48.50220268946879,1.6531781464374973e6,272335.6926413545,7.36582463563127e9,1.4983179316510096e9
-0.0003000001,-0.9117867064915017,0.01112693741416522,474.5971608494791,48.06221796095482,1.6348754666354584e6,269183.10598618054,7.227088064980107e9,1.4892181319628808e9
-0.0003100001,-0.9119081276720158,0.011199067191393922,491.69602925182886,48.81995365808086,1.7065708193900874e6,270309.6380138083,7.522405117347677e9,1.4570203333711011e9
-0.0003200001,-0.9083964570053613,0.011344375259105784,507.75672709650206,50.55974152360496,1.7885182384965352e6,293211.815874253,8.144421163206333e9,1.652793481691767e9
-0.0003300001,-0.9055563461757791,0.011447857367890004,524.6967687522352,51.90122915210506,1.8960095518942592e6,302831.4595585771,8.66745263001048e9,1.7099590545082564e9
-0.0003400001,-0.9001987368489046,0.011567615093453911,536.2792677476193,52.42933719748373,1.9403237976996852e6,304428.2892713776,8.82716451153803e9,1.7060716544404361e9
-0.0003500001,-0.8934809837667415,0.011782045308719765,533.9434688282581,51.93449045901807,1.9135665242722325e6,294357.7256886052,8.567943680200144e9,1.6060669124029956e9
-0.0003600001,-0.8916648739929237,0.011634594908910488,532.0214309157241,51.75216338107421,1.9078200774836498e6,291543.7124855019,8.509234191231663e9,1.5844675837002006e9
-0.0003700001,-0.885760385158152,0.011863475201917233,553.476417347374,52.706042661689814,1.9960348418955493e6,299315.19696106296,8.863115826949947e9,1.6355625703682783e9
-0.0003800001,-0.8824623332807793,0.011794669070681317,553.4236874022545,52.76403791714187,1.9835314361059892e6,294264.5422741164,8.751189325503534e9,1.545743878701906e9
-0.0003900001,-0.8803649942054338,0.011953363041343352,565.0855873740938,53.675777522706774,2.0385425642005275e6,300569.3016265114,9.040441043823957e9,1.5715602821549745e9
-0.0004000001,-0.8779545238292578,0.012205889431619245,588.8528260752253,56.829901253014874,2.205914037164162e6,325148.9300293331,1.0153075318409815e10,1.7105471049721262e9
-0.0004100001,-0.8697904572188875,0.012402065949718311,606.3482143261665,57.90316829500289,2.2547917223517695e6,335911.6489648352,1.0404971596912605e10,1.8111316494371197e9
-0.00042000008,-0.8614112717709825,0.012458478549637641,626.1731118337105,58.098433405302345,2.2832667275762744e6,333281.8608630635,1.0300456100124277e10,1.7666578405722022e9
-0.0004300001,-0.8599453419001447,0.012590645372779914,630.5298031135713,57.83644122889129,2.3184133834592164e6,330705.3599457341,1.0356315235494543e10,1.7370042731950765e9
-0.0004400001,-0.85845151374834,0.0126895627478901,634.4308623126572,58.066768649804565,2.310250977976236e6,330528.59382256394,1.0258400126886847e10,1.7417711553816752e9
-0.0004500001,-0.8557879769361972,0.012968669441856926,648.9656841177904,58.38531306407368,2.3460334059352465e6,323186.89765909564,1.0162102478141176e10,1.6318881354340308e9
-0.0004600001,-0.8525153668715819,0.013148945433230393,659.1888392222085,57.73672118430728,2.36401800255565e6,318114.8927360306,1.0082371597428808e10,1.6070763038094466e9
-0.0004700001,-0.8517787166013789,0.013330011364156166,676.2980251961391,58.08185096134579,2.4146301882023546e6,315074.62606147974,1.0080836712229778e10,1.5555799653152356e9
-0.0004800001,-0.8467147557645465,0.013498537143092184,700.9615047862314,60.50576793285469,2.568924407054844e6,332211.82116524014,1.0918988767148252e10,1.6505718738235264e9
-0.0004900001,-0.8452836351546432,0.013504113702104182,704.9125149959589,60.981361502474584,2.622291372655226e6,327784.68190056656,1.1074558964420933e10,1.5665470936956897e9
-0.0005000001,-0.845289960408686,0.013648990385164437,718.1980100585206,62.66962509593404,2.7349016588468202e6,343512.0284176154,1.1814254887316086e10,1.6779229862415593e9
-0.0005100001,-0.8375135928427282,0.013756265184994704,736.0170113106767,63.19573229820107,2.7863632758751977e6,343993.57529721444,1.1893406257841642e10,1.6581107490437448e9
-0.0005200001,-0.8332618459295942,0.013932430270627875,745.1263002954914,62.65268009488134,2.761608518391307e6,339983.71212778887,1.1536450031310574e10,1.620047356923125e9
-0.0005300001,-0.8379462806861061,0.013983880753653673,749.5077463032131,62.18641243332673,2.7694454662590027e6,331985.1104573257,1.1368905851993162e10,1.5517846628523939e9
-0.0005400001,-0.8325109015131601,0.01409499754003755,763.553822980248,61.753057410587964,2.803134739508119e6,324427.0691622328,1.1224115740680273e10,1.4681030463306854e9
-0.0005500001,-0.8250736422259832,0.014360549848081838,778.492793975985,62.72579748881341,2.8815767657129336e6,330082.17456561234,1.1533756444896406e10,1.523743154482125e9
-0.0005600001,-0.8230249940714788,0.014227445888627482,786.035983478621,62.73038643403261,2.8763322941816375e6,325090.2299080487,1.1269496634229286e10,1.4661007023686283e9
-0.0005700001,-0.8157174244282241,0.014342830304486565,805.4807138167058,63.816962981553004,2.970938738138112e6,334689.7199567855,1.1584811953803276e10,1.5169468750164375e9
-0.0005800001,-0.8055801153564955,0.0146042269134662,825.7529806717894,64.7544062723106,3.052699313184505e6,337671.6840871616,1.191624774094157e10,1.5163845480286584e9
-0.00059000007,-0.801357309933882,0.014714871833667037,837.9686314235835,65.53149383598151,3.14452412512047e6,333071.06200075295,1.215933448383382e10,1.4177112736336215e9
-0.0006000001,-0.7980935451566975,0.014680727580557927,844.5637263339954,66.74678732480933,3.2135586088364283e6,346592.86887066526,1.271909710264888e10,1.513032366630822e9
-0.0006100001,-0.7942029616957678,0.015020876194375223,875.1707378858843,67.14208239791375,3.2925492946789814e6,335449.43281363096,1.2529878523411852e10,1.3844615576955314e9
-0.0006200001,-0.7868001166819023,0.014947158635989196,874.7041295959008,66.30715346750183,3.2308937378906957e6,323392.69444337435,1.2056425285081684e10,1.2777683948085713e9
-0.0006300001,-0.7786441082095918,0.015087590576937437,890.6922136438808,66.8952564213339,3.317738171857439e6,325078.78554161405,1.2236577675610743e10,1.2657469074044778e9
-0.0006400001,-0.7710466171339434,0.015182718427762731,910.373303035102,67.81887087639689,3.388293643290425e6,326284.5933074942,1.236879287416994e10,1.2626198515634995e9
-0.0006500001,-0.7683675065878606,0.015271078300606434,925.710412333787,68.75428588823358,3.466505768199e6,331957.59435280383,1.2698793628164993e10,1.2843968358172843e9
-0.0006600001,-0.7632085801005208,0.015275002731500627,932.7662451604828,68.0717324778779,3.4682781409843904e6,321718.45391220745,1.2429592456296713e10,1.2198895596408582e9
-0.0006700001,-0.7605058915749976,0.015445887111549364,961.1400168874821,69.81243913928846,3.59063442808566e6,332680.56250305014,1.293435353404174e10,1.2535141043954542e9
-0.0006800001,-0.7535302398692462,0.01568219905457344,982.3140395601333,71.70153127393591,3.7326024812538167e6,346688.83931498154,1.366556744615215e10,1.299758693886672e9
-0.0006900001,-0.7479897164043448,0.015912553672574405,996.8786234960525,71.65970062594802,3.761732286047355e6,341439.7317320923,1.3503002686964422e10,1.2552539565745833e9
-0.0007000001,-0.743998513647131,0.016038815435093147,1018.9870019929381,73.12692670561755,3.90408475030725e6,347292.91174419655,1.408586095822689e10,1.2627266106503398e9
-0.0007100001,-0.7359835361557007,0.016256743042273192,1053.7490429237641,74.51473480020029,4.0275780521213915e6,351625.63545784965,1.4262428206777996e10,1.2449573210260868e9
-0.00072000007,-0.7352114860648595,0.016555782178222064,1097.658160015717,77.44648930167192,4.30143445982198e6,369985.77989327756,1.5420484307105528e10,1.3109362167828853e9
-0.0007300001,-0.7260778045118108,0.016603364726680503,1103.5495259884308,75.9824463134619,4.256939166967236e6,354632.78647293075,1.4922621010716234e10,1.193665726836336e9
-0.0007400001,-0.7192435886176307,0.016733297423618114,1129.3076644623115,77.0585933978333,4.371568186421172e6,356602.2719046714,1.5111962757025309e10,1.1764125923053775e9
-0.0007500001,-0.716563792989504,0.01686639382861936,1138.547279507834,76.26509534373858,4.3392550657473635e6,346092.5584274485,1.438867746961423e10,1.1707950370629754e9
-0.0007600001,-0.7139060296970327,0.017166284697355195,1163.289487634585,78.61974428894422,4.497231456442742e6,355784.90114597575,1.4962009270492682e10,1.2027964945714056e9
-0.0007700001,-0.707548642234864,0.01719210538703033,1176.0382320246924,77.06481116144022,4.438496833529293e6,335455.66994016076,1.3937962598467827e10,1.1255615892104766e9
-0.0007800001,-0.7042083986527486,0.017316186905578537,1195.668972451724,78.45516766485038,4.51152756052625e6,343666.86268892966,1.4104888079187353e10,1.154054325083244e9
-0.0007900001,-0.6977956985084954,0.017374734311902288,1200.659595992818,78.09944605470811,4.470029836879374e6,336717.1894277454,1.3513455917826403e10,1.1151035370096745e9
-0.0008000001,-0.6902820111999262,0.0174703405037192,1215.879668583609,77.97908785182551,4.4702282670198195e6,333520.00145253836,1.3116634807066048e10,1.1114472031718392e9
-0.0008100001,-0.6860902724251522,0.017607812511656204,1232.2532636870874,77.69079245487679,4.51290362319325e6,332274.8471339844,1.3027227973400778e10,1.1444249238393745e9
-0.0008200001,-0.6793101284390881,0.017677153253885847,1238.1458562736873,76.63967987984604,4.446927528361987e6,320525.5943989974,1.227328661029213e10,1.1211363798049693e9
-0.0008300001,-0.6719788778763335,0.017904407990127966,1255.0807937221798,77.93456093465848,4.539053260409973e6,317679.854372307,1.2297672239214006e10,1.0984857341420581e9
-0.0008400001,-0.6649572786844873,0.0178517248710562,1250.9206794427082,77.82991979066175,4.480818722791718e6,315145.1119559856,1.1983306164424726e10,1.086369328133027e9
-0.00085000007,-0.6560490767558418,0.017984540534461343,1272.884327307538,77.6498520853473,4.50118903780141e6,304818.2344971812,1.1468664033787058e10,1.0555438726407032e9
-0.0008600001,-0.6497206245100183,0.018260572930548193,1307.386344323627,79.7258731602684,4.6510975558398105e6,317092.7792167456,1.1695920726895336e10,1.1356978779282053e9
-0.0008700001,-0.638092075507403,0.0184465167616956,1331.1304177283316,78.10292261197179,4.552306985693602e6,304035.59029572306,1.0453944219146696e10,1.157093189285019e9
-0.0008800001,-0.6293529455640184,0.01841590840948855,1330.0119018805378,77.606888982643,4.5401570909861075e6,296324.389707884,1.0300535107809496e10,1.1250755301592407e9
-0.0008900001,-0.6183832310341281,0.018706135358393987,1361.9692256270866,76.8240760160221,4.572078771248457e6,289000.11262887716,9.687413034276466e9,1.1780873883154938e9
-0.0009000001,-0.6127651141029121,0.018868340470010254,1379.6842984656,77.67181619986444,4.644454465790151e6,292322.7401641857,9.745625396925251e9,1.2051142806543126e9
-0.0009100001,-0.6007576457421423,0.018853036392202333,1397.9555649481465,77.44655982048454,4.680179021564683e6,287558.2066043881,9.432826767669928e9,1.227891009221996e9
-0.0009200001,-0.5944933602556175,0.01893699568451913,1403.7968921873849,78.03071277074777,4.671983610663953e6,286739.31950001186,9.175731618886692e9,1.2057133555163407e9
-0.0009300001,-0.5868533144076908,0.019383463916460494,1445.5392082492624,78.94122278101632,4.842361406817747e6,290788.9792507151,9.331154948302677e9,1.2550495827266686e9
-0.0009400001,-0.5831516029483176,0.019302158582650324,1455.3568060994085,78.11922520794909,4.790588845941602e6,282863.94046815514,8.720036986555157e9,1.2738618013979535e9
-0.0009500001,-0.5711337218169543,0.019308243615047235,1470.303760796183,77.26751217126017,4.739978815172582e6,275548.1191968321,7.813349242071693e9,1.3013638295216334e9
-0.0009600001,-0.5621671485521722,0.01962522178451134,1505.112870926806,78.05610569422198,4.819249417580069e6,273198.24308693176,7.541751480418618e9,1.3698886118795493e9
-0.0009700001,-0.5520047033310088,0.019806888950946348,1539.3193840562417,77.97997350254118,4.8478652357125105e6,276454.5205613405,7.078036294604417e9,1.4165388597588959e9
-0.0009800001,-0.5416891336002138,0.01990613290802058,1568.2474278360928,77.72745748244742,4.876545898533966e6,277438.5597811175,6.412343099152285e9,1.4877182990446897e9
-0.0009900001,-0.5386006045301572,0.019918722594242762,1585.230273731271,77.19409691282574,4.8874042332489025e6,272019.74464974843,6.015541109284628e9,1.5048178769668617e9
-0.001,-0.5333886037730201,0.019976814618599497,1605.035408806495,75.93647976390254,4.888538111832708e6,264311.03112773254,5.264787875062917e9,1.564893684654186e9
-0.0010100001,-0.5195766777013245,0.020143965235555075,1634.0810147142445,75.90458716959381,4.86051155333932e6,261530.63283163478,4.3680149112517e9,1.5881712361663184e9
-0.0010200001,-0.5085727814191082,0.02008525919738463,1635.622920820298,74.82042107211133,4.769624968310174e6,252071.9944951832,3.568617898993469e9,1.5966158779711597e9
-0.00103,-0.49861986022311433,0.020383192287950283,1665.1707552187993,75.23261615013423,4.837395102872887e6,251071.2356179099,3.1482450812539506e9,1.6483945878105938e9
-0.0010400001,-0.4866435132221807,0.020557186823297786,1694.718489364007,75.28823396213906,4.873436045615429e6,244580.9608804403,2.3847617001386895e9,1.716017504351095e9
-0.0010500001,-0.4776851679305365,0.02083972698038603,1752.9586172452687,76.22105283165195,5.019271501171869e6,248205.38769586672,1.5904631910945296e9,1.8500871361019974e9
-0.00106,-0.4701122514338651,0.02098874476936539,1787.0926613665524,76.6148997920142,5.046408080737045e6,248129.49568745436,8.911820538276871e8,1.912042921248609e9
-0.0010700001,-0.46433334019788297,0.021380103897910435,1816.2714190590968,75.9780503691695,5.06881865966433e6,238962.27870920475,-5.200033607560634e6,2.001735345116355e9
-0.0010800001,-0.4493946604038398,0.021559600042541854,1860.648087555479,77.28769030803667,5.151406303073675e6,244084.91031685082,-6.651183169057937e8,2.092652943128192e9
-0.0010900002,-0.43922605911506496,0.02169910647346392,1879.181209046831,76.9369750876579,5.1672930393251e6,238277.52517060132,-1.2149166170059302e9,2.1387284715278902e9
-0.0011000001,-0.42977754452801337,0.021873432212355964,1917.3864705965282,77.24853190964245,5.173791199066547e6,238406.02228483808,-2.296640941833083e9,2.223515716278137e9
-0.0011100001,-0.41074713683846603,0.022003038233093974,1955.5226655821705,76.94270918226287,5.159859893234517e6,236160.24680738803,-3.6398553698757114e9,2.28165393669e9
-0.0011200001,-0.39776179846526716,0.022027010546464297,1978.1031743631074,74.895719012669,5.024635596585249e6,232094.39994692765,-5.123775974562993e9,2.291452270278742e9
-0.0011300001,-0.38598245240125467,0.022227423787059396,2003.0409713241872,75.32807891252435,4.998441600576545e6,228882.6827185016,-6.177592909343578e9,2.3639184157893286e9
-0.0011400001,-0.37594400053724014,0.022330688971629875,2012.369822132815,73.45292278470718,4.913769264768612e6,225267.3464066643,-6.945153354877952e9,2.367029450058656e9
-0.0011500001,-0.36652629631082434,0.022648862892377636,2044.4226991528956,74.6765127632414,5.022287171390906e6,228167.40875306597,-7.4047492032824745e9,2.4551419357892976e9
-0.0011600001,-0.35913705633739323,0.022724748914110676,2063.2773261931784,74.09463060537387,4.895568820021382e6,232163.88643766916,-8.41936735218327e9,2.4445876042960978e9
-0.0011700001,-0.3483878612232921,0.022772674159478177,2096.2215524747007,73.68774109134763,4.858412765217826e6,236031.2148170471,-9.422736207367258e9,2.492709097195954e9
-0.0011800001,-0.3364963620228153,0.022841013007288028,2098.8278459449816,72.32492025416038,4.798044662507245e6,232727.47169672872,-1.006741758145018e10,2.496423324141496e9
-0.0011900001,-0.3260232195394725,0.022811059734509018,2087.4793148176745,71.10883991135718,4.672022926875339e6,228720.52152378717,-1.049526985274239e10,2.4509946318005605e9
-0.0012,-0.3145752660921761,0.022895854832092707,2099.1049924082904,69.71211098965166,4.589500972921026e6,233432.99912213322,-1.1419380737523464e10,2.4455166769100475e9
-0.0012100001,-0.30352477313063203,0.023091640572836206,2119.0548301515205,69.55419338621395,4.497622735121759e6,237025.28346297436,-1.2335807621830906e10,2.439909552733323e9
-0.0012200001,-0.2917374883613968,0.023311329105162166,2171.0205771543883,69.00446299430729,4.415014449171067e6,241451.13151595948,-1.4096209278738623e10,2.5008062400413346e9
-0.00123,-0.2839805552841045,0.023635305269968588,2195.9399896208097,67.37314024087938,4.309143271772169e6,249194.0091938636,-1.546094471751698e10,2.505574091689856e9
-0.0012400001,-0.26803383230696115,0.02369178762447943,2210.166650224191,66.14202365968839,4.187137133606519e6,254007.9562297856,-1.652816355452298e10,2.4862132163158646e9
-0.0012500001,-0.2593832349796864,0.024033263642910845,2242.779692050254,66.5662850114664,4.1681458143858067e6,266705.2040389033,-1.7657123864504368e10,2.538868708436317e9
-0.00126,-0.24729560961839825,0.024097724532184665,2245.4954567220834,65.27743962979413,4.0674583361157025e6,268090.00702971785,-1.83355595484847e10,2.5132893743376455e9
-0.0012700001,-0.23736659731705104,0.0243568807747772,2271.3259382517267,64.66837044589614,3.9787926652989644e6,272453.60861931834,-1.9490352486658806e10,2.540051611547893e9
-0.0012800001,-0.21962669192453077,0.02467714455850934,2309.2423192947676,63.68874028517913,3.8663588566990783e6,291799.92432879936,-2.085800439949886e10,2.5236936262791433e9
-0.00129,-0.20639376156046893,0.024866522073747597,2340.332739930275,63.4615437974671,3.7965614606667655e6,297838.9272587828,-2.2407709738331688e10,2.5567330864718194e9
-0.0013000001,-0.19556396768658504,0.024963482157022567,2355.74547335384,62.29835841978973,3.657343051872231e6,304210.0792427873,-2.352481125958408e10,2.5337483841922665e9
-0.0013100001,-0.1860910277909897,0.02545733562378134,2414.922950177856,61.740523314257764,3.6757990108371074e6,317807.21544335206,-2.5357815550145695e10,2.5994152719651475e9
-0.00132,-0.17351775310043285,0.025600548415412885,2434.0391724522174,61.604648305511326,3.564989110857388e6,325194.95147067274,-2.6332521206255062e10,2.5942990827719173e9
-0.0013300001,-0.16228770792567582,0.025983937285443917,2476.5469349357036,61.07128857869905,3.463727160771967e6,338129.12766505475,-2.7906291501379417e10,2.6385961685681405e9
-0.0013400001,-0.1514333373743871,0.026164034045617023,2501.680551711462,61.35658965040297,3.262805924389973e6,344048.8853386387,-2.907338393945679e10,2.607634630299794e9
-0.0013500002,-0.13931197401803894,0.02611396106832369,2511.9229349130396,60.93744434837734,3.072068193851506e6,349536.1308291612,-2.9924143409066555e10,2.5720953880568776e9
-0.0013600001,-0.12662601390980568,0.02608484085148104,2516.2443502343644,59.96931337609507,2.876099676853209e6,351019.39379905566,-3.0838183125933796e10,2.512767489135181e9
-0.0013700001,-0.11067198722695899,0.026215823952821838,2540.1677596231057,59.628369960758356,2.7168014098848146e6,358352.0076748606,-3.18130267844274e10,2.507825981035717e9
-0.0013800001,-0.09667589070748764,0.026400029848530068,2566.754641681189,59.546014206842464,2.5317741615567943e6,371739.7728271584,-3.3227283761468983e10,2.507727422323626e9
-0.0013900001,-0.08282764804274477,0.026649938618298608,2587.8790633072713,59.321744908032954,2.4347259831600627e6,378878.2600603111,-3.423263423628786e10,2.4973550358846173e9
-0.0014000001,-0.069270562918802,0.02678567161887143,2627.2967591916754,59.31205114677826,2.257327971744305e6,389321.54112476483,-3.571921298068478e10,2.5065240542401075e9
-0.0014100001,-0.055901700054055314,0.026961711940627346,2635.683594024046,58.99858904758753,2.0719672496427654e6,394686.36848490674,-3.634469654908318e10,2.473425840892566e9
-0.0014200001,-0.04289974619581326,0.027009542550569903,2635.307701830818,58.888196910768364,2.0058704974972035e6,394390.0228979568,-3.6604345029038185e10,2.469043925803702e9
-0.0014300001,-0.03330913534655487,0.026946898243915073,2639.9972810172485,58.199915641823964,1.8646945027436975e6,400366.9079319372,-3.72245026625241e10,2.4319032088981385e9
-0.0014400001,-0.018358489163969816,0.027113567575859244,2661.5995365402046,58.034936127763,1.7554999888124487e6,411585.86548164545,-3.817684505498641e10,2.4190119780104594e9
-0.0014500001,-0.0017976133236843812,0.027252029107440477,2677.5485952735403,56.98274412565349,1.5202423605217629e6,421044.07412683556,-3.917290433731457e10,2.358685631918036e9
-0.00146,0.010707420391488361,0.027403182040360782,2702.494111285302,57.88149661025118,1.285800868045859e6,430467.10140080843,-4.0055896230450584e10,2.3571333380701275e9
-0.0014700001,0.029815836693846527,0.027448397572594273,2693.213124545502,56.57740927548157,1.0265017584683071e6,428029.8441564,-4.0071268615254585e10,2.2630437055988846e9
-0.0014800001,0.04488957169250063,0.027463235160734466,2695.0179421706885,56.17754149883373,861447.2341845243,431114.07468691387,-4.02119109912954e10,2.219290853109941e9
-0.00149,0.06166641014242428,0.02750252351228027,2692.597859880382,55.92072135632094,601746.0274480424,432915.3336680641,-4.031761101093694e10,2.19203377297999e9
-0.0015000001,0.07324742627662265,0.027549200075834796,2701.5057276555185,55.48257207329481,410813.2361186292,437366.0306196087,-4.071976151706773e10,2.168963108611624e9
-0.0015100001,0.0873516382574686,0.027625613853132218,2701.512088666263,55.71659955286319,193410.41833010904,438315.20463188103,-4.093006231098544e10,2.180868139034905e9
-0.00152,0.09910095271103178,0.02769562818711599,2705.6265681470677,53.90011565403698,28663.33547510522,442499.6897645634,-4.136531002192264e10,2.1198170824965737e9
-0.0015300001,0.11644186895522732,0.027790753205118184,2696.9150933474584,53.88853087202802,-198271.95750934095,442197.91307910526,-4.109756939567261e10,2.09626372565429e9
-0.0015400001,0.12348033157060419,0.027889719160680126,2728.7939645185415,54.34061760607074,-390069.13984554517,451738.883897678,-4.216020361006205e10,2.1375098164867551e9
-0.00155,0.13930668901992702,0.027817829407466268,2728.89212238121,54.50162558422066,-640228.8306525721,449673.5232984506,-4.2146352508016846e10,2.1556794571320953e9
-0.0015600001,0.15691112569546664,0.027628007840387343,2703.3654523347595,53.31187023470254,-819011.8298134264,444008.97956019535,-4.151503081997137e10,2.1022202358577528e9
-0.0015700001,0.17192612649481737,0.0276190416362516,2695.5000727499514,55.02432422968605,-1.0497444315527764e6,438458.8046956974,-4.0842117976063576e10,2.1461738495904832e9
-0.00158,0.1879176959925121,0.027748386400252532,2704.435893672256,56.4656578783028,-1.2785061691851066e6,439479.3221783082,-4.093652198235892e10,2.215792500205792e9
-0.0015900001,0.20398755833518378,0.027662260690999786,2693.4221870465585,55.60077179230199,-1.4503334103254091e6,437781.0965466773,-4.073902085045025e10,2.2120970676817594e9
-0.0016000001,0.21647512018674653,0.027565805263418806,2680.2451688116525,57.069542339925206,-1.6430583083740927e6,435920.29970768583,-3.990477327481306e10,2.260884650154461e9
-0.0016100002,0.23120040562402341,0.027618089714525538,2686.8305460131796,56.59011820593368,-1.778789490175887e6,432690.69320590346,-4.006641230660539e10,2.276929086252386e9
-0.0016200001,0.23931806836832337,0.027625386635178415,2671.777200101762,57.13970632801394,-1.969958711688816e6,429187.1075573518,-3.93184313752759e10,2.307658860862539e9
-0.0016300001,0.2533756342643122,0.027489993807569387,2640.7537929716145,56.50490975845127,-2.147173381784134e6,419795.16549850313,-3.795182064490898e10,2.328708355552312e9
-0.0016400001,0.2717900928582347,0.027370502031116597,2645.7898330852763,58.7574906243254,-2.433339379728638e6,417045.695322429,-3.749565922108287e10,2.4638661114031215e9
-0.0016500001,0.2812496422013251,0.027285455391715143,2629.7118182715067,59.13532239825014,-2.6573905582746137e6,411867.40983626695,-3.650469738230383e10,2.522153281939454e9
-0.0016600001,0.29446375099370337,0.027426820035674194,2638.1951287877005,60.0358443589964,-2.8719602596877143e6,410504.52821040724,-3.65707338442122e10,2.632541422221442e9
-0.0016700001,0.31376630354805846,0.027358175296100042,2637.926219027161,61.674264817815356,-3.063013514186426e6,406708.3322179516,-3.614841315010281e10,2.7177954347421165e9
-0.0016800001,0.33134850818073125,0.027232425313963055,2627.002727371062,63.91313381942422,-3.346139409847125e6,401538.0644711581,-3.495876960615013e10,2.8186095440823717e9
-0.0016900001,0.34385149415156097,0.02727567447595307,2625.6439552623187,64.92930581970612,-3.5583938921458637e6,399652.89407697594,-3.447204079082161e10,2.924217318669034e9
-0.0017000001,0.355338566773822,0.027300090376836887,2617.0492304157806,65.58496818298629,-3.6700968851361996e6,394432.836323194,-3.3895318371165005e10,2.938362294149667e9
-0.0017100001,0.3630904126161235,0.02716144289914587,2584.9310444547236,64.60209245022291,-3.7222553403270687e6,384266.22246836143,-3.2765461195979977e10,2.9110866102261896e9
-0.0017200001,0.37155851134005197,0.02713241463886113,2566.184104057531,65.99979729260016,-3.8810129633508264e6,376622.5382263297,-3.150879540750426e10,2.9602085032513957e9
-0.0017300001,0.3852162958200353,0.026965469976553014,2539.934196999241,67.18811775223601,-3.9588721402037432e6,367941.1146411147,-3.0407557550122917e10,2.9646081102592096e9
-0.0017400001,0.3968459826726751,0.026795567120900008,2503.6308269736983,68.6457359275998,-4.1082303452558187e6,356988.0947434105,-2.869075903970959e10,3.0070043885200257e9
-0.00175,0.4103792943342641,0.026696886670958587,2490.7020230123594,68.33208255226306,-4.1599705757176606e6,353613.89852458186,-2.8147522984616734e10,3.0041185408716574e9
-0.0017600001,0.4205624345466148,0.026431315765718708,2473.242684799779,70.68051112180817,-4.418453949413707e6,342651.4038021474,-2.648388572115045e10,3.0958532160680947e9
-0.0017700001,0.4375550880234563,0.026414176839746804,2447.8823819580766,71.65957567685754,-4.5396652510465e6,333666.9546426042,-2.5263072695996468e10,3.1244798400594845e9
-0.00178,0.44799106009921713,0.02640092166198092,2420.4047674816825,71.9070909029079,-4.613898886259408e6,321253.3145081665,-2.4163007566828068e10,3.141212633370851e9
-0.0017900001,0.4629929327543764,0.026249289700440846,2399.023381245154,73.89522592755702,-4.805982699144981e6,314530.16954190785,-2.264081370292195e10,3.1885242085087175e9
-0.0018000001,0.47624451877868546,0.026091499282623935,2365.1086368718647,74.83654998780737,-4.966640896162781e6,304722.5953709681,-2.0784750576709774e10,3.1888076562514396e9
-0.00181,0.48584702086092174,0.026227202108521714,2376.9615060792958,78.15037997375394,-5.244636481350795e6,304141.36875928263,-1.9761894316296555e10,3.3468974318636394e9
-0.0018200001,0.4959808191139264,0.025996068020387116,2354.3049390530227,78.56966844933613,-5.382389390038993e6,293584.3422413811,-1.8379818567974796e10,3.3510273899667244e9
-0.0018300001,0.5127087535475514,0.02600083313065576,2353.821598727263,78.64072097379079,-5.582939926015685e6,292128.0095204544,-1.745238989316191e10,3.387091719681362e9
-0.00184,0.5275320002020687,0.02559512449525009,2319.4989981944877,79.71023151839815,-5.716095194794768e6,290856.5250465537,-1.5428969514884325e10,3.343206905168345e9
-0.0018500001,0.541677665568483,0.025605426569084096,2329.1961187829916,80.99452557037752,-5.952327781523278e6,288381.93713496166,-1.4797490401926823e10,3.4625627001894193e9
-0.0018600001,0.5540941888587202,0.025453534450902836,2291.151165652981,81.38688183920854,-5.943959745323034e6,282258.78075008583,-1.3531815951364143e10,3.4009484950586543e9
-0.00187,0.5680628807111567,0.025306586898774814,2257.3688197157658,82.2996865350647,-5.99341662145189e6,281615.6092129223,-1.2264440346955942e10,3.386862965131508e9
-0.0018800001,0.5812929551453248,0.025193640777937402,2238.48975754468,84.97488732647508,-6.225858467001505e6,278782.06315996166,-1.0081386216058578e10,3.397588330610082e9
-0.0018900001,0.5961375371951475,0.024895099836265533,2207.1818548345846,85.70428106714219,-6.3650121798269125e6,274099.4335560626,-8.13034682629325e9,3.365397963163792e9
-0.0019000001,0.6091484501392477,0.02497448498476088,2191.3824798621263,86.20009495601428,-6.484492634056354e6,276068.4687498314,-6.856953952384036e9,3.349269408706957e9
-0.0019100001,0.61899026606908,0.024740441394106624,2184.27392021055,88.28827074312554,-6.68449533317379e6,271965.3641015631,-5.421564628329674e9,3.393928266254079e9
-0.0019200001,0.6329557869682574,0.024569413405346605,2134.6265024873605,88.9525268922959,-6.676348661732076e6,274079.39775325457,-3.694442312366127e9,3.2851313370675173e9
-0.0019300001,0.6422664272919232,0.024593273305778995,2116.6853759338655,89.96883150278745,-6.726616697027818e6,281315.1471127053,-2.73020081871657e9,3.246673956734735e9
-0.0019400001,0.6541456796691096,0.0246047301566924,2086.311866020303,90.98147602593514,-6.78521756013136e6,282927.95221457176,-1.217416350189247e9,3.1851648124802265e9
-0.0019500001,0.6651502694238982,0.024124311698468678,2044.398250779059,89.9618896660051,-6.641480111602826e6,275172.2249829793,-6.181461736342847e8,3.0643703441563516e9
-0.00196,0.6739997760592774,0.024049386562137207,2028.4033262911341,90.41840788663119,-6.717485062976137e6,281504.6500865212,4.5414535404727185e8,3.0435653845555873e9
-0.00197,0.6823300467960446,0.02386808043329781,2000.3008998894775,91.3063948704827,-6.766366052424473e6,285210.13966633275,1.7652167291516986e9,2.9807015269377823e9
-0.0019800002,0.6906877122194108,0.02366484756709264,1959.7189946686751,90.2721429109573,-6.668177485929323e6,281734.0803597244,2.4577849666118507e9,2.8909101616839027e9
-0.00199,0.7014129157215189,0.023513063557735966,1928.396698750554,91.18196356918348,-6.680947675780346e6,291022.3989894606,3.7590612607981663e9,2.7881145538063374e9
-0.002,0.7125472367080302,0.023179959382522958,1897.7575574937232,91.1887416169217,-6.672533347024127e6,293426.38471271744,4.804035450983467e9,2.7239380327826047e9
-0.0020100002,0.7223812827753823,0.02302505851673469,1872.2544891313723,90.78663997635054,-6.622360876652744e6,289811.9520856817,5.293803927686544e9,2.6619126686126046e9
-0.00202,0.7335024580630146,0.022709605786501684,1829.8588564489546,89.13207425555402,-6.467098355213936e6,285355.7410657002,5.672279218117642e9,2.5652056117064075e9
-0.00203,0.7431490323910355,0.022281953050324314,1769.081769815877,88.72268644003556,-6.367586187068318e6,289368.0030648568,7.127829193815788e9,2.4198305762995815e9
-0.0020400002,0.7578524204649252,0.02206389246147359,1739.3335904074713,87.79260529145607,-6.329896115862085e6,283840.16723929916,7.698472189028879e9,2.3518603852805266e9
-0.00205,0.7671502610145279,0.02186565140251723,1709.5795782173045,88.08600299579157,-6.332551252969264e6,298608.28243155044,8.836428004407965e9,2.27939328949227e9
-0.00206,0.7775897310502523,0.021613100751439324,1673.8904984513708,87.49634533986934,-6.230587344925108e6,295781.58689175145,9.155189676669935e9,2.2196180980673575e9
-0.0020700002,0.7858050773882468,0.021429009376358773,1653.809156406768,89.71151148331602,-6.321447360898184e6,318029.5340538598,1.0717725073026567e10,2.166055534167979e9
-0.00208,0.7990067730327858,0.021042518586696906,1608.1418087768263,88.99492057867278,-6.195088609191769e6,318084.4156659814,1.1320337548122812e10,2.0356997083442514e9
-0.00209,0.809293211169104,0.020784077366494257,1578.2170776486785,89.31935772662689,-6.1887575064517595e6,325378.5430647326,1.2414422398958818e10,1.9698712325601928e9
-0.0021000002,0.8235070739153365,0.02052889815348968,1545.5070417697832,90.07371458663148,-6.146360551719621e6,339703.41122610215,1.3338186032399366e10,1.9148208523040051e9
-0.00211,0.8300990135078521,0.020239727944185094,1501.5631757942997,90.736804428547,-6.079228536006345e6,352946.6259685318,1.4390118344038038e10,1.8235739347628288e9
-0.00212,0.8363862612096161,0.020210597735862968,1464.6731124544285,89.30386336758151,-5.928787214718932e6,343973.30505948944,1.430387158164353e10,1.7198452517792459e9
-0.0021300002,0.848766331222145,0.019817273401609395,1436.6501164176732,89.86151093663179,-5.888185150233507e6,351423.53697998455,1.491446547610379e10,1.6692142453278327e9
-0.00214,0.8547729170013498,0.01963234300566643,1401.4733053536715,90.15060126534028,-5.837887850708103e6,360441.2525951313,1.5697469536825687e10,1.617055649026812e9
-0.00215,0.8650177715911739,0.019299051601027663,1368.1671841707796,90.23788033911956,-5.791584075410715e6,369170.7375861305,1.6485599988478182e10,1.5368468776433916e9
-0.0021600001,0.8746760205354747,0.019194372746844275,1343.9274907785289,90.86941399529393,-5.7765125401041e6,376212.3036219139,1.7188750028565346e10,1.517498970468741e9
-0.00217,0.8843273273075702,0.01894295100320816,1309.472609164076,89.39954126330404,-5.645275630262707e6,370080.68413390784,1.7102994716914005e10,1.4584032238181632e9
-0.00218,0.8973392843651866,0.01876942635070703,1278.2866554546026,88.98919787112136,-5.576945657598626e6,374416.91008376447,1.751417203343127e10,1.42451122971158e9
-0.0021900001,0.900772187209477,0.01855178178258688,1261.789502680942,89.29974017041773,-5.606107480450022e6,383435.00657711376,1.8369817984928112e10,1.4195253144851995e9
-0.0022,0.908691839582395,0.018271531690970604,1218.9164526451875,88.06167246462142,-5.426709185686611e6,381706.17558199255,1.8214473815258102e10,1.3897434402881744e9
-0.00221,0.9180773202571737,0.018088559116094055,1184.8048446181804,87.54456060441882,-5.340506077538074e6,387094.92115387245,1.862852002816822e10,1.3794961862784712e9
-0.0022200001,0.9302963548041244,0.017644749495205878,1145.3459205045078,86.39737936524149,-5.193849732654361e6,389380.3799901764,1.8638899870994556e10,1.4066605483049054e9
-0.00223,0.9391845406469315,0.017426065118440914,1115.8988852529933,87.01490323112701,-5.163890219273444e6,400718.9741774044,1.943386422210967e10,1.4303233296145616e9
-0.00224,0.9451689499193457,0.017183338778368744,1087.046836664535,86.9546690741683,-5.083694659379902e6,414452.7461549705,1.9841160499803436e10,1.5316246796379151e9
-0.0022500001,0.9481889494536415,0.017011120426195753,1073.4913748467707,87.14513087522214,-5.018437250234155e6,421704.4072278305,1.981427434866106e10,1.5606190591914868e9
-0.00226,0.9550213612979077,0.016621963450318383,1027.4416660822103,85.4024943276118,-4.789184926260009e6,417598.03069674206,1.91887091777073e10,1.5398785765092022e9
-0.00227,0.9582576763736674,0.016576937221113943,1010.8417985682265,85.85034681404007,-4.766960823486894e6,432278.1737882941,1.9625570212189976e10,1.6841378646803942e9
-0.0022800001,0.9660745176313852,0.016268447939038883,980.7815139785683,85.10679645256597,-4.657941849057606e6,431437.5280077436,1.9585957969527103e10,1.6482998296288953e9
-0.0022900002,0.9712215742971239,0.016211494006827386,953.146777460843,84.08586384575669,-4.574429830357384e6,433302.9862746865,1.9655860666792404e10,1.737185607983043e9
-0.0023,0.9748358916475109,0.015961425240849005,933.1970084995559,84.11061973970126,-4.526035220852934e6,437594.06307103124,1.9890489858727142e10,1.7561427395558934e9
-0.0023100001,0.9802747514392222,0.015814229350585164,920.7897799738457,84.8326423365177,-4.517965410758086e6,449558.1856280572,2.0317638521715656e10,1.8755108156870098e9
-0.0023200002,0.9849539085199593,0.015566314519945454,896.7953753304689,83.20023916394784,-4.4143769267643085e6,438557.8010632682,1.9900519984015743e10,1.820396691482983e9
-0.00233,0.9967984236718034,0.015206836258075666,846.1637455818535,80.18952771167933,-4.1434390535179456e6,425607.52231024846,1.879913520319852e10,1.84790935803277e9
-0.0023400001,1.002442973145669,0.014978467632474582,818.4809907745644,78.91740640684698,-4.0095139817152116e6,417841.88768618775,1.832090651555399e10,1.7912588212965016e9
-0.0023500002,1.0092694950778653,0.014687577505442953,799.057794837296,79.18698313697497,-3.9888963212615815e6,431142.38315457536,1.8801505674405132e10,1.9523621804767625e9
-0.00236,1.0157650621433614,0.01447076350888432,777.7498183162653,77.94142306502289,-3.882723298606172e6,428149.62009824236,1.8507069448596973e10,2.0102003306100705e9
-0.0023700001,1.0206603513711163,0.014266458351871392,756.3252286746408,76.82883016748889,-3.7451079051331477e6,421495.7848382132,1.7789957630572227e10,1.9701964995159993e9
-0.0023800002,1.0255007522989024,0.014061976906425742,731.6565304468478,76.77176243342396,-3.682874882116274e6,428981.3922991518,1.7980725027008472e10,2.0507459203004863e9
-0.00239,1.0329519200026651,0.013838528436036321,702.7116945696607,75.16152566066333,-3.5259510386166773e6,421432.02136158774,1.727927587099644e10,2.0546385320275629e9
-0.0024,1.0372809298063235,0.013731165572750429,695.0665277375128,74.52612842049308,-3.489165949107733e6,412178.31812937395,1.706852374044238e10,1.9317341934236906e9
-0.0024100002,1.0401611381224014,0.013505261761771057,673.8348348229437,73.5407922658196,-3.370920299107801e6,407950.41641563637,1.650043535227795e10,1.9471578942347636e9
-0.00242,1.041877506194298,0.0133213144783391,653.5949248816308,72.27145211115285,-3.282464971757979e6,400085.105098115,1.6151719230157724e10,1.9010019003507264e9
-0.00243,1.0457566479623737,0.012965240306765623,618.4792910033163,69.7573128470851,-3.0770473200976844e6,384524.08102320955,1.5101724363850508e10,1.820131848124453e9
-0.0024400002,1.0475219487246672,0.012760592250128376,609.9110766018689,69.46263321647477,-3.0217251972013363e6,386824.32229944895,1.4931145934849499e10,1.8807490450313282e9
-0.00245,1.0535163170059063,0.01260928026463946,583.2946216826816,67.98540969442622,-2.877750142116494e6,384041.98618899926,1.4398509051699858e10,1.9116366498540974e9
-0.00246,1.0572671555429274,0.012498755445974563,556.6338213133539,66.54142082645264,-2.759125617867342e6,379972.06702696235,1.3976965565535128e10,1.952682270249107e9
-0.0024700002,1.0685205736079417,0.012110250507278169,535.364871534215,65.49040477162862,-2.6334278429456824e6,377318.6059874632,1.3354314093127048e10,1.9765679592396193e9
-0.00248,1.070924848527018,0.011730134693345143,518.2078641986812,64.09391549801967,-2.5225096772968476e6,372870.82712977385,1.2797190769980274e10,2.0187242699416938e9
-0.00249,1.075936948760505,0.011568123276979524,497.53039373734987,62.89637018547306,-2.430022115298253e6,368128.79524672666,1.2462770167714386e10,2.0137396341257257e9
-0.0025000002,1.0800100048180985,0.01139017454716359,480.1034057088556,61.32076363799086,-2.3333647812048933e6,356411.6688130025,1.1951602793374435e10,1.9408146594709165e9
-0.00251,1.0796120727946321,0.011205598593711846,464.3661017395491,60.63177311413905,-2.2624742499241657e6,358745.09030996694,1.1762193821935291e10,2.0210451368334842e9
-0.00252,1.0875574249401152,0.010948967338071153,448.0162075651379,59.109098053455995,-2.1757663720292132e6,346673.6527383326,1.1279217816814386e10,1.9186688345314202e9
-0.0025300002,1.086616421613896,0.010856687718194135,440.140944861923,59.454573906219,-2.1713638564723153e6,352061.50829455745,1.148259504989743e10,1.9545822200691965e9
-0.00254,1.0901843278954881,0.01077476436655296,424.60650012893626,58.78667869193891,-2.1138501386391474e6,352165.34276398586,1.1374806652418234e10,1.9977555364005575e9
-0.00255,1.0925466686265317,0.01067900457382415,422.5277086505628,59.59343540583652,-2.1458088977578264e6,363776.98980819643,1.1787678347121878e10,2.1116269657792697e9
-0.0025600002,1.0995904054514938,0.010626909565216421,413.5994727828354,59.157656884856216,-2.1004230088675376e6,364360.5972486464,1.1616441574110224e10,2.1301564451742258e9
-0.00257,1.1029908136644053,0.010441751422038367,392.0645583120018,57.5599826640146,-1.9713481341243954e6,358457.3563970374,1.0971421658988995e10,2.1410751507533226e9
-0.00258,1.1056801243820191,0.010108987429121091,368.16073177710166,53.760229652846654,-1.783035986134757e6,321792.3137583885,9.582119991069464e9,1.8679945068482206e9
-0.0025900002,1.1093490114086937,0.00984132883621896,354.1332925548224,53.33835207507457,-1.7322333755057189e6,329620.2845165481,9.579344271124718e9,2.0078484818645492e9
-0.0026,1.1088634588371034,0.00982621283790497,350.5313577324648,53.81606746707522,-1.736610030493479e6,339001.45117124263,9.787969755877436e9,2.1188752582524745e9
-0.00261,1.110504303634256,0.009665587120594938,335.16567235323186,51.35017223470214,-1.6151319097441712e6,317726.0149151651,8.978020160306236e9,1.9335299402356899e9
-0.0026200002,1.1138817840013242,0.009409545621086597,313.6526436533218,49.022465500612874,-1.5062131605533639e6,297005.89731452655,8.288983768548299e9,1.760613379405684e9
-0.00263,1.1197149938841244,0.009059719264526771,291.153929068483,46.85662246342805,-1.378507866446557e6,284290.6739653076,7.587069017387973e9,1.7103177082263124e9
-0.00264,1.1249324588742122,0.008855249341707807,283.6952059405049,46.44410398233693,-1.3462225500100718e6,288921.51560514845,7.535066751854115e9,1.794990048026214e9
-0.0026500002,1.1239996991601926,0.008483310662375954,268.5045526379556,44.52984113954277,-1.2575585249898294e6,272429.53721729637,6.952645905504797e9,1.6607445393801544e9
-0.00266,1.1289819742465907,0.008445376284237256,262.20746337759897,43.88289475397357,-1.2192018756744778e6,268027.00705777516,6.759536770041055e9,1.6288914282409244e9
-0.00267,1.1288775945449103,0.008422043497880156,255.4451870258312,43.13038244115469,-1.1779636750174721e6,263646.64689292666,6.515297371645159e9,1.6138401395177035e9
-0.0026800002,1.1306649426943756,0.008242892191131793,244.5229483218371,43.30565812890841,-1.1582325088783316e6,276349.3415444172,6.6501447756343e9,1.7866626595919914e9
-0.00269,1.134730096436901,0.00794231038583079,226.93560878874197,40.676812530136864,-1.039977089671448e6,258336.20763041193,5.925617155267564e9,1.657718813280295e9
-0.0027,1.1393317054800987,0.007494678764707085,208.41161521487638,37.877824274998794,-927586.6867279,234707.06790155522,5.185235724869794e9,1.4782516627863398e9
-0.0027100001,1.1413545713829871,0.007364792055113537,204.31738437118815,38.264572513612194,-934019.7744161022,241214.3179065133,5.328873960315087e9,1.5438889992074246e9
-0.00272,1.1420119411921725,0.0071353794464827,194.91202336246297,37.455854855922915,-889622.0391444043,238461.30187645834,5.129685499725248e9,1.5349501023394084e9
-0.00273,1.1478644300793046,0.006880321538479374,179.06847700503897,34.7064218610037,-781602.8033925598,216321.04742599613,4.371629015347021e9,1.3823584090474875e9
-0.0027400001,1.149038316043022,0.006585260844497095,165.53092857628243,32.4191179729416,-693668.2599037803,198783.94091404046,3.816649098395472e9,1.2459113173184445e9
-0.00275,1.157139026327349,0.006295169275057845,154.3142536055667,30.96738848687157,-634990.8031439236,193391.62424205305,3.5142243209279504e9,1.2540840516101997e9
-0.00276,1.1562808243590825,0.006315781527068354,150.24329621532482,31.822456704385875,-643532.817282193,209410.72335603228,3.719027017894285e9,1.4560420567234073e9
-0.0027700001,1.1563434390611729,0.006139065035196096,143.2942354288137,30.679202016589606,-602423.1761219382,199357.2842332968,3.4698023727364407e9,1.343654059100579e9
-0.00278,1.1616298198214408,0.0060237630703827766,138.35387971947523,30.538303519209673,-587740.8932411005,201589.6225482868,3.441467554147961e9,1.3810543989434006e9
-0.00279,1.1621707451380692,0.005767224651329774,130.9221580635194,28.676006095346782,-539916.2547754467,181712.67198388293,3.0611164043588467e9,1.191564841271952e9
-0.0028000001,1.1664114513506931,0.005504433123011966,119.17148951951997,26.583215563860364,-471631.7598335662,171420.81118034874,2.654988137645087e9,1.1717481280872355e9
-0.00281,1.1643994106063928,0.0054268071447258065,114.58004609146738,24.749291960293732,-427658.5084294823,150255.9395779585,2.28563908548747e9,9.587469691768206e8
-0.00282,1.1645543602520017,0.005237509191447015,108.40974537457366,23.055583932733928,-375222.589641033,136936.54237269462,1.949714561655046e9,8.543564308121436e8
-0.0028300001,1.164643171932198,0.005054467444130394,103.43044333764675,21.952250884996506,-348170.5907885224,131584.76365287785,1.795520203068379e9,8.411968426334198e8
-0.0028400002,1.1690174298605962,0.004927695173511814,94.22130898753761,19.421064343577253,-289050.0175343348,107261.62478192557,1.3920743269554646e9,6.163080255371284e8
-0.00285,1.1676093975570918,0.004653881451538868,88.65635095920776,19.289671117378646,-280818.24498418893,105890.777740044,1.372417406580702e9,5.990654169986879e8
-0.0028600001,1.1687357159927343,0.004729645206064084,90.06920934335558,19.687948473505855,-291034.4017618547,109506.91044315806,1.4314484268665633e9,6.290386691047468e8
-0.0028700002,1.170323950044757,0.004541771228155714,80.13265600445361,17.64998635427502,-240855.76120668298,95312.61261026873,1.1424732154011006e9,5.353600459900345e8
-0.00288,1.172961893198902,0.00433912132099936,71.54047677437703,15.789160441949436,-197213.76983522964,82982.87708815381,9.041947373517076e8,4.517222659719323e8
-0.0028900001,1.1774644345696679,0.004205905201048563,66.3960936150792,13.68260113633936,-159706.0366476174,64972.71636751513,6.67821147703957e8,3.172844807125239e8
-0.0029000002,1.1752672194942104,0.004146221894157464,61.969718468637836,12.682554562355833,-142891.3559112696,57658.30248976582,5.772795032976172e8,2.6901319030505854e8
-0.00291,1.1781440449328897,0.003990468567651582,60.99851037690895,12.433869896671293,-138238.9901932927,56865.21388586189,5.584697617496238e8,2.641988857323863e8
-0.00292,1.176208758251403,0.004061462239859776,62.43529460877109,13.27366552419313,-145439.0811163112,63958.410809567366,6.310976770256562e8,3.125855252383357e8
-0.0029300002,1.1759231503590775,0.004107885570043179,62.09915888349786,13.29178394028097,-145280.42695133897,65520.63135592953,6.315778390325041e8,3.3325206413087857e8
-0.00294,1.1790815950701083,0.004078200649438107,60.65851878500932,12.218936618654142,-130448.375624836,56429.16545739177,5.3507420435792226e8,2.635611666363637e8
-0.00295,1.1830191571235593,0.003653878282650137,50.90992135935859,9.25836415130227,-86612.79671728115,36675.6496771459,2.9926908499842894e8,1.4722995295645565e8
-0.0029600002,1.183775029540987,0.0036821391512310586,50.13758668509345,9.409196193707574,-85716.1887620272,38693.64676795623,3.092176848344774e8,1.620675505316984e8
-0.00297,1.1787668464145402,0.003773676344481157,54.86504060308039,11.10164295935534,-105298.77829947181,50574.821186053574,4.2759163242781e8,2.359835192387194e8
-0.00298,1.1831228580473805,0.0036968899661304205,53.341227136831506,10.161927840896196,-94207.60862849631,43268.362470644606,3.590022145416483e8,1.8626159598377287e8
-0.0029900002,1.1848802142967585,0.003620280595807582,50.450668690599585,9.341691934160146,-82532.15848351675,40165.795323118284,3.04115870156078e8,1.7740016622934797e8
-0.003,1.1847601581989184,0.0036706791962261903,50.1766224187665,8.400249980319073,-72278.75935473276,34123.801763852585,2.4376094795950726e8,1.4253496159365377e8
-0.00301,1.1883761220778128,0.003529829300370964,45.932820948775905,7.129695071173111,-59068.39603419708,25762.93215209291,1.7443678810172176e8,9.67561004453473e7
-0.0030200002,1.1884976573425239,0.0033591349764190495,42.10297213605016,6.7206517844736435,-51419.47746298853,23799.413259150137,1.5363780564281568e8,8.693839087031081e7
-0.00303,1.1892252539409087,0.0032546263512725914,41.14373026055125,5.396141112630197,-39050.406520462464,16929.295332376834,9.62530306353017e7,5.736640941071839e7
-0.00304,1.1885504678809522,0.0033625873760267998,41.50204928354521,5.799121091509082,-42661.460740680086,19609.67552288927,1.1458567730055736e8,6.993961926635934e7
-0.0030500002,1.1883189651162411,0.003294299986894656,40.22259683013004,5.159437467564302,-36326.98818990799,16192.649069534587,8.848315663682188e7,5.3520625860705495e7
-0.00306,1.18793182876325,0.003234011863459632,40.54681558092451,5.173014628036471,-36760.99649930007,17050.916880714987,8.925690066078871e7,5.971350552813558e7
-0.00307,1.1876123631875772,0.003128158510110521,37.82607941397986,4.88480256105875,-32630.965249960394,16208.458693089675,7.888748445242171e7,5.784846993009614e7
-0.0030800002,1.190230835267372,0.0029910422819150384,35.03356802330525,3.793379929377651,-24278.076079280436,10019.50054170636,4.6366165723976314e7,2.8505284718993314e7
-0.00309,1.1900525952270997,0.002951311553180544,33.37971706681315,3.0798914360250746,-19255.570243439965,6579.997722143108,2.8164986415769953e7,1.5520735655477254e7
-0.0031,1.1899334540236137,0.002904141800952103,32.278920704876946,2.9332844630056236,-16905.290330353804,5911.0914574969975,2.4304795751267314e7,1.3383405465884164e7
-0.0031100002,1.1890492399872472,0.0029465554640726917,33.382771584385004,2.923211862188874,-17456.377960834423,5799.217457442458,2.365001868416161e7,1.2705176351401461e7
-0.00312,1.1885833501742076,0.0028442400404828853,31.752109673519676,2.410667041125379,-12883.401917363757,3595.941570470675,1.3076098442711633e7,6.29678717145066e6
-0.00313,1.1888283396549217,0.0029518032724079914,34.14344305714147,2.4231529560807195,-13516.86650819856,3897.6770833878395,1.2836786200640965e7,7.7878251208874555e6
-0.0031400002,1.190064832060097,0.002933816017035772,32.58949709236607,2.403449919784431,-15110.041518665466,3283.9645609757213,1.3940276577034239e7,5.033775509301045e6
-0.00315,1.1948230978292471,0.0030878375143251705,34.25280677521326,2.4899530402170083,-16243.445003956784,3699.2203886403486,1.5947804139314868e7,6.664115160370451e6
-0.00316,1.1919328017085744,0.0031113713419656393,33.40738585331276,2.3926536346989074,-13471.088459063787,4221.131547291893,1.3782876293847643e7,9.445658098079577e6
-0.0031700002,1.1958835024000578,0.0030053820571853775,32.04660364867335,2.0023521601992065,-10927.014938832208,2420.2581172310756,7.730365212852612e6,4.003630673328582e6
-0.00318,1.1975907161629027,0.0028521533185263486,29.184311553362136,1.935160407615182,-11133.206664700343,2427.498503197358,7.769193465765385e6,4.227908774283251e6
-0.00319,1.1971206915981247,0.0028289520121806727,28.96224085095564,1.5228139458053358,-6764.965691175939,1664.0343175903718,3.1937133946305458e6,2.483466882874614e6
-0.0032000002,1.1967789089401457,0.002838381914395093,28.1092179384232,1.4438503718981974,-5435.6418424559015,1384.0601984528976,2.610027414924688e6,1.767902304775934e6
-0.00321,1.1949945647852627,0.0028871121754606905,29.981229601925754,1.7934112168713334,-8381.48631239481,2088.253556846713,5.440088554630501e6,3.174423483923539e6
-0.00322,1.1958413474769636,0.0030264254980233375,32.24307151452693,2.06384277150616,-12224.365435529315,2224.5440706649756,8.060818246060813e6,2.683198324271178e6
-0.0032300001,1.1931502326655274,0.0029867670937857365,29.702211622337224,1.9308023353103376,-9756.524765667726,2190.9295267810885,7.2605833705686955e6,2.9555559384543323e6
-0.00324,1.1959591472551747,0.002915831782315832,29.17151800683169,1.7716720164267263,-9076.146113987601,1906.778207560933,5.245663446614979e6,2.46473751385634e6
-0.00325,1.1939903610911056,0.0028439418746848155,29.254252726587914,2.001844861052648,-10095.650883525843,2217.980269040449,7.53984788363784e6,2.9410435321089877e6
-0.0032600001,1.2018276278497946,0.002633667139528396,26.598947890927445,1.5593137088965334,-6422.82621439711,1446.6123431745712,3.5170262610348375e6,1.62286161930265e6
-0.00327,1.2018994625985844,0.00268416882682136,25.780887400714885,1.4238621478207505,-5886.622952842901,1124.2937123544111,2.3139879104795353e6,1.0529455714804002e6
-0.00328,1.2013918531475682,0.0027170118376146184,26.840512584366845,1.5384496576922988,-6721.845907975521,1183.9770792668612,3.1299019047838654e6,1.0065412375037604e6
-0.0032900001,1.2035266536946774,0.002746277567298935,26.501244491844055,1.5416017571030585,-7050.0862348091205,1646.1060792347932,4.028400458829537e6,2.1049758633625717e6
-0.0033,1.2005396165336224,0.002738421080861886,27.598604232468098,1.4312900496728134,-6014.638622711179,1054.294232693321,1.9206886478610798e6,931058.6288425166
-0.00331,1.1974819199744327,0.00271203663098293,27.767887071056602,1.6925398691718219,-8235.701109583542,1716.971307828309,5.014120077740989e6,1.9659734946050819e6
-0.0033200001,1.1998086895254774,0.0026877667841390626,27.128067010256693,1.6523138675249134,-8358.1846605102,1653.5604650546197,5.318908527180011e6,1.8886302992258014e6
-0.00333,1.2000709542714667,0.0027522625977331443,26.560785718476286,1.5602249837271067,-7128.98614478521,1476.1523577503335,3.8760531897382084e6,1.575090125147734e6
-0.00334,1.2051254615693268,0.0027353737009917682,26.084849676322783,1.4763227635000173,-5892.873547145861,1280.3812054028663,2.830710475171686e6,1.2982511912231627e6
-0.0033500001,1.204379499044024,0.002636621822718493,25.35219657686488,1.5907102341393389,-6624.498738768177,1457.6768785320392,3.728439253657414e6,1.4738966172027492e6
-0.0033600002,1.2048294649962994,0.0026423823092682746,25.715068970205266,1.4237217414801515,-6070.004987367908,1075.4167708814352,2.335358945054464e6,897588.0299365899
-0.00337,1.2044248746300772,0.0028173986245998177,26.47978553838344,1.6775648753182648,-7921.421774702482,1941.8291429211404,5.66238725044587e6,2.672067021327029e6
-0.0033800001,1.2053026953035462,0.002774175344803074,26.43576623110087,1.7517385831811396,-7706.874907680739,2026.3119586387795,5.831343182142138e6,2.857348022776379e6
-0.0033900002,1.2014499561913876,0.002597986523971199,25.987510035454516,1.543008470425128,-6125.021455778945,1473.2000261727396,3.7544956735286177e6,1.7322778866284352e6
-0.0034,1.2003581847758307,0.002734113304699731,27.201957501247392,1.401150604501358,-5569.02051113536,1060.435587026385,2.1273080109776086e6,942885.7754315158
-0.0034100001,1.2000089142961714,0.0026658127392931636,25.27535310571268,1.5083057065155883,-6369.599447819238,1735.7799996809479,3.740380507588057e6,2.5783246419819803e6
-0.0034200002,1.200453985635598,0.0027484295718943823,27.759707481559662,1.511543835580951,-6901.700948182813,1522.9127744267012,3.245662700149761e6,2.0219384993833313e6
-0.00343,1.1994229960185252,0.002826197930942746,29.204548029093647,1.892071201353772,-9566.51136318738,2429.3101281796125,7.66109177240746e6,3.502161985390338e6
-0.0034400001,1.1997196042053706,0.002845079202742436,29.612689991544645,1.8853785696688774,-9965.32493471345,2093.937124700966,7.530706331824468e6,2.46244120550109e6
-0.0034500002,1.202971771143615,0.002817294486530408,29.05231290132555,1.6478818188846194,-8049.6469783698385,1836.8061685981384,4.479231356545748e6,2.7036248021119614e6
-0.00346,1.2046363753523044,0.0026504583118429903,27.621571221130797,1.5118151117549492,-7112.251851902075,1299.7477171547725,3.4330842003346686e6,1.3075988543376455e6
-0.00347,1.2028949863393064,0.0026504885858019958,25.145726264334133,1.4367437639860607,-6312.563538811548,1236.0729422377024,3.1843026807656176e6,1.188554410380144e6
-0.0034800002,1.2032924050726945,0.0028160169082137045,28.121312997036785,1.7088142962944841,-7779.11979224863,1990.182680491413,5.204193784139099e6,3.066817081371156e6
-0.00349,1.2055799779892875,0.002860115514857881,28.00735501692321,1.8952927761387837,-8699.852286403719,2543.373766392837,7.772304674496354e6,4.1770939738143194e6
-0.0035,1.2067063745085733,0.002756572013052283,26.42575863770631,1.6608339082544232,-7308.206295962125,1904.830311747331,5.278406250016988e6,2.7087325682646427e6
-0.0035100002,1.2053836849850894,0.0025707900141590323,24.61410597012074,1.526683111390108,-6008.136789564151,1680.224533516062,3.9703149739593323e6,2.296740570369556e6
-0.00352,1.2071309961895123,0.0025306214255658654,24.97776846499482,1.309507921454152,-4539.972570046749,1134.171915200825,1.8801006299535218e6,1.3422522058948819e6
-0.00353,1.206510087299354,0.0025607710486977324,24.24870469041412,1.3177208059954018,-5061.068038098793,1251.437186472919,2.520058291960442e6,1.5708657397364764e6
-0.0035400002,1.20600409373511,0.0026205609372242948,24.095147331627324,1.2784274231913253,-4338.169735083413,1182.3753561313833,2.0443998716923543e6,1.2910996557290095e6
-0.00355,1.2062607661097748,0.002521515405422079,23.59615787235034,1.1528063242782147,-3939.7371505683905,790.8400328305489,952497.8001870561,713808.4117530554
-0.00356,1.2069497039937807,0.002550641809838718,23.493180640327218,1.212739029892712,-4721.2091378345285,814.5225043495766,1.635105004746027e6,614577.6166517412
-0.0035700002,1.2079145442947246,0.0025869297412561562,24.60273547808483,1.2433967032672557,-4407.598333533632,791.8965152279054,1.2981022463506614e6,524097.3069097192
-0.00358,1.2098010473807315,0.0025418999289126246,23.264419827690602,1.2733930764557757,-4730.022556396567,1119.3926053291239,2.0979497782736886e6,1.365153655126309e6
-0.00359,1.2082633050580278,0.0026059198393570695,23.497162687988176,1.197535089393334,-4464.628637359242,758.3590621810813,1.279502111708961e6,521376.53961784946
-0.0036000002,1.21265790996582,0.0025340526118628926,22.97400453252558,1.1502698920672323,-4359.417712943429,734.2068214230351,1.1583372740978017e6,505682.1523225811
-0.00361,1.2111546277133107,0.002501630413614742,22.61141503928193,1.1939176035224464,-4170.970819262935,822.0752641354075,1.4243431847442319e6,665638.1913759577
-0.00362,1.21149265967503,0.002514831818181443,23.869110384741568,1.3303001093913296,-4722.07094717584,1238.206981873028,2.5167617228616504e6,1.403218332575374e6
-0.0036300002,1.2105350886558581,0.002471999190188405,22.52451611641024,1.3270757175067256,-4758.4685840931315,1271.8991856833914,3.1664500795015213e6,1.4145270617179282e6
-0.00364,1.2117242597508304,0.002771093973290455,26.702444283019513,1.8679190876596714,-6989.444102911502,3680.0630006072815,8.879834169520732e6,8.3001107105466025e6
-0.00365,1.2077663244642374,0.0026704205682872126,25.793645941588586,1.4061300688345044,-5445.655027690041,1876.2678642584826,3.481670496525609e6,3.1432896755452524e6
-0.0036600002,1.2109430925532416,0.0025895020991659303,26.507716121256873,1.6892986428701624,-7751.093494504046,2324.412038871678,6.251958126519509e6,4.053335920343578e6
-0.00367,1.2107925716335648,0.0025609537823133755,24.927511097764075,1.4803552700060376,-6499.391199658553,1505.7277349654823,4.0864303108381773e6,2.012557203640008e6
-0.00368,1.2085300527034872,0.0024867100684080714,24.915297004845108,1.3357947208304757,-5508.765550889937,1111.9771486042844,2.087357867795425e6,1.077690568904063e6
-0.0036900002,1.2119949446653997,0.002651256904799095,27.301208044095496,1.4724405484411576,-6716.955578930995,1322.2677827258924,3.420725042836043e6,1.5806527474945353e6
-0.0037,1.2111150602859266,0.0026424585931100987,25.473103303695492,1.3433306906011047,-5766.395626217086,1146.6734418415238,2.568283939176514e6,1.2103162966479596e6
-0.00371,1.208591203796377,0.0025610141152165524,24.11197865161106,1.4222440569921146,-6463.375895787655,1311.8787137789066,3.684908914886895e6,1.3895558162795375e6
-0.0037200002,1.2083740301058579,0.00245547475079712,22.836832180947866,1.2190239103435447,-4820.424289832507,782.9563813404612,1.5170338909153852e6,571243.2406155998
-0.00373,1.2064118894532039,0.002753437173397238,27.213995795350122,1.6012768351027122,-7749.434994340414,1475.0357006005856,4.07599118067862e6,1.4729255980740504e6
-0.00374,1.2058481799826548,0.0028120714561251296,28.971009775215176,1.8476748528671691,-9572.807791363814,1868.3707978100956,6.289000593733696e6,2.0781993766532207e6
-0.0037500001,1.2083719712847267,0.002648877865305887,26.588761739853563,1.6579167887253483,-8924.194362102826,1786.3188985802756,5.824210278788725e6,2.009329707086155e6
-0.00376,1.2129894406252935,0.0025701389035816774,25.91016742288549,1.5885532812495216,-7477.059481847463,1841.1687962426329,5.010081607613155e6,2.698486591723324e6
-0.00377,1.2119921607394915,0.002583404579295961,25.73053352834727,1.7191769533039194,-8023.602157170719,2089.506657494513,6.757987121927848e6,2.83558225331569e6
-0.0037800001,1.2135832959710438,0.0026442599276178956,25.608645567540506,1.7685354958161403,-8616.544138925425,2186.343371411617,7.400440531707326e6,3.142587164940573e6
-0.00379,1.2094968679259277,0.0025230253050503794,24.704182805052486,1.5722800014462477,-7204.489163715193,1449.3628882234384,4.490260402192373e6,1.4377582302641373e6
-0.0038,1.212880299251601,0.0025687011907512248,23.964557004560543,1.4276863610056292,-6525.5860980521375,1321.102161269109,3.593361685648647e6,1.4726948809448774e6
-0.0038100001,1.2134295420876353,0.0027138324364454607,26.049501915447415,1.6010636223038444,-7684.358755015614,1949.6539503274194,4.909580355091204e6,2.859518973346142e6
-0.00382,1.2099470988214247,0.0025120795230371613,23.760473702725577,1.33004478285757,-5366.69837396803,1369.7507953230438,2.6570267277992396e6,1.8699554565141655e6
-0.00383,1.2111846727854703,0.002603900934320311,23.02742931896255,1.2501662688071264,-4386.901563794896,881.4773264015876,1.7868886240300206e6,684518.3477224126
-0.0038400001,1.2113881792743348,0.0025063910528818093,22.90687194879284,1.1066250784485072,-3952.9031615629624,641.6209176598726,743294.9196105219,407748.14814608614
-0.00385,1.2112012625516315,0.0024165754149219035,22.333088525112665,1.1643610324187619,-4252.040533399902,770.0613686852289,1.1796082521214623e6,609588.2353291371
-0.00386,1.2140941321988972,0.002416233185725755,22.89922624795361,1.3387196243469588,-5417.808525108947,1251.4156859514042,2.8584296610100563e6,1.3844710017408994e6
-0.0038700001,1.2121398619531052,0.0025103936483490555,24.973423133091934,1.704862139443577,-7312.409181293886,1933.665786166593,5.577711498291914e6,2.634717247509386e6
-0.00388,1.2147356456321863,0.0025197555524810885,23.674114396334083,1.4276608988993444,-6128.927265036834,1235.8358417670547,2.9832003301626253e6,1.3267176009071649e6
-0.00389,1.2130834134795994,0.0025879801361624105,25.721877054975867,1.5380752730000915,-7018.592020106855,1292.388157967794,4.0127150393830226e6,1.3519943747996609e6
-0.0039000001,1.2122036722269036,0.0024830872561819144,22.85129283097179,1.1286542323420048,-4357.0696696069635,787.8940561242109,1.3490195820126669e6,625974.627813083
-0.00391,1.2121622826423337,0.00247545088246434,22.999033708094746,1.0747221559561,-3361.3162937288644,651.92656186752,704208.9086591887,432135.47403240623
-0.00392,1.213511143188935,0.0026284900138917057,25.097681776645235,1.4141703348153454,-5845.899537004727,1140.101469807191,2.539852765457872e6,1.0389917007829518e6
-0.00393,1.2165196840031347,0.002593134214381438,25.694969657997348,1.511240580685122,-6371.584617997103,1296.9615198973042,3.480724704514812e6,1.2210043562439634e6
-0.00394,1.2150797517917786,0.0025746499774777147,24.583588416687643,1.3857129742220635,-5634.613950578652,1179.2349483161483,2.6853415054524476e6,1.1355909519914652e6
-0.0039500003,1.213415253673486,0.0025170476754760663,24.3015938218991,1.342209181295463,-5609.664737039011,1104.4057492689458,2.7054452698931736e6,987807.5684570019
-0.00396,1.2175230965248136,0.002544520244279647,23.11735804832951,1.3419814019007672,-5257.182600314707,1139.8470094096003,2.848325272751358e6,1.150150787328465e6
-0.00397,1.2189513712665248,0.002531393490751941,21.618549088051484,1.2442881908950572,-4338.6567441809875,1053.305554565725,2.435816328305748e6,1.017718618155614e6
-0.00398,1.2163833828480064,0.002531841239030999,21.58080734897193,1.2246785757402752,-4284.983872289801,905.6651149917332,1.882655737022592e6,798008.9975074251
-0.00399,1.2168143799557911,0.0026221234822213055,22.554649183121484,1.2519368121102727,-3964.1635249145666,954.3529611355723,1.7723068509455796e6,869038.9210467046
-0.004,1.2202850831907894,0.0023905056749228106,20.769048189199484,1.208226003949812,-4346.029853747501,992.8517120404584,2.3030915846998026e6,850508.9949653537
-0.0040100003,1.2226505542691235,0.0024981431041145425,22.173049020838953,1.2286592314293132,-4250.862582206806,933.0234431434752,1.7383870214589224e6,878868.1530024674
-0.00402,1.2185842758559948,0.002467836511527878,21.71366307133802,1.0477997920684317,-3065.8806987603734,585.920661837214,598439.6381768117,366716.2363366589
-0.00403,1.2193520296840343,0.002356017870181116,21.66944122911981,0.978751854168014,-3476.2412542808784,629.6236292294597,872365.1015480125,449308.4379438161
-0.00404,1.220229359146825,0.0024657250647889158,22.495389302184567,1.1298436605014806,-3801.765528351497,776.8314818622694,1.2709640924062212e6,652666.5191218356
-0.00405,1.2183770883720306,0.0024923733277242613,23.022621043439017,1.1688912759233607,-4066.2389167933766,803.8962105816162,1.2960089939604015e6,642424.0073173182
-0.00406,1.2216858295165232,0.002457099499165202,21.779404316516562,1.1770417109649616,-3972.240030696906,889.7151019126021,1.6414577496990468e6,819121.5033473395
-0.0040700003,1.2207323490277646,0.0024591098816937234,21.78680232016678,1.2721716118238933,-4559.540316526332,867.9478821495093,2.0514931651014024e6,644245.0634130302
-0.00408,1.2217471566561622,0.002462205566842996,22.515083346483117,1.1344514210788081,-4252.246770985318,773.6019460768346,1.405212837380086e6,550321.6020737855
-0.00409,1.2225404322816873,0.0024391165984393556,21.460233084790527,1.1180206574622686,-4227.3387978155015,823.039198331135,1.6635829820830137e6,684002.3768747242
-0.0041,1.2210211293649218,0.002438255148935638,21.662623217536115,1.1676960210351621,-4454.637315170143,846.8804918888907,1.9155365139054519e6,648810.7918073892
-0.00411,1.218597780304169,0.00237006872414059,21.462270023499194,1.111930007439731,-4084.7542704183797,764.5514601827149,1.2692928020542525e6,575783.5331570412
-0.00412,1.2174394615386246,0.0024011079211451415,21.318276095016024,1.0467832490087137,-3700.032004445877,698.5610407822306,1.0821663650770604e6,549150.3797043479
-0.0041300002,1.2174077369681764,0.002391908110065149,21.47118505660003,1.1226158730045313,-3162.371346559291,775.120802380009,1.408308034903724e6,665904.1604592425
-0.00414,1.2180481504270806,0.0023548077056235453,21.146035619526586,1.103370844185787,-3502.755934818478,877.354032076308,1.3956222294002112e6,837569.6722890193
-0.00415,1.21912761168912,0.002385810191248277,21.014557166661593,1.094107635413299,-3511.049629236925,833.5490908418178,1.215571249685164e6,806792.1496574642
-0.00416,1.2219964604114262,0.0023175895434957416,20.595023859686876,1.1280976623027643,-3554.9794198702525,946.7910034289619,1.6235759212114767e6,1.0520126764446876e6
-0.00417,1.2220897984127455,0.0024063011930605905,20.484812400819123,1.0061747935411505,-2596.298357580005,681.5347214433664,563687.5019781077,602513.4795280016
-0.00418,1.2230962296321586,0.0025416439927111534,22.67243284786549,1.2216137387201378,-4483.187525377587,908.2825849349699,1.6560838277956753e6,763768.3198737962
-0.0041900002,1.2205764915783326,0.0024693076002538497,23.004123484411746,1.3127843808314343,-4877.714325445843,1296.6480158158208,2.7111985312292967e6,1.5652148824153834e6
-0.0042000003,1.2215492284972749,0.002467004578026274,22.792578612740655,1.191103359898603,-3946.0166712621453,806.7453920843857,1.4033730100587506e6,615088.7134077605
-0.00421,1.2202353464758284,0.0024553940338082904,23.0327966356968,1.2150361867602855,-4734.604570077951,879.0361417460729,1.6823950355715812e6,736385.2643010237
-0.00422,1.2215937135239527,0.0024443856594771984,21.94478993686104,1.273626155601894,-5116.675025243556,911.7970129852831,2.249438587712917e6,703716.9594331463
-0.00423,1.2218089929672937,0.0023219785223992997,20.39661196888262,1.1185778832094326,-3404.0505588111014,725.2245061532863,1.1992444647547025e6,528902.1907989795
-0.00424,1.2199793855100198,0.0025375487819682867,22.97287738785578,1.2384662703701923,-5189.351224319521,1075.485807337437,2.205537951060508e6,1.2380297488827566e6
-0.00425,1.2216270271891596,0.002564493319825202,23.136627408722106,1.124864958456515,-4628.182013375367,724.0854937443468,1.0144104179960268e6,511664.0242780173
-0.0042600003,1.222481210148331,0.0024650527151476027,21.655672789829282,1.105382125987726,-3924.5657779409444,775.7681041536307,968775.9766930543,725932.4743207272
-0.00427,1.2248215423815143,0.0024511198507248502,23.328083750510274,1.2760482129555952,-4450.348419072462,771.2131972381077,1.3217942170293357e6,510098.64062583423
-0.00428,1.2239802767081938,0.0024706190734889097,22.327556367226624,1.228404369680286,-4777.011992703166,857.7172088137896,1.8394126018151308e6,694813.8498631042
-0.00429,1.222763884386755,0.0024912036821394374,22.69523052375897,1.3678667598105945,-4966.947449444593,1192.9707269120338,3.1294829622581485e6,1.237164705752221e6
-0.0043,1.2230893708059067,0.002446824177561325,21.241438573971706,1.0966635451057003,-3748.340429367534,685.7329625291327,1.24237941027568e6,465981.7822764148
-0.00431,1.2255434454307028,0.002400039474775517,21.56004508848379,1.2633757826358671,-4110.289167035465,1205.8425164377752,2.663570915712371e6,1.3541529792409125e6
-0.0043200003,1.2265810217926185,0.002475004567494003,22.675460338568126,1.142789731813275,-4829.938874459068,700.3380384268022,1.3301150818274722e6,472719.777008541
-0.00433,1.2267175084592183,0.002526389554487712,23.55966900487956,1.3419769964200645,-5586.937145703725,1120.3914954856073,2.6085973352966737e6,939609.2540483682
-0.00434,1.2248603290506554,0.002494547562862451,22.623958912987472,1.2593091676858428,-4395.563350806388,947.9807148041265,1.8282615011520213e6,826922.2034600318
-0.00435,1.225596115058594,0.0024260285541624913,21.761515324868235,1.2496914218358561,-4520.088892829255,996.9539072133895,2.1124724079557527e6,976536.3578337937
-0.00436,1.2271226862792284,0.002428359269231715,22.135114053573183,1.3887322444150383,-5144.642379061567,1658.8790355521885,3.6623558004874717e6,2.493757714778522e6
-0.00437,1.2268932696739359,0.002465236370456198,21.052653651030383,1.332755984009016,-4035.621237944691,1364.3366309853718,2.991033293376713e6,1.7210206954965526e6
-0.0043800003,1.2252025782127078,0.0025176817812301096,22.142367676596436,1.3639643050741446,-5180.081378032604,1407.5271522902906,3.1241173693978903e6,1.9125616778805675e6
-0.00439,1.2239804608222769,0.0025404508734449965,22.73272782795679,1.3496658228695455,-5612.907857447866,1356.9336372563414,3.12783484920387e6,1.6745835527588446e6
-0.0044,1.2223074978091586,0.00251372912442318,22.39937145688226,1.451379535810609,-6211.451252804078,1693.0226541531154,4.789484266474119e6,2.2787600740929204e6
-0.00441,1.2258084400095017,0.0025043926218498557,22.12985108529385,1.294340762895692,-4599.830897816287,1034.4549782416448,2.2320518109023445e6,965593.6383619383
-0.00442,1.2258290632762496,0.0025398599459083636,23.67589043991805,1.3993518211113225,-6179.654707423056,1221.091710726031,3.051625392860765e6,1.181391573734275e6
-0.00443,1.2291375225714738,0.00236917874712975,20.02548026000438,1.0123790133853747,-3458.0485993674856,524.3260192767193,751328.1629571521,283414.7161181906
-0.0044400003,1.2256414511455365,0.002457853878664948,22.275803373639963,1.2152974520027684,-4185.776031167133,1021.7878616441407,1.650827274935384e6,1.1582368855459911e6
-0.00445,1.2225725082629304,0.0025441467062727796,23.047583477974214,1.214512819641296,-4397.61760959715,885.3184642630456,1.7187491660779691e6,703223.069526544
-0.00446,1.2241073458223937,0.002691895190520614,22.47934563070182,1.0990018514075321,-4183.403577357089,685.2097984577135,831576.700879949,501875.5486927613
-0.00447,1.2273899581640546,0.0024568239496737003,19.434603972538746,0.9643744043216543,-2733.8555826955953,569.4861121945427,599458.0165279589,375034.1025343638
-0.00448,1.226422583031289,0.0024902952329383054,21.648318758608962,1.0711684592011559,-3694.549050098631,768.4400306984846,1.0799558875065404e6,662359.624291527
-0.00449,1.2249381332536122,0.002420927978740243,20.798869474389576,1.1415736840347044,-4183.051398283654,817.3943947169146,1.4504374172857637e6,660634.868139034
-0.0045000003,1.2282647425625095,0.0024987356144389786,21.31854013112146,1.1124129723796259,-3707.9377155561897,766.4029973042768,1.2404015130754649e6,653701.7775318659
-0.00451,1.2282273997602746,0.002417210648381995,21.90652899556338,1.0895693104973954,-3649.7003820162304,704.2866461655879,949485.7186826178,470840.9222739845
-0.00452,1.2266990617751186,0.0024216693753835675,21.4831211026795,1.2222378006424042,-4574.04413633673,957.146165968726,2.137165832257548e6,862995.3608890407
-0.00453,1.2224897500070506,0.002403533919225802,21.185132879891352,1.0096111257785017,-3745.0069353029016,601.4371270659403,703876.4820353781,411560.1630016684
-0.00454,1.2255648168094522,0.0022847615832843468,20.407858138155742,1.1162688631111892,-3209.0931252744094,932.7505619483567,1.6033187306722468e6,1.0021227602047091e6
-0.00455,1.2298693157290244,0.002304763288613293,18.825433005190458,0.9555777004717354,-2599.750472797784,644.6275874435133,839545.761875708,542100.2338840187
-0.0045600003,1.2300431203817876,0.0023244837497453995,20.130508608361247,1.003268824684224,-3060.3830812127717,773.125822263935,1.0324158677469125e6,811683.64249963
-0.00457,1.228288158379366,0.002407462356701233,20.84492878470704,1.118126195240179,-4280.746465815366,652.5807910103437,1.3040989768998043e6,404584.92375325784
-0.00458,1.2304264220509264,0.0023400974546366844,19.362923812779115,0.877344119359777,-1759.310269125472,407.369674805287,151023.41793915827,193169.72166618318
-0.00459,1.2299608078257833,0.002259847047815563,17.974783638712026,0.8087392266287935,-2014.5832067801186,350.6003288565666,63599.23836797289,179156.0610301759
-0.0046,1.2289912526707614,0.0023167642803771623,19.923770617146406,0.9213891805010497,-2086.9288660353955,532.5981377321187,507698.8003468881,383147.74903770036
-0.00461,1.232178384723516,0.002222158583814907,18.71169764409907,0.9758008748689719,-2652.4634457676825,617.5520687218665,993081.7321962503,433743.0594195035
-0.0046200003,1.2329381834762863,0.0022011477050674346,18.381573784538816,0.9500080875396599,-2829.1723135253437,677.0757281703941,1.1347657540935925e6,583375.1723464067
-0.00463,1.232302764564014,0.0023467551197147367,19.798964471666096,1.023122715657159,-2627.281751284211,719.9530844157281,976941.5695265171,605373.3460204336
-0.00464,1.2304123707847656,0.0024430787623804504,20.570630044185407,1.110197900933377,-3499.9253532359735,729.765926107697,1.2813568248772202e6,567986.3239061908
-0.00465,1.2321513019705155,0.002514571600232541,21.05319165891533,1.0253186355416477,-3415.8360402684825,605.9111009303095,753314.2763612629,377258.39360698656
-0.00466,1.2331283373691995,0.002415998953152191,19.233728868774946,1.039165084946902,-3340.825014041747,691.4631724779307,1.1895426796180569e6,590871.6957830164
-0.00467,1.2344836155774035,0.0023713340962664923,20.19114355733408,1.0247451795472682,-2814.5116487063806,629.6126410562409,660486.1116154674,490826.13295269624
-0.0046800002,1.235228310576201,0.0023155436355250425,19.274282814967403,1.0610403209941022,-3470.5018082890124,774.679289758767,1.2647871421968997e6,704543.2543523741
-0.00469,1.2328674280409682,0.0024377874791349473,18.79268218317411,1.0846970211687024,-3573.6511358286266,860.0118071806735,1.6453402851564614e6,832996.4952967656
-0.0047,1.232054979728058,0.002460231425534965,19.65033404084022,1.1974016594186472,-3834.967948338771,1065.7945404382697,2.225810671087377e6,1.2607542436053476e6
-0.00471,1.2313409784161622,0.002339908635404559,19.401994658603133,1.0709197651545126,-3310.0571796627305,913.7187364318435,1.2980955413429465e6,1.0591076035050496e6
-0.00472,1.2314802096156248,0.0024495233837250824,21.91131447053427,1.3500130418031584,-4665.433443670474,1656.8792158609588,2.7718668907302795e6,2.6395529055438684e6
-0.00473,1.2317942945117886,0.002392484377843935,20.448453200348077,1.1061735590056159,-3440.031103302139,880.6777501873621,1.3373860726314168e6,907599.7948778752
-0.0047400002,1.2358185722673831,0.0022981656794168323,19.56601056010108,1.11547762753182,-3346.82787428361,1125.0667634731708,1.8482363395320335e6,1.506280462266189e6
-0.0047500003,1.2319829359740038,0.002284523567109488,19.507072996051374,1.070576643981499,-3313.7123200428373,829.1684321483266,1.4803842914773251e6,767344.5123690593
-0.00476,1.2326285546353533,0.0023840091088985042,21.017286034921035,1.3685528034040846,-5093.766422779697,1693.6629877852147,3.374624134684291e6,2.6167850608992e6
-0.00477,1.2334523316406345,0.0023406051818915456,20.216817404568125,1.0491041941467756,-3112.331053848751,669.7659720913907,925480.1939766605,514623.7767736592
-0.00478,1.2353239589665035,0.0022422247809175035,20.04704444125815,0.971525807829971,-3129.6641706289442,533.2669515373284,376460.3766003877,388453.8448993989
-0.00479,1.234964235264884,0.0024106071884954917,21.131432326532984,1.0379351382541944,-3395.342462949978,545.7189489303157,652386.3533419307,312633.2360113971
-0.0048,1.233785795263439,0.002310923495408364,19.83232304168851,1.0121158196593385,-3382.5300286916827,697.9322092563475,1.08236754757951e6,545749.4605633105
-0.0048100003,1.2310208804964653,0.002377421702734981,20.669183783133526,0.9938265153641339,-3356.858166257811,524.0272678647543,504861.8485947513,281922.11977509677
-0.00482,1.2340537368805289,0.002402170316739366,19.668332335148882,1.2442825767828456,-4165.057700566296,1342.566750461528,2.6080381308476795e6,1.8586072532102386e6
-0.00483,1.2364769484339846,0.0022168152048422686,18.518930802768196,1.0013820234387518,-2785.282427411225,628.1705893265267,1.1304633300579411e6,440266.68157512083
-0.00484,1.23794150088079,0.002305645770053898,19.151207187845802,1.1916807694738798,-4056.755750027117,1044.7933665103085,2.247181092595543e6,1.1133770098362018e6
-0.00485,1.2347194525559957,0.002388684285695143,19.725436559028314,1.041894106887356,-3410.1029070247114,707.0501721404842,1.2528135535814718e6,602907.5101462802
-0.00486,1.2357826975404291,0.0023581959414387677,19.633338461724293,0.9864498314469654,-3231.1909486684835,548.3046449882407,609648.490179579,296691.9131553692
-0.0048700003,1.235357943464758,0.0023198254942844304,18.96075282670499,0.9998146943352431,-2792.0207056797817,636.1560541395095,1.019279286767299e6,439799.8273547917
-0.00488,1.2367458375658702,0.0022221687477617068,18.473740890947326,0.9768800393681172,-2709.8074474276586,629.5689384481486,850629.4101548673,498888.7592324558
-0.00489,1.2341112303939146,0.002415008293786882,18.6857426290177,1.0293905117566688,-3083.708686203978,759.185717179696,1.3117907077277068e6,638172.5446531591
-0.0049,1.238071813182716,0.00235029368431551,19.809114419478213,1.2144797657190836,-4345.133953597504,1026.636896438523,2.4526565273224507e6,918595.6684223426
-0.00491,1.2374389797880074,0.002287514059002564,20.227229758066635,1.2981515331957543,-4440.198110180847,1412.5250866083413,3.064989458484211e6,1.9264047761200515e6
-0.00492,1.2427768386079976,0.00232073202582237,18.73879798523512,1.2894828434825416,-4303.161834280245,1584.2014440759067,3.419124845395517e6,2.490994644418754e6
-0.0049300003,1.2411024703961324,0.0022684214652131233,17.77769021687404,1.0112166586379574,-3068.647975424078,835.3687446577346,1.4546238291142827e6,880633.5248484442
-0.00494,1.2398008732399715,0.002279459528341962,19.75594511716564,1.1911118392746847,-3841.8956569148604,1112.0246407459283,2.216120362225624e6,1.3471232973053716e6
-0.00495,1.2414457434765822,0.0021794200655865445,18.46610116038486,0.9186805308139028,-3137.4963647188383,560.5126973190162,834493.6159348568,352600.24375778146
-0.00496,1.2389714018065245,0.0022393781065594507,19.509039219014902,1.0078580127389423,-3407.901234824762,670.3943267514124,1.0557055414222865e6,545646.7050665267
-0.00497,1.2363636839585541,0.002252872589520337,20.261045601771176,1.020915594548372,-3703.180459950179,598.2095731242084,721229.09890831,426425.42255623144
-0.00498,1.2368214688870411,0.0022353106474099172,18.37986955667845,0.9044560960868583,-2471.2899233650533,452.93201260604945,521203.2522117933,238347.02354929116
-0.0049900003,1.2369785736186916,0.0022541369433357857,19.38122768387529,1.0132663669042072,-3005.803307948764,604.1039890422765,1.1524058837729078e6,374089.30176103214
-0.005,1.2386017239274492,0.0023885709384574684,20.27722028539239,1.0395770934545936,-3243.5490582837115,714.5785937718481,1.0157618180973448e6,541509.9674814574


==> anc/Figure-5/d2_L126_rJ1.2.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.237924920342459,0.00221098510577875,19.053852230924825,1.0027858416558908,3132.1688593919707,754.0578319743508,1.1722434714430065e6,717057.0098023516
0.00499,-1.2394450237295878,0.0022450135935802445,19.026192221163257,0.9685973629756324,3465.71443454917,602.6600318677268,1.0730021724895595e6,385650.4786194358
0.0049799997,-1.239076099234492,0.0022356468492914505,19.41545872874222,1.0124189579658847,3470.603286800539,642.4115848981802,1.11166400930193e6,443564.11420707445
0.0049699997,-1.2405407628008782,0.002106150609526934,18.454321024627664,0.9371188751141063,2963.3151974822904,479.59683613838547,733371.114367415,243049.05324977584
0.00496,-1.2393491167350583,0.0021359031603158155,18.230753599971393,1.0020928089825307,3281.3958441368495,659.502702812887,1.2786372334526782e6,513802.4473641363
0.00495,-1.2386346772087784,0.002202023544387414,19.28524240442878,0.9759173404109264,2897.1868593938116,615.0876497771063,943803.6137528478,447383.51366404945
0.00494,-1.2345028101781248,0.0022523736381957265,20.499864785826315,0.9419692098124706,2698.233528549667,478.90971365604145,276766.9771415008,254648.69728047354
0.00493,-1.2337861445861618,0.002195110255376751,18.850559716852242,0.8462083882775572,2391.522509295365,400.8857074368888,250645.4218217141,205740.59446940426
0.0049199997,-1.2337601669316032,0.0022999182813935965,19.83427582503351,0.9792407747875689,2984.704918882728,554.1768156969296,534455.8676468304,313606.1854440108
0.0049099997,-1.2333325617198245,0.0023178775258030212,20.384173234030133,0.9410192011508177,2784.474821237027,479.6251067746042,536175.5619726516,245499.31324499584
0.0049,-1.2325728291627451,0.0022545943610422278,19.39852216380811,0.9484354648382367,3036.256391182342,574.8062229863203,723552.7750928047,427199.70431170834
0.00489,-1.2348924445420109,0.002219477192086984,19.04569284950477,0.9250022694363408,2471.8450523779493,466.0897700146526,457654.91931650246,229797.10899306848
0.00488,-1.2363508002677728,0.0023657900622670518,20.57076836866006,0.9867874414739686,2812.2152435963317,500.003419769721,391847.62234304735,239776.58800705825
0.00487,-1.2378554720352728,0.0023055003287415082,19.495655870191058,1.0627522958872704,3286.272223172969,716.6521085386617,1.2937927907696164e6,540903.4402678303
0.0048599998,-1.2375676159577522,0.002244147292878899,19.091246695059112,1.0769433125658079,3298.681665929894,744.1711719209404,1.448751689920486e6,556721.2089071041
0.0048499997,-1.2369373262250578,0.0023202603440682845,20.23566714033577,1.0713086387721806,3602.618582456882,728.1389418076542,1.243273928311879e6,562459.3637624909
0.00484,-1.233765103086944,0.0022764626036802134,19.145866421092897,1.0030278843130107,3580.693820206543,624.8803614577464,1.1791181290352102e6,429571.1765950771
0.00483,-1.2387888927741606,0.002327607149350876,20.003020292680965,1.1224717146376473,3734.133848672142,1032.8932513572397,1.7480711313942708e6,1.2804758967651615e6
0.00482,-1.2362002942012387,0.002302382531591985,18.62000095491333,1.050696475464695,3383.987497536738,749.9843419882794,1.3863192809633533e6,673696.2173745162
0.00481,-1.2330195055744129,0.0024284475651950655,19.755608251055335,0.9822103349740717,2923.5116312025693,646.5538235436279,836102.5489310902,527045.8256080579
0.0047999998,-1.2360377454739448,0.00244520582901856,20.641591656851666,1.1696293762898589,4315.716240480014,888.022676318463,1.9809048975367374e6,778196.174348543
0.0047899997,-1.2335334129849398,0.0023512657560360245,20.162148600449182,1.0331954060618984,3630.6170009325497,673.5774437169247,1.1102600618762264e6,448341.6078047389
0.00478,-1.2361402171273932,0.0023342649321394194,20.151822385943294,0.9937443477484722,3116.7603153107016,593.4931787407141,918215.8149922158,362633.89734118263
0.00477,-1.2360875127320508,0.0023268132502953956,20.08441904595893,1.0463272675598116,3486.1794634180687,727.053956696285,1.3103356837555426e6,584224.6895034424
0.00476,-1.2368285039243725,0.0023337670740764768,19.94732594930986,1.144878741669356,3987.8446024042714,914.5198490409493,1.9844276431454332e6,888359.3510683235
0.00475,-1.2352289505212093,0.002295608013787744,19.04354993206534,1.0182570580584263,3641.803008017008,727.6034974143805,1.4321125264321861e6,579388.6916666308
0.00474,-1.2366105887565122,0.0022635427309433812,20.007781723087554,1.002225094010404,3282.2991205212106,623.2383368325644,864404.9130155697,488298.0223866687
0.0047299997,-1.2339852779202136,0.002325661175201073,19.835455841033568,1.0495711998699644,3160.6929551043827,962.0711405229073,1.3348737579739175e6,1.1876643776619858e6
0.00472,-1.2366706653535258,0.0023050739767670435,19.375184019925058,0.9754792067341421,2966.1005369091395,580.7226133597425,803254.956487377,385714.1202386621
0.00471,-1.2349190136603687,0.0022279358476680103,19.03378035962996,0.9566445478818106,3142.116547022109,548.5869763619262,795414.2184832526,329361.72364973
0.0047,-1.2375935636450197,0.0022373218891279007,19.3987216603214,0.9878920665375746,3192.66267452899,666.2147873160559,983255.9664877602,550965.9430800126
0.00469,-1.2361616902108779,0.0023408921016829284,20.161092209938793,1.0304173044501592,3444.734226317604,643.0802644421669,984057.4679533984,477061.78858933464
0.00468,-1.2380670631708202,0.002273827921943537,19.612131980276523,1.0353767184989704,3623.0039407024524,833.5447914470076,1.50134959956058e6,890314.7619942368
0.0046699997,-1.2359711800830375,0.002353055540697501,20.148346924975893,1.1231183133475007,3721.226062458657,873.5669451167447,1.918937363401195e6,811518.3685975913
0.00466,-1.2307645305391115,0.0023051766809990912,20.066503680174613,1.1187320286374745,3356.1830636305904,911.9517314279303,1.5609482256713954e6,900294.4983397397
0.00465,-1.2318168151900601,0.0023639464396303226,20.240563025812833,1.0804452685347308,3124.1816587103717,856.5271329885167,1.215001214475108e6,940395.047790603
0.00464,-1.2331539782693726,0.0024084346315730886,20.972555800031483,1.1709550718258885,3546.3675701722364,929.973324938314,1.7282882882336818e6,941465.698225282
0.00463,-1.2340205202217773,0.00238831846586491,20.291310628298337,1.1200404477182908,3137.2943399749265,799.2960975377416,1.5409351520147293e6,637527.8109500302
0.00462,-1.2281634999697648,0.0025169345670362974,21.797860490682584,1.2097945243626744,4574.970572541505,920.9069767568061,2.2464537131785504e6,815467.801847024
0.0046099997,-1.2297935535611313,0.002402268745423871,20.03622004659316,1.1182726806983576,3419.1571715973755,949.9305604574465,1.7102896176771957e6,1.030082827864506e6
0.0046,-1.230013000676258,0.0024651431085238153,20.260855997011447,1.1113897631135903,4199.968511478291,780.1354528629375,1.5919226107088458e6,580709.5338479315
0.00459,-1.227776573929901,0.0023946511303594314,20.623473895832653,1.1587320570825683,4179.958282663609,876.4146964862796,1.923493849587571e6,781923.5877010535
0.00458,-1.2263405835333199,0.002383080990991689,20.454546851206224,1.063947946449654,3614.999536974416,599.0804249528761,1.123792698647763e6,357128.1747998495
0.00457,-1.2253702158232804,0.0023189384060778454,19.96086218977277,1.0528507977149604,3542.579668845424,734.87102803036,1.4456575658418192e6,556911.3393731428
0.00456,-1.2277934943339257,0.0023726275428169173,20.936058549722112,1.0416383314250468,3510.179502494409,646.0815225178321,1.0149279286561608e6,433576.62073776475
0.0045499997,-1.224550491807598,0.0023824451641784594,20.91664923715559,1.0775925525558478,3592.2968263292337,705.262987425874,1.1602237167335632e6,532354.1648583265
0.00454,-1.2278056103098725,0.002522053698791199,23.14603991051746,1.1349672039179453,4188.590666398543,697.698256626,1.0434573954810012e6,442872.69829712727
0.00453,-1.2269043254144432,0.002489166881499677,22.344797649996003,1.1820633333670192,4187.017081552233,810.6380300033954,1.618581367127641e6,632936.885703421
0.00452,-1.2287228905628609,0.0023407961782634192,20.820717092808717,0.9446234924930398,2771.209953283648,483.31787157501356,265279.17897773854,275140.188750196
0.00451,-1.2258212629032437,0.002403510360138318,22.20313683995804,1.052693252739176,4096.295502097659,532.2784573468904,629753.5679902954,265085.3895253825
0.0045,-1.2236246568141005,0.002386401765106403,21.793331030172702,1.0380288261248525,3600.9339284296666,628.8661167075046,741895.3362185328,437300.0978136239
0.0044899997,-1.2245980082348709,0.0022735803903043664,21.49960173842079,1.0233106522181656,3014.32367251,579.6881269015897,547955.1642365619,409056.3790843214
0.00448,-1.2241031038751469,0.0023178904038386548,22.112398812867966,1.153998055828443,3850.8152003143528,776.5699322871159,1.2449778343795242e6,648318.7998198288
0.00447,-1.2286794629883904,0.002438850048218769,21.806788980337124,1.0788845940697656,3522.8605119443296,692.6005209958247,917735.5765137498,465448.86834757216
0.00446,-1.2264941903959095,0.0025224040990999225,23.489645921580195,1.113638286983994,3979.7424613869052,666.4940951358172,598257.8419479538,370323.8489741838
0.00445,-1.2265897810998139,0.002463821757271873,21.934744615741987,1.0174166199001446,2708.887065430381,614.7584082790266,562412.563821422,385356.8243440699
0.00444,-1.2270601680714845,0.0024431001266508445,20.63263396230057,0.9927564404948314,2747.3362904969563,553.3230693858833,680314.671141728,289934.4621162507
0.0044299997,-1.230936353035579,0.002371937168000987,21.756001619345952,1.160294130307339,4370.70311362819,980.6826967223344,1.8379558900728251e6,1.0985103465009355e6
0.0044199997,-1.2303340143597574,0.0023069348318337474,21.195866830072816,1.1644600294086207,4407.994628267429,1079.155476879367,2.35489591783248e6,1.1596664558144158e6
0.00441,-1.2309301392683103,0.0023071713520094682,21.554609676612987,1.0692853135176748,3463.5857113371776,758.8768314333196,1.2025591298197624e6,625651.5735125822
0.0044,-1.2280231632157432,0.002326447898482172,20.718312372474717,1.0163507578692574,3326.4935227476726,643.6432375917293,853893.884701412,469933.08556292264
0.00439,-1.2295032055114232,0.0022565502121841712,19.817669803233144,1.0470103780179485,3176.408511520824,580.1571529590406,1.0078959785096212e6,349210.4966076596
0.00438,-1.2276928836311918,0.0023464421812211555,20.237738277603366,1.0644312975293644,3000.133012863528,717.9200898433593,1.2726317717695932e6,524773.4711537194
0.0043699997,-1.230045840712013,0.00227710855753659,18.822127978009128,0.9940255641498005,2620.715771626643,649.1760684240651,923347.5558908193,534277.5535029832
0.0043599997,-1.2314314053666906,0.0023186914288608083,19.323535605116966,0.9741018900016003,2358.808984211748,676.6442408403685,823281.7132131854,570020.4328973879
0.00435,-1.2285119059442078,0.0024522910226781984,21.221323233255944,1.1156595410084458,3089.581310820519,674.0628242796391,990746.6937613406,459145.9484308383
0.00434,-1.229989843273809,0.0024605198161676144,20.773719499748942,0.9607220553692088,2996.9145420660225,555.1722860859878,591359.5647305927,314250.6916188958
0.00433,-1.2286802586093357,0.002475445921707484,21.919283874167732,1.120647432767067,3214.6597572476094,800.8942279819034,1.0542847390107673e6,679025.8316714583
0.00432,-1.2275812703531157,0.0025804407716402476,21.9698302347368,1.02720301414579,3399.3158240888533,635.0332438204565,571606.5275522886,441682.1125660053
0.0043099998,-1.226771508010645,0.0025198534461177645,21.24155444730862,0.9674132124491449,2937.7628368928918,496.7768221934661,243235.97021508485,298104.644211688
0.0042999997,-1.2241531594295898,0.0023467014390724616,19.275120378350444,0.9613470275250372,1918.484809260418,493.3591095954312,421250.49654540716,305569.04963818437
0.00429,-1.2232065195025081,0.002397442766567509,21.274206615160864,0.9994632533740375,3222.364069976917,575.1325829687576,578676.3685120447,333682.0778788403
0.00428,-1.2202044107135357,0.0024791469040568942,21.99934901344532,1.084141131798946,3325.643084842578,608.7617033049663,790473.0885813202,442380.5512838092
0.00427,-1.218337899776689,0.0026510582231410174,23.58331822322054,1.2848341837463333,5109.677820507905,921.2396011567398,2.1354078263127618e6,753080.1331632388
0.00426,-1.218272837369474,0.0026078021900304317,23.567580155279835,1.2133620564074306,4612.8759785169605,756.2445149557299,1.4013977105253362e6,507903.7288383858
0.0042499998,-1.21561376946707,0.0026635050679389006,24.892949169290304,1.36282048042606,4924.3760608853945,987.5886663500387,1.80014432387074e6,883006.0143232644
0.0042399997,-1.217479326888008,0.0027137032034926824,25.55144663831321,1.43905160598657,6332.123470811366,1012.5445155424852,2.72885414498288e6,756611.2446766957
0.00423,-1.218148005837023,0.0026637557371185167,25.00945648167632,1.3738552364579597,6212.438922369324,951.8824671379024,2.220540528153366e6,647945.3085347881
0.00422,-1.2184737423867793,0.002645095597713404,23.886564315894134,1.4745065599813734,6551.023827522632,1338.9850346293963,3.93682844224422e6,1.3208513984246487e6
0.00421,-1.2188826299215239,0.002600341089886388,23.49848902565144,1.7257964642937726,7548.29259774007,2135.6659340358515,6.623895774096311e6,2.8966202946811942e6
0.0042,-1.2191094701630165,0.002485723393795067,22.419513389228037,1.2455932683572182,5023.587923921662,981.0417673289999,2.27259340200323e6,849683.7532768575
0.00419,-1.2184956199387706,0.0025252874594526025,22.966047423396812,1.3202587300821627,5263.831173893774,1048.7376211491187,2.5121120565638267e6,937039.5497036518
0.0041799997,-1.2148700746048933,0.0026699503543731284,24.01728548623421,1.5709310109673218,6569.932759932072,1649.4574916240756,4.756123475402175e6,2.0175599799969357e6
0.00417,-1.218114677149336,0.002649367660867507,24.153259359773703,1.8022463654331198,7675.114710431967,2799.074913564124,7.987569764260128e6,5.1261178823466925e6
0.00416,-1.2152005334558593,0.0026426493146051414,24.275864530525762,1.5699643405874992,6945.746809404132,2009.4283474685087,5.134863839268567e6,2.9893921808067104e6
0.00415,-1.2158791533457622,0.0025082823881592236,24.472533270714653,1.5365878632924939,6576.755884276657,1909.227162773269,4.815778416673917e6,2.957957303004927e6
0.00414,-1.2171525810530277,0.0025168201026095193,24.30927045620656,1.675170666215038,6949.069889284151,2456.384032519436,6.273409741697246e6,4.39858280466867e6
0.00413,-1.2164883720674793,0.002553695922241547,24.87285546258856,1.4736705294545884,6361.051591862514,1480.2738425343273,3.521786972629798e6,1.9130566033989505e6
0.0041199997,-1.2175135626474127,0.0025808103609195098,24.50929073916104,1.290330926499852,5311.395349638621,878.7551757921425,1.9073652608586913e6,649569.2821852023
0.00411,-1.2173597464447148,0.0026243340449923895,25.00355545789525,1.4121628849324774,5932.00352047596,1180.0566199865127,3.0522614020322347e6,1.1073785435374887e6
0.0041,-1.2178890812800967,0.002597806680209489,24.687973649011607,1.3635022077924472,5738.768916728679,985.9294559373717,2.52998277005411e6,706773.5475205313
0.00409,-1.2214531538425988,0.002564738181527334,22.915064758686388,1.1795645184917605,4989.640197342022,868.3326522244355,1.6305975395363965e6,707935.8385933025
0.00408,-1.2191284292492968,0.0025780778094329415,23.33643668858476,1.2890927579596636,5384.604762916416,976.8392315565943,2.187531940193575e6,774775.8895098991
0.00407,-1.2174424725410826,0.0025929419896274413,23.629201595401447,1.2532900230686947,4870.168068177185,851.9664851378078,1.7791640942244227e6,634493.5356781787
0.0040599997,-1.22059394988579,0.002478750670326183,21.82481443267765,1.1465690932615142,4033.6326185763955,848.9946645113343,1.6063950351484525e6,713303.7576420564
0.00405,-1.219382674660106,0.002581388914621358,23.36561432645462,1.1688621611636585,5054.30295094775,843.6113654879165,1.433411049303625e6,775232.7281916174
0.00404,-1.2185229747178536,0.0026322987407690806,23.88192539779118,1.1852757338081736,4454.913197887136,695.5332555468846,1.0260788454830181e6,445445.41421327705
0.00403,-1.2173770576687788,0.0025702416043341765,24.41447146395875,1.2903041249101006,5523.178029852152,976.9108586233963,2.244587628335476e6,871109.0718640572
0.00402,-1.2175864031978416,0.002484489182246813,22.721906621989135,1.1880600524983826,4830.384310858831,894.6322600275992,1.9690882019765957e6,826588.5669164424
0.00401,-1.2183804667673264,0.0024847806435230693,23.42128940901021,1.1422200002906193,3927.9707293248166,682.157499095291,921581.9985193042,457478.4167616225
0.0039999997,-1.2210543083859462,0.0024660401684604557,21.93840820130247,1.223650364630863,4286.373542577124,856.2853142222633,1.6554046734284703e6,726174.535835372
0.00399,-1.2216419657154698,0.0024098170786762256,21.88310614911806,1.0835083195062365,3150.294302020842,667.2070871580853,892141.523147217,454649.52402542497
0.00398,-1.2205894517639828,0.002414577111499405,22.111893727442467,1.189868889936087,3978.394858418346,858.4866233492212,1.4213500454470685e6,711788.1234689084
0.00397,-1.2210343477690757,0.0023728515163278425,20.535887680377474,1.0093295634677681,2600.0079957831713,564.508310036475,666582.9103088567,310347.06479488726
0.00396,-1.2184945624054786,0.0024146296189726138,22.09914433849026,1.0758794561015548,2834.8755645114907,680.1289110072697,806151.7960935257,502838.7329327223
0.00395,-1.2183049814601252,0.002392569268988023,21.111589091339294,1.0211934151505113,2151.005546796534,531.9141989930422,358900.7874621893,326737.03692574135
0.0039399997,-1.2158507404289045,0.002418021775793045,21.14153849942839,0.8954807110099604,2225.5620468151124,386.16333851050234,-322079.0034599345,198838.2775225669
0.00393,-1.2146649109057512,0.00248253010118716,22.220168753304932,1.10429990976941,3663.3450858070605,652.9175083981775,697993.2136736219,449760.8198603877
0.00392,-1.2160669690642576,0.002481933160343978,21.989390733199297,1.1305330056942118,4028.084064989213,814.242129044131,1.3353599004557484e6,667482.854736347
0.00391,-1.220342674658378,0.0024179825922238394,21.034788781011642,1.069806653711172,3355.370097341701,793.6016598163096,1.0656719831622248e6,735389.614584117
0.0039,-1.2216476659955646,0.0024541982936239237,21.59017103328686,1.123469218854172,3791.6248539724647,706.4358406730814,1.1402927372395115e6,513224.1755712094
0.0038899998,-1.2218195020062397,0.002431301839214462,21.69806997012488,1.1209085581085565,2978.733160008728,758.8846194787213,879084.3888008471,617978.0721811466
0.00388,-1.216861741227637,0.002484683781064533,22.731577751144368,1.2555614838700961,4083.4607799961873,880.1725029147378,1.5838224492708875e6,640591.3623965457
0.00387,-1.2174816995391506,0.0025398578322664007,22.35756560519052,1.2175669734625543,3946.1398270691475,765.0192564167482,1.2488059656129899e6,551344.1957544978
0.0038599998,-1.21743666247373,0.0024683704005096043,21.271430472700043,1.0587166320759378,2222.2367759566005,621.2315928313786,575901.7203045365,451025.21493515914
0.00385,-1.2169778339840231,0.002488948080407033,21.628457935766985,1.2714134750236554,4243.018157109186,1120.2906805033763,2.426525250656518e6,1.184492622333062e6
0.00384,-1.2179487626894525,0.0024532161058685798,21.870732684146542,1.2312320645518602,4167.470418995436,957.0162088253062,2.006708286338046e6,877021.417839187
0.0038299998,-1.2172691724124027,0.002445995321540661,20.96192240163557,1.094926892131075,3388.1638486349216,854.7634625402575,1.400736017126095e6,768515.573950551
0.00382,-1.2133103180922267,0.0023475997771080516,20.60805806301621,1.03278173232966,3411.54882124765,626.3759391139882,916338.3177702697,393011.251667075
0.00381,-1.2153395502453237,0.0024279460978202335,22.355019685741517,1.101116414288687,3800.895828276755,670.7335701065244,788533.5793636517,513790.38852566236
0.0037999998,-1.2171385763540028,0.002444142551963513,22.816082151624265,1.1250980218655398,3713.1886557734347,642.1782156431951,872425.4357771035,482534.2497684184
0.00379,-1.2183037727211519,0.002453506458860879,22.306645053305605,1.0866187881966618,3385.1847797607184,609.0659978644599,792548.0581817153,372386.73106287105
0.00378,-1.219561869860519,0.0024368498130844327,21.839792300133908,1.2015589849852926,3903.71843489714,912.6785284381501,1.4002503275695546e6,886607.2448159958
0.0037699998,-1.2176774630906553,0.0023905895876226036,21.034976344844857,1.1351782518475848,4210.781859915077,781.6066357896502,1.4867050642818229e6,657288.5889382494
0.00376,-1.2135063496661715,0.0025460574817744155,23.27102944220947,1.2293319848951683,4573.131410603414,888.28650398099,1.606709880677026e6,741158.0722542867
0.00375,-1.2169327786380177,0.002673787330694906,24.613532563836884,1.348423000089452,5455.584189012177,986.2604343337392,2.161741759253208e6,767096.8857581195
0.0037399998,-1.2162414301329783,0.0025683501356188083,24.468290635834244,1.354428935642393,5228.8021079498685,1033.7242127011634,2.2338263686503638e6,880381.4759471643
0.00373,-1.2110274182530865,0.0027402854814873663,25.591775143658253,1.4773173559381583,6106.138174606762,1382.4212340304446,3.0709581237390996e6,1.5635202561501602e6
0.00372,-1.214015159608379,0.0025951781687214657,25.225718987176737,1.3752952376486294,5593.581010431024,1008.6806017236332,2.162969300485516e6,739187.6590361045
0.0037099998,-1.2124481027772074,0.002598770955175362,25.74349721216368,1.373882688084434,5448.2685246711335,949.2300358115968,1.8035514601796402e6,771152.3801418722
0.0037,-1.213673026049609,0.002435529647170218,23.996355051888617,1.1636859701144053,4566.973245506209,714.2077224048732,1.041096112000952e6,429756.4461342851
0.00369,-1.213769145184033,0.0024775310133697357,23.67560878966826,1.0985648551715308,4037.1528684337104,738.878680427441,896991.0301384564,613913.6252078614
0.0036799998,-1.2120832051330384,0.0023533832141140396,23.32514945772539,1.2738746957437697,4770.892256523697,1021.1421481154122,2.0012938853036354e6,1.1429568661917816e6
0.00367,-1.2138220882690522,0.0024733651371238318,23.830786474718803,1.2786299541040367,4318.297941950849,989.3495558996301,1.8202743504683196e6,1.0165902861167468e6
0.00366,-1.212705650733846,0.0023904583102784065,21.328903278199352,1.0844606261652305,3760.2955650731183,641.5651004136766,958355.2567990522,430904.8283260321
0.0036499999,-1.208607644973779,0.002415804431876148,22.60137883012695,1.1362010101287632,4143.098566322923,729.6246574495282,1.3817002214426624e6,502700.84937775513
0.0036399998,-1.213276476271376,0.0024140075801956096,22.481797766589565,1.3659098103671383,5758.7986884004185,1308.8415904371132,3.5546238087669276e6,1.387445631450803e6
0.00363,-1.212497200637803,0.002452384768166405,23.019953748125694,1.4830076450814176,6166.639825222347,1393.0544323753943,3.9568513583750813e6,1.5184579924030385e6
0.0036199999,-1.2114550088435938,0.002541030793394597,23.53684446669324,1.446225920036731,6286.090741894905,1214.613612584943,3.453720947155307e6,1.122564425066137e6
0.0036099998,-1.20982686820929,0.002637983168402926,24.579693377935502,1.493409492847962,6231.467706783821,1577.6500956202908,3.907181444958307e6,2.198249023676211e6
0.0036,-1.2102851597826745,0.0026653662378337555,25.524045077665704,1.4937332423341432,6925.124943926095,1338.3725800526379,3.534738775753092e6,1.4822292140012202e6
0.0035899999,-1.2092217680253006,0.0026254158289968615,25.105106568847717,1.3916274510280255,5849.473723924474,1070.6140698208067,2.3490889588890676e6,915234.5131505074
0.0035799998,-1.2099655047796487,0.0025564754483075004,24.086191770172537,1.4210325531558718,5750.730170949246,1123.0535040204297,3.0370677997324253e6,938020.2163761817
0.00357,-1.20937547568799,0.0026060024248050753,24.390358783141263,1.6395391373848962,7598.827323712025,1620.3197482150333,5.673688972437932e6,1.7151882208871767e6
0.0035599999,-1.2086629220896683,0.002520203828647821,24.012719797374807,1.185361655303205,4873.231860851603,895.125839943542,1.4609003194927352e6,731718.5148081471
0.0035499998,-1.2089415404767103,0.002363501621923837,22.616655639657054,1.1784003867575976,3761.4685071571544,922.7020582768049,1.5072537234867297e6,941002.8117076418
0.00354,-1.2069954439446189,0.0025766463166784943,24.896958885458407,1.1918184224588855,4105.266823073487,822.6391055808854,1.2233096415503356e6,642652.8993700483
0.0035299999,-1.206804395443379,0.0025174694458311056,25.850865336857492,1.3470178676903428,4929.050666491856,1006.796026657753,2.0327933952034982e6,859385.6201141581
0.0035199998,-1.2072715515676848,0.0025172562528457502,24.155159599671475,1.1774988542879263,4238.697742415837,705.8549646056127,931503.1300063144,494832.94793046504
0.00351,-1.2082023213222743,0.002587169387031521,25.42748635326588,1.2877756401290412,5068.601383670367,944.3378628918316,1.644947370824081e6,868911.8134739016
0.0034999999,-1.2056430522688464,0.0026755206770385552,25.66983251199031,1.2313179590870889,4842.641415946036,839.4229219754031,1.191599017848854e6,624657.2143222431
0.0034899998,-1.2045684956711917,0.0026282473286161055,26.356287932415295,1.3523311440029282,6053.793759624774,993.6481644714695,1.9698808016832795e6,794426.5234429205
0.00348,-1.207569102289345,0.002473182646505551,23.891903090173525,1.278599298854878,5108.152489696693,970.6514898255745,2.1488335515774344e6,839217.415721512
0.0034699999,-1.2060671118411135,0.00253614209458512,25.15255572847794,1.3355455935603078,5652.952728798526,1023.9460809735449,2.427493066504188e6,798338.3184809423
0.0034599998,-1.207499576346708,0.0024655019948357187,25.08804319757712,1.274208888625147,4957.200856924069,939.4537179053519,1.5985044488523786e6,750206.1698469901
0.00345,-1.2080135742040339,0.0025881009790431077,24.700437902258503,1.146846328507713,4928.993314982022,687.443741513394,774767.227054759,464259.4669603864
0.00344,-1.206882022748439,0.0025528835825220503,24.084802126633658,1.1437647739268297,4379.608176710002,656.8498037435295,906714.5093608098,366438.10884103284
0.0034299998,-1.2062763918741302,0.002529674482383887,24.34571546750681,1.143665853840931,4783.910743125835,680.0618670530416,730082.0804434235,456979.77019164397
0.00342,-1.2068810061538784,0.0027302608589420013,27.555660268744237,1.367539971178785,5468.544168372024,957.5366062427092,1.7109765255465237e6,770170.2035655549
0.00341,-1.2068153201229594,0.0026784242636259514,25.862404340593148,1.3620153016648495,6114.473683991409,998.067096483505,1.8932281995214135e6,832066.0075848982
0.0033999998,-1.2054732968870014,0.002606370023426473,26.072550383229512,1.497453677387758,6112.093311023309,1423.497569828031,3.1073551497521987e6,1.7886852255043145e6
0.00339,-1.204349577193923,0.002710236279962693,26.80390955252826,1.7657402183545878,8442.260566987643,2220.424760778308,6.298857705476155e6,3.507203611758936e6
0.00338,-1.2035632510811531,0.0026828588975913643,25.313584231941828,1.8406341180228836,7961.685027686767,2519.14001324986,7.01406599345533e6,4.352221808482773e6
0.0033699998,-1.200837811046738,0.0025993818940224494,24.45807363012252,1.5166904641512093,5815.76707212507,1577.988502744421,3.5961490922024287e6,2.0574860143900923e6
0.00336,-1.1978362291830502,0.0026218645053144958,24.926085929410437,1.527157350675009,5725.605400735481,1585.5636480530497,3.730621020033777e6,2.034087773623166e6
0.00335,-1.2019022997560254,0.0026270344240427713,24.71104231499996,1.5035316440551847,5149.071804145585,1427.0894777985252,3.094876697685573e6,1.7035521088944995e6
0.0033399998,-1.2006378491808412,0.002662908605656083,25.4899319030953,1.571536480958971,6128.069940863914,1565.93780033459,3.3853827380549586e6,1.9705795264334257e6
0.00333,-1.2001669598815035,0.002709267209490906,24.97766265933113,1.542915305963636,5767.9337616917055,1488.963144608927,3.502473035512583e6,1.7772755779199062e6
0.00332,-1.2028289810397452,0.002646030776927362,25.173943000678328,1.2926609230577768,4952.4752651722165,884.2568677527145,1.4587383033889395e6,711342.9591216292
0.0033099998,-1.2005616446429679,0.0027644972619018165,26.500158919251323,1.55050077350937,6128.249196522113,1381.71320610805,3.4281330774844144e6,1.406247653247241e6
0.0033,-1.1979188145580546,0.0027392380276885,27.306753630348457,1.6066676495503638,7321.095268948191,1513.7457840213538,4.267442776088089e6,1.7227107661841142e6
0.00329,-1.194984386521641,0.0027380345506983275,29.066513588037346,1.7293565979568442,7955.474954291164,1704.2375704041194,4.936961258230054e6,1.969315914785386e6
0.0032799998,-1.1956314687630172,0.002781068637762874,28.808865913560734,1.6865295537788974,8422.782521378953,1578.2126708153116,4.675811530081341e6,1.6464170168193593e6
0.00327,-1.199208397581406,0.002870512615002672,28.088494266940405,1.5517226027749822,6985.465544719629,1329.2375036313495,2.957233260498799e6,1.27866768091959e6
0.00326,-1.1997653790781457,0.0028277727416321915,28.09150348911238,1.6506686053672415,8337.895341624853,1416.5364573556956,4.207508790969813e6,1.2757445685555916e6
0.0032499998,-1.2016199181783096,0.0027140072728907712,26.949466761979874,1.6632345926828929,8043.502049797571,1641.5090585885393,4.817088318402414e6,1.860051388987312e6
0.00324,-1.2007374737977743,0.002773429028268731,27.28935065111802,1.6032957954573461,7896.796059062496,1472.0697278496123,4.1157943458775617e6,1.478144174585033e6
0.00323,-1.2001915786643853,0.002724389610617137,26.671522990605386,1.556587716409097,7343.393934596161,1361.865523972842,3.6724287982170554e6,1.2657589412914081e6
0.0032199998,-1.2020398993432524,0.002658735580751339,26.231764913284785,1.5048509586576724,6271.490802544445,1071.930531476018,2.629670239463469e6,787405.3656012324
0.00321,-1.2023675612398539,0.002619049395682555,26.116070655106917,1.4814630938933717,7025.455530974888,1136.732174655155,2.87478551238048e6,895577.9876320352
0.0032,-1.2017022859839646,0.0026572165198041867,26.458601688106842,1.3280384809730772,5895.568537959044,968.3291176475374,1.9493432298711361e6,775237.1953528558
0.0031899998,-1.1980714210403423,0.002629280842372558,25.79138006362458,1.3146989551317938,5405.873310879376,820.1371230127786,1.3661015899354785e6,515055.9921942662
0.00318,-1.197230860592442,0.0026414243027022243,24.93017467404187,1.2881204497629413,4557.374269830441,861.269891584572,1.5147780660296634e6,677085.6305040522
0.00317,-1.1982837031709281,0.0025547988260044975,23.834793654046127,1.0935173059742314,3628.1124482131117,554.578463082846,276938.7862403182,296121.43738912477
0.0031599998,-1.1977805822848528,0.002656686682133057,25.378683857831213,1.1888991895446723,4275.663970092287,615.1155174294329,317214.17942524364,359458.97836263746
0.00315,-1.199668066741573,0.002541533266845922,24.78018678787968,1.2645230875147184,4811.721387358652,815.4492399878613,1.4577251827466234e6,555062.270835726
0.00314,-1.198358701500401,0.002676091926793064,24.562817425123455,1.2743952026011232,4666.013957456562,847.9761004678118,1.5214236272883974e6,615949.6043269498
0.0031299999,-1.2014055913273078,0.002602969225981639,25.67208372439882,1.2793414109045997,5139.559970366095,792.110059662628,1.167366993666813e6,506958.76688509557
0.00312,-1.1973100643172376,0.0026877350011414707,25.911586106215523,1.308291375023463,4978.221069250049,991.2270144883487,1.7611067613616865e6,873681.9530656333
0.00311,-1.197312583922491,0.002792732921397241,28.099474058719288,1.4285661028330165,6119.275903684341,1179.387386291909,2.5571425493381787e6,1.1009167291748915e6
0.0030999999,-1.1971443564943056,0.0026785107875789494,25.738249944841993,1.436785461072845,5966.950048949028,1282.2115159874863,3.0843985479628076e6,1.3868216188265125e6
0.0030899998,-1.1969467304254306,0.002684267165396296,25.50691541748943,1.4462387759417084,6291.325540531615,1330.464548091741,3.2638074869474354e6,1.3920604994470624e6
0.00308,-1.1933119241524899,0.002660092348135993,27.635515260156925,1.47338912675746,6282.427393095616,1205.7534935796689,2.693681286825914e6,1.035844743529299e6
0.0030699999,-1.191019668462969,0.0027398576068164973,28.5967322981237,1.6467784303478186,7220.36011919835,1528.8372205188473,3.862139291369113e6,1.706086330767872e6
0.0030599998,-1.1911729436863874,0.0026584339676783406,27.691978647250338,1.4483690533136953,6679.217666290672,1072.9743524692133,2.5714980447841776e6,804307.8069030271
0.00305,-1.188392226427313,0.002880911948388811,29.39881779513675,1.5271099473654621,6548.183262862322,1071.4136121787442,2.0938979201979083e6,772346.9851624387
0.0030399999,-1.191094579540068,0.002816617118438054,30.068049194648786,1.5424593677528418,6689.75384429604,1176.5953639404697,2.2966380595689435e6,959250.8942788447
0.0030299998,-1.1898814782445712,0.002888802594633403,30.613395824253985,1.633282727056089,8120.339573110598,1314.3272221766947,2.913360474219757e6,1.236373439680925e6
0.00302,-1.1909151317039948,0.0028762702735404227,29.88949145871973,1.53765805320769,7229.787329739281,1182.160778184246,2.0596773828897986e6,1.0954984643714821e6
0.0030099999,-1.1922043136433988,0.0030269829514292467,31.061603321626475,1.6454199131135838,8239.898229009581,1181.038480314541,2.7165580279834485e6,830265.654027157
0.0029999998,-1.1904081614174096,0.002925630618283701,30.730627720926016,1.6779489701133172,8321.76484390688,1325.2668822336334,3.4227495895021413e6,987792.8645477655
0.00299,-1.1936601467570014,0.002975206776429121,30.142946239140137,1.798221896717114,8448.846779242816,1788.847270182431,5.015222261583175e6,2.1956152565478836e6
0.0029799999,-1.1939430185213191,0.002977563027614312,29.619190354142713,1.729494326140021,7571.006423530344,1842.1208100427232,4.744724365456945e6,2.2901901147267213e6
0.0029699998,-1.1938108972473542,0.002795084187703593,28.108622383996018,1.5428502163148474,6662.580255029604,1424.7527138446333,3.160957756089035e6,1.595137601206489e6
0.00296,-1.196025836893587,0.0027672134667049487,26.82482017642711,1.5090394614193405,6090.821156088375,1275.6290327648614,2.6804039346088707e6,1.301073137894502e6
0.0029499999,-1.1938835837750486,0.002847129079808892,27.53813649387693,1.515664276214491,6536.835015824224,1364.4912836099418,2.9612579740562676e6,1.5177855040653779e6
0.0029399998,-1.193531915723945,0.0028587519989107272,27.44531691681924,1.4947374643806874,7128.243393830387,1077.4917461940172,2.7043117833913616e6,952329.6846613411
0.00293,-1.1935541313216511,0.002952077374623011,28.680699038601364,1.6314321743943523,7444.486131000739,1287.6794579654834,3.115516272486418e6,1.1150042715389584e6
0.0029199999,-1.196023963361579,0.0029336996971060397,29.20441249930412,1.6144740371289286,6679.775343096825,1254.4723874828094,2.592536772865687e6,1.1406859044298106e6
0.0029099998,-1.189437151443594,0.0028949130383407614,28.904887877901604,1.6049320337964963,7354.5889557184055,1262.2682662802838,2.8755650422700644e6,1.093651413155424e6
0.0029,-1.1917097311317568,0.002896720529508765,29.37964939258023,1.6870223236306068,7907.7298194901905,1407.59326388431,3.6065463758492386e6,1.144966684466838e6
0.00289,-1.1882025023879401,0.0027997766997193267,28.428508787100892,1.67412303530335,6579.704208061323,1498.5342336222516,3.504763467938899e6,1.6810710127988348e6
0.0028799998,-1.186293663371035,0.0028281547448774603,29.75691504489832,1.7728619154828642,8091.628393001484,2007.583518116877,4.751780303930306e6,3.0247209229285326e6
0.00287,-1.1825641840721066,0.0028378519924018,29.516662110663027,1.7046523553655202,8453.892768372758,1607.37585898382,4.41271878615341e6,1.8743610745350549e6
0.00286,-1.1863688893923923,0.0028560828479789126,29.4379052180347,1.5439563651020431,6763.298978707651,1052.1078231086813,2.0168282303823642e6,843785.806138872
0.0028499998,-1.1877022530904688,0.002842924294885693,29.63644758979646,1.5581533076871945,7567.49204529199,1110.8831844692547,1.991537522490052e6,914137.9980201505
0.00284,-1.1859753878403707,0.002702115255260437,30.06391429266575,1.5867834363541917,7814.95009331766,1468.2927981500861,2.4348983249468924e6,1.8221305574572368e6
0.00283,-1.186624366889004,0.0028109104974177834,29.58009850175891,1.6625613587035584,7936.791042653493,1509.4310661833574,3.586418704363619e6,1.6995612608345496e6
0.0028199998,-1.1861185273675656,0.0029714483423874437,32.07429692743129,1.9207418824914861,9926.46529656749,1894.8535302417545,5.29068542387557e6,2.26349913866529e6
0.00281,-1.1858732358137802,0.002816843648450057,29.854655829790914,1.6410296273314016,7808.673008648212,1335.9642958266245,2.9928564936004505e6,1.256864878934965e6
0.0028,-1.1865141722312804,0.002919045779008376,29.542584955109216,1.6201751436328355,7550.1281758681225,1448.5609876120648,3.329604010667729e6,1.6662732697724584e6
0.0027899998,-1.1846491598753577,0.002957374314748562,30.428139436620885,1.7688361268409412,8887.808924979008,1783.8795013178797,5.022081760769336e6,2.1710062242393186e6
0.00278,-1.1845804673349407,0.002931585863587482,30.762943188100675,1.522813793113722,7407.690832614656,1232.8735439172262,2.1079644964406127e6,1.3481752539849174e6
0.00277,-1.1859125187854593,0.002903992070253834,30.367989237185654,1.5680616224588844,7200.465649680591,1469.4038015991696,2.732733786806343e6,1.7533699078296642e6
0.0027599998,-1.1828135059035447,0.002888189393233939,29.82875715752622,1.6649132416506107,8007.6095882657155,1529.827660045941,3.5092618568408983e6,1.6658263449401588e6
0.00275,-1.1835793717640615,0.0029087173961007988,29.470109821095257,1.8739823282900514,8364.001777029564,1698.1990920588396,5.050585058116802e6,1.6812287185567855e6
0.00274,-1.1846676222222055,0.002981846494691846,29.986191106295482,1.731267135275884,7620.477994548196,1591.4765798340661,4.310018116806031e6,1.5431562939129132e6
0.0027299998,-1.1847406798225308,0.0029023389538817344,28.86054268795353,1.580864014377059,7123.653294853278,1265.8477533501766,2.874412410890228e6,1.079577817414051e6
0.00272,-1.1843956408772562,0.002984918541483817,29.37023011050515,1.6249726467528063,7241.9018065087,1407.8672654576364,3.2891042303459467e6,1.498894037919344e6
0.00271,-1.1839388008946585,0.002987498420567639,31.00062870593927,1.5863327008201193,7049.098513738889,1339.2806447514208,2.4099518331195465e6,1.298652377942747e6
0.0026999998,-1.1819637336085447,0.003010440692395801,31.40795813367516,1.7857117260855149,8901.767489946698,1560.4464769921888,4.541376046704071e6,1.4895382611296512e6
0.00269,-1.1806811082671493,0.0030104216124119732,32.14824072673151,1.9303550089595387,9471.579641139497,2064.2597362304577,5.994450981836934e6,2.6948864993483033e6
0.00268,-1.1845233309729295,0.0031524331201397125,34.490277539902806,2.1974894879561395,12660.178733429038,2663.512318426546,9.677626350428378e6,3.6535411421954776e6
0.0026699998,-1.1838136909191515,0.0030910660249422912,33.687478617109065,2.061494202884607,11847.440909961804,2531.479250664911,9.022476009415627e6,3.322031892267541e6
0.00266,-1.186350962394295,0.002912222993997041,32.63119459491739,2.1570452443778882,12831.321368275101,2705.5827066898933,9.9976947305946e6,3.6845263592601013e6
0.00265,-1.183276143582812,0.0029692897803111143,32.561794760835085,2.0603282514573475,11921.227756750146,2377.013069699902,8.544089868912144e6,3.0219736482163663e6
0.0026399998,-1.181336326021336,0.002982660001155201,33.39818083136719,2.0435102761025634,10829.6802605873,2404.6697388822963,7.381470514340153e6,3.358762043906605e6
0.00263,-1.1808838760400022,0.0029957529052129345,31.845274295004927,1.9224735655938674,10065.712158442771,1995.5628584894996,6.2684302639540285e6,2.3476869753159485e6
0.00262,-1.1800918450450186,0.0029624108173941367,32.780386589553245,1.9530880016864152,9972.04681240275,2201.47681790875,5.937560744077973e6,2.906561374159247e6
0.0026099999,-1.1803112065873633,0.003036402881716882,32.80626903244051,2.059379860957654,10922.97708856939,2404.773120334817,7.523076797241963e6,3.2814352232798906e6
0.0026,-1.178043810492383,0.0030831945231415115,34.44649351916158,2.1432840185898896,13012.336129578938,2507.976803746384,8.475829328902956e6,3.7868086500220196e6
0.00259,-1.1783711193507216,0.003084726450702993,36.275879128746375,2.4262509297864714,13962.390072829252,3050.7907814333435,1.154884617055697e7,4.4987606492478475e6
0.0025799999,-1.178552101590605,0.003014023419349721,35.400249008211894,2.4133388068587625,13112.693715479485,3037.763957603893,1.1605648625354305e7,4.476885886116919e6
0.0025699998,-1.1769134775394994,0.003022438665336502,33.671354049969445,2.167872384861776,11928.14058202728,2643.179729731971,9.288287061837658e6,4.01362368067213e6
0.00256,-1.1782345593711618,0.0029413893157271935,33.35651957722447,2.314121343122361,11413.661811001524,3272.062197448227,1.081916998521334e7,5.885924696568182e6
0.0025499999,-1.1805420526686712,0.002959511094845005,33.24336094354277,2.1578976107150125,12079.08219559841,2536.516841710452,9.166391894972198e6,3.4762182254250767e6
0.0025399998,-1.181256521090558,0.003006788993242194,31.97431390526216,1.8974824409825073,10448.330733963552,1890.836166673605,5.918948004234744e6,2.205043314740659e6
0.00253,-1.1819882782703521,0.002998836887722826,32.85613657966049,1.7432148199565707,9608.33868323456,1467.8472158819945,3.39213002575092e6,1.4307900882572038e6
0.0025199999,-1.1810548468124238,0.003074499843261069,33.80474991269317,1.951160908353576,10136.606132944595,1885.1062560773614,5.433818292169661e6,2.024450626160399e6
0.0025099998,-1.1797668158716315,0.0029929928681321715,33.66159338654668,1.9000486955668066,9795.52763588296,1894.3150632087843,5.188940620561971e6,2.1645460562207927e6
0.0025,-1.1793685535912104,0.0029634116626077543,32.69020287393359,1.9321915590453704,8996.976210409592,2039.9687273486386,5.303826497719287e6,2.5819154942566953e6
0.0024899999,-1.180041707506768,0.0029946004227923554,32.98590709749967,2.218342881911518,10778.928345485989,2836.456657487746,8.811525668638922e6,4.325551594373988e6
0.0024799998,-1.1815360913289632,0.0030580496164246424,34.07667437983326,2.2128845954752268,12302.355568555453,2509.7843553784596,8.3075910574925e6,3.0841621909904676e6
0.00247,-1.1804560954689935,0.003060095017896001,34.03242810174472,2.421973103616863,13463.502694837913,3140.4751600001428,1.224035354060818e7,4.454833537117659e6
0.0024599999,-1.178212788148388,0.0030756885349073693,34.88506063363119,2.6263541328102518,14282.335763678022,3800.3340854588414,1.4395650132905863e7,6.133637422423265e6
0.0024499998,-1.1797998097644038,0.0032071055184714863,34.829140218333,2.8591661580904164,16812.786939236936,4096.398248118627,1.842567573313417e7,6.099632203226472e6
0.00244,-1.1786288182425486,0.003027701784713695,33.2043692570346,2.3841053377850994,13814.234234127545,2980.9670546387547,1.1910141633431178e7,3.967779289560042e6
0.0024299999,-1.1798678735929673,0.003044785501696798,34.11623600679452,2.1584968014279418,11686.043826814373,2345.693459839835,7.6734662543370705e6,2.8061053893976733e6
0.0024199998,-1.1791896075944042,0.003155874343952604,35.235753271561286,2.3761547345794494,13002.142892261294,3004.7304247386037,1.0676975644862203e7,4.568292754308115e6
0.00241,-1.1758389811672065,0.0030748072037585597,35.22313175597808,2.5039199385414457,14483.819726555565,3343.6703288086155,1.2705340189827254e7,5.098522495247646e6
0.0023999999,-1.1762154367544915,0.0031152673244011545,35.431007226762944,2.5829486380952993,15132.01800209187,3529.9706641647954,1.4650428542453613e7,5.315083703516506e6
0.0023899998,-1.1778115893060646,0.0030106306422245407,33.31813924455579,2.2789606342268454,13562.352354974668,2901.9983408689345,1.1319316645041248e7,4.214297162331542e6
0.00238,-1.1784850804629206,0.0030283375859861948,33.669679493641816,2.1925451661120774,13211.185863941679,2747.917126818771,9.961320266940864e6,3.8108171069415193e6
0.00237,-1.17888500079665,0.00316544878326573,35.530045223661624,2.491695610908655,14822.741747177775,3639.753128250146,1.4197786191852711e7,6.10337912088285e6
0.0023599998,-1.1756471201520882,0.0033000785831466635,37.73889918108326,2.6320553420815327,15939.079923601368,3874.3799550036315,1.5082363944604494e7,6.42559636587262e6
0.00235,-1.1741785948781909,0.003284750115893788,38.64765413047481,3.306434503969242,21025.256398423015,6004.081703149378,2.7335651685342357e7,1.2140814846745057e7
0.00234,-1.17498094784044,0.003253244088829787,39.43677996444104,3.345022970827403,22536.428360143436,5966.006006911879,2.8724228395719144e7,1.1692410428427853e7
0.0023299998,-1.1762378563069258,0.0032664935317950417,37.797102101257714,2.764993596852315,16713.2849707879,4127.570907188513,1.6920857205053773e7,6.902297911560401e6
0.00232,-1.1733966224864176,0.0033203000613147462,38.57314127394822,2.835876415318467,18258.767607357204,4003.6733310410546,1.772923831400999e7,6.475595014506504e6
0.00231,-1.1763760944104873,0.003255346238164016,37.53627543909634,2.6710953416211383,16244.142162678248,3682.9488672371067,1.5765807513442442e7,5.415369145962662e6
0.0022999998,-1.1732582909739846,0.0032140348130039126,38.57609535706411,3.055761523591293,19982.614498790765,4611.243457991904,2.2072419600464627e7,7.803451903264542e6
0.00229,-1.176285486493008,0.00326716436075389,37.10504273765385,2.6227449933634137,15768.460366620422,3338.620736765354,1.3504463874478742e7,4.604436212893756e6
0.00228,-1.1736962565772358,0.0032663544408232494,37.967590417841,2.6112074265061342,16558.993142377465,3238.363372445592,1.420628007224201e7,4.0848310924563804e6
0.0022699998,-1.1727127056979871,0.003306795138896779,37.61388779222511,2.600639698122824,16806.54251088909,3205.7617937237874,1.3646757830136562e7,4.182000499037392e6
0.00226,-1.1748852975994442,0.003421523409605486,39.26224878359403,2.7926796415796913,18479.706733295006,3639.0918469750945,1.5339188440413265e7,5.015112269887999e6
0.00225,-1.170514041973983,0.003445129141781838,40.28561091577416,2.753983747976834,17859.93203946167,3287.9837969234045,1.3840509557201687e7,4.246206371048739e6
0.0022399998,-1.1701126990717758,0.003381700085694492,40.53482836420569,2.4437977900033134,15961.627170334474,2538.4977683156158,9.706050426979875e6,2.7540804237272874e6
0.00223,-1.1716408667225875,0.003387570188212971,40.507425007142935,2.617298051117572,16854.325948999347,3144.372743472299,1.2060902201137051e7,4.199663066155384e6
0.00222,-1.1685629310914158,0.003311472604571436,38.682958967207746,2.284953919879152,13694.188886352225,2375.3624979128667,7.69081080683437e6,2.794061713986656e6
0.0022099998,-1.1655241818607027,0.003369803587279521,39.26604201276578,2.3254569470777304,14435.419979009794,2358.272589860662,8.282508313034682e6,2.39450282699188e6
0.0022,-1.1658798781881166,0.0033277814618433627,38.42819357356778,2.514257814510746,15317.205077242432,2611.649309748072,1.0520016730651485e7,2.794314553897048e6
0.00219,-1.168664188235079,0.0033710635232506595,40.30760861722446,2.5882955550201676,16693.56058636804,3030.4106013651576,1.1618432969631754e7,3.933865557710913e6
0.0021799998,-1.1659909083687392,0.003286015075605885,38.4748566588681,2.4941871574867847,15117.577245154636,2831.7846864826156,1.083404344088343e7,3.5897213178192563e6
0.00217,-1.1651197811698342,0.0034061036530838823,40.69830812749295,2.806666574306948,18103.796090318137,3588.094012423225,1.4768430081746208e7,5.391945211773149e6
0.00216,-1.1644738233749607,0.0033636171892289274,38.631459438174076,2.3618677160323376,14808.179354988488,2175.8500626079485,8.390712485390434e6,2.215017765010462e6
0.0021499998,-1.1618797589121177,0.0033943052858469566,39.7830099102675,2.652433895531587,18050.811579676145,2988.962046854532,1.3694843525908628e7,3.5725937765278425e6
0.00214,-1.162162995476581,0.003367347215246305,39.61354771844992,2.5647803848030417,16723.902323258026,2890.3771366568676,1.2394679136907833e7,3.3422113175594527e6
0.00213,-1.1625259780728607,0.0034808862307490977,41.0359251209503,2.6408834833147945,17200.733507621117,3101.021451181927,1.3002714424308892e7,4.030995163645661e6
0.0021199998,-1.1613585239970905,0.0032789442815876445,38.94579656198302,2.4912406192210588,15389.797352994265,2691.188301491597,1.0913034980205517e7,3.0336826784988334e6
0.00211,-1.1611390586822354,0.003392328610674992,39.396842514979895,2.328358106486954,14401.684887739399,2529.0086154275973,9.311963967280256e6,2.97898450935179e6
0.0021,-1.1592395584341693,0.0034674986016212874,39.78381047696328,2.3491361515890854,15173.38325881985,2667.3470170726746,1.003236919256582e7,3.40354724637972e6
0.0020899998,-1.1578331258337102,0.00340044309656176,39.30692460955285,2.3598363919109375,14324.153652633,2726.344988610781,1.0089475020792559e7,3.5575231962672886e6
0.00208,-1.1597068674020423,0.0035364013215927,40.98768074552222,2.5390150750960725,17725.855234258368,2874.915087068446,1.2916924451651895e7,3.351808448091594e6
0.00207,-1.162341359171837,0.0035629016615346953,43.37126979667748,2.6456853768286024,18924.45193888215,3180.325152183099,1.3061037528393624e7,4.422923618895188e6
0.0020599999,-1.164658198313642,0.0034441295844834527,42.76577806693886,2.7642879728266943,18971.779582689138,3519.997694548174,1.5703659545232901e7,5.149329916000502e6
0.00205,-1.1621191688045676,0.003334021236577132,41.80616860657748,2.5513403900875073,16729.98925478176,3036.079895293473,1.2549959847832065e7,3.9821290934119457e6
0.00204,-1.1629111527433986,0.0033383478264991284,39.99627800756171,2.4697395452691784,16700.443095424132,2657.2133463807418,1.1232072008254634e7,3.005189826979946e6
0.0020299999,-1.1627874430173524,0.0033226075449112294,40.3648913992822,2.469990283453872,16608.730056226916,2817.5458055532454,1.141097900033778e7,3.4101428682855717e6
0.0020199998,-1.1631727615845797,0.003277544919101141,40.522344707979144,2.2573821016340356,14290.087139223378,2223.2514412142737,7.248162539001275e6,2.2825141013385286e6
0.00201,-1.161441562442499,0.003276842698710545,40.960560638279276,2.375342924166889,15883.883419232516,2474.6159552198465,9.176401797166256e6,2.8321495013908776e6
0.0019999999,-1.1649128769553216,0.0032813387596146164,39.85823667376779,2.46527372493118,15947.106272851135,2719.7130288539174,1.171961557663135e7,3.2691461856672e6
0.0019899998,-1.1651273815386813,0.0033116023371700205,40.29634132426795,2.543233288144365,16720.26514432156,3321.8842307694485,1.2856195954010861e7,5.1425065728970645e6
0.00198,-1.1624518757748243,0.003331091329264214,39.82746597698452,2.4412036830005355,15246.990631663712,2550.8661650305535,1.0515804139806367e7,3.015387480467744e6
0.0019699999,-1.1611581210117392,0.0033300858084253414,40.886587114976,2.5151559957318748,16061.845777387525,2976.434516593731,1.1211007748269951e7,4.21319218466744e6
0.0019599998,-1.1607794029746679,0.003265341618115612,40.56664309477625,2.5301157630907447,17021.2967431222,2848.216546822592,1.1085359927842045e7,3.689624293843316e6
0.00195,-1.160478119358282,0.003333241106581908,41.4586315523168,2.6968083927108477,18195.32196224047,3225.9987052049933,1.3359334553637758e7,4.339424859896454e6
0.0019399999,-1.1594340944478219,0.0032831311070874968,41.40143336203639,2.4473054494748747,15486.677942926157,2541.5866229786448,8.990139143933816e6,2.8389093248684155e6
0.0019299999,-1.1571829590331537,0.0034192631390845135,43.77506704136449,2.7688142669442906,17005.103861073705,3717.710397145677,1.2938259325650178e7,6.349136929793696e6
0.00192,-1.1570224215010751,0.003448716449624673,42.503338535101044,2.899806153666455,17563.861086599154,4571.944923426553,1.6128157885626733e7,8.830352628444817e6
0.0019099999,-1.154982510514464,0.0033694171811242592,40.94528622206163,2.9326394817963712,17210.8558859587,5344.76298054083,1.8466206965247814e7,1.1728730015906647e7
0.0018999999,-1.1570890235241202,0.003485901304219961,41.77971861867728,3.1129966921067824,19335.813106270678,5032.480546056231,2.037256097075493e7,9.707268981888212e6
0.0018899998,-1.1551280508303423,0.00336958877864365,42.12435317833283,3.027002917619914,18364.942364776794,5021.962636960948,1.9087742333723564e7,9.494054241197405e6
0.0018799999,-1.1557721447293754,0.003396773862674405,42.9030477075812,3.350730398281347,21473.27489013187,5686.648743946156,2.4246143101354077e7,1.0987367889370523e7
0.0018699999,-1.1548560227041602,0.003337602744114186,41.25069352180787,3.355651946156999,19938.963935795746,5947.188532501222,2.415359790403163e7,1.2074740754991923e7
0.0018599998,-1.1564501492979782,0.003302000126732885,42.16397898621401,3.4349266745225453,22029.908387733354,5897.688855775268,2.659071073833852e7,1.1406247560952356e7
0.0018499999,-1.1558126369311021,0.0034255972213112313,44.369729184420514,3.2712146044295274,21746.106233633152,5698.8554844673845,2.2827577204360157e7,1.197615024156729e7
0.0018399999,-1.1537550435599708,0.003392026243317077,44.24126520697579,3.097633885913245,20421.630831536593,5423.824462974057,2.0935861841176067e7,1.1427807710024854e7
0.0018299998,-1.1521082807894711,0.0033507844387389756,44.61562309572251,3.213828468149703,22888.767169613857,5382.344070950562,2.2947080578367405e7,1.0836000226057163e7
0.0018199999,-1.1495034742816408,0.0033462725551935027,44.608136880944194,3.150149383415933,22350.564505544993,5250.761661679344,2.165423771533444e7,1.0481235214665413e7
0.0018099999,-1.1510693492656154,0.003418654058463439,45.44235719268998,3.009742579449962,20836.324805768425,4370.4655066985915,1.800229124815982e7,7.555589341504963e6
0.0017999999,-1.1534397832033991,0.003522735462073266,45.98548785167717,3.2335801978863015,22425.55725940599,5038.491372906734,2.2214188397560503e7,8.96768286340924e6
0.0017899999,-1.151499134066025,0.0036862344934273194,49.714267327900814,3.4060438216438573,26343.70409972322,5106.323436226536,2.5273557504903886e7,8.197175345067863e6
0.0017799999,-1.150478204207998,0.0036034250965018685,48.18246640809781,3.3986867432588896,25634.58527075049,4976.6668297853685,2.4633413325662814e7,7.786584128125178e6
0.0017699999,-1.147642483478525,0.003468208527286906,44.788774537060206,3.2811142949223613,22896.945584347875,4886.72009888812,2.312125635560235e7,7.993328432523531e6
0.0017599999,-1.1498173275958419,0.003511820750183897,45.726271455460406,3.244914881288246,22543.34865512693,4641.599607198663,2.1467783431954566e7,7.136473837384938e6
0.0017499999,-1.149882582612988,0.003484998686450533,45.17870163903125,3.2281769404646288,23083.83670101205,4540.6454448578415,2.1657305453879215e7,7.162678070595148e6
0.0017399999,-1.1508776357889554,0.003550344653894063,47.731788203828074,3.278649658051484,24327.481001255288,4746.420613817564,2.324831680039162e7,7.5859818152078595e6
0.0017299999,-1.152315700418964,0.003621325784032,48.28217832763215,3.3253606144266845,24075.953693840136,4525.7824071448595,2.2055908004851323e7,6.622389855221644e6
0.00172,-1.152451195412665,0.003534565351091571,46.56472982479093,3.1989677022617635,22915.651584424493,4946.617026278799,2.2494162282784015e7,8.501319932046704e6
0.0017099999,-1.1515439649190926,0.003452634363484561,47.48294145051776,3.2687485950298933,24228.666834422223,5001.610477593989,2.372309395110874e7,8.279753625804623e6
0.0016999999,-1.1496894825602935,0.003505676140825485,47.29229081486692,3.317984299282838,25076.697639371738,5042.129657397047,2.6189784326336287e7,8.190512713618631e6
0.00169,-1.1513143460210735,0.00355743038407312,49.594591422067644,3.5071905761592754,27293.11635949826,6044.094171446164,2.967523897171905e7,1.1965898129854279e7
0.0016799999,-1.1477703873841614,0.00349771975319317,47.73012005387624,3.3897468411908864,26395.727511919373,5628.275547456714,2.8227064470903687e7,1.0697590354987452e7
0.0016699999,-1.1485920047693277,0.0036489652811436913,49.21606060185095,3.7267396134321373,28715.508815050554,6733.70368090054,3.511622384561695e7,1.3283779284898078e7
0.00166,-1.1475806313884092,0.0035967092758205452,49.331592387657054,3.623402619315607,29349.03325793413,6001.353456480643,3.2240116007158782e7,1.0440177426215578e7
0.0016499999,-1.1474822971847856,0.003620839839072709,50.05248146300938,3.6113118811420772,29022.90713092378,6000.541555446765,3.0864806852376208e7,1.086884020077931e7
0.0016399999,-1.145852665217295,0.0037118265802901086,49.44097519324987,3.3754237902421904,27595.58589781067,4867.770916995738,2.5458625448603272e7,7.341820074985666e6
0.0016299998,-1.1477317241650398,0.0036310936779148442,50.07846214707103,3.6254261388211892,28529.30095461922,5545.1928271806555,2.970781132695083e7,9.08332455072832e6
0.0016199999,-1.1467295684182222,0.003586583902413361,48.522193090992495,3.712987200033005,29859.38379489808,6306.78603050144,3.473868522298483e7,1.1949608710187823e7
0.0016099999,-1.1495351919322736,0.0035850919999604602,49.15924350487411,3.7862810431319716,30154.195338956444,7163.129412635132,3.80582900953239e7,1.5876699799537638e7
0.0015999998,-1.1456123324247351,0.003496826882550497,46.84030038833171,3.4504769214767808,24974.664112010872,6473.52936259722,3.014140146492034e7,1.4323260075497782e7
0.0015899999,-1.148013444821434,0.003556832676072027,47.771460743052344,3.4351501956078065,25437.472639389605,5896.560553941414,2.8143584027862567e7,1.227681759976963e7
0.0015799999,-1.1482717135951062,0.003440171793802858,46.446715717528534,3.5879160785293323,26965.01771046634,6444.232204601278,3.2458476185371418e7,1.405680130398401e7
0.0015699998,-1.1472578705131038,0.0034424070108991546,48.634809435409515,3.67380346956918,27764.93930420267,6797.156755617554,3.3186895762259897e7,1.450013896917072e7
0.0015599999,-1.143639752951505,0.0036168611727383053,51.2418743163008,4.201194341850213,34305.79422373874,8581.900302828408,4.601977085364246e7,1.98893827574081e7
0.0015499999,-1.1437137760508984,0.0036738466299367474,52.92432281563989,4.037962975210991,32034.605796907665,7705.915755177611,3.99858066590329e7,1.6562192694823109e7
0.0015399999,-1.142347964145916,0.003748329918635087,55.212603682990654,4.391113993707305,37581.51555277744,7884.909000430335,4.809413582791426e7,1.4933156844184758e7
0.0015299999,-1.138658608717637,0.003816567506762923,53.97593808762642,4.182062542267737,36470.593335775484,7321.851729218599,4.224828732666109e7,1.3634438420218257e7
0.0015199999,-1.138354593215693,0.003764916081291427,53.332974861955925,3.9018857581384334,32005.027974597975,6045.33068018436,3.4991776975092284e7,9.473714119138503e6
0.0015099999,-1.1349192971014257,0.003780050087067523,54.591935840469645,4.295439591965688,35127.697202582436,7642.5338216798045,4.5177336618556485e7,1.4527838455982756e7
0.0014999999,-1.1363326979238675,0.003794191787572162,55.31251283295926,4.313324636303382,36709.943732106134,7856.0096902567875,4.7431162793115385e7,1.5919658225661479e7
0.0014899999,-1.1366753465440727,0.003864001428625643,56.813305613144095,4.6054198062423515,41692.35350124687,9261.409786231223,5.8937693647348635e7,1.9863601608445607e7
0.0014799999,-1.1371242418996688,0.003859149448244982,56.76896743015544,5.192993116348454,46417.84798379654,11764.579640832902,7.8110747418394e7,2.767637813006436e7
0.0014699999,-1.1349231019401864,0.003878546558018965,56.02751448637671,4.891158416332116,43020.55978592174,10513.738446551339,6.723602394175574e7,2.3449274994855326e7
0.0014599999,-1.1353328506031453,0.00386963017745139,55.967345125179335,4.950620647105529,42883.41392811808,11465.278034291385,7.107454363889956e7,2.884048651888179e7
0.0014499999,-1.138535665635138,0.0038875791683504854,55.92148465898571,4.56730189251275,41055.87436830801,9473.75651678895,5.945810283827706e7,2.11393228285391e7
0.0014399999,-1.1377419847441501,0.00383066444730522,54.912295230848756,4.718655844757224,41770.98243364166,10352.964695137778,6.740621828534023e7,2.364086256597768e7
0.00143,-1.137737450983505,0.003916425471068872,56.90430602859975,5.319197191269734,48140.72624516232,12871.787913271794,8.74468648726261e7,3.370402800043033e7
0.0014199999,-1.1357923642908994,0.0038200698658963166,54.97473538852571,5.656299088461185,49687.85920653524,14245.612264808391,9.985800192932384e7,3.82678353423552e7
0.0014099999,-1.1365545215483597,0.0038574210393319507,54.953931925655795,5.295684762173306,45746.29544296666,12601.60124115921,8.5252930923212e7,3.1830483123443484e7
0.0014,-1.13853815213292,0.003921604555157524,55.66260813594572,5.105618201495511,44446.03252741319,11141.715685655556,7.609910852070172e7,2.5900337345939368e7
0.0013899999,-1.1387093788810634,0.003949360497461867,59.750488389212336,5.4510350755887345,50042.87641672813,12296.10615145213,8.889631959692828e7,2.973578482203823e7
0.0013799999,-1.136755541802675,0.003958440274509799,56.75772415951464,4.696285051689862,39298.86902678875,9391.178758877704,5.924803375175118e7,2.0678678072943863e7
0.00137,-1.1381634823051479,0.003922544951538375,54.07963381988579,4.311647410983143,35761.23969600604,7686.466073038337,4.7780514768390656e7,1.4605407930293662e7
0.0013599999,-1.138531745290948,0.003798006785018861,50.94789855581001,3.813392701002217,30888.895084199696,6924.295606584601,3.715540711789715e7,1.4422103738517491e7
0.0013499999,-1.1362280716634552,0.0038836319983492616,54.82638576549525,4.341782942392748,36330.45803862806,8947.929058484659,5.154863566085069e7,2.0413188135001313e7
0.0013399998,-1.1365090558656266,0.0038151358495247733,55.643885907830054,4.567174165001147,37600.29188532253,10819.88378464662,5.723830840410452e7,2.885052591549926e7
0.0013299999,-1.1329148030283582,0.003799603316619981,54.672404834834296,4.423164950557971,35369.422051487345,10181.537899022396,5.5279247571399495e7,2.6806496084677562e7
0.0013199999,-1.133116054431456,0.0038027461054233663,54.475795139730835,4.783557594136605,37843.132192150566,12437.261412957509,6.5385624237704605e7,3.664797320619564e7
0.0013099998,-1.133424220824143,0.0038599214194637898,52.38592661032851,4.414893604292228,34579.016555923765,10774.25880515417,5.491839492000454e7,2.9764464523272946e7
0.0012999999,-1.131644008634413,0.0038489576212750536,52.87301135778465,4.207936294365481,32562.859326414728,9094.407155068593,4.6288306912602305e7,2.229071717899264e7
0.0012899999,-1.1277292587563565,0.003894273328738915,53.58306835028133,4.2292742171117474,29864.8856812625,9066.910353715655,4.291560360067061e7,2.197073514231452e7
0.0012799999,-1.127896300919373,0.0038748557631744333,53.4350883906284,4.0493939290635765,26927.79099144439,8918.564779514605,3.7034661183700025e7,2.2673295986294653e7
0.0012699999,-1.1272737351308189,0.003861275337280179,53.01281225479207,4.061614003849341,28419.06144730317,7921.005209302041,3.6087775054308586e7,1.7859528553779818e7
0.0012599999,-1.1261608159126937,0.0037665705988178598,51.4945013512309,3.775829343447567,28019.50015736589,6746.937353060574,3.1932906241886478e7,1.3100514904420152e7
0.0012499999,-1.126071868674708,0.0037547218345371663,51.95806240824456,3.4758501704998994,23845.8694081662,5521.5340620817415,2.349577560636549e7,9.58101683162705e6
0.0012399999,-1.125451684485557,0.003708889669327234,50.38241178166533,3.300546920503413,24205.587088072938,5180.6367171213415,2.2757928244939778e7,9.184238763765806e6
0.0012299999,-1.1254499717028228,0.0037874737559458406,54.70949041135736,3.9209631458193104,29527.157534976224,6910.579213119822,3.431115833789271e7,1.3872990410324031e7
0.0012199999,-1.1276015572685922,0.003752665805213576,53.39995831185233,3.8283229739820435,28284.401993577914,6281.784181075955,3.244515485984439e7,1.078461807920815e7
0.0012099999,-1.1266132800486999,0.0037627143607917132,53.934785319205055,3.6236491672953446,27433.146773347933,5432.269537008107,2.613984644004131e7,8.671378024967216e6
0.0011999999,-1.1269205738443362,0.00370682727423193,51.62046330255221,3.279912153153991,22638.546673882523,4674.849177347539,1.936682113785648e7,7.115666767740182e6
0.0011899999,-1.124252261185234,0.0037504680808569356,51.990637497166894,3.2433170234267363,23525.54155395448,4533.059009694277,1.9619622956564043e7,7.205001602805258e6
0.0011799999,-1.1224957905647963,0.003741778521193542,52.7196419479439,3.3975363352381853,22548.5249412834,5918.025350295687,2.0913841828817986e7,1.3171417298935741e7
0.00117,-1.1215507781963379,0.0036369189257840387,51.544307972271596,3.406364648081845,24266.999142162418,5058.912771179555,2.023242985630602e7,9.748341541867914e6
0.0011599999,-1.1218646353749513,0.003724416391558639,53.09602178440408,3.4042356354067422,24251.262017455017,5444.887554237908,2.0933805398558095e7,1.0796911115676798e7
0.0011499999,-1.1220604722279883,0.003966842443907372,57.31114946223921,3.8626929838656547,29600.951102508978,7153.199574217099,3.0005707736674663e7,1.6168878798437307e7
0.00114,-1.1193485069114748,0.003972001343315359,55.36537695637398,3.778655001888002,27696.938767253527,7340.1600395309915,3.1031891496989492e7,1.724701298329241e7
0.0011299999,-1.1177295670620393,0.004037307172457036,56.95704730090838,3.607050849811359,26707.706825228317,6275.366035409609,2.5390627173922203e7,1.27120791892429e7
0.0011199999,-1.1157112497026749,0.0039633146963471595,57.97882625810005,3.9011398028253597,29789.458713532826,6411.1845270370295,3.0666241988082036e7,1.1801722347419567e7
0.00111,-1.118853969689688,0.004036489705750653,58.862827934845335,4.007007805594062,31616.55209374397,7494.429319400089,3.371217594750168e7,1.625205373945433e7
0.0010999999,-1.117783434756914,0.003963755399834115,58.4976811564509,4.141742654254914,34161.95117335484,8066.521566776415,3.744268604700871e7,1.866932858201312e7
0.0010899999,-1.1175159999495203,0.00394782991406659,57.942531985817936,4.572423424625968,34765.40806211477,11263.386324598107,5.0387889010985516e7,3.3416594292817857e7
0.0010799998,-1.1193174834321196,0.003969306018705389,56.99148110419383,4.847123137036469,37112.49586915241,13298.820823020706,6.102959171970718e7,4.26519623191503e7
0.0010699999,-1.1173531051410441,0.004085149706182215,58.80527720944233,4.643968162669298,35895.793214431134,11582.151644345484,5.508316388948401e7,3.442075108668582e7
0.0010599999,-1.1161542198351664,0.004091923976604275,58.33100853507732,4.7328865286981,39086.39958309239,12027.152529520105,5.9673549880965434e7,3.652669355347719e7
0.0010499998,-1.1140940032721682,0.004188172004356611,61.26642040473535,4.814532283731771,40907.746550828706,11212.588110227687,5.943040560731939e7,3.1477297698508848e7
0.0010399999,-1.1147098573041492,0.004210530848662325,61.41712386243609,4.923997892330838,40405.356235030806,12600.151291781096,6.038214287561677e7,3.987949735878842e7
0.0010299999,-1.117154765128779,0.004205536978542766,62.673399684270144,4.909047974127503,41099.85168097288,11122.118623511722,5.7449552378349856e7,3.251887942670616e7
0.0010199999,-1.1224060974202539,0.00405094554279101,60.06702058449043,4.626316281960355,39772.67671604054,9264.96905831838,5.119792381414047e7,2.3170422581266344e7
0.0010099999,-1.1220086518965804,0.004265391475477856,61.97153249542741,5.029686690328892,42126.22066707943,13107.372261556835,6.587450867458291e7,4.186661897628171e7
0.0009999999,-1.1216836217998714,0.004172278497957663,62.85859520966484,5.216606380622498,44913.86105654319,12666.989264824188,6.975647581020586e7,3.7311351616520055e7
0.0009899999,-1.12086341935963,0.004156798714453065,62.46191222165437,5.430502692120022,46979.04702370874,15178.217382983788,8.143262065524177e7,5.0893451977579094e7
0.0009799999,-1.1186633616581931,0.004138813040097687,63.804074822989236,5.493521882628469,49408.30926575133,14436.519411876014,8.249289888486211e7,4.4945864892730415e7
0.0009699999,-1.114300598199646,0.004129012071008564,63.882026762443274,5.576849202230638,49218.46909268613,14352.453734388886,8.145500155192356e7,4.392190402042645e7
0.0009599999,-1.114533070355104,0.00431263785438262,65.82304421313232,6.199325758450984,54608.79152032102,19666.01788075588,1.080599726378635e8,7.322743598786582e7
0.0009499999,-1.115745110861555,0.004233467136847128,64.0593429420003,5.914907477806271,53764.917426008134,17491.312883378665,9.726326547998178e7,6.14888074731448e7
0.0009399999,-1.1146141027901662,0.00412490099474659,63.770033588908404,5.166800900428833,47313.12441769158,12409.991679058612,6.998930514255325e7,3.5346089126595266e7
0.0009299999,-1.112940999824852,0.0040926799819016,61.26296467850108,4.74988664022197,41806.507220705156,10141.997907313955,5.5800048339270465e7,2.608259538319735e7
0.0009199999,-1.1086948238696075,0.004029713812386431,63.92283230077485,4.741262718458013,41822.094899849166,8990.190081178249,4.973630631481978e7,2.0936516872110736e7
0.0009099999,-1.1080257106697662,0.00400539006953683,64.83808615843456,5.388110388539694,46652.828113499505,13721.91906470087,6.998650530623344e7,4.311663365687691e7
0.0008999999,-1.1046644279801077,0.004100170507108485,66.32400697922031,5.482035034398958,48126.94036504571,14229.448750712274,7.510302305903918e7,4.533351640069031e7
0.0008899999,-1.1052730734295528,0.004241610615310884,68.81130539927844,5.615720572694117,50697.97411994482,13676.104473301315,7.65611886169987e7,4.0303242970245294e7
0.0008799999,-1.1021574534709968,0.004279554447090814,68.49229017263468,5.304135555897472,47020.30873569721,11424.932470701942,6.491925843877637e7,2.8972592878021054e7
0.0008699999,-1.1033296101372954,0.004225469542407853,67.97979117257448,5.307042738419754,47226.119151039835,11926.325302799312,6.725544012514575e7,3.118283846408697e7
0.0008599999,-1.1052689997111325,0.0042301896459034805,69.39831145227261,5.509166952526646,49738.24692386583,12288.333931651357,7.399677964928769e7,2.9560861832189944e7
0.0008499999,-1.1027706876079688,0.004254135164973492,67.87220514261323,5.85366040323555,54134.41525254909,14386.036085610363,9.082040294854194e7,3.834068995307398e7
0.0008399999,-1.1015208220476471,0.004456913370181991,69.71759272625364,5.743819746799928,54586.307272212645,12103.845250095606,7.934815675479263e7,2.736891395734085e7
0.0008299999,-1.1045062503385261,0.004658707519693493,73.24609966899965,5.856900208835231,55678.55624723802,12455.088172750276,7.979967193970641e7,2.9580069237562027e7
0.0008199999,-1.102798466531277,0.004564108139110323,71.59679719182863,5.5527425915329625,51986.421960048356,10357.460586123472,6.392700052926202e7,2.1418563809173368e7
0.0008099999,-1.1033288388124693,0.00466453853054232,72.76873420535698,5.753609422039004,54627.39855320298,11006.248235670726,7.098003825941832e7,2.2858290706560157e7
0.0007999999,-1.1035044154670883,0.004584016058943908,74.35119696891181,6.118280179649404,60070.27608659677,11511.935259779177,7.92872319836731e7,2.262595917346673e7
0.0007899999,-1.0997563151614556,0.00473584846194503,77.72859923426502,6.372649089605272,64699.82146440102,13047.359415109457,9.180190317595147e7,2.8227717624299016e7
0.0007799999,-1.0998213028029895,0.004645828647963899,78.25615703367285,5.9034755199237505,59750.006957248064,10950.611168404093,7.708071128285085e7,2.012579556263907e7
0.0007699999,-1.0956381143273046,0.00456001056416709,76.81056666128642,6.426786147983722,65020.057542291164,13424.545663208308,9.686956069943288e7,3.0280599907826807e7
0.0007599999,-1.0974603727664365,0.004433709943087392,75.84417403431608,6.4052283638369465,64765.23423445895,14453.36544572865,9.963502357296553e7,3.783354215992382e7
0.0007499999,-1.093348456206327,0.00446903344659968,77.79722261022975,7.278510440815554,72620.72879066192,20194.68575863668,1.3491092217369252e8,6.759091565615627e7
0.0007399999,-1.0927676876382229,0.004507327676624735,78.79224425081209,7.586094275881478,75551.24421863745,21179.77062395151,1.4878704625152153e8,6.834635154003465e7
0.0007299999,-1.09199237402506,0.004499005311009845,81.47282068779636,7.724586651527248,78438.35504813725,23368.937503670873,1.6001506517337745e8,8.036593682591046e7
0.0007199999,-1.0918024164023425,0.004559192110859836,82.60159508956062,8.118436261551228,85622.58735973143,25708.33320060173,1.849966402540478e8,9.0486777235641e7
0.0007099999,-1.0905529877557072,0.00467919993686347,83.60570649452573,8.320611382775075,89680.12321155804,27002.14481274888,1.984342896385394e8,9.642754037984863e7
0.0006999999,-1.0880540005016985,0.004715473565330179,83.37387871930329,7.114933175685409,77132.99331607507,18548.85966020804,1.3410263877536376e8,5.4336297628578104e7
0.0006899999,-1.0859364570961807,0.004749906385693903,83.20572089991998,6.478470054402101,67081.82992871656,15778.18900499477,1.04295267283688e8,4.244180526592836e7
0.0006799999,-1.0864872664654965,0.004821873180446559,83.17709742821754,6.358089005100939,66351.18060114943,14918.00177011847,9.536285705584088e7,3.974300831972745e7
0.0006699999,-1.0877602430904247,0.004916024818566483,85.79420991626766,6.881585034069344,71750.61765931705,18372.186168668366,1.1963569834446654e8,5.643916279845175e7
0.0006599999,-1.0849862267174804,0.004985984172940633,85.28249351538055,6.937012334071034,75634.57162959618,18430.525426342738,1.2268106346178001e8,5.6180619919250675e7
0.0006499999,-1.0850622909876468,0.005042267216386114,88.52458920710487,7.826417197039578,88081.92234211041,22886.61723461667,1.6595004058400044e8,7.638263285411723e7
0.0006399999,-1.087227581157919,0.005074722019395948,86.89899486939102,7.838781629530067,85678.29786644815,22953.42010298887,1.709800981230717e8,7.305465946836253e7
0.0006299999,-1.0872515845276363,0.005037847401504029,87.68810624299651,8.245991339271178,91976.22345728091,25937.542429814188,1.9317270610214177e8,8.935100648994237e7
0.0006199999,-1.085698432153434,0.005026511518810504,88.05846127171947,8.245882777565965,90661.13015435643,25084.582001442777,1.8803677673104733e8,8.345830183472826e7
0.0006099999,-1.0848313207059663,0.0050373318537670535,89.88241593755701,8.821011210657673,98939.39753794995,29065.791921240405,2.2049868063338938e8,1.0396823068311484e8
0.0005999999,-1.0837369313058582,0.005098153382021066,90.72634021160074,8.471547495720605,94629.86968686499,28185.60625334267,2.0238284152249515e8,1.0530340426556851e8
0.0005899999,-1.0808778456658887,0.005067184518825366,91.67287718379076,8.444717343677356,92654.74903453264,27802.358890409614,1.9519430717039979e8,1.0582766492515695e8
0.0005799999,-1.080545692976093,0.005076469746419891,93.37115835924915,8.642387255280918,95941.38742004949,28803.615104311684,2.0562883415480042e8,1.0846926245136873e8
0.0005699999,-1.0801032018585512,0.005116881279154392,91.95439327321084,8.161168154528776,89547.37130905772,24558.998259421613,1.7790401708298582e8,8.311927817368618e7
0.0005599999,-1.0785560682046844,0.005172708306657766,93.44063622595881,7.763470216531224,86785.6717213564,21842.714574296606,1.5518656314184758e8,7.105365897619294e7
0.0005499999,-1.0765462946100568,0.005284884570182033,94.36494270941316,8.114816881943657,92563.37800051902,23525.93752434153,1.7278748596782956e8,7.814453619450274e7
0.0005399999,-1.0773168902780088,0.005267901900388749,95.19876378138338,8.061553635834288,92151.40484083837,21372.130492853878,1.6025600391193622e8,6.511739404868495e7
0.0005299999,-1.0750146748705862,0.005380997719447674,98.25277390009249,9.274948413927685,104388.6377921985,30758.278328333643,2.299533431294697e8,1.1572108060844e8
0.0005199999,-1.074693647950312,0.00541088786537606,98.1990017986018,9.669623044112964,107937.73752325706,34064.491849409365,2.493094984530058e8,1.3486879459334823e8
0.0005099999,-1.0708837734359666,0.00535838428594174,97.938718226792,10.081057934796707,111164.92914730807,37418.557754229834,2.7760387400810784e8,1.5635242288333353e8
0.0004999999,-1.069524170747469,0.005461878199074158,101.92938083030853,10.090689959263392,115837.73856383971,35844.8363964666,2.7312157642237055e8,1.428608534188524e8
0.0004899999,-1.0731998007188583,0.005388286791343664,100.95461286473035,9.475665961932364,110947.49640557503,29593.665778236522,2.288482553711456e8,1.0508917703499214e8
0.0004799999,-1.0716697499883483,0.005391989892440345,103.40022336081887,9.11784423982309,108684.2541420486,26155.618319463658,2.0029315775488606e8,8.565451840443653e7
0.0004699999,-1.0708830630771982,0.005412153617086607,101.7167279157044,9.32574348505947,108859.32845234426,28549.144940724324,2.1484526910254118e8,9.96218354743007e7
0.0004599999,-1.0689363993518153,0.00561348541780764,105.73837837073438,8.420955380573588,100385.6034238728,22678.560928596202,1.6578556780563018e8,6.844456105953558e7
0.0004499999,-1.0707647346868725,0.005569761641546625,103.97388170966472,8.757225606455618,105981.83963045731,23437.052327124475,1.8787714309422415e8,6.754981751388581e7
0.0004399999,-1.0694919429807361,0.00559015307607188,105.22322024620419,8.7310718652583,105980.3633797604,23417.547142356994,1.8304807353719297e8,6.846350731619494e7
0.0004299999,-1.0722550273073264,0.005540073869126017,105.45952735111825,8.538760557553234,102052.47993004673,21944.324489635736,1.6679553896447796e8,6.1259080489244774e7
0.0004199999,-1.0681640221686661,0.005607008539684478,103.82450274231259,8.300512168272697,95954.39224081485,20804.13554277518,1.5280604031828123e8,5.8221891415733546e7
0.0004099999,-1.0658888162841165,0.005567417842445564,104.52386154685469,8.274440156065053,97941.82590242628,20902.86512145944,1.5596155096546203e8,5.888607378801131e7
0.0003999999,-1.064274422459555,0.005546606464006608,104.2512876053706,7.760602047489335,92420.90389941324,19298.915602787332,1.3757891909076583e8,5.304693797574557e7
0.0003899999,-1.0632284717823233,0.005702772107762677,109.21068947076903,8.41321246620347,100668.24217633423,23584.117541065734,1.6433313687598875e8,7.82270289854859e7
0.0003799999,-1.062402359304369,0.005658267550249101,106.43466017885144,8.181329164874471,99637.91668867564,21003.35036996693,1.5552797249433705e8,6.3604989536741175e7
0.0003699999,-1.0572920040472449,0.0057288111246490865,110.54929897557658,8.900645939816691,112924.95599380214,24302.54838792638,1.9120173863932067e8,7.679008541375297e7
0.0003599999,-1.059514880671563,0.005750810930244723,110.90088552602735,8.620675091599255,109325.20680937049,23407.09925532071,1.7996116073142746e8,7.43931706943162e7
0.0003499999,-1.0564233702160155,0.005720254602457608,114.41789249416033,9.223707363406746,118881.47553841348,25812.801637129833,2.0437490031751263e8,8.692108808477512e7
0.0003399999,-1.054517613628622,0.005783593664771277,115.61228095005471,9.399393667206906,123760.38199954262,26899.54950855198,2.2038264929152066e8,9.085893377985391e7
0.0003299999,-1.0501709828539465,0.005945372232755625,118.38717331058976,9.381092269699035,124243.87659049267,26410.686691646297,2.1432263113007873e8,8.795695614148864e7
0.0003199999,-1.0476832167440338,0.005770808915568363,117.06909178900888,9.541522733621548,122326.33638083914,28319.57805674302,2.2495787641686e8,1.0124866422256069e8
0.0003099999,-1.0475806494359183,0.005870798719107249,115.56787514811971,9.208198222742626,118157.66936132965,24728.82279744907,2.0057138431443846e8,8.132878756067622e7
0.0002999999,-1.0462729578466605,0.00597427521192861,118.15348893097091,9.134029910473812,117876.84048177648,22699.00202691859,1.819564964669135e8,7.090082216407233e7
0.0002899999,-1.046944698197942,0.005891798315036776,114.88529262959095,8.8168164553668,114765.18990247571,20725.103651179896,1.7733736148738205e8,5.6398444949963406e7
0.0002799999,-1.0468620431251527,0.005920324787122477,114.28505127845304,8.733876624771955,111096.24468097587,20526.64104364702,1.7000725726068428e8,5.557248825812083e7
0.0002699999,-1.050149404335273,0.006029916047758427,117.7111004311282,8.767237575379143,115329.04221455821,19432.689401755983,1.639527068220716e8,4.698731389910297e7
0.0002599999,-1.0475104222105658,0.005903934203146392,116.97949145676085,8.577157463227405,110771.199558699,18304.51634410193,1.549578593546176e8,4.266307925031305e7
0.0002499999,-1.044255376497746,0.005820009777035521,117.7204390785846,8.27363218776792,109206.28254901562,17699.792838572237,1.5017857149538603e8,4.215026663838584e7
0.0002399999,-1.042612538917154,0.005810252572359541,117.10752252487974,8.463081659691845,109315.74918336274,20631.964192475843,1.6518707094918174e8,5.952645935256625e7
0.0002299999,-1.04026549191831,0.005818300828368764,117.35521319665453,9.00618174298058,119246.15970915536,22724.692298676622,1.9641016403314942e8,6.6238326002113275e7
0.0002199999,-1.0398700315398042,0.005669521334153407,117.57151201022506,9.136365087540304,114592.9940781951,26366.33211794994,2.0966121106002435e8,8.84628387449496e7
0.0002099999,-1.0397283769778785,0.0056990970133705444,118.3318947329625,9.756842508889367,127787.67149406331,29908.797358489574,2.5972917499628395e8,1.0521740706421836e8
0.0001999999,-1.0416102864469414,0.005736737479317121,120.62939433283343,9.828986387840997,130514.28479962298,30216.565582972846,2.6224339705601507e8,1.0805626498616134e8
0.0001899999,-1.0432267144841907,0.005788549064837277,118.71860976582202,10.56551718596866,142125.68450527886,36247.12295807309,3.2392465163793933e8,1.4898815407059693e8
0.0001799999,-1.04201172289146,0.005719379085430916,117.30134550610525,10.618938005930703,138107.1234071785,36559.4906095324,3.186826318729689e8,1.5148065730736354e8
0.0001699999,-1.04023077410248,0.005758968987090355,117.09810698201468,10.607996136210152,138078.9399705392,36354.62374771917,3.174891315916821e8,1.494580389099243e8
0.0001599999,-1.042020355337568,0.00588357166059695,121.4473158415842,11.380967433103415,155142.30862463033,41385.91169945506,3.799568280280014e8,1.7608110225782967e8
0.0001499999,-1.0400871622633878,0.005922315635053137,123.47779666483063,12.127516076844541,163924.11836549788,47964.96645790517,4.3643962145955867e8,2.2006766653823102e8
0.0001399999,-1.0368377784465816,0.006057313032943408,126.94314885455464,14.079350761434176,194789.64843137297,66501.79770506706,6.203441446279489e8,3.593216354512967e8
0.0001299999,-1.0396519247928961,0.006121908130909757,130.7392902890792,13.724967365485448,195956.59705109906,59583.45129518548,5.767125317292839e8,3.0090201460407287e8
0.0001199999,-1.0417131072199608,0.006097668295268156,129.4252601269457,13.587696286783148,194353.32112850773,58139.77431779845,5.731459428355209e8,2.8630765576400906e8
0.0001099999,-1.040061781639897,0.006092712652628178,134.90317842073935,14.211732812464717,206647.41547348688,61997.711160271785,6.219781963657665e8,3.029363592188602e8
9.99999e-5,-1.0355159612599216,0.006144514673171068,136.8017307576158,15.3666231477166,225905.10144151648,71332.42089186702,7.427278769002117e8,3.683751852640984e8
8.99999e-5,-1.0344962956163388,0.006153717985414281,135.11882488894722,15.299471799198537,217633.00747049437,72587.94870963802,7.38923589101215e8,3.784716158273731e8
7.99999e-5,-1.0319626465511633,0.006090320837999077,139.35245136614444,15.70977790170024,222179.59708457234,79621.51271882348,7.812621783573468e8,4.439430477743586e8
6.99999e-5,-1.0276956207640275,0.006186820892397047,139.98818091474016,16.406371493462267,236056.52561395266,85027.59009490495,8.510551478595755e8,4.877248028806439e8
5.99999e-5,-1.0288727805428515,0.00615709647762454,141.89313090813033,14.990778713490727,216431.72460628522,71586.28470061296,6.966514557678094e8,3.812050208452262e8
4.99999e-5,-1.0269640415803716,0.006149509298226635,142.59641612265642,15.423083889889742,224986.42136032684,75595.4900956564,7.497534873929081e8,4.1328556028663844e8
3.99999e-5,-1.025519283821632,0.00622470602837789,144.08879331365816,16.020587447058503,231265.589336346,82214.8489719411,8.219059518529656e8,4.631609716649627e8
2.9999901e-5,-1.0217139943705027,0.006107198474271669,143.87615928174958,16.137755008643552,233431.7068408093,84524.57209549368,8.312814102122935e8,4.907034133616766e8
1.9999901e-5,-1.0189914603789942,0.006117005940318392,141.8081937504591,15.117548945277793,216435.75926889732,73255.76305183444,7.175443982362405e8,3.9606286756699896e8
9.999901e-6,-1.0216591709579377,0.006252014822079286,147.18703605279282,16.131089250783777,237809.15784955025,79429.34157770319,8.192904250049021e8,4.3087003761969036e8
-9.913492e-11,-1.0227189303622506,0.006328876266988055,151.6081116644563,16.59810273901322,251384.6698290899,82823.30314759856,8.847185471442405e8,4.480474416404002e8
-1.0000099e-5,-1.0224060115623037,0.006441806752448019,152.23050933280302,16.580481602214913,254548.8546579905,83269.85963526947,8.829393638238592e8,4.5750598782125574e8
-2.00001e-5,-1.019977534841193,0.00631893938342098,152.0914767908352,16.1587622503532,248284.90304594423,79736.36117010794,8.410580202174932e8,4.3758842293313956e8
-3.00001e-5,-1.0199026206370871,0.006382251799079215,153.49286877165136,16.191109726678462,250170.19438828257,78326.75586283617,8.4834285199331e8,4.2215399539843386e8
-4.00001e-5,-1.013979816178876,0.0065940785670183235,159.81229204002446,17.23879295562745,276195.9882110793,87086.8976424691,9.742583059428246e8,4.846811014123733e8
-5.00001e-5,-1.0120432388379104,0.006686230413226751,162.70471491428134,16.776154192406,269437.1292889864,82095.08796115707,9.119644514580444e8,4.4227980702409685e8
-6.00001e-5,-1.0061199782242374,0.00659049239766673,163.7865974947706,17.63301973279182,288655.8680814329,91126.50362028506,1.0203399111419052e9,5.199223674607995e8
-7.00001e-5,-1.0072541162630293,0.006583804699959475,163.71590484898437,17.161185908991627,283589.0761900763,84695.25860963188,9.530727523311754e8,4.61375195602607e8
-8.00001e-5,-1.006360118416293,0.006636111535731859,167.66844079665356,17.381900015760106,287951.521465078,86415.51363260193,9.675582894109645e8,4.78408519984887e8
-9.0000096e-5,-1.0043918335988917,0.006809839096477136,174.84545775116325,18.35097872060796,305383.1690898265,92665.6497814238,1.063348354018358e9,5.1604284846581006e8
-0.0001000001,-1.0006661796195477,0.006801246438771893,179.4060715629729,19.428215064566167,335083.4250942792,103327.37915915581,1.232376431567796e9,5.969084108335904e8
-0.000110000095,-0.9990621986047682,0.006832819453580258,177.93316774854614,18.99946881088935,323197.9786339052,98692.46888561407,1.1706189890774522e9,5.595019011025661e8
-0.0001200001,-0.997803275791168,0.006875363855878754,180.36168527652345,18.072122719036248,314311.3950051719,88453.2958897644,1.0546546494378166e9,4.7440420890277874e8
-0.0001300001,-0.9971829233805289,0.00700983849752513,186.96448641295024,18.891306279497392,344678.1970704343,92773.53976466355,1.1671323187597487e9,4.9795399047997385e8
-0.0001400001,-0.9951810843776315,0.0069388193615762764,185.34245127417836,19.1617169975324,348046.7389132296,94410.84037751584,1.2018013120055058e9,5.1189118282860166e8
-0.0001500001,-0.9956581395260102,0.0071395991101871545,196.82942894187536,19.00419896131385,357704.5015958429,87242.05362219976,1.140469108133583e9,4.461801173674297e8
-0.0001600001,-0.9919664861769351,0.00715047671727277,197.6586469970545,18.52145803089484,350461.82285361196,82843.78856690002,1.082174990354977e9,4.1179456887925565e8
-0.0001700001,-0.9888090382916984,0.007181815659391444,201.62374074279677,19.356281424104893,370686.87910831353,91945.25156058042,1.2027458621134624e9,4.8682451789693266e8
-0.0001800001,-0.9863844169510348,0.007318677799934519,205.41091343970217,19.18930552214367,365369.50362866675,90272.64597276675,1.1617076713249435e9,4.7743309256935096e8
-0.0001900001,-0.9825237632895498,0.007511592701056391,212.71149199776596,19.432946789068918,377654.5491529787,91920.43333150589,1.1670106763925848e9,4.997463493489186e8
-0.0002000001,-0.9797381188151112,0.0075652602835866644,217.71184523251543,20.81465874554457,409311.30734313035,104321.45392927097,1.3596362836694481e9,6.079875434155118e8
-0.0002100001,-0.9773686313131369,0.007665103769525792,221.32202346767548,21.094500421990503,424077.6370460592,105522.80557312502,1.3993453201763303e9,6.159766964180629e8
-0.0002200001,-0.9738272169425485,0.007772066674809338,225.35570626189124,21.474413294186377,441084.7287952894,104249.55375149204,1.4452593963060925e9,5.834199583303618e8
-0.00023000009,-0.9702978458951055,0.007796071814395435,229.82340919193652,21.03916938015689,440356.5837387019,94683.11048664157,1.3749260781206682e9,4.714504720806023e8
-0.0002400001,-0.9720986628007566,0.007848221858521057,232.81251540222718,21.464323476224187,445942.3167212688,99046.00296376395,1.404636969894652e9,5.198598320179787e8
-0.0002500001,-0.9722634867888814,0.00792893574646716,231.79510663349313,21.059338085034447,441149.4961798288,90161.31323936144,1.3276629920222514e9,4.1706348101383156e8
-0.0002600001,-0.9740919023955676,0.008054967777759717,238.48227772095603,21.75502866723899,457617.4978258747,96866.29499155605,1.4094037978570902e9,4.785280104403795e8
-0.0002700001,-0.9748749412451715,0.008085901211845978,236.36869524952223,22.148147057023063,464985.9191178363,104413.32042328603,1.4919855067514434e9,5.616083514456904e8
-0.0002800001,-0.9695932985653118,0.008198106036237279,240.34761151095745,22.355635212248952,474694.75273762125,104448.46008847487,1.5067300168903701e9,5.55801234010356e8
-0.0002900001,-0.9680426748631007,0.00807803685719674,242.19385573257588,21.653864923643113,467194.79797184997,94547.91899948634,1.3702572110271494e9,4.5838752321817684e8
-0.0003000001,-0.9658796272710805,0.008278007873189549,249.53762546685127,22.477371925429743,488226.0917200458,103474.60501471558,1.4819942360827324e9,5.494953407794087e8
-0.0003100001,-0.9635981096909878,0.008226305391610553,252.3408479222746,22.478170352854626,489287.7083872982,106632.64684678066,1.4913522300107105e9,5.892900254160924e8
-0.0003200001,-0.9644027261870588,0.008411308712017968,259.2293921006478,23.20693984179132,513644.16537082614,109176.37398016962,1.5823504720942755e9,5.930969160706255e8
-0.0003300001,-0.9631107396638795,0.008319928831454135,264.52665527589784,23.68631532131963,529846.5070632063,113405.02814611798,1.6563975283064485e9,6.302163475220891e8
-0.0003400001,-0.95853962307748,0.00847479549770707,269.98321652045337,24.27812364126811,545828.0215880332,120467.51919243993,1.720630177343359e9,7.18531560838314e8
-0.0003500001,-0.9570037102820271,0.008516100717896382,273.0324412108382,25.050089224432874,577639.9926867768,122418.94744358133,1.8864094744552822e9,7.082477035618881e8
-0.0003600001,-0.9533495367024885,0.008574224003971715,271.8386362745136,24.990654929572845,578236.1099340542,118108.09503500965,1.8663353343270042e9,6.518518704525859e8
-0.0003700001,-0.9513984543591263,0.008537895983656873,277.1687707516806,26.234230945305768,615660.8676590995,125176.47083233253,2.0673981747777982e9,6.838791978039176e8
-0.0003800001,-0.9483971726738296,0.008822814546500158,287.67283397425774,27.542963010881266,667265.6691967325,132139.681641826,2.274271360130345e9,7.08575379113671e8
-0.0003900001,-0.9439727947738802,0.008970627099093551,298.3421136249676,29.031385951482534,722537.8522570172,144150.87620296696,2.560182196317451e9,7.956244732007583e8
-0.0004000001,-0.9413744466866977,0.009194891653784915,311.42650095739526,29.496100149866972,751863.0566140225,143828.19939976183,2.6044830080841546e9,7.892135124854769e8
-0.0004100001,-0.9421901809482446,0.009326516032453302,316.4620783774239,30.375036369091205,777864.9451123073,150572.21946454447,2.7261398964012613e9,8.603757391261151e8
-0.00042000008,-0.9376945806197691,0.009385307293424936,322.0232604935038,30.202028396872976,783886.0968664957,139979.80868037886,2.6636253515041885e9,7.188834746378536e8
-0.0004300001,-0.9346519782554686,0.00961659073552866,332.5935806329727,31.921460523814776,837981.1221544248,160774.60794182585,3.022028812523089e9,9.166372240639858e8
-0.0004400001,-0.933013955175329,0.009626114749857612,331.14862741053076,32.02685980564431,842744.1174326643,159590.6733939473,3.0418074344507627e9,8.859004585143602e8
-0.0004500001,-0.9356173370530915,0.009621129340844532,327.3701827325973,31.798970067611457,826658.4861502164,157163.43343756546,3.0103082930559425e9,8.503525160691434e8
-0.0004600001,-0.9346353826308074,0.009645860989591555,335.91456012741503,33.567584642553335,884960.7066286488,168973.61442312784,3.3500433666709023e9,9.119939446132662e8
-0.0004700001,-0.9306566308608948,0.009778558440311221,339.55135143711607,34.25672778607688,905881.1088557838,173408.63894972857,3.5015158645222936e9,9.205398843231798e8
-0.0004800001,-0.9292225087724572,0.009836125779141813,348.8157192910933,35.87482852730401,968497.1698070262,187231.49620450224,3.8791969162958074e9,1.0315212008129174e9
-0.0004900001,-0.9272450231931051,0.00985269766059343,356.21122122298993,36.753506189406984,997282.1507954389,195404.49271934392,4.0357250314340096e9,1.10781133035419e9
-0.0005000001,-0.9243856941383786,0.009972678673496022,362.8191679370914,36.154948403028186,997883.7898237918,186884.77980678072,3.897177382372278e9,1.0255523849822767e9
-0.0005100001,-0.922424037783397,0.010065902826014059,366.3430799379928,36.0652321133037,1.0119586520010987e6,183675.67390977373,3.9180340658617516e9,9.806343778752041e8
-0.0005200001,-0.9169926184162925,0.010267658868195832,375.6094189877678,36.189765501129074,1.0238287585894886e6,179469.89201854423,3.8746156267116575e9,9.136691585270704e8
-0.0005300001,-0.9130835680806035,0.01035579124895585,385.315642024004,37.46325619150688,1.0830564279865702e6,185822.44634502332,4.169291023384475e9,9.325282908366512e8
-0.0005400001,-0.9109395617921975,0.01037598043856509,387.51562507178136,37.38527514211264,1.0807981482181738e6,184542.42296208834,4.130303255264934e9,9.243264240330416e8
-0.0005500001,-0.9106402373416737,0.010390083351292184,389.6682802034006,37.592223287207055,1.0985840296550419e6,182600.51257584975,4.1579847948542852e9,8.975779433801597e8
-0.0005600001,-0.908108810722938,0.010707805819738264,406.0946029588693,39.44738282177539,1.1781167704847131e6,194806.24570369787,4.608945817828589e9,9.518266487556589e8
-0.0005700001,-0.9046569198355038,0.01077975020534082,419.84184372351143,40.46304577081043,1.2288596309155857e6,207392.86664535897,4.878700885221676e9,1.0674504871802434e9
-0.0005800001,-0.905200818056484,0.010854407082145606,416.9669678696873,41.06153507780945,1.2341299732846841e6,212940.67806364808,4.976355361812e9,1.1165996148428652e9
-0.00059000007,-0.9028071227395342,0.010960765414261291,428.8541284825474,42.17395726903768,1.28909401906819e6,217371.04412447923,5.218728355473196e9,1.1034167560259717e9
-0.0006000001,-0.8969778139561242,0.011186850724526586,441.76113791955754,42.946564585182415,1.3382327958623578e6,223598.5854354423,5.437606099743048e9,1.1475146823951125e9
-0.0006100001,-0.8947094856336801,0.011167569406939018,448.4347708937117,43.719907133863316,1.3734301161051057e6,228844.9763376334,5.649433910384103e9,1.1753488437330644e9
-0.0006200001,-0.8920256693814799,0.011322778072599978,454.5159047008566,44.6504237198495,1.420842260874982e6,233463.3347214955,5.888144333152502e9,1.19707260028956e9
-0.0006300001,-0.8915428672142025,0.011419625177700043,464.722772950886,45.03434170023679,1.4607252908334418e6,234989.0935801283,5.99158350620023e9,1.2122528780310168e9
-0.0006400001,-0.8884241064104633,0.011584614649109447,475.69000525699613,46.4546764137774,1.5332737316514885e6,246404.46382057443,6.389060566857586e9,1.2997589065337079e9
-0.0006500001,-0.8837561005536547,0.011624772646553313,481.17278223078193,45.95644634828983,1.5198823826056884e6,242665.29320554138,6.243982861835602e9,1.281842503244916e9
-0.0006600001,-0.8814430740545635,0.011718902418210749,490.4207472912927,47.76431240167374,1.597292503331841e6,261094.25050518787,6.840820215408216e9,1.4157615623785007e9
-0.0006700001,-0.8819362795203093,0.011756592057007055,498.8895610695713,48.01747749282459,1.623263785833419e6,260684.0374908439,6.897867029487533e9,1.3991241988975635e9
-0.0006800001,-0.8810575904710468,0.011778034271041803,498.24549888847287,47.74976476342537,1.5961807526786407e6,254893.6090809743,6.712617106635314e9,1.3350438516465049e9
-0.0006900001,-0.8791760051910213,0.011676385893236796,498.51507743185067,47.42867766741182,1.5789203554884708e6,251060.2926586607,6.544238897583168e9,1.3054255756201265e9
-0.0007000001,-0.8743753654202632,0.011714097097208422,497.39420469729816,46.89316325963558,1.5603326185178398e6,242956.0074091623,6.330211848139542e9,1.2237652740485773e9
-0.0007100001,-0.8695731684209487,0.011935915806264108,508.4139354086854,47.19379187989934,1.5758621890821343e6,244407.22318230078,6.30021392933897e9,1.2387989609393804e9
-0.00072000007,-0.867696973613924,0.011860770745143521,515.3586071370166,46.646225817711525,1.573000456758338e6,235319.3268345952,6.061743786855521e9,1.1662317322765796e9
-0.0007300001,-0.8662618765516751,0.011947230860828535,516.2388469365602,46.660899335672056,1.5693748203989062e6,233278.7603469615,5.998629685650998e9,1.1480840051829276e9
-0.0007400001,-0.8649027759613582,0.01214202310487115,535.3815739780878,49.06713945756303,1.6951886171974472e6,254917.40305264833,6.765944532199401e9,1.2889537775678658e9
-0.0007500001,-0.8582726068830524,0.012373751095829206,546.1657206174947,48.46885403909807,1.6950110953601752e6,244303.1290521025,6.484935104943006e9,1.1860668516850307e9
-0.0007600001,-0.8562684599840018,0.012549158534630945,558.8858726181651,49.29089653111877,1.7472821959123593e6,249994.98036458885,6.749922208966808e9,1.222471728268455e9
-0.0007700001,-0.8484869460175345,0.012773349243153116,575.3475764744248,49.7614817710334,1.7727448260404472e6,246308.90574198207,6.711128242596336e9,1.1536292057509854e9
-0.0007800001,-0.8465308888455886,0.012819920398549008,574.5255029268972,49.60293284992915,1.7795289882027532e6,246536.53411046322,6.732813147549017e9,1.1472611936345263e9
-0.0007900001,-0.840734123907659,0.013066201147801952,585.7344474963242,50.35744609838754,1.8292702730608503e6,248766.14502899713,6.859929058636033e9,1.1523580928685534e9
-0.0008000001,-0.837824292278549,0.013205573257932928,596.654965726893,51.10815105774187,1.8838485749781327e6,254519.68837028567,7.100675645424767e9,1.1909586565888283e9
-0.0008100001,-0.8337192592631103,0.013201519938602345,601.6480039412286,51.38155952815999,1.891292631513885e6,253775.7332923751,7.062463312844212e9,1.1663984404174304e9
-0.0008200001,-0.8309798714775259,0.013462344509383854,617.8549775062737,52.61419090235905,1.977737986539518e6,262876.29841972404,7.482087906541159e9,1.2283437091304448e9
-0.0008300001,-0.8294065192250177,0.013478848411719918,626.3977365085998,53.40382390922806,2.0164550295444021e6,267000.3668649117,7.559162123471499e9,1.2460550536905994e9
-0.0008400001,-0.8281468464626427,0.013561339385866901,639.5211064031818,53.103566652905045,2.0098630011719984e6,258691.13252089074,7.209555524718625e9,1.1801488093561897e9
-0.00085000007,-0.8238208576357524,0.013761471323485302,645.4402925056789,55.59130235826649,2.1246332549045873e6,281512.30034253397,8.129117766091151e9,1.3424086403214517e9
-0.0008600001,-0.8202602756131777,0.01396141838522246,662.0774466877662,56.68714391411726,2.1823455301555586e6,285382.78827567585,8.271189330730576e9,1.3418877720926795e9
-0.0008700001,-0.820564324561995,0.013970921354720141,674.3537806515424,57.8822293333659,2.258473755185218e6,294816.55869611574,8.590445090318039e9,1.4190269674757366e9
-0.0008800001,-0.8162794157251898,0.014058409970311556,691.4244871048751,58.933062154262295,2.338462619238825e6,295063.74642782664,8.851746624850216e9,1.34575294802116e9
-0.0008900001,-0.8121792935459959,0.013961207978447684,692.4781700606151,58.34621886754675,2.344743273651628e6,291086.1939742932,8.827439702087248e9,1.3095086384190078e9
-0.0009000001,-0.8104361908795332,0.014081682694329576,697.8260597275719,58.27933613612931,2.343823423170341e6,290692.95255629736,8.731527413768019e9,1.316449957704158e9
-0.0009100001,-0.8052368097939452,0.014080559488098169,704.6748567583722,58.14006162900091,2.356125865056666e6,288492.51856054086,8.726332688313383e9,1.2949361224629343e9
-0.0009200001,-0.8044919582862009,0.014114727388808701,710.993318185128,59.26191442675137,2.4145952938668793e6,294723.63156790973,9.077885901708817e9,1.293301037961387e9
-0.0009300001,-0.7964510908713538,0.014318154814207675,721.4993752909284,59.48894426293974,2.433339819827064e6,290424.4234390767,8.944659797795038e9,1.2463989812934604e9
-0.0009400001,-0.7957030416331363,0.014501716523536486,737.4306639270575,60.99689330713039,2.523608616326357e6,300656.13437333395,9.3675063375874e9,1.296586426824732e9
-0.0009500001,-0.7917114076934793,0.014518848341658655,744.470385768029,60.6321649263767,2.526116909721945e6,296311.75324675714,9.25449084109513e9,1.25474110186244e9
-0.0009600001,-0.7905960206967383,0.014558572240955974,751.7200218785619,60.950364483747734,2.5300920501480163e6,299426.953450692,9.286948930230679e9,1.2650386094743638e9
-0.0009700001,-0.7878915218451044,0.014713461685892196,768.7366130115241,61.293745264476854,2.5648340455530984e6,295326.1854816522,9.194118361798103e9,1.1916914170306919e9
-0.0009800001,-0.7832410687303737,0.01479776071490275,784.2475053457915,62.855492599886276,2.6502151435368727e6,305724.8331706645,9.594696243467617e9,1.2361963811654677e9
-0.0009900001,-0.7821570221167892,0.014851407648201854,789.5273295531957,62.865584738894654,2.650316218837572e6,300790.2676435129,9.403498665177172e9,1.1791848095288398e9
-0.001,-0.7796539169510792,0.014923659713929371,804.5984330974734,64.42687612778761,2.7479566485248785e6,313630.1324187313,9.918320487384007e9,1.2516862048198683e9
-0.0010100001,-0.7737847581992949,0.01493668447605622,807.9059773319641,64.0025232465852,2.7166644578302703e6,305292.9433724287,9.580990956660215e9,1.1706451479543178e9
-0.0010200001,-0.7678297646765319,0.01513030267411526,823.2260755439538,64.82199219735135,2.7562076798317228e6,311377.8698203485,9.743217919869349e9,1.219541485156022e9
-0.00103,-0.7606879392268643,0.015252785100243074,830.0663871767177,64.09169532299623,2.745080360680469e6,303200.9583812469,9.466833490952423e9,1.1474522557227228e9
-0.0010400001,-0.75503610864822,0.01518733199782913,839.8844071739101,64.75669557790934,2.7898637596778623e6,306536.40133370453,9.540720148000505e9,1.1625336594714203e9
-0.0010500001,-0.7510694816662777,0.015240504372489057,850.5107492975255,66.42342120593607,2.883809579438873e6,319887.68963403493,1.0093537533347067e10,1.240030710884835e9
-0.00106,-0.7470815587590172,0.01543526625454343,870.2751672993601,67.09208388307839,2.9606203370402595e6,321893.0928249939,1.0269387020408022e10,1.2448676518781054e9
-0.0010700001,-0.7410757041107275,0.01555715898345949,880.0002501259178,67.56736636346781,3.006636880904559e6,326546.90340249613,1.051739140873172e10,1.2794651450854213e9
-0.0010800001,-0.7404110833852676,0.015706017393353068,890.0462519982002,67.58722083903174,3.0243785757458755e6,322470.82878398633,1.044352374490386e10,1.22677932636772e9
-0.0010900002,-0.7345675406361311,0.015666712698461253,891.790733841432,67.24969556953118,3.048728655400501e6,317650.53403736703,1.0446038303030575e10,1.1959755459733825e9
-0.0011000001,-0.7325867073173454,0.015875363670355375,914.6552389906074,68.47340664285836,3.1172477286868957e6,325925.41258328623,1.0649456984373154e10,1.2357881078822577e9
-0.0011100001,-0.7260121740683901,0.016065100041145905,924.3246866189885,68.58658900766483,3.1034153501906185e6,325893.43971842155,1.0456496239944569e10,1.2243695793341217e9
-0.0011200001,-0.7214312338635656,0.01620738301141783,937.7265561610824,69.47396060074847,3.142191059505568e6,326175.31246032746,1.0406229413752195e10,1.1894642146581504e9
-0.0011300001,-0.7149598918336709,0.016345651834080016,950.128499925973,68.69077580897306,3.121930562469097e6,317764.30249718664,9.951259945194483e9,1.1507979354402077e9
-0.0011400001,-0.7104594579539556,0.016458480717794138,957.9775297163765,69.08817170389588,3.141419228202257e6,322270.6870528515,1.004182532515649e10,1.171288158094934e9
-0.0011500001,-0.7047047215894733,0.01653848374541358,975.6122095129796,69.36868448593107,3.212408236647745e6,317205.58360556874,1.0097415711440664e10,1.1073264530908852e9
-0.0011600001,-0.6984374288359535,0.016607751788931792,984.7160905405453,68.99169732580799,3.198426685225638e6,311103.2506658544,9.770644997740177e9,1.085328451179742e9
-0.0011700001,-0.6953216381913759,0.01675935491188081,1009.5748138339667,70.38868476267415,3.30167612520926e6,318932.49697437405,1.0135669850728823e10,1.111659941033007e9
-0.0011800001,-0.6855994266078295,0.016669231475845127,1010.5797989884602,70.06005470614649,3.2713143739397796e6,314368.5738461046,9.847919625716064e9,1.0922576625840795e9
-0.0011900001,-0.6802411638902455,0.01685660545466968,1021.0736633853078,69.88849184175582,3.2650357521777353e6,312817.08363064536,9.59874357823841e9,1.099964591777113e9
-0.0012,-0.6750382078280178,0.016987700368499087,1040.5547234619833,70.27752271930875,3.3047537572886785e6,313492.3095246139,9.537279396628826e9,1.105542754407691e9
-0.0012100001,-0.6677511928848284,0.01721446855418743,1063.9303947114026,70.65476089394556,3.3776922955389614e6,312444.1221235187,9.371949887355543e9,1.0943234809327223e9
-0.0012200001,-0.6614478883135868,0.017349299543521886,1081.6464897466637,71.45824832390821,3.4291493453072836e6,312432.30749334313,9.468766669702671e9,1.085941325625165e9
-0.00123,-0.6567848004798427,0.0175717354231191,1102.700493137232,71.93866045807934,3.4813859751696973e6,314934.22676456085,9.418220605274849e9,1.1053270341262312e9
-0.0012400001,-0.6477075144402445,0.017687746781906325,1115.7556449347726,71.579669531646,3.4874002967786132e6,305714.0724251991,9.05002096221374e9,1.0500000527073435e9
-0.0012500001,-0.6409617971017267,0.017808100594998363,1129.272442885839,72.18792825242168,3.5306592078506034e6,309690.90829905926,9.142346864867773e9,1.065649158923458e9
-0.00126,-0.635128688642153,0.01795990409207884,1154.4777971127696,73.45721956594149,3.630436599632115e6,315366.18259864463,9.388400310492193e9,1.1015921050731215e9
-0.0012700001,-0.6267991904791348,0.01814019372680783,1173.520045128666,73.40694998640845,3.6561409881203067e6,311789.34343690047,9.122342839608667e9,1.0940773244243279e9
-0.0012800001,-0.6216266591175307,0.01817860332245082,1188.0506014521075,74.60970937465224,3.723092160821853e6,314195.19213024696,9.280511243725292e9,1.105139830958774e9
-0.00129,-0.6153857618206088,0.018242753914928495,1198.8774169206615,74.96880292737195,3.7404995662338533e6,313706.6162520458,9.155775039992115e9,1.1196642550818236e9
-0.0013000001,-0.6105407361268148,0.01832932966593757,1199.6117844666885,73.27535125065933,3.6603171395240435e6,299336.255133445,8.4257416834177065e9,1.0721331425371544e9
-0.0013100001,-0.6056309226301595,0.018326810142508004,1213.8293622042804,73.42931643346856,3.6696037594895787e6,300795.4123676944,8.250982791244618e9,1.0976854092622185e9
-0.00132,-0.6005253188567056,0.01847328290237145,1230.0979892165049,73.09380420288558,3.67094360522512e6,294040.9053519835,7.820912373205937e9,1.0788329328927934e9
-0.0013300001,-0.5940677431664068,0.01877001921156503,1264.6848558554173,74.06792023006285,3.7673930292398715e6,290352.55265460216,7.579372666763429e9,1.0968453365483947e9
-0.0013400001,-0.5842036299255201,0.018817461914534095,1277.0764006442175,73.10969009387736,3.741815669880031e6,282456.17420295323,7.024666153967985e9,1.089044470908172e9
-0.0013500002,-0.5752593101180544,0.018824677596850855,1294.5247051248155,73.41208837712186,3.784796423533243e6,283591.0205016657,6.949088165636634e9,1.1127255169362745e9
-0.0013600001,-0.5659880252901688,0.018981240004698675,1323.0486981165823,74.1288282699606,3.81312367130475e6,285594.2388432785,6.700929438024691e9,1.1327249980385077e9
-0.0013700001,-0.5569274671451897,0.019179868262574645,1341.7933326553957,73.8341857650057,3.811166024011828e6,280252.3350433462,6.265114471561893e9,1.143324014251604e9
-0.0013800001,-0.551624395892705,0.019254751959828703,1365.8951001617997,74.53286870766539,3.862545408675568e6,279952.1360068638,6.075964157526179e9,1.1452912216342602e9
-0.0013900001,-0.544687829674441,0.019501008397482058,1389.7233312361736,73.98475321610287,3.867304057663891e6,269153.6549991312,5.326989346902107e9,1.174175760467496e9
-0.0014000001,-0.5381840317381247,0.019664729253982965,1410.4433751027557,74.75511569145498,3.9398926775558763e6,269844.4136138987,5.195219840728458e9,1.1987000585738761e9
-0.0014100001,-0.530915808059767,0.01984513940318459,1434.7686723304455,75.48091319399543,3.9878356589669203e6,270869.372524536,4.946841602644446e9,1.2377047294203222e9
-0.0014200001,-0.5240021823982713,0.019862648933781098,1443.2293272949573,75.42247018619064,3.993705784596156e6,263745.299877226,4.6827854275643425e9,1.2573364986513216e9
-0.0014300001,-0.5151997120452454,0.020100995145473113,1466.2060169355404,76.19573296732138,4.0600874579983694e6,267843.78571242356,4.550971053538884e9,1.2855843387649841e9
-0.0014400001,-0.5066524040249986,0.020015436903889572,1463.0878076038025,75.58269721033486,3.9948360390061857e6,261924.7159867015,4.1741951359084325e9,1.2688446784111147e9
-0.0014500001,-0.5007851827394435,0.02018742914247074,1481.4722110661605,74.83252655276449,3.9769273254621523e6,256235.5798295104,3.6561680815734076e9,1.2934984979930868e9
-0.00146,-0.4936605117813022,0.020101385141708852,1474.8216357273986,74.53203193202712,3.9265014123566966e6,251867.28681778628,3.625571275103643e9,1.256374404414131e9
-0.0014700001,-0.4874654362730247,0.020164303439425324,1494.806268472667,75.41653596991289,3.9920652370901997e6,254667.95434559687,3.520082369087031e9,1.2976554626681092e9
-0.0014800001,-0.47934121765382487,0.02036398958637717,1508.002202952969,75.0092207657925,4.036381329177732e6,250216.88890759114,3.333850859471265e9,1.335094888227804e9
-0.00149,-0.47269991683997237,0.02043661780646118,1501.394748802966,73.98820249203621,3.932548785963315e6,241575.71723761046,2.7845487749789104e9,1.3221364931153066e9
-0.0015000001,-0.4620041236873803,0.020684774345855552,1527.3366697766996,74.73619388866409,4.0045751199698513e6,242059.59836506282,2.5568785101859045e9,1.3847463334283674e9
-0.0015100001,-0.456266003968343,0.020928948734672378,1560.5192666345151,75.052125196661,4.0432532566834176e6,239076.51140495852,2.026097214307894e9,1.4352389957421885e9
-0.00152,-0.4464990724666638,0.021060337143704217,1574.2299721881175,74.997933884587,4.0432758897725064e6,239026.14272095266,1.7415893302229342e9,1.448392020840594e9
-0.0015300001,-0.4414311200812527,0.021311174690869166,1601.1647765693276,75.7789364000248,4.0762724980368647e6,242328.86535164926,1.488675034659325e9,1.4898002117147067e9
-0.0015400001,-0.4320719941826766,0.021471136627560356,1619.0910608956733,75.17557477247938,4.0753434457348753e6,238502.36786682456,9.090430575922217e8,1.523135255135655e9
-0.00155,-0.4267202014469417,0.021660526022011933,1645.844738941128,75.47792856331763,4.113070908827682e6,239681.81035265434,4.6969479735926235e8,1.5610247652983892e9
-0.0015600001,-0.4183897111141643,0.021649869525698508,1668.9083965724963,75.47944598438282,4.1222622854116387e6,235306.99047029266,-2.105009232017179e6,1.5982620885676613e9
-0.0015700001,-0.4143196103705839,0.021702876610052622,1682.0331487104568,75.77720225146304,4.1499775517113847e6,235044.44669832825,-2.3011190882385704e8,1.6331897981728716e9
-0.00158,-0.40755071718153113,0.02188035391712534,1693.0900221571953,75.2673917732353,4.1070881140879574e6,231335.18547529087,-8.377848200906273e8,1.6481661809168181e9
-0.0015900001,-0.4007631354135237,0.02204802960452322,1716.4377873388428,75.3701518902318,4.105806420914089e6,233321.99907651878,-1.1401148903630443e9,1.6834637391662982e9
-0.0016000001,-0.39238959944424684,0.022190666333672792,1743.866384192596,76.34703372968741,4.1384745568385255e6,240244.38540801976,-1.5435286825863361e9,1.7297769455806084e9
-0.0016100002,-0.3864790516609171,0.022271794560409452,1757.1297154502392,75.54892521525025,4.099186115807272e6,238046.17380342135,-2.2333465916725e9,1.7398131922345467e9
-0.0016200001,-0.37886517920218454,0.02232926820100175,1770.9721118851758,75.34752869912052,4.064819222115819e6,236831.39971724557,-2.740453380531378e9,1.7478781672171469e9
-0.0016300001,-0.3673029450970059,0.022391097187258797,1785.3532880030707,74.04336277172995,4.0006759966837633e6,233577.14434988223,-3.598008483770422e9,1.7667443124078064e9
-0.0016400001,-0.35883316294474865,0.022694989803392872,1822.129209089095,74.62015288182926,4.03081739857646e6,237779.10040954515,-4.403573376845895e9,1.8425058796576786e9
-0.0016500001,-0.3487461480660329,0.022781199741377912,1830.8226893683118,73.99475175888324,3.9989030035058423e6,231219.7339017243,-4.940699837514078e9,1.8829411116502135e9
-0.0016600001,-0.34052436613142073,0.022753670403103006,1829.6612201951032,72.07780010806735,3.8849254164719223e6,227298.5842334012,-5.783265012595778e9,1.8676921677377813e9
-0.0016700001,-0.33419068172435334,0.02291705030613695,1838.4732426638311,70.922326796794,3.7653979143796796e6,224593.15669964955,-6.603996191594346e9,1.8726339879836366e9
-0.0016800001,-0.32158086286627563,0.02307760172088694,1848.3856886076203,70.47354054939974,3.698095545133504e6,227303.24090412565,-7.085339998221322e9,1.862800412124177e9
-0.0016900001,-0.314814228108896,0.023124685757897,1857.6576824489578,70.15147362446012,3.6852244540156205e6,227915.29447806228,-7.424374458920242e9,1.887362561497064e9
-0.0017000001,-0.3015465434619075,0.023213672707603415,1862.03364927807,69.03972824596495,3.6267203653135225e6,225493.8472156744,-8.027291004257439e9,1.8983397888343894e9
-0.0017100001,-0.29124479446370594,0.02330398866430637,1881.612676242957,68.998301760992,3.581622887342828e6,225136.41849389562,-8.647372915225067e9,1.9364667952868428e9
-0.0017200001,-0.2805959995524082,0.023581678830261354,1911.296639886716,68.75172472590071,3.547296080822343e6,227006.15056967968,-9.56349775827916e9,1.9828935735338852e9
-0.0017300001,-0.27480468731157537,0.023678617193799538,1926.3060744958593,67.72153848641534,3.493988500316845e6,230821.51692647353,-1.0290238315204096e10,1.9806013816603034e9
-0.0017400001,-0.2641403161662278,0.02371873926141238,1949.0350946950875,67.63511644133062,3.4554353780714185e6,234697.67208774333,-1.0818808393811485e10,1.9996469788364904e9
-0.00175,-0.25543317876325444,0.02372589364580905,1951.7128274694205,66.35531084084795,3.3485239606432565e6,237005.9537007518,-1.1293189444612255e10,1.975094074511612e9
-0.0017600001,-0.2454587040524402,0.023791063195814158,1957.3347034198207,66.10756305519335,3.265266029176915e6,234589.78003596378,-1.1762664674761465e10,1.9735768923167675e9
-0.0017700001,-0.23754394799051398,0.023902452472717536,1976.4406911185856,65.6174583893364,3.2036615580071523e6,238596.14949185227,-1.2543403594857227e10,1.9877036794762e9
-0.00178,-0.22762276191969247,0.023969307774713268,1989.0723677912497,66.12481866181648,3.16782891812753e6,241291.31353103867,-1.29994234814681e10,2.0086408678277814e9
-0.0017900001,-0.2180448874786435,0.023972986085257653,1994.238532095444,65.50971905313891,3.078341489513828e6,241932.9330530555,-1.3466419071097292e10,1.9977731599066453e9
-0.0018000001,-0.20653049175675556,0.024087475161014872,2010.7712533043236,65.7077839739137,3.0493013185407114e6,245262.4714935509,-1.3999552669859306e10,2.0203837757236087e9
-0.00181,-0.19408962344885153,0.02423388953286699,2034.4302586907993,65.03644898605198,3.0071006233247453e6,244408.49851559201,-1.491546143272395e10,2.0506355132451506e9
-0.0018200001,-0.18403505494341843,0.02429069674183136,2063.3822918986107,64.37581805566337,2.8828630028007803e6,251440.04134426653,-1.5917338880831013e10,2.048317533728048e9
-0.0018300001,-0.1735578599753788,0.02431433926630534,2080.581771188286,63.686255567088764,2.800609669187663e6,254357.11415875237,-1.6776472649649466e10,2.0479947034862137e9
-0.00184,-0.1612429362493407,0.02444011310929105,2090.0873650819276,63.46506904196342,2.795936737655524e6,257948.77272000516,-1.7164449936968952e10,2.0619527295998373e9
-0.0018500001,-0.15084502203677022,0.024525932041740032,2100.2598128626732,62.957824556893364,2.711030275577508e6,261337.63800914548,-1.7680469088633003e10,2.0514494242200744e9
-0.0018600001,-0.14103337160173435,0.024554700799412753,2101.5070039274706,62.38876461164088,2.592880337449106e6,263798.7089174004,-1.8079921265289433e10,2.0282541221346881e9
-0.00187,-0.13426108529922554,0.024757421039210456,2132.7006966333843,62.8526067270423,2.6021855634933356e6,269470.654756055,-1.8857227874834263e10,2.0730988843371933e9
-0.0018800001,-0.12689332618905508,0.024737349436176618,2141.5535977114187,62.463592684579766,2.550505830192891e6,269753.5614695207,-1.922535974386632e10,2.0709002033344595e9
-0.0018900001,-0.11627645235960438,0.024874082223912273,2159.7875659402616,62.5701261347557,2.433438752094672e6,275126.4102881248,-1.997349951376329e10,2.0883208767717562e9
-0.0019000001,-0.10431053075788557,0.02491491118888873,2167.8716421464933,62.635380607644734,2.329848747376387e6,276043.4480133863,-2.0369098260196888e10,2.0838119773000412e9
-0.0019100001,-0.09555338504803211,0.024912603471351165,2177.1392646459035,61.49980365540122,2.1631482333089504e6,281629.7071034563,-2.103465659693828e10,2.0456951776117375e9
-0.0019200001,-0.08501400421407974,0.025025564597212988,2191.5971027591695,61.495749836289825,2.1079795682457346e6,284827.3529858346,-2.1495403384095924e10,2.0438787026516817e9
-0.0019300001,-0.07647190526046467,0.025200685915254768,2209.1667214999698,60.194986344747534,1.9606405934166098e6,290873.95893513784,-2.243042669623255e10,2.0125179685083482e9
-0.0019400001,-0.0656185389142505,0.025140379234522496,2204.9368276809564,58.72171821975847,1.8519947871928858e6,291110.042158524,-2.273089435661842e10,1.9510637441658173e9
-0.0019500001,-0.05350993181581202,0.025195162426598437,2221.6582318903734,58.42234893622218,1.8059600602809808e6,294389.5645352729,-2.3231775099618618e10,1.9567621045134277e9
-0.00196,-0.04445915321086278,0.02523786765080668,2233.698207994755,58.67150146472751,1.790620243999819e6,298262.6710433771,-2.3656199524732628e10,1.9737527468802707e9
-0.00197,-0.03403230176861449,0.025285128345588624,2261.1135534747223,58.79525597327839,1.720664080430105e6,304756.4329162739,-2.4463715962705055e10,1.9956166724584584e9
-0.0019800002,-0.02449173618914888,0.02544598771565775,2297.7556666844416,58.909247117166565,1.6589060942400463e6,313669.92190965096,-2.54578361953068e10,2.0204110382390485e9
-0.00199,-0.014171374778202088,0.02560812801177919,2322.6723171045287,57.965221744096986,1.5071801574110677e6,322523.0755215077,-2.6487253590329823e10,2.0016152951031995e9
-0.002,0.000249834215839464,0.02570594815843541,2328.7674437552114,57.830386901009284,1.3705513283577627e6,325096.46776271815,-2.697082495124357e10,1.982322276348976e9
-0.0020100002,0.011220972178681248,0.025734663231566736,2342.7509977057753,57.44512024923115,1.2435845948827174e6,327721.1040593535,-2.7438973415113148e10,1.955402432564507e9
-0.00202,0.023005931163493046,0.025811264115414376,2340.2271483189043,57.209073136480534,1.1362964399387643e6,328267.8333710552,-2.7555823710865334e10,1.932338934008164e9
-0.00203,0.035780483035522094,0.02568264294149297,2332.972284378002,56.594545584427436,1.0401829520119885e6,327007.2144743437,-2.7542257721094147e10,1.8980925423997061e9
-0.0020400002,0.050298087067369185,0.025602808833641112,2330.514469867274,56.30821955226813,900475.1201372661,328016.60469641275,-2.761013848860389e10,1.8674149269601498e9
-0.00205,0.062016690153930694,0.02572264366579815,2340.815971114271,55.98287512033735,792883.0703308152,331878.8246254056,-2.793710129117901e10,1.8545162442378898e9
-0.00206,0.07244459217999132,0.025691801547974902,2344.42660692088,55.83151419324984,682977.4458584134,332871.92679457145,-2.787000571363655e10,1.8375718843105283e9
-0.0020700002,0.08555164618689676,0.025658115290852254,2342.239290153665,55.47143376150603,519869.56863057165,336021.41352651076,-2.7992284225729824e10,1.8144517030033066e9
-0.00208,0.0970042199156619,0.02571022026313125,2348.6055048063454,55.7181549194588,438170.84620458924,337802.3693305208,-2.8201102740388275e10,1.8132139967658665e9
-0.00209,0.10668417835309812,0.02573308366722757,2356.329295885805,55.847022152909915,303764.4152561432,340520.0405414783,-2.8503601967230034e10,1.809459538851351e9
-0.0021000002,0.11717448556008193,0.025776235498552326,2356.466680851039,55.435846859959796,146001.30982843632,345109.3771940801,-2.8534399405767452e10,1.7963311381486878e9
-0.00211,0.12499275484284382,0.025725320567180205,2354.2552773234456,54.54960053386911,17900.586201279482,346174.7088102242,-2.867070010849473e10,1.7631420691329153e9
-0.00212,0.13846020853405508,0.025749587686460452,2346.10954438114,54.56881124580731,-73318.83183614227,345490.4762910271,-2.8540033981964878e10,1.7630376452083488e9
-0.0021300002,0.14796402394413147,0.025972284567009132,2354.0480193082176,54.13577029790012,-135463.76525027986,349322.54922052217,-2.9092991264282127e10,1.7614499590666907e9
-0.00214,0.16006006540692508,0.0258233444578856,2337.3351973532194,52.52224534571389,-205467.2790774206,347677.05280023214,-2.8953512776757816e10,1.7141409655956256e9
-0.00215,0.16807806362090935,0.025883848877246148,2335.8695918631233,51.94077567110926,-377612.7219815473,348949.13840398367,-2.8890306801970528e10,1.6931373710771112e9
-0.0021600001,0.17410745824649426,0.025979146436631843,2349.850312003881,52.23186997925643,-521638.4564957447,351736.1326214759,-2.9272286215801174e10,1.71279041406156e9
-0.00217,0.18637514327406174,0.02608427574845599,2366.9260656947777,53.20057199770076,-674216.6092564444,354285.2957234225,-2.9540522065332882e10,1.7659319763887067e9
-0.00218,0.19490289299437982,0.026072851513832034,2360.495390507202,53.0673122363229,-715857.8604094662,350996.70823982643,-2.9341608846408764e10,1.7631813319872096e9
-0.0021900001,0.20768474035945822,0.026105147498636082,2361.2523435931157,53.8842367151502,-898320.1688022979,351256.26822456915,-2.9150285026222332e10,1.7924736216032567e9
-0.0022,0.2194634298382436,0.02609278219700594,2365.377453785441,54.94602710421091,-1.1037442316924282e6,352340.60070121,-2.8932051176868683e10,1.8319057416705477e9
-0.00221,0.2324544755792398,0.026041714235325874,2348.630761256733,54.73448691777601,-1.2129578794806723e6,349524.2895551054,-2.8495165914860634e10,1.8104495041888766e9
-0.0022200001,0.24285513123214916,0.02595426710496019,2349.6668140499637,55.596187730005965,-1.3223002175671577e6,348018.4645994365,-2.834101076787538e10,1.8374146885001798e9
-0.00223,0.2533748970349139,0.025877577869883647,2334.902921949774,55.71896795502529,-1.3990405712170228e6,346244.4039888152,-2.800472169737466e10,1.8361191831655185e9
-0.00224,0.26464318321234254,0.025704623211548344,2328.1811350797193,55.96217146593938,-1.4951744443477553e6,342569.44242441235,-2.7630550430832836e10,1.8374160654247196e9
-0.0022500001,0.27625676961681694,0.02562371345014588,2326.224710412707,56.52696622974156,-1.6758594790169543e6,340427.53253582673,-2.728021390487292e10,1.8748425025461216e9
-0.00226,0.28931555152386823,0.025402700787255598,2301.932645898493,55.79740311439318,-1.7734118605387006e6,334689.54672690073,-2.657485380105509e10,1.8564952951807036e9
-0.00227,0.30440023128813204,0.02527036861208991,2300.6073553476954,56.05588546992344,-1.9263523398427153e6,331031.984197711,-2.619864240173259e10,1.8766455883028996e9
-0.0022800001,0.3155462515249612,0.025192849884243564,2279.7855696738693,56.33700227724342,-2.007624087821114e6,326031.6546572266,-2.5612142253736202e10,1.8811234446202939e9
-0.0022900002,0.3249652981290066,0.024993390278626466,2256.8906003566312,56.45304704811196,-2.0954753003668855e6,321713.87768663646,-2.4858216806422043e10,1.86758827744824e9
-0.0023,0.33644478244085424,0.025087186063237756,2259.1867616427426,57.5270094998976,-2.3002280595272332e6,317683.46122002066,-2.4213925812401947e10,1.9267950680914743e9
-0.0023100001,0.3502434912009651,0.024941022157494837,2246.3697898370388,58.096872935906795,-2.401543308749753e6,316199.8510049851,-2.375897064792672e10,1.9441368233150933e9
-0.0023200002,0.36108967949930687,0.024868956684479398,2240.4391570451116,59.04384161716261,-2.5500966507221847e6,315560.86156292557,-2.3216705655454124e10,1.984543399032376e9
-0.00233,0.3749461187828286,0.024744779189748656,2222.7936256566877,58.57748280938142,-2.6646189460828025e6,311409.1668114442,-2.246826701290995e10,1.9890295374541562e9
-0.0023400001,0.38631079531369983,0.024457915788192907,2179.9476101134505,58.320084027886736,-2.7048964715660242e6,301252.4448529948,-2.122365776239767e10,1.9459507283467708e9
-0.0023500002,0.40524782288271044,0.02431306952946491,2165.0340681104776,59.88417080543899,-2.8450393305344097e6,297551.08033403044,-2.0359418001278416e10,1.969358469669911e9
-0.00236,0.41833093228748985,0.02420103775361191,2152.3749164162314,61.157182253444255,-3.0178638512147465e6,290946.40412567195,-1.9619057042460674e10,2.023237394847055e9
-0.0023700001,0.4310430293044402,0.02407028024878908,2136.7211677079513,62.10536205642929,-3.1777813740215446e6,286872.2063381415,-1.8613772378387455e10,2.0515366682518075e9
-0.0023800002,0.4444031960486349,0.02400843068330481,2123.2700923268444,62.92944910909405,-3.3311639639827334e6,285597.8323015177,-1.7693160283984814e10,2.0884342322635827e9
-0.00239,0.4526842372930982,0.02395560121630752,2113.449846067765,63.864624292336714,-3.4273627989131967e6,281746.87620063854,-1.7127082276299284e10,2.117397055751733e9
-0.0024,0.46600852436430323,0.023832893723090356,2098.788252020771,63.64821589314176,-3.4820677139554853e6,281815.2916483094,-1.658521248310849e10,2.1052264706500118e9
-0.0024100002,0.47953351040370945,0.023720621019340204,2087.8830639362704,63.840900303068494,-3.599381760477575e6,280857.4232245177,-1.5913122596028505e10,2.128807880229225e9
-0.00242,0.48990493228296167,0.02352153427095862,2065.2935481126315,63.74425697271328,-3.6727294862594376e6,274513.8762428797,-1.515326763803066e10,2.118387359328416e9
-0.00243,0.5028877120194626,0.02341849069231343,2059.8528881144675,64.8298601871092,-3.7940302438030713e6,273408.2189856134,-1.4364923340921474e10,2.128698312987963e9
-0.0024400002,0.5143187017614568,0.023259963044436182,2042.9299792239183,66.28139565386132,-3.975960340011779e6,269222.91654267785,-1.3118827417925306e10,2.1473528876961243e9
-0.00245,0.5243479135406418,0.023208842822352697,2022.0440875115582,66.35374547747988,-4.0519869442006457e6,262354.83258158766,-1.2314844769439642e10,2.154217081506665e9
-0.00246,0.5347449170461461,0.023182236409165693,2006.2758106870942,67.6906407387282,-4.147662677953145e6,261076.18070443545,-1.1649821518523045e10,2.184627572343066e9
-0.0024700002,0.5469270360869419,0.023150379624185882,1993.1149130038211,68.51749692342565,-4.2233111757021025e6,258180.55299456092,-1.0973718419991604e10,2.2010871096580367e9
-0.00248,0.5561386064591038,0.023128520432960292,1982.6514228847798,68.85115906391987,-4.357093751202749e6,255668.14696035333,-1.0170866699131477e10,2.2221779243387566e9
-0.00249,0.5687768548259756,0.02289052474905823,1938.1503305759725,67.73534348259571,-4.288574173661881e6,248233.63585641416,-9.200253672777803e9,2.1158741306195288e9
-0.0025000002,0.57771796479302,0.02255822559937358,1914.7579220786588,68.49944605305913,-4.359867288858249e6,248819.34777247344,-8.18497139605207e9,2.0982007153812535e9
-0.00251,0.5923184163341693,0.02224523445554984,1855.322145692699,68.29339679472031,-4.27275374250141e6,240637.02046921354,-6.959271427373605e9,1.990402264083829e9
-0.00252,0.6035332595629206,0.022225061072345054,1831.6387940180095,69.09402961590361,-4.318708140600118e6,239306.5468594887,-6.129813941571625e9,1.9719285921198525e9
-0.0025300002,0.616573406352524,0.022047544055637094,1807.2016877727149,69.15685609645173,-4.392213494739228e6,235509.72629722377,-5.030742220808884e9,1.9478370060708127e9
-0.00254,0.6276170139144694,0.02195795284447789,1781.8973161130293,69.84419610224838,-4.432292875903112e6,239576.01629587458,-4.077993052658602e9,1.921639779185957e9
-0.00255,0.6422049300923977,0.02179676764345163,1757.3059340685963,69.47898233259438,-4.427560211653439e6,240804.12372761412,-3.520173982400354e9,1.88954058702526e9
-0.0025600002,0.6547327767852599,0.02157384405460498,1725.1160223581169,69.61579658003257,-4.420304753145217e6,235154.52641440986,-2.767248680371828e9,1.838394465749845e9
-0.00257,0.6637108519548002,0.02148456004084945,1707.9049243789666,69.85176296000498,-4.461140784691018e6,233713.2256033356,-2.200718850037141e9,1.8322541728327086e9
-0.00258,0.6726964286843451,0.021452345742370607,1697.543058692622,71.07028632522226,-4.527854827580568e6,238011.39595188518,-1.5445437014889698e9,1.8447582166828146e9
-0.0025900002,0.6783720646691446,0.02140424271358244,1683.2167113150024,72.35571453602269,-4.603165466222611e6,237152.88341042207,-7.683833104246957e8,1.8495880808778214e9
-0.0026,0.6889283749569095,0.02141499535120358,1689.1554463853931,73.28998245052482,-4.759954897668284e6,246397.2233894944,1.513425472563233e8,1.859526065027031e9
-0.00261,0.6992162719447018,0.021146436949639375,1660.792023596073,72.67813972622082,-4.718213060491605e6,246392.14497436295,6.151261528987453e8,1.8251237576247175e9
-0.0026200002,0.7080856699842821,0.02109050407526819,1655.9985524885556,73.39141049056092,-4.80875652104104e6,250920.76182547116,1.3318224019466953e9,1.8427450288986132e9
-0.00263,0.718033639089294,0.020933081305605495,1641.479571713704,73.20728200243855,-4.802905196346456e6,247595.26668292625,1.6094560421375022e9,1.8078012478358574e9
-0.00264,0.7281794808331161,0.020735300219755264,1611.210345967927,73.5318496518401,-4.836268221903129e6,260091.30599840425,2.739160507213295e9,1.8034139564173415e9
-0.0026500002,0.7375683063991351,0.020447984293395907,1576.3129480810294,72.74203748320782,-4.785944588436948e6,255130.55068873928,3.286815074700656e9,1.7287468717692895e9
-0.00266,0.7466596611665678,0.02034139060508879,1548.1109620788516,72.43299367248511,-4.739584682568938e6,254757.2625209871,3.7041460632201176e9,1.687402649458353e9
-0.00267,0.7592322506571971,0.020071543734227634,1516.784864223606,72.28973391940869,-4.703270625624812e6,256172.77119470385,4.309073021388051e9,1.6322089791112113e9
-0.0026800002,0.767171067418897,0.019815394326624877,1483.4002364081143,71.61963506445987,-4.624486755810447e6,254743.5146220927,4.788401348711032e9,1.5609833260512245e9
-0.00269,0.7786067276806865,0.019654799160573472,1459.8225419264074,71.63628852019288,-4.586175854973038e6,258268.33633287073,5.180200926688126e9,1.5178598708557656e9
-0.0027,0.7847077638753622,0.019437360378111404,1432.77347209259,71.70197390642164,-4.553751390465819e6,262653.39839759737,5.65018556116861e9,1.4994992062875116e9
-0.0027100001,0.7924716209464725,0.019360239127814042,1424.7812551996742,72.68644184506316,-4.6095911405134685e6,265908.05571389815,6.194233114737887e9,1.4735911634242194e9
-0.00272,0.8023024500027169,0.01923992298921654,1405.8579210593182,73.60775278997495,-4.670003646317384e6,271318.97307122446,7.094065241229779e9,1.4406689839429998e9
-0.00273,0.812804239847545,0.019003718363479225,1376.7802896725084,72.65206663379458,-4.572201483867313e6,268179.20147547877,7.230877991322305e9,1.4046351110713952e9
-0.0027400001,0.8170860412439584,0.01872638029462141,1337.4111271396598,72.40054041247095,-4.49072371841703e6,269671.34142921853,7.649035669101147e9,1.3635932938995535e9
-0.00275,0.8268853120229772,0.01859783093770168,1311.9165362415442,71.99359244012498,-4.422336968635022e6,271071.22595176846,7.826190516336675e9,1.3205224184341912e9
-0.00276,0.833086899680624,0.018413555176154648,1274.6800350662675,71.36940425765144,-4.347718254055002e6,275271.1413190742,8.254078099683304e9,1.2832263400287218e9
-0.0027700001,0.844586423987719,0.01815869732048218,1256.721707676324,71.42385002033289,-4.3279510165742645e6,285533.4441698033,8.736325662393461e9,1.329451547606415e9
-0.00278,0.846261308681062,0.018023639978931475,1242.0619647930698,71.97709297472561,-4.333743534224882e6,289133.81092110777,9.16636142768984e9,1.3020923556271272e9
-0.00279,0.8574241061783646,0.01780123866664363,1228.8421008406397,71.9390067090831,-4.312274336057717e6,287731.77153069235,9.214102901835747e9,1.2863684078570359e9
-0.0028000001,0.8650356907554501,0.017572407194010767,1200.0732569134773,71.45783461345393,-4.246061209499494e6,292611.74887329934,9.548736575637356e9,1.287531067401049e9
-0.00281,0.876901343477481,0.017376164856424358,1169.8112079024422,70.20222206494256,-4.1357854520571604e6,286959.32100278535,9.430470559562878e9,1.2430463695982325e9
-0.00282,0.8830173867031207,0.01705012669864789,1146.9721128557044,70.65830154780559,-4.1153246832932546e6,294672.07505943684,9.924091060680798e9,1.2313870320092812e9
-0.0028300001,0.8868636827554115,0.01688392441693113,1125.6582604951948,70.46396528610858,-4.093777370581119e6,298806.38383232005,1.0309565204543806e10,1.2511023680289688e9
-0.0028400002,0.8937217924402845,0.01671631092801755,1102.0998636097595,69.85930208329393,-4.0214189667524244e6,293898.2146856748,1.0339654059875795e10,1.1961898121035573e9
-0.00285,0.9018623959497822,0.01659160397868183,1074.0819766185618,69.51949896582347,-3.9620226193965995e6,293790.14757763565,1.0593357179193932e10,1.1749102337654965e9
-0.0028600001,0.907793296893059,0.016347066226967487,1052.4472809960623,69.89822189941545,-3.9236481315573477e6,299278.403069875,1.0895495726948353e10,1.1718419118932235e9
-0.0028700002,0.9157960623113566,0.016187000630613464,1026.613603534395,69.73253623955264,-3.866066032123979e6,303771.899149113,1.1229174027964468e10,1.2052138351821487e9
-0.00288,0.9249282650780631,0.015936620553025527,998.7645114728241,69.3885949428206,-3.79494591224155e6,307347.87177761644,1.134743586807347e10,1.2345227547997859e9
-0.0028900001,0.9298458132779204,0.015939153262272746,995.0694350232369,71.43160875978965,-3.8759052429938046e6,325661.20622912777,1.2185769870976524e10,1.3428780576008646e9
-0.0029000002,0.9387902116039496,0.015695720005437903,965.1472024532878,70.91547567711994,-3.7790112682434106e6,328173.63545019226,1.223395710427489e10,1.3654953208643084e9
-0.00291,0.9486071063489041,0.015374045225922697,934.6768990467584,69.84280201872993,-3.6655120268717175e6,324055.6201917827,1.2050340560194363e10,1.334732285144511e9
-0.00292,0.9528191450746256,0.015064176061548354,907.1418702225156,69.38405809654053,-3.5860944437603564e6,326057.95063066244,1.2182825290314495e10,1.3487411525635371e9
-0.0029300002,0.9601775349618983,0.014894936080974315,888.0511342585615,69.16714261201818,-3.530301786362465e6,324962.39825358684,1.2152508273907812e10,1.3265814129825182e9
-0.00294,0.967776843762361,0.014732744219899941,865.0021762314087,68.53132965964639,-3.4744384895464797e6,327024.7635489717,1.2266999009040064e10,1.3817125322856956e9
-0.00295,0.9724932148472732,0.014570679745824319,847.6379340363277,68.10961528341143,-3.3999717410455006e6,325688.432217299,1.2062907187468428e10,1.3865368320244603e9
-0.0029600002,0.976241531466076,0.014571312426193203,834.7680734933691,68.75369802086428,-3.3887482033042805e6,338356.7101744831,1.2470452720632149e10,1.4969795672624493e9
-0.00297,0.9841492222581135,0.014472860515803545,815.7007494615682,68.5745932594346,-3.345632739369055e6,339491.06686917326,1.2546517797617348e10,1.5115580896927652e9
-0.00298,0.9870493235445389,0.014239106568721691,797.2787408152577,68.30322892791658,-3.315877150869499e6,339180.8431461741,1.2702800487830046e10,1.4858410734798205e9
-0.0029900002,0.9972076370415217,0.014191184199368111,789.3226263819647,68.6198680099759,-3.313614290868715e6,346126.4134584319,1.291444200818288e10,1.551813149437796e9
-0.003,1.0020039350635634,0.014121706474571628,777.5606162107322,69.10177497855611,-3.305600746862681e6,349797.67608507467,1.3155837250914509e10,1.5455778870266979e9
-0.00301,1.0045968433668777,0.013945197251595829,759.3610958341401,67.90301118796307,-3.2323023216364672e6,339455.8272139349,1.2836606134648623e10,1.4788005613119652e9
-0.0030200002,1.0124643988482775,0.01393997371290285,750.5737048906774,68.2937063182383,-3.2314942939838916e6,346384.5716121446,1.3076629087730133e10,1.550148546073162e9
-0.00303,1.0175934783195553,0.01370989044652546,725.3316669988798,66.29812797735767,-3.083703844416378e6,334666.90794546943,1.2380737941689022e10,1.5185850014693437e9
-0.00304,1.0225834945967436,0.013602845886966176,698.933927390296,65.07544632420979,-2.971465019450021e6,329112.0905802655,1.1966184652815811e10,1.5323539068908713e9
-0.0030500002,1.0309847718511973,0.01336498063152718,673.3122930840967,63.66569682223588,-2.854756218531187e6,323899.44289799285,1.1595021011361443e10,1.5338769146492927e9
-0.00306,1.0329279512551024,0.01320653480292042,657.2356901586538,63.80827734332575,-2.8290107678975766e6,333143.61313411075,1.1836965414005283e10,1.61780911511685e9
-0.00307,1.0390933574878736,0.013187035033726794,651.0955715673817,64.75547665283459,-2.8369111944853673e6,347385.6420892696,1.2181096029192326e10,1.7445472493632123e9
-0.0030800002,1.0440487982363609,0.012871729567493405,622.179553044084,63.29637004059974,-2.717352595477138e6,344359.70348140923,1.1820822975524837e10,1.7868820564397902e9
-0.00309,1.047796529024256,0.012670721734117927,597.6485102368184,61.88977755250594,-2.5982696601184765e6,339003.3736485383,1.1426963984457539e10,1.7673344074657493e9
-0.0031,1.0552630593956778,0.012378866412845317,576.9323395611821,61.67658532088424,-2.5295834235321567e6,342796.40374693304,1.1378358898250687e10,1.81124246591667e9
-0.0031100002,1.0594893785165638,0.012351037220419478,565.560023579598,61.330670237706144,-2.4790829374456764e6,347383.0254491207,1.1230023252894022e10,1.9062863010161123e9
-0.00312,1.0647687386443887,0.012191107135808938,549.5692204897734,60.85243584221394,-2.430464379284675e6,348306.7125488375,1.1158213839824053e10,1.940735055913204e9
-0.00313,1.0686381369628724,0.012051243410868398,534.2791698547289,60.087894302963626,-2.366454170443105e6,346938.679610369,1.0957969464731731e10,1.9651100028118966e9
-0.0031400002,1.0712584027661207,0.012026526596766073,524.5516953656796,59.76869625614887,-2.317663292379564e6,344252.0123722848,1.078451615464511e10,1.9487797184647846e9
-0.00315,1.0763866701103764,0.01188920616370908,514.1745873604052,59.6911307405498,-2.2793949646555157e6,345434.9932728175,1.0744274407621181e10,1.9580111562025712e9
-0.00316,1.0797245752325153,0.01164174035759586,501.47455880785617,59.15673765606537,-2.2237885965998312e6,345335.55214925425,1.0576287422956318e10,1.9943618852730176e9
-0.0031700002,1.0844157935299854,0.011444206892514887,482.6248937415909,57.701528401984866,-2.129170418243965e6,332178.93931250327,1.007674331913469e10,1.8560883855677152e9
-0.00318,1.0889384947818994,0.011262452139838596,460.21752548219047,56.0137181853595,-2.006103888128611e6,320136.0035219254,9.458450867698568e9,1.774695836998361e9
-0.00319,1.0900781055745996,0.011172381930445053,450.73022397644246,55.02907150543673,-1.9511512607082867e6,312034.68270166375,9.158477855090841e9,1.7172518760540922e9
-0.0032000002,1.0941930738484233,0.011000544386480363,440.8327754064753,54.913817328138634,-1.9192502602895936e6,315351.31514103425,9.111768324953543e9,1.7724779300071232e9
-0.00321,1.0995600629307585,0.010832951236297423,426.60834813722226,55.229931431487444,-1.8855499389121188e6,326272.98016336845,9.237013949372751e9,1.9011741146185224e9
-0.00322,1.1011283575219382,0.010687709862200832,412.36271627389493,54.097177998198696,-1.815983907221128e6,320139.86605029594,8.938749612218754e9,1.8679805149491255e9
-0.0032300001,1.1037252909670066,0.010423352491271349,391.15915655203014,51.80096774852872,-1.688979083687833e6,300442.21695538965,8.184882699530145e9,1.7189324369293761e9
-0.00324,1.1069294050022684,0.010257723599374399,379.5908833878724,50.932005351425005,-1.6317811990543385e6,298315.1786438461,7.98086723386251e9,1.731134734064031e9
-0.00325,1.1089080986807127,0.010159159339112909,367.97459253764254,50.162951310265015,-1.5756952132948712e6,293453.0919104698,7.726073533283447e9,1.700443055157493e9
-0.0032600001,1.1132214459420635,0.010090686068723402,361.53044900544023,50.123455049661054,-1.559002913068181e6,295227.94867318025,7.685115399912626e9,1.742487331370569e9
-0.00327,1.113633318470556,0.010011731604559988,349.5428978834239,49.43747609352934,-1.5077162557223083e6,295558.1480817405,7.515452736091065e9,1.7893682952035377e9
-0.00328,1.1156787601354328,0.009837949340592721,338.8399893740652,48.527010235384864,-1.4525178319342101e6,287614.98385578353,7.21815233122949e9,1.7218052946174104e9
-0.0032900001,1.1213998335566853,0.009718253654898189,327.5258452225096,49.2845612270142,-1.444530726453229e6,304382.0629226315,7.46820972713946e9,1.9371895141069899e9
-0.0033,1.1270070609135356,0.009444056072056768,311.8410590013015,47.6765242636485,-1.3590569143138295e6,292382.22654758877,6.997799892711868e9,1.8425930288443313e9
-0.00331,1.1304825545362032,0.009325908580066452,303.3174898485789,47.605867744631034,-1.3452356104204063e6,293086.07542677625,7.025349486645825e9,1.8459930003779716e9
-0.0033200001,1.1317128561976195,0.009230952780846671,295.2323525892379,46.790058749195936,-1.3027944358980053e6,289973.73331363994,6.832052346642804e9,1.8583323272910008e9
-0.00333,1.1341775960894256,0.009051605615861187,275.17894824538064,44.69896596038656,-1.18410719873954e6,276969.24417896883,6.19686703837544e9,1.776825226459213e9
-0.00334,1.137854213915409,0.00878952528421264,266.12735273987244,44.14622094540305,-1.1470862695105094e6,280413.60207849153,6.079980073879665e9,1.8562957980567904e9
-0.0033500001,1.1380143517513182,0.00849854009833634,251.89732735422882,42.29974503623384,-1.0610923528986794e6,270162.47011507454,5.617033220662982e9,1.8156316245208256e9
-0.0033600002,1.1421646211885956,0.00843934591217768,247.02271323533455,42.57159634793352,-1.0606180950175673e6,276798.42129497865,5.753941155691059e9,1.8837522503518279e9
-0.00337,1.1442006114762924,0.008271537217616672,241.07914838516535,42.020389742867984,-1.0416401543811867e6,272846.3146141337,5.679590990760206e9,1.8470372939260542e9
-0.0033800001,1.1465948023768406,0.00822416105031254,235.40413136710657,42.562222880979334,-1.0487203524598647e6,282405.7733660491,5.852283323042296e9,1.9577216529775343e9
-0.0033900002,1.1461919145847765,0.00815947031228176,229.24878884484536,42.60707328875288,-1.0224843755654544e6,291925.38864100084,5.885289645798137e9,2.0894391546540601e9
-0.0034,1.1467637696078026,0.008130890812526454,222.6159117610742,42.61803931718501,-1.0002596497096334e6,297136.24013242667,5.882194269352083e9,2.156973579786231e9
-0.0034100001,1.1475345615095502,0.007930960312126076,213.40017944126552,40.455316998780496,-938450.7435569505,273780.4324682805,5.369311463278523e9,1.9287739737941182e9
-0.0034200002,1.1497896621894244,0.0075926037526922755,203.73693568611378,39.878406458634096,-903073.972971179,274034.4161518942,5.254573505681764e9,1.9583027966044025e9
-0.00343,1.1531322421997963,0.007401832442412664,192.8546198040121,38.52767780532821,-840772.840555153,261931.63075535046,4.865694882542154e9,1.8424662288548238e9
-0.0034400001,1.155920706312715,0.007431129557024301,195.17003160598918,40.07532123410009,-879598.9672237855,279082.01140545,5.259282641240895e9,1.9986044057004294e9
-0.0034500002,1.1584780163433097,0.007302198368811575,188.3279024576869,38.70199260567075,-838117.925066019,265066.3040653467,4.945736598070249e9,1.870946777955264e9
-0.00346,1.162272215810265,0.007063876367048488,177.48674453282473,36.07924313100721,-754471.0642804373,238703.64766450928,4.311742567052991e9,1.6233416358181233e9
-0.00347,1.1642765462088784,0.007023182324602468,173.7031334067809,35.750948755533535,-739665.5562542378,236795.1733886106,4.230633324918727e9,1.6125591779424124e9
-0.0034800002,1.1635753126401753,0.007030902135266169,169.6313199262782,34.895519735758754,-720597.4258700786,227459.29291137005,4.07238878541301e9,1.5291437928573582e9
-0.00349,1.1672452459829692,0.006807965488368012,160.4031890062511,33.66704208658437,-668802.2565569583,219406.94935296188,3.776876747158937e9,1.4777013942992976e9
-0.0035,1.1698777327275593,0.006777224585593752,158.244611620268,34.268251889017876,-671594.612066959,227448.73400715215,3.8871384202004437e9,1.5432312578635437e9
-0.0035100002,1.1729495723185828,0.006533396258576831,153.1410241198625,34.26473841185467,-668909.0034819548,231570.00997821466,3.9544345074175186e9,1.6036046408632362e9
-0.00352,1.1732132418622696,0.006581636316691123,149.76174179787188,35.30004612593053,-678688.618060337,248110.90729709764,4.190955758244051e9,1.7843917345149353e9
-0.00353,1.1732329080054256,0.006370694026919906,143.84769628180197,34.608272403260465,-651207.3266300492,240608.2372113028,4.009861044285448e9,1.7039653574538047e9
-0.0035400002,1.1771861766072254,0.006257954004524021,138.5244122026485,33.995549413436024,-629042.8547589857,235717.50746360468,3.888682252005085e9,1.658094601882048e9
-0.00355,1.1796294222472163,0.00605109591209121,131.47162365625726,32.790279632877656,-588836.6798800714,225011.70402358848,3.6137062155022907e9,1.5701461702876506e9
-0.00356,1.182038057194067,0.00604953095345939,126.26746884210503,31.444299287538204,-550271.2430241107,211101.12702586557,3.3195573783246617e9,1.436647946368186e9
-0.0035700002,1.1806839940909752,0.006081599782090962,126.76668290903677,31.29058646262573,-542045.8202803759,210242.39137777305,3.281731601160409e9,1.4331368839546692e9
-0.00358,1.1802178182215308,0.006044592905591496,124.36608142286099,31.53472096499355,-546427.1301122152,210657.39723571306,3.3344033173900766e9,1.4186563781003993e9
-0.00359,1.1786103374841697,0.005805415025614659,120.43712775343212,31.443503791840097,-539273.540299441,211407.07435153777,3.319606121748602e9,1.431046271617299e9
-0.0036000002,1.1831967499200613,0.0055773941218800315,111.81112602794536,29.791690260715168,-491318.5471989867,196743.88882585388,2.979687143526234e9,1.306333484412192e9
-0.00361,1.1835985462406065,0.005551646979036289,113.01079629962288,30.585039515767654,-506350.1546749172,205437.22084722453,3.136749002051076e9,1.3865566370971205e9
-0.00362,1.185714057874058,0.005442507443032562,110.69228486124072,29.565544703728182,-482785.00889483915,197566.86694340382,2.9412352628372083e9,1.3397120720282395e9
-0.0036300002,1.1854333637297545,0.005399612639629431,104.69031749477126,27.470767645328397,-434918.4766641626,178654.23866502685,2.566370034565146e9,1.1782290289633982e9
-0.00364,1.1876331235210789,0.005290806762142159,102.26567243903223,27.898524093328685,-440201.9939866613,183211.63165647528,2.6436595118097053e9,1.2166792190287457e9
-0.00365,1.1902478592999193,0.005259182985044532,100.71312859979922,28.24156773627939,-440249.03203553805,187196.91970335075,2.696081320613446e9,1.2406887289886193e9
-0.0036600002,1.1927819106013382,0.005172733236706772,94.39172545342795,26.73031626171083,-398177.54935405974,173022.47754165286,2.3957303078528385e9,1.1141770417258735e9
-0.00367,1.1944501359585666,0.005050865828200605,90.2353634669036,25.330751003984506,-368189.51698911045,160488.95421714894,2.1631392037047462e9,1.0124378828258066e9
-0.00368,1.192614330996466,0.005054416632876526,86.93667903906197,23.94820127057653,-333389.96796601784,148797.28492718836,1.920633042069793e9,9.238447553785272e8
-0.0036900002,1.1955138698074719,0.004768678662463634,83.07393156658173,22.55155666760845,-303397.03029900306,136772.15327575244,1.6985913169120793e9,8.320516150708617e8
-0.0037,1.1979272318282324,0.004749884120553582,80.79787523591213,22.761288355789922,-305676.5492200556,141489.28608353075,1.7518730548185732e9,8.81519898423754e8
-0.00371,1.1978728532918257,0.004726176519150882,79.47824817616544,22.756826612024355,-300952.7221566478,145277.53160560716,1.7564385189063585e9,9.396823038728304e8
-0.0037200002,1.1968742463992297,0.0046688690162059645,78.99725317759378,23.256093126679833,-307005.1484048406,150467.21024118282,1.8368003223148766e9,9.829313608394536e8
-0.00373,1.1948307043691508,0.004616953366494397,76.17385579627167,22.175209725926063,-284169.4611265547,140326.6686684297,1.6661764220850556e9,8.946638217500724e8
-0.00374,1.19389332513667,0.004474693399423996,72.00050680341086,19.69906529221601,-240683.96713941425,117132.32409927555,1.3131312993689573e9,7.05811673469797e8
-0.0037500001,1.1955897681757461,0.0043435370515370565,69.99173506418258,18.778806536557937,-221698.04186857588,111350.00791185726,1.1888694394623191e9,6.794410061130372e8
-0.00376,1.1962535770877067,0.004382319726532645,69.69873931926206,18.317621641840898,-216982.0655292777,106758.5115179696,1.140508575226696e9,6.41468143082339e8
-0.00377,1.1975143810899616,0.00439922670797213,68.42745594972936,17.58852212501808,-204482.5289625162,101716.33464748843,1.0552232368700155e9,6.095132601915896e8
-0.0037800001,1.1975741300692189,0.004388348857423475,66.44075686686234,17.133355056266648,-195569.6921177358,97359.92277697437,9.949374802850447e8,5.722949493796695e8
-0.00379,1.1994186521670913,0.0043650636832030555,64.93427882870745,17.271406983452597,-193881.0630839721,98620.66511675746,1.0011718275791607e9,5.827814906961572e8
-0.0038,1.201466377460168,0.004204676750548016,62.72776733401335,16.15729225582633,-177504.91627816838,87683.04427946014,8.706014669536457e8,4.876797493150619e8
-0.0038100001,1.2033103168052561,0.0040556202374426465,57.538721789898865,15.264512143913977,-160996.43163161643,80676.66198014656,7.801140753979056e8,4.3524378607681245e8
-0.00382,1.2039794458603195,0.003988583770384942,55.252818825103425,13.515696546377733,-134158.90973661357,68069.08308165286,6.083335935623331e8,3.5469211714462626e8
-0.00383,1.204987826105634,0.003864571480058945,51.274835494987414,12.018838435237681,-114705.91050933188,56815.335315910546,4.8454223100231874e8,2.790174735590686e8
-0.0038400001,1.2084610446254709,0.0037031203354572673,49.037227237822734,12.415300995061157,-114386.08753148571,62064.86465168445,5.1585946931982654e8,3.2587776735276437e8
-0.00385,1.2093219417076198,0.003754168210578665,48.08706388834291,12.06867192676887,-108572.93106460577,61936.64703044384,4.9511665391836244e8,3.3380113333546996e8
-0.00386,1.2095128606606198,0.0037053867460477377,45.67846156789547,12.340869403751991,-108476.58501643053,66780.05979995773,5.2656882616945755e8,3.782912637747063e8
-0.0038700001,1.210263899621071,0.003508816739028832,43.06517250286938,11.270561346353267,-95674.11124456521,58065.66552658416,4.353345016284586e8,3.157077658797535e8
-0.00388,1.207913006606449,0.0035485053573866537,44.65707394885551,11.150639982630256,-94341.79187778101,56532.56800977542,4.255735587821949e8,2.998548475593262e8
-0.00389,1.20676939123489,0.00348210641424687,43.98485422566954,11.394030489685624,-93964.95201233534,61526.43070970151,4.5061895980677325e8,3.4760989765187705e8
-0.0039000001,1.2074864962348237,0.003550220049728686,43.210925563029626,10.998885737095753,-89751.05678657776,59209.70795374563,4.232782807092675e8,3.337917454482324e8
-0.00391,1.2096399458840719,0.0035335799275673855,42.64119245691278,10.488129666894743,-82679.21923129781,56921.30949604734,3.861541138190101e8,3.234526993881844e8
-0.00392,1.2109885052187794,0.003156764235576036,37.11823189561901,8.543091118035719,-61533.66695320789,41552.909262874324,2.5666286929247272e8,2.1141084685606042e8
-0.00393,1.2151863780677559,0.00311589410317331,34.667966910186834,7.940076149039778,-54961.74395232507,37297.204643768404,2.2044220004523116e8,1.8371524442013687e8
-0.00394,1.2155772397145816,0.0029208410955011786,31.793564951528634,6.825152875596275,-42515.97006653792,30671.129795844095,1.644016877938932e8,1.428227163280171e8
-0.0039500003,1.2155262674107528,0.002918161989610666,31.77445961297414,6.397752517409536,-38560.21825586782,27972.505333175115,1.4356534641836318e8,1.265539979138946e8
-0.00396,1.2165382502926394,0.0028329320268974147,30.34833987379938,5.868653145905516,-34652.44458996785,23799.640155964866,1.1860893423252094e8,1.0116347622964059e8
-0.00397,1.2153698929015333,0.0027237317682591365,29.559997967623342,5.509223743677248,-31687.217269010776,22474.54011593141,1.0664151608551738e8,9.490608004739493e7
-0.00398,1.217892463536977,0.0027653683957661497,29.070483794095,4.90875092732359,-26552.296757647408,18922.075083941716,8.402619434644707e7,7.549694043362051e7
-0.00399,1.2185446852026192,0.002744916790509796,28.54802238638064,4.54269687572318,-23494.162847965217,16662.588065482414,7.04133872256203e7,6.370495656881904e7
-0.004,1.2193960120263687,0.0028603663327942197,29.575567014595656,5.570996226003553,-30133.28519571056,23825.24172533444,1.0924121143001959e8,1.0346992840980284e8
-0.0040100003,1.2188881240294591,0.002794879945088816,28.38163886450145,5.615524188513258,-29722.790430600606,24273.474615913598,1.1115518866302454e8,1.0613764983413413e8
-0.00402,1.2194152801240277,0.0028402978815097596,28.41550999086721,5.427738587414429,-28942.67359531411,22701.298422144133,1.0191425602285954e8,9.693120518810803e7
-0.00403,1.2175402793748065,0.002924266385147086,29.711767089327587,5.4609059167464915,-29217.12016527868,22776.78727094748,1.0213261858240013e8,9.714571271334729e7
-0.00404,1.2212031039737228,0.002890690984366304,30.09573996360393,6.828911144830674,-39270.9380835231,32728.59198701639,1.6435315450200018e8,1.5845943320710972e8
-0.00405,1.2184557533226439,0.0029054365492453705,29.24917026499696,6.713863236361095,-37678.45718267486,31909.809584698705,1.5855235437292227e8,1.5311110133171818e8
-0.00406,1.2195560405220205,0.0029665254248887564,29.97790716313359,6.8997044968647385,-39316.36038035451,33013.886149003825,1.6720704404750147e8,1.5976343845267928e8
-0.0040700003,1.2187187510744442,0.0029154946695957172,30.16684923242693,7.086367893253998,-41192.641490445734,33747.64328064685,1.73356091516804e8,1.6405261586998826e8
-0.00408,1.2187992938778618,0.002885701940767048,30.560920063876697,6.5565634546046,-37155.11055480179,30181.99916690733,1.4858626926272178e8,1.4170773174308142e8
-0.00409,1.2178990794159719,0.002765509568849259,28.90744217072782,5.285370998072289,-27600.23454190443,21975.833954124442,9.681984696291442e7,9.310049885753688e7
-0.0041,1.2178591660215423,0.0027490601804669237,28.69680588729626,5.260510838256666,-27587.831104928693,21782.468867696065,9.60724856970362e7,9.19243482045264e7
-0.00411,1.2179127170243809,0.0027288492016869555,28.821689437453866,5.29228088376506,-27035.50655808223,21891.404999349008,9.643030726831347e7,9.24503442510364e7
-0.00412,1.2173600066603625,0.0027249268845162145,26.139829146312906,4.601474392915748,-22134.21322026439,17656.399473553083,7.23167284188247e7,6.926202090178478e7
-0.0041300002,1.2163728868309092,0.0026669944147268633,25.07197245889872,3.9120215279670334,-17920.092225271208,13525.084162057026,5.077965884422743e7,4.8555289819108926e7
-0.00414,1.2139947498945105,0.002736122312871912,25.291828984936323,2.867646192382,-11960.49135674408,7919.330972567564,2.523194511382333e7,2.3541328601831283e7
-0.00415,1.2179998800716307,0.002702099156982327,25.000940084695255,2.546193350947857,-10949.176315973891,6256.931509207808,1.9108241514808778e7,1.7080021951807275e7
-0.00416,1.2184512558089937,0.002659242380831157,23.698651305290987,2.053724758796564,-8547.013749353324,4256.186205648014,1.1603337687145477e7,1.0094240658865875e7
-0.00417,1.217261043107891,0.0025976380135198005,23.329401303275425,1.8187155903951424,-8078.565802478581,2761.542048714578,8.000220503025764e6,5.171816127777472e6
-0.00418,1.21949237029293,0.0026304858682181,24.929295590806404,2.0399789659007728,-9326.891061105596,3263.104621099058,1.0163656797219578e7,6.28133992578709e6
-0.0041900002,1.2173958919859946,0.002591641766222592,23.639054574104964,1.4041950748761363,-5871.673028135778,1342.9370290189254,3.424332004460139e6,1.5677355227597973e6
-0.0042000003,1.2160553476975497,0.0026748947184937924,25.08657140619822,1.4724483013685434,-6710.066476832724,1318.8621163443952,3.799649128477852e6,1.481713034398476e6
-0.00421,1.2185460932537777,0.0026741882167024634,25.29520931968963,1.4586684617174073,-6542.748032158519,1290.1883859391214,3.2691705811075005e6,1.360953331616027e6
-0.00422,1.2194479363068274,0.002701069168613581,24.926111461975616,1.5208885684695876,-7280.507200212623,1388.0581715050575,3.7427571542068934e6,1.6417910461851775e6
-0.00423,1.2208503728357532,0.002761016760833232,26.27762544153822,1.5499021285557406,-7364.513827788902,1329.0280357166334,3.583241357906998e6,1.4042331530540253e6
-0.00424,1.2201169507313878,0.002697063048487378,24.799175583461807,1.3784474890609446,-6243.5418685355735,1149.6488167015527,2.9667790256626597e6,1.115897118222295e6
-0.00425,1.2230679701109277,0.002654785730225154,23.840395998651363,1.6122262125530222,-7147.219324486332,1996.8784305722554,5.598420313279066e6,3.1715849010577775e6
-0.0042600003,1.2213152618001852,0.002624134118013428,23.67727425809453,1.4711356955486783,-6086.124235900518,1397.049449664613,4.0747313636862626e6,1.5372098394475272e6
-0.00427,1.2238484312856248,0.0026585723918201055,24.37340381467972,1.6696729297062634,-7614.962449888449,1904.072957048708,5.968700143668416e6,2.4833002217433914e6
-0.00428,1.2233561672119222,0.0025270243462417337,22.81300221278579,1.4724388655465224,-5889.276813794889,1590.55522472866,4.298277528411159e6,1.9507114546909716e6
-0.00429,1.2253130863478028,0.002587938929256667,23.303200967929225,1.3934158638707512,-5471.374288369315,1218.7907041187032,3.082706990138808e6,1.2394967565408098e6
-0.0043,1.2223108588560934,0.0025290618609970705,22.984189330498626,1.3055692110560282,-5111.5811627998855,1276.509598009706,3.063668898539144e6,1.6313798825273705e6
-0.00431,1.223321542058878,0.002388765512815352,21.207346821213747,1.2407133454083552,-4429.203746829679,1050.0310766390955,2.660050199873761e6,1.0150302524044192e6
-0.0043200003,1.223279159336798,0.002454877807092577,22.109398679678453,1.4579399714608925,-5302.178709808638,1671.0657868627015,4.43535791314423e6,2.2230266398878586e6
-0.00433,1.2222847100565697,0.002501732543117033,22.190131429321788,1.2927069917402731,-4910.691854237556,1186.506059123794,2.5376358324723793e6,1.324740014508896e6
-0.00434,1.2205032270479206,0.0024522015604108247,21.599485781429863,1.2372867968896732,-4245.697102585677,973.4270162260688,1.9774880504294455e6,923792.1709682915
-0.00435,1.223631338566309,0.002432564248270531,21.80718342700179,1.2300874147341259,-4200.15074930135,967.9832341158084,2.097820475078316e6,857791.7979752134
-0.00436,1.2219811301488868,0.0024771037285379405,22.61016990125589,1.3534603483615133,-5963.904607562847,992.4383737362591,2.786348028729835e6,805702.8583047192
-0.00437,1.2232545549542881,0.0024423548451210655,22.677449517844035,1.2861531712034002,-4214.452136377648,1049.103635739537,2.085381321870389e6,1.1204983323177225e6
-0.0043800003,1.2265740207161602,0.0023486240760700106,21.471742488021007,1.1076865240816063,-3405.5789150533574,784.2375210852543,1.2464090630797676e6,649321.1290045762
-0.00439,1.2243677554651675,0.002420411766310649,22.153631819181808,1.16506280894982,-3775.6378014264737,879.2955824037497,1.3526496733053883e6,849188.5390241008
-0.0044,1.2254349252304482,0.0023776215196333926,20.907352501219307,1.2843986255853985,-4159.612433052297,1289.3243438758939,2.897222502796198e6,1.6374818647830624e6
-0.00441,1.2252085378057516,0.002379279156325125,20.20594665074035,1.3610869379192838,-4619.252675549964,1743.8288825029883,3.9533332818067716e6,2.7626267796490225e6
-0.00442,1.2253415910054792,0.0023400293968181152,20.32632005073709,1.2439719947629067,-4021.1967768069994,1157.0127624810457,2.55726293721095e6,1.4619138013815805e6
-0.00443,1.2266028816420687,0.0024502479630542206,20.539078144440627,1.1396780808146996,-3360.009359201151,981.6502867151573,1.8809033086169767e6,1.1075708851468808e6
-0.0044400003,1.2286606778492568,0.002342097634399125,20.647442031213902,1.1199535535398506,-3574.7200340947456,772.1864367193446,1.5682972852546705e6,610311.0783619267
-0.00445,1.2258404617798135,0.002507752903825787,22.217415204380274,1.0599414895343546,-2635.0365891649153,595.2254552865448,662771.9185355749,345137.15332050755
-0.00446,1.2264926604805948,0.0024009862117626195,21.283381832949807,1.0801214531365742,-3569.7668068049816,694.9739337966874,1.0565725771721674e6,571823.8016318183
-0.00447,1.2234009805379182,0.0024183325038989252,20.73748240425574,0.9600658459538028,-3171.1365525474266,521.2327461473459,384955.67747489084,340929.88705520355
-0.00448,1.2257710676194333,0.0023258555261836005,20.556497037393974,1.026484103424874,-2719.305447670348,646.9607973537311,674845.9925347788,537390.0292328183
-0.00449,1.2255562087467078,0.002382083750372428,20.01453076932117,0.9214812393817142,-2887.4653563772863,480.30274277418,292992.9544114635,267760.58200419485
-0.0045000003,1.2267422591623036,0.0023540160542876954,20.232821115273413,1.018963052694875,-2850.5639967010484,614.9037993766252,717057.0990375495,430608.35740740335
-0.00451,1.2267069727767972,0.002349251719364223,20.356319219882955,1.0403463602045,-2690.9514179041207,710.6809100507209,818653.4133614731,652656.1692825474
-0.00452,1.2274324096789169,0.0023322722050177006,20.21921056286456,1.0779027364449336,-3012.9294112901193,723.3030900472883,1.1255912279465054e6,600262.7510676956
-0.00453,1.2271607043705082,0.0023241763026211975,20.92905743517968,1.0668893368749393,-2838.886214596334,693.5378680223574,981121.0610530032,499277.62580765353
-0.00454,1.2271617261757808,0.0023834308921055532,21.49262902641109,0.9967969027791038,-2721.41728716475,523.0602509107517,435444.5210149245,264651.53532924794
-0.00455,1.2260465872101642,0.002302821008919201,20.126847392882183,1.0919395172503734,-3639.000348117021,795.0257133733008,1.5954006839283188e6,620675.5106873384
-0.0045600003,1.2258636450291998,0.0023910150277716147,22.23315387839061,1.1945941871881345,-4399.555594690831,960.5085179038616,1.6617820196788742e6,961385.090361695
-0.00457,1.2276273393889081,0.0024989213268313184,23.64384981382108,1.3777391098845735,-4838.932204092296,1147.4896356397428,2.469149872611251e6,1.0706114970485067e6
-0.00458,1.22873974470633,0.0024224986264938407,22.96112352222347,1.3784226914747952,-5022.2853620550095,1185.9633413618787,2.6813394028476807e6,1.1662123056885812e6
-0.00459,1.226493937240685,0.0025186747056354657,23.290564968487956,1.4564391526098919,-5983.391814503971,1404.011305972851,3.5466727267965344e6,1.6366002909550676e6
-0.0046,1.2276770693707346,0.002375820389011115,20.137506135784125,1.2063511708426786,-4255.031579115528,998.143083326889,2.2342995900675654e6,1.0024793855588579e6
-0.00461,1.2284855450157726,0.0024844592447868918,21.631295598991297,1.325246419619455,-5884.745823089603,1056.4616094414332,2.908524638893716e6,936070.4296011053
-0.0046200003,1.229370495119483,0.0024310662998824227,21.09411405731898,1.3188373288065238,-5213.020874457508,1020.5325751020918,2.723898164785028e6,879061.5232076037
-0.00463,1.2300719997675982,0.0024328010849747226,21.23977371240171,1.29073919865374,-5166.569614319583,1021.0045871478068,2.7934601447900753e6,843864.1173701173
-0.00464,1.2291382735237195,0.0024471488522677634,22.085517302691866,1.211728249803536,-4438.741777954154,893.8073601142909,1.7586488119913114e6,751343.6481328591
-0.00465,1.2301428033218254,0.0023796502657814586,20.24920219483868,1.1132297720018867,-3475.3945670958733,918.5783523775413,1.6620324976733895e6,894121.0324211945
-0.00466,1.2303271891225012,0.002363698839808,19.236242171914142,1.0101992141330336,-3227.4353644760545,719.3311242981598,1.2771820120705343e6,588762.8396860377
-0.00467,1.232040099780663,0.0023455310693864207,19.098328757542955,0.9323601004425534,-2549.462983323854,528.6578888855137,502283.22946579783,370101.6501386909
-0.0046800002,1.2332211421353334,0.0022281497426709556,19.640908654858976,0.9520984988539314,-2677.458036739248,574.2328964088265,536429.9390107389,412748.18685878365
-0.00469,1.2347723853895518,0.002395036638383845,21.01640837704122,1.190986051045383,-3945.2165474738576,949.5311904408843,1.5211099128009833e6,1.0400200746393712e6
-0.0047,1.2345118867973153,0.002331637108613584,19.782800479961114,1.1200534192051887,-3980.6674845831035,874.4325945385574,1.8465484155866415e6,921062.8382058674
-0.00471,1.2363304729608597,0.0023771700408080276,19.700331130061624,1.0053707443885773,-3209.994258915197,647.7451678823161,964102.1121751956,485410.17468810413
-0.00472,1.2368542352962903,0.0023722734197143586,20.05145425937969,1.0227542846852986,-3523.0267804221776,715.021774350123,1.0521092009218521e6,605939.2955973723
-0.00473,1.2351667039225325,0.0023353075959410444,20.951293667955962,1.0894051288194313,-3842.2439475101187,655.4328777039395,1.0672371399717373e6,409843.67090914084
-0.0047400002,1.2374615913219846,0.002388768964109595,20.51612025725165,0.999653749333329,-3250.9932663728996,585.9681866259501,785574.0272634327,358020.2353368919
-0.0047500003,1.237017382213733,0.002354882370589982,20.353189467886587,0.9959344537964218,-3200.4469137046317,585.3745921775179,625040.1101544173,442601.9035234199
-0.00476,1.2377127977510938,0.002234656443975418,19.326135667339006,0.9537854208048157,-2998.395428816029,522.7039982364537,640254.2341825885,288998.38153870375
-0.00477,1.2355817071049588,0.0022566510261419,18.149585202849906,0.9850957984350245,-3031.6927985981615,620.8579890141472,1.089555645470551e6,427241.2798345626
-0.00478,1.234530218529168,0.002307242327483609,19.235731661606266,1.0085757039348666,-3207.6159348727783,631.603408667498,904068.3481111549,456795.95545162255
-0.00479,1.2365883573446588,0.0023032235179691967,19.715990216583617,1.0238784483737462,-3444.4280218859844,581.0593083049301,868959.158432164,309787.95870710677
-0.0048,1.2362446790530481,0.002361428849454472,20.96970009850235,1.0974080886637514,-3585.116698551217,677.4207281416299,1.0832332420379722e6,416399.7071251261
-0.0048100003,1.2367159785325377,0.002387838746760321,20.670613458356993,1.1353892681181679,-4074.2105074249043,809.6687612928317,1.7429416755753038e6,726767.9111562347
-0.00482,1.235753854706426,0.0024198158207479354,22.100950760149225,1.2599535107973496,-4964.716858696259,894.1924228000009,2.0038942602805204e6,679152.2435671606
-0.00483,1.2379592257528234,0.0024296450812969135,20.862940375561184,1.2147091122322438,-4741.021600186038,948.5484064146534,2.0087164791126756e6,812534.8683690701
-0.00484,1.2384620295551563,0.0024578435161417543,20.740584883100667,1.3498437224335438,-5342.143066581371,1489.542353865222,3.626932635314376e6,1.9069259736725604e6
-0.00485,1.237425748984287,0.002380344017201325,20.905609241025417,1.3234331828415964,-5426.27147303495,1200.205204842352,3.409415993064984e6,1.3134616377783613e6
-0.00486,1.2349181912158587,0.0024276477180987005,21.039338412155864,1.3362779606222175,-4977.724766099681,1345.469998860096,3.6485330173450974e6,1.5170854180241781e6
-0.0048700003,1.2342671344209566,0.002381690388100081,20.15943703375269,1.097189636266448,-3319.4148284680005,851.5123072215052,1.6787793954701903e6,755769.0154835014
-0.00488,1.2346906950955268,0.002291436624183879,19.99178662290265,1.1887131555015835,-3737.68448599379,1190.2315841799386,2.152460212615235e6,1.4304487666751144e6
-0.00489,1.234126635547921,0.002331214754508831,20.3429803944629,1.232502096813212,-3948.5427487245443,913.6839291063405,2.150514886222775e6,711909.7253622035
-0.0049,1.233107905391932,0.0022466933205097144,19.70874801864679,1.0705275652720432,-3447.2974263834894,781.2413376301656,1.3618463635759004e6,660416.5026623325
-0.00491,1.2349384335478242,0.0021474614302153497,18.3710987779752,0.9615812734251125,-3036.775117775242,604.3577946682154,991841.5033627299,412667.48159910797
-0.00492,1.2336987202159178,0.0022706697415892985,19.485261033096517,1.054652200501015,-3538.4578848452466,950.3221817280067,1.7079463026198226e6,1.0214476425616079e6
-0.0049300003,1.2324673765827934,0.0022989734922902474,19.925912315101,1.1511863501001793,-4272.222243285578,1059.9416727642795,1.9775563397763448e6,1.193412808134672e6
-0.00494,1.234117801776115,0.002371331485190853,21.02896155367882,1.2262337386007058,-4316.736008535011,1184.736082491196,2.175038095728919e6,1.4732243024265408e6
-0.00495,1.236823479869853,0.0023732396121136927,19.754003086144962,1.0494952643757995,-3169.091594551456,721.586475444894,1.069961210001992e6,580659.3850774161
-0.00496,1.235784284064063,0.0022016192773593904,18.599325248628574,0.9592552559046067,-2254.340417009232,573.8667219164863,606323.8129840214,412488.14111968456
-0.00497,1.2365386789199395,0.002274751589701208,19.641518167754796,1.046887236201604,-3282.4661832444713,633.0490219778055,1.1436920219123643e6,407299.6086611485
-0.00498,1.235645778908388,0.0023069323845504226,19.228993040313426,1.074033954288053,-3855.932293879094,767.5355726778462,1.5809775502253957e6,609901.1616018838
-0.0049900003,1.2385604823505196,0.0022553085687863532,19.18093265556303,1.1898143945846185,-3716.4869104767404,1002.865990630635,2.1507614992226553e6,979054.3063179104
-0.005,1.2347883312600096,0.0023133471164524235,20.45349712841741,1.1983843542377877,-4361.464524448838,898.7707224835159,1.9466708489262452e6,791243.3478520118


==> anc/Figure-5/d2_L126_rJ2.5.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2410667326591798,0.002306679695456337,19.05705987342087,1.1266847532654456,3887.0251800056517,1043.1872282450415,2.52240009298926e6,1.1435708331439912e6
0.00499,-1.2404712314290531,0.0023224073254256225,19.3004833000567,1.0564141555721092,3502.5926086079057,903.6378371129762,1.6081191840882148e6,1.0191135223106056e6
0.0049799997,-1.2415676733673051,0.002324430149467567,19.793766810158047,1.258286605625878,4146.708922902896,1535.6281559290007,3.1144393671161323e6,2.3785584468204468e6
0.0049699997,-1.241984065193192,0.0023312175675823787,20.14468242960399,1.3088420787710096,4406.558720059084,1471.0986826830226,3.194486041851155e6,2.2175905564877307e6
0.00496,-1.242027326172003,0.0022428816860297135,18.553317200363452,1.020595779299132,3247.3613872872124,732.5888226434308,1.2009642167561178e6,725524.9264363083
0.00495,-1.243838453996572,0.0023485132090157786,19.46735547472806,1.1997029076380725,4268.403269688619,1068.5553671173068,2.584402370675468e6,1.1879475399179666e6
0.00494,-1.244266951397901,0.0024278672796799266,19.68717991162224,1.2004938435823602,4171.703196719957,979.6691590655275,2.098593910592547e6,1.0097782758931112e6
0.00493,-1.2409114526233418,0.0024122769117464514,19.571441232516648,1.125091379831176,3668.387213900991,863.7463769914955,1.7711090829681214e6,807762.2459757017
0.0049199997,-1.2407127340378514,0.0023136065359497028,18.60097152561239,1.0037118522470097,3159.7799156446185,720.3910081577327,1.2082460666413424e6,655566.5800803227
0.0049099997,-1.2392509420324,0.0024202935840243805,20.221255067397276,1.0516185290824407,2894.506016592612,763.3511003097368,1.0520979390180768e6,688552.428455657
0.0049,-1.2414563340332037,0.0023477608974892257,20.332174486348904,1.165158968855373,4297.678386471988,1021.962546674501,1.8956473629410483e6,1.2309954960741564e6
0.00489,-1.2396659142874593,0.002450030594028847,20.09159746592679,1.1335683209457255,4258.33415244789,1015.2813818805903,2.0094754851680875e6,1.2098307196253934e6
0.00488,-1.2421435348516594,0.0023146530282437843,19.354473346928348,0.9934086071741516,3744.6353669446294,705.9289546380661,1.208153975668477e6,593936.5200099663
0.00487,-1.2412166362486043,0.002232724661010148,19.047800532700887,0.9569260445256141,3394.364031251422,569.8085660909446,927849.4748407,363435.06056803325
0.0048599998,-1.2403765396344524,0.002311616903103043,19.56629661128171,1.0422015045971278,3606.2912230041484,698.5628069345549,1.300959575110366e6,520772.9645796586
0.0048499997,-1.2395093216775306,0.0022261239601170796,18.13759610365358,1.0118264124605434,3403.7408251144047,804.2228123186313,1.467771326965843e6,814249.7852658224
0.00484,-1.239700066327901,0.00224517195493388,18.221479590813892,0.9560364070665107,2913.6412774160835,668.6421001687331,1.1763236180341637e6,523059.4269749368
0.00483,-1.2396263640081635,0.0023047614655910893,18.246264384494463,0.8744025130085922,2133.852754036628,459.7838366319297,412720.7456302923,253157.01970785123
0.00482,-1.2380539674602824,0.002318860714645905,17.758899699552472,0.9099140985537412,2766.672899803529,493.1147256541012,800202.9865959373,306336.8093448166
0.00481,-1.2380044843752724,0.0023820424386424704,18.267553541568063,0.9459305535301532,2760.113314842821,506.60762427165776,772740.7996160735,286419.083614569
0.0047999998,-1.2355116274368747,0.0023140353819310296,17.59817743424278,0.9130472419433097,2807.4720145218457,513.7361681352857,725080.0432847919,344782.1590245582
0.0047899997,-1.236915405309279,0.0022795139715972375,18.211318362783434,0.9149836483415495,2738.7594402802993,504.60497079271533,619531.4609130339,305071.5023210488
0.00478,-1.2339653983355567,0.002250471995544114,18.351041962792166,0.9026741749850798,2679.8049143289627,484.2107014747624,625632.371825392,264602.5367825477
0.00477,-1.2349980709457027,0.0023112820458947476,18.594862989055507,0.8767344107347128,2882.6359863203425,442.6424067806227,436753.4345746583,234149.6414197794
0.00476,-1.2343128928583973,0.0022434437975253504,18.82608354324949,0.9481621094794529,2869.2051896328007,598.5088912825394,849239.9976999084,471601.1098644631
0.00475,-1.2332842645380109,0.002319700474310257,19.75489751497779,0.9416738398054048,2935.9800672116526,571.8654845464464,779022.5805693686,400198.86571656493
0.00474,-1.2328536369253025,0.002287899735841951,19.92554366507047,0.9804475540521028,3438.361949123378,595.1283330057121,865609.0914177885,418655.4752357358
0.0047299997,-1.2334264735605267,0.0023898557141388958,21.29315056988535,1.0204466401628645,3787.783392110739,587.502376446872,854566.4685179709,359069.7404895098
0.00472,-1.2304333959324145,0.0023642733090775015,21.42269398945806,1.118867625155658,4059.5897882509516,751.5128063986914,1.4435946779101528e6,571837.3208687481
0.00471,-1.2313456009342574,0.0024356969250604182,21.895052770680238,1.1940037165985715,4857.837807834687,910.8133063836877,2.2118663557185996e6,764025.7446361587
0.0047,-1.2314742768989257,0.002357824545405692,20.14279743990025,1.040851724579258,3669.365081194122,596.5805810056346,1.1141110210327895e6,368709.292982193
0.00469,-1.2321518523191697,0.0023900376800118843,22.05710020352492,1.1839722617119808,4960.449073400958,771.3636002038994,1.5446839740528937e6,531304.6760908773
0.00468,-1.2311109239394928,0.002378364106048583,22.825647945706876,1.3039272387620724,5528.47766676884,1075.4311618577055,2.51594014305602e6,982813.6865732752
0.0046699997,-1.2308770961396691,0.0024602263946872545,22.25968358297427,1.3149815668220601,5507.617457556916,1166.0217603603394,2.8051798372972915e6,1.261338669526732e6
0.00466,-1.2314040851099894,0.002454763816617318,22.46475037466884,1.3622102730192482,5721.580372090647,1396.8806688363654,3.285720700424172e6,1.7095352865001103e6
0.00465,-1.2324744835534862,0.0024256411324952818,22.52282573803991,1.3289618290746044,4995.568436838209,1221.5063960525117,2.867875879119221e6,1.3816710961661695e6
0.00464,-1.2346946187143553,0.0023688664820459265,21.11760444096546,1.2391442048155048,4819.088442987744,1146.1157124063286,2.318733806286513e6,1.3258374921533787e6
0.00463,-1.2341873041106666,0.0023512490050508535,21.52283233767698,1.301184769792254,4816.589960112559,1164.673353335282,2.4138473529789625e6,1.306867768621637e6
0.00462,-1.2359510404944056,0.002338515029385349,20.026194937111597,1.2243262524421104,4932.03111893082,1006.2945007731292,2.4828225563256126e6,964208.6499957134
0.0046099997,-1.2381078550729887,0.002334183014428854,20.98244696199611,1.2356896837773874,4961.237645440656,991.9928221843167,2.546188196945152e6,867853.3259088555
0.0046,-1.2350386217574296,0.0023662824971396757,20.870774127652435,1.32699553549977,5877.312164107589,1206.8908531299019,3.3051627466219333e6,1.2278200823948411e6
0.00459,-1.2364329936763858,0.0023806829664547112,21.06392330384223,1.3856807955169383,5814.373403911122,1348.3706158607365,4.002916403807862e6,1.5613041844998037e6
0.00458,-1.2368194587348236,0.002415098932528532,21.19957208989141,1.4284914226001408,6204.052229644199,1445.3219968185554,4.200823769379088e6,1.6908732228016632e6
0.00457,-1.235079677318029,0.0023435442971196335,20.780768022918277,1.2381008121502586,5118.018573141296,1047.3769944007536,2.350813182064457e6,1.069277414468562e6
0.00456,-1.2333053524295903,0.002402844490113884,21.030258212163687,1.1780191999188734,4322.313363941521,944.9581734385381,1.9548726456392228e6,942366.3664695389
0.0045499997,-1.2344692360184881,0.002376277873533256,20.57119524816931,1.1805055232993924,4090.1886746684777,1013.2543969527874,2.048605470640762e6,1.0675518848714877e6
0.00454,-1.2350263917175401,0.002395154812394541,20.657846341551718,1.1363461765018803,4108.502020087014,904.2831687232,1.9079433809323832e6,851706.0181441375
0.00453,-1.2357818501719435,0.0024122742536259755,20.728550277407802,1.227261196241231,4443.237975333369,852.3781812413838,2.039458104662485e6,725655.6225288064
0.00452,-1.2349296078732446,0.0023941445761457296,20.517637176302728,1.1779382777656635,4310.146713507037,820.6053499449044,1.9955564016462746e6,669291.0408987714
0.00451,-1.2330083796565523,0.002334646109485099,20.36352340610395,1.2993982273757174,4765.426068661748,1385.5391927596118,3.2005185243937625e6,1.9638255911621659e6
0.0045,-1.2328093975638266,0.002396688089672966,21.183506588101476,1.314741440798839,4798.297933001473,1360.3399662575034,3.114206900238936e6,1.8692335421963334e6
0.0044899997,-1.230953021800938,0.002469309055583855,21.4732238958824,1.4314563598959729,5353.67995610387,1974.9725188168968,4.203982105629949e6,3.396699232927477e6
0.00448,-1.2293159132563378,0.0024798991243720984,21.401633532541293,1.3429746615760483,5067.753528366012,1556.1679157305969,3.443512060215598e6,2.2030709594428586e6
0.00447,-1.229039239339746,0.002443581168378105,21.042870746855453,1.35217514740517,4569.773010758642,1584.324494803145,3.345513896452838e6,2.293681398123892e6
0.00446,-1.2296547498083183,0.0025309012612455472,22.994719073579294,1.5154219627232952,5745.622863133227,1810.6144507363326,4.305981070299009e6,2.6722228607620997e6
0.00445,-1.2299276623134676,0.002446688425785399,21.436440323058175,1.4891435123460992,5501.788143660538,1948.4980337345696,4.455074640474576e6,3.148946171908299e6
0.00444,-1.2296460742099602,0.0024634965269624,22.08168581680381,1.4191642934150757,5278.102101819324,1685.000685192257,3.8294412458207e6,2.489138265113273e6
0.0044299997,-1.2299833947134768,0.0024121215575978227,21.312707221379732,1.2002959987288377,4632.802005915393,1052.9242013007236,2.0508388560313121e6,1.205569039871198e6
0.0044199997,-1.2265601281051675,0.002383510972093581,21.025767272568594,1.2452594203034948,4586.009096597454,1180.6949232173774,2.379877820242605e6,1.4273206450271388e6
0.00441,-1.2265557975154895,0.0024437853013816193,21.243395444124896,1.3997237170671193,4708.732340039445,1755.5406158176818,3.6586489385840623e6,2.758710537236323e6
0.0044,-1.2258736015876073,0.0024749773563423126,21.971163960660935,1.3651725289893366,4509.786097163729,1683.7630580128591,3.109117696655698e6,2.6763692120305765e6
0.00439,-1.2278655618147942,0.0024603474923177667,22.462984068312327,1.3613947557598702,4810.319488591022,1661.6197702019358,3.037418033310251e6,2.6761940658342354e6
0.00438,-1.2267674310006256,0.002429527660180832,22.255022264374425,1.4096551417661785,5041.708181487258,1847.2459422715935,3.9115058218614776e6,2.949957690755002e6
0.0043699997,-1.2250019986411533,0.0023668098891503745,20.944019828997824,1.2683917711790356,4213.281076143587,1379.7319950346914,2.586620808178273e6,1.9340043516892344e6
0.0043599997,-1.226221322511983,0.0023827030231428513,21.03759208940203,1.2112596351322127,3730.1959866035177,1283.9627756290554,1.9890899822110462e6,1.7594806311815812e6
0.00435,-1.224240474569522,0.002390439619319198,21.42524108579669,1.2825124382611663,4524.767760893956,1387.2885973193647,2.4590244133361457e6,1.9076765386135138e6
0.00434,-1.2257517055833804,0.0023412110711887742,21.143404670209524,1.3337674085423408,5075.314112842894,1315.2300477745118,2.844419546416211e6,1.4993673585180468e6
0.00433,-1.2251982713782108,0.002404003260426478,21.39002504716374,1.2038845805269376,4037.7799066051293,1104.243761562898,1.807962793620438e6,1.1631387500204553e6
0.00432,-1.2251685523217581,0.0025179244568922002,21.876924232231918,1.1358488082997484,3019.9730500579967,698.3321215958188,851199.3026788565,469052.5518244751
0.0043099998,-1.2254983392491998,0.002497542207446969,21.486655731650274,1.236125825973586,4037.0380076048896,992.4618080655769,2.048212430040404e6,898613.1697877595
0.0042999997,-1.2277743390653906,0.002493084495429523,21.31265189317647,1.1766206248895474,4125.571108227196,871.6957839825247,1.480430726384652e6,796673.2813001823
0.00429,-1.2259086306696485,0.0024937799447816425,20.848500986572123,1.0815861122230095,3371.1782471049073,728.4625936194684,905219.0982607584,566687.9224832127
0.00428,-1.2257651529607136,0.002469958791676963,21.586487640692187,1.1760528979864013,4255.473688537708,712.5437562105828,1.255150010950987e6,495142.35623161413
0.00427,-1.2278238424631938,0.0024917810261873377,21.450317456322747,1.2810175707064368,4725.584306795359,1109.5453996301787,2.587205297824898e6,1.1417572033285254e6
0.00426,-1.2262430376704672,0.0025728935430317525,23.155151488201895,1.2842551703597815,5074.423483702155,937.4042805398061,1.9180263073886598e6,809225.2656945861
0.0042499998,-1.226863183260626,0.0025433865452462253,21.888116467558618,1.292253280789177,4671.282474789249,1054.247207579534,2.429200484480921e6,988170.6470611106
0.0042399997,-1.225899365931172,0.0024309105333722805,20.990915589050623,1.140403504912147,3635.0277689625573,699.0379256080439,1.2573992906199761e6,461209.31302248524
0.00423,-1.2265404494870615,0.002443076957634135,21.624675585701066,1.2685317465653612,4749.139201073988,1008.1329316650373,2.219967017494512e6,1.0106235805415673e6
0.00422,-1.2246921868328908,0.0025175605721154083,21.719567839682657,1.3599658761498938,5124.2739921343145,1334.3029436911613,3.283651211987549e6,1.689607735852088e6
0.00421,-1.2248357044696674,0.0025161278675816514,22.0143626540295,1.443797316859478,5391.422165387452,1672.1935941395998,3.885391539929355e6,2.5313297943229163e6
0.0042,-1.2252665291682432,0.002549184955289995,21.80205866386508,1.4880832330819525,5757.976261234546,1720.2786214018984,4.393522049628786e6,2.5118550947336867e6
0.00419,-1.2242703096855068,0.002543686400242247,21.997565116509627,1.3808844834420657,5299.645719161739,1453.302232577677,3.4243196703343797e6,1.8851460819417224e6
0.0041799997,-1.2207047324086722,0.0025298686491508115,22.765267039220806,1.412596951329551,5173.703136767793,1493.6121333239046,3.556070840218595e6,1.9350861563304993e6
0.00417,-1.219489515365098,0.0024392867340635267,21.91840336746182,1.2991504371065177,5048.099468535964,1196.7434221086653,2.772099746148471e6,1.2892038016818562e6
0.00416,-1.2216211717266998,0.0026230075732693175,24.57646658020483,1.4630799008561488,6871.80523760667,1430.566105232841,4.049317128912335e6,1.6138026937653157e6
0.00415,-1.2216093286843364,0.002664940933569219,25.435651895719246,1.5630874695362085,7258.317433804161,1534.7198779939272,4.890774054312363e6,1.6664193958006043e6
0.00414,-1.2239093196391515,0.002635924843093038,25.328930336061504,1.7107590246915318,7758.7096258300135,2082.7864723878374,6.43181763897168e6,3.1989236686795917e6
0.00413,-1.2231433376156937,0.0026105783145932934,24.636214099942723,1.6362092268935244,7755.245591171425,1949.5717083657003,5.934317170554391e6,2.98972784972442e6
0.0041199997,-1.22222025391631,0.0025685762569910868,23.919227516782254,1.5565034336954515,6575.770164946162,1612.5180913532581,4.5013982314364575e6,2.1684790300152972e6
0.00411,-1.2205892454127145,0.002532551063955945,23.11436506449955,1.5435544555808305,6950.726479216202,1844.7262928064292,5.456130914706082e6,2.630044461759296e6
0.0041,-1.2194164840708397,0.0025792746762435337,24.59349384292045,2.0065789827847738,8692.131847993809,3707.8599635369833,1.054253065405353e7,8.112054093291922e6
0.00409,-1.2204083927372753,0.0025576494237440563,24.441399787532813,2.071328483308728,8307.19185750131,4215.312897260563,1.1480460917985737e7,9.84128812365607e6
0.00408,-1.220271409186163,0.0025151362421952563,22.81699862573777,2.030567653556524,7811.054164376574,4129.219532937238,1.0967362151495602e7,9.658187834553765e6
0.00407,-1.220367501102392,0.002490689769180926,22.288158246541403,1.7747335657841887,6313.557847722326,3445.307468408909,8.071592352332643e6,7.526338986768851e6
0.0040599997,-1.220644432736611,0.002451159365401036,21.855045734148707,1.9174194761775796,7131.095148380347,3938.185111659276,9.914813650167717e6,9.079209412772384e6
0.00405,-1.2191708645261727,0.0024237668813861762,21.536193022442745,2.004536986348098,7414.872866027627,4332.35123619313,1.1108908421676481e7,1.0285918707169766e7
0.00404,-1.2189656638041502,0.002447469159059075,21.55204204587188,1.715526742156887,6053.7409028494185,3227.157205478919,7.526733752769848e6,6.909459829353141e6
0.00403,-1.2181280615338164,0.002399575569277718,22.167205867731454,1.4681259330004066,5321.073015046141,2146.472623557157,4.3391206348059205e6,3.851238307782574e6
0.00402,-1.217439617836408,0.0024941558678184513,21.423267709372634,1.489752561698365,5086.694071141889,2107.8587100038094,4.494458606868262e6,3.706808381703054e6
0.00401,-1.215832252901806,0.0024972800131861494,22.80506515251884,1.4778328330320867,5369.529415379483,1936.1686136043613,4.45335511806544e6,3.124745060104698e6
0.0039999997,-1.2161473511978909,0.002571098164695183,24.328948509361872,1.567506579419217,6090.42907820474,1923.0075770169087,4.638744104161059e6,2.9263433444006974e6
0.00399,-1.2154938170881957,0.0025113290430242414,22.77563458526133,1.322398011330781,4690.021092588737,1119.5921481762189,2.39826928008832e6,1.1532607076578792e6
0.00398,-1.2177170033603415,0.0025222799515741212,23.005034873079072,1.299312249696896,5657.339454382422,1025.6807874486947,2.5868980708092866e6,935798.5912300815
0.00397,-1.2184284569647668,0.0025461549274610187,23.70265993836539,1.358839275235921,6191.428925012678,1009.8796992347493,2.936810320201343e6,832747.9821284331
0.00396,-1.2165982400168944,0.0025542263971849942,24.212464110121747,1.3767036870297873,5759.125456926352,1006.2188349076266,2.6862519003224834e6,783996.9903569695
0.00395,-1.218875497289647,0.0025323977536344713,24.3399090257949,1.4048312766701336,6549.123002169163,1214.8270268605258,3.259889138980203e6,1.193086400055289e6
0.0039399997,-1.2182379117990028,0.0024589758289243297,23.70021643952076,1.3557266818470284,5840.928911273629,1276.955072504916,3.076203764511059e6,1.3996278489864497e6
0.00393,-1.216845417344863,0.0025276304880056458,23.57477630266512,1.3657917204911048,5467.783777116461,1203.1942073340376,2.7575333237341293e6,1.1413697143303808e6
0.00392,-1.2190441304108188,0.002400857952026955,22.268091624788035,1.1682729267097918,4476.1089718463,784.314272705457,1.3152652237234674e6,595911.7333591426
0.00391,-1.2167917815324107,0.0024430199286010605,21.968161615457657,1.1026783987877955,3554.2666335469103,695.3563704278533,1.0157805663970443e6,498729.4283543448
0.0039,-1.2168881408175782,0.002444643217598135,21.93090257422833,1.1652418068479793,4184.015831403855,806.3864390206932,1.5615072284249852e6,661195.7910325655
0.0038899998,-1.2166518831477153,0.0024587685617440025,23.058612170988546,1.3127923123120668,5354.86548465951,1170.1332976761648,2.469987484165725e6,1.4198030391289545e6
0.00388,-1.2160513894966394,0.0023774638841727964,22.187798069882813,1.3331871554960018,4451.151633449295,1383.5474865712442,2.9335893827065714e6,1.9759270012554768e6
0.00387,-1.217327664662295,0.002409021894949261,22.15709241345764,1.3412001438975136,4593.354058267573,1407.6422129752186,2.993048886265092e6,1.9918180124596967e6
0.0038599998,-1.2198388626974987,0.0024957704322340316,22.446132683943183,1.1794098226941785,3610.5608912635253,817.2469921563808,1.3604817910837994e6,651857.002161355
0.00385,-1.2196278629779018,0.002470754880916135,22.49304992670956,1.1939649584008436,4152.214767364847,766.0528401164086,1.3573137115279771e6,572767.0857915946
0.00384,-1.2171409710275367,0.00250827501863207,22.596266448769317,1.1208231341980914,3677.68654777479,695.5447945201117,793084.9440220842,484894.75106399914
0.0038299998,-1.218096984235272,0.0024845274894178754,21.73113662632825,1.040915475923548,3306.476753136667,567.2958669302336,577727.6751539217,318587.42315584
0.00382,-1.2186284379483592,0.002504327352119784,22.13389470921324,1.147386961271558,3815.8604113324786,818.4241606075163,1.3530770678820221e6,648573.8507556408
0.00381,-1.2165215258574997,0.0024380461462455406,21.372085018864418,1.059062588690402,2926.0563181504417,678.1905371011303,813065.9748097223,502975.83711892867
0.0037999998,-1.2163038068979797,0.0024424756065866624,21.05333599048169,0.9903335112755944,3106.4571317434184,541.8541503190119,476797.27401435835,358645.4612763625
0.00379,-1.214358988431553,0.002369276158630613,20.782462250056973,1.0277402718652018,2677.226982903301,531.1917144690561,553138.0952305511,273033.1533179697
0.00378,-1.2163242272154982,0.0023270660146531264,20.46765606499616,0.9547087837443331,2393.6874256696233,526.766682088514,410224.67431252263,298723.0310674985
0.0037699998,-1.217892699664111,0.0023146907804513853,20.41743115725282,0.9794385734354811,3132.7759230767933,581.9616390756267,835572.5662459377,348086.65193469677
0.00376,-1.2161966523912318,0.0023507255138846476,22.21819392625556,1.069357254359328,3152.8169288017734,715.3523363618546,892276.0553701582,563054.6906318845
0.00375,-1.2172562946972643,0.00242695333403381,23.070700541826234,1.1571959862434709,3313.1711969317244,786.6742574168753,1.2133623889787626e6,664245.4667074196
0.0037399998,-1.2144640866475376,0.0023955816254189375,22.399314235512954,1.1032092469592645,3768.51603966811,716.244892355657,1.1480947876474357e6,496363.7804541049
0.00373,-1.2157208479064268,0.002568877791031877,23.790172974754544,1.2309962602727558,4007.1495962810136,914.8575031122078,1.6217989556739817e6,772605.2610273822
0.00372,-1.2169504537348144,0.0024609315640665612,22.7662372511037,1.1746957498852226,4103.349301616783,821.5122211410982,1.3359743357067688e6,636631.6625643164
0.0037099998,-1.2141125059157991,0.002455883329521591,23.487060417381485,1.2774693438100477,4178.602718223614,999.9714250627062,2.162417850580519e6,820754.3451173286
0.0037,-1.2127782081629006,0.0024927041305286605,23.63845112435359,1.2876836371205536,4875.772560898864,1022.796543721089,2.2260885913018747e6,824077.9791029468
0.00369,-1.2152088249257686,0.002423564646439342,22.029674202005925,1.2142737669386838,3974.003489668764,922.4855539780774,1.9288820029451835e6,840215.0701752371
0.0036799998,-1.213685126664991,0.0023620569894706807,20.725867961065923,1.109936286117329,3856.172348853703,784.6538976611359,1.5543203630849964e6,563391.5776847657
0.00367,-1.2124193128193546,0.002484125804072631,22.10391645388377,1.1390819198290534,3585.839114146358,743.5820956129223,1.1324001834069674e6,523863.1633919262
0.00366,-1.21353320085787,0.0024814345420889807,21.799743667688748,1.2110311890063048,3980.176891585858,828.8467040535688,1.7192375862707007e6,593316.7407331351
0.0036499999,-1.2155005455488483,0.002538975259117381,23.263866967757362,1.257101847205479,4619.963385179313,869.4455316552082,1.7690872192606989e6,644667.1692097334
0.0036399998,-1.2128153008170803,0.0024934954013470425,23.375527520835178,1.2519523665302064,4829.527024224908,887.9873965174413,1.627039515898812e6,662376.8763105135
0.00363,-1.2137052057645497,0.0025156060558627663,24.529964526967923,1.3947151210787032,5222.421579750514,1117.352643684845,2.7124311847979277e6,997371.6087389266
0.0036199999,-1.216176760332721,0.0025280990161716515,24.214872280182224,1.3801861373851647,5532.059054605531,1129.3573344264782,2.7595940107683507e6,1.0138077734490755e6
0.0036099998,-1.217103945934649,0.0024719556842399382,23.44896625602783,1.3422292799642197,4924.416759269132,1045.7988960628102,2.4460457174890507e6,955982.4025305397
0.0036,-1.2158553661887515,0.0025376873528026194,24.089845582349124,1.36201010188493,6024.933746675005,1095.8991194759801,2.7856661678505586e6,1.0115541232170949e6
0.0035899999,-1.2158469293645808,0.0025084555628456895,24.08775743793948,1.3977592447499882,5535.726457489094,1276.1610415781925,3.047042421321833e6,1.4624519272183317e6
0.0035799998,-1.2134386497399985,0.0025512709897319687,24.068741337568255,1.4109681768021824,5872.135016018476,1179.9737042448512,3.042598790133067e6,1.1679419164678582e6
0.00357,-1.2108759698311513,0.002596848519788786,25.183870113950892,1.4798292598799325,6366.619180154208,1212.5126449491822,3.260039390317571e6,1.1725492773230874e6
0.0035599999,-1.2116668819194256,0.002600630530147401,25.672220960175913,1.5491621462460259,7508.70903086215,1311.030727553552,4.1737283772268323e6,1.1688982285284468e6
0.0035499998,-1.2104007842371,0.002620425116232834,25.883988030018205,1.464315915197463,6458.154179349148,1100.4059063980444,3.084810644352948e6,829818.5064592053
0.00354,-1.2099865316769318,0.0027185765589122766,25.559446492084533,1.5154058767436038,7308.405744926163,1270.4954120086752,3.9943801584654725e6,1.1807356458004029e6
0.0035299999,-1.2104801966992367,0.0026356398917596643,25.361556669225177,1.5748086550752518,7146.688047918087,1535.6044514719429,4.572363641366984e6,1.7654545936880512e6
0.0035199998,-1.209426149786473,0.0026115522214909532,25.194730888103024,1.4248085292321322,6145.895180926235,1241.2767687944804,3.1150855023431075e6,1.2877521620763005e6
0.00351,-1.2089836377837093,0.002702933351911597,25.840441150282626,1.4639478996670732,6712.418880681994,1338.504496349587,3.691140008851554e6,1.4282678392133263e6
0.0034999999,-1.207809354779669,0.0025862100157742385,25.216170138324205,1.3170972061712942,5467.664357796421,949.8149632211284,2.1023712183879744e6,809489.9640289128
0.0034899998,-1.210308797603516,0.002642366162755091,26.472280344917984,1.326328880062059,5878.882941679157,949.6640199224116,1.8628890985204764e6,762138.8906880256
0.00348,-1.210706036495695,0.0026181571736582717,25.27899786194555,1.3140790403340954,5922.588722616756,947.1584677322851,2.113064687610224e6,740947.5780407209
0.0034699999,-1.207688502279903,0.002576790998293679,25.094291622170726,1.3158476871023297,5631.836980003845,965.6404457982477,2.297671137686767e6,757246.6961556128
0.0034599998,-1.2073770292979973,0.0025776440529260967,24.994314532622735,1.3125909426750675,6177.12554334812,1098.7543950397874,2.3380457648082017e6,1.0643385271118996e6
0.00345,-1.2058673051115043,0.0025831530763323154,26.11754053859682,1.4186951405252601,6231.058149661285,1249.3770514857642,2.8671955867719464e6,1.2821245460476386e6
0.00344,-1.2049828370164257,0.0025989867552476493,25.744202676507708,1.305740756547142,5514.822781511163,965.8717011474765,1.7619284651176496e6,708106.2005148295
0.0034299998,-1.2055849349253396,0.0026520555053682897,26.8555139517918,1.3306905095419401,4807.85196076505,940.24492323114,1.6990360406601473e6,742719.3736157434
0.00342,-1.2062060280767677,0.0025596163883291447,24.274067746315733,1.2067266137722519,4426.543548363167,822.2881899403982,1.1055569650498931e6,592106.8156518921
0.00341,-1.206892540142451,0.0025243421444503407,25.325290703883,1.2033768188120109,4487.916762097868,790.7638027588492,823892.2604086796,554546.8078603221
0.0033999998,-1.2074971628105478,0.002521920521381999,25.196434903639478,1.3454863984440844,5291.295516550621,1114.106979535179,2.2369305943274354e6,1.0037086246624303e6
0.00339,-1.205532077988359,0.0025239696205535908,24.733816672266737,1.320874748382049,5192.191460135859,929.6041973716143,1.782795471062693e6,767688.3047446116
0.00338,-1.2056652178593248,0.002555418723456323,25.176207559504107,1.3262095433815915,5232.741647334702,923.986275275004,1.8012941959075273e6,683134.2929190564
0.0033699998,-1.2045712033957894,0.0025409201085672727,25.477175826089407,1.4880554926752245,6800.985761378278,1187.0771466459973,3.2087494509731675e6,940796.4977162444
0.00336,-1.205998880502686,0.00259778631136095,26.492841233206285,1.5668231977801004,7238.292638567281,1321.0600535621772,3.567328818702197e6,1.2928261083440606e6
0.00335,-1.2061176806717966,0.0026621893586465805,26.71393007280099,1.5440746736511652,6812.042946780414,1382.4455546975396,3.30006166117787e6,1.3529076852089555e6
0.0033399998,-1.2046069301062194,0.0026421764315525892,25.0338243034671,1.3369176749689937,4871.887534941238,999.0502310522702,1.759220496701515e6,792980.4203352118
0.00333,-1.2068667529230863,0.002631379309026237,26.1930093611891,1.49543001011216,6493.72813156853,1279.1313144909554,3.2186167388203386e6,1.1101437997109906e6
0.00332,-1.2083166652108879,0.002670638116720422,26.146433340370265,1.402880218962736,5874.366819591618,1064.6042962812123,2.403195549137954e6,840778.4210567729
0.0033099998,-1.2046248046781347,0.0025571830904913937,24.711939862741623,1.4180572912335694,6053.505034438025,1130.8593256600502,3.093515421792163e6,956514.300614885
0.0033,-1.2053898744312692,0.002498789930650399,25.808432030734753,1.2519496603424398,4499.421780211285,793.4855840477367,863305.4456123643,571463.5495556061
0.00329,-1.2030095514590127,0.002549964324213439,25.74242124615366,1.3545709271228068,5271.428223353181,965.6443743886289,1.8935943659534664e6,741907.5572551003
0.0032799998,-1.2009438287234089,0.002553911376794698,25.629175379143575,1.2870326089048554,5222.224608681909,938.5948259164326,1.6758389451097026e6,789765.6991590185
0.00327,-1.2014647362418427,0.002503000214414459,25.080249192371078,1.304516049235142,5584.414472518605,930.1948959624644,2.1164570665135565e6,763697.8888214704
0.00326,-1.2025122831031134,0.002542289135961224,25.51295396345333,1.2873619689697497,5352.046070035149,973.2223049291907,1.8346912173326444e6,794930.802383965
0.0032499998,-1.2034022417851076,0.0025495667403696936,24.112262442622317,1.1965322949846195,3994.2495455180756,818.1097671501702,1.070577620351171e6,620307.474406001
0.00324,-1.2019176683874506,0.0025182898541763967,24.75989692715448,1.2051484914686856,4017.7435812931362,777.5190022550171,735665.7848141495,609843.4500353561
0.00323,-1.2011323724015912,0.002506165749674757,24.960001176350612,1.240645207911812,4793.316163866453,844.0205516598893,1.2391433984669282e6,600512.7394023845
0.0032199998,-1.200327681948229,0.0025920061162102567,23.974667225613018,1.2377321972375501,3725.8812152185574,914.5093674913477,1.5494630539595648e6,825905.056187708
0.00321,-1.2017685926824901,0.0025955351238604136,25.468966909888895,1.255882446862312,4803.596162585616,781.3220652788759,985273.5175300317,560229.2543438999
0.0032,-1.1998511735188189,0.002608069132994587,25.018206291932003,1.2682232544360452,4582.884106550219,843.4837851829622,1.3233781390838507e6,630861.8565007206
0.0031899998,-1.2001535125469838,0.0025845769112313143,24.550928015394813,1.33882716146684,5222.351798084109,914.9414300013646,1.8332741977582795e6,657787.3509264769
0.00318,-1.2003416849034385,0.002697153496292393,27.251780774051987,1.451417582624472,5959.539292557864,1029.7587166441763,2.26847211654482e6,759842.7731918219
0.00317,-1.1983241502598823,0.002649999339663501,27.088798842963897,1.4443592486410533,5969.359733771807,1071.2163634774945,2.0680852341509357e6,884138.9913749708
0.0031599998,-1.198105815635615,0.002698400389620889,27.006626671385735,1.450642165798327,6382.470665803368,1187.6488213454104,2.6110928427000903e6,1.224921620398499e6
0.00315,-1.196159955606386,0.0027966574171359847,28.849723415799918,1.3848588401647937,6326.49236665992,1019.0471320323788,1.5389569411253543e6,774466.1449166443
0.00314,-1.19599230326466,0.00283665108901594,28.244326173612627,1.4576305234069609,6337.911890519685,1271.103784872135,2.2654471730710533e6,1.48628598895632e6
0.0031299999,-1.1940293272473246,0.0028709920842255143,28.102484270481337,1.501781494100196,6981.661398080327,1318.1489194381538,2.680165758278652e6,1.624974816025739e6
0.00312,-1.19595835185217,0.0028784404490209995,28.782050743563687,1.6561847113129038,8473.638510778957,1714.0728593145984,4.676595126023313e6,2.2085662263931637e6
0.00311,-1.1957984407207798,0.002792977163216355,27.938550062690936,1.752742361808869,8673.731162249554,2173.2565996900057,6.853333918757284e6,3.1370952288669012e6
0.0030999999,-1.195542843949582,0.0027858842424592217,27.655383085363408,1.7983838855917238,9328.898551667482,2361.075094743525,7.8857828555036355e6,3.6834589939187113e6
0.0030899998,-1.195302569285224,0.002809564097504709,27.599880628403078,1.7023802590799,8683.900098634611,1915.1420516380394,6.151137213318704e6,2.562922764691564e6
0.00308,-1.1966270562496293,0.002754396430769784,27.5523307223486,1.6704779578059314,8296.27129395297,1905.7955151177407,5.944077246426464e6,2.537557292956143e6
0.0030699999,-1.1977338365657806,0.00271061310186685,26.047618986600078,1.658671715291468,7783.776273889212,1852.2953098285927,5.885319862100953e6,2.5634800693247486e6
0.0030599998,-1.1966605357661995,0.0026763097701890935,26.287303115099043,1.5683408834455015,6995.230362681178,1526.6467900669368,4.3138067654251475e6,1.8010107772932125e6
0.00305,-1.1981754114379892,0.002749642722456721,27.383219171969372,1.5706798971493547,7033.390842669691,1355.5854354395574,4.063221529947983e6,1.2897920211565327e6
0.0030399999,-1.1934750366034583,0.0027481882478727323,26.886388561065075,1.5171426810410567,6629.512947616099,1409.4695954206327,3.6792654813704104e6,1.469744119470414e6
0.0030299998,-1.1942861977387205,0.0027547162288559155,26.59689903723331,1.373680675262896,5959.719969625687,1039.9349678669128,2.2072572372420635e6,942417.0139066923
0.00302,-1.1926305796371897,0.002845668201226978,27.612525850386408,1.4934446607118281,6783.452568556067,1166.625595705087,3.066528695160965e6,914210.3927992026
0.0030099999,-1.193794668834627,0.002893095173594582,27.842810971923615,1.5821710527671466,7595.996194953387,1397.2145986932414,3.95308496347507e6,1.3909087387318402e6
0.0029999998,-1.193445559302284,0.002812916339188298,27.07271601981398,1.5749322964654033,7427.797570160178,1516.8776703160638,4.184465307960825e6,1.7402881295089114e6
0.00299,-1.1922735925220425,0.0029135101870658912,27.720407188691546,1.6095109068490034,6939.9968981474285,1303.0649941988777,3.7524690157829192e6,1.2434964446146383e6
0.0029799999,-1.1914642779700688,0.0028037627340216685,26.87379166582725,1.697847942785397,7846.133487994188,1610.8560789597734,4.88650412598506e6,1.6730170176195358e6
0.0029699998,-1.190218826675508,0.0028124587657385497,27.579096017254408,1.701275398718235,7820.9376849527025,1541.009719005744,4.529636104370292e6,1.622767120941501e6
0.00296,-1.19029588117756,0.002750729684689226,26.385597294408523,1.7008042061337418,7726.829182949479,1565.9344355098349,4.964943709195145e6,1.575034621125477e6
0.0029499999,-1.1896207846904112,0.00275188944789783,26.49531824480421,1.6512336396240497,7292.350831619833,1536.4817496562594,4.390684530616621e6,1.5857185646552742e6
0.0029399998,-1.1909720366319718,0.002708949135692887,26.27037719905303,1.53338486213214,6771.262218351153,1478.3728197206265,3.6286435677374196e6,1.7266125899251935e6
0.00293,-1.1889300011332702,0.002795376078404298,28.55877078096398,1.6171896817912839,7877.123099507732,1665.4174780645567,4.273755178558374e6,2.180943945950392e6
0.0029199999,-1.1873826151199116,0.0028695933582320726,28.028216937954873,1.6248831541619047,7979.48066402925,1448.887800751133,4.55226206265994e6,1.512238966388232e6
0.0029099998,-1.1877122366725177,0.0027972094018288477,27.19780668195193,1.4938396154113942,6863.802353093258,1402.876773640188,3.4625420656849677e6,1.5692577272716728e6
0.0029,-1.1887331530344434,0.0028257104034138674,28.143910798970733,1.5210919933861569,6639.733001470344,1303.9097570417218,2.9607747130962717e6,1.316760664838738e6
0.00289,-1.1893829619488008,0.0028331805358356764,28.17792487820076,1.6597067787474589,7765.890813199183,1596.9303387101497,4.670969012046098e6,1.8217734465108076e6
0.0028799998,-1.187478899322832,0.0027523182493752033,28.338189806990655,1.707770132529354,7929.457565068296,1661.2908326879817,4.877092831050655e6,1.9248475686497048e6
0.00287,-1.1873250359703427,0.002754504280456989,28.96170569307781,1.8933022624349818,9020.47428773063,2381.0958164949716,7.640597231941293e6,3.5269027912940965e6
0.00286,-1.1875194345859281,0.00275762082113094,29.202672405012574,2.081392654397654,10578.748186172006,3197.0268662562726,1.0015199891524442e7,5.94467360366374e6
0.0028499998,-1.1865986984866792,0.0027675927863654273,28.97432072091275,1.9770175222827007,9444.758040439368,2739.4345501069924,8.47891417359726e6,4.659347608850784e6
0.00284,-1.1874309704657127,0.0027884709892844646,30.469062873839885,2.0075828597745193,10833.20725532741,2804.9304005615954,9.001932292633165e6,4.8920405481477305e6
0.00283,-1.1862682532148734,0.0027643341612501324,31.025136638669306,1.9361754187263005,10647.376449896801,2375.4749658408296,7.985094072663632e6,3.3435905967061147e6
0.0028199998,-1.1832824428643263,0.0027811473526214605,32.37208786611854,2.1710791675170453,11180.543591981612,2730.994327609637,9.619466205748487e6,4.1111842260025754e6
0.00281,-1.183565142108475,0.002723299222248177,31.309759824345846,1.925205401870676,9725.604001137308,2148.980436512528,6.8945045950756725e6,2.8861908695438346e6
0.0028,-1.1834700271527452,0.0027441456813795226,30.481151937994923,1.8486585860391698,9258.89615396095,2048.43275716141,5.784167718676649e6,2.8716939926599534e6
0.0027899998,-1.183012231827685,0.002727857199515094,29.76963908611066,1.8401272834872546,8731.313225090646,1934.8759924659666,6.228099132028793e6,2.3685709513072036e6
0.00278,-1.1832799700172931,0.0027332618637184087,29.796409960612245,1.853616951789048,9064.209232419926,1910.790982154061,6.454595565874945e6,2.3340168386612223e6
0.00277,-1.184380810591629,0.002821098230044075,30.57670877410775,1.7362180021766485,8568.981694731687,1433.299444209533,4.487480430839324e6,1.2148834949002236e6
0.0027599998,-1.1855008233161903,0.00282829583168578,30.959338676570358,1.8007117173320613,9046.943555065483,1670.8456351505913,5.343817087690569e6,1.6331409491124644e6
0.00275,-1.1848396322883885,0.0028357711339227006,30.96281158245907,1.7285804944683596,8365.107459626719,1634.6483729660617,4.789829810787439e6,1.6820561890272016e6
0.00274,-1.1825324514574727,0.00295017775955826,32.2702197775195,1.7529887212986246,8491.71331330315,1567.1945209306543,4.3983175389968e6,1.5783010791244889e6
0.0027299998,-1.183662402471101,0.002882024051898131,32.56353399173909,1.8050333512935617,8737.560936856522,1718.698786274951,4.886411471087683e6,1.7998623553510574e6
0.00272,-1.1866164577732794,0.002803780966399515,31.411445083320864,1.79709728314131,9212.415202785749,1748.4454966537264,5.41139844034316e6,2.0317156408240236e6
0.00271,-1.1857050194474144,0.0028531079303752696,31.957080696890024,1.8831852630311665,9775.029790200077,1827.870254066421,5.920767435370897e6,2.0868095047052908e6
0.0026999998,-1.185228768299746,0.002818347924623513,31.503078244307964,1.7674773461714568,8432.566941394907,1500.0270900890177,4.33603485582215e6,1.4020845857940724e6
0.00269,-1.1869036039552046,0.0029139392945214627,31.69372057568168,1.8854322455990895,10173.43291332354,1788.7913646390787,5.886355245708768e6,1.8741493840062723e6
0.00268,-1.1843994057458802,0.003034449757801049,32.51772034437333,1.8262722992963802,10174.57006813926,1657.1339875709036,4.767574155985822e6,1.69196249507666e6
0.0026699998,-1.185055844883311,0.0030370666775630605,31.94501012047727,1.8142504903651224,9463.225332647326,1652.8787406984893,4.2133871293335855e6,1.844574989504522e6
0.00266,-1.1830807582850298,0.0030718071685535827,33.75117506258456,1.884793757127074,10651.746635139274,1733.6539541992006,4.619982291868499e6,1.995769341107276e6
0.00265,-1.1820445238471193,0.0030009292026641383,32.975593094557574,1.942153026463606,10423.510490138471,1781.6693459061457,5.790486093361482e6,1.8339175883283468e6
0.0026399998,-1.1807737200005175,0.003105468211700428,34.657654755340694,2.250365084394992,13140.62858536158,2531.4387383574144,9.565431732944228e6,3.2463359153814213e6
0.00263,-1.1817915784263984,0.0031485461773120512,35.4676814346735,2.1819792334606007,12546.213939463665,2206.21653910542,7.946142862252522e6,2.413887503078587e6
0.00262,-1.1802593716250003,0.003176087023274198,36.594729933651585,2.286508467859047,13375.594350866757,2408.6974627726127,8.671542400940407e6,3.0376165386684206e6
0.0026099999,-1.1788021053497286,0.00316483267680403,36.16988790636362,2.474590232569598,14952.18651306106,3161.092384190658,1.2483672774040345e7,4.750673868634171e6
0.0026,-1.1791724471498657,0.0031526046831769215,36.683643153424946,2.494849923111587,14530.791272331448,3480.8074479214497,1.2659330738590075e7,6.070718841126932e6
0.00259,-1.1805426190800001,0.003183217435373188,36.27115041549716,2.503280165101414,13497.988481770552,3408.7690564511654,1.154270969510705e7,5.8986136104096845e6
0.0025799999,-1.178801351077814,0.00321973463287329,36.355752999035566,2.452337833015572,12692.55915955727,3680.010487033531,1.1552196629750226e7,6.890336191406022e6
0.0025699998,-1.1780432270712022,0.003126450414514104,34.647436809773374,2.156431835352058,11268.676796674199,2643.137712763176,7.729706688065244e6,4.0030178951949803e6
0.00256,-1.1781399520211497,0.003161273415235992,33.747608641809144,2.2451728959050383,11009.55837187196,2767.5044239883878,8.662781943925273e6,4.159555359699701e6
0.0025499999,-1.1750217108764094,0.003129797376182132,33.51501534349539,2.1427677126487423,11124.598978687727,2912.8704172051166,8.49226723997354e6,4.928852738082729e6
0.0025399998,-1.1761937784884,0.003149842542704265,33.485527310497055,2.1780977624825915,11602.974338487615,2910.6086171591546,8.976511110649485e6,4.874562093133346e6
0.00253,-1.1749851245583496,0.003127857430905242,33.52773801947732,2.100783499703567,11860.009774087433,2757.964666865368,8.310404228389189e6,4.560649795462275e6
0.0025199999,-1.175033587374473,0.0031017369398471557,34.08101866070529,2.2017472036274777,11231.373399466116,2788.2375172009515,8.707187727137212e6,4.365042793460798e6
0.0025099998,-1.1746549220565137,0.0031367206465986895,34.202000263123054,2.240556133273105,12576.944004733119,2744.283637650399,9.486096082408426e6,3.9063834217232894e6
0.0025,-1.174503318865294,0.0031033514709994554,34.0800730468783,2.2844697053814436,12884.946498298312,2996.610213134754,1.0395738391402947e7,4.56215193302264e6
0.0024899999,-1.1749968243595412,0.00307765700098491,34.73799140540975,2.3080261185537028,12957.906061034726,2901.7742384261305,1.0197464072052129e7,4.339371070901575e6
0.0024799998,-1.1778489311483586,0.003099488620572358,34.245171451915745,2.313589168979764,12774.55860036545,2767.681704044903,9.50700888291192e6,4.005766958109288e6
0.00247,-1.1759407650671183,0.003093679217590391,33.223450935643406,2.3729995670346455,13336.102073813721,3309.1402291846925,1.1069659992752146e7,5.594642502247634e6
0.0024599999,-1.173943494676161,0.003158698620789782,34.78501675717143,2.455414987678168,13504.654389762134,3798.4666794711784,1.2640207978516715e7,6.894151762750532e6
0.0024499998,-1.1717502091230283,0.003153414242055033,34.469714473148386,2.7926178482311035,14848.573739668855,5234.277828702108,1.7912707220802333e7,1.147585927040063e7
0.00244,-1.1742720036244727,0.0032165057115057607,35.963028077145665,2.7402133284383,14709.785626048524,4413.665923850988,1.5492848742388e7,8.356300854886069e6
0.0024299999,-1.1735543626399325,0.0031980138692636346,35.17570284279914,2.6666528959975233,14751.365915331355,4087.907964263007,1.4617104024544593e7,7.473771780436259e6
0.0024199998,-1.1737093400714056,0.003041501911001543,34.18450932010497,2.6028844090547465,13612.91654821979,4068.936480903705,1.4396995406421805e7,7.636882902808471e6
0.00241,-1.1739191465096384,0.0030521352943950293,33.52103215772128,2.4949231069612634,12049.62474425022,4060.887478318424,1.2963478239929328e7,8.443271534538139e6
0.0023999999,-1.172764087801934,0.003016074334626571,32.220603745459286,2.554744998312145,12575.950006461777,4766.64569147969,1.5367216710420737e7,1.1155257664647458e7
0.0023899998,-1.1737380066414838,0.0031246734608794103,33.71822581237229,2.564092657794185,13534.112149832183,4699.943891669602,1.5809901057029728e7,1.0820406152424e7
0.00238,-1.1719477756055177,0.0031858223922613797,34.5145736107806,2.784834085046208,14943.26361222989,5627.494446718703,1.9190009987042937e7,1.4114210046316149e7
0.00237,-1.1741410275969042,0.0031927751340622788,34.00065837751171,2.543415513525449,13434.044394509203,4876.448512027577,1.5759872391047543e7,1.1719475673572257e7
0.0023599998,-1.1733301088087802,0.0032258332083425203,35.25386017325878,2.6030311434766746,13377.698544860954,4771.528821192329,1.5123930729801407e7,1.0766853835198646e7
0.00235,-1.1715766117281352,0.0031888110653382072,34.93116543302773,2.7418814413453716,13935.000183195294,5369.27348820553,1.797356134645235e7,1.2443132729966102e7
0.00234,-1.172781718483907,0.0032614828919260547,36.200024309201524,2.7290467373007727,14262.873365134741,5166.516947330765,1.6478859725061124e7,1.192463829720911e7
0.0023299998,-1.1712942847678318,0.0032348224708911738,36.572489093009004,2.6185451676665927,14289.79906528191,4700.385505372622,1.5014629627253024e7,1.0279042133440845e7
0.00232,-1.1738670456601163,0.0031599142844357044,36.704518649074615,2.582567342831976,14195.704134934242,4191.707654940536,1.367044216581735e7,8.418942536626594e6
0.00231,-1.1740143115049722,0.0031434124257315016,35.603792823429174,2.50491777183672,14386.965772093807,3559.570432732923,1.2528916146298807e7,6.294015701511602e6
0.0022999998,-1.17386425786205,0.003262595669885542,37.10749486531749,2.50780311875737,14660.44360946162,3755.8510207889954,1.254318340484972e7,7.060753833029324e6
0.00229,-1.1707224031191117,0.003184852643521609,36.91037751980251,2.4214131074586134,15147.371481100832,3154.7941655648297,1.1289207691195173e7,5.012268957011929e6
0.00228,-1.1701877225166808,0.0031979133924962076,36.681033898655656,2.2455478316101627,12745.131688617055,2538.984656206519,7.89200600016142e6,3.4898601445772783e6
0.0022699998,-1.171289944075382,0.0031963431258473104,37.488066694586536,2.3889770309128924,13436.574009124297,3138.4815247984725,9.419613832090689e6,5.308884488705915e6
0.00226,-1.1679857305162968,0.0032231011712895666,37.07415137640834,2.29075953551981,12833.002626995354,2668.8057762221874,8.862204782448556e6,3.6275411466588667e6
0.00225,-1.168112107467452,0.003169489662041577,36.89005659935672,2.1745361805172263,12421.418592841139,2391.567672762981,7.230128818764796e6,3.0705059950528587e6
0.0022399998,-1.1681767623223926,0.003208612264547929,37.699836811968765,2.303716373291795,13678.82084553286,2505.7321901688306,8.704899500232099e6,2.9276117860911093e6
0.00223,-1.1678182338893552,0.0031441694699066683,36.07365582707163,1.9400303073889194,10672.254299849217,1607.9658593060576,4.376900729256616e6,1.4440499131602335e6
0.00222,-1.1688356301609373,0.0030783028166178803,35.50368486743705,1.9795127583451635,11294.126543486134,1640.8030771230556,5.170883734568898e6,1.4338519662569254e6
0.0022099998,-1.1699456089050588,0.0032703720804376775,37.63466229159007,2.118933745211281,12359.396521201905,1914.7007860227047,6.048792716209445e6,1.840191637644233e6
0.0022,-1.1689871454372553,0.0031677211226711784,36.399713422997856,1.9517446986095885,10622.765126496746,1645.452923363965,4.283877182267283e6,1.4856328054730275e6
0.00219,-1.16946333990173,0.0031635875573284055,36.825417327354494,1.978657696613861,10268.250165940584,1849.534413309189,4.660165756110587e6,2.1197583483664445e6
0.0021799998,-1.1664622337119033,0.0031434036047170003,37.61455918026203,1.8966244719272958,9626.55241034173,1868.171189529025,3.6947486950020455e6,2.3879213949504313e6
0.00217,-1.1653898447419344,0.003163930846437289,36.425798319303496,1.7850742407396347,8796.085436489639,1478.9332112518964,2.261395728339057e6,1.5432313359772128e6
0.00216,-1.1687226998725373,0.0031480414213159507,35.72628199063937,1.8030825084971716,8912.07079020502,1559.253497653357,3.1354423652448864e6,1.5516200174251169e6
0.0021499998,-1.1662552700321884,0.003064786417567904,35.598418043626545,1.7485106116849414,8211.059870068095,1264.6543499850084,2.358326681382759e6,1.0461883776819662e6
0.00214,-1.164447020794198,0.00310934672465114,35.10149282210425,1.782497209092641,8929.327832610868,1544.4717685208386,3.1379617660374157e6,1.6215266276432574e6
0.00213,-1.165038519422998,0.0030288649668596193,34.12209290415031,1.6741239277308788,7346.213997347325,1450.9389333775503,2.2005645065714982e6,1.5043665955271283e6
0.0021199998,-1.1664510715945025,0.0031718134685786185,34.4733261027845,1.7182846045381663,8250.224061704901,1329.4737337621375,2.119944144730327e6,1.2316472156454367e6
0.00211,-1.167718507180877,0.0031197591700473405,34.03652168712342,1.7237368472409156,8384.672169075044,1497.9205340371593,2.4345393221690385e6,1.663066642556162e6
0.0021,-1.1666714472679873,0.0031156955993454725,34.23977334016409,1.8139845637017706,9016.825096026156,1459.4590020731982,3.216383071606999e6,1.418787527052801e6
0.0020899998,-1.1673160546743064,0.00311575122024622,33.97870065132291,1.7673517857637462,8705.578359118414,1427.0947721930427,2.769435864306531e6,1.3336057121076728e6
0.00208,-1.1660714010051565,0.00314439787059747,33.91102823418035,1.8995014753228727,9851.021807629215,2015.7547628012696,5.063315677508276e6,2.5561962525947145e6
0.00207,-1.1650902687571283,0.00313591537368881,33.82996027136383,1.8028230721713883,8874.930328786306,1691.513492951924,3.955685605856192e6,1.8558388353970572e6
0.0020599999,-1.1631906295377554,0.003020803289533457,34.08224210404649,1.8047720961687288,9179.894701292762,1503.274504746421,3.618748205577331e6,1.301643929805122e6
0.00205,-1.1643754721218473,0.002959247957218719,32.27002187158928,1.5783676278084426,7439.160372792272,1212.716277206082,2.168756060314664e6,898083.8568487912
0.00204,-1.1659101282102338,0.002954335173144618,31.154313578486743,1.6193632689539899,6851.97891634425,1247.9121627930565,2.3374672870216034e6,1.0861244713300008e6
0.0020299999,-1.1659759956557119,0.002855764829736716,30.880421179293496,1.5330803404095255,6430.542256865222,1110.2518170907804,1.9669007814187151e6,877127.4395236421
0.0020199998,-1.1661407158877335,0.0028993420938350552,32.060275778941296,1.5571025345086171,6805.375876591317,1079.4996447253786,1.5727448249194897e6,807889.5421233452
0.00201,-1.1663431427288187,0.002891597520789983,31.614293885090742,1.5922305052497185,6991.938250049872,1143.949044100512,1.9831124063181644e6,847921.2107999262
0.0019999999,-1.166403116655528,0.002914572439150926,30.839033592470727,1.8293756160532986,8125.184595740323,1714.4739046221412,4.347431143414825e6,1.796000415584719e6
0.0019899998,-1.1671524358546683,0.0029867832168057936,32.962895203667934,1.719785663574358,7380.315991411475,1305.666253190397,2.3987747840815e6,1.1220068032708245e6
0.00198,-1.166278804333995,0.0029951477220321546,33.27737636647607,1.8252098936903314,8111.405129300211,1490.1491255214942,3.184938661846451e6,1.2761444633990396e6
0.0019699999,-1.167003949516661,0.0030216265722526154,34.178211385023985,1.7504139537556158,7905.630771397253,1316.9771099537684,2.568956318186853e6,1.0580468570598182e6
0.0019599998,-1.164941446655254,0.0030806244810212733,34.35126308532481,1.7532428349986207,8150.107679368344,1380.9276724672077,2.8045818657082096e6,1.2244498644706944e6
0.00195,-1.1652927663555666,0.00308885896722779,35.027471880937526,1.7004407380425326,7656.284888635649,1238.1931269291956,1.6351737747458012e6,1.1501673771874036e6
0.0019399999,-1.165354378715566,0.0030788250072161334,35.092224708393076,1.7677610534118526,8225.088966712063,1425.536773074937,2.900007472416717e6,1.4655596751331731e6
0.0019299999,-1.1640768099124343,0.0030330500926051378,33.920402442177576,1.7389659634782604,8977.863158579172,1500.4894869499378,3.5142596038659015e6,1.4365232396104413e6
0.00192,-1.1651601381884966,0.0030174121136479306,33.927017213370036,1.7858078845860355,9044.915659076358,1436.3201001001123,3.3047145527275987e6,1.2469241201631909e6
0.0019099999,-1.1648043166275106,0.003057665674241969,33.97085056167238,1.76107389626,8223.67307189028,1479.423488240211,2.8109991472748234e6,1.3675896463603468e6
0.0018999999,-1.1680214259765909,0.0031499559992257376,34.117941560985365,1.9394158799171202,8810.11074387186,2046.0202957782994,4.805775558246988e6,2.4851429918121677e6
0.0018899998,-1.16799319897386,0.0031765684440379196,34.12440810793907,1.950813071682238,9489.228949111664,2197.552811855119,5.451970679086195e6,2.807971924038423e6
0.0018799999,-1.165888228298294,0.0032299507056490883,34.67826515393791,1.9507960674996232,9312.081544184723,1927.7287676516178,5.106690151574409e6,2.078991936249276e6
0.0018699999,-1.165793308554053,0.0032117236486596786,35.25681396427373,1.8890839760018965,9236.108655335693,1772.5837626282405,4.252415791411426e6,1.9648387893178458e6
0.0018599998,-1.1621577514696253,0.003168063877688093,34.72596735771098,1.7488349178021168,8328.607288896772,1418.2566648503384,2.742590276148254e6,1.3400995353327987e6
0.0018499999,-1.1615467066258591,0.003131521312073584,34.653049740850534,1.7504687684970404,7946.34756246166,1526.9730056137005,2.944604627888316e6,1.6941439903543673e6
0.0018399999,-1.1617485974308204,0.0031631877511650005,35.40480711650448,1.946402265738383,9049.63393927607,2282.931781746113,5.091543657414788e6,3.462027628475078e6
0.0018299998,-1.1610561925885146,0.0031992430151454466,35.960321679060065,1.984809383424917,10547.464334982122,2269.6538702143534,5.868513705957766e6,3.3572218104453874e6
0.0018199999,-1.1602910673797762,0.0031335960165024155,35.14638169143078,2.0300671585862675,11092.787887514874,2362.9992219925975,6.94759186896564e6,3.401932247460811e6
0.0018099999,-1.1597787613587403,0.0031980753929239233,35.64509698946254,2.157391321130836,11632.200003702217,2715.828812489907,8.72150848173098e6,4.189769472587839e6
0.0017999999,-1.159003350464453,0.0031914515802579945,37.206938750539614,2.210498595432552,12835.323814707297,2701.8909824141347,9.292243722564323e6,3.834046531088785e6
0.0017899999,-1.1579474574124624,0.0032602717510756413,38.43520900273699,2.1424359421016654,12852.16783973719,2423.846921888473,7.054548294430936e6,3.144018486195623e6
0.0017799999,-1.1563872202173828,0.0032442410740027416,39.7907419377739,2.310079218129918,14026.670009509928,2926.831976470649,8.365042047745403e6,4.810892792980137e6
0.0017699999,-1.1548316278799897,0.003230966812832897,38.21319851524402,2.246440238449278,13577.870657512527,2798.9945354269526,8.224493463055564e6,4.552098887521969e6
0.0017599999,-1.1543466129137312,0.0032628860234695423,37.66756386589532,2.137357436296001,12186.789108422017,2274.599864009418,6.281817591991351e6,3.0327839091339735e6
0.0017499999,-1.1524765715318661,0.0032354624449085646,37.39307843796718,2.392655006432225,13340.559903276606,3891.8075138161566,1.0856513654833673e7,8.233061580934583e6
0.0017399999,-1.1518221110381541,0.003287886278100874,38.36772929934449,2.2675002141909326,12783.029259577646,3077.6824296250893,8.107010728384274e6,5.469043189989395e6
0.0017299999,-1.151818046413613,0.0033392430507178422,40.76172811875744,2.232627208608249,14031.69636818317,2394.4804272287984,6.806647972743105e6,3.0916862885005022e6
0.00172,-1.1563049583054286,0.0032348236706253794,39.961784816218916,2.331293871318528,15447.427122907278,2479.033608776894,8.240635600629206e6,3.1146315470178532e6
0.0017099999,-1.1555277030926858,0.003203102965620978,38.62660923815698,2.161011054430875,13236.072831973934,2124.411295482338,6.384990889051275e6,2.425981910083106e6
0.0016999999,-1.1541215655905555,0.003150198961274129,37.39893411046407,2.1986271817190834,12578.62638904621,2470.616491166194,7.731253061242656e6,3.348514453060226e6
0.00169,-1.1548225472657234,0.0032308392398058693,36.975441854511416,2.166008218037946,12765.38857291275,2406.5037309539925,7.720370214279386e6,3.0077908629725724e6
0.0016799999,-1.1540158282385253,0.00314918637302442,36.56360919897372,2.1627544927275966,11975.966690832078,2603.6055860772326,7.658956431712166e6,3.7575212498272494e6
0.0016699999,-1.1550356286560384,0.0031974410895779927,38.57776194880266,2.290259448729281,14011.322322701724,2514.364758908112,8.74364447477106e6,3.25310834159762e6
0.00166,-1.1549799382152144,0.003183899305217834,38.52418554972924,2.150709432831834,12738.59251076027,2271.172270052891,7.383147683077863e6,2.798708312928487e6
0.0016499999,-1.1556088576692305,0.0032665416249225564,39.58852175519319,2.3030011863279967,14516.773813853564,2548.610945335909,9.013865163464231e6,2.964440628285806e6
0.0016399999,-1.151412347534941,0.00327958585367379,40.306072869815715,2.329340988982337,15539.182308343057,2641.0217003225744,9.328471076794438e6,3.5325171804691036e6
0.0016299998,-1.153238627593973,0.0033158814619759177,40.79325530370912,2.509147603466161,15724.327161716192,3310.519224106847,1.1720818530791458e7,5.3944996314551085e6
0.0016199999,-1.1507685987242768,0.0033856584151111886,41.12593564108384,2.4788469948294596,15264.762618500621,3170.112032611459,1.1130121487511942e7,4.907399729903771e6
0.0016099999,-1.1521103713533882,0.003306069563307939,40.4314366013625,2.336329178000685,14446.052894623794,2630.381234127283,8.702891591118908e6,3.8389442651268006e6
0.0015999998,-1.1525954270018175,0.0032750230774802975,38.441744846495354,2.1699932652386553,12288.283313643828,2426.5393438498404,7.418031532444555e6,3.3563755286532766e6
0.0015899999,-1.1500166422554405,0.003328809053313725,40.48371907566939,2.314680704833422,12930.725504323174,2688.3553109384848,7.485088499287904e6,4.0354212963847783e6
0.0015799999,-1.1502716104301067,0.0033714190012106775,41.31985538436386,2.379223174900375,14016.939538357301,2804.6659575814742,9.061686326557184e6,3.858137529943067e6
0.0015699998,-1.1502921916146367,0.0034113620873232183,40.50885918334404,2.51500024921973,14774.923263879271,3249.6333744314807,1.0812205909256382e7,5.194794832888484e6
0.0015599999,-1.1467586418052234,0.0034309152838958037,41.18537369367765,2.6679681355365905,14488.962787416382,3974.118852552276,1.3213354107083173e7,7.638450242448215e6
0.0015499999,-1.146285416486104,0.0033856824138574445,40.52725920744724,2.5663764786617356,14475.10904326344,3938.656653054613,1.2354598209553715e7,7.7062235154010765e6
0.0015399999,-1.1451986480133187,0.003421988752886954,41.689228164467615,2.5341970605471626,15694.540165498285,3336.6636440544676,1.188332813498093e7,5.22293246636495e6
0.0015299999,-1.1447787370903288,0.00352876254054756,42.7885113508724,2.5104299233413863,15651.130571155807,2933.41526801337,1.05093968220324e7,3.9530242400825126e6
0.0015199999,-1.1467708024524392,0.0035181876876751094,43.226141578317474,2.561155874236296,17851.75294265008,3259.2997178202595,1.2681678676593352e7,4.679834470514027e6
0.0015099999,-1.1470790425368942,0.003588108640389966,45.73612197277072,2.8672951646859723,20654.0722013151,3832.1645327430842,1.7313626609552816e7,5.7087917589544505e6
0.0014999999,-1.1461903755465916,0.003555806847702642,44.30353113606787,2.650480571075423,18724.8200375659,3064.624987202317,1.3191243479812855e7,3.701690533061085e6
0.0014899999,-1.1449345050885456,0.0035231401396413915,43.42130200080791,2.6569617829514938,18327.57274891295,3017.6763027189204,1.3419194873611191e7,3.5734464482074184e6
0.0014799999,-1.1434343757930754,0.003447695177837023,43.06753307633416,2.583255584393271,17107.37289051801,2809.8096840230346,1.1292201310513653e7,3.100737813035467e6
0.0014699999,-1.1402265169692074,0.003516931858345172,43.50630488003641,2.5718956054921067,17086.369947660587,2691.235699322547,1.0610548154448828e7,2.8665624716982213e6
0.0014599999,-1.1390212091162693,0.0034895775869581364,42.29712167970124,2.4179997413341456,15819.718180519136,2444.000888161848,8.544243737287e6,2.5023872311874605e6
0.0014499999,-1.1380671352287222,0.0035395432423057814,42.57876524881586,2.2932046300505693,15110.660249223796,2173.060441545503,6.470845211594135e6,2.1652639125261195e6
0.0014399999,-1.1383144815295512,0.003535749897777921,42.14993587799674,2.5282141548474297,15980.62306406181,3059.695894872084,1.0331914083713926e7,4.309157996867545e6
0.00143,-1.1360576970648033,0.0034272884436243583,41.5759890567548,2.6003848212428764,16247.119755259022,3439.784250141154,1.244355152857552e7,5.372762160438167e6
0.0014199999,-1.1380312890700885,0.003527202080571741,44.50155989371497,2.584496225172585,17123.572403170703,3094.182655601248,1.1168456801778872e7,4.488966445191591e6
0.0014099999,-1.138724772033955,0.003472872405628789,43.058033716266664,2.5013146085047913,16747.840849995788,3088.7603022726125,1.0991946515572108e7,4.648118210051244e6
0.0014,-1.1385185628635766,0.003499402098264161,44.44710574701499,2.4592430721732423,16394.778356979008,2814.216643881855,9.56340948053299e6,3.946099171411421e6
0.0013899999,-1.1368505988281947,0.0035238891961907946,45.3258590747407,2.4901372847986365,16138.038617366205,2826.9108714705453,9.406099031723466e6,3.8375578173348815e6
0.0013799999,-1.1357179069878307,0.0034826824051581353,44.754100146354986,2.5154464569118917,15900.28208594943,2894.3801567314836,1.0117576575486412e7,4.0040357737788893e6
0.00137,-1.136384186925362,0.0035497731153233143,43.98354021070399,2.5546348763721047,17231.566005043653,2867.7074838538783,1.045345534692379e7,3.822816666689647e6
0.0013599999,-1.1369748702640134,0.003453701935242161,46.10686851480059,2.6196458450281033,17605.617581697614,2761.514904465389,9.800374309040833e6,3.2773110058447765e6
0.0013499999,-1.138139381538417,0.0034478052422204425,44.96365071864721,2.5800779377820136,16832.211785993855,2989.6699728312738,1.0067086422472134e7,4.1933400257859826e6
0.0013399998,-1.1374008368925483,0.003516629236732536,46.02670208010787,2.7962602313245846,18841.476611715414,3548.9375442766677,1.4303239331783302e7,5.134703772542729e6
0.0013299999,-1.1369699035465515,0.003515256748524326,45.73314482331212,2.8434416393874797,19291.280673533354,3637.319978173176,1.568920333449801e7,5.20316622346475e6
0.0013199999,-1.135277929037587,0.003546095497537721,45.348506471735995,2.8125540683866737,19708.342700049736,3747.5090890419624,1.5717937273673829e7,5.893205840016535e6
0.0013099998,-1.1351016978943351,0.003564248316112673,45.332019806498415,2.734521815871661,18941.368059138193,4007.746154943277,1.5394571450017804e7,7.01182207188378e6
0.0012999999,-1.1343463720320204,0.003706704389063259,49.991918818236734,3.3369828599582494,23774.8479861205,5476.728649255605,2.452004608797383e7,1.0558117571198039e7
0.0012899999,-1.1331031978473738,0.0037608864162360766,50.78446665671377,3.560694443961475,26311.095105620607,6424.80456005706,2.8999875511215303e7,1.359149814528139e7
0.0012799999,-1.1342737549317183,0.003780641047283518,51.475664876038195,3.9182298179890833,28059.774525296743,8526.258567447658,3.791274887695777e7,2.1825461779677548e7
0.0012699999,-1.133809622177644,0.003708503278653743,49.53530633603661,4.339185966375497,30853.985758081133,10745.451000432966,5.051262266467057e7,3.0415138774162173e7
0.0012599999,-1.1332871859829914,0.0038129413230688046,50.54554084474745,4.214666076541179,28499.07452822362,10204.034240652072,4.5577886945230566e7,2.850803413922958e7
0.0012499999,-1.1318435019804387,0.003829847489784976,51.337495524822096,4.5189504488069945,30765.518203542943,12693.502447257606,5.5088869998711646e7,4.072226434910602e7
0.0012399999,-1.1305921881423244,0.003659546374937809,49.688374844800414,4.25391647677895,28299.95957428049,11856.388337439008,4.795401796206751e7,3.792232159618125e7
0.0012299999,-1.130470355340137,0.003574917638982884,49.18720713960078,3.857488226449555,23608.9963908254,9753.233099479401,3.6502543075953886e7,2.8755023841173783e7
0.0012199999,-1.1318362125399146,0.00373087382073802,51.416744180029234,4.2594655630820935,28742.334979674637,11519.364752984678,4.874424564069245e7,3.556825210060033e7
0.0012099999,-1.1312758214423926,0.0037051237007100905,51.87014817533926,4.473983421550295,30735.52834413939,12639.39933859119,5.384690077219752e7,4.1117003488294035e7
0.0011999999,-1.128895203038487,0.0036802637673303902,50.776194474932666,4.378243930993716,29846.68432532313,11942.963697891726,5.154692205733182e7,3.768287291488702e7
0.0011899999,-1.1298218630826267,0.0036805727121274282,52.02516899249616,4.2377654132289075,30341.481923758824,10618.060547942847,4.517852646773579e7,3.1783598635163452e7
0.0011799999,-1.129731127845769,0.003789981801268252,52.401079774655486,4.398808836232243,30567.574289786833,11876.197674787976,5.036082915460646e7,3.797469001961908e7
0.00117,-1.1306060781817513,0.003803541959601097,51.302592669894935,4.4356491954724175,31548.564830779844,12466.0846262545,5.360656979969689e7,4.0921484828748085e7
0.0011599999,-1.1303127254150087,0.003910953520455512,53.078900509046676,4.427166138509305,33588.80272960788,11651.104697240666,5.298609288290746e7,3.645044992698477e7
0.0011499999,-1.1296126890108875,0.003860020368059496,53.12304243077288,4.47138284480051,33469.68080906098,11793.845400635611,5.336688971448217e7,3.708682905665972e7
0.00114,-1.1299945023115532,0.0038645784190571514,52.90356000172603,4.604492736275308,34357.81309449407,12510.009809218398,5.745522868095272e7,4.007902924358246e7
0.0011299999,-1.1291765476870648,0.003868266676018156,53.2724809600936,4.621139085292773,33981.43638898349,12836.40027803056,5.74534885193771e7,4.2067971936347246e7
0.0011199999,-1.1278859391820786,0.0038984306283341356,55.251868503110586,4.619088700702117,34089.16188144477,12027.838105812683,5.4262870994351245e7,3.764769172757615e7
0.00111,-1.127841924935809,0.0037936056456147524,53.7273245078761,4.766889154292388,35729.16170447431,12865.142214199428,5.942650782421805e7,4.0683701265900135e7
0.0010999999,-1.1297438395485075,0.0037614150220768904,52.57892603344472,4.743448928464188,35210.50965875774,13171.640852327697,6.160683766565554e7,4.284827554352984e7
0.0010899999,-1.1276312028949902,0.003907232660743107,54.95801947895965,5.085477707237407,38366.53886481706,14591.58312903061,6.831212370514813e7,4.979579581051915e7
0.0010799998,-1.1281601135880477,0.004030980930276101,54.064116436867565,5.243948340791298,39487.349233917615,15623.196919945309,7.42797394632206e7,5.4941757776989475e7
0.0010699999,-1.123095532496182,0.003946558800272895,52.21305561397657,4.637611530917877,33745.836827045925,12218.820209006797,5.482753234203056e7,3.879130468508008e7
0.0010599999,-1.1216230861554974,0.004034631626671197,54.42111392239796,5.25807827679525,37834.76869482444,15679.516950158844,7.271411193080337e7,5.527624669511053e7
0.0010499998,-1.120502993876077,0.004115212852548649,54.90285438368886,4.975087620843074,36484.894328466435,13364.906313626068,6.210711171634838e7,4.3618017957034156e7
0.0010399999,-1.1173258433864082,0.004192388053511574,56.74546496986369,5.068582113126943,39663.66039824326,12878.094125328433,6.338191343906375e7,4.070352667825603e7
0.0010299999,-1.1159670657882144,0.004235343284076048,58.542028821315455,5.420314339398189,42615.02242177371,14939.959384797263,7.50723565254229e7,4.991534734119313e7
0.0010199999,-1.1137671393445179,0.004202043264818921,58.9869079356874,5.598113775944395,46036.85446865227,15238.796218006797,8.123921706167208e7,5.023877930145169e7
0.0010099999,-1.1142201876632558,0.004132806648419419,59.856084275466294,5.848049718619353,47914.45101523422,16949.0092213326,9.005707467921901e7,5.969861383184189e7
0.0009999999,-1.1140504145601076,0.004180556586078024,60.07791448223429,5.722240508726986,47036.45545915307,16003.554054358408,8.485221619761483e7,5.473951540462912e7
0.0009899999,-1.114124953634493,0.004172568684236582,60.33876775485439,5.670203568792624,47930.96889279989,15282.135023327817,8.442257025782791e7,5.0301070877023205e7
0.0009799999,-1.1115086454251268,0.004210884071154467,60.750916797804884,5.908690718114169,50103.33007138297,17269.326223952707,9.477906438187937e7,6.107450707842109e7
0.0009699999,-1.1114328422454647,0.00421296496866699,63.01307582986887,6.194423521179537,52082.63828015904,19112.31180895733,1.0455100944326277e8,7.117034731471026e7
0.0009599999,-1.112263620851406,0.0042230874394409935,63.83538337207534,6.299077895485625,53704.73576228282,19726.35783951264,1.1110857390179312e8,7.288167731269234e7
0.0009499999,-1.1134296166616018,0.004162558167936874,62.795566240602604,5.606498482604135,48725.142043151354,14414.858419770666,8.116512103558795e7,4.476013802475666e7
0.0009399999,-1.113521630536172,0.004151418162317157,62.25963467596141,5.516609536263324,47329.17024561337,13598.136216470693,7.788046338467054e7,3.983839389718017e7
0.0009299999,-1.1121358849565257,0.004311410818774698,65.9584455401502,5.649102037977831,50999.42474632282,13155.568839155296,8.070673224081503e7,3.629632169540788e7
0.0009199999,-1.1097631109364636,0.004258215145762682,64.82441586349772,5.2732744317330775,47433.13513114098,11491.872675964534,6.959944481268463e7,2.929002787206093e7
0.0009099999,-1.1099229570441393,0.004291398021817863,67.57152343089138,5.51325201252872,50394.39218362427,12489.554784718553,7.623026316660605e7,3.2270565825966228e7
0.0008999999,-1.1094489179562996,0.0044122325261019375,70.37279821575979,6.010002209254682,55043.06228933935,15046.170014996062,9.476446555166686e7,4.2446253534582704e7
0.0008899999,-1.1090677989895035,0.00439665289533947,68.72490387998378,5.910389280030163,55533.33375603241,14736.023042772427,9.315034578092982e7,4.1489097179982774e7
0.0008799999,-1.1081353357287003,0.004411388433343387,69.13146101642165,5.7788713014190884,53982.62828659277,14186.68513899732,8.840405615529393e7,3.904824907191253e7
0.0008699999,-1.1080283835159657,0.004364496045272055,69.66292195293461,5.634521165133538,54045.627549818266,13057.132734863962,8.282787981238323e7,3.384129230035342e7
0.0008599999,-1.1076768889213322,0.004535863979848047,73.55348759115965,6.151046414857414,59702.79326009699,16462.718570244342,1.018635657746766e8,5.235552065307653e7
0.0008499999,-1.1045633616188377,0.00447516667911971,71.83620295176456,5.694317677593483,55407.8465363858,14230.129119203417,8.325389572253436e7,4.2922957368921645e7
0.0008399999,-1.1035396424736634,0.004397841277560399,70.30841164726965,5.5327401836662595,53345.98004475343,13100.04959389476,7.820848095085731e7,3.684087952137221e7
0.0008299999,-1.1031881864230078,0.004452171873337021,71.59067640028424,5.522236437940412,54164.33216458777,12457.215166091417,7.721307846756078e7,3.364337292542281e7
0.0008199999,-1.1009260151249913,0.004487819035977174,71.50243698558774,5.786999617593916,55247.345010222154,13522.049549458357,8.236601866542809e7,3.82881429320399e7
0.0008099999,-1.0998087420086913,0.004499207189896891,71.20977872952895,5.543738046654686,55167.73515381249,10724.62473007063,7.27985048402366e7,2.3617129811840583e7
0.0007999999,-1.0992556637670394,0.004567214820556061,73.51855904427306,5.638011116849222,56784.37204215088,10645.902476124313,7.40773796164632e7,2.2291906444415674e7
0.0007899999,-1.1010021061355078,0.004526005146132152,72.37767455679256,5.79008306487993,58433.11836081033,11213.252877195506,7.960401781520985e7,2.3698522286750566e7
0.0007799999,-1.0988791319201738,0.004702670089320432,76.58018229846547,6.1985211248222685,64446.83993653797,12485.961025061491,9.175802422834305e7,2.7187005761217836e7
0.0007699999,-1.099213628316876,0.004578786628644678,74.98747691814035,5.9633964575061755,61734.28738450676,11076.730433145638,8.106849340277317e7,2.1914553963295322e7
0.0007599999,-1.1005585538833111,0.00464816821220957,74.91172862480346,5.357976965934337,53788.132305631014,9040.649791336722,6.0559150430146314e7,1.6299376854858859e7
0.0007499999,-1.097925760688673,0.00459669331584304,74.27943101699678,5.438446243163615,55002.248437803326,9530.48102539651,6.312849297746735e7,1.7818742572753187e7
0.0007399999,-1.0964541178524905,0.004599391455558942,76.13747647666095,5.79804797329637,57895.287745809954,11186.558050870728,7.361822308260383e7,2.4152024911187354e7
0.0007299999,-1.095682455505692,0.0046098705404756975,76.97760320694,5.948085639027866,59690.816994888046,11815.019840586321,8.111157382952574e7,2.557775218131075e7
0.0007199999,-1.0968980056622166,0.004545003087148847,76.84925925857499,5.805883419289796,57912.5888287291,10959.152440453297,7.251246488614134e7,2.2432596131798983e7
0.0007099999,-1.098259332119374,0.00457402703228184,77.00295574433855,5.865011629081226,59771.43730841214,11162.731130694256,7.759580244644028e7,2.2341228943585057e7
0.0006999999,-1.0965690223709865,0.004689205513844948,77.51626160988431,6.320087305436047,66827.16132681363,13070.963788273295,9.486390888484988e7,2.9385512369612347e7
0.0006899999,-1.095264378075801,0.004719063302597125,79.3858504325924,6.537794025346202,69521.14638059608,14163.878525796004,1.0121555775287923e8,3.377058781255636e7
0.0006799999,-1.098439024320098,0.004754452278337573,82.52125381278655,7.003968742669942,76212.9462749705,15684.482964661416,1.1772067556071639e8,3.850117572875174e7
0.0006699999,-1.0964376462008325,0.004702003107064087,79.34989606186534,6.383997023166873,67162.64667466658,12519.247642927932,9.066820824332699e7,2.6339432687397465e7
0.0006599999,-1.0965911000050876,0.004715995235809786,78.65474818405762,6.468013912905287,67428.77758872566,13158.327084552251,9.30293903866319e7,3.000889193549115e7
0.0006499999,-1.0963659653935258,0.004722111033353883,80.75322158984945,6.930860158264709,74720.25560666024,14666.433524011409,1.1332006308058397e8,3.2840866121056832e7
0.0006399999,-1.0939825752723502,0.00478052511340789,84.51607433378261,7.545371250569794,80404.07035034386,17976.802138712173,1.35478436377071e8,4.951654893838402e7
0.0006299999,-1.0909803620793164,0.004790200148914386,85.02995934437534,7.157876494268135,76354.61713826851,15465.218678697052,1.1785928558575915e8,3.57862083481263e7
0.0006199999,-1.0917428764531738,0.004847975364110176,85.97750455183402,6.734756930866458,73240.25539242476,13922.264006866422,1.0347194306215067e8,3.101607690140819e7
0.0006099999,-1.0917998989634303,0.004878620505943042,86.04409884771967,6.886690555397857,78870.41629733262,15150.6700707768,1.1644198290183792e8,3.660041658899616e7
0.0005999999,-1.0927690626815603,0.00489385255772904,85.3179376905748,6.537797214080592,72807.38864142049,14930.496981844013,1.0434704323594142e8,3.896327544687346e7
0.0005899999,-1.09383312163753,0.004900696949205289,86.71122644214455,7.079372681094051,78123.36720320066,18578.779463127426,1.2802794245145653e8,5.719313194051996e7
0.0005799999,-1.0932562461883002,0.004857523969352636,83.67543743046282,7.127456524701196,77199.15639693932,19402.257100552964,1.3405691102917881e8,6.042407856356826e7
0.0005699999,-1.092822218471358,0.004842445333511444,80.75687181159056,6.833902082623244,72323.84491153338,17705.59351897095,1.1941949197605106e8,5.2851816152710974e7
0.0005599999,-1.089983492317172,0.004841317015044966,81.11413070366258,6.576460426424949,68641.70435126852,17290.200997842516,1.0927312706955262e8,5.233686224993438e7
0.0005499999,-1.0897160519533307,0.0049299430235728295,82.27445061219427,6.6049435373954895,70258.40818117459,16671.675754021537,1.1185833777738725e8,4.676977703598823e7
0.0005399999,-1.0860263285650495,0.004957676388886682,82.0678588194703,6.777585235339057,72060.26001362808,17161.1730708018,1.1853317899990307e8,4.9918048466149785e7
0.0005299999,-1.0835461269457172,0.004930906057355247,82.75268024477609,6.950857531486156,74771.94194752781,17305.74246044093,1.2772207102559437e8,4.898064169097931e7
0.0005199999,-1.0830308487277558,0.004988053429496469,85.26677772214123,7.159199177784085,79057.42709655651,17919.487356660702,1.3313087815530546e8,5.012221909339501e7
0.0005099999,-1.0830808045971143,0.005030733529627008,85.48935111098876,7.643537702530933,83337.40703949987,21449.49816655566,1.5785839298894748e8,6.813443774367136e7
0.0004999999,-1.0818265068844826,0.004956978281611421,84.91686665203339,7.247777904929323,77557.50213821894,19316.493156780947,1.3700691559762248e8,5.745009354741127e7
0.0004899999,-1.0792312916856597,0.0048763227544519165,84.34629872084507,7.14401675491932,76867.71234411724,18736.198149092674,1.33496654051702e8,5.550828883060946e7
0.0004799999,-1.0782496234474899,0.004951129415789127,86.00711364325426,7.164028008921363,77305.09051238028,18799.303970842037,1.3242531673343861e8,5.6336702421989694e7
0.0004699999,-1.0765990552647255,0.00511375591132288,89.32778076453756,7.154834362655914,78968.49935105411,17819.631597790623,1.2965382718671185e8,5.124102792530651e7
0.0004599999,-1.0765120911921078,0.004919347787541894,86.15124296614059,6.774845007614332,73991.17551953753,16613.552033464635,1.1463248864491254e8,4.8627628028218545e7
0.0004499999,-1.0756894403642585,0.004847775986368981,81.70775077212818,6.355683221485671,64540.20521416533,14552.022363272732,9.779228334881522e7,3.994205586952453e7
0.0004399999,-1.0787285210853619,0.0048435255580246556,80.55004940614073,6.171982235735256,61086.052964062554,14194.051329231545,8.959438097229975e7,3.8927415701711e7
0.0004299999,-1.0751360026966597,0.004700867723991292,79.52942744655752,5.914013399744924,57893.19200166301,12528.019353888543,7.713233833629908e7,3.1783905440898534e7
0.0004199999,-1.0754067455624807,0.004701054906248071,79.4092246817204,6.133079316993372,60967.541642289296,13055.99114559471,8.730403729874964e7,3.137568523493572e7
0.0004099999,-1.072943902545253,0.004839235338910209,82.05326506379953,6.203267194496811,61833.13542916414,13035.554013160769,8.639031249339567e7,3.0920056806455553e7
0.0003999999,-1.0699799986456264,0.004864345196840054,82.7024696604629,5.98086160434602,60273.11058762131,12232.144695398545,7.815204964596373e7,2.795344061911491e7
0.0003899999,-1.07114274858666,0.00482450899571567,80.3036578328219,5.873581034763674,57604.78702116814,12516.539179549036,7.464987622930573e7,3.0483932180169925e7
0.0003799999,-1.0724895301694333,0.004940156808652998,83.94439192919995,6.046517426901642,59584.03351741111,12304.397285665598,7.77298855382774e7,2.8677222987634156e7
0.0003699999,-1.0724241746542187,0.004872292805460399,83.46339024983385,5.818485158970569,59044.08739832685,11185.287004071997,7.24703637017122e7,2.412042937872224e7
0.0003599999,-1.070409374386944,0.004871426276245138,83.08158108964993,5.558400356181067,52954.08124273339,9760.794899729413,6.1067011625965625e7,1.821433413121051e7
0.0003499999,-1.070904105006424,0.004979730011863485,87.7549960504193,5.89527822245259,55090.8857480522,10893.66220226119,6.453054076633261e7,2.190824802404897e7
0.0003399999,-1.069548732794141,0.005004729841935057,88.08366482361126,6.047193561185248,58538.465912562795,12161.208774623645,7.07549729393681e7,2.8364450837379523e7
0.0003299999,-1.0698165285590127,0.0050173094932223095,87.54053186280876,6.436489410301864,62866.977720911585,14576.476104196683,9.050377467810589e7,3.902244303175114e7
0.0003199999,-1.068822400627715,0.004941221271765052,87.65554221018323,6.362155868378289,63503.356526233685,14577.495626181511,8.769114861886674e7,3.8772545617065646e7
0.0003099999,-1.0672391965521777,0.004915615361502541,87.93386269001178,6.22927823974286,64096.371148191414,13371.288241305543,8.00772704055772e7,3.3277437568606835e7
0.0002999999,-1.0680136658811632,0.00490220138460898,89.48537751785129,6.311216803088103,64695.134113995475,13627.491960029667,8.063019990979664e7,3.432956586731675e7
0.0002899999,-1.0689161391657425,0.004847568228285401,88.83204443033168,6.244910614415293,66251.03395980387,13729.905161032724,8.336411087858263e7,3.47315079594771e7
0.0002799999,-1.0661752988999913,0.004874251539473536,89.36447800207347,6.059308410375286,66231.61322032391,12360.963470845667,7.731453914849591e7,2.836542205447601e7
0.0002699999,-1.0646173625246,0.0049099989289415995,89.70965846171255,6.013478838020028,64990.20491301622,11798.62111637656,7.455870621434605e7,2.5580219857187413e7
0.0002599999,-1.0625592713730476,0.004958503580968181,91.69346361660163,6.003033649294948,64619.926021464584,11453.740317842277,7.201272347452691e7,2.3419110173953693e7
0.0002499999,-1.0618881425418258,0.005065300598795032,93.42931223722721,6.088806843559496,67205.42457824628,11568.413676407026,7.552048829911605e7,2.2965067073687583e7
0.0002399999,-1.0621833621149228,0.005034989505132231,92.30925152795584,6.157192551279452,67561.7996207523,12248.675710281508,7.809074179634541e7,2.59494420037649e7
0.0002299999,-1.0616972084235246,0.004989983743067212,94.42640230227751,6.302299870434413,72350.96210418224,12823.301546563443,8.299929880526543e7,2.7633888182540584e7
0.0002199999,-1.059576743307959,0.005201505138610478,99.2556841103489,6.444635497625698,75215.7874443767,12541.756511701764,8.208942701593335e7,2.6483214068667814e7
0.0002099999,-1.0602304902789244,0.005203999610706444,100.38093524752816,6.485896002755053,76896.98598436615,12490.517107564096,8.106614977208441e7,2.607564232502921e7
0.0001999999,-1.056922105312354,0.005162303012029358,101.25710998152941,6.643140039802736,80984.11618712686,13092.027472525455,8.901049267993401e7,2.7413796284633618e7
0.0001899999,-1.0548497785206226,0.005240230803580164,103.88157146091281,6.826487467392699,84709.78312373903,13176.005883799564,9.435819017448245e7,2.5689863964626815e7
0.0001799999,-1.0545855511486224,0.005257550696187843,105.22591884483273,6.696479730239696,86627.71871139623,12649.66166426279,9.239143601086667e7,2.433701073474241e7
0.0001699999,-1.053966497855099,0.005272345684629093,105.50468650829409,6.834750724262877,88060.92791961365,13358.873261581584,9.81084923050776e7,2.656575648516424e7
0.0001599999,-1.0533035815782135,0.005336056205245631,104.26396529380862,6.8568647023704,83756.4435933423,13508.071804652745,9.571221739079148e7,2.780265786050605e7
0.0001499999,-1.0521774131790922,0.005410023607836197,106.1420393895068,6.817734085682347,81987.54561730426,13149.600583322768,9.124018061010669e7,2.7438554898743905e7
0.0001399999,-1.050151012021094,0.005528248742410174,108.907267265056,6.953163025530719,86449.39903343192,13479.722845929095,9.637394876064177e7,2.8102699704202846e7
0.0001299999,-1.0512846781851468,0.005562685749859677,108.70177446335263,7.0475107982471705,88332.3722586604,13520.33952799205,9.923081152364463e7,2.7493845513614696e7
0.0001199999,-1.050914184596885,0.005592703029165258,109.66395229773833,6.945491543898238,88361.0589889603,13161.232074430398,9.307154522625498e7,2.6253191083513904e7
0.0001099999,-1.0488562838231295,0.005579884070999916,110.65167066150865,7.123378744083002,87910.20404815533,14399.739409952786,9.566540936594158e7,3.2557272579856467e7
9.99999e-5,-1.0465534330054689,0.005610134042804972,112.19023197589776,7.176458174813782,90696.49763368336,13977.19173739132,9.526094278715321e7,3.007309705817118e7
8.99999e-5,-1.0481130577851863,0.0057402522121054724,112.56068720874683,7.187572135527958,91052.72353176725,13952.246665919587,9.57661706454968e7,3.05597326681486e7
7.99999e-5,-1.047372887283299,0.005756375693728289,112.85078152278794,7.580698758302056,98235.97457745124,15169.101314237387,1.1727431960150863e8,3.2548306279531144e7
6.99999e-5,-1.0460000011024615,0.005739711934703109,112.54855185352649,7.655987683913962,100401.05053758672,15870.753071847079,1.25845824424825e8,3.5282580103072874e7
5.99999e-5,-1.0483873458396982,0.005677964942196247,109.67751757853183,7.540550716791421,96367.86293011704,15461.806530166152,1.2038976202016209e8,3.433712423120041e7
4.99999e-5,-1.0467267111686325,0.005732240705810922,111.35385945833016,7.801228213797253,102178.45311240875,16574.499704231468,1.3372956145166771e8,3.6569058412910156e7
3.99999e-5,-1.0477956820498473,0.005837365475319381,114.37119645195388,8.288694184454648,108613.53112165371,18896.775280066213,1.536148362521732e8,4.543868047299509e7
2.9999901e-5,-1.0455737929496636,0.005788433082234118,113.6174347401319,8.213560545362268,106887.1556329052,18613.911622450396,1.4943506126255006e8,4.489950899649896e7
1.9999901e-5,-1.0442703681741679,0.005876629894462295,112.71914489574043,8.111896818911086,103421.26374615752,19338.479222613045,1.47916482003761e8,5.074165633642054e7
9.999901e-6,-1.046451294588764,0.005901338671860812,114.01018732175726,7.956937527015533,101166.5825846852,18754.86289600463,1.4107744422899714e8,4.889119830964555e7
-9.913492e-11,-1.045199221623161,0.005816005206608617,113.98818767169462,7.840012978411767,97990.27551947917,18250.87368513416,1.3520802896347022e8,4.644355060041671e7
-1.0000099e-5,-1.043464730207005,0.005836422932863138,114.19063722260636,7.979742968920904,100171.02333093302,19782.871882688345,1.434932922486635e8,5.614275563225527e7
-2.00001e-5,-1.041727641356635,0.005774478859933429,112.31888077652404,7.73572742086819,97683.35502331561,17552.43855597343,1.2895680691142212e8,4.470490229740116e7
-3.00001e-5,-1.0406369430755789,0.005866984923693224,113.37858294574622,7.953457084177876,102274.22603734469,18486.281017789883,1.385017459136385e8,4.829436566047893e7
-4.00001e-5,-1.0386237991527103,0.005934627814853614,116.2674684596464,8.378382802552224,108940.84258492709,20675.8925570483,1.6157902969992974e8,5.7286412991116434e7
-5.00001e-5,-1.0352823377226883,0.0058002369335208165,112.83910042323059,8.07177988897374,103755.36618934288,19808.46483407831,1.534737659438539e8,5.4453797963496104e7
-6.00001e-5,-1.0338261698099345,0.005966230491230357,116.45560790381091,8.308391850152177,108750.6078533746,21034.008280837195,1.6675767926210883e8,5.903869217672856e7
-7.00001e-5,-1.0321747552007303,0.006058418628600565,120.22567075361471,9.237951651703325,122867.76465294838,25755.06133638367,2.1681655528952503e8,7.893630571743767e7
-8.00001e-5,-1.0292770170163883,0.006044227742213678,120.23035905384799,8.970541568101277,115158.42112876628,23203.594736379015,1.8865596370491055e8,6.626405940386781e7
-9.0000096e-5,-1.029438037777038,0.005926895318333147,120.94453880025456,9.075303109610804,116998.64963160531,22538.24686793257,1.9007782976243818e8,6.105883733036094e7
-0.0001000001,-1.0282174730248959,0.0059320432301456505,119.74240158175914,8.688605918661175,110518.0657270846,20233.539963099312,1.6678261162056106e8,5.072025213537015e7
-0.000110000095,-1.0272389749504667,0.006024787064337388,123.64677947632751,9.22853527868422,120516.7672608116,23852.630463941925,1.9780177881126767e8,6.905963445504539e7
-0.0001200001,-1.027142111750273,0.006082247424371226,127.39455069259814,9.10435315503095,123102.61564408542,21480.619274952438,1.8588559054901797e8,5.414297504817553e7
-0.0001300001,-1.0250993683369842,0.006151111897778701,131.59405874238584,9.21430732425962,124571.99667940248,21183.844039722437,1.814819608383879e8,5.257772976768122e7
-0.0001400001,-1.0242442569618853,0.006126571970312253,132.52316275459458,9.329234674498764,127795.91409500058,21299.213038259895,1.8427930881840602e8,5.315051409062035e7
-0.0001500001,-1.0238461328415414,0.00616168028618612,135.80421711214106,9.880161586577973,142781.68227104045,23682.55170288899,2.214766290361671e8,6.12582658337104e7
-0.0001600001,-1.0188204234583849,0.006067664329221885,132.02740238687215,9.711742761003123,138213.19782839261,22947.384509246356,2.1331918093977237e8,5.797440782542155e7
-0.0001700001,-1.017924028087109,0.006020007512626899,131.65363343234816,9.809054256763117,139211.81935408263,23441.96787149119,2.2084154174996278e8,6.0441853136351734e7
-0.0001800001,-1.015489559867254,0.0061894185744182,137.19820689783057,9.971349297779918,142371.5015056329,23123.547782730166,2.147814112827046e8,5.839563641501473e7
-0.0001900001,-1.013117788666613,0.006105900669312348,136.72225357462736,9.935785249338764,141262.43039834496,23921.132569894668,2.1675409229797676e8,6.494028428578827e7
-0.0002000001,-1.0119790970308635,0.00629936243090425,143.2795934091469,10.363558464301734,151323.6280770825,24574.125211160368,2.3267939528422967e8,6.2350275805112034e7
-0.0002100001,-1.0112342854913003,0.0062552372271909166,142.29150850804487,10.465873060500776,151010.53901168288,25705.884644998096,2.4334075762992704e8,6.905599335322395e7
-0.0002200001,-1.0108049291710517,0.006259228099194136,142.90392872202057,10.448858125288739,153098.27715381727,26348.271818540714,2.4887403653814578e8,7.346880307673766e7
-0.00023000009,-1.0125102512860515,0.006269814512669232,144.45769786676783,10.690977465805414,156035.7825166764,26760.390619422677,2.547559110624493e8,7.460251805493513e7
-0.0002400001,-1.0105090633334746,0.006258373735581482,144.38551492538002,10.937750513807854,157808.40133206418,30268.933727821364,2.81091777724605e8,9.744566226124461e7
-0.0002500001,-1.0076843054112297,0.006247060158115837,144.02016712121855,10.53495000862916,153604.0015317573,27517.823378827943,2.5417615735994112e8,8.312941381758575e7
-0.0002600001,-1.0082519536029095,0.006192710325491238,143.53517855502403,10.293625819068751,153218.23877458496,24956.764577710073,2.4092320834789163e8,6.737759342665008e7
-0.0002700001,-1.0087872211491316,0.006228795652695731,145.23117645026224,10.508014282591848,154939.95029740297,25805.062713881303,2.4806623714325225e8,7.115877557864816e7
-0.0002800001,-1.0079314423194732,0.006227053796752617,146.9785413209175,10.54793826301872,153579.5557058441,25913.591046722184,2.4685931572606447e8,7.17842747117889e7
-0.0002900001,-1.0066199777214937,0.0062628777781053024,146.54538745678687,10.895243778177386,162109.8347108338,26970.666179442524,2.7831975031546503e8,7.181945400415502e7
-0.0003000001,-1.0046611084447177,0.00628578315849488,146.84267168745876,10.77913492491556,162094.3932161506,26288.149347833954,2.732605128331285e8,6.960204817881723e7
-0.0003100001,-1.0023461539597867,0.006318768694282787,148.6041030036671,10.93451286158892,167011.72146033132,27137.10885520625,2.857202457025376e8,7.281736630740301e7
-0.0003200001,-1.0011875828305374,0.006468428243020177,155.84766156323806,11.50605291008635,174525.17899456827,28325.062065117872,3.036275578241496e8,6.980585854755424e7
-0.0003300001,-0.9985068951891949,0.0064937826668264725,157.27914327954613,11.588306324139852,180186.22696556288,28874.6696368775,3.082541491826238e8,7.022796855768824e7
-0.0003400001,-0.9977579140092174,0.006506687324476839,160.30749573472468,11.576530620817813,182190.96493115803,29397.07842217091,3.0512782632760227e8,7.35859936572939e7
-0.0003500001,-0.9962226075300944,0.006489440620069317,160.25638366832683,11.476205603610264,181158.2279377182,28749.67598362785,2.9424090282582295e8,7.241683258820215e7
-0.0003600001,-0.99377058975943,0.006451766628406721,162.49117028592548,11.46817399636943,183570.05805454124,29001.297957004852,3.0050628760721445e8,7.531820800831467e7
-0.0003700001,-0.9924720603234872,0.006471206472857609,163.71533445529138,11.465197371987465,185315.1938300695,29336.315322774342,3.063970982265579e8,7.671338748318358e7
-0.0003800001,-0.9918330445237724,0.00657430237650975,168.17908540418463,11.874789195013205,194876.55839145332,30924.558277960135,3.286293297384889e8,8.312393796946362e7
-0.0003900001,-0.9908485959033488,0.0066262326567525405,170.00322414660351,12.254417616685844,202600.19488856065,32295.013175700555,3.517796143221182e8,8.745086889948127e7
-0.0004000001,-0.9885589098497174,0.006611408562328718,168.6425154824264,12.335358283455813,198143.66524926593,32516.412110963844,3.436320017537053e8,9.217712830191039e7
-0.0004100001,-0.988930478996127,0.0066929299723548314,173.5434730110355,13.245541596232037,218224.52904687007,37741.04598438787,4.1748433418376994e8,1.1588313534073198e8
-0.00042000008,-0.9863993447138406,0.006764191852951194,178.10022244561443,13.722401954149177,228378.46524269079,39229.05170519066,4.471876139845962e8,1.1931197844268082e8
-0.0004300001,-0.9876984985961698,0.006781339090264982,180.2399487285599,13.622488366690893,229094.828464408,37748.44668557081,4.223425147024205e8,1.1252207343661752e8
-0.0004400001,-0.9842007197870979,0.006855382847732249,182.32757172989074,14.017434370476138,236023.5875280129,40346.49676565348,4.496655870205801e8,1.2703979923483844e8
-0.0004500001,-0.9831659905643015,0.0069915630148569595,186.3684397477442,14.471255133494113,252152.86630970243,42147.90225691645,4.899300284558262e8,1.3457035622602034e8
-0.0004600001,-0.982559302728273,0.00688160007431132,183.6404585599604,14.30507447898306,247497.20078222256,43017.39562740271,4.8317573741597414e8,1.445003028591539e8
-0.0004700001,-0.9835605377267829,0.006883239237840996,181.4639226089163,14.32322263218255,246622.64602439315,43232.458705512596,4.912177113977051e8,1.4488802802257064e8
-0.0004800001,-0.9841032941361898,0.006910262540648213,182.14106087526417,14.189288168976912,242888.27164712705,40988.465547108535,4.7948287302741617e8,1.2678357928196123e8
-0.0004900001,-0.9821106028119526,0.0069295065824740935,180.97920460657596,14.146096450896751,241023.41646652523,41419.977593818316,4.7737940555417514e8,1.3151631656205654e8
-0.0005000001,-0.9795451764477586,0.00706443526673771,184.2569888234707,14.162009406268119,244898.5841173017,40954.92183461323,4.722966008914072e8,1.291548397835417e8
-0.0005100001,-0.9795637620246732,0.0072386079659771275,188.98290576909716,14.424689212449701,252951.46231593934,42250.61877017751,4.9586778427500504e8,1.3422843527006403e8
-0.0005200001,-0.9784573038634429,0.007268045167595163,189.63601278448925,14.269607126847927,248540.339221746,40545.05407360645,4.7178008786850315e8,1.2091746477814749e8
-0.0005300001,-0.9769291120160307,0.007364745109659595,194.09869199195182,14.678782561649042,259613.7886854895,42517.50846958506,5.1276712915127015e8,1.2585378653471988e8
-0.0005400001,-0.9753003959618242,0.007376679308883734,196.00366026727667,14.784890140864704,262550.6098849831,43746.68488514924,5.2411552489498866e8,1.3368273379345684e8
-0.0005500001,-0.9723055091502094,0.007399971496898501,196.93758209776487,15.054065606202233,269891.92362032743,45322.732196013996,5.436189549735345e8,1.4318953910024968e8
-0.0005600001,-0.9711175958896019,0.007473535883940812,202.15285721768637,15.327854233107082,281887.9130083288,45994.6137124995,5.582762242243975e8,1.4306379721547565e8
-0.0005700001,-0.9702346137054402,0.007590596822714937,206.4652054927237,16.04346231623274,294567.0963469052,50517.63722780975,6.223865764079258e8,1.6869144114537388e8
-0.0005800001,-0.9679772548287252,0.007589175357756,206.82003046993364,15.788933319732179,287263.08809068886,49747.41127229878,5.92586090953523e8,1.6758198204475522e8
-0.00059000007,-0.9651829664544266,0.007713128643156044,211.42105904726168,15.930456676217004,292960.57640884264,50367.15394559737,5.908033462406999e8,1.7052853560618702e8
-0.0006000001,-0.965734834417586,0.007834213741910484,220.43936006090044,17.005263847011562,317666.5438671088,58491.5023308922,6.900124625713377e8,2.188060823226972e8
-0.0006100001,-0.96447314624865,0.008010947863476864,229.10630128788605,18.05820398644119,345738.5541861322,64097.20486866736,7.869877077504071e8,2.4739435011450166e8
-0.0006200001,-0.9597920648699482,0.00800452633190529,225.50343142369218,17.892815437425583,345683.77810730186,61497.77481594643,7.670728942526023e8,2.2751960548538023e8
-0.0006300001,-0.9581379485849724,0.008098951584509809,228.38616001669004,18.318857805128808,353245.4312255889,64096.03407886914,7.928497646852806e8,2.437798618325511e8
-0.0006400001,-0.9546146641454976,0.00813747773441561,231.18402804770318,18.400205455582892,358460.2945209901,62673.08539924756,7.819989311706055e8,2.3090394627699387e8
-0.0006500001,-0.9561875751917635,0.008232862808366699,235.71539780383262,19.19515648828542,375469.27530446905,68573.62527559369,8.741420315859375e8,2.624414793213845e8
-0.0006600001,-0.9559897486776717,0.00830657197767217,241.4202238265331,19.97166371393875,404738.43035397783,72668.82312330429,9.779285038867989e8,2.8005527904419154e8
-0.0006700001,-0.9558731474658299,0.008327255084729583,242.36229307594675,20.231194048450227,410943.16071541444,74131.43200630005,1.0067500332919377e9,2.850622964921111e8
-0.0006800001,-0.9533711356858581,0.008400511413414571,246.91916208152517,20.40015787255484,423984.47969284427,72217.01521266297,1.0133997622901618e9,2.6568828041202483e8
-0.0006900001,-0.95152450907111,0.00850182237801183,252.55167007727178,20.97847187993175,437945.6297957083,74835.95578385654,1.0649045836357797e9,2.770526877891559e8
-0.0007000001,-0.9461383853081577,0.008550194948884923,256.23014469705595,22.05349095293581,462036.523290445,83958.6773509234,1.2063831645304558e9,3.351625859564841e8
-0.0007100001,-0.944086045839803,0.008675508227030976,258.27236126605027,21.81138777430091,459566.64063346223,81906.70041503043,1.1857327275574703e9,3.194026611394554e8
-0.00072000007,-0.943140067745899,0.008710918938459785,259.46673312491106,21.279543129407443,445102.4198632028,76622.76505895324,1.0961229618056493e9,2.877702028628895e8
-0.0007300001,-0.9371812817733374,0.008842506702174534,268.0422877140636,23.356362977403787,501696.78488074336,90457.66826567275,1.3635005312642465e9,3.6174893170255435e8
-0.0007400001,-0.9362261312565328,0.008922809580334697,273.07131025654525,23.364451978625098,509821.8729934989,88876.57773282571,1.349577617276583e9,3.4941980325952435e8
-0.0007500001,-0.9362165248041893,0.008975130135422126,275.6886466782436,24.194249032781457,524195.3262551757,98829.92352215726,1.478898265982875e9,4.2684963374652845e8
-0.0007600001,-0.9360779304354998,0.009086464492350196,283.82736827202456,24.966026311426827,549466.4926143577,103095.95837069151,1.580593990045906e9,4.523310163259211e8
-0.0007700001,-0.9318851501258532,0.009114523210694348,284.99055511528627,24.921905006111306,549670.0561037852,103516.9000635643,1.5671778588869371e9,4.6136957552757293e8
-0.0007800001,-0.9301138426295954,0.009178326399155794,288.21254870052854,25.328033683161976,564310.1564083244,104556.9607218817,1.603418592481202e9,4.618862182583677e8
-0.0007900001,-0.926034738401383,0.009392006932001215,297.18676077562884,26.229139245192908,591304.8540072376,109487.08004593206,1.7094646455174944e9,4.8567512208552253e8
-0.0008000001,-0.9250912492709298,0.009347654523659163,296.6255300832857,25.42780146509116,572334.4522301527,102355.25173632971,1.5691292561318574e9,4.388839853724138e8
-0.0008100001,-0.9238883348040362,0.009542468892230063,303.52163457365754,25.966203602936098,596071.2659072618,101843.61393106496,1.6068002237512457e9,4.201315931079898e8
-0.0008200001,-0.9228893010824993,0.009656834605183882,307.34139578852034,26.429603691798803,616771.7933130052,103695.48770086635,1.669230080396907e9,4.294980117469648e8
-0.0008300001,-0.9193022057222765,0.009684322805363238,310.1923660793885,26.5271551569753,622352.4694158192,101921.27970542134,1.6618038952270396e9,4.0269303931127226e8
-0.0008400001,-0.9171406634993743,0.009699994422270077,315.4049710794083,27.152892388317216,647964.525201603,103503.51678826673,1.7596434098914602e9,3.9328875258098483e8
-0.00085000007,-0.91740276463714,0.009714315469324518,319.21895338851823,27.46660012441069,661010.8962679894,105501.69331801462,1.8210142742263775e9,4.034742346026104e8
-0.0008600001,-0.9161088555422208,0.009716825265865524,318.56578636892857,27.79811120587926,669649.2431334765,107173.28535296414,1.8764295514170012e9,4.067032022061918e8
-0.0008700001,-0.9131898224646345,0.009846815572083107,323.8564983042975,27.893671140382377,673119.7375501991,106882.11262728402,1.8711690434506688e9,3.998681507456621e8
-0.0008800001,-0.9112135865009856,0.009853125103974621,327.48854858023054,27.945042013714524,679099.1170179214,106134.3618254758,1.8721663580776553e9,3.989691235075421e8
-0.0008900001,-0.9078296031110235,0.009854062793149666,330.17708060585596,28.39106926638564,699021.6155816889,108607.16365768811,1.9580671619281847e9,4.098088107934264e8
-0.0009000001,-0.9079949429689742,0.01001940784726602,337.09080149471083,29.332440013046973,734823.1149430041,115949.2201432965,2.140356530212054e9,4.5455862796968013e8
-0.0009100001,-0.9073153636572989,0.010012228718032364,339.0417656200389,29.572023094781148,741033.4932453026,118501.44606782336,2.166165319683476e9,4.771992459280188e8
-0.0009200001,-0.9041446821415607,0.00997534639225579,339.18450496669914,30.052806671874777,755548.5219072052,121578.98838699343,2.250584226411403e9,4.977982296839229e8
-0.0009300001,-0.9051772959908887,0.010004111809495828,342.813975944119,30.53296434225211,767954.6197537895,123325.54773719216,2.3121504220627656e9,4.9466318710414684e8
-0.0009400001,-0.9042228027774399,0.010044912815976487,344.3047458048164,31.06000294384673,790909.2909730269,124685.4730675777,2.4015116444298687e9,4.9385210911871135e8
-0.0009500001,-0.9014091241603314,0.00999596922928459,343.68823831269066,31.234783913639248,795466.6099123599,126796.79548614913,2.416465833574004e9,5.120165032089462e8
-0.0009600001,-0.8995442076029054,0.010144725856007298,353.3549690016472,31.990964560659226,827714.5852888001,131772.6469824536,2.5579299946530876e9,5.409006108692524e8
-0.0009700001,-0.897643580956065,0.01023204344099355,359.04170942024666,33.35978601149978,875736.1127578522,142498.40639940344,2.8365772494321723e9,6.08688313481327e8
-0.0009800001,-0.8974488316103213,0.010289141880232371,357.62921178717846,33.262890929801365,876366.1174073127,142070.8995720985,2.8504048663260818e9,6.056027294693497e8
-0.0009900001,-0.8973451897608077,0.010198040196318512,356.0585091771725,32.99816644616552,863129.4955899951,139747.14020499584,2.7905753396418386e9,5.89284835329157e8
-0.001,-0.8954675682477753,0.010289560077320964,360.36809091046615,33.223902748941555,872072.3764251167,142281.48263873244,2.8131716616918597e9,6.084240849231716e8
-0.0010100001,-0.8914910494629403,0.010271477501596158,361.8976744878337,33.312058794545315,866730.3847824307,142950.9373606277,2.784302773382623e9,6.184263429787067e8
-0.0010200001,-0.8895499402546857,0.010329561236669461,370.93118354507834,34.17410152702454,906912.7923312745,148133.2047254079,2.9638099300242963e9,6.387462004189087e8
-0.00103,-0.885981122691078,0.0103485522774858,371.3084422756352,34.207897767826495,908678.0547679904,146513.49389103128,2.9709209971961823e9,6.201370231956736e8
-0.0010400001,-0.8861202294371698,0.010439555104649565,376.93181697919476,34.51661864798933,924807.5882180382,150405.9696546096,3.054253340509474e9,6.531756642443879e8
-0.0010500001,-0.8853518848576563,0.010589173888727446,388.5622178759761,35.12473791293343,953389.9007491058,153027.34428351797,3.1306616714591494e9,6.652793216158597e8
-0.00106,-0.8777934456087673,0.010659554278816805,396.45859244705366,35.47077098309866,980680.7350412089,157287.94118610348,3.2320567628959e9,7.066478547679287e8
-0.0010700001,-0.8740974780336759,0.010687996576263592,398.42211908437775,34.89553975562378,965390.1559070781,148171.04806213145,3.036279061759763e9,6.244816022280544e8
-0.0010800001,-0.8709688969965695,0.010749240105004429,405.09323724367334,35.40181658832879,992626.7697348465,153546.44536876454,3.1574428335337033e9,6.647428040299351e8
-0.0010900002,-0.8668812211035498,0.010770995776402262,409.91003199539927,34.696131763425925,967588.098713301,148107.9520877044,2.959184163208961e9,6.364378889713554e8
-0.0011000001,-0.8629831731595031,0.01082443425970466,411.45694652233107,34.65965731497332,965259.1552323953,145378.13201745355,2.901982233759446e9,6.156266842925913e8
-0.0011100001,-0.8631399302679068,0.010957711973902932,421.9218050377599,35.97083567042331,1.0150097937129923e6,152646.9284358349,3.149870052028525e9,6.421086583156713e8
-0.0011200001,-0.861979999791586,0.011177807856828429,431.9059274275323,37.01842857054152,1.058368976500379e6,161608.84678024394,3.387392490891371e9,7.013403431368934e8
-0.0011300001,-0.860372758250182,0.01109879232825526,431.7470495869294,36.735558655110985,1.0477203561920853e6,158981.4418102173,3.29003080433983e9,6.970821066824449e8
-0.0011400001,-0.8627178629851019,0.011089605920151893,434.1531335353807,37.43348784099674,1.0746712497132365e6,166935.69863691175,3.4597859261710796e9,7.680209328874258e8
-0.0011500001,-0.8594959759760065,0.011189936833794522,443.044689560252,37.456938971379614,1.0869763197783963e6,164559.10182305012,3.435644230393142e9,7.376128245133094e8
-0.0011600001,-0.8589790565683216,0.011215035647123908,447.1890269956705,38.27082492843449,1.117008531784633e6,173508.1755585299,3.6343702582944245e9,8.143187833632327e8
-0.0011700001,-0.8553956392071428,0.01123345648356148,450.11094141444096,38.344050600807535,1.1217953740231635e6,171393.16943213608,3.5998739234940844e9,7.822391585919001e8
-0.0011800001,-0.851273992927067,0.011180330319002887,450.15425665405445,38.5914278483551,1.1243185234582075e6,173927.64657456113,3.657536522815164e9,7.950515268870517e8
-0.0011900001,-0.848503877939421,0.011346195809920665,456.5192453442159,38.95964941636173,1.147451150470039e6,177561.58517205485,3.767327051267492e9,8.308242288921486e8
-0.0012,-0.8454140886967385,0.011398749089516401,457.9876132157038,39.026663171656544,1.1501704137217053e6,179104.48295662412,3.777160934927453e9,8.501042176962572e8
-0.0012100001,-0.8437033592439842,0.011426233030376013,463.7592852186884,39.27932270639227,1.154635593043653e6,176435.42693717475,3.7234300135472665e9,8.016127435808436e8
-0.0012200001,-0.842595994158368,0.011505909138240176,471.59765259154483,38.80715591160097,1.1496478462362802e6,166303.8614912398,3.512581542085109e9,6.967126443770033e8
-0.00123,-0.8394269145808555,0.011608862117901356,475.37392381678507,39.2592619267156,1.1726056681337354e6,168156.74240553594,3.60525427925714e9,7.063972157686534e8
-0.0012400001,-0.8401490837656339,0.011547637987958798,477.57896037320006,39.66228020969726,1.1999119343269984e6,167547.6312490507,3.7042120566433673e9,6.795548855941222e8
-0.0012500001,-0.8378744376511478,0.011597317870764961,485.53054539187275,40.38515406659961,1.2353980654914007e6,173082.12649524715,3.9004336820939417e9,7.164580138893923e8
-0.00126,-0.8350440947439349,0.011647343203060535,488.4586787946163,40.827862487253206,1.2564837620509735e6,177076.14353553005,3.995070077032683e9,7.518045381355711e8
-0.0012700001,-0.8294430850357799,0.011739199797611486,497.35290709692885,41.626337193892624,1.2816080017039857e6,180887.31394328555,4.086452327537451e9,7.579440638798355e8
-0.0012800001,-0.8294226010023984,0.011854703094291756,506.4923133862756,41.93549440503945,1.3068601919958575e6,182900.52368666613,4.1452700730655975e9,7.632265077083112e8
-0.00129,-0.8259695844080206,0.011880070627620002,511.2203949353986,41.78950128017352,1.3086495844046497e6,177885.0716183966,4.0596687963906727e9,7.164509692626808e8
-0.0013000001,-0.8213343700727337,0.011885782800600318,515.5979325362597,41.81901901597097,1.3072867028073925e6,177374.49995569687,4.036579827838919e9,7.10765295945483e8
-0.0013100001,-0.8177515672918644,0.012001345627682137,525.9866014353953,42.696001643222075,1.3460725502814846e6,182061.1666493793,4.193482351072488e9,7.267518560904423e8
-0.00132,-0.8128125322330463,0.012092426356801737,534.9701257688919,43.84677680923267,1.3859798673375542e6,189012.34856470444,4.373805145385011e9,7.617713313935817e8
-0.0013300001,-0.8079331173782891,0.012173066609717726,544.010290271945,43.13742531274287,1.3576327611650794e6,183418.83399240364,4.11190160934931e9,7.281998630203334e8
-0.0013400001,-0.8006646232129956,0.01226884333901357,547.0086292596616,43.1207703480193,1.3657411792867188e6,179061.32345224964,4.053133205837776e9,6.821341122300506e8
-0.0013500002,-0.7989677433468032,0.012216875821032376,545.8300191816531,42.46436886553523,1.3430374555829419e6,173260.02416513427,3.877468908701401e9,6.465051365696748e8
-0.0013600001,-0.7957753054278424,0.012225367475655283,549.3194236667189,42.24844118062309,1.3333880249850084e6,172888.8044181924,3.798902052589559e9,6.536410615316502e8
-0.0013700001,-0.7926076177767203,0.012327055564544156,557.979705626805,43.173048359727076,1.3706571592218596e6,181103.0642379534,3.9714774379585624e9,7.343529727016052e8
-0.0013800001,-0.7903028933231727,0.012469189963658842,571.0646851608383,44.029715897342896,1.432693623536843e6,184801.28146162076,4.1652356695386577e9,7.342688568946961e8
-0.0013900001,-0.7836859180121342,0.012541696189694038,575.6474459011839,44.02666642672747,1.4393465120404172e6,183321.57882308628,4.1472748713320765e9,7.014508764269736e8
-0.0014000001,-0.7796763280826401,0.012598687962607616,581.3563842784314,44.14452353742018,1.4535083898627236e6,181597.83924023577,4.130227259699215e9,6.893861028120137e8
-0.0014100001,-0.7759990488017743,0.012751513272304593,594.1010319859662,44.39938754531011,1.4791104524358334e6,180312.10379494197,4.071116615422826e9,6.724195863238451e8
-0.0014200001,-0.7736097294689196,0.012843150751986753,602.7125932499353,44.93585385078159,1.5173762213107285e6,183540.2821803636,4.1639589857583604e9,6.848191316266315e8
-0.0014300001,-0.7732935323495432,0.012993467692298291,615.0556220513645,45.57628760541744,1.5529102710574667e6,184943.53370614233,4.245253408041736e9,6.583850530884923e8
-0.0014400001,-0.7728459067339059,0.013106355011343263,617.2302095763685,45.047597853904755,1.5162860591056515e6,179791.17850015382,4.010910524448121e9,6.340318224338645e8
-0.0014500001,-0.770253508071057,0.013291705656945051,633.030868249006,45.884701076385156,1.569320390834429e6,184495.9590914519,4.1214111297509794e9,6.584596729454271e8
-0.00146,-0.7671402860167084,0.01322912643400535,638.721038636263,45.80567322360366,1.5810654283439184e6,181852.91714087498,4.056398066770602e9,6.419907811103528e8
-0.0014700001,-0.7650917085289664,0.013230747538830226,641.616308376377,45.33327847060437,1.5699050114429605e6,176578.26049153446,3.8829931017760663e9,6.062454361743065e8
-0.0014800001,-0.7603642199436458,0.013425502555916846,656.9974445045324,46.61088731572873,1.6328104380629524e6,186538.5920459097,4.146339502653982e9,6.659697610732298e8
-0.00149,-0.7549964213690326,0.013338186900647168,652.0790312402609,46.12436622464346,1.5990489346279672e6,181980.7685663366,3.964113738885221e9,6.283253113981805e8
-0.0015000001,-0.7501826369979159,0.013286702439715348,650.6583838143945,46.69572870445403,1.6095095454318007e6,189311.53883787763,4.144043063382936e9,6.83153863124483e8
-0.0015100001,-0.7480252724434309,0.013318129549628598,649.4620011318085,46.740670062716376,1.601483363963798e6,193034.3903492272,4.1856259023199487e9,7.279185529339107e8
-0.00152,-0.7453068077263544,0.013519471608559945,659.4229981186843,46.36500999052249,1.59759315836786e6,184809.45341842907,3.912527221890562e9,6.479396752011143e8
-0.0015300001,-0.7422405810511736,0.013556552793441373,663.6385502207858,47.143391995171996,1.6218531545414317e6,193768.51139643622,4.0810452830983605e9,7.28420027516491e8
-0.0015400001,-0.7402283989639444,0.013746898574538409,674.031288159121,47.08140485950974,1.6375166895968085e6,187987.72847803013,3.9746299577148027e9,6.59493186314773e8
-0.00155,-0.7357162064839116,0.013689304918662477,679.1422508627403,47.52326618687865,1.6678909526643078e6,190803.5880786942,4.11074233008321e9,6.638724388819821e8
-0.0015600001,-0.7339824919979735,0.013646982735111812,682.0540107443501,47.497000757797394,1.6619355936725151e6,189034.32804650426,4.0094368968196387e9,6.50478213825297e8
-0.0015700001,-0.7293945532790129,0.013750421144154302,690.1965132968311,47.473106879001925,1.6830366582161603e6,190592.6639248433,4.0595501651502733e9,6.573986649151319e8
-0.00158,-0.7241758370970733,0.013869736436707795,696.1746462172391,48.08890837964059,1.7145495586149357e6,196099.13942204198,4.222353808642652e9,6.902611375831261e8
-0.0015900001,-0.7210945766545092,0.013795859472008126,696.2361199237928,47.36608966069922,1.6782617967290408e6,191734.0139859838,4.026926278923568e9,6.729365101763768e8
-0.0016000001,-0.7148554941161467,0.013926586539494957,705.5117036955038,47.75331571473046,1.7161753865233464e6,194407.64707627034,4.108402318672987e9,6.925101369677452e8
-0.0016100002,-0.7095611630433819,0.013970246589017904,712.7360610062348,47.668115330615976,1.7125680150819465e6,190909.67347116634,3.9792845999359517e9,6.551427154401922e8
-0.0016200001,-0.7052220147845714,0.014047069083712758,725.4204988979492,49.04512242165753,1.7743510087352297e6,202735.38613649047,4.340460809257865e9,7.273184406736398e8
-0.0016300001,-0.7012004569128936,0.014159372240718818,736.283239662503,48.93678597103354,1.798751712136859e6,199302.09295329783,4.2379051468871527e9,6.952336994349698e8
-0.0016400001,-0.6964130209222863,0.014301840927521105,747.808698013316,50.07355311216584,1.8588462332611727e6,206241.8158381242,4.472114779408112e9,7.266500079368639e8
-0.0016500001,-0.692745157485567,0.01440784625217912,756.8840470338106,50.42102905805898,1.8707531470514361e6,207072.40230693304,4.492685556249732e9,7.303964815443698e8
-0.0016600001,-0.6877699346828212,0.014524512158906589,768.5004103132376,50.76305190926195,1.9072480863002664e6,208266.9705967104,4.533929773629796e9,7.299178249152669e8
-0.0016700001,-0.6833422783008158,0.014623250330147495,778.782506650451,51.49672652729767,1.9489517152629215e6,214471.36167549386,4.7001125455421295e9,7.786414441139622e8
-0.0016800001,-0.6806602171409474,0.01468277368036212,781.6971970406175,51.61606327500567,1.9520309666187419e6,214170.76596344612,4.696666859775027e9,7.736985641346743e8
-0.0016900001,-0.6764512009080766,0.014801547316851743,794.0225765758901,52.08894242406341,1.995177426891289e6,216668.41739130035,4.79128984893627e9,7.812981415709374e8
-0.0017000001,-0.6733143670854971,0.014963550990603322,806.4379392167708,53.11196248273724,2.0482989239535648e6,221260.10705547518,4.956744712043419e9,7.877858126978474e8
-0.0017100001,-0.6699759077823286,0.015158603058119977,823.214859713936,53.605987286907926,2.0719333006818225e6,221924.55633695115,4.895341295422927e9,7.952319942945598e8
-0.0017200001,-0.6646121669986279,0.015205668876011203,837.7269674991729,54.21141111217901,2.114892669456888e6,224985.6148066476,4.921616293909309e9,8.189672403980806e8
-0.0017300001,-0.6630789416952724,0.015268805084365036,840.9995184858562,54.27445272375242,2.10250636862727e6,224027.4346825513,4.834360263593136e9,8.134508946437753e8
-0.0017400001,-0.6558680694077282,0.015265286864620755,847.1249626746293,54.10352565600338,2.098698276671088e6,219679.33563654433,4.675409528059961e9,7.899574696422585e8
-0.00175,-0.6493647852702713,0.015227270669497136,846.7714450707015,54.46451276937308,2.1082927109406246e6,222573.64332452632,4.75259864083952e9,8.103841322093784e8
-0.0017600001,-0.6460627223516523,0.015339747144027156,856.940164230613,54.32435566066077,2.115588511345278e6,219297.29674709315,4.65172554279298e9,8.037290583459364e8
-0.0017700001,-0.6403273640969727,0.015504222801749047,868.3719502989388,55.02644883161756,2.1567763858834067e6,225480.2264121087,4.79079866884612e9,8.373883414145951e8
-0.00178,-0.6336601242807955,0.015618110719099503,880.6288224828984,55.7458390152166,2.2232316089637172e6,229182.5862429382,4.983744848161774e9,8.493026145299131e8
-0.0017900001,-0.6269418588351601,0.015646846200592188,896.9302887567158,56.63963356837317,2.2885460542702717e6,231391.12407463646,5.0757761689252205e9,8.528507536747068e8
-0.0018000001,-0.6209890895623532,0.01569215234825736,900.7926961303133,56.110412107085075,2.26602907004169e6,225387.02654271212,4.830185825169601e9,8.222432197686849e8
-0.00181,-0.6147405954377925,0.015700381899728326,903.7568791793653,56.25740847715859,2.2524149411588414e6,228017.84409181762,4.831385148249011e9,8.445646917166742e8
-0.0018200001,-0.6090767828309706,0.015701024394035975,906.9775350626727,56.242014292842946,2.2739953940500347e6,225946.1199196606,4.858728963688053e9,8.080916067360214e8
-0.0018300001,-0.6037698826803964,0.015894611726845424,923.3895788274696,57.02127785420116,2.3357928383158087e6,230977.32032432032,5.011554261675644e9,8.254839706135756e8
-0.00184,-0.598952997390628,0.016104683666590493,943.2144432350511,57.6573422412302,2.3904808532244856e6,230734.0520678471,4.981850360271188e9,8.105387829686491e8
-0.0018500001,-0.593763541211755,0.016145785160922254,952.103923387262,57.20259100152979,2.38506374630257e6,223443.4439614639,4.705807097624889e9,7.78062909413981e8
-0.0018600001,-0.5893477832282985,0.016339007612807776,973.4425478864816,57.81423902142452,2.4366770944223525e6,226761.23827418228,4.756826479580847e9,8.041343343459055e8
-0.00187,-0.5845489565141962,0.016282322043705104,975.4493614303949,58.080087645798095,2.456893161422533e6,231962.98184102378,4.872071819811735e9,8.37089441015918e8
-0.0018800001,-0.5793668029397666,0.016402776629958447,991.6191442956838,57.61354308897595,2.4581111052480997e6,227818.8810080088,4.620892495795276e9,8.259543558037277e8
-0.0018900001,-0.5749357939956722,0.016515582018374608,1001.5389789394706,57.866761288234244,2.4789230362564153e6,227923.3379379057,4.582991544329104e9,8.269152574557067e8
-0.0019000001,-0.5699528547269466,0.01661633580830685,1015.0548883634382,57.93778943049614,2.498254357306936e6,223129.47733059962,4.439312224789927e9,7.929376910242037e8
-0.0019100001,-0.5650734417238408,0.016751037532170138,1033.6763056737823,58.48416335046395,2.5389866885569966e6,228051.23219864722,4.424830511497737e9,8.244115071352983e8
-0.0019200001,-0.5594271943143825,0.01683792727331244,1050.121571771877,59.28267423551687,2.6029007150635505e6,231606.7492521371,4.569885667869952e9,8.344883820729369e8
-0.0019300001,-0.5520558015629151,0.016834463530422446,1056.8424617845033,59.23306529356514,2.617392192391132e6,227270.58141018724,4.432435182161883e9,8.1563630177693e8
-0.0019400001,-0.5486908198776221,0.01689604744046679,1068.0062587427938,58.983497147094454,2.606132303495529e6,222209.23490056297,4.189766299000023e9,7.983876717327311e8
-0.0019500001,-0.5423668636639607,0.017100440295170802,1087.1843215396834,59.37652739648984,2.6442220029270365e6,221425.8707551986,4.0834731195494967e9,8.018577786967657e8
-0.00196,-0.5348429773812758,0.01715080501544917,1096.2255360685585,60.208369127243486,2.686697539754931e6,218830.416883541,4.1251195687451625e9,7.873486332767171e8
-0.00197,-0.530718243386187,0.017199344086573042,1104.9242491043747,60.40022162711906,2.705940986339249e6,222915.3086040973,4.1185697384224396e9,8.048157526046311e8
-0.0019800002,-0.5254072746352811,0.01719743008358721,1106.7400558702534,60.19145316641348,2.7090746803949317e6,220928.0322288071,4.0671710680366764e9,7.991250415482161e8
-0.00199,-0.5203827515102483,0.01746502356657495,1129.8307358506054,61.06224162291419,2.785256134207141e6,222968.70023171822,4.071920640552754e9,8.263339032726147e8
-0.002,-0.5138303779938594,0.017653976499068674,1153.6194867166369,61.861979392091854,2.8544013317760415e6,225348.02149168044,4.0794158010942636e9,8.444755959535185e8
-0.0020100002,-0.5076376505946479,0.017719729045029085,1160.081366599771,61.64381706895196,2.831740524384283e6,223799.18002318218,3.8434450157071524e9,8.572948211969507e8
-0.00202,-0.5007782308652385,0.01784609505368862,1165.3790432841195,60.617517747905644,2.7696146742589115e6,216406.57574668765,3.4416608761925435e9,8.381651870907518e8
-0.00203,-0.4920723565228257,0.01803153831660589,1185.2588166823207,60.98185279134065,2.800616283139573e6,215879.84315540656,3.280013472374062e9,8.641387815464112e8
-0.0020400002,-0.48671271986645587,0.018123114494628438,1196.6520369850612,61.23831639234054,2.7863148985688477e6,214427.1366877003,3.068578755591002e9,8.643802997725776e8
-0.00205,-0.4818274655966395,0.018193356640437197,1206.6691369133555,60.88293318431538,2.7856032827479993e6,213226.5361557561,2.8440725691926537e9,8.708631472101675e8
-0.00206,-0.47587471717911184,0.018252983578744553,1217.6551523219937,60.4969866106193,2.752516506740265e6,213151.77425763087,2.54822448700348e9,8.823627138760077e8
-0.0020700002,-0.4693455797901742,0.0184311635285237,1237.7540655844075,60.327871929626866,2.7696567004444436e6,204511.6581926958,2.183118977437378e9,8.762674271202555e8
-0.00208,-0.4653560536957612,0.018578623571912062,1258.221205662153,61.18070870997357,2.835252980924057e6,208830.75376031286,2.201915337302642e9,9.034586392893914e8
-0.00209,-0.458736010097869,0.01863524918812753,1263.2345326052655,60.805024385941,2.833448435385216e6,204553.7729332831,2.0402318267888343e9,8.886691191796418e8
-0.0021000002,-0.4536252604074657,0.018797616952040463,1286.7089708790052,61.75339351955182,2.8870497649962152e6,211708.57572322077,2.0024941742530372e9,9.19331998718543e8
-0.00211,-0.446778940764819,0.018960224980232195,1296.7121631211355,61.60288430178058,2.905157720641443e6,209833.08043390667,1.8474961344060256e9,9.343271457402052e8
-0.00212,-0.4413376258347388,0.019072011770613965,1309.9875546285114,61.51766018573113,2.9295399432649817e6,208705.2664259164,1.6289102980568297e9,9.501952488538103e8
-0.0021300002,-0.43503670904550373,0.019041070180205646,1315.408311709798,61.743116218369615,2.9352132463433733e6,207202.50130518572,1.5601137863589115e9,9.539125266440723e8
-0.00214,-0.4273602308038456,0.01910780515190728,1323.6078869952219,61.89829134777428,2.93963914395258e6,206752.42239362802,1.384488502863045e9,9.733242818720303e8
-0.00215,-0.421607605733272,0.019136187561741236,1324.4758046309328,60.83805928839699,2.891416033505535e6,199756.13560984787,1.0744907000937371e9,9.677355919229019e8
-0.0021600001,-0.41424656676566646,0.019273795050760722,1341.4587886559195,60.71719741592085,2.860250050746743e6,198433.25041867388,6.204039729514524e8,9.854209971275275e8
-0.00217,-0.4073008549685694,0.019360376443405637,1351.540465151759,61.04808123158317,2.864206929222349e6,200257.61603123604,5.293997526409305e8,9.86956188027389e8
-0.00218,-0.3997580010481911,0.019288321643113338,1361.3114146255882,61.03043931877458,2.877207214485362e6,197269.03605779316,3.5394235063498425e8,1.0138846083976645e9
-0.0021900001,-0.39278390771373994,0.019425874250832902,1378.863805191146,61.38482114486554,2.916175322815264e6,196354.1242278561,1.8921638391178584e8,1.0376381166019069e9
-0.0022,-0.3867652825587174,0.019483651063065825,1388.750462853311,61.527975895829364,2.916450173856415e6,195463.71438920655,2.691205645688988e7,1.0495316024513937e9
-0.00221,-0.38221636616195903,0.019646556594801464,1409.1408034421981,61.81732956936316,2.957702204224146e6,195205.83159989523,-1.7211617308674166e8,1.0749027872272995e9
-0.0022200001,-0.37523430371639355,0.019705139867393574,1417.2328761428728,61.998816927625946,2.9798600433915285e6,193486.96663956222,-2.0715766648874587e8,1.0891551334206586e9
-0.00223,-0.3680135771072058,0.01985151979280784,1428.95707341236,61.86546257205337,2.96591363346838e6,191568.82069610318,-4.637034773380614e8,1.105653518475537e9
-0.00224,-0.36161615520273777,0.019952560502572377,1448.852933363041,61.76081513410232,3.0059148299308564e6,188081.2613117345,-7.481887335923629e8,1.1424298037472017e9
-0.0022500001,-0.3541679484013913,0.02004160182848421,1460.832196485667,61.52553480359824,2.9590375657190224e6,186506.19363073894,-1.1752453417783291e9,1.1514207777333932e9
-0.00226,-0.34754340425051833,0.02003544048684446,1458.3355584131791,60.92353680499863,2.8936345407147324e6,183255.86270250854,-1.503565996205948e9,1.146840023695357e9
-0.00227,-0.33982025685018064,0.020268010358889754,1473.0231678090186,60.62272728824748,2.8605447977790874e6,181935.3070027995,-1.951992951671216e9,1.1594837254375548e9
-0.0022800001,-0.33244982294257075,0.02031071114365491,1478.6215071155161,60.464165014633686,2.7910352347841994e6,179339.55577705102,-2.2488333494006505e9,1.150207723346205e9
-0.0022900002,-0.3271417254313016,0.020418936081776577,1484.7865765070724,59.45998820400254,2.7360456014216836e6,177160.24280925136,-2.6875194576404467e9,1.1530501332706122e9
-0.0023,-0.321994416731738,0.02054344128638542,1500.797975477219,59.61824352699578,2.741345890090891e6,179261.76957092847,-2.9135499950269504e9,1.1672424787561414e9
-0.0023100001,-0.31325892924482984,0.020742504144527267,1518.5207640921658,59.50355001795055,2.73952446980596e6,179549.559706646,-3.2830749610368233e9,1.1919718287021146e9
-0.0023200002,-0.30610859449429245,0.020830260057901236,1533.0202131696187,59.69707504412487,2.7761918835166227e6,181316.6107214666,-3.347288755952181e9,1.211476714669993e9
-0.00233,-0.3029027501603954,0.020743837244835358,1530.3938353071471,59.083585336037785,2.6786746157159293e6,176321.43262863782,-3.7258532454138803e9,1.198237726630294e9
-0.0023400001,-0.29567813645646285,0.02093010526690159,1544.3055238237553,58.85396394876727,2.678436818393401e6,178148.3334151816,-3.9666842677567363e9,1.208756151459443e9
-0.0023500002,-0.2867527096396867,0.020917725042509827,1548.2337275503444,59.110096577065384,2.6679322699767044e6,183165.5751942296,-4.0450760676146116e9,1.2081981763801274e9
-0.00236,-0.27773051409192506,0.021057124133872583,1572.1764389665382,59.366155907624986,2.6695617348468523e6,185614.4965483556,-4.394925968772865e9,1.230130660036073e9
-0.0023700001,-0.2701346348520694,0.02104413559009307,1575.0527994775384,58.71058749914841,2.6092842671302245e6,181780.27701611558,-4.639642484629955e9,1.2318771724332082e9
-0.0023800002,-0.2601465507613254,0.021243569174916974,1591.8692818362624,59.0006383526066,2.6105019514068505e6,183740.84655040244,-4.950120708122421e9,1.247690993300795e9
-0.00239,-0.2510599110205445,0.021262853681160026,1603.3856864760967,58.360031565997275,2.565090507717165e6,180280.1394083245,-5.459308728546055e9,1.261532412826609e9
-0.0024,-0.2421969600086188,0.02133153669430281,1623.98703289836,58.76016902330261,2.5519444277065545e6,183129.7796083663,-5.832231552308872e9,1.2811871002614129e9
-0.0024100002,-0.23321321004625023,0.021368200014255465,1628.5046391591663,58.36763426988689,2.4817110688014785e6,182407.12864058185,-6.161181771396435e9,1.2686913478564181e9
-0.00242,-0.22387365008226995,0.021415235037309677,1649.6436742401495,58.83043812695731,2.483780579612692e6,185164.12475045514,-6.498388145589404e9,1.2970832183756285e9
-0.00243,-0.21656661158285873,0.021644612453683713,1672.5478193703113,58.73340907773997,2.4833433435198246e6,183824.77947735623,-7.006988849464108e9,1.3369741434790013e9
-0.0024400002,-0.20810963590297293,0.02181282352825934,1688.2257905129243,58.012063190633825,2.4508900068966183e6,183353.72553087267,-7.478887378113672e9,1.3516913489353597e9
-0.00245,-0.20004783675015106,0.0218579198937747,1699.68903173265,57.64851771204839,2.4206135300486446e6,182867.3110909678,-7.937763311046587e9,1.3681928242295086e9
-0.00246,-0.19144372825841852,0.021921708873504343,1722.4041769652401,58.13367984016317,2.3911056195588885e6,185261.43873369007,-8.356360951454572e9,1.3919548526534755e9
-0.0024700002,-0.18335949270421098,0.022020948302731044,1739.1408614246764,57.83471805904407,2.3138318417629213e6,186611.05689611344,-8.862380688270962e9,1.3923679547220173e9
-0.00248,-0.17503760991947942,0.022077773240402047,1747.2075191895067,57.893839930570714,2.285621918549773e6,186461.24503584203,-9.254847606081606e9,1.4077010388605874e9
-0.00249,-0.16731945977392737,0.02212237218511783,1756.0618873961107,57.804527014607764,2.249858459371332e6,188070.18493670967,-9.534463859475937e9,1.4088350673054304e9
-0.0025000002,-0.15789220873362425,0.022278792299829115,1768.5457118272973,57.27087095385606,2.2119398656855435e6,187937.90011816233,-9.938051305745487e9,1.4244523687884367e9
-0.00251,-0.15230620919183566,0.022264854799786033,1769.2454226638658,57.19832142478937,2.1750333356995676e6,187186.8137109488,-1.0150482447849302e10,1.4214056282828243e9
-0.00252,-0.14293932947167956,0.02224262362718946,1780.664189815469,57.29736345993991,2.1943688512706277e6,187626.3468667774,-1.0311804894712025e10,1.4364151856391206e9
-0.0025300002,-0.13510021511253312,0.022291920356619345,1800.7377234660069,57.60676596383951,2.163392054241438e6,192028.82552933352,-1.0776647674522362e10,1.4615055599870539e9
-0.00254,-0.13013724861714393,0.022362252543947678,1810.4163225745826,57.59753986629067,2.09338063012294e6,194550.84804023517,-1.0995756287882843e10,1.4542279357613306e9
-0.00255,-0.12204591596510198,0.02238324012893054,1820.026118967843,57.117773125565286,2.061316417530742e6,197325.51997169235,-1.142011516571279e10,1.461413020601333e9
-0.0025600002,-0.11399916805361593,0.022572293270393656,1834.02998861459,57.3775333491956,2.0305694031398974e6,200160.59571311684,-1.1805202206903877e10,1.4776716132615933e9
-0.00257,-0.10364648500307524,0.022513914759229044,1833.1272475777043,56.89174771019693,1.9770919084801383e6,200450.3873325828,-1.2109905343370955e10,1.4708671573760688e9
-0.00258,-0.09720089482481452,0.022677113256338526,1853.1841010201642,57.26305297035266,1.9326304532769932e6,203613.97667742355,-1.2477977144722511e10,1.4937350755282116e9
-0.0025900002,-0.09119465684182897,0.022657650226928887,1862.0957043603303,56.81810034098092,1.8583105865821189e6,206253.16763162776,-1.2906670595664461e10,1.4836184439771674e9
-0.0026,-0.08112500362256546,0.022790425055464816,1866.9824638015252,56.37182416795575,1.8192248512372682e6,206644.2384837283,-1.3120385033968946e10,1.480576418854421e9
-0.00261,-0.07216991624063615,0.022895387061035704,1874.4415377306805,55.97725074172351,1.7443109897799913e6,207130.9294577882,-1.3470072747813278e10,1.4816803991111162e9
-0.0026200002,-0.06469340331499893,0.02301926201822475,1892.2330746708137,56.15713980232634,1.679590827330737e6,211192.05414042049,-1.3844807077055496e10,1.4855206673119342e9
-0.00263,-0.05785776889313739,0.022969445319511523,1890.4102755189024,55.621511248082946,1.6027231208808338e6,210315.92686833962,-1.4052825771874535e10,1.4627055304630613e9
-0.00264,-0.046472650464190676,0.022950105797917387,1886.2209568224882,54.97923866691842,1.5612441237836357e6,210145.88886991033,-1.4111617736674467e10,1.4394337228802433e9
-0.0026500002,-0.037550516779587886,0.023007785600851878,1899.1040869939495,54.605893190613834,1.4527607285899278e6,211672.41931576811,-1.4573206171927362e10,1.4370593569557612e9
-0.00266,-0.028044916245867704,0.022996519846068823,1888.2235359808578,54.202778043230325,1.3859334744762739e6,210588.18714044598,-1.4496782988954212e10,1.4108841487663276e9
-0.00267,-0.017627680771672836,0.02299617987109188,1878.4732380238986,53.66982661327338,1.3097106822334626e6,210685.29688279016,-1.4458763710093115e10,1.3856756026275036e9
-0.0026800002,-0.009056370649761706,0.02309046629574884,1890.8523218839393,53.16048420546816,1.2900682733427542e6,212137.92827434262,-1.4815296929512135e10,1.3911791639328134e9
-0.00269,0.0006211615821194917,0.023053954488983158,1884.1423644477866,52.53739477636855,1.2329519341261482e6,214219.90821647563,-1.4861865141960339e10,1.3684917749053187e9
-0.0027,0.008717890620184958,0.023120774492423987,1883.5453484247291,52.23534759483574,1.1522462175986595e6,213584.48713371725,-1.4975563925976694e10,1.3530069471295536e9
-0.0027100001,0.020217539046305286,0.02312821997087284,1884.5603607391633,52.28048565533668,1.058192006188018e6,214321.36574015731,-1.5076183566328482e10,1.3434264682266848e9
-0.00272,0.029841133872538523,0.02317081233523476,1890.1194376417725,51.92927589551779,971456.5615199702,216730.27977825023,-1.5294616047625849e10,1.331532261777912e9
-0.00273,0.037567691731068296,0.02326892983306849,1897.57230586233,51.7984909602033,906963.0750612181,219875.6185131247,-1.5584693745539349e10,1.3249428334373257e9
-0.0027400001,0.04655031563728316,0.023369571649534217,1906.8984938706344,51.9746868617143,878059.0814304547,222238.5313865303,-1.5777411566354124e10,1.3335353364964423e9
-0.00275,0.05374422800349445,0.023345253307903668,1899.090746077209,51.47672568573203,810215.8081224797,220813.9446003005,-1.5761828322806572e10,1.3131732677894747e9
-0.00276,0.06701914082347446,0.023450248437410646,1909.3976804719698,52.227669879522274,723381.9001613525,222997.66926699525,-1.585948067836995e10,1.3264582218884845e9
-0.0027700001,0.07675533466104742,0.023488559384806762,1915.945153567766,52.70482943046781,611272.8713391493,224015.72356012592,-1.591889943111787e10,1.32634525750317e9
-0.00278,0.0868112577148139,0.023480145404443185,1912.160921846,52.508101494374884,495626.880123879,223660.64621606882,-1.5922707236716774e10,1.3079423307697716e9
-0.00279,0.09840829416696993,0.023528510814289638,1919.849327682273,52.443679422876365,415797.5929697725,225245.41440890834,-1.6205730557691845e10,1.310671633622084e9
-0.0028000001,0.10660057320494032,0.023523237309151904,1916.7211767079034,52.28990686062591,297243.5030922808,224144.8850176125,-1.6231685811379473e10,1.3010693358952749e9
-0.00281,0.11367755997189757,0.023582251628715814,1916.3904472345785,51.92300887717323,257847.30551177054,224824.80066140988,-1.632187643354438e10,1.2974464199433625e9
-0.00282,0.12062456322946541,0.023553660370187274,1916.6539384859007,51.647191588894685,186350.5101134693,226676.24179173954,-1.642617099789666e10,1.2888245219537718e9
-0.0028300001,0.13018313058700817,0.023662148477037338,1930.0678082827621,51.98341487110299,106911.55821897468,232376.44268377984,-1.6752278134768723e10,1.2998086567752557e9
-0.0028400002,0.14065513352465916,0.02355100227105787,1919.614619896058,51.89981769533106,19395.756733922157,230441.44898075098,-1.6604909002696009e10,1.2846554060064597e9
-0.00285,0.14963036864377835,0.02352109601731394,1912.6424021148343,51.42256759798172,-61602.87853953579,228380.15179248643,-1.6501036080847734e10,1.2733364712777176e9
-0.0028600001,0.15864166414554098,0.023563397879769857,1920.5071685581054,51.44799744338494,-133761.28021123543,229914.1898986127,-1.6646559213435982e10,1.277308442180264e9
-0.0028700002,0.16631301702115256,0.023653029287659427,1929.1624172790778,51.14172795531926,-161754.73954810787,230832.70205836976,-1.687193756343975e10,1.2763004258823085e9
-0.00288,0.17453324472337478,0.02365743888909168,1925.3438257142147,51.463444209646916,-264019.2309070472,230683.6781763296,-1.6764969053939892e10,1.2770232770164163e9
-0.0028900001,0.18335525424171445,0.023607467617112285,1925.4363209741434,51.17453383490968,-385397.5039667699,231048.91036280475,-1.6797375728206474e10,1.2724997419890852e9
-0.0029000002,0.1929560652785915,0.02372253835436482,1944.6825910804428,51.29802883568064,-437749.55990954593,235736.1361590738,-1.7094489892944664e10,1.2934643558906758e9
-0.00291,0.20251245985953023,0.023719938024692497,1939.6571970452735,51.8677059892824,-530092.363318734,234753.3006924688,-1.690866863388567e10,1.3002943475458553e9
-0.00292,0.2126648429867028,0.023720069892833217,1932.5044666708766,51.756747218221484,-586085.1739457017,234598.3949240578,-1.6752703964624512e10,1.293829216180862e9
-0.0029300002,0.21883271498567944,0.023758249303774865,1939.7138256850226,52.35784181385994,-681941.0892502883,236102.70148767487,-1.6861694546833399e10,1.3232583550519068e9
-0.00294,0.22786672605090535,0.023681180200973782,1930.0929983487345,52.10556335326657,-744113.3723084537,232828.07236662888,-1.657600020516697e10,1.3117159333087518e9
-0.00295,0.237013124281787,0.023663855327767595,1928.4905811786982,51.52667183550085,-828003.8286266526,231539.46964979597,-1.6679951286347673e10,1.3125349638461373e9
-0.0029600002,0.24462595137591195,0.02356832995406787,1928.4591455619757,51.60899480202969,-889019.6815689822,232442.57853588834,-1.6760481530379404e10,1.3187148585085075e9
-0.00297,0.2522341460731383,0.023473139923330864,1921.5316504381635,51.606494860735125,-948055.4273646865,230793.70851836095,-1.6661918214660015e10,1.3175940230971346e9
-0.00298,0.26318336046830637,0.023499293865984695,1931.4506590351439,52.031161226167434,-1.0275386826029312e6,232915.54863930334,-1.6693973799191969e10,1.3331610357166579e9
-0.0029900002,0.2732097252989788,0.023556817897841646,1941.7987900142098,53.11321440554795,-1.1914348442220949e6,232991.0827713152,-1.6626355828430256e10,1.3748440073396056e9
-0.003,0.2833865231946976,0.023523371373856412,1945.0801477992009,53.07213756462543,-1.27377056777285e6,234477.77329841405,-1.666923697292179e10,1.383357060232136e9
-0.00301,0.2923147355652902,0.023428056783316793,1932.674732989259,52.76199914104327,-1.3652976640353599e6,232682.68178889307,-1.6394337632358027e10,1.3823137400427763e9
-0.0030200002,0.30123156401615686,0.02344061831602031,1932.1946481441908,53.352609238599705,-1.4083337924379534e6,232553.2122001573,-1.631947354214565e10,1.3953624596892953e9
-0.00303,0.3111346038653732,0.023476370538316842,1931.888909598608,53.37239908639042,-1.4692171706236438e6,231899.52207752448,-1.633859600268554e10,1.4139183036967962e9
-0.00304,0.3201819794863923,0.02342626753269247,1934.6892757154617,54.24017263242968,-1.5658522405240338e6,231240.37086325884,-1.6169557267401714e10,1.441646999482575e9
-0.0030500002,0.32899743853738195,0.02337965510568506,1932.4183777880926,54.40755051605798,-1.6747989743705306e6,231020.6676478158,-1.6023287540664406e10,1.4492843831807444e9
-0.00306,0.339035584046277,0.02335888915118226,1919.6709182447778,54.590968454569605,-1.7479897993127832e6,228141.7986897881,-1.5605048950164385e10,1.4441543693140604e9
-0.00307,0.3477635901465758,0.023324373424174365,1921.8586824424945,55.21688008695517,-1.852430230105991e6,230548.86967451643,-1.5376649115126549e10,1.4659714782940137e9
-0.0030800002,0.35511656747016773,0.0232113121720082,1905.1071153003204,55.27848867909404,-1.9260680297885756e6,229310.76791858862,-1.4949443305618141e10,1.4558845583700712e9
-0.00309,0.3624445515767465,0.02332358193803005,1906.5146579167226,55.75930398318893,-2.0352573285968e6,230264.79747084784,-1.4796587072381948e10,1.4800629671260407e9
-0.0031,0.37109448080960794,0.023263923179350336,1911.1036531797977,56.444537027348304,-2.1067500752736316e6,231557.72395003747,-1.477441377892195e10,1.5052372873554454e9
-0.0031100002,0.37974512322280335,0.023307016052058867,1913.5053816794311,57.26424540385508,-2.2054879066108614e6,231616.10458545966,-1.4575453447305382e10,1.5370693375481539e9
-0.00312,0.388634670111531,0.023307793612241154,1916.061908606483,58.424712530975974,-2.3348603782874146e6,233110.13993881972,-1.4423313011315107e10,1.5814837344906163e9
-0.00313,0.39668040617784084,0.023304569942317555,1914.9111971553116,59.14266013681397,-2.4023548372904467e6,231098.24838559495,-1.4003484473618908e10,1.598004661905111e9
-0.0031400002,0.40679988455921157,0.023306626558679835,1911.990133680068,59.58495563653041,-2.4610795721376096e6,230193.40415003238,-1.3938061654947573e10,1.6185936008931637e9
-0.00315,0.41696468939900216,0.023298650225137756,1910.5221684822175,60.36811693023547,-2.574793504429474e6,228871.3794742894,-1.364062636771582e10,1.649118649806903e9
-0.00316,0.4257352837818412,0.023255268250063015,1899.3126041171256,59.37193690427063,-2.5788853500547176e6,225892.06961680905,-1.3488912545098122e10,1.6371584190819507e9
-0.0031700002,0.43217611594489996,0.023225804250578363,1893.6045610171282,59.79792858126686,-2.6154630408756295e6,224544.92588146738,-1.3256760753426088e10,1.6418416913251152e9
-0.00318,0.44064465331116226,0.02337721777199048,1902.1374135727292,60.42123984057829,-2.691366967995886e6,225133.44105918924,-1.3268873739768936e10,1.678290311655276e9
-0.00319,0.44715225355032395,0.023279592230235794,1890.657351433924,60.43662548725806,-2.735221625782313e6,223128.36492022517,-1.2823106562092358e10,1.6714029488144631e9
-0.0032000002,0.4549210715155123,0.023278907477750008,1886.028786271488,60.79811346417852,-2.7877873473350946e6,222711.4770448437,-1.2694675164134386e10,1.6796475089949126e9
-0.00321,0.4636899046303325,0.02317964942755409,1873.0160027661448,60.66157786347292,-2.8483557686551204e6,221253.25426080046,-1.2332328422824377e10,1.68706433542415e9
-0.00322,0.47513974636805956,0.023234304643780977,1860.9695931210092,60.50706961853144,-2.873957546522927e6,218574.45620449982,-1.1998791896533455e10,1.6784233447879925e9
-0.0032300001,0.4848973554615125,0.02316997712116077,1844.645976760838,60.35215955986734,-2.9291771101356614e6,215404.03167816534,-1.1553738693422201e10,1.6799270398958125e9
-0.00324,0.4927065350120432,0.023040294502140887,1824.2205961423235,60.42615897580126,-2.935060104079134e6,213374.26248126786,-1.109823377825882e10,1.6560656618464305e9
-0.00325,0.502332785807795,0.02289654375763522,1809.2482077616605,60.76135956935964,-2.9593245813828255e6,215932.54764654202,-1.0573765786643757e10,1.6413850614976463e9
-0.0032600001,0.5118927972890392,0.022695080410103614,1781.8389882020479,60.397749433891974,-2.9851081373870377e6,211178.0385653332,-9.974538000317863e9,1.6128485658643064e9
-0.00327,0.5201810136070871,0.022589895627779574,1768.6671764432917,59.95282493110364,-2.9936195538615584e6,207340.90734715905,-9.6754192637162e9,1.6027729145855324e9
-0.00328,0.5295154440315277,0.022547999163080822,1756.77960383484,60.123833709088046,-3.014007533170069e6,206388.6195683691,-9.349030112963848e9,1.5916241472661426e9
-0.0032900001,0.5359259717667244,0.02258118106063062,1737.7555357584208,59.97095159490061,-3.0097547373799933e6,203863.78106243137,-8.969496407471004e9,1.561354892448879e9
-0.0033,0.5425779666435225,0.022438845686547353,1729.8612343084676,60.7703997277411,-3.085279776311498e6,204298.43059842102,-8.465064065356943e9,1.5689658211300983e9
-0.00331,0.553262246956111,0.022461921308208586,1731.6537879218401,61.79929336342045,-3.1544606961850245e6,207812.00933629015,-8.220281364693908e9,1.5921442884817102e9
-0.0033200001,0.5603087694785408,0.022321694992330932,1709.6600946891162,61.8053552361657,-3.152921345103061e6,203567.87790739202,-7.839965058142189e9,1.5743547647928917e9
-0.00333,0.5692961094894934,0.022356006361428905,1700.6270170098785,62.33484830288432,-3.2055060559394723e6,202355.72514278773,-7.285991985272959e9,1.573469142975925e9
-0.00334,0.5812170562468666,0.022147635367806864,1677.3002637777715,62.21401028473567,-3.2361374052851656e6,198422.79837453095,-6.707515661663128e9,1.5550720882524095e9
-0.0033500001,0.5860409371094193,0.022062748399092686,1664.836490841241,62.77734414249942,-3.281967047859846e6,200389.68179911282,-6.259969649311995e9,1.5480971236094623e9
-0.0033600002,0.5938015714130347,0.022037401984030102,1636.570420153729,62.67249851357569,-3.291592787113804e6,196687.52821823617,-5.647258596031348e9,1.5161102991864238e9
-0.00337,0.6028847094348276,0.02202889707958333,1628.5377217055805,62.75895429976606,-3.324953582788164e6,196280.70441858264,-5.336207734915346e9,1.5030414488408747e9
-0.0033800001,0.61323118058052,0.021933016309997937,1612.0236167117341,63.1086671146997,-3.363429777999905e6,197437.92848272336,-4.768593888829389e9,1.4901172394039783e9
-0.0033900002,0.6202372212061656,0.02184142383224929,1604.6595199322421,63.96556888248598,-3.4389573526228527e6,197457.58962084135,-4.309806104106719e9,1.5119802887364678e9
-0.0034,0.6279997339022093,0.021784616570871447,1594.7838195435374,63.801973265130336,-3.4332126734502744e6,196380.7038023705,-4.1919636252092366e9,1.5047188131019757e9
-0.0034100001,0.6365401609747284,0.02167517243823767,1575.227359084404,62.87276711441736,-3.4086245503854007e6,191833.22973360887,-4.007328116511091e9,1.485422389858199e9
-0.0034200002,0.6448998360571433,0.021625211681186297,1574.0961634534376,63.32762069187168,-3.455035182936162e6,193288.48713902786,-3.7376385571761565e9,1.4850567584729037e9
-0.00343,0.6526985447735577,0.021616144485068538,1561.1250684517522,63.62475201922908,-3.4913843610415054e6,196332.24483228265,-3.229698172730655e9,1.483086038609207e9
-0.0034400001,0.6606048674017482,0.021452417159238468,1542.6441444476588,64.07389406045722,-3.5238608140342706e6,193360.85798282217,-2.67251144986672e9,1.4633719496210852e9
-0.0034500002,0.6698328415361009,0.021340444442885232,1519.3996992538425,63.90112327756914,-3.518107934833266e6,192102.16875493547,-2.187692424839798e9,1.4344482204509537e9
-0.00346,0.678864135062327,0.02116958135897975,1498.8509997598037,63.65779213410689,-3.50528946992047e6,192605.70974186526,-1.8275587353445992e9,1.3991887410089793e9
-0.00347,0.6875613756731705,0.020965021631966053,1481.6389489979015,64.25639994008694,-3.4992417049741047e6,196458.95813836847,-1.3970026799359565e9,1.3678742454210892e9
-0.0034800002,0.6934077169272107,0.02099061495263102,1476.3062247432363,64.2299845089673,-3.5274460441471073e6,195105.13445991627,-1.2255590444962664e9,1.3726437546848478e9
-0.00349,0.6998466554543845,0.020888175683752716,1462.4644534007655,65.33729194478447,-3.585482608459392e6,205202.65453604198,-3.9112007816711086e8,1.3594979295159783e9
-0.0035,0.707858456895898,0.020808806037250493,1446.917922510792,66.14366063889298,-3.62032303493458e6,212315.48924591695,2.4528702384177983e8,1.3443819303151646e9
-0.0035100002,0.7146766669441312,0.020649969887097514,1419.8424121129387,66.10945147335819,-3.590012154993103e6,210037.92082924026,6.738737811392536e8,1.3064342187067137e9
-0.00352,0.7201786040761061,0.02065405381555052,1415.73984622047,66.83807417092223,-3.6434554664728283e6,215182.54733153668,1.1220688578278806e9,1.3139062331008003e9
-0.00353,0.726853328665685,0.020584007788391194,1395.3194889102467,67.11897150987785,-3.6482459990062746e6,216912.12886971806,1.5747609268872747e9,1.2875607752593772e9
-0.0035400002,0.733712934890443,0.020412259632321326,1378.2287594688944,66.59593276174884,-3.6084084157814095e6,211211.40095004014,1.6699258362032018e9,1.250914966460955e9
-0.00355,0.7427834845456261,0.020200044287386334,1355.570276914086,66.22121879004528,-3.568832845959764e6,208484.41314764647,1.872822116339595e9,1.2203574921831777e9
-0.00356,0.7526743108816157,0.020157707218670603,1342.9793199669193,66.53315782018485,-3.566277121401523e6,210811.3854393811,2.1882067337992635e9,1.2096614850902536e9
-0.0035700002,0.7594967351646279,0.020108825046446465,1330.774490983097,66.89583022383526,-3.578388636813456e6,213033.88900487815,2.4791237268171735e9,1.1962798413563008e9
-0.00358,0.7660644288683278,0.020035810461266238,1323.6832421580984,67.45087970938366,-3.619767731328046e6,217148.47041358563,2.8537843807963977e9,1.2090972641444476e9
-0.00359,0.7734063245510178,0.01981656959040816,1291.4685504373924,66.53160015935484,-3.544909992790993e6,214145.1961881423,3.0283930147686563e9,1.1719428329879663e9
-0.0036000002,0.7794899042300449,0.019696529886390608,1283.6047550176713,66.82216758959224,-3.5613457137392308e6,218019.63056116443,3.2908398487974267e9,1.1710377260105379e9
-0.00361,0.7852031076587908,0.019603018906521736,1269.4551273403094,66.85964769869894,-3.520886937519529e6,214259.3438834855,3.304484502595151e9,1.142466474569645e9
-0.00362,0.793381032276246,0.019424933854393183,1243.3666910587053,66.81265830900973,-3.488005107248772e6,217560.68302212397,3.7137394128735723e9,1.0964979042869995e9
-0.0036300002,0.8021652809635712,0.019185383049640854,1220.018882255198,66.15916789751289,-3.443311336944576e6,214101.5786338001,3.886047197479936e9,1.0638370012147869e9
-0.00364,0.8114427892249443,0.018938054697170394,1196.1370162326864,65.30735345136156,-3.3845120625249227e6,210513.5167521999,4.034596318099389e9,1.0257441107233098e9
-0.00365,0.8155582534288045,0.0188592405093126,1174.1250670441786,66.10014796161607,-3.369483420089461e6,221046.47061575245,4.524243075546124e9,1.0179883580817927e9
-0.0036600002,0.823026382579367,0.018682955748429615,1159.6588012516033,65.85824682965493,-3.355011265781765e6,220191.05834828032,4.716352495701334e9,1.0078108654222212e9
-0.00367,0.8324423524058792,0.018541200924409716,1140.8842598360673,65.43667698115424,-3.3217486544493083e6,221222.13510562637,4.85626892621928e9,9.890844105957118e8
-0.00368,0.8395668681873747,0.018474524271786107,1127.4015990145672,65.6292602132407,-3.3299459529818706e6,224779.99548390484,5.118597695284256e9,1.0097362255980897e9
-0.0036900002,0.845723007437982,0.018393914317959635,1108.5445193916307,65.42972478450879,-3.284293234130223e6,229007.48356618837,5.309145338541464e9,1.0051527383885753e9
-0.0037,0.8518277798051718,0.018190219527004024,1091.002820043124,65.52773422051045,-3.270379302138712e6,231113.94604492455,5.638269399748405e9,9.876422687652972e8
-0.00371,0.8583225212973771,0.01810532619901526,1076.2768178070858,65.18021439550235,-3.2534141100897784e6,228655.93765614045,5.759561422840453e9,9.469214038398879e8
-0.0037200002,0.8624986736841701,0.017908029445010822,1049.824006496245,64.24030030424495,-3.1880006168371076e6,225261.807872379,5.860435122440512e9,9.146934035747229e8
-0.00373,0.8700541759032396,0.01787863236487738,1039.1198247211719,64.24436211698732,-3.174892783928354e6,228078.84422471112,6.001928927497923e9,9.075621594565066e8
-0.00374,0.8775963354278965,0.017716453930926183,1023.5399893356496,64.34600397653705,-3.155995292962992e6,231484.50337879933,6.222471516356479e9,9.080182536038828e8
-0.0037500001,0.8844807821462323,0.01757398430668963,1005.9922786720596,64.3290275672105,-3.1327412824499984e6,230415.01900956072,6.393059901181617e9,8.725890264338015e8
-0.00376,0.8915356881283866,0.017321486271278927,983.9364623403617,62.98411549396655,-3.048023831220613e6,224766.90308318584,6.2596776594060135e9,8.462009509346663e8
-0.00377,0.8962863367273414,0.017108563864901897,963.5332078512957,61.90836354410347,-2.9898915870373663e6,218733.849574223,6.157356687184818e9,8.282468682061146e8
-0.0037800001,0.9017308547879554,0.01697238793570085,952.4262219548099,61.9096421335496,-2.9851029586066175e6,224090.10256995968,6.367660693878187e9,8.659261309035257e8
-0.00379,0.908723103415871,0.016886803718211177,940.2898419575115,62.00254036370138,-2.985269966657402e6,227333.2571058334,6.624415255798487e9,8.622632899350505e8
-0.0038,0.9127076206360347,0.016861912601281198,931.6645795776275,62.045691610021606,-2.9862335182342585e6,226264.85498353152,6.719219045310696e9,8.425294995578995e8
-0.0038100001,0.9173927372882787,0.016780262131195153,926.2853507772826,62.210678614403804,-2.9706439977778117e6,226037.0731587721,6.702901288508853e9,8.320685625865387e8
-0.00382,0.9241949094587926,0.016722213526995957,916.3482634334569,62.633057409802454,-2.978292729236924e6,233046.2775338111,7.023339579307858e9,8.519329745153483e8
-0.00383,0.9312399388236702,0.016517650685145966,899.0732714595657,62.10109722305308,-2.9234214381284253e6,233946.2709678593,6.984985875716237e9,8.613833559905086e8
-0.0038400001,0.9351060648994511,0.016344666567510595,881.6853641410686,62.12494355463194,-2.888929646299403e6,240681.17933863887,7.208652496179128e9,9.141953313161519e8
-0.00385,0.9413253954562103,0.016175093106285055,860.3173826585971,61.11206621029458,-2.8156675734458584e6,239491.08788884128,7.123196893438691e9,9.276247229856368e8
-0.00386,0.9472151954797162,0.016011368808889696,848.208565617784,60.48806509636866,-2.776924661074331e6,234438.15480906164,7.063824362692251e9,8.962060886889321e8
-0.0038700001,0.9525964910266109,0.015821581354946684,833.2644486044112,60.308384112377254,-2.762065837029745e6,236219.39038970927,7.249329200577347e9,8.916571956382387e8
-0.00388,0.9588491232064269,0.015616710698770755,816.6655388340213,59.96632333125046,-2.7324400282370797e6,236702.28208190488,7.373301360635459e9,8.881672628786833e8
-0.00389,0.9678622270069733,0.015402828841768397,795.5642941040891,59.51744664415952,-2.67622036241647e6,237261.7914571781,7.409572230725196e9,8.826527953252633e8
-0.0039000001,0.9741654234506044,0.015242082057274871,776.3402300259751,58.60482374547061,-2.613614155421196e6,237109.05699541623,7.320612616123572e9,9.136325476839205e8
-0.00391,0.9794068467869608,0.015210736273393147,763.0367628512715,58.14907403743673,-2.588041926927738e6,239272.83812965016,7.428528494200972e9,9.327970663460276e8
-0.00392,0.9857559221425579,0.014861561529701852,738.0078547340069,56.87513361753825,-2.502258354265878e6,233391.74266361826,7.263818538188366e9,8.969063932750785e8
-0.00393,0.9901748467905934,0.014744102207490312,725.0828970540069,56.585749702649906,-2.4657370623771166e6,232571.6759928213,7.240149033928454e9,8.880509192623013e8
-0.00394,0.9961396477920871,0.014536005839609834,709.0271407569055,55.66274864822136,-2.397389384666758e6,226896.01860497834,7.038901614180011e9,8.601797917041363e8
-0.0039500003,1.0000804627738225,0.01430470989549789,687.0832375490096,54.463861225668595,-2.3082265484335166e6,220243.04573665513,6.768730591510823e9,8.249653939347634e8
-0.00396,1.003856421647975,0.014111631552621273,671.9991469296316,53.84572983374447,-2.2621674929838856e6,219118.56393517074,6.718823339476615e9,8.396249102225713e8
-0.00397,1.0103538808752037,0.013968497713220143,659.0221581017425,52.9387584782634,-2.2036957418974843e6,214427.939000784,6.510929435622234e9,8.361565934152234e8
-0.00398,1.0141220713314345,0.01373244021402267,637.7159897137749,51.40326687657785,-2.1125215922232885e6,207171.58789315957,6.2444534965768385e9,8.098331082516569e8
-0.00399,1.0185906056083047,0.013590162624939022,627.9482558334703,51.82359537738858,-2.114562072756223e6,219922.5616183423,6.529766406789854e9,9.502703146646233e8
-0.004,1.0240749411761778,0.013392508598554741,608.0220907206426,51.211799358466905,-2.0551509708725554e6,222171.07449325814,6.491169429100114e9,1.0009118637621162e9
-0.0040100003,1.029496843112282,0.01330449594230147,596.0153750628377,51.08802315665129,-2.029358810901053e6,228872.2321836215,6.569319570898669e9,1.1113253513829553e9
-0.00402,1.0346913099279105,0.013106797336401198,584.6112066613716,50.5737881752407,-1.9950211972765934e6,221841.35538664027,6.486188752787968e9,1.0128024591172961e9
-0.00403,1.0375333496517856,0.012920427239011588,570.7678918925484,50.08582278642305,-1.9687482557164028e6,221938.47141695995,6.548833689372122e9,1.0032506663037095e9
-0.00404,1.0403915963805674,0.012821950139036153,561.3185896864563,49.353457651538946,-1.9319356488249172e6,214433.46969173718,6.387128532570596e9,9.406575890978005e8
-0.00405,1.0470421202400768,0.012644453091023284,551.7396752299927,49.53487469076487,-1.9146823295498313e6,220518.38695894743,6.495016882902636e9,9.864850099013574e8
-0.00406,1.0498056388847792,0.012512721405327899,541.4042606134992,48.94368019758829,-1.873447760297637e6,218222.97315628242,6.33640864577489e9,9.93735007159982e8
-0.0040700003,1.052864830870052,0.012391157579851592,530.9924844593858,48.15368170226777,-1.8261929580333328e6,209944.90630206125,6.1222073486716175e9,9.202105450587013e8
-0.00408,1.0546667222533226,0.012326278197895153,523.0284992952872,48.06350789773504,-1.8063710559762993e6,215220.8910465042,6.182005542552168e9,9.897442631417427e8
-0.00409,1.0593597734136764,0.012183334224243022,523.5023092559708,48.49306258684355,-1.8308887896422686e6,219633.06557991446,6.370213662771896e9,1.0247800095778232e9
-0.0041,1.0649132410053108,0.012105541961106437,508.53877377619585,46.99322409309542,-1.7457074473306553e6,209469.29705294958,5.948508019454953e9,9.71446443362358e8
-0.00411,1.0703469108517192,0.011816950686822734,488.4753303704837,45.70234656355613,-1.6713134070011803e6,196888.65019837086,5.634869414679543e9,8.435104167869228e8
-0.00412,1.0737758767072692,0.011711119748452362,475.6201627914534,45.57029573317849,-1.6324972908798128e6,203123.79396377414,5.665104271063403e9,9.227733212201165e8
-0.0041300002,1.07919590764775,0.011595533999856317,460.3311379430158,44.10639210655365,-1.5621979185273277e6,194239.65700241868,5.3665501779769e9,8.688343811673241e8
-0.00414,1.0818357697372332,0.011364740149721648,444.02405546897927,43.550916740131996,-1.5069655235463146e6,196243.79976797034,5.274728375116573e9,9.092394970029799e8
-0.00415,1.0857148436740884,0.011223339882466063,428.8515002990965,43.198627203593496,-1.4610201684648986e6,202984.69782713277,5.264775263453123e9,1.0242643678930533e9
-0.00416,1.0876127151117703,0.011249000700125886,427.5885734058995,43.57686168061412,-1.4788487581090613e6,209864.06160813742,5.444824099732372e9,1.105351901794754e9
-0.00417,1.0883956042090281,0.01105864615076562,422.85898059920123,43.103542235019795,-1.4542913544456158e6,204903.18881647647,5.285454512426352e9,1.0706417259003606e9
-0.00418,1.0918163074743663,0.010917127919528315,411.06777936603584,42.59609287966771,-1.4087546441609317e6,207596.75365596774,5.189136874717214e9,1.1387431995300589e9
-0.0041900002,1.0960186519304471,0.01073209343706403,396.17758189939985,41.81916263353503,-1.359422529500622e6,203615.4223238261,5.049309745285676e9,1.1018267945768368e9
-0.0042000003,1.1004593723290799,0.010542233320464597,385.4111387811156,41.25326481388593,-1.3262866213096655e6,203046.7574782159,5.01854848973461e9,1.1019086628318453e9
-0.00421,1.1035112045235487,0.010260843467586997,370.17370898858513,39.957431649435456,-1.258342856300138e6,197565.60127318918,4.738831949781393e9,1.0965821786652958e9
-0.00422,1.1087400933654579,0.010109249292584438,359.9401908506088,39.20211524221324,-1.2240629642685445e6,189880.20690159092,4.596390844791026e9,9.980953614893794e8
-0.00423,1.113121621990314,0.00991543198244601,353.9827661234046,39.64688020253557,-1.2172892016871888e6,204162.73187001602,4.743367378807664e9,1.1747080802878463e9
-0.00424,1.1183344988453083,0.00969162853333816,337.7021708606866,37.76899730797627,-1.140694189008133e6,186853.12970350208,4.331850586228642e9,1.0258908107960978e9
-0.00425,1.1213817243959974,0.009434248119762723,322.51195577106256,36.700093681475,-1.0839870245082323e6,183354.003277833,4.1442702487954235e9,1.0253293828459843e9
-0.0042600003,1.123866682259628,0.009326696729633882,314.6211368888122,36.76592016915855,-1.0746118256697066e6,188985.6299478666,4.2075234360445476e9,1.1076130322840438e9
-0.00427,1.1267312142574633,0.009200632576726198,302.8134528414804,36.199198094850566,-1.0323363255169116e6,190132.02686653647,4.078709409633745e9,1.16114746986594e9
-0.00428,1.1289177876483276,0.009042572786161369,294.45949464354055,36.358707451648634,-1.0119698430520057e6,197683.29487877025,4.118064270475936e9,1.2488942905494034e9
-0.00429,1.1345922587854453,0.00888438133777311,281.35957983449714,34.66917637271201,-942688.0977897247,182633.37232105393,3.7206408526198764e9,1.1188522004760394e9
-0.0043,1.1376679368114895,0.008707084927175635,271.4132957027663,33.64482631229721,-898521.6403758142,176904.91718799036,3.531491154869153e9,1.0707674017198374e9
-0.00431,1.142676228052629,0.00847009502733806,263.50562196147223,32.69258307366837,-861462.8380687553,170630.1847973826,3.3396723937301326e9,1.0257880025086633e9
-0.0043200003,1.144671336265775,0.008352423456693778,254.01061846260734,32.30647244729231,-829507.6966559228,174237.02506671342,3.2927663542912936e9,1.0941504716037924e9
-0.00433,1.1459357709810736,0.008018926118607507,240.71797975381298,31.05344989004561,-771858.5390764405,164139.84374643007,3.0468551084771466e9,9.975244426744709e8
-0.00434,1.147914232736978,0.00785239473347383,232.06761556564422,30.85307017748396,-745848.2081364866,164953.98680755863,2.9975774752776017e9,1.0031215357675861e9
-0.00435,1.1493015979435726,0.007794744062224639,224.2701457894332,30.440683313355297,-721461.9409350328,165921.38237466651,2.9372084589358563e9,1.0377726010843153e9
-0.00436,1.1515009626355621,0.007642453906068896,214.11828092859088,29.093756486170026,-671568.1124235439,154920.61883798594,2.68786961788318e9,9.352899204549496e8
-0.00437,1.156048342417802,0.007463352881662927,203.65897216880361,27.58615286394656,-619167.3754053795,144567.8172006534,2.4180214191786933e9,8.608377284450054e8
-0.0043800003,1.155984247639556,0.00732989018944774,197.9642779535961,27.595711228315995,-608105.7275235147,149422.00179222657,2.4392886993453994e9,9.18784387661753e8
-0.00439,1.1576851971559674,0.00715737951974757,191.44753569765146,27.23880757018364,-583825.7938425728,147901.83891700307,2.362832448315567e9,9.105942300536846e8
-0.0044,1.1611521526818533,0.007022541193609322,185.46116715478348,27.588450199534712,-577646.9833424173,158175.77758400142,2.4514480963737545e9,1.0231057685066206e9
-0.00441,1.1654968097370628,0.006919521449034843,180.1456980403411,27.365421813364453,-561983.2648012295,160840.5578976732,2.426660014625787e9,1.0711817917785374e9
-0.00442,1.1663874493964281,0.006840921017622734,173.45566365416914,27.002164814275684,-543112.1346466761,158506.73824512586,2.3645426339943132e9,1.044204136976204e9
-0.00443,1.170919423259577,0.0067623024507043475,170.20946276861866,26.9365997192893,-532928.0508761657,162518.7737079026,2.3653835582527795e9,1.108901295027098e9
-0.0044400003,1.1719791434959903,0.0066132271104532995,162.61749768323432,26.457932765257222,-509873.4080338904,160025.46795624876,2.27883167873036e9,1.0947274254523404e9
-0.00445,1.1748073319087078,0.00656222350113086,157.15058618553883,26.447095181357703,-494856.06972215144,165505.5623929753,2.293213973265682e9,1.1637550503117833e9
-0.00446,1.1774798638452015,0.0063760283598825185,151.6589432669326,26.138207672839332,-477892.56165615947,165511.07225510658,2.244411853151084e9,1.1718173427742763e9
-0.00447,1.1783855651507031,0.006211819088677223,145.13659314606167,25.463665363300045,-456858.5348853297,160953.1092709992,2.1453647379192345e9,1.1358838830732386e9
-0.00448,1.1780705758899321,0.006132933423312744,140.14561164323064,24.410876278698304,-431342.602890114,146570.8509544597,1.9623275911046662e9,9.702771852793758e8
-0.00449,1.181548540789263,0.0059489717588230425,132.33116224555593,24.413739613024703,-413758.7614005943,152493.00074225932,1.9693505552355797e9,1.0451399291982781e9
-0.0045000003,1.1834617234400193,0.005952727487720892,130.28499303477705,24.18606584712867,-406339.53105993604,149518.4326552156,1.9295172779664426e9,1.007438799802616e9
-0.00451,1.1865193677569386,0.005886992355657026,126.22699972578356,24.317390741186735,-396967.54431089415,153730.29266232142,1.9524106740352147e9,1.0486225075858889e9
-0.00452,1.1868890592016503,0.005731036691380256,120.1166522113856,23.004669505231856,-369627.47660848475,139758.64300346168,1.7446741620292845e9,9.166690496027446e8
-0.00453,1.1906411300879292,0.005615939248891372,116.93635462696365,22.317395747474336,-353355.2996192766,133624.2160210688,1.644108243215624e9,8.644395000616263e8
-0.00454,1.1902484464847156,0.00557161558328183,116.05062291909564,22.94218257144757,-359271.2470867597,140679.1548529501,1.7262705742539139e9,9.331154608195227e8
-0.00455,1.1928404152211818,0.005545099906235266,111.80836352911325,22.4859267704203,-345634.16516329173,136190.7528104859,1.6585310812261994e9,8.857311887757293e8
-0.0045600003,1.1922418157335215,0.005481799169416395,106.98598311328097,21.6817215614089,-326997.650155887,127468.37619474043,1.541582301611634e9,8.009132959925634e8
-0.00457,1.1962240044348615,0.005282377709914394,102.66659013276882,21.033469210999453,-310212.83414062223,121875.53027690007,1.451863772828521e9,7.504630406746114e8
-0.00458,1.1966227889275782,0.005310153066271859,101.77560442831822,21.386133350175577,-313517.48053638375,126253.15756359347,1.5107936175588799e9,7.851692751932654e8
-0.00459,1.199340468906408,0.0050411872706185345,95.25066089428387,19.421735659829224,-270356.4102586542,107571.50459900539,1.2300956050448718e9,6.27327521570974e8
-0.0046,1.1999224186584077,0.004994939536345217,91.31747840812446,18.984293434284243,-260450.15001146225,104800.94737675876,1.185408228088004e9,6.075080632190479e8
-0.00461,1.198903590768624,0.004888251763976629,87.5680177218154,18.75234251908772,-252463.35385289163,103331.3714151389,1.1615360852960482e9,5.909456372571822e8
-0.0046200003,1.2008999671207417,0.004720098384193002,81.82969129245681,18.012238616237557,-235673.1215757088,96990.78869093704,1.0739136095977018e9,5.400071761664696e8
-0.00463,1.2017479209799224,0.00462552558085522,77.0585975205391,17.291636786011953,-218389.72502598035,92142.03188690769,9.947416794302025e8,5.0524240241417867e8
-0.00464,1.2056236313586535,0.004518864474650734,73.6269963088811,15.81268063566029,-194153.40678733337,79574.0253877877,8.34274472765261e8,4.127171907854425e8
-0.00465,1.2079805532941505,0.004398700289753807,71.19285092248649,14.86938051918481,-175836.9438084524,73017.96900151497,7.338699857179636e8,3.685249108903633e8
-0.00466,1.2109879452602443,0.0043240926864604075,67.80562613309738,14.519849550616064,-168709.6441218559,70647.91243874213,6.994507731421819e8,3.5610658590377873e8
-0.00467,1.2108141999451747,0.004188866395788766,64.53777851078478,13.538460376079515,-152480.50332234718,63142.19065485957,6.085555720545807e8,3.054671938785898e8
-0.0046800002,1.213635947282414,0.004222068714385042,63.637550951280325,13.69863712605079,-153248.57216804125,65041.132524553155,6.226363191196295e8,3.212752317251622e8
-0.00469,1.2152504535871358,0.004100091835469432,61.34077983719306,13.626561095180294,-148473.68557390955,66519.30229127806,6.197074080587664e8,3.37855195920063e8
-0.0047,1.2172265802413103,0.004170264843203926,61.04939712542583,13.301448525053875,-145115.97113111016,63541.90868955614,5.884145930071507e8,3.1755732978253704e8
-0.00471,1.216958842044249,0.004156709793661829,59.8616379673237,12.740043235343636,-137251.29427989462,59854.40947161495,5.43841951367097e8,2.9653042496911746e8
-0.00472,1.2186476213267132,0.00402819585462304,58.00217617697724,12.600097822950366,-133987.8185284563,59709.877578544765,5.383020981162976e8,3.001484204615347e8
-0.00473,1.2200253666112548,0.003919240709160381,54.81223749716851,12.113489723725966,-124293.23226706214,56435.02762031106,4.9891557670441896e8,2.777277758389558e8
-0.0047400002,1.220727603973137,0.0038143969929403713,53.12479528133411,11.247325188136239,-112679.42955924303,50367.9669990115,4.302888892236278e8,2.359239047749071e8
-0.0047500003,1.2207726233465965,0.0038696166053406506,52.35144267692033,10.789891782639335,-107271.468500258,46294.2017445225,3.953723611090903e8,2.0729915293560618e8
-0.00476,1.2226711701320054,0.0037619065988785724,48.885864680852485,10.248685670466907,-96047.27437664907,43971.377318432555,3.522616678302116e8,1.9868418339341673e8
-0.00477,1.2215250128546724,0.0036366739050013495,46.54537066011442,10.042317575095636,-89830.88916905026,45166.62040590983,3.394154403269366e8,2.123510991135286e8
-0.00478,1.2216456700629692,0.003563623199060889,44.89174394637736,9.959756961284445,-85820.4427379761,44530.5207789173,3.298099005100278e8,2.053506061717874e8
-0.00479,1.2237425534464077,0.003524041496814091,45.04313972047898,10.218659007682056,-88016.80575076953,46769.20440603049,3.4942273435763484e8,2.2070216458909574e8
-0.0048,1.2233111537833288,0.003536388521005926,43.63409964693475,10.58244842461212,-92612.24154068783,49682.7001225052,3.764484104078193e8,2.3818475751989847e8
-0.0048100003,1.2232610553678518,0.0035221576109193916,44.220896248682415,10.531160219910735,-90762.81236158604,49154.421547549195,3.7229664804837316e8,2.3220566316102302e8
-0.00482,1.2237248749598437,0.0033883504103576116,41.91047038332454,9.764962812214623,-79301.39697780107,43466.6659074719,3.138185469096145e8,1.9713516568951398e8
-0.00483,1.2241649580459077,0.0032760141863843427,38.874799715265766,9.294773297386055,-72853.90222228608,41456.42258572093,2.876708448350764e8,1.8709604169770205e8
-0.00484,1.225825991190447,0.0031059209410689848,36.61818930285085,8.069416432772071,-60050.46687813281,32922.1022452942,2.1486709700042763e8,1.3665616433628178e8
-0.00485,1.2274495974712738,0.003158623836851714,37.097028941187354,7.936860501921615,-59849.46959689295,31626.388256360122,2.0692192974764523e8,1.2847874664054859e8
-0.00486,1.22497790151367,0.0031505045887694687,37.321787541632844,8.822267697803202,-66948.45432916904,37928.11824266401,2.5771974383059102e8,1.645376099139127e8
-0.0048700003,1.2249449467760807,0.0031867737674342715,37.439095040214404,9.000918213333524,-68739.83049685258,38848.1635246814,2.6921373723476523e8,1.6827846570027104e8
-0.00488,1.2266501933563114,0.0031885010514663276,36.525793112865905,8.195834482387781,-60161.41677293258,33575.54953868987,2.222360194494663e8,1.3793321450823495e8
-0.00489,1.2285353562248575,0.0031522188380335887,35.45987974681911,7.992823600723892,-58813.719619840915,32641.8555313683,2.1450998704303968e8,1.3449352890013143e8
-0.0049,1.2278368646460143,0.003106955106464921,34.91295286049785,7.471730489887043,-52809.998366723135,29116.334013855707,1.8433088722237086e8,1.1381393705753548e8
-0.00491,1.2300765772589766,0.003035773630269434,34.068891457730395,7.119907156519914,-49765.4667747387,26785.05164522719,1.6653826866389087e8,1.0104416417794006e8
-0.00492,1.2308097570857814,0.0030657701899491486,34.192583155063936,6.999109527698889,-47544.27056568336,26355.45327709077,1.6066144534978774e8,9.963871921386865e7
-0.0049300003,1.231720576604775,0.0029957229512735566,31.96784273646551,6.164129875341301,-39680.73912636941,22176.781443741504,1.2580744647871998e8,8.031520638193326e7
-0.00494,1.2312588639128026,0.0030324727777617643,31.405366598635425,5.986594925475707,-37984.421535868205,21208.820547210074,1.1749035132616216e8,7.59857132493341e7
-0.00495,1.2316164953015525,0.0029267236828460588,30.490543982198407,5.975421978127262,-36613.851333284016,21548.68384078501,1.1757305603151257e8,7.840475023085642e7
-0.00496,1.2320243407150395,0.0029935887076662773,31.22394046894293,6.057572658698395,-37771.57876534371,22430.645914786786,1.2152850638734457e8,8.352375464893164e7
-0.00497,1.2326210143331249,0.0028500705356477836,29.622520944844442,5.281343697628163,-31016.65963797352,17854.735432205653,9.069082984754737e7,6.1304469037458114e7
-0.00498,1.2297521606946484,0.002895399654593229,29.75327986576576,4.7738385063087065,-27579.195681440608,15145.703259856604,7.409555219718899e7,4.840372283178692e7
-0.0049900003,1.2300208288019934,0.002825722273890733,28.48730898398383,4.415612590821656,-24884.10943266088,13315.37251477887,6.242589872465808e7,4.092793731573555e7
-0.005,1.2283038948071885,0.002712493731573492,27.477988946102816,4.30597364546798,-23605.252159069856,12696.315911969645,5.83182537916743e7,3.8947111471920766e7


==> anc/Figure-5/d2_L126_rJ5.0.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2377210437477133,0.0023089565082225322,19.936187878721306,1.167191206061827,4039.4851697289414,777.5656210528582,1.9701252298483618e6,563722.3554496432
0.00499,-1.2367296239953605,0.0023361876864763154,20.67410795731613,1.1489064552918677,3920.1829675334657,794.1173167034257,1.773485705198549e6,613180.7322493914
0.0049799997,-1.2368111305046372,0.002364643272066262,20.887157676335526,1.1009167998945935,3277.689842670069,706.8296923280474,1.220596864493608e6,512474.55422301946
0.0049699997,-1.237154152569844,0.002320034202169261,20.553833548998668,1.087004383489703,3169.274279213447,657.3954559434474,1.1536185585490174e6,411391.2448193275
0.00496,-1.2368494085543065,0.0023366128029905222,20.619670045601872,1.0990881773295547,3404.447862815901,676.1273728648736,1.3627693319175947e6,404328.78862056223
0.00495,-1.2360145791029116,0.0023462367212384746,20.282229094385254,1.0046677536705362,3360.1420282075337,573.7537813067634,864856.678632464,306266.3684505879
0.00494,-1.2352236979765028,0.002372734472460537,20.238977323161894,0.9913566493430961,3206.2470651650233,564.8909440110465,690648.1030159232,363262.78752627823
0.00493,-1.2363195198097165,0.00243575235515009,20.627707296723557,1.0191809400994016,3231.1744749452478,631.3433671281058,695256.0213488986,528090.9806001288
0.0049199997,-1.2364609634154893,0.002391253783476661,20.652171225340783,1.0166399526475598,3414.985445337502,660.7394730815976,663705.1485505397,606107.5730462405
0.0049099997,-1.2341808668045808,0.0022960539112669904,19.941663421444456,0.9854897187495057,2810.685720915227,572.8592057896873,604771.2501582501,435807.1515208197
0.0049,-1.2333777892289937,0.0022906795892394067,19.463147615713172,0.9811390206846099,2328.9453623408526,509.62580506629746,668043.8382525557,277095.4093193363
0.00489,-1.2345984343616396,0.0023191188412737627,19.593808050265803,1.0042913479484221,2441.533237630248,550.2204843504853,760557.177096803,299988.43130923423
0.00488,-1.2360834320627945,0.002255272165612093,18.659998897219996,0.9291071568821353,2604.7387688523004,463.2273235530629,510903.0922188096,212895.22397537992
0.00487,-1.2366964021938496,0.00221326783837599,18.625876995558073,0.9295357660637424,2774.989499785857,441.4700777518914,466834.2308439378,180658.58040461087
0.0048599998,-1.2371047520639056,0.002233967446481808,19.17911697535768,0.9402269553852972,2964.8613997586635,478.7203728571611,487204.9545118433,230457.06711026444
0.0048499997,-1.2364388228098147,0.0021968436407603944,19.231058264356943,0.9268294839543223,3061.5363549773856,461.8199028028209,420890.042108479,216931.71483434844
0.00484,-1.2365091764707605,0.002217769787958169,19.915846047234176,0.9426338798174155,3020.3211761697607,524.2844495278257,421005.5346593791,335888.6562232803
0.00483,-1.2366749169062694,0.0022060143288160053,19.578233661016665,0.9158186793359804,2879.406306013276,473.3380333635441,401017.9641635847,259264.7655092744
0.00482,-1.2362319703619056,0.0022553028518394734,19.524019024711727,0.8885144720783973,2854.902087603509,442.9261715759036,268457.00339976285,230867.47828470828
0.00481,-1.2352934195522456,0.0023031582149976547,19.820841542778158,0.8916397973945491,2994.783757856447,418.164367923052,91327.74414410222,214189.39283859337
0.0047999998,-1.2348824853775586,0.0022489867508092135,19.273854669213488,0.9264494237147882,2934.8533922490574,490.44798164276796,521533.2617611072,287791.29380223167
0.0047899997,-1.2342154166509753,0.002214545847150923,18.8982834114164,0.9059257825457993,2647.156017795378,485.8916602162762,465357.8124154709,291993.97820110363
0.00478,-1.233514349536338,0.0022464076126319375,19.461434648262,0.9231796068739019,2517.2016891842327,456.3691862759608,255848.2330915948,231189.3192925874
0.00477,-1.2328492093649412,0.0022436504208591147,19.946997281421456,0.8998467378498307,2280.8704936641398,394.3925729247587,11838.61736055037,187283.9602931661
0.00476,-1.232916675834081,0.002224729464629442,20.02114355838748,0.9137231406860562,2331.9352813225537,390.1292386855941,161100.88244781957,180927.28338328708
0.00475,-1.232466199178574,0.002232692897735264,19.862671197950714,0.9236626523196767,2748.4893212401694,449.9552987274074,393248.5625666865,250544.57646054964
0.00474,-1.233012224622501,0.002278258864718477,20.027654234815483,0.9548414866651622,3108.516255941246,592.4210071369661,768307.0537922835,441389.2807566587
0.0047299997,-1.2330130514324231,0.0023215181760145366,20.382165698358833,0.9518048715253256,2851.447129724626,576.1166412033524,638147.8183754239,446105.55528325815
0.00472,-1.2309746132494128,0.0023739171906745904,20.750335685670247,0.8956131288859024,2625.085147810504,462.98997794851545,149584.70243188832,285491.4803343965
0.00471,-1.2308354166422144,0.0023386582381793946,20.10302430000818,0.8908307516811097,2830.8231700649367,466.5657503674812,173680.866249559,288997.9833620019
0.0047,-1.2319212470279561,0.002360808895466662,19.86198351285159,0.9197272661688906,2774.7406161611957,498.6097455277488,327415.47126728954,310732.1393827125
0.00469,-1.2305636072870119,0.002375535866334044,20.114548304591406,0.9177797271277865,2393.4743989365625,475.3207658009081,183312.3621015061,287370.49899851147
0.00468,-1.229343769487521,0.0023311634860707117,20.458213823562748,0.9109607178495158,2259.882011127552,444.6958035940441,38063.90421097471,277467.8153694933
0.0046699997,-1.2289723747763575,0.0023407571597423337,20.44874919874552,0.9172932342134902,2391.532859717593,481.6412473902471,87613.40166441117,322168.77638468856
0.00466,-1.2297581297049907,0.002386943560353232,20.79041682571802,0.9081271200699178,2362.486127338106,443.9538670557701,12601.398622906187,250948.19972641763
0.00465,-1.2298747771820802,0.002333535371211138,20.227766533323933,0.888670832438419,2414.3310751388044,439.10316810541053,37821.47722155717,233155.30318714347
0.00464,-1.2298736963573251,0.002326675244363179,20.0180739797003,0.9537167277738884,2675.4924868382955,494.43833446233805,416905.7930721119,270443.602429155
0.00463,-1.2297831764124996,0.0023510185699279385,20.112614665187312,0.9678022102638495,2748.623193529308,528.565878000612,563496.9561647373,314000.4990535652
0.00462,-1.229349650204795,0.002357874889009895,19.80610245337703,0.954194693510835,3031.6051431260557,536.9587246393886,565222.9180809177,312699.54596803617
0.0046099997,-1.2292757307386444,0.0024070735816242917,20.14954651733939,0.9758851169623705,3338.5948826493177,566.7375586577275,702767.0903913833,342397.6360652894
0.0046,-1.2299157067627926,0.0023965313532761587,20.16280661541597,0.9113175867714856,2933.9429553287528,452.3470195625006,186066.36172653257,234705.85385824606
0.00459,-1.2294217184604697,0.0024176040396508263,20.620992856064777,0.9183544573100054,2553.5873263466106,406.2585430426645,-122080.48875504518,208598.06180971174
0.00458,-1.2294786118742693,0.002375124569367584,20.399970251006323,0.9171190993955123,2366.4901090351686,426.7950377205793,-56234.94846505711,246638.0605050951
0.00457,-1.2300303762908589,0.0024115450865138223,20.277411141076765,0.9032854127273017,2113.9648907103738,430.4055873401224,-54177.06555841078,255496.84065036333
0.00456,-1.231027922199747,0.002348044559104199,20.002027624237314,0.941893356332596,2780.335425705576,484.2984430310736,268698.9666890421,301096.43863191124
0.0045499997,-1.2308744220593844,0.002278895305360571,20.206081122410247,0.9697068317289932,3225.545727994154,583.7998699954021,506592.9361269463,434904.2821213954
0.00454,-1.230389071241023,0.0022813299340434883,19.92990909114885,0.9385012639078446,2826.739766884786,504.80350131873905,343360.0860348021,287865.6272042679
0.00453,-1.2297838697056147,0.0023270379706701425,19.916329388566872,0.9483649570915783,2716.1000686601014,498.3295310494141,378189.8674322948,264481.378284758
0.00452,-1.2303459004116695,0.0023542000082926286,20.07258889793494,0.9849145266021384,2869.577085209132,512.4943788383802,477437.51066722086,281092.6483521335
0.00451,-1.230077667346211,0.0023947116082758562,20.448132930230724,1.06530896676474,3246.991656936269,632.5065636148263,914155.6292427141,407351.6539809113
0.0045,-1.2295884662042278,0.002425074752483468,20.81620942509674,1.0997350340153325,3397.64161370364,709.0118648088096,1.0426317973837479e6,484717.83014542185
0.0044899997,-1.2295749811193952,0.002456816628299225,21.14157534136673,1.1437446021164712,3590.7546559511134,736.6488792669602,1.1435763020366775e6,520605.1193775749
0.00448,-1.231216317959747,0.0024403008750086205,20.95273883791333,1.179664671533361,3968.528479162679,805.9456576874121,1.4830754038417812e6,640141.1921793881
0.00447,-1.2317303958599204,0.0023756580503238793,20.23296979271009,1.0977937099388202,3675.0724666333704,704.099812360412,1.1912068357122177e6,509399.59035241994
0.00446,-1.2311824732003709,0.002390619696690522,19.695612523555518,1.0446897613442276,3193.3005235836404,642.4750423092519,870876.6921936927,456471.73668377445
0.00445,-1.2303144964364243,0.0024880254536679414,20.42924337099367,1.119981008422154,3279.517525503831,763.8914598501893,1.263170693523737e6,635934.9295418065
0.00444,-1.229522521721366,0.002518227458047367,20.777834021490577,1.1874565736334437,3332.507584926903,880.3304669077487,1.5911306852659462e6,855656.350707244
0.0044299997,-1.2286572664205486,0.002475388598474286,20.509210990114088,1.1222435410889777,2979.915645942775,716.9579195374195,1.0859664851455612e6,548508.2791678369
0.0044199997,-1.227572748309501,0.0024120764254597867,19.63152856234266,1.058226192883993,3039.106854968122,670.9790061624146,1.0692698695048047e6,421406.1976590351
0.00441,-1.2258934171399882,0.0023680269775233033,19.727098430223677,1.0669964820827513,3321.6586376292667,764.8146668626466,1.3965372601301195e6,560584.2524056296
0.0044,-1.2259102131937092,0.002360656874239345,19.516335812684158,1.1184530609560983,3744.3582442080065,834.7642769900082,1.7810212750267275e6,648810.9219085433
0.00439,-1.226714179042013,0.0023972790155986612,19.724741517979776,1.1578390705968917,3870.525851006133,782.6251634289684,1.700938131882148e6,564926.1954713012
0.00438,-1.2286905275105928,0.002450083008107987,20.74788917536625,1.1907118053746115,3528.0831099054053,777.746414901482,1.5848826538900987e6,548068.3600080281
0.0043699997,-1.229258757519962,0.002411480590495507,20.750865475232132,1.144671210701662,3583.427137450562,770.2605957888907,1.2858416219900048e6,537937.6064076517
0.0043599997,-1.2280780739471788,0.00241531642454041,21.025649256736124,1.1432923799333725,3415.395818223015,737.9173629427848,1.2153629365617328e6,477572.77788987773
0.00435,-1.2266124128395495,0.002395823635940471,20.95909858263802,1.1325497121850376,3992.2982813003973,735.1359819046593,1.307148018938833e6,487437.1892320039
0.00434,-1.2257582357686627,0.002430199201208129,21.408832233981254,1.232149003280098,4407.006750477811,960.176950611949,1.9823489484138533e6,861672.7093126656
0.00433,-1.2250456264765734,0.002469201237437933,22.171429891014444,1.2347820022513603,4190.559414351676,993.496133443174,1.7193938306081074e6,910128.5448216355
0.00432,-1.2252906908041503,0.002479833976530686,22.847965001402503,1.1836520446130563,3942.4007696761632,918.2303007177959,1.2509913682411793e6,801974.8117023393
0.0043099998,-1.2252025665235176,0.002506477888511263,23.13669063936225,1.1410133257588262,3879.603161928902,767.3116926694036,964080.2510439621,588215.3578472119
0.0042999997,-1.225126594016387,0.0024912443875475723,22.337693221010216,1.065402805596259,3546.418627504698,624.2421956504553,688171.970258571,403453.5489495215
0.00429,-1.2253009419312881,0.002479948320168453,22.386909930508683,1.0478349204072563,3434.4813386205924,591.7091496990606,687526.6690724499,357604.193045687
0.00428,-1.2263076021004113,0.002458723577352917,22.02775128176351,0.9947308037379283,3487.046210687603,549.3271871263919,442725.9634751712,314360.4001549913
0.00427,-1.225594401775058,0.0024190492136267477,21.204419808524282,0.9704735176835928,3416.7632685174376,540.5668253192579,491185.2214345998,311783.9995336006
0.00426,-1.2250402041390611,0.0023347991657964523,20.023521327935118,0.9043225086270762,2645.947375658014,456.7085018734829,365501.89253002143,241716.08800706474
0.0042499998,-1.2254891318268755,0.002303031414365363,19.795662729977387,0.914462005571438,2351.0721330102388,431.4811355908264,404435.36282897805,219953.5544761129
0.0042399997,-1.226163040645764,0.002360048274934517,20.600040021246684,0.9746886621808695,2962.075345531503,512.7082138583884,581365.2548501756,311862.92764918366
0.00423,-1.2265250983325113,0.002388293621774874,21.357658555549115,1.015459038131125,3282.33575356938,558.405150549477,519987.5058875575,340726.52415510005
0.00422,-1.2264740168096284,0.0023694969663301097,21.646844625633427,0.9733887541026366,3109.9000125713337,488.39401332372205,213227.52891128327,274397.3437957616
0.00421,-1.227022859181698,0.0024025496770141487,22.00593575693483,0.9605874595946018,3256.394104641315,461.44233791332863,126112.09069892675,240338.3574351733
0.0042,-1.226413203380771,0.002431951596207805,22.397856178822778,1.0414255128437973,3782.869674619801,613.8449179320434,622507.4442897805,437283.58186250395
0.00419,-1.2264453617426772,0.0023766604286105685,22.116205030776374,1.0754980817190765,3872.5970252671486,783.0128703169174,1.0338480502225752e6,745323.2158180625
0.0041799997,-1.2273829242857033,0.002382225548787308,22.316911621213023,1.1416092148391543,4080.978756942251,854.4921056893082,1.2961658616938505e6,859011.4434193539
0.00417,-1.2278741629083771,0.0023938363171778867,22.15499603822319,1.1878911982027773,4468.334557109846,923.2962970439111,1.7142346108371415e6,959062.5537343227
0.00416,-1.2253494958764048,0.002431047329409977,22.596411366689857,1.1082870772437714,4072.3790353631757,703.7469975406312,1.0500124393321308e6,554704.4963038313
0.00415,-1.2234111589870893,0.0024820171422483806,22.981230453402596,1.1024483369496203,4345.665113393436,682.7240611576565,953435.5665189901,455793.6273704919
0.00414,-1.2241386941392176,0.0024684668415036175,21.98488196639788,1.1291893674147915,4396.183266072269,763.2531724383997,1.403582151180536e6,617529.4500675839
0.00413,-1.225151987130009,0.002430131539228522,21.71669777470607,1.1723533284916154,4292.793181689298,769.0888068659327,1.6331099498461646e6,576087.2041793312
0.0041199997,-1.2259632911527822,0.002378153263697445,21.267498447805377,1.1146214629091695,4137.7558641254545,617.6720707773594,1.2720609072827012e6,339914.8253767039
0.00411,-1.2257435979224591,0.0022999052571871592,20.425821637740267,1.0504333582800411,3881.847942855176,565.2038681684223,1.1183510944779404e6,281627.29530742316
0.0041,-1.2260400880095788,0.0022698920806175963,20.080627707778966,0.9908380847059064,3278.575847779561,578.1955163313918,890421.7635602084,354325.75166334584
0.00409,-1.2247676849194937,0.002319502742508492,20.371430412551014,0.9749962754529485,3268.0335435307443,572.3077293485019,637033.380498889,375030.44258296
0.00408,-1.2223689264544138,0.0023021602555883267,19.89172533517252,0.9569179935408824,3288.5631388033366,520.2414154688735,544272.1446287932,305483.42720277136
0.00407,-1.2220698045708016,0.002334428506680614,20.26279390821543,0.9676063325263359,3270.281775849337,492.7177267179986,494422.33992769406,261768.50292732636
0.0040599997,-1.223080505376971,0.0024018890220713508,20.57643836864954,0.9965438648183603,3177.533954431528,529.2184404333568,598165.5303059788,315873.2316173527
0.00405,-1.2223624173919105,0.002399150969247181,20.70056141195013,0.95224415625245,3009.8442094210445,476.67156260248714,289809.0447283872,259799.67101627684
0.00404,-1.2214790650099638,0.002373087441912757,20.674808543740912,0.9401157071512433,2646.023512514111,455.7047584914241,257272.1960418376,247955.8544069168
0.00403,-1.2218757155754592,0.0023379945469282517,20.52114421079092,0.9241208218587054,2411.8080390215496,449.83876487081466,254679.70967355135,249322.06949763105
0.00402,-1.2219907536929688,0.002360323148915397,20.202715860915884,0.946031196918979,2378.7060238090794,541.5429912305933,479724.06548803713,380216.2459284754
0.00401,-1.2217299513104594,0.002346553354251882,19.972768262518134,1.0001264887267114,2930.5147845786487,651.8217753357724,942462.7685946366,497435.86130228883
0.0039999997,-1.2224765017663666,0.0023206146956771118,20.189805258454854,1.0150713860100644,2941.3726489070114,638.0492016317818,868389.81005069,451649.57610132586
0.00399,-1.2219858676429474,0.0023345543942717263,20.19983246397072,1.0032776164266721,2668.402274699016,679.5833937022945,712532.4555209476,559448.0464557151
0.00398,-1.2218869351506663,0.002471258103877561,21.15485099781576,1.0712558064150617,3034.537413275227,799.6905101235852,1.0067572830675404e6,746066.5925232846
0.00397,-1.2230113322730756,0.002518211609034399,21.359962515221067,1.0973678055481806,3259.589581289621,831.2794224493916,1.3117945786993532e6,738829.6812748463
0.00396,-1.222677420105342,0.0024886296066316672,21.392261995883203,1.149745863888587,3798.424500285055,997.4182315515842,1.7712766940690281e6,1.0134067716653446e6
0.00395,-1.221900131429735,0.0024261167750976296,21.507353054315193,1.1902743322274096,4391.087930618449,1015.8443202042988,2.2266035488434504e6,975377.198080443
0.0039399997,-1.220468068433438,0.002384345944238535,21.66848941484453,1.173403251598554,4051.291612529911,888.9756295816561,1.8790469489603066e6,774569.890090602
0.00393,-1.2202731213121003,0.002395442083192281,21.410256499447783,1.1614944634513056,3537.2329077626896,833.4252499676744,1.5670555365478424e6,737495.8933376364
0.00392,-1.2213123710447262,0.0024703489893184217,21.773360348670078,1.1444050689430412,3761.576273616356,761.5536769765072,1.2303940989896292e6,583639.6399415671
0.00391,-1.2206949670766623,0.0025431797151154885,21.99567180955328,1.1595944793510247,3843.9223087539212,704.110711701134,1.2046867118647476e6,493341.9253662208
0.0039,-1.2191893578877542,0.002563740364401373,21.583983028691016,1.177883802115659,3806.8474845298174,704.3883124725775,1.3548780128525079e6,474437.990637447
0.0038899998,-1.2195222015957918,0.002498348283774672,21.223602599756617,1.1897637333612108,3978.4737980075815,708.5421861119842,1.3895350299195976e6,433705.0720790827
0.00388,-1.2203438038405057,0.002516481183226722,21.82333186291288,1.1729584898411156,4081.181197843085,680.7270805764446,1.1552247098504447e6,432563.54723930615
0.00387,-1.2209202602073712,0.0026084499883008267,22.759584744924283,1.1709960181242278,4072.3066196743166,700.2696576392947,1.0701108054361104e6,472085.17728579434
0.0038599998,-1.2202730222356821,0.0025951572429190823,22.89935496023037,1.1635007624575398,4161.7536399494575,720.6987275873092,1.1237973729616313e6,473393.3687010291
0.00385,-1.2201504632721978,0.002524599328665472,22.186627546102255,1.1967829191616806,4228.193996012728,812.9986603536014,1.6093657060920591e6,655178.0053241155
0.00384,-1.2196505387168455,0.0025228519972472644,22.067007084163052,1.2670433073788308,4571.342629384566,974.852052600426,2.300697713628381e6,977610.872028234
0.0038299998,-1.218304092529844,0.0024593122554848273,21.479689047242765,1.2161064130353163,4277.634675705206,830.9634568190792,1.9351475543648547e6,654386.3093664347
0.00382,-1.2174992676799012,0.002524097699774134,21.76185668712238,1.2584774234769485,4589.671064861315,945.0667276510552,1.875351646221745e6,894076.7924305263
0.00381,-1.21762182173284,0.002538705879852186,22.248375914803994,1.2858630663122779,4627.742175935189,971.4421052195153,1.7389247571552163e6,923497.6713810562
0.0037999998,-1.2164918431525573,0.0024899251228749043,22.278813674859816,1.2101338454219726,4258.671546100556,900.9156920619462,1.3915324870371919e6,789433.6123107325
0.00379,-1.2158553362602824,0.00245475778238522,22.247282565071476,1.2571927964864558,4571.5276304285935,1111.1784183038164,1.968753885973599e6,1.139415432097338e6
0.00378,-1.2158161823834588,0.0024689088527505027,22.151600796247923,1.2435291060745397,4416.042243786878,1112.5703867331558,2.018020675234911e6,1.1865125120356164e6
0.0037699998,-1.2173613748180183,0.0024950598481815398,22.64564392802732,1.275338322892341,4943.009806244833,1168.6617409316332,2.1051446001339145e6,1.309734679763346e6
0.00376,-1.2173167821418187,0.0024827836441015205,22.434647024393694,1.2467413317313123,5007.819790156971,1171.415511896241,2.113561645813625e6,1.3733445385552535e6
0.00375,-1.2161081228043942,0.002471397806686235,22.501249871402077,1.2303306561688567,4867.053818145668,1009.6851466183272,1.8630397295847372e6,974743.6583272927
0.0037399998,-1.215086682899101,0.002467726983788239,22.197310049380054,1.1996730696991327,4387.0418769163725,928.9279203694291,1.6094019582544318e6,919107.5076176429
0.00373,-1.2129957513377154,0.0024680261965099558,21.85985199563705,1.1972819690458274,4149.637019822787,963.4128024971833,1.686138817774433e6,970945.750041048
0.00372,-1.2125432381012986,0.0023652709280398247,20.247031665948487,1.0625779818050176,3285.665137610058,775.5208772506393,1.2897798834007713e6,669936.7012053814
0.0037099998,-1.2134229920430282,0.0023281903180378165,19.7688281097047,0.9691014010421711,2821.776718436256,567.5249121879142,681297.5896068779,391925.47995917907
0.0037,-1.2132821336686817,0.0023439523028563575,20.91984047216661,0.9978287703074941,2864.9137126334804,611.9372644679797,512649.7364469499,508324.78619826416
0.00369,-1.2128719707702438,0.002303053278435791,20.914855909749217,0.9791582146041521,3016.1679543198097,590.8107772734451,414502.2162134128,476011.3387053346
0.0036799998,-1.213573845259666,0.0022899610911441535,20.87232215817466,1.0012250384767933,2712.655527976799,627.6115009876123,627023.8153405191,482984.954073893
0.00367,-1.2128866042632624,0.0023646300066945437,22.123080680029148,1.160191417615419,3313.2115769435704,794.8028750724906,1.2377839261809625e6,673913.8830457616
0.00366,-1.2121981969592863,0.0024636695655731616,23.61253142742907,1.3001615377281863,4418.7152014138655,997.5671968725717,1.8710466534472534e6,947706.2307874305
0.0036499999,-1.2129893411330739,0.0025277215882703852,24.071930284023654,1.3019966447191034,5120.958474644108,1004.0512547774048,1.8931011533617429e6,946396.2667804692
0.0036399998,-1.21307023195209,0.002527463470025995,23.840203698369702,1.315559520183761,5242.734800192899,1033.984430795936,2.0206359539242692e6,1.024831125587197e6
0.00363,-1.211908150525098,0.002513595811013306,23.164487369022613,1.3019916407538608,5038.418644630646,1196.9687818368384,2.2878496945946417e6,1.4773023141934737e6
0.0036199999,-1.2115946035086056,0.0024767539521467663,22.61036699009154,1.1850735042839249,3953.879138787951,877.6247787702619,1.36904360591115e6,859486.693927619
0.0036099998,-1.2129272947473146,0.002454445763828673,22.476419084583274,1.1517791900928882,3620.5892756012686,721.508998013526,1.0787657834269633e6,557361.4485072957
0.0036,-1.2123397060389163,0.0025624780534451623,23.077883719123903,1.145715720814271,3774.855763097853,759.1222449148154,978670.8048576727,616713.3512789473
0.0035899999,-1.2114114950240613,0.002552896419356554,23.067071856640972,1.135813644782009,3917.6233244792766,775.6544888515394,992400.5043716361,651410.0964064286
0.0035799998,-1.211770107979358,0.0024906486383991042,23.23527192585749,1.2057211297071162,4700.996069651987,838.5802256644602,1.67022890511161e6,691892.0993715763
0.00357,-1.2117684913951963,0.0024737817865922644,23.734892906749977,1.215568857147887,5121.750401617659,803.0417402655521,1.5847348009593089e6,595578.2950931767
0.0035599999,-1.2114904978699208,0.002462835825291925,23.653105589784982,1.1912393986817706,4479.99023297978,740.4504382565223,1.207764558041132e6,533300.6597923791
0.0035499998,-1.2123647644112492,0.0024782482883041715,24.05483665633435,1.2518768564084417,4794.81274839634,895.8548319712967,1.6731774062496922e6,797124.3672437764
0.00354,-1.2124190442253215,0.0025627703012466338,24.71536382412453,1.316182442554781,4856.872174658532,958.9850374408019,1.9449005541014778e6,862956.7725305555
0.0035299999,-1.2118652465505784,0.0025751023052859533,24.430022896073716,1.3068871215022713,5158.9719760231665,871.7038790028374,1.8927944951207852e6,638267.6794829468
0.0035199998,-1.2120936527080348,0.0024964974611893665,23.386290370413352,1.2610524656452746,4707.66072724639,811.4152646628181,1.6324513834422433e6,598684.7030564124
0.00351,-1.213301941440811,0.0024437321601178024,22.592166182309164,1.1829557486163325,4272.833142157833,748.0555119686055,1.2522695973193424e6,534939.179588645
0.0034999999,-1.2119535409137403,0.002424809320089773,22.95082294179361,1.1517338095934644,4221.427469844793,676.0606409551054,1.0777242109721247e6,408348.34999802813
0.0034899998,-1.2103018169108997,0.0025044703535597496,23.565446176656128,1.1517937158270084,4436.737703694424,685.7511388659123,1.1104768242860127e6,412947.1746539615
0.00348,-1.2108940566106836,0.0025095346169926288,24.08028614441732,1.1762392060955904,4468.31416917869,723.8245659943633,1.1401548341533008e6,492406.99381049734
0.0034699999,-1.211322762219347,0.0024980063488436173,23.88838972470256,1.1693746189398155,4241.913352495393,706.9309941508352,960440.6372610914,515476.85908132314
0.0034599998,-1.211157588505469,0.0025408649972097097,24.299053084236423,1.2075922928449478,4545.953862266104,774.8332209948439,1.0651808383444538e6,623964.9416235456
0.00345,-1.2108153088299105,0.0025942623541318132,24.94985896505738,1.3259515118917724,5324.762600469251,1013.606766976225,1.9642963565211718e6,1.0570452180917184e6
0.00344,-1.2119758815440629,0.0026205128138987364,24.842343856769084,1.3703854453615805,5814.246303375595,1166.1808828936673,2.427282864240424e6,1.3789886604558565e6
0.0034299998,-1.2132907426561035,0.002615927971170904,24.929097315576072,1.2757670824136327,5012.55572877232,937.3103582951744,1.4876663116490722e6,895779.8103109583
0.00342,-1.2116884685557698,0.002575621557817168,24.461105443701033,1.180708137912189,4370.416448924743,717.794282494542,748734.9911566366,511835.38919251825
0.00341,-1.211372421235118,0.0025171361267116777,23.938666997018334,1.1943722308801248,4111.270187309502,771.7029532852296,951644.1192996835,552052.6145591352
0.0033999998,-1.211217360285605,0.0025193486707267847,23.71383617209709,1.2326404026423252,4463.5476962678085,842.0318700683499,1.3187355100199203e6,597250.9108787923
0.00339,-1.2096133779788958,0.002599418406309774,24.42794776575392,1.2964728918459614,4685.292493380916,883.076560459632,1.6111209928186687e6,643025.2293915952
0.00338,-1.2095474572743374,0.002612557329787411,24.745616556872235,1.3017636664324512,4799.535635105516,934.3281120154272,1.8866980738722333e6,751972.9392476277
0.0033699998,-1.2108242626514627,0.0025660388719488474,24.4638140465249,1.3247229960866482,4560.486018932565,984.2109446826221,1.9755857987722587e6,808468.5340849353
0.00336,-1.2110580552964862,0.0025962692791995177,24.953545829346265,1.3316222750750073,4470.67219925529,974.3128646531471,1.814647027948934e6,792029.8134759056
0.00335,-1.2111956537405397,0.0026023746363534,25.10508642791343,1.2701135440220381,4350.792249711179,961.1475880796022,1.4547545540309737e6,857220.2880609265
0.0033399998,-1.2106331292991581,0.0025675680944067655,24.923972963317414,1.2878674999622686,4645.298747995772,1035.017822697686,1.6029901157010451e6,1.0360781825603973e6
0.00333,-1.209370977432246,0.002545159964733298,24.642195295971543,1.3447281336569175,5013.756525131649,1167.5712918742697,2.2576573195503824e6,1.2837801122905216e6
0.00332,-1.207842915834629,0.0026126555549123263,24.8928043248805,1.4068722963362144,5527.834694428424,1180.7101474112574,2.636777222436122e6,1.2446252136847605e6
0.0033099998,-1.2067291822163173,0.002647149425512672,25.38205692604752,1.4308450922854237,5587.341864166971,1069.3317070174546,2.5282787606785456e6,887598.1209038504
0.0033,-1.2081518814831347,0.0026035493300604045,25.171567124992976,1.3977205801530124,5746.089975743548,987.0945254602328,2.2039557882331214e6,733645.6385539368
0.00329,-1.209015286822283,0.002578407338864865,23.904029271422402,1.3627254447527104,5492.991866333184,1026.0862520293015,2.384028497632301e6,857036.512482988
0.0032799998,-1.2091994490551166,0.002587642911036685,23.32265435140089,1.3599664010570855,5435.75011370152,1144.9533072152115,2.7260871328812838e6,1.080296088006187e6
0.00327,-1.208772644748994,0.0026538494918972176,24.76744646602144,1.3892110020115196,5760.6960309523265,1174.428905862166,2.7980334244405795e6,1.0887476957726097e6
0.00326,-1.208369200541729,0.0026339445444454315,25.18242986317489,1.3677086762825055,5887.387995035586,1135.0745671092236,2.5207710961582796e6,1.0287784894666563e6
0.0032499998,-1.2070531638058766,0.002625392275123697,24.617142579581895,1.3352118280758876,5763.4801282993285,1040.8361760795742,2.2633273627746175e6,931147.3423272673
0.00324,-1.2062128843579973,0.0026456589805945547,24.224751972987324,1.2310491970543227,4834.212117678106,929.6243370663957,1.5315207137108787e6,899586.1727596642
0.00323,-1.2058981420496868,0.002634781458006877,23.933532047535962,1.2348403937489072,4643.074767112831,994.6150760517229,1.293494228848218e6,1.146775889750855e6
0.0032199998,-1.2048728065787389,0.002668324092528079,24.258621426897026,1.3167850550139224,4773.293841058131,1132.3502023880894,1.6946103453692542e6,1.4320676054889178e6
0.00321,-1.2038231561221984,0.0026205668824809095,24.74872025907733,1.3239489526421406,5271.4573813089655,1071.3863719152037,1.7027867591388354e6,1.2447554423358573e6
0.0032,-1.2040110330591527,0.002592044677288381,25.1883145143868,1.2252490680086983,4856.588932972137,750.951245920659,739373.9469864953,613325.9184844942
0.0031899998,-1.2041092850075579,0.0027196444984885987,26.27269013899802,1.2769157194656326,5045.392444215365,790.7810167581662,908171.1510671953,649237.7706638287
0.00318,-1.2047661480865137,0.002780683270497483,26.610223145312442,1.3141719509378786,5296.316984573867,774.6994361687722,984085.3596919044,538262.7472489779
0.00317,-1.2040134450648738,0.0027104454673145817,26.429170926274654,1.3476841989009027,5222.699133854905,789.3361938843815,1.0610967080474172e6,492595.75737009104
0.0031599998,-1.2033088390305566,0.002734898975747541,26.440044423267523,1.3366047946443163,5164.883145647529,760.1081129309982,884663.7922091149,453986.2420990561
0.00315,-1.2034004455448444,0.002846711639382463,27.09036144516161,1.3631473804023497,5302.349695306655,889.117429295768,1.0655980200382168e6,699790.805005354
0.00314,-1.2042365383035738,0.002855603638233895,27.25172633944704,1.385529753671542,5127.684965630399,941.1865034803435,1.4432114295873118e6,724626.0372965462
0.0031299999,-1.2034629414960434,0.0027658296073336773,26.53598643867418,1.321535664187287,5091.18883374967,859.2919112319454,1.1222740195639196e6,609371.3097074246
0.00312,-1.2021864587677045,0.002769206080722023,26.414485432767407,1.315527582421436,5342.65339193421,896.2773911190106,1.187575324028723e6,688930.5424252825
0.00311,-1.200801904996679,0.0027883568311042003,26.468882861882566,1.3967502733050365,5610.826279552562,1104.2791932417736,1.8374560478117296e6,1.06225620910108e6
0.0030999999,-1.2006768549559854,0.002847463057805395,26.958083328084104,1.3918651235049095,5435.39757281431,1158.1051400789577,1.7733856153190755e6,1.1677002570894652e6
0.0030899998,-1.2015282804033887,0.002833980616386235,26.40579986126721,1.338142772122517,4984.599407137211,925.4879588041022,1.3927425465857827e6,707942.2811890998
0.00308,-1.2015584952161122,0.0027950471679308087,25.993316765138797,1.3843945970514606,5541.719978063,1040.7308170349759,1.8921010575298558e6,828126.1743467571
0.0030699999,-1.1999348169584185,0.002789796955224823,26.180715022595933,1.3963448124222626,5507.720149641577,1092.9028800613921,2.022575588166852e6,914065.940077235
0.0030599998,-1.1993650429380873,0.0027859126048272067,26.62460082126745,1.3982888460287766,5816.983947680192,1070.3029554012337,1.7302780875418792e6,938090.0880787829
0.00305,-1.200797342539787,0.002767049171744667,27.13678229811334,1.4391452936015048,6297.862101745342,1182.8257490867525,2.025302221084162e6,1.241428729704183e6
0.0030399999,-1.200931540620272,0.0027513071286815335,27.06354457052668,1.4077362745840747,6373.902528712122,1068.079556086797,1.827881691526285e6,930708.6748576507
0.0030299998,-1.2009044135494056,0.0027687608569421603,26.912211493609494,1.4409220255027317,6501.413510050391,1155.0141942621017,2.3257216138116056e6,1.0586726047589874e6
0.00302,-1.200396490493877,0.002764437483568802,26.548929698746214,1.5011681753193686,6413.6950879392925,1253.7803039601447,2.788012365776776e6,1.2698317533481903e6
0.0030099999,-1.2010703641660447,0.0027839656028270407,26.426170853521192,1.521507768090983,6411.224596213381,1321.0306128701054,3.0205607757673725e6,1.345296896922243e6
0.0029999998,-1.2021206464088379,0.002802836620010007,25.980563798967186,1.4801027454422941,6153.9849594534835,1268.0663601815627,3.006287310497608e6,1.3074067473559824e6
0.00299,-1.2020159083505464,0.002773345060296123,25.53071605175221,1.3930896580481626,5978.432643288582,1152.7492340111555,2.6526932906664433e6,1.1432616118208633e6
0.0029799999,-1.2010365021358476,0.0027464107748580804,25.39345604240971,1.3213044757843826,5593.390810859287,1011.9544099431268,2.0288343540433517e6,863983.4506292803
0.0029699998,-1.1995622613138779,0.002733844969548041,25.890570590638276,1.409782587006284,6320.918794848997,1144.8306329842667,2.538647861191008e6,1.0224726584304138e6
0.00296,-1.1990686430246995,0.002756710893469375,27.05149041765512,1.500215127048362,6841.826845770436,1258.7716863840146,3.005056079106973e6,1.219668781330799e6
0.0029499999,-1.2012038203881354,0.0028095032068054886,27.682835339974176,1.4763820158240006,6703.4070517405,1181.3692044274082,2.669545620084848e6,1.181407746634731e6
0.0029399998,-1.2014816825056558,0.0028140058259840586,27.783238859675127,1.513597700954882,6600.296890838778,1317.6137182253592,2.987020765168924e6,1.4500449909812938e6
0.00293,-1.1984826606801748,0.002785527677732811,27.742536354749895,1.5759409417477757,6494.7850866556755,1393.5290773623558,3.485499947086077e6,1.5236888430906287e6
0.0029199999,-1.196675426856845,0.0027000033255850284,27.379883220237875,1.584002900898546,6292.622115814804,1503.1596645608472,3.6136659348591715e6,1.7965801764397663e6
0.0029099998,-1.1975797902574106,0.0027098757879903622,27.359932838667625,1.613456067130478,6899.277579366642,1533.614892643433,4.0408113812766867e6,1.8166866006650028e6
0.0029,-1.1982946885644434,0.002780960806156307,27.8928206150756,1.6057203151368964,7441.552335018722,1462.1006975729426,3.742276441299332e6,1.6457523481515648e6
0.00289,-1.1977105232828125,0.002777452452094135,28.07966038479572,1.5564922060310609,7243.861960602865,1398.1356367929752,3.213315907540913e6,1.5255860608477814e6
0.0028799998,-1.196780224750148,0.0027685081109540296,28.809674147395636,1.5225060524995235,6637.522681368651,1288.1991753565153,2.614911521899864e6,1.3332758536134064e6
0.00287,-1.1955165288894236,0.002769730288141771,28.938806987330974,1.5872943067310685,6933.32593331242,1569.856291974762,3.4198347833604147e6,1.8984247913390193e6
0.00286,-1.1940637557220912,0.0027483304639773073,28.844002553429423,1.6076299547387238,7441.951366302998,1822.1552248307216,4.1064774314261246e6,2.4751530952023175e6
0.0028499998,-1.1932984538987799,0.002779072011422816,29.051023279534206,1.566234544079748,7620.184523080664,1602.5198971940401,3.6165235192301357e6,2.0263713477402534e6
0.00284,-1.1937499073294344,0.00281830193723544,29.058548703421557,1.4603114646954765,6533.107165311287,1157.986624966727,2.2397626718755974e6,1.0593655781124309e6
0.00283,-1.1937915334490894,0.0028455615400449622,29.2250243161388,1.480930708841065,6793.509919924818,1141.3480517210132,2.330417650743776e6,1.0048132540911617e6
0.0028199998,-1.1937787958605088,0.0028366049327807753,28.409759721209834,1.3853194008175846,6339.626665834635,968.8388019186582,1.7999740235782573e6,682423.8811032737
0.00281,-1.1931942542675003,0.002849716681250322,28.965840285326824,1.4161992657351228,6252.887268534248,973.2891013323792,1.781401877026077e6,657383.0882856953
0.0028,-1.1926387677278423,0.0028795468138656318,29.92758415523649,1.4463830369060509,6330.036677923281,1040.7344912800688,1.8951315514992208e6,726159.877877808
0.0027899998,-1.1917083557805965,0.002945216184287629,30.134117585774078,1.3815466745276148,6545.612130128065,973.6830801319047,1.383603095457545e6,635995.5821530079
0.00278,-1.1909207612800696,0.0029403774639476755,30.33116550169116,1.4027361727922207,6929.910426998604,1003.2326869438424,1.5235272771472977e6,702756.2196471822
0.00277,-1.1908545764177905,0.002936378879504371,30.677264432558463,1.496557124861001,7454.030438996434,1075.0722263060916,2.2100409083111356e6,780201.0642707073
0.0027599998,-1.1908286920052642,0.002924031015253168,31.54850352561081,1.545328855157091,7454.850480403737,1174.4294479694572,2.3796705840440774e6,1.0299028103853423e6
0.00275,-1.1913027820854476,0.0028709610531033824,31.31166392769165,1.603240626011402,8026.386714628392,1393.567616925611,3.1802274285392296e6,1.4281836968634177e6
0.00274,-1.1910650694690426,0.0028073367940013145,30.053373676520874,1.4729405881976256,7616.242523384429,1179.646642452571,2.413611404163462e6,1.0782541485189039e6
0.0027299998,-1.1917275117495907,0.0027670863500424267,29.395463375388324,1.3759926065777084,6528.85764456586,978.5930909895768,1.6487121276722588e6,750150.4006655234
0.00272,-1.1921424547739252,0.00272836039361947,28.505137561390963,1.349701262240635,5585.550785081869,996.9571434136105,1.5018303493677634e6,812270.7707754628
0.00271,-1.1915637520538767,0.002689916027334584,27.927989673338832,1.33167893176924,5369.579511866289,888.8125146796781,1.198134062565067e6,641770.4252526229
0.0026999998,-1.1909264128201358,0.0026411113888791683,26.864779725388672,1.2547228010780613,5138.580997713753,731.1974596038622,771729.7721122489,459215.553053745
0.00269,-1.190478255925714,0.002626456905810582,26.47443475794963,1.2449026020353962,5175.949070392503,711.936105190665,907346.2736703409,396476.665008835
0.00268,-1.1911599047085826,0.0026706076572027984,27.019577609195778,1.291816005099445,5007.424709387978,834.198256729789,1.2872687493147496e6,563545.4487942965
0.0026699998,-1.1911855974237402,0.002670639423010871,26.587034541494504,1.3519884038145702,4891.944270087778,929.5074820491379,1.5962716584872762e6,712872.1075912248
0.00266,-1.19186972378044,0.0026706677156399963,26.324366875369485,1.3411958316943617,5123.140830627672,964.7563257419741,1.6075995229641665e6,737882.9869586463
0.00265,-1.1926336349191022,0.002763291854182615,28.073933573857836,1.3925052544501502,5892.188833704601,1046.1894179520186,1.6989316481304658e6,806439.6122418906
0.0026399998,-1.1909503601774691,0.002800926792221158,28.931079960448766,1.4466880044444395,6341.80237170913,1166.241080585959,2.2465922732560216e6,971720.1969612135
0.00263,-1.188795694150021,0.0027854938095548576,28.832478474315913,1.495418810121908,6486.551419279935,1326.9382475085595,2.7363685398233403e6,1.3616820845960237e6
0.00262,-1.1860171823521688,0.0027760803543068753,28.189156985664027,1.5228015744161274,6587.4365647097175,1358.3593377220288,3.0834204564690376e6,1.4356841410525052e6
0.0026099999,-1.185955414946845,0.002780759607704453,27.250650656439113,1.5081383466323095,5935.667596185479,1279.6164892657564,3.153972786263707e6,1.1971402273498934e6
0.0026,-1.1881417488129125,0.002813047001967368,27.54149778829409,1.5715924075961185,6038.547080149553,1393.5998905854997,3.667230678874536e6,1.3332820873696336e6
0.00259,-1.1894856053188765,0.0027859558442505186,27.650199487579172,1.6598960260714757,7077.5900981055875,1684.6712794518085,4.768484007002257e6,1.8167157794701685e6
0.0025799999,-1.189348567635096,0.002743019071136531,26.79607313927009,1.6782416050213005,7105.702200515299,1844.5131666749971,5.112987217259306e6,2.2293070605626786e6
0.0025699998,-1.1875974331467571,0.002783519392611185,27.408743654463972,1.7095438448680655,6832.520948883042,1876.8682392561632,5.071093547641525e6,2.385422039764527e6
0.00256,-1.1866166857369245,0.0028378928630376846,28.603875722599017,1.7780356167647793,7554.1071306549575,1848.293557658597,5.2928135192149e6,2.214963695204533e6
0.0025499999,-1.1865201576809576,0.0028143104068998662,28.87622187309493,1.7474953654697685,8076.451448978677,1677.846854834242,4.856628492052995e6,1.8093286789867058e6
0.0025399998,-1.186846271259854,0.002784586851789827,28.750016043640148,1.8212357170523938,8926.094265323718,1847.7372211231711,6.006764696325468e6,2.070506497257323e6
0.00253,-1.187470015162901,0.0028066533919275344,29.107636451419754,1.8869535098337638,9372.788874208372,2128.1579208767353,6.881981800934346e6,2.729607021338281e6
0.0025199999,-1.187315621690958,0.002862559647667055,29.58813773147834,1.9512507317071182,9754.544672545906,2507.219008519956,7.786926641444265e6,3.7510178627201444e6
0.0025099998,-1.186788994076825,0.002849713907060605,29.805982048028966,2.1271725258887932,10553.750332999192,3201.513912689585,1.0022418994124744e7,5.834487861937649e6
0.0025,-1.1871958394687783,0.002870243979009185,30.125659848833372,2.2222451292785714,10882.708813841564,3605.8041625490764,1.1016893447503075e7,7.286405631430351e6
0.0024899999,-1.1865337063856918,0.0028640237228593638,29.74522373907395,2.075702255319782,10339.766798002012,3071.8087470260157,9.381711103180438e6,5.514177540438447e6
0.0024799998,-1.1851419799318648,0.0028520050737979763,29.171668977330473,2.008462827359305,10028.442486664158,2818.7184182663987,8.900280834530551e6,4.565536672325955e6
0.00247,-1.1841599529127254,0.0028361242039644623,29.344482028743542,1.939862390020538,9678.85196166052,2530.5775425401284,7.948357091733418e6,3.913453883818215e6
0.0024599999,-1.1846637340687682,0.0028345116860609273,29.69420380834293,1.7624316480507756,8540.121166210716,1924.4361256751508,5.314003985043655e6,2.6316467298737816e6
0.0024499998,-1.1847836702716708,0.00283205242415342,29.92827633366258,1.6027901451998283,7701.880809109803,1499.721792249627,3.568375708948653e6,1.7368336633268648e6
0.00244,-1.1837494673324331,0.0028387517861787432,30.94677030761114,1.6071293913314286,8222.648818192132,1438.3191981473958,3.3711285828050734e6,1.510761419832261e6
0.0024299999,-1.1840899739292583,0.0027627162839724087,30.500087055233934,1.7152157015306007,9063.08160048621,1723.3426337073015,4.508910666993923e6,2.153901317246335e6
0.0024199998,-1.1838718193474391,0.0027529583227476496,30.646255478822663,1.7649664764346173,9272.708805641923,1913.1164339390452,5.173315010408907e6,2.5864294756134725e6
0.00241,-1.182931415902606,0.0027932374657402433,31.107135891513316,1.6972620567548757,8840.393158919798,1688.9111985745737,4.464535102851606e6,1.924479998532734e6
0.0023999999,-1.1808187448723324,0.0028251028697110943,31.29930402782378,1.6862423188515026,8034.116126427732,1669.27709210099,4.069596463211483e6,1.9631158496390914e6
0.0023899998,-1.179959392706017,0.002812600903318935,30.53910767073405,1.6813347872799862,7785.740555631885,1768.7394242717505,4.415272664301301e6,2.2842243068171954e6
0.00238,-1.180225350854306,0.0028614624705806634,30.45829965197234,1.6900493809944657,7787.047501444303,1633.7039668960601,4.620067116708339e6,1.8594607203908074e6
0.00237,-1.1805728831577431,0.002855460717984707,30.442184334777938,1.6889575241507322,8069.6720212971,1541.1325223395934,4.376356102593268e6,1.5580564043195958e6
0.0023599998,-1.1792733475316803,0.0028034565097670864,30.132900723875974,1.7376016016402744,8358.663670312595,1699.0247724354508,5.214057570472768e6,1.8894903685779318e6
0.00235,-1.1787301803528614,0.002814797633908744,30.241007192312058,1.8023565178019068,9308.811426390324,2053.4100369460193,6.277836468188746e6,2.7310899820744395e6
0.00234,-1.178969014662911,0.002866070952214442,31.002206004116488,1.8702305456162265,9727.04617909412,2155.067032521455,6.561738355085996e6,2.8753880413388913e6
0.0023299998,-1.1785703993222367,0.0029365199978810476,31.395327688882745,1.8586980519992249,9801.327469642243,2037.8438696501585,5.96169815542826e6,2.5752330084626097e6
0.00232,-1.1778407968057805,0.0029942537320893515,31.732734090442893,1.8826307175455674,9889.682348732276,2142.272988585223,6.198215603225313e6,2.797416734233753e6
0.00231,-1.1777622733628337,0.0029787013673599136,31.735840847831177,1.9300828719006489,9715.213372594464,2330.2580335803686,7.130741759277692e6,3.2802795222557276e6
0.0022999998,-1.1776874083249522,0.002931451468134963,31.084182333539857,1.8702046330360347,9380.167934632602,2232.340578269811,6.624074400133764e6,3.0472574273638926e6
0.00229,-1.1792243195887109,0.002921967012968727,30.86173396801672,1.8166355452004677,9254.386961696324,2019.9548978823339,5.739094254272473e6,2.4917893452474563e6
0.00228,-1.1793066431531067,0.002897533680968166,30.83712698403356,1.7952793845232533,9224.78726682921,1905.5336239326493,5.167688411496027e6,2.2865534122332744e6
0.0022699998,-1.1786203283085424,0.0028924755290229863,30.955551880599096,1.7725018731497915,9087.982392995664,1845.558500418944,5.021170200883496e6,2.1646155980779887e6
0.00226,-1.1771765038697564,0.002911179997131328,30.47988326503563,1.7630492686678922,8403.557624847717,1880.0729110398097,5.370277807135407e6,2.180021592231945e6
0.00225,-1.1770954712248523,0.0029484997567756493,30.220523671389994,1.7320010977759208,8339.97635338927,1797.8134460961198,4.932517521841631e6,2.1530125403213915e6
0.0022399998,-1.1782035491683378,0.00293854282696043,30.50962554934335,1.6737601151168031,7903.054646685417,1540.2353058394165,4.13410278095657e6,1.5870724183909344e6
0.00223,-1.1785950857224707,0.0028255428594237686,30.03193488953239,1.6399998370607622,7418.103073574323,1398.3636021677728,3.809758604536456e6,1.257635841915669e6
0.00222,-1.177473557998125,0.00281392687221319,30.240713844621034,1.6285828014752612,7870.145010698908,1404.2189975543795,3.488472827840072e6,1.3327170763169443e6
0.0022099998,-1.1760946373488756,0.0028948163280869688,30.21974325257763,1.5958141799749117,7524.108360516266,1284.9676583706373,2.941708169048448e6,1.1541805711255828e6
0.0022,-1.1746489546720607,0.0029765403954227186,30.148142854188887,1.6080904958718376,7532.675984284513,1239.0009586699218,2.942363773902377e6,1.0293549104968066e6
0.00219,-1.1746866909803906,0.00301518634454731,30.2003238666172,1.607663915859831,7565.3450817244375,1284.8736651904405,3.000419160109245e6,1.217318086647761e6
0.0021799998,-1.1759226167095622,0.003001237671774564,30.432103697040745,1.6020073196087417,7193.200816923634,1296.7917567279944,2.8308003543212023e6,1.2373447296554027e6
0.00217,-1.176890519342363,0.003002794368814284,30.732308764972295,1.6926116952655954,8338.130183976113,1497.0545743929797,3.898961019939211e6,1.4847834310078647e6
0.00216,-1.1770819612251362,0.0030240864203012,31.388834478704123,1.8394035455853204,9740.068842492334,1893.799125271513,5.546776069471013e6,2.272337146437657e6
0.0021499998,-1.1773920657671388,0.003058049805482526,32.28165369802988,1.9183938833021887,10081.146532923434,2247.4640610445545,6.3175851700724345e6,3.324377712697359e6
0.00214,-1.1759516185077226,0.003053678064451379,33.031500228923164,1.9739479817725072,9955.716827799899,2656.463405430494,6.568631061508144e6,4.642108882314094e6
0.00213,-1.1738402566017188,0.0030605239997013125,33.15642659719925,2.003049461008846,9731.869046353306,2811.67324429364,6.47523386531303e6,5.155472391452037e6
0.0021199998,-1.1741912318825094,0.003068652237286894,33.04988469945222,2.021583741523219,10163.14793591731,2625.020153867968,6.988159296340797e6,4.434560280750602e6
0.00211,-1.1728250942135625,0.003087995511915706,33.113696629888885,2.0317065162774424,10749.27927378583,2522.707525407966,7.429980097908593e6,4.0321547582422434e6
0.0021,-1.171124163121014,0.0030788438839357067,33.30282886245937,1.963143304564244,10371.345968008942,2177.161196217313,6.464558139073224e6,3.077113746287196e6
0.0020899998,-1.1718213691854016,0.0031073702895249153,34.08040392917602,2.045452668970544,11225.86366634814,2384.557000429963,7.2087086529866895e6,3.4883325864179223e6
0.00208,-1.1727556115838658,0.0031486861187981128,34.46245447490674,2.2049241155432964,12316.629242033663,2872.5505365903364,9.337609046024684e6,4.736823981106856e6
0.00207,-1.1711123158469614,0.0031661197457648837,35.00029793797259,2.254925499101775,12581.603955826491,3031.264298546774,9.755359925241826e6,5.210043792446146e6
0.0020599999,-1.170253378680207,0.003181390472544492,35.52767659346536,2.2241805618100057,12306.427269113346,3144.4544693174607,9.37385091687582e6,5.819951921474732e6
0.00205,-1.1703132967020995,0.0032324837385343465,36.10513381721711,2.244934867353722,12926.583396679694,3013.1647284257424,9.748870751241911e6,5.220350573436327e6
0.00204,-1.170099204976162,0.0031515780528520642,34.74986911826881,2.154263490781169,12190.528276481547,2958.942844794687,9.304174108169204e6,5.069127772066255e6
0.0020299999,-1.1697466177794247,0.0030839687554309503,33.636692504358116,2.1836767876067187,11570.510621742429,3307.7867896197513,1.0327364766302964e7,6.195741956449614e6
0.0020199998,-1.1693854206138476,0.0030892355299533335,33.37685513778718,2.1585849010983296,11361.976796559858,3321.905634885275,1.0086945059262922e7,6.479778254164514e6
0.00201,-1.1687662514252335,0.0030893003236247877,33.632672455041444,2.0700463392844077,10944.97314546558,2827.0028989858206,8.12283716685927e6,5.1095325928801885e6
0.0019999999,-1.1686742568387969,0.0030762619483498156,34.23593967141642,2.015171381973975,10366.779360816394,2429.626918121992,6.6519380990376705e6,3.963734698112644e6
0.0019899998,-1.1685151189897762,0.0031173641183567372,34.43524874211299,1.9690949161946576,9905.3625908381,2214.4851518492374,5.915673340210725e6,3.294912824362137e6
0.00198,-1.1672073139193535,0.0030910293634427064,34.02195151767966,1.9778978929418904,10362.720518395392,1931.877127872199,6.007249901189038e6,2.2633975633865814e6
0.0019699999,-1.1665871224363868,0.0031484540982432063,34.620387643907414,2.077119944004213,11671.616370494587,2011.8334526128867,6.845084424187337e6,2.235673198977633e6
0.0019599998,-1.1669499202626739,0.0032210139881378276,35.969755124915366,2.1195162268449654,11871.545850252698,2081.685867036239,6.619679257669278e6,2.37129772256435e6
0.00195,-1.167180927831329,0.003257912673585627,36.639168658489574,2.147201683184054,11626.747017150341,2088.7614148023354,6.265056569793983e6,2.292292238970563e6
0.0019399999,-1.1674119255545294,0.0032903721155667877,36.33856143709344,2.106168529188639,11619.263947721043,2002.8625216656542,5.810995979247299e6,2.1892800411155345e6
0.0019299999,-1.1670696307472563,0.0033091241356830057,36.64810830199316,2.0441471754884226,11150.761356207247,1704.1888833248702,5.016823151963083e6,1.6003517479002038e6
0.00192,-1.1658988906124903,0.003268833946348242,37.31803232034746,1.980832992575904,10760.71778403696,1520.680221940568,3.88468143286021e6,1.2555104089730717e6
0.0019099999,-1.165174550848857,0.003202788772901582,37.57670385910275,1.988354160546248,11068.947182775346,1474.9709015772723,3.5019840693357326e6,1.1057170398878015e6
0.0018999999,-1.1632599960927037,0.0031777300681462115,36.633136044863484,1.9721205784165983,11010.184853194989,1480.8950721149204,3.712646024340379e6,1.0676670726697904e6
0.0018899998,-1.1624696645913375,0.00319094071420106,35.2506594209207,1.9864632864654261,11042.875680866944,1642.8570918397445,4.610778640142663e6,1.4336068984611975e6
0.0018799999,-1.1632557816612976,0.0031646658271257495,35.61360928637987,2.0097897400974136,11041.825957988105,1806.1531229807554,4.850767924762692e6,1.787715923897695e6
0.0018699999,-1.1642622689098825,0.0031966690175429242,36.45089404457877,2.017751107697885,11081.342983125103,1896.3202511919314,4.833279960629262e6,1.972676715398898e6
0.0018599998,-1.1634720539755548,0.003244943517112048,35.98571364519706,1.9568043695656485,10114.696320414783,1824.0089041483905,4.429302518002857e6,1.8980589538794672e6
0.0018499999,-1.1624061135633315,0.0032469414356004894,35.804231168697356,1.959847257459535,9295.418591765745,1760.2588430674205,3.987015017944402e6,1.944000329223994e6
0.0018399999,-1.1613243631815444,0.0032423990631633673,36.58904681237313,1.933130101934721,9609.37797884849,1524.0690450745772,3.064470509232058e6,1.4789934958693543e6
0.0018299998,-1.1600168434746272,0.003253361957392137,37.47875065505491,1.9341965026636954,9901.040625655118,1583.5965555200023,3.0452706615523812e6,1.6109879995709725e6
0.0018199999,-1.1587742326386805,0.0032891193611322023,37.63715377372153,1.9071029475043118,9328.108705103421,1626.387042070176,2.9825049879586245e6,1.722189443401708e6
0.0018099999,-1.1589432831883895,0.0032721587196256974,36.576679715613125,1.9275161575628248,8626.425554376468,1654.8588799236652,3.3097600319646318e6,1.8590428510206072e6
0.0017999999,-1.1596494943474418,0.0032997908900042703,36.433344680298895,1.9119301670624038,9387.45513727306,1549.5045586522774,3.321692000507523e6,1.5245491556005457e6
0.0017899999,-1.1580734975382818,0.003306883312945743,36.35923099568411,1.9219004294577482,10027.69761324309,1611.9279282901684,3.843282477053694e6,1.397457711401307e6
0.0017799999,-1.1574352921778497,0.0033506026554453562,37.7861516547181,2.0555001387566616,11358.476254452802,1956.5856792336956,5.225399092768528e6,1.9899578811256157e6
0.0017699999,-1.1593921443951953,0.0034111815176348466,39.38954025689296,2.1761423904865693,12508.905321876045,2014.3006029325616,5.980299310199604e6,1.885691523720417e6
0.0017599999,-1.159802612002374,0.0033887999428280813,39.47169523904552,2.178486733734158,12459.899423223129,1940.1265380942693,5.752172784515795e6,1.7217425068368113e6
0.0017499999,-1.158401349852605,0.0033797038351987096,38.80718455299534,2.1701210560242723,11876.991971913336,1996.6012517974257,5.670153031135736e6,1.8343150482602005e6
0.0017399999,-1.1566021673215225,0.003426581542524779,39.11939911540936,2.176032011611279,12021.80945361807,2004.8630410322714,5.673580990477766e6,1.8449487326302328e6
0.0017299999,-1.1565974408287225,0.0034435198142579388,39.312955648331,2.3241519342581465,13099.770706416492,2351.650999572894,7.735305154921486e6,2.499923042147069e6
0.00172,-1.1565452284778324,0.0034321210342076114,39.58012476636746,2.4897503471005313,14052.191453695312,2793.642025434184,9.846275747150488e6,3.506419224453534e6
0.0017099999,-1.1562073705080502,0.003406763747635795,39.63762751043286,2.490407040982673,14448.1715988603,2836.2637823913083,1.0197765883990474e7,3.657318516901686e6
0.0016999999,-1.1550261330499683,0.0034578867777889247,41.037744088006015,2.538720734801154,15631.62461172263,2857.4744531480433,1.0804475093219722e7,3.5026267880345485e6
0.00169,-1.1544120544221383,0.0035675637763438596,43.63146753920374,2.7160249968971164,17850.03149534916,3197.286512995615,1.279666940162718e7,4.0535711311709476e6
0.0016799999,-1.154245624493299,0.003612176562706595,44.1861533973187,2.7831645654382062,18415.55978725156,3469.2661062643842,1.3998488495841729e7,4.9349798911872925e6
0.0016699999,-1.1532878199429781,0.003581021111562449,43.726749159961685,2.8799876557374815,18919.199998991964,3946.89253909867,1.6089954212304674e7,6.360827043547576e6
0.00166,-1.1544654609912506,0.0035812440490708254,44.53695720359986,3.0258716452285332,19831.892304362085,4399.2556489281405,1.7792221808675848e7,7.5947596063679075e6
0.0016499999,-1.1546853095242207,0.003656105312696406,45.57882920554677,3.057462559171562,20530.864778120846,4209.827355187763,1.7534357958739955e7,6.835123197688179e6
0.0016399999,-1.1530715333752928,0.003736928232975608,45.80707375712952,3.014735084229521,20105.451304865546,3900.516907702216,1.6301101158892032e7,5.757948635216498e6
0.0016299998,-1.1528737249383116,0.0037795800086427613,45.67884753437788,2.8892763453369503,19047.457239864976,3444.7545063931107,1.3593819683074307e7,4.659381078659636e6
0.0016199999,-1.1534576277535455,0.0037082949840258487,44.13348788886409,2.7790785878693267,17657.205753325637,3157.643296889299,1.2070009137326231e7,4.116088958967013e6
0.0016099999,-1.152491104216251,0.003636548036272952,43.12087135253863,2.638272642486821,16379.72058593482,2855.032843731448,1.0620275353057882e7,3.5107185841241367e6
0.0015999998,-1.150876212499462,0.0035878931260486546,42.91170761894671,2.5139974283289384,15682.952551515456,2583.2835936175143,9.18585782768439e6,2.8724265729301744e6
0.0015899999,-1.1510922083615125,0.003598805380897057,43.28953600417339,2.476007421116279,14132.413212068832,2342.9483395933557,7.714042413163288e6,2.328533749732275e6
0.0015799999,-1.1509484143183097,0.0035344460726128577,41.47646645815231,2.3522762703474394,13147.316878385674,2172.4490568601173,6.54016426326615e6,2.0524142484481481e6
0.0015699998,-1.1496072605542766,0.0034915623344292882,40.34998763487436,2.303357347007727,12628.798216073163,2147.1239480801855,6.542523591045568e6,1.9862393475352442e6
0.0015599999,-1.1490693288182225,0.0034893991392006586,40.46609548776137,2.378530754367387,13574.29997003304,2282.9953260876514,7.394790891558416e6,2.3298754813314206e6
0.0015499999,-1.1489370945033583,0.0035093446744586085,41.6141970608473,2.4452127318791446,14270.645870432221,2452.929570637801,8.098381690768715e6,2.7137839591376293e6
0.0015399999,-1.1486694222155467,0.0035422588195404008,42.28173410397173,2.373867963006038,14026.331678071889,2272.394001801493,7.122596019832165e6,2.349512330220608e6
0.0015299999,-1.147470832158467,0.0035835239920493714,42.7727118018473,2.410309688344348,14266.862928493476,2471.9460085017026,7.285697437245446e6,2.8940127078227303e6
0.0015199999,-1.1468339888431167,0.003572900630044831,43.01187370345191,2.4705716809363603,14926.729670887731,2713.9777315043916,7.933871635462995e6,3.713976946589032e6
0.0015099999,-1.1450016974250774,0.00363096391421365,43.565837120018415,2.568088882943441,15829.168819352011,2998.0997352592935,8.824234915180009e6,4.6716274913172405e6
0.0014999999,-1.1427826938522256,0.0036470525776859126,43.793545024828724,2.623975226833539,15702.508421805653,3443.35898687391,9.827445692938183e6,6.3489489074123595e6
0.0014899999,-1.1422975390926449,0.00364875606560966,43.24290030830132,2.5341731366731857,14611.286602272054,3128.5713198739727,8.782163109069826e6,5.489436518885912e6
0.0014799999,-1.1434016715643083,0.0036225916322365063,42.783886105474785,2.4556269409219986,14013.07963776457,2622.0224244191922,7.62505555360267e6,3.8246304179588836e6
0.0014699999,-1.1438352178485154,0.003528957034482734,41.50773388544179,2.472957321687048,13816.088265600243,2716.6005969863854,8.366259507600709e6,4.013488117089929e6
0.0014599999,-1.1434214346964746,0.00350666008583007,41.14915617963786,2.3992911137443413,13875.224763328992,2627.5490139227386,7.867350938680115e6,3.786953778677323e6
0.0014499999,-1.1430227006145715,0.0035745044864877265,42.70010935640462,2.428503072779389,14558.663265579671,2672.4572109714586,8.004266307101926e6,3.658635209696743e6
0.0014399999,-1.142627178223496,0.0036559374176343517,43.82184350044678,2.503054477482281,15164.621825367507,2684.41223067516,8.777667636555906e6,3.236393889271134e6
0.00143,-1.1412936201438195,0.003635667621763248,44.372903378371404,2.5180667466287674,15095.108345355218,2532.0466839826436,8.149262899130614e6,2.5761310801894567e6
0.0014199999,-1.1409417585597066,0.0036078864281504615,44.757694175583865,2.5168993088751686,15685.947460082596,2502.927480280006,7.478029331319508e6,2.7616734268961707e6
0.0014099999,-1.1407077645032826,0.0036157541938373655,45.1483740172705,2.587406279825459,16255.189537093906,2910.2242648902447,8.64720471622523e6,4.002918149158276e6
0.0014,-1.139516681627128,0.003626653914383582,45.31371873790018,2.588513499905348,16044.38831017921,2867.590466741516,8.545188428367443e6,3.897881180135213e6
0.0013899999,-1.1382526404856737,0.0036757985925991556,44.8002696531583,2.59476728016561,16290.331843451897,2796.673939083434,8.979148432268646e6,3.6623964081362477e6
0.0013799999,-1.137604568263847,0.0037220541866720847,45.980690080843026,2.687866385976881,17322.359210760085,3036.853030364533,9.898518824134137e6,4.283983468940587e6
0.00137,-1.1370865996527932,0.003677944441633203,46.12705353978336,2.697691976347999,17498.909845946964,3051.160766999459,9.89131600599528e6,4.289929682967787e6
0.0013599999,-1.1374841166448333,0.0036800839980173435,45.873701465158305,2.6466744245712412,17535.583288728107,2861.435012520765,9.432747432112467e6,3.678387714490866e6
0.0013499999,-1.1377667726605585,0.0037319547209401205,46.557035695379895,2.596224197945285,17320.946476535493,2726.5062134557497,8.437839156084293e6,3.35066980756374e6
0.0013399998,-1.1384418426119622,0.0037671013241680736,46.939203456189425,2.5323232340081834,16830.090901455074,2511.8509240491157,7.337164902648055e6,2.779410002666786e6
0.0013299999,-1.1391521433633476,0.003823597811647559,47.84083432212607,2.6128562841163823,18111.095296856016,2511.9987075439944,8.49864790000345e6,2.596678902765397e6
0.0013199999,-1.13957180350958,0.0038665487711000614,49.12546007998491,2.7804725064321603,19571.730666088028,2844.611939442478,1.0362626206018781e7,3.2051656843082714e6
0.0013099998,-1.1382768402149703,0.0038070833099422136,48.698708263565656,2.778255437591534,19093.46776843447,2838.0893656332487,1.0141730077808067e7,3.14314387960911e6
0.0012999999,-1.1367443488477051,0.0037921954968664394,48.3442083063901,2.652813450114692,18332.769987995973,2442.9579378136914,7.805478962292859e6,2.2778744615899636e6
0.0012899999,-1.1354918578467972,0.003862321882020048,49.842596879042745,2.705964169086055,19542.266743169333,2557.143676561717,8.373578141474223e6,2.4303016133572217e6
0.0012799999,-1.134435638509981,0.003919244304166487,51.165956133452696,2.8652717051014496,21351.816781390426,2969.714316447373,1.0787143375168847e7,3.3697982649545195e6
0.0012699999,-1.1337656173763677,0.003915000924362872,51.240882929874935,2.9580285663153014,21315.97065947688,3351.524046976687,1.188784910507212e7,4.5218737514751665e6
0.0012599999,-1.13475125302876,0.0038425907194672418,49.819468646880054,2.9742759217061256,20956.933619188174,3465.033365440507,1.258290731970333e7,4.826991187410614e6
0.0012499999,-1.1358180309683201,0.0037834351246720187,48.00653714831157,2.8770011691396156,19707.28117230751,3169.4580269901608,1.1782489542341802e7,3.9857661470623454e6
0.0012399999,-1.1357510142971388,0.0036993300633656836,46.108469467107994,2.6224435319231296,17491.05104489846,2571.657431744994,8.531255486877723e6,2.815672153490448e6
0.0012299999,-1.136341263267919,0.003653289081676969,45.739957474314465,2.605167936500969,17136.422956368362,2615.7977148925033,8.657194837991374e6,3.0235021274232185e6
0.0012199999,-1.136453124696006,0.003733633310396146,47.12076944236887,2.711751679283236,18779.78340172887,3012.562903772877,1.0250396144515613e7,3.9269626867237757e6
0.0012099999,-1.135262538867286,0.0037909973775503746,47.888677876072805,2.825603238762583,19321.86974957399,3185.910407655224,1.1269692091805622e7,4.276952085444686e6
0.0011999999,-1.1341757297751562,0.003773483921702575,48.16670002239642,2.873905904008504,19666.19036995435,3250.8568398102047,1.1370404418675888e7,4.29955717996081e6
0.0011899999,-1.1338785610985356,0.0037132604251939503,47.33305126355479,2.8418461693072428,19543.13213127078,3330.959566760788,1.1562780569508377e7,4.59218043479238e6
0.0011799999,-1.1336993241952436,0.0037536424196005624,48.30012139955927,2.8978946499329727,20304.59779548242,3693.1704743864607,1.2667151789525446e7,5.556641923622562e6
0.00117,-1.1326150643335067,0.003698877260137487,48.11819804812287,2.9025426482955843,20501.43695191191,3497.4447537542023,1.2634419789577436e7,4.8212798632901665e6
0.0011599999,-1.130987414183271,0.0036905956155475475,47.29633211526858,2.760692745146234,19964.250448860825,2949.2767611571276,1.0823701091337629e7,3.468263101905964e6
0.0011499999,-1.131381891597717,0.00377004090815494,47.5422578002703,2.620705475541276,18859.412768041188,2623.8892900492556,8.601754629056167e6,2.9200148749565426e6
0.00114,-1.1328189792142365,0.003837359071766948,48.410354204428934,2.6278964802578137,18801.957181366375,2725.184286205227,8.321813612850864e6,3.3428735372916474e6
0.0011299999,-1.133796933050763,0.0038041177462481454,48.46556667189582,2.7012602198906475,19642.418727957232,2966.4650299024083,9.808824723686123e6,3.8827259884456717e6
0.0011199999,-1.1326806141980166,0.0037833578812933744,48.870377981402946,2.757904130119004,20445.977517770123,3071.2312515833914,1.0953603168953117e7,3.9800359038998475e6
0.00111,-1.1317579139710043,0.0038079274645587287,50.019013033704496,2.853573298336754,20573.9093319346,3175.1740404885854,1.1722728923465982e7,4.076249790259425e6
0.0010999999,-1.1303831746907245,0.003794158927606391,50.354203808890745,2.923390527250538,21188.241861373328,3411.5170789525455,1.315441447837703e7,4.7246751969306925e6
0.0010899999,-1.130280237038047,0.003808356121273356,50.03823960364665,2.941940984910947,21830.08021041738,3259.0604819900122,1.3362289750141894e7,3.753761898657926e6
0.0010799998,-1.1316435133172842,0.003827456226728743,49.67942761052166,3.002198858001855,22534.033417747218,3387.699915966381,1.4709203361965267e7,3.9924714798599863e6
0.0010699999,-1.1317269008143458,0.0038697367870083564,50.489828763220125,3.1480454216950853,23121.30218381355,3987.7556741871463,1.7213609748155173e7,5.717238465534078e6
0.0010599999,-1.1307500921423244,0.0038985147473886393,51.59039361824428,3.286489787955389,23833.318462595387,4468.125327942706,1.9508908460775886e7,7.130891379616997e6
0.0010499998,-1.1298995404983698,0.0038439520720161668,51.40980195295147,3.2039082704057398,22261.87589053755,4231.221512639458,1.8205617190497722e7,6.484905465930557e6
0.0010399999,-1.1296243378584179,0.0037875688850365083,50.26525387335376,3.131665179980948,21653.577538464375,4205.342522989718,1.7971222293005463e7,6.502391071282332e6
0.0010299999,-1.1304364947954582,0.00372484325179559,48.51540458925442,3.0018120917221434,21080.55446001906,3948.548002661533,1.6936821071277447e7,5.850001075571701e6
0.0010199999,-1.1295043118583894,0.0036777221321641013,47.46004308836485,2.866532295476062,19698.281347682456,3590.772123501278,1.4800921876650965e7,4.845867208097127e6
0.0010099999,-1.127187370792961,0.003685990210050056,48.03041710251187,2.8975881604203817,19976.209079224656,3790.34066043138,1.5114030504397623e7,5.524887439171473e6
0.0009999999,-1.125844583999921,0.003715019985436431,48.56591885359158,2.887889362223801,19513.205854713142,3797.5046461081834,1.4885739535873557e7,5.675834022349411e6
0.0009899999,-1.1253709908642773,0.0037315902155396776,49.858363386383274,2.910954631560667,19726.421183399245,3732.155479397035,1.450505605429032e7,5.34696217888803e6
0.0009799999,-1.1258362461156053,0.003696330751269918,49.74421329569912,2.9649073685928498,20206.75525272261,3873.521173842788,1.4503030808016067e7,5.681815444466236e6
0.0009699999,-1.1259824237872955,0.003662158494794788,48.445439894973106,2.935837146429693,19385.490064744892,3902.4927828497566,1.4114582222268011e7,5.899619424020277e6
0.0009599999,-1.1257927350699604,0.003652095269236912,48.41248333571041,2.8384398999392064,18104.633241439893,3704.715227427275,1.2695201554876478e7,5.360017218198836e6
0.0009499999,-1.1239413670067073,0.0037160993515299857,49.6703210022003,2.8277775609564393,17863.849530200558,3664.081428336937,1.1857196321893709e7,5.322169518933704e6
0.0009399999,-1.1229929754788386,0.003753930751185915,50.31938880222153,2.997285766749808,18582.44672767705,4348.79056617231,1.423539788348846e7,7.430092635379776e6
0.0009299999,-1.1229386720566512,0.0037866974071567904,50.46155095538988,3.2204307311318936,19187.62211253346,5230.811965303739,1.8288679442481294e7,1.029788662424097e7
0.0009199999,-1.1223601293199406,0.003799207009709325,49.991227840408406,3.2187200887494622,19906.242265782406,5251.473402640472,1.8994980191105787e7,1.030378558618258e7
0.0009099999,-1.1219872539302749,0.003796332390253442,49.699192203236095,3.222670584599884,20292.36761496924,4930.6826008643575,1.8977603650681905e7,8.855687618225403e6
0.0008999999,-1.1215420232138853,0.0038074243857757237,50.311953944713444,3.219098751983532,20576.57881648215,4620.517829355181,1.8175083104853366e7,7.680023049851958e6
0.0008899999,-1.1215330938541812,0.0038160663817758873,50.25228310979189,3.1048842932852523,19621.79966726702,4194.7870307373705,1.5377838471290765e7,6.690796411157591e6
0.0008799999,-1.1211537023895997,0.003835081012967174,50.40830903513191,3.131185809071748,19488.26598561503,4223.238108326141,1.5012062691367418e7,6.757333158711938e6
0.0008699999,-1.1209671877028513,0.003869142981661757,51.363318757035955,3.294522068697259,21041.444931570495,4734.881013644371,1.7834593004558135e7,8.1546743974454105e6
0.0008599999,-1.1206614951564855,0.003876979973003236,52.43473684569358,3.413310321940728,23020.992129756072,5194.709291873402,2.032826672420234e7,9.619532575019011e6
0.0008499999,-1.1208529828239944,0.003904420372409453,52.22163731496734,3.34278114500034,23016.539674809377,4902.561429955629,1.871767770040601e7,8.72351575448896e6
0.0008399999,-1.11978748358125,0.003978635123753236,52.9955170964738,3.4280306839451984,23389.053387664266,5003.357988630267,1.914961513591987e7,8.858027159602977e6
0.0008299999,-1.1170525483803238,0.004015873305771394,53.7607861267285,3.447813487508584,23407.425728800634,5156.615335574394,1.9511413392355133e7,9.5641844217862e6
0.0008199999,-1.1165764513549716,0.004057529957295255,54.63817655395458,3.4975673393640165,24608.399944288027,5387.039357224622,2.0894518395795725e7,1.0504729985381778e7
0.0008099999,-1.117253461538868,0.004090652260301708,54.911429045838936,3.548584170969589,24609.8767089259,5769.3929361744,2.2329734243097004e7,1.183777857547393e7
0.0007999999,-1.1179691156156528,0.004077503814480038,55.281153286826125,3.477119650111365,24098.34061277944,5344.566070319644,2.0565704269601017e7,1.0507555701558609e7
0.0007899999,-1.117409757099881,0.004060940494674719,55.07632261729992,3.418854864550979,24760.40422416388,5348.085860011216,2.0218914021420386e7,1.0913071998684194e7
0.0007799999,-1.1165701052205566,0.004067658191485671,55.09807071263328,3.384021940118598,24529.49207844627,5631.080475121544,2.0242239182496775e7,1.2403402178145299e7
0.0007699999,-1.1164017065104195,0.004069039973171993,55.052411840477994,3.323752455806683,23657.28963147914,5262.849239017755,1.873402346495173e7,1.1193701824172055e7
0.0007599999,-1.1164006442160856,0.00401353501621774,55.03789163483128,3.3707586100525724,24432.274878139804,5082.074760862368,1.977289538093378e7,1.0243001039919365e7
0.0007499999,-1.115457112039433,0.003958615884128908,54.63223061825848,3.230170309699656,23768.205211418466,4305.78655684913,1.689897892777691e7,7.508926997589913e6
0.0007399999,-1.114684507751426,0.003975260060245931,54.45801604153776,3.221666876156057,24220.454649843337,4109.186702674719,1.6325517945527207e7,6.630404099039196e6
0.0007299999,-1.1146614546730476,0.0039531458521736024,53.29277981583945,3.1780307432722994,23294.16099744339,4502.737996399127,1.691691228925648e7,8.458357978151398e6
0.0007199999,-1.1131104550074413,0.00393105354581013,52.72343892564769,3.083820224335513,21692.17233014803,4779.47127465663,1.5630411807035588e7,9.976026333936717e6
0.0007099999,-1.111616077886015,0.003964393269874298,52.89857788416979,3.101691856654509,21201.897962411582,4965.492650407591,1.5706073698629435e7,1.0648350372781768e7
0.0006999999,-1.1112256443001853,0.0039981586835680615,53.666882739049996,3.204748249769217,22200.84463208515,5164.141511396384,1.7509741968954373e7,1.1002247247486943e7
0.0006899999,-1.111203411585155,0.003998958825414361,53.48561934385744,3.2778807395581624,23139.13555922621,5730.580770633069,2.0568092033399154e7,1.3095588586009083e7
0.0006799999,-1.1119611722591107,0.004003668639196099,52.86056064213776,3.2444015128348735,22744.936366026275,5684.005670573141,2.0006985138905734e7,1.3112101585264428e7
0.0006699999,-1.113105079632383,0.004071825402273988,54.55641963633357,3.3566401358868005,23621.20730922722,5811.860969287766,2.0801644653727718e7,1.3286957083860528e7
0.0006599999,-1.112404471639082,0.004100039756902703,56.708522361334666,3.5807513209024684,26430.655178310783,6778.574261383223,2.471175645335076e7,1.6634140017605256e7
0.0006499999,-1.1098369027703523,0.004121613520596414,57.29305954829591,3.6228684230753068,27610.412335610326,6852.484427136642,2.615977181434195e7,1.6616563442042967e7
0.0006399999,-1.1086332015435945,0.004131882304051392,56.83578393659323,3.575078999982296,27334.30767400643,6416.320076534982,2.5227513137425043e7,1.4803899897705846e7
0.0006299999,-1.1087780619431737,0.004119941864305421,57.197389781657634,3.4705036954659767,26710.48782463245,5956.947299111431,2.2958724773667727e7,1.3347792508880924e7
0.0006199999,-1.1086256212465722,0.0040558313146578425,57.99407186472552,3.416951550365236,26865.730722385197,5314.398099420597,2.1204915918680154e7,1.0813187403272875e7
0.0006099999,-1.108819279655528,0.003969683198495919,58.29611068777429,3.473434961663611,27890.221345693644,5359.923416726204,2.232730522430574e7,1.0689437915266609e7
0.0005999999,-1.1089942084467583,0.003976837336082728,57.76645809100671,3.3989533001506467,27403.75802401471,5374.665784854161,2.121449072635817e7,1.0939135171033166e7
0.0005899999,-1.108167312119952,0.004040099173644192,57.7412362800744,3.366518548266085,25999.363612867717,5343.0448638224225,2.0447178294627022e7,1.0563039615502806e7
0.0005799999,-1.1061525598493664,0.00407776121647306,57.551328453053166,3.2727525828589887,24301.566458602505,4613.344704207443,1.747659377859611e7,8.000506415899408e6
0.0005699999,-1.1052527706238078,0.004062977010833381,57.7529534037283,3.262885540137396,24021.0353690197,4414.491983633535,1.6731878111374572e7,7.327405230842443e6
0.0005599999,-1.104807515880145,0.0041039855691437435,58.57999761195867,3.215325188537402,23157.063826932244,4086.119142415862,1.474025912124509e7,6.151008136263772e6
0.0005499999,-1.1054559013787306,0.004083008396114344,58.879790828266756,3.1989354532930805,23369.34192960202,3934.904258043162,1.418678201840892e7,5.639247382177489e6
0.0005399999,-1.1041601216504096,0.0040807911099056855,58.95429804618687,3.2112241841236644,24455.853209435452,3889.988279410988,1.4911883931326294e7,5.474062776427754e6
0.0005299999,-1.1033609474860746,0.004120273173163917,59.57218592154518,3.2678025291015254,25712.44616159508,3756.0490214879414,1.4909360764617667e7,4.831775887107676e6
0.0005199999,-1.103436304240196,0.004143325823248629,60.659561871993496,3.3913028102465814,26707.097760376273,3942.22620173676,1.61621641732096e7,4.972159350928765e6
0.0005099999,-1.1025111502649028,0.004186657433646494,61.49729527298652,3.571652514458314,28159.18438109052,4467.280730722923,1.9162517051093217e7,5.949560623196232e6
0.0004999999,-1.1007163185138673,0.004217558532312414,61.448750834787646,3.681952596441224,28961.22880903621,4916.5580293029525,2.279895572160462e7,7.221321243889112e6
0.0004899999,-1.1001301259884675,0.0042269746363524895,62.49796893139281,3.892157124855532,30632.356432935332,6070.219419627996,2.7882602961708575e7,1.1494766439472191e7
0.0004799999,-1.1002300488398742,0.004243200879824388,64.0348295596845,4.152678262715959,33648.868133813434,7205.442885812035,3.315557659669191e7,1.5742149356394341e7
0.0004699999,-1.0990560668534672,0.004260014167290567,64.63979643051982,4.182348615745923,34627.22625084255,7142.07458800443,3.2114999885747235e7,1.5536092908893982e7
0.0004599999,-1.0976904680429775,0.004277942042341711,64.64111445358748,4.028182634309969,34000.60836608361,6049.624246714724,2.786764074144249e7,1.1244571943029502e7
0.0004499999,-1.0969646202072765,0.00427910805265201,65.04098902032756,3.9980396108259684,34420.57185163625,6021.913851867416,2.8330507325005047e7,1.0904138717837801e7
0.0004399999,-1.0956118601317195,0.004336753756120566,67.62043353822258,4.310425888480509,37084.80236077237,7166.961569564074,3.5152203428100206e7,1.4358363943999425e7
0.0004299999,-1.0951424217537105,0.004416267001318791,68.47202835091282,4.487861755355829,38454.27889292523,7918.755574132489,3.9084658788312316e7,1.684924610644184e7
0.0004199999,-1.0954503444542587,0.004407155179815324,67.0836670855499,4.558467970800961,38231.23760155885,8416.855802117372,4.0990196020568535e7,1.8755229668727726e7
0.0004099999,-1.0948296021676855,0.004351685456707579,65.3686806384531,4.506745760049733,36900.061796125796,8376.359239302741,3.993887802254897e7,1.8802503605429206e7
0.0003999999,-1.0940978381660051,0.004333660831586408,66.35875243400086,4.433920919842913,36348.642221115726,7572.122564208972,3.6344555298773654e7,1.5201871014418604e7
0.0003899999,-1.0946959394123832,0.004319086208453429,67.89526777686805,4.475337976524363,36345.033723680914,7317.19682254313,3.50282883956763e7,1.4310564388541603e7
0.0003799999,-1.0957808809383778,0.004383627636782649,69.81392131185075,4.519127132527741,36939.92907140035,7085.004212610608,3.547695594469526e7,1.3130256529650265e7
0.0003699999,-1.0948457632879198,0.004388837353950792,70.02351988557622,4.45930775619226,37739.290602446235,6794.686807173891,3.451069936872876e7,1.1858680346946325e7
0.0003599999,-1.0928497000774506,0.004354862818811978,70.23516210063259,4.373780589010482,37767.455651003,6403.890930255287,3.2722699444725227e7,1.0454530451417144e7
0.0003499999,-1.0909552921516592,0.004325718003994485,69.68587420361911,4.157720994920423,35926.08837957732,5678.262682826659,2.850264762723446e7,8.239029007788033e6
0.0003399999,-1.0892840715680774,0.004268193789745488,68.66940715166643,3.8990495404774386,33133.645808882466,4976.816347953909,2.3520369626937956e7,6.212589646196426e6
0.0003299999,-1.088956074186923,0.004242387557411141,68.0592758638199,3.8790829842371344,33709.3508472865,5071.642766635687,2.4635214446832776e7,6.1909695700194705e6
0.0003199999,-1.0892012916384102,0.0041805588530181865,67.3397089867689,3.8769726184190714,33242.53742450094,5121.448900048743,2.4295508370801996e7,6.399324599855804e6
0.0003099999,-1.0888905111937597,0.004169192432592052,67.9076691544112,3.8120802025874156,31180.506973978412,4825.691679242066,2.081016179141929e7,5.976346079589232e6
0.0002999999,-1.0875466251640338,0.0041582204509490175,67.79156964140711,3.794825824594508,31348.34292011507,4593.040759046769,2.0009726699453197e7,5.500296575894458e6
0.0002899999,-1.0859989744456262,0.004216265627251298,67.47520846780242,3.844035204943299,33827.14477895819,4834.873222082628,2.181994010594896e7,6.338063789771099e6
0.0002799999,-1.084605318093173,0.004246280325765907,67.86205125563102,3.9936764139632004,35522.76991127046,5097.486856386739,2.4217398327012368e7,6.799742165859099e6
0.0002699999,-1.0835016648708888,0.004239920702986492,68.18241242097926,4.0215578684394,35094.58653938257,5272.245308833473,2.5549300681758966e7,7.10522538745099e6
0.0002599999,-1.0841221979560651,0.004221872479957929,69.35035963894359,4.066811555873573,36204.69712105839,5408.731213060194,2.609784605473189e7,7.157481707675482e6
0.0002499999,-1.082607666298232,0.004233512398710528,69.86653735122688,4.019754448529081,35911.75897506959,5258.0645308858175,2.451283229293382e7,6.728529647577244e6
0.0002399999,-1.081569848569902,0.004237081784474623,68.83257271425752,3.9541764777976085,34452.77721880885,5042.28793719909,2.2358488730219908e7,6.337264699086294e6
0.0002299999,-1.0829965743264174,0.004239283334626828,68.1357557721335,3.953918108128302,32777.72581232888,5010.67204188658,2.107229292135095e7,6.805225584875745e6
0.0002199999,-1.0829249506970489,0.0043195449012736736,69.8563327524516,4.012672903654392,32560.815494830767,5133.202700543482,2.0840124300770804e7,7.200468670083499e6
0.0002099999,-1.0810465595505954,0.004373447994396743,71.03490551516128,3.9303655342496895,32018.83828944366,4933.1521607995655,1.8723797660054706e7,6.542405689946349e6
0.0001999999,-1.080041110740596,0.0043707234654768185,71.9404564140076,4.042681053417582,34441.86715245333,5228.183096070529,2.1438786468760952e7,6.869084241730763e6
0.0001899999,-1.080473406370214,0.004423037194649122,72.70509693655254,4.180078832453735,35889.28706320133,5486.3335097291565,2.406411761404151e7,7.265401820661142e6
0.0001799999,-1.0800803560243257,0.0044944632449828706,74.34216925702219,4.27458589624165,36950.85981677627,5612.940391258286,2.5076256171797797e7,7.3586646300715245e6
0.0001699999,-1.0794492296090716,0.004525777283541679,74.88889221697139,4.287970974631259,38510.09782035257,5697.292456959857,2.587858353029966e7,7.631433259182046e6
0.0001599999,-1.0792108244301344,0.004520762213793631,75.26101255539815,4.355743408819663,40410.865114936394,6103.0201301388215,2.8000235962260067e7,8.803598399579156e6
0.0001499999,-1.0800618413524228,0.00452663669084567,75.86705871829915,4.493316968531952,42178.485766598984,6587.68689919268,3.0999054225359052e7,1.0124286230982559e7
0.0001399999,-1.0789153952220134,0.004478705368065651,75.56060172011819,4.383058539000093,40773.33292852084,5965.552993965722,2.7947965663618434e7,8.239169920224054e6
0.0001299999,-1.0772459896184177,0.004525589184620446,76.03005350225891,4.2576017581667776,40001.947359287224,5315.006862480312,2.5131608160063125e7,6.260776183061709e6
0.0001199999,-1.0769904930673813,0.004543418145484835,76.07735553310368,4.303521757846736,40966.95060147446,5291.294865827061,2.5591040191646993e7,6.223664958583744e6
0.0001099999,-1.0767538467287014,0.004506416920853241,75.61081561374863,4.365018739196445,42099.34678376082,5516.672336471376,2.7427626437170327e7,6.968650500785365e6
9.99999e-5,-1.0763024776545118,0.004533586570734745,77.6394846419262,4.407855369501422,43222.58781450501,5663.92559478749,2.6203620732324623e7,7.435765156248101e6
8.99999e-5,-1.0756187281860534,0.004624349737458182,80.23801933973701,4.491533947311125,44331.86440249045,5657.351316763873,2.561675953458618e7,6.950476626763627e6
7.99999e-5,-1.0743012564708194,0.004601370817893768,80.807804974273,4.485304411748094,44182.147980318965,5472.826563453558,2.5031620511092614e7,6.196094834844634e6
6.99999e-5,-1.0738271015769412,0.0045663395738553565,79.47236648673048,4.368316992270344,42156.25861697193,5274.209490292965,2.3458810153555453e7,6.010428465727291e6
5.99999e-5,-1.0749783333643743,0.004549059936562154,78.02760362215847,4.2451477170991,39981.91282888149,5112.188832050095,2.1696235386849657e7,5.893040291385993e6
4.99999e-5,-1.074243889593252,0.004561854101199207,77.63130609149655,4.21137060850779,39820.89398283393,4949.339043289121,2.1899451350990377e7,5.409397634057129e6
3.99999e-5,-1.072257531695604,0.004565623354833103,77.78210912791114,4.278642400557932,40334.36509441521,5333.651550216676,2.3345268472529184e7,6.496776943415137e6
2.9999901e-5,-1.0715951050821966,0.004579210015363282,77.94478608161944,4.48272451296308,41710.029032366176,6247.325803733354,2.8461651636719342e7,9.196929665653797e6
1.9999901e-5,-1.0708008635019226,0.004596083457486437,78.1463901695593,4.5832037209071235,42444.28741028433,6535.396494998454,3.191781794649936e7,9.671358510238238e6
9.999901e-6,-1.070069932180224,0.004635121220488381,80.25310968463117,4.726227361307701,44082.039989638724,6814.696461993335,3.4045140508195184e7,1.0659301795648064e7
-9.913492e-11,-1.0702697382515527,0.004647798901614228,81.91355380406779,4.760722733332288,44799.45508226028,6892.279323744376,3.353588665738214e7,1.1250757339124855e7
-1.0000099e-5,-1.0697616494995505,0.004692857685109018,82.5397902932486,4.847386361377469,46428.39285384935,6954.099241937948,3.4590314815320164e7,1.0862787237257613e7
-2.00001e-5,-1.0685990494788773,0.004749109178874756,83.28510881770573,5.031892678406024,48803.55974866857,7259.314871623558,4.005003273368131e7,1.0700581011108764e7
-3.00001e-5,-1.0674138760973926,0.004743349269011091,84.75034242993995,5.219892964121468,53004.752224478085,7601.899867371092,4.559896517819123e7,1.0915356919269186e7
-4.00001e-5,-1.0652876749582614,0.00470293508084307,85.56641575516016,5.307520255848629,54069.91227562118,8081.25320905275,4.869616165232254e7,1.223798584968635e7
-5.00001e-5,-1.0637845702348052,0.004697393029576407,85.56286538060957,5.356480991638194,54663.92989332052,8578.30879229415,5.157731893052138e7,1.36144926191753e7
-6.00001e-5,-1.061854698615976,0.004692285626971747,85.05391142801372,5.422022272182066,55480.814935513234,8931.98701809982,5.439849906308961e7,1.4788645120718336e7
-7.00001e-5,-1.0621056358499419,0.004630456650878076,84.84388693802318,5.396118208263319,55421.153808799,8745.286783527035,5.322192748914873e7,1.4475467048382822e7
-8.00001e-5,-1.0620909859744823,0.0046253848857700595,86.268845065767,5.223861110094483,55276.875704783,8234.571781936618,4.838773195552343e7,1.3454689266336203e7
-9.0000096e-5,-1.06251516830753,0.00463979367459486,88.15334066477789,5.254326701174416,55843.93493903177,8391.955653029238,4.8923061858620755e7,1.3977881691747699e7
-0.0001000001,-1.0623788329659274,0.004636646410208446,87.13172629939571,5.263730020041512,54733.59658308007,8743.300305300043,5.031392833422247e7,1.5515987098121807e7
-0.000110000095,-1.0618899896190435,0.004613609007114478,84.73460136229976,5.273876859862012,54166.068199041605,8983.662230493373,5.300152537097412e7,1.6751779812456736e7
-0.0001200001,-1.0620607807277442,0.004685291890818122,85.08906166674117,5.373710908949129,55889.9812684783,9081.039282656438,5.524725937583577e7,1.680269406869532e7
-0.0001300001,-1.0617621754252446,0.004744935244871399,84.88211884050422,5.367621368889681,55985.54668847822,8964.879118027517,5.519610238304379e7,1.6494703824341038e7
-0.0001400001,-1.061408880863907,0.0047597672331671234,85.35813860453015,5.522694680447661,57415.219418426546,9614.064599951607,5.887231143969192e7,1.9315095954551786e7
-0.0001500001,-1.0594436070157724,0.004729942062932869,85.39170960260972,5.6268569766575975,58089.46130004556,10448.204614602637,6.2649004094035506e7,2.3505494046628017e7
-0.0001600001,-1.05692849352248,0.004730920487664405,86.48161997907543,5.7284373918287335,57605.78960623074,10884.476406866896,6.439346650253334e7,2.5211522370863274e7
-0.0001700001,-1.0558910426080377,0.004772837854316287,87.72272164152307,5.735031925684086,58688.93188545182,10443.332618605013,6.354563488030101e7,2.210521072674006e7
-0.0001800001,-1.0561490248599508,0.004816862621761267,88.74883433939664,5.8518237495962335,60800.557616789345,10684.177914186426,6.760487436447698e7,2.2437683340978514e7
-0.0001900001,-1.0568191050243843,0.004830394125361948,89.96546939940728,6.023769581324724,62802.22817966745,10932.801846340208,7.095023559569198e7,2.2654169177213714e7
-0.0002000001,-1.0581048370189055,0.0048201022802082305,90.50025960799347,5.978221539244039,62913.09884902494,10132.232909233373,6.636852039597561e7,1.8856605492540177e7
-0.0002100001,-1.057738471023203,0.004841381282356804,89.6148777090889,5.9836809627293235,63492.56499394097,9908.251735529178,6.790627240285891e7,1.7439307284914963e7
-0.0002200001,-1.0581145794943452,0.00495280084682788,92.92460263577244,6.429355314537578,70771.44930612459,11216.225139458571,8.390552969606112e7,2.071770896270626e7
-0.00023000009,-1.0582912781301363,0.004992067619492899,94.07490762561918,6.539437219345363,73206.69747007509,11844.191908795463,8.906301098058543e7,2.3213418205050867e7
-0.0002400001,-1.057523354945498,0.005007403609269952,94.28424056591724,6.366249393904776,70910.75775350323,11488.783258703726,8.240973323801625e7,2.2948251111716185e7
-0.0002500001,-1.0562447110452742,0.005085051239290838,95.4259679169757,6.4099451953341395,70545.7490792765,11370.780100277094,7.984757820607583e7,2.241696284852957e7
-0.0002600001,-1.0549451407995598,0.0051654070961152515,96.87910785445914,6.687594804709632,74712.05052105601,11599.984786897545,8.667001283862998e7,2.128214778867451e7
-0.0002700001,-1.0541891363252733,0.005206857928491458,98.90134718864442,6.913218005773645,80729.33154834046,11964.54512504644,9.634045973384137e7,2.0914081424681574e7
-0.0002800001,-1.0545983056350883,0.005184650804648016,98.46488063406359,6.897027681357382,81164.06710183049,12005.357343548154,9.748342217504829e7,2.0711978343655806e7
-0.0002900001,-1.054615825047616,0.005209166452279449,97.65594275678343,6.860744013616346,82204.03793976229,11849.182469211572,9.694912230767906e7,1.9937626552790802e7
-0.0003000001,-1.0535556829524035,0.005309890941567755,100.0585207748993,6.903653355668064,84123.78443223564,11950.58658627314,9.696204663004713e7,1.9980336507936787e7
-0.0003100001,-1.0514798482255385,0.005338498814452913,101.70555579554998,6.938883701156806,83994.40546759737,11860.865041790266,9.626515920313266e7,1.963000377660177e7
-0.0003200001,-1.0507583058143855,0.005295159321905618,101.21612729938664,6.839060156810706,81406.26221663604,11450.040224156906,9.145323984699976e7,1.8358926478629783e7
-0.0003300001,-1.0509886462847369,0.005245983060932063,100.93010149495157,6.890907431041274,82141.43766643685,11815.217871648274,9.34091622348001e7,1.959251033183331e7
-0.0003400001,-1.0502391878044914,0.005232599774623735,100.72246777308787,6.869460268834185,81818.02060662028,11883.430502913034,9.272118492857736e7,2.0403946244180925e7
-0.0003500001,-1.04898086810958,0.0052580865854163494,101.90553394470557,6.963917178678627,81858.5958696121,12087.226706066862,9.280603966159624e7,2.1079971321881857e7
-0.0003600001,-1.046292488136062,0.005318465616252975,102.40682413570832,7.192315162721553,84496.7683680146,13019.747037910663,1.0304596104487278e8,2.393738294732627e7
-0.0003700001,-1.0437873452042865,0.005396261591291015,102.85478863182894,7.270060615363226,85088.5349987,13504.74636634122,1.0559818846029197e8,2.5398526810820464e7
-0.0003800001,-1.0424326581448924,0.005412975172681517,102.57552701643526,7.185875448573466,82749.45845386399,13423.747648749852,9.94618225039007e7,2.5404383715153467e7
-0.0003900001,-1.0408815951558879,0.00545844250530648,104.25003183906576,7.268310704279,83398.22602251433,13813.297942641011,9.956123768846367e7,2.691348724536851e7
-0.0004000001,-1.0399968909283503,0.005512383036784773,106.65133166854632,7.444902641816608,86117.01685311705,14429.680942582601,1.0605938007536297e8,2.92298847129988e7
-0.0004100001,-1.0387721958764642,0.005561693208189956,108.09356594060964,7.403574671238343,85877.20333872552,14135.53915897151,1.0246604786805154e8,2.8187145606104504e7
-0.00042000008,-1.0366466478313963,0.005576754244714939,108.62428189921508,7.30798748861299,83559.002257188,13775.830193082642,9.660396946322127e7,2.6279955155939773e7
-0.0004300001,-1.036223257970948,0.005520650675813326,108.64752957719898,7.267626875158382,82474.31116180362,13389.337217300344,9.319469834446722e7,2.458616833859643e7
-0.0004400001,-1.0365882938767481,0.005524185946101976,109.39497659536572,7.406416557504314,86099.75313381414,13802.8893275522,9.939093716952516e7,2.5420741065763835e7
-0.0004500001,-1.034991996773927,0.0055153543800204275,109.68396172374275,7.612630909370639,88083.42087500125,15016.274674230754,1.0950562312443925e8,3.0103567832771506e7
-0.0004600001,-1.033519476140771,0.005491557755486181,109.07848765314469,7.750323818473263,89176.856464031,16300.878804516506,1.1879044183851114e8,3.6500821492908284e7
-0.0004700001,-1.0333878754475878,0.00550872396468969,109.86023265778321,7.8792704270291365,91499.15777829876,17087.087642287755,1.2401066310966787e8,4.0158864961205736e7
-0.0004800001,-1.032339983347491,0.005539180908745113,110.05588644168141,7.773217385643992,92092.43335812367,16419.465748433875,1.1974496028351074e8,3.7218738667611405e7
-0.0004900001,-1.030384901438485,0.005544785172936558,109.72898871510866,7.571592585562783,88183.2130167597,15619.715500790042,1.100019645667721e8,3.496049134999698e7
-0.0005000001,-1.0302568849104987,0.005523234861280038,110.20547383565206,7.532709168010604,87352.30941252147,15848.502012774823,1.0933613530564673e8,3.668319689683349e7
-0.0005100001,-1.0306371361592228,0.005564252375291104,111.32213336868465,7.414174748659364,86144.01911616395,15345.16336729334,1.0421319856576574e8,3.44345603078351e7
-0.0005200001,-1.030203226709265,0.005614924086270841,112.69059730195514,7.3084729579976395,85702.83194439916,14686.68275651653,9.981133081011342e7,3.1309817910837658e7
-0.0005300001,-1.0273609171656453,0.00564311797710599,114.81472054237786,7.397871485745717,87436.48281653451,15039.634577541754,1.0225268843645956e8,3.2402635712528627e7
-0.0005400001,-1.024985841021806,0.00568653133077493,116.15004264969149,7.613602985167985,89651.52313023621,16389.63871103609,1.0944738860125677e8,3.9214003600926705e7
-0.0005500001,-1.0232770870315067,0.0056929727444212245,115.19105620185165,7.726214825041843,90515.21345119856,17995.2406308747,1.156877526721143e8,4.886070761529518e7
-0.0005600001,-1.0231321941635965,0.005673821150866123,115.18452405315989,7.81170234870899,91016.80358697847,18643.247856731756,1.2078114030359006e8,5.169060133181024e7
-0.0005700001,-1.023108951815797,0.0056517672143185866,116.14444037371707,7.911093230970468,92736.7004445258,18404.71660291201,1.2408007777150066e8,4.854813760267997e7
-0.0005800001,-1.0221461982920275,0.005634533138529589,116.72938294562049,7.7096851375154,89750.74716226479,17330.16641603466,1.1537990893068606e8,4.3083410885900326e7
-0.00059000007,-1.021098624960378,0.005659612677335621,117.40545676218586,7.7538504180581915,91157.50304820677,18011.834532705852,1.1945740160339293e8,4.615709626304383e7
-0.0006000001,-1.0201664317215622,0.00576393832925653,120.87682105753163,8.052000650300059,96555.14119761312,19424.23894320997,1.3073535202196951e8,5.251236641320575e7
-0.0006100001,-1.0195594239577632,0.00588234349390814,125.37825274365501,8.516256384169134,101774.27803749533,21378.46892839908,1.460183890748104e8,6.167983662996382e7
-0.0006200001,-1.0182583862488288,0.005885883259462241,126.6036869268803,8.932529494744369,107553.60063843806,23715.650966237907,1.664864930867615e8,7.364736878301328e7
-0.0006300001,-1.0169349031211319,0.005856339055860239,125.53024796541828,9.021080294007056,111032.65158982297,24708.811234671786,1.775339787198653e8,7.90194906222557e7
-0.0006400001,-1.015294289622392,0.005907907787946657,124.73752209692728,9.302799783956218,115709.42416480546,27080.33975693463,1.975428730596279e8,9.317066282353865e7
-0.0006500001,-1.0144137457076374,0.005969056632395585,125.83007460578247,9.38602718721661,116331.36909150143,28135.71435489579,1.997169348267938e8,1.0145466839482898e8
-0.0006600001,-1.0137079153502044,0.005953411591024051,126.4429311662254,9.094779770387866,111503.89107499915,25099.17845691736,1.781582495768533e8,8.23041058260502e7
-0.0006700001,-1.0121127332695121,0.0059615615209659585,126.53070203218238,9.062938082993647,112604.54163420029,23871.44773927611,1.7621407365378416e8,7.29468212381858e7
-0.0006800001,-1.0116246824391388,0.00599534469331577,128.01217082739475,9.459771733702892,121553.38711520733,25307.861500316067,1.9854206192907178e8,7.69582850896275e7
-0.0006900001,-1.012348823601395,0.006020708892713477,128.94480871102522,9.633387713833718,124088.42403453431,26087.606097128188,2.0412689120439264e8,8.072739200077981e7
-0.0007000001,-1.0120166009333014,0.005998455594992207,127.39591948584048,9.31974398030496,118182.5342294351,24309.816051568712,1.8419733875797275e8,7.29812336687767e7
-0.0007100001,-1.0112475290557184,0.005915162397763276,126.04670278334831,8.934343210963235,113271.29120442891,22330.172827483697,1.641433662206038e8,6.441156301404018e7
-0.00072000007,-1.0102391663997936,0.005848061501603477,127.00958103363905,9.06171585729322,117666.48426203062,23470.619370458942,1.749787025989329e8,6.974821579845282e7
-0.0007300001,-1.00956673587102,0.005817665402039235,128.55640012000953,9.328038622608743,122241.33369575016,25369.74160958921,1.8780821653660744e8,8.103644601945607e7
-0.0007400001,-1.0084066064573138,0.005848911602987775,130.03772163134366,9.345306116583533,122288.95101697043,25938.961481190527,1.861557004064602e8,8.616128687409566e7
-0.0007500001,-1.0085233493731485,0.0058388614273598835,129.9048131508599,9.384374871840375,123954.00124482329,26981.41563057182,1.951259353773099e8,9.21345924368168e7
-0.0007600001,-1.0088096749430184,0.005908905995380807,131.61510554916543,9.458465104070042,126853.9134910164,26904.70600159794,1.9996406078511375e8,8.954918367651829e7
-0.0007700001,-1.0076255165480592,0.005963209083990961,134.6885059566172,9.623171354345983,128230.18815872728,27685.97582455038,2.0513164855395508e8,9.314185348991534e7
-0.0007800001,-1.0067423818972294,0.005994174310657509,136.21580633013494,9.930040015722838,132166.0509466641,29585.38952192858,2.2373490929864275e8,1.0331950217028515e8
-0.0007900001,-1.0049175511930293,0.005984097142508947,136.17873076892747,10.0774700446673,134137.5036094786,30925.672515707098,2.342242332871629e8,1.111700090766873e8
-0.0008000001,-1.0018698367605545,0.005989229064578004,135.63409234117213,10.25035738839954,135462.07325633193,32766.54042908458,2.4399322814253375e8,1.2274841505859418e8
-0.0008100001,-0.9987886507709364,0.00607319629978691,138.0213365897938,10.352611329204244,136673.41019424953,33662.112342759196,2.446118470389725e8,1.3001212455002567e8
-0.0008200001,-0.9968235227484153,0.006222078515579273,142.06243605143018,10.739822976386234,143131.61675612917,35588.39475717153,2.5998215049979314e8,1.416261641156017e8
-0.0008300001,-0.9954644187331718,0.0062180817365531426,141.7378482975908,10.640281816511441,142790.3607986667,34166.0213865002,2.5421321824658448e8,1.3161834663689412e8
-0.0008400001,-0.9938649127101199,0.0061677728965858995,140.24637077505258,10.122067761055128,135084.53970005133,30875.603336062788,2.228219279195604e8,1.1328020904871207e8
-0.00085000007,-0.9921702110846274,0.006193718305334832,141.87808546495475,9.805366968190913,134551.01651927794,27845.154887652978,2.030910499544605e8,9.551354224364175e7
-0.0008600001,-0.9906102099887643,0.006223188557562608,143.3841958259913,9.711598617718495,137319.16956467196,26163.375515524334,1.9836273959768957e8,8.391185596378346e7
-0.0008700001,-0.9901179282557218,0.006236672828820181,145.93550980803343,9.802614631951299,141021.80527715923,25839.26238928336,1.9825947878852823e8,8.029773535298939e7
-0.0008800001,-0.9889373184479914,0.006301768994717207,147.21006195509415,9.644170125417977,140058.72552344,23387.0369648446,1.8315839583905396e8,6.617375158964521e7
-0.0008900001,-0.9874565204720526,0.0063257971460240914,147.4119100743514,9.388469202089837,137700.45428992607,21330.814368816362,1.6852448313862103e8,5.505723240400887e7
-0.0009000001,-0.9863158335373347,0.0062720638139657486,147.02705677799432,9.435687250170686,138623.78203084492,21277.635835494166,1.7253407694292468e8,5.4450537805747055e7
-0.0009100001,-0.9854069619632904,0.006236907461860624,145.74776139682862,9.687496936548989,141560.70115813529,22479.39017915015,1.8938397296077287e8,5.911565118751001e7
-0.0009200001,-0.9842728528456814,0.006206399502858056,143.9134819458012,9.97828060712488,145991.82158574538,24676.490845979682,2.1380483640799353e8,6.954359823042375e7
-0.0009300001,-0.9827237644273361,0.006235025444895765,145.12237853708118,10.103326044235066,148747.9558292239,24948.446619708313,2.2102888669598526e8,6.967686479405984e7
-0.0009400001,-0.9807655816080854,0.006312325461148186,148.2906634777499,10.168892648946947,148489.1090463824,25392.90308371289,2.1799099421541545e8,7.257896626125824e7
-0.0009500001,-0.9792553764394281,0.006312428486472785,148.8683590977354,10.224647454053493,149085.27809221757,26069.552929937974,2.2143521229454213e8,7.66371648469671e7
-0.0009600001,-0.9771931704970269,0.006327768330661346,150.2178821154807,10.413037083196212,152900.58507595255,27105.585255815604,2.338090153630867e8,8.08603093722363e7
-0.0009700001,-0.9765875682736385,0.006349603037879626,153.32384922004778,10.348955697654254,153547.49379391823,26585.61391411588,2.2400139571691868e8,7.884519028611724e7
-0.0009800001,-0.9777052350675592,0.006356468133904463,155.5317903563517,10.235479814146396,154652.45683318915,25567.790240967774,2.1136680177899554e8,7.363789355484428e7
-0.0009900001,-0.9771613524044397,0.006346561816701507,157.0121705882824,10.485393342254271,158775.32535618034,27626.842772188218,2.2702711807716337e8,8.561782092486991e7
-0.001,-0.9754745605482982,0.006374293366057113,158.306504846613,10.731765784213405,163682.30429944737,29527.593295087296,2.4583420939410293e8,9.630181636850342e7
-0.0010100001,-0.9739936625287592,0.006427469397897886,159.7626379061893,10.682065209993654,163945.189308458,28200.87808318111,2.3834243923849273e8,8.63278067680883e7
-0.0010200001,-0.9744479765370779,0.006453930565219613,161.79006536562878,10.658455353825394,164158.7849162378,26625.75896291614,2.319318872849388e8,7.526973699935009e7
-0.00103,-0.9746324988577446,0.006456020713892988,161.76011851307686,10.861331144034434,166937.81243084808,27771.560976418346,2.4796320773628616e8,8.077011025329435e7
-0.0010400001,-0.973147143933967,0.006465941788958204,161.2315005226916,10.908904880994093,168635.2917616439,28055.43065123869,2.57793087331024e8,8.129269991013531e7
-0.0010500001,-0.9711339741434402,0.006457755898468143,162.30386821983726,11.009545722920988,170292.0400490312,28268.405096564416,2.6249994142082137e8,8.077368029211804e7
-0.00106,-0.9704884905867582,0.006513031396061772,165.3708237080232,11.295936238259024,176870.282965018,29179.19173149614,2.762525652317308e8,8.370488847341341e7
-0.0010700001,-0.968326326864646,0.00656473157151693,166.9130306298399,11.480129121250071,183400.17236509218,29824.13026005272,2.9243688245113474e8,8.551136359259455e7
-0.0010800001,-0.9650549622914614,0.006546607680650465,166.6464180087532,11.488907686081543,186083.56862109184,29498.66677600757,3.008478214625536e8,8.071557282849239e7
-0.0010900002,-0.9632440803658084,0.006565076664664304,166.81767487424918,11.483200725925263,189146.13865280052,28675.879570887235,3.045507102665194e8,7.302926057413979e7
-0.0011000001,-0.9633874440104488,0.006650513200755453,168.98467785226083,11.520459201932363,192121.62245787427,28186.031023421878,3.0385420596390635e8,6.889142800357333e7
-0.0011100001,-0.9629757889102566,0.00670015280617367,169.96526621910508,11.240844311052136,185495.7894927976,26418.776739467194,2.777842150887547e8,6.214254050745043e7
-0.0011200001,-0.9624073183792458,0.006735381989288058,170.65577316149503,11.230024715212096,185189.82927049082,26589.144572248857,2.761494898012591e8,6.438238080021831e7
-0.0011300001,-0.9610608318671675,0.0067006067149237855,169.9044688906296,11.312681410679161,186847.04760490695,28026.781574910317,2.865153882983782e8,7.236330808229491e7
-0.0011400001,-0.9587934482444777,0.006703265735422375,171.59181073591466,11.511731852776425,189791.54550064923,29041.760456802003,2.961039013194989e8,7.61246500904395e7
-0.0011500001,-0.9578995547079545,0.006750466737567866,173.9430220413817,11.779645872152697,195229.92412591222,29804.02147703549,3.094383970177949e8,7.708623984385951e7
-0.0011600001,-0.958253693470212,0.006803969858967784,175.81260170471415,11.845559326476442,198018.93608652175,29819.183903244964,3.116252185819912e8,7.42193295900311e7
-0.0011700001,-0.9564945441640242,0.006881288089885967,178.1988819037316,12.16370966107821,205068.8693851239,31704.20808976746,3.365863019917634e8,8.194436397000368e7
-0.0011800001,-0.9546312477257745,0.0069188515513645766,179.9000298313412,12.450851181033876,211315.81026700072,33779.01312501021,3.610693226994195e8,9.426438990307818e7
-0.0011900001,-0.9535716290644256,0.006943253157407106,181.99059998774902,12.687749586030703,216303.58205790774,35176.71380589708,3.784151768964737e8,1.0148089504914239e8
-0.0012,-0.9524878556043099,0.007020772555460099,185.78971095853436,13.113807772666648,226853.86351790125,37535.72461962346,4.073681547608789e8,1.130581385073366e8
-0.0012100001,-0.9518358576234798,0.007031539983733254,187.16346049452818,13.288269604682412,232399.7985999455,38018.51793736564,4.2218435567500794e8,1.147536078611341e8
-0.0012200001,-0.9506639740679842,0.007082793265453234,189.87937285569743,13.448018444669986,235333.2797920627,38763.50085660239,4.323956523819604e8,1.1883526727312572e8
-0.00123,-0.9497754090211636,0.00711394728234326,193.132502019042,13.675910380956113,238662.41767873758,40409.763888749665,4.4781109866227925e8,1.2734687855672692e8
-0.0012400001,-0.948971988795202,0.007076600773890489,190.61573851132798,13.462400955515585,231669.7105654213,39337.117037677985,4.288165682488044e8,1.2219127162669508e8
-0.0012500001,-0.9470867732210377,0.007071049291371357,189.63200675846798,13.630937003173454,233851.94494877392,40146.81999348191,4.414411828483026e8,1.2528343467343336e8
-0.00126,-0.9455779109589811,0.007138388086035626,191.13242005574574,13.958637749687872,238808.13996421322,41914.22076477282,4.6454710492218244e8,1.3314154026877743e8
-0.0012700001,-0.9436242262982895,0.0071758815648884,191.6462017776543,13.996527481696956,238463.0499398972,42516.694773195,4.677197002650604e8,1.3827954481488475e8
-0.0012800001,-0.9419541514617252,0.007184917822308895,191.38770343160732,13.95748870027146,236709.6313275444,42811.66751097445,4.62535140334676e8,1.4479054505911723e8
-0.00129,-0.940212434069316,0.007206989065676613,191.47403757581324,13.95328383607444,237111.47546608406,42500.31744854531,4.625542261334902e8,1.4084996957557806e8
-0.0013000001,-0.9393937035308682,0.007275944551012454,194.12441931749538,14.277933162011115,243596.58551660422,44106.363336398754,4.850130925172209e8,1.4665882865975368e8
-0.0013100001,-0.9381447964785791,0.0072794798974656315,195.65305472734056,14.431731621674402,245185.35003781624,45931.612789863706,4.921172733561399e8,1.602202843632202e8
-0.00132,-0.9377914957505994,0.0072442278385121935,194.66590396979134,14.374686688365607,239755.11187565158,46637.49342627646,4.8421623203595203e8,1.6893677318668887e8
-0.0013300001,-0.9376833767546875,0.007177120111615819,193.19722473648136,14.08072114012213,233685.6862009983,44333.65306586877,4.580127360294374e8,1.5349043460967925e8
-0.0013400001,-0.9355926134758071,0.007166482442423197,192.76566634082073,13.97158747576363,232790.60832018786,42556.596179182976,4.439470907399983e8,1.416055379162925e8
-0.0013500002,-0.9341491834952552,0.0072104182712471555,193.5471098420368,13.907210249089962,233719.18119469585,41238.33782057634,4.3058655965834737e8,1.3547914676035944e8
-0.0013600001,-0.9320752164234289,0.007255133668692663,194.24188586799994,13.98627954639461,237219.50964665273,41609.85047295141,4.34865658388732e8,1.403162367001622e8
-0.0013700001,-0.9319258851650353,0.00728268474427636,196.70040758022722,14.333184835878301,244033.95948925798,43821.81065513846,4.609951852756162e8,1.5229394428526956e8
-0.0013800001,-0.9318914347745528,0.00730580717592442,199.97548098933058,14.603804392388364,251045.3926036275,43953.68671550062,4.746349200107693e8,1.4665657414081657e8
-0.0013900001,-0.9302710794813427,0.00734829270558814,202.45800884708552,14.758505325799781,256926.9124221757,43603.627054521436,4.810121203555897e8,1.392184207834707e8
-0.0014000001,-0.9279093549000474,0.007312346572604694,201.20145929718268,14.590853172395839,255789.2871935095,42177.432430690315,4.677294754335535e8,1.2906586120221016e8
-0.0014100001,-0.9262470498760638,0.007282421050099933,202.69503236833194,14.828554956271903,261392.01044703016,43221.70141934709,4.923190479612922e8,1.3256902303361943e8
-0.0014200001,-0.9251463892161454,0.007258392168957744,202.03291094537528,14.918988265871466,261040.25422304086,43676.780446384546,4.991436893406007e8,1.341983330194285e8
-0.0014300001,-0.9238085975161756,0.007315471092614567,205.40069549606403,15.218892129214934,271748.4592313165,44975.79660182992,5.2346900697586966e8,1.3914503392313373e8
-0.0014400001,-0.9203590018609678,0.007418755500633654,209.97492830369427,15.565138488035744,282567.9103664658,46453.62918089891,5.480734535564338e8,1.4546254364663702e8
-0.0014500001,-0.9176997865172585,0.007472515871877906,212.8326997883907,15.6569655346112,283410.63110066997,47022.41588563081,5.491091981797442e8,1.5085887425882256e8
-0.00146,-0.9159301068959913,0.007542092660756132,215.12249657484134,15.941625413349849,288889.97374226496,49764.2916890201,5.757555235932813e8,1.7228266855784e8
-0.0014700001,-0.9151686191547367,0.007654471641100868,219.26270399769862,16.492372262821736,300983.53983845335,53997.1737879535,6.260877689050289e8,1.996462067978316e8
-0.0014800001,-0.9158386456800349,0.0076962243520818235,222.29237504765308,16.511972141595958,307092.8016855388,52822.23453060924,6.305522139878707e8,1.836618868248441e8
-0.00149,-0.9155354991827599,0.007789619751779516,228.07834412980515,16.768206978991874,316618.08670009807,53296.52622872766,6.42722372569249e8,1.8333807432881507e8
-0.0015000001,-0.9125288390656802,0.007800586681344895,231.34011815174802,17.171254817339808,323166.71476367733,55846.830679060025,6.679629898053492e8,2.0085694681639645e8
-0.0015100001,-0.9082725311708915,0.007787405120111271,232.58967233915098,17.00368931859139,320996.85304235714,54256.802987863746,6.424791042548723e8,1.9296356162809512e8
-0.00152,-0.9060689187480881,0.007819802786292409,235.63390113103344,16.88453880558638,323520.85508475424,51680.839755092995,6.160336293525447e8,1.7178757052572986e8
-0.0015300001,-0.9056628404462264,0.007898522555019553,239.76756029663485,17.103058192323235,331252.1362352707,52045.15049526347,6.340902593121711e8,1.6900310637879196e8
-0.0015400001,-0.9046506486515574,0.007988222177423098,241.50900680677634,17.379070703910067,338491.41421641,54601.20134577157,6.752348742450067e8,1.857980091207086e8
-0.00155,-0.9022040496061464,0.008050457284996022,242.1709804265173,17.615622896302348,344649.0529182614,56900.92017329682,7.060630431516675e8,2.0179282996734264e8
-0.0015600001,-0.9007506637505533,0.008153092666669864,247.79007871505678,17.977194890371777,358340.7743468855,57928.45572727359,7.38030157352056e8,2.0253276584564757e8
-0.0015700001,-0.8994406844404365,0.008243979649061617,252.03160571786813,17.960870900719158,362944.3015731986,56547.72429245812,7.270550066526937e8,1.9056345074583527e8
-0.00158,-0.8977920953863252,0.008354771863210434,254.1388848936925,17.915427945606016,363997.58925671416,56842.60024491218,7.241580836960734e8,1.927891960879586e8
-0.0015900001,-0.8967587066272585,0.008457344937843276,258.43321513470363,18.17222704243601,374275.3642064751,59117.054535782765,7.575130495734909e8,2.0486364122789222e8
-0.0016000001,-0.8940292620799525,0.008528081550368494,263.11694603041644,18.521704043863384,383656.82012091804,61171.5057635212,7.840885453588735e8,2.145740665192116e8
-0.0016100002,-0.8908765014938085,0.008596042162821048,265.75482126088923,18.667598247648854,388356.6711458854,60527.89007601783,7.794431370379667e8,2.0804307319117752e8
-0.0016200001,-0.8863097651180937,0.008653819692136222,268.2169667933663,18.911820126404034,398094.10786264297,60263.606989322776,7.921026026984135e8,2.011054713328686e8
-0.0016300001,-0.8837564853743324,0.008707684552366507,271.8570164442075,19.126353329384628,403782.07422736776,60870.07487128281,8.001063006175662e8,2.070603729111861e8
-0.0016400001,-0.8842150063684808,0.008754749381085714,274.03014539273664,19.255332633323718,407488.77298576175,61817.70257529755,8.053072550025053e8,2.2017210522374675e8
-0.0016500001,-0.884156641302309,0.008806161528188994,275.21913400434454,19.46374503937323,417908.9721257333,63104.22042099548,8.336781441800871e8,2.2897074024518263e8
-0.0016600001,-0.8821872932392447,0.00887710769042802,278.59088279732384,19.809844710086978,428755.40092019545,65206.98593407791,8.620640322207578e8,2.436259699175273e8
-0.0016700001,-0.8799631781990663,0.008910640330740717,282.29059938796297,19.98508159898792,438985.5068161394,66772.2545709128,8.803378253937874e8,2.5842108480880108e8
-0.0016800001,-0.8777287818253179,0.00896953640398575,288.3199239454074,20.257700890652863,451561.95046970085,67572.68169019528,9.0024648192486e8,2.5836143645290738e8
-0.0016900001,-0.8767758976029685,0.008942857801176568,289.17339788391126,20.298067104019907,451209.6550051407,66394.7055383072,8.866968674499481e8,2.444499940667512e8
-0.0017000001,-0.8749419210826712,0.008927273259972092,290.27784724274727,20.567556178729767,455682.96253099886,67585.1484678283,9.052800982748762e8,2.4434412770191005e8
-0.0017100001,-0.8725326725183277,0.008995142784800429,294.41128907975326,20.98362799838201,470122.8892498729,70077.44299456573,9.575123113076725e8,2.577841837307244e8
-0.0017200001,-0.8699610717883024,0.009100449150618622,297.79965275598494,21.109036197565075,474125.09347695555,70422.94304260839,9.706679138741413e8,2.5733793442394513e8
-0.0017300001,-0.8672165242126291,0.00917984917374064,301.01613196008816,21.249864668926037,478328.18342962256,70195.37124839805,9.765432167312216e8,2.5005967611577818e8
-0.0017400001,-0.8664390490218269,0.009234269537840796,304.90759720774696,21.338021945365526,485321.7490071227,69096.95037068689,9.81184317363551e8,2.346020383196351e8
-0.00175,-0.8640192885273122,0.009234941329492402,308.5677791628596,21.459785919694333,495936.538255243,69823.71667593296,1.0065518469600333e9,2.375704491707755e8
-0.0017600001,-0.8614575784807373,0.009247024355131106,311.9004729602143,21.8888049957166,512085.2517099389,73425.92415208052,1.0677093270366014e9,2.583761344556214e8
-0.0017700001,-0.858881355752867,0.009304157026091825,314.56375491471033,22.09151224031484,519937.67566162534,73907.37816955516,1.0819657740998068e9,2.5546171506844324e8
-0.00178,-0.854536004174157,0.00932530551705829,316.0367026383856,22.06381163599222,520115.1092810102,72152.75005388874,1.0611219317718676e9,2.3847546412590852e8
-0.0017900001,-0.8502000691807744,0.009385974180024426,317.66399889361327,22.270416040854787,527220.209473927,73077.34171262635,1.0815744796545906e9,2.413656935496456e8
-0.0018000001,-0.8484419338691677,0.009378291873780933,317.7623984968519,22.26870459333506,527767.0992653004,73222.05338206691,1.0864626350626357e9,2.411524152074044e8
-0.00181,-0.848307352559207,0.009365606149499708,318.74443206860576,22.138250225305875,523251.40025701857,72661.9826436706,1.0732354375125538e9,2.3981132596068734e8
-0.0018200001,-0.8477281552802494,0.009383361397383196,319.8407948507149,22.15173590803789,523170.0304651513,72750.989191426,1.0802598535030487e9,2.4196312003886148e8
-0.0018300001,-0.846262889976468,0.00944970743143614,322.1692027600393,22.190184564153004,521442.2840795978,72741.19964629281,1.075048808231182e9,2.401471554239321e8
-0.00184,-0.8435484212372728,0.009484185874058323,324.89602334230966,22.208777681963127,522939.57971874863,72488.29946538997,1.0681647622719814e9,2.3219101421708894e8
-0.0018500001,-0.839589381825157,0.009497661848957298,328.37423856910084,22.337629410158222,531797.2467674417,72805.48408092023,1.081908327093704e9,2.291251752980026e8
-0.0018600001,-0.8371676530449614,0.009517590608083487,332.9163707849916,22.50316367954116,539778.840215971,72675.7192972553,1.0873891202043405e9,2.2470862752405047e8
-0.00187,-0.8359270304462568,0.009547676141435922,338.3837066409163,22.84647901947185,550620.7427802312,72980.87660185725,1.1018069245035994e9,2.2267543241760623e8
-0.0018800001,-0.8338965174814968,0.009579639610866154,342.0881041403081,23.00215286937722,557676.3062071073,73523.19549805141,1.1054748779380186e9,2.2151564686944896e8
-0.0018900001,-0.8318609516203189,0.009628341920638448,345.66837313665366,23.415208257888597,571073.3474828838,77045.95834537684,1.1568929465820775e9,2.4166170236621934e8
-0.0019000001,-0.8285197961722532,0.009663231441136805,348.7614650569861,23.566351362450966,579357.4364656976,79318.94019050093,1.1938598487713602e9,2.6100307541772765e8
-0.0019100001,-0.8257442128251973,0.00971656535673671,353.29768324806815,24.042966523976546,592007.9315121337,81929.61469501731,1.254557520463589e9,2.7375734056076264e8
-0.0019200001,-0.8234718161715311,0.009773795997240086,355.6397480178866,24.272437996806712,593145.2038181628,82141.00934688654,1.2533608246297886e9,2.7104104301366764e8
-0.0019300001,-0.8217879706610691,0.009851488611451171,358.226748890342,24.549732030807252,598971.9275693218,83098.5394897394,1.2703435883924057e9,2.7222233428111833e8
-0.0019400001,-0.8194503015373686,0.009997447514231086,365.9834786033283,25.34794027010283,624601.4927465848,87674.7620898002,1.3631264694940002e9,2.9159516611891466e8
-0.0019500001,-0.8169993113505855,0.010105028347655158,373.6669182217231,25.921036392167704,646583.15450798,91076.26169508074,1.424035298032941e9,3.1064217847701716e8
-0.00196,-0.8142035855494542,0.010127884536608565,376.37755321608336,26.269908526355756,655758.8129521334,94370.36710859646,1.478089454517896e9,3.331300816269076e8
-0.00197,-0.8097723061619647,0.010202778143562121,381.8717858428945,26.638687113482046,666382.8514597197,97731.69333430928,1.5326437687827497e9,3.5221841616183865e8
-0.0019800002,-0.8063573688265793,0.010327671552125134,388.59029666029556,27.029892283299308,683532.2526854986,100633.27550214189,1.5712246481510785e9,3.7059585026461e8
-0.00199,-0.8039785165130611,0.01042098251296843,392.84131346026766,27.712505848598166,702326.4478524383,105187.11426575466,1.6507337987149503e9,3.950601875200925e8
-0.002,-0.801407146728632,0.010473698065046284,397.2529630166834,28.0973331527381,713849.4694288955,107302.3042410571,1.690874579084298e9,4.017207408067441e8
-0.0020100002,-0.7990566572146409,0.010535214187185934,402.7450220107237,28.315541443489614,723212.3266753716,108134.40555562892,1.7001145070443678e9,4.07476247818476e8
-0.00202,-0.7966296978862554,0.010585029487684318,405.17275113513665,27.76115676966712,711449.9701613123,102244.88105997624,1.5838716286601021e9,3.727439509240623e8
-0.00203,-0.7938911111353039,0.010636029252386998,407.3623616528092,27.39460855036345,706151.4016430794,98336.3509725158,1.5105063637249641e9,3.514440878343559e8
-0.0020400002,-0.7908468862431112,0.010687888288094255,410.59945840348877,27.775741730240384,717395.9960311971,100742.65388482127,1.5577894797460308e9,3.627251743636749e8
-0.00205,-0.7883885399461232,0.010797170845086404,417.1924832980918,28.244382094766582,731662.8850406128,102908.75365153124,1.5843647513572934e9,3.6911060917977655e8
-0.00206,-0.7857623020457449,0.01091234553364626,423.08618086745935,28.681322771940543,753142.6134888371,104886.89096728229,1.641165879178734e9,3.73195661471695e8
-0.0020700002,-0.7843365287611825,0.010905402559561211,422.88012991635435,28.417806624052616,748158.0155301535,102510.99940398232,1.614478205819072e9,3.607704102950094e8
-0.00208,-0.7825686326534995,0.010940293170213132,426.4626966410507,28.17255795676079,742772.6023548924,99407.09696561689,1.5448280265695407e9,3.4315810076142514e8
-0.00209,-0.7794882682937069,0.011004694299161405,431.7429236255727,28.360065836930545,752719.5510131627,99671.34213901774,1.5543899796822147e9,3.3868279811621404e8
-0.0021000002,-0.7763478277592544,0.01104494966864011,433.5144456445654,28.465107561274493,760638.9200293083,99769.50947624033,1.572509983787254e9,3.3545224676055837e8
-0.00211,-0.775056560811821,0.011059189295717309,435.52374215402733,28.72954805724098,770781.5238327746,101819.75553522237,1.6222950556784089e9,3.508011069513387e8
-0.00212,-0.772728446428927,0.011153096871765375,442.27764705997333,29.35244706123091,798396.0226917318,106867.68670048333,1.7354880735129757e9,3.8283746391699636e8
-0.0021300002,-0.7689427182594482,0.01126725688283452,448.4123642140774,29.954547268679708,819143.4699369622,111582.00191788003,1.8170554141315162e9,4.132073598785837e8
-0.00214,-0.7667646506786243,0.011309715314128409,452.7464638036302,30.049153607635855,827823.7046499416,110549.0121408326,1.8228560067740886e9,4.0064400413796943e8
-0.00215,-0.7654508242451561,0.011312104006674335,458.3453653870169,30.30915305012024,843361.1075311303,110624.69685151681,1.8598123282186801e9,3.976107970800259e8
-0.0021600001,-0.7628382633541195,0.011325238349613636,462.4139871769402,30.875187036646757,867944.18083462,114527.23491298858,1.9512038117030933e9,4.231437046024956e8
-0.00217,-0.7609789376236595,0.011400732310982108,467.74242336569216,31.18201875618655,883029.4125796309,115756.58213918538,1.9680895346402886e9,4.233781546457463e8
-0.00218,-0.7582955541909806,0.011507168267730027,477.61124167965505,31.819695599410625,911257.3320653391,119640.22296714853,2.049397479033264e9,4.4365513857664967e8
-0.0021900001,-0.7556681911057641,0.011547634744852297,483.5695187692271,32.24329087826521,931139.5499105537,123235.52776853928,2.1280692932557786e9,4.6837570067444754e8
-0.0022,-0.7532655359687055,0.011595525984811466,487.4215057297714,32.32986824764035,937549.6551037295,123137.09313391063,2.1329686840767918e9,4.603371107427045e8
-0.00221,-0.7503534792942202,0.011652610310539718,491.13131836296816,32.386530569003824,947315.8452529454,123166.28380685893,2.1453819103443e9,4.586712714555583e8
-0.0022200001,-0.7480289680198459,0.011731826139590255,496.5061714363765,32.69708138953479,965740.3640827098,125407.97602541892,2.1967258941720114e9,4.731998634764125e8
-0.00223,-0.7446457595310187,0.01177367490031675,500.9514210161697,32.79003588467177,973899.1315873035,123778.68598656764,2.1750612045358443e9,4.512521790981571e8
-0.00224,-0.7398871237349921,0.011816941527049474,503.91005581264193,32.82719469115398,977113.246093687,123131.66423053322,2.1676944140615993e9,4.383022623422397e8
-0.0022500001,-0.7353114880587464,0.0118788039298817,510.45313592215757,33.171169444247575,990226.1780372876,126364.19174320597,2.208963609686241e9,4.565951536753829e8
-0.00226,-0.7319797550038679,0.011991969250348497,516.964590174448,33.68399966844505,1.0038741542087952e6,130157.49574546129,2.2696477741498375e9,4.8325766579025906e8
-0.00227,-0.7291418114547163,0.012062327007220573,519.2412284299585,33.50473591347463,992388.7684008443,128065.94326206605,2.2055456789620934e9,4.670721456243745e8
-0.0022800001,-0.7266144975523293,0.012084514578548283,522.1414210380731,33.550197548715936,995174.0741163533,127673.82544259055,2.180538150902496e9,4.5779953081740046e8
-0.0022900002,-0.7239139188612499,0.012108609007585102,527.0515999307964,34.00155077439801,1.010302954433707e6,132491.92199921267,2.2606178896091676e9,4.943777957772985e8
-0.0023,-0.7204110994845552,0.01214597412504723,530.7503157789762,34.28802912751684,1.0215506260400028e6,134427.93791232948,2.3045742764711456e9,5.088881768736972e8
-0.0023100001,-0.7162683812734527,0.012210431848031937,534.3836288653914,34.36836037831251,1.0316241672993487e6,133113.60761740862,2.290343327755888e9,5.0119123380434275e8
-0.0023200002,-0.7145810116963703,0.012269194397293395,536.4664372064766,34.312408204297235,1.0268552006771993e6,130881.01199649513,2.2491026450507293e9,4.8553578809913456e8
-0.00233,-0.7129395194566016,0.012270317977291901,539.6802905977161,34.358865030544926,1.0209712371389978e6,129851.66472479847,2.2092404533327894e9,4.750435756006631e8
-0.0023400001,-0.7101595301619075,0.012311327058118157,546.4033107039269,34.28489348245693,1.0233661837270706e6,127458.54099728017,2.143240389309848e9,4.520422416513454e8
-0.0023500002,-0.705588807110082,0.012465288515936064,553.3757478739931,34.573049821287015,1.0434683935549471e6,129016.10970354217,2.18931626080347e9,4.5771940965517664e8
-0.00236,-0.7027202043733023,0.012580776999234157,557.779700601598,35.16290832037666,1.0768152257688716e6,133676.44437402737,2.337526613213865e9,4.861795319796111e8
-0.0023700001,-0.7008026139539082,0.012616191912624277,563.1707563548536,35.66593600316473,1.0980384174010584e6,136255.9081644734,2.410713738342826e9,5.008047145525827e8
-0.0023800002,-0.6975290269063417,0.012682693029769519,570.3800270129502,35.88819051944689,1.1073836035470662e6,136341.5747053513,2.40156097671768e9,4.991784275688126e8
-0.00239,-0.6929926677407602,0.012797992736808582,579.3317150557771,36.31045978719322,1.1285897123691798e6,137938.6979807814,2.4490570329882393e9,5.009075925886599e8
-0.0024,-0.6895017454085718,0.012898381478020316,591.9559754614174,37.17390316907906,1.1610926470893107e6,142769.14273145472,2.541514399471728e9,5.2489875933428055e8
-0.0024100002,-0.6861930407992844,0.0129135976380557,599.4172172510307,37.924628689878894,1.188980900789527e6,148240.91884043659,2.6411250162612658e9,5.67651529908282e8
-0.00242,-0.6829279038821467,0.01298206209911775,603.6952297265117,38.332432943035855,1.205759924734221e6,150199.23312381556,2.698473228067441e9,5.73613443184319e8
-0.00243,-0.678217847508025,0.013084493166094611,610.0951689236491,38.460707116794666,1.2129815298999238e6,151683.79304670836,2.6882440759014983e9,5.86432764995598e8
-0.0024400002,-0.6754183554723348,0.01311303102787603,615.3904877750666,38.43972353446526,1.209953844320521e6,151033.82202778562,2.6415888266014047e9,5.814459078038379e8
-0.00245,-0.6725538097386261,0.013134374638450954,618.842966369454,38.32579096116928,1.2010457651444203e6,149373.64291552667,2.565851993920492e9,5.718974047499697e8
-0.00246,-0.6695702608699589,0.013211187376416574,627.8396319236937,38.68773792828432,1.2173924742165182e6,150618.22929409824,2.570441595911734e9,5.763919089147531e8
-0.0024700002,-0.6676278984826172,0.013339233677896922,639.3835732188232,39.26359625063906,1.244426048460973e6,154229.93000058967,2.639021288605994e9,5.928936071662947e8
-0.00248,-0.6641030617556677,0.013464860966905906,649.1484552695015,40.10907773236327,1.282375491692406e6,160486.00671739626,2.803918783095805e9,6.34601671961053e8
-0.00249,-0.6592314881398127,0.013546885280872535,655.5246534203802,40.58194775297293,1.3026052105190645e6,162634.73712738891,2.859890339494923e9,6.406662381949389e8
-0.0025000002,-0.6540478255151814,0.013611319356858812,661.4775963249506,40.435142552193646,1.2985313150241422e6,160647.58702215616,2.7692772248776608e9,6.268008014172783e8
-0.00251,-0.6492502384803293,0.013678609937242727,668.4237178330469,40.08598574976839,1.2912606630627175e6,155682.19472579448,2.619201758059894e9,5.794063833783092e8
-0.00252,-0.6458792740302216,0.01371204939678689,674.4826932045861,39.907731902651804,1.2893814260372608e6,152272.49659412773,2.5076736622200103e9,5.457938650965914e8
-0.0025300002,-0.6432484100602173,0.013692705149753912,682.8782930695901,40.39217499542876,1.3113163379355823e6,155846.18705100822,2.561705512181816e9,5.711116838241085e8
-0.00254,-0.638305752607237,0.01370130757340496,689.0981044044461,40.65282990682622,1.3214238801125318e6,156894.16306639646,2.5699594217046576e9,5.686385815782807e8
-0.00255,-0.632267701914424,0.013753108588049848,695.0426461307711,40.664875423557106,1.3217814866732364e6,156734.59906990215,2.501101078267831e9,5.644722730516095e8
-0.0025600002,-0.628749140803601,0.013909593948651,703.884515054129,41.06944379242547,1.3451582708823793e6,160088.6994526886,2.559904266661328e9,5.856555209851635e8
-0.00257,-0.6243505165707318,0.01410113088416336,716.8260077504899,41.94214060340264,1.3853711979493026e6,166920.71201781675,2.70424541744768e9,6.285664629276421e8
-0.00258,-0.6192538828595551,0.014130552245643892,723.8509425141475,42.01155571814898,1.385876647032998e6,167437.10367499586,2.6492165061134615e9,6.286616005854956e8
-0.0025900002,-0.6147060739328245,0.014094124267124085,728.9470401806262,41.98714600627272,1.3879099087219234e6,164796.73452402966,2.557687553534982e9,6.056978607015064e8
-0.0026,-0.6106147970196752,0.014120375598764282,737.2837606170017,42.18817579377438,1.4038979606024923e6,163855.09094646145,2.5191897206861005e9,5.918624352819813e8
-0.00261,-0.6080882623999517,0.014237402372994205,749.9351187733671,42.6124942313,1.4373806989046587e6,165522.2207688184,2.5255418598217998e9,5.988469142659659e8
-0.0026200002,-0.603735198703834,0.014303492568638262,758.3663232784428,42.78022184038306,1.4547969250694239e6,165337.53115462422,2.48215792386304e9,6.012931324025728e8
-0.00263,-0.5986599211087296,0.014335921065366743,764.1652446931554,42.75314943515423,1.4565988637686523e6,165251.64722254747,2.4405963234186625e9,6.037257047460438e8
-0.00264,-0.5939265314068239,0.014398184982208085,771.5315807335537,42.68835324388347,1.457463623465024e6,163554.0202671663,2.3735884551601143e9,5.908553268641e8
-0.0026500002,-0.5896083088455601,0.014552931992977405,783.8247386576352,42.77358250785821,1.4713803524688357e6,163290.74536146302,2.3066863329026527e9,5.868884497825475e8
-0.00266,-0.5844060450416674,0.014612609120211601,794.9746357046982,43.39314517727236,1.4960311399373054e6,166246.8759598086,2.319524530199814e9,6.029681798985454e8
-0.00267,-0.5800878861263935,0.014681818233866634,802.3390741025555,43.831576152977014,1.5166392879380481e6,169382.96282678118,2.362954965106204e9,6.264828324969189e8
-0.0026800002,-0.5765146886147877,0.014767397707755958,810.0815126472572,43.882722395879384,1.5294856750007772e6,168812.5923696783,2.324827767231525e9,6.30878287377663e8
-0.00269,-0.573906071182762,0.014823485699781242,817.244363406508,43.79043160631405,1.5366275163041821e6,166387.0127283626,2.2803051753079143e9,6.149956491152252e8
-0.0027,-0.5715377413244644,0.014906654500331035,823.6484016232695,43.69635752172006,1.5311312739334083e6,164937.01078430234,2.207609830908531e9,6.047174977896414e8
-0.0027100001,-0.5681482475227211,0.015025556703966412,835.5115524494157,44.20977689169186,1.555847269547889e6,166487.59666456017,2.194993871369517e9,6.16444795447299e8
-0.00272,-0.5632129133552565,0.015158415784370173,848.1713027311736,44.920722411420726,1.6048100500820542e6,168105.39498606123,2.2382294357744613e9,6.258764941505793e8
-0.00273,-0.557971140895955,0.015242704933540163,854.8719433761437,45.04416947161213,1.6286017656365703e6,166913.95709197994,2.227309009222383e9,6.136598074762539e8
-0.0027400001,-0.5540531775704517,0.015262961390628932,858.1439175769558,44.709864836781584,1.6209346805752795e6,164319.85293552917,2.1251088042481906e9,5.970415854703661e8
-0.00275,-0.5519548029919865,0.01533067225901285,866.2703305993798,44.8530616167762,1.63375542509705e6,165661.3279412039,2.0970699668147302e9,6.062893682562768e8
-0.00276,-0.5483802764213673,0.015422779533181299,873.2294614916797,44.79771368615766,1.637769771831952e6,164042.09216408595,2.0211799824250107e9,5.947834757278416e8
-0.0027700001,-0.5430519178324161,0.015489959750104452,877.9365850350312,44.64618156962738,1.6338099229945776e6,161244.73059008818,1.913212591928133e9,5.751471886357569e8
-0.00278,-0.5378514269407493,0.015593353384044533,887.7286414647808,45.16753191075551,1.6558880965829408e6,162038.69488029345,1.8996006169758756e9,5.71080280969465e8
-0.00279,-0.5347184344608171,0.015705798698631812,899.9654213110563,45.87572411802866,1.6810232596753864e6,164424.23892890377,1.9296326310955107e9,5.734567531212521e8
-0.0028000001,-0.5326867070671634,0.015867432316388607,912.1945059639328,46.11707769936789,1.6970039810244471e6,165215.82210361346,1.8859943657075748e9,5.776147256884435e8
-0.00281,-0.5289282248559202,0.016007600702828605,923.4185858800412,46.21046397062085,1.7086465161779088e6,164672.95902714692,1.8157550949065104e9,5.730785445037347e8
-0.00282,-0.5229663027052837,0.016112408231286037,933.8256601394672,46.14634845895122,1.722406342679234e6,165302.73466638313,1.735917330782227e9,5.863460657431706e8
-0.0028300001,-0.5174805011045958,0.016197778620923576,941.5319834917335,45.97091871387542,1.717272584579728e6,164830.3161330692,1.596444076612131e9,5.968560749010705e8
-0.0028400002,-0.5134331004269155,0.016284027361815494,951.4074118613727,46.17216683742437,1.7257490313963352e6,164822.2085524134,1.5238638209401538e9,5.975977814718324e8
-0.00285,-0.5083543819209713,0.016268267024144672,957.2486173792943,46.234491174916286,1.7312276553918144e6,163799.84117453187,1.488557339411864e9,5.86990206428331e8
-0.0028600001,-0.5025697549218031,0.016259936853912315,958.8447807955854,45.77189694458534,1.7131383993692785e6,158366.97915162717,1.343905198106025e9,5.630987555739549e8
-0.0028700002,-0.4978493483592882,0.01631690636479045,965.9852373941466,45.572548039459335,1.703492943950477e6,154473.6294615817,1.1807060248844178e9,5.49909320774005e8
-0.00288,-0.4937502011015858,0.016437335368457744,975.659444519131,45.76505970786216,1.7133387163398466e6,155153.79670852073,1.1208526040220664e9,5.573665368849494e8
-0.0028900001,-0.4901220985345618,0.016558633920850704,982.6623452339824,46.30863027107853,1.7335345168247505e6,158792.17234611206,1.2010031782573721e9,5.726022080522366e8
-0.0029000002,-0.48778904676898494,0.01663502085216608,987.8688343729923,46.546462717760406,1.7449480644347845e6,159324.11467961062,1.2422298320715318e9,5.771394730148475e8
-0.00291,-0.4835967380389349,0.016718286360688492,1000.7162478063076,47.059552865025175,1.7770935603754646e6,160975.7525574109,1.2455838473024085e9,5.85357402253328e8
-0.00292,-0.4786893467253616,0.0168787274189711,1015.8438747722248,47.612175192765015,1.8229312114084444e6,163260.84125009435,1.259821624986548e9,5.969844264655441e8
-0.0029300002,-0.4737616195634306,0.017068229372146252,1031.5390632767367,48.28991780626204,1.864342117814579e6,165487.6175909147,1.248820478727972e9,6.060467114408407e8
-0.00294,-0.4682254667632988,0.017180238517419205,1044.0056787420767,48.74513938235709,1.8814735051596132e6,167264.53593175343,1.204073047751553e9,6.164881708703982e8
-0.00295,-0.4631185538281923,0.017171558500725888,1047.7424957166415,48.966404063133226,1.9022652885129494e6,168265.5476218325,1.2715019755583663e9,6.13265774807327e8
-0.0029600002,-0.45729346891645695,0.017171573901158893,1049.3709267780741,48.90075782716956,1.9097878939940813e6,168806.40332439635,1.309999602417181e9,6.086048565975205e8
-0.00297,-0.4513729495298334,0.017169831849037927,1053.7844845080308,48.96297296879101,1.9081613038584993e6,168888.4175995031,1.2663022943263378e9,6.066882346205289e8
-0.00298,-0.44382263159879337,0.017193252047529146,1061.862075193447,49.21961992201553,1.9105609780266287e6,170162.9869034482,1.2148305326143572e9,6.152281967985456e8
-0.0029900002,-0.43781989145649663,0.01726133489357592,1072.6053708337436,49.37389745251594,1.92071985716179e6,171120.65584440585,1.1648728566946511e9,6.304229665077434e8
-0.003,-0.4325125078978298,0.017304544532985234,1082.4920350671237,49.42675872727335,1.9392279281574932e6,173153.36406918173,1.1561552719571757e9,6.540742416726781e8
-0.00301,-0.42757877347067014,0.017313283936087567,1084.1723759867334,49.198919570163675,1.943780768889375e6,173090.4294509331,1.1152311811926882e9,6.57497893295516e8
-0.0030200002,-0.4231059180061285,0.017327604115992528,1087.3155182303283,49.03638916230454,1.9304433202935471e6,173007.48018023057,1.0243555587271667e9,6.56526116753752e8
-0.00303,-0.4179275457151087,0.017374949214519726,1093.6371945475921,49.12321074818818,1.9315846171091744e6,174441.26126862902,9.762916407112063e8,6.618281336355155e8
-0.00304,-0.41203915203140895,0.017449254482976607,1100.7082684721386,49.26559940345342,1.9322957226143102e6,172790.59936316023,8.679663182557436e8,6.494986669886642e8
-0.0030500002,-0.4054205485594166,0.017598016863724083,1114.5407815593758,49.38687049508214,1.9548958255101312e6,170748.79290899305,7.657249303411669e8,6.456172892052127e8
-0.00306,-0.3997147729241446,0.017789896486678867,1130.979426296474,49.830379976204675,2.0006903175359443e6,171415.38685797318,7.358635117363482e8,6.621340929708196e8
-0.00307,-0.3939419811120909,0.017931628469225643,1148.3338882773119,50.26702399649123,2.015771262738764e6,171274.4286259838,5.6322913546698e8,6.720518505503762e8
-0.0030800002,-0.3885405733211371,0.017998529084970644,1161.531541989068,50.351253297061696,2.0107445522146104e6,170367.75495168878,3.419450543902392e8,6.734518473931416e8
-0.00309,-0.38256287791459404,0.018057403411430098,1169.9794880385805,50.40540711694319,1.9957135259432194e6,170368.3340071982,1.7196327398482612e8,6.726901977248299e8
-0.0031,-0.3773669707241464,0.018133028173778636,1178.970244761712,50.60551597524738,1.9917109954843756e6,171283.74027032283,8.750655397262146e7,6.777857426702927e8
-0.0031100002,-0.37416315374218795,0.018148651355806445,1182.3239680085755,50.47390247750384,1.983415381168675e6,170420.7681225616,2.6146128446590018e7,6.804951640312728e8
-0.00312,-0.36973370338633754,0.018120245682252168,1183.557121091053,50.106181002844764,1.964103756308924e6,167351.43254952086,-6.868391205403033e7,6.742178745636575e8
-0.00313,-0.36432017221750523,0.018137514045181987,1190.9771589333823,50.091168757132735,1.9682223401561368e6,167615.32399743554,-1.7428801005717885e8,6.841818664544134e8
-0.0031400002,-0.35960825695631576,0.018140401306841566,1197.2745979928582,49.91768003027449,1.9699197444128087e6,167112.82063108688,-3.063534880413416e8,6.889094047833214e8
-0.00315,-0.3551083040040471,0.01813467946133035,1201.66877519132,49.71538077278151,1.9652539395806438e6,167105.10740818607,-3.850020842364029e8,6.869455911561908e8
-0.00316,-0.3496896445074807,0.018130736527370475,1206.1618967959087,49.395504407754345,1.947799956780799e6,166150.95531526994,-5.426545871639534e8,6.858663244958358e8
-0.0031700002,-0.343829192588406,0.018244590854814096,1219.1562574124325,49.52381012039309,1.937758209818345e6,166873.36122952178,-7.239500750606875e8,6.908342267900962e8
-0.00318,-0.3377592558036179,0.018345752986192395,1231.939815226111,49.68236736880899,1.9320786252487598e6,167717.12369981437,-8.754650387457323e8,6.956087652901405e8
-0.00319,-0.33079229831570683,0.018367654756972676,1237.7261783603744,49.65825597065894,1.932545252064666e6,166849.00760069618,-9.776011505136431e8,6.964913396095994e8
-0.0032000002,-0.3260055377637862,0.018418623618934957,1243.0861671254352,49.937009333710186,1.9418794561559947e6,167344.3189145304,-1.0589182658920083e9,7.049209893368927e8
-0.00321,-0.32101490548672207,0.018472009261039708,1246.09398935253,49.93774238395548,1.923195058667347e6,165110.21731883232,-1.199114326860393e9,7.055901790402333e8
-0.00322,-0.3150603390374282,0.018509440149528846,1252.5834217454483,49.851778519155935,1.9231085099939515e6,164418.91383305527,-1.2950242106483388e9,7.134546932918568e8
-0.0032300001,-0.3083241503778375,0.01862942668164223,1263.8029729671655,50.02064197126955,1.9317758826222525e6,166316.37830807117,-1.421626002336437e9,7.258749491152151e8
-0.00324,-0.30160442874990967,0.018787275113270135,1278.9303604377822,50.16422574378863,1.9306477668753623e6,166329.42927540664,-1.635660203626371e9,7.327703582238735e8
-0.00325,-0.29682501688579577,0.01887465345985191,1293.0243907463737,50.273196850598325,1.9277891435359926e6,164099.09524062072,-1.85474432154421e9,7.410514917657778e8
-0.0032600001,-0.29021994221059255,0.018922887148524116,1301.091667986277,50.13719799762554,1.9096738982153283e6,162598.08350969673,-2.084101977175601e9,7.458715616537375e8
-0.00327,-0.2835287358364667,0.01898010269248832,1305.4232483251963,50.24046339824414,1.8970614752362496e6,161154.816246791,-2.2283174972474833e9,7.50351862928453e8
-0.00328,-0.27766997044506453,0.01906923136890335,1314.562664690304,50.41621268321167,1.8982483018196768e6,160858.17386809143,-2.346493479219748e9,7.612275278330954e8
-0.0032900001,-0.2705182391708297,0.01913791573150541,1318.011719141846,50.249300548721955,1.8834155012781369e6,159209.17782997148,-2.457665305141665e9,7.645264102830656e8
-0.0033,-0.26435907890422006,0.019269703909917796,1330.9647701625738,50.56001585726217,1.8721128783575608e6,159988.57681173226,-2.6357039426108823e9,7.737171149079956e8
-0.00331,-0.25896908353678777,0.019405842441044947,1342.4937674111197,50.25228966595283,1.8388466283603515e6,158768.54086785257,-2.925539238348404e9,7.824545822694651e8
-0.0033200001,-0.2542680158032111,0.019457507051793593,1351.4416035434288,50.26713496541387,1.8330071321079521e6,159025.8363512291,-3.0849839918034134e9,7.960455562584012e8
-0.00333,-0.24869176461578762,0.019591750189267686,1363.4479072348965,50.812694375506155,1.856438566735003e6,160741.79733205825,-3.1660352893190536e9,8.144788662980436e8
-0.00334,-0.24307412041118887,0.01968676032958507,1373.480610256196,51.01160103274913,1.8589565143295357e6,161253.22961067338,-3.303374512098635e9,8.230316960636065e8
-0.0033500001,-0.2376976005949867,0.01967303946668729,1371.8252523737506,50.61253437223554,1.8392794048449872e6,160699.95541421254,-3.4122827996010838e9,8.184105022096932e8
-0.0033600002,-0.23157328817169914,0.019633768309289076,1371.3783059323082,50.40665046505043,1.828142318841828e6,160111.3556894236,-3.5006784895485225e9,8.184463845486655e8
-0.00337,-0.22620013276761067,0.019702312780186464,1379.8359835906765,50.61014971943982,1.8434589321876338e6,160342.25551580556,-3.62473712070421e9,8.316814787225752e8
-0.0033800001,-0.22125961137227163,0.01977498889525382,1389.8213324416906,50.86609455720592,1.850939910045201e6,159833.41236931653,-3.7354838837955346e9,8.409637346071682e8
-0.0033900002,-0.21544177249702048,0.01980885056418081,1393.2999504033953,50.554440810519964,1.8248871985084135e6,158117.69056940623,-3.8866486510212846e9,8.378618582154208e8
-0.0034,-0.20991094478471015,0.019810900965845667,1393.9243159543046,50.13411808305032,1.7724490061604783e6,155736.93771027587,-4.0887172036522593e9,8.360512325764194e8
-0.0034100001,-0.2045273566152727,0.019860343220490115,1394.9732249316132,50.21972875763936,1.7229158330757048e6,155336.4367162771,-4.1798975507452025e9,8.298380431970531e8
-0.0034200002,-0.19857219715889377,0.019904733986222344,1393.6976226661316,50.06696858015256,1.6653037067019672e6,154602.24346693035,-4.2492266256867394e9,8.190212868787014e8
-0.00343,-0.19026430114102644,0.019987806288224042,1400.8937088070304,49.93795091965827,1.6608975705560234e6,155220.8820824975,-4.380918674766958e9,8.255191370243381e8
-0.0034400001,-0.18257397881018098,0.020058404247407874,1412.366821590852,50.107993569917156,1.654369540756266e6,156450.48953542527,-4.582343526463918e9,8.359660165260785e8
-0.0034500002,-0.17835441616885434,0.0200782836274903,1420.8925648978789,50.27617682051968,1.6274804186585222e6,158208.30997727197,-4.756106166734018e9,8.420563912914659e8
-0.00346,-0.17237924727283108,0.020197916042379145,1435.3077421288783,50.66353562947056,1.6137758649539687e6,158902.767245235,-4.977066348636784e9,8.611247433378026e8
-0.00347,-0.16466683504527385,0.020251642987334978,1442.5526928779905,50.57414174300466,1.6002228324832332e6,158505.34771881305,-5.130398509520017e9,8.672003709867257e8
-0.0034800002,-0.15737907286646594,0.02025069694108416,1444.8231135155927,50.02078958214493,1.5795530110460725e6,157171.59448878493,-5.254824636951244e9,8.627158114104198e8
-0.00349,-0.1507753675597955,0.020216729606667958,1443.6220489466432,49.844970072369264,1.5509226826459158e6,155893.2062835435,-5.321692044676695e9,8.592677932188193e8
-0.0035,-0.14385966444052298,0.02023378286498476,1446.9989356920034,49.75723020365181,1.5241331087892298e6,154826.8859939028,-5.522163737777413e9,8.677981402815238e8
-0.0035100002,-0.13774175043585254,0.020355491348954383,1455.294862158821,49.65998729881118,1.5090118181307046e6,155342.63917409317,-5.722311972302954e9,8.749318980138537e8
-0.00352,-0.13248669012816258,0.020470801131601404,1464.4306391400967,49.47728948155722,1.4921571404344311e6,156636.8379664359,-5.956560778302889e9,8.790647945873859e8
-0.00353,-0.12719710226053166,0.020498996839748464,1468.8716159006938,48.92747051993372,1.469479427151192e6,157200.46943715645,-6.192585121623235e9,8.807076154681545e8
-0.0035400002,-0.12072203305102255,0.020466083177080374,1469.0155992353311,48.48260298799277,1.449660193656302e6,157734.23276017056,-6.292604547577366e9,8.744052808783367e8
-0.00355,-0.11389218348753162,0.020528715805924865,1471.8470918574037,48.18815550176311,1.3978551636178098e6,157190.70557224736,-6.444125382894894e9,8.663204456496214e8
-0.00356,-0.10697115683444443,0.020612949429129716,1479.6335685948989,48.02077375311724,1.3285924918620356e6,157204.4619482321,-6.699297556827706e9,8.650248956122372e8
-0.0035700002,-0.10099911075503379,0.020708966865819002,1491.32511461872,48.22577239377028,1.3189512248958272e6,158410.19811525027,-6.902907672581779e9,8.797388971117895e8
-0.00358,-0.09601146574878297,0.02079872609653024,1504.3119323967378,48.37818246280462,1.3238263024510155e6,159865.17632652627,-7.116722727830316e9,8.940503332104493e8
-0.00359,-0.08958538854742334,0.020838712099056373,1514.990656090555,48.604215680340964,1.3204223655864897e6,160801.93276642243,-7.22990438461045e9,9.037048681035584e8
-0.0036000002,-0.0819237406765352,0.020851206396923515,1520.0296146301719,48.40876988459549,1.289317035285719e6,160833.45476647196,-7.387509026569811e9,9.058601170647255e8
-0.00361,-0.07448529964529912,0.020835572133508295,1519.4477520947341,47.73551838160551,1.2448348878212855e6,160226.8068156481,-7.52810339949451e9,8.989115261041716e8
-0.00362,-0.06704818729360407,0.02086963320602134,1526.723208375321,47.69852688190902,1.2067271469992497e6,161935.09185168095,-7.722910101347775e9,9.026645292722402e8
-0.0036300002,-0.06144029466088554,0.020969214086289666,1538.0475786133081,47.93502922926839,1.193240431719403e6,163310.5542067443,-7.885233862408279e9,9.153380165579566e8
-0.00364,-0.054202997514289995,0.02106652871714422,1546.5793505544004,47.84960483373323,1.1510579935878986e6,163956.15445938738,-8.127544559789203e9,9.205480815534858e8
-0.00365,-0.04626755050755976,0.02109978043152556,1552.739868477049,47.65365066236971,1.099964545103397e6,164060.00547844602,-8.367754987240824e9,9.228819555022205e8
-0.0036600002,-0.039910751837932884,0.0210779770417951,1562.2720965516244,47.88477776543202,1.1046445220893263e6,164206.46788283027,-8.501111475596436e9,9.381144932761731e8
-0.00367,-0.03349740144999486,0.021094965993733776,1570.5967450188896,48.177300955461654,1.1097018874447446e6,165211.7203925684,-8.604955097121284e9,9.498095761927133e8
-0.00368,-0.027029837216184145,0.021199016959465876,1577.6139289521855,48.40654810118461,1.0783465229798951e6,167298.2468850385,-8.795975612657597e9,9.551800267484432e8
-0.0036900002,-0.020849625456209296,0.021273850338838107,1581.427198104135,48.321413931743926,1.0237155906703441e6,168555.2962886122,-8.983688378721918e9,9.518326612599036e8
-0.0037,-0.014511516616691617,0.02128293790894437,1580.8169427080888,48.10249566843582,982552.0623680595,168255.61701179543,-9.104697292768974e9,9.45637942535912e8
-0.00371,-0.006556731549071681,0.021220843856847627,1577.2991055820073,47.71068952930309,926989.0164764181,167574.87359383222,-9.116104130545506e9,9.327859768236287e8
-0.0037200002,0.0010595162445435535,0.021249618866793336,1585.8973791845199,47.861856021997156,873014.4747366419,169415.84341188287,-9.238514668539968e9,9.341473461306123e8
-0.00373,0.007870641859649516,0.021249319141948404,1591.4064162592244,48.09292184192516,823676.5572986123,170874.72414153794,-9.371853736487621e9,9.369701532711915e8
-0.00374,0.013989986633240536,0.021270826866322038,1593.9739396326695,47.78330673355963,806290.8067846985,171487.78231361954,-9.538729372742096e9,9.342916342208198e8
-0.0037500001,0.021661385335141572,0.02130023576728356,1603.685675782322,47.801476666726785,798642.5514511777,172521.09024587987,-9.760439451597681e9,9.446846334859381e8
-0.00376,0.029680994239328348,0.021329258433477005,1615.0527254974495,48.18577602877583,759274.1218360665,174461.3060230275,-9.936355373811974e9,9.551139772540601e8
-0.00377,0.036174733449321116,0.021347853404811382,1616.7058628283182,48.20343427014293,695434.0286337533,174575.08811398875,-9.995016299168018e9,9.525140594165808e8
-0.0037800001,0.04215583073985556,0.021330347515630725,1614.7331493764616,47.85347808107891,643050.6590801503,174220.1028378147,-1.0011582827668816e10,9.463601850830142e8
-0.00379,0.04870114282979882,0.021299225562930513,1613.9889248586153,47.47700673312525,612591.589821534,173988.71602352866,-1.0112783744517773e10,9.443695933061737e8
-0.0038,0.0566474466643172,0.021319245909168782,1614.5733809036697,47.60702296231937,591564.9040810571,173832.09373356597,-1.014728025361577e10,9.47106607165679e8
-0.0038100001,0.06438041914551916,0.02133473277903589,1614.140141331554,47.65276895727722,555852.501673788,173574.26534876923,-1.0184388075707516e10,9.479576048412145e8
-0.00382,0.07247031686872468,0.021249898415678484,1608.8110929621782,47.288640805382904,502162.46648090886,172447.19649029887,-1.0203701540606508e10,9.398641958531781e8
-0.00383,0.07867015068759776,0.02123102019887756,1609.242470776393,47.393306722099595,474809.04822354735,172096.16561765457,-1.0210289304426342e10,9.396964530209991e8
-0.0038400001,0.08360721822733744,0.021294745646879817,1613.742413769081,47.75111829733618,456826.61391445406,171910.88621156788,-1.0260137255412565e10,9.482643381147424e8
-0.00385,0.09026690900428805,0.0212828660841727,1611.8676459556666,47.63178839301045,412405.9626386305,171572.17337693833,-1.0316481472097727e10,9.454590873394856e8
-0.00386,0.09788050098683274,0.02121398603062413,1607.541500113472,47.564208655197845,354734.5291935054,171746.600600545,-1.0327105954690529e10,9.402414917847259e8
-0.0038700001,0.10471834435895659,0.021174271010519326,1610.4549896320907,47.59305392562003,291424.1648707477,173695.1938128992,-1.0364275002826397e10,9.394830104667295e8
-0.00388,0.11191698697778538,0.02117132328401211,1616.5077861585767,47.595370342255904,239263.97554863468,175027.50333695923,-1.0408223926136269e10,9.416250216972622e8
-0.00389,0.12025864265841717,0.021165742298122084,1612.6932129003371,47.480884333029636,200565.20272316333,174728.28934725714,-1.0395903282713844e10,9.378920978358116e8
-0.0039000001,0.1287652820411439,0.021135274285209407,1604.0366984451791,47.10853165447965,162746.88936615476,174661.46580212447,-1.0383658289779348e10,9.275930970272056e8
-0.00391,0.13736315128024895,0.02112551695532361,1600.9403440390417,47.102356464308855,133645.10712013245,174514.7949089035,-1.0382904881044943e10,9.241980375126978e8
-0.00392,0.14532163894513403,0.021174898298442997,1604.0533965463007,47.17061493687852,112958.26143757348,174392.38577491356,-1.0473739667823915e10,9.268805808907069e8
-0.00393,0.15246013452791307,0.021195617251501955,1605.8978512167125,47.22412991664354,57319.22636216703,175117.95388643077,-1.0492253537166578e10,9.246313496692704e8
-0.00394,0.16147768082133815,0.021213327104336065,1607.7271982060072,47.05018346297356,21606.18991662434,175540.20992809444,-1.0522109936530428e10,9.218344240717474e8
-0.0039500003,0.17145836487652155,0.021260395064484464,1614.0898488051166,46.824113429179775,-15202.9657059705,176470.4552650534,-1.0676434215119877e10,9.260743754376205e8
-0.00396,0.18073985298012105,0.021317375480893727,1620.8463912596967,46.734136985352265,-81639.25653865696,177871.8637387749,-1.0814538842685171e10,9.273111190674528e8
-0.00397,0.18825368755681182,0.021321895170399247,1610.2803710799417,46.34319845089383,-140073.7693139764,176217.17216847342,-1.0694959205728987e10,9.138666010275997e8
-0.00398,0.19592015478807384,0.021307838348118203,1600.1149788476903,46.17894764290753,-170575.38621685086,175256.86440533097,-1.0548709419559517e10,9.031666447793558e8
-0.00399,0.20305001474725576,0.021328820239380777,1600.6711611870783,46.220038023220724,-184662.20358216495,175604.25983156372,-1.0574443806500824e10,9.047639517077281e8
-0.004,0.2096824998291857,0.021291270586174377,1599.610059025578,46.084548514817186,-208312.34871299018,175489.72584413175,-1.05605211600739e10,9.021481334061142e8
-0.0040100003,0.2162038253179706,0.021277376393866336,1600.0016683149302,45.954222240702684,-263434.2021783633,177233.9301746635,-1.0551884755697674e10,9.021665177432132e8
-0.00402,0.22400865158015298,0.021331213858758594,1600.4787959617986,45.75771821330923,-314769.76230857556,178046.47763861774,-1.0581271976915838e10,9.045293137597158e8
-0.00403,0.23259869615126275,0.021368807365857785,1600.3450432497548,45.68416432322326,-375163.4469562085,177630.35866527935,-1.0579261095446117e10,9.052233960259339e8
-0.00404,0.24202876301177662,0.0213758373150002,1600.8836803891866,45.72259403644845,-431379.51070999925,178084.18344689396,-1.0561902446091795e10,9.064753677325864e8
-0.00405,0.24932697045765922,0.02135596640066527,1605.757695185741,45.90967990346864,-480941.19949707383,178141.55782810706,-1.0597848602520092e10,9.123843808350841e8
-0.00406,0.25582440955559643,0.021274177912961587,1602.6894005331474,45.882720539941666,-554516.2070087959,176953.2869309572,-1.0530891371346455e10,9.143044014850671e8
-0.0040700003,0.2633974725631251,0.0212735326784307,1601.2420506115875,45.83203198897208,-616251.3917473584,176788.85291811972,-1.0475738439382132e10,9.179566129857993e8
-0.00408,0.2701820257953393,0.021314765754680297,1603.2515330275562,45.80981643885668,-664800.7900433453,178239.13525265528,-1.0471128985451395e10,9.188206122945639e8
-0.00409,0.2765553788578733,0.021304986164066574,1601.9540009643533,45.7938114979792,-706921.438578433,177921.44130491238,-1.0413977448444359e10,9.192776169284137e8
-0.0041,0.2832467425029806,0.0212864477470127,1600.8585536920834,45.46343750546226,-734626.7100401884,178274.27047839048,-1.043662724349102e10,9.16625937079371e8
-0.00411,0.2901767618693006,0.021293825713804903,1597.7882290313112,45.1767271091152,-773233.8250347163,178860.08776277717,-1.0427271994323292e10,9.117481433671061e8
-0.00412,0.2975856599863239,0.0213036481304099,1595.0336698915382,45.09501806072327,-841281.0031978635,178180.55654964593,-1.0364492999515228e10,9.143037721310875e8
-0.0041300002,0.30657790799692664,0.021308066673816795,1593.7962273644987,44.99396310620354,-896697.905658761,178678.94863069442,-1.0347184472560104e10,9.164854013391027e8
-0.00414,0.3151503504643234,0.021334634061648563,1591.0574666069886,44.88294289890584,-935873.3917532552,179344.5127330769,-1.0285799170744461e10,9.149217982432864e8
-0.00415,0.322346372994892,0.021397405381033234,1600.2396056866507,45.218008438660085,-1.0056288152056071e6,182547.83469708945,-1.0334104444810116e10,9.260303558405368e8
-0.00416,0.3298461492419196,0.021420090119549005,1603.8390587355743,45.75751582735059,-1.0493331096075708e6,183937.20870796204,-1.0264167473271019e10,9.362768344439446e8
-0.00417,0.33735420255838733,0.021328316976222898,1593.8215255956964,45.92563737368714,-1.0832391231014011e6,182945.6610132822,-1.003575880216734e10,9.322307351165428e8
-0.00418,0.34306238046215426,0.021308781895986437,1586.2010141678825,45.748885063371084,-1.1265602766699914e6,181921.1007523623,-9.948905203486454e9,9.274727298045443e8
-0.0041900002,0.35044924160132435,0.021293658805168498,1576.392652493538,45.44947634861779,-1.161429276907243e6,180177.54610534082,-9.774942957871532e9,9.20819240110498e8
-0.0042000003,0.3592365636708726,0.021303698563808787,1569.619342800372,45.30417568879353,-1.1781826628799923e6,178501.76723722613,-9.651137997584755e9,9.210321042971941e8
-0.00421,0.36647740933178663,0.021359276122407646,1575.6187677401015,45.50157325859185,-1.2179294200702992e6,180094.84542770308,-9.711674450474247e9,9.35470774215113e8
-0.00422,0.37244934513032574,0.02135097294378836,1575.346868026329,45.48112097801035,-1.2582127936997043e6,181517.12468192386,-9.715676697323494e9,9.402128129841597e8
-0.00423,0.3795210786386647,0.02124829531564406,1564.396399599841,44.8976355112226,-1.2849789707125386e6,178826.60481225874,-9.644348512356094e9,9.331341407418312e8
-0.00424,0.38833134211902026,0.021196946542489676,1557.0181464862717,44.66486891997335,-1.3139545719824177e6,177367.27108584682,-9.56801662422124e9,9.284667558013269e8
-0.00425,0.3954105091624134,0.021140336332107063,1548.2670290902374,44.65473198670879,-1.328534892234069e6,175797.09684522272,-9.425612582477783e9,9.19476663349189e8
-0.0042600003,0.4015697022370507,0.021152775405465896,1549.7662580433685,44.82463318648413,-1.3560992498986823e6,175821.2152325759,-9.427176401221058e9,9.233409177563254e8
-0.00427,0.40811778485904104,0.021180253982135896,1551.476693769447,44.97075144259813,-1.3964505153869367e6,175600.61381555986,-9.409106352855278e9,9.341323386154034e8
-0.00428,0.41482490524406557,0.02116792160367451,1546.8664014849378,45.0299780603649,-1.4253606030159728e6,174841.45328332178,-9.270938457506397e9,9.362893492473925e8
-0.00429,0.4220337171572387,0.02109391240386883,1536.9440150669877,45.014633435749225,-1.4497678514931134e6,173997.1011586321,-9.03600802620532e9,9.278369689968793e8
-0.0043,0.42930373291917845,0.0210425635232724,1529.4634667131634,45.03253278823044,-1.4699118573215047e6,173047.3668376211,-8.881858281993103e9,9.245232244474189e8
-0.00431,0.43686047267698586,0.021050353062251906,1528.8758700503395,45.41541470337786,-1.5103034080062187e6,173854.22432877516,-8.756014598980045e9,9.325982379354753e8
-0.0043200003,0.444421362691608,0.021045526339942656,1525.9311508142614,45.85837813486546,-1.557185765018434e6,174210.93835714555,-8.571734228854641e9,9.395299872712495e8
-0.00433,0.4512284150194821,0.021076001010585755,1524.6968778198693,46.35098727907395,-1.614745997958154e6,175176.30002467512,-8.406055417097337e9,9.472613130029709e8
-0.00434,0.45941529737929054,0.021067703997110235,1526.452459049821,46.77731690195715,-1.668385071792327e6,176050.85479422493,-8.292154530738461e9,9.555827506054647e8
-0.00435,0.4678327244681734,0.02106431022479036,1530.1605524326358,46.87964039462525,-1.701880731210017e6,176299.0739481129,-8.342750041809571e9,9.682381385108873e8
-0.00436,0.4746965946276623,0.021044440140865144,1526.3462512055792,46.821572408185816,-1.722590469268485e6,174544.04749033193,-8.294130219084426e9,9.735849150799025e8
-0.00437,0.47938443156053046,0.020961683736216017,1512.850839224652,46.847426024550096,-1.7513751562025251e6,172693.80487850297,-8.008089330504879e9,9.65453071427423e8
-0.0043800003,0.48612318724728426,0.020917502561801127,1503.1349490865555,47.18261147193851,-1.7968337055910355e6,172137.94072148422,-7.689808579192906e9,9.610648773680514e8
-0.00439,0.49349969275770217,0.020885890443003412,1497.733477082542,47.66756187999972,-1.8225723524980193e6,172017.2654110612,-7.439701408587532e9,9.614379245446657e8
-0.0044,0.5010806388082901,0.020844122034316844,1488.5920827186133,47.80178570988529,-1.8484721979403594e6,170929.7018309926,-7.181116009225064e9,9.588820092308997e8
-0.00441,0.508602190528234,0.020852815925218607,1484.768013264043,47.84116269163924,-1.857438471546191e6,170657.64985358616,-7.097510889202839e9,9.56779927879414e8
-0.00442,0.5162587842177314,0.020818873189701596,1474.753750949215,47.7800701345115,-1.8747722944707004e6,169292.51972566283,-6.950636001801855e9,9.527726738668529e8
-0.00443,0.5237195350373339,0.020781700744665673,1468.7063241707122,48.00094549680086,-1.9062999479698737e6,170069.63096402222,-6.776870583475504e9,9.540432310247908e8
-0.0044400003,0.5304047266031102,0.020643030722944097,1458.4971404420176,48.06154320847079,-1.9248333583175482e6,169983.2853940468,-6.579227959773108e9,9.445483870099715e8
-0.00445,0.5368822396898786,0.020470679964917884,1440.4284367165124,47.904481607935935,-1.9181909573338625e6,169228.93098203934,-6.296726783671754e9,9.259226432485675e8
-0.00446,0.5432379399639048,0.02037879777153286,1426.5059869451004,47.988838841511765,-1.9264498154884619e6,169629.57715453574,-6.009422063084736e9,9.179283907662315e8
-0.00447,0.5508830684275564,0.020427078987952037,1421.2718475984123,47.77294536951409,-1.9398959238598803e6,169041.5530480561,-5.973231677189917e9,9.226251101095438e8
-0.00448,0.5574115151381106,0.02046003430381024,1419.286083694164,47.92026689594554,-1.9553707687074896e6,168467.78949380698,-5.94031746557593e9,9.26638246553688e8
-0.00449,0.563090547267517,0.02038911365218882,1411.7650234635719,48.153602343399186,-1.9720932719544386e6,167904.0634222936,-5.763401558245957e9,9.255048804034894e8
-0.0045000003,0.568704045677241,0.020276789933955784,1398.0451355330997,47.8995684977379,-1.985141166809372e6,164632.30280453947,-5.563699943110943e9,9.183165510678757e8
-0.00451,0.5762109542889284,0.02022886693712278,1391.0857498604844,48.178618921770386,-2.0224820242056197e6,164770.7917653761,-5.371946077789433e9,9.258835159544638e8
-0.00452,0.5836890194418661,0.0202090580703368,1386.8718810392097,48.73157693896855,-2.0782671619719046e6,167036.12159544855,-5.089076265559095e9,9.326106933310895e8
-0.00453,0.5908957670117072,0.020150779821990157,1377.203247684229,48.927441421349954,-2.103457081584302e6,168170.65398187144,-4.768602292299569e9,9.241919840486643e8
-0.00454,0.5977727169751087,0.02012987281463952,1373.6969058154407,49.112976544906765,-2.1243905509842746e6,169228.39023429173,-4.6305618667590065e9,9.26089807790303e8
-0.00455,0.60395967222148,0.020060958446298016,1366.5111449235221,48.961551080803645,-2.1445311781187537e6,168030.76211222514,-4.530493689502606e9,9.283137030995315e8
-0.0045600003,0.6093895333805697,0.019960220321840614,1353.1918605946216,48.957976775105244,-2.1565450987733337e6,165463.54944782986,-4.313012590493078e9,9.23516802559243e8
-0.00457,0.6145110966602119,0.01991807375917492,1345.0167087810507,49.23871040911977,-2.163670297702082e6,166093.42334185922,-4.0608168887894597e9,9.155289533739705e8
-0.00458,0.6198316063259494,0.019864480198562802,1337.5282216162218,49.24210085274949,-2.161619323602785e6,167050.3968415633,-3.873404636701274e9,9.06871119502974e8
-0.00459,0.6259240145443743,0.019770183141384425,1334.0481983617085,49.33100963129073,-2.167923347712746e6,168181.8581830591,-3.7794271387286854e9,9.116414542252175e8
-0.0046,0.6336412406422143,0.019651097071551094,1322.6189069704953,49.233835241499555,-2.1719205826478363e6,166308.27892194598,-3.5876868755775714e9,9.076086076350367e8
-0.00461,0.6411667396572995,0.019603367094637367,1310.9300668160445,49.19704208494402,-2.1884759737312226e6,165496.26677121533,-3.339630643306976e9,9.039708400517702e8
-0.0046200003,0.6478642697787003,0.01953932402106484,1302.163350658587,48.9395557789817,-2.2002725970878555e6,163480.80665734765,-3.192918488494462e9,8.955974826151936e8
-0.00463,0.6536333036460906,0.019461817418532375,1296.27071919726,49.0650219646334,-2.218281982545334e6,163356.67683922965,-3.0479636126695466e9,8.969860545235611e8
-0.00464,0.659824128832498,0.01937658322575813,1290.0740223168045,49.75776658315432,-2.2582240899513187e6,167035.1614927851,-2.7716270423130603e9,9.111987141677547e8
-0.00465,0.6659738390933684,0.019320193822371462,1284.6916782079115,50.23327750454949,-2.2926036994308596e6,171564.14719306558,-2.527577886184084e9,9.199064449118202e8
-0.00466,0.6728313702951221,0.019229464993979196,1272.1575571877177,49.646956948417674,-2.276153012242998e6,169007.51089714805,-2.451501951974072e9,9.07147195650709e8
-0.00467,0.6795636255298634,0.01915447494870342,1260.480780072431,49.261390449513236,-2.2729656178304907e6,166141.17756592314,-2.3120935321932106e9,8.903408903788252e8
-0.0046800002,0.68619589363717,0.0190679147054374,1244.4280813709913,48.94052753638436,-2.2739641686239964e6,163585.7394379149,-2.0880771222899125e9,8.768133271014565e8
-0.00469,0.6913377610819378,0.01895774910417219,1232.7512428697735,49.00786012019785,-2.2912030435625147e6,164380.419705638,-1.8144386136123674e9,8.805123258238813e8
-0.0047,0.6979761926858112,0.018920702315356655,1226.6792790238935,48.919722649911314,-2.2961611794385556e6,165387.3424416938,-1.6729138079067318e9,8.834181792131732e8
-0.00471,0.7058630979828006,0.018906465850457323,1222.1084589042518,49.16334405706026,-2.3126927931201085e6,167695.24717472645,-1.4709023193784125e9,8.807336258499857e8
-0.00472,0.7132834733039647,0.018837444966219023,1212.8113710472571,49.37239576089054,-2.331552280369493e6,168641.3443306502,-1.217519289461579e9,8.748058300149436e8
-0.00473,0.7190708831912617,0.018715632461174483,1195.308565989148,49.43220630749704,-2.326005864625635e6,168934.56526073895,-9.269590766358244e8,8.600231471749302e8
-0.0047400002,0.7257153549350445,0.01870973598689157,1182.2036817656674,49.50595744687471,-2.3228801095147226e6,169112.33328807613,-7.499051522966442e8,8.600297158075229e8
-0.0047500003,0.7334147005408589,0.018723518186471548,1175.489419643715,49.40834855274432,-2.3216000307346852e6,169946.87061142016,-6.63287051201843e8,8.662723157033147e8
-0.00476,0.740443788423598,0.018645224060509478,1168.147755049935,49.44812858270577,-2.3186349996302393e6,171292.08490779845,-5.051058349292858e8,8.637919716651195e8
-0.00477,0.746039036845245,0.018529299681795283,1157.4071052812742,49.79990634999132,-2.3302042627237136e6,173122.85164176743,-2.424837847078166e8,8.594151278612957e8
-0.00478,0.7511665544004112,0.018400835165304514,1144.581157960891,50.17426708291134,-2.3397024180010315e6,173955.15689289878,-2.978013946084257e7,8.563858244943035e8
-0.00479,0.7574231711950327,0.01825460093593977,1129.431609287483,50.194048434207886,-2.335546933271627e6,174893.08497814764,1.628484923141713e8,8.556798370191094e8
-0.0048,0.7650157148908187,0.01810669452202521,1115.4250552007504,50.03824758186191,-2.3210228369238432e6,176997.47341295812,3.246144680529073e8,8.612102002387185e8
-0.0048100003,0.7714313818386705,0.017963300716901952,1104.2281822717337,50.02465920997485,-2.3235086346665355e6,177020.13675462367,5.431457667409524e8,8.537957562989966e8
-0.00482,0.776600545954101,0.01779463111700566,1092.1804230224143,49.84218830900213,-2.31740338249208e6,176684.1866855904,7.158889611162392e8,8.46059612003547e8
-0.00483,0.7830770668408678,0.017648848780084724,1079.9811070762944,49.35552746125806,-2.2902131714203e6,175071.70260562218,7.557621590942591e8,8.32443409551293e8
-0.00484,0.790742227653348,0.01753861167893063,1065.2366205728374,48.94180141146157,-2.266107570030641e6,172642.16058696117,8.24701616382458e8,8.158650047345909e8
-0.00485,0.7971750239364801,0.017408343789992987,1052.867514631108,49.17420419610096,-2.275565114229767e6,173820.34482964122,1.0605902181301457e9,8.235265870823492e8
-0.00486,0.8028132590778367,0.0173249802438963,1044.2742067682414,49.26878235009618,-2.274621931827879e6,174450.57299493375,1.1856770303793976e9,8.243080650206558e8
-0.0048700003,0.8082347176364023,0.017247747337766337,1031.3001776940798,48.842414212070835,-2.25000893021335e6,172339.68500263954,1.2549055016998653e9,8.067058007771659e8
-0.00488,0.8112480822241857,0.017126619344748448,1014.447422150532,48.60013386209799,-2.233016398281327e6,173320.20166160385,1.4535262037441406e9,8.02578983887283e8
-0.00489,0.8155189413698852,0.017007095150361043,1002.5579935671178,48.781828437384554,-2.236852625493877e6,175954.56604257465,1.6818973173422387e9,8.061034525595714e8
-0.0049,0.8210325080810862,0.016922063885470837,995.8843714052887,49.36657526371161,-2.256716017713273e6,180831.76861014904,1.9250577964809246e9,8.261285007627864e8
-0.00491,0.8262704689243662,0.016835404037613032,987.8412254441332,49.64452761475743,-2.2553049926420636e6,181907.52305586246,2.060912432917309e9,8.221276758904614e8
-0.00492,0.8306897520984534,0.016769661231603727,978.9979329913212,49.46921321981012,-2.240432415086591e6,181411.35568834512,2.1467391157747815e9,8.09896410305075e8
-0.0049300003,0.8363357911822789,0.016712597699450306,971.0869726546664,49.347618038061974,-2.229435425347204e6,183488.24253616857,2.2563642844907584e9,8.193638820039896e8
-0.00494,0.8416999783957855,0.0166208892826097,960.9214362090894,48.843390741116366,-2.2042288872721437e6,181098.06753607135,2.250422928179637e9,8.046649423128068e8
-0.00495,0.8446780836860568,0.016495708574341787,949.553010558692,48.99340868725876,-2.1997293333184076e6,184249.63274307727,2.440115730197949e9,8.144111569925963e8
-0.00496,0.8494787611433788,0.016381199127062887,938.1194652903201,48.809615996138845,-2.1927278742415225e6,181151.03482598512,2.5503325699628916e9,7.800454072422328e8
-0.00497,0.8548440623368104,0.016249955366541807,923.1796292006344,48.51793684590029,-2.173372296974155e6,179902.61345421517,2.6877909057564263e9,7.671561717819984e8
-0.00498,0.860977844424321,0.0161406934880867,910.9166910744499,48.52308982725459,-2.166548498812893e6,181169.55319780402,2.8698337847114925e9,7.69171217524674e8
-0.0049900003,0.8672174205255438,0.016126663721935174,903.8760522504073,48.62776296699564,-2.172372077183276e6,181868.2957067802,3.0001540995461154e9,7.600840455308262e8
-0.005,0.8717149565157382,0.01604781809808495,895.8337797374035,48.50135054251006,-2.1753597799833575e6,180387.40640900654,3.113955721322377e9,7.378830286459827e8


==> anc/Figure-5/d2_L190_rJ0.1.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2372396461402562,0.001517815706237217,19.93219994856411,0.9895169374675379,3448.7012973817546,1030.8643971518425,1.7543216198173047e6,1.407080980134661e6
0.0049900000000000005,-1.2399609914612755,0.001477701239593375,18.498466397065457,0.8915596588522154,2857.803551991973,661.7342503478748,819437.6674177093,564011.980644206
0.00498,-1.2377722024832243,0.0015758391108931416,20.1273731205884,0.9489775510003442,3580.6668050932667,773.8784320496862,980329.1865496889,686321.4142558174
0.0049700000000000005,-1.2362748574942881,0.0014734180981879012,18.19402477365138,0.8718090433292396,2446.4319011847942,633.6413937345662,777518.3055259335,515566.69627222995
0.00496,-1.2381707224001388,0.0015464993572467402,19.309797623794548,0.8726511118987377,2787.370206463778,612.8581038913594,166281.5667966684,477130.0520406045
0.00495,-1.2384785727087182,0.0014817130453397744,19.602806585161805,0.9241117556817238,3475.6040237745606,740.0138809530325,900304.1125014785,641006.5645091134
0.00494,-1.2403984660493381,0.0015259314928335894,18.693237393530275,0.8839673730854173,3313.9000446786513,682.8609013031024,1.056498359515407e6,586793.979674007
0.00493,-1.238438051092168,0.0014758422800758891,18.65016803445069,0.901992013285394,3074.6595436352873,676.6691451449018,843372.9386321906,499861.64308328694
0.00492,-1.236854913693365,0.0014841492788692223,18.35221167442578,0.8663128665134778,2513.595203998777,612.337163341554,511585.56041359395,503812.82403744414
0.00491,-1.236595033740515,0.0015226542615712107,19.701701639027416,0.9396490355854805,3621.2735170493274,685.8885410624799,651106.9844143403,514180.52143815655
0.0049,-1.236336817432573,0.0015584358179524453,19.247766024367426,0.8520015909271601,2315.1796928903623,612.0924501655758,180922.20726223206,479535.383549776
0.00489,-1.2368892410920702,0.0014689200213314501,18.675703738006657,0.9095426610629388,2660.2356272280845,675.0252608437744,694189.4580253554,575506.359860332
0.00488,-1.2337351268204213,0.0015128450778945724,19.914197629596032,0.9303388246390533,3368.6261892044904,681.7081466926004,892764.0931930944,491102.8771117364
0.00487,-1.2357649268575333,0.0014357552373217735,18.44013886521709,0.8879472453450624,2844.2877479121544,665.4435003303574,993094.5646794994,494332.8314968112
0.00486,-1.2347519158980536,0.0015330702040834148,20.257975189321552,1.0102698876503335,4086.0388831200485,824.9893597415305,1.9024888143089185e6,669348.6943105689
0.00485,-1.2342104160559761,0.001517259106534808,19.737077473167496,0.930739757420116,2650.880075090112,805.0067386215969,1.3360655075408092e6,758183.3883564258
0.0048400000000000006,-1.2322787043671912,0.00163604535069809,21.133283611406828,1.1624387584845506,5460.303080085695,1284.809924297866,3.5401815551124564e6,1.6620453506527513e6
0.00483,-1.2340448474016006,0.001551575450206304,20.269018619245823,1.0357709735662037,2851.207686914872,874.4901961087501,1.8202046866160405e6,789338.137561016
0.0048200000000000005,-1.236245759812146,0.0015785586363909181,19.275807310875447,0.9418165321436943,2919.106537454408,789.1443352219837,925842.9084905088,819046.253706072
0.00481,-1.2340598688575548,0.0014297184514615883,18.60617647062658,0.8813630192110844,2397.4382517875806,662.9215913758785,660330.3584781319,481573.28790950484
0.0048000000000000004,-1.2370480850872756,0.001521233861885738,19.746162844671257,1.0573530914601987,3616.881992991917,1359.951670929782,2.5169637043501665e6,2.12284757228258e6
0.00479,-1.234708030270801,0.001470990144057293,18.226215282821208,0.8764093182888703,3350.6095161903636,745.2253950696372,804747.8974610964,790662.6492636423
0.00478,-1.234748494173752,0.0015735085650779796,19.855174852358726,0.9094713282174101,2878.30663000011,619.1990994199875,508246.977956496,436805.3903610611
0.00477,-1.2325338596354014,0.0015949313260852191,20.282680438134467,1.0892484928860533,4326.5894680253,1143.699487805915,3.1896851647950853e6,1.5097026243512456e6
0.00476,-1.2344338584659214,0.001527071333680505,19.489772360101625,0.8987263590728395,2594.4169353850743,626.4211044162848,346448.51080525335,458966.8406248095
0.00475,-1.2353999787779502,0.0015384104859048847,19.980280415557772,1.0680175277737536,3933.0433794054425,1190.9278197509072,2.9338597877272144e6,1.5325428363507665e6
0.00474,-1.2352832900203512,0.0014993768735347087,19.366203663529223,0.9755806020252371,2911.616555175898,835.705464368595,1.4937039591083156e6,769129.2333369196
0.00473,-1.23370679908304,0.001570697347735646,19.83130405870634,0.9525641558426322,3184.2991067470352,795.6245854107725,1.0794536151347095e6,728745.921846233
0.00472,-1.2325603612633662,0.0015359678520264154,19.133045094868898,0.8204971590769693,2384.627147601067,530.708417011447,-198775.9836046495,380900.2117385216
0.00471,-1.2338131967425867,0.0016001681905367599,20.9285556597389,1.041348896312946,3814.737077302897,1075.204258260051,1.7514470033829552e6,1.4114362505788903e6
0.0047,-1.2347074523517219,0.0015411944171789748,19.681900800987812,0.946904881179344,3479.7404353329744,729.0178867619882,1.049329831141986e6,652287.4119519087
0.00469,-1.2320642833896942,0.001533455225793909,20.342530113382615,0.9887944935891334,3722.1170876437177,1025.1869199276457,1.5631372327698844e6,1.299244960912667e6
0.00468,-1.232387710715507,0.0015965491527020225,20.582937727399464,0.9160308315669164,2510.360881975593,704.723418183502,-40964.96127168522,608485.3883159186
0.0046700000000000005,-1.231494192114603,0.0015202228690036417,19.5726640028604,0.8904039970282411,3214.8585044713072,657.996312003228,524747.6413658734,515368.2442123836
0.00466,-1.2315089877313123,0.001575297303765485,19.687329952538917,1.0192794221175403,3443.16321700924,890.1036487525682,1.7166275905743628e6,866320.7448908078
0.0046500000000000005,-1.2323582491829272,0.001477317501484097,18.560959153428943,0.9586484955342028,3700.3371940096254,924.052575169587,1.7292704317958595e6,953022.4571774618
0.00464,-1.2312509849612898,0.0016546601552217797,22.51031078305239,1.150238774748508,4573.445987604071,1024.805264640318,2.7411409051639857e6,1.1121844016177778e6
0.0046300000000000004,-1.2308693783919804,0.0016419070409099377,21.47705789626399,1.1818681963561175,5462.391073524456,1274.7235955816186,3.2836173430705485e6,1.5859005621129246e6
0.00462,-1.2306380935466514,0.0016508488622269816,21.954105866259436,1.0304876071109517,4670.086913195573,824.0282157895801,904081.6474932611,660427.7614950812
0.00461,-1.2314004583744234,0.0015849856942470161,20.75738604024408,1.0465566217031819,4267.9739596014415,1028.3097307694547,2.7157155582499853e6,1.060773074091127e6
0.0046,-1.233028029733317,0.0014541641581537511,18.95316904750887,0.9933802597801767,4150.97690348085,1032.3319047135474,2.4362910787216695e6,1.2798303626251684e6
0.00459,-1.228424788146657,0.0015801264101617397,20.396420391188926,0.9606779777831744,3125.6721149591945,862.1211235059366,864422.8453032785,880907.8734608324
0.00458,-1.228284035067418,0.0015600590620560555,21.61874878295386,1.003797687178227,4320.492604680255,835.3724621919831,1.135181344339106e6,787806.7003816414
0.00457,-1.2296167416122143,0.0016168938188716345,21.110021768206607,1.165941291597594,5387.811238070542,1480.3202600915304,4.1296879493043097e6,2.2085408495785487e6
0.00456,-1.2338673226157693,0.0015110670242060235,19.456470912885088,0.8870616124322486,2972.976968043452,668.8303418302304,209769.60564576532,657855.7119615487
0.00455,-1.2295038355861128,0.0015091068611833573,20.082276765394262,0.923391913564974,3138.5987945348115,680.8582755683918,512260.30710200034,530736.666411659
0.00454,-1.2310066730268485,0.001643896981685388,22.596782623105693,1.0126928085302171,4354.349475016907,824.9701292236673,156427.86367018713,806814.909465455
0.00453,-1.230955684565951,0.0015775924680943368,21.16087748767977,1.0141716773873122,3742.461691402133,862.0565537230477,1.540555166640745e6,907883.058194711
0.00452,-1.2280942129316157,0.0016460375663624987,22.42761641387437,1.0891102699958342,4634.178054153989,1069.9123792949088,1.7340642158042719e6,1.1756173776262216e6
0.00451,-1.2290955956541887,0.001622087456228062,20.215127080360077,0.9450153877997001,2881.0332540193526,792.0997605726906,996677.6018467171,685463.7253783249
0.0045000000000000005,-1.2292375897379078,0.0016295951280471375,21.364646472647934,0.9631098285619062,3115.427501596297,703.8456774280177,17519.10830353677,659940.9690417316
0.00449,-1.229169092496438,0.001580948522136692,22.160871582817247,1.0632048314326545,3711.4526693309763,1053.439846641173,2.4112540836768216e6,1.050101693504571e6
0.00448,-1.2279311056625613,0.0015733198922450375,21.754007878159083,1.168587221755519,4586.554599169627,1396.5732449723655,2.896745870899796e6,2.3262790721509904e6
0.00447,-1.2284561429739995,0.0015626282336433249,21.19468613095902,1.0078635313430306,3887.2395705654976,933.914644718302,1.7109491136002224e6,1.0448647430906472e6
0.00446,-1.2260042418029549,0.0017010278232395617,22.689381212189467,1.1754392855509743,5852.66388919975,1210.2547323134609,3.1710647626428893e6,1.3260953920661497e6
0.00445,-1.2279236876261115,0.0016468194790282143,20.9486383281018,1.0478853425884702,4254.828163044339,924.6897802194799,2.0554978098837524e6,976527.090618553
0.00444,-1.2288608071400977,0.0015914091062918547,20.558318968436893,0.9592947510255891,3381.0382500541805,781.5334811690491,718109.256155909,691035.982223691
0.00443,-1.2267955673594135,0.0015273613938026275,21.96076136997238,1.0332257688043367,3777.646170822287,941.693287642176,1.5555239021978485e6,994800.429472293
0.00442,-1.2301540928039179,0.0016180199901612172,21.5636820203421,1.1039124441070536,3905.951654766116,851.0255353904756,1.0745623953738098e6,838931.545122807
0.00441,-1.22843120656484,0.0016248492775337627,22.81196920809892,1.3320944336788116,7182.304886049266,1650.0965281410513,6.503052778875238e6,2.368856090623093e6
0.0044,-1.2273240460605137,0.0015971892971649389,21.64966158485208,1.0566919447678682,3915.907175219532,1211.2482548940875,1.785255097772471e6,1.9069066982094198e6
0.00439,-1.2286207291968514,0.0015890463682547362,21.796925557010187,1.045453791267921,3953.950852940513,876.30569238228,1.2661993705820967e6,752211.6720692381
0.00438,-1.2263838820852906,0.0015849985290550578,21.62808658774549,1.1298384388748555,3367.104035826227,1076.82447475815,2.640312483684814e6,1.1526240054943007e6
0.00437,-1.2255615779047107,0.0015916065298379326,21.051482085353346,1.0240525059670118,4533.777603544472,1001.865604742059,1.8987024221993082e6,1.1455602290867064e6
0.00436,-1.2278313931934313,0.0016086142054223009,21.653752593074472,1.0695717693357254,3811.0796147980855,1108.8125942408242,2.549224425424352e6,1.4397803565392962e6
0.00435,-1.2289003641204483,0.0014992862047601364,20.201643080598636,1.0687822758698968,3678.954443879426,1160.6181337739674,2.550243537687965e6,1.4588753303464493e6
0.00434,-1.2234453501935856,0.0015880749705961047,21.59430569965274,0.9250682244564755,3916.641997888388,776.2808815325333,623189.5585994885,726364.4959882636
0.00433,-1.226231537572939,0.0016350256078501483,22.12146209839892,1.0984695366309478,4522.177155553806,980.2193436101747,1.4699015177248158e6,1.0177744741116709e6
0.00432,-1.2265099983554122,0.0015836946986485436,21.929643639184235,1.0436614524835857,3523.6918262966806,824.0681721119261,809488.0273970854,713834.839722836
0.0043100000000000005,-1.2268326513474899,0.0014980316557054723,20.33202018375863,1.1003129619198184,3465.893303946753,1249.5222022597573,2.64893053480692e6,1.9178166697884134e6
0.0043,-1.225592395579338,0.001623232342208181,22.48956402291822,1.0527977125495729,3325.5495417882803,893.2400626045335,900547.5965390572,848374.3295259975
0.00429,-1.2267064080330277,0.0016308774020476716,21.1613970673717,1.0180873395917696,3172.593440104337,924.7598059669865,1.428674273625203e6,1.0910418143778015e6
0.00428,-1.2231459196011414,0.0016000534281227627,20.80204529886138,0.9989321208373277,3663.8521443629347,884.3576023102067,1.5472953944443178e6,845330.9800339023
0.00427,-1.2232153624210096,0.00159230153036415,21.6904244190426,1.049895501627095,3643.8759281189145,922.5679790400798,1.0477404160818544e6,1.0318771955969316e6
0.00426,-1.223148813708646,0.0015176988481265662,20.730987767316346,1.0744841649450485,4556.136709862297,1155.507035426874,2.488170229623415e6,1.5477724804718033e6
0.00425,-1.2216733923617549,0.001631496283043786,20.45827753480559,0.952987955339661,3612.80266649141,755.0723228442411,647493.9629735623,580731.9688996735
0.00424,-1.2228190687541305,0.0016794163388676262,22.979815348638827,1.116203890428612,5374.921132921069,1058.0803727012556,2.271837528852653e6,1.1706578773885698e6
0.00423,-1.2228848004962212,0.0016043177970035878,22.10370438246917,1.055222884220221,4933.539888929782,970.8490525318576,2.1659762139622946e6,1.0406503061690818e6
0.00422,-1.222506888306591,0.0016711231337054025,21.394824341681105,1.0283288923273295,3464.550187417293,821.0453944121791,1.3499225366925579e6,684327.8257595502
0.00421,-1.224260103840528,0.001698936093233026,23.83706422346575,1.2380686727587156,5759.316452712015,1131.5162126567827,2.868354348621212e6,1.1378117642716786e6
0.004200000000000001,-1.2244328497185144,0.0016428094805800333,22.314522654915862,1.0355321991671724,4425.379463398919,862.3607177709414,783452.74887427,768987.4045371327
0.00419,-1.225007966743534,0.001607554501576812,21.262985789846798,1.0777061037502578,5413.6456854211665,1162.3013098630875,2.4160751557382075e6,1.4555294853969205e6
0.00418,-1.221413928399745,0.0016549651482052456,21.968334547755504,1.0885115082399235,3045.9309604679697,1160.6165711676797,1.852164798956135e6,1.8523129461215842e6
0.00417,-1.222295888571421,0.0015619930430003565,21.071016302005066,0.9006199033556992,3476.272898577326,736.6192537785516,-103083.78182264388,794210.9270703394
0.0041600000000000005,-1.2195614806295012,0.0017598592004506295,23.32725431766188,1.1817871385441445,5598.328260942816,1185.4611896520587,2.841641693453539e6,1.6415131837862178e6
0.00415,-1.222000229944563,0.0015641385649379051,21.084147219490404,1.049332660991497,4386.221544143967,912.4046813438091,1.535366599096988e6,878445.7813204433
0.0041400000000000005,-1.2225559173715743,0.0016173946225819956,21.420452616874897,0.9917193312799821,4003.0866995062324,811.6989781332812,692070.5370141116,752186.221109814
0.00413,-1.220903248988383,0.0016006502162968842,21.924534977458517,0.9390149976831544,3338.545060725579,668.4418982734296,-274001.43157322385,476385.9155292554
0.00412,-1.2228714400922098,0.0015445490529078594,20.086253643841857,0.9948919051309569,3894.9702972842824,947.8443393610754,1.9399180855680916e6,1.0954587929635982e6
0.00411,-1.2188690056520806,0.0017480558687902642,23.178980139569642,1.1502507382514524,5262.479839622316,1178.2725724184713,2.4803663461290556e6,1.3639429107203814e6
0.0041,-1.219728229516761,0.001665575521596481,22.555269233098844,1.0110660798318674,4668.902354335517,795.4924870797229,806298.9553247609,697063.2621569396
0.00409,-1.2230273114514618,0.0015968844379531805,21.8347014649338,0.9670078321630059,3195.7606649232102,676.8230035955648,-250792.777108808,508623.17938885675
0.00408,-1.2225973692284007,0.0016187220311502126,22.534233137357077,1.1729413854894404,4789.61960482996,1079.6080773405727,2.627709489790647e6,1.1283631576357197e6
0.00407,-1.2186338977013302,0.001721224733640087,23.12248993580535,1.1878963885936717,5411.698637014542,1259.055000574286,2.5923919609773085e6,1.579042441749727e6
0.00406,-1.2158813075018422,0.0016342618305849378,22.68195642707643,1.1249991778940345,3812.1109917741373,1026.100393647767,2.103768305095036e6,1.1259525131182545e6
0.00405,-1.2151316136323442,0.0016557938577225822,22.507129578333924,1.0345628486612999,2788.5779295735592,789.3978233855818,689922.2969749522,679903.1109049383
0.00404,-1.2193807405217676,0.0015470610718603891,20.83243390437525,1.0817939283647315,3736.5260530327405,1113.5314409672987,3.0556924897213858e6,1.3632462976625864e6
0.00403,-1.2185611999402854,0.0017424489319068266,22.20144508413759,1.0958392092725764,5051.093353987931,1197.2868700149695,1.9354304318419897e6,1.8538532984725132e6
0.00402,-1.2183897890967152,0.0017041772737239308,22.585306085574,1.1834055696479517,5078.548462554472,1426.1288799015574,3.0611203911275626e6,2.281958412370444e6
0.00401,-1.2184403624709654,0.0016526417724020246,22.106390492557694,1.0810003046195151,4905.342719674488,894.6654798230757,1.8138447909822504e6,744633.2019596227
0.004,-1.2181360976283453,0.0015674523327210775,21.639086390265103,1.0269918201281618,4507.63212841699,1031.0058665479028,2.0006288576665334e6,1.276196755434998e6
0.0039900000000000005,-1.2171034772664204,0.0016213704728771383,23.23415217202855,1.1392596263669375,4264.545725393922,959.9211936216459,1.4297009121468249e6,964762.4186176347
0.00398,-1.2152674268095005,0.0016006731056893658,23.326028522147254,1.045399728753069,3454.1031752399604,832.9544062448969,1.2343121033683282e6,695362.9931924427
0.0039700000000000004,-1.2183102304556384,0.001674819950585254,23.573866686928152,1.1661223564582393,5336.2799185263975,1047.2747743504901,1.997953863020132e6,986214.6582644678
0.00396,-1.2141348701675236,0.0016056329057807569,22.95537008853769,1.4079055343722495,6609.080678756941,2525.5095566821847,7.296988183784911e6,6.043156560357643e6
0.00395,-1.219899318473794,0.0017061924823777639,23.812899928735416,1.1750817042080235,4950.662547323433,992.9574575412046,1.8179994330689725e6,986451.1311919389
0.00394,-1.215700844061802,0.0017853477529698389,24.22168198994739,1.1176342915215585,5445.696981675197,953.1649736722145,1.3097609277597084e6,887378.1838603147
0.00393,-1.2205234774528306,0.001647053234078027,22.94751966514679,1.1015811815936165,4088.918435960527,983.3140297342791,998813.5109107621,1.1490978712452827e6
0.00392,-1.2132387289776125,0.0017271513786652178,23.385581642125018,1.125164932705177,3917.480632437259,969.6475685381776,1.5259152002253905e6,869050.2979321795
0.00391,-1.213723365527014,0.0016585304575034772,22.44898434977098,1.034369298262217,2815.1861356548084,712.6240656153666,-275046.6492852138,528936.0720792464
0.0039,-1.215971676223921,0.0017060501047716048,23.772512269977256,1.2374927181176527,5488.035432274221,1093.0020214122742,2.829646062724331e6,964578.166607932
0.0038900000000000002,-1.2170073317553722,0.0015826584694233297,22.356250185815785,1.0735012607416,4062.19196789276,952.5341432195305,1.7612441184996339e6,930752.5843880976
0.00388,-1.216397021385778,0.001664227155666494,22.4355509219616,1.0469059510677214,4913.603576770706,951.4347179614762,1.0755903230602322e6,1.0023128775814233e6
0.00387,-1.214031978887111,0.0017764308907638716,25.63064496024311,1.252951599032337,5508.794454429247,1180.4165473464045,2.5536115360674355e6,1.2172052722389284e6
0.00386,-1.213233655641506,0.0016724990177327404,23.45850178880272,1.0370223998728787,3110.245456692074,818.0125314117639,-163883.02869096913,810653.1408151275
0.00385,-1.2125989237086388,0.0017853145155304034,24.55657578576087,1.1532372256530368,5002.042485278654,1020.9764418208629,1.349604027210725e6,1.0615692847265415e6
0.00384,-1.2136852464513272,0.0016371305103723638,22.387850958012635,0.9738868226322389,2772.1208245407256,731.1540814068587,-231985.117687646,656482.8576812911
0.00383,-1.2131001853645347,0.0018149835751070066,26.197134378254383,1.4124767231177056,7780.141322969353,1648.856142819958,5.520910505480082e6,2.114696460026489e6
0.00382,-1.2164716633648678,0.0016948134651046532,23.520645097183714,1.2552124833871328,5656.462485787596,1400.002005030579,3.518124311954478e6,1.872059737558552e6
0.00381,-1.213777157193167,0.0017436381162238372,24.701977040316965,1.0505909292267648,3540.3165163395374,906.4582587380545,159520.16476464542,803474.3598155688
0.0038,-1.213595655533576,0.0017045319671945968,23.9972914135752,1.2216324693905634,4420.020675412163,1189.2202569754058,2.6594740862337444e6,1.4015543735809713e6
0.00379,-1.2158114267965134,0.001731301068367654,23.418202334791587,1.2759382416177965,5969.205405581461,1491.121539907354,4.45975124683438e6,2.4571580986406906e6
0.0037800000000000004,-1.212562023635984,0.0016356627560635327,22.652158433977814,0.9783141371491403,3758.599763512185,668.3484020331324,-347173.0131028996,494988.9014432672
0.00377,-1.2135957191517845,0.0017049009755834238,24.593224118443832,1.1885474187918073,5613.776077624128,1044.7559243379337,1.316251621575441e6,1.0219282748000711e6
0.0037600000000000003,-1.2122412415738957,0.0018000727044149094,27.12421997474567,1.3332862810919561,6605.464359261559,1542.6477309378158,2.9542227744385833e6,2.378925860177423e6
0.00375,-1.2148247147250875,0.0016062883842981835,22.330332975505534,1.1198438871797427,4511.819524763068,1176.6852395265332,2.694735828001149e6,1.3609694034752082e6
0.0037400000000000003,-1.2123553989731264,0.0016990210999602653,23.082535659461797,1.2021409436467467,5401.361460375107,1147.253026299695,2.580427991400606e6,1.3070892890879274e6
0.00373,-1.2114617058553823,0.0017224488705015906,25.638612851246346,1.5026393890510628,8383.14803037135,2569.6325059953588,8.736030797715014e6,5.659244540740314e6
0.00372,-1.2128175709029978,0.0017278340290671288,23.397470058248825,1.1182632059775,4903.536506344373,995.5804289407287,1.5323627915783734e6,922610.2275932962
0.0037099999999999998,-1.211812016165044,0.0017133279447744485,24.201642581651605,1.1515633107480572,5773.566476993786,936.2333780158019,1.9605601538285646e6,799681.9938590437
0.0037,-1.2132552878936336,0.001736412201978797,24.603178692216815,1.200287310482432,4492.8228629519535,1140.2862316859755,2.110058122937504e6,1.173491629171798e6
0.00369,-1.2116759463502411,0.0017302988191315765,24.065595816567512,1.189760236164823,3751.5024514283805,1191.0557345685445,1.9654959494689805e6,1.572732651315968e6
0.00368,-1.2123156939107722,0.0015915989979692997,23.307607053649765,1.1897603973361819,4512.893408163812,1124.1110172865156,1.7083601429630448e6,1.2477392735411199e6
0.00367,-1.2107272009507533,0.0016651101497889358,24.3217361912142,1.2307268315453124,5949.298310649004,1146.504918833358,2.681200822104767e6,1.237538882004285e6
0.00366,-1.2063889273230233,0.0017504169859523856,24.89793330755468,1.073283797452462,5082.5461441658545,933.0480884499352,428043.85657735774,894026.4159027481
0.0036500000000000005,-1.2078092599122334,0.0016805905650925646,24.579352674654693,1.1680491960542012,4589.900593162029,1113.4161949923225,1.6000830549114556e6,1.4471878627820874e6
0.00364,-1.2071692998398695,0.001724045797568849,24.609764912397196,1.3434473427271163,7998.430962081195,1765.3866219554923,5.6842221689793365e6,2.8228224171947055e6
0.00363,-1.2058237414888546,0.0016816191342118717,24.028607818657374,1.174574666602951,5231.4679958872775,1077.7105030631546,2.0004082151401606e6,1.1410279197539974e6
0.00362,-1.20940239701456,0.0016813341582682187,23.37568142156674,1.2057900206815027,4747.90315749163,1274.2155954862385,2.5134280825789482e6,1.518257718543714e6
0.0036100000000000004,-1.2069747690049337,0.0017705520088535903,25.164395158900962,1.263999726859317,4741.602931635683,1566.0245599673422,2.3192751501930254e6,2.4956328851450165e6
0.0036,-1.2093415932891454,0.0017421535158642493,25.32499911683751,1.1783408706285425,5432.628475497216,1073.2318933371937,2.0064024948128862e6,964599.0025002153
0.00359,-1.209166647047664,0.001730540342397588,24.950633420856004,1.2180714065160827,3701.904864471638,1090.699991116714,2.0388019846432966e6,1.149089996128114e6
0.0035800000000000003,-1.2110031870423257,0.001783678399555942,25.356350751719027,1.437278693976345,6801.622356141852,1787.35451209216,6.101169253764758e6,2.568319787450065e6
0.0035700000000000003,-1.2092025522215137,0.0017742790583198244,26.48660849342109,1.4084496685588823,7833.940961114852,1609.6124300217539,5.103197191937615e6,2.2335260417526513e6
0.00356,-1.210291217072172,0.001691090889993422,24.222128892405188,1.3316369714559209,6892.845894311454,1536.6378672707247,5.039222281101412e6,1.8260083152339282e6
0.00355,-1.210669109137555,0.0016342672245979858,22.937782103958373,1.0867793964249397,4153.196143783715,971.1500915726979,1.4088876779287613e6,1.0178619026263414e6
0.00354,-1.2089327715540956,0.001764629396954317,26.56513496008029,1.175194047079449,3681.1333269287625,910.4280949194562,-547211.0118281732,850440.2717239681
0.00353,-1.206979443378403,0.0018596293624252248,26.6348871319861,1.3716360793962845,6397.225776058973,1976.0402494717823,4.807476365737898e6,4.0411773698132546e6
0.0035199999999999997,-1.2064610350028189,0.0018241995778893474,25.850399694342915,1.3152356156220846,7456.561858363253,1591.6585209923367,4.401648717031366e6,2.1852566393925217e6
0.00351,-1.206050713947993,0.001814840784931691,26.22821376605152,1.3435820891666421,7580.203455246665,1269.9999858598517,3.804004803012856e6,1.3707539163309154e6
0.0035,-1.20625914058667,0.0017347083769909376,24.365139908431484,1.1794506571156322,5278.42116176416,1278.904965099746,2.2527350804107566e6,1.7920544450195252e6
0.00349,-1.206833470188267,0.001751494796874834,26.112985110801567,1.302966766289302,5643.966607051485,1287.9760539808262,1.0853098713248842e6,1.6247220798628645e6
0.00348,-1.2066147150875648,0.0017984517303401336,26.50308251153718,1.2800014688824877,6735.056039496909,1153.5801883660026,1.8184060967422212e6,1.2415678465596929e6
0.00347,-1.2026193434471935,0.0017897169691804909,25.428473512308237,1.310992861536673,6625.045686695096,1314.4844899938573,4.1393862163835657e6,1.4243143851456905e6
0.00346,-1.2080995956747473,0.001728285442427908,24.102387897182815,1.206737022914599,5551.1264124408945,1148.4241881448347,2.868347192678801e6,1.155134695340903e6
0.00345,-1.2042454721648959,0.0019123131127105884,27.875724842407394,1.4262029670569278,9075.021048681323,1562.853606811399,4.448351377972425e6,2.0176031194454015e6
0.0034400000000000003,-1.2046159751777863,0.0017261471506432125,26.86193036486805,1.4242182637203573,7859.130321050272,1483.2667567561318,4.676430158529766e6,1.7932950928733235e6
0.00343,-1.2044775841188076,0.0018715697310863863,28.005852712360788,1.4968064781283883,10132.716686715448,2035.9296875171465,7.819241249547569e6,2.989670321335724e6
0.0034200000000000003,-1.2029023869594315,0.0016879454197224243,23.84403056170655,1.2155701106306878,4845.087315909503,1557.7188573163587,3.2821157633156423e6,2.665869762028306e6
0.00341,-1.204815754356932,0.0017731335297078974,25.169144718649765,1.259397090756226,5405.821678019636,1227.9470632106431,2.1664032695067613e6,1.2776673260539304e6
0.0034000000000000002,-1.2026742318569656,0.0017579394556653607,23.980276477732456,1.1838778277845818,4695.9802034605855,1110.3566348422044,1.9469839535432975e6,1.0601645875606092e6
0.00339,-1.203230872012442,0.0017460387442333825,25.651466736861213,1.2945141084609304,6082.452125091844,1151.134431886459,2.663740066311665e6,1.055888250953609e6
0.00338,-1.204277212934746,0.0018196509244304364,28.141751288886955,1.469045432837115,8509.299379427976,2408.0969029081907,6.701594068731893e6,5.108879908068359e6
0.00337,-1.2039048325243664,0.0019041215200496953,27.618725258590025,1.397844366766727,6461.680562472639,1234.161965283571,1.830888804461884e6,1.0977802013385377e6
0.00336,-1.1998825874221284,0.0017861378686115964,25.365851522032013,1.3188704436315124,6352.071286798906,1428.8344420442913,4.285682471093294e6,1.6198984141863121e6
0.00335,-1.200336780776711,0.0017671216078282528,27.085020510629562,1.263699493502576,4884.806933846252,1079.2174340194413,921016.6601582356,1.0852634069383973e6
0.00334,-1.2010121928326203,0.0017690684033681509,26.91476389291113,1.3172901309849827,6482.6898285162015,1597.1239373664437,3.6651476482062344e6,2.594342942578912e6
0.0033300000000000005,-1.204758194638615,0.00173088393441237,23.77473552127349,1.2017752605954646,5174.670770116118,1422.259992451628,3.348742458980568e6,2.0846564389951513e6
0.00332,-1.1995656115346087,0.0019071447202282552,30.59340005048132,1.580388198270309,8201.01921288308,1836.1232501810225,6.069432335756924e6,2.4744364640885983e6
0.00331,-1.2017390015839386,0.0017859260679482217,27.687049728845736,1.17829351254862,3525.725038428771,916.8219869829134,-877755.2366364939,746658.4152523315
0.0033,-1.1995034885933098,0.0017947914707945203,27.43583679638274,1.5033539164496539,7909.000024723974,2037.6701561036698,6.356306650744427e6,3.47723522603534e6
0.0032900000000000004,-1.2025840558050833,0.0018358272894508625,28.700116644476438,1.701424929993639,12464.99184515234,2305.147488607121,1.0831794497795172e7,3.2543135001438893e6
0.00328,-1.200881285201137,0.0018572173123624384,27.322008092298166,1.3801077097542525,6333.312917759878,1576.4322809692649,2.741338804355045e6,2.1570401939200307e6
0.00327,-1.2016373940228744,0.0017552566093295863,26.60025555796002,1.2579431973405704,5350.498705487914,1067.3902119652773,1.1503626202009378e6,939844.4318637813
0.00326,-1.2006050587405968,0.0017663661839264395,26.465668356211097,1.297434427109003,7175.796964886062,1417.482259906634,3.1521938926600213e6,1.9798939686891767e6
0.0032500000000000003,-1.2004502270787696,0.001830562939083791,29.304118835487778,1.3754615541257353,9160.289147857276,1371.0374391046241,2.898775057690951e6,1.3730149024301525e6
0.00324,-1.2018186285632075,0.001788415199130622,27.299275038853906,1.556357383941939,8150.733562821107,2323.784714634548,6.316103009960053e6,4.333268737821764e6
0.0032300000000000002,-1.1988909559020544,0.0018376639940593143,27.374560169137986,1.3811411318747586,7117.734631756229,1582.1038394643535,3.9865173586017294e6,2.3071689117802875e6
0.00322,-1.198777864085544,0.0018124114370069407,27.07401673801175,1.3783327919377755,6925.341507058015,1458.869429818404,3.4405374863368124e6,1.628100509510026e6
0.00321,-1.1974446867643855,0.001809427248636714,28.006474285694118,1.623223412131092,9074.172088532121,2650.710978054301,8.986150642202059e6,5.861321339939785e6
0.0031999999999999997,-1.1974988130689181,0.0017744304060473,26.75537701329889,1.242979711724884,4620.670823968677,1211.766006769649,1.4571025305022202e6,1.300386554110677e6
0.00319,-1.1976882371516964,0.0018433760903575124,28.93955961427955,1.5044324876680673,9144.59889711264,1568.2434552948823,4.324512261804539e6,1.6334195353485486e6
0.00318,-1.197379311136115,0.0018657412809351644,29.277066545073417,1.3788247817253498,6716.043362139762,1582.854447138647,2.62113242558179e6,2.182178467346817e6
0.00317,-1.1963815896343326,0.0019312669911860589,29.429596326830364,1.6328592636798223,9364.792337657067,1918.5933237662275,6.839768827182402e6,2.4228338420205363e6
0.00316,-1.1965252132741333,0.001823257542701073,25.927680619372406,1.1810988330391408,5119.39674001914,1087.4100320278028,1.2066035484210118e6,1.3007769050078283e6
0.00315,-1.1976207419324307,0.0017869368313461387,27.857419030231505,1.3890969360904937,7488.943306811009,1347.4399807190066,2.3113232147294995e6,1.4874106885671464e6
0.00314,-1.194928442201048,0.0018927844453455486,29.632339511860796,1.4205456823187437,7018.149370383165,1388.7260733552378,1.5834603876298422e6,1.6660271920823292e6
0.00313,-1.1999161818824378,0.0019263987382818078,30.200001909159823,1.641165610085348,9401.936236374098,1941.5826313769417,5.966114455735289e6,2.608750799046992e6
0.0031200000000000004,-1.1958058212845109,0.0017451598122399789,28.021411299996654,1.4364994280360885,7529.250360416241,1577.077885111913,3.700870071618338e6,1.9931065248531913e6
0.00311,-1.1968250359719725,0.0017387776442634197,25.530755898731282,1.403335775255625,7412.895106577862,1545.4846233193364,5.122692416512466e6,2.0586470935904332e6
0.0031000000000000003,-1.1955691492174585,0.0018080499996174406,28.28227471427058,1.4060590193706977,6719.614713807143,1373.8833069997038,3.056411842917745e6,1.6550672452837613e6
0.00309,-1.1964167970779371,0.001773250007563681,28.05092803014329,1.4500525313044041,7588.159544546446,1964.059083640774,5.339988335606006e6,3.1665310942600435e6
0.0030800000000000003,-1.1952310176558325,0.001906577908454566,30.433134971849736,1.683411608082888,11564.632264357802,2453.9783568403454,9.237724963224303e6,4.0901135212035547e6
0.00307,-1.1978615901702248,0.0018826079843880458,29.08452390673575,1.4719240074117428,8976.428736203967,1507.093538657047,4.863031990918674e6,1.4816198794022973e6
0.0030600000000000002,-1.193664414505964,0.0018643013998681259,28.996302377752773,1.7741959746529417,8491.321772303998,3201.8888182764645,9.564492591230962e6,7.922868481555712e6
0.0030499999999999998,-1.1938141297256566,0.001772715077350273,28.325291208005446,1.3034324134266277,6702.789766589353,1164.9999160841257,1.6744883244877744e6,1.1439039242773508e6
0.00304,-1.197630208183379,0.0017289681207805275,25.3179360349258,1.2296565844826568,6359.5508380222045,1216.5658957321948,2.856667763454284e6,1.2977734587342863e6
0.00303,-1.1930798630015251,0.001931626877191289,32.369753483761016,1.9079242688921416,13311.961512442544,3146.839111241217,1.4031455538240913e7,6.366517486108811e6
0.00302,-1.1938483756781435,0.0018834960273641137,29.692810892470774,1.7536698107589836,11230.264477808501,3616.572961360217,1.206293873841756e7,1.0315502654580666e7
0.00301,-1.1913823898810645,0.0017836474245383068,29.34388359131379,1.4182643978172338,7439.217046160959,1616.8529381787794,4.6295489027179e6,2.0449398567181549e6
0.003,-1.1941658047131014,0.0017696208486467845,25.375165529616613,1.138111936952941,5151.860549342984,1095.8471725657164,1.0971509086243855e6,1.1867855566918286e6
0.00299,-1.1869083190138459,0.0018655420240612037,29.157735332424,1.3902105635835116,7958.3638789984725,1425.0807822318434,2.5251362398900976e6,1.6911439126672477e6
0.00298,-1.1934714911081228,0.0018154075384793252,29.18296707192608,1.3676583886704046,6992.593777840599,1096.6247782261855,1.1924230192182155e6,967160.6946614253
0.00297,-1.1908542541470972,0.0019131453487542358,29.524775360700044,1.6565638953924278,11781.61541443365,2053.823519311545,8.710611761770822e6,2.967474210519295e6
0.00296,-1.191349967667754,0.0019203616755392502,29.696096265893377,1.7082675753799428,10310.922706097503,2438.9774753794786,9.72683499605243e6,4.587461091578565e6
0.00295,-1.1920028689711046,0.0019100971479640717,30.257282416450554,1.681874357025869,10737.165892426403,1957.4035190097684,6.908962866257415e6,2.492435680413369e6
0.0029400000000000003,-1.187290558239929,0.0019800981641048938,32.882273822283096,1.7132714178568427,10151.728958795798,2383.6350119637345,6.806705142366341e6,4.090602278997594e6
0.0029300000000000003,-1.1909062145311293,0.0018772722461458098,30.59002615020223,1.5368970246235119,8949.58235487168,1883.5239354835655,5.257359354404002e6,2.504190995764069e6
0.00292,-1.1895843155262964,0.001968353714627539,31.911387354026896,1.5601903606967764,9787.23007494932,2074.0316951165264,4.806393752180324e6,3.4489024482259266e6
0.00291,-1.1920297685975116,0.0018615319161093865,27.908750601314996,1.393773754016112,8504.919421321949,1265.9293672276888,3.563844651570204e6,1.23842615422307e6
0.0029000000000000002,-1.189600827980623,0.0018772075150790609,28.72085064150904,1.379381366201934,5952.149098421348,1416.5024541046605,2.1582233512012186e6,1.572066926575907e6
0.00289,-1.1880335115992275,0.0018236177875059585,31.62028911792942,1.4145754098134715,7524.403684847283,1262.9130908795216,807574.8135331778,1.2362236840819311e6
0.00288,-1.1918135580487772,0.0018958823410692516,30.162634317512904,1.5307135441872954,9631.843039260315,1684.232177445059,4.813000252384845e6,2.160558600535625e6
0.0028699999999999997,-1.1887130933067187,0.0019273834075273903,30.855844649172454,1.6949714896016341,9545.594682805959,1917.9243011807403,7.414879147695865e6,2.4068966056835526e6
0.00286,-1.186582073319007,0.001895784965924922,28.916921167212493,1.3371684970380129,5661.709952465285,1181.4480150497589,1.5896390834765255e6,1.2474019211171716e6
0.00285,-1.1891116803471338,0.0020047301065440333,30.19211660440429,1.6014689845746481,9554.524132700044,1989.9032116456608,6.441797294671108e6,2.7671999378863955e6
0.00284,-1.190115083777208,0.0019125553751549356,28.43771931570901,1.281611144921852,5638.175797076749,1029.712273564088,226600.5194639638,939489.4812009742
0.00283,-1.1903034394645389,0.0019407420004364886,30.56199056098878,1.7578272023583983,10790.085218702436,2605.701769490396,9.003979379830118e6,5.0340846179105295e6
0.00282,-1.1865685745433971,0.0019246769784666883,31.131656503640286,1.920539137012886,11768.340016463346,4224.153756674376,1.5911303665286748e7,1.2093631383818494e7
0.00281,-1.186538770953184,0.0019391316731093551,31.491060396857357,2.128735987509807,15424.872964890888,4005.9132658191606,1.9743380262934066e7,8.803534108245574e6
0.0028,-1.1870448756352707,0.0019806746245683198,32.39351769488887,1.6993890244382892,10384.573321370299,2328.9497419119666,8.211069241118488e6,3.626707669705134e6
0.00279,-1.18334344333705,0.001935909935593711,31.751358301931926,1.6603121098840905,10928.271234353948,2307.0729520152354,6.577441265575776e6,4.016976769932848e6
0.00278,-1.180308405735357,0.0020089680560089135,33.074702153524306,1.8661610939425795,13164.853413729916,2473.797479948922,9.309780469463825e6,3.593768826838623e6
0.00277,-1.1859577159258712,0.0018993123361941066,30.093198746734135,1.578602605407637,7355.287124977696,2113.7757863468355,6.176524188811892e6,3.656755974761117e6
0.0027600000000000003,-1.1878951893803023,0.0019904530306499636,33.464832004661616,1.9207212523878763,11874.844239103508,3291.829473598039,1.1126367100238819e7,7.304808028745705e6
0.0027500000000000003,-1.1814238089676425,0.00197878585485296,32.64406104752087,2.0620115605633442,13730.236873471978,4464.941171461686,1.869662882709283e7,1.2652729248864358e7
0.00274,-1.1845209027978212,0.0020414821244382803,33.07729259871479,1.8770288850989723,11767.107811381475,2899.7835560921912,1.2089022957375284e7,5.349975779891906e6
0.00273,-1.1829613033666104,0.002035181079338695,34.156580092232666,1.6865960294823874,10329.430324820441,1779.0954739075014,4.0133764249061784e6,1.876082642817237e6
0.00272,-1.1841747577728658,0.0019965811199950194,33.177966847528566,1.861216653368302,12779.485961699778,2793.5081372431214,1.1798631125139544e7,5.336937474279774e6
0.00271,-1.1826401959757444,0.001982127957319517,31.915824192951423,1.5352791293597323,8726.605751732232,1880.1656132528965,3.8930790940438993e6,3.2024966988024777e6
0.0027,-1.1804426883627877,0.001967675986102043,33.741021517593815,1.4739682865903176,8587.390216756412,1441.90216501598,701605.567568797,1.5678190084435844e6
0.00269,-1.1845232058813997,0.0019406077042552598,29.72073404150662,1.536064536362958,6665.968606457826,1572.1688239493953,3.6018825978733264e6,1.753206423151631e6
0.00268,-1.183425228334404,0.001964684325828032,34.694128476043424,1.6566864860656696,9415.291049836413,1826.0926259899322,4.0425448749427116e6,2.00952286282679e6
0.00267,-1.178944504374362,0.0020845847000254634,35.49913988678553,1.90911949251804,14605.893816385056,2928.0899870633825,1.2035605297505826e7,4.989190053151955e6
0.00266,-1.1815296047775767,0.002024465794257879,33.47594471144686,1.7369274704698991,10636.30190345287,2104.4034964603525,6.993522741491469e6,2.795888010325578e6
0.00265,-1.182678981854156,0.0018963421700774912,29.097677968456892,1.4516104363380335,8930.207620025516,1662.0781833409287,4.3103448741340935e6,2.1728416156931226e6
0.00264,-1.1801424364919546,0.0019962561296599504,32.04545027366601,1.4415056765015608,5177.032865831754,1306.0539048418698,-468913.5519260965,1.342920540746917e6
0.00263,-1.1798578353452325,0.0019060618622559276,30.248098083970508,1.5700977287458322,9044.927712960716,1684.6243964635287,3.8042657473957655e6,2.0686759798610313e6
0.00262,-1.1796855850751538,0.002047365577547739,33.12433870727792,1.6674858972888285,9506.672077613617,1761.8355338417105,4.567581154005702e6,1.8577147613553389e6
0.0026100000000000003,-1.1816894284184045,0.0019885696979426606,32.582086452942804,1.8890146535532433,12752.722109981207,2764.050153314257,1.2244087720332716e7,4.282739935940035e6
0.0026,-1.18112999443321,0.0021171034334002193,34.510618306419026,2.0716774217617067,15828.971228134656,3471.1790007865434,1.5974801350599756e7,6.984970905414594e6
0.00259,-1.1793190711052077,0.0020590332502029153,35.0648403614871,1.830012586319342,12882.16691153507,2692.068464680639,8.537624918239601e6,4.548293820785633e6
0.0025800000000000003,-1.181822008981866,0.0020269535639269995,33.93518246234645,1.9463739077111646,15038.440086851248,3008.724347428782,1.3000164951342532e7,5.495998567321239e6
0.0025700000000000002,-1.1810813447275452,0.001961133479561032,30.735966458840156,1.6419447484907241,10520.316582892825,1963.1901084502035,6.088061152711319e6,2.8271772258054274e6
0.00256,-1.1804625262406732,0.0019758236266170432,30.445985294393996,1.4439367134288132,7748.493433119845,1399.2680939520017,1.9613851179176217e6,1.5244510957890253e6
0.0025499999999999997,-1.1778662438382066,0.00197322277602884,33.779609478279184,1.8749423356795782,14735.4839274185,2489.560602439835,1.1162840248404173e7,3.402871067820545e6
0.00254,-1.1755466797582725,0.0020389484910250406,33.86963966803181,1.6782191019341823,11642.448791387596,2071.657069226989,4.856414243831181e6,3.228416539076759e6
0.00253,-1.1761075865820365,0.002167584207020276,35.10753249931271,1.9082051437625058,14247.28374309351,2637.6970629576517,1.0977879529801896e7,3.7765758796383236e6
0.00252,-1.1746470100105755,0.002151317024585399,36.4710091157006,1.9076075214683557,13865.560433483486,2509.2515584717926,9.53201222499307e6,3.4769769077093354e6
0.00251,-1.177830182956715,0.002122181550569526,37.64289605535091,2.065232784349546,12701.58822334541,3735.5239158115864,1.1065750199936567e7,8.408451725440638e6
0.0025,-1.1748121824182143,0.0019167670399866063,31.700291212479147,1.6674439192131751,9669.80951090199,2037.366432517621,5.836218642885583e6,2.9507479230534993e6
0.00249,-1.1782683574389539,0.002173311236816913,36.93695764106726,1.9467421278460444,15557.504079632026,2330.3785367706664,8.508120690645494e6,2.9223467280963687e6
0.00248,-1.1773831654424536,0.0020604933475128723,35.42346030475415,2.0071317683955794,15009.225953092184,3078.2117157299135,1.3868955296412623e7,5.236205422187614e6
0.00247,-1.1725808590887874,0.0019826912085385453,34.756963264562216,2.612642274141013,17430.55277974038,8603.251929165282,3.718414717076505e7,3.336737644037406e7
0.00246,-1.1731677406789913,0.0020610459917439986,36.60828365676367,2.150589611182922,14969.6816850076,3923.8791862992,1.7336412973449662e7,8.716768076519405e6
0.00245,-1.175648950239619,0.0020334120736246655,33.633412954692794,1.6972029978605165,9616.080314324234,1871.9385484922445,5.5965855623735e6,2.433741938692888e6
0.0024400000000000003,-1.1773619115348901,0.002139964559305363,35.90364342718721,1.8706910228188116,14514.745217146052,2632.407568156235,9.02826111277207e6,4.1481153496852634e6
0.0024300000000000003,-1.1762738907684236,0.0019387441254416378,33.44899793917982,1.7175914172670315,8621.545257404705,2427.3954829541485,6.631768166102966e6,4.119269344964737e6
0.00242,-1.1752546295109614,0.001999267562814623,34.27840743257106,1.6115528330349833,9629.561307743093,1564.0641751974333,2.378592888061424e6,1.591739802542394e6
0.00241,-1.17376462982458,0.0020193439466201883,34.40445890614269,1.5202102447903934,5932.043950828983,1408.2291276597225,-601703.2154294682,1.5601662449758817e6
0.0024000000000000002,-1.1720831037064208,0.002003316642897956,34.414192932272165,1.6402340678649971,9568.464537835498,1930.9334440007271,3.137566469406613e6,3.0357720435243524e6
0.00239,-1.1747120860316338,0.0020328793887489506,35.224137388884756,1.8276783776619898,14017.421058936014,2374.9629909274126,8.1413092331852075e6,3.395610407021434e6
0.00238,-1.1723959600417972,0.002078871551581669,33.61500453100438,1.6509297041638784,8632.573670725164,1579.0640653110981,3.8945923060154435e6,1.5820066570628644e6
0.0023699999999999997,-1.1734080842740162,0.0019064254648258835,30.938272156455024,1.537938643158141,7800.436452636168,1494.895715194794,3.290078088413897e6,1.669645700773833e6
0.00236,-1.1733113176580516,0.0020428944424395845,35.821516832010275,1.8131575695422606,10935.139105504963,2323.9498809059846,7.419535145060414e6,3.018180145354287e6
0.00235,-1.1712068376070428,0.0020550193664827503,35.69461298423183,1.6201603693075377,8112.88296912713,1637.1945611813956,2.3102446527077015e6,1.6378947362034665e6
0.00234,-1.174370056856062,0.002082197403633886,35.16644383021729,1.747755921053656,10811.61443102584,1880.1309196696302,5.11726612807806e6,2.2299246335198125e6
0.00233,-1.1683167096724696,0.0021956503077129085,39.66064003674445,2.5884551829508102,17221.287731264518,6252.936687183859,2.525490328737587e7,1.9047582453779273e7
0.0023199999999999996,-1.1700825198150022,0.002127456948632372,35.71297801986506,2.470486349670957,15644.453130299096,6904.65215258278,2.7674316772546697e7,2.375808119642022e7
0.00231,-1.1667842149101795,0.002130631558793413,37.641269049016735,2.085907877065996,14795.0656213062,3181.7817981194607,1.2486793375016602e7,5.984423640547168e6
0.0023000000000000004,-1.1661656435200494,0.002034528349033004,35.62834303470313,1.8147846686422409,10082.723948035367,2175.322877978958,5.533320533524117e6,3.036837717126667e6
0.00229,-1.169087345363508,0.0021050581956509706,36.47604752545035,1.7682583423240306,10933.832124419496,2041.1013491344327,5.216126034719804e6,2.662024085584496e6
0.00228,-1.1707698792778432,0.00201893110313077,35.01149749677012,1.823797653434407,13104.222419922378,2313.782874501748,9.941520899607405e6,3.8479041585770734e6
0.0022700000000000003,-1.172400466024135,0.001996303071171876,35.55726392264961,1.744235496216661,10417.48014102792,1895.3414492717156,2.8497179831628236e6,2.31865858545243e6
0.00226,-1.1682309265629403,0.002084661825128978,38.27866106022156,2.0785058231973212,14203.619611668568,3142.313901777433,1.1134150500976995e7,5.140639042658732e6
0.0022500000000000003,-1.166137226908791,0.0021129413828911148,36.65957595404754,1.895149196104313,12332.294297913455,2603.0666262954283,6.516233161092452e6,4.532260905613657e6
0.0022400000000000002,-1.1655506356354237,0.002265501179826579,40.81891145430009,2.4013480429079115,19428.56157904217,4979.426045457303,1.8400645581566613e7,1.4151839554603038e7
0.0022299999999999998,-1.1657782506138088,0.00212176751267428,39.72741863667224,2.0987585642420012,14175.238209152762,2580.1574587391647,9.218138038979582e6,3.500517746168754e6
0.00222,-1.168171730252957,0.00206658272738481,37.8732330908078,2.1517276006574955,13898.30111928879,3221.2404531694824,1.4690472206575144e7,5.630044318064188e6
0.0022099999999999997,-1.1662380933430199,0.002120122173914452,38.12133655136027,2.43695043230375,18661.358654317923,5682.805153833566,2.847185344147986e7,1.5753187383619903e7
0.0022,-1.167452901813319,0.0021395842613427985,37.873686492573285,2.0280062323028876,14587.691978119712,2955.8619670472463,1.1137129399871705e7,4.823058030161201e6
0.00219,-1.1626251392586566,0.002270177363418225,40.63024475357805,2.0640988688370006,14964.448280388533,2813.000212693762,1.115402318494802e7,4.214101245260563e6
0.0021799999999999996,-1.1627600363510608,0.002187824339362097,40.084119506646985,2.359404345039382,20652.30302526927,4766.750846382364,2.58053166078097e7,1.0767720748312673e7
0.00217,-1.162243017140808,0.00225438759633568,39.34048550497798,2.023195505252951,13748.240228004734,2589.6471936722983,9.423197175488766e6,3.4824407461069464e6
0.0021600000000000005,-1.1642550238310836,0.0022934218497954687,41.2524864499059,2.085635737894608,15325.220234815397,2968.5499810636225,8.54584521661899e6,4.5600025877758125e6
0.00215,-1.1625344531077226,0.0021351844795832104,36.51152993158909,1.9109166662726076,12935.688747841034,2765.6499006985373,8.862547409400338e6,4.543392370605906e6
0.00214,-1.164726750278298,0.0020327180885545727,36.35307412749204,2.0618619081716876,15543.933871549054,3029.5346285956884,1.3638966781379612e7,5.288472463446236e6
0.0021300000000000004,-1.1639928021171937,0.0022399757811749103,39.1413179393266,2.1389831290344135,16451.71705216624,3446.986160445385,1.5544242398492983e7,6.486313622264105e6
0.00212,-1.1637540037355092,0.0022208860012777015,37.833086457647326,2.2199356535985726,15654.628742105135,3875.481303195766,1.7734788765658557e7,8.368690470174289e6
0.0021100000000000003,-1.1601688639391878,0.0023024894482066506,42.384817731943684,2.4385748491269474,20085.591659109206,4677.777778689937,2.1614540583695393e7,1.1485844844764242e7
0.0021,-1.1597853268885547,0.0022223867238221396,40.92659868038293,2.5340640225609388,21062.13005874929,4836.530344586078,2.343071966370739e7,1.115362237075902e7
0.00209,-1.1649460839695736,0.002260540260041631,39.60452505388817,2.4974925384561875,18870.227415615762,5228.0839962667405,2.6321474227274455e7,1.3864773597275669e7
0.0020800000000000003,-1.161742478580704,0.0021634193777461115,37.873669504073064,2.3722624425406855,14684.95180027036,4381.222318060859,1.8807580535002958e7,9.858034655242195e6
0.00207,-1.1583479915666388,0.002184839956540936,39.08038481253609,2.3453976795318514,19210.759583383337,4818.267945430873,2.1899107598400634e7,1.2579473532009443e7
0.00206,-1.157795944249202,0.0022766215340364482,42.37374408647587,2.736427860588019,20957.684324314672,6042.438126510318,3.1510074278838925e7,1.6081580638018385e7
0.00205,-1.1591632067737119,0.0022361689167220717,41.282088236559886,3.173232800761333,26278.100245938196,9202.763435410972,5.1387789438693956e7,3.277393515677393e7
0.0020399999999999997,-1.1588982070527223,0.0022526170966169984,41.12669857153196,2.453817920387501,17859.82007763018,4359.319688765076,1.9419443103335414e7,9.42337694291437e6
0.00203,-1.1566282582184393,0.002306560579342652,43.8423271027435,2.509107757704236,21053.216765118283,5011.254456891348,2.1943328640242316e7,1.2457640861690661e7
0.00202,-1.1543846576473296,0.0022784908501649816,42.72872521306034,2.3583227044746446,19574.860082550873,3545.1519652138763,1.5494542929882357e7,5.490973894588518e6
0.00201,-1.1582096955847156,0.0023410246172156863,43.301884082719276,2.9608394565013003,28636.16899239253,6215.284005862022,4.237179398232367e7,1.3864574370635074e7
0.002,-1.1572776553212185,0.0022830528030495212,46.11025244135303,2.9066195581517604,28925.975486271724,6150.662824978921,4.011048283857818e7,1.6222654069990959e7
0.0019900000000000004,-1.1589865995731503,0.0023557593581718327,45.48569427409078,2.558866404543709,23457.639509722292,4233.678154833517,2.0494955519799143e7,8.054685091650865e6
0.00198,-1.1580158574319046,0.002201326517991838,39.17230620609761,1.9749163880569371,13804.645780962532,2642.638735910295,8.626631478926128e6,4.108738709974403e6
0.00197,-1.155953942333,0.002314018067939242,42.93837662274978,2.1180782383590975,16572.168199823314,2961.5301344211625,9.3621120402609e6,4.560751292501789e6
0.00196,-1.1582974381836781,0.002115122139079448,41.5471243452583,2.057337531522102,15519.54943841356,2780.4662790733123,9.842832804988721e6,4.2571040315933665e6
0.00195,-1.1577714644046662,0.002183238144771039,38.19803874257051,1.8497481312700326,11228.54693463598,2665.5861360403314,6.088474726586875e6,4.8045545210402645e6
0.0019400000000000003,-1.1562625051388955,0.0021254447908845577,39.02600449415992,1.776318487250737,9702.87664260796,1962.6381311893635,3.0616728768089386e6,2.059068819461292e6
0.0019299999999999999,-1.1520620902567884,0.0023402823938899952,46.28221325255477,2.1088546892965017,17698.095793338452,2468.2868857218,5.993196075045836e6,2.9677459553992953e6
0.0019199999999999998,-1.154710805139236,0.0023125149119759933,41.15346293043873,2.2193397925692957,15610.05224244985,3505.7068074402846,1.361739133751046e7,6.3573323275865745e6
0.0019100000000000002,-1.1561628754233912,0.002286732965670745,43.79772811988101,2.2768208258687257,17963.190669627747,3228.60164960478,1.1825964092030734e7,5.266384981224877e6
0.0018999999999999998,-1.156949286996369,0.0022246999005972874,41.881577056612485,2.3636367455917884,18038.108012190052,3355.2440622451936,1.4955011291990774e7,5.406030276748278e6
0.0018900000000000002,-1.153953179644254,0.0023046552866589033,44.4895198832911,2.9732307849768187,26576.19304388123,7212.406832538438,3.906679019089318e7,1.9522321194956675e7
0.0018800000000000002,-1.1512815100586034,0.0022962116099327864,46.01276102572231,3.022471863302574,27925.856397731142,7794.9686782118115,4.62561809879212e7,2.4100292600701943e7
0.0018699999999999997,-1.155140517452391,0.00233262509829848,49.14218722077315,3.0546029759475726,29955.719715349922,6376.387655569763,3.880363732921645e7,1.6739407334683353e7
0.00186,-1.151495764842094,0.0023460468675090013,47.42958924437295,2.996553416610033,24750.54636079354,7476.053544464223,4.0472043213892624e7,2.2524802987385273e7
0.0018499999999999996,-1.1499804450349522,0.0023351888448882013,44.91692802042057,2.167411570019982,17391.314427844332,2621.7503174932317,6.2174035714878095e6,3.42249786827568e6
0.00184,-1.1495388281826526,0.0022589456601774583,45.35502628725747,2.8568528591847895,25663.712388327214,7293.505886402278,3.8803981065017164e7,2.2240224237319525e7
0.00183,-1.1525145137716304,0.0023256132906671924,43.499801424777374,2.73355170444545,21447.147061729418,6056.583819910159,3.03589297378861e7,1.711543031195897e7
0.00182,-1.1515501606351506,0.0023492697563736596,43.69237308365058,2.514339097984632,19949.208929534198,4451.172208170322,1.858819568373521e7,9.814322305873733e6
0.00181,-1.1485261668370421,0.0021895195643239136,41.184258479185935,2.321944548105287,17169.014375235845,3673.037977205751,1.6371552631631138e7,6.487947212505207e6
0.0018000000000000004,-1.1480785701871665,0.002262111754445166,43.37054670907702,2.3712426593850853,17965.42594110445,3798.6780699585397,1.6085316098591698e7,7.217852469252351e6
0.00179,-1.1487322717676947,0.0023669336939119473,44.523715771937844,2.786900480780506,21845.86522747143,6899.822988503541,3.25095046212454e7,2.1413811314396247e7
0.00178,-1.149368375667946,0.0025532813769039027,53.362288382616995,3.815266356696512,39418.816488028446,10244.36749839492,7.666750857989612e7,2.9984352142007172e7
0.0017700000000000003,-1.1463223432919896,0.0023380061194479647,49.40737691033541,2.7268560154488037,25766.714480546987,4790.404795890687,2.6948646190103848e7,9.431912843311608e6
0.0017599999999999998,-1.1454060903494037,0.0024885592861386466,49.81042961824326,2.716860111924401,24028.76923820653,4069.485083583288,1.5800255770072645e7,7.400997409824507e6
0.0017500000000000003,-1.1504858143748302,0.00234222009270449,43.301218766846326,2.5553090366305375,21356.526241216245,4792.713614950678,2.440929333099913e7,1.0523695911149869e7
0.0017400000000000002,-1.1466680331470471,0.0023358709118268635,45.33128154907275,2.7958266651456025,22407.817541814315,6288.310226565109,2.828925718318088e7,1.8686152876617525e7
0.0017299999999999998,-1.1460984845554179,0.002480225642897121,47.83717607914587,2.8155245840693155,23545.658420946325,4831.50256090456,2.3144456044586983e7,9.600092053222397e6
0.0017200000000000002,-1.1396545645430582,0.002424471459418918,49.720702948519786,2.865232060940852,25047.51304090356,5495.76990435707,2.839975624928949e7,1.1824458464670582e7
0.0017099999999999997,-1.1372987672287964,0.00244747310689893,50.337527571683935,2.7468132346011154,24293.65314558447,4425.6891192814355,1.9167671974191193e7,7.833927589596095e6
0.0017000000000000001,-1.140628228394881,0.002477588013150323,50.84081487801615,3.227064990866562,33512.5303552685,6684.987727952391,4.274619353060601e7,1.6765215339331347e7
0.00169,-1.1455187993737324,0.0026027789579186004,51.983164080490376,3.0171367102597246,31817.44481581649,4773.5215098854,2.7976296077181585e7,8.2910595350049585e6
0.0016799999999999996,-1.1439528467614952,0.0024229578919881707,48.7561866161103,3.2397562947502028,27988.949025660957,9615.079875127307,4.625343890813648e7,3.571059052304195e7
0.00167,-1.140150041904434,0.002538245081084322,49.2682022525993,2.720747781204699,24116.052626361496,5847.90072295258,2.6926091540550843e7,1.4658315007980512e7
0.0016600000000000005,-1.1418079017706737,0.002463133911900017,46.67584565957443,2.997622559353643,26234.681497451973,7067.15523087939,4.180045888851002e7,2.0228272467108745e7
0.00165,-1.1380758614234143,0.002658523621990962,53.51964290747896,3.052412585211222,28754.582046985328,5013.391199692083,2.4472067658475082e7,1.1167889638860554e7
0.00164,-1.1387406584921904,0.0025742396621235473,53.9738100913643,3.761688694573791,39792.89454073671,10182.000749275869,7.061162887797332e7,3.063312762289462e7
0.0016300000000000004,-1.1375287976481225,0.002636146830432869,54.91176254998938,3.3176153578453538,37093.5613341611,7298.377493184363,4.8381770364305936e7,1.9315002806648653e7
0.00162,-1.1379505899953604,0.0025212254020364885,52.310415871980815,2.915221481374881,26242.091064195174,5451.388412237113,2.430949135559147e7,1.2344029404795242e7
0.0016100000000000003,-1.1369417791097314,0.002602982321321014,56.34139772332318,3.39840253710908,36238.99573385186,7384.114024246078,4.435534519459371e7,1.9793316866502304e7
0.0015999999999999999,-1.1395175756194802,0.0025101289161632867,52.110476658981156,3.3235740958408315,31344.983971151807,9823.061528859249,5.196979000775615e7,3.6487729504484974e7
0.0015899999999999998,-1.135990925420878,0.0024300787280972153,47.255996931426516,2.3102972390108816,19947.971700501486,3001.818087574693,9.594110586620813e6,4.321891421930041e6
0.0015800000000000002,-1.1372874118146108,0.002409084281447565,51.14442538234663,2.9474639925367216,25496.42541419807,5444.196099084619,2.719325110913615e7,1.1519612269409133e7
0.0015699999999999998,-1.1362515107229387,0.002426038136346374,52.098645077268294,2.613738086576785,24147.42330486788,4041.4979702219644,1.6390423203386871e7,7.34497755243513e6
0.0015600000000000002,-1.1353022252999216,0.0025803135122603946,54.1725548583146,3.5388879748139668,33502.43399714528,8585.026461666672,5.4835932557295136e7,2.3457146211968865e7
0.0015500000000000002,-1.1357847618883607,0.002378976702656555,49.17362356249242,3.134698528747426,27185.018197962097,7030.23791223465,3.7008253398103125e7,1.9281832915367946e7
0.0015399999999999997,-1.1379983389587855,0.0025261996710322938,53.36981512149639,3.461565398395779,33843.821667918965,7296.195454781769,4.7277736589909576e7,1.7133341025424212e7
0.0015300000000000001,-1.1420517580164757,0.0023622385195754877,48.353560161471194,3.013451409568257,26006.317811032055,6232.263718139502,3.475479672750831e7,1.4156002968762852e7
0.00152,-1.1364395961919838,0.0022879910999488028,46.8010786358118,2.40675529458709,19169.77202025771,3112.972233631682,1.1704149060448695e7,3.9741994447182585e6
0.00151,-1.13476872191464,0.0026123071256407174,52.90698979065863,2.809967348890372,28945.11051662189,4816.022662015333,2.426446455898469e7,9.997605551185498e6
0.0015,-1.1351331415286923,0.0023252064489782606,47.15688691326005,2.345631077167787,18148.8998341175,3196.5267098209583,1.0869057475577561e7,5.321076998278238e6
0.0014900000000000004,-1.135921753403663,0.002504846817375025,47.902778740004514,2.511322277786489,22373.694790862497,3631.806875111548,1.6095041351113738e7,5.929463362813394e6
0.00148,-1.1338900295334458,0.0025398518461774737,52.48862329407197,2.9683255342696317,28532.271041669628,4805.933796293849,2.5326822219077274e7,8.237163763812054e6
0.00147,-1.1347138735836204,0.0025787954672727475,52.751160387025315,2.7462907623378574,23920.69412925243,3874.6078189616624,1.6258061408506697e7,5.316210940669251e6
0.00146,-1.1354835806585255,0.00257754490688238,51.28827957470177,2.7722600773794563,25004.837628902194,4888.199834392437,2.266685395437587e7,1.0310571344104588e7
0.00145,-1.1304924072329272,0.0026335278857820095,51.5212024090996,3.002783903359038,24761.750914897653,5306.851868337501,2.3252807687061373e7,1.0587754067012312e7
0.0014400000000000003,-1.1299965127533829,0.002637116896149129,56.29919130446136,2.99541588646651,29191.0501262089,4746.41228632313,2.225022400712856e7,8.59865386817042e6
0.0014299999999999998,-1.133017028129182,0.002538943543307358,53.970042649649166,2.9920726948386247,32294.626858287746,4845.070778419227,2.7553095216055334e7,7.7983719955641385e6
0.0014199999999999998,-1.1309178444185912,0.0025389804759712773,52.544664260617374,3.00558955733626,28327.02446026517,5189.3583774174085,2.7790102785980005e7,9.502640506000508e6
0.0014100000000000002,-1.129415503132912,0.0025602903248548125,54.1806788471225,3.1968600990087315,29012.99977087607,6527.7143607680755,3.376444910817945e7,1.5863942460276559e7
0.0013999999999999998,-1.1292720884329466,0.002581889093664645,57.00588391981879,3.3758075100890492,35035.49613004174,6697.731266509514,4.210413257212028e7,1.4959107593940804e7
0.0013900000000000002,-1.131381779111011,0.002653445387487387,58.73437187658259,3.393113291019656,38961.81319810772,7483.482904448177,4.662033836833739e7,1.9504970071404155e7
0.0013800000000000002,-1.1271624904971282,0.0025933582759494,58.82618095104524,3.965250802378535,46385.1978556439,10939.40018328916,8.664970950533897e7,3.449737203677729e7
0.0013700000000000001,-1.1236370955871005,0.0025940509885997247,57.028027078474416,3.1571200281687903,30879.501059318856,5928.028318516616,3.136113969474178e7,1.368965430020959e7
0.00136,-1.1233378160904306,0.002688795505608061,59.39463006862404,3.358286599678318,33974.90691829225,6390.192090435434,3.3918081852308914e7,1.4853014381708246e7
0.0013499999999999996,-1.1260896489807484,0.0025617693870584345,53.97015545117518,2.602772519863926,23574.698853502967,3487.368167247044,1.2622100405412145e7,4.970631558900454e6
0.00134,-1.12611505045859,0.002743001790444146,60.50727677468196,3.6185055166281948,40015.33617304233,8738.822496060251,5.766493561810676e7,2.3432854615255337e7
0.00133,-1.1260240900441936,0.0026448908686264624,55.41691262267614,3.3371811504571935,29321.631010716177,6506.509595267722,3.651859074065261e7,1.4420677797834296e7
0.00132,-1.1253511799444114,0.002753979545450507,59.378179191894574,3.612438607148692,41108.86752813286,7324.482505473936,4.8889730682934694e7,1.6517014141378336e7
0.00131,-1.126509001059385,0.0026980875920920014,55.4372555311635,3.197503479217204,30995.368779827797,5342.605576709959,3.376021132037864e7,9.233301395945057e6
0.0013000000000000004,-1.1272194450512953,0.00259942807641855,55.063578940076084,3.0245161187850416,29040.891614171454,5577.51072143645,2.502413319240072e7,1.1567865882522497e7
0.00129,-1.1249719621843004,0.0027086297050310827,54.89316852736292,3.1671093126002337,29413.66422129025,7566.428379131846,3.3527187538106922e7,2.5422487374232285e7
0.0012799999999999999,-1.1229168561341003,0.002819097985969403,66.8100190096798,4.478646387838114,54566.30112718082,11984.95854804755,9.366590117233787e7,3.5792787521262474e7
0.0012700000000000003,-1.1193660724367613,0.002873462729909519,64.82962514815458,3.864617407226114,45252.98704483175,9297.487037148672,6.292034108668712e7,2.709827617445478e7
0.0012599999999999998,-1.117419968813411,0.0027118553740335936,57.87059888247358,2.86199626528132,27134.265569492654,4297.447699134053,1.1340246911906313e7,6.843949351595131e6
0.0012500000000000002,-1.1190219917050765,0.002618952892552697,60.32970011590949,3.489593525658341,37630.290097398116,6511.1168865793325,3.930326211250851e7,1.4467921862934936e7
0.0012400000000000002,-1.1184550266990176,0.002692360880595098,60.86863118451157,4.229081159297065,46999.3662684562,12125.153190462168,8.221210459231225e7,4.195154633088531e7
0.0012299999999999998,-1.1188721705526634,0.002786884137449445,62.854964934194804,3.9825739572758105,47992.986621036296,8872.756074383038,7.145004162038416e7,2.1918358860155035e7
0.0012200000000000002,-1.118009993045267,0.0027545647228412453,60.59585323856755,4.3252932900082905,42062.69162861734,15737.582498864776,8.791623416713946e7,7.103217084361635e7
0.0012099999999999997,-1.1198047302259682,0.002612015512233026,59.174794803907254,3.2708566822766354,34631.000583207926,6885.945440047275,3.5758726133959815e7,1.8897891374842156e7
0.0012000000000000001,-1.1199039350107318,0.002714541435285943,61.90908243550977,3.154750124959722,35280.75392013775,5221.138107064294,2.396109465100268e7,8.627412091086017e6
0.00119,-1.1144990723244312,0.0027733274192020493,60.9352839446391,3.224067009820082,35248.99118346441,5553.021358320182,3.0219240230983518e7,1.0059415451545615e7
0.0011799999999999996,-1.1200281035246065,0.002808670998397138,64.96161893260586,4.063291503350732,46146.55802613147,11731.983536258313,7.281786859394164e7,4.4334315261635825e7
0.00117,-1.1237966062625693,0.0026857888001444938,63.53413127731107,4.0595418063944,50296.0532138259,11261.814892849687,8.107698008659136e7,3.487878002530739e7
0.0011600000000000004,-1.1194064844780827,0.0026838403520011004,61.98497199179561,4.210941180695138,50190.11707179501,11199.311552434225,8.648318671748587e7,3.4718991074058086e7
0.00115,-1.1144436236381985,0.002726843877853119,61.581260194588026,3.818750520748144,42841.379972226285,8020.156161748162,5.325411209379987e7,1.8965893996908538e7
0.00114,-1.111405636664482,0.002967321472037915,70.15308256005261,4.308219601564765,49512.42839709888,14465.660056887333,8.213472203206904e7,6.2827191158793e7
0.0011300000000000004,-1.1107257356547404,0.002901791735367002,72.7274643831269,4.381799989914976,57613.37779825837,10868.501884734824,8.230754642966384e7,3.0181294349367715e7
0.00112,-1.114054351048419,0.0028230237031993967,68.05184853426785,4.221364668095357,53245.834744389605,11530.819601240471,7.69508874483957e7,4.001207123985924e7
0.0011100000000000003,-1.1118727734848721,0.0027196606350145453,68.40436709027233,3.951782251425111,48543.92907800098,7996.553795700392,5.513945476835009e7,1.878716661178563e7
0.0010999999999999998,-1.1108798063586791,0.0027756353916167016,71.33176056018439,5.301464798089095,71067.77690498767,21747.103245360526,1.8620002845503306e8,1.0296552992134069e8
0.0010899999999999998,-1.1085886006059984,0.0030318799380043265,74.83174271316041,6.467403801559549,87046.81250847325,31967.84892381167,2.8168089444519573e8,1.8831349238186383e8
0.0010800000000000002,-1.1035723002661866,0.003080536496506708,76.58606827612391,5.590604866154356,74784.57283251049,23470.684062718232,1.8941237735976234e8,1.1933430079425423e8
0.0010699999999999998,-1.1026776203528081,0.003020008847608173,75.00082200492612,8.33111987351018,101859.67882140468,58110.61017553811,4.970005901336476e8,4.453548784732334e8
0.0010600000000000002,-1.1074325110701162,0.0030142233617589088,80.08227649057898,7.4798570420124415,97788.01027805568,42397.720047886665,3.709146518109905e8,2.798768677648378e8
0.0010500000000000006,-1.102789853094145,0.003133742387411947,80.9317560495632,9.88214973551661,129974.25897054329,73274.70337595581,7.038365700956521e8,5.990074754224321e8
0.0010400000000000001,-1.1031285677338862,0.00302113739321983,76.96299523627509,11.401762907763569,143875.38275146735,100049.09851731527,9.898522641699632e8,9.251276520622905e8
0.0010299999999999997,-1.1055484773492261,0.0031197555997588846,83.4451265949633,11.480734637776868,147547.93851847402,101098.81752901035,9.790088985682541e8,9.338214205944176e8
0.00102,-1.100380230423295,0.003140759710250187,82.11879821826946,13.40919246125827,173972.74668602628,129543.35007265312,1.37404980574984e9,1.3060273339818318e9
0.0010099999999999996,-1.1053556522457784,0.0031328400222922765,79.23534478578924,10.614637508731041,139575.7439449718,90206.24819754026,8.568492464537251e8,8.029291288118724e8
0.001,-1.0999726905130083,0.003232097189998371,82.19621495235512,10.622995232947149,142092.98427122342,87463.04398456121,8.343130908747184e8,7.693428988883078e8
0.0009899999999999996,-1.097078127872912,0.0030927122637041484,83.71155296127081,9.584006015626317,133744.5363928473,73867.73690300192,6.84885861483021e8,6.138205723674073e8
0.00098,-1.1000747563096767,0.003142131160860504,94.30521276144117,12.096283128373098,177182.10622280146,104189.46502276893,1.0788557450645022e9,9.676758801080619e8
0.0009700000000000004,-1.0953994917036736,0.0033700622770354823,90.86766201658396,8.3640315724014,127151.42236323062,42222.79310721801,4.53278719849193e8,2.4175889772605848e8
0.0009599999999999999,-1.0951723080886107,0.003449647582377633,94.96764069228625,8.79707814011746,137230.97655941267,42323.13327334914,4.5107015884019727e8,2.4128963507760382e8
0.0009500000000000003,-1.097344255923164,0.003390375646139067,94.08947509739558,7.4661160871908345,126619.7843513217,32020.814210058248,3.496876255003101e8,1.6138931827560985e8
0.0009399999999999999,-1.0959070253500458,0.0032142226264599396,85.54109897290516,6.971377640632945,105717.81695701562,30261.459148734903,3.068321370024767e8,1.670080408986875e8
0.0009299999999999994,-1.1016307464067288,0.003131235186674062,82.80598770100566,6.617854499851496,99691.9885055269,30346.62425903238,2.880771167925004e8,1.7314302515530482e8
0.0009199999999999998,-1.099954122956341,0.0030627341439798334,80.34168400760177,6.422085397206292,83956.79454359855,31260.94033916662,2.4225016362866446e8,1.8797459758911556e8
0.0009100000000000002,-1.0944888055090412,0.0032362466188723574,85.94164145763757,5.346953458566297,75475.4679967157,13880.023157170886,1.1804493265942468e8,4.246728779607787e7
0.0008999999999999998,-1.0941629507717527,0.0031840087452061124,80.28515589815035,5.095909437182009,65613.23066062233,14480.089236033267,1.1280891483727928e8,4.545306189330296e7
0.0008900000000000002,-1.0983092203324765,0.0029369725925757362,75.45425992971812,5.130255111144857,71075.02516391267,15642.201799620225,1.2865493521379852e8,6.1471550091024555e7
0.0008800000000000006,-1.0999811587143935,0.0028544324577852074,69.70997473905261,3.924070884262125,45697.90217810691,8929.351292230605,5.0701668888748854e7,2.5719111931898966e7
0.0008700000000000001,-1.094989609300604,0.00303400409763781,78.78488161760733,4.494440319771007,63091.85955262893,10980.619558230715,7.916804423854117e7,2.9395682611477062e7
0.0008600000000000005,-1.0896057561028873,0.003138729949512993,79.64484369294952,5.483331095253846,68991.28594316328,16724.776741359467,1.3366538736459708e8,6.016216099770951e7
0.0008500000000000001,-1.092407053825728,0.0032389536919642543,85.94480327304716,6.032825685702891,86167.77189442642,17102.06913556066,1.5853546040123105e8,5.3298654352662675e7
0.0008399999999999996,-1.088744838888308,0.0032385033930051386,87.25110255331091,5.631276435029103,81916.40404411095,14268.266031436517,1.336449915575912e8,3.787800051128573e7
0.00083,-1.0862148916272207,0.003498457520037735,93.09719899682537,6.011630415715626,86841.22529724531,15248.148768088635,1.2727512981426157e8,4.469532613832087e7
0.0008199999999999995,-1.0866076604239088,0.003284329632255236,90.16400629733718,6.083477958656074,92984.64017978648,17851.252091556296,1.657923474783126e8,5.871548186236039e7
0.00081,-1.0842139350179696,0.003386780549924145,94.20529729285677,7.695365463550434,117014.31983158574,33378.3730568363,3.2296030044183725e8,1.7381335272421527e8
0.0008000000000000004,-1.084937622344256,0.0034450415792602,98.99246179445598,8.564488449130911,140443.64372625767,42995.31545617944,4.57581686778471e8,2.489328026872938e8
0.0007899999999999999,-1.0797888414198082,0.003442131256032073,96.42990142663452,9.497958476891855,138448.23785566288,65029.30078099105,6.154388400273436e8,4.991318475619892e8
0.0007800000000000003,-1.0834904487884898,0.003500633005572543,103.01572537059926,7.3363751079793955,130096.04173871159,28699.791552961404,2.972197198900803e8,1.3259035964091295e8
0.0007699999999999999,-1.084049737744619,0.00345606523449423,95.42171868531094,6.855407976436686,105576.50346320843,24827.109279663564,2.3449796280197555e8,1.0697598715936054e8
0.0007600000000000003,-1.0829497622870823,0.0035139719695458276,98.31470695311484,6.379013880071481,103460.67986992863,18186.613663902015,1.670343386605342e8,5.925230049785637e7
0.0007499999999999998,-1.0809881203272949,0.0034565445283634964,101.51170486736177,6.585328603131033,112861.5952814964,19346.463726012218,1.930245355700946e8,6.306846429995129e7
0.0007399999999999993,-1.0789558313475345,0.0034904911173034847,100.05978864415819,7.1702115431059195,122509.70654249612,24861.756444229602,2.7430084405331206e8,1.0557270235276258e8
0.0007299999999999997,-1.0838957513652672,0.003428085862710969,93.88284397238596,8.942086547498475,141887.91715127858,53891.055992256646,5.592466265437248e8,3.8449679190958816e8
0.0007200000000000002,-1.0829073934446534,0.003313972609689824,89.99895184521264,6.676388786205844,96240.21899097312,30263.82285724412,2.6356015184393233e8,1.6479717046897805e8
0.0007099999999999997,-1.0812399331705096,0.0032935531968464973,93.17851403157547,6.043040372895836,86377.26026795669,17108.62080033166,1.5880811869197413e8,5.5138985901647486e7
0.0007000000000000001,-1.0733735764276666,0.0032356454226774335,96.13756202549763,6.6561558987379374,111893.13875751074,24755.853723215627,2.577817803743803e8,1.1000234647362998e8
0.0006900000000000005,-1.0774467708730326,0.0033960842523593146,101.74423990440653,6.765377082614059,115643.6818761328,21533.282862858934,2.3750372786349034e8,7.591153779172178e7
0.00068,-1.076759892292004,0.0034298209519537976,101.64027869105371,6.861372338494296,119240.15537926138,23268.58390751031,2.5747395816805622e8,8.966936311212762e7
0.0006700000000000005,-1.0739199666594226,0.0035236200894387983,103.12037103644882,7.297777762409575,117259.27045483021,28787.644544478593,2.754755804921833e8,1.2977002833957925e8
0.00066,-1.0740440505011295,0.003642217029078689,106.53082509257011,8.07627266947016,140205.8679261494,31864.31568261551,3.6876777039037055e8,1.4262064857234603e8
0.0006499999999999995,-1.0718815683693361,0.0037414234517782184,115.57992321024953,8.85155944486596,151385.88147933272,41850.6172254269,4.217004470369964e8,2.3848672071334904e8
0.0006399999999999999,-1.06982787827354,0.003828014517874835,112.39723763849447,8.909994858018123,160196.13087632702,36936.221540858096,4.478975954968733e8,1.859226886285991e8
0.0006300000000000004,-1.0708870832263855,0.003496134291888293,101.68658832970432,6.395333082877678,104112.52570880437,18081.37632612874,1.7469027500465792e8,5.5983736623011e7
0.0006199999999999999,-1.0694443075965703,0.0035376119150704773,103.65593745069641,7.327980740478974,111350.9200511469,27791.655317302226,2.4812309019772595e8,1.3375717753395732e8
0.0006100000000000003,-1.0670843077183512,0.0035169430544130056,100.98071994315991,7.759887774334618,116084.03425416464,33322.409217408764,2.908408513557841e8,1.7770155750014532e8
0.0005999999999999998,-1.0700153749302814,0.003530992496950352,105.98119226747195,8.70952367841489,145500.72462849208,41623.58624353403,4.193807540929254e8,2.3981072845085755e8
0.0005900000000000002,-1.0639491291547074,0.003687343134858919,110.68125029997428,8.614644917344359,139404.40249844245,40630.0674427731,3.8711302359997314e8,2.3836377304147753e8
0.0005799999999999998,-1.0631666783045373,0.0037518465678263386,113.8958360626129,7.522044315653698,136242.8098974611,21034.040732109082,2.402364457792333e8,6.259839712522734e7
0.0005700000000000002,-1.0648796975229142,0.0036869534077505683,115.84724113121719,7.070511298608377,123781.2115733791,18278.313586932767,1.7528662889865327e8,4.793082195845747e7
0.0005599999999999997,-1.0635512017059459,0.003684385813631425,113.6586440713588,7.319978683293889,124649.58200463127,22702.51460793608,2.2005653860755414e8,7.41879188414196e7
0.0005500000000000001,-1.0646957838381592,0.0037857139623304918,111.86400804351207,6.934473676927234,118976.03901863613,20533.21992798631,2.0141325169768962e8,6.748507891815542e7
0.0005399999999999997,-1.0600431159762993,0.003647740702008209,105.2833524359448,6.738447636812268,111547.31184192636,18216.8893883151,1.8034791792659196e8,5.920647952759322e7
0.0005300000000000001,-1.0623860209852616,0.0035145265495598607,98.52469529353782,6.228044997195008,99113.5187395078,18221.851778844626,1.588309757051672e8,6.943596040552798e7
0.0005200000000000005,-1.0611645490759283,0.003733370569715279,106.41842855455367,6.373581021647025,100525.20422248804,16432.33373907952,1.320410147709986e8,4.579953243101531e7
0.00051,-1.061908355004376,0.003830818617843004,116.55685826684999,9.704903351003225,171133.45948736655,52069.6873536855,5.445700497021079e8,3.3548361873589236e8
0.0005000000000000004,-1.063854846942133,0.003954613131541938,125.06852471020615,13.651886869321729,234793.95060753176,110526.56500585779,1.2296068674567919e9,1.009457778612862e9
0.00049,-1.0625480396590203,0.003976449822754359,128.6761466761579,13.964160060052578,257313.6544494078,114279.96743014481,1.3853913179031508e9,1.0476473462796266e9
0.0004799999999999995,-1.0551712989431221,0.003991528813506104,135.20285744950647,19.486797447127348,361267.479056926,203748.47883920858,2.691017397192002e9,2.305946962905657e9
0.00046999999999999993,-1.0564734384307948,0.00404361466727531,134.76727132726612,17.22986506898978,325728.34163773805,153030.31326729618,1.994722938984974e9,1.5141003711571047e9
0.00045999999999999947,-1.0540825210981213,0.003933817930641223,133.34847619547503,13.723525965100329,264013.48907878203,87535.75498050377,1.166589593342273e9,6.259924385404922e8
0.0004499999999999999,-1.0534055264776325,0.004080946954372617,136.14974617326487,13.833093196106828,273725.80973051325,95329.22820384863,1.229477214940773e9,7.543391034482417e8
0.0004400000000000003,-1.0467279215595704,0.004132299179639546,144.0278590833858,13.18040077916474,272073.0377581262,78836.54676163972,1.0289715924397771e9,5.552444453591741e8
0.0004299999999999998,-1.0436947311440867,0.004244123236044683,146.56351268660381,12.69022630020704,264779.24516717315,59823.88474424443,8.80512260776358e8,2.9552963294022185e8
0.00042000000000000023,-1.0424010494552112,0.004225716424910596,146.0910460836397,11.578850381894195,237595.321560978,49457.064333381415,6.989575462141557e8,2.3092749489231342e8
0.00041000000000000064,-1.0431315870479614,0.004245833806254579,144.59423714410045,11.480846395579183,236968.7409348346,51702.63730610276,7.290745661456689e8,2.4858831529566702e8
0.0004000000000000002,-1.0431564008648984,0.0041384867897466295,140.9251575719987,9.578803007512738,202815.6569467548,34752.47900530733,4.8484650267562985e8,1.3226367542292155e8
0.0003899999999999997,-1.0434287468945718,0.004229439124649851,154.18906652881543,12.264389980371172,282340.47366202885,60212.413150926506,9.219042810944338e8,3.2721666777932525e8
0.00038000000000000013,-1.0403672786399998,0.004179251010651894,150.98363635764082,11.435420356866377,256985.2656927118,50141.36872596533,7.665879105944095e8,2.424826304107633e8
0.00036999999999999967,-1.0393707509393668,0.004138265611956689,154.34537303602343,9.934481995914874,225675.44912307197,32437.56166756273,4.566602632624461e8,1.1165091937558344e8
0.0003600000000000001,-1.0359532530583353,0.004182374452530839,155.8676094412041,10.142245625926702,227678.08339252655,36789.45554744096,5.0459309911728835e8,1.3876967774073738e8
0.0003499999999999996,-1.0406531096401395,0.004149136074310724,150.90197172532402,10.753473830120724,237860.6730921007,45677.99504183977,6.068417577847649e8,2.303092472992447e8
0.00034,-1.0354464944201458,0.0043872139564581185,166.3274161653101,12.498894948349783,288815.37840867473,62334.632132170555,8.4738867244804e8,3.600284760813677e8
0.00033000000000000043,-1.0294298496058119,0.004697367842367677,186.92206812605966,19.047587712040343,444759.177448668,143885.66726750994,2.3205814767412977e9,1.225302116751824e9
0.00031999999999999997,-1.0253838431054791,0.004580404445998791,181.57910809564922,19.284082517713138,454081.9840501254,148559.98533944853,2.480955815897818e9,1.2624362363606563e9
0.0003100000000000004,-1.0244035809115395,0.0047916749218124615,179.83683549093107,20.973807880353576,482247.94147860777,175326.4051394787,2.9884795663141274e9,1.5992161494124162e9
0.0002999999999999999,-1.0200603860710458,0.004920635770009917,186.68835402016606,20.526607819961,491794.74719887134,152060.85568367306,2.778646835192103e9,1.1850422473050735e9
0.00028999999999999946,-1.022621396550591,0.0050367136453189285,196.7386054299059,21.212221397364747,575274.0799833718,150208.4565518823,3.113035801981464e9,1.1408476552050817e9
0.00027999999999999987,-1.0209825716238505,0.005377854834034072,217.0648399262304,22.131266271289824,629315.688770211,152023.5460006498,3.1824247192989745e9,1.1409683049412448e9
0.0002700000000000003,-1.0193071397951763,0.005068144365198924,210.67642515527834,20.195284700819784,555630.8363974957,131679.55437857524,2.6059392220713153e9,9.336660125334876e8
0.0002599999999999998,-1.0144488446334634,0.005089264784934543,210.96502089327632,20.947395092864333,584110.3051483191,141285.86491254246,2.8484924157396593e9,1.0309905751741844e9
0.0002500000000000002,-1.0133025370328295,0.005159768284327665,210.69417597647168,21.725195718907816,606305.3191273297,152799.31446647478,3.1621361531140523e9,1.1594543781506355e9
0.00023999999999999976,-1.0170710896353146,0.005008996389769786,198.9710641705929,19.853185106844876,488375.3458591051,147732.96554536134,2.4550043878125644e9,1.273924307873846e9
0.00023000000000000017,-1.0148181071903994,0.005076649568084628,204.7744256131151,20.698261462000215,529073.1485305399,161292.72523108573,2.6665415873728514e9,1.4993165179027448e9
0.00022000000000000058,-1.0120705774917131,0.0053832456332757,232.50832089123043,25.27297123054964,704927.2075969338,226973.7259754352,4.2629235131761346e9,2.3635398384862423e9
0.00021000000000000012,-1.00730894043736,0.00537727328516495,234.51763183535763,24.28345517350872,700712.1862583215,191899.80458219652,3.8889119669182897e9,1.6542636132712975e9
0.00019999999999999966,-1.0081458425658958,0.005373964078093987,233.30807633122998,22.672548479812665,654107.8098022932,162928.4594188658,3.226928559071372e9,1.2895100691532826e9
0.00019000000000000006,-1.0081271908065823,0.005350734322564207,229.36476364559195,18.519501153529415,534158.6494044599,109065.93176343788,2.025283391525357e9,7.435767722244234e8
0.0001799999999999996,-0.9992737875576437,0.005448009749019827,236.10498260377392,18.28292411906388,544743.4530051363,90086.936985815,1.836658973179334e9,4.391098239503394e8
0.00017,-0.9990482805973777,0.005645132354508478,260.01131812428156,22.69559408159144,727310.3516543468,136282.19699450542,3.2027062145102415e9,8.628704516399274e8
0.00016000000000000042,-0.9915670706409476,0.005869419883329478,282.9370353363454,27.60901481888054,937099.0851535721,203299.21617337066,5.171078822052684e9,1.6509750171486857e9
0.00014999999999999996,-0.9958482274616361,0.005962712383252419,285.9016434628169,29.416429406496217,1.0126149207788474e6,243202.7067044575,6.127648637108918e9,2.294328221542189e9
0.00014000000000000037,-0.9931892975207952,0.006243420532956296,304.40320467471406,32.99943272473888,1.1745415241980052e6,294814.0308776263,7.904202689231696e9,2.9508993353019285e9
0.0001299999999999999,-0.9857364595731902,0.006454599634165525,334.3915173048645,36.40377628332812,1.37285945225063e6,326675.25682477484,9.548251158453495e9,3.182049334682923e9
0.00012000000000000031,-0.9815386850184316,0.006484657073689674,354.80590076419736,38.46936795237296,1.4876397855771026e6,356908.2858441371,1.0572626210362787e10,3.571001678535079e9
0.00010999999999999985,-0.9765758466262386,0.006587539529306716,361.2736687010552,41.586945044885994,1.6140568124456047e6,430429.8015719894,1.241632550240726e10,4.899191769323485e9
9.99999999999994e-5,-0.9714295202191257,0.006742226285032881,370.4900254105964,43.124309573975786,1.7728826209199047e6,444149.15677645936,1.3885891844118553e10,4.923617470721405e9
8.99999999999998e-5,-0.9674926327073287,0.006702636065225895,376.11646114287163,44.51511403354391,1.7932076996420384e6,461402.94996035594,1.453007465297687e10,5.042515658419067e9
8.000000000000021e-5,-0.9736915599816106,0.006709263815733355,378.00407404200223,45.44954033046323,1.845864072179622e6,462577.8153096482,1.5039260878389015e10,4.890957944613564e9
6.999999999999975e-5,-0.9702774855093461,0.006890757576113538,386.7284397981601,50.318206165138285,2.0907820561782173e6,550731.963512086,1.85517071885192e10,6.344282166276982e9
6.000000000000016e-5,-0.970978910082033,0.006923436388364423,406.9294497868476,53.180423718538414,2.2263235408705706e6,622017.6039475518,2.0436830337196026e10,8.003418044207743e9
5.0000000000000565e-5,-0.9681620762761097,0.007192463095651672,418.12331257161844,52.01339949359576,2.234992865922106e6,601149.6466297883,1.9768929096506474e10,7.686184649558324e9
4.0000000000000105e-5,-0.9630466655363059,0.0071875451731239085,436.0446939448444,57.332286442291554,2.5136119622283224e6,687142.601351364,2.3772337306554974e10,9.069653054230747e9
2.9999999999999645e-5,-0.954621782604234,0.007253095814652073,451.2777842799497,59.73055114245597,2.69989165550782e6,717382.0823908997,2.5348027442247368e10,9.56793392997541e9
2.0000000000000052e-5,-0.9507644381811851,0.0074017382438961,475.47782210501566,63.7697174939779,2.9570624643198205e6,799535.6055172492,2.894869719061908e10,1.095278127427479e10
9.999999999999593e-6,-0.9532181077101383,0.0076402354411184885,506.8065568241889,67.0139750766785,3.245976336715622e6,832813.8912364328,3.222023203258051e10,1.117013734138077e10
0.0,-0.9459854773752556,0.007697393597746305,503.33902571726156,66.47217203295733,3.1906831168673746e6,821093.2668993148,3.13808232578854e10,1.0536807560991339e10
-1.000000000000046e-5,-0.9428449388625701,0.007756912489092192,511.62412256959965,65.31411951993003,3.1418038351449165e6,784738.9156288074,3.022758578167477e10,9.754624350888552e9
-2.0000000000000052e-5,-0.9377076406183258,0.007608948524301722,505.30640612442375,61.57565780583383,2.9612618845849982e6,715725.9984386599,2.7062049803842934e10,8.827875001867228e9
-2.9999999999999645e-5,-0.9284862599425946,0.008094183469786029,545.9413594513602,62.05908773117417,3.113876113998983e6,696083.1452149204,2.7238423696179474e10,8.035096754573825e9
-4.0000000000000105e-5,-0.9329796547381259,0.008489521728802614,601.6219026385535,71.37733933628677,3.833607276708788e6,852952.1598723243,3.6257763783702934e10,1.0289180524796854e10
-4.99999999999997e-5,-0.9250321665704812,0.008686920443852187,623.3757014449259,73.13139746634107,4.0334339061409454e6,872777.8200234439,3.828406089297178e10,1.0540867691526772e10
-6.000000000000016e-5,-0.9113452395002666,0.00887652393728487,631.7449343817628,75.48637969516733,4.1427849087131233e6,932674.4551477968,4.130926818101736e10,1.1511686902822268e10
-6.999999999999975e-5,-0.9114899514612981,0.008926615445648352,681.3549224315486,80.05362480972784,4.664523795808449e6,979842.7028082927,4.6182481376793045e10,1.1815471296331978e10
-8.000000000000021e-5,-0.9078856068309492,0.008941226716279468,678.6181172922808,80.60560346793513,4.627154018772983e6,1.0151301838376983e6,4.748609449616696e10,1.2669240321441534e10
-8.99999999999998e-5,-0.9000226406445347,0.00909475736710184,697.1044015000704,81.34933115182847,4.803550316465937e6,992383.2607819429,4.779449244340567e10,1.209821044634e10
-0.00010000000000000026,-0.8947586316022876,0.009297271729147238,729.4060008518121,87.64802255842453,5.255432433702668e6,1.1381145225417055e6,5.592886300578759e10,1.460436875424028e10
-0.00010999999999999985,-0.8894501876248693,0.009811304876397753,773.7229438343721,93.90872431686817,5.851857044927051e6,1.2664835858421505e6,6.385473345114927e10,1.728930961330891e10
-0.00011999999999999945,-0.8860113514353055,0.010024779616151938,814.5355231392202,97.00490666643627,6.223789188192681e6,1.274576547854687e6,6.743435187037911e10,1.6780716035617332e10
-0.0001299999999999999,-0.8801336851506046,0.010364667615376058,843.7995616883616,99.86750849280804,6.651429045231721e6,1.2961770900091138e6,7.268015630702472e10,1.676042519580387e10
-0.0001399999999999995,-0.8775430870952781,0.010653849953712635,890.809309892493,101.57850996761164,6.994467901769906e6,1.2852462606714722e6,7.437253180956393e10,1.5692985253641453e10
-0.00014999999999999996,-0.8738539226947218,0.010812727812693834,921.1603568807371,104.35406745077697,7.306857550274756e6,1.3390397081561217e6,7.850846553402342e10,1.652419890871321e10
-0.00016000000000000042,-0.8626902997042722,0.011255643395821106,1001.5612925358138,111.65910924339467,8.271151439022165e6,1.459121229286486e6,9.019577866311119e10,1.8329977256234768e10
-0.00017,-0.8525653025050793,0.011341134509521504,1041.0908815438906,112.72744980449936,8.589482183394793e6,1.4456530536113374e6,9.163763388455237e10,1.7579546583082684e10
-0.00018000000000000047,-0.8397009886264206,0.011869904247350477,1157.8086605262424,118.35757985527879,9.721215060675867e6,1.4961406618025263e6,1.0167857664251822e11,1.7791823180428596e10
-0.00019000000000000006,-0.828421529411183,0.012013670888527466,1202.3663876302035,116.20563155571854,9.753935271226224e6,1.390961649650825e6,9.54081205487883e10,1.5416476701239668e10
-0.00019999999999999966,-0.8196350029377846,0.012132836281202724,1231.1230901803353,116.39055551388982,9.821780816894388e6,1.3893859522812301e6,9.546210046889375e10,1.5039100524023573e10
-0.00021000000000000012,-0.8070927609974518,0.012247504402817973,1293.204978493888,116.39693828138697,1.022040375744018e7,1.363467281646161e6,9.594788034031013e10,1.452194248277251e10
-0.0002199999999999997,-0.8032738414917546,0.012523562396258656,1364.1602885929879,120.53210561188396,1.0776525785463717e7,1.3735434455319196e6,9.740877502619495e10,1.4251376579537897e10
-0.0002299999999999993,-0.7965738580020338,0.012610054649912269,1412.7967179970772,121.61244746788722,1.1108993540575454e7,1.395204554327594e6,9.980185117541652e10,1.4190574511345411e10
-0.00023999999999999976,-0.7775256613575212,0.012848635026198194,1481.9549437868877,123.8785248905309,1.1655253558200978e7,1.3843194233458936e6,1.0147460484870978e11,1.3414906700317787e10
-0.0002500000000000002,-0.7746269927214742,0.01356673608672377,1617.612235832006,130.63413225287093,1.2766002144925188e7,1.4377361559858257e6,1.0772811375087103e11,1.3572697694372013e10
-0.0002600000000000007,-0.7609441068720416,0.014100860731811153,1703.732827083148,131.8843094183582,1.3183582213277802e7,1.4314965773010766e6,1.0680988604452275e11,1.3106787310023088e10
-0.0002700000000000003,-0.7416358396930982,0.014390209595164013,1821.2602564665774,136.7200434600066,1.4288876613817051e7,1.4312658863372514e6,1.1122522813075958e11,1.225767142864619e10
-0.00027999999999999987,-0.7385024858153041,0.014731297293638706,1900.4582178660673,142.25505998320514,1.5276569850433333e7,1.4825341354996988e6,1.1888990086110808e11,1.2306395743587706e10
-0.0002900000000000003,-0.7266054412419093,0.015154928507180095,2014.2701019601895,146.9037506757326,1.6362236172808856e7,1.4913652200911508e6,1.229069256373029e11,1.1712474575290903e10
-0.0002999999999999999,-0.7095615618910813,0.015373416999571789,2086.8954355431483,149.19164736195947,1.6815617100941993e7,1.490688114507844e6,1.2271720926877644e11,1.1477819232710072e10
-0.0003099999999999995,-0.6999101491410465,0.015721903851513643,2185.6227969749443,154.2699488369378,1.7674122830534868e7,1.5132191088287898e6,1.2700561466302563e11,1.0773025386029127e10
-0.00031999999999999997,-0.6865882307777338,0.016184223246770928,2316.2624595193925,159.03918511525026,1.899333631886162e7,1.5529895250670249e6,1.341643621486702e11,1.1275964764978298e10
-0.00032999999999999956,-0.6703578832191458,0.016445535211706004,2386.8703549329925,158.1563129118651,1.9213738328998394e7,1.4996723710336492e6,1.2863932480842699e11,1.1261371176127146e10
-0.00034,-0.6512608644147386,0.016841166067964562,2516.9501225925437,163.43066564494438,2.0400597524296388e7,1.5230824699739246e6,1.315063288387122e11,1.1237769139965979e10
-0.0003500000000000005,-0.6332052303015454,0.01710485644474761,2575.770754775918,162.54727118289173,2.0384955737998895e7,1.4700976000583933e6,1.2255564112355174e11,1.1287562479137768e10
-0.00036000000000000094,-0.6189650824928574,0.017653966542385387,2722.1826215350416,165.87868898820804,2.128637407237966e7,1.4741192926903255e6,1.1928066445698683e11,1.214812080309704e10
-0.00036999999999999967,-0.6056656419572675,0.01821207781328783,2845.896381118488,167.73263576682882,2.199187155432091e7,1.40330400346008e6,1.1427179422496323e11,1.2228943735157232e10
-0.00038000000000000013,-0.5842998820676396,0.018462830896825707,2950.493945344551,166.27359603158118,2.2056534708025705e7,1.3273353275200876e6,1.0182805961581522e11,1.2886002639495577e10
-0.0003900000000000006,-0.568365234498025,0.018838209351641714,3055.0930577975996,168.81196899004675,2.2620864114423566e7,1.3419507321795633e6,9.570151844673917e10,1.372435668999824e10
-0.0003999999999999993,-0.5529913824265353,0.019326140198840262,3193.9199681454975,173.92239583261602,2.3439811596159488e7,1.324613052578637e6,8.989391629260246e10,1.4785192189977272e10
-0.0004099999999999998,-0.5334440185062232,0.020044117507783406,3348.901562662845,174.02221761278344,2.401480034047819e7,1.2727954117647745e6,7.616982043828815e10,1.6250099154329744e10
-0.00042000000000000023,-0.5183310766253006,0.02055915429272629,3436.7801126661416,173.3937370565995,2.411242650241202e7,1.2166118782228075e6,6.43871707173497e10,1.7278162861852097e10
-0.0004299999999999998,-0.5018752894747959,0.020864120801389188,3591.3840767993775,173.89285347493143,2.457665760226694e7,1.2082827598237607e6,4.961822265248907e10,1.9230351108763836e10
-0.0004400000000000003,-0.48038434175146155,0.020975758773765642,3743.530114596032,173.44745790107802,2.5188557852484606e7,1.1475895494892627e6,3.041755005516116e10,2.1276025883570168e10
-0.00045000000000000075,-0.46382632901699117,0.021098228126049844,3788.7826336854932,169.14365445784367,2.4279974049536075e7,1.073638671519949e6,1.2072120290495955e10,2.158739936021369e10
-0.00045999999999999947,-0.4458915072264634,0.021572567038698365,3938.037484780521,172.39582026496885,2.4598973941877216e7,1.0939700143172564e6,-3.7464433871294227e9,2.313188277507924e10
-0.00046999999999999993,-0.42164366429354405,0.02174761951573924,4002.8218285298,168.10379578095902,2.413976848512425e7,1.0827621695009249e6,-1.8518917177739925e10,2.3455107729218357e10
-0.0004800000000000004,-0.39925666294952566,0.021939030551193586,4073.596570534026,168.60285510301344,2.366486206867169e7,1.0546909971415112e6,-3.5806146394101494e10,2.413799340209335e10
-0.0004899999999999991,-0.3774355835199776,0.02240981661649393,4243.589262233604,166.1336437613219,2.377457089168194e7,1.0533800828025204e6,-6.20666751624799e10,2.5854392507585423e10
-0.0004999999999999996,-0.35639332550827246,0.022971570400915277,4407.052617204375,165.18742857254657,2.370366931375871e7,1.0781419458610148e6,-8.889514305004425e10,2.710091474353324e10
-0.00051,-0.3408481588966556,0.023189989739006708,4521.7824948132275,164.58965857264482,2.3743150167039167e7,1.0906722994361445e6,-1.0986494647246779e11,2.8839458936442486e10
-0.0005199999999999996,-0.3093381779687601,0.023522281723192845,4611.164683760739,160.19225104008055,2.2651487629967354e7,1.116522331314927e6,-1.363122357279496e11,2.919421870706469e10
-0.0005300000000000001,-0.28487005522604153,0.023994594412371277,4748.273658711516,154.77533272334728,2.159324801741049e7,1.2190420632982608e6,-1.6751672925741663e11,2.945972829834122e10
-0.0005400000000000005,-0.2584437719109991,0.02438747599340083,4852.735773150979,156.26167897349336,2.115445533186897e7,1.2727519846803655e6,-1.8781621619137106e11,3.0555162101413532e10
-0.0005499999999999993,-0.24172001043278524,0.024596141699582418,4909.225470341986,152.00785659343018,1.9875924533421237e7,1.3212069691614518e6,-2.0450752015002023e11,2.986597701574985e10
-0.0005599999999999997,-0.2100696610663101,0.024697899364461845,4919.744269194697,148.85800098814823,1.842556214733056e7,1.3641349918008086e6,-2.192353610957713e11,2.8996358524890003e10
-0.0005700000000000002,-0.18025730129943895,0.024860503425099097,5017.728917116996,143.5201891083957,1.7210239112314865e7,1.413049711249813e6,-2.464928962015523e11,2.87790563480874e10
-0.0005800000000000007,-0.1578622417686703,0.02496448801139066,5131.1775122527115,140.65606056672686,1.6091255292768976e7,1.4992057476142743e6,-2.7188876517406036e11,2.8457368208266563e10
-0.0005899999999999994,-0.1352342547805287,0.025287772769868135,5186.868914215267,136.99329747550226,1.4528174786259754e7,1.554833967341613e6,-2.9138343044185693e11,2.7417556087119816e10
-0.0005999999999999998,-0.11082457649142406,0.02549909073299532,5267.7330422804325,132.7639864949913,1.312556124029079e7,1.6378379767426006e6,-3.127177659886214e11,2.6660270393678123e10
-0.0006100000000000003,-0.08645046376381879,0.02570603553149859,5329.675290579311,126.81306125579155,1.1616357442777485e7,1.6745437799477049e6,-3.2854182035916315e11,2.5554188119874245e10
-0.0006199999999999999,-0.053206563516678865,0.0257814868466182,5414.069054661015,122.89277328900505,9.70208594156145e6,1.7554335812518476e6,-3.510746368613895e11,2.4575130827386044e10
-0.0006300000000000004,-0.01875036441741797,0.025846303294700376,5491.238553894554,123.10419820990866,7.2951522019920135e6,1.8205739659385e6,-3.6789538701202295e11,2.3765926355004402e10
-0.0006400000000000008,0.011750635718630375,0.025748502958843643,5443.330040451414,115.22571567853645,5.559140214629284e6,1.8262362099615578e6,-3.749040848987951e11,2.1905523552420437e10
-0.0006499999999999995,0.038952875231362684,0.02620014984408529,5576.182514521883,114.55500903871936,3.1963464767686888e6,1.9205436823119554e6,-3.9581808749136224e11,2.1463993824081627e10
-0.00066,0.07485474935791028,0.026193417959081748,5566.117402549957,112.50288392610682,1.2602499614452354e6,1.939491841066084e6,-3.964076143743899e11,2.097513441719377e10
-0.0006700000000000005,0.10479576289443766,0.02638501593029722,5649.459259676236,108.9563386582955,-915923.4218911942,2.0205810845133325e6,-4.152485274021872e11,2.0473879768905582e10
-0.0006799999999999992,0.12977975048758797,0.026359997413731583,5650.212432521728,107.54628205770199,-2.7054111472670636e6,2.0231152953247977e6,-4.1748948818318524e11,2.02592356580631e10
-0.0006899999999999996,0.1557827818919883,0.026700546223204467,5732.918727217832,108.51583550996423,-4.316688057240917e6,2.084940380630405e6,-4.316008220437294e11,2.109645421699048e10
-0.0007000000000000001,0.17788933898530213,0.026657591328600704,5780.523744385148,111.51830063080547,-6.8004197401029635e6,2.093705590856088e6,-4.3245034335021185e11,2.2447459210953674e10
-0.0007099999999999997,0.20535309502806137,0.026470656087327484,5705.732067155409,112.76815163219901,-8.962884565878453e6,2.023616265848645e6,-4.139506639055224e11,2.3226514375601734e10
-0.0007200000000000002,0.23135139642772642,0.026598620145281502,5708.220413956359,114.46583155829573,-1.068878942160209e7,2.0261183250218723e6,-4.1235545205162476e11,2.4563133189726727e10
-0.0007300000000000006,0.26167208130586683,0.026681534253852026,5658.511096745483,119.38032809565041,-1.3097321744669147e7,1.970417299428364e6,-3.9422179845182074e11,2.6464196607943012e10
-0.0007399999999999993,0.2985659195191569,0.02680803753026627,5634.47346950971,122.0665162939958,-1.4609214620896073e7,1.928194150559055e6,-3.881139493815207e11,2.7838117336988804e10
-0.0007499999999999998,0.31948676800628023,0.02659099569987585,5583.394573722922,127.1156764677784,-1.6726307266261065e7,1.864822913405252e6,-3.6661462335565674e11,2.951707416248227e10
-0.0007600000000000003,0.34651509628388294,0.026563752070344622,5607.9529622829405,132.3952469747319,-1.832943540624362e7,1.8618464197218788e6,-3.6194370789628284e11,3.120000618417717e10
-0.0007699999999999999,0.3696943976294819,0.026143382044778805,5472.052947418505,137.06080448520106,-1.9864571067426823e7,1.7527322741878007e6,-3.261686677178062e11,3.1984944631994736e10
-0.0007799999999999994,0.40143269688161143,0.02587453284073391,5348.412065887394,144.41910394299256,-2.218430230731271e7,1.6529819957123988e6,-2.8569912516170166e11,3.3421632899845085e10
-0.0007899999999999999,0.4314969967895428,0.02582014540225571,5209.878892241089,150.68145479167927,-2.321849763925935e7,1.5643986630092354e6,-2.5180889532169147e11,3.379143353004918e10
-0.0008000000000000004,0.4547944574883842,0.02570097870698842,5107.227855928297,152.63975533413839,-2.3694048527213544e7,1.5020931353128434e6,-2.3346797189496143e11,3.3555710063280266e10
-0.00081,0.4782163102448068,0.02520349275622743,4979.966692959496,156.23669683738655,-2.4653441385792553e7,1.4187843756793586e6,-2.0226585228290414e11,3.3403854854234943e10
-0.0008200000000000004,0.5103800586528584,0.024803357881526874,4843.394514958939,158.88952182748474,-2.501454786400058e7,1.3216498170930403e6,-1.7931051711589355e11,3.3391298625223938e10
-0.0008300000000000009,0.5360633996576102,0.02435331597743685,4717.672297449813,160.46747880401205,-2.619542980373021e7,1.267136575383754e6,-1.4451916637339816e11,3.272523361331484e10
-0.0008399999999999996,0.5619104205074533,0.023999483255742554,4573.545666347604,161.3316051329486,-2.696692653221359e7,1.2171169865168326e6,-1.1039578210350748e11,3.1800049255521976e10
-0.0008500000000000001,0.5907131438930739,0.023205233923524072,4370.577907276213,165.31223639671168,-2.727282105183471e7,1.1486452536190804e6,-7.24212709318153e10,2.9958133403521324e10
-0.0008600000000000005,0.6139956325410955,0.02290689838166206,4240.43747485818,167.82948156472338,-2.756727438503969e7,1.1183977672581472e6,-4.724925370902339e10,2.9155201369878277e10
-0.0008700000000000001,0.6369356592716379,0.022393232257878728,4030.848599698844,170.02256310584735,-2.7367976551316928e7,1.1249374747715031e6,-1.4326708778483572e10,2.7195709424663322e10
-0.0008799999999999997,0.66374494267068,0.02169250283217399,3826.32435853562,171.86625973283455,-2.6650785125545032e7,1.1508818945057665e6,1.0041102647207396e10,2.4674085482233192e10
-0.0008900000000000002,0.6858716541281296,0.021155666752325917,3656.740849437917,171.5243905435811,-2.624044116319187e7,1.178667127135022e6,3.0385301211336372e10,2.2798640335955734e10
-0.0008999999999999998,0.7106875598483116,0.020440361539619673,3499.387625469609,170.59148455357197,-2.6023455320063632e7,1.2090071783751203e6,5.32073365745712e10,2.125455522453909e10
-0.0009100000000000002,0.7310545700849156,0.019792477453680884,3319.046269089067,172.03593452771094,-2.565446264399656e7,1.2615434950010453e6,7.355949791399126e10,1.962566727121436e10
-0.0009200000000000007,0.7565828598411579,0.019721979088174454,3253.6932436286206,173.66306435882322,-2.591214742801278e7,1.309625933685302e6,8.934454743897372e10,1.910102041488711e10
-0.0009299999999999994,0.7732231165583816,0.019009408436656012,3046.8197026087337,173.03904358319804,-2.537029112563496e7,1.3854084014748347e6,1.124805674056438e11,1.7105381766077278e10
-0.0009399999999999999,0.8015552954253152,0.01831129294109974,2848.817701968696,169.12223503977089,-2.409394217141126e7,1.394481881908076e6,1.2025618263268454e11,1.5441143064357622e10
-0.0009500000000000003,0.8225709457370115,0.017836410824041644,2731.316011819207,171.5830850389306,-2.4319534123640608e7,1.5109493617528365e6,1.4483765935642108e11,1.4794710240625046e10
-0.0009599999999999999,0.8391023367538433,0.017041213352829397,2539.69939120692,170.25053258891714,-2.3296540081086718e7,1.5909026559373813e6,1.5507273229205862e11,1.4276719296212915e10
-0.0009700000000000004,0.858731640911101,0.016617745980002246,2392.4093333884766,169.1271533661474,-2.2672291300248258e7,1.6217134194858943e6,1.6482358256888138e11,1.3284354886178404e10
-0.00098,0.8718963593909342,0.015945381859623367,2230.547049203891,165.0073445825094,-2.1374174273218885e7,1.6489962839425893e6,1.6567997845362088e11,1.3317673157302013e10
-0.0009899999999999996,0.8931259723593341,0.015235188546226292,2081.2404834186896,163.61089906135234,-2.040602100476073e7,1.7322888587208071e6,1.709766681162755e11,1.4424624356528046e10
-0.001,0.9119084901396314,0.014838349834498272,1977.0144075315902,167.92055848566204,-2.0257666706266485e7,1.8721109676484724e6,1.848239161863656e11,1.573780288468099e10
-0.0010100000000000005,0.924177341358397,0.014355977822380487,1858.3150329393584,161.77573602011253,-1.9005059482545458e7,1.798896857647729e6,1.7462623765807346e11,1.5539890710564772e10
-0.0010199999999999992,0.9419014167004821,0.013794247461473038,1692.1123686423775,154.30676625664248,-1.7186062658691984e7,1.7285326366059294e6,1.6041305699500333e11,1.5495801674393719e10
-0.0010299999999999997,0.9507926928047208,0.01383501391341978,1661.4930752813332,160.96207191669777,-1.7785275368427403e7,1.9038572055792753e6,1.7839006664014224e11,1.8295607088739056e10
-0.0010400000000000001,0.9637744486497619,0.013327405729919849,1563.3576377953132,156.5227892152037,-1.678152527518617e7,1.8247179367270235e6,1.6962690077481006e11,1.6836373054938108e10
-0.0010500000000000006,0.9718819428041031,0.013058827798387688,1490.1323742813217,158.05685570937965,-1.6467851425798995e7,1.9362291410030262e6,1.7632303319239417e11,1.9509355401793934e10
-0.0010600000000000002,0.9813656152129066,0.012437201543839095,1362.140612830257,147.23054175142968,-1.4841702523686424e7,1.7830748413071372e6,1.5920879286988522e11,1.8343747567793236e10
-0.0010699999999999998,0.996288085782662,0.012003447255963553,1273.7172371670888,142.03660241509087,-1.3868626448407868e7,1.7502080219499127e6,1.5040009805577997e11,1.929564928189102e10
-0.0010800000000000002,1.0010416489008063,0.011833395187680496,1224.2362818856684,142.43448784719894,-1.3713761945950473e7,1.7505032770848114e6,1.5308340984601242e11,1.8390135051733795e10
-0.0010899999999999998,1.0084625179225704,0.011325706199831193,1144.6777799319027,137.70598795671725,-1.2754870487740265e7,1.731803432320916e6,1.4414165405811584e11,1.9358607803376236e10
-0.0011000000000000003,1.0138538896499585,0.011097303893300874,1096.5636316125588,137.2361495114468,-1.2455319584155677e7,1.7505308844017063e6,1.447012486493615e11,1.9910685437932255e10
-0.0011100000000000007,1.0269049700120925,0.010813942008110486,1011.5400803800229,130.26478740093165,-1.1196752515830204e7,1.674621374666644e6,1.2985416398092598e11,1.9614974103354515e10
-0.0011199999999999995,1.0327116100453309,0.010321415799142171,920.9682049978724,126.19693027416663,-1.0349685481614636e7,1.6657810214024454e6,1.2397918438531569e11,2.0280535978520153e10
-0.00113,1.0414200089082406,0.00951902985462308,793.0392107465689,114.91811838792255,-8.650454787267653e6,1.5315212750328728e6,1.0339776031874223e11,1.9481942548081356e10
-0.0011400000000000004,1.0525689756597878,0.00898713397394033,731.2136678775726,110.9142571988833,-8.042954041855476e6,1.5165374835124866e6,9.804989303634142e10,2.025591553291812e10
-0.00115,1.0565576219908963,0.008717920591298611,650.40947267061,101.71326428508979,-6.9135324077262515e6,1.3583570413553587e6,8.258044723777275e10,1.780707516105887e10
-0.0011600000000000004,1.0622641899526397,0.00845548114092435,627.747946266182,100.01514393683425,-6.68876077728411e6,1.3784852391476405e6,8.171514723816551e10,1.930020957865184e10
-0.00117,1.0654718501314888,0.0083553774969275,588.7416133071704,98.96806303169657,-6.356362340344567e6,1.370829774473211e6,7.885374921985979e10,1.9233023759296654e10
-0.0011799999999999996,1.06838966859867,0.008005383272091993,540.0384266752915,92.27688710223534,-5.623029048603251e6,1.2601507959470986e6,6.859684363822969e10,1.7297878323054348e10
-0.00119,1.0761584655497158,0.007222061328497201,468.2973113836616,85.2025920439073,-4.833222188203268e6,1.1708654903935182e6,5.9942318740260796e10,1.607844168415901e10
-0.0012000000000000005,1.0763843843860885,0.007171445174301206,440.44662005554966,82.22746467244168,-4.508300178490966e6,1.132454603394568e6,5.5674157176372215e10,1.6004562027813293e10
-0.0012099999999999993,1.0843245638655166,0.0068830451777913875,411.2245740606175,80.2767825260691,-4.24122962591459e6,1.1391822607902228e6,5.3626466064255424e10,1.677186811631662e10
-0.0012199999999999997,1.0900860622200992,0.006121135754408081,332.1743452084345,67.36021314602456,-3.054863482490534e6,940692.8302542566,3.7183265286997246e10,1.3776611391927643e10
-0.0012300000000000002,1.093842898448794,0.005861707637887974,296.1666020744724,67.22636435974759,-2.859341426108175e6,1.0125625773751661e6,3.771497950970995e10,1.5826776961027868e10
-0.0012399999999999998,1.094712959155685,0.005489046089073878,257.10593683126433,60.778725488457724,-2.3640661204877165e6,905910.1102420692,3.092634218092898e10,1.401145974708042e10
-0.0012500000000000002,1.105269798509335,0.005000506443962111,225.3489849529223,57.619374816268596,-2.0509662662017785e6,898384.2238929665,2.7449907633411896e10,1.479378176621376e10
-0.0012600000000000007,1.1033282534156355,0.004803923768776899,204.18686157451606,51.75385789235295,-1.6836913729739194e6,756859.8282239649,2.181779815538132e10,1.1433563946177057e10
-0.0012699999999999994,1.1076051986179833,0.004688210781689235,185.44300032656403,49.15944787314261,-1.5147425859206396e6,696560.7245531321,1.9588592839006737e10,9.990578710874636e9
-0.0012799999999999999,1.109161648819534,0.004532821539690265,174.496172997996,46.71632112817367,-1.393056155051967e6,648955.229798633,1.756377874211325e10,9.188996749535528e9
-0.0012900000000000003,1.114341012425621,0.004395151107745908,152.42092638402139,40.176990452513834,-1.0861128739393144e6,513907.4297134412,1.2792291439996756e10,6.720121315645496e9
-0.0013000000000000008,1.1134663107336573,0.004152043046321994,139.38814424749407,37.22144845371454,-949730.7460730701,479649.0265361655,1.104172808490596e10,6.409407625858531e9
-0.0013099999999999995,1.1152871997259486,0.003944262038985396,125.4237002135584,32.683059348170566,-757331.3436624339,408771.48079629755,8.526320269632006e9,5.279975398452884e9
-0.00132,1.1206056393117407,0.0035842311965569727,112.59597780360538,27.04823025631058,-560209.8923658441,321529.5589183497,5.82647634294883e9,3.995626223729624e9
-0.0013300000000000005,1.1172845413201566,0.003538314043368869,104.24027147499187,29.663336812572954,-587306.4005891203,403917.1766899836,7.048493199757779e9,5.646489551691638e9
-0.00134,1.1185038836125538,0.003507592505642576,99.73849235751877,22.929198280741087,-421512.8023330096,250782.67358504547,4.1122487453181996e9,2.7973581037219057e9
-0.0013500000000000005,1.122258928024102,0.003186203237852064,83.99746799335182,12.526668747869314,-196051.04563758872,88343.64389033958,1.167092906037807e9,6.336854881447282e8
-0.00136,1.124585423500235,0.0029570357651129272,72.01095504747366,9.803789067027887,-138270.57899806538,61488.07435969498,7.205887251200769e8,3.926181795052053e8
-0.0013699999999999997,1.1291005512995884,0.0027114130643310446,61.97627953231264,5.1063580889137885,-62182.58182023293,17244.064941728764,1.521053563721576e8,6.353740237048325e7
-0.0013800000000000002,1.1265973004410366,0.002639620824111185,62.034345465407526,4.232438492496303,-46483.4406251275,12050.904922403759,8.062139145845027e7,4.2540061266998805e7
-0.0013900000000000006,1.1222026968228596,0.0026931111824844865,63.026443581596375,3.8806472403345986,-45923.647843536564,8266.134128489826,6.293031066683734e7,1.9168208523793835e7
-0.0013999999999999993,1.1198471625550575,0.0028494941891967847,64.85661689208035,3.6985018406190284,-42843.412425284645,7116.566549615545,4.4386500099502645e7,1.484224171293429e7
-0.0014099999999999998,1.1248786746575963,0.0027135896774817744,62.25697797235732,4.271905693129187,-46338.2123142461,11149.141449283978,7.93087491161781e7,3.1662876713013116e7
-0.0014200000000000003,1.1233075096447827,0.00279661500056638,67.69148378687515,4.10434208386848,-50421.00624633345,8553.647070471654,6.4326020512105905e7,1.8900661606159832e7
-0.0014299999999999998,1.1232521591095108,0.0028214514034264793,64.1278752791669,3.795931936977468,-45775.064449553916,8364.995386477549,5.639647045105663e7,2.1104420053922214e7
-0.0014400000000000003,1.1248587952357931,0.002765279680687259,65.15190405262783,4.358282895194504,-53180.0929024878,10622.847767934114,8.462697006223771e7,2.9743687602232363e7
-0.0014500000000000008,1.129844139016108,0.0027253952734198577,61.76555910782115,3.8475361975302143,-41987.71789641567,9073.015652902102,5.77089655200589e7,2.6331977420212656e7
-0.0014599999999999995,1.133404573171324,0.0027393303435988363,56.447113214462135,3.264725647773344,-32038.32665278161,6018.407765599552,3.657073486549971e7,1.2797128955831092e7
-0.00147,1.131936370116083,0.0026399517665051694,55.32908245033532,3.2252401773818367,-31448.991391209096,6805.510805425665,3.494807747407773e7,1.6786688467402857e7
-0.0014800000000000004,1.1321829550258644,0.0026270028660604784,56.906799027094976,2.626396202541615,-23646.848108663224,3411.1223049587466,6.804898716152878e6,5.548995241105983e6
-0.0014899999999999991,1.1314925761404997,0.0024980166691583447,53.69568776273002,3.138952027861935,-31660.583048716468,5967.666880809398,3.5509159950721644e7,1.3393361351603823e7
-0.0014999999999999996,1.1330774200588654,0.0025907350121928095,52.918738147483666,3.253951969881534,-30937.875386743945,6752.283291023458,4.0889134388456516e7,1.549804317594083e7
-0.00151,1.1339195882601754,0.002518885245048058,51.366075654012846,3.0670332317490034,-29644.72356227754,6318.819094435389,3.493841387244874e7,1.5408906900667071e7
-0.0015199999999999997,1.1307834251103623,0.002737886089677602,54.85890252088405,3.7434809775932063,-37730.48420807213,8287.8663644672,5.430444740120794e7,2.069913462198111e7
-0.0015300000000000001,1.1341372723509133,0.0025373699805504722,55.19634710564343,2.9101133437888813,-29436.321785095857,4821.50734032892,2.2355763566770326e7,8.72693099252054e6
-0.0015400000000000006,1.1346864930732945,0.002562587222426994,54.38071313961093,3.110489754744319,-32602.01147882107,5214.453481961802,2.943609149071866e7,8.514953634604678e6
-0.001550000000000001,1.1340563670365995,0.002542562568048096,54.54519002988422,2.99553784666919,-28869.28351767471,5196.894941113112,2.3785875525185518e7,1.069425668001018e7
-0.0015599999999999998,1.1379045910962198,0.0024245291728658687,50.685992134918564,3.043813262619481,-29385.217833183917,6062.786283954018,3.2466325739786506e7,1.4610997595573531e7
-0.0015700000000000002,1.1360212504558183,0.0025425043251024785,51.014011837313205,2.7630936473048813,-22302.77553527114,4123.072305775384,1.981442693477321e7,6.638206089384658e6
-0.0015800000000000007,1.134985386658939,0.0026707851293462453,56.498265852303504,2.9759266803744464,-32633.738848520043,5021.877963876078,2.613042119368914e7,1.045511381771577e7
-0.0015899999999999994,1.1365611285585784,0.002436369092485344,52.4218023610354,2.917006109077977,-30113.899449000997,5847.519067807018,3.2263249303078324e7,1.3295263393418018e7
-0.0015999999999999999,1.1378070118545374,0.0025222272927715645,51.28940934662354,3.0079958765603574,-31729.220704390475,6724.2190585081835,4.38563140547433e7,1.7416891153484423e7
-0.0016100000000000003,1.1394373135052176,0.0023837673607399225,47.641112103385964,2.336114962531904,-21265.271825131436,3358.358051398783,1.015529902575828e7,5.612917024510659e6
-0.00162,1.138876585654141,0.002500406740798976,54.943900421942146,3.3031832615796515,-33012.99068946909,6912.007545472576,4.186997875016494e7,1.5747680287443211e7
-0.0016300000000000004,1.1381212489440875,0.002462833034740606,51.47990855841056,3.2476318330772402,-31154.523540335846,6850.902412606774,4.299356693875841e7,1.7210076644518487e7
-0.0016400000000000008,1.1409671257936795,0.0024338456233269305,47.93320058231918,2.8675830592132514,-27350.763029565693,6037.699820652781,3.708055505748765e7,1.4614116168633264e7
-0.0016499999999999996,1.1426150733446,0.002474250080173913,48.651067656150786,2.730042862363964,-24792.90742624961,4619.938942126159,2.4799379819737565e7,8.509065155993473e6
-0.00166,1.1425294282133376,0.00221742796748678,43.694581385517935,2.4654089396931234,-18550.94062483525,4500.428546201923,1.971339735515712e7,9.403385823669476e6
-0.0016700000000000005,1.1432157668403735,0.002378264613779718,45.15932375073723,2.2561736033320323,-16269.960341040267,2801.1824820582387,7.72219734506697e6,3.426264351871514e6
-0.0016799999999999992,1.1450037840470988,0.002335831536588994,46.56476680435626,2.521401460502267,-20687.77548830641,3504.12177566145,1.4389433229752721e7,4.932177326657658e6
-0.0016899999999999997,1.1438256672046077,0.002565999237081833,50.606444708392566,2.7704216950950915,-24077.596495177637,4252.461746442556,2.0809613876741685e7,7.424909654251026e6
-0.0017000000000000001,1.1424173113690037,0.0024112188631240164,48.61397323944354,2.7724355840927117,-26090.689359419153,4882.444879133185,2.655198708284931e7,8.455542187682353e6
-0.0017099999999999997,1.1445402851847915,0.0024664506714062915,52.663940619792974,3.033066150331256,-28924.365943900837,5791.078485359608,2.9762945826592494e7,1.2383445283284944e7
-0.0017200000000000002,1.1413976742242833,0.0024155930046194886,46.64604486113056,2.8995740706077067,-23390.214400946392,7234.544456663132,3.441796024084247e7,2.150440902849381e7
-0.0017300000000000006,1.1416245748127614,0.0024432333504171397,46.69568775023988,3.099472628561511,-29547.59540485144,6902.294790260095,4.134061697611954e7,1.8263900097563315e7
-0.0017399999999999994,1.1455119199558552,0.002477847013294568,51.08670165875445,3.383167542193262,-35700.069651719365,7458.692378988036,5.2518477063688025e7,1.7893972719080374e7
-0.0017499999999999998,1.1469256152137661,0.0024290043246003663,49.822008629323314,2.8573168032918987,-27388.077855144766,5675.339155530432,3.132485856833696e7,1.2501043458173946e7
-0.0017600000000000003,1.1519924838427795,0.002352020198017448,44.98716355211777,2.7560366431136134,-25029.76093342588,5717.798137874682,3.480113671303687e7,1.426486495735459e7
-0.0017699999999999999,1.1487356612706237,0.002271878324961443,42.62434948687839,2.7035594071595965,-21812.82976930243,5123.6895489561075,2.9760687231659804e7,1.1331848566671751e7
-0.0017799999999999995,1.1502475771724574,0.002360400943761062,45.179159537961915,2.2308354678791233,-16666.113959440954,3340.3332766159874,1.1411947048566818e7,6.029020584780021e6
-0.00179,1.1472781803624579,0.0024269208429061333,47.620077029637486,2.6264235885098848,-23778.799787386495,4466.0118916826195,2.051229373795057e7,9.341280372792467e6
-0.0018000000000000004,1.1489010239180713,0.0022792602690842475,45.14804758742114,2.862020084041074,-27155.9809503065,5847.126844438129,3.3982671382124394e7,1.3306403525424547e7
-0.00181,1.1486591019745316,0.00246311857139566,46.551948633752744,2.7369908886536107,-21734.35029030717,6409.297229848733,2.8215049555232134e7,1.9770728386639535e7
-0.0018200000000000004,1.1497882095889673,0.002293452654498612,44.3967496390277,2.8572469014189052,-23888.470937424885,6551.1919915477065,3.345952979946659e7,1.9363665436648186e7
-0.001830000000000001,1.1486488374679071,0.0022161264210442846,42.25605670919346,1.9123651636349657,-12274.850366272172,1952.8995481715167,646176.8671158801,2.160218433606366e6
-0.0018399999999999996,1.1490349997918372,0.002330787457668696,46.95287605975686,3.04918181025023,-26180.591685621323,7403.67652236595,3.8900833334686115e7,2.2640860510445938e7
-0.00185,1.1503717161610234,0.00236575456015713,48.808222360898895,3.007307024684136,-28367.149023601796,6551.695400024775,3.8167993105178e7,1.7340604303465825e7
-0.0018600000000000005,1.148854958343554,0.0023464295774489816,43.89773846044553,2.5301029069441743,-17830.55330647905,4735.205110341133,1.8121025234823477e7,1.1582901344643798e7
-0.0018700000000000001,1.1531844169626628,0.0024430437329690667,46.72696569841467,2.59526580113332,-20843.284468346246,5030.9408743171,1.8912116141041733e7,1.3015226991369404e7
-0.0018799999999999997,1.1532446783160737,0.002222879763881492,42.995988184159565,2.34336698521963,-19269.3013775145,4015.8612894603143,1.702052522954775e7,7.997321805354077e6
-0.0018900000000000002,1.1535830259625335,0.00234640604499109,42.108021250983086,2.365522275985226,-19448.840445873226,3677.70386083816,1.7114390605182316e7,7.410527354424302e6
-0.0018999999999999998,1.150089714128113,0.0023439508276031215,44.63383045271911,2.1341388361866342,-16483.00418171815,2752.988858024863,6.355111730380879e6,3.783095549140754e6
-0.0019100000000000002,1.1518856137092943,0.002272170815739072,41.5808152396521,2.368003480546217,-18129.542563341878,3488.8706875626885,1.5360709130609939e7,5.805372476924396e6
-0.0019200000000000007,1.152765803819108,0.0023321951421319004,44.13525068464917,2.3230066691282545,-16019.332443595076,3460.557940410095,1.237208354714224e7,5.911776067017507e6
-0.0019299999999999994,1.1541309958010417,0.0022821547338014755,41.486207951133835,2.164899828923887,-17767.216653572083,3212.601522331934,1.1597719957705118e7,5.750478366527559e6
-0.0019399999999999999,1.1576637342909266,0.0023142402255917492,41.92648098954066,2.154400536532536,-16980.956440696136,3093.413016935613,1.150628930938775e7,4.995304042370017e6
-0.0019500000000000003,1.1549229447586515,0.0022605975053558523,41.56991384496544,2.021579870500543,-14237.980187852705,2531.116027955458,7.789786041188562e6,3.3381906673591817e6
-0.00196,1.1553746290253561,0.002248800610060011,41.9095291487012,2.2351096558044814,-17550.852795229846,3363.5094773830606,1.370008227428691e7,5.525876821039927e6
-0.0019699999999999995,1.1584665918020258,0.0021822474082926263,42.88404712559927,2.2585998246976855,-16653.370400103908,3034.505951450697,1.0602585671777004e7,5.067333528544473e6
-0.00198,1.15494308855638,0.0022429368202760715,41.31204876894125,2.61731320463431,-20276.276701348725,5240.959656642394,2.671720735835679e7,1.2460377427941866e7
-0.0019899999999999996,1.1565996457762502,0.002226784008867369,40.802090296253986,2.2690978629015732,-17205.947890227682,3299.4584982605766,1.262779025137404e7,5.857509259749467e6
-0.002,1.1557040430994696,0.002369770399227983,44.38874790053398,2.4942767183201804,-21049.819466167733,4657.9333723853315,1.937318758548687e7,1.1404854323410459e7
-0.0020100000000000005,1.1586863176834212,0.0020425617237968996,36.49934009768281,1.887042378301828,-12381.009183062215,2425.4593726483185,7.720982508144514e6,3.5856995828552074e6
-0.0020199999999999992,1.155093835355797,0.0023539623369709887,45.665486982910465,2.6666438385020834,-24417.896501415824,6077.872676820025,2.9010556014830254e7,1.8392148250941668e7
-0.0020299999999999997,1.1598517476300199,0.0022887319324881934,41.60797859308149,2.7330921639558543,-23014.26731045693,5766.007043199672,3.204412027421391e7,1.3870322995736178e7
-0.00204,1.1600861371809859,0.002321483762654,46.0493368637773,3.2231911877694595,-30014.852853888344,8122.287460384964,5.133242647947385e7,2.4818210001494613e7
-0.0020500000000000006,1.158723784934297,0.002303325719323344,42.79693521609975,2.4312629006009145,-21351.59045448446,4641.4557213170365,2.3152350795706667e7,1.095242276919426e7
-0.00206,1.160003372288567,0.002170971806141317,38.68054021396169,2.1987492594570046,-14635.694359061668,4053.182003903239,1.3101433348512262e7,9.578381177716432e6
-0.00207,1.1595147592038857,0.002112349177611601,38.85035022301475,1.8130431388278054,-11585.649814950044,2091.133307506956,3.6004667957341443e6,2.7251111625486985e6
-0.0020800000000000003,1.1591709398422447,0.0022424707606537027,45.20595764064268,2.3231283697957403,-18927.957604560743,3286.3983047825936,1.0810525351000642e7,5.072933195136152e6
-0.00209,1.1565512932526287,0.002277975948788057,43.20611025063908,2.2149750894798044,-18960.44989465357,2912.218627698241,9.806507571162956e6,3.679586194570881e6
-0.0021000000000000003,1.16085717159725,0.002232926831180529,41.23812549788984,2.1244006911090767,-15925.158903857624,3041.519553132959,1.0792756316596135e7,4.450924296791679e6
-0.0021100000000000008,1.1644000495589644,0.0022765232332012603,39.81227781291524,2.1113605418572106,-16447.322863723646,2422.725636630773,9.841712818816852e6,2.7951354372930927e6
-0.0021199999999999995,1.1628460200090192,0.0021000455954417576,38.316017274191346,2.1081277800801597,-15018.409326773528,2928.511970669141,1.1722311673033068e7,4.680937184621765e6
-0.00213,1.1624024188061943,0.002111087477905429,37.00881049096619,1.750682997875194,-10595.600606365924,2212.0788220925865,4.0070798608398093e6,3.212138442440061e6
-0.0021400000000000004,1.1644576830502695,0.0022272402802471915,43.04432768117175,2.2952635717473178,-19922.158372495775,3182.3884053841566,1.4573115083017018e7,4.575587537915657e6
-0.00215,1.1634204440847398,0.002168345811032951,39.890998800076304,2.484276185284375,-21310.647352842625,5338.213932138354,2.6046562270981863e7,1.442745524871149e7
-0.0021600000000000005,1.1656539937259014,0.0020881354242649926,36.0886199856226,1.972527650511081,-14527.953094770985,2874.8764100723815,1.1502415562988205e7,5.064741087019232e6
-0.00217,1.164343721199321,0.002103020154791612,36.49613536600279,1.7125148662127943,-12315.495141027903,2019.7218500717627,5.017656406579166e6,2.4894551439259914e6
-0.0021799999999999996,1.1626556397141858,0.0022490449818839443,40.59515608370866,2.1210751939373385,-18582.40544220222,2751.7329346717565,1.2829166647908565e7,4.0421931253652987e6
-0.00219,1.1618393090463708,0.0022656319308383644,41.717755352724865,2.068654062955494,-13670.922765833222,2390.453055514731,5.08763658887077e6,2.8640124938047817e6
-0.0022000000000000006,1.1583982249591793,0.0023452103010343805,46.3356646865454,3.123274447330794,-24494.989279462196,7663.504263812938,4.332855802682928e7,2.1814925468555156e7
-0.0022099999999999993,1.1622953036523447,0.0022090051327422113,39.99466376875357,2.105783525618998,-15978.484732389818,3175.5222497376158,1.3101632420709841e7,5.377389222206204e6
-0.0022199999999999998,1.1663162299933123,0.002127756303573813,37.23082367529834,1.898014351098402,-14531.575911629181,2330.41701447149,8.821466913372815e6,3.424989817077604e6
-0.00223,1.1619700215913116,0.0022280533756437746,40.46189150463395,2.2852451874638064,-18712.41186060256,3731.5012551578284,1.8997701027292684e7,6.652408383564289e6
-0.00224,1.1631927029063875,0.002195922170482388,39.42908471844303,2.2481443029264754,-16708.360117848435,3674.0501663038153,1.6853799650849327e7,6.96930772913551e6
-0.0022500000000000003,1.1621098591241814,0.002361236024484886,41.94135569683829,2.3892742250344323,-18545.416599730594,4370.575292124801,1.9481560996449787e7,9.648245590522073e6
-0.00226,1.1670280597420815,0.0021243633085933212,38.2492609367813,1.855466938014129,-12930.899796553953,2733.8029447424506,8.157761306844809e6,5.138052650800144e6
-0.0022699999999999994,1.1704406730299906,0.0020612006760900325,38.072754408747755,2.335207217701781,-17394.57772939118,5306.908250023764,2.278703644023688e7,1.5592398571807219e7
-0.00228,1.1715391466175697,0.0021347011675920155,39.62079203445604,1.9333637759395563,-14886.314064239426,2406.852006137737,6.832414366062245e6,3.4222272939947676e6
-0.0022900000000000004,1.1705217988342735,0.002111183899779875,35.57278928503854,1.877884637547206,-12477.865279508917,2148.2852507140083,7.074630819387396e6,2.5744071212588996e6
-0.002300000000000001,1.1696617223574355,0.0022120405034512015,38.377697295828604,1.7979938177888006,-11487.347583617988,2190.407629333952,5.206642620988937e6,3.0103094792278507e6
-0.0023099999999999996,1.168312292095643,0.0021323911796962166,38.61771984470125,2.0815529909505943,-16164.087388295702,2726.394075287842,1.1201011070692461e7,3.607272264050814e6
-0.00232,1.170293349617193,0.0020192099034131174,34.93336662444572,1.6802902058761844,-8861.074299995846,2078.855361091249,3.557073020849857e6,3.1923228859609445e6
-0.0023300000000000005,1.1721350789525955,0.0020833464733989505,34.18682433681428,1.7048850264616917,-10211.161672290145,1913.0881848290478,5.499623512836415e6,2.528471770548202e6
-0.00234,1.1711072513046044,0.001979507591417899,35.476284197669116,1.769320277336322,-11177.433402602303,1946.9445202345441,7.092972500126072e6,2.2526920660441997e6
-0.0023500000000000005,1.1763766912724627,0.0020451810758873637,36.96371387700534,1.9074870569436297,-12640.453498755214,2205.403298855977,8.009743227029667e6,2.555959951687992e6
-0.00236,1.1735991448860388,0.002151526419515363,38.034213964933464,2.0536074004649802,-16756.483445213496,2816.443557612868,1.3484780425022934e7,4.0153383137831506e6
-0.0023699999999999997,1.1741967978001673,0.002080299802432504,37.47474616283469,2.177375322933512,-16539.441536520462,3933.084042616499,1.829673456871659e7,8.282529637254506e6
-0.00238,1.1726604973973942,0.0020711611552256225,38.523734211186,2.1232491019619224,-14807.135403703232,3197.5318864916358,1.429987867052819e7,5.677186441381755e6
-0.0023900000000000006,1.173905442764195,0.00199651889599293,33.970647474564124,1.5947738957307769,-9493.277701057517,1615.5208946151354,2.576360684613569e6,1.6192696452927298e6
-0.0023999999999999994,1.1751983507026091,0.00208829857918571,35.038478834551846,1.7267452800686793,-9989.766288001307,1991.2678669342408,5.323144569649873e6,2.4810441758376616e6
-0.00241,1.1758943744802344,0.002216044096478729,37.23989990601401,2.033700018635807,-14544.018082023713,2944.5253093333367,1.2031480901924996e7,5.03085408553197e6
-0.0024200000000000003,1.173209290860829,0.0020086145198479994,34.82290797953769,1.7271947459884964,-8286.572959331004,1812.7848548649577,3.0263481268542493e6,2.151495618531844e6
-0.00243,1.1764029332846704,0.0018139161217603098,30.45675572424785,1.4360519149877944,-7448.039679432577,1511.0527480401101,2.4648747892907835e6,2.010899066628461e6
-0.0024400000000000003,1.17507686855491,0.001950047746485518,32.14590224537145,2.034532833472067,-11971.60186914339,3893.1371540216865,1.5442119922362277e7,9.858478578873696e6
-0.002450000000000001,1.179772481521686,0.001928268019977443,32.72876755530379,1.7770038137019335,-9634.418568669706,2992.3886983080297,9.606632941149263e6,7.073776386809926e6
-0.0024599999999999995,1.1758042672440825,0.002139894622411924,36.162611160354295,1.863683212451984,-12183.825171126009,2209.6965896450706,5.628722280955063e6,2.956596998781578e6
-0.00247,1.1714013990256618,0.0021171159453726406,35.99705001682404,1.7883644543425568,-11334.072014957766,2183.745060529049,5.327702092111177e6,2.9221099334680876e6
-0.0024800000000000004,1.1732929890629675,0.0021362594219330147,37.09410020116236,2.0984613826635354,-13859.693403078769,3450.2298766249605,1.3803234512434786e7,6.970115673464376e6
-0.002489999999999999,1.1758130093286279,0.0018969228410063476,34.585013734800796,2.2088473155076596,-13529.147785515675,5161.154866036395,2.0467862320951752e7,1.447366910659472e7
-0.0024999999999999996,1.1741123076466375,0.0020225924009800904,35.830015156179144,1.6493182981676668,-10295.074558936745,1689.2608010113493,2.127317391061156e6,1.8472837613647378e6
-0.00251,1.1794569196802758,0.0019028809276735628,29.513435515963014,1.6093360002274517,-9481.424021855393,1998.9197151468247,6.453219646141222e6,2.8755333249255596e6
-0.0025199999999999997,1.1782977950842424,0.0020487707784467555,33.6546118662049,1.6428777426191616,-8245.981090991356,1921.031608138399,2.9254781481109997e6,2.828446875750891e6
-0.00253,1.1754384881856736,0.002036863172136604,34.28701574863471,1.7609003605671203,-11024.419997875017,2599.498950443029,6.511292266050252e6,4.542451012471883e6
-0.0025400000000000006,1.177193651689586,0.001987942934850089,33.29682888742847,1.7447165532850037,-8750.733705828276,2218.5119772128905,4.873436847817494e6,3.105162507425145e6
-0.00255,1.1774872463528876,0.00198195964290094,32.36801588209473,1.6742577584073348,-9476.542978681719,1742.9838349238412,5.071193201004192e6,1.9925542444819284e6
-0.0025599999999999998,1.1778235129852594,0.002111761448587613,35.31979253327441,1.98516943539948,-15021.052114513606,3027.048333944328,1.3481247717802122e7,5.509481064375742e6
-0.0025700000000000002,1.1751734850988003,0.002146646897312827,36.67366286644123,1.8389188667944874,-12942.607411486393,2288.279045848441,5.981937805151859e6,3.513223695309946e6
-0.0025800000000000007,1.1804704947933977,0.0019362596319133876,31.474595495481314,1.9745793215571408,-12989.156212541897,3748.3800059940772,1.8227937410813678e7,8.897053032481993e6
-0.0025899999999999994,1.1781202435993774,0.0020090173591309117,33.233902794083164,1.8252159204756984,-11010.159779728074,2510.989033716014,8.789683544019066e6,4.0492419319585403e6
-0.0026,1.1815309704582297,0.001977489838336541,32.09446910513267,1.6515409120156135,-9186.938771431305,2174.7311855609805,6.109238297554842e6,3.341677248200472e6
-0.0026100000000000003,1.1800508749078538,0.001956153897721244,32.307595068997784,1.5848709673711885,-9236.766465801484,1841.8284315820242,4.292802268489385e6,2.44923152401134e6
-0.00262,1.1864067103768932,0.0018160183507334355,29.761234381484893,1.3993637023006655,-7417.966012889051,1288.1774932043613,1.426210830088958e6,1.2968822979369822e6
-0.0026300000000000004,1.1788696958429,0.0020632526387056333,34.24738134052542,1.9410434955054012,-11870.881199019705,3080.7929364986735,1.1875493442916391e7,6.022642221603195e6
-0.002640000000000001,1.1819218970130194,0.0019491181226294098,33.56607252580153,2.0599451616661932,-15829.970577338814,3950.003129367181,1.8490623444884766e7,8.596888405938445e6
-0.0026499999999999996,1.1837797655694828,0.0019550944546624714,30.86409193552455,1.6002415006680735,-8855.28416648906,1654.2656263190202,5.218666856302948e6,1.8748680524049748e6
-0.00266,1.1813795587270555,0.0020466919716902966,35.24800314251865,1.657490610129794,-11400.50717134814,1770.8311610283201,2.6573609461393394e6,2.0864908543239853e6
-0.0026700000000000005,1.18149298236356,0.0020421871685006644,34.48332066309183,2.029749745651179,-14650.895891688293,3121.725762611525,1.4209349071172234e7,5.45118428394154e6
-0.0026799999999999992,1.1839568385760826,0.0018620013767329398,30.214600815168637,1.4201032649383096,-6576.391152086451,1397.9806382357494,2.376118757522566e6,1.4818304630890721e6
-0.0026899999999999997,1.1812444912548834,0.0019265379794612641,34.282048888549745,1.751516112277894,-11254.769777910493,2065.411863404942,6.683923581290838e6,2.692506304415501e6
-0.0027,1.183725559536424,0.0020177346858925287,32.959669300065705,1.6497711546204366,-8341.712469012211,1867.2591343534698,4.683867193667747e6,2.2935911632392094e6
-0.0027099999999999997,1.1836440119879426,0.0020127180535696445,31.587548121629712,1.559490995605274,-9270.79050292335,1459.499448409564,2.6575389193981257e6,1.461793230238906e6
-0.00272,1.1843413023961447,0.00194923556751892,31.782758351744395,1.6687940536603458,-10320.899790856723,1972.3014407221478,6.821872328210975e6,2.315491584686122e6
-0.0027300000000000007,1.186669095259393,0.00193681635704667,30.87820243171988,2.25726446675065,-13871.778099811714,6087.289395603436,2.6067493847225785e7,2.0275666453489024e7
-0.0027399999999999994,1.183754640151101,0.0019564030236679237,32.47407902932148,1.7535393903001373,-10561.847459548575,2267.159018328983,7.487530734113454e6,3.4853714054850466e6
-0.00275,1.1832401619751651,0.0019225954627946078,30.94879020660314,1.4457881643047705,-7418.713101102265,1376.9664544745162,1.9521351274856313e6,1.2700149898531944e6
-0.0027600000000000003,1.1833286043826663,0.002062260087693777,33.6896458875121,1.6636466278640807,-10020.98210664278,1921.7391624247498,5.915706570163736e6,2.266612493053104e6
-0.00277,1.184743810406642,0.001970262789642008,32.32919720269112,1.957336731277996,-12894.896262302127,3517.6089453992786,1.3381042938740421e7,7.857471976303275e6
-0.0027799999999999995,1.1873257313332992,0.0019625678743092675,30.13607502777029,1.4651270288943135,-8087.7895097148485,1544.795035761513,3.943073099165047e6,1.9004736192950904e6
-0.00279,1.1873830233702127,0.0019591040243387317,30.333858629182796,1.616577796920556,-9064.810370437664,2283.4406195224183,6.882222125299524e6,4.230210940870082e6
-0.0028000000000000004,1.1843813644707775,0.0020021643542204076,30.37150481800252,1.5403396363276338,-8113.739344082053,1903.672397500575,3.8652534464687556e6,2.786012590317263e6
-0.00281,1.184481371671649,0.0019681123420301817,32.04639885586659,1.8356698721197038,-10368.331370163185,4009.208643001969,1.1732633884516655e7,1.1316205596429082e7
-0.0028200000000000005,1.1871493813354352,0.001971407047818922,32.124619076155334,2.0365643918867518,-13599.857855398284,3825.4737878430738,1.6425464440655153e7,8.715553008549012e6
-0.00283,1.1869362329015514,0.0020112499072211217,33.144637290247545,1.6971371286491503,-11033.474342938984,2065.7177662913596,6.413085512270785e6,2.655570540928364e6
-0.0028399999999999996,1.183438531601333,0.002008285511492456,32.83360086445978,1.870406551262743,-13617.735907188562,2760.8769643188807,1.2852377045310179e7,5.14210143381048e6
-0.002850000000000001,1.1865496599193859,0.00196511696269717,32.522343547991916,1.746161805847215,-12694.689929961454,2378.7434067091403,8.902274090258697e6,3.7127010193452574e6
-0.0028600000000000006,1.1861493701852104,0.0019914181601723016,33.13526045130448,2.110015046631172,-15557.240092059395,4081.351609328676,2.031619604078922e7,9.33588947765695e6
-0.00287,1.1867938335199553,0.0019955292554218796,34.070342673822,1.7122013555948572,-11144.68822873979,1900.3924324446687,4.738227894164963e6,2.164292981851188e6
-0.0028799999999999997,1.1861303005003894,0.001833462911195903,29.428518561283408,1.365803204398943,-7461.831488884896,1466.8278450152054,1.8236566447294361e6,1.8247491112833153e6
-0.002890000000000001,1.1872037661159758,0.0018539609640629484,29.636789363131083,1.4637271638818568,-7283.277089290592,1674.1897471791442,3.6329983752193865e6,2.2456355221856833e6
-0.002899999999999999,1.1883234025417484,0.001928645726014595,29.636400216879323,1.4892112833601985,-8532.391836874725,1601.4835391283002,4.434149879808462e6,1.945706572811961e6
-0.0029100000000000003,1.1874540172642314,0.0018582952013807914,28.17731944488233,1.3469153550403066,-6092.853035943401,1309.5417570168886,1.6717009907654328e6,1.3264723905506793e6
-0.00292,1.189350763873233,0.0018750486982916973,31.813343785261026,1.62270618353007,-10891.816254449293,2230.8065317246655,7.366494657551613e6,3.6652986712879245e6
-0.0029299999999999994,1.1920331502882464,0.0018530570641872965,27.547042851860013,1.3357439752911067,-5890.904354859018,1329.3941139591645,2.3451844400674365e6,1.3872691478011692e6
-0.0029400000000000008,1.1910477316628123,0.0019517957944309833,29.643862272019224,1.4588894301782902,-7416.531830195337,1648.5221944480948,3.7993549906041548e6,2.4852677952750027e6
-0.0029500000000000004,1.1880811725656852,0.0018867775227297406,31.967571520282178,1.804383101178986,-10337.147889363432,3187.113060496234,1.1156752875557238e7,7.611301742023247e6
-0.00296,1.1917685383517362,0.0018320260211021507,27.543046867198854,1.4478804890610584,-8622.632710597263,1593.7745417023068,4.727436703303767e6,1.949903266462725e6
-0.0029699999999999996,1.1914808420472067,0.0018766384403823852,30.06840635213988,1.3532647777279656,-5941.970958310849,1321.1593551586438,722409.8040365964,1.4929891298326207e6
-0.002980000000000001,1.1927710108306901,0.0018553898282240998,27.787364967075817,1.4636463193463762,-6938.347959333353,1815.3597547506956,4.5413976143579595e6,2.9245674070490575e6
-0.0029899999999999987,1.190368277812716,0.001857375885237982,29.06210855304583,1.6166064937482607,-8005.591828735632,2170.65144272605,5.948047771828053e6,3.6353353029294787e6
-0.003,1.1917948510140715,0.0018665242572919057,27.999577211356456,1.269175994489946,-5947.3552789484365,1139.2589626577762,1.6442790771173835e6,1.0676520885057114e6
-0.0030099999999999997,1.1916174715118601,0.0019526011708993567,30.199735089231968,1.4788261173469075,-8268.1083549374,1704.8539960489818,4.0145681449896493e6,2.3999460020858333e6
-0.003020000000000001,1.1913307794613288,0.0020474429634260863,33.01973599968175,1.618661961447968,-8857.333041909938,1876.0629709529728,3.453556502211257e6,2.7039682035970483e6
-0.0030300000000000006,1.1920139187797925,0.001893486156490903,28.999733382762916,1.3844952175859062,-6619.00818943582,1361.649482268669,1.4895651560080177e6,1.5190764838780817e6
-0.00304,1.1885345192081305,0.0019808949941946966,32.473543853565936,1.574687504672584,-10620.6868481916,1958.9701184026167,5.571412846019649e6,2.954815995159141e6
-0.0030499999999999998,1.1953867579915698,0.0019142176570738393,28.43893138497154,1.4577307508824215,-7770.229739273762,1480.221375927592,3.607086851791595e6,1.7860284013946773e6
-0.0030599999999999994,1.1910851520578558,0.0019371166211949028,31.02191762578481,1.6906987143081325,-8715.804918001386,2154.5079353575425,6.376674411533204e6,3.346927741147632e6
-0.0030700000000000007,1.192722070089965,0.0018919908859295358,27.105328557255298,1.3425158897955387,-6583.186214425625,1422.3326413349494,3.0754601153139705e6,1.5447044345902826e6
-0.0030800000000000003,1.1952578466152066,0.00184749568790435,26.781881215521896,1.3867454893921687,-8198.475001059296,1505.3333497380647,4.6236384860811345e6,1.7797264487326734e6
-0.00309,1.1976913111165284,0.001986720114509702,29.212452231872803,1.6587563801349992,-10403.550003330241,2249.4977324734627,7.911052361895465e6,3.8148995160313444e6
-0.0030999999999999995,1.198341517458421,0.001747945037955599,28.540529619518722,1.4559172860766663,-9569.93491001388,1655.4854698020363,5.0204805762573015e6,1.9391736023953026e6
-0.003110000000000001,1.1924708850716634,0.0019084798394022767,29.335360683584714,1.531625247642286,-9681.180077854946,1597.9346901356482,5.128925706749269e6,1.5843421991729965e6
-0.0031200000000000004,1.1939285595818174,0.0018836979755450251,29.78047671124712,1.4255332182604359,-6729.062857914987,1377.4960079121456,2.3557522208698303e6,1.4931065291148725e6
-0.00313,1.1960774731227795,0.0018118391107177566,27.959365664137415,1.5827578824946138,-8847.067466048324,2280.462947377517,7.659213108764873e6,4.4569258354828395e6
-0.0031400000000000013,1.1978173155995064,0.0019014026544358935,28.834726978646668,1.3327827882592562,-6360.916178387423,1180.295329149464,1.3389391282079436e6,1.0914490403611544e6
-0.003149999999999999,1.1956312008945935,0.001844760569549906,28.26378253656564,1.2917055583144161,-6569.221093642415,1301.7373186788507,1.1600454683934874e6,1.4496076134060319e6
-0.0031600000000000005,1.1960277252113312,0.0017685840734472276,27.131517070548682,1.4638059781809958,-7609.46980923372,1710.6303877143234,5.366615488712312e6,2.2736976932900944e6
-0.00317,1.1987382639460162,0.0018794700623219552,28.28565245371014,1.3249937646602303,-6317.346242418622,1158.9964703714586,814232.651934724,1.167570516206568e6
-0.0031799999999999997,1.1965099603700062,0.0018722267987430097,27.06826146692028,1.336539139449825,-7498.6334646669,1341.9516663752797,3.161941181399013e6,1.494557365498522e6
-0.0031899999999999993,1.1981288450470715,0.0018283335101515323,27.361305164066618,1.3166033842710327,-5856.3065848459755,1386.1346717196868,2.984222878412505e6,1.7277255737922026e6
-0.0032000000000000006,1.1950670006577708,0.0019113365285723341,29.51041920293471,1.5574259961399812,-8624.478003834152,1824.5704624331295,5.2643991119959485e6,2.509697884517406e6
-0.00321,1.1992893570447911,0.0018382390561179145,28.07918268089041,1.5604652095175342,-9984.663973987821,2166.9984679966988,7.81601679869217e6,3.4306467865356705e6
-0.0032199999999999998,1.1962916498229075,0.0018326158435842486,28.526627218817154,1.396723881708629,-7402.528867810422,1421.6881636647515,3.3979027345723566e6,1.614131251947637e6
-0.003230000000000001,1.1994446581447906,0.0017729301433966323,28.007793888729537,1.2157261211213528,-5595.924699842399,1009.7228396419957,173145.61841133944,905859.2989327424
-0.003239999999999999,1.1962758372487714,0.001830649303473013,26.05687791988386,1.288771706546562,-5128.119581627433,1146.0034872546428,1.88898137686919e6,1.2097678062613339e6
-0.0032500000000000003,1.1978496224362958,0.0017821502235372062,26.4448064976411,1.426923225783172,-7341.972232892528,1825.8841583883595,4.338816858796672e6,2.9247934986653933e6
-0.00326,1.1988773022443617,0.0018208420453746704,25.832466851258985,1.2514300641309732,-5479.754445942089,1170.684756194695,1.8293627836879862e6,1.234534572691918e6
-0.003270000000000001,1.2041093232649014,0.0017911639854971428,25.818901122736587,1.3476675182659625,-6995.0851381566545,1762.9031069486466,5.008901520822693e6,3.200635482680353e6
-0.003279999999999999,1.200769138878353,0.0018575902758219437,26.379076674576666,1.3685382657758294,-6111.674660859033,1643.905385214497,4.259173891191814e6,2.6092118807241744e6
-0.0032900000000000004,1.2020310265573069,0.0018704052515482292,26.595792717572444,1.3314687765043351,-6454.909524154815,1313.8161123184318,3.135990490633078e6,1.5063000760122824e6
-0.0033,1.202993111754294,0.0018376916475179377,27.032930882071923,1.4755642498573034,-8682.980339277889,1657.4394441691463,4.982924989295448e6,1.9507231801580272e6
-0.0033099999999999996,1.2003809114891957,0.0018719518414523492,28.442771763781213,1.3922297496422082,-7762.5507268278925,1300.1081641741182,2.6181439306096677e6,1.2988137264824493e6
-0.003320000000000001,1.2009688462647674,0.0017018327146880634,25.68564787412654,1.23353060796438,-7204.616309418542,1266.3049778619586,2.3367798728319835e6,1.4233990391383667e6
-0.0033300000000000005,1.2004130512716082,0.0019117988470327232,28.024637692646984,1.3188564817895012,-5902.798161093528,1243.474543724496,1.0861072262475465e6,1.165968123879832e6
-0.00334,1.2047019580043936,0.0017316090367750735,25.86834628307706,1.3979100300551843,-7378.759467513531,2004.8640674208955,5.589573873458111e6,3.666635447163615e6
-0.0033499999999999997,1.2038388201108845,0.0016756387841718686,24.298439660829573,1.125389435198098,-5520.721210826904,1029.8699751521328,1.6821143627087981e6,962825.4660146335
-0.003360000000000001,1.2014185598803941,0.0018198574602105231,28.24811971888365,1.426399861575919,-8234.830229086558,1510.1140635771858,4.1867789655304677e6,1.6366698086869032e6
-0.003369999999999999,1.2038893751311404,0.0018017216062978546,25.684277936516096,1.4613016128726808,-6452.71879192452,2676.314336691372,7.108231025693027e6,6.198810123944436e6
-0.00338,1.2064050458439892,0.00176511348764437,27.098078881469245,1.4473515145103575,-6857.778497122751,1699.1358709249735,4.63526178253017e6,2.492867639380204e6
-0.00339,1.2038382545063657,0.0018113126413301303,27.60760509166321,1.3867332402845018,-6939.468405129899,1585.850553628039,3.2630430915503055e6,2.472196076848745e6
-0.0033999999999999994,1.2016500217407935,0.0018721520336120988,28.205874419748415,1.5465431111630603,-8898.278624737068,2262.879775758072,7.499933910827798e6,4.1409416089221556e6
-0.0034100000000000007,1.2060415989923652,0.0018219208557896053,27.203462213873276,1.3689399169159475,-7498.206111370175,1593.8969497699393,3.877117556210211e6,2.280883361180902e6
-0.0034200000000000003,1.2024470074231397,0.0018460439795587335,28.450506324505934,1.3172200433788166,-6517.42587801526,1265.9961352759601,1.511383813105337e6,1.3669826981066235e6
-0.00343,1.2005794682049062,0.0017463230829060246,25.15822824636401,1.3647523182661032,-7587.5112957861265,1531.174560695965,4.91202591134623e6,2.0068256169062303e6
-0.0034399999999999995,1.2021295365311313,0.0016897628885053696,23.87113286443954,1.123800130605032,-4611.1479426153055,1003.9269445727298,1.0567624207272553e6,1.0234421908787251e6
-0.003450000000000001,1.2063235116513602,0.0018440642484070721,27.067885293463142,1.2998143168208662,-6645.606499478672,1124.2298295137,1.568468494800423e6,1.1464407297363775e6
-0.0034600000000000004,1.2034783033813239,0.0016860247091737112,23.84261513964529,1.1134136583692813,-5152.207323745255,1114.487090081762,2.0803861776604953e6,1.113005751489874e6
-0.00347,1.2044130532703698,0.001617586252861922,23.723631545587708,1.241129944354725,-5002.031124378785,1758.7547371433702,4.183090014884799e6,3.202062296426854e6
-0.0034799999999999996,1.203652056063522,0.001791300554668008,26.43514081850004,1.2969339810522444,-5448.321080985496,1105.6362047793514,1.4267687478071463e6,961028.0368889933
-0.003489999999999999,1.2045696195075193,0.0018451687473948922,26.172620049927104,1.3103743024299064,-7175.071626426591,1425.3003591236647,3.31458023073647e6,1.9345261697570616e6
-0.0035000000000000005,1.2080172664037077,0.0017198214080155518,24.491350370214125,1.2902936970784806,-6467.950557244319,1518.378354437415,4.490620038478554e6,2.131794779952348e6
-0.00351,1.2106269094048974,0.0016461961906328849,24.25029332992458,1.1241039529630534,-4884.659428851233,918.5718484592533,937535.7345338267,837060.1103732852
-0.0035200000000000014,1.2080165424999536,0.0017104046831515937,25.437257976086986,1.2322401036067774,-5231.700936779381,1289.2916849822207,1.5335080798241803e6,1.6537699930853965e6
-0.0035299999999999993,1.2046382833856468,0.001778717233329299,26.129745982732285,1.340723044121576,-6352.973007959201,1619.8344215215373,4.239829142464864e6,2.345443810343837e6
-0.0035400000000000006,1.2094090373839492,0.0018181303220244768,25.07662659113779,1.191008082528429,-4430.34623004637,1048.1174696097669,2.0605397536949283e6,983621.7911657668
-0.00355,1.2076549461685373,0.0017465628130006938,25.291477270546086,1.209692809602342,-6273.781566104535,1140.7907473555172,2.0607476573590988e6,1.0944253787722995e6
-0.00356,1.205155110182966,0.0018107471201476348,26.899747219008454,1.4320183522763175,-7925.181450803223,1915.191691093311,5.326625610856921e6,3.092555118314321e6
-0.0035699999999999994,1.20902299478494,0.0016812574989774486,23.762175844208933,1.2297499994924606,-5546.531336692917,1236.1712455347872,3.66355458405861e6,1.2660688140279993e6
-0.0035800000000000007,1.2101973582641425,0.0018068792755572937,25.75204280366025,1.3718460149078848,-7609.995683291193,1728.5389143776,5.148711031363888e6,2.576000827626721e6
-0.0035900000000000003,1.2088432021859987,0.0016891708680050862,24.677703730264273,1.2399721968504855,-5643.624595144482,1132.6460245954092,2.1236384071055865e6,1.1568390423807732e6
-0.0036,1.2097174613336255,0.0017623015914425806,25.055273019707933,1.3224155695594493,-6463.561059407562,1421.8595733281563,3.8331189161466346e6,1.969292746619099e6
-0.0036100000000000012,1.2085489754172698,0.0017277719414235952,26.257989014688942,1.3695277645025845,-8026.5356753631895,1860.8677521252994,4.14370788069843e6,3.3959626052251165e6
-0.003619999999999999,1.2061850510053904,0.001727002143972082,22.851491895284312,1.3300065864341657,-6593.556385160202,2029.6817855305144,6.153992078522862e6,3.732939634301323e6
-0.0036300000000000004,1.2130431921262586,0.0015825561396216148,21.626064251574206,1.0135927299038876,-3515.1128068237904,722.6903501033856,732832.7482366143,550604.8567482124
-0.00364,1.2094055828659298,0.0017646928817324347,24.64337359712586,1.1379971228781123,-4999.768758237712,1108.0593170906404,1.301380747086539e6,1.2180921822410368e6
-0.0036499999999999996,1.208597335564322,0.0017767459871173995,24.757444658272856,1.191467972334757,-5445.729566941047,1136.5728922115068,2.0666348002841698e6,1.3141797459591818e6
-0.003659999999999999,1.2117911072363035,0.0016536819448360227,23.89291957965756,1.1412585224084175,-4935.027376296895,1290.2148275528557,1.8600547463505901e6,2.0393152165719923e6
-0.0036700000000000005,1.2113313119979312,0.001703068003401404,26.447410706315672,1.4291317934371428,-7702.7319129392945,1960.4690096279169,6.6094776760223545e6,3.259388339272428e6
-0.00368,1.2120581569448847,0.0017021988806852017,23.425320967625755,1.2120680410637616,-6695.260729272279,1186.1096246767936,3.7122007256693416e6,1.252686674397698e6
-0.0036899999999999997,1.2099710043480432,0.0016126728031747445,22.45978781338872,1.0845746297855636,-4141.94225463361,883.1686293821037,1.2620418905263897e6,731929.8291432039
-0.003700000000000001,1.210733686279053,0.0017548421086903696,25.74439667916786,1.2572052617733596,-5828.441872138108,1445.2879950061822,3.1019207204759144e6,2.1527003245194447e6
-0.003709999999999999,1.211714032219007,0.0017040876382278108,24.596468753821977,1.3871501520405616,-5481.26381592944,2574.394620523068,7.23330611133843e6,6.078393794114996e6
-0.00372,1.2116123478998349,0.0017697147524913573,24.052415891355203,1.2508690329670753,-5834.024603761283,1693.8879611786426,3.9060447943033436e6,2.9814999579639584e6
-0.00373,1.2110638636338118,0.00162780856107467,22.98517255921143,1.0500246889431866,-4477.507498229996,875.529631372009,911458.8820356462,781888.6867893831
-0.0037399999999999994,1.2089837934062098,0.0016531099089059816,22.14959912186408,1.1154976374587449,-4418.984515562909,1006.7625871198865,1.8432501770617336e6,1.0216775323183156e6
-0.0037500000000000007,1.2115017881359158,0.0016443845393537353,23.249380835858997,1.0922553586090433,-2936.438423621312,848.7774317765095,482361.6940707244,728905.455746203
-0.0037600000000000003,1.2088903654937944,0.001760229730888511,25.75132886731676,1.287256089249102,-4613.7851937539035,1303.0926229167192,2.2670173777060076e6,1.7175641595600424e6
-0.00377,1.2118263607371367,0.0016622495038860511,23.09819680137638,1.0099056563536726,-4716.878523189676,869.2674833973309,375190.90747640666,939409.0795708668
-0.0037799999999999995,1.2108842584278923,0.001755835876797349,25.3197944194375,1.3504438714143085,-7669.434757061557,1559.4769082830846,4.1775825370270554e6,2.235418500733583e6
-0.003790000000000001,1.2095610931940801,0.001784749749875376,27.02469556284425,1.5397611349661418,-8530.03735906863,2051.862002414698,6.763279749964096e6,3.3276648915555207e6
-0.0038000000000000004,1.2121982193543417,0.0017084594398176125,24.84908484517499,1.3638627379453205,-6899.422060012205,1568.5235327121918,5.088573862923797e6,1.90336228922217e6
-0.00381,1.2098706015726688,0.0018057592974643447,24.73242265354613,1.187097789685432,-3682.382667652932,1093.149535477477,1.1091658769196672e6,1.3306314770317113e6
-0.0038199999999999996,1.2146107214462931,0.001707044611974861,22.868793552958294,1.134571313054756,-5899.371784229971,1063.7790778233948,2.433425011031799e6,1.0260493815745618e6
-0.003830000000000001,1.2134091016088187,0.001718222188065491,24.646682216269504,1.2949185777575434,-5920.055769554799,1676.1043321763289,4.8578430288879e6,2.643246466532182e6
-0.0038400000000000005,1.2163338159676815,0.001704451211834497,24.89649861331665,1.321770068189514,-6422.6373902639325,1839.8419303925532,4.4263863465539375e6,3.206831727819063e6
-0.00385,1.215172316026819,0.0016732191372798814,21.843489112233627,1.0163982335858874,-4535.889521042634,891.3793111760398,1.2075154486999742e6,852206.9854467044
-0.0038599999999999997,1.215009875320901,0.0017000459354424473,23.368406192628143,1.182329840606349,-5090.916340270547,1215.3446543633738,2.493548119542543e6,1.4666923145897978e6
-0.0038699999999999993,1.2125606909256803,0.0016865651643160572,23.766363339313745,1.1707367195647571,-5344.280805119613,1441.064825605842,2.6479380895596296e6,2.2645550262440247e6
-0.0038800000000000006,1.215538836494376,0.001807052399008575,25.309214607609263,1.3147153833918808,-7820.220880305427,1497.9595591044956,3.87120989927249e6,2.0845519425610942e6
-0.0038900000000000002,1.2159924581951007,0.0017003072178792403,24.83991388994614,1.151073621950443,-4508.675988100907,1017.9588556079303,815737.9669998569,979830.285787121
-0.0039,1.2154967340628164,0.0016962507978281847,23.51230201866937,1.0586977070748596,-3007.134509473037,846.418060404683,440762.13252821105,761939.9650832816
-0.003909999999999999,1.216106670153382,0.0016954427079317754,23.79844075365796,1.256928068044075,-6182.974718991385,1604.4136655481996,4.1186079198861793e6,2.711345247129674e6
-0.003920000000000001,1.2144292653766915,0.0016832541434996533,23.794968390770112,1.3885181623550826,-6548.081798853899,1958.948121032228,6.043207050240232e6,3.713018779488713e6
-0.00393,1.214432347297892,0.0017854885577205204,24.50859770943034,1.3228356630912133,-7038.683767827408,1986.8363109173358,5.417497403234925e6,3.9243518980325526e6
-0.00394,1.2136725927154546,0.0017040228463866083,23.774774888122206,1.1110332325320018,-5041.2517488658195,966.9777681169677,1.5176363390252914e6,866559.5128186261
-0.0039499999999999995,1.2167637038452452,0.0016875581381939145,23.088623319903828,1.194882088047422,-6253.128957625764,1368.4120911336167,3.5663172203043844e6,1.8430293123235314e6
-0.003959999999999999,1.2166835538819392,0.0016527587797909352,22.856926198286477,1.1159868654868044,-5720.65139896953,1308.6546092221129,2.015759401263427e6,2.0583483894654773e6
-0.0039700000000000004,1.2156408680112292,0.0016545640818416115,23.236893139479935,1.0851655123133241,-4658.67615753762,1015.3879871582515,1.380820104408038e6,1.0093904693539424e6
-0.00398,1.2178767931527505,0.0015566622510492078,22.30731583571172,1.049569033232714,-4255.610389222613,1082.6946125487782,1.4340806742149838e6,1.513678416316445e6
-0.00399,1.218373073681222,0.0016264367740974658,23.15220256857416,1.1734662402841007,-6008.183507363037,1217.1799969943413,3.0888898067622962e6,1.4245618997129386e6
-0.003999999999999999,1.216377849658283,0.001718668987109343,23.72267193814075,1.1771975962086825,-5377.90712963941,1369.5853490025715,3.0601991209118413e6,2.175985872290715e6
-0.0040100000000000005,1.2159768790145986,0.0016981219470500633,23.743070433664638,1.259044801764624,-7353.573865065881,1334.8371820936618,4.643429100500938e6,1.5612749340732512e6
-0.00402,1.2219132702045505,0.0015868857045082177,20.498870435379708,1.1339161297171239,-4013.7298473034098,1626.167956385835,4.270935485858872e6,3.0114074061689456e6
-0.00403,1.218499926449638,0.0016957192197607264,21.203183538204325,1.0144325219862687,-3406.7519837859136,739.0888157155451,1.2399263736609921e6,627814.7600913789
-0.004040000000000001,1.218911075177128,0.0016556790549721427,22.172752644943717,1.0948460673451499,-4740.240423956277,1086.647207883685,2.2095980724715507e6,1.155178435961425e6
-0.004050000000000001,1.2227734495616416,0.0015762458840948108,22.359948981672954,1.2094313341585599,-5887.195186073245,1345.5201079832825,3.9105401765678576e6,1.5681278551810437e6
-0.00406,1.2196829476256628,0.0016291871234965958,22.72178427511547,1.0279594521966349,-2754.010360099004,1041.5452267124654,1.043677090480528e6,1.3789628238337652e6
-0.00407,1.2188477026236666,0.0017211976605206569,25.65471568555247,1.1347351822063465,-6319.324253733073,1137.2005400614416,1.4164167856066048e6,1.2924599914845175e6
-0.004080000000000001,1.2184083993750423,0.0017601995698020136,24.253278681709173,1.2054354943370431,-5940.903238646184,1111.29567880607,2.483236907376056e6,1.0748269825008535e6
-0.004089999999999999,1.216394941467851,0.0016134074815406672,22.93435180982197,1.0794017318812725,-4028.081986382509,788.5790866148418,315043.5933553824,623217.4402622407
-0.0041,1.2207284136843608,0.0016554956712278475,22.859573689725785,1.2215008912524035,-4751.906376596413,1572.6433807326391,3.891652014801324e6,2.682767642853749e6
-0.00411,1.2200402391216747,0.0016851846707956254,23.602347152637087,1.1773312149839457,-5141.860764023199,1277.2255294148727,2.274199580281189e6,1.8195480558993102e6
-0.0041199999999999995,1.2203060958484426,0.0016712723719807141,23.765128475778255,1.1649476804845935,-5017.693823168316,1109.431126616212,1.7592754013836836e6,1.3991344109444362e6
-0.004130000000000001,1.2213069424804128,0.0016135173502606814,23.788838396966717,1.2525118348094146,-6077.896714055841,1377.3644552490475,3.7817247588804984e6,1.6837574458869256e6
-0.0041400000000000005,1.2203641192586911,0.0015650656414115689,21.586565764782147,1.0013494966915792,-2892.472267920313,780.5288102184521,1.0171627964613e6,608974.694743931
-0.00415,1.2218630813092424,0.0015565700542670858,21.079431908833033,0.9058945825910177,-2619.079925240892,623.796150098943,91970.10635227418,401820.373095862
-0.00416,1.2222702371851515,0.0015968115897352386,21.21806500219675,1.003190470546576,-4093.0179811300804,844.289365630768,1.3080657104097286e6,689041.5666291307
-0.004170000000000001,1.2244148572806963,0.0016076904530527858,20.60721157762201,0.9462415175308065,-2769.8327569748612,701.7929794661045,509511.4661486388,553172.2998329948
-0.004179999999999999,1.2232228805555108,0.0015521671965353196,20.88556222142877,1.0971082756490922,-4260.027483415948,1044.0127076748693,2.3391876951405997e6,1.1366139668665493e6
-0.00419,1.223398110651512,0.0016657698893129725,22.607440218082242,1.0949677803668123,-4717.361351490421,935.9836722753242,1.658725683754969e6,892204.5212689384
-0.0042,1.2229233611980361,0.0015482174772982265,21.058944349206186,0.9254307501700199,-2555.8618438493218,700.654342818033,-275179.9931216089,608105.1047242327
-0.004209999999999999,1.222976525391914,0.0016246168786056487,21.73336739355555,1.0759099588883423,-4466.29270084529,1031.2887437035158,2.293240057297613e6,1.0623381655346307e6
-0.004220000000000001,1.222978614212053,0.001590970249591874,21.069859138540274,1.1309784128227325,-4560.459923032689,1299.358008762247,2.9848362172656725e6,1.8674743065512981e6
-0.00423,1.223167993869457,0.001707168371700819,23.220572128561795,1.1754733124497878,-5130.9752652592,1183.554245577969,2.963610023250587e6,1.4338564098801552e6
-0.00424,1.2260001118854975,0.0016279417878872335,20.56399529587639,0.9933290181046001,-2929.8616798470466,727.140325175497,1.0383654482041667e6,556012.5471906405
-0.0042499999999999994,1.223921505342219,0.0015739368544692874,21.417074261894314,0.9887212519202311,-3186.3102593692006,865.1502088799618,843880.3374145695,765513.9839963925
-0.004260000000000001,1.2249560045598014,0.0016859904686379486,21.24197215522482,1.0374444448906486,-3971.512117332138,897.5472480115457,1.5828504937636235e6,869101.2756471878
-0.00427,1.2246902186810005,0.001560941048391625,18.952862994896503,0.8690514553720224,-2571.930060970903,652.0742881637577,383162.63227303646,548881.0450495265
-0.00428,1.2246934354450816,0.0016820086384032957,22.185870865764635,1.1149166341130774,-5398.071100517439,1171.1012486620334,3.3741951143414224e6,1.4777768475350298e6
-0.0042899999999999995,1.2257587849928133,0.0016667272002852535,24.010214510777192,1.1012140048908967,-3731.1108538032117,1004.3904099627366,1.0050285803130483e6,1.0522340418748118e6
-0.004300000000000001,1.2238226846555438,0.0016223306359978533,23.32316508849837,1.1599829904343306,-5166.970790622612,1118.4753972324581,2.4112777545352406e6,1.116823287367902e6
-0.0043100000000000005,1.2236310197055535,0.0015206768674916372,20.68217253013382,1.0176821616586085,-3940.5524171782936,852.5102262521605,1.3189061994740737e6,887350.0779979964
-0.00432,1.2254160309693154,0.0015483331619627308,19.7768750485564,0.9089769221669743,-3004.472981680637,695.1119514933139,531915.7293208996,525762.6393455849
-0.004330000000000001,1.2271982201484013,0.0015613851455631921,19.76559956191181,0.9555287159942107,-3878.581210253275,776.5804103121401,1.0692880063127596e6,704816.9017817057
-0.004339999999999999,1.2254862954678256,0.0015190325098045669,19.51926075181631,0.9636865907671521,-2809.8154873214235,772.3909047381635,1.050537486758481e6,715638.9066078018
-0.004350000000000001,1.2249480801521244,0.0016642191756997273,22.85353307932598,1.2026422426962067,-5624.476297634196,1347.7232171671183,3.082298180631995e6,1.9992454579961214e6
-0.00436,1.2269424157985063,0.001574759877995635,20.76048306628792,0.9960987062335788,-3818.2632739825417,850.1680034780293,957816.7053346059,865521.3987314793
-0.00437,1.2251095204854854,0.0016492579042173875,21.7084475621631,0.9770162150622029,-3019.5117233608657,759.6000971174384,515528.49079255544,716922.6220174658
-0.004379999999999999,1.227174961432295,0.0015315196827692308,20.53828338859621,1.0480118789937856,-4598.970845319179,1056.5116423455413,2.3009083303162055e6,1.150191168484151e6
-0.004390000000000001,1.2292117782450982,0.0015573666934982943,20.588822561591684,0.9134918477741162,-2657.9477952538823,598.9976645529194,-169111.45074580156,438817.109790874
-0.0044,1.229197598764698,0.0015678553770061567,19.444536601365492,0.9134782219156493,-2618.506890192577,672.1194127376584,381988.5832438098,651033.6897768787
-0.00441,1.2253741230154775,0.0014605075756983993,19.900336712108707,0.8991641225088128,-2250.6950332669426,604.8954988529499,89093.59667221189,446453.4601225002
-0.004420000000000001,1.2242176270302765,0.0016064100850358813,20.80492760263187,1.0664490062439498,-4769.5580400727185,1006.1597560282894,2.708445085194439e6,978727.0892873699
-0.004429999999999999,1.2294917220970338,0.0016239360939585342,21.682534492064846,0.9775172075135241,-3069.667144091391,700.4456741177454,99970.21411991774,610865.6364467422
-0.00444,1.2285817024310366,0.0016073248969666759,21.378286502932674,1.2053092448482146,-4410.294005706351,1525.983896018051,4.173393747170534e6,2.1749349113670443e6
-0.00445,1.2296190301855994,0.001554904997886611,20.394121415358217,0.972035836342926,-3633.005381382827,735.327553683547,1.2126560751881362e6,640644.7277564236
-0.0044599999999999996,1.2276886599698253,0.0016651809760559536,21.841108886667204,1.0222463441259144,-3673.1576978107196,840.9771578229413,734312.8777912857,735287.589012348
-0.004469999999999999,1.229486259730576,0.0015102557585694744,19.429393054903368,0.9096482933545399,-3483.416457825434,605.892412367119,760882.0339046761,449350.66270531906
-0.0044800000000000005,1.2294940271019004,0.0016001738698247121,22.356408189074525,1.1645457413590439,-6314.434374505066,1277.4099946287984,3.5763138141575437e6,1.520450106318857e6
-0.00449,1.228693966868563,0.0016102650905781778,21.463317755672463,0.9812439928786445,-3223.136860114458,833.8947230613206,617175.18956138,905848.5088801682
-0.0045,1.2287939027749628,0.0015729825000511694,20.68562632080714,0.9747056561158587,-3683.0041740783076,815.5577195736812,1.3560236266960925e6,705516.361329624
-0.004510000000000001,1.2304251554743864,0.001571294558242281,21.43314518151996,1.1868035393890697,-5763.111070243478,1139.5045110834158,3.828190226972876e6,1.2677788677745268e6
-0.004520000000000001,1.2315602837521473,0.0015524305815464868,19.396879068409483,0.9344252771693652,-4006.4321361141,883.7066418043681,1.2093875087540536e6,955730.2648331985
-0.00453,1.2284705396042077,0.0016144748037503084,19.480442995299303,1.0703808336822689,-4511.361962398486,1272.1052839081515,3.7577602454037983e6,1.9275045153743888e6
-0.00454,1.2289299359210093,0.0015978817704921941,21.212973682194647,0.9969693763458444,-4467.654312702043,875.6007016295,1.4593167979157236e6,788288.2092216434
-0.004550000000000001,1.2280385804271836,0.00158813622694765,21.342658314115393,1.068098953776822,-4228.363362127882,852.4347677781643,1.6623432207064843e6,716521.9183587257
-0.004559999999999999,1.2323354506455722,0.0015290269814766222,20.16178186033549,1.0288721719090228,-3976.230801294111,951.5678298043243,1.8024811065360738e6,1.1924466665998294e6
-0.00457,1.2331950162326353,0.0015345963943320285,21.296705001018196,1.124276516961784,-3990.575571164259,1076.550439617569,2.3098412870607725e6,1.0989849531338536e6
-0.00458,1.2301059275668957,0.0015763722903072142,20.44669035672468,0.9916060440045535,-3568.8867094388966,870.4284553256116,1.5299906089736444e6,814133.8402456163
-0.0045899999999999995,1.2328899385918017,0.0015656586155448548,20.388810053956842,1.0357738151564606,-3245.5979306079885,1018.8558062947435,1.5174776430346775e6,1.196337294738964e6
-0.004600000000000001,1.2317073826280593,0.001531715408235727,20.467324523226978,0.9727149810353609,-3397.881176465557,821.4912264318978,825605.833402436,828060.7765655392
-0.00461,1.2295385042105076,0.0016299318596881018,22.390501540938626,1.1055142797228124,-4729.803158387372,911.3009334983911,2.259171004917356e6,823146.8930229007
-0.00462,1.2306397613814997,0.001610999125374542,20.648758751631895,0.9364470727939521,-2232.1827244739447,762.4429238612943,267548.1441149641,646375.2500980609
-0.00463,1.2308057151022689,0.0015422744705039515,19.63889829099652,0.9191390868625271,-2986.831609418306,822.9664993485779,915059.9581461587,1.0126208501534227e6
-0.004640000000000001,1.2300556430380878,0.0015122507505456223,19.716880511253557,0.9324585586812486,-3516.616823387259,862.8443877160298,1.282496574125691e6,964840.813817025
-0.0046500000000000005,1.2316248956566702,0.0016355638748568337,21.090053735676047,1.154334856806358,-5653.252421850446,1568.996506938082,4.61448666376509e6,2.6550107166130967e6
-0.00466,1.2322007414483724,0.0015624808618176704,19.07098664246547,0.9261288191873651,-3820.6542091675037,782.1507849098779,1.1428130406360594e6,702630.5847960871
-0.00467,1.2333944379683128,0.0015193946981281676,18.714360756046354,0.9001434772963925,-2973.271562957477,743.782942555151,938346.6398706087,797299.7467175056
-0.004679999999999999,1.233668412018523,0.0014928192239300696,18.563547084332463,0.8716495704595376,-3063.338730008483,643.2226704852911,781924.6224431207,568524.0484053239
-0.004690000000000001,1.2356119895205684,0.0015349505065556275,19.03768514253637,0.8992091532651474,-3085.608895096243,716.9828329546554,649750.4075201048,588192.8856596705
-0.0047,1.2341296194275346,0.0015627235590992261,20.334578129006587,1.041854284040677,-3831.366062205528,937.103365729878,1.8662239278524006e6,1.160751867873522e6
-0.00471,1.2333359565446942,0.0015591734313904623,19.466631511570917,0.938390705605318,-2334.7335244031933,845.6555073917101,1.216156042962262e6,972807.9126424723
-0.004719999999999999,1.2330293352936592,0.001569614383673615,19.541190537973677,0.8681694446245447,-2888.260184546383,618.8873604972235,134376.7013560264,470254.11168025585
-0.004730000000000001,1.2339025769159275,0.0015800563443607025,20.131724575141245,0.8911858698279046,-2840.3451344475775,629.8950540123487,78482.76537799701,441063.65453794884
-0.00474,1.235665618366968,0.0015955104988210364,21.14299065224781,1.0934674338120867,-4471.203530541013,1059.282942538422,3.3091549378784187e6,1.1476922615945383e6
-0.00475,1.2323046767140056,0.0015653255167615674,21.127035127889737,1.1478503888880816,-4950.943341943825,1378.7935899669867,3.7478634655898996e6,2.165732911046179e6
-0.0047599999999999995,1.2344117342179255,0.0015443660360756712,19.061195642555287,0.9014336065661525,-2953.6853141039287,827.2437068938926,1.1033913849130652e6,854291.3701980048
-0.004770000000000001,1.232821473798355,0.0015307471876510135,18.451657536567563,0.8568365179342784,-2631.0382139612284,629.7700688006963,716581.6646467876,516073.7433700831
-0.00478,1.2326202148045409,0.001510938447615057,19.576688764864816,0.8690312321651019,-2467.2281205521995,644.6342060074288,30371.91157913016,555674.2671342952
-0.00479,1.2372419959206264,0.0015695173114069314,18.914146536367845,0.926676551834717,-3339.244079021246,874.8422890344588,1.103114379118578e6,1.1073746917632879e6
-0.004800000000000001,1.2347181469260227,0.001484298322218475,19.23722231094559,1.0237159734937378,-4076.813325964534,1028.4874520290846,2.653007522599499e6,1.1786149961495707e6
-0.004809999999999999,1.2350629381933351,0.0015764313572195518,20.394591618017632,1.3073542489329983,-6010.86304581152,2290.5502905286608,7.456655887512675e6,4.976384422581748e6
-0.0048200000000000005,1.2333488765441125,0.001567738485145695,21.235213428297754,1.0034144181061078,-4076.01882974631,922.1517405275633,1.1577609461016385e6,959800.4553986667
-0.00483,1.2367448997135633,0.0015098121857730175,17.930937275536937,0.8061018263618422,-2370.721830903461,667.9379130296822,684116.6305990224,729104.1637305346
-0.00484,1.233493328200836,0.001568084189275301,19.43555114868885,0.9143412681008459,-3414.099995607374,734.1408774861627,771345.932579632,769094.715832214
-0.004849999999999999,1.2347559512597033,0.001484827606338274,19.550211148340818,0.9570620426692195,-4359.175185217235,797.0647065131257,1.2071446936258387e6,775468.1335185248
-0.004860000000000001,1.2407909932943224,0.001465324275198581,18.73923840959096,0.9131512812882039,-3437.2158871729284,722.7513614260189,1.229581851344355e6,624350.0987123374
-0.00487,1.235532203128578,0.0015496482864847082,19.36560915199801,0.917785063996561,-2509.1941289993097,731.5906944554331,572778.6755293686,734234.175427479
-0.00488,1.2364193288190681,0.0014760840740705328,19.42445639236969,0.9010311904853465,-3700.1859143722136,713.207403032379,675553.6075839933,728199.431494066
-0.004890000000000001,1.2368122324853053,0.0015525544817062424,19.498717435783355,0.9213503547597128,-3756.201341797981,787.4511783620061,1.0506170293643912e6,766083.0048840038
-0.004899999999999999,1.2393993981523133,0.001580270511929032,21.04733469042712,1.0526281860727915,-4726.491670355664,814.9269340566022,1.6361319050878217e6,669245.530683565
-0.00491,1.2383693650865015,0.001565223930140503,20.575791111780422,1.1420442901022125,-5376.352870000019,1387.7563707368815,3.6821600166203994e6,2.15541500231989e6
-0.00492,1.2372814504993335,0.0014891228602329108,18.104980424194096,0.9479647648861602,-3583.9888610769463,857.5980981706556,1.7811183312598555e6,856352.0374510031
-0.0049299999999999995,1.2340309435665897,0.0015253749626103893,19.281015469977387,0.9213912380742263,-3493.485207061465,751.087338928884,1.0724202369634996e6,637748.2665256644
-0.004940000000000001,1.2361362479106193,0.0015345255273611906,20.265349148946882,0.911996123802912,-3817.6994233024147,652.284987056604,481060.08648896695,459547.0887274871
-0.00495,1.2370811361913763,0.0014948640589979164,18.124148925808054,0.8276821439480408,-2713.642938373544,663.4396050550276,822513.2770967371,549603.0408396773
-0.00496,1.2357227664454313,0.0014422500119252468,17.565913774583382,0.8746427529599804,-2848.0647109512147,820.5831736257202,1.7260477370088187e6,885139.5142709581
-0.00497,1.2400390589337424,0.0014227949110864494,17.36671047637707,0.7614083799614332,-1771.8695029055143,482.84197020735706,106093.56227668565,323827.68220513884
-0.004980000000000001,1.2383155670933894,0.0015279508263126805,18.945449231259264,0.8254692377903778,-2276.787679637284,577.2166589169827,221941.11913841555,405127.6772288044
-0.004989999999999999,1.2395036710150913,0.001500817045649332,18.35239745580724,0.8037618229881376,-1753.1266180051525,559.1485906972194,-108162.34041864758,483360.68508615484
-0.005,1.2394551722583949,0.0014622304125354137,18.352379395495433,0.8382672172966219,-2462.8105187405913,606.8889328328725,286846.17737676395,497391.8278603145


==> anc/Figure-5/d2_L190_rJ0.16.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2402953499371496,0.0014733971061040678,18.514568696251246,0.8553227584778365,2765.3168425140425,634.6519745189784,673978.6646584336,534790.9700161732
0.0049900000000000005,-1.2359336655953863,0.0014286667789508657,18.578760141471278,0.9097828255576671,3838.0401820177894,1013.2880524032693,2.0165768455307886e6,1.3742231086920046e6
0.00498,-1.2395898449141918,0.0015309867695125889,18.095040503951964,0.8815399149775366,2535.4997312850232,626.2927859375847,797366.9989964786,499968.6875997252
0.0049700000000000005,-1.2384638826717422,0.0015000026911173086,18.71357125570854,0.9254124340097635,3054.5649268887664,715.354620163304,901253.5905802336,617300.3926689196
0.00496,-1.2373873865615137,0.0014717203555323602,18.793434211591364,0.8440374841869249,3270.6059664581826,686.7293569721223,718292.7584775928,625123.3653250844
0.00495,-1.2403691672145256,0.0015229929412139578,19.637812320587035,0.9540496404981534,2030.7676337904297,682.6030822905861,421619.19456034387,533551.0284998221
0.00494,-1.2375402810979688,0.0014962735800440263,18.08455979934781,0.8420795466415616,2000.771759995126,529.8601571066275,313606.21859437187,364324.8307181539
0.00493,-1.2365282675704123,0.0015359047726974057,19.19573459419736,0.9857226815930049,3496.42163925585,821.5067972208884,1.8862257147529563e6,793554.7005097314
0.00492,-1.2388070844365449,0.0014968549903144304,19.44728025549003,1.1024250543879215,3943.4040983085074,1250.390919259226,3.2414944252223684e6,1.7759062307702522e6
0.00491,-1.2366910159951734,0.0014968362920679801,19.06624010701854,0.8831657123991126,2729.7463363840043,678.3767087804854,648284.5574402261,637023.8427012055
0.0049,-1.2398060428817592,0.0015659189991556555,19.218086102636782,0.8323519150523591,3064.9247942077727,532.1642738535029,-226452.1110042198,404909.4784970551
0.00489,-1.2372150337657708,0.0015521521754590262,18.885822880179067,0.9641583431260263,3676.9165001497136,1259.1151630593054,2.530048744205923e6,2.2279990902453694e6
0.00488,-1.2383678637678044,0.0014994496638552242,17.962945098214476,0.8502949085671632,2402.4098338834187,690.465453016515,807493.0346399129,730819.9738304946
0.00487,-1.2364343844915984,0.0016307127425465103,20.510515759938933,0.9624596942785769,3069.8272770660205,649.1589427310289,380262.92841009994,461576.20736570604
0.00486,-1.2377427718403353,0.0014910592919076624,18.710310233927682,0.8224667360727255,2368.067608503943,504.2741207263215,-27013.372246380615,317620.48846903857
0.00485,-1.2369327023642716,0.001542210407560982,21.011772386903587,1.093264252925422,5245.661234071611,1076.5480191404172,2.858528032018797e6,1.1004118519102838e6
0.00484,-1.2358734679213608,0.0015202184441081182,19.17854935318493,0.9217378133457215,3074.332722325347,855.8948745063393,1.0654869401849208e6,1.0664914210402067e6
0.00483,-1.2336586015403985,0.0015645619628344978,18.943513455491825,0.859071493553904,2662.853674564522,636.4133374375979,623205.1678407051,493635.5405055077
0.0048200000000000005,-1.2363597899375172,0.0015600408746303477,20.331664362852745,0.9402429175868731,3693.806469528597,790.5159142110913,936651.9168429155,681394.6193139595
0.00481,-1.2360086522309752,0.0014882498273528018,18.829467265634857,0.8055214800288816,2139.4177107395503,546.2198316274405,-364999.8887106742,413608.30690750823
0.0048000000000000004,-1.2325503500176835,0.0015192795342310228,19.93270107681612,0.9032724514349018,3601.4903411418836,753.929726176506,343781.33629674715,709844.4922002313
0.00479,-1.2344831115351478,0.0015729995149510194,20.288120777517996,0.9985456769106955,3189.7773063626346,790.6381913584855,723316.8938465684,649133.114670013
0.00478,-1.2366429866832198,0.0014846768310958851,18.556621358660532,0.961163601800001,3287.798690853154,1032.0975056800019,1.8910203644259023e6,1.5470055288242456e6
0.00477,-1.2362282729266738,0.0015828497280459448,19.349571889437588,0.9053266854668922,2905.4470089965416,654.1452637828064,392955.6977483554,559511.4259588302
0.00476,-1.2350110991267678,0.0015129140846910436,19.32736063945837,0.9909628638623479,3529.7028323199092,774.5539778645822,1.5233560852887367e6,664547.6144186512
0.00475,-1.2341324744093287,0.0014975021935959894,18.656485853387487,0.9263539924793229,3319.3524714212017,855.9555476319844,1.75598484054235e6,953729.8205205332
0.00474,-1.2340438575000336,0.0015972074600897868,20.36940017704632,0.9466850626634477,3541.5771695088238,740.9360570082632,673607.038512919,715318.3701075071
0.00473,-1.2320624011753063,0.001580727636833035,20.92524009761307,1.0328223567656225,3398.555593796291,908.2427954235088,1.786561852806489e6,895694.6907698476
0.00472,-1.2353497221139904,0.0015647254100026138,21.575486030711822,1.138441947829497,4567.418531015749,1153.665064781435,2.8675689509988935e6,1.463786892182586e6
0.00471,-1.232637798764171,0.0015055212254801947,18.97721189810931,0.9620995874112575,3533.210009537808,970.2870239236742,1.7459951101675858e6,1.2024906129311628e6
0.0047,-1.2346449946484663,0.001416766653464831,18.43808195313282,0.8433208255387262,2575.1016647356064,630.9114923089398,491431.08515810774,559473.7194212085
0.00469,-1.2322575453126539,0.0015798861213688266,19.86997602164754,1.1586891853154444,5148.943844364839,1604.885299226838,5.120362623876333e6,2.764825681726554e6
0.00468,-1.2307799230595067,0.0015234433219228716,19.479145020673954,0.9713216846080276,3820.926488809995,892.9234211509555,1.8106075836197839e6,1.026085949987103e6
0.0046700000000000005,-1.2346046051439947,0.0015390832490115053,20.717175002224472,1.0758887579139664,4974.480437835593,1051.1714629893274,2.313825282422595e6,1.2579008426281798e6
0.00466,-1.2346920401321395,0.0015328945670759811,19.928771860869016,1.0117597566207173,2770.852376755413,863.5143146555465,1.6044644348665283e6,831592.1959752999
0.00465,-1.231456686648161,0.0015212824770629379,20.842301383304772,1.007612045315296,3412.7405865544247,775.1860762598025,1.279674765397834e6,629194.9093981257
0.00464,-1.2308781066745165,0.0016854515352216714,21.52100637375388,1.03617818167222,3810.845883214565,842.9157101835895,807515.6359551278,812505.2801096448
0.0046300000000000004,-1.2320189650884446,0.0015183603858304525,18.694648582538775,0.8868512523054548,3293.714165990551,824.1254507354716,1.2173134616260924e6,942695.2820573655
0.00462,-1.2319478534152766,0.001612266774580516,21.70330601954072,1.229420753027892,5632.52243527064,1629.4859100468566,3.954685425272617e6,3.0502398866314464e6
0.00461,-1.2299662549229666,0.001640084564011208,21.717181108324926,1.005725566722182,3482.0692897282306,971.2690920599844,1.3034470103764066e6,996219.1142191769
0.0046,-1.230902343669581,0.0015698644049121611,19.84064681602651,0.9674186624728827,4452.77626983245,838.2357309476987,1.6842026259819872e6,810994.5411941162
0.00459,-1.2297260892255,0.0014984587209916824,18.403203830686483,0.9517545125725106,3699.202366883264,997.8399551548953,2.1900493191716364e6,1.2127473090331198e6
0.00458,-1.2322448077083767,0.0016147687782316876,20.513564722640005,0.9529405023694837,2572.0169350187016,691.6015303753908,304941.64753249974,590346.8123254161
0.00457,-1.2309208870953978,0.0015990514775788673,20.101563366151982,0.9667267578047815,3069.7068809815914,729.9180480485591,916911.480080086,623944.3730807825
0.00456,-1.2294032490226496,0.0015135343016184786,19.060649340825165,0.9700638457836502,3709.4155998844367,830.5824547552082,1.7196901451252175e6,871384.2920065551
0.00455,-1.229476042862607,0.0015788538553828772,21.364796904635842,1.142830261662087,4824.95890549108,1169.7379552942382,3.544804100650865e6,1.367123685420213e6
0.00454,-1.2288726558950267,0.001579175939383297,21.204147268917342,1.024184639494626,4951.174484420201,922.7703340821407,1.8535373080514758e6,951795.5469965598
0.00453,-1.2298637218850876,0.0015468544571050383,19.35976071376523,0.9369225552110207,3597.367546662941,706.8691960887064,1.0908772832927327e6,499412.0539516651
0.00452,-1.22932357627185,0.0016292211856308793,22.787870855895502,1.0423100519948398,4175.748055795322,890.2265411786497,691445.6417096731,784415.566045809
0.00451,-1.2298358182197733,0.0015563750880549334,19.589933128349873,1.015202851144993,3556.9192931298735,1125.918468072293,2.35247208339136e6,1.6421415861110128e6
0.0045000000000000005,-1.2303166479866883,0.001595121979229916,21.215204429200508,1.0790972739488949,4605.973151673552,1036.8493285672182,2.370470113981335e6,1.2127945137664885e6
0.00449,-1.2277579874965416,0.0015600822228539596,20.793936633108608,1.0369765494132221,5130.5222963853275,1049.2783625887712,2.161728809598988e6,1.3489389430772455e6
0.00448,-1.2278822185774698,0.00166239061615433,21.38497879814998,1.0957550537553808,3894.15667220832,1258.184440774673,3.042596272489395e6,1.8019281425497334e6
0.00447,-1.2265094296909504,0.001639662043428631,21.23100435249082,0.9898753373512106,4216.265760954384,862.9656059669426,1.1376294394299097e6,872362.4115511978
0.00446,-1.2291957591081215,0.0015818702006632481,21.082713855526777,1.1081316317454453,4454.554479388111,1224.902273287507,2.477266917983203e6,1.5360483116018563e6
0.00445,-1.230178330280128,0.0016400896846589597,21.643366237782995,1.215663002718695,5972.422625670571,1796.618323734531,5.244260528230891e6,3.3129620115417745e6
0.00444,-1.2254354258617404,0.001629259683297859,21.32312071988036,0.947519252715147,3988.1910077974094,742.0767679199738,429570.08243238705,669764.8148467233
0.00443,-1.2255537734640372,0.0016797836129098327,22.041750221132315,1.037578919628148,3459.77034489589,934.2419462940132,1.219887136915062e6,984698.3537401794
0.00442,-1.2281941602053295,0.0015438502088838,20.789861902918826,0.9465522562646678,2822.0354893661456,744.5791102654385,283648.9754609873,658627.4008876168
0.00441,-1.2256244002913985,0.0016489906877050645,21.643745972603572,1.0570371652090589,3587.1485595748936,957.859186720109,1.4880516600620728e6,1.053565378665923e6
0.0044,-1.2258650241554845,0.0016214063808800033,21.99906335687238,1.0898114110637482,5144.996913055436,1087.579534247102,1.75905982721981e6,1.2210655144031618e6
0.00439,-1.228227882943364,0.0016227017212862237,22.234080872224492,1.126769262127535,4831.96438689017,1038.8585797912754,2.1212540673917825e6,1.1073010047436324e6
0.00438,-1.2257123133706906,0.001583537069930125,20.901940735969923,1.2126965762660846,5480.994970503307,1770.1964486778172,5.718835190146195e6,3.1762884334870568e6
0.00437,-1.2280853882576823,0.0015361821889775533,20.048099902836057,0.9844512947150744,4181.795840611026,819.9453511864443,1.592535851769022e6,875192.5847256416
0.00436,-1.2261091672116378,0.001612884414999662,20.48673487703185,0.8769877543040548,2957.097178050463,613.8989511299266,-159307.53992476617,517397.3672836045
0.00435,-1.226906183436881,0.0015381031799268142,20.612971787815674,0.8820180468454999,2825.0470971902623,719.810152566221,-287464.4878258365,778861.0466512749
0.00434,-1.226329087114606,0.0015749906194825944,21.64000072162084,1.2508265749395449,5129.97544751255,2004.6291257815194,6.246413908238288e6,4.0840214763315134e6
0.0043300000000000005,-1.2243435891075793,0.0016142181252793491,21.989021356131772,1.185367323890111,4345.540417073745,1564.5101904769415,3.6129970976027832e6,2.970110062628408e6
0.00432,-1.2276491271033538,0.0016660504742409587,22.58393305925248,1.016443422162819,4236.579785279087,789.2585920297895,558261.6378731525,649526.936031598
0.00431,-1.2279212594832727,0.001586103597391736,21.07547437994273,1.0085372240487611,3110.874186383878,764.1656215006255,948586.5263162478,595473.1838563927
0.0043,-1.2247166965096523,0.0016031438659356919,21.86990326340844,1.0023499781807113,4038.1722362667715,871.6461133991328,493058.8079192044,946444.5120626389
0.00429,-1.2234274931745537,0.0016741979051614038,22.38331691464156,1.053377193619117,3894.1207349346496,929.5997785250833,849540.9009808057,985768.8669788713
0.00428,-1.2227223416067217,0.0016574520225268645,22.354537706839128,1.1241912108200578,4844.56267858165,1096.8902680711756,2.4132209761437257e6,1.2140215567281856e6
0.00427,-1.2226410724025152,0.0017149862772130819,23.168731790274048,1.10612712769931,4392.112001600955,1096.5960652183016,1.547599872140405e6,1.158509311923171e6
0.00426,-1.225577472088777,0.0016027097425793042,22.561434056610917,1.1516964328291037,5545.587221061266,1300.9449927601638,3.0764578051477056e6,1.8242745618852174e6
0.00425,-1.2226977373975196,0.0016518625009647023,22.964122751971757,1.0932244545572813,4808.502557851256,916.296687055857,1.1951195687485076e6,913174.8435894256
0.00424,-1.2229800212800475,0.0016597423080002137,23.060223314248287,1.1549851634588293,4501.177961646116,1106.8132643883819,2.435434686755614e6,1.1360783351058043e6
0.00423,-1.2221641527428384,0.0015924560307189056,22.257486778318114,0.9997937721325267,4879.4656178427895,789.0102783290803,487288.26586065535,626069.9132541154
0.00422,-1.2224380464984927,0.0016874507692831383,21.64461624984333,0.9732424379305783,3641.4547355025115,820.1132123792015,759929.7644163277,841544.7060331453
0.00421,-1.222465047875451,0.0016613631023492713,21.995350213171797,0.9741961636797821,2149.2918884773867,705.5530788745374,55201.650634855374,501209.8971766409
0.0042,-1.2218743733902326,0.0016620033226383223,22.598827658366666,1.120320182088849,4319.952929471918,1091.3131564270495,1.5787133119442065e6,1.2932230221162029e6
0.00419,-1.220189548201409,0.0016582521441845593,23.756231486242058,1.2579952041965834,5357.25865113075,1442.5304946335903,3.666010368793529e6,1.9185257429025208e6
0.00418,-1.2198053643923172,0.0017542806539036918,23.70818812797892,1.2093155165755753,4520.131664760184,1121.2057618844792,2.1761967759532826e6,1.151490656586862e6
0.00417,-1.2219311126225232,0.00177475515371557,23.938485004422695,1.2784383087637576,4967.422047442852,1467.8081291626727,3.271542170717897e6,1.945833520192721e6
0.0041600000000000005,-1.221854496648949,0.0016380877440989416,21.274638664678864,1.0427186401721795,4328.387880896092,891.8607983594931,1.2411200883240553e6,852945.8361122854
0.00415,-1.2203932481477866,0.0016216357255473043,22.713075778137565,1.140283066196192,4536.777146965589,929.0742983689323,2.2389014224668476e6,727106.192540037
0.0041400000000000005,-1.2208119805960909,0.0015625434733162959,22.50196807228799,1.176371278587802,4315.44119041128,1220.7109901913532,3.8734850909562227e6,1.323238575867323e6
0.00413,-1.223862857294032,0.0015867963851755788,21.54882563512319,1.1126763985993542,4194.068981511021,1016.5891268906673,2.3787353081220374e6,1.1213619658767704e6
0.00412,-1.2239117347075488,0.0015085585737930158,20.673831410389162,0.8981548986913528,3184.974882277158,674.5357052886094,162301.3614847698,619367.5959381704
0.00411,-1.2213473652124618,0.0016208575144192748,20.94231293566572,1.0792617789240775,4718.981130826969,1006.4020611650066,2.121676598234537e6,1.0189140967098253e6
0.0041,-1.2222933649439736,0.0016201479447572914,22.772064273516566,1.0606920986014081,4249.088433423237,860.3260966675882,1.2196252858983965e6,715484.0962495452
0.00409,-1.2213534030864124,0.0015667160079764575,21.58545830328093,1.0370611878057654,4176.7173921777985,1076.9076375452191,2.3781995998005453e6,1.3342363230372975e6
0.00408,-1.222848975864178,0.0016222315861387682,21.506110057357507,0.9937010370370485,3765.2307097308835,874.3442893761121,912351.4485495843,942111.2758478821
0.00407,-1.2195461907656482,0.0016246308816825251,22.715720771012908,1.1768337879052266,5962.618025861926,1231.643307403148,3.925128913065944e6,1.3062426995936646e6
0.00406,-1.2175260443153066,0.0016649059176593627,22.31086373042326,1.0551908111992256,3560.8361526337194,844.0156110767986,1.1097268127916816e6,709166.3369754605
0.00405,-1.2193420743703542,0.001619508245336033,22.883839983770848,1.18679706364792,5658.069285955768,1239.024972380536,3.676459300568809e6,1.4909232317833758e6
0.00404,-1.2212334079542315,0.001573103083408664,21.806346208313187,1.0798485568946277,5230.424111961025,1000.213932880358,2.0925476942511068e6,1.0411648514288766e6
0.004030000000000001,-1.2153571508723633,0.001721120848088481,25.346204752793945,1.4140048954649802,7575.5412710420715,2163.140279232511,6.62709208445081e6,4.270793091527863e6
0.00402,-1.2186081481227666,0.0015546760397106966,21.754375817013162,1.478083587529194,7333.700945601211,2746.631361289503,1.0034351450402582e7,6.592441920616674e6
0.00401,-1.216812022576245,0.001620340063880106,21.82915032783999,1.1098264044283297,4964.745430198701,1158.2412766420343,2.819228583601073e6,1.4019663914861458e6
0.004,-1.2156025218374853,0.001617226441160261,24.24624490149137,1.2261427258895017,5548.4534431368265,1050.4953429465693,1.8484967838528112e6,1.0411629167124568e6
0.0039900000000000005,-1.2130536664716414,0.001734919789264492,24.122462411625026,1.3306185880421924,6326.924623555501,1632.2966752653601,5.496499236688905e6,2.4164234827578547e6
0.00398,-1.2179481265464132,0.0017421906284413899,23.175876238741097,1.0897488345391502,4936.178956507541,898.4910531761586,1.3190020472761258e6,681808.2951906694
0.00397,-1.2186306866937484,0.001609811755036284,22.56310966286955,1.1005954201234809,3520.430619724894,1043.2766474613973,1.4475767032179846e6,1.0667704988074866e6
0.00396,-1.2185258452049719,0.0017245646363032423,23.458767707598568,1.135762932318715,4680.423623755468,946.6972368949375,1.6461757297061398e6,818438.9392779366
0.00395,-1.216281677937869,0.001650482030289416,23.0613695897631,1.0601104840386377,4300.843406710479,975.440439071739,1.3534416149350358e6,1.126114802606061e6
0.00394,-1.2133935399331333,0.001674811662329577,23.08440910778792,1.086150938705924,3205.9442426130786,892.6637345583891,746156.6049521534,791410.7816691349
0.00393,-1.2173732109081599,0.001739691354787381,24.47943023921222,1.1332282128131852,4270.807305254213,906.5800086025758,1.2999149445550977e6,785634.5022776012
0.00392,-1.2199834049033365,0.0016152086854406358,21.376212462837735,0.9697875444205273,2553.223700307969,778.5469596128429,-175429.02245139205,809967.6354714233
0.00391,-1.2156992856187496,0.0017693189849711866,25.745817218255006,1.3341442760999795,5513.7634450724345,1488.0064316516093,3.3951107506552213e6,2.259198423774195e6
0.0039,-1.2139854482578762,0.001727223907399719,26.324788817753006,1.354042228443245,7845.139961950821,1541.4184061995077,3.652069613074295e6,1.9556267798995292e6
0.0038900000000000002,-1.216273187671373,0.001714922683123322,25.182953997196755,1.2153062234882661,5864.043397880204,1084.6081181708296,2.606790145645526e6,1.0269020931403642e6
0.0038799999999999998,-1.2161782297625532,0.001710325976890818,25.063439866714077,1.1294883114032057,4317.278332615418,912.8728164715627,226834.9359286455,785541.0639686884
0.00387,-1.2160276386054027,0.0016319255559210965,23.5434594523316,1.13627770990113,3661.4430835959647,952.7082143474241,1.7176205423650348e6,889339.6419408522
0.0038599999999999997,-1.2151852099080565,0.0017645362615998968,24.796464377563137,1.331395795638638,6867.949586976084,1526.7053344848587,4.470855787746603e6,2.0651318476067581e6
0.00385,-1.2144125367128908,0.0017396468992622153,24.37529446583421,1.1665214614712698,5564.274422096915,1379.9237652853417,3.4271381120490558e6,1.8373989050260233e6
0.00384,-1.2146532740799298,0.001649706238110077,22.14810456228569,1.0421333169366527,4124.147595322892,845.1212822858902,929580.314855304,757836.0451999726
0.00383,-1.2159398623542452,0.0015272078714718249,21.509046667173617,1.0412047395526536,3958.5097800748717,948.0604569268133,1.90512430857786e6,833800.9776996657
0.0038200000000000005,-1.2127364185359113,0.001638622941797458,21.374946089416756,1.0587657765485388,3914.055648693891,906.7941050627268,1.383723096956831e6,852258.5444193432
0.00381,-1.2180315449054981,0.001643891619709359,22.388050040788684,1.1272973506252375,5074.596561753752,1137.044239441309,2.4643700584171037e6,1.2505023256356036e6
0.0038000000000000004,-1.2158014939177215,0.0016360344992619616,24.66401088838889,1.1993735429396446,6793.530604811923,1034.6149652627212,2.02100876552162e6,1.014796353400525e6
0.00379,-1.2137197364084118,0.0017107034968916399,24.03958170865333,1.3420532140168235,7202.541983352634,1762.6327751623826,5.74448827105866e6,2.4061564597092667e6
0.0037800000000000004,-1.2115715572048278,0.001811731546102713,24.515312501971692,1.0283059185094339,3742.2568436621186,782.1714883660231,-157099.5231493044,588213.7231197926
0.00377,-1.2111130924936533,0.0016763950415091544,23.35921362595002,1.0968301929112285,3888.880769480688,930.8581916908403,858424.9798569876,978085.7069761292
0.0037600000000000003,-1.2140353665770398,0.0017618307580369878,26.291777652377323,1.2869015780485848,5607.223555395373,1041.789558942347,1.6790046235131125e6,863075.6451651042
0.00375,-1.2134344699393071,0.001701332825636027,22.673993117036122,1.1621698000042044,4950.807110355905,1004.2792285135831,1.751226964693058e6,1.0054766383631888e6
0.0037400000000000003,-1.2110437035364499,0.0016546642897813666,22.853000345381755,1.1709247148920452,4239.188544801074,1109.338711912679,2.4776667925068615e6,1.4244490870306701e6
0.00373,-1.2140995358200493,0.001668231543549176,22.299626058523536,1.1692877046168249,5482.368477152817,1082.0878397527306,3.1110081708393674e6,1.168808792219378e6
0.00372,-1.2100518269331575,0.0017365277070568717,24.127226688446505,1.1877648120502327,4614.577841930701,1553.5849955656752,2.5171598834216436e6,2.799470570878468e6
0.0037099999999999998,-1.2117657752542526,0.0017778874487262867,24.529360628023394,1.2147089766274843,5010.469054975074,1064.90873724761,2.0528538642442701e6,1.0202984394212454e6
0.0037,-1.2111818635981353,0.0016505953013115468,22.765075816078102,1.0637200669898565,4148.031614183867,838.0599055331846,989328.5062106065,722125.4795025392
0.00369,-1.209560983192558,0.0016001303179190604,23.040834460860193,1.1330854334931297,4181.210880013776,1178.3582178236607,2.0565686997568142e6,1.5208365823340407e6
0.00368,-1.211103600233289,0.0016022752045699083,23.443082937115992,1.085398075850518,4926.109376330326,897.9463380925959,1.475225029677955e6,798701.6622754211
0.00367,-1.2108306985070703,0.001721016485015589,24.42206636840023,1.1726622043875958,4684.652134422965,1023.2399298473115,2.0548647825622149e6,991881.4813128522
0.00366,-1.2103690587319935,0.001713294834647819,24.396810557765356,1.2417416458096,5258.992304079941,1085.8865140902367,2.4987692582872035e6,1.0857785532126788e6
0.00365,-1.2107787295805552,0.0016906378919683534,23.647138967074014,1.0927012388824393,5234.767209419342,1076.4460377230664,1.4454489240867088e6,1.0078746158248786e6
0.00364,-1.2107883203868288,0.0016965024778105315,25.337839372018248,1.2419005963867429,6366.303609546021,1075.0200720672508,2.2441403553435802e6,1.018472898339113e6
0.00363,-1.2098276987316472,0.0017137111294648394,24.79984152792056,1.2209428831087596,5393.665330127531,1181.9921498288904,2.298840465641992e6,1.2854343618531364e6
0.00362,-1.2088134751669444,0.001784368501642456,25.61701100045327,1.3426615589158872,7411.104356262,1517.863758147966,3.9892012831444587e6,1.9467351101035734e6
0.00361,-1.2068442513176805,0.0018790480979732121,28.291188935268515,1.6391979102599805,9762.769588866016,3090.3385540436084,9.22385914542918e6,7.582400113352547e6
0.0036,-1.207816256437907,0.0017953473567111683,27.95173815282942,1.4585553572465813,8631.326327092387,2148.175667933921,6.353817134277952e6,3.9437160901341294e6
0.0035900000000000003,-1.2087657731980395,0.001813846761591438,28.127805116191325,1.322649261354383,6765.596418173837,1162.7343551899955,1.3404936967398017e6,1.200744075358188e6
0.0035800000000000003,-1.2084295206802191,0.0017443534302489466,25.64027967435624,1.2938877394926405,5872.107840755057,1283.446506854097,2.77426883040189e6,1.4098785828052885e6
0.0035700000000000003,-1.2110481624695357,0.0018106543946964562,26.79435553225971,1.4151880283844378,8389.476212326495,1587.1825774579668,4.570566503173257e6,1.9666417780954815e6
0.0035600000000000002,-1.20692839688259,0.0017379704938788436,26.06995473693014,1.2511798400052123,5611.515457778984,1173.2531835178536,1.7234411961529842e6,1.2230062828903683e6
0.00355,-1.206609341355488,0.0017865489490000682,26.28709400411419,1.3652657582702217,7345.457938259095,1360.238709046237,3.708610904945533e6,1.568925706165846e6
0.00354,-1.2086213524759086,0.0018503551524354919,27.928255224123642,1.3498757014034841,6210.732888892267,1348.9666698504443,2.707734158016359e6,1.4354922562518748e6
0.00353,-1.2046770411366254,0.0017851010872077559,26.80457436361696,1.2658737573059655,6588.248036231175,1249.1999286460207,1.9275692725989232e6,1.4532530116801166e6
0.00352,-1.2063502728321114,0.0017293347085533051,25.36731200650524,1.2200915309007152,5895.815894158768,1318.4608165737034,2.5483830835157926e6,1.5362319021282694e6
0.00351,-1.2090376722039857,0.0017510818227664514,26.508220796152738,1.4760661417569274,9001.146418258642,1979.6630422981384,6.794237802983019e6,2.8895072170240395e6
0.0035,-1.2069946750056637,0.0016913887322489098,23.174613533660658,1.1127076185486144,3877.4278872454515,1127.6240844764286,2.2410120475841197e6,1.3953726901539206e6
0.00349,-1.206158189433107,0.001740618623210879,23.279686898580064,1.1401338674489123,4580.942956452772,1128.4298463520001,2.0441953733878501e6,1.2713356382765588e6
0.00348,-1.2056571368517564,0.0017186977224894926,26.113427788222886,1.2495433971649508,4665.072424468093,1026.9230538082684,1.1761585877221904e6,833745.568688561
0.00347,-1.2071860009481554,0.0016907821337118429,23.988909242715476,1.177022810449742,5574.494510379588,1050.0946093854814,2.1169058904540963e6,1.0718177823022082e6
0.00346,-1.2084146116661598,0.0017942493606886054,25.14577803424198,1.3577736582812487,7827.7244658989885,1540.2250220422056,4.940093961074304e6,1.956661331909617e6
0.00345,-1.20690630109336,0.0017033992965489796,25.30750181639832,1.27190713557175,5259.797233578127,1257.5356576236488,2.3533610735332994e6,1.3188063540934343e6
0.0034400000000000003,-1.2051850753533915,0.0016670896152004067,23.572014336367413,1.0959754452430672,4719.224319175496,939.2468216586182,1.209481183183113e6,812667.2552489176
0.00343,-1.2026704293242043,0.0017923085075187567,26.18014465900847,1.3424735356043314,7077.804519102822,1359.4083585600765,3.746497894489792e6,1.6591004060068862e6
0.0034200000000000003,-1.2029494794091318,0.0018023505471673126,26.001872428380924,1.2089528109180012,4709.4403366783845,1104.7726000486193,769937.3473934039,1.2352558316302765e6
0.00341,-1.2010484430852881,0.0018088632454835983,26.538348746461796,1.3014361195358166,6897.483732321205,1409.4697482151275,2.3340188707945663e6,2.083397241011112e6
0.0034000000000000002,-1.2004908418026778,0.0018783311182203647,27.337783226231785,1.3097451281547754,6078.521321765325,1366.6460586296687,2.4740324577527056e6,1.5365228132368443e6
0.00339,-1.2012248213469152,0.0017065487995269286,26.45068382916269,1.5749262137860636,9443.418716667862,2705.214950552326,1.0734158728078138e7,5.493448573450353e6
0.00338,-1.1992169952469118,0.0018640173323260267,29.1685948148362,1.6586369886438224,10705.556058494061,2668.7699025337997,9.420086921563763e6,4.917676567905182e6
0.0033699999999999997,-1.2021865094679423,0.0016714401660454683,25.538776262900942,1.200447683442867,5889.789213991918,1133.3799332385622,2.2323535107859955e6,1.0340004855829856e6
0.00336,-1.2037530241138559,0.0017627122358517342,24.513324452832826,1.2015160905594,5973.499213554143,1120.8132418365942,1.9766083355357454e6,1.2956826869778952e6
0.0033499999999999997,-1.2016842214803691,0.0018483977774526646,27.614112736334064,1.525558730783833,6779.339257070112,1515.1074789470179,4.391848922065995e6,1.619765773922722e6
0.00334,-1.1994320425158664,0.0018340258242320016,29.480889976313904,1.516670350539885,7404.414684088619,1513.98908561951,4.399420425895835e6,1.7546762813612083e6
0.0033300000000000005,-1.1991079551270911,0.001770804759605789,26.38994700505823,1.3293939141875035,7690.881133659638,1607.2611007057264,4.878724132506267e6,2.0816032804444414e6
0.00332,-1.200167282392107,0.001866323174770798,28.155932235821478,1.7516302522288614,9398.326610191516,2645.715637194167,1.017949940646615e7,4.886675495126352e6
0.0033100000000000004,-1.1998862734868982,0.0018460199546410218,28.378209595553564,1.3769458404787445,6460.7179371229,1231.3279644325655,1.689671003493395e6,1.2297302957623892e6
0.0033,-1.2006752455655785,0.0018170593671321636,27.686054458542028,1.4002452139274983,8377.002634280052,1573.5164705581667,4.080061967434852e6,2.0346932001914147e6
0.0032900000000000004,-1.2012418323019614,0.0018600466619729085,28.972888641061207,1.5618012731216206,8701.426281771162,2183.7441167225106,6.517031857747856e6,3.9505572653293638e6
0.00328,-1.2008422062057635,0.001769183272014013,26.70810903923459,1.2762713026923371,6395.635999561834,1294.3118328826167,2.3538787946803076e6,1.6731448476995681e6
0.0032700000000000003,-1.1989011131839462,0.0018737421254073124,29.814604555176174,1.5236711105891114,9655.874208837287,1919.3982456358528,6.502169128338586e6,2.495796448919538e6
0.00326,-1.2004576661657664,0.0017997140876843314,26.398875406369655,1.2939977333600021,7337.1731815564635,1365.7931109770964,3.16295161375123e6,1.696652089596356e6
0.0032500000000000003,-1.2009400382404192,0.0017573090758326616,26.71815137945977,1.3837660954058182,7340.787791958472,1460.6063615188045,3.5423184739182116e6,1.7546726489679127e6
0.00324,-1.1998009119107473,0.0018505353580496155,28.139425596955025,1.4383267978317738,8386.94843460408,1591.0144561923487,4.319825300676156e6,2.003921440760226e6
0.0032300000000000002,-1.1983281333733649,0.0018051206717605481,27.251258736330552,1.3011660490839825,6224.581960971892,1283.8097600376013,2.082892464325668e6,1.5948794995728119e6
0.0032199999999999998,-1.199792281069862,0.001895321330353896,28.917206033937628,1.6810113445853887,10072.046653182644,2746.613710929035,9.245100562916525e6,5.834215445820408e6
0.00321,-1.1993610755246382,0.0017652960459922404,25.88747540337169,1.3398416068625127,7682.635789840367,1486.5669667154636,4.2268457185005e6,1.5646468935466302e6
0.0032,-1.1988262688176476,0.0019124262616116655,28.427544863868807,1.5350579179877109,7243.791657122656,1565.8552753752542,4.885007608770245e6,1.7723929164319006e6
0.00319,-1.1975656116590716,0.0017197489585815129,24.48744326115255,1.323245247709168,6136.749529624893,1840.9408512488037,5.130386832867765e6,3.450007755871013e6
0.00318,-1.1973071626223775,0.0018276054329978612,28.455090181319967,1.479797084316399,8520.272069483348,1439.4466634261898,4.2355683973386735e6,1.2967675043349485e6
0.00317,-1.1967577622556866,0.0018320836612866682,28.758253258133724,1.4556473170845783,7824.183474221532,1605.6365150520535,4.787590439587883e6,1.9230379859933848e6
0.00316,-1.1988030597362918,0.0018950049920770239,28.70275551137251,1.4448285563399779,7987.996362188388,1595.147691608029,4.349844694685578e6,1.723710351882072e6
0.00315,-1.1961746763818073,0.001821594016289069,26.902381656635463,1.3972783174003383,6272.523276703911,1505.9204566765961,4.384661707750203e6,1.8047538360283484e6
0.00314,-1.197466526365725,0.0019285784242236016,28.19874015022845,1.4689223113147627,7258.966679786635,1913.113241865484,4.550355287881767e6,3.4417790957282498e6
0.00313,-1.1960162350270724,0.0018771631229518818,29.242732361844602,1.805452828018763,10015.71491467814,3307.1409045749133,1.2151426670704728e7,7.979440619616262e6
0.00312,-1.1927534687794157,0.001974377532191105,31.87297244012029,1.596783208822732,10072.7054044524,1968.585685523385,5.422684605757316e6,2.700032611527188e6
0.00311,-1.191838046425052,0.001954317460473151,31.641074964988267,1.6669451926784906,8117.881615794017,1803.4855504152508,4.689533825255948e6,2.1222433178357347e6
0.0031,-1.1952347490692552,0.0018943926137453201,29.866400267264748,1.4749418517075927,8732.575315664417,1685.7864154520105,4.1763459123504185e6,2.242410028833661e6
0.00309,-1.1923875198467524,0.001939592648203054,30.89659206043859,1.6061209040315068,9423.958696984697,1706.5376446544303,5.030570740274235e6,1.743013065057361e6
0.0030800000000000003,-1.1926562405511738,0.0018959761023211203,30.60228189479822,1.7866653910666872,12217.606481212282,2817.2839440486364,1.1844866412420541e7,5.0463795270499205e6
0.0030700000000000002,-1.195075311480123,0.00189477886084713,28.134581345005703,1.2976333731915097,7244.560269350911,1101.1497076453734,1.4771643227241293e6,1.1530597302790526e6
0.0030600000000000002,-1.1941710571228834,0.00179933628438198,27.164061502082756,1.302539058342091,5622.720566957368,1126.0829949990684,1.3493972203543056e6,1.1748608035142107e6
0.00305,-1.195747776423405,0.001858583819333103,27.878052827689704,1.5369576148297706,8927.745986901038,2023.899130520901,7.200557726491762e6,3.2774908438235074e6
0.00304,-1.192598368426741,0.001824824306736288,27.598986573048595,1.2754239132381728,5550.093773508001,1198.64541604443,752458.012719239,1.1795124495974109e6
0.00303,-1.196104368873011,0.0018339775953727859,26.38791848668845,1.1650978864854695,4825.819703188697,1083.7256823774126,661131.3729766803,1.1830424837812842e6
0.00302,-1.1933599041013527,0.0018626380680911705,27.496023547545715,1.3516331493297067,5939.7581585760445,1235.4639107480198,2.4234553001725245e6,1.3872836414532927e6
0.00301,-1.1916796705280006,0.0018599888741570117,27.96759918123623,1.3776745171224702,5818.887191902505,1718.3572375878332,2.5532514973617075e6,2.5360822236209116e6
0.003,-1.1922170355025674,0.0018881988111747385,29.675034659805668,1.5998772941069377,8866.582190480358,1790.3579928681957,5.030642527373331e6,2.5047136293496536e6
0.00299,-1.1907492911361086,0.0018896104585173754,31.624385101954314,1.5375217554120841,8556.440417566266,1546.0189898039223,2.904531553667727e6,1.5044736447524861e6
0.00298,-1.192294816893972,0.0019364863087585232,29.802953245006087,1.528216965082983,9193.197953978122,1926.6122234159802,5.718509951866258e6,2.4216764314413583e6
0.00297,-1.1917197352647704,0.0019065298544172905,29.86817305139826,1.4293847637172272,6876.311398687875,1487.7032017205656,1.8909818125605441e6,1.648621620721711e6
0.00296,-1.1908155156771705,0.0018833140854252934,29.659166664606218,1.4869984938654441,8699.949153960019,1791.1950576133506,4.0616599105195943e6,2.488202774021518e6
0.0029500000000000004,-1.190031598679095,0.0018896349769619745,31.128791123043676,1.8405546056819515,9699.67544604257,2916.211583289089,1.0260952446594737e7,5.941484177305172e6
0.00294,-1.1898762706209365,0.0018828347720723495,29.59494398127595,1.4425849369545962,7456.290355227826,1587.2341787114262,3.525626330193141e6,1.8475413744514056e6
0.0029300000000000003,-1.1898562408228421,0.0018908433890002256,31.38244421697227,1.5208288271434482,9067.36180970116,1501.9156420234788,2.2928153673149007e6,1.7778615229961372e6
0.00292,-1.1873957309205045,0.001812932879751343,30.231454600237022,1.6090858339552556,9967.055934654973,2473.3566141407377,7.369911204364718e6,4.851645614833139e6
0.0029100000000000003,-1.190397032279241,0.0017992973169856593,29.98023539566169,1.5724824015369698,8809.918458750504,1790.3451666108022,5.5604688113344805e6,2.345085522885191e6
0.0029,-1.1886740492665868,0.0018651110770632922,29.881045276535627,1.6993624118672264,10180.28902811966,2323.236882044774,8.232987368461328e6,3.7687929087649565e6
0.00289,-1.190521974388939,0.0018141992459315892,27.994028660092788,1.4460670942323208,7666.686850121749,1633.1935134654827,5.512504507539205e6,1.9812813161510383e6
0.00288,-1.1889067130901596,0.0019688877660590967,32.1509448648347,1.875478239576333,12329.608994063517,2582.159324104002,1.1043652693585046e7,3.6063949677270553e6
0.00287,-1.188374506462829,0.001954311337563739,32.68155397537768,1.7298927009797707,9060.081321301937,2066.783933319678,5.430830845615635e6,3.171772435110313e6
0.00286,-1.1881889525593277,0.001967058667673414,32.66929500111485,1.5400055043625644,7890.203077635815,1420.2424565756023,2.652939393355795e6,1.5105971889393579e6
0.00285,-1.1864766539736693,0.0020000781490189037,34.473176730243225,1.9738457584689153,13578.857242237189,2968.9957940757004,1.2663503562812446e7,5.003709358291562e6
0.00284,-1.186156559958585,0.001941815693751174,31.264228481261277,1.5783739205799805,7196.34707716927,1611.513563804625,3.569426244062268e6,1.6439942365487604e6
0.00283,-1.180995828359931,0.0019959492245887177,33.41022899924082,1.7829129781002189,11340.333567695741,2060.6685699914674,6.900712819628998e6,2.447511452928481e6
0.00282,-1.1847487793572784,0.002074686893540569,33.17868023781916,1.6879100310880109,10063.336513192544,2197.989772266409,5.218775573731745e6,3.3348936609916487e6
0.00281,-1.178628272910088,0.002060182935806524,32.12516734030159,1.7484642883098933,11044.880417344537,2109.0974374279567,8.324009255723427e6,2.665116415087372e6
0.0028,-1.1852030489492846,0.0018005017576598456,28.42049824898104,1.2877484984302767,4486.135342975408,1233.1688998861857,858828.1998754898,1.4327606316698296e6
0.00279,-1.1859738222131515,0.0018433315117856563,29.338294512734457,1.510581289892657,8615.455111618747,1821.6012808321725,6.118890077998429e6,2.3659934320852263e6
0.00278,-1.183331346267174,0.0019030279297979086,31.203283905438518,1.7597663251390094,11455.879834589556,2565.8422845743985,9.538246622149955e6,4.295797411095133e6
0.0027700000000000003,-1.1843998637744753,0.0019299080534508292,32.68303881233103,1.6148873393845407,8884.783262308747,1763.445630914794,3.6114226484542205e6,1.9072963140090322e6
0.00276,-1.1844107059189297,0.0019135058557869962,31.981143536838935,1.7063148129907106,11989.859618495228,2046.0992259491202,7.34688372620229e6,2.566689279606087e6
0.0027500000000000003,-1.1843874711472964,0.0019272470393070689,30.522224714959737,1.6042627030468328,9230.462972701458,1789.5454781226451,5.529574143675004e6,2.3725964385945676e6
0.00274,-1.182956984124514,0.0019413173723199,30.991408119850337,1.5649793714707871,7538.044183919947,1851.2458466476032,5.4744973293523025e6,2.5709698172262223e6
0.0027300000000000002,-1.1848517856755807,0.0018757462636980063,29.41807793335475,1.8002294512218657,10793.797438554479,3143.756997911359,1.0927270451729745e7,7.083857918540454e6
0.0027199999999999998,-1.1870359385730973,0.0018551486279146812,26.90263221311197,1.3183035691849296,7149.507195085394,1303.4128144321226,2.513897055366996e6,1.5077839275548954e6
0.00271,-1.1874677581170292,0.0020599613389511006,33.217027109077534,1.868880070892011,12253.556634354107,2519.6259851108694,9.890226719283372e6,4.1187585040081847e6
0.0026999999999999997,-1.1826280162538436,0.002031549992096338,34.41661679979357,1.683913580387015,11540.94710423422,2016.5942769884646,4.725305566916281e6,2.816688133647692e6
0.00269,-1.1845318608293491,0.0019215002772914288,32.196797236337645,1.8084661385370842,12327.340198481943,2468.893717437775,1.058809861817341e7,3.471079829156773e6
0.00268,-1.1838352115180382,0.002012393596809944,31.12859974110801,1.5415535180158748,8924.680889907813,1972.506693430298,4.213573394201484e6,3.2820161860797573e6
0.00267,-1.1829915828986086,0.0019430831962436949,29.717376807623154,1.4326016614023178,7966.102793189337,1536.5439767511832,2.238013367753789e6,1.9123535078131596e6
0.00266,-1.1816662895020877,0.0019395211997655717,30.80813975745329,1.7120064793129415,8720.68750296099,2352.660327901583,7.169689413533194e6,3.850402375837693e6
0.00265,-1.1809572104936503,0.002031823817346325,29.982226280873785,1.4942592033738569,7262.193623296614,1746.431369127987,3.8248878825646834e6,2.4673346954363086e6
0.0026400000000000004,-1.1830554288213757,0.0018863094067468947,30.365495266998494,1.5980972800640163,9470.95333434366,1635.385846622613,5.368642066875415e6,1.7079040681922727e6
0.00263,-1.1834096628184314,0.001974011826018009,31.479707096607633,1.6155304065113263,7942.795397163188,1999.081140709183,5.161870643946371e6,2.9876107841525134e6
0.0026200000000000004,-1.1813240096728086,0.0019444582626906468,33.78346514175591,1.7474935943762346,11198.430972319567,2365.4104579187374,7.249369651377742e6,3.4341297469674884e6
0.00261,-1.182049370624914,0.001978089218941955,33.783758627282666,1.8066290391197954,10419.734391428558,2346.084227933928,6.8712597595661655e6,3.478835864155889e6
0.0026000000000000003,-1.1797894339188673,0.0019266271018024816,33.97406448194838,1.7584068728525666,11735.286522102939,2225.20963749156,6.590945339675543e6,3.126406063344977e6
0.00259,-1.1815261287171444,0.0020166162497207572,32.27386561617725,1.7209823745888992,11218.24357287224,2494.115118699364,9.149733572837133e6,3.994616242861357e6
0.0025800000000000003,-1.1824430144368334,0.0020790521320208045,35.91518543013971,2.1915204081167463,16497.539288767133,3568.252079006864,1.834313089368405e7,5.8742776907862965e6
0.00257,-1.1792189340758794,0.0020156046448769503,34.7757586078298,1.9879000376564937,12747.50306453013,3031.375913675035,1.2095210595515214e7,5.404804741182945e6
0.00256,-1.1736154445715958,0.0020466187730502597,37.46852895298024,2.2071545866026545,15048.385196074689,3452.757777853627,1.5158538394704193e7,5.849465471666683e6
0.0025499999999999997,-1.1747684337471576,0.0020524700793985084,35.67742182474946,2.171645882403457,16155.224715779083,3401.60496630819,1.695167723102213e7,6.297506978957868e6
0.00254,-1.1742734009080174,0.0021140711221286886,38.44458137708669,2.079513675536497,16000.15982186695,3202.042720296647,1.4419861243186496e7,5.707312449916451e6
0.0025299999999999997,-1.1777816629279456,0.0021474058670015368,36.21339270626109,1.83580745362763,12575.596537340789,2859.4458507999198,7.888778432740254e6,6.072104220516693e6
0.00252,-1.1769800913302728,0.0020977860215248708,36.85259898966847,2.122938877578602,15501.366118863478,4224.737153397179,1.669548300732349e7,1.0581549670984585e7
0.00251,-1.1762788718853234,0.0021627393959084786,35.90497277578347,2.153841180198854,14132.344170392906,4062.790732451589,1.5041086425151737e7,9.962239979408389e6
0.0025,-1.1722913209593375,0.0020125657114030723,33.12655331849002,1.5516215531338236,9651.442756428607,1543.0971935208788,2.9835300735903177e6,1.6951362257139336e6
0.00249,-1.1726227239708022,0.0021657495117596427,37.07811934521886,2.0073565005472407,15709.013436214107,2955.61742863556,1.2691308812268078e7,4.650518198316942e6
0.00248,-1.1754889778089124,0.002149533803960071,38.16113805522304,2.1302350880908922,14028.37513242272,3263.612467490154,1.1708051581001585e7,5.60983436128272e6
0.00247,-1.176077904542442,0.0020149991636635983,34.91856588736516,2.557408125282487,17000.705856662637,6411.662025076519,3.2139537561091688e7,2.021722532670094e7
0.00246,-1.1762024446968304,0.0020743610391352183,35.103072371463504,1.921574369927978,12265.829265499005,2543.210998764665,9.013193417037519e6,4.1404860436736047e6
0.00245,-1.173852644043576,0.002095205258336604,33.50000947860817,1.8624026001702574,12027.343127644639,3215.828766848287,1.1287471578376302e7,7.05580030894167e6
0.00244,-1.1762958321254227,0.0019967658907198912,33.924357160905025,1.8340140210549485,12858.918941776168,2127.3893070836384,8.368042296830385e6,2.3973800605888017e6
0.0024300000000000003,-1.1745913931075616,0.0020113069945267787,34.393565656216694,1.728335378645869,10744.050644008821,1933.2070395227574,4.199913679994351e6,2.455174464459828e6
0.00242,-1.173258546155839,0.0021102049553564845,36.177395756143774,2.05664019519612,15100.779381425602,2847.642344500137,1.2561659184099054e7,4.231972485340554e6
0.0024100000000000002,-1.1731080016689261,0.0020434184993177746,35.49727663242916,1.7731846729697966,11795.176288089482,2403.3324620281805,6.031988412896618e6,4.0861908264220385e6
0.0024000000000000002,-1.1678467558479693,0.00210445434511158,38.176485140794426,2.003630674268905,14457.53064646771,2562.602661294122,8.557064968414268e6,3.7254436955027883e6
0.00239,-1.1701855628827469,0.0021077990072755,36.48834127634682,2.1505414644919,13843.410821698117,4182.607542269707,1.501424593029833e7,1.1055438555463674e7
0.00238,-1.1751520767061747,0.001973905865332794,33.27448872126598,1.5164452879585488,5685.314236043937,1476.8094538086016,1.0663079119737307e6,1.429498080802278e6
0.00237,-1.1738367310466489,0.002108686577433888,37.85735684100147,2.1620122026815585,17454.029846064943,3872.0776566924305,1.7719222094216276e7,8.69004949343127e6
0.00236,-1.1732908912438769,0.0020407181741829046,37.06232076106295,2.362429436627302,19361.0832186784,4904.626202234118,2.528540757485562e7,1.2752931832133789e7
0.00235,-1.1727251623527963,0.002142251103447026,37.35288176468517,1.8829742793456405,12825.418011535934,2353.502968434599,6.593629344786891e6,3.2159500725692194e6
0.00234,-1.169432545774663,0.00210739516517244,35.476074792875366,2.01196142548402,13376.402493845655,3137.973711148994,1.069939969156742e7,5.772716804418757e6
0.00233,-1.1683860679942388,0.0021345367933119086,38.49476995277951,2.0516030313741997,14826.112091398121,2976.4955096346443,1.1043877425672807e7,5.700687206456926e6
0.00232,-1.16938347723571,0.0021216910705340944,37.013028119186295,1.8834074114643076,13599.694843622829,2263.695716635632,7.716617368285346e6,2.5634511112269023e6
0.00231,-1.168408970083864,0.0021120103706426586,36.43634015633917,1.993170673149564,14183.062960632053,2607.2459938430507,1.045780296257078e7,4.0186510042566815e6
0.0023,-1.1697139919603767,0.002060957888846637,34.724389201542095,1.7706429608826373,11207.37629142187,2186.671800779092,7.162990600882388e6,2.6774396593454927e6
0.00229,-1.1701063725546292,0.00208465451427165,36.15350901672642,1.7142213291370452,10118.316541464717,1937.929420412352,3.942076748765368e6,2.3745486259601894e6
0.00228,-1.1694043723570346,0.0020921275969660812,37.17222255925548,1.9906154500006856,16210.613887461739,2931.175764650668,1.2032660046988364e7,4.905806378236434e6
0.0022700000000000003,-1.1696680721200985,0.002138155125950654,38.657285967632724,2.4920804507742496,18920.67733169975,6551.149382113835,2.800900880349306e7,2.1046827949869677e7
0.00226,-1.1694329416698188,0.00211538529507533,37.12552629458138,2.2309380525325713,14992.239661438607,4786.854524661326,1.8791564953387678e7,1.3574296976745058e7
0.0022500000000000003,-1.1708238859407576,0.002197770237140097,38.82467325925437,2.6410709760583724,20799.947452241933,7592.833441219408,3.485724086162269e7,2.691796488395276e7
0.00224,-1.1685795636590566,0.0021058687970418903,37.066919046680496,1.8698489399461438,11483.54770246601,2667.366225154827,8.303834508950916e6,4.75781664682489e6
0.00223,-1.1707007925233155,0.0020431769533802535,36.9083626355679,1.7617874815481906,13852.45983435592,2393.8823372481634,7.183098468596167e6,3.60031696918765e6
0.0022199999999999998,-1.169838749126129,0.0020159438610303708,33.317672473457016,1.7325245178151907,11651.745496636971,2409.366011040936,7.803307044178932e6,3.6638475825974853e6
0.00221,-1.1682174688936047,0.0021174912588192295,38.265503527278,2.568846821596763,19147.15097249652,5290.126116272466,2.6436774717945226e7,1.3606321210894858e7
0.0021999999999999997,-1.1677362334830756,0.0020470992987515367,38.056545096730744,1.9145884585309183,13788.956129791693,2433.8683427888564,8.07577287184399e6,3.4370861362551143e6
0.00219,-1.1682039707653527,0.002069619260111244,36.135901210507775,1.8291956698976484,11403.680064326012,2184.476251220322,5.41302694518402e6,3.2926941620731708e6
0.00218,-1.1661539103435627,0.002130696371922937,37.47064045043612,1.94844144351092,14063.520803207914,2810.775198920012,1.1272220773190022e7,5.043928612041327e6
0.00217,-1.1645110584160694,0.002150221536519259,36.525569597907875,1.9363386521479675,13480.805706444853,2339.700027811097,9.167389328686647e6,2.836331042406968e6
0.0021600000000000005,-1.1600266251806406,0.0023235733120064187,42.59996340686899,2.5211365038273486,19549.589385423053,4485.917881790236,2.161355792450682e7,8.64171430395734e6
0.00215,-1.1607721455777804,0.0022176972150592194,38.7401550221161,1.8757894396045882,14184.910286806351,2257.9034966662102,5.425805891399131e6,2.9319818301370884e6
0.0021400000000000004,-1.1612245998090103,0.0022373837180246006,41.88636922020003,2.272594368530811,17876.065864681397,3714.1890780378785,1.4911836666424852e7,7.567175709493143e6
0.00213,-1.1625485010632453,0.0021314674516827226,36.396276446957465,2.0284781529578324,14135.50223316793,3545.760144154675,1.327361429121655e7,7.275111795011903e6
0.0021200000000000004,-1.1645451616940594,0.0021174061713582688,37.12969913286468,1.9755886036339994,12951.769309045638,2635.4792468565606,9.142532389082111e6,3.977723032029798e6
0.00211,-1.1630078312716916,0.0020643640296302414,34.89394367419899,1.8493474930102818,10938.922278524566,2683.4512124623893,8.71937092758136e6,4.887276722263853e6
0.0021000000000000003,-1.1602447340477018,0.0022078613359669975,40.34965200287554,2.1995144320823083,16904.87536224487,3094.013393547014,1.357758427273926e7,4.78039284114369e6
0.00209,-1.1589869567048499,0.0022786349235239868,41.22230734064081,2.1218689013015677,16132.016292370265,3388.441714828565,1.1357221071604853e7,7.227065236050716e6
0.0020800000000000003,-1.1630769910922887,0.002109200747677738,37.46059555144041,1.9236353290108572,12493.117752765114,3036.241479806429,1.0171973404388003e7,6.174084097650993e6
0.00207,-1.1603975418244536,0.0021392861102826075,41.69234476368276,1.9032905248046954,13560.600686260384,2261.8383883564366,3.875323733350388e6,2.9245131864145924e6
0.00206,-1.1624919562366633,0.0021054146804519065,39.95537501925474,2.2103580485067345,17450.518919547914,3607.230708818011,1.4178916147293163e7,7.403432651950305e6
0.0020499999999999997,-1.1589742088943336,0.0021078166972008697,37.4879379993432,1.858364646472781,11397.863470473472,2244.073169919627,3.751976935667238e6,3.4148279581792033e6
0.00204,-1.1611710294899624,0.0021902505009299116,40.123736230899986,2.549222439701294,20253.370519230193,4781.517989148758,2.6358569717105035e7,1.0117852801229222e7
0.00203,-1.1609113998073997,0.0021369402875339467,38.17703556639795,2.0741673466549675,15373.369370912977,2749.3865622755607,1.1658016410911892e7,3.654518306565622e6
0.00202,-1.1577254526224492,0.00229045803043628,43.47745807127185,2.6112712087299506,23428.356716595903,5219.662670238085,2.7394032972348794e7,1.2404772130962694e7
0.00201,-1.1594202980508845,0.002217447443112319,42.76845136627032,2.3871088669826688,18230.38382270693,4170.92150119216,1.5329693019545263e7,8.962369836593712e6
0.002,-1.1584117335605433,0.002291996154519458,41.285272088872404,2.291289331972476,17599.012580200866,3432.268231633022,1.282895204689174e7,5.893551048739755e6
0.00199,-1.1560122443038017,0.0023056759530770098,42.62668856268423,2.6407998194665745,22794.554992144826,4731.062744295392,2.390500251460354e7,1.0080540131603206e7
0.00198,-1.1592171057194043,0.002185233575002691,40.16855112559517,2.1959227173779543,16699.205125070264,3276.6094783155268,1.4340419859605875e7,5.200854202629501e6
0.00197,-1.1560664234561902,0.0021553551531128495,40.20428536886578,2.061041194703483,13908.524230958696,2571.00470237502,8.87146421493989e6,3.176843574175729e6
0.00196,-1.1534094891023978,0.0023794828827542382,45.18003408212385,2.4293580455517447,20576.243990387728,3307.1668469396964,1.3656362068340914e7,4.746300670362023e6
0.00195,-1.1530226699738313,0.002389289848295703,46.00368614678119,2.5687614513654844,22819.700871097655,3659.972271053942,1.9106115560669832e7,5.642739747820781e6
0.0019399999999999999,-1.1544243640064216,0.0024231146805813618,46.74088441259645,2.6823548516187175,22523.0899243307,4198.559593352092,1.96029091898701e7,7.060925248679705e6
0.0019299999999999999,-1.1556917250242622,0.0022880185375621165,42.29426799421445,2.884060194360419,23255.744939997658,7772.275487036601,3.939316904733149e7,2.469412403822432e7
0.0019199999999999998,-1.1528506162722147,0.0022588706958705474,39.914456513162875,2.067502343460366,13322.01426110499,2593.4188871170254,7.871894167258642e6,3.77711200408422e6
0.0019100000000000002,-1.153272543467817,0.002368732811967577,42.21238720678717,2.0325946258687355,12286.640666129071,2759.9249900823866,7.268226882335746e6,4.446861134444073e6
0.0019000000000000002,-1.1540486527703409,0.0022417392462078206,40.66285477816415,1.9329761700344066,12564.36028720548,2483.4048874234536,3.962965776731446e6,4.09244189183241e6
0.0018900000000000002,-1.155765888400228,0.002275629597856161,41.946845346117286,2.001253306893009,14259.4896264388,2509.9815205234113,6.814963051796968e6,3.3035140574395177e6
0.0018800000000000002,-1.1534985846959704,0.002397200503950062,44.18141957853001,2.4710474088104943,18822.27794004582,3434.946304936362,1.6207732592244452e7,4.7687850899813175e6
0.0018700000000000001,-1.1548706749609992,0.00230137532544671,43.27467846692926,2.448719295864757,21926.209497697662,3555.409301013263,1.7527132897897556e7,6.360656070179306e6
0.00186,-1.1531087832229723,0.0022976009849712694,42.24448048095127,2.4450738111105097,18893.541427002398,4450.623242057507,1.9388319499158494e7,9.840464464588435e6
0.00185,-1.150621194939508,0.0023814139254968174,42.64944034411552,2.4704131696319935,19010.40122999128,3663.5307870341835,1.5786544435315892e7,6.375191561020049e6
0.00184,-1.150322164526486,0.0023647616097471603,43.76953073858176,2.41012952266521,22811.15822551211,3405.0532091326613,1.738771966063238e7,5.4690654216256e6
0.00183,-1.150351180654256,0.0023006023776561317,45.48017833802395,2.6114917564073195,25684.14536874682,4087.5057551274185,2.1554778276073735e7,6.81348894736817e6
0.00182,-1.152018087986617,0.0022147958609585656,40.90079952779523,2.154786358835982,15082.54862334564,3194.129981994122,9.811451920044614e6,5.309693960603716e6
0.00181,-1.151005375895954,0.0023329764114800185,43.09995698801615,2.181047431164799,17705.964938949346,2866.096257119757,1.1852103123910513e7,3.909494453954232e6
0.0018,-1.151654530128453,0.002255068233592926,44.69761203406779,2.416481795772614,17022.15283887403,3794.360269186446,1.3839342512827827e7,6.969767661801108e6
0.00179,-1.149963939819418,0.0023832363871556283,47.03639865603993,2.8522592210520252,26574.154660375912,6802.17869854434,3.363916349754881e7,2.1940776050681353e7
0.00178,-1.146241071598001,0.00225428855414245,46.10238501697875,2.620118457901175,20552.806185628142,4773.314003572669,2.34057818770424e7,1.0188344187214714e7
0.0017700000000000003,-1.1478654506780896,0.002412518756542878,48.9502806602476,2.474140193853906,23834.291350848038,3292.2597812299136,1.2820094690881906e7,4.613206311446168e6
0.0017599999999999998,-1.1527246342777522,0.002284301603011223,45.91783485229975,2.416290032681251,20030.290893725985,3536.090020949038,1.4961905782567099e7,5.798633051446483e6
0.0017500000000000003,-1.1476985992209652,0.0024201353487744628,48.0770690104099,2.6967500413802976,22037.04502716845,4058.7494263015537,1.7366938638704676e7,6.029057166044981e6
0.0017399999999999998,-1.1451723451469265,0.002415810563402698,48.946017465989655,2.468844048239738,22143.80433114305,3893.4594097790377,1.3206956893205944e7,6.623008289171159e6
0.0017300000000000002,-1.145265057482694,0.0022924307050486174,46.46725897709998,2.9776084649332466,27211.937403679738,6364.078467589019,3.80911153298279e7,1.582348051116669e7
0.0017199999999999997,-1.1436994771510902,0.0023396472729556497,47.65155580859923,2.8444722614276468,22912.082986018973,5992.751097349963,2.633877734292771e7,1.6367618724451832e7
0.0017100000000000001,-1.1453081370400118,0.0023966016922102535,47.994183686523215,2.721796715080476,27309.81298182041,4519.521771964005,2.647363998067488e7,8.1672999528704295e6
0.0016999999999999997,-1.1453283864629453,0.002306501888971542,44.83880911096224,2.4842474094630194,20688.275646922368,4539.313118140967,2.1824544474811923e7,9.135918021136211e6
0.00169,-1.1469801778903068,0.0022601698056511467,40.49018223852049,2.0361409942694237,14790.736553484658,3192.7311156273877,1.0096392183073143e7,6.017074648597326e6
0.0016799999999999996,-1.1419354092905272,0.00235043011725745,45.94388405716418,2.304096343390717,18267.400609366305,3448.052832491982,1.358184584624147e7,5.684806298216725e6
0.00167,-1.1402473344975417,0.0024271838331532767,49.41153251272465,3.0125674108063105,28440.64623117241,6431.897291756811,3.485609156509206e7,1.5843842461091481e7
0.0016600000000000005,-1.140933930427231,0.0023937911372508332,49.605475485279065,3.111393873134925,31278.868465507345,5847.822695692832,3.984794532160577e7,1.1893052351899534e7
0.00165,-1.141269522825728,0.00252267277341823,50.916177311640936,3.0451401046154394,30490.44151614225,5845.022687874358,3.451856028701389e7,1.2698967852285307e7
0.0016400000000000004,-1.13993102108382,0.00245203438239734,51.393694155535265,3.055917452384512,29604.254498378712,5823.9962615256245,3.1242222867976274e7,1.3718435829040293e7
0.00163,-1.137067663247713,0.0026946605600974933,58.63923751945783,4.758110216185985,52817.18008767292,15930.341566536667,1.1808938811074111e8,6.285482385649691e7
0.0016200000000000003,-1.1401691293261165,0.0027346383842976715,55.35035480381333,4.659275789286539,49732.923612920684,17203.12656824598,1.2311794613411805e8,7.111256564437649e7
0.0016099999999999999,-1.1402339424738166,0.002480417856363699,50.58676053848434,3.102255326004317,30211.44903597279,7058.3479516547795,4.135488624788831e7,1.9325354941897236e7
0.0016000000000000003,-1.1417576007186172,0.002471663091321466,52.296158635995575,2.953066420765625,27926.55635713894,5457.748011552239,2.7236415755892396e7,1.2101267345763221e7
0.0015899999999999998,-1.1388113240127393,0.0024237853827224665,48.75577997903658,2.561696755699146,21324.057924714656,4047.600776199724,1.6485613976344442e7,7.255701373545437e6
0.0015800000000000002,-1.1373771605546235,0.0024843220795399763,53.22403470585546,3.1468239224246526,32005.834091910514,6027.368436956182,3.7603942476199046e7,1.1568282512746952e7
0.0015699999999999998,-1.1364894103395224,0.0025185576367083265,51.074468977502185,3.003012030085692,27275.830967447673,6712.866392434448,3.6338023210866265e7,1.8067031107987355e7
0.0015600000000000002,-1.1374165154822538,0.002641780615926614,55.07721318295377,3.1060142163698505,33109.60134000475,5394.374939182036,3.1092148415466964e7,9.990028942846373e6
0.0015499999999999997,-1.1411659976809434,0.0025274015615437523,51.92383955650182,2.8757422428030552,31320.01548827191,4430.366973771618,2.5476779642585777e7,6.683161353474796e6
0.0015400000000000001,-1.136463519065135,0.002694959699446593,58.492295792087056,3.571169454955509,37097.782222269074,6849.511566847058,4.3229365361965604e7,1.4246453260505173e7
0.0015300000000000001,-1.1369960289642806,0.002640955711067991,57.59415117028454,3.3913244298457177,37626.68511058026,5804.547409324398,3.714314821957687e7,9.828171307340985e6
0.00152,-1.1374258426271726,0.002512936687177483,56.214702588504004,3.5442528346974824,34464.72673713576,9603.073495608742,5.358128224712332e7,3.347567434089254e7
0.00151,-1.1314825126464343,0.002567814016798431,57.03053239829334,3.897927646309475,38982.357060776165,9716.15886351856,6.345690092536556e7,3.2044642193198342e7
0.0015,-1.132610253247145,0.002646670512418921,57.011141549637586,3.6033177648832093,44087.727813923004,7658.077644900865,5.9637210549842805e7,1.804904701123272e7
0.00149,-1.1341450827986541,0.0025150012409101523,51.00387361309923,2.7272682413481917,23498.656058717726,4371.205192632528,1.9027575441885203e7,8.88397989495613e6
0.00148,-1.1375345776610546,0.0024763246791764115,49.39702439807531,2.4268011144790744,18276.01870191915,3136.8923172601494,9.405756680273024e6,3.8457406274368707e6
0.00147,-1.1325152855139107,0.00251262463548863,52.40603234449244,2.589745821174466,20630.445295704314,3331.7639357642533,7.220499165978871e6,4.27162373741002e6
0.00146,-1.1327195527562088,0.0024477117778505114,48.37798498222845,2.671374455543336,23006.18616904661,3929.5711875470784,1.8499091557912752e7,6.606255817851314e6
0.00145,-1.1318531942097116,0.0023730695564121683,50.49793060880204,2.7644443916216,23928.985441507346,4270.745646440862,2.072181018100797e7,7.712549261145508e6
0.0014399999999999999,-1.1312850931326284,0.0025603603137096154,56.38323658024305,3.4035254551229928,36876.766775171665,7419.166103761957,5.013763394361823e7,1.8123997670725994e7
0.0014299999999999998,-1.1306559479540537,0.002580321525181436,55.36822358741544,3.025917407231204,29069.24424994385,5191.425287123564,2.4251927040403776e7,1.1103570476438742e7
0.0014199999999999998,-1.127680122673591,0.0026965798181075268,57.392079820577706,3.0132957238383953,31416.997226350693,4402.680288882406,2.1948178708399944e7,6.052230863302488e6
0.0014100000000000002,-1.1287389388005413,0.0026528938512851738,56.54137962594955,2.878004080582902,28828.331381548778,4462.277533379703,1.945270088721505e7,8.332430544354189e6
0.0014000000000000002,-1.1254187228820556,0.002578688322601073,54.135567049216824,3.230377365504203,31751.915735390714,6614.483155518133,3.552042355449909e7,1.657605094259635e7
0.0013900000000000002,-1.1267139348722528,0.0028258140464546434,59.908928539264956,3.6579415557968584,35282.269150365275,8149.66993691193,4.5025770457354255e7,2.1982044525651433e7
0.0013800000000000002,-1.1265517622637675,0.0026678441483935075,59.33627404897125,3.4266133040286,33358.550805132356,6945.259803604454,3.520749285369763e7,1.8207343245122656e7
0.0013700000000000001,-1.1298827544336298,0.0026294254433978526,56.33765701896161,2.952564148063572,28645.394752124168,3985.2343662289445,1.5098769820670523e7,6.111378495210685e6
0.00136,-1.1299127450447826,0.0025420712724342045,55.71138263901653,3.4337728033292825,35651.77859432205,6901.307196781452,4.7267610619023286e7,1.6973151525132295e7
0.00135,-1.1268415785413972,0.002521867405152673,56.741214038225,3.0919150800001733,31784.657730841085,4995.351090897634,2.226340443109248e7,8.632515592589669e6
0.00134,-1.125405567574755,0.0025923680241778215,57.53456233334261,3.2522716555174607,35308.02477768877,5525.1008192491445,3.284091562565575e7,9.866436327996211e6
0.00133,-1.127424095248441,0.002557089123991477,55.982687984074914,2.79948508201271,26674.578625050573,4280.014148494113,1.769349083780454e7,7.02638062286914e6
0.00132,-1.1254243028433522,0.0026343570669746085,57.82723715087788,3.0672846099291906,27200.411548048076,6287.839319107133,2.6955217620885815e7,1.731526354883771e7
0.00131,-1.1285656865438445,0.0026580175224920296,56.25600750515958,2.917626802589523,26093.889740251445,4430.190033024074,1.6105591403964525e7,8.039978815461254e6
0.0013,-1.1214605110230176,0.0028053633183863437,60.06988800934339,3.4850519224009586,38460.459607558536,5767.709874856746,3.63324847227652e7,1.0139350497646691e7
0.0012900000000000003,-1.1215286765002852,0.0027902885354702573,60.037179106736765,3.236486911982639,31769.308831288265,5633.75849122372,2.632418699575465e7,1.1316330779663386e7
0.0012799999999999999,-1.12155549307114,0.002593155427795542,57.13004706725943,3.4289245371833053,35815.708154820946,6821.470077408441,4.162318958205733e7,1.530904850421336e7
0.0012700000000000003,-1.1205067490638565,0.0027239393391504064,62.88386720126697,4.0649519749155205,49778.305762751246,10538.90217062946,8.09949254991443e7,3.2871288544820745e7
0.0012599999999999998,-1.120565933428141,0.002911642414794311,67.18926254026165,4.524942294698363,55076.019054661854,12549.70229920752,9.634799432831752e7,4.166834334689865e7
0.0012500000000000002,-1.1216655100602508,0.002857481019895497,68.00734145416459,4.645171845634076,58559.27835628828,12576.672180643049,1.0507152520491733e8,3.907017712403237e7
0.0012399999999999998,-1.119411569922412,0.002928017775840371,69.55842413078592,4.231731857536091,50237.3927121412,9221.526726757544,6.401336961152358e7,2.2946843631214876e7
0.0012300000000000002,-1.1170702310311296,0.002778690054193367,65.18060672668894,3.998295637719499,43786.068570971525,9094.256005431405,5.548905986519842e7,2.485871311871318e7
0.0012199999999999997,-1.1208130609594433,0.0027088552676538726,64.85147451152312,3.5485125697076167,39082.283189400216,6414.81560704212,3.5185531417919666e7,1.251961513149162e7
0.0012100000000000001,-1.1160213623671515,0.0027946710278791377,62.17783460372633,3.6026047815272335,40402.44696846702,7877.020272604029,5.058014335626391e7,1.950248510403325e7
0.0011999999999999997,-1.1155937320650922,0.0029120107278732977,68.80546557536823,5.534154969141419,70262.01882413957,24077.42747735721,1.8654662372289154e8,1.2841028434355645e8
0.00119,-1.1140813464255415,0.0028743392195527445,67.66378897389528,5.593993765153447,67890.22864622014,26576.3113792743,1.9472915892927846e8,1.485362261244636e8
0.0011799999999999996,-1.1118085208254394,0.0028917646479474854,70.41951900140803,5.698664954206825,65805.22615283701,29398.151199865268,1.999946459018122e8,1.7601405050762597e8
0.00117,-1.1117714583377598,0.0028751484880811576,70.82837858005743,5.581188724847509,70495.16590881422,24145.53645848434,1.889941598039439e8,1.2551938661119187e8
0.0011600000000000004,-1.1131101881993344,0.002972547166741286,70.78389193727372,5.6584069960099,69505.91454961382,24811.866360127227,1.961882516929408e8,1.3209759539722227e8
0.00115,-1.1075291207253197,0.0029692606848177876,75.1873028361235,6.797210806638824,86195.4228863457,36304.38376771644,3.0922015856963104e8,2.257682825763147e8
0.0011400000000000004,-1.1123799290407357,0.0028132372156499125,68.99669503273978,5.1598887718237645,69535.42660510249,20644.71491007416,1.629184478131201e8,1.0072471415103461e8
0.00113,-1.1066677319488116,0.003005323279340564,71.41357641684598,5.163093479469241,65960.20011721618,16122.021126039297,1.3479181718064582e8,5.994369108538403e7
0.0011200000000000003,-1.108222512380908,0.0027570373859260163,68.5310698311067,5.012808068952414,58445.34989433644,18739.487910251828,1.3432587790926898e8,8.851814652097817e7
0.0011099999999999999,-1.1104867723345433,0.0028292090334698606,72.33974870898072,6.316484982674115,77079.71215820861,34566.05684820742,2.647499072176088e8,2.163084964453646e8
0.0011000000000000003,-1.1114544302416973,0.0028569848349556852,71.38495908150362,4.689357297170078,58338.36728915752,17512.100122052674,1.2123722054604176e8,8.142115378236118e7
0.0010899999999999998,-1.110535915897695,0.0028116987725597914,70.72060218588634,4.319852079133424,61189.75450180179,9961.882104789143,8.240217089574203e7,2.6761300947397906e7
0.0010800000000000002,-1.1133810138382196,0.002936550225767208,69.06354165641778,4.779383314183293,61834.154611936356,13960.235026051003,1.0960603895480967e8,4.643924261658457e7
0.0010699999999999998,-1.1053261764030569,0.0029284547053983995,73.33910292815962,4.496761989966446,60558.318248674834,10853.41015238561,8.474083234481297e7,2.738520834534346e7
0.0010600000000000002,-1.1049933830597183,0.002930464866016802,71.98172892878024,4.356508490376482,56617.4281239725,10171.787707926434,8.000292782624197e7,2.6500176012183737e7
0.0010499999999999997,-1.105900505788611,0.0029540138020189796,70.39038501708993,4.229833736580135,51273.02845052659,8820.221444275861,5.868227551821544e7,2.2187116270364497e7
0.0010400000000000001,-1.1063735124732832,0.0030147335076104653,73.03299415846102,4.026463071156575,44721.42754416932,7655.139128942444,4.009377749534601e7,1.5218754400608934e7
0.0010299999999999997,-1.1045846302016553,0.0028825589905174314,67.80342907265833,3.404341857007805,37884.98576489225,5516.740055406255,2.5550886864316795e7,9.664234160575882e6
0.00102,-1.1050308112261327,0.003012361473765932,71.70571699059934,4.360180909871761,50825.01004916674,10126.355877948046,6.580386187135618e7,2.7659698054127324e7
0.0010099999999999996,-1.1045046021841198,0.002933025842541961,75.34338337397661,4.643420588977797,64903.515289054616,12150.65350738189,9.912370053502487e7,3.618318083557376e7
0.001,-1.1031100514443954,0.00286613511494147,71.80369667679642,3.99548893567248,49992.01120724431,8612.708901840468,5.206336003737208e7,1.997471503322832e7
0.0009900000000000004,-1.1050898827256446,0.0029271752588153916,74.56506226672755,4.078296467547176,56258.42244266759,7653.383536009803,5.628206516585914e7,1.5377026364537433e7
0.00098,-1.1014679068301456,0.0028660590082384505,70.64748822602621,3.867229822315095,47441.0456130584,8057.639468320744,4.556001364363247e7,2.086925357480256e7
0.0009699999999999995,-1.09814287099642,0.002991200570784112,75.35405675090186,4.132100522900471,44575.4435733769,7867.7517965034995,4.3467576932485856e7,1.872009788403386e7
0.0009599999999999999,-1.0964826595883679,0.00315966119636942,83.09349007970197,4.8542233582590795,69806.01074893946,11809.91824597597,9.738015699808781e7,3.149550294193799e7
0.0009500000000000003,-1.0986786830486073,0.003043551853004831,79.4211297876484,4.818460286836399,69529.53351479104,12402.580087285665,1.0272778505526724e8,3.594168902353731e7
0.0009399999999999999,-1.0983468671569014,0.0030850293095204605,76.46730298468543,4.885688040838041,67567.29259208914,12593.063025081561,1.0851774730271763e8,3.96084130325534e7
0.0009299999999999994,-1.098856893481728,0.0032323589440690203,76.65629252234652,4.850790714780256,61350.30709262831,13308.484387389328,9.770566111520296e7,4.603068658751639e7
0.0009199999999999998,-1.0957548233884786,0.002995629122347061,79.2958322202259,4.977705738477694,66409.9004599605,12295.067036853667,9.632760854554854e7,3.585908839521155e7
0.0009100000000000002,-1.0964050088761614,0.0029596669037236004,74.42158404897582,3.90205117019437,44453.41705125981,7421.176022695129,3.2313836569413874e7,1.6973378518364362e7
0.0009000000000000006,-1.09729602196948,0.0031472843184512213,79.57248292179573,4.504236261926829,58004.84370592164,10436.74306101383,6.886380666925424e7,2.607313412536863e7
0.0008900000000000002,-1.0967654595919214,0.0031564383004694697,80.26945125290379,4.403147212325224,58548.982970556135,9089.772690725487,5.8244355651041515e7,2.0809839325972255e7
0.0008799999999999997,-1.095845082169538,0.0032117134128353706,81.66398261952985,5.636517394574177,77816.89954150256,15647.972762756126,1.4101461899236947e8,4.943942486853318e7
0.0008700000000000001,-1.0922856629593338,0.0034438265914563354,92.24967193386827,7.066506447245391,109570.50042968671,29735.225021173163,2.6740061583393225e8,1.565481569474577e8
0.0008600000000000005,-1.090968456346608,0.0032600418066912828,85.12341714528175,7.607758960345751,102138.07977863263,42607.848942807614,3.6438522267907697e8,2.723321983665385e8
0.0008500000000000001,-1.090044345963227,0.003362831221394047,90.16494404649359,6.282095313490171,86558.34525310318,25856.256200657783,1.974189550060814e8,1.3068973972533509e8
0.0008399999999999996,-1.0914473212856548,0.003278856605337315,91.01518998345115,5.986508225957649,86569.49983651348,22472.99464979238,1.7572796656251147e8,9.976562274506846e7
0.00083,-1.0899337321487057,0.0031820521588962034,86.7067965150831,5.727327023390328,85090.11175604396,16064.169743816778,1.506037595578791e8,4.971569822366077e7
0.0008200000000000004,-1.0889547512027802,0.0031247700976642185,83.1192215585676,5.840950255990875,81174.4215097784,18686.12901491055,1.6374286131229392e8,6.692070744137542e7
0.00081,-1.0900471369617817,0.003242120700881518,84.56214742964453,5.586611810025465,86176.74238330012,14562.523766773422,1.420987292167362e8,4.141323911923888e7
0.0007999999999999995,-1.0883953357209155,0.003094374259905449,82.55066271661917,5.0698246347461255,71500.49826826887,12729.622105174682,1.1141642164060526e8,3.588783761295654e7
0.0007899999999999999,-1.0888871899822237,0.0030601560420023817,82.7617054183367,4.862455796120619,67444.95726157661,12272.156488356444,9.177069401730761e7,3.977386355892861e7
0.0007800000000000003,-1.087309926307391,0.0032794275960505073,83.52397549326292,4.8171340533493865,64990.408110897486,11415.144981932448,8.042787848823068e7,2.9301600344810583e7
0.0007699999999999999,-1.0917868182928891,0.0032404583885672807,86.29417375801806,5.479489763684341,83306.832408519,12559.717559883877,1.3054659156367487e8,2.830701716088188e7
0.0007600000000000003,-1.088115487651003,0.0032428755771848304,89.83165255062636,5.366767128954356,77339.3935961046,12910.13003538065,1.0452990275635508e8,3.356002410275558e7
0.0007499999999999998,-1.0832388560221768,0.0033130188342893564,89.98726664151407,5.526960664595794,83890.4317330004,12852.637533307188,1.1756866854258162e8,3.1327172478132177e7
0.0007400000000000002,-1.0797644898262466,0.003387762095127382,93.98757553539104,6.064825756661612,96187.70663451306,17046.929905485096,1.6808320055954918e8,5.3496715612723e7
0.0007299999999999997,-1.0773125374352805,0.003494535464240931,100.52400253475744,6.8208834372016485,104933.94548841794,22512.13332030034,2.2046342171691987e8,8.94134074558454e7
0.0007200000000000002,-1.0752950469848583,0.0035375365299157653,103.05833141675463,6.574259277663353,109649.53811668852,18595.22693891242,1.7767216412612587e8,5.554953097249103e7
0.0007099999999999997,-1.0726463614453525,0.0034867186576610343,96.46174274716347,5.964541327151244,88537.32013729907,17877.46492646014,1.288671846859093e8,6.5997076992260255e7
0.0007000000000000001,-1.074429265974607,0.0033554753148042787,98.21139426756932,5.854172732841486,90061.15045426214,15332.402101665415,1.291919926981529e8,4.4621195296081446e7
0.0006899999999999996,-1.0709141074417807,0.0034383846927500484,98.26118032381117,6.391051441590953,95207.00765396199,17712.217917822483,1.7029916039466885e8,5.501784214240949e7
0.00068,-1.0690754649358738,0.0035069753102945304,98.75998082653764,5.7788712015944945,83995.41932318172,14100.800271988172,1.16556448750359e8,3.825892318182801e7
0.0006700000000000005,-1.0682798866854164,0.0034874788839493968,104.10723653616817,6.934349324451335,114135.5592384396,20130.74824106348,1.981952317242857e8,6.532020394043743e7
0.00066,-1.0718811351549946,0.0034255785753174906,99.2885983424574,6.444686791032875,102571.16853533548,16994.072551015735,1.6385212157647178e8,4.7760935294690244e7
0.0006499999999999995,-1.07168316261282,0.003668903073712806,106.82060807507189,7.1992575726772685,117322.16272181802,20399.615204136488,2.1983381662836984e8,6.19741633551661e7
0.0006399999999999999,-1.0679954987240112,0.003612263379277225,108.0675401173327,6.587939651634596,110346.15827558022,17751.237350167998,1.7452674376978683e8,4.9942159575791955e7
0.0006300000000000004,-1.071134184389989,0.0035572703903479566,105.92656382270529,6.371823098186721,102872.02012564214,16507.469066016525,1.5559271055591786e8,4.815812570256483e7
0.0006199999999999999,-1.0703645378521638,0.0035719128991733963,105.64581300648899,6.462207353304237,111411.90897494394,16673.373611218805,1.8057904888311428e8,4.250617779778194e7
0.0006100000000000003,-1.0707639037984393,0.003606980281000886,108.37439914466113,6.913167551219315,122001.4640112275,19641.00115884899,2.1145777235205427e8,6.073661798925326e7
0.0005999999999999998,-1.0700851067870738,0.0036680484999672782,111.67922201350594,6.94344314021505,127569.0503378986,20358.45105116921,2.1533417539335984e8,5.992473853969012e7
0.0005900000000000002,-1.0675001094107865,0.0037414589461983705,110.24088307159045,6.672286445605307,121363.00151861504,20255.825404016974,2.102364322571617e8,7.438024961350772e7
0.0005799999999999998,-1.0621161363781575,0.003949651913057879,120.34317064198827,8.373997449142104,158470.85117970582,30879.102864079716,3.676772302070473e8,1.3488258470139432e8
0.0005700000000000002,-1.063751032861081,0.003935230939067509,119.27757231403314,8.700913438988552,154999.43115779108,31746.727455697845,3.6603750973135245e8,1.3711941651890492e8
0.0005599999999999997,-1.0613275823904014,0.004062603086446248,126.19326787927127,8.530121660729044,169455.0139243026,28634.49121984098,3.5544863194918466e8,1.0538728549565914e8
0.0005500000000000001,-1.0598162129128925,0.003873127430498392,126.29319237869562,8.66955314630183,168273.0372856236,33321.68960695081,3.765853504130324e8,1.6429470387701333e8
0.0005400000000000005,-1.0575140458995151,0.0037331863046675753,117.03041199440733,7.33288666049354,127872.17492235414,25900.46346527951,2.570200385684979e8,1.0441450308538476e8
0.0005300000000000001,-1.0626551795845973,0.003907819541129794,121.22025310369557,9.44261693954584,180888.0832212113,39675.419389735885,5.006086891008073e8,2.017608179391728e8
0.0005199999999999996,-1.0622058958864231,0.003990817141002516,125.04961345469526,9.742733735893342,187526.13539593975,36967.86571631037,4.9833048470736355e8,1.5538281014194903e8
0.00051,-1.0557101508740485,0.004040205975471438,125.81091001692829,10.145375371969031,187386.48654121303,43835.152476778065,5.571488192534295e8,2.2193536328644624e8
0.0005000000000000004,-1.052801436997221,0.004087334145945793,135.0195548391757,10.201100814959483,205877.68215850854,41159.83883391112,5.571076514413328e8,1.872344168020874e8
0.00049,-1.050674838980272,0.004340558247516148,146.12536010038266,12.242645408536175,264931.5960734129,58269.82149796833,8.677927983806299e8,3.082869103668329e8
0.0004799999999999995,-1.0431093483239322,0.004354667056913231,161.89856819693068,13.45917447795306,302448.8868583514,74412.07998414371,1.075124266755413e9,4.829020903006271e8
0.00046999999999999993,-1.0422844374768958,0.004434949372792514,161.59699006384326,16.66678600285312,384287.2146262759,118244.68348834229,1.8492008795516868e9,9.579708074949942e8
0.00046000000000000034,-1.0439158095848238,0.004427884679271832,156.06218630537217,13.362230988116435,304511.2268652017,64540.94388480723,1.0223928654832776e9,3.4751362288375044e8
0.0004499999999999999,-1.0457525494564346,0.004498160962834323,165.9257233745081,13.506516722614297,324399.5961546757,64098.07634361109,1.0793807430687912e9,3.356410570176078e8
0.0004399999999999994,-1.0395076262035445,0.0044507210526527905,158.22713924072335,13.800531853020997,318641.0247155729,72856.74169474805,1.1294002969414907e9,4.475057818745986e8
0.0004299999999999998,-1.0404196278504516,0.0046518237779685605,168.08398300303878,14.850542176588199,362494.92288776045,78435.41631782871,1.3409119400743535e9,4.3714595412826014e8
0.00042000000000000023,-1.0370987056970526,0.004634618069759814,171.97155672435287,17.02246965372578,411349.7790433978,102959.13108751106,1.8056344763571064e9,6.82330194390222e8
0.00041000000000000064,-1.0360626117159741,0.004658571314025403,173.77320448686714,15.959545850597395,381404.2902885431,87726.60798121669,1.5495220068869994e9,5.0723886815717936e8
0.0003999999999999993,-1.0390849544559655,0.004394653443031593,159.5190144902009,12.263928513916378,271794.1177324321,58116.88697932107,8.461701117426369e8,3.0555675671089e8
0.0003899999999999997,-1.0373585802768377,0.004388242191871724,151.25064416035042,10.1817979431515,210736.79135250393,42606.35072191875,5.147811558794929e8,1.9394815358988377e8
0.00038000000000000013,-1.0312200699783889,0.004373641789707684,154.76712859839256,11.414169190407353,236819.9773344647,54228.71364977959,6.947232881916938e8,2.9818762194926375e8
0.00037000000000000054,-1.033677490435343,0.004074300978659078,142.61098759079565,9.867777642990315,196816.08674431752,37141.59065854315,4.579754238055538e8,1.4647357256420738e8
0.0003600000000000001,-1.0361381163071357,0.004188898863787537,148.96501258729324,9.995459577769447,212473.32359470933,38672.35886853136,5.097069088445057e8,1.656988124241653e8
0.0003499999999999996,-1.0356074861874351,0.004135665550213003,149.91293386266597,9.576085206203954,215828.0759876993,33488.40351093743,4.4669606407824355e8,1.3728541956423056e8
0.00034,-1.0299243704207015,0.004301829262043976,163.301877724172,12.807052062309205,307854.3659882837,68634.73607511389,1.0370716486873201e9,4.4844814399432456e8
0.00033000000000000043,-1.0298722725947167,0.0045630444829177046,172.11864936982624,16.421779439954747,398471.0450141176,119427.29723351993,1.9514949890179105e9,9.773790021241882e8
0.00031999999999999997,-1.0293437092013884,0.0047016188733504365,173.32290649477451,16.74365459591149,416457.6733423802,116017.9143362355,1.9700311173440917e9,9.033815114243482e8
0.0003099999999999995,-1.0327213411729672,0.004778192115386914,184.3537131137197,18.465982280682883,477986.088237671,125067.24549182277,2.358360340771746e9,9.328810806235139e8
0.0002999999999999999,-1.0306825206289525,0.004804698386025627,194.15312363686178,20.053980437843535,531240.0059413518,138490.85104097886,2.7133102160209193e9,1.0463372782711835e9
0.0002900000000000003,-1.0257879509513246,0.004794786071660271,185.8405446983775,16.72866193967793,426614.99796648335,100073.02120282006,1.7950019781088362e9,6.507770185476725e8
0.00028000000000000073,-1.0271037712720246,0.004904462269893696,196.36144400077973,17.76217964343654,461418.28344060556,114397.22499203951,2.099497012920855e9,8.0833144543387e8
0.0002699999999999994,-1.0260848857362848,0.004859496494847298,195.9120660198074,17.780318979122104,477210.4606263119,105402.31518345434,2.0519370255305195e9,6.731689364730456e8
0.0002599999999999998,-1.0223883518031904,0.004741471686891058,192.42934368383058,16.301078709188403,429829.6245806235,81758.74720426252,1.5596133871871262e9,4.3297437608473784e8
0.0002500000000000002,-1.0207948125062758,0.005009314131287533,198.55639975993768,16.63901749067471,447967.8098350306,88874.95842250109,1.6657941797484171e9,5.1752798132923514e8
0.00024000000000000063,-1.0150599105274578,0.005209810459420876,219.01647386830103,19.23378304656725,550563.2865389455,113448.67590087418,2.413016382534484e9,7.109527859036722e8
0.0002299999999999993,-1.0130555881597012,0.005163679330797601,209.78822278351475,19.354784637937342,520771.3786008822,117234.01464571738,2.360225293380695e9,7.69810237004717e8
0.0002199999999999997,-1.0122703844520848,0.0054387460598387385,226.12199130234285,22.440265386916774,661944.7873078196,146460.8104164206,3.231955697935316e9,1.052746655227493e9
0.00021000000000000012,-1.0063620234723962,0.005533124534925819,237.91293503280306,22.45056920406042,684273.3868076687,138181.26382711664,3.1550587613895845e9,9.142503528032539e8
0.00020000000000000052,-1.006017801989424,0.005444891941847692,233.8234689091334,20.545095086475424,616175.8245285662,116794.69600395444,2.51718847642771e9,7.069458393233e8
0.0001899999999999992,-1.0027328460612972,0.005387049278088348,238.07128531129135,21.22133151052406,633294.3432845578,136908.54519717427,2.7818392548491793e9,9.985853650957081e8
0.0001799999999999996,-1.0022111169301111,0.005347500670262388,234.25058141211758,21.229684930583737,631314.5209470871,136446.42225456057,2.812618532478315e9,9.866857866574683e8
0.00017,-1.00182545692139,0.005455889817595463,236.20349301532073,19.92257175488514,574007.0044842208,107648.54850935846,2.1473636423740907e9,6.158997393446051e8
0.00016000000000000042,-0.9978556787907581,0.005548393801141505,244.30191173388616,22.238475683812776,634201.024963074,129463.62243237057,2.6778222939669156e9,7.668094713762604e8
0.00014999999999999996,-1.0012192822063593,0.0054993782863168115,236.07282347607128,19.531076319421064,562496.9802237136,104644.25362847644,2.031628669559878e9,6.125538435922786e8
0.0001399999999999995,-1.0018497769544839,0.005284060563906585,230.63043081743467,19.068016878701442,528499.0163774128,96685.97427815197,1.8371708187669992e9,5.027922498514516e8
0.0001299999999999999,-1.001217413224269,0.0053433981013701155,236.99706087232553,17.915730783753247,497832.8673685187,83410.6448232115,1.4810696997986934e9,4.0374421622580785e8
0.00012000000000000031,-1.0024809796849585,0.005434888361145266,234.20643687412596,20.24805567446214,557469.2763960465,119695.33461431357,2.2070981870103707e9,8.27555837283438e8
0.00011000000000000072,-0.9904961428913046,0.005701084858710693,246.47229427271338,21.32729577581648,608691.4811669325,130953.83124273455,2.4957633210449066e9,9.555216866310998e8
9.99999999999994e-5,-0.988173245758349,0.005691095169456594,251.78851716224597,21.228555296737245,612630.4408028545,137756.03348053354,2.4130349496294904e9,1.114999749326364e9
8.99999999999998e-5,-0.9829551321712607,0.005672353304277502,265.78979309111344,21.235776220198552,638762.6970867373,118150.9665996158,2.3166057176627183e9,7.30754984127069e8
8.000000000000021e-5,-0.9835496072497328,0.005671096161762678,273.53879110268446,23.5239362314633,729831.4409957799,157883.76738478563,3.241925762095107e9,1.2018814286242194e9
7.000000000000062e-5,-0.9794964849760499,0.005988782582452804,297.5049276976796,27.562293271208215,947904.1784725003,205056.02308921362,4.953161181038655e9,1.6319321502187595e9
5.999999999999929e-5,-0.9765062395993614,0.0061182031103728125,310.4283127822587,30.941785194596765,1.055862509471666e6,282078.1499916844,6.313724387435391e9,2.9508123370042515e9
4.99999999999997e-5,-0.973354484317183,0.0061617593007701,320.5708223171967,30.090969442627948,1.0600936609682408e6,247228.05144667366,5.88328120838659e9,2.2819139237317924e9
4.0000000000000105e-5,-0.9683081828201622,0.006295278559525679,326.41816005089174,35.03965835469442,1.2143061765848503e6,331810.5569527051,8.118632262992761e9,3.5726471958899455e9
3.0000000000000512e-5,-0.9625402099948528,0.006642480523951095,359.60503661578844,37.8294545688518,1.3996843156390812e6,382139.5876553854,9.633759600623075e9,4.41135872367557e9
2.0000000000000052e-5,-0.9625916275860873,0.006747677297275643,358.81665139817557,40.855387324132245,1.4928300090453313e6,460407.39923796034,1.1694940870407145e10,5.993300024648766e9
9.999999999999593e-6,-0.9563708078312357,0.007096493507757342,396.0782643731179,43.396120643233346,1.6835096063097033e6,458965.29414867697,1.2735992457053667e10,5.520414143913924e9
0.0,-0.9498373167888345,0.006869138086297275,379.84857084712763,42.37117557358697,1.5966680968723174e6,444139.38961592043,1.2423244020946669e10,5.088093539270432e9
-9.999999999999593e-6,-0.9479127692240221,0.006779464381537494,374.866416991177,41.9564153892613,1.617196190293799e6,428161.38335457875,1.2205001951753305e10,4.744258360968753e9
-2.0000000000000052e-5,-0.9508277486182823,0.006607899198141909,375.3745431921309,43.20721802055985,1.620498304469289e6,465395.9801275289,1.296725237978218e10,5.301016471400935e9
-3.0000000000000512e-5,-0.9417788036636366,0.006924294221398048,404.21842825652095,46.1476310163841,1.7836642619309828e6,535007.6936520974,1.4985909714984406e10,6.700901405841419e9
-4.0000000000000105e-5,-0.93792222321132,0.006883894430645494,404.2880794258979,45.58811814377108,1.7468093020458433e6,532432.0639300741,1.473811212099365e10,6.618039488051273e9
-4.99999999999997e-5,-0.9333918350882102,0.007306021691065323,448.3869704545422,49.00800979536863,2.0463768329882063e6,577738.0885851722,1.7223503896682117e10,7.335244881529682e9
-6.000000000000016e-5,-0.9282360173151498,0.007670823607951448,484.9659253303966,51.53768676746458,2.3087936579430657e6,562004.709748005,1.8328304889600285e10,6.523070702425503e9
-6.999999999999975e-5,-0.9273376084888196,0.007800827136351363,514.2679100241879,57.409985725522645,2.733845252852255e6,668376.1317041131,2.345201809705868e10,8.279027000529676e9
-8.000000000000021e-5,-0.9255324275036486,0.007843400007766024,525.2112952279688,58.940601278553984,2.8068889489191445e6,700268.570106246,2.455905125766725e10,8.974187699747362e9
-8.99999999999998e-5,-0.9215291349841216,0.008161021592039462,572.3001014188955,64.57458108166402,3.3059614376718025e6,770199.7561874542,2.985343276829383e10,9.96348193494288e9
-0.00010000000000000026,-0.917451055541272,0.008413599151328102,590.6773314224184,65.08298019660748,3.4296336317771464e6,749172.5724648555,3.021019897913663e10,9.098827047749754e9
-0.00010999999999999985,-0.9138832499522734,0.008565300554430928,616.7883660234604,66.4434470693688,3.570759730897822e6,737117.8413356533,3.1014758657577553e10,8.244539155955939e9
-0.00012000000000000031,-0.9064206298139338,0.008616337257508896,621.7112081563547,66.75954181959271,3.5924493322680998e6,765112.0769153825,3.1769560908424175e10,8.970011665149513e9
-0.0001299999999999999,-0.9007290700011782,0.008616594940048556,621.1581784736806,62.66396397199533,3.368175051483331e6,686837.9974804849,2.7563035180001263e10,7.83271191625631e9
-0.0001399999999999995,-0.8981462028639305,0.008746381210444146,649.5991462027268,61.815873667633504,3.444247668687243e6,642577.9635783703,2.6360823766068096e10,6.984771659470135e9
-0.00014999999999999996,-0.8914497940314957,0.008896558651431574,660.7993984388526,61.42771553516343,3.4057355360509204e6,619721.5011332605,2.530794923228677e10,6.50043507833003e9
-0.00016000000000000042,-0.8835953647679983,0.008952060058996545,670.3932256068564,60.242359061549614,3.3501129549090844e6,599463.8581719968,2.3846983212379993e10,6.267053834355772e9
-0.00017,-0.8776284221175786,0.009291976524737282,716.0538408933653,64.06191737847422,3.68447119040573e6,617071.092788997,2.6386431549718174e10,6.043380742677506e9
-0.0001799999999999996,-0.8707917018133218,0.00975471303199189,776.9372846443739,70.21979883851743,4.27607153622301e6,687860.2641209665,3.14191014330594e10,6.795080550564741e9
-0.00019000000000000006,-0.8659412729490453,0.010000441589910015,822.3465885630816,77.47515198733042,4.927336389639326e6,799109.0575540761,3.91966791611088e10,8.1005141194332075e9
-0.00019999999999999966,-0.8572620199109019,0.010119205104498773,859.4430567890686,81.13080374466283,5.311662317404623e6,877624.2622979092,4.342340877880166e10,9.589581150590164e9
-0.00021000000000000012,-0.8455501588059735,0.010616309193115644,938.6943359515591,88.82150130217867,6.133039799375502e6,996149.7950936913,5.182886215573095e10,1.1203275151253893e10
-0.0002199999999999997,-0.8391132763580282,0.010970102114951492,988.9121996866758,93.58105741174845,6.510437218410859e6,1.05531794532811e6,5.532659212984559e10,1.170273505685283e10
-0.00023000000000000017,-0.8397437238652835,0.011288272141628695,1005.4245361470151,95.85134577400031,6.630274286789279e6,1.0846885926940157e6,5.72423520588645e10,1.1586601956631048e10
-0.00023999999999999976,-0.8285793774844912,0.011604578880808208,1070.612196181124,103.3605506709209,7.469136243934438e6,1.2000428518023693e6,6.730853924258546e10,1.3030211203976038e10
-0.0002500000000000002,-0.8274972033606608,0.011467121775474749,1095.7227326369211,102.74795314814682,7.631114183934805e6,1.1753693644635845e6,6.799724086273426e10,1.2559430437686197e10
-0.0002599999999999998,-0.8153655302974915,0.011730185301822594,1167.6859914237252,108.10610537046732,8.297117878847587e6,1.291537127350087e6,7.556616642179877e10,1.4320101355442364e10
-0.0002700000000000003,-0.8070532363292622,0.01200422016961751,1210.3666905903158,110.1531052475723,8.650844336230792e6,1.3071446534176662e6,7.825034551971756e10,1.4449990717378971e10
-0.00027999999999999987,-0.7991548834500671,0.012165945612493421,1275.2547105959516,115.23326809482222,9.267434985286338e6,1.3807128987956515e6,8.392537290813983e10,1.4996222297548706e10
-0.0002900000000000003,-0.7937514959017344,0.012344057558271032,1311.3629406825398,119.08713913705292,9.762106005150149e6,1.457240651234691e6,9.091124729789514e10,1.6225989899991434e10
-0.0002999999999999999,-0.7900058485032995,0.012522973743280465,1343.3861411047349,120.31223014787568,9.831540311413031e6,1.4576645270156476e6,8.887127621684387e10,1.6129931185334726e10
-0.0003100000000000004,-0.782071889764769,0.012868992708948215,1381.464404264464,121.57185394173312,1.0342537800936248e7,1.440269972019421e6,9.182991529527203e10,1.5424952409437319e10
-0.00031999999999999997,-0.7697878730935512,0.013360306431336438,1475.0502135436484,125.22639199762759,1.1095482277456759e7,1.4744968132004102e6,9.774086750019653e10,1.5575954388875492e10
-0.00032999999999999956,-0.7656988205151868,0.013682301143363287,1517.755901125602,125.98197200372441,1.1449061379947856e7,1.434395798480199e6,9.808840448437881e10,1.4162451011683502e10
-0.00034,-0.7599605478895829,0.013826190068296015,1581.441765077672,129.90732900502562,1.2163220240799606e7,1.4817880251388648e6,1.0404165303891354e11,1.4559987525337341e10
-0.0003500000000000005,-0.7541563993234958,0.014115557249994228,1650.3662624692308,129.8053615460142,1.2526957651828775e7,1.444720770288587e6,1.0308222064441766e11,1.3898390210012985e10
-0.0003600000000000001,-0.7367656955766918,0.01431984498726816,1726.053398805817,133.75846524261902,1.321869416516846e7,1.4466564383201143e6,1.0660470884858289e11,1.3302373330630163e10
-0.00036999999999999967,-0.7228390208139197,0.014606797364660277,1802.966584923383,138.59596651340968,1.4112900137406265e7,1.5041609397653798e6,1.1517158912227629e11,1.3466798712194292e10
-0.00038000000000000013,-0.7129441298741703,0.015025963331561717,1917.8294944783627,142.84569955142598,1.5040722328970578e7,1.545564959388225e6,1.1932143931178345e11,1.3780443152955082e10
-0.0003899999999999997,-0.7056109448811848,0.01486139350229191,1904.7314680635325,138.37406070308185,1.4402792426004434e7,1.4287302180510527e6,1.0759526585202739e11,1.1969374672097324e10
-0.0004000000000000002,-0.6951256324208506,0.015103529657661176,1989.0080846910967,140.18631401098577,1.5077938021584434e7,1.422375501177886e6,1.097635886052119e11,1.1681943672936247e10
-0.0004099999999999998,-0.683993730877935,0.015512756780251958,2089.247035715644,140.72635854895591,1.5667261370735666e7,1.3896952114257487e6,1.0783396445288875e11,1.1015748176109844e10
-0.00042000000000000023,-0.665327399283739,0.01576490536436495,2180.1627411846953,143.28322090860854,1.5995249585190559e7,1.4078189046483662e6,1.0625900983576396e11,1.0711170176831049e10
-0.0004299999999999998,-0.6505395662054521,0.01609184848674164,2263.6203416430826,145.42862391213166,1.6476021116066651e7,1.4019786421166006e6,1.0578164500816472e11,1.0575671983244719e10
-0.0004400000000000003,-0.6338671581545282,0.016283429339423935,2332.8658621863037,145.15063863933207,1.6547930994631417e7,1.3932754184819334e6,9.935194951975053e10,1.0643569598164282e10
-0.0004499999999999999,-0.6201376018745977,0.016656567916765008,2451.4548486032263,146.82148689021813,1.734089833913281e7,1.3524822752691808e6,9.63667991959626e10,1.0113032438394081e10
-0.00045999999999999947,-0.6115059252029571,0.016777940796220563,2523.1275804610154,146.33626001781587,1.7487436592716925e7,1.3301039830086061e6,8.946433729380101e10,1.0303788530711823e10
-0.00046999999999999993,-0.5991662837667714,0.01702885507293989,2566.3430559280737,145.61958370968762,1.7471470662491467e7,1.285690051248346e6,8.290116739632564e10,1.011062984041519e10
-0.0004800000000000004,-0.5908021027074706,0.017331971732939433,2692.8669074517124,150.65081844845102,1.8217642612655986e7,1.32205361816623e6,8.060739870481644e10,1.0884465737810781e10
-0.00049,-0.5693525630874553,0.01754215083963624,2749.4289473153367,150.7129129754275,1.8324324221401684e7,1.2787945722518696e6,7.332318055419016e10,1.1195756801768139e10
-0.0004999999999999996,-0.5505807528644527,0.01785294605670543,2844.956202826961,149.6839441224561,1.8522754173636936e7,1.2420502395814545e6,6.378885764419827e10,1.1680389807965683e10
-0.00051,-0.5336851343286115,0.018253307083886162,2951.339862008881,150.73558062630707,1.886503779253805e7,1.2136032168708695e6,5.627430344273971e10,1.2293462072189262e10
-0.0005200000000000005,-0.5167112765277342,0.018567176017808055,3045.6006598435893,150.29691036067288,1.8897291082473468e7,1.168922556763438e6,4.442391547713398e10,1.2943843556127264e10
-0.0005300000000000001,-0.5014978435033904,0.01890016643924855,3142.0055146333025,150.34182510824047,1.9151566349514857e7,1.1475381096149317e6,3.636507135136262e10,1.351783472771478e10
-0.0005399999999999997,-0.4870315217112288,0.019071264562769398,3230.103125638616,152.34002747658351,1.928570608689556e7,1.1651392157623773e6,2.909709906918229e10,1.415872344706405e10
-0.0005500000000000001,-0.4702576619298607,0.01936188623097483,3328.778129589002,149.61795399951333,1.90932854300154e7,1.104175111278134e6,1.4187990821581427e10,1.4760218292320099e10
-0.0005600000000000006,-0.44570832388434634,0.019707647505623663,3394.5516263295785,147.7808686589483,1.890327154659789e7,1.051125362224588e6,1.8926746830684044e9,1.5328653684498579e10
-0.0005700000000000002,-0.4266134554206637,0.019624209776693064,3451.5350341658323,141.35760649966969,1.827484066814378e7,965692.5033556931,-1.399413529154012e10,1.568831361603426e10
-0.0005799999999999998,-0.4047638716657455,0.020100897499281945,3606.297418916046,141.26071707478465,1.834748160862743e7,1.0022155851790566e6,-3.129012745748109e10,1.6842518782135485e10
-0.0005899999999999994,-0.38390553176258907,0.020602286211776347,3758.5395967635204,141.6458376551236,1.8292990507337388e7,1.0424097246249164e6,-4.848055712358126e10,1.7655407331192272e10
-0.0006000000000000007,-0.3576517441267426,0.020885989630121678,3866.64198037882,142.11113606268162,1.8367921806820035e7,1.0584348002665904e6,-6.01595147743123e10,1.8382894912545185e10
-0.0006100000000000003,-0.33450649331824134,0.021306224558483362,4021.5721591644065,139.04450222456143,1.8148891136690546e7,1.058824772315944e6,-8.604223835763103e10,1.939144812643006e10
-0.0006199999999999999,-0.31133589121334854,0.021888948589866685,4159.210691817674,135.71051575275277,1.8132702159748152e7,1.0679753557667856e6,-1.0785181528094691e11,2.059574698250675e10
-0.0006299999999999995,-0.2884528529798826,0.022027575379378748,4259.988458915425,134.62112961669234,1.7927762627234e7,1.0891422186416462e6,-1.2595726698796959e11,2.1173208603729877e10
-0.0006399999999999999,-0.26178990843183975,0.022221110254052014,4343.904283887631,132.74208179982784,1.7532384676996864e7,1.107975915992292e6,-1.4020221468746982e11,2.1372345470184402e10
-0.0006500000000000004,-0.24744612511232258,0.022634274681839903,4481.58690255298,136.32229693201208,1.8108156796657674e7,1.1422750983184492e6,-1.5279157982487936e11,2.275592037038184e10
-0.00066,-0.22348014107401964,0.02292304812651287,4544.431264687943,131.19382654986092,1.6663903360507188e7,1.172874342876973e6,-1.737966184790572e11,2.2255608774978916e10
-0.0006699999999999996,-0.20185052134903989,0.023173613369850733,4659.850696277046,130.74970023063725,1.609856617599478e7,1.2368975348888491e6,-1.952664402236195e11,2.2796846786665955e10
-0.0006799999999999992,-0.18786318807985244,0.023043192748194247,4703.415177328721,128.0582413262461,1.4983996252929674e7,1.2618444566607852e6,-2.1131595251823724e11,2.2637048097722427e10
-0.0006900000000000005,-0.16101733046112676,0.023487718701730876,4824.673176049296,126.10448327707698,1.4133896665628966e7,1.3449379393445728e6,-2.3346371783542346e11,2.2732369171161587e10
-0.0007000000000000001,-0.13463753891426283,0.02389861407428958,4907.88026680913,124.98596297091648,1.3201535424866473e7,1.391520398087532e6,-2.514048762427208e11,2.2810140147544003e10
-0.0007099999999999997,-0.10822017815320442,0.023884765525713267,4941.5825113199635,121.90137493334392,1.1229631259560365e7,1.425031639435516e6,-2.651127935955911e11,2.187192823144129e10
-0.0007199999999999993,-0.08627667870036433,0.02401921672803664,5046.153721286684,121.9096479049337,1.0336448568788193e7,1.4844043708834047e6,-2.836779512162619e11,2.217373257010642e10
-0.0007300000000000006,-0.061876236112529924,0.024007898111389942,5081.713958187364,118.8694582776229,9.129907387038356e6,1.5289685838905594e6,-2.9801071624957294e11,2.1654559197912567e10
-0.0007400000000000002,-0.03365125484655139,0.024257062407608422,5165.135600673358,116.1310713909808,8.292769763451744e6,1.5700062685469957e6,-3.129878747875663e11,2.141281321529957e10
-0.0007499999999999998,-0.010718164266746868,0.02446653884997666,5247.333990950775,116.04585187143232,7.417483723548855e6,1.625411800111701e6,-3.2936215987370917e11,2.1468361922106056e10
-0.0007599999999999994,0.01480071619826404,0.024528047824525917,5226.890760900459,116.00404230785935,5.69686896759555e6,1.6040526954132367e6,-3.26956336978986e11,2.0714222727489418e10
-0.0007700000000000007,0.039109234056450004,0.02454002990154419,5240.214110501825,115.69058414037907,4.373696832954079e6,1.6224365984407447e6,-3.3217477376665e11,2.0292816322431732e10
-0.0007800000000000003,0.06673956929011352,0.02460797236395882,5271.2536661781305,112.39705696896266,2.603025955894565e6,1.6741931164922032e6,-3.419742329418809e11,1.9608870051180573e10
-0.0007899999999999999,0.09151945006673357,0.02472731728898974,5313.334162121529,113.22194940801866,806013.1445390817,1.6988780175036448e6,-3.4767149639576196e11,1.955218194419636e10
-0.0007999999999999995,0.11678191121959956,0.024811527276722912,5325.367518754999,115.56957197143844,-398685.7354970532,1.7119087241910184e6,-3.4996822547988367e11,1.9839133983787144e10
-0.0008100000000000008,0.14208046328874643,0.02489978216087672,5302.808992960129,114.22334320860782,-2.3745524021473997e6,1.7030793259795401e6,-3.4613457108766376e11,1.9578727293513485e10
-0.0008200000000000004,0.17070382208127696,0.02485704220698378,5253.179367036883,112.6184937958688,-4.032664064998897e6,1.684844640609871e6,-3.395899306348971e11,1.9355822548484604e10
-0.00083,0.19909405897098884,0.02473095093519143,5224.263000958499,114.64343942534241,-6.0862025759953e6,1.6625036164722417e6,-3.299305336904449e11,1.971841268577364e10
-0.0008399999999999996,0.2226862020772455,0.024672162626776826,5175.1711414433585,114.88694684575465,-7.03107983660761e6,1.6484070446491325e6,-3.2498136158048517e11,2.002512113573817e10
-0.0008500000000000001,0.2496904233425908,0.02464815845900215,5128.741138910938,120.54844201454486,-8.836638683786204e6,1.5924560344357125e6,-3.096258881784494e11,2.1091330036809635e10
-0.0008600000000000005,0.27727254716618466,0.02468701437287362,5122.49462893338,124.74597212580427,-1.0769382628822891e7,1.5825774398161059e6,-3.014727136020293e11,2.2359510675199795e10
-0.0008700000000000001,0.3040806843249807,0.024579904269832684,5077.374729581691,126.91336124375925,-1.2924641571469141e7,1.5502767728881093e6,-2.8815675886984656e11,2.357676671338999e10
-0.0008799999999999997,0.32975633204103333,0.024671699427682055,5075.122990449801,133.9702048980786,-1.4864336809868332e7,1.530135945835761e6,-2.761117597650686e11,2.5348646993748466e10
-0.0008899999999999993,0.3538857816616445,0.024637059519334138,4970.85494340808,137.20103560299242,-1.6286248558724118e7,1.4739267377913976e6,-2.5074880357466357e11,2.5663395173859795e10
-0.0009000000000000006,0.3864368617844923,0.02447545070930649,4905.635741677016,142.02894414188407,-1.785678281721935e7,1.4166890700808754e6,-2.30562646827836e11,2.6618957031820137e10
-0.0009100000000000002,0.41597795591245507,0.02433346539637432,4838.6145169142355,148.3062985931356,-1.950963293875959e7,1.3850708919001464e6,-2.0694603516746735e11,2.735670496428995e10
-0.0009199999999999998,0.4434634797434928,0.024209252230353785,4683.646433724254,149.9734153566969,-2.0297003816587813e7,1.3121609771567145e6,-1.813092975772976e11,2.7108979880983948e10
-0.0009299999999999994,0.4668307272043077,0.024041856061363286,4674.836533991367,156.69339895680028,-2.1807946890023682e7,1.2999157572202743e6,-1.646668186255162e11,2.8413521130556965e10
-0.0009399999999999999,0.49461058038530675,0.023779384897681624,4537.605200068031,156.56573599290738,-2.2480188564820047e7,1.2226193942800735e6,-1.3894623399797034e11,2.782795663447054e10
-0.0009500000000000003,0.5248015674383555,0.023109998043406722,4335.747933075661,156.394878774246,-2.245906359100421e7,1.1724231030238e6,-1.0950034577258467e11,2.602715556776818e10
-0.0009599999999999999,0.5435814577040042,0.02302252647459636,4262.329629960372,158.02543497694728,-2.3074132160082486e7,1.1539999292424344e6,-9.36445650802594e10,2.5718439132354504e10
-0.0009699999999999995,0.5686620255970345,0.022744305877522623,4161.124778840873,159.43937715194932,-2.3664309766595345e7,1.1469436287877592e6,-7.207063025694728e10,2.5387213721546207e10
-0.00098,0.5938384750831998,0.022448628780038643,4061.509148488696,163.05718680502233,-2.4244853444138113e7,1.1728026397378924e6,-4.849004100571844e10,2.4776729714621933e10
-0.0009900000000000004,0.614932758991394,0.022252378945189024,3984.9134402984705,165.63324794939413,-2.502726675909627e7,1.160047395463094e6,-2.759349073046936e10,2.4426544547592464e10
-0.001,0.6364031586837294,0.022107645954780875,3938.9193920378975,170.36188450664778,-2.6073673373441793e7,1.154649733574807e6,-8.008821021984107e9,2.479621562242736e10
-0.0010099999999999996,0.6599188408003752,0.02160432016407942,3802.7223213677808,172.41813308184243,-2.6564539884259783e7,1.2178301471145046e6,2.1074956192749847e10,2.3660145104893333e10
-0.00102,0.6781569842427653,0.02123139251368229,3704.8600701983705,174.48987383814338,-2.6715798540415335e7,1.260913066662539e6,3.7113218270008675e10,2.3129479560606247e10
-0.0010300000000000005,0.6995327407134942,0.020781930378841802,3541.4196621343767,173.60403925229696,-2.590509368448546e7,1.2591626623883368e6,4.945108216551901e10,2.131095042195711e10
-0.0010400000000000001,0.719913596231977,0.020319879382403486,3403.42517664859,175.86078854881706,-2.5953961514812227e7,1.3336330467297286e6,7.364785967744855e10,1.9679709184603977e10
-0.0010499999999999997,0.7377222684014704,0.019779523484309045,3221.6382230904783,172.5300696807461,-2.4962784811252378e7,1.3442116947102312e6,8.402850214854033e10,1.8359156800975132e10
-0.0010600000000000002,0.7611697927613424,0.01939691677539186,3126.201074059375,175.23077695685183,-2.5185112390318517e7,1.4115427331043505e6,1.028895318114256e11,1.7416019008885956e10
-0.0010699999999999998,0.7765385831553419,0.019188566377382962,3059.769930520689,178.81514793349382,-2.569184030842428e7,1.4624410512520766e6,1.2062204142342258e11,1.7119053017625303e10
-0.0010800000000000002,0.7948763117325724,0.018960225327023798,2959.093235963561,180.3066228951146,-2.5409093269624487e7,1.5326636832919489e6,1.3157685355581447e11,1.6250217904459717e10
-0.0010899999999999998,0.8113724695837359,0.01820434022010864,2760.8974986757453,170.68907456328773,-2.3592291940141857e7,1.3955098836259388e6,1.2592209318977216e11,1.3699607372042953e10
-0.0011000000000000003,0.8249922934294168,0.017940884162833345,2650.3092843997647,171.26670558705652,-2.329189318408801e7,1.459406388774767e6,1.375224442899531e11,1.3061078474078884e10
-0.0011099999999999999,0.8386681506389552,0.017621280064068358,2555.915596339582,173.48683190889184,-2.332715836071263e7,1.5607303099477284e6,1.524993442053098e11,1.3435065672407251e10
-0.0011200000000000003,0.8639058900911781,0.016865771643238808,2389.8197834891703,170.79746527345162,-2.1786385089551423e7,1.6022477774216123e6,1.486451121995788e11,1.3532108217963385e10
-0.00113,0.8787608555807211,0.01649227487551658,2270.5778345017184,164.18052948282363,-2.0695946082991224e7,1.5333999285448103e6,1.4426639278750085e11,1.2991054290240541e10
-0.0011400000000000004,0.8835595026262968,0.01612517046930147,2174.096527542762,162.79517000860474,-2.018881803382688e7,1.550034064350164e6,1.482453742042842e11,1.253339214848644e10
-0.00115,0.9053390787116841,0.015520729153965171,1995.3597652070268,155.21679515431856,-1.841652779702974e7,1.4532539614851295e6,1.3787952681646008e11,1.0848568522629982e10
-0.0011600000000000004,0.9161324504194126,0.01498793562677807,1905.3796909734626,153.5961364061948,-1.7866749437829472e7,1.5388907852002268e6,1.4206128748836395e11,1.3455264794350817e10
-0.00117,0.9248341748523979,0.014726118443625872,1844.208676029423,155.3350083669985,-1.7705676889814954e7,1.6368527989446144e6,1.4851826654687393e11,1.5542496791985912e10
-0.0011799999999999996,0.9339328764550369,0.014413595789576416,1720.1435062997434,151.27906630074762,-1.658217134946875e7,1.6347192622882794e6,1.4342756150052444e11,1.6244765375335773e10
-0.00119,0.9443947260387361,0.013798346722854703,1599.9237767776676,144.78966778482322,-1.5271048574906902e7,1.546320522347534e6,1.3220346312233908e11,1.4755830415604134e10
-0.0011999999999999997,0.9612245245626136,0.013327989731465144,1503.489968677937,140.39329360852662,-1.443338396661339e7,1.503472007159755e6,1.2789227237909216e11,1.4233213930184021e10
-0.0012100000000000001,0.9747153440974153,0.012943236663568367,1421.2002078000228,138.8064615005777,-1.3882657757750357e7,1.5528353925344574e6,1.292370026954475e11,1.5846912351255274e10
-0.0012199999999999997,0.9846827361374261,0.012596504158119574,1327.2311255405975,135.61109110429078,-1.315206175105859e7,1.5701600352030515e6,1.2872702800459918e11,1.6793577270663439e10
-0.0012300000000000002,0.9924854770994788,0.012042376201092367,1239.140405862663,132.53128592121405,-1.2468630709590338e7,1.5740799313048255e6,1.2650029085754794e11,1.7422288800591724e10
-0.0012399999999999998,1.0025017740934044,0.011735304698461534,1187.8844330732047,134.06471203778463,-1.2360297367530791e7,1.6505297609285244e6,1.321074782665109e11,1.8681139394771107e10
-0.0012500000000000002,1.0089092038433451,0.01135747833458245,1120.438689002144,130.01390000983622,-1.1700025765585061e7,1.590378026071582e6,1.2668653489072942e11,1.784486110545037e10
-0.0012599999999999998,1.016980350700135,0.011060397478184983,1045.2693962931016,125.00343986285144,-1.0879775955363285e7,1.547803166164264e6,1.1914294743053378e11,1.7997704797900227e10
-0.0012700000000000003,1.0290302806958622,0.01064224046741118,964.9862558876207,119.30620032985375,-9.9809755638611e6,1.4810229986574894e6,1.0951514838085043e11,1.7660448327797012e10
-0.0012799999999999999,1.036888940012396,0.010092997830555549,870.5696957078883,112.85420201477135,-8.903632406168245e6,1.4333478901995348e6,9.88593621647784e10,1.806858784422717e10
-0.0012900000000000003,1.0416157243391126,0.009895942277004965,823.0821482478226,109.2817032050756,-8.316883634458864e6,1.3923406072898e6,9.272418578825021e10,1.7778956965699997e10
-0.0013,1.0488470936600882,0.009432757383958936,736.2449710152661,103.75860222146929,-7.424782655813526e6,1.3322932110336022e6,8.403561370797337e10,1.6911024494838696e10
-0.0013100000000000004,1.059091384340651,0.008894772029170576,673.4968680222739,98.271159942531,-6.756744850079706e6,1.277046037585296e6,7.750932997878941e10,1.6507518627767626e10
-0.00132,1.0625470028271575,0.008716301179272187,648.5449423113333,99.20606557205687,-6.7134787136553e6,1.3456815458224055e6,8.045380268775604e10,1.831598111804482e10
-0.0013299999999999996,1.0689260650193582,0.00851635744136303,612.035038920754,99.94943828423193,-6.537538584628313e6,1.4180953176068796e6,8.233336137896747e10,2.023562415679857e10
-0.00134,1.0759956156243071,0.008179096008163106,554.8693841462236,95.78786995130672,-5.883338204047145e6,1.398827610031122e6,7.555594130298259e10,2.0765434741276672e10
-0.0013500000000000005,1.0763590273195491,0.0076051362367640365,508.74173562329963,94.09243567088019,-5.501319746328322e6,1.3881877149539383e6,7.234257497407527e10,2.064537903240983e10
-0.00136,1.08277169418334,0.007379863411152114,480.6452520958095,92.37196125762958,-5.234700068145134e6,1.3841182892016475e6,7.00937922651824e10,2.0976654090571045e10
-0.0013699999999999997,1.088433646532819,0.007046238817716358,448.93255144615523,88.21269498201077,-4.811206798181628e6,1.3082421638716804e6,6.392921748291289e10,1.9610677661793e10
-0.0013800000000000002,1.0885047281130895,0.006597211040938553,398.65681711504993,81.9819545793475,-4.14831321014691e6,1.2132545096121463e6,5.512933377471291e10,1.8226809712137657e10
-0.0013900000000000006,1.0955846635550666,0.006487193065480603,367.2117373257495,78.90245432510858,-3.7380749115770627e6,1.1984022650968356e6,5.037033456098611e10,1.878563626365356e10
-0.0014000000000000002,1.0989237487135664,0.006165965396680596,327.41986859010666,74.07898906867082,-3.343795026421183e6,1.092945426630436e6,4.499783215007767e10,1.6391987444101854e10
-0.0014099999999999998,1.1016186948076103,0.006078991258797445,319.470870800864,74.92671850758192,-3.323749832086474e6,1.1275429950552986e6,4.574718212231599e10,1.7151451610343557e10
-0.0014200000000000003,1.1024517951707826,0.0058853741681524725,301.75126539116457,72.17835633350865,-3.1407658188039646e6,1.0651771834009828e6,4.269123268148336e10,1.5954372906701319e10
-0.0014299999999999998,1.1041755617310647,0.005903792148457105,301.8172532056126,70.55470781053437,-3.0534552982107047e6,1.016709713480619e6,4.04840357976028e10,1.491166971412802e10
-0.0014400000000000003,1.104140048552081,0.005835489509443617,285.7266541110376,68.22455752200447,-2.8360214745069398e6,996345.853528949,3.789424496678245e10,1.5035657542457865e10
-0.00145,1.1067519250147717,0.005433733979139922,244.93292978914843,58.75033802103449,-2.2484428630852876e6,808577.5937101683,2.8335816073380352e10,1.1504706459365086e10
-0.0014599999999999995,1.1086468916163519,0.005072491143818939,219.32118468597886,53.74047500604472,-1.9429642688190383e6,730820.6948636465,2.3843359482340187e10,1.0549054717611961e10
-0.00147,1.1104724205967502,0.005026403709572648,211.5917760638385,52.00805086616054,-1.8330670086735673e6,690781.4126471592,2.2280166207309956e10,9.439012388409897e9
-0.0014800000000000004,1.115843902266169,0.004791190214640918,190.95060513139052,46.18941025861813,-1.520357611572919e6,562390.8032559714,1.7271208714187492e10,6.929821272169081e9
-0.00149,1.1135957241139292,0.004793402337965363,189.07496379545603,48.80237426915403,-1.5982607182208872e6,628429.7908157626,1.9236117225221684e10,8.199211496955219e9
-0.0014999999999999996,1.1190810227277375,0.004710805030871051,185.83218774172272,50.05207376423199,-1.621567937512376e6,670805.3094560816,2.0280982271604477e10,9.19160354728928e9
-0.00151,1.1237392990279755,0.004568608472318013,174.03846280599961,50.06123531642573,-1.5508020365427101e6,715056.9642438776,2.0560400573389484e10,1.0421187872875488e10
-0.0015200000000000005,1.1285521107603183,0.004253712537477474,154.91335078965275,45.45754826861618,-1.3138356372906573e6,636565.2790485135,1.708960327484687e10,9.046222991983664e9
-0.0015300000000000001,1.129225419409307,0.004107613458474076,147.0728892676562,40.418775859995044,-1.1286987537673688e6,517245.1326702454,1.3494309043454447e10,6.67090640539871e9
-0.0015399999999999997,1.1306431109246382,0.004069930117963867,142.54665095785364,36.81899525034483,-992713.114467587,451794.8701862118,1.131029332634246e10,5.568701745164749e9
-0.0015499999999999993,1.1269920541061753,0.004011552766945417,129.68122788755463,34.95691032511646,-889291.3926535203,436254.0533310971,1.0222545766202448e10,5.577259246091681e9
-0.0015600000000000006,1.1324405658043533,0.0037503919613028815,110.6132225451272,27.93635769869535,-624373.9338311615,307466.49003326416,6.352812619757177e9,3.479010462776996e9
-0.0015700000000000002,1.1340376157201493,0.0037214596012867312,106.0954501196939,26.422818325430953,-570626.3054207348,289316.4278725411,5.602563449372134e9,3.335945202620638e9
-0.0015799999999999998,1.133222571021477,0.0033356439065626055,93.25708368314272,20.74154319910433,-406617.956861982,197019.388445043,3.408860788980866e9,1.97031668689835e9
-0.0015899999999999994,1.139273681186626,0.003145294746784993,83.97325734442089,18.31996097881557,-326273.317135803,169714.692580657,2.591489088612713e9,1.6669610256242294e9
-0.0016000000000000007,1.1323833824715746,0.003066845822453666,77.34560849836213,15.369934183197667,-243658.8835070977,130519.80809905846,1.7844172809922965e9,1.1638658617712271e9
-0.0016100000000000003,1.133667135620667,0.0029014816940891967,70.7469421597299,14.898250430498617,-210388.0604952867,145984.29560881283,1.7456387152163372e9,1.4860273015869353e9
-0.00162,1.1376450709853492,0.00298270864570131,74.06346074121139,15.595062242548085,-225453.81497703967,157792.34723431326,1.8993752760029898e9,1.6506754375819407e9
-0.0016299999999999995,1.1363763338465902,0.0028486200507585836,66.93021494456659,11.379739023741042,-147117.77511145407,97075.34032476749,9.958349379704778e8,8.626607085829076e8
-0.0016400000000000008,1.1355360289190544,0.002710400990859316,59.774754607779606,6.177945998604664,-75406.86276003039,29241.848473912556,2.608338707242202e8,1.550405760055898e8
-0.0016500000000000004,1.1368984809452307,0.0026856318597830485,58.67237617592876,4.309070327411085,-51214.38299664415,13844.008643845798,1.055397802061794e8,5.4211791559106365e7
-0.00166,1.1385608038086183,0.0025462982732550755,52.42740668943985,3.4991614734477596,-33652.93967370271,7468.901716427293,5.064287860105242e7,1.840152566094705e7
-0.0016699999999999996,1.1373031355700065,0.00249909103326447,50.52089850384527,2.995878408247452,-28583.464697949334,6023.01865748383,3.2705779899604198e7,1.4956931710368926e7
-0.0016799999999999992,1.1390714920448206,0.0026977580095261483,55.25146227139936,3.136872873561863,-31834.967556145937,5752.014408025405,3.3449794284419995e7,1.1376927451099781e7
-0.0016900000000000005,1.1398467851293033,0.0025877237938660455,55.2115685259848,3.369687267664173,-34710.519253857194,7766.321542601229,4.556109935948036e7,2.0803028133727074e7
-0.0017000000000000001,1.142390293787605,0.0026395666954544756,54.542452385993144,3.4264108902647226,-34831.30188111122,6912.7381975264225,4.25915351468971e7,1.5659618396165155e7
-0.0017099999999999997,1.1416742031049762,0.0025511783095175555,51.42680265904525,3.248444114203101,-31259.2284353482,6876.5471061561875,3.604562840380099e7,1.7252361292545643e7
-0.0017199999999999993,1.1447000017786837,0.0025973392487255147,52.943652125730935,3.1885616044004474,-33059.68508664281,7174.774668174179,4.297621168500569e7,2.0323899049669966e7
-0.0017300000000000006,1.1456462788532649,0.002369272139758531,48.4378128059892,2.9045611013513915,-24345.13674901484,6477.0610567110925,3.0039284619812556e7,1.865804777504194e7
-0.0017400000000000002,1.142131826034488,0.002423395811312939,47.98043836069862,2.6321848914093358,-23010.32414518409,4520.823907238173,1.9838383255186524e7,9.653652725648347e6
-0.0017499999999999998,1.1455820684084537,0.0023830245211767086,46.377453186668085,2.7847750616871654,-27654.42511991884,5406.588743681923,2.9005995400736276e7,1.242809881345623e7
-0.0017599999999999994,1.1450896920519953,0.0023894191177019335,47.98979172439849,3.34091249289251,-29901.476868313377,8880.545367886893,5.277994950152696e7,2.8475954743900623e7
-0.0017700000000000007,1.1459227759700152,0.0024941060545078026,50.90145252685808,2.817755712432472,-25644.982028897703,6097.657027308734,2.1661813435611688e7,1.766256300295215e7
-0.0017800000000000003,1.1483885276911066,0.002365921423073249,45.0922009190533,2.5969773851935765,-22844.26756710914,4330.924720814962,2.362825447483027e7,7.759952403724826e6
-0.00179,1.1457313765788508,0.0023897956017481397,43.19097769155934,2.25270274524472,-18153.642231816964,2992.6543763826085,1.2044064872963108e7,4.371107934746762e6
-0.0017999999999999995,1.148971543050863,0.0024201267298362542,47.558616341650335,2.930530261975922,-27480.531283078377,4693.487004736906,3.0623325617658235e7,8.110058530504535e6
-0.00181,1.1472214007492956,0.0023322545570969295,45.6456026063905,2.7495568987623615,-23034.861949890947,4853.320614147645,2.3824706799514223e7,9.490127544416323e6
-0.0018200000000000004,1.1473599342829677,0.0023255568515076126,46.53036956391661,2.583083090522355,-22662.213677067346,3998.248875324944,1.946481411591022e7,6.615654010666293e6
-0.00183,1.1478384959269787,0.002411776090680444,47.87117023800749,2.8837240386883307,-26104.51671520037,5943.318600727512,3.0536734374516007e7,1.385304414593952e7
-0.0018399999999999996,1.1471551853223978,0.0023666257523089844,44.155968934277986,2.5398659272300854,-21662.307463437686,3673.228643929864,1.9454564191989116e7,5.409488732614475e6
-0.00185,1.14835593304501,0.0022965881467586677,45.4387330001019,2.365536288118784,-18484.965365918513,4056.5334616488726,1.264526274635013e7,9.216988598236844e6
-0.0018600000000000005,1.1500694994285512,0.0023496593422171813,46.952753749695624,2.6797866552947345,-24511.371203777828,5305.112115506263,2.7302092283371482e7,1.439599063465142e7
-0.0018700000000000001,1.1509685879685363,0.002280838047727613,45.90242666342795,2.6133013702765275,-21499.83482183655,4661.786023384347,2.136854100637299e7,1.1057808508494824e7
-0.0018799999999999997,1.1482162680723196,0.0024008054384871175,45.46704153706832,3.077869052111043,-26458.767172415653,6781.11323761191,4.163806849623527e7,1.7150267425576176e7
-0.0018900000000000002,1.1490820678304454,0.0024474455407114846,45.86000775311174,2.7254952920388793,-23589.790667573543,4701.05178795701,2.4102453509498984e7,9.54834978760342e6
-0.0019000000000000006,1.1510081939985557,0.002424348316592082,45.067814359532086,2.8241606481716475,-25750.268868759267,5139.381614735438,3.136014832441452e7,9.92481878803508e6
-0.0019100000000000002,1.1558175499167775,0.0023837110978910964,45.9828807055846,3.217289913152788,-30548.9796013857,7304.957621196791,4.982236865247882e7,1.7010783379548285e7
-0.0019199999999999998,1.1527366897899733,0.002429748778263697,48.85630210872973,3.119611995177768,-29388.264781623144,6464.670389938615,3.4311690732903935e7,1.5522369772185262e7
-0.0019299999999999994,1.1541567964438326,0.002285359835699051,42.34138020688855,2.086392842527708,-15051.533927948893,2454.5041337477564,5.73982173664652e6,3.0723301384149166e6
-0.0019399999999999999,1.1545270324308552,0.0022209945224732903,42.931555863196245,2.13828899966018,-14341.347430787377,2644.0936372307888,6.3676955027027e6,3.443971150965962e6
-0.0019500000000000003,1.1521056510432688,0.002263029643690538,45.244116781783696,2.5390722356562523,-19149.66207729858,4917.256301909901,1.8182406029822856e7,1.1720927077358302e7
-0.00196,1.1540093328395087,0.00229792559178524,43.576607842073244,2.2450738173638176,-20277.07985267663,3106.3074338061224,1.1850779610778585e7,4.914097917235751e6
-0.0019699999999999995,1.1591798338595982,0.0022034434251272795,42.506988172806324,2.618942657249169,-20099.635404226083,5624.233369934355,2.8090432053849667e7,1.643763920175416e7
-0.00198,1.1583665858888197,0.002204476542120541,40.04399622828303,2.1473659326108097,-15752.89677669899,3121.503537510453,1.3071743735089824e7,5.672525771307872e6
-0.0019900000000000004,1.1582318469664874,0.002133130265358363,38.195589458522974,1.9270437486849974,-14889.265173281794,2195.0718808007173,6.698777480625889e6,2.8649591064749374e6
-0.002,1.155389941340723,0.0021490896958374327,39.757061032780946,1.9240803424650759,-12744.532682076453,2537.4349164374744,6.153194561619629e6,3.5460748261046535e6
-0.0020099999999999996,1.1549186428532863,0.0021359138617195197,38.02710500114881,2.1385068774985867,-14742.018537933358,3440.9854773133657,1.3670737326524675e7,6.741025388669749e6
-0.00202,1.1595544908768463,0.0020396065414360846,39.93793631585921,2.7653899526963337,-20404.69602834343,8058.68190446349,3.921798983930824e7,2.8431140420453843e7
-0.0020300000000000006,1.1631429328038707,0.0021761465978508542,42.03912617216915,2.3403475700953047,-20543.91849146092,3781.1216099362673,1.8010462942275845e7,7.122615759332939e6
-0.00204,1.1634866597118112,0.002225554883314911,40.756461366954476,2.2198598859961147,-17441.58724846421,3365.61496788828,1.3815999333935289e7,5.799271847387513e6
-0.0020499999999999997,1.161447139210568,0.0021927816760149354,40.04742825002203,1.9958051798989602,-13232.960187920711,2592.4125726341695,8.282626427358968e6,3.6823579607744e6
-0.00206,1.1610183064842285,0.002173434347758249,38.48987801695082,2.1458178153210934,-17108.27487139199,2507.9860775782377,1.21410963734212e7,2.9411661319220266e6
-0.00207,1.1608985320845417,0.002091772457586401,40.402763736556764,2.1423201047507066,-15971.263211636053,3195.823678009361,1.161482683761138e7,5.564125019979941e6
-0.0020800000000000003,1.161978059689121,0.002241002303385474,40.11855209486186,1.9742922271307142,-14678.733034901337,2570.247923709619,8.791497165596653e6,3.7316053879716215e6
-0.00209,1.1616613693426083,0.002268863269022416,39.98545385208908,2.15291345298624,-16180.702782522809,2699.9662606784627,9.907938342421211e6,3.810125810363041e6
-0.0021000000000000003,1.1587293937274898,0.002181077134254745,41.3343105031702,2.0801113880692164,-15861.394825861602,2786.3560859321224,9.567194799491527e6,4.135067133402466e6
-0.00211,1.160278831202087,0.0021120694841195464,37.54695178679314,1.8391423958680388,-12855.89663997264,2204.4496355126516,6.675046909215383e6,2.7766109200508054e6
-0.0021200000000000004,1.1604262945291601,0.0021319686971591244,37.79623119294996,1.9176722786417155,-12408.93493559648,2271.781024899263,5.832251419699613e6,3.0780006546935015e6
-0.00213,1.162620432552632,0.0020770028368324975,35.4789448775605,1.7124636157775897,-10805.451234803038,1725.8647042559764,3.8049103724574465e6,2.0636946515631978e6
-0.0021400000000000004,1.158604165621051,0.002115434660209318,36.61415725859673,1.7786558225619944,-9539.101345399211,1823.1491365190248,3.235690370462502e6,2.1922546205874374e6
-0.00215,1.1631101127383094,0.0023323103517406754,39.97306148582539,1.9243030729797648,-12347.435632566976,2174.3871599267604,5.245966795266875e6,2.9051251908272463e6
-0.0021600000000000005,1.1618464003455558,0.002219091976387774,38.88491510562981,1.9037718910667893,-12085.19175689557,1992.8330177913451,3.358899776535998e6,2.4014069515492935e6
-0.00217,1.1640605612248498,0.0022969978678662292,41.967526890225905,2.142635996134895,-17671.546253757908,2870.0502371876432,1.178761483653351e7,4.279431501981127e6
-0.0021799999999999996,1.1616972926581373,0.0022210815859452656,41.14710479190834,1.9227372726157355,-13252.564854633225,2119.4662401562477,4.224966579386277e6,2.850915330528864e6
-0.00219,1.1644378706777627,0.0021812579281059105,37.4666306402034,2.2007745146664863,-16820.16603291541,3183.4137804145125,1.5214602967543947e7,5.152258396979423e6
-0.0021999999999999997,1.166149560358301,0.002072684632638511,35.86017143786685,2.122389583674769,-14595.595952330264,4088.6292653702494,1.728513845312985e7,9.51358969231985e6
-0.00221,1.166319896492938,0.002106834789111197,39.23890221266243,2.040067195904531,-14179.597942457622,2798.620326768766,1.0046130533080988e7,4.1453274849544554e6
-0.0022199999999999998,1.1654359135872805,0.0021214376753105045,35.37423842476416,1.8432056202959772,-11681.375538349668,2577.802189197882,7.062167051977091e6,4.656571837645533e6
-0.00223,1.1650638423376947,0.002179451841863575,36.10342484949647,2.034412661216901,-13760.231458815108,3475.8950592686047,1.2367557712031817e7,8.013787231982016e6
-0.00224,1.1684567407663755,0.0020191378110097405,33.80201051228963,1.6363004322676604,-7525.131082149865,1858.0748506563991,1.9332776511306725e6,2.2930817728578215e6
-0.0022500000000000003,1.1667083287541196,0.0021232414238310255,36.08856621210672,1.8060261144243062,-11559.907227587972,2124.8514792081214,5.937002800934191e6,2.817800821711949e6
-0.00226,1.1665247166072512,0.0021375985634545344,39.09550427457184,2.0078134445096762,-14093.10768696701,2649.117337462249,8.881379149431339e6,4.198122351946311e6
-0.0022700000000000003,1.166705451698124,0.002185899617472812,40.23258033793628,2.1931584453567288,-15161.453120773478,3397.596575659653,1.3619579257907923e7,6.328685613379458e6
-0.00228,1.1680762277435301,0.0020170844545030174,38.017979391733036,1.8721077960036,-13585.699065523284,2309.3839900654893,6.837426860672321e6,2.734502331857001e6
-0.0022899999999999995,1.1700378239240674,0.0020811192474094035,35.57303779782352,1.7871177442553015,-9467.283684912734,2067.878996424213,4.937657099165574e6,2.5616650241610534e6
-0.0023,1.1702036214329234,0.0021865285270743413,39.20923245168859,2.2693540942039636,-16821.55337414341,4554.2104881428495,1.9743650863616154e7,1.1128087588817341e7
-0.0023100000000000004,1.171103539458336,0.0020210723676611485,34.81986337779631,1.7694358317189276,-10514.615428437433,2255.7541024755587,7.806163763966489e6,2.9233898554423833e6
-0.00232,1.16818919060209,0.00191350385626704,33.485906482249305,1.8007763854255832,-12347.706677117492,2792.810580109966,1.0817072688651782e7,5.317704745580076e6
-0.0023299999999999996,1.1756403874830446,0.0019419068844692858,33.423908279247534,1.7587779930560459,-10966.599280121283,1958.59191395147,6.828867165087001e6,2.1956833081351863e6
-0.00234,1.1703487771201597,0.00211178392904364,37.077619774765814,1.953244895952989,-14500.811357047643,2614.123289922731,8.813999185606612e6,4.22304023618635e6
-0.0023500000000000005,1.1700260509537184,0.002184084539646617,38.57617631214627,2.059770082463326,-15252.908378652815,3005.229767176357,1.0795960991220465e7,4.757883392356775e6
-0.00236,1.1678525898466179,0.002073606314703216,37.072703077850605,2.057856141837784,-14332.420236532975,3099.429008488839,1.2576599814076558e7,5.07781005789099e6
-0.0023699999999999997,1.168187554481879,0.0020593226569578303,37.856108314607766,1.7559712065267212,-8165.9166945908955,2006.6415009599991,1.4898577339714519e6,2.762856389407764e6
-0.00238,1.1729594921544308,0.0020210148673833403,35.239514897729734,1.6600256667064182,-10664.27826711032,1935.1237968843163,3.3205340846803915e6,2.851752934965175e6
-0.0023900000000000006,1.1744452475529021,0.0019616368168436406,31.985082349567595,1.5963956683393579,-9851.684896448516,1730.6569387644172,4.290083021400007e6,2.1134540066919625e6
-0.0024000000000000002,1.1738343200701395,0.0020172008148161467,32.885755141387776,1.872590735999418,-12434.816690533826,3430.6041734549617,1.1491680345816659e7,8.44515326522464e6
-0.00241,1.1752619479044442,0.002013047030064401,35.094029931565714,1.865894422128059,-10870.975459679443,3315.819289244245,9.268870488308897e6,7.694701122723484e6
-0.0024199999999999994,1.172784065752617,0.0021092731092841634,37.73555738272628,2.0525162810868536,-14896.738364836636,2697.6692718363424,1.038831380942985e7,3.9277371170036756e6
-0.00243,1.1728249274747848,0.002119753512177219,36.19557189078671,1.811091969063427,-11625.895731341387,2314.8886261989605,6.685665478560518e6,3.4916297157891756e6
-0.0024400000000000003,1.173910466297417,0.001996006218463598,34.96977492639614,1.7570020089135672,-11394.378753048792,2076.645170080722,4.598868068866787e6,2.945355818688147e6
-0.00245,1.1739232300211389,0.001990064814543605,34.44484515182848,1.9228290511748296,-13824.586345698173,2881.20122371835,1.2929368804491844e7,4.94906929946245e6
-0.0024599999999999995,1.175656531871934,0.001978259271294102,34.74887503688146,2.298903689741898,-17392.988754334867,4913.0876227896315,2.346381643271818e7,1.327478575150928e7
-0.00247,1.1743846899502892,0.00200805635755162,33.14205080655522,2.1493154089295814,-14590.633022694967,4351.186433913619,1.991291930116513e7,1.014295620442735e7
-0.0024800000000000004,1.1756381202048016,0.0020855750051239543,35.75435056936762,1.9238569240461305,-12190.483623585378,2258.5209547399527,8.020592404083261e6,2.5135552155826315e6
-0.00249,1.1777890768288852,0.002082236209438586,35.86508861091799,1.6705324706304838,-9959.094020397322,1763.5063393760101,2.842521233399395e6,2.0963783275558671e6
-0.0024999999999999996,1.1728045867229238,0.0020615856670304906,32.459931150091734,1.6800950245677433,-8658.108385368565,1944.321350150567,4.1528684554326795e6,2.755626090071258e6
-0.00251,1.1754111567140293,0.0020646854101363053,33.6441601883719,1.8338326059294687,-12347.527558190894,2626.42944188615,1.0021801954102062e7,4.486999815309281e6
-0.0025200000000000005,1.1744804398053936,0.0020975367724577866,35.91144903477773,2.0080045088688845,-14562.879046426251,2952.136494736835,1.3691441240762636e7,4.747735563423669e6
-0.00253,1.1742850330279584,0.0021899392520786523,37.88021707446014,2.2343906292507416,-16383.607397608585,3335.872090977323,1.555696682346217e7,5.512412202632966e6
-0.0025399999999999997,1.1736697517912558,0.0020153433895423903,35.94773690573821,1.8287748930391408,-12644.222713375528,2237.4900760287605,6.443366658212804e6,2.8716899688956407e6
-0.0025499999999999993,1.1754394914082131,0.002048522622986514,36.4605152986871,1.9324950286829945,-13805.287213441603,2624.7442798226552,9.036831557299413e6,3.837907056711164e6
-0.0025600000000000006,1.1788409844518986,0.0021068578948826825,35.233736970979635,2.2086778932383044,-16348.951522055644,4643.829817169319,2.1167430779146377e7,1.1964676622585695e7
-0.0025700000000000002,1.1753270245634453,0.001888344852971821,31.717558034316166,1.4361090402108412,-9057.919389738887,1341.2032628887355,1.7332100603277055e6,1.3768740014474492e6
-0.00258,1.1769154049655033,0.002046020528738206,34.809471983249246,1.6429308844082844,-11489.052849342626,1798.1186306670886,4.843928794851772e6,2.2967814248582e6
-0.0025899999999999994,1.1780192464727153,0.0019833285546724927,33.595562679076515,1.7647155189073567,-9218.831969555398,2147.6467704733036,5.773211883516605e6,2.939646512801352e6
-0.0026000000000000007,1.1796425364903327,0.002019773087761133,33.6395580717313,1.843465362487148,-11931.7846540656,2306.2145840923413,8.39787943352001e6,3.064334462681907e6
-0.0026100000000000003,1.1816172063506276,0.002099136515462243,35.686835920356486,1.8708302731812017,-11374.163843788474,2293.9589516765373,7.623922825642912e6,3.0662359323843718e6
-0.00262,1.1773863168097334,0.0020732920002139053,37.357267922185095,2.098063071788459,-14313.155950768736,3006.1391090328857,1.1721959990151623e7,5.033443177480943e6
-0.0026299999999999995,1.180509299252876,0.002004678541400177,32.56052965423053,1.7225662410510134,-9885.846190840693,1897.9606200551284,5.600752511714236e6,2.4665384865705455e6
-0.002640000000000001,1.1776110705207379,0.0020416051320929886,35.98266814156609,2.281112601545742,-15594.95000361,5280.500551665715,2.142032861698504e7,1.5768950181697736e7
-0.0026500000000000004,1.1802857043060295,0.0019745966501806475,33.50845410467258,1.9465320866890947,-14123.238117023651,3589.6079397282747,1.2865866071055997e7,9.129416066110775e6
-0.00266,1.1821056550042792,0.002003123464957343,33.687731705514665,1.6230572760286373,-9931.606866843438,1784.9930530787346,4.340145527959827e6,2.23820291217142e6
-0.0026699999999999996,1.183090241924621,0.0020852773844573197,31.858951172197237,1.623999137514317,-8728.475457342427,1908.6162497242851,4.501290946661682e6,3.1492661668465175e6
-0.0026799999999999992,1.1793928876196764,0.002009716522399839,34.80266056309731,1.8754290175211183,-11529.488411267595,2322.2937847925614,8.307711043418721e6,3.5386510955197085e6
-0.0026900000000000006,1.1834836323119633,0.0019794387027813848,32.78344693513486,1.6882302039662098,-11137.517178387192,2031.780735264692,7.598519498048438e6,2.4893260312078795e6
-0.0027,1.1821117647964097,0.0019961961691831866,32.4058814983692,1.841663595847989,-11419.66975087574,2462.167196085754,9.533416215230936e6,3.541286838134832e6
-0.0027099999999999997,1.1800629157141453,0.001948623856564982,31.33876818228327,1.4581763657560205,-7223.985318416566,1341.0868274135391,2.277889687374411e6,1.1744043276606307e6
-0.0027199999999999993,1.180009554609001,0.0020188333710745576,33.38674836168728,1.5027962732486684,-9293.654739659356,1451.8625750430515,1.4019542751926167e6,1.553917461357129e6
-0.0027300000000000007,1.1827081333530853,0.001949111652620665,32.19554155691895,1.6630785592619597,-9228.913883924595,2377.3937031155433,6.524617568786392e6,4.161150610881062e6
-0.0027400000000000002,1.1834421344839885,0.001959366997198052,29.901451036041706,1.8262136884090605,-10766.313561643996,3847.114717857299,1.1772355219846727e7,1.0676287708187073e7
-0.00275,1.1843402888246937,0.0019228358305071172,30.46719789302536,1.5760061475859897,-9412.994881885932,1968.4845776625937,6.200127876922554e6,2.785377574857871e6
-0.0027599999999999994,1.182157538058466,0.00201294192422652,31.45496249422807,1.6584965208156504,-11028.935219692628,2383.530684396421,8.120322514707608e6,3.804622077613327e6
-0.0027700000000000008,1.1904736180228979,0.001958762585093402,28.39611471904886,1.4902485753339858,-9192.685930564117,1503.3140869028289,4.984328964579186e6,1.6612535861393448e6
-0.0027800000000000004,1.1852031046420366,0.0020442251992792244,33.93534945309655,1.8776753092342586,-14108.633935284648,3158.9484169963207,1.1840106181295732e7,6.3982617980620675e6
-0.00279,1.187849630650798,0.0018785292709879995,30.35070594086685,1.5685359093178863,-7361.7773316904795,1728.687692281195,4.568549582867166e6,2.405496048002283e6
-0.0027999999999999995,1.190274330768196,0.001908448184333156,28.123661929715578,1.4586137917506508,-7250.750510829754,1604.8822383600248,4.388981168988765e6,2.0529470074532216e6
-0.00281,1.189137056457097,0.0019533602494495764,31.33725899219807,1.4458205190476998,-8002.503325818339,1333.7375396736927,1.6416219686547522e6,1.149184134132045e6
-0.0028200000000000005,1.1872951079533853,0.001946701722018014,31.06155340664576,1.8477697136552007,-11886.473074654432,2476.8215293561466,1.1233111616217226e7,3.6327779076999477e6
-0.00283,1.1892515033798337,0.001838291872091923,27.854793799311263,1.4088958915942766,-7644.84083267275,1453.021403176744,3.1054633710004105e6,1.7375212137594952e6
-0.0028399999999999996,1.1901441837255606,0.0021056772235343874,31.71369908208462,1.5559923022760054,-8270.263909994243,1518.806217145338,3.824062073351637e6,1.620537313935055e6
-0.002850000000000001,1.1879680894652367,0.001821955635556493,26.313666347440947,1.169434871629595,-4918.616151615316,882.4623588305071,347606.13935253466,752540.0618461827
-0.0028600000000000006,1.1894502449771092,0.001878299614016343,29.295404545681873,1.5195053665192202,-7973.036825683004,1747.3985709733408,5.289710171737653e6,2.13255046059727e6
-0.00287,1.1878510155489055,0.0019137534787158174,30.125514615706617,1.6069821448012218,-8758.53252476517,2067.414910521047,5.80328935367075e6,3.435290246272193e6
-0.0028799999999999997,1.1873832482917062,0.0018605548444644308,28.634982581568643,1.5637900936506148,-10137.88670295949,1946.319833528003,7.431371377403058e6,2.614795385702206e6
-0.002890000000000001,1.187593769104874,0.001963881512806837,31.635246723104206,1.5252670738495377,-8971.101412172526,1422.092143943619,3.738789421817245e6,1.3456585721181645e6
-0.0029000000000000007,1.190557806166125,0.0019940289478559436,31.46991914611042,1.6306148220293544,-9570.848398518752,2022.898801238536,6.250370578716498e6,3.385262006932164e6
-0.0029100000000000003,1.1911794000625575,0.0018887627783249579,29.735964855551973,1.4885848041488814,-8450.449989982288,1453.2564543299468,2.770063860944792e6,1.4962413443768788e6
-0.00292,1.193686338301958,0.0018481705774496422,29.204714462889292,1.642870281534231,-10329.85277665443,2352.155682689366,8.858698780504087e6,3.8900966288255146e6
-0.002930000000000001,1.1869155040303287,0.0019418703973689303,30.413292691631884,1.4271544396415443,-7774.999933420162,1514.8648498422972,1.8946572812900462e6,1.8881337599691504e6
-0.0029400000000000008,1.1897694159267966,0.0019472689178341035,29.87600096181201,1.658820757944521,-10540.314949708776,2130.349435352156,6.729330252749658e6,3.085842707608033e6
-0.0029500000000000004,1.191226261416094,0.001989826420192533,31.879748511792755,1.610564633876857,-8311.321306678727,1972.6148813504374,4.1134918183560944e6,3.016926270768325e6
-0.00296,1.193075764035399,0.0018211774263954185,28.340975791133534,1.3716272448600095,-7602.2869312383245,1445.2577929365154,2.690514731404231e6,1.8434467899182579e6
-0.0029699999999999996,1.1924215044367938,0.0018537008728897924,29.658166357601072,1.4802884208415186,-10464.256905887785,1804.3932402393602,5.600928003447605e6,2.334834631226569e6
-0.002980000000000001,1.192667918017191,0.0019130162289046103,28.546410355107934,1.42915533113677,-6094.098721330202,1629.7457786126995,4.110349185544921e6,2.126688826215326e6
-0.0029900000000000005,1.1904704426236878,0.001836337157089795,29.340616101193156,1.4216786689025314,-6238.926381203868,1365.947169180247,2.4049515978731504e6,1.6946564383785513e6
-0.003,1.1882802579001537,0.001854383588185617,30.05927011639056,1.4204286794174579,-6702.678532310095,1326.7021526861156,744373.6758354461,1.3944825562970005e6
-0.0030099999999999997,1.192583691288244,0.0019020886664305552,29.35000943247603,1.430473161037222,-7941.92393820938,1543.0758905572238,3.276648259877529e6,1.7690716349331073e6
-0.0030199999999999992,1.1944073544583151,0.0018811415600411235,27.82557011593996,1.551937956942038,-7345.210345997845,2258.5840379557358,7.1647688461250495e6,3.871952994680581e6
-0.003029999999999999,1.1930079620740748,0.0019041733399067576,28.209666775639114,1.452087972172231,-7692.885836694624,1604.029061294432,4.2488803706549e6,2.425020573159211e6
-0.00304,1.1935117510745321,0.0018894872703027865,27.015114996658458,1.349544881095282,-7420.937516128015,1504.0623235014073,2.7640172038105363e6,2.309391260115137e6
-0.0030499999999999998,1.1900740890744086,0.00205732890975195,29.49354901884512,1.6523162560006988,-8180.873136760244,2141.4511212255425,7.775148684689255e6,3.286608095469396e6
-0.003060000000000001,1.1939726898196772,0.0017792692448010236,28.234859562443383,1.4001558755989376,-5902.182210899028,1366.4409241894446,2.702176087738264e6,1.3646745463437827e6
-0.0030700000000000007,1.1929956808694182,0.0018749560737323495,27.399723182768746,1.2972689412773586,-5057.9707261231115,1186.7573325535668,1.5803356860265508e6,1.145599340784054e6
-0.0030800000000000003,1.194463792472536,0.0016682770763486196,26.021108593148774,1.1577857825180626,-5394.46197247845,952.8315735088927,593789.5101801149,869812.3044192154
-0.00309,1.1966112941620957,0.001759761846501168,27.575816489659026,1.4022863089104554,-6883.865569866835,1531.2901518158392,3.689355760221293e6,1.8900395572075327e6
-0.0030999999999999995,1.1957868435845964,0.0018195151161900878,26.530569171539913,1.2685571362162935,-6065.677076666185,1152.5462943848802,1.7279762409231388e6,1.126366802322849e6
-0.003109999999999999,1.193555159807961,0.0018227644897547439,27.726567895864047,1.296742986201883,-7025.047208053236,1312.9911301295012,2.1609653743095268e6,1.418204518653121e6
-0.0031200000000000004,1.198036859171051,0.0017810086858970156,28.087235130415035,1.4275153614758258,-6703.199669970858,1848.1725192925041,4.532416446708311e6,2.974820322023733e6
-0.00313,1.1956117200055325,0.0017812286028653374,28.523641611850596,1.5429217063837033,-9952.974617479525,2115.0908907337457,7.477808178831133e6,3.635436054412569e6
-0.0031400000000000013,1.1944352326077887,0.0018516432186097026,28.98644627200778,1.5370767349941419,-7952.808961471649,2123.321701484072,6.271835881487534e6,4.0302410200602547e6
-0.003150000000000001,1.1947278320866932,0.0019011574946724704,30.396988460247762,1.3709436601297476,-7916.344486325581,1245.0822039812979,1.1327821668919108e6,1.3872808088224651e6
-0.0031600000000000005,1.1922081163699036,0.0018106951110679985,27.347141816539196,1.3526378946611124,-5255.971780875101,1224.3134966601242,2.481681760378802e6,1.290248943315529e6
-0.00317,1.1937918792604225,0.0018400447889948754,27.39119288588383,1.3008444092832112,-5362.559445858373,1023.7169028858144,1.0880838706285125e6,839180.8754882255
-0.0031799999999999997,1.197710167523543,0.001825280757641102,27.897041994389927,1.413174547895503,-6687.596830986734,1602.569617648445,3.655981075180531e6,2.1471731907581873e6
-0.0031899999999999993,1.1960152114041684,0.0018217295386162285,27.32616042543018,1.4027496012736178,-7481.830555283503,1890.8802187044441,4.522245166710286e6,3.19988752332453e6
-0.003199999999999999,1.2024592501539475,0.001755726403333582,26.404625122337567,1.2282516439468758,-6121.652205381277,907.8244267998529,1.310551501976332e6,809294.4082191513
-0.00321,1.2003041433014676,0.0018776897121290724,27.83088527891467,1.5009670352325373,-9355.837183088388,1786.419338566545,6.327335025120938e6,2.2269798991460837e6
-0.0032199999999999998,1.1985916446371325,0.0018977690562948172,30.179130009550605,1.6471521711745876,-9691.233075745951,2118.3124820434487,6.719971568272459e6,3.6800874780464415e6
-0.003230000000000001,1.1994848617125657,0.0018285071885813047,27.344441923819705,1.5513835617613054,-10183.683356181808,1743.1433000275936,6.519089405013944e6,2.197824248286649e6
-0.0032400000000000007,1.2000356227365157,0.0018283891691886957,26.39295088489821,1.4335707611923278,-7278.927772510226,1445.684425029208,4.4772214715054175e6,1.448003796624552e6
-0.0032500000000000003,1.196795499376572,0.0018689008481633266,29.515327317673105,1.6689676515655916,-9865.267907062,2388.4687052504723,8.338904631689062e6,4.1622668731084233e6
-0.00326,1.1972646015940231,0.0018631060571293965,27.94083116742115,1.411876136433505,-7375.604692089211,1466.7638531603307,2.8396658527356363e6,1.7471184575545155e6
-0.0032699999999999995,1.200364370801735,0.0018515827438271826,28.167297219931697,1.529661193772272,-8501.969479832042,2132.113506618574,7.413393253194784e6,3.599104286776661e6
-0.003279999999999999,1.2004807011833727,0.0016776269402618519,25.095466487840223,1.1032482272807693,-4167.06922470159,1092.6001898191216,801109.2040651402,1.23054031316023e6
-0.0032900000000000004,1.2014038382760457,0.0018138318301078942,27.226456088534196,1.405321491832185,-7297.2667341354945,1745.144436692863,4.134473093966267e6,2.8737967560617016e6
-0.0033,1.2014846232295682,0.0018525588332745369,27.591387149133894,1.4148199203956018,-7644.041824593046,2047.9569566623754,4.661438365338184e6,3.895171059075323e6
-0.0033099999999999996,1.20313732690492,0.0017800184580671868,25.62815848283799,1.3334467841578002,-6037.135593655012,1421.0945962994333,4.359179858714434e6,1.8386524044742654e6
-0.003320000000000001,1.203542106650115,0.0017393702478072579,26.629862433072454,1.284348670757026,-4861.459182105962,1159.7209110018098,1.6411907652140677e6,1.313003646121303e6
-0.0033300000000000005,1.2032108139043423,0.0017927777455647952,25.08628204589039,1.2369129155133873,-5014.832277084035,1048.0632034972923,1.905287019517094e6,970089.3856269318
-0.00334,1.2037513351385187,0.0016836206648912608,22.54354487161074,1.0020775231786898,-4384.5984492256375,833.6974107470837,915549.8748919008,712405.8964635559
-0.0033499999999999997,1.2010528697602694,0.0018199000626473087,26.91745513526211,1.3877419433373268,-6581.04851628462,1423.5659749082793,3.6601181019370533e6,1.5448180688941614e6
-0.0033599999999999993,1.2025214243730373,0.0017328140383392069,24.8961293980457,1.2263941931953795,-5938.475610222329,1112.6435489280166,1.8768934354038502e6,1.0016456594445737e6
-0.0033700000000000006,1.204222667556282,0.0017319050178017236,24.899326976980944,1.2638561025236061,-5592.321239037472,1274.992942127473,3.1062717427054676e6,1.3261781380399375e6
-0.00338,1.2035533720737075,0.001787687769622235,26.503760023157806,1.1475083248530427,-5444.056968171004,915.5070960681105,403985.41498528904,712271.7700825005
-0.00339,1.2029497309626316,0.0018118796478344388,26.426977491159107,1.3627339997676335,-6216.025427796715,1924.0901282270318,4.194476487490148e6,3.854820689514346e6
-0.003400000000000001,1.2021616656674965,0.0018041433832261347,26.433292088159547,1.3346308388658774,-6073.444167846212,1138.5082379169282,1.931728238913933e6,1.1821924298455713e6
-0.0034100000000000007,1.204747005119515,0.0017134724496433436,25.433321371432395,1.3915161468757313,-6263.5774199275265,1680.572339475843,4.787051777109049e6,2.4324604493555706e6
-0.0034200000000000003,1.203736689662238,0.0018918654697778774,26.94341137321185,1.2636833041197013,-5444.973547660191,1104.7112269911336,1.1378448667958004e6,1.035187120723434e6
-0.00343,1.2028986642862096,0.0017838028171980734,28.66734217166907,1.7079198980134034,-10641.429052709058,2331.70141997497,1.091551653434749e7,3.440048879636256e6
-0.0034399999999999995,1.2023409412352757,0.0017058433738878136,26.484879230837468,1.2528322842828352,-5989.941037589863,1211.5321626809489,1.6483254747409914e6,1.4453857304107111e6
-0.003449999999999999,1.2051171272840109,0.0016979468432556754,25.638848695623164,1.3597923792636148,-7014.141695423011,1693.8759730103704,4.771331045913354e6,2.5359543892158438e6
-0.0034600000000000004,1.2070642149222868,0.0017729801709209785,25.569625970643582,1.2900263944258066,-6300.530048703011,1372.0936609717892,3.5446553182963477e6,1.5623468734558069e6
-0.00347,1.2062215467166852,0.0018472057188885246,26.127383807544394,1.2794084214659027,-5323.433915198535,1242.253759673159,2.0997223215710684e6,1.4858498260393688e6
-0.0034799999999999996,1.203848118207391,0.0017998357168136179,25.88394903346793,1.140124729173403,-5471.829814111899,1014.2503955031484,585560.7293580042,1.0028513518446694e6
-0.003490000000000001,1.207401594036796,0.0017346721331614019,24.935116876920777,1.1790232104535898,-4753.557256695957,1057.3840606099166,1.3963167431329607e6,1.0274513687032858e6
-0.0035000000000000005,1.2079293669142763,0.0018446498696159757,25.4477848849561,1.224983671731191,-5134.041586937331,952.997531947872,1.209096850799785e6,816994.7376935849
-0.00351,1.2060781582221525,0.0017213054845314428,24.772624944984763,1.1524686792537642,-4566.352911244723,1052.050792572741,1.5474413373462758e6,1.0982016438701851e6
-0.0035199999999999997,1.2070321886615445,0.0017467470579596415,25.56346499422813,1.1660645896642055,-3990.2547870196413,927.2255292921416,-356967.5491143361,811873.0111791067
-0.0035299999999999993,1.2066719201328846,0.0017487099965653946,23.5968473117195,1.2826468535680309,-7041.11038392384,1518.254590185482,4.484269954890312e6,2.2703927037864504e6
-0.0035400000000000006,1.2097549847432252,0.0016689492849516665,24.803610721461272,1.2352716307882468,-6369.808689226179,1462.6908114745975,3.962726045208026e6,2.3164070736990487e6
-0.00355,1.2081765802299398,0.001724050418897592,24.987894465086196,1.2380300665281374,-6474.064079753946,1399.2286232267413,3.304978308590745e6,1.899840286024258e6
-0.00356,1.2053035579700502,0.001776753802605957,26.44667311819846,1.595151869720742,-8815.901838501457,2761.9109957101605,9.43618109940604e6,6.314139776620388e6
-0.0035699999999999994,1.2099418855045203,0.0017170690775992902,23.936620583875758,1.3274314392450721,-6961.659528904801,1959.2724369207147,5.689095125815844e6,4.0449819587785257e6
-0.0035800000000000007,1.2076890072919457,0.0018126200004157237,26.894823970584085,1.55058208325888,-8148.971946947928,1875.609597851191,5.805472341824433e6,2.703283238548644e6
-0.0035900000000000003,1.2103445571908475,0.001764026500416934,25.09250603635124,1.2619056977189893,-4708.976502524253,1123.5842833337265,2.0329999623494663e6,1.1703434396361434e6
-0.0036,1.2074330144512242,0.0017860784086817956,24.85750575971754,1.2207248395257204,-5574.498704619178,1256.5955426159933,2.0179566515582344e6,1.6915183993749723e6
-0.0036099999999999995,1.2096383992401691,0.0017617932462057186,25.660417724839334,1.4366348359726264,-8481.173415532143,2143.4383733765935,7.473619595435897e6,3.8755332529645534e6
-0.003620000000000001,1.207547485661339,0.0017240432029860453,25.46388505825018,1.3018265785005103,-4836.422817055668,1461.8633384722655,3.2351426454246305e6,2.1254913212933387e6
-0.0036300000000000004,1.206690410122924,0.0018218735952053868,27.172448268082253,1.3110080103228694,-6121.213851784681,1210.108913261253,2.1546287780424235e6,1.1722223414087882e6
-0.00364,1.2073368036315908,0.0017212265463549255,23.378232253442246,1.0766713702392994,-4636.84903987399,875.8339319875482,547690.4757305506,816239.2893060283
-0.0036499999999999996,1.2122209650031672,0.0017644840593664746,25.70040083446596,1.2982134606178433,-7272.811448331341,1185.3496829588378,3.5902597140760953e6,1.0809743386816264e6
-0.003659999999999999,1.2133407121761293,0.0016981916597228312,25.79738521750187,1.1794894188996297,-5151.799914746559,878.8696689881812,197930.66855906564,759683.0054144278
-0.0036700000000000005,1.2064113303425474,0.0017203380041725784,25.615279721225992,1.243976875701122,-6302.872606020496,1179.6750001702253,2.2305826975082913e6,1.2275571001684295e6
-0.00368,1.2087672491685555,0.0015530815036927114,22.795842077176662,1.434498551742855,-6657.338710463711,3324.9112461253644,9.77580531905627e6,9.019995595083112e6
-0.0036899999999999997,1.2118518719449298,0.0017032887782871364,24.130036009464995,1.215729437408616,-5879.599454276768,1511.7435293989665,2.8633680953488527e6,2.5341519021600247e6
-0.003700000000000001,1.2141181912322092,0.001706330630527005,24.105825598398955,1.2562830661639601,-5317.235786415693,1328.4796127238858,2.8161650650189403e6,1.7313866007463967e6
-0.0037100000000000006,1.2137245644483423,0.0016112321984321561,23.49605026510334,1.3580081003446578,-8282.605977290645,1592.0568197769196,6.125311813478047e6,2.0154447986791371e6
-0.00372,1.2148173502064181,0.0017004904834701895,24.731434624225933,1.221951848158882,-5899.651606047252,1095.449449369637,2.3689351853032666e6,1.0285576139293505e6
-0.00373,1.2113572844760188,0.0017339099809660875,23.749804564650216,1.1498378782379897,-4192.530901727309,1248.230106421034,1.6802491330273638e6,1.8064464002249818e6
-0.0037399999999999994,1.2111919533387778,0.0017381656633439105,25.269776825004758,1.3505924869850596,-6999.103705255577,1419.7968260749324,4.789410529049321e6,1.618442221506701e6
-0.0037500000000000007,1.2106939854509788,0.0017355436213258657,24.287411140138765,1.3743494427235692,-6622.944887330001,1638.6285962142076,5.58832248100703e6,2.400358429604925e6
-0.0037600000000000003,1.2123505254245714,0.001715960523157201,26.206857821749818,1.3641668495966786,-7188.262811962781,1630.1571531140694,3.908838455263013e6,2.3146288919707066e6
-0.00377,1.2093441719380948,0.0017319102962455512,26.305215364907298,1.633652994065192,-11021.25484922233,2394.3942485296434,1.0247705106200805e7,4.327193678000478e6
-0.0037799999999999995,1.2128229751396726,0.0016561872099567587,23.06991162048062,1.0453965607238793,-3987.0030657281486,773.8128352890798,109456.96314493056,635776.8060248444
-0.003790000000000001,1.210555134005335,0.001800204316692465,26.194102863631482,1.2499228480496902,-5493.006846019859,1216.5824003137768,2.1786817249888587e6,1.3454189190062012e6
-0.0038000000000000004,1.212036609431073,0.0016595350926456463,23.403933214466097,1.236476595658406,-5821.409473484818,1271.6222895067244,3.8336219858645606e6,1.368770752225159e6
-0.00381,1.2137610344300636,0.0016758741217509196,23.913697663927863,1.2430481258612711,-6406.517449518887,1213.6158395108027,2.9475275448452346e6,1.3822565716160433e6
-0.0038199999999999996,1.2121742225502339,0.0017525522071948744,25.65403325816369,1.2467953855975384,-6276.609268990756,1321.3699661227033,2.588164243726664e6,1.7352265325946459e6
-0.003829999999999999,1.2154888189186113,0.0017410626641814263,24.277739613675124,1.2087667910987903,-5071.691834521812,1069.4562919098678,2.784329738251681e6,891830.8902115696
-0.0038400000000000005,1.2138705878220521,0.001592464227360964,21.628255421746154,0.9976494802923866,-2770.3502168011546,686.1356896004529,789567.7316735731,482865.1911021267
-0.00385,1.2145463054969934,0.0017965806131152806,24.402488827323552,1.2873473862755305,-6589.311483277135,1320.7793683735413,3.4140538844296616e6,1.6355041077990497e6
-0.0038599999999999997,1.2137677594319964,0.0017804918985329192,24.47584859842463,1.2477728059250508,-6394.800342104071,1322.3154236304454,3.613504743004307e6,1.3952933483252283e6
-0.003870000000000001,1.2146936564541528,0.0017012097506787682,23.939542406490833,1.1039082023372648,-5667.042639983192,1019.8897312117958,1.5356287735821663e6,1.0220993412615864e6
-0.0038800000000000006,1.2165800902824058,0.0017251812480961182,24.268208530133123,1.1243444833616325,-4096.295740738424,944.6192317286032,1.17434391691256e6,915134.7143792724
-0.0038900000000000002,1.2154166948947633,0.0016596725383366785,22.364957113201726,1.0670998117791133,-3932.3185186958876,833.2217463138154,1.2989976387837073e6,649875.3832568745
-0.0039,1.2190894864903403,0.0017147637288551908,22.929197882594266,1.185591603159334,-5228.89051248863,1056.9015413160635,2.4678339974184437e6,1.1598958510624387e6
-0.003909999999999999,1.2156371445134537,0.0016182185668622477,21.702411561315902,1.0160826673034804,-3635.4800244507987,809.2885415174617,985454.0628652294,622018.1049474326
-0.003919999999999999,1.216050089002381,0.001601354559735149,22.477444434685605,1.073075395613689,-4124.473003495278,994.1670489413393,1.5087523360047317e6,1.1484268431908046e6
-0.00393,1.2178376866790526,0.0016983007606662336,23.306781941795986,1.0987872621291646,-4496.6702872361175,983.0149613983194,749060.6533695727,981220.8220671267
-0.00394,1.2155858543816898,0.001694044852677976,22.56302039630036,1.1640425534125145,-5171.001572382739,987.8240845326694,1.8903387240659636e6,916057.7062377188
-0.003950000000000001,1.2177454945730872,0.0016442275692662043,22.53843211046738,1.0243645104115882,-3999.04916292908,821.5961901946099,459615.27696627675,592655.6917532479
-0.003960000000000001,1.2171245864249658,0.0017173148343850185,22.72541800211687,1.0597149032740218,-4076.881958136381,1059.296404340189,1.3283930714349477e6,1.2218511836568937e6
-0.0039700000000000004,1.2178872640343925,0.0016952466724073786,23.160796351530337,1.2264109529393918,-5234.782522197398,1583.9638008561544,3.955272640602894e6,2.754889635076054e6
-0.00398,1.218179029199796,0.001595006971043629,21.831743988231647,1.1035902858570241,-4040.5407867200424,987.5476401824158,1.805553789927778e6,909126.5047434218
-0.00399,1.218600256689571,0.0016986652217637606,22.934158662445586,1.0055176607158682,-4706.734598989335,762.0220787659528,152289.17853983946,620165.8977556574
-0.003999999999999999,1.2175105779894935,0.0016376463004355445,22.899497111482216,1.1036718952771825,-4511.529138937294,974.2421383135528,1.7000501501463172e6,949374.0963961055
-0.0040100000000000005,1.2178378751506183,0.0015719661720556529,23.232660745653146,1.2609130392293597,-6736.23986038378,1322.5580154183745,4.560702849525506e6,1.491226322048961e6
-0.00402,1.2185258615891312,0.0017052789857086798,23.570848763913638,1.1941058594270673,-5638.6806908228655,1249.691469775916,2.5857050625535594e6,1.5097764231486719e6
-0.00403,1.2206931450202687,0.001656633150516201,22.749932338370446,1.1256499781938438,-5338.980164900715,1025.0461060434802,1.9943178729232005e6,1.0607361200711343e6
-0.004040000000000001,1.2202071053723185,0.0016444513758675468,22.035777631528312,1.065429326075527,-4795.367737235941,852.0532967650129,1.3837114882930059e6,762147.9321978947
-0.004050000000000001,1.2198684353479665,0.0016967562594446227,24.569952280460473,1.154993863826363,-4971.778511538424,1117.391372788361,1.7918039464118404e6,1.261922741092038e6
-0.00406,1.218648315213316,0.0017096148910123233,25.076005232275655,1.3467549370572274,-7160.54562443296,1662.7578210420213,3.9056187332089273e6,2.7279894403443676e6
-0.00407,1.220607695816068,0.0016686478797318645,23.06966448898021,1.218652382674074,-5541.657364103431,1457.39233903139,3.8866299954209835e6,2.1771830230730483e6
-0.004079999999999999,1.221952583289146,0.001643001692847322,22.33296982057038,1.2422894615411912,-5759.832931469765,1585.281863427313,4.505656145681151e6,2.8089647322338163e6
-0.004089999999999999,1.2190267504483134,0.0016858977515255532,21.56533355370332,1.0258755432670639,-3361.2328172268612,868.8130008485289,1.42333571268353e6,921542.5943865424
-0.0041,1.2197219332978546,0.0016748641746981323,22.54606472918323,1.1260005916359432,-4998.260826902116,909.2249776568784,1.5539461318443383e6,779865.7787912426
-0.00411,1.2201688683860852,0.0016073079878969516,22.602641064061388,1.0756374006138651,-4619.259299180349,946.2891050600286,1.5577701646568226e6,960963.3063180145
-0.004120000000000001,1.2239770134883068,0.0017098100085203725,22.55650282136749,1.01494558886602,-3800.0540644155317,777.4092710737098,452322.79740271845,711541.3114975471
-0.004130000000000001,1.2231425659900261,0.0015147491971924084,20.0167711225213,1.0110544085392965,-4146.150590832443,1019.4504775139728,1.9648268729619673e6,1.2491154400658973e6
-0.0041400000000000005,1.222400969900374,0.0016091437697727065,22.254504379729813,1.0069785968086356,-4392.5184569603925,820.5262608779767,768310.7890138433,733370.1578424766
-0.00415,1.223634343243348,0.0015398104226540337,20.66954381726803,0.9792482362688156,-3910.890821077188,775.723121085909,727624.4417098549,645226.0897469226
-0.00416,1.2204748696895305,0.0016004172607566884,21.556548372033987,0.943265190920982,-3832.5380415188993,718.0036567550093,409584.6699761743,582640.2276290134
-0.004169999999999999,1.222855430034806,0.0016643076503609488,21.60490027149586,1.0562511842384368,-3729.8753423316525,939.7121449508487,1.589843811677937e6,879150.2374898674
-0.004179999999999999,1.2213249482643633,0.0015385363227484058,20.775048528592883,1.0632233636854707,-4022.873681877112,1085.845588288045,2.634384792963791e6,1.3208761541565545e6
-0.00419,1.2222480423006195,0.0017032372997070125,23.52798792668453,1.2450200584143005,-5312.787842894215,1475.523608220804,3.478035052689951e6,2.0360821083600395e6
-0.0042000000000000015,1.2237398052929398,0.001610337885938534,23.00229214471791,1.1579178910474024,-5611.914779082596,1194.332490905201,2.862300473898454e6,1.3475564559230115e6
-0.004210000000000001,1.2204107285199526,0.0016315065941800975,23.385156464946597,1.313535009740823,-7320.679637535782,1446.615371720974,5.333765792727073e6,1.7423610265981203e6
-0.004220000000000001,1.222052820747195,0.001691224338941476,21.98526118395946,1.121731687922557,-5240.159704874374,1138.6503010789302,2.317585224519137e6,1.3050438977869283e6
-0.00423,1.2182237112017182,0.0016452404023344523,23.454193266716068,1.2539006144406768,-5561.462268372266,1419.9359596495049,3.4004539329693047e6,2.0286660380979753e6
-0.00424,1.2193304860158403,0.0016762697709409291,23.605397222837492,1.1472485338582306,-4855.380869864279,1132.618437688805,1.7374563595703857e6,1.3552067271634142e6
-0.0042499999999999994,1.2257451169148952,0.001629184817468009,21.255949100672,1.0040384393094126,-1825.1175065892066,775.8852906336452,935778.2704240127,623480.2131447922
-0.004259999999999999,1.2257023449396505,0.001618562390425947,21.81652408110745,1.1208250846457095,-5795.685168306578,1172.4965712713167,2.9890128406585567e6,1.4291524654395648e6
-0.004269999999999999,1.2250215581207082,0.0015893039226775815,20.639358055748303,0.9043611899137949,-2173.2840104073607,674.1848463485675,160036.18593869123,519204.19807269407
-0.00428,1.2245469823198747,0.0015656755200607645,20.718109389097044,0.9457633732809733,-3021.218886459093,822.8998120021101,971575.121020906,784555.8294765414
-0.004290000000000001,1.2244023212573567,0.0016778362455430783,22.18130344970452,1.0993047175391826,-4082.7748912669113,970.1078989763423,1.426397491731845e6,1.0007680650096451e6
-0.004300000000000001,1.2244476982116859,0.0015750966492996275,20.597893296263248,0.9137258989682707,-3339.4464898137467,627.9249757891616,-106195.34625496936,496680.18439986254
-0.0043100000000000005,1.2267073461330968,0.0016044721920963367,22.031046868781694,1.0750683247689272,-4686.688468060714,851.9802567584162,1.1944422616536426e6,772791.7520134959
-0.00432,1.2249159328692505,0.0015689519447927489,20.887095186468407,1.0255139665293511,-4507.584950359035,1031.7124813570888,1.8741923709278575e6,1.3231775195952102e6
-0.00433,1.2250367082973295,0.0015750676881630065,22.221654389941516,1.2408237938777364,-6154.634506416081,1681.6148357835627,4.820791496212034e6,2.943415184991251e6
-0.004339999999999999,1.2276885630039502,0.0015997294254658974,20.342731380190738,0.912517383200287,-2911.954072253797,697.4613550844568,704390.2096989403,591568.6301810528
-0.004349999999999999,1.2203731640161068,0.0015997649852430875,20.94801995907844,1.103361370139289,-4159.620671918214,1118.2658595263815,2.727951284583084e6,1.2713429572010918e6
-0.00436,1.2241941365413205,0.001585876648236072,20.930090825047827,1.0954332947660268,-4306.480949561067,1160.031108659714,2.861213526834179e6,1.4971136523066114e6
-0.0043700000000000015,1.2249946473132869,0.00165032311656062,21.0448103138782,0.9773271396330482,-2399.1732199318462,811.7841841756008,639423.8303379049,728976.8526897467
-0.004380000000000001,1.2263875831580786,0.0016307435061920774,21.512962637333466,0.9448889426155876,-3471.331904620633,768.4339589193302,584651.5046678837,664141.2461924824
-0.004390000000000001,1.2266977476954795,0.001630971027925862,21.73201216456003,1.1161704806488895,-4968.552375771339,1171.6428723171075,1.9987951173737522e6,1.7099664696524604e6
-0.0044,1.2276403928830613,0.001560637949017237,21.647841645081556,1.056770701819154,-3813.041552163678,966.9669821097077,1.5061419730659486e6,1.0368758965564553e6
-0.00441,1.2282969887117001,0.0016839608358218939,22.396830400053762,1.0237673072845876,-3597.371540219523,752.4362740046568,509129.84779059055,584518.3300346836
-0.0044199999999999995,1.2269512344287452,0.0015494347349861567,19.852673000345824,1.0431869170259405,-3667.863100039453,1133.3919735382335,2.7452039460933167e6,1.3995410092974775e6
-0.004429999999999999,1.2253024856943726,0.001625297472198291,22.37926368448513,1.3494597559664432,-6647.404936139528,1953.4749764914504,6.4479113149227e6,3.772220666726095e6
-0.004439999999999999,1.230632403123382,0.001520984400989964,20.149239476208155,0.9919087732521723,-4954.701872480326,886.3487886285354,2.0177551191626952e6,854316.9515852613
-0.004450000000000002,1.2266537393346262,0.0015850303990074038,20.28361577848903,0.9499801997793758,-3855.1457537472656,733.9932931282343,887540.6435643281,695309.6048193551
-0.004460000000000001,1.2263591711610922,0.0016538173527231997,20.787965442382408,0.9529803665206835,-2831.854273028396,795.7553871066032,1.0572473122251541e6,744368.9777154612
-0.004470000000000001,1.228140059949873,0.0015848920821171031,21.64356343169176,0.9913289406227371,-3313.493056411398,705.4766587310266,789403.5796420525,547499.0772582015
-0.0044800000000000005,1.231423813777109,0.0015762406535022682,19.619447600626838,0.9470143629045111,-3349.220021192129,864.6464845560689,1.2031268198660978e6,1.0417235830269742e6
-0.00449,1.229129669294925,0.0015946177009759598,19.85656856030459,0.9327899169257357,-2135.239261664828,678.3951547970216,178957.7986297645,611635.6034276197
-0.0045,1.2295791652239947,0.0016678442929303175,20.260524388994366,0.9661702541805671,-3039.777354319207,787.7687076432991,1.1925490468210836e6,666462.9533112743
-0.004509999999999999,1.2300948800278055,0.0015217346017206597,18.942337634923856,0.876882490916429,-2703.4294251320807,568.8717862129295,550154.6331110338,397091.7840800384
-0.004519999999999999,1.230648917607097,0.0015219271105752922,20.284456001166834,0.9957066904154893,-3755.245392196377,946.4930550607932,1.9717303526767176e6,1.074139923185429e6
-0.0045299999999999984,1.2313483741133207,0.0015113931343468,19.39764558040481,0.9098171634910347,-3304.749417130207,660.6441072054063,1.167361848222217e6,482904.19518354075
-0.0045400000000000015,1.2293730253135857,0.0015815543360109003,19.938388889387173,1.052396569798444,-2796.151698542348,902.8227964906829,1.976812028555748e6,1.0009683224052485e6
-0.004550000000000001,1.2306486141999513,0.0015397097196900257,20.90904752671283,0.947506491374602,-3317.2893563833395,664.035871213223,660443.2786114748,483380.48596013134
-0.004560000000000001,1.2280092322090965,0.0016423096361049435,20.836644906378055,1.0432379191075152,-4050.298238450679,995.5995630005181,2.132051683986785e6,981023.1831049501
-0.00457,1.228639149024067,0.0016519513221685221,22.40112907912864,1.190276088260356,-4680.855038054792,1361.0965188096386,3.288577893982106e6,2.0665325788773366e6
-0.00458,1.2303197497673417,0.0016530899297250185,21.582162407772426,1.1489981414544008,-5445.120137134432,1602.6926470574506,3.9093075883120904e6,3.017584186492623e6
-0.0045899999999999995,1.2308310883761557,0.0015499080330632342,20.498887107619343,1.0587117744563355,-4485.005605848224,912.7897312266522,2.368235520279136e6,896016.2352755279
-0.004599999999999999,1.232125674277054,0.0015592351919987016,19.507288871345505,0.8374384817954461,-2781.309991721351,578.467233965244,-80296.60150408401,444440.10120488063
-0.004609999999999999,1.2296278578297823,0.0016278223558189992,21.368177842597945,0.9679064668656169,-3609.729613298465,678.5100767149021,404221.08640340454,526469.271664227
-0.004620000000000002,1.2300802231312178,0.001555709270629555,20.028864347600358,0.983239814233506,-3793.0828816047256,929.3630299207928,1.2405845068109261e6,1.2003687759376944e6
-0.004630000000000001,1.2318761815917705,0.0015331826043670236,19.80592499391027,0.8999458713401014,-3658.1330897011053,685.3997341635948,471933.50527673215,572048.4696945519
-0.004640000000000001,1.23020369021172,0.0016211328753361783,21.175117112514787,0.9402393999290313,-2904.903076142243,729.7138874353869,43356.744196606545,593752.2532296267
-0.0046500000000000005,1.234236704531413,0.0014388249864069548,18.24790365931672,0.8275993923601591,-2316.9278267876616,634.7020526642049,539243.412622536,542096.055792012
-0.00466,1.230376288850583,0.0016647658747774518,21.30642636913168,0.9869663067596545,-4112.901312878911,776.3418060560596,989802.8710647073,656553.3637830806
-0.00467,1.2321744548368172,0.0015838508401574748,19.346114566809042,0.8437972352314731,-2190.8237406504636,487.51738694451825,-387048.4301916723,328118.75005466095
-0.004679999999999999,1.233340287940426,0.0015520312805310814,19.552650804630087,0.9363167653433274,-3632.627996042884,887.7981867409115,1.4989435834826932e6,1.0199316240739617e6
-0.004689999999999999,1.232599466362602,0.0016275580217465816,20.982403175804865,0.9882481540954066,-4228.995489013008,858.9274307149846,1.1744551758205744e6,754771.925279003
-0.0047,1.2338191818853959,0.0015240863487078996,20.598455848614304,0.9366383473840343,-4292.883249767763,792.0351070832659,1.075005629323916e6,708890.9277609325
-0.0047100000000000015,1.2335634534472661,0.0015623740873258163,20.88887133025418,1.0188072270548247,-3598.5468618113364,853.0966294380206,1.5666342048561773e6,799391.0812610891
-0.004720000000000001,1.2313394386160306,0.00153195613702356,19.841234088151836,0.8940006881535386,-3005.4147933210465,667.4837605418319,317038.45586603443,544102.2691982083
-0.004730000000000001,1.2338121493260066,0.0016029394159244926,20.147573612949454,0.9589131194306403,-3939.401425945642,854.6277733034377,1.1234223996839197e6,864315.8030494051
-0.00474,1.2348907988511841,0.0016132183948598744,20.232355984438513,1.0149537204339802,-3823.932944420687,841.6609550597117,1.6738311969682337e6,796043.58739386
-0.00475,1.2317456510565765,0.001539032692591452,20.58932169194978,0.9462543029947407,-3587.2970541043355,743.3187474916728,550975.1654018632,665175.678238597
-0.0047599999999999995,1.2351069777463477,0.0016500810079611787,20.93565690689824,1.0314187077824366,-4577.957199666752,991.5133457211348,1.8267829174844364e6,1.053853687519623e6
-0.004769999999999999,1.2350897828298173,0.0015832359902020073,19.79392969884213,0.935019990053643,-2637.8398346329272,843.9086489302871,878121.4009450314,996882.3900727187
-0.004779999999999999,1.2322277256765963,0.001540690612424528,18.390761327116394,0.8751977610529109,-3311.205996536832,707.4372563046526,1.1803813920098136e6,590395.7112018929
-0.00479,1.2336726152435575,0.0014695557076306702,19.285108328520185,0.8693138974126159,-1763.4853085782495,567.6893377601904,255110.63662833077,426010.9048325673
-0.004800000000000001,1.2361907073501104,0.0015698951783502946,19.214093450506617,0.9546987108087723,-3251.2482848648247,713.7253695102842,1.1045100443430003e6,627738.6436373317
-0.004810000000000001,1.2354619786594425,0.0015436967544857668,20.634402923262456,1.003948191545556,-3661.6602602938606,821.7173084485817,1.1759877774128038e6,760085.192187862
-0.0048200000000000005,1.2364028162060257,0.0014573116245878022,18.60189583516511,0.8827587704439934,-3057.4313310049756,690.0150641431843,951577.4542725392,624181.4037580667
-0.00483,1.2370573298331335,0.0016029121226782646,20.305036838121488,0.8980935922295106,-2676.2543702960675,647.9222835368497,212982.0265389157,544917.1338934755
-0.00484,1.2356004104559526,0.0016189873001786778,19.553455846675078,0.9251542028620238,-3342.680897461974,792.5575301000273,1.395369036671821e6,799205.0160635236
-0.004849999999999999,1.2345842646747471,0.0015463155020173562,19.476307565843445,0.9484929183322,-3369.414871685317,766.2287135694703,1.2453394111428827e6,666689.3664081801
-0.004859999999999999,1.235607227747636,0.0015753791691299087,19.34139633683649,0.8654218983466032,-2907.9701539805046,683.0845040189206,440901.555232215,610777.1283428498
-0.00487,1.2335980129540876,0.0015107830741739909,18.874859197587128,0.839150360780051,-2198.533022186656,668.4749969189376,384375.82805380056,591364.0589391767
-0.0048800000000000015,1.2380007609311117,0.001633976795703727,21.104413992276104,0.9287698878967802,-3202.6584021576246,701.8243539362553,157967.80065916496,629541.7945155664
-0.004890000000000001,1.2382709508318326,0.0014938308702189098,19.19965558207331,0.9407718197214404,-2645.900553893707,770.0595569944014,1.3086370836632827e6,730017.2158964748
-0.004900000000000001,1.2341223298451336,0.0015844827054058578,20.18043445002,0.9712489034022155,-3430.0931780571436,848.589624199352,1.2648526395762532e6,942248.6974654889
-0.00491,1.2369280265788263,0.001580857946914502,19.181037176556256,0.9471099917374883,-3243.592194137363,720.8933380073048,1.2027380005010958e6,675106.7552200396
-0.00492,1.2358378829312686,0.0016025096162617842,19.836106406588467,0.9168653294571366,-3781.1554325108814,702.436738368389,636972.245284923,621270.2968725997
-0.0049299999999999995,1.2364628924590368,0.0015324597990538002,20.183900841498247,1.0002938974937163,-4056.76494856556,853.0522446443498,1.748469276474711e6,752904.4436125524
-0.004939999999999999,1.2371538082975126,0.0014994138301840233,18.796935982157365,0.8513367311428399,-2675.8790895292436,588.1909218990444,398063.3335996405,416312.24745107454
-0.00495,1.2372680623180219,0.0014863138104427795,18.817829589159263,0.9255698458724522,-3478.971245237501,887.0069477857362,1.4684460319584215e6,1.1171221207563456e6
-0.00496,1.2355302543672608,0.0016249826607221355,20.783141052436587,0.9778364212331878,-3602.633428110577,750.3381289064002,735139.3943266912,671777.7854493089
-0.004970000000000001,1.2393805594875538,0.001454267112668241,18.696800877122396,0.9336122768003768,-2990.5816556329983,809.6435741824672,1.237279202910001e6,786519.3268911319
-0.004980000000000001,1.240377640964206,0.0015254172448264727,19.356468458573644,0.8658958575029411,-2775.347234090227,609.6826760334939,320119.00884036603,457002.41991759045
-0.0049900000000000005,1.2370275745403947,0.0016027727920878173,19.629043892650888,1.0785822921088188,-5219.111517780098,1223.648415962613,3.6897810335469386e6,1.6103501037327445e6
-0.005,1.2407267001722087,0.0015606430309596565,19.660354773229663,0.9179278824597783,-2832.088323261713,646.3424094590121,629358.334761105,459183.631112006


==> anc/Figure-5/d2_L190_rJ0.31.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2388319571458952,0.001498863484569726,19.376768765522712,0.932089929472669,3481.363039258425,1016.584684468694,1.682773922593879e6,1.3881414172726052e6
0.00499,-1.2377927107965825,0.0015825060742891007,20.92669785663697,1.097826684708465,3793.0711034393094,1033.2815562613046,2.2958721831412846e6,1.1922932128767539e6
0.0049799997,-1.2412338993681649,0.0015512469929671404,21.043988312340375,0.9521500101737214,3181.242822874603,715.67695580501,511213.1648878372,570886.4578638965
0.0049699997,-1.240316203417089,0.0015372915055969175,19.049121354952558,0.8664454110935802,2363.6370142354685,639.5191731286326,70980.9135546322,600658.3254347213
0.00496,-1.239815452183397,0.0014344691563514319,17.228039608316994,0.8365562001250495,2495.9187247256355,699.1270168084609,1.3914507146992723e6,647625.7764709563
0.00495,-1.2347546072803728,0.0014629782882202467,19.258689263555777,0.8714109075733687,3032.554054474333,666.4466199198752,505665.7924025278,590715.1027359752
0.00494,-1.2354701673980435,0.0015597021476193617,20.77847652794049,1.0251053964109105,3773.7582468839273,819.3263162150704,1.2489158765219748e6,691588.3848257115
0.00493,-1.2389852898339846,0.0015926613128356007,20.48376280750682,0.9089078433846716,3031.3394181759995,721.3868150363853,435175.86663169146,584064.396287335
0.0049199997,-1.23726912395244,0.0015298369528227885,19.411020700692557,0.8112128948877584,1408.0245070394942,562.1077120243605,-320195.9032959129,433899.50709670223
0.0049099997,-1.2380151780862303,0.001462561887874089,18.06120379197334,0.8200929379140963,2231.636054674216,616.8772541397799,327046.4660447774,617178.7673331371
0.0049,-1.2381357582227561,0.001456127652824425,17.77257183974574,0.7581579384679571,1863.3768007382992,455.0955657424726,-339105.12821041,311043.82491987216
0.00489,-1.234939021162013,0.0014574696883937217,18.95074975022455,0.8779056959375865,2140.2918112654615,633.8309809113083,411908.17325297114,489560.3404160094
0.00488,-1.2339724113428696,0.0015486592226067796,19.154506790906268,0.8601824931405196,3429.127643167461,653.5778329599361,461145.107193999,495665.4941577741
0.00487,-1.2353351185984385,0.0015975461639780616,20.787799917352192,1.1146163523737362,4501.365865039078,1135.908833810293,2.8960911753575206e6,1.447801616425733e6
0.0048599998,-1.235363413099316,0.001594144926854606,19.14209343860173,0.9455435498996133,3613.76299194138,748.2131333593816,1.470730649385689e6,678557.2356700595
0.0048499997,-1.235229212713573,0.0016700187514044017,20.542387439599555,1.022842847808229,3397.502378797795,864.0372770345738,1.4301285482814407e6,954888.7475477366
0.00484,-1.2376027536899428,0.0015476506427551354,18.353914566499817,0.8785179623927952,3192.650478979449,715.8585121451827,1.0380510584646108e6,635401.7221527556
0.00483,-1.2360559781972658,0.0015176163644392063,20.65612363468048,0.9908575377810822,3209.630175235827,816.6582142171188,977370.4700648744,732691.5431825046
0.00482,-1.2362350867953131,0.00155613613938576,19.194498657837556,0.8080963702417276,2100.5634914278517,510.7548942681979,-506297.2500634401,411105.5130595085
0.00481,-1.2336240346105476,0.0015958908323958217,20.29978795854166,0.995936771948874,3463.7377758960024,1045.2190695267543,1.7613235360862922e6,1.3757311753802737e6
0.0047999998,-1.232709129845997,0.001514897554983406,19.378006034019243,0.7863608489671329,1810.6529651887136,571.1468106948945,-514013.96008733066,444753.27337746916
0.0047899997,-1.2351538140976548,0.0015150438815067825,19.833578430925666,0.9783246106461576,3799.2070426308064,912.5938748853395,1.5760705380232418e6,930941.9299271003
0.00478,-1.2370238439189456,0.001575782526419912,20.27654927634764,0.9407832348322281,3799.209047293604,739.2181813417862,910561.5163731459,644080.4625643975
0.00477,-1.2358607603920893,0.0015771460042326455,19.932265002747208,0.8922913350303721,2992.9457843297387,616.3223663935905,154603.1253536744,462493.41944614955
0.00476,-1.2336344290445334,0.0015474933133269577,20.743622950640155,0.955735228208231,3258.2198559660633,693.5669746621503,140947.70391813284,590293.5439681048
0.00475,-1.2361014879632828,0.0014616102124192275,18.89479787289589,0.8721391876474188,2475.605361680627,564.3459559113193,277363.8662102272,450235.673708362
0.00474,-1.2349572214160163,0.0015846454675854306,19.175102010531262,0.9088886780006477,3130.9295540012413,656.1275921935031,733182.6647944786,488144.23334285495
0.0047299997,-1.233678933074218,0.0015593277840761119,18.94952822742342,0.8809734896908639,2763.791081056881,554.9453841340974,372250.9340908034,400932.67567686416
0.00472,-1.2336169513121114,0.001583488865589387,19.22449791087298,0.8661790139855355,3177.9958210258824,737.9983154398551,608187.1620454178,697571.6587660842
0.00471,-1.2321870920689442,0.0015303371300176179,19.543461591952237,0.8722767046887125,2862.3050823367184,782.6715619912583,833658.4285143337,889718.459504607
0.0047,-1.2329941743670896,0.0015531715964759404,20.043621375507136,1.0137662875937963,4383.835495570286,868.5179901166981,1.9371862931403052e6,847321.9087923768
0.00469,-1.2352555578684554,0.0016442888993763074,21.451226892500877,1.0380994283992047,4778.010789179758,945.0608256097095,1.8064253263158211e6,897186.3281284953
0.00468,-1.2349324099699226,0.001537395526941038,20.04980804410141,1.0047986902660095,3939.9431974400027,768.8280129180101,1.138053831439287e6,677580.2563987924
0.0046699997,-1.2336749443871071,0.0015445826798984,19.842744909736773,0.8941672200172831,2181.9002925953837,630.9935476112305,166475.52137881526,490955.22919521586
0.00466,-1.2317798025043967,0.0015604484646701657,20.047414804243175,0.9852714876699558,4193.92965436614,891.724841170963,1.5334492421918316e6,924819.7228073693
0.00465,-1.231990195337402,0.0014962263629311702,18.229886340572165,0.791363982027835,2451.534624212345,575.5372956659528,276215.24109175504,442501.0518291165
0.00464,-1.2303742425381825,0.001573217071997528,20.4824035216892,1.0348060768839207,3685.3806994196766,1017.4489101453116,2.3775191721133008e6,1.1133196407121974e6
0.00463,-1.231023002419824,0.0015559067948740933,19.54632887493344,1.0074758274484417,4115.722225641439,1130.3302852012775,2.552957263688849e6,1.6285808918673845e6
0.00462,-1.2300122996058607,0.001605252969050602,20.96271881643376,1.0158568696554808,3906.877951441069,827.9764517428116,1.4109243977113226e6,671717.044445192
0.0046099997,-1.2297570278278336,0.0016398896512142245,22.46092488145592,1.2041385699048988,7016.959413930047,1223.4367279218247,4.1739849596193573e6,1.2210151271743851e6
0.0046,-1.229017882939746,0.0016109721245077856,20.632261367840727,1.0370859155466012,3776.0169234106534,963.7348616881353,2.0210874884244439e6,905762.6272839077
0.00459,-1.2293477943218756,0.0015030601279783088,19.051110544156213,0.8478153659881423,2393.8499882814613,647.0157800429052,83533.43917334035,616796.9376307217
0.00458,-1.2288885741728528,0.0015934944997235702,21.05790691201077,1.1535220160906023,5058.467170182501,1415.6343439900775,4.0236270634283233e6,2.195983811611209e6
0.00457,-1.2289701001676765,0.0015369945712533724,19.60946073720011,0.8955214747914829,3003.5625833131317,737.3208603111947,740741.763554496,675567.2152893523
0.00456,-1.2284009935421885,0.0015726500903520096,20.23137282594392,0.9958963192310906,3370.861195548194,885.2298388899724,1.305414457926065e6,896058.5616604205
0.0045499997,-1.2299793992581038,0.0015935328763047366,20.163403527053735,1.0476500984898032,4142.780265003976,1069.821430171161,2.4354636446485724e6,1.348939998673251e6
0.00454,-1.2327421352011698,0.0015518751393018835,20.08952766255439,1.0403962483076359,3902.4250198251425,1174.8328420042913,2.396850934825837e6,1.509929826802974e6
0.00453,-1.2307928321150416,0.0016562474353968442,21.399652870911396,1.1422519498918158,5568.136612264015,1373.2000435307384,3.9708946924469345e6,1.8862766593078102e6
0.00452,-1.2283846537626957,0.0015813931948492896,21.073353207813373,1.0201037113008085,4537.958216857347,907.2390279808545,1.9815063060539842e6,950233.1386705595
0.00451,-1.2310927438881838,0.0015997342006671478,21.045845450418515,0.9949276624763816,3435.753271738817,866.6736708459865,995550.2407877457,1.0049031065109287e6
0.0045,-1.2317249104247068,0.0015866565197378375,20.71601389092468,0.975426708641795,4486.444090962743,933.5177738813645,1.3731124600955322e6,1.0148243635235663e6
0.0044899997,-1.2312331080616603,0.0015250750698876808,19.596475917971304,1.0264229775381208,3444.358992698188,1099.5783281534382,2.558649614001271e6,1.5476503481944392e6
0.00448,-1.2318327762344699,0.0015516954688760075,20.51269142307315,1.0300461334552955,3957.7801846085927,833.6218152615511,1.5024626474047008e6,870939.9134364766
0.00447,-1.230336348270997,0.0014818151747090363,18.475394961588655,0.8737718984004487,2538.247651826752,617.0924245262211,99158.62170611,545364.5577030067
0.00446,-1.2296377183372065,0.0016276018867622411,21.413312312902242,0.9928263180403896,3506.9585989664506,723.8142817376469,342171.87513443036,591117.6187781481
0.00445,-1.22974818778682,0.0015913501986058213,20.845023895347452,0.9904816039572142,2985.066128897242,855.2161189134944,1.0603206485191751e6,872820.9827126237
0.00444,-1.2298491375956064,0.0015819890804967282,20.359794417399197,0.9522645427389228,3997.732847620422,854.9487020959891,973064.9468257745,859579.9524495177
0.0044299997,-1.2276468039153914,0.0016009455892575936,21.500057728834204,1.0494862950086494,5159.130852305552,1188.837395615831,2.105496486066483e6,1.6912040135545335e6
0.0044199997,-1.2268273920117192,0.0015375086472504637,19.996019185472363,0.8956119766399897,3351.3505636928835,653.3408717534661,660118.7494768741,501844.59275361855
0.00441,-1.2271727947707811,0.001624851977840059,20.82857045105337,1.0252509899708946,4101.902987422718,928.414121437773,1.3759633536647987e6,1.1129558072893873e6
0.0044,-1.2265328087499037,0.0016023360233222025,21.187566510669402,1.044905038720899,3736.975466421102,973.0802215291671,2.105712128572244e6,1.0189976140280868e6
0.00439,-1.227466524372559,0.001601056729945435,21.466361726174167,0.9804003855831435,3133.885879344458,786.4822530891284,626275.8185106494,736775.073203812
0.00438,-1.2261125661251946,0.001614951813267062,21.411891849600323,1.1398782032033155,4788.130916484062,1275.5190174841753,2.761738772855595e6,1.8319506198905348e6
0.0043699997,-1.2235448119777341,0.0016998624451370083,22.680296599707592,1.1316627527324716,3490.7666773687683,1002.7429388578194,2.1857003083909014e6,845654.2222536035
0.0043599997,-1.2261466484195804,0.0016149049565168795,21.483182487816727,1.237003023978808,5635.056914831297,1576.3035908647917,4.6548368623027755e6,2.44263283074596e6
0.00435,-1.22555085682075,0.001757421134251197,23.713912397399074,1.1606340907819634,5375.501124606972,1115.0619704816158,1.86199067314796e6,1.163961019715934e6
0.00434,-1.225844106326563,0.0016834550484893078,21.961693936854047,1.1221935505740321,4894.056616130098,1376.516286869388,3.429310262261701e6,2.400062426345431e6
0.00433,-1.224785429727538,0.0016736478180047402,21.975060343000283,1.0174213231925697,4224.831588165951,800.6155405235289,474103.51312840066,710134.0493946768
0.00432,-1.2258945328280288,0.0015536989876509546,19.97847836590275,0.938876511263886,3589.7231854607194,795.1053844606483,1.2661635495755284e6,803677.0627555226
0.0043099998,-1.2261066992242187,0.0015891332944696023,20.817581451232368,1.0348261372821892,4296.542362193365,963.3643330256064,2.2790587205347987e6,929111.6008247213
0.0042999997,-1.2240622722964858,0.001587293071686211,20.78386194098196,0.9036411626552393,2985.482779410553,713.503962973676,337508.2812793295,622765.1462593619
0.00429,-1.2218274268811513,0.0016241239662043681,21.799577033449737,1.0358412578570524,4655.912572662474,914.5304025452941,1.5360577387376607e6,908366.9367509888
0.00428,-1.2242779949752927,0.0015957780850835053,22.524549172577736,1.0421749681629056,4305.117590262291,832.7530953656536,547031.9198202493,778179.2436559392
0.00427,-1.221069268595994,0.00162692475784815,23.187941636316616,1.0981451663492763,3665.0336166117463,962.3465219689305,1.1660332420383017e6,874031.5060264108
0.00426,-1.2260992081058604,0.0016054645073081586,21.441508630898028,1.0981964130195427,5000.482171000017,1169.0080997978266,2.621304206459358e6,1.6687703288651914e6
0.0042499998,-1.224733895554393,0.0015886735539717481,21.709603572536448,0.955403743598524,2231.883557373667,687.919913619595,-11239.38231049685,515940.4469634399
0.0042399997,-1.225561308592187,0.0015891856116341824,20.962256535635216,0.8960186502409698,2291.047691516789,575.3860369769963,-818631.836906064,421127.5793419163
0.00423,-1.2234630909125972,0.0016188261789371649,21.874483781204944,1.207165990756026,5421.9163285969125,1552.5449968637122,4.438392201878029e6,2.581603328905007e6
0.00422,-1.2245805884526293,0.0015350703945910006,21.289141753781802,1.084404686811875,5481.752906208987,1046.5355364801167,2.6667896624821415e6,1.1450193820147463e6
0.00421,-1.2217618423907823,0.001683403560888594,22.3709006733596,1.22237885808993,5272.512281834713,1207.8079616384532,3.349247943631641e6,1.555469590146615e6
0.0042,-1.2217262632522654,0.0017015750281518269,22.719679442376805,1.201999849191716,5030.641456986503,1279.3849620142319,2.737734942746637e6,1.6521282819280114e6
0.00419,-1.221728148247558,0.0017536248436483145,23.73452967441428,1.0670146307476207,5231.966572697538,939.3494332315745,996242.2096402533,956497.3742202186
0.0041799997,-1.2221565480060537,0.001683164411955258,23.26756524766662,1.1397124117916129,4821.3225124682285,1124.6193701604952,2.139754641528627e6,1.2117869184592539e6
0.00417,-1.2219486555179668,0.0015739209039609592,21.3487154112364,0.9624327680965319,3016.85779910706,702.0401043253402,354259.0065643217,539065.8377174544
0.00416,-1.221388138148827,0.0014656627420410286,20.172757666036105,0.9935817724116257,4034.920523566353,1069.9787841880498,1.9174070004465606e6,1.405838575255512e6
0.00415,-1.2209007161459375,0.0016461431813553442,22.813695036641672,1.0953089521884298,5175.195912650382,1049.4540213673279,2.063829409394534e6,1.2898198633739105e6
0.00414,-1.2216050786370105,0.0016300939393266865,23.391714424345725,1.0878719604750353,5484.268245923099,915.6738996033702,1.420618756098486e6,843825.3266217749
0.00413,-1.2214729718297872,0.0016544335819875839,23.037300715500315,1.2504464182631378,6664.555853288883,1671.5912211506004,4.824091000857426e6,2.6499925908663035e6
0.0041199997,-1.2192419241391417,0.0017681682217788371,24.027868778751625,1.169877518251136,5024.222522057467,1176.9359716252982,2.8328299053410925e6,1.3735625389185576e6
0.00411,-1.2219756585428714,0.0016673372246518983,21.818865591834403,1.0445698727388644,3598.7480219172944,906.8905333766884,939784.5924379631,967860.1056540716
0.0041,-1.220696326172562,0.0016192363457421496,20.580856955401647,0.8799070936514317,2660.1389618254075,593.6947928189396,-226853.57154253492,470917.8196333014
0.00409,-1.2204516819100464,0.0016085567571318517,21.777248529051935,1.0676405868185956,4335.627390903395,1055.6756962284644,1.6420862224567193e6,1.314623288736777e6
0.00408,-1.2197085424794918,0.0016121274411191214,21.5745110445482,1.069141153669737,4132.48137238136,897.8740589350793,2.27872521581696e6,867357.9219717532
0.00407,-1.2170083860374044,0.0017320680995286726,23.945614284046602,1.1381806734512228,3834.9299708450917,863.6633302358172,724624.1550526132,716012.3192350904
0.0040599997,-1.2170967222083975,0.0017144614171656285,24.4886107380885,1.3324908668971198,6666.602536936747,1920.8089618830816,5.209098111505511e6,3.747888125204948e6
0.00405,-1.216654116674024,0.0016868536652834007,23.234149217632407,1.197772073515451,4515.588381181983,1303.4941993746972,2.7642736919821715e6,1.9332758377357e6
0.00404,-1.218285676902636,0.001616659059954775,21.096473641270652,0.8989326524531999,2239.65820574123,605.0975495938832,-217896.8029470317,392250.061732076
0.00403,-1.2211443279220702,0.0017156798356261515,22.212587534379157,1.0998085683599943,4243.498790849568,973.862505649986,1.5750973084610316e6,967974.1552103652
0.00402,-1.2181836205482413,0.0016105910299445097,22.04995937364241,1.0631731282994297,3973.8752957710785,921.7002790020038,887340.0246703891,992212.7782762754
0.00401,-1.2182951260445538,0.001572410369619136,21.753099987419088,1.1335561187074261,5248.228936864917,1276.3098340611389,3.2046864165661307e6,1.632620061521791e6
0.0039999997,-1.2198983326759567,0.0016695199676792746,23.378517296991024,1.3279111239739334,6023.229080622973,1554.5854366578424,5.46036057228887e6,2.32585451820405e6
0.00399,-1.218949961451241,0.0016745284757151869,23.680199929702866,1.2564496860320706,5834.1188197336205,1486.0921430298338,4.352986397116531e6,2.2858819261049023e6
0.00398,-1.2172192624592955,0.0015634804295864993,22.439299963189523,1.0655224988947662,4819.21818151525,1000.6083201226953,1.6675259687512477e6,1.1079233444888156e6
0.00397,-1.2153913259035156,0.0016909926872256571,24.264671834847718,1.276310706633291,7071.891784941851,1336.4462562742588,4.4341641803719215e6,1.4586212468264303e6
0.00396,-1.2165839808064456,0.0016977494797158312,24.216313454217083,1.2040248391567567,5486.70665130376,1256.4130797312705,2.7569954713208894e6,1.5883797595327846e6
0.00395,-1.2151415574795492,0.001746350294940963,25.03197543757001,1.40334052084012,6802.412988355128,1811.6852468313928,5.376175882799937e6,2.7163914849273874e6
0.0039399997,-1.2142722691186518,0.00168033411267541,24.83861988664133,1.356797372564705,6106.738947717985,1497.8173792510115,4.413263233603034e6,1.9305276422032397e6
0.00393,-1.215913258002343,0.0016777804033670238,22.54870225701335,1.0821618001092508,3868.6901310462667,911.5077486212134,631464.7035830076,820845.0040317498
0.00392,-1.217596949737502,0.0017552293063402727,23.862647348788887,1.140403674827942,3950.2567529845874,1086.495622339258,1.5952549574202425e6,1.1359203806472819e6
0.00391,-1.2161290606807609,0.001635719750987885,23.588298359517207,1.09736096384577,4673.896946861919,841.0235466346481,1.3597108771798322e6,664697.1997867881
0.0039,-1.2165044193635752,0.0016625069941597292,23.180248764449253,1.1422633644658287,4387.762416121502,1031.748530708519,1.5709252711451827e6,1.1175041200076093e6
0.0038899998,-1.2180056485330086,0.0016484267157043987,22.375463917944856,1.0606381185958662,3777.2623626483637,839.6265121072372,702568.974526542,710820.1177010468
0.00388,-1.2176411353043952,0.001617090513638111,22.347582210319267,1.1135293648546853,4480.115993155005,1033.5668388114905,2.1538571739362385e6,1.1169391662702966e6
0.00387,-1.2187656805638685,0.0016702869491293955,24.020758569173005,1.1249028228991236,4443.049594780617,934.8778599899431,916681.1150280151,812801.3893973368
0.0038599998,-1.2154078255119132,0.0016827790506667183,22.651285787932167,0.9785890322526082,3999.695712407235,668.6523298498915,-271606.91048543545,512744.7152501016
0.00385,-1.2132465431750974,0.001631991814494982,21.804808375969902,0.9852072827642724,3104.177071748813,721.2352915875482,184060.14149625762,545332.5614695218
0.00384,-1.2140193184265657,0.0016605379620526753,22.10202611057902,0.9516182848097733,3433.454612023053,791.58835773487,225485.62616918155,772974.353168096
0.0038299998,-1.212317041006349,0.0017119228224607604,23.33300295327034,1.2379853246006456,4967.840305753453,1719.6434831723884,3.7021674432337326e6,3.2356424677102994e6
0.00382,-1.2104935164578134,0.0017742182315607469,25.29664339786387,1.2927831543346677,6849.567157968438,1282.4336388502752,3.321774842217305e6,1.21130511101273e6
0.00381,-1.2109246615868658,0.0016963165099787628,24.58194245071156,1.2530964675614729,6110.845088946339,1399.631026947379,3.5762193843396576e6,1.517650464293163e6
0.0037999998,-1.2098922788787105,0.0017041148238224253,23.498844694168604,1.183160059566581,4870.190889838736,1062.013453843273,2.259487755053443e6,1.0234161716239278e6
0.00379,-1.212879423927247,0.001756275427911474,22.91621362631352,1.08029593267771,2468.942260010805,855.300763066736,327253.8779955939,903111.6919953828
0.00378,-1.212630867421292,0.0017035740914660288,22.98009037821346,1.0703884409639137,3195.8395013165273,855.0199805265692,976207.4330599075,704405.5567005646
0.0037699998,-1.212259836944043,0.0017123893828630942,23.577998880364607,1.0999133198298106,4069.169534160357,868.2729012321802,1.0223239919847911e6,738103.8260893606
0.00376,-1.2105981300302724,0.0016367846768096366,23.146355846312684,1.146137380723696,4535.447253893355,1007.8031697693791,1.9967495577496851e6,925819.5994331817
0.00375,-1.2133155187986722,0.0016572894655208557,24.18452404356269,1.2714212352299994,5338.798458960309,1641.529200496849,4.509683232037693e6,2.5547691016113246e6
0.0037399998,-1.2114948102190426,0.0016854920947200146,24.52095828230267,1.3510628703424938,5911.051511702337,1945.3573963249505,4.620151911220409e6,3.789244167192101e6
0.00373,-1.215361823994806,0.0017441881247463947,23.533628187192438,1.2399042298185279,5888.39254057592,1364.9804399064528,2.689794852045294e6,1.7921662060641632e6
0.00372,-1.2132947979737305,0.0017612363151281315,24.77514480232766,1.1839011445132748,5059.718252851908,1106.4006774764364,1.771378146924801e6,1.183508805993702e6
0.0037099998,-1.2137408783759767,0.001773042808439894,24.028179053143234,1.2543281672732454,5530.636613797024,1349.6389051301428,2.7963416220537852e6,1.6025340630747047e6
0.0037,-1.2125479962131456,0.0016345582548627617,22.527721829049767,1.1131600119894842,5175.450405111371,1208.488622856753,1.9648447375832417e6,1.7858683137062972e6
0.00369,-1.2153628189227554,0.0016534421990512616,23.195530810253025,0.9778236644855096,3835.316718393929,736.3731637378573,-342585.0863143732,679415.7522562385
0.0036799998,-1.2109873759727827,0.0017190544485731752,23.948773509222427,1.3515843397122138,6833.883151960354,1926.9427989882709,5.617067455503862e6,3.4310745210296586e6
0.00367,-1.2108545767253636,0.0015953855771444847,22.88840838556362,1.1797751131989622,4059.5650011575995,1176.0262444556163,2.688049593662889e6,1.5102176986013048e6
0.00366,-1.209158302733498,0.0016912204626696957,24.658010347111357,1.1128600368052743,5443.469970452713,909.4836995343443,782567.8914591131,838686.2213511129
0.0036499999,-1.2085309532564443,0.0016841496117468778,24.778134674627943,1.206362254358468,5307.600369800952,1314.7941279710608,3.0271596510878736e6,1.81404334788096e6
0.0036399998,-1.2097044963495698,0.001701852677012199,25.04403136522597,1.2035751771494203,4068.3430320254074,1068.2073181690625,1.5096503172904535e6,1.004125305289365e6
0.00363,-1.2114799383730488,0.0016074023552630518,23.34955994953897,1.1635096163228085,4721.0301320090775,878.4650466836794,1.6274073041994055e6,660246.4123302773
0.0036199999,-1.2112496336345482,0.0016743300506666828,24.380808156561045,1.2670392767339138,5622.514007969182,1344.8648408828035,3.3524229440480387e6,1.5937695571363827e6
0.0036099998,-1.2102782550332016,0.0017244898914742044,24.142840709753187,1.2253831350578597,5914.438066436479,1145.041370655889,2.5517415925632673e6,1.2397304436112805e6
0.0036,-1.209547865164647,0.00178414345317663,24.833404729010674,1.2288480474624641,5370.546758886659,1212.066346627661,1.8804590569536998e6,1.5364605146146533e6
0.0035899999,-1.2096149556974214,0.001711522448592086,24.502534099105162,1.1805078521922963,4881.4386035021835,1055.2500488552182,1.1855429786931167e6,1.090183742283772e6
0.0035799998,-1.2071284424600306,0.0016911966185526783,25.166918202784956,1.2295650648868057,5750.229142417788,1260.9054374324905,2.25105591372165e6,1.4707316023197141e6
0.00357,-1.206473454991993,0.0017187466876695734,24.896228456594773,1.31579727417761,6123.631765691858,1355.6214531532974,3.590409727733455e6,1.6047085684092315e6
0.0035599999,-1.2084099468855451,0.0017430370260047763,26.281023220717945,1.4264286236898887,7580.274528529185,1951.09664271759,6.13613992480669e6,3.3785694945269316e6
0.0035499998,-1.2056862148432619,0.0017901554164714134,25.800640161017146,1.2843010445964067,6493.953817747722,1439.198614924607,3.1481093603224424e6,1.9598842969026773e6
0.00354,-1.2069594047635936,0.0018360075092832776,27.61779834800888,1.5463139228317637,9039.872087769356,2155.2877123345697,6.495120409024124e6,3.744417408451114e6
0.0035299999,-1.2056629370462322,0.0017514369401273053,26.25399811462592,1.2834597159703531,7430.757928780806,1244.5128582314956,3.0603063734755516e6,1.184748466976463e6
0.0035199998,-1.2058162389691103,0.0017598489606444967,25.95013592250465,1.2809155460029278,6777.772006007909,1342.0631605639855,2.45599143422638e6,1.7558994958505863e6
0.00351,-1.207746330806056,0.0016471210946109884,23.884621347004366,1.178217375865587,4710.176335770652,1255.6326329949432,2.4744333925242363e6,1.4697953586392228e6
0.0034999999,-1.206741597452441,0.0017641325890514667,24.929449065854026,1.0779039369513572,3424.267832226999,695.248629268311,-426641.99378769594,563602.6938534748
0.0034899998,-1.203807583049259,0.001777030910759439,25.624200523095993,1.3068435877944409,6846.611530365606,1292.7464613405325,3.3309125155448364e6,1.5295291739640143e6
0.00348,-1.2013751773095127,0.0018331579868986663,26.77313243504089,1.354949968085196,7703.067272486151,1352.2436877199566,3.586105690345626e6,1.4950855983822693e6
0.0034699999,-1.2038460288339836,0.0018117719312484022,25.979487291496724,1.2555319296478988,6187.3464774479435,1195.310008457325,1.8228082950838641e6,1.2402964661765343e6
0.0034599998,-1.2064149704891611,0.0016831969773719575,25.49412780298854,1.1711577714289572,4404.116257894534,917.0488128090817,550613.1583958116,707662.1123275786
0.00345,-1.2041760066626381,0.0017357735133710728,24.6458446968346,1.2399893441903442,5650.521970856623,1144.657588597028,2.9758111260643937e6,1.2009469802266518e6
0.00344,-1.2039432380389674,0.0018117696763900923,26.51409577494829,1.5148429257104021,9407.083519677046,1962.8973652164286,7.184975915295337e6,3.085557865311377e6
0.0034299998,-1.2043804662450512,0.0018603717452521141,26.73151032343163,1.6376949335873445,8143.559842533768,2408.4619089269277,8.40914396011978e6,4.525745332215088e6
0.00342,-1.2022875170877048,0.0017380707223158458,25.34278683431317,1.241296765080789,6648.9827038325275,1260.715448383387,3.1657391902361857e6,1.504607147009307e6
0.00341,-1.2040133441671867,0.001743630385152588,25.44383819792707,1.1584942599824666,3767.137289385721,1028.1459652349138,743554.8435034697,926417.6382246137
0.0033999998,-1.2050148382974157,0.0017200439234884507,26.14747123057586,1.2717029159757598,6933.504180545021,1251.0093532864967,2.770324742058899e6,1.410263290231027e6
0.00339,-1.2031228022447857,0.001815710994745719,27.333949672767435,1.3098760524313768,7242.210024224877,1190.8425299075961,1.8982733126131427e6,1.1456379101213499e6
0.00338,-1.2027276482979,0.001858226091985297,28.30552810826915,1.4301177318262845,7579.156330201829,1624.3061900164896,3.7175394473853754e6,2.3332129968611593e6
0.0033699998,-1.204583086585469,0.0019186679614527685,27.44908526036457,1.6191240977964523,8486.938951639548,2410.0048538388555,7.870082044538482e6,4.503482773320678e6
0.00336,-1.2043962277519507,0.0017127573422986732,25.69137487088825,1.3628712059309736,6857.223518559692,1653.5377941059621,4.445195391101725e6,2.3172781828107806e6
0.00335,-1.2014986888082044,0.0017242361989382447,26.207746527766194,1.235912588273147,6871.303130192918,1324.0455943895681,2.703388089529132e6,1.5303047586176603e6
0.0033399998,-1.202270163735936,0.0017387620469774693,26.357418808005146,1.2490501820944784,6267.270854232741,1301.3899440958412,2.451408045126894e6,1.4813442434782002e6
0.00333,-1.2043973297265216,0.0016911097991313287,24.676296352906164,1.2557908252015388,5626.537287928927,1434.350210017524,3.326289473476654e6,2.0519586813183152e6
0.00332,-1.2025688354203121,0.0018652820606153255,29.338872467852976,1.430791725240798,8170.401830836367,1538.2012934532584,3.3189910942046056e6,1.814911675273009e6
0.0033099998,-1.1998650759927054,0.0018443404917980596,27.603378569262777,1.3107434797040096,6561.799372078335,1330.078593550615,3.0402518764398717e6,1.4011766089085208e6
0.0033,-1.202661743006446,0.0017990043116050624,26.565343247909375,1.2399020151862423,5711.604397597588,1038.8618190109485,1.6553675621358235e6,889915.2471533705
0.00329,-1.2015086878000976,0.0018106565001959967,26.207660052385283,1.2323333639076575,4355.716161912745,978.1215815473939,440155.9312552518,862669.1706506264
0.0032799998,-1.2032454085197273,0.0017184324271397762,24.442563208561683,1.1624889325886885,5452.96917774296,1009.8815552052072,1.8405792781779633e6,997512.3296413872
0.00327,-1.202927249071386,0.0016755236983206985,26.18369647701654,1.272033478624549,5159.558603611671,1354.1545367556762,2.469295962871425e6,1.723363517171844e6
0.00326,-1.2045450926045982,0.0017433926755690832,24.6179045362975,1.2925172707981964,7658.6332889211535,1532.7307482006,5.177897025101957e6,2.2699955055846376e6
0.0032499998,-1.2036151185019528,0.0017170126917013847,26.65775061446835,1.3370250375805055,6271.065887076719,1143.1908986360786,2.6271714411853985e6,971316.2823332603
0.00324,-1.2008771067350585,0.0017612491880041278,27.074764736367012,1.2598246345259863,4902.795306026721,1255.4117488500192,1.680692197185133e6,1.2227758354184637e6
0.00323,-1.1958224981499426,0.0017804987320968072,26.460822398044087,1.6332522253421868,8449.587505927151,2434.2462694170285,8.91248878972912e6,4.55331545471323e6
0.0032199998,-1.1985993123180654,0.0018125567566999205,28.992531948137543,1.5872578063859657,8526.384299169302,2164.602623163808,7.033322369517961e6,3.5091041876292485e6
0.00321,-1.2003315737066305,0.001892925163226789,27.62100435715234,1.4538955660258253,8201.956893829514,1609.1086294494523,4.565112770567184e6,2.0063191326152205e6
0.0032,-1.1989050755353217,0.0019630311641522075,30.67950697070672,1.5073987684555192,7333.3852430336,1381.1200087476284,1.4005850767715292e6,1.3120850867788752e6
0.0031899998,-1.1977663023966802,0.0019056667600340364,28.873098912435058,1.3549357641331499,5627.881091934251,1131.550913087449,1.6510519590954054e6,987578.891186207
0.00318,-1.1943211288994142,0.0018351451142595275,28.400976941066684,1.3581557948716008,6222.955221274597,1427.573090040775,3.0554182209296213e6,1.6974229181337203e6
0.00317,-1.1939503307941601,0.0018380987626081988,27.26625233584547,1.3935743492941326,6689.70278140708,1656.0964743574573,4.1052217319151433e6,2.5537673904757104e6
0.0031599998,-1.1971019037041624,0.0019055922239174274,29.101645034439063,1.5909231017497996,8096.534570717866,2535.3976588333758,5.8301502663362175e6,5.566076239130425e6
0.00315,-1.1985662806001687,0.0019078669008357133,28.48335094569398,1.4729341404839937,8904.001873925272,1805.7292727920499,5.296430652312127e6,2.548448463645253e6
0.00314,-1.1993686755424524,0.001848548562915446,26.068205863986904,1.3825624383861168,7297.890958210623,1582.7895102168368,4.924271553837871e6,2.033818696058969e6
0.0031299999,-1.1971546767398427,0.0018009878238217905,28.40279600894972,1.4686570730582076,7873.868579231187,1987.028842233374,6.171078721130086e6,3.1900484234537585e6
0.00312,-1.196161181628379,0.0017583666954195654,27.24416537206865,1.240091877766042,6492.211847990737,1279.6480558824906,1.7375601404090803e6,1.4971858715248748e6
0.00311,-1.1956220859058606,0.0017459243662805344,26.19918720557644,1.2637634763908465,6524.838099346362,1317.231141124958,2.5648596597709027e6,1.736182213681898e6
0.0030999999,-1.1992143197194327,0.0019186161750067363,29.31123804770427,1.6900904233927543,9256.780001463245,2851.741478957181,9.603054725008067e6,6.073583943454955e6
0.0030899998,-1.1977431843891793,0.0018368160680971228,26.785156910826824,1.3139231150007145,6639.212102012687,1453.5833798688705,2.4283330040324638e6,2.1426167960341186e6
0.00308,-1.192771147815508,0.001817906004599038,27.86261168970469,1.4702152055043174,7069.124812771615,1620.8104735350892,4.236026240625153e6,2.121461702785217e6
0.0030699999,-1.192360193041037,0.0018274623652842301,27.536961371508436,1.3833386860239056,8835.322536783364,1675.7218076173144,5.480247749824413e6,2.34409710204007e6
0.0030599998,-1.1946542460508487,0.001967416819003352,29.892983838561364,1.5943601791976594,10369.005290375475,1975.1720054234902,6.489806742630324e6,2.987573304809481e6
0.00305,-1.1972018823381059,0.0018830166586068404,30.02210944350181,2.2030642854435447,15054.045884057152,5294.365401131376,2.5694557732289754e7,1.5645189647440491e7
0.0030399999,-1.19513702743082,0.0017764717195495757,25.794055481654627,1.6254586113645066,8956.04962641936,3253.9411288677115,1.2293375562745709e7,8.05107408056334e6
0.0030299998,-1.1926415037526972,0.001922288576208569,29.61526310837152,1.5142582621296565,8837.609778516127,2122.4822697010595,5.685848078196534e6,4.101164771895733e6
0.00302,-1.1916658072171198,0.00187968778714524,27.22239731310442,1.4343906112053417,7265.27009010178,1834.1929080330156,4.303929618558257e6,2.834625727347715e6
0.0030099999,-1.1919974504099804,0.0018342672052419366,28.40022011978989,1.3878248169684155,6975.405009433924,1281.7941863251035,2.485515854173477e6,1.2556779798963545e6
0.0029999998,-1.1914708268225023,0.0019684925448617183,30.804935863580035,1.5562456033415941,7894.34599561133,1315.4864431285625,2.240522530953185e6,1.2181525047128298e6
0.00299,-1.190301363181309,0.0018918998836449628,28.999998415852357,1.5315978724125083,9543.680497839588,1677.8911418178418,4.518053393644632e6,2.2267011647880194e6
0.0029799999,-1.1911613699276968,0.0018996746386280951,29.47148878972893,1.472039766342693,7805.078154385716,1716.8332348527929,3.9508878317930237e6,2.511528173627277e6
0.0029699998,-1.1896644995001937,0.0018629074992862755,29.561721218242376,1.4283467543775659,5662.751497372378,1575.9916007301251,3.153701378074603e6,1.9582274537276425e6
0.00296,-1.1889380645169259,0.0019603242976991802,30.177941353476893,1.4290297119044297,5743.565167838534,1390.6267975501091,1.1566989356553892e6,1.546398955096569e6
0.0029499999,-1.188782578078486,0.001907904472615651,28.885512066186916,1.7666131169390318,10437.20970760678,2682.069747973394,1.0704864618790317e7,4.40306554124688e6
0.0029399998,-1.187377738813977,0.0018532565211766734,29.98641993376706,1.569479215020323,9718.361300221546,1832.0166697359816,5.557261238539154e6,2.367435690523699e6
0.00293,-1.1887544485597665,0.0018340130173828072,29.918555535178324,1.4132791494631871,8038.761242898189,1478.5800833396572,2.2788313949602493e6,2.0173319421971268e6
0.0029199999,-1.1879883377559384,0.0018080258916096737,28.212347428863104,1.7107896882673213,9959.135734992291,3293.590953187168,1.1291297896932134e7,8.049288643648867e6
0.0029099998,-1.1901260366588007,0.0018735988015822456,30.302689476404282,1.5864747727181556,9801.922686836842,1898.6063671885995,5.390147287263678e6,2.8680828401197316e6
0.0029,-1.186055915982713,0.0019708901115372207,31.298558258993662,1.7063294211270577,10304.606466403833,2444.9127655290217,8.350228816344439e6,3.925526677323942e6
0.00289,-1.1852663032859574,0.001960197759518521,31.006835630101925,1.4788206832322817,7601.449843128642,1616.5485283687462,3.6339296377360257e6,1.9744895234750307e6
0.0028799998,-1.187346110080166,0.0018573034133355878,29.57842718561615,1.2923211258642513,4501.50006300541,1036.1776942707318,-972251.260550863,911819.363758669
0.00287,-1.1855431293487477,0.0019158341274034703,31.34278043206172,1.4734300282435293,8367.56067183177,1429.371219080588,1.5638546338347285e6,1.682424159318656e6
0.00286,-1.1874833327768564,0.0019133973307273097,29.010331544415767,1.426475024266184,8057.727841222496,1568.7513434955818,3.450857958257439e6,2.2539348015299696e6
0.0028499998,-1.1887281810902164,0.0018935638020367148,28.833186174305244,1.3382396917173658,5165.247343249022,1484.1689774129247,2.160065133152613e6,1.7862306299822985e6
0.00284,-1.1880624784595686,0.0018999589042890419,28.16566080724715,1.3019323475815474,5596.084351259307,1207.96997632539,892651.4015648935,1.2605383443311069e6
0.00283,-1.189396441870546,0.0018952784537157403,30.20878390498287,1.3031040601111747,7641.127766572067,1242.0559690217008,982859.0816525043,1.144337387668572e6
0.0028199998,-1.1878581632723837,0.0018708933504864458,29.33117801357254,1.3759718037357527,7253.588571548888,1368.4801271576114,2.5129465078982813e6,1.3573208283478543e6
0.00281,-1.1881619608670904,0.0018690090096435805,30.642931690484904,1.3109213344409307,5847.347061622999,1135.101186142286,186402.73747149808,1.0161617056815419e6
0.0028,-1.189869458715116,0.001922631297191098,29.842798249659634,1.5837039569959033,9159.973229873756,1816.881332904994,4.968458710186262e6,2.247181857632313e6
0.0027899998,-1.1905090887219425,0.0018416287026609645,29.987942726927134,1.5142302076242216,8413.187655136606,1579.0545391448225,3.8342189945077663e6,1.7036443426691229e6
0.00278,-1.1852245574714757,0.0019770238855121,32.51832427487283,1.7397785885618755,10276.152990759743,2439.3644503113337,8.072116630458435e6,4.0642250416166643e6
0.00277,-1.1851543332366223,0.0018886661134080958,29.594700109094745,1.763094233560056,11287.044068149311,2357.631772557148,1.1377697459227009e7,3.300142431634281e6
0.0027599998,-1.183178589610918,0.0019109234483050757,30.9323624065554,1.363519111330606,6802.548157002146,1286.755514918361,1.061529885615005e6,1.537748438092902e6
0.00275,-1.1848714017357043,0.0019342858759784137,31.76169308739026,1.7240945161349044,11286.109999280701,2551.976635992984,1.0301634879819546e7,4.509362259060505e6
0.00274,-1.1888789897113958,0.0018105089354234574,29.668438002046283,1.939289390743182,11374.140194353618,4835.71611383871,1.774220083484189e7,1.5032473567105075e7
0.0027299998,-1.1850487367701654,0.001914053543740849,30.601761970924116,2.0014362342177168,11593.582817526882,4915.9962643517265,1.744760397486688e7,1.521325119428914e7
0.00272,-1.184901206008868,0.00207047097891253,32.477002046915956,2.5132772221252355,17755.68948370487,7688.98374551831,3.40327702221478e7,2.819313898786814e7
0.00271,-1.1812752613044515,0.0020255747607922764,33.307277492949204,1.6787273761220454,10519.452616948533,2611.0873256156433,5.673572219863168e6,5.439184118928727e6
0.0026999998,-1.1835802185612985,0.0019872726950483414,31.030948432259134,1.891269087890919,12282.093168406407,3173.7957314072432,1.1996914022460544e7,6.667896990449106e6
0.00269,-1.1823248601937115,0.0020645635756742363,35.114328510090104,2.0122430995587397,14215.202544917373,4113.417309964764,1.4182597583455326e7,1.0437601743084533e7
0.00268,-1.1854398401050203,0.001992109911298617,32.17527625633444,1.7688053916275313,10684.08849927556,2686.1901412568595,9.66203468782483e6,5.1359044901133785e6
0.0026699998,-1.1855062635247646,0.0019330090806777222,30.159339098395275,1.5093732066756849,8285.412418862052,1654.0218495842632,4.596071347528026e6,1.995237126185686e6
0.00266,-1.1834534922222832,0.001965853636074218,32.09215199792064,1.6980455525406322,11746.134124354132,1913.002903399863,6.680610317729902e6,2.279404372473251e6
0.00265,-1.1838861610501858,0.0019398026317577306,32.56674650953339,1.6930645310300296,9641.198101596932,2067.9371224954457,6.414761026813141e6,2.9815865740777254e6
0.0026399998,-1.1823630656322663,0.0019245446529065767,30.876574929570605,1.5154619991125913,7536.490125395664,1853.1015858916778,4.494210555444971e6,2.750852591273609e6
0.00263,-1.1827497592095126,0.0019055873054512557,29.166200619451804,1.4412460220709318,6897.345052425807,1648.3889099844591,3.3352404419648414e6,2.1628472759576445e6
0.00262,-1.1832918331227547,0.0019503536913205936,33.04698175834145,1.5785944864833896,8817.649767554329,1750.405164790507,3.6686006840309184e6,2.002064594552653e6
0.0026099999,-1.1843228729026847,0.0019671677602338556,29.382854019896715,1.440977359174713,7342.729086819296,1590.389388073647,3.254091843962439e6,2.0840522285888528e6
0.0026,-1.183903479454601,0.0020760734828952597,33.91428562161684,1.7120537859679275,11099.310160089723,1883.987771372727,5.562098015319393e6,2.293416994868636e6
0.00259,-1.1816037472003509,0.001985567767640892,34.423026217768594,1.7171320785842092,11172.499467899335,2145.3768692553376,5.745397974558482e6,2.650986297719304e6
0.0025799999,-1.1800887342972473,0.0018711683398631364,33.775715595648315,1.579358441502083,9747.405517778798,1715.1939239984733,3.176050140341453e6,2.2623769551677657e6
0.0025699998,-1.1802007250450013,0.0019106206475713505,30.537020966207706,1.6050213611576025,9626.150904910497,2047.1768148879464,5.557385485382336e6,2.939485691702458e6
0.00256,-1.1823606946117964,0.0019359332915803728,31.021437656809074,1.517410971020034,8794.220842741728,1629.6226255260917,3.309009218293815e6,1.958070974257531e6
0.0025499999,-1.1780913695026938,0.0019124620810165459,33.36281252694232,1.646948906458151,10363.684613410585,2014.0957119365828,5.931351673874408e6,3.067859739508329e6
0.0025399998,-1.1779637887413,0.0019947213299323263,34.06484240140143,1.6853014202905063,11489.546657585077,1705.033560033286,3.8017951076125805e6,1.919148819632191e6
0.00253,-1.1773276924233318,0.001993730401739212,35.41464918251695,2.119805880446019,15395.902735111473,4344.443317711558,1.6228995419698939e7,1.1665899111001626e7
0.0025199999,-1.1811100658535358,0.001999391978146655,34.109151161856175,1.7475362656244215,11762.763342438488,2415.375105911862,8.1919917398196915e6,3.7405632788064787e6
0.0025099998,-1.1793298369706442,0.0020000134123866415,31.531847574979626,1.5927350600914012,9973.51307009495,1876.8238379696115,5.2253091115808375e6,2.6106441099056117e6
0.0025,-1.1786143954002344,0.0021094194514916574,34.46268779749792,1.9796645160865738,12799.168733849565,3319.208526046761,1.3146825766716326e7,6.717290211681164e6
0.0024899999,-1.176390285139786,0.0022071857269434164,36.87959388434135,2.298571154972427,16692.412853949874,3584.331636485907,1.8024023380938347e7,6.998163290464729e6
0.0024799998,-1.1742739170321481,0.002055400042962231,34.54794084511637,2.3156412162948437,18342.792581908743,4418.249802552786,2.428829194951098e7,9.77739847221505e6
0.00247,-1.1734331849644442,0.002016234571347917,33.73193788022859,2.0606516998298297,15315.67685665666,3634.7954448921896,1.743502098071951e7,8.358678660139121e6
0.0024599999,-1.1715810808497258,0.0020464721309783845,35.26140523898203,1.7945503782279995,12173.025885402776,2282.846650554544,7.161546978456114e6,3.5233795707990914e6
0.0024499998,-1.1702736096224313,0.0020349642230671856,35.496581210311845,1.8749789518664446,10948.567147693768,3273.9054610520984,1.047677268360894e7,7.512717187311965e6
0.00244,-1.1729098910602134,0.002074733537188733,36.36861441536712,2.1747631961852263,16307.674008943775,3486.8363036809255,1.5054056898116915e7,6.970957825311694e6
0.0024299999,-1.1714591975919255,0.002154041580777248,35.78066675336048,1.81917046477683,11178.92010372724,2348.0396604750295,6.508382955877241e6,3.241335421366878e6
0.0024199998,-1.1707287496477354,0.00210083494535194,36.7227877972334,1.69257986251552,10172.382773351046,1747.6801648585329,2.0757005514957143e6,2.101525961984614e6
0.00241,-1.1735271992727416,0.0019927345871238256,34.144471215983316,1.639967074847698,8378.385085428203,1743.0603107667137,3.7504170925127957e6,1.9011750143598702e6
0.0023999999,-1.1708474571834964,0.002059446130164333,33.81238940264532,1.6705239812437493,8069.460803825099,2026.0447008309147,4.280080286491624e6,2.901941216934697e6
0.0023899998,-1.171500008065059,0.0020654630242860554,35.62661302670405,1.7159612086843008,9484.959485790838,1863.7118051391283,3.293484449355312e6,2.2339193427492823e6
0.00238,-1.1720785568279108,0.0020443698091829176,35.28900784463328,1.7549499995047129,12437.68671236341,1959.976217636193,5.52705880839143e6,2.33347500162364e6
0.00237,-1.1735321047933291,0.0020942836982380127,35.236437681438375,1.6286077983006824,9823.067875954555,1472.4274009230853,2.4393582237034338e6,1.3917842318924665e6
0.0023599998,-1.1738634185874992,0.0020290396108616974,37.18353315567736,1.8076706848073572,11891.142985452449,1981.513847806671,5.589974140217109e6,2.262014251942739e6
0.00235,-1.1718751077518546,0.0021210610699531106,36.61328339672589,1.828539261070041,13286.246100624754,2353.9949226093527,7.164921662514328e6,3.312253221699043e6
0.00234,-1.1677836904360932,0.002134047134436346,35.103025004981745,1.9999902022368232,13079.281444893306,3122.298032958373,1.379958848372765e7,6.587800839928318e6
0.0023299998,-1.1694007630986822,0.002120691413821503,37.311327721704956,1.8448471972950007,13700.706245574014,2364.0110073210126,7.500438694085138e6,3.5274812610017317e6
0.00232,-1.170718453507109,0.0021244658828472557,38.38568776784127,1.8956844141484583,14348.339807625815,2154.919584545278,8.342643618563904e6,2.5774093796572005e6
0.00231,-1.170292189864317,0.0022174593805207614,38.60333109979373,2.103277360888105,16352.953219915698,3049.1649270440184,1.2625368788135821e7,5.027443359578e6
0.0022999998,-1.167493795235723,0.002007575537638317,34.647862702681486,1.9232532199846306,13946.169295920668,2687.548414143798,1.2032858385176305e7,4.083378959944785e6
0.00229,-1.1688836415593573,0.0020538017257145744,35.58621164939654,1.9247655133898056,13749.89403844265,3033.2631100077297,1.1308772915046876e7,5.810477633738457e6
0.00228,-1.1680723678592657,0.0020741906749218377,36.99023453938456,2.2471799933903536,13067.038855370567,3845.1187970102774,1.6728105016766556e7,7.684886290984959e6
0.0022699998,-1.1646230362207213,0.002074997736310688,36.37134189100141,2.2092397976540856,15965.351249409905,3922.807797072666,1.853675262648728e7,7.816117517610853e6
0.00226,-1.1667387359942782,0.0021578091553215322,38.30697888058864,2.4539870077334593,19235.285436079826,4627.723537743791,2.3827973960014123e7,1.0272428909348335e7
0.00225,-1.1668391129020599,0.002139140044801796,39.47487402304266,2.543885722661068,19828.627999223452,5708.173244488712,2.8215077544585768e7,1.5631615131587358e7
0.0022399998,-1.1701886331675113,0.001956824611577711,35.90134909249324,1.8677800977240364,13100.885055016239,2644.126661776015,8.34154921736293e6,4.450645507241393e6
0.00223,-1.1669438761796396,0.002024331298498793,35.358195325668916,1.8069843216882817,13618.074657227,2199.54670129615,8.793614337088669e6,3.0221612929688576e6
0.00222,-1.1655064590074615,0.00208705196142505,38.339858305030255,2.133344328074512,14464.145520972364,3323.712488216081,1.5724314831812285e7,6.382091390072732e6
0.0022099998,-1.1652568292045407,0.0020800356296941536,37.18027058129732,1.6451382823010656,8771.912738931289,1594.0588291113843,1.0289431626550966e6,1.7607063273227178e6
0.0022,-1.1670133306853916,0.0022338305330866044,42.585050595381354,2.370657962096822,16726.26431632207,3895.7619484754746,1.6264889419635164e7,7.154452476965902e6
0.00219,-1.163792549560203,0.002112537502685333,39.248985267558346,2.282480332086758,15694.524124284431,4480.935044313747,1.94071492491424e7,1.1262632370206578e7
0.0021799998,-1.1637068057961815,0.0022036857939218154,41.21358307560271,2.1618078559624045,16726.806163729394,2830.219535717758,1.0401037305028545e7,4.313797001124042e6
0.00217,-1.1656284664288574,0.0021773308325581226,42.520241577946265,2.3376197606997624,21354.486888323,3274.4242980331696,1.5016976842905605e7,4.651016902810132e6
0.00216,-1.1620444970198063,0.0021786886364898025,41.84080558779446,2.3145038675410556,21332.609079049,3388.0898682524717,1.6279492900925556e7,5.141073427653126e6
0.0021499998,-1.1613331212145224,0.002273578003287739,43.38843466851508,2.1513105934482306,16695.81741702081,2528.0597334981967,5.674997203863537e6,3.213990618014335e6
0.00214,-1.1593800994774697,0.0021521174944779393,39.55113224332734,2.0003345699490462,14600.849154634378,2751.7853239149954,7.722118582440645e6,4.495957439327532e6
0.00213,-1.1621242407954127,0.002157851786722024,40.85768649600099,2.2100316943805867,16150.473915074828,3733.523462158487,1.4855325665707555e7,7.5153703594055865e6
0.0021199998,-1.164910899898359,0.0021693244875635757,40.57864535374385,2.2724408928247755,19093.019880126543,3757.7921671597846,1.6214747585369559e7,7.158189417300934e6
0.00211,-1.1621992647314954,0.0023380546309076143,41.81662986362009,2.3501578282191775,18621.749361089325,3612.2553869077424,1.6158290819344915e7,6.27869159810325e6
0.0021,-1.1624768183228602,0.00220247742786807,40.284121259793835,1.8600248781453486,13391.04779741092,2028.9685329383524,4.82758393690267e6,2.3220149457350154e6
0.0020899998,-1.1627205243600094,0.0022248621575622525,40.018385218628495,1.9935080864607626,15501.035633889864,2795.534866044988,8.657524910750251e6,4.784159276852509e6
0.00208,-1.1619847943347246,0.002284039782230768,41.70861692110114,2.176083293902413,15839.750377513306,3227.354304409727,1.257429419486442e7,5.19920318149552e6
0.00207,-1.161861846277842,0.0021654812709290877,38.639937926140206,1.968909084784744,14475.780831509703,2461.2443612560023,8.592353407020723e6,3.2805497556183804e6
0.0020599999,-1.160085357829882,0.0021176469977152385,38.76595683253118,1.8824639545926012,11693.368171478682,2215.725285380025,6.245522822540154e6,3.027692274266642e6
0.00205,-1.1586891178334282,0.002227529569271032,42.466164800844005,2.3239503500789502,18679.988632463548,3616.2485991372614,1.4043314137407621e7,6.836182670158736e6
0.00204,-1.1590698556213561,0.002175161502704288,39.49580988927035,2.1859885110140818,15478.171978442384,3548.7329413176153,1.3562815651582234e7,6.415177243699811e6
0.0020299999,-1.1608366186054386,0.0021449873543134454,39.431462244129875,2.119665427482948,15533.154730585837,3349.5753490012175,1.4473092146209927e7,5.851423179364078e6
0.0020199998,-1.1621229952127636,0.0021146262892825216,40.155097036760495,2.9883282282523513,24448.547280578652,8547.84571853057,4.638483493272161e7,3.0046699503861964e7
0.00201,-1.1605377156995105,0.0021028084507163855,40.020848618280304,2.136470605560638,15789.607298064353,3364.9691357744755,1.2874548477328258e7,6.357716276393654e6
0.0019999999,-1.1615809159521673,0.002190190655323582,41.04893698175669,2.4277144681825886,17341.13023161455,4306.976745845113,1.8242862877520945e7,9.970051473045211e6
0.0019899998,-1.1612202987143654,0.0021938050561370703,40.36402405754044,2.3986355410057643,20484.962932255414,3997.653122911675,2.1787339220824156e7,7.33384838252875e6
0.00198,-1.1596328323524512,0.002097324776061945,40.092005012662874,2.331576511538241,16347.156017457184,3876.8252615758483,1.6659315917127341e7,8.393380671748878e6
0.0019699999,-1.1616197086541307,0.0021416144235798847,38.06909754367357,1.950232057900162,11870.798405800811,2584.559382949121,7.159473073191844e6,3.988607007719696e6
0.0019599998,-1.1580617457773543,0.002125282525285601,38.01470323045152,1.7292876220489821,9719.327222138556,1811.5020105332055,1.979470051439447e6,2.224631228600573e6
0.00195,-1.1595528890451572,0.0022021455284429482,40.715929355910134,1.869791716330535,13618.213953789927,2221.4059932261507,4.770509467396157e6,2.7718883909511855e6
0.0019399999,-1.1568798461398144,0.0021152327653760077,40.61275265623325,2.256532340118286,16110.484503693138,3756.6854424613134,1.6613049703680333e7,7.718812721336521e6
0.0019299999,-1.1557078887893262,0.002198529691517869,41.62563000301707,2.877489896614477,25617.015538629446,6080.390587238425,3.935060557036903e7,1.530594220634562e7
0.00192,-1.1534431126235052,0.0022632107479288433,42.971348117940444,2.712807435621067,25256.338525180876,5637.471356428811,3.27449291824436e7,1.2903151519697186e7
0.0019099999,-1.1518694906998612,0.0022708211214392594,42.82198417705138,2.537845751085877,21782.72977558551,4906.65449425668,2.3847688427266795e7,1.2338580124681532e7
0.0018999999,-1.152939549188184,0.002226982904409765,42.25760028462562,2.510750397181699,20071.05596787709,5113.670730051606,2.4163043211094175e7,1.285013137639611e7
0.0018899998,-1.1529097764922365,0.0023392862143665942,44.086601080212695,2.3955819232807185,19653.34571741525,3582.674024985879,1.3764853758606125e7,6.119858184895803e6
0.0018799999,-1.1524694191434386,0.0023974305488168,47.294562571738716,2.259300863542927,18891.220599495507,2872.572925365878,7.691619858669469e6,3.9098866338442476e6
0.0018699999,-1.153904589811815,0.0021626705306378087,41.386357180342216,2.3311683457773293,17948.155430252704,3225.768522375335,1.456804899042805e7,5.255173347372567e6
0.0018599998,-1.1565733950288857,0.0022282268516658197,40.49317112474753,2.251899652719986,18531.2124049166,3591.8948947376575,1.6857458996773124e7,6.284284554794857e6
0.0018499999,-1.1537913752020148,0.002276414304021301,41.104377198348274,2.2976198936905763,15242.097271665638,5067.155410360441,1.981114508703931e7,1.4647699480119757e7
0.0018399999,-1.152950444302529,0.00216236632207751,40.32809727012206,2.097992783998414,16925.79908671029,3072.170595027847,1.1379681187819235e7,5.255221483322379e6
0.0018299998,-1.1493847667710646,0.002295760199204523,43.873873599649905,2.2850281241449446,17450.535253997066,3105.56989627187,1.172250650376061e7,5.0195311033408865e6
0.0018199999,-1.1494502351182516,0.0024655229412599033,47.276903943863736,2.3867066802030403,19962.708317257613,3669.9597197389435,1.4291394808927758e7,6.64371015490476e6
0.0018099999,-1.1484505140136125,0.002412854068567731,47.57526060344552,2.635902418881484,21448.400742795104,4811.248413634011,1.9748195835062366e7,1.116354214802185e7
0.0017999999,-1.1453051901407916,0.002420707620813238,49.86176421776596,2.7479019882795126,25148.24684712871,5033.693528088641,2.55098110571217e7,1.0598947319772651e7
0.0017899999,-1.1452550238234689,0.002405670377342285,48.45081608453731,2.8842701525285963,25340.799893052328,5376.612369304182,2.9894408322841894e7,1.1778719324371878e7
0.0017799999,-1.1481362909631145,0.0023973850832438217,46.73441104649563,2.814426668286199,23994.07853465293,6279.262850016623,2.9195557050880644e7,1.827197770409045e7
0.0017699999,-1.1412043031137202,0.0023676877729107005,47.95537016934376,2.9205596602681494,28489.35151159705,5884.600041324289,3.38412314896268e7,1.4234702319612805e7
0.0017599999,-1.140365677531258,0.0023323605048419568,46.37141832562805,2.8403319776943308,24943.76320706882,5244.117521726673,2.6829695884583283e7,1.1408724838379117e7
0.0017499999,-1.1415737825838472,0.002332043127013397,45.60057829280603,2.297758400865901,19648.433522821204,2974.2628887583264,9.390202757268429e6,3.725398347277738e6
0.0017399999,-1.1452753743834856,0.002376886383203217,46.85710802440167,2.4959539015634835,22724.255526774465,3586.672183587594,1.5155797013824614e7,5.337604112473493e6
0.0017299999,-1.1460620664402932,0.0023669631917227793,47.01800029135038,2.5014745520814023,22109.22835195397,3562.322473446681,1.855273212030666e7,5.404587073961613e6
0.00172,-1.1435293785223055,0.002342385824585109,48.59615843501625,2.8403462275735176,24304.35008523099,5852.140234142637,2.785433307996125e7,1.5070085101813635e7
0.0017099999,-1.145263048921681,0.0024172460312078363,47.684098733615066,2.901444644064184,27799.16266397831,6382.288043451584,3.5256521009504445e7,1.7703204799982477e7
0.0016999999,-1.1460917138974716,0.002377654520977959,45.86021635692411,2.7867272496493154,22201.077809104416,5759.96629529431,2.8478642842473853e7,1.4208340884603452e7
0.00169,-1.1397399475637402,0.002444170445319207,47.43184280503441,2.6472561503850627,23681.474283852254,4089.6931236808164,2.2108559913366128e7,6.51554658124764e6
0.0016799999,-1.141352716318554,0.0024021891537548,46.80455716285256,3.0038817097200616,28241.02090943828,6704.048272950735,3.897260891007451e7,1.6873342580478374e7
0.0016699999,-1.1411567523140125,0.0023480941147936713,47.63216460575542,3.4188839263967536,31351.545633026577,9992.877593859303,6.200268897347661e7,3.361443474982582e7
0.00166,-1.142082612533428,0.002449197270617573,48.80833263180932,3.0960473521458383,28578.552406860923,7524.236586609725,4.10791914548341e7,2.077617909635417e7
0.0016499999,-1.1438675659944153,0.002457777394134878,49.963509870170384,3.3024110654918717,29024.24344328827,10133.251635957695,5.2124849052045524e7,3.724809222429766e7
0.0016399999,-1.1423115738915626,0.002405968650500973,45.93115543468042,3.170876895727231,27557.52539854863,8334.192149752334,4.388124022188387e7,2.6387321739986453e7
0.0016299998,-1.1440350830899788,0.0024070099096213152,48.82612509137931,3.129927555409557,29215.038167142637,7204.692680042974,4.2349722705850296e7,2.0936878124867067e7
0.0016199999,-1.1443413273272152,0.0024425418833234746,49.30324309320959,2.967714923571954,28335.981982920606,6193.98633039217,3.34768344833176e7,1.3532745066555498e7
0.0016099999,-1.1411928185913083,0.0024606071104309817,51.377541910954314,2.9110638563335702,27903.038238296896,5156.929890446329,3.0524641232474837e7,1.0382348581796713e7
0.0015999998,-1.1385145984283978,0.0026472729286613947,54.39489913734052,3.2069960834198006,32015.635833752563,7004.5400549899405,4.097221956190525e7,1.8165648050033715e7
0.0015899999,-1.1394709532107923,0.0025438084891728384,53.150766997793376,3.3371095337368057,33635.57676607137,7198.861890129135,4.45524318964275e7,1.6638815555416731e7
0.0015799999,-1.139287553071542,0.002453581673143991,49.609547978606265,2.8594793828555947,26311.358664174244,4616.810442355829,2.276519864090237e7,8.416775300054973e6
0.0015699998,-1.1361079659736313,0.0025241910573180425,51.49122585480297,3.185066889147974,31828.67255147062,6107.002539666899,3.668087049348405e7,1.3523693221939242e7
0.0015599999,-1.1347130306865134,0.0025362298340926254,52.90381942788202,3.129774035903905,27119.479138931925,5846.124017631243,3.14631319285028e7,1.2615038404340992e7
0.0015499999,-1.1334417859101646,0.0025265654327466685,52.79688331997485,2.877376657191303,26259.314349410484,4596.0266943063025,1.947733401123353e7,7.336156213882052e6
0.0015399999,-1.1379593269526573,0.0024443925135680823,51.10199485413402,3.1512222049389815,28965.49655252482,7148.916288641881,3.835823861914406e7,1.9908324223488946e7
0.0015299999,-1.1340993402672965,0.0025687451244274517,54.14567482997235,2.8420731302331084,26205.6243326248,4236.431412615815,1.612481842143571e7,6.566507413345202e6
0.0015199999,-1.1319469759385834,0.002566710018213549,53.87169842750599,3.246795921043978,34119.963400195105,7045.098537217519,4.4084216318706006e7,1.7826023293227516e7
0.0015099999,-1.1330388618241483,0.002613197079243818,56.485445659977636,3.0855477007432865,33683.691927943946,5752.545566843778,2.7836227529491737e7,1.1287068759676268e7
0.0014999999,-1.1357078219060848,0.0025303716008684496,53.33972269876416,2.835068287762326,28688.510009073143,3997.083032751911,1.7609643100913245e7,5.749343610634216e6
0.0014899999,-1.1327403976680752,0.002598177818188764,56.652868250171885,3.4772241374728674,36995.89130672901,7477.264882169726,4.833946538366203e7,1.9100948148476515e7
0.0014799999,-1.1277481140034566,0.0026502491746514885,57.1619144174493,3.36495718524003,34805.63697051914,6465.887385374289,3.826950745222604e7,1.3745308555329448e7
0.0014699999,-1.1301858682959671,0.0024795884083180664,55.91442306032913,3.495681270167194,34844.79011224316,9662.340727349027,5.405240095179952e7,3.51459668867414e7
0.0014599999,-1.1330561420015337,0.002476056391314765,54.25592894451952,2.8769879584804583,27060.2710017374,5332.572868790237,2.1007612875980556e7,1.392474553527992e7
0.0014499999,-1.13161734255003,0.002630447033957696,58.87939271787794,3.0579150906567745,29545.0486687913,5589.021808172702,2.210032368010056e7,1.2255156800133051e7
0.0014399999,-1.1315044185000016,0.0025883025592621767,54.69998737789506,2.9349781058335243,26748.415240464503,6553.891989439642,2.7079241435514465e7,1.8732268471818794e7
0.00143,-1.1354121111020021,0.002523141416392383,55.52802690406105,3.2773820746837687,36379.074351581134,6787.545291341836,4.147774500861691e7,1.7013495126016997e7
0.0014199999,-1.1318616796162393,0.0026157047842316934,57.915842916264516,3.5382843450990817,37817.751844682774,9170.498259634525,5.8229107703045756e7,2.8619652023439296e7
0.0014099999,-1.129340243274592,0.0026399000028347486,57.40731603838037,3.825884184786886,40548.908616569475,10353.551436568308,6.90980652956696e7,3.3471629668335166e7
0.0014,-1.126549414013233,0.002528326801275444,56.41609051338849,3.6198103042805814,36652.99135232061,8132.71608364941,5.0684537069106005e7,1.9731166070707045e7
0.0013899999,-1.1261353102567075,0.0026555062362874846,55.086990191408006,3.582926881564935,41043.28232098621,8064.8776683047945,5.6042185477178246e7,2.055443690660542e7
0.0013799999,-1.1277490171405478,0.0026966277773792235,60.094211336546714,3.7944058398881615,42310.21421620216,9190.919308579894,5.68166590713524e7,2.6713645784649067e7
0.00137,-1.1284790510868363,0.0027117998692314602,60.66064949044787,3.596906625199241,36973.02269999261,8322.81359280233,4.7367718639984414e7,2.5035452413659163e7
0.0013599999,-1.1261307608740327,0.0028200296222122626,60.187767617072424,3.5890532705501514,41507.96095626858,7047.904716515078,4.866872744714343e7,1.4861956788439859e7
0.0013499999,-1.1261262496381554,0.002843349457070026,62.98175704405656,4.348052452701763,53500.21336068674,10942.984284003096,9.160350670155074e7,2.913792825746913e7
0.0013399998,-1.1228187417913749,0.002798852835393109,63.95804543079573,5.203138236594606,59380.10370905685,22393.659164760968,1.5916607000021777e8,1.1750451039880241e8
0.0013299999,-1.1236370976951942,0.002840960273684997,61.52121807651386,4.466022424521877,48387.756412125076,16955.256743046655,1.0858084161423056e8,7.871384924362713e7
0.0013199999,-1.1208099720663796,0.002793191497937363,59.99552878796482,4.330810871392629,41981.88123925447,15324.024317745048,9.737151714416333e7,6.690965777872974e7
0.0013099998,-1.122523471060197,0.0027956652967167372,59.87245211778794,4.084497416533274,43133.178197860216,11604.751224879936,7.99035022735871e7,3.97356666188605e7
0.0012999999,-1.1225138258144045,0.0026880847837531924,61.04266025932449,3.964108496049825,38721.48579758521,11665.408930198984,6.970989115757172e7,4.156946467089666e7
0.0012899999,-1.1201091551087008,0.0028774992858221137,62.8108672913323,4.235657416007421,47867.33751426119,10875.698026993156,7.60346190815494e7,3.2453737018540584e7
0.0012799999,-1.120933438999598,0.0028616720774561942,63.22378611450352,4.967011772942268,54786.478622363094,18276.320179016555,1.2895988962796357e8,8.278114607325861e7
0.0012699999,-1.1214856802157025,0.0027945640621546298,61.70197043903332,4.97161601168965,57365.41432075273,18777.848820053223,1.380497527896335e8,8.6215190044422e7
0.0012599999,-1.125432726453574,0.0029183502769760767,64.09261617881735,4.633130326005695,53795.51540803218,14724.84158860437,1.1548955831208327e8,5.424463510932413e7
0.0012499999,-1.1242429037178925,0.0026943946009458757,60.59403126526041,4.369829412822061,46728.81947493203,12535.797507624351,9.719525717056078e7,3.849846205102232e7
0.0012399999,-1.1217600600008297,0.002731213387212827,61.67876456425295,3.91595753777326,45562.474310896854,11797.992431892902,8.043058411421937e7,4.2359375701736316e7
0.0012299999,-1.121167905211883,0.002706382066068925,59.92456029206356,3.009609699634377,28090.50153457985,5147.983101182425,2.0865073216841206e7,9.315452235828407e6
0.0012199999,-1.1219148118654028,0.0027531292673862325,61.70300331294715,3.356537465718184,34555.386331338086,6043.305134719257,3.169188398630114e7,1.3776594977413159e7
0.0012099999,-1.1214700336026273,0.0026027960050806365,57.05873408963323,3.0049217175834904,31422.031980399723,5623.863097431013,2.5272836605562653e7,1.3358188103099559e7
0.0011999999,-1.1231987308641105,0.0027196518256961282,61.56633629815248,3.406386069886934,33909.64722954747,6456.158665165744,3.4891112926624075e7,1.2970148193143584e7
0.0011899999,-1.1191144143944216,0.0027150824021742355,59.459504040102146,3.599395772383433,41649.163521012364,8354.951734548753,5.770112906970506e7,2.0783637916882776e7
0.0011799999,-1.1188967891716197,0.002758277270976632,61.56773072014652,3.725990603239496,40576.27683624529,8157.417485628053,5.536919161482065e7,1.8591095936926235e7
0.00117,-1.1201592572233778,0.0026536700388635186,57.26209796054478,3.3334268251466397,35365.692540704455,7064.376316158663,3.906194791828742e7,1.6743237600262739e7
0.0011599999,-1.1186992626148526,0.0026826128544822554,57.15026542756888,3.256704036190025,35537.11043006482,6865.081722142935,3.895788678698821e7,1.6941508733373787e7
0.0011499999,-1.113155923611924,0.002627966489003732,60.81000024826755,3.146958385056598,31584.318772023656,5157.358850098241,2.6822252995374817e7,9.461272617453601e6
0.00114,-1.113886636886278,0.0025820971650507177,58.26036282619837,3.14796716583553,30897.520804071217,5431.808129655555,2.6311735833880972e7,9.63821431216085e6
0.0011299999,-1.1105869892111433,0.002658422198877511,60.497974961344646,3.5442671837051245,40074.85528819049,7499.553234851387,4.5147957656165645e7,1.7132784155409664e7
0.0011199999,-1.1135008863303815,0.0027596789301462168,65.36294932084793,3.610939785197957,38738.29011317473,7255.112663712214,3.900342725374109e7,1.5729025921712838e7
0.00111,-1.1105900506689559,0.002797818616838974,66.1742921363147,3.928117146873909,42090.85352917991,9885.01285779247,5.757985939763598e7,3.199779136482139e7
0.0010999999,-1.109171315833077,0.002806679191745338,66.82617345750181,3.470536434478702,38747.775366165806,5904.870581144441,3.1404127019244332e7,1.0403877553841643e7
0.0010899999,-1.1137654138570423,0.0027256169384639027,62.78344058116976,3.5170035793768015,38399.92547776769,6862.187012356712,4.227121103690167e7,1.496787379421902e7
0.0010799998,-1.1088348372213384,0.0028577983559127905,66.20268544470674,3.5365404052583473,43259.64315214559,5934.109581109449,3.489076869673983e7,1.0214615244020887e7
0.0010699999,-1.1116363148871298,0.00267189496057879,62.211730201612966,3.4331731783608532,35423.61413444548,6532.0313541709165,2.7689291742968913e7,1.4727987394762704e7
0.0010599999,-1.1075654974158406,0.0027080713269165358,63.95768522427716,3.25371770434004,30377.590204202235,5552.876239719922,2.12820460984168e7,1.0340646047336008e7
0.0010499998,-1.1067721076405261,0.002683598612267454,60.647542601682424,3.00582318929327,29339.24383952967,4147.026658729986,1.3827642955746958e7,5.593055643150776e6
0.0010399999,-1.108994848357364,0.0027216975899605803,60.20324579023339,3.093262762724862,27790.12934364571,4091.63305698035,1.2647136367865736e7,5.779857083214749e6
0.0010299999,-1.1083155275823744,0.0027831865678273277,64.77294191424093,3.5151294771060773,36270.342793221935,5625.626048349899,2.4758891221680887e7,1.0097310520521637e7
0.0010199999,-1.1074795644783602,0.0027446074233110035,65.07716899926892,3.476455501150662,36048.01173658908,5253.2758010956895,2.2863028697429523e7,7.528879767307835e6
0.0010099999,-1.1100653718195104,0.0026851521373495546,64.74091872834362,3.4976460949666532,34483.74277809005,5848.377155320698,2.7046817643694554e7,1.0308776897211315e7
0.0009999999,-1.1085142034775013,0.002837932802681949,67.73588793543146,3.771856718877295,42924.35443282795,6816.768370183651,3.843261555558145e7,1.470466844394991e7
0.0009899999,-1.1068816311472265,0.0028109038028887286,68.23070932655988,3.9117053584953796,47360.14069297562,7889.0929583991765,5.063513220439453e7,1.8686759613347687e7
0.0009799999,-1.108736688788692,0.002997133161187916,69.0893950476677,4.278057093024512,47583.45619665974,11621.556159947691,6.585310020802648e7,4.198541026025686e7
0.0009699999,-1.109483134953339,0.0029377294910180145,69.78536189643215,4.7201516249408115,54397.856878480256,16494.567062345504,1.0745642383687119e8,7.211531560805258e7
0.0009599999,-1.1071450148588178,0.002948198760911821,70.10576005786383,4.171947945101045,46616.067039432775,11097.595791206835,6.703761925408425e7,3.918976973160518e7
0.0009499999,-1.104361829014297,0.002920682970601687,72.15398229914764,4.980458635907143,61447.88634485666,19165.164134866936,1.3382522400034446e8,8.882863065669867e7
0.0009399999,-1.1032976089800475,0.0027331397879901353,68.02734815654394,5.167945015114801,61295.873825983756,21932.223488323405,1.5749793946865687e8,1.0965868076466225e8
0.0009299999,-1.1029740513657322,0.0028756817321304914,69.85919460552284,5.348102586549723,62035.43805373658,22940.26184101938,1.6193645409833136e8,1.1659214066246313e8
0.0009199999,-1.1025149794527063,0.0029071223808106858,69.68205972997904,4.508633081703531,48953.630238775775,13039.870023117935,9.39341538147267e7,4.820007536466129e7
0.0009099999,-1.103247987594014,0.002943925088966273,71.11496425293639,4.658422416026318,53959.85538967527,13986.55825581761,9.538807018864995e7,5.25556354255044e7
0.0008999999,-1.103847454718163,0.0031606185780438264,78.30794337853493,4.7922577119146945,65625.4521706947,11432.83542884602,9.110280904829676e7,3.0930547261420608e7
0.0008899999,-1.1054462125052635,0.0031319052544065374,75.72135333784918,4.810198120849769,68491.90528622124,11781.383205869954,9.998969445958202e7,2.8399344369099732e7
0.0008799999,-1.101765996097959,0.0031763593931967557,77.66112998211725,4.686671517954359,65633.21243501603,9957.22009693793,8.447131401399916e7,2.1493109046336383e7
0.0008699999,-1.0987863242954679,0.003142667511947325,79.04273075846238,5.134656091160454,69951.05848001031,12254.561559747588,1.0643430075213556e8,3.1057961938252777e7
0.0008599999,-1.0962115452481647,0.0031563838786064276,79.8385222415585,5.502093422197996,75925.12358804433,15425.427399321861,1.3513269210758507e8,4.8516608799037844e7
0.0008499999,-1.0929646839512117,0.003029783637007318,77.58597740343596,4.617708942352864,62404.398764613965,10064.62966397843,7.457286526985666e7,2.391277465729556e7
0.0008399999,-1.0937518740669654,0.003064251677188924,79.17453365579792,4.6267940351245365,58615.24461440666,9558.496516165373,7.015574062651823e7,2.157908987264464e7
0.0008299999,-1.095110658985811,0.0031259825333808627,80.93674891736173,4.532685451669148,59815.49735739141,8497.641338964755,5.4220456458191775e7,1.6066839359130757e7
0.0008199999,-1.0936152308334568,0.003202078980153088,85.17924511743905,4.958214275897401,68781.52287207525,12479.858023487577,9.37914739498821e7,3.6745272888889685e7
0.0008099999,-1.0908875596092291,0.003125608046610647,84.05766944113697,5.819999320786583,83885.92433820588,17889.26032855405,1.703291224416122e8,6.1320658612559155e7
0.0007999999,-1.0899168700062698,0.0031589310742882433,86.45083790272392,6.231685776729617,90343.76841370572,19743.101116848753,1.947720803259958e8,7.290305338959186e7
0.0007899999,-1.0876110798566598,0.0032915405176561193,89.98680521986131,6.307040155817864,95892.57914457562,21715.122933191327,2.0876144713660288e8,8.64602499540371e7
0.0007799999,-1.0832371233740024,0.0033766414656558013,87.84949034612025,6.12703654023085,85130.30125100502,21282.628772258842,1.8455599090594268e8,8.641210483826238e7
0.0007699999,-1.086418565662246,0.0033013968877722046,83.4060928972619,5.480510655070155,73253.2922000529,16294.289488568813,1.3791097709929293e8,5.526382544495566e7
0.0007599999,-1.0842426192138273,0.003150651639276274,86.42804241914793,5.6215390553873545,79133.75207401009,19272.988766107308,1.5395748481329587e8,8.529947795325345e7
0.0007499999,-1.0833843626952167,0.0032808025495736394,90.62637736171172,6.130367652757731,85423.28828407025,24319.551421214896,1.848217729450747e8,1.2213300811221871e8
0.0007399999,-1.0819150230250003,0.0033598203814015314,94.80669923004818,5.844730392305488,78209.25163926018,21464.70708412222,1.4118399646140522e8,9.858440606543729e7
0.0007299999,-1.0762023045567974,0.0032883043210164614,90.20552011261817,5.72332562612889,75565.32321299627,21908.65823609422,1.4948933193955684e8,1.0752865442596824e8
0.0007199999,-1.0766890853144335,0.003239611658528564,88.97586608490803,5.794402015043431,78464.62419679682,21580.435604129245,1.5827104369043285e8,9.717723323842998e7
0.0007099999,-1.0806620687337811,0.003254014567988581,91.76094431741598,6.091763890700537,94669.09873526616,22290.268498004923,1.9516940582751343e8,1.016883872319742e8
0.0006999999,-1.0795779030505455,0.0032897104010513106,93.40976978157272,6.216266043089616,100644.27718611516,22206.50944635799,2.046774956494129e8,9.688061927591701e7
0.0006899999,-1.0805332091615907,0.0034270443954937824,100.18792063526122,8.078874964777263,130567.64976274689,39614.32613775098,4.0431120049729246e8,2.2712665871232057e8
0.0006799999,-1.0776790190428704,0.003429616742342068,98.26215648419814,7.527579596139149,118487.84258044093,29676.680637203648,3.213697084026461e8,1.2339811161824057e8
0.0006699999,-1.0787278313603619,0.0034551835551569774,98.74816457350505,8.189200238224823,135516.9188949179,35563.95902108828,4.1100429243481845e8,1.657261255787647e8
0.0006599999,-1.0768820408992001,0.0034173416494348878,97.3582178085766,8.483631076208608,139762.69506630182,35476.69485420343,4.290171082940622e8,1.6232239027376717e8
0.0006499999,-1.0752240908722843,0.0036824428279496665,107.65155128075759,9.366007560926404,166433.42422831117,44564.70262795664,5.533380520573342e8,2.3765785084716943e8
0.0006399999,-1.0742124523035363,0.003609036066086041,108.18419545312943,9.454975011285402,160590.29841640114,46694.907922095226,5.479701027318254e8,2.6265524861717194e8
0.0006299999,-1.0723360342323625,0.0036658981737617566,109.7034686217152,9.094610895396023,158398.12695640363,44130.12835564987,4.979363220021966e8,2.376825645880909e8
0.0006199999,-1.069051259442598,0.0039263829636057715,119.71321319541681,10.22920424787332,181772.6098496871,53074.5826710989,6.052513098608725e8,3.17628256394029e8
0.0006099999,-1.0710953353269344,0.003946712557802622,117.13427493194493,10.495866370611997,182809.6054619413,58086.01560629069,6.567272716364372e8,3.71439912016227e8
0.0005999999,-1.0691617454417381,0.0038335443722870206,120.16179846545995,12.049682814061663,221640.91046157863,72887.57792492691,9.608058229672745e8,4.937934705740046e8
0.0005899999,-1.069179212480225,0.0037561667611238658,121.14217064708355,12.24385083027105,238582.1771459142,72718.93403793895,1.0229473285461121e9,4.775284988395782e8
0.0005799999,-1.067223425046543,0.0036096747084634956,118.57177849215698,12.139628611966952,217338.23090907934,77357.0297891111,1.0009438609238238e9,5.372469920969957e8
0.0005699999,-1.0662712396812084,0.003657918591565711,117.82787499383558,12.127295541684632,207622.53081031196,79669.14825896373,9.563687488296517e8,5.863512519885587e8
0.0005599999,-1.0620318309399992,0.003806234336507295,121.41865848748246,12.218055544315286,223944.89253980608,76627.81354645205,9.716496914407164e8,5.410276126770477e8
0.0005499999,-1.0581855846125,0.003953797025880814,130.30829736387997,12.495037300015094,232025.7110897499,84885.8202603959,1.009544785383486e9,6.622915981278446e8
0.0005399999,-1.0583683257134882,0.003841781646051129,126.9966481787986,10.746640491436334,192275.4699786106,61217.83497654376,6.945346348512155e8,4.10208879993915e8
0.0005299999,-1.0585244637047935,0.0037908352630020552,122.66594778687094,10.688047104851519,186890.0162739484,64913.60289848696,6.933405323600042e8,4.722588109665658e8
0.0005199999,-1.0591597152496188,0.0038396714133130012,127.45127621904548,10.614417088423325,202575.55956521016,60393.77475899732,6.994715431429386e8,4.1557476368314594e8
0.0005099999,-1.0564691678202756,0.003837825188393245,126.40271262479159,8.967555827362455,166703.25525758145,38457.86386070557,4.1655888461443794e8,1.9895848737315568e8
0.0004999999,-1.0558906801214254,0.003847189231634723,126.40939067416059,8.756504368498165,162826.05727179826,32637.52064289437,3.6427299983235604e8,1.401499261648261e8
0.0004899999,-1.0584130644489358,0.0037332129847387143,118.71498608788148,7.505047499386982,125756.07175596555,23484.354312982305,2.3245695622963598e8,8.519736967482151e7
0.0004799999,-1.0572176305568068,0.00376244103117925,121.41708524233327,7.5915863152342355,136000.59297008315,24482.13488843253,2.41151403018473e8,9.81957720573655e7
0.0004699999,-1.0572225852975603,0.003907668614347524,127.64185102244913,8.554080099324086,167310.5868594979,28797.792155919353,3.4088278400236034e8,1.1317518377947293e8
0.0004599999,-1.0535963078134565,0.003685373068547547,125.18555342019664,7.87914975173037,152024.67981864023,24492.886758818644,2.789001068724872e8,8.317042553062125e7
0.0004499999,-1.0534904355343353,0.003774836809864131,124.65545022313033,7.717054359517897,141631.46767132636,26566.89961744268,2.47928868111959e8,1.0860082241399172e8
0.0004399999,-1.0536330195965138,0.003954140363971064,134.14156648912692,8.509415871094808,155189.2829837012,33273.19201215508,3.324169924029567e8,1.5476602506212538e8
0.0004299999,-1.0532364965851357,0.0038073062029163993,130.44540767836708,8.341838503723414,155017.91958742158,33126.713329523285,3.2769717033939767e8,1.5898093286821616e8
0.0004199999,-1.0497312854160865,0.003874672622870641,133.02946746363938,8.259477375574331,160351.77094298476,29072.01935841374,3.2187442994750947e8,1.0902837847130115e8
0.0004099999,-1.0521825855482032,0.0038889518387707125,132.6662682109688,8.08065321249182,169236.75809383814,28065.041812030744,3.2027395074725175e8,1.015416608956804e8
0.0003999999,-1.0498843329040328,0.0038778719340653504,128.12667498019653,7.713686264271398,157477.20036892538,23887.95502619468,2.8269037566478014e8,7.850117807982108e7
0.0003899999,-1.044089905971407,0.003907925194203417,128.40868091694165,7.910433192184997,159233.79142085064,24678.24194305696,2.781956233361837e8,8.962941089938474e7
0.0003799999,-1.0429038214943551,0.004045497774004497,130.28613533511137,8.484348183023604,171042.5851582046,27457.48236857238,3.2732239200929695e8,1.0413112209203714e8
0.0003699999,-1.044034576130252,0.003922728558668599,129.40471124615107,8.741761946200839,171653.3577795451,29195.55639994559,3.556035002602218e8,1.0187713318437102e8
0.0003599999,-1.0408308723770103,0.004018453996289152,137.05151553199877,9.709324107178631,190662.38406830453,34628.457387629955,4.475978648485123e8,1.3096289929230097e8
0.0003499999,-1.039276222094072,0.004086449325875772,142.21448629421073,10.235072392502273,203099.9422560366,39738.42915994472,4.896261847970722e8,1.74925370578501e8
0.0003399999,-1.0377640765134168,0.004058273799168123,140.03469171525282,9.916753181520042,194804.47631143223,38178.33647602911,4.470715958004744e8,1.6596811657263085e8
0.0003299999,-1.0359188938965533,0.004137539843428728,143.9469280284875,10.865474208278469,220267.17374803682,47446.64347952365,5.999777387208152e8,2.349306983127041e8
0.0003199999,-1.0362121900518948,0.004245054035209664,156.12826083805552,12.002540122105481,265728.05093977856,54415.3878674291,7.816803778021913e8,2.7130908566713417e8
0.0003099999,-1.0367382009736523,0.004116856703766446,153.68431670429646,11.642882203445593,239630.93982883697,55240.45714251135,7.134200788513924e8,3.053508204583807e8
0.0002999999,-1.0369385829838467,0.004026810186946287,153.6270892514441,12.025866057056799,261014.79511374742,62207.90600874246,8.328317570970987e8,3.797635967041509e8
0.0002899999,-1.0360395983553787,0.004064080370292908,150.55606439704687,10.362694308181577,222227.98834499982,44186.0875221748,5.515055554732625e8,2.078621867457084e8
0.0002799999,-1.0321169266758894,0.004346472439028077,170.14166008288666,12.694005665246824,302871.18684361596,59980.30681868978,8.973342651259116e8,3.1432791370320207e8
0.0002699999,-1.0306412990716107,0.0044854356248328195,171.18808640930442,13.55653344005306,321992.05463218514,71027.8907165878,1.0650288799019437e9,4.3261846708298606e8
0.0002599999,-1.0295832207802824,0.004443673755662878,165.25309034108744,12.767386111839953,298085.346091537,65227.294978373975,9.447260297128406e8,3.82941613140793e8
0.0002499999,-1.0251690186505364,0.0044591604179090895,168.52139478386587,12.3931045751718,291012.4179777098,58938.02360351468,8.48202627698036e8,3.214871583499422e8
0.0002399999,-1.0264412998920505,0.0044367447404545885,165.3812273109984,11.019395056983942,266717.24576706043,38783.04240591288,5.895233574900286e8,1.424012844833961e8
0.0002299999,-1.0266326007370992,0.004444476690558149,169.836071060408,11.14175696940307,267632.3575693625,38271.16223465585,5.656773890846858e8,1.432664982498442e8
0.0002199999,-1.023351295758341,0.004178053603865087,160.7833235888266,10.416228520194052,241323.49732058428,36125.190382345165,5.2465644247037905e8,1.3036897080397905e8
0.0002099999,-1.0199674720673044,0.004289951123988006,164.2308167255139,11.191366188322547,261449.71460092525,44607.43752335523,6.486906965803945e8,2.0610634909928283e8
0.0001999999,-1.0185388043104395,0.0044311659152571565,166.52363462676297,10.84912404388083,251600.7230256652,41640.38278469699,5.563377130855631e8,1.8163813368632168e8
0.0001899999,-1.0201454829455758,0.004570747155093409,177.9220481576041,11.97328247461585,289933.0069542793,45920.483863759735,6.712542635328718e8,1.9875115614107418e8
0.0001799999,-1.0188797881212106,0.004563109398966685,178.58569789563813,12.188024918991534,289440.17628107924,49200.36233479227,7.280370767922231e8,2.1966115868106395e8
0.0001699999,-1.0151714807162002,0.004630428446775284,179.67420451558763,12.529143952329306,299488.1785662838,48295.916257342265,7.803580645298367e8,1.8707762262848717e8
0.0001599999,-1.0157331305122748,0.004533103533609809,179.24039789552702,12.28455427903818,292385.041481588,45812.45959402784,7.04350627623509e8,1.7129625994768175e8
0.0001499999,-1.0133850421913961,0.004451451673344346,173.22815695339128,11.749787682227172,268742.38801801513,44812.651026942214,6.816841771988528e8,1.6681008842926046e8
0.0001399999,-1.0138205441777137,0.004371221510961517,170.6188292533377,10.789774159063363,235724.55803966473,36291.12313481164,4.786398721445023e8,1.2307976608877026e8
0.0001299999,-1.0106545830821199,0.004557708202880187,189.05639182624697,12.091002226098894,289260.82287056587,45545.89240225049,6.340577726757859e8,1.7546584050213504e8
0.0001199999,-1.0042940124508024,0.004566145673071234,190.97472464118115,13.200473763489907,321767.33770773915,59137.54593084535,8.770611877083782e8,2.961591638402505e8
0.0001099999,-1.0075679604370011,0.004706374934193551,195.63553207856992,14.316796462269958,359022.3055055429,72114.68874774755,1.162643380079594e9,3.9586992635009533e8
9.99999e-5,-1.0048929955308683,0.004863542296128708,206.87023937663886,16.49610557446489,435592.6235671862,90894.20938109346,1.5900353407198887e9,5.538832480549957e8
8.99999e-5,-1.0043720244868835,0.004980985212410235,209.67738377358148,17.36053674529727,458511.9358578693,95150.9082202195,1.77745174885442e9,5.592944516830198e8
7.99999e-5,-1.005229315802966,0.005017578666160421,214.69273608256765,16.7662161691508,455240.5420102074,93856.1640322106,1.7087176585361867e9,5.866877335744596e8
6.99999e-5,-1.0018836602772503,0.004826788767232428,210.19787921359065,16.93777958784702,450887.32771053904,96593.70567020446,1.6960475198334498e9,6.155712730603869e8
5.99999e-5,-0.9984711214165325,0.005023528398659035,220.9563298660944,17.64340131428877,466469.9131205015,103826.23522963659,1.7392470799713423e9,7.24715865322097e8
4.99999e-5,-0.997046881125878,0.005103622210976257,223.84944232367965,18.691858016583208,509426.7362468911,113003.83376101736,2.0617728725512772e9,7.957657091563615e8
3.99999e-5,-0.9953719217046585,0.0053340634013702036,236.5319910472602,20.296919667643447,578465.214857966,129263.01207189115,2.5064464083107934e9,9.801515248812622e8
2.9999901e-5,-0.9900019147925805,0.005246677473446948,222.18244826292582,18.656960039770063,517255.7264172272,105122.38847081616,2.0669651268427136e9,6.7245156306726e8
1.9999901e-5,-0.9887695277149033,0.005221570691976954,221.4556310926689,17.83462866817113,490632.2709505768,97102.1555672118,1.8585688927184384e9,6.322210080602509e8
9.999901e-6,-0.9846896381604746,0.005436893498560059,230.32216981187256,17.40661587250919,489714.57634929905,93592.78768008522,1.6642732092389627e9,6.199721206085981e8
-9.913492e-11,-0.9843917255845868,0.0054652430902333805,231.01309819505943,17.787876476007572,507669.92689069774,89694.3228992762,1.745892776096685e9,4.999529013299388e8
-1.0000099e-5,-0.9837486642108395,0.005614372139902318,241.02887967376722,19.69950757011197,569918.0430628947,118945.53343656582,2.2637559000720196e9,8.957916632727709e8
-2.00001e-5,-0.9818297623416398,0.00584220899053381,254.79812459356233,20.89954339392582,641273.8586892308,118591.16594199563,2.5655022415394697e9,7.903010764016623e8
-3.00001e-5,-0.9771619812971316,0.005978858920092274,269.0216828652439,22.611240957079428,717323.3437050969,128293.57473553886,2.97768897808013e9,7.686993156600565e8
-4.00001e-5,-0.972286287599219,0.006068523804353754,275.7805436537017,22.967676838384445,749730.2157151419,125749.71639613782,3.012863485037835e9,7.102660525441111e8
-5.00001e-5,-0.9683341026880604,0.006096769910877859,290.193816239712,24.98401245579467,814758.6908014845,161703.49655682174,3.716883312037313e9,1.094109122077967e9
-6.00001e-5,-0.9625037636924326,0.006324627142998222,314.555307082097,27.091554229544794,928127.708789214,191195.8882235728,4.584964688150751e9,1.421883044930875e9
-7.00001e-5,-0.9607838479786374,0.00619881571435784,309.9447021040575,25.992992866365288,884855.2111905616,174504.27035028406,4.093572072755072e9,1.2318629907142231e9
-8.00001e-5,-0.9581561180958394,0.006209325995130349,316.8589317448083,25.781020793134065,906245.6065083907,159643.26944336545,3.8836910786867857e9,1.0460144621406115e9
-9.0000096e-5,-0.9578512048629553,0.006167438779551968,321.42237798566015,26.10315276286536,918213.1917476156,162454.28171949147,3.957381821796817e9,1.0610745514116315e9
-0.0001000001,-0.9515902455191086,0.006220502738925034,326.58127478198395,25.783679714808713,908421.3817900677,154675.729592788,3.8587644340153537e9,9.395329371536993e8
-0.000110000095,-0.9463632207315035,0.006223100191638748,334.7743588752525,27.74066547705799,993351.2358904752,179490.61879038202,4.568705893476679e9,1.2268770544927742e9
-0.0001200001,-0.9481305075923405,0.0063549049779531,349.8946746022331,30.855307887818693,1.1551057879067827e6,240716.9523568352,6.179611801035474e9,2.1357429744421117e9
-0.0001300001,-0.9510109909532732,0.0065483185232054104,353.12467721464816,30.880821205229072,1.1783919159175116e6,243287.92160222228,6.186437877421523e9,2.269481570740138e9
-0.0001400001,-0.9491516033938543,0.006495544881290786,357.63586007751553,30.969693932574497,1.1951356466394854e6,259877.1323562107,6.544521727459925e9,2.535717653330046e9
-0.0001500001,-0.944686385370619,0.006567147902945128,364.6683712401454,30.565966591112435,1.164640845953978e6,234706.36534229,5.848042145023324e9,2.0010381322111676e9
-0.0001600001,-0.9423194118145826,0.006776232101977259,384.20094443719694,32.21747066678585,1.2619901189940276e6,270668.38662806,6.708255147541653e9,2.5661131973306065e9
-0.0001700001,-0.9363862142995677,0.006909763281381775,394.4700366330585,33.534001897008096,1.3402236637809984e6,281138.597891057,7.267929649437951e9,2.647820186272912e9
-0.0001800001,-0.9302296055696518,0.00704236967371657,416.40469695751773,37.66554444620063,1.5501902058354283e6,337850.20764906803,9.206506593514511e9,3.325793352817066e9
-0.0001900001,-0.9297379163863684,0.007189044159870353,414.27692883719465,35.1733533126506,1.4147195127888112e6,293476.0472374458,7.57572414454522e9,2.737258876160504e9
-0.0002000001,-0.9250484725423348,0.007354770459429546,435.04226250819363,36.22161242437614,1.5139996222472067e6,297109.6538328342,7.865973197727309e9,2.703379438387587e9
-0.0002100001,-0.924009101289349,0.0074026429068459925,444.34606198608657,36.910292875580474,1.6021399489901646e6,290889.67636547395,8.282582594615411e9,2.5410292237149644e9
-0.0002200001,-0.9196975995977196,0.007537197942134147,466.47215498992256,38.10474935868739,1.6788914686885977e6,313021.43435703765,8.777816816127432e9,2.8923329032446256e9
-0.00023000009,-0.9159068064325535,0.0075459754538508015,475.07070913652603,40.06828679884684,1.7844730757916209e6,334870.5842392341,9.703512255731544e9,3.11148153193105e9
-0.0002400001,-0.9106443110168999,0.007699814777080127,481.6623397357811,39.77305598668704,1.7931220515111396e6,313391.6928008496,9.261609498451202e9,2.8220645826992593e9
-0.0002500001,-0.9072408532100377,0.007856624305595654,513.4211933926167,44.45879831304195,2.0507516976257092e6,399543.6049450716,1.2120481253174965e10,4.178925329479145e9
-0.0002600001,-0.8991101495404468,0.007931649713266748,528.4734067915668,44.93155606588297,2.1390193307955987e6,396559.81938542775,1.227660939958046e10,4.05548949751033e9
-0.0002700001,-0.8945421529079607,0.008031381582660962,548.1513419040622,46.53165804626505,2.2791778097664174e6,400391.0025850191,1.3328894031992588e10,3.85515732068573e9
-0.0002800001,-0.8904998137161361,0.008249018854795323,559.2590061841889,46.006278980575225,2.2904309952083747e6,365296.956823256,1.2604340753499466e10,3.107568291850184e9
-0.0002900001,-0.8872326543389546,0.008490942957606011,600.9179569327313,49.66686602077184,2.55427188448771e6,412706.6524660298,1.4553022969371283e10,3.7128211776340227e9
-0.0003000001,-0.8827486829645204,0.008649641877660087,614.1068408456406,50.7910204438107,2.626511713522732e6,415847.82177596696,1.4898111142973871e10,3.5880902904950066e9
-0.0003100001,-0.8771170886667646,0.00897216812585278,653.9858488929948,53.821761342434534,2.903328703729932e6,445208.4636893531,1.6559206248551674e10,3.8571217110216765e9
-0.0003200001,-0.8710305690548094,0.00917325476562592,673.4511754403152,55.77629554068975,3.0684667496830774e6,488702.44142570766,1.8324016939802147e10,4.630787205633091e9
-0.0003300001,-0.8659237091924276,0.009150080780751071,658.0927936669736,52.370984577981716,2.8658312580374344e6,446258.7698822987,1.5908748618514519e10,4.2519632173758388e9
-0.0003400001,-0.8626178447634978,0.009111202910379645,681.8009782512196,53.85451322664405,3.015805582110048e6,470555.00628507504,1.7262035396416676e10,4.6091880263129835e9
-0.0003500001,-0.8545976519992814,0.009389139366398146,719.2517596809956,58.07972807292002,3.3730261156521253e6,519745.8707614351,2.0195014194295967e10,5.202365105543613e9
-0.0003600001,-0.8511462700059821,0.009545345751842087,741.2768146178728,57.560261488711475,3.3836950536166327e6,486455.4522597495,1.9185645776404907e10,4.439788068545308e9
-0.0003700001,-0.8395250737551635,0.00976369088712118,770.2137110613545,59.041016359291795,3.6189844751758203e6,488620.92755501246,2.0628138285804466e10,4.1140437075327635e9
-0.0003800001,-0.8332620350352146,0.009962717363882974,787.2702303958312,60.06360116224041,3.658563531383522e6,487388.295205628,2.0325147877265266e10,3.9447527053812675e9
-0.0003900001,-0.8292793895736397,0.010364587012481444,863.8222437487377,66.5119718900283,4.239853822674543e6,578513.7171332905,2.5008072162026196e10,5.059113516007552e9
-0.0004000001,-0.8201987304633969,0.010480139565083934,891.1394231922282,69.47784543940837,4.449742349558735e6,645942.2531944155,2.7725311122265854e10,6.403485490370011e9
-0.0004100001,-0.8113377117330336,0.010577459358498947,912.0662711185378,72.07676959822346,4.682687233308605e6,676357.002869768,2.9811843108059708e10,6.599086685777989e9
-0.00042000008,-0.8028549428285673,0.010985618206351695,979.5023462304547,75.18070767544965,5.137304989883155e6,700106.7978177972,3.2217875305138992e10,6.640304093023824e9
-0.0004300001,-0.7995699389332335,0.011268731889029614,1025.4909136746664,80.10194709559886,5.603707925835161e6,765702.2951678121,3.650115391952972e10,7.417999390712035e9
-0.0004400001,-0.7938434516830948,0.011503949267853017,1060.0235678100703,83.12285850196184,6.009981375487819e6,805890.4798418374,4.016262121038541e10,7.816794746334446e9
-0.0004500001,-0.7897662279958839,0.011685553491547297,1093.716913436011,86.369748416857,6.300646497258771e6,861185.3451116685,4.349841905806655e10,8.714834664790773e9
-0.0004600001,-0.7832145090945761,0.01196868566856358,1152.156427190221,90.70104885732971,6.819038942151457e6,926657.2060308153,4.823272031036851e10,9.681588320192455e9
-0.0004700001,-0.7797294965935626,0.01234563175759203,1194.8427005241474,95.61522683757133,7.2645059254798265e6,1.0014372407121618e6,5.306449595570414e10,1.0793199765603998e10
-0.0004800001,-0.7738816097016196,0.012412469412908024,1234.9197061584468,97.10899492316148,7.46098154664868e6,1.0114975227383863e6,5.349237388222922e10,1.0645058098196985e10
-0.0004900001,-0.7662175144208465,0.01279510014591927,1279.8389310487537,100.27190790126436,7.863533442404076e6,1.0291818034489655e6,5.582488703458634e10,1.0429305726277374e10
-0.0005000001,-0.755945935920443,0.013020885991368325,1315.063993195525,98.31779963226,7.829563417453953e6,960606.7552282837,5.1513811054377335e10,9.183621201412897e9
-0.0005100001,-0.7521816308566031,0.013263876763045003,1376.3717388689358,102.45342516972246,8.300353962139999e6,1.0182410607515365e6,5.505196977293037e10,9.82855739540411e9
-0.0005200001,-0.7425486904458537,0.013318893811867663,1439.824895639547,106.8943736018571,8.954869809973484e6,1.055097949857348e6,6.023489154443505e10,9.808370492165413e9
-0.0005300001,-0.7348931817490268,0.01341935175248866,1465.6802583510384,106.48090180493307,9.026862377945816e6,1.05323521665885e6,5.971870299713259e10,9.782225817410288e9
-0.0005400001,-0.7304199344925975,0.013597121612331495,1517.6657598823779,108.79800744306124,9.3899407010548e6,1.0842030035949696e6,6.071483035586976e10,1.0264546309414206e10
-0.0005500001,-0.7234583674307449,0.01365871872075806,1557.3773093108612,111.55665743751602,9.793516000537705e6,1.110739046703536e6,6.399794701047624e10,1.0288722433585653e10
-0.0005600001,-0.7131516744167344,0.01385789511620468,1624.7757141135191,114.98310664609018,1.0333730978384158e7,1.146075262651982e6,6.683588274315573e10,1.05965062928699e10
-0.0005700001,-0.7020479865344741,0.013983548592329264,1665.7866201562592,116.14004446992966,1.052655247294473e7,1.1184916860649034e6,6.659534145418892e10,9.75432499272849e9
-0.0005800001,-0.6926990460086934,0.014249875662335463,1734.5578517445433,118.17067937666435,1.1093423350523084e7,1.146221950193633e6,6.915237421916324e10,9.953549398271765e9
-0.00059000007,-0.6866594176965166,0.014472786172890533,1796.3130707604116,121.15915655009594,1.1546657812210646e7,1.16821908774435e6,7.065518085696553e10,9.879472810561218e9
-0.0006000001,-0.6738033397815181,0.014641389223004116,1864.7524467788446,121.51861732119427,1.1884090747447507e7,1.1348200432332999e6,6.814102621948479e10,9.20494770691289e9
-0.0006100001,-0.6654890725304806,0.014970468191555763,1916.0169036837506,125.72655597718597,1.2366208730688863e7,1.189143137869073e6,7.218866189038416e10,1.0006977267938211e10
-0.0006200001,-0.6548025377715377,0.015214884553714265,1966.5753702354107,127.58314552931591,1.263906857991011e7,1.1877577837718946e6,7.153549322623767e10,9.929686854146526e9
-0.0006300001,-0.6441243499303114,0.015320888159087854,2008.8588311758547,128.3946460759074,1.2757258662260897e7,1.1492806340076511e6,6.883146417935233e10,9.111283230492773e9
-0.0006400001,-0.637186911854159,0.015705285612558,2064.116751451987,129.69780919348702,1.3198081638450747e7,1.1342078278021873e6,7.011165683479448e10,8.813622581789043e9
-0.0006500001,-0.6320085388250676,0.016086318624792623,2121.7361252709097,133.78795976590627,1.3738118437654747e7,1.2156744800114085e6,7.503311939322722e10,1.0075499638325466e10
-0.0006600001,-0.6207571282435661,0.016186085300183336,2146.30898632058,136.20258703593913,1.3989443878521202e7,1.2443832430468986e6,7.80616465465818e10,1.0257121641825865e10
-0.0006700001,-0.6105229456486391,0.016489427749593277,2214.876701364004,138.25081503039038,1.4393495065165805e7,1.2397044317328255e6,7.855385033519853e10,1.0264948730047163e10
-0.0006800001,-0.6017590500872256,0.016667655993993034,2246.6820840977985,136.22004564749534,1.4358808705112413e7,1.1571058965740176e6,7.154823239855542e10,9.390856071436958e9
-0.0006900001,-0.5875147968278975,0.016893175062739855,2298.777129278773,138.12612280045425,1.4668424123295328e7,1.1778789781753754e6,7.24366309363813e10,9.33884425549459e9
-0.0007000001,-0.5767145552704773,0.017064335366970565,2327.000608188817,136.9708739459299,1.4540788935198238e7,1.1471761375993697e6,6.7975683319369865e10,9.41711766419755e9
-0.0007100001,-0.5647502308725572,0.01735011492044748,2402.3120424100775,137.6027069288929,1.4624964678399421e7,1.127670974006355e6,6.201740269204728e10,9.21142078250662e9
-0.00072000007,-0.5484417228910486,0.017614819656224277,2475.934322735167,140.93702164671728,1.504926789043805e7,1.1379612256046247e6,6.151643815895187e10,9.239871941074545e9
-0.0007300001,-0.5320208787144284,0.018023432203491355,2543.4753219735644,141.66832953018644,1.5101091460228369e7,1.0989629260434965e6,5.535292737004607e10,9.385935976284626e9
-0.0007400001,-0.5175031023895111,0.01806541754308326,2587.5716120893144,141.77665288659625,1.5316482886704711e7,1.0835413749881121e6,5.294449859196918e10,9.595713335716263e9
-0.0007500001,-0.5062995259367159,0.01822870060109193,2656.5139563285397,141.05550347568706,1.523431104619181e7,1.0650563003253571e6,4.594108868373596e10,9.938575456498962e9
-0.0007600001,-0.49291746794054453,0.018597069578783227,2758.386620186954,143.579584553056,1.5858497931979425e7,1.0656585636218963e6,4.375077279232797e10,1.0391581302269892e10
-0.0007700001,-0.4737021196347985,0.018774421132617333,2883.1488349846563,144.9681491824021,1.6336292579847172e7,1.0431766564499732e6,3.715588684327989e10,1.1148080811736387e10
-0.0007800001,-0.462061688505373,0.018906888125231357,2902.994818273674,143.04181461561092,1.5843293359545685e7,958034.2725192213,2.663261971498215e10,1.123430907531381e10
-0.0007900001,-0.4474109863674992,0.019243968661675156,3004.0520202513935,146.02831252409987,1.6168901300906327e7,982708.4129328706,2.044109201450164e10,1.1877117959335478e10
-0.0008000001,-0.43614560468185093,0.019617694600623795,3094.2681267751373,146.3091484084732,1.6405201906938618e7,960531.4304970303,1.1897073585831337e10,1.2582683461233082e10
-0.0008100001,-0.41772728288557653,0.02001925784560123,3208.6280465569666,148.0993529271848,1.6739391739360869e7,980261.4072086511,5.099091178436125e9,1.3502265438128702e10
-0.0008200001,-0.4033952717892416,0.020084530756443657,3258.974511143755,145.93348975590578,1.6287233272922838e7,935316.5216144751,-4.47428195459343e9,1.3690903502718801e10
-0.0008300001,-0.38732153504585204,0.02016195497082806,3296.4740781205546,145.89238719158803,1.6008195302593905e7,945289.210367594,-1.1681734779550123e10,1.3938649976137716e10
-0.0008400001,-0.3704617432354214,0.020236183255339418,3379.442139184839,146.7286296682382,1.6189292999113465e7,935642.5661766585,-1.9572809495908314e10,1.466136054138383e10
-0.00085000007,-0.35513921022621264,0.02056538239873568,3477.6435686710615,147.39791986272837,1.645708027208519e7,936302.3276296065,-3.0645907134176582e10,1.581837876758549e10
-0.0008600001,-0.34120442667814793,0.020753246891763836,3542.173679998955,147.4169713793856,1.6320128650298862e7,920706.6111710572,-4.075758791140598e10,1.635166277060306e10
-0.0008700001,-0.3267174493370434,0.02098009728615399,3640.3175124648974,151.3784848999555,1.6565955259553846e7,951710.7367620292,-4.859606086031001e10,1.7371027285535545e10
-0.0008800001,-0.3163082008136348,0.021141636534990103,3694.2893664850067,150.47214397224343,1.6519021918484367e7,950644.3066632868,-5.493889657676547e10,1.778498196461696e10
-0.0008900001,-0.29520384679075656,0.02134664110095488,3746.0155796746535,147.54704943063018,1.5859008372497074e7,931130.1903487137,-6.667017997781633e10,1.7980950821717476e10
-0.0009000001,-0.27966426492115093,0.021538753562636008,3793.8375747499567,144.84052669435707,1.5276946032379035e7,941431.190087704,-7.695097975573047e10,1.805509303659906e10
-0.0009100001,-0.2580648082986228,0.021603050217826644,3844.316699647819,142.43020494972984,1.4764011009795656e7,938813.3339345808,-8.768439019060556e10,1.818690804884547e10
-0.0009200001,-0.24287393024892098,0.021810253647025504,3903.6543617988605,140.11027549832346,1.4487164018547593e7,955056.3392737989,-9.871105586010524e10,1.865224788628081e10
-0.0009300001,-0.22591125149666838,0.021836354066581094,3954.935131475181,137.0750262809287,1.385875612719146e7,976824.3603967313,-1.1074391234904822e11,1.841658126451709e10
-0.0009400001,-0.20913124599375302,0.022078667179522588,4053.7076201407344,136.48006328936347,1.360894922005332e7,998780.3100671074,-1.239484245920177e11,1.8910465379162872e10
-0.0009500001,-0.1895695202108482,0.022341608337660104,4114.945679324491,135.73763987678026,1.3324997861587241e7,999986.5936899793,-1.3200002510628706e11,1.933764119156247e10
-0.0009600001,-0.17346197074958655,0.022377580553238515,4173.596566403887,133.14090333736496,1.2592467745446067e7,1.0431570277410034e6,-1.4675617887081467e11,1.9242599390865887e10
-0.0009700001,-0.15107685765364928,0.022373567631879667,4223.366672022967,131.54710847494135,1.205236361365224e7,1.056070701349551e6,-1.5674532033650378e11,1.9279742928411385e10
-0.0009800001,-0.12992371835233343,0.02248432853568615,4276.066860662411,130.40436491141622,1.125243469680666e7,1.071594012404722e6,-1.664970664220432e11,1.925179046798318e10
-0.0009900001,-0.10898161906742612,0.022661410529894472,4303.176709698877,127.01795358718617,1.0365254851456217e7,1.0870765528812576e6,-1.7396974147337378e11,1.8849701682414726e10
-0.001,-0.08885957026385403,0.02294581783640563,4367.391933230918,126.2405996318986,9.578187390423302e6,1.1211048518920187e6,-1.835062320211246e11,1.87622855019992e10
-0.0010100001,-0.07100850518604303,0.022964031931811377,4406.610403585134,124.16768404538038,9.157451729597313e6,1.1427380934408396e6,-1.9307561638452194e11,1.8754525315692978e10
-0.0010200001,-0.05372911028918216,0.023046382530749213,4424.776657443566,122.34005946855483,8.156783964767695e6,1.1493432504303013e6,-1.9694706009144193e11,1.8278291941931667e10
-0.00103,-0.031106816294068303,0.023236595653846236,4474.012714912799,120.18555370908209,7.344684709800611e6,1.1876662358308788e6,-2.0627380934779355e11,1.8010707175037334e10
-0.0010400001,-0.014534625916393564,0.023452616395085994,4535.159208939429,117.86767866025386,6.488115968095787e6,1.2374296590585555e6,-2.1989806037010117e11,1.786806381747997e10
-0.0010500001,0.00811874085286992,0.023586445331539942,4572.506172931888,115.53388483696466,5.3325164230971e6,1.273068505833569e6,-2.3049443744081653e11,1.751986720325962e10
-0.00106,0.027189805065214834,0.02372892559825948,4615.701151840435,115.50220999281606,4.176084654680978e6,1.2997317373362146e6,-2.371209142231918e11,1.7414791190641354e10
-0.0010700001,0.0460019897664913,0.023716304486372713,4630.621442511419,113.64777029998481,3.1056001025190875e6,1.3294340024761313e6,-2.4381733890326523e11,1.701865060753187e10
-0.0010800001,0.06492218637098486,0.02387809133417202,4670.354302216324,112.31807708656576,2.1413387286028406e6,1.3690235798449672e6,-2.5137688981882166e11,1.6893421206467798e10
-0.0010900002,0.08485578442667477,0.023875996614923893,4657.467781276499,110.06410937037772,1.0895130265109811e6,1.3773477820493975e6,-2.5222195394437625e11,1.6368267877391932e10
-0.0011000001,0.10425057910587657,0.024021206436125552,4711.472258637513,113.308710076242,24591.47062748992,1.403842096680086e6,-2.5746441301927188e11,1.6719425305769773e10
-0.0011100001,0.1285747021625861,0.024070770943097057,4732.801199871198,112.09323355177436,-1.0419336007760374e6,1.4114590793358297e6,-2.616559981773728e11,1.674690003976009e10
-0.0011200001,0.15526329683795054,0.02395122079000075,4688.638277679911,111.64753415447217,-1.88595334689371e6,1.3949063131053762e6,-2.576653395242333e11,1.6494411089822418e10
-0.0011300001,0.1759398483878179,0.02383169861172386,4687.495105561214,111.86302755945309,-2.9267393093943563e6,1.4096552556177948e6,-2.564484099172114e11,1.6514888361914612e10
-0.0011400001,0.19358814041903574,0.024036522360318068,4714.766256968358,112.84353330698283,-3.866601120401706e6,1.4379424331246929e6,-2.5915869812457324e11,1.689725434429538e10
-0.0011500001,0.21023817796593064,0.02398672156200486,4696.330774355984,113.91283634536266,-4.695632988222036e6,1.4290340745245959e6,-2.5443005157926852e11,1.7091852985142885e10
-0.0011600001,0.23087702570267682,0.023911758532158368,4678.289392913921,114.19715959089656,-5.720064240766491e6,1.4253446386601927e6,-2.5079904260453372e11,1.7068663901912653e10
-0.0011700001,0.2519692628064706,0.023975386180458535,4665.802411222475,115.15266560487674,-6.6458936537085725e6,1.4176298399314124e6,-2.4534596142734943e11,1.7257005559258526e10
-0.0011800001,0.2690413391139558,0.023804306621985395,4645.953662497001,117.39574976661743,-7.781708229737562e6,1.3993238684480286e6,-2.3850116080927118e11,1.7626668343551567e10
-0.0011900001,0.2902376898184562,0.02380492071457422,4589.8226131036945,117.30423100729121,-8.608756661791625e6,1.3573563696038409e6,-2.2930766427486182e11,1.765693017441832e10
-0.0012,0.31402362989940324,0.023793578469670826,4604.11124415657,121.18362162962022,-9.947897887246205e6,1.3719352161617286e6,-2.2618508275484467e11,1.866938335465556e10
-0.0012100001,0.3336866540847081,0.02378030780720912,4549.406810581791,122.59037467050526,-1.0621070883268442e7,1.3452825704881435e6,-2.1624526454687747e11,1.880926199345131e10
-0.0012200001,0.35333419662334803,0.023586633715318085,4507.607410115432,124.45607290766809,-1.1455189274275163e7,1.319094108397943e6,-2.0810370612828763e11,1.9205320544923466e10
-0.00123,0.37198151861417317,0.023488563890893665,4475.882573119998,124.93206608858281,-1.2191857195568148e7,1.3127736139920438e6,-2.0163925839127887e11,1.9297538179076145e10
-0.0012400001,0.39317414915433796,0.023265646202331822,4385.704491364703,125.66484440834459,-1.280887310678526e7,1.269606431598629e6,-1.8582699546202417e11,1.9067750094730095e10
-0.0012500001,0.4186544818525055,0.023186126885188365,4358.485966654903,128.46467458468712,-1.3819496163374443e7,1.2344817649905006e6,-1.766288376575062e11,1.9679948100744648e10
-0.00126,0.4345552997948713,0.02278576983089317,4261.111938860477,127.89240764166776,-1.4510457326121248e7,1.1607198474948353e6,-1.6283392756587137e11,1.9727298280061867e10
-0.0012700001,0.45520607696357895,0.022554931014730807,4193.181091206758,129.742285503466,-1.5239787774715282e7,1.1302970063941788e6,-1.491134859069019e11,1.9662210084216717e10
-0.0012800001,0.47270503594980073,0.022360976052416496,4116.014954355329,128.87218703955762,-1.5711517222620191e7,1.0865004100816099e6,-1.3857734393212787e11,1.9679672028287823e10
-0.00129,0.49297055066535245,0.022383215727440203,4098.815657795111,133.5336223611005,-1.685761015564738e7,1.1004469731760162e6,-1.2478441360273004e11,2.0023842077855576e10
-0.0013000001,0.5174861702898232,0.022226269655030984,4006.997938989913,136.91194555099892,-1.7509032271372676e7,1.0855245302696999e6,-1.0511163337480635e11,1.9710855827416843e10
-0.0013100001,0.5398126329433713,0.022173888821924604,3992.62640201282,141.98485522117662,-1.8603015695512973e7,1.099554766806735e6,-9.194925517560118e10,2.027241079930331e10
-0.00132,0.5588772494397428,0.021983417625373314,3916.856494938369,143.60690440683825,-1.899913575161658e7,1.086219480322411e6,-7.920400702072737e10,2.0010914645771362e10
-0.0013300001,0.578526839151099,0.021615539675309364,3796.7418608836037,144.59570995675506,-1.9415204836563613e7,1.067689124375439e6,-6.1252857819848854e10,1.958589908722473e10
-0.0013400001,0.5970556559817888,0.021317126646901628,3689.2868503060827,144.80725333142402,-1.940860196952108e7,1.049958758492909e6,-4.7591845808605064e10,1.883554930825648e10
-0.0013500002,0.6151376082495162,0.021197657726673893,3613.9504869327734,147.52067773179118,-1.977129457005019e7,1.0594016686241329e6,-3.3195806390659832e10,1.861749751433511e10
-0.0013600001,0.629661701894601,0.020994479923801334,3546.122176845348,149.43788423945895,-2.0148674934879888e7,1.0632904081007142e6,-2.1110231529025303e10,1.8340571768639076e10
-0.0013700001,0.6442180248260085,0.020899888341256754,3468.6139644528557,152.03658297796042,-2.06078271222717e7,1.1197168848238336e6,-3.074446886235399e9,1.791770957479969e10
-0.0013800001,0.6648387516846871,0.02064785145452042,3352.3571748541467,150.58419193824457,-2.024105966893711e7,1.100434209571693e6,5.8643028026889925e9,1.6997771718043364e10
-0.0013900001,0.68193072573079,0.02012839993139158,3207.4449518613937,148.98558220436675,-1.9509167214284096e7,1.047095831026441e6,1.210593904921519e10,1.5770383523467096e10
-0.0014000001,0.7002136854412075,0.019771228267761683,3125.493796629839,152.16487758844642,-1.964316191523358e7,1.1073822436888888e6,2.4103106848382164e10,1.5404486686554052e10
-0.0014100001,0.7191984442487468,0.019305775555911987,3002.2840114301093,151.7119833156834,-1.941837044888615e7,1.127650320432524e6,3.763180358753504e10,1.4303136831618944e10
-0.0014200001,0.7367330318944512,0.0190939118685953,2913.164306312287,150.9097112133921,-1.930102863070461e7,1.117073675258929e6,4.469876606158829e10,1.3869857394466137e10
-0.0014300001,0.7565983278077401,0.01865197600714411,2801.428427177322,150.88644341673296,-1.90340238333666e7,1.1539062834567477e6,5.62348325801357e10,1.2971356523839237e10
-0.0014400001,0.7693214726859318,0.01839824168979546,2708.7297902334208,147.7742551146228,-1.8646256564447563e7,1.1085845279046968e6,5.956281497056143e10,1.2272940340103546e10
-0.0014500001,0.7876499812931248,0.01814266960788814,2648.68996190736,151.35915249105383,-1.9043013499332312e7,1.1752232253865094e6,7.360818425019322e10,1.2213930248231245e10
-0.00146,0.8023769368857093,0.017721093882193017,2548.40564031632,149.1030615964597,-1.8490307213103235e7,1.1591732461669338e6,7.625061816473537e10,1.1358843873028238e10
-0.0014700001,0.8179792635739928,0.01723623498873117,2417.6801830279646,146.9235451024293,-1.782489585755028e7,1.189691283701698e6,8.200541277221992e10,1.1180789150791807e10
-0.0014800001,0.8307950608718859,0.016904649212818784,2340.8795697564537,145.08167752756722,-1.7687874442668613e7,1.1956598486692067e6,8.835292871522427e10,1.0935341359506386e10
-0.00149,0.8464108172286523,0.01652939136457755,2245.588006126945,145.2561248860281,-1.7402839116413135e7,1.22265919301935e6,9.379489132253716e10,1.0460907369130697e10
-0.0015000001,0.859577572342112,0.016124706078331854,2147.0372905617464,144.52098927238356,-1.6819151227867026e7,1.2813026064386347e6,9.743531049561446e10,1.0860398967420864e10
-0.0015100001,0.873698324658758,0.01581795890876985,2050.171147935811,142.47995463405744,-1.6348591590599203e7,1.2704062449770228e6,9.938267689052512e10,1.0520019276822565e10
-0.00152,0.8837840985473762,0.015481217604162855,1991.331183763526,142.93082045349934,-1.62085520160389e7,1.3100555538338192e6,1.0451574495165314e11,1.0792350693291807e10
-0.0015300001,0.8973472944028719,0.01507946986865408,1891.2927449804656,142.05304940796486,-1.5672911017288666e7,1.3499669222283594e6,1.0775942874442043e11,1.1149018456530773e10
-0.0015400001,0.9147488847281149,0.01448538896909953,1761.469693620819,134.8439377545479,-1.4554884428047504e7,1.2929059174134606e6,1.0309249615337698e11,1.1192216961177826e10
-0.00155,0.9242413784177913,0.014145315688868421,1665.8270784627418,131.5007357270954,-1.3849548555182038e7,1.2669291779738106e6,1.0057302165778268e11,1.0940903917856184e10
-0.0015600001,0.9362130010191632,0.013854357762438896,1579.8270904529852,127.88477717985957,-1.316537331441363e7,1.2377919117671885e6,9.848819461923238e10,1.062137759448629e10
-0.0015700001,0.9514779260199764,0.01338124845204981,1482.843818789005,123.97297929722212,-1.2496520990964059e7,1.219498947022125e6,9.700523736475302e10,1.0484887970386822e10
-0.00158,0.9633807669020252,0.012940198087289943,1398.4655277834665,121.16340552878421,-1.1882657919986865e7,1.1973991149069134e6,9.512539912872218e10,1.0269056256089344e10
-0.0015900001,0.9674956388013434,0.012678199926144476,1341.1918868741955,119.32443987524856,-1.1487962274451783e7,1.1983691394071064e6,9.39871912618403e10,1.0749897338534023e10
-0.0016000001,0.9774369880187351,0.012331266022227024,1275.3349253947936,117.43925594717534,-1.1093195427559888e7,1.2058506924909703e6,9.400653194372557e10,1.1362363869353338e10
-0.0016100002,0.9895841476868696,0.011780014528736895,1177.4871603506863,110.26599383156237,-1.0056705387396716e7,1.1171392988923802e6,8.48425275657785e10,1.0318234272757666e10
-0.0016200001,0.9981494962307503,0.01139584821816334,1125.2146260511715,108.53495075705122,-9.693024172129082e6,1.1360998323701213e6,8.45984995492107e10,1.1317860567791891e10
-0.0016300001,1.0090469699016023,0.010986136099230704,1053.4145445945737,103.49867167776809,-8.943954459673105e6,1.0709240403116432e6,7.744076672975713e10,1.0604185371693268e10
-0.0016400001,1.0172218427677489,0.010832958587392427,997.4876886342541,101.33471037070791,-8.481412577379487e6,1.048629880606722e6,7.397700670691937e10,1.007420609970039e10
-0.0016500001,1.0252389563976927,0.010287392115971168,907.4692947581616,93.67210543494005,-7.507701606205635e6,982811.0322618799,6.5175965834201195e10,1.0102394512278316e10
-0.0016600001,1.0307948500596178,0.00974778713091655,831.8436476135516,89.18245219288741,-6.816314822919151e6,928654.0752869364,5.937724987312307e10,9.455599615774426e9
-0.0016700001,1.0427873535747887,0.009593269973413827,792.8266736772879,89.14036626388902,-6.588452690882115e6,996578.1287095689,6.043489962206586e10,1.156142186448621e10
-0.0016800001,1.0499286170114992,0.009179274459851006,727.9992753374152,84.37099066833846,-5.965933534700626e6,918741.9386042723,5.40875872374816e10,1.0129711125695171e10
-0.0016900001,1.055435356807513,0.008985590878309201,683.1072525007207,82.18367067636726,-5.585003924408106e6,894223.6289753967,5.1424677241574425e10,9.65060387135303e9
-0.0017000001,1.0595108937840292,0.008603703436065743,640.96000531373,79.19083666582802,-5.215301507192174e6,855335.5724899443,4.790538090342912e10,9.138274883942148e9
-0.0017100001,1.0667306415835214,0.008243121313045155,586.5377432420715,76.34783079784059,-4.813073005061393e6,839163.3976837681,4.530000786331376e10,9.272063202550262e9
-0.0017200001,1.072334731003293,0.008098315663619833,549.1093926154988,72.78113527702905,-4.413597245377613e6,798847.2447147794,4.115221076879458e10,8.937026024913895e9
-0.0017300001,1.0776077894416942,0.0076105083301441405,492.9399528659516,66.46077317262801,-3.8346637083046446e6,697375.5250708928,3.452887669794583e10,7.574457952044259e9
-0.0017400001,1.0850687255032119,0.007161461056452534,447.3963339199288,61.56432033877059,-3.3845867721770084e6,620433.400540945,2.996381909918486e10,6.252313676065177e9
-0.00175,1.0888332353952523,0.006703786410320845,402.5222398768577,56.85422761245373,-2.963398458552532e6,570206.2337954402,2.5941106107329945e10,5.880908471885837e9
-0.0017600001,1.0941249870609333,0.006413203998418366,363.12925195583193,52.27365219244712,-2.556279837308598e6,513677.7833856173,2.1764994382758152e10,5.304484236995751e9
-0.0017700001,1.1009022754459443,0.006160645210942218,330.0205746637428,48.81543460992893,-2.2477642502380987e6,477512.8640904587,1.909910221201223e10,4.949374586000631e9
-0.00178,1.1030544447973387,0.005794513366075587,293.168962976384,46.85355810098712,-2.0170971622402295e6,479890.4543589466,1.7839326347198685e10,5.216750829791906e9
-0.0017900001,1.108264951770902,0.00546644427958372,260.6260562684337,42.64440744274693,-1.712960527771366e6,431558.61566415144,1.4853866724044518e10,4.560687155649774e9
-0.0018000001,1.1099850616787592,0.005163150872235179,229.32075436304996,39.13396752492109,-1.4299452844585988e6,400433.92985439295,1.2402685240319546e10,4.319215407942761e9
-0.00181,1.1151064155936787,0.0049370175186526965,203.1855039488114,35.274443634967795,-1.1810706201155584e6,352436.16681298113,9.973948102270905e9,3.6530205102358985e9
-0.0018200001,1.120951121332287,0.004741367156262182,190.99595783345387,34.15709653550838,-1.0951163205461437e6,328309.57296246244,9.209740178282545e9,3.1963975729684114e9
-0.0018300001,1.1243603582203012,0.0045104532825871605,174.2245870799085,31.33184723199566,-943464.5997817527,292600.0011038083,7.728025869562259e9,2.7680922253866186e9
-0.00184,1.125069715795158,0.004496467667769873,164.77027496090085,31.46716687668993,-908042.5916653596,301269.852785532,7.670928713973853e9,2.9770415109938893e9
-0.0018500001,1.1319529841082703,0.004306440441754904,151.4307157913122,29.75977958098019,-804806.733146279,282479.63156933314,6.7828046421015e9,2.7806459550302587e9
-0.0018600001,1.1358465934604836,0.004069005621622986,135.3631504184553,29.01073763750128,-736334.1146126541,301353.1939925936,6.539090294551504e9,3.3953030523519254e9
-0.00187,1.1364200472410584,0.003733012775995513,120.95986159098439,24.704795921239004,-594596.5534721914,229320.39082259111,4.766360946478411e9,2.28216675589714e9
-0.0018800001,1.1392655478191356,0.0035805446159456996,110.43845367443195,22.340066406211257,-495172.7424291057,212658.5289422499,3.978104881139068e9,2.1760864832067122e9
-0.0018900001,1.136910494171869,0.0036054346906338585,110.4997747333352,21.446334978787306,-480582.35236332315,190997.41886188352,3.637201897282273e9,1.8001775630482428e9
-0.0019000001,1.1393976872441627,0.0035485771679102697,105.43140411061654,21.742303988519232,-459208.90568496904,203989.05833591908,3.77795692735756e9,1.9926769796376243e9
-0.0019100001,1.1424030431106442,0.003310543758378129,95.43101599851664,20.760315703879247,-414989.9166364605,195935.64780258757,3.4633656399121566e9,1.9240147343689353e9
-0.0019200001,1.1436207903336653,0.0031908693245146984,87.59910392579218,17.271133745919986,-326071.45159439015,144668.78834871188,2.4105652376222324e9,1.2492703752323537e9
-0.0019300001,1.1440576555723694,0.0030916480412019835,83.33009927064279,15.91577458520167,-298777.40056455374,123986.11290742319,2.0671285907303326e9,9.823459392134732e8
-0.0019400001,1.1474480947604029,0.0029724075536248823,78.94556133491817,16.016844019645927,-296452.92814365047,126561.8087318019,2.1040737380852244e9,1.0198235809270954e9
-0.0019500001,1.1498956337512587,0.002982962197889636,74.71585099191633,13.12251395379876,-222128.06612302412,91430.4679712197,1.380339038003814e9,6.552685390882069e8
-0.00196,1.1544995448846782,0.002735352687175621,61.82443617032919,9.619824887109763,-141868.27809428662,56744.059655035446,7.24801213719479e8,3.4560320376390976e8
-0.00197,1.155011933948427,0.002704646022411994,57.768774812078554,8.119375892806918,-103102.87062638837,47552.22124445651,5.001916132767284e8,2.991167787796898e8
-0.0019800002,1.1563121050419525,0.0025627620209927975,53.16822537385655,6.788924078911499,-79482.64987480115,36655.478459021346,3.4305132245905286e8,2.1354298935921827e8
-0.00199,1.1547922158649815,0.002714778194772641,56.41320274004031,7.3672417619334025,-89451.61898975952,41564.31887321956,4.142334180876956e8,2.4637346084464005e8
-0.002,1.1558325548648127,0.002466213758518427,50.26746393211755,5.618896208889334,-62841.08082883787,27236.20714345267,2.3299876228834045e8,1.419587499004927e8
-0.0020100002,1.1578298865403718,0.0025604420173926954,51.269146344856175,5.749853101152041,-62749.64110840229,28923.099272665335,2.35719984682889e8,1.5423086398391804e8
-0.00202,1.1545778477375594,0.002500492431542049,50.72588332378666,5.893541241902186,-65500.60786763736,29602.396046175316,2.5438801585228026e8,1.5750786842232564e8
-0.00203,1.1559298249450196,0.00243545308807625,49.71685759005956,6.192776755329849,-67202.75237921815,35071.2797332189,2.8783068532519895e8,2.1449051444808137e8
-0.0020400002,1.157314115215889,0.0025075097241386217,49.25350612015967,6.001277564855938,-60519.482268512285,35061.18186924917,2.6245916178695747e8,2.2363494176973656e8
-0.00205,1.1559673264550163,0.0024777843170267827,47.00523818989198,5.381720747259638,-48748.9210228124,28474.798740829523,1.98291792565025e8,1.6853550387711662e8
-0.00206,1.1569208533401478,0.0023191652960683606,44.55546565780171,3.436503362137964,-30072.564992681062,10816.046864228385,6.87208822222294e7,3.983377150564811e7
-0.0020700002,1.1579823440207915,0.0023534523170000883,44.50842010788314,3.1273197307610956,-27906.555181323478,8194.691897519047,4.944271085821753e7,2.6116247683342542e7
-0.00208,1.1596480808943461,0.0022917997802180336,41.68826871174295,2.381634100698898,-19909.315422170857,4463.161657080435,2.0868944817626808e7,1.002639873773283e7
-0.00209,1.1596900139819526,0.0021532047740411603,39.01054544509831,2.106472306278292,-16315.706691165038,3695.3686280444203,1.4460230989287477e7,8.603224998065712e6
-0.0021000002,1.157504702778721,0.0021716501774114473,39.72259914751278,2.010601109232116,-13981.94624836094,2378.0656676264666,6.970441897243608e6,2.929291445320224e6
-0.00211,1.1571785639362795,0.0023727250796653867,43.63995777233221,2.417549301852915,-19740.040371079198,3994.612241809235,1.7818554400333792e7,7.563884127859851e6
-0.00212,1.1599556848604875,0.002316724382058118,42.90384034717852,2.388943194323075,-19176.283464706863,4169.613418579416,2.030372631024931e7,8.882554169535574e6
-0.0021300002,1.1592067520595428,0.0022066383430496233,42.13598451389497,2.437032470413395,-20267.50759253609,4251.734511138508,1.9316351137659203e7,8.532948462536253e6
-0.00214,1.1592053535868547,0.0022015497068363977,41.40074133672844,2.598643189891711,-23280.66847421262,5682.470673735274,2.9239285103734605e7,1.4208298890863644e7
-0.00215,1.1594748850169316,0.00220357214304023,42.881975198344946,2.4239076409835048,-18990.342535814783,3790.9242814943177,1.5864398488252642e7,6.712721537071128e6
-0.0021600001,1.1611331808007814,0.002344270463470099,44.40266582877345,2.5519301413753874,-21710.42986799908,4234.8427350087095,1.9476642786608335e7,8.67243646004287e6
-0.00217,1.1613277919710663,0.0021274929665857645,40.46066902095131,2.2611733368075377,-19827.57507411561,4268.6764412664925,1.7587473004452985e7,9.803565199582156e6
-0.00218,1.1622543427741612,0.0022187840401874524,40.79155221856742,2.3448002274043054,-19188.550869885283,4026.858383700443,1.701823012535627e7,8.298941215367423e6
-0.0021900001,1.16470236344834,0.0021559435730475946,38.562653918506456,2.028792418322713,-14753.923829566158,2858.7824865948455,9.196478484519899e6,4.656829689563669e6
-0.0022,1.1645915521405386,0.002120506639107869,38.519695758572446,2.1375273266946713,-14720.403580734028,2895.151656234623,1.082354901603384e7,4.447150107756294e6
-0.00221,1.1596719217487308,0.0021248769228136405,39.041916833624676,1.8026338515620346,-11884.420530063073,1918.4490220829514,3.013256536068684e6,2.3886957581595858e6
-0.0022200001,1.160502268688369,0.002153908988962519,39.793146444156385,2.177654470059839,-16150.300503297243,3349.181706259023,1.4305763217706302e7,6.1269938304648865e6
-0.00223,1.1650903513771456,0.0022137864524919997,40.76868989927359,2.0556866176397546,-14600.806428312237,2578.8227041445134,7.858688406009062e6,3.454508664251556e6
-0.00224,1.1684887077969017,0.002199127689977824,41.298487135505006,2.3558278764051597,-18162.83763886255,3674.355566118823,1.5040309751211729e7,6.866797854505196e6
-0.0022500001,1.1682450184288586,0.0021716806978221872,39.889054008079356,2.6979418695378823,-20479.774094330107,6922.780504966068,3.2531727197467547e7,2.2288062876089465e7
-0.00226,1.1688575980688565,0.002217345609526348,39.652742101710615,2.6552177512634927,-19633.19270448756,7119.884991002109,3.177693627373009e7,2.3037103200802725e7
-0.00227,1.1693129486012999,0.0021413919356185434,38.32560002867733,2.053838568204423,-15902.956177742792,3193.5410370637605,1.1599962245921407e7,6.319980860897782e6
-0.0022800001,1.166032936388788,0.0021244527499799113,38.214014807936906,2.006275213510434,-16884.45734646553,3002.970434439491,1.4370744153134447e7,5.2245292961232485e6
-0.0022900002,1.1693273849103032,0.002095840414546212,39.16932542648099,2.054562016335732,-17328.636764384235,2962.2131039122,1.298080628268876e7,4.543052268716876e6
-0.0023,1.1697711184965518,0.00201334028850941,36.601636435344595,1.768539003906764,-13979.984296212939,2324.4597313873214,7.458374052924671e6,3.2942705499548875e6
-0.0023100001,1.1691186165832517,0.002065725041620633,38.582200688061675,2.1036277712853755,-13618.036572578872,3338.8772951027736,1.2245443461816687e7,6.241868178660671e6
-0.0023200002,1.1708168679935347,0.0021039066892459485,37.42279941205378,2.2252922813945184,-14790.276284159876,3735.1599486427967,1.857119650506185e7,7.20018706951572e6
-0.00233,1.1706125991658887,0.0020752744941400854,36.84591827458567,2.264528963821779,-16421.64466059274,4501.0344105738895,2.0734578911842704e7,1.0306896670142528e7
-0.0023400001,1.1718803803830657,0.0021184573839835284,37.05956117955738,2.1694966085882545,-16686.60797772856,3305.6038694748077,1.5440152677982422e7,5.48681578768854e6
-0.0023500002,1.1719802224216507,0.0021480691468238585,36.44884175657869,1.9090613666980998,-12611.4448354529,2504.7282195381063,9.448379024461215e6,3.596946295022873e6
-0.00236,1.1730842388869633,0.0020458287920970685,34.818394531242696,1.8556266540404753,-13071.107208860603,2575.297627429951,7.837067494426618e6,4.343589464082928e6
-0.0023700001,1.1729048039698131,0.0021101656494576172,36.18878794444091,1.7369038692261356,-10856.340288462226,2074.6438926715446,4.213925056694693e6,3.0105291717248405e6
-0.0023800002,1.1716243056257216,0.0020327681841075624,34.50987884160439,1.648822597175873,-11145.838880310597,1879.0014331676111,4.914363197837869e6,2.208195206767395e6
-0.00239,1.1707443102957917,0.002120556056643543,33.548931781733344,1.7102704035019507,-9987.963278658208,2309.893467540084,5.652789870336096e6,3.936784137899583e6
-0.0024,1.1710549733219233,0.0021345157360221304,36.491356297968636,1.7722332966115972,-9866.682741474291,1956.7761185165555,4.810911279408821e6,2.4003062852410367e6
-0.0024100002,1.171584109386434,0.002012700607993557,33.55630854725028,1.5965502067615323,-8921.845923673975,1821.6602464843932,3.006712855248195e6,2.8575899028795576e6
-0.00242,1.1735999768171306,0.0022042477900846937,37.84215591728572,2.1039796334834686,-15226.760691236257,3298.24397697597,1.2306429407463148e7,5.909139303769754e6
-0.00243,1.173597222847053,0.002120856491572171,35.77831957735574,1.6092955211641524,-8633.04542750432,1509.3004380286418,525685.5870989773,1.4738608910796372e6
-0.0024400002,1.1735366795306665,0.002091570048234085,36.272242698876695,1.7636511102415116,-12120.582196126285,2292.6106415673903,6.792732962419778e6,3.2604959235068257e6
-0.00245,1.1724005149223624,0.002167742991454624,37.64322832701904,2.120371608149493,-17495.999324121254,3459.6161783222706,1.5633957969933202e7,6.87728475948972e6
-0.00246,1.1725338034489539,0.002024056254029656,36.76575760847546,2.11080851958573,-15652.345036071394,3718.0382053752583,1.6117449491269426e7,8.114883242993054e6
-0.0024700002,1.1708517299554297,0.001959929747974448,33.44859190340428,1.8172730801106822,-13161.989962874992,2317.2372982846277,9.323894152233202e6,3.1972610920132543e6
-0.00248,1.1706022117950188,0.0021846200767718037,38.62557479302047,2.054369794394276,-15413.390475036174,3114.9684889058017,1.2446652442830045e7,5.35843958234366e6
-0.00249,1.1694167057387808,0.002222641730709004,39.2512985050763,2.242152875426813,-18791.45840132031,3627.3926204843283,1.5407483708448153e7,7.015601484447816e6
-0.0025000002,1.173302904492695,0.0022705568099452202,39.5755665730649,2.47235312915124,-20526.850290771592,4742.443252006437,2.474706550767108e7,9.809681454477513e6
-0.00251,1.176252031765888,0.0021105796219034858,37.41616251355015,2.27328554563431,-17983.93244726209,5025.859176276418,2.1285200057908583e7,1.3723601705653386e7
-0.00252,1.1739410412828533,0.002002442179746336,33.55402741337433,2.1527750620444746,-16150.240026865986,3618.0020373460893,1.8373818334148586e7,6.861172152518886e6
-0.0025300002,1.1750720479678227,0.00206968896623428,35.46615328349453,2.077466832785767,-16455.69119807991,3602.7956861702696,1.6933321929267295e7,7.511818261509847e6
-0.00254,1.1773433305543262,0.0019398530892585219,33.563386084985325,1.639625493570133,-10687.205600760219,2105.9655363978077,5.942007440431569e6,3.1434633948227223e6
-0.00255,1.1815722780946496,0.001947561411387403,34.491163289244724,1.7698592467183474,-12894.838916642975,2194.242471516818,8.36811358275251e6,2.841984678697688e6
-0.0025600002,1.1789737718377145,0.0020002585396476135,34.21199996710374,1.7557820710033525,-11760.819958112897,2407.6573348214965,7.9598597307029385e6,4.1060400782053755e6
-0.00257,1.1816130033751262,0.0020253736589156274,32.39764833834964,1.7425795801574637,-10428.256524384213,1850.8840570344425,6.015470033983332e6,2.0429337374105845e6
-0.00258,1.179786058845544,0.0019629689835669877,31.586530155359718,1.8812759873628802,-12045.439184886956,2736.7433357182063,1.2093436195558544e7,4.700565180428832e6
-0.0025900002,1.1771042918807224,0.00210363408738441,34.61012146515094,2.1418298785544305,-13367.147746863982,4535.777530340307,1.8354818253296766e7,1.197134305778664e7
-0.0026,1.177614660537676,0.002112876538195854,37.014012055289605,1.9167301661022165,-12692.624673448776,2770.9473798155286,7.402263394460064e6,5.363967356870086e6
-0.00261,1.1791349299195122,0.002036980876404458,33.89692260449467,1.8904549401899302,-12935.654824668134,3172.257887661024,1.2252000407314077e7,6.359793154935678e6
-0.0026200002,1.1798654819307528,0.002040846881281542,34.33880635839336,1.725539184297407,-11132.779942143678,2535.9781041586652,6.077913425297153e6,4.757867182466913e6
-0.00263,1.1781686979444537,0.0019311302863806881,33.40863299267391,1.8861957589542986,-12871.469887903406,2774.5091135000116,1.1211572857824275e7,4.1709926702258335e6
-0.00264,1.1831349141710337,0.0019164578809962938,31.444151749373518,1.6694763333705902,-10311.152770501963,2077.5575713890917,6.669181021760548e6,2.767572696759548e6
-0.0026500002,1.1818310369927743,0.0019195444544200832,32.653974331312874,1.7287541383973182,-10504.078656773449,2315.7193212830834,8.330494090014872e6,3.935712403873772e6
-0.00266,1.178867096705792,0.001969919616026187,34.15438221412727,1.7278566515687448,-9627.079465234832,2137.737739529668,6.168126152558009e6,3.0436761391228586e6
-0.00267,1.1793994378246673,0.001993670646289427,31.755746219486117,1.5398197138117162,-7196.54310543837,1592.5778530347893,2.7362170006133635e6,1.8773018843138895e6
-0.0026800002,1.1796115045878284,0.0019620981731841695,32.31208973990005,1.6926347564470032,-10919.70846396531,2346.449789729269,7.099817850181419e6,3.716314561013692e6
-0.00269,1.1792639181917859,0.0019509709845947625,33.24456075597374,1.7622096405095875,-10518.660892721364,2243.038523603355,5.791465099993507e6,3.157619933363962e6
-0.0027,1.1828756941062497,0.0020127876772196383,34.21659490429096,1.9157060170323,-11565.32228544788,3024.984075509353,1.1315313372298662e7,5.959915241597393e6
-0.0027100001,1.1792833058396888,0.0018634338176968979,29.805471524706785,1.406098806185177,-5705.868387911695,1310.669925507728,1.412597891696598e6,1.4717313297945035e6
-0.00272,1.1829750124839724,0.001894617004234098,29.966322388578764,1.4732385051901558,-6731.684447665972,1877.3074735893192,4.019984547853522e6,3.2045971455890015e6
-0.00273,1.1849800126030166,0.001979551340662291,32.17558047667153,1.6010179513574,-10244.622057618897,1983.1876260015724,5.672144796190352e6,2.8189981406645575e6
-0.0027400001,1.185952247198094,0.001931910788280719,31.088714132920263,1.7258056640009332,-12416.400494513184,2661.739099614553,9.49796956700995e6,5.275143893164234e6
-0.00275,1.183462340299689,0.0019466332070352602,30.9324673391666,1.7218843603316236,-9249.932143236269,2474.6204932715896,7.630688008690887e6,4.540674163094042e6
-0.00276,1.1841293253512604,0.0019149656923290262,30.394113009176607,1.4214055077608994,-5831.272408329302,1386.646139166029,427414.5652439036,1.6370396558143327e6
-0.0027700001,1.1813915627923182,0.001895391851077381,30.80182212908346,1.4543338697846329,-6998.87682655239,1424.0331670253279,2.0430804717078095e6,1.8138030832311232e6
-0.00278,1.1830261782244602,0.0019743830998589533,32.35716707117904,1.675323607438447,-10388.438051919691,1962.5274819365998,6.300141611216947e6,2.7492936750981086e6
-0.00279,1.1845945935429503,0.0019506213577711391,31.316799190431652,1.6587926424291022,-9522.792955977931,1850.6716369400867,6.532093717585208e6,2.082408030650857e6
-0.0028000001,1.1851362410616897,0.002047550245730575,34.7416457573854,1.8388402233105117,-12402.14000691201,2607.6716954598705,8.212251029348461e6,4.495383458645786e6
-0.00281,1.1843265324776173,0.0019792938088633496,32.30112186277009,1.7690134523991978,-10576.451996897375,2262.611170290478,8.511482658616811e6,3.061688226775216e6
-0.00282,1.1830315956321968,0.0019266267791281098,31.870439079267783,1.8036444267159915,-11935.238271043148,3038.8728306404864,1.063398202167548e7,7.0165312795349285e6
-0.0028300001,1.1871540854801759,0.0018495374716590847,29.013486024787117,1.3854202383904057,-5992.064199628601,1342.066363632464,1.9400157329122957e6,1.4286770428105053e6
-0.0028400002,1.1876595078288663,0.0019369388093598248,30.549902812751544,1.429997389273323,-7396.1000710145545,1397.2796781810569,2.5512838217309234e6,1.3605436268103495e6
-0.00285,1.1882720405081935,0.0019413724000728722,29.447226715791317,1.5997409527402897,-9265.976417335194,1820.9930115234133,7.468399855238593e6,2.0885290300451592e6
-0.0028600001,1.188313010341192,0.001832241206037182,29.406447406254415,1.3932579884499423,-7161.352603593981,1477.1458885476252,1.3717213202544374e6,1.984005987134131e6
-0.0028700002,1.188341612099923,0.0019413832544621392,31.449114298046847,1.7522951474408672,-10342.161633571402,2463.1501163103035,7.9573084329210585e6,3.878192841842309e6
-0.00288,1.1879747770771387,0.001957003969489228,32.1286275676649,1.6052445591552469,-9078.523534899416,1644.4863386512552,4.2641457931435155e6,1.8295966819913858e6
-0.0028900001,1.1903106153484257,0.0019034172792077315,30.071987915895814,1.524880260024722,-7919.758367912099,2105.709775980035,6.066474475852859e6,3.1585003074578904e6
-0.0029000002,1.1886315438943351,0.0018246448031996366,28.218714678154154,1.7368971868174399,-9099.976588487209,2892.744630211037,1.0547466820995066e7,5.965554497496564e6
-0.00291,1.1871352062780265,0.0019453740806874612,30.239956576274423,1.6236258578340617,-8050.899594282665,2629.918942098675,6.704762069753294e6,5.837260015239974e6
-0.00292,1.1898941353119323,0.0019364365648942925,30.03345753804268,1.716880819544547,-9662.062550178282,3327.5657644600815,1.0526460197512131e7,8.77222338381407e6
-0.0029300002,1.189536796766533,0.0019676538538621283,30.324641858358895,1.813922217928737,-11212.326210072992,2721.3293833841544,1.0787026862192346e7,4.978235512576424e6
-0.00294,1.1872371326602642,0.001970201069124888,30.82433775524913,1.6574457097478865,-8821.766712391676,2259.142291336468,5.6414233607738335e6,4.128367108507808e6
-0.00295,1.188956967662755,0.0019984633327010132,32.116626244034656,1.777262440193556,-10548.857841368808,2375.484037575213,9.157004434775436e6,3.664180940382968e6
-0.0029600002,1.1901360013485152,0.0019194979498101184,31.553253265088102,1.5059370841911934,-8759.326594193091,1464.0513151409166,2.706120633744941e6,1.4364806074970118e6
-0.00297,1.189212010761036,0.0019297204217181812,30.44250575218197,1.5742560344475598,-9888.451329465788,2036.3226122038873,5.74154781378274e6,3.1172280964609184e6
-0.00298,1.1897206007285148,0.001879377411709131,29.368161138474576,1.5979557436648968,-10040.15688517381,2114.401782765057,7.664151279287759e6,3.1635438798992652e6
-0.0029900002,1.191084237585683,0.0019638753880903467,31.80599587603184,1.5809657192406552,-8541.458751379965,1586.7834849230699,3.9078718245268967e6,1.5284102252915015e6
-0.003,1.190855315000664,0.0019515646322598537,30.781667382228107,1.711592647476639,-11918.875701295512,2151.1706096821454,8.443159843772354e6,3.1281114183903877e6
-0.00301,1.1924228537354493,0.0018563104080722506,29.33078265159273,1.6905142716198533,-12276.177347751518,2202.5499235255324,9.922745918007502e6,3.109595896588242e6
-0.0030200002,1.1894776317423723,0.0018982248370550414,30.975270865023663,1.774297621516224,-10978.915642018597,3045.8699978736913,1.2897555668348232e7,6.162961874816627e6
-0.00303,1.1926496850366597,0.0019486986493905615,29.91248650796098,1.4740463511159827,-6330.070222073212,1891.3973860438102,3.5081353772317055e6,3.3974236876259604e6
-0.00304,1.192864114976952,0.0018493965323481952,28.11913868959751,1.3809053764569854,-8002.417020962976,1397.4140779726463,3.084493515528168e6,1.5715820034024268e6
-0.0030500002,1.1891145717937304,0.0019033575204646744,28.135304540020112,1.1933055937236545,-4157.247131412249,907.1902609432698,-1.16010192049985e6,835175.6192950705
-0.00306,1.192046816786232,0.0018062378941676555,27.22200159534915,1.2971997630819452,-5554.208518966045,1179.7043963310452,2.0818697811890324e6,1.165865050308543e6
-0.00307,1.197039995983711,0.0017812367000766096,27.522229245997053,1.462183055230575,-7410.044528195992,1989.2838637417728,6.236316794207164e6,3.29892994565765e6
-0.0030800002,1.1987254923709572,0.0018021672159079882,29.101629873347022,1.587650746952521,-9178.048359636688,2035.4277205393107,6.578594196626149e6,3.047426439702896e6
-0.00309,1.2000034056364566,0.0018179238291941952,28.23470094643922,1.3492052652783348,-6500.154805692527,1402.6826330232773,1.675306995176687e6,1.7998426930742306e6
-0.0031,1.1980996195420526,0.001885962946697757,28.683043914124156,1.5010764480532957,-8629.94872269624,1921.5231161199702,5.917260543852662e6,3.1217660190501483e6
-0.0031100002,1.194133798643165,0.0018519804004480881,28.026103391004213,1.4701606959283076,-9205.120848848479,1687.1284707697087,4.997298172376105e6,2.194326336891434e6
-0.00312,1.194968092537804,0.0018671126744393414,29.20708291090791,1.5314870473147815,-9125.544697235235,2127.189391621158,6.655666530783113e6,3.5157010754873124e6
-0.00313,1.1951519123148429,0.0018185947700109764,28.833986007487304,1.4229082701217406,-7807.59856456842,1531.0971605059258,3.268704249922814e6,1.7906432024164149e6
-0.0031400002,1.1982478857757233,0.0016620895848086423,25.020189647990566,1.167479654026627,-5333.499876719684,1112.0803383123944,1.4826134678833617e6,1.1845334824563744e6
-0.00315,1.1980089456061014,0.0017894609696184993,27.828475493892437,1.3125179201662396,-6423.4399483809475,1183.054985012853,1.527763502466875e6,983908.0193985419
-0.00316,1.1968641346429671,0.0017779360235519537,26.178608430933373,1.285694968344005,-5798.841035094303,1338.831488467385,2.0027278573880033e6,1.7843225407133326e6
-0.0031700002,1.1977702469378904,0.0017451595181747785,27.90485363918278,1.3181081262457808,-6474.576889609787,1239.9788784555221,1.8212860621270218e6,1.3095463539857513e6
-0.00318,1.1976970338336823,0.0017431860712621126,25.348830671228985,1.2052703359355874,-5389.134276201531,1152.7351771231322,1.7679534645915688e6,1.2436742498223258e6
-0.00319,1.1971206865239663,0.001813101954937279,26.7801848222961,1.2719436326746283,-6432.06667151256,1282.623802486985,2.0001943167834522e6,1.4137680694916504e6
-0.0032000002,1.1991301346160654,0.0017264854211182963,27.82889188330748,1.3104436303787557,-5825.95538883592,1200.3608655585003,1.771409777511859e6,1.2852938340366974e6
-0.00321,1.1984616903993377,0.0017139700827684384,27.246173299073206,1.32580270610336,-6325.732197155632,1415.857587378954,2.554701931009639e6,1.9187210438932849e6
-0.00322,1.2011745682802737,0.0016858697804863502,24.586467889651733,1.1439269210154441,-5222.783336734777,938.3029271594507,875198.3162855947,756782.9618077908
-0.0032300001,1.2013860637036138,0.001709452975181102,24.308804141249293,1.2258795223366974,-6059.126482832759,1133.284548496535,2.958039038378982e6,1.0399249781765387e6
-0.00324,1.1992013642942596,0.0017222127356133496,26.638915479990928,1.4909641099431379,-8663.575983595225,2326.834130580057,7.398880513116247e6,4.646490135591498e6
-0.00325,1.1961809265856636,0.0018020962527407762,27.98187504159997,1.3723337631808787,-7352.518501706721,1338.9281060167148,3.1919829006362422e6,1.483961669977275e6
-0.0032600001,1.1976562569904496,0.001921800583096336,29.61859288977588,1.7562407196334875,-11141.910422891267,2739.9102386706195,1.1068643215807047e7,5.623091114843875e6
-0.00327,1.2010682862017585,0.0019051829951397638,30.138662808137646,1.5464268999225583,-8957.55050597695,2214.93358674268,6.230286995950965e6,4.0347126593626994e6
-0.00328,1.20000780191973,0.0018385015481808891,28.734088718909025,1.406992927540756,-8204.278641655319,1436.0927661910237,3.269056420563318e6,1.6238824725844979e6
-0.0032900001,1.199691945940626,0.0017879140784058975,27.51914493906556,1.2612385213988913,-5780.1370990375135,1114.773277745725,1.96107284363457e6,929984.1126482536
-0.0033,1.1974164121509459,0.0018690836745247023,29.065639397572664,1.4362706366170426,-7881.009595523433,1905.2458587312544,4.847359503603137e6,3.2717747036063885e6
-0.00331,1.1993030763925294,0.0016813318820069533,25.08673077854279,1.320517037365409,-7431.25271433238,1450.417990945434,4.098332089788266e6,1.7882999925029539e6
-0.0033200001,1.2038194911982998,0.0017557719170133823,25.435233121226496,1.3286471188097029,-6401.718508594296,1376.6411451401118,3.326863117032444e6,1.8203341868323812e6
-0.00333,1.1994533316961908,0.0018350229236735593,28.084202745522852,1.3448436828212973,-7826.8687121533485,1358.2729388338525,2.316506592222488e6,1.4497257892798076e6
-0.00334,1.2020510444053132,0.0017805200362331077,25.086978371808446,1.368392347905291,-6575.782735035433,1740.8907611716234,4.308566372783283e6,2.9488747728094305e6
-0.0033500001,1.2029920998640646,0.0018289577422382283,26.795244949515915,1.2551559418397775,-5427.6792021271285,1081.220775811464,961345.5877704539,943768.8266542993
-0.0033600002,1.2002922640452134,0.0017490419086684495,24.625701812353288,1.1985942946355694,-5597.6085028443695,1156.8848158494359,2.3603113678386468e6,1.3515350165863922e6
-0.00337,1.2007145740354688,0.0018146396045865011,27.67292510201289,1.4739055023507506,-7592.381092508067,1821.2518770179636,6.000199419171575e6,2.6423240483621825e6
-0.0033800001,1.2031067674342393,0.001849201982250242,29.208897354333256,1.491215894225467,-9216.026145815893,1888.376761422329,5.275897295432414e6,2.920266548580493e6
-0.0033900002,1.20512374373383,0.0018349118649221806,28.583536572704602,1.5563592653240683,-8497.31951142399,1792.0704463354693,6.143650998698001e6,2.416177209102459e6
-0.0034,1.2004692818553115,0.0018669080435725859,29.364812834048305,1.5800395212472558,-7705.880139308409,1703.6508136219481,5.568122587507411e6,2.3071075764230574e6
-0.0034100001,1.1987358973772457,0.001842559816679983,28.14501229907632,1.4774111652972448,-8042.160493650083,1795.2702472059352,5.3671463180640405e6,2.597895673314239e6
-0.0034200002,1.198689690846338,0.0018485810671409336,29.55124407234699,1.6756274186242814,-10484.995336428623,2579.361761009278,1.0130082058267336e7,4.573064496295861e6
-0.00343,1.2026921077302917,0.0016712214865079189,24.04286206260251,1.1843443703658572,-5176.875336731294,1210.970713608904,2.599050735573018e6,1.483937315132332e6
-0.0034400001,1.2024449455909874,0.0017659462595690113,25.76370314999429,1.4353008106251837,-7580.131243313799,1744.5456875636412,5.932825154037568e6,2.480711091876649e6
-0.0034500002,1.202058743465293,0.0017641266834981383,26.371774118159717,1.292051379957337,-5399.290728954188,1413.7684641869346,2.459866952436251e6,1.8170693475551945e6
-0.00346,1.2013329872350416,0.0017411504967661526,26.16668220498511,1.338018525409538,-7356.452630615093,1501.8974253140989,4.706210054586488e6,1.8876746694555974e6
-0.00347,1.2026773846890515,0.0018992042920270736,28.592097956873783,1.3411494649130788,-8005.841212803644,1421.287343723565,2.8894918122979095e6,1.827294310673107e6
-0.0034800002,1.2058303588739943,0.0018734720716291117,27.52064663275259,1.3244102245882683,-7735.292996375109,1257.596072854988,2.4585372682260964e6,1.267145133169706e6
-0.00349,1.2082453411340934,0.0017351505525047427,26.265223313495433,1.3941897275087796,-7289.001057752243,1505.329780218685,4.0837396503824685e6,1.8756406293861389e6
-0.0035,1.206404957628811,0.0017496519668486676,25.34545282320194,1.1787169963462356,-4770.39604442737,1086.595972573048,1.446276090080637e6,1.1304002695304682e6
-0.0035100002,1.2082137877165016,0.001746642461280328,24.586422523147245,1.2035319122848915,-5541.299182736661,1397.0640944157485,3.0459194263348123e6,2.1431669168831897e6
-0.00352,1.2072259677776356,0.0017894943135414244,25.413871480153315,1.268594389748126,-4937.222792003027,1325.2153191995073,1.8077488267707e6,1.78412605487095e6
-0.00353,1.2065895213728526,0.0018019400903064632,25.213139995531012,1.2064913900570808,-3732.146203838277,1055.6935879846594,1.8175802873383306e6,1.0092833505771639e6
-0.0035400002,1.2091550203711339,0.0016797077796459968,22.542255926879186,1.153611860205298,-5196.307975699148,1203.4402387056405,2.6250679745405028e6,1.5986075821413433e6
-0.00355,1.2107467983725586,0.0017397007667928942,24.248502835653806,1.1968125865873263,-4650.966243254426,1297.0957931947694,2.835874688578432e6,1.571692704184317e6
-0.00356,1.2075104818795315,0.0017588423728388865,25.484273917846323,1.316084961770184,-6747.761182664581,1475.6995434736177,3.9448183321726136e6,1.9041199612532055e6
-0.0035700002,1.2090577822887694,0.0017754563703496187,24.869409372726047,1.229886515838881,-5853.823168236364,1144.2634969454405,1.842228355846868e6,1.13769665360071e6
-0.00358,1.2094108504604495,0.001778832759637858,25.675052294211024,1.0480788770141867,-4614.629219128293,792.8267189789398,-880353.1426407574,726190.7044393225
-0.00359,1.2097790939523734,0.0016926560535428187,25.297174793223412,1.2942562776048714,-6052.141494446599,1531.5240113120117,3.892623246784847e6,2.1904718085687775e6
-0.0036000002,1.209426811962697,0.0017407935901249197,25.37196735300773,1.3550827325911234,-6255.450480591937,1783.315866083484,4.834511616915808e6,3.073357894177971e6
-0.00361,1.2103096991666977,0.001746035086612748,25.016567232433516,1.2393884166059703,-5885.819266703096,1348.135854706792,2.841171008619048e6,1.7668154137688333e6
-0.00362,1.2070472657670888,0.001774022667269392,25.768119438223703,1.2356948861941965,-6274.966988105521,1082.580760141446,1.8271880991572968e6,1.0325681358941944e6
-0.0036300002,1.208351056400585,0.001710128584922467,24.191222415934284,1.1612585730969929,-5808.407064724048,1076.027676797029,1.4085321638006454e6,1.1585955672962586e6
-0.00364,1.2080109749258807,0.0017436366564752821,23.889271529365946,1.3135030963109502,-6197.180530499447,1836.865326287304,5.98594141627314e6,3.0938738904453423e6
-0.00365,1.2081807458950196,0.001689882281758304,24.632666824316978,1.1647352591556495,-5197.476066500155,1402.15501845784,2.4452925376946414e6,2.3414656830918905e6
-0.0036600002,1.2079498873290024,0.0017451148894828384,24.617296522068997,1.148559696918721,-4655.165225906887,971.6667239793767,1.0334133831114392e6,870084.6461198772
-0.00367,1.2089789229488295,0.0016892361327129773,25.139872465348862,1.0799908672545482,-3611.6546180549244,807.5202096860866,-471122.82840842503,614324.5671556798
-0.00368,1.2053926777127921,0.001738377769464985,24.821165405973183,1.3329977043526366,-5691.341710715371,1721.420054630473,4.4312066320198625e6,2.8304338030643e6
-0.0036900002,1.2072427742356437,0.001688753179536283,24.8293425325238,1.1867980843097732,-4778.026437661881,1060.5861483381607,1.9325027570628384e6,1.0192389465299529e6
-0.0037,1.2071450633840637,0.0017707084995354175,26.19177252932179,1.2714751376604374,-6715.295684606665,1245.356996622498,2.9937752504644655e6,1.3306649798933277e6
-0.00371,1.2087298862086926,0.001753943488035637,24.744054038358982,1.2336975445282834,-4539.128214003444,1676.812265046215,2.7127885690116454e6,3.2227009813817907e6
-0.0037200002,1.209572312454297,0.0017487763095825005,24.125874634908136,1.3632095272912192,-6432.701850316013,1680.062414225601,4.711812402031793e6,2.45931472411598e6
-0.00373,1.2100623576301752,0.0016769294436957847,25.069808440560777,1.3987541964205694,-6719.148812573294,1787.3301178345048,6.042084107695071e6,2.754012071126242e6
-0.00374,1.212293124443555,0.001720824185378761,24.82879775632212,1.267836361978648,-7417.147292063096,1275.2974705968347,3.8614827101315437e6,1.2686642298492505e6
-0.0037500001,1.2124821881208914,0.0016903290081057177,25.333564462386743,1.2634284291601487,-6283.390062048365,1211.7331299211814,2.363727696527825e6,1.405767593821046e6
-0.00376,1.2127341894581054,0.0017223516966745208,25.52650809558742,1.193303974420328,-6074.790779928372,1099.433287105845,2.4438576251773606e6,1.0891096589930553e6
-0.00377,1.2120580739705669,0.0017501923765284252,27.841308818208464,1.7626699505477057,-10354.756310194938,3535.3971314448977,1.3462512002781495e7,8.659457615495022e6
-0.0037800001,1.2092919642625513,0.0016951898562070826,25.055486939313738,1.2933773216408326,-6984.242573237216,1390.6038187340644,3.9873794036524226e6,1.6853657214567e6
-0.00379,1.211174526407441,0.001834198236759845,27.211851781602938,1.4358847503410557,-7826.807402361939,1601.2725542830374,4.754389510738585e6,1.903570095752786e6
-0.0038,1.2116719153798532,0.0016765531441738923,24.154020301053478,1.1694358858857477,-5879.45982820669,1020.3758056437954,1.4747150164122302e6,1.0528925916971439e6
-0.0038100001,1.2132990210293744,0.0017694766316285696,25.7533948288657,1.2466133403067845,-4885.988208598825,1063.3571453861389,1.4075783582472417e6,986626.1521065756
-0.00382,1.2133741731582022,0.0018154182025903948,24.627396226690994,1.2245357630404048,-5089.703750325478,1207.4905933306181,2.4718767216073107e6,1.4077040072394283e6
-0.00383,1.2137282413593855,0.00168433988157986,24.702273395791607,1.3155570138694253,-7392.0395214540595,1547.7804581480764,4.652928461607981e6,2.227996704172153e6
-0.0038400001,1.213344013829571,0.0017943810287749627,25.775673673244455,1.3036758763922107,-6524.734657176691,1404.9308179819743,3.663271519839281e6,1.694936762879201e6
-0.00385,1.2124617072554686,0.0017929348631698964,27.205402758255904,1.547754688002599,-8590.964916272549,2085.898847201541,7.447934126194335e6,3.3606936499219085e6
-0.00386,1.2146726087312483,0.0017428782975684196,24.19448945362423,1.2255609391038604,-5761.269764691283,1480.1402127796887,3.5583821476845085e6,2.2536362272400246e6
-0.0038700001,1.2136638705159182,0.0015788433980524622,22.740394190556735,1.0020364228366978,-3936.6209883111537,790.2653342876613,812514.2709767115,628865.9864937378
-0.00388,1.2146027583325971,0.0015857979697176893,21.457497539487115,1.1085773111792756,-3193.727690893153,1042.9183965225782,2.1477634985658783e6,1.1176960392916433e6
-0.00389,1.2169286589629686,0.0016140717030136158,22.20771785398487,1.1897950672006026,-4111.834777864083,1742.36987777921,4.920908508084753e6,3.1459145808942486e6
-0.0039000001,1.2149995088611345,0.0016546369882939698,23.14856850402033,1.0783272120737701,-4113.661700907234,975.5462983602105,1.1762543304476042e6,1.076040082178664e6
-0.00391,1.2127663346558586,0.0016172227622656228,22.354170459808948,1.0428551903554908,-3892.356416138674,752.9952753771644,862375.5810825657,583312.9976556536
-0.00392,1.2165982151930665,0.001672055677233229,22.920021431963548,1.2907920509441573,-5308.220517811272,1882.1671701876576,4.537327929113038e6,3.6903220432420294e6
-0.00393,1.2168697853805666,0.0017142672103044087,23.852457331270283,1.1686696275677633,-5303.300895689824,1071.0099809822775,1.498933863302685e6,1.0280248338133954e6
-0.00394,1.2111429736634753,0.001734723171035568,24.541205033477954,1.3228009930923088,-7010.210080234849,1330.1359223259979,3.9289977418637187e6,1.5261144115493307e6
-0.0039500003,1.2164046485031266,0.001713202847412651,23.581432533141268,1.130012264334995,-4400.18333540901,1062.9339025232325,991411.1480852686,1.1571748220290185e6
-0.00396,1.2177237674679686,0.0016135884706684146,22.18363957003263,1.0841973391447373,-4558.202366050662,1004.8761582101873,1.9497091778194841e6,1.0991853389144319e6
-0.00397,1.216230105356347,0.0016836941452464797,23.58693305631312,1.1641879590573125,-4671.062396134105,1495.4430107142036,2.463249575650584e6,2.6013187655496867e6
-0.00398,1.2162650260733388,0.001762485544801783,24.918191204604433,1.327346189935838,-6171.981913477176,1543.45218160493,4.113092178790823e6,2.2748816299186843e6
-0.00399,1.215782986426366,0.0017974589663637213,24.52850851079858,1.2803903369251806,-5320.23443680067,1526.2038960861223,3.56424570128532e6,2.4160346796209854e6
-0.004,1.2173099591247047,0.0017706061809656894,24.177011791633145,1.1128460129291147,-4493.720241824945,846.724728776098,622702.7487160793,762033.1275841577
-0.0040100003,1.218202273066603,0.001684315513784131,24.393131078098413,1.0553522011587013,-3507.051588173687,831.563320986248,-339146.5045027359,777367.8920347277
-0.00402,1.215733231537696,0.0016678946929665956,23.49017270852219,1.228307432271008,-4657.358497842053,1692.5705573282619,3.066415686018245e6,3.327683252839813e6
-0.00403,1.216917893810449,0.001675014598809205,23.115090108104756,1.2176705709186555,-4174.711421531306,1196.8766916915304,2.7663671174953505e6,1.387538925908741e6
-0.00404,1.2163754571244152,0.0016348191734712294,22.632473760502513,1.0517910153612111,-4036.2535792811072,880.4224284454419,902296.8083424562,782781.1197840369
-0.00405,1.2183269120824238,0.0015796470659448611,22.956839744656076,1.1888743412297686,-4932.000716664536,1155.1354488137913,2.774091061426041e6,1.2588168969773038e6
-0.00406,1.2201169232982427,0.0016014473620976843,21.64612740865161,1.0344170310868406,-3931.345755971676,898.9433374588244,1.8229901043972734e6,786848.9561788852
-0.0040700003,1.2217766235350593,0.001652507620581075,23.073120009201883,1.059605060579758,-3829.9905991648493,790.6726174381386,236700.93176397425,716004.4015844774
-0.00408,1.2214613619682633,0.001600829196722029,21.79842166635355,0.981961943313856,-3591.6173133552234,769.5562354984266,636783.6859503187,627484.8992736917
-0.00409,1.2175984634447257,0.0016612091102332536,22.08738727499874,1.0256242183142696,-3876.344331180207,802.8367672711347,1.4143733846984878e6,629769.8145627287
-0.0041,1.218649199424413,0.0016691881909970923,22.614367276042294,1.0451372352366137,-3241.444921726128,891.2051321863938,642888.0326912982,867238.6976175909
-0.00411,1.2185740832894554,0.0016656621443429942,23.539949258645134,1.1403571529173648,-4654.257026932305,860.035301712399,1.5675139922099714e6,647364.1163065867
-0.00412,1.219293102497168,0.001762795168596897,24.740444146656372,1.2269087710950801,-5828.140608135568,1237.54139019299,2.470126983103555e6,1.2252695269355378e6
-0.0041300002,1.221449205599804,0.0016123617955318519,23.016932711230762,1.1058530963333895,-3966.111483919181,1038.7543497035963,1.1989209705941624e6,1.1921450975002802e6
-0.00414,1.2201401708192383,0.0016500379644418211,22.109657217426538,1.0243403849284163,-3802.0472870107083,769.5791760535379,761918.6417629316,656661.2291499806
-0.00415,1.2205344791363297,0.001697553817916088,22.821290739902132,1.217053889918545,-5567.826346177309,1364.7779691596588,4.053421249156785e6,1.761289997188106e6
-0.00416,1.2215163178127908,0.0016126318565361762,21.1795399128057,0.9599256103613116,-3110.7734144648753,679.7154051955447,469287.0575374458,481334.69797546905
-0.00417,1.2241098803234358,0.0015907153906194653,22.63315089083011,1.1831731386603372,-5164.206843359963,1080.349672340496,2.2408912412189096e6,1.0700837073500017e6
-0.00418,1.223074638438476,0.001620771737695416,21.891073942205622,1.0148885061216462,-4476.0369209515975,849.318711663647,1.1607339786089077e6,847213.79122306
-0.0041900002,1.2212205293327159,0.0016386954577024438,21.73952243598685,1.1239025406624399,-5247.757107252462,1203.9622684232845,2.6794927297832505e6,1.5959597445494318e6
-0.0042000003,1.221522732936524,0.001720539140332292,24.521470381684257,1.2603257695473027,-5739.4551175327415,1329.292634057249,3.805259898120625e6,1.661406393852505e6
-0.00421,1.221321723981738,0.001636332491041033,23.424865829829784,1.2016217852887832,-3711.567485799869,1147.5220232906725,2.226127362071476e6,1.3387559094877075e6
-0.00422,1.2212224337918927,0.0017815068897509185,23.61324556269303,1.0961918389990817,-5223.571011546622,906.1005449448379,1.2941044406947661e6,864181.8853386375
-0.00423,1.22368426367339,0.0015715708300148264,21.637780339146897,1.059402255609285,-4492.966372965293,1390.8482532989033,2.700248613346544e6,2.4714797070690966e6
-0.00424,1.2250304122377955,0.0016715677526465036,23.988602017651672,1.141387645356476,-4828.866817338569,1309.3876531200103,1.9531732518621408e6,1.8959228374596792e6
-0.00425,1.2207488870196292,0.001582854714740929,21.006075606221554,1.0458502412490782,-3794.4721769987545,904.8337700016335,1.5378645576386733e6,880162.7493959569
-0.0042600003,1.22250569433711,0.0015630176973664433,19.632485904131812,0.9213353740184898,-2997.6454877631686,693.3223674281958,312807.5278798224,629208.5756112922
-0.00427,1.224395277095509,0.001626637099926542,20.891446560104445,0.9091482328207577,-3067.1052626232513,664.5406899448353,56300.74968246144,472592.9658848657
-0.00428,1.2249974686061518,0.001609565926148232,22.633678487505374,1.1524360897760746,-5933.377312394405,1053.7284173416672,3.0166283974420372e6,1.0976365737338571e6
-0.00429,1.2251011427160163,0.0016973281068378737,23.222633475528042,1.2160079329755054,-5840.88398032317,1443.5711429564683,3.7381641477846866e6,2.257417468390967e6
-0.0043,1.2226706661145512,0.0016292527793687686,22.10368285209402,0.9237228034630341,-3125.545902126512,772.1209870200543,-175415.73417370656,744691.627818452
-0.00431,1.2229938776497071,0.001592981161183944,20.750986803588507,0.9543112023012965,-3360.4100434108327,818.2791711550024,1.1745746638140676e6,918392.8575783795
-0.0043200003,1.2232416415639642,0.001599712373886753,22.574338554278793,1.0820735490812714,-4767.203126336887,838.6450083111712,1.2521863728913944e6,681470.5685972995
-0.00433,1.2234636425921868,0.0016237171253550204,22.121365759185434,1.0035981332047714,-3982.6013078787855,817.9840137145104,838254.5862695931,722970.4685639517
-0.00434,1.2259585755016602,0.001726364920148046,22.08702806576347,1.1063205347927447,-5367.949999740994,921.422911554329,2.2860194993536314e6,833538.960145695
-0.00435,1.2257989455198226,0.0015823226311946887,21.767109849564513,1.0805671913267214,-5187.963358834116,1047.8007907698761,2.0286189578319627e6,1.1401229481734922e6
-0.00436,1.22754248919795,0.0015632309168672324,20.94221907570096,0.981245609262075,-3699.9507650001974,703.9540351060357,419705.5885945877,619090.7445921038
-0.00437,1.2267373084965827,0.0015475780597356977,19.012669962546358,0.8612020179204765,-2067.75240066426,694.3645842670436,429197.88696450315,637719.8276339939
-0.0043800003,1.2266450858050806,0.0015946517999491459,20.088742639627036,0.8906924084372273,-1707.982811020874,639.0215254184407,179300.4810326217,462875.1082073867
-0.00439,1.2240313386077144,0.0016388134123394218,22.183577669902643,1.0535610090410699,-3449.23151096362,920.6172384001103,745798.541182377,1.102448272914407e6
-0.0044,1.2271381427224006,0.0016753476287764263,22.686690958424574,1.0962122155034486,-4904.690926459383,1078.8944021424625,2.0183693029781422e6,1.2951663034890592e6
-0.00441,1.2291616531416003,0.0015951894508382674,21.81947543277571,1.1121490160279337,-5788.871690041624,965.8518680779096,2.6236504351154147e6,868366.1827328791
-0.00442,1.2268629930690071,0.0016193653109878236,21.858941180285687,1.117392668086801,-4534.315662767308,1454.925495468602,2.3346507952847583e6,2.6514375335761e6
-0.00443,1.2278799772424807,0.0015796247930888946,21.047163000002687,1.0434111548425846,-3800.845027176738,898.9247421219065,1.268372278211489e6,924758.8889487081
-0.0044400003,1.2274164009916981,0.0016055785025746,21.01021910291419,0.9731650025263733,-2987.791184285089,741.0588974071613,265952.3720295733,657219.6513354328
-0.00445,1.2265455401153298,0.0015375956286713527,20.821587617465045,0.9590264533493486,-2268.122710089858,709.2624906725994,376916.8848704371,520938.5589210559
-0.00446,1.2269427850869148,0.0016289497657894457,21.210643752474525,1.0819995782847611,-4873.555442252468,1038.3958585509447,2.5070464191909395e6,1.1715336530478408e6
-0.00447,1.225411283358105,0.0015759330887038737,21.548145397081626,1.202065327625217,-6615.972106687557,1280.9058175885277,4.271070307413246e6,1.560020933100671e6
-0.00448,1.231293646928028,0.0015643288416560958,20.669509100408305,0.9490194864418903,-3739.80167506729,780.3489804972002,447080.0209350639,777702.4361097572
-0.00449,1.229279897421875,0.0015938903310290327,21.258186881356064,1.1150189599404987,-4231.659902619142,1032.4393911218076,2.1844977506681783e6,1.102346229712005e6
-0.0045000003,1.227146657556151,0.0016997848222877272,23.140696697076287,1.0684047662372869,-5229.024019957964,906.7968131837015,1.4018955260149343e6,840032.6275804495
-0.00451,1.226872241589648,0.0016287575506463382,21.33878811626694,1.0653548907455277,-4063.073059921841,1215.3339095643607,2.7332223422826678e6,1.6040717736544956e6
-0.00452,1.2293922002151343,0.0015210356349542342,20.157764955464057,0.9454087268250755,-3534.997652854217,1025.927967005248,1.286876366444341e6,1.3553265212368346e6
-0.00453,1.2302367151014653,0.0016179375154928772,20.665986909108085,1.0063080419687565,-4146.246063437288,951.452359259382,1.373639244838566e6,1.0000879280380579e6
-0.00454,1.2328778750376954,0.0016177064300767062,22.1096203261131,1.0752951914146955,-4615.351671064089,973.8659147967412,1.523519768499721e6,1.0927638311106595e6
-0.00455,1.230619259800588,0.0015865876338009676,19.983763918100244,0.9735984610826371,-3671.515591847278,791.4908974630575,1.2198099856133456e6,734365.3694083197
-0.0045600003,1.2295355343683583,0.0015624620225211999,20.251548103333793,0.8420140365584838,-2985.396999270913,592.0308466582079,-469077.53546927415,424893.4393942115
-0.00457,1.2303323271000977,0.0015698944157695595,20.22335305021472,0.9908675307072905,-3352.7442546079587,851.8657895544171,1.3073149301270433e6,827169.1487302134
-0.00458,1.2313914215873034,0.0015518887360710912,20.4044985410928,0.963314468356385,-3257.873254065998,816.8510009147105,805765.0106380071,790711.9206666352
-0.00459,1.23266214582129,0.0015668047308006916,20.857920003489323,1.0051176216968685,-3409.4687127621714,848.5789740725022,719220.2736340094,886187.7585704315
-0.0046,1.2322125859416024,0.001617222685578099,20.560530948833875,0.9647320065425995,-3371.2871498079353,810.4834410055134,1.1763000277265573e6,659661.0615712772
-0.00461,1.233958416863671,0.0015127983591130174,18.813636982708587,0.8833324126495488,-2346.0893567263897,634.9989010145904,220413.35532391348,640453.3247850046
-0.0046200003,1.2327574988209973,0.001485696185354639,18.447068873316585,0.8890518763102288,-3009.944838472676,761.6000400441917,1.1863266597289662e6,740648.969367374
-0.00463,1.2330816299917982,0.0015278923141473085,20.15698821340682,0.9668719572560729,-3692.5872102251355,840.8014692478555,1.7214258957118895e6,808729.7442137906
-0.00464,1.232892377462501,0.0015436695414795046,19.23128557854626,0.9334911558718961,-3946.9122502849987,730.8851673339987,1.4413648113834707e6,617030.5722932771
-0.00465,1.2308969801308585,0.001676169223910275,21.494022185512392,1.0955842303183498,-3978.539297726629,1066.4459359052191,2.1755323678255845e6,1.1947807195076228e6
-0.00466,1.2306186662782215,0.0016580389076503385,21.382285318646122,1.1098880247016414,-4785.7878128193315,1090.3961894517795,2.4158393133093086e6,1.2442959259918472e6
-0.00467,1.2317505325770508,0.0016110477204825246,22.254997946960643,1.0658671402466604,-5736.011988614673,1044.9487866444547,2.294200223540066e6,1.0240435927316404e6
-0.0046800002,1.233754970344529,0.0016607437369039705,21.502282600123,1.0564075869584202,-4521.648697238822,947.6534181774415,1.7126261125939414e6,940445.7596868735
-0.00469,1.2341633871847646,0.0015406484682733209,20.35436709783323,0.9664756592937219,-4013.730935991304,728.9036234283507,673435.9889580411,624591.4861316317
-0.0047,1.2334414759164063,0.0014873107209261197,18.948292609839672,0.8297104208527932,-3229.095298949271,618.6542876780887,258607.74942603157,495300.1858120837
-0.00471,1.2342496127212903,0.0016038263578474553,20.269271800485704,0.9983205865630764,-3747.5972659442846,821.8512012747035,1.735206341548322e6,740350.1038619403
-0.00472,1.2330578673754888,0.0015314679654218324,19.99855312963943,1.0342334840454022,-4231.878589818353,1093.4394801704766,2.7522921409387724e6,1.3415958160722107e6
-0.00473,1.2358420728412098,0.0015048219498551172,19.85493628304398,0.8441421291820539,-2420.0432531310325,606.1343472412506,159143.35525287688,461952.6640072481
-0.0047400002,1.2361147392812504,0.0015367791534081892,19.987327020516194,0.9009516294158593,-2743.6834091485844,558.839875198592,-197341.08660842082,408399.5619301642
-0.0047500003,1.234459284504199,0.0015912372436122266,20.69554986850673,0.9919078908915923,-2438.9999520216206,696.4320958161794,795817.5633096623,655514.2729588964
-0.00476,1.2320934591174801,0.0015250628675051348,20.284163150282318,0.9902640673796409,-4053.4201607857763,787.6141317513178,1.3438653174216957e6,700830.8168697247
-0.00477,1.2310539526086424,0.0016005026857335476,21.534162173414973,1.1295911156747784,-4252.626146733881,1069.7621710372043,2.4425225304740835e6,1.313780514748023e6
-0.00478,1.2339896268554704,0.001669269502446376,21.202520670214454,0.9798883285378567,-3819.5462905114587,849.704489237768,788826.3423570882,902200.6949369974
-0.00479,1.2341991686677705,0.0016042491545485114,21.415380949324593,1.0593570355767679,-3822.160915697974,943.4080051325093,1.6388979132286666e6,1.0161276022828025e6
-0.0048,1.2322604462714852,0.0015895542067413386,21.800085905291233,1.0119256099322547,-3459.022501365853,785.8689315199742,461121.5904395215,679925.2361330651
-0.0048100003,1.2337965377445312,0.0015978440561308445,21.85236837889396,0.969535868669645,-3856.2854758238577,751.4668695646213,333014.18136348715,729685.042709985
-0.00482,1.2363606911088867,0.0015727148814328855,19.808825671291164,1.0529570072460028,-4010.2761404407347,893.1603816349985,2.274908466703874e6,763361.0765650944
-0.00483,1.2347914374022448,0.0015205482291767694,18.67317128887618,0.8539838989832618,-2807.5289724102877,680.4934835194506,588273.0432083942,667497.5684608512
-0.00484,1.2368190074140617,0.0015123605091313522,18.683514751799283,0.9712638418649107,-3485.865710675691,839.4403137515102,1.9434168868735337e6,767565.1441966757
-0.00485,1.2343351526312503,0.0016269919807584334,20.747752231753996,1.070038894127427,-4586.424897895645,1008.2255018913363,2.1483091734637083e6,1.1856476203375275e6
-0.00486,1.2347584403034164,0.0014854995258112148,18.627313176090993,0.7936559827555426,-1949.7655780909731,463.81756839214876,-426951.0697941387,296220.45319245383
-0.0048700003,1.233847574385937,0.0015829918302148473,19.69269686524462,1.0639810878462759,-3953.6900074087275,1054.0012399587818,2.607597221634764e6,1.2383270893434833e6
-0.00488,1.2363221851361332,0.0014831261565363394,18.8856616322524,0.9266430958154339,-2398.2578826553668,678.5391762669567,949121.4773074908,516949.86692677875
-0.00489,1.237181609802734,0.001464010465436108,18.47425723831364,0.8640181733928946,-2571.2232215220592,787.8642360071742,978386.062194798,836659.1271037307
-0.0049,1.2355609327502928,0.001551675363919226,19.261829207489527,0.8965234135285935,-2596.544116092522,766.7540607437999,737507.4662955003,774968.2610582169
-0.00491,1.2340860703333985,0.0015309901978005007,19.429417295697917,0.9652748124334778,-3696.8892696920443,864.0312891049879,1.4922478275847961e6,862655.6725870561
-0.00492,1.2378950985967772,0.001474509524504725,18.41618240110162,0.8785015505628969,-3367.760025476146,690.8961109011166,741817.9520786755,653406.9402200275
-0.0049300003,1.234111679539355,0.001542205134990553,20.668155278733934,0.9821528304357592,-2769.3437977914955,740.1328651266796,626163.341470446,612298.1230317816
-0.00494,1.2354148755359373,0.0015853792894887661,21.039210708342004,0.9611625954129668,-3617.688763831895,728.9296467161073,509933.0937892153,613531.7405676706
-0.00495,1.2400173970747077,0.001498513421623578,18.10929016203799,0.8309104170595747,-1768.0099850788754,568.5800312152066,220355.08110974942,414882.7292203098
-0.00496,1.2375149539330081,0.0014625213139523438,17.528838464324902,0.8559324709914391,-3483.9705264358795,638.9949875349479,718401.5589325868,556945.233278726
-0.00497,1.2408908934413079,0.0014723077021101668,18.811177817615434,0.9809009037122929,-3771.0453105908177,827.1470834565496,1.933914177125875e6,764602.1232030822
-0.00498,1.237767448080273,0.0015086204865875038,19.41482116500503,0.9308923376266478,-3685.658842054015,813.5096849403628,1.2206904335646436e6,843612.0470808601
-0.0049900003,1.2391526173021479,0.0015238473834868664,19.05695071482882,0.8819173677794414,-2816.759955164043,573.8853470756646,30148.01578825246,451215.58380683715
-0.005,1.2369769943599584,0.0015973819102685363,19.75215217064513,0.9499308946710594,-3481.377503834474,826.4048554191198,1.0245378578788918e6,766497.562960502


==> anc/Figure-5/d2_L190_rJ0.62.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2381319800658594,0.0015463404095373782,19.646156015849446,0.9525960584168125,3265.9558899358817,790.9616485152729,959204.6797697988,844128.7739410303
0.00499,-1.2374064315318958,0.0013894152537295358,17.690836100172294,0.8201832052187453,2762.809182131063,611.1627600510949,269335.4643963135,498711.46935777273
0.0049799997,-1.2368458413784387,0.0014666166021503808,17.793747734675442,0.8047940766753582,2263.5796698775744,540.2104337583552,130337.43552877643,421154.74502942996
0.0049699997,-1.2359686785480335,0.0014955373849358169,18.888932753999377,0.9645205650143802,3561.3439482385957,879.2263956710907,1.8904692092029117e6,1.0178881412514803e6
0.00496,-1.2379580227837423,0.0015340342036232549,19.523928436073028,0.9175882270055598,3114.339346909897,732.8301151446786,842822.1401705482,681798.040789125
0.00495,-1.2352863837420809,0.0015740040216692525,19.6020984395057,0.8963510075344494,2638.8612914081523,613.8611526965659,148309.25973700447,444425.2739290517
0.00494,-1.2397888047819878,0.0014578011419710238,18.13824507348784,0.9488442017464445,3980.8026812956773,899.8316980768609,1.9716429297036312e6,1.0751837548501026e6
0.00493,-1.240509104379623,0.0014980717061870215,18.53713803838501,0.9379786428021658,3440.07135263722,875.8302947403951,1.935273971540794e6,1.0127403344574411e6
0.0049199997,-1.24010576117326,0.0014152491885039886,18.58841137659435,0.9077945474968369,3432.4182152747503,697.4999477482472,1.6441492824213407e6,543370.0366886177
0.0049099997,-1.2390928603068785,0.0014579142632267959,18.312471526859284,0.8162062407023475,2368.0834254239094,498.38610758630523,-78704.93340300037,322055.30480669084
0.0049,-1.234436154325376,0.0015365043473645158,20.55071790346115,1.0060400601669013,3507.3732721741358,951.9636619442996,794493.6829580511,1.2551108226234892e6
0.00489,-1.2354621736722815,0.0015259023924910605,19.087249699827193,0.8966793985664911,2227.499828590876,653.3584157516207,653549.1137393541,570803.2018336237
0.00488,-1.2344575156901565,0.001491829081898612,18.916677558161286,0.9665408151851156,4246.885390486672,735.0581770820733,2.0010474807987222e6,567927.5037229367
0.00487,-1.2363927116229654,0.0015429786953719265,20.16546623959871,1.0650772413177736,5445.031276016201,1064.45651802214,3.1846691977548786e6,1.1823720345905405e6
0.0048599998,-1.2331266886215284,0.0014837436547041239,19.579027562341373,0.9182998109948521,3008.821358672025,764.9296730067118,817096.4755903463,691035.5366446134
0.0048499997,-1.2337892537258122,0.0015352524577660538,18.921770662453106,0.9297501492910012,2715.181823131297,874.3395199492936,1.2910461227110226e6,1.0690947134612438e6
0.00484,-1.233530169836756,0.0014993112940697008,19.98528745631605,0.9165871672329255,3561.249503790104,685.8568408114356,428374.5994347365,464404.8920942569
0.00483,-1.2348815145413659,0.0014980433654822511,18.789853449475615,0.9361294675323288,3102.594307963999,748.1292380968229,1.0489605454880008e6,625263.9366906565
0.00482,-1.2356895915349004,0.0014661244128942464,18.602406940436463,0.9049647549910086,2822.730417249436,736.5193408449403,873704.9013808835,699771.869073864
0.00481,-1.2378815698877568,0.0014830999359547552,19.266496511077335,0.9264463265600184,3916.9074980990827,696.8130701549982,1.4531244985445112e6,556684.1063721337
0.0047999998,-1.2356353316308508,0.0015656922030865294,19.26640788624982,0.9606599650513233,3007.7092354735178,810.2971901284134,1.5491932870276764e6,817952.9398907921
0.0047899997,-1.2351033103261246,0.0014635515637792934,18.780447439408672,0.9552695808218682,2877.305518075661,842.4815947215566,1.3841066633990104e6,914738.3378335885
0.00478,-1.2352268812328673,0.001486030656821622,19.60602194424595,0.8798846502490999,2199.1784550778066,655.4824303103779,256775.3996046655,501344.25274302624
0.00477,-1.2339975153590885,0.0014815476175276227,19.884786576899657,0.9420228834674459,3616.41393878116,742.8703420901471,1.096258330321821e6,597667.7562825431
0.00476,-1.2345795795784067,0.0015214417643264714,19.158859034970718,0.9807345066893415,3386.7415629823495,1435.598415741621,2.235418614232029e6,2.807017116089249e6
0.00475,-1.233760972403848,0.0015254938809810077,19.059177915129304,0.8272604338144893,1725.2749678980674,580.8977575686826,-205186.17091106117,508284.29679815465
0.00474,-1.2337533478825513,0.0015250239696702706,21.264388500949664,1.126189427958192,5331.395058579877,1115.5192277155038,2.766976691380095e6,1.311975622224316e6
0.0047299997,-1.2320974682511294,0.0015505240374000075,20.466721633067777,1.5872109804242536,7160.8612757532,3377.1160967445862,1.2754975036858717e7,8.3974641747326e6
0.00472,-1.2331794457559666,0.0015604754570549182,21.571153166856313,1.2815447817519066,5354.087850804133,1831.9412302434184,5.228091876289997e6,3.5795352412622194e6
0.00471,-1.2341330716713914,0.0015113582643383962,19.453887367399364,0.9671770456780432,3683.4064482060967,884.1624183813585,1.3297131877338535e6,1.0410545748992541e6
0.0047,-1.234699658629513,0.001532193991144511,19.82088925243811,0.9789880190280668,4732.164686182043,787.1202329322384,1.5671549558111888e6,709856.4262943813
0.00469,-1.2323803955194483,0.0015466069812336278,20.720058354387117,1.032781776538829,4735.093513905138,988.9219007882108,1.5698840645619598e6,1.2539353569580973e6
0.00468,-1.2333580322978492,0.001432181239532383,18.881034708391436,0.9179739154482214,3160.2536562894948,663.582338062885,1.1481074169116241e6,493481.3272296066
0.0046699997,-1.2330699849323237,0.0015299481611932666,19.23063841846317,0.8902742234242682,3191.8693833690386,610.3415572438957,435905.1435548464,443339.6460660804
0.00466,-1.231209789634019,0.0015500508886834663,19.126308681102067,0.8565924487968265,2939.62245755168,536.57871998604,-145059.0471292169,418973.4134400051
0.00465,-1.2297185747734236,0.0016128681944237377,21.456431021022794,1.0600022496198542,4270.132760100191,954.6962068388184,1.6032228915079e6,1.0808118065087132e6
0.00464,-1.2293827960407486,0.001569977930307164,20.2722159577904,1.0283393794302411,3366.542813474662,811.6366231948174,1.1733859819896717e6,732962.6594496563
0.00463,-1.2322807081469964,0.001614448805057109,20.68180159375319,1.0406439624529256,4346.323430294983,875.4948973349364,1.6994587843306328e6,763843.4929870493
0.00462,-1.2335045602110404,0.0015319549236194488,19.72937220961962,1.036861914913087,4260.352477258507,1028.0893048773826,2.0889812210554054e6,1.243391613355759e6
0.0046099997,-1.2322875404899747,0.0015239455741208317,20.126321323688096,1.0493958113281934,4002.4447465558233,1095.283277640475,2.4477176577710127e6,1.482444734599953e6
0.0046,-1.2315763886535451,0.0015419267939329078,20.273423315178768,1.031084913990243,4570.3026555889555,916.7758620871066,1.8727866862677173e6,900291.8147534233
0.00459,-1.230430714017214,0.001547668688806581,20.34555406534266,1.0331400968408657,3933.524126002724,881.2849663382001,1.9384762340477316e6,824492.7645030153
0.00458,-1.2287490784086559,0.0015684382500416802,20.68468703776675,0.9718568266162775,3613.1328206370035,902.4316642045201,1.5978462795403206e6,1.007101709880716e6
0.00457,-1.23014719477711,0.001531688026659784,20.294555145075705,0.956508600099388,2533.249166506199,770.8764850143232,502283.4941017319,814414.6779329
0.00456,-1.230567152455393,0.00153979722939435,20.012809671679683,1.005928356614674,3468.5425307017117,816.6946514553309,1.1531695290914539e6,654454.7556203223
0.0045499997,-1.2317135002135415,0.0015426692596423892,20.260705877076127,1.0448595928479738,4137.61357261799,1123.7813117171431,2.393981309613173e6,1.352330017183922e6
0.00454,-1.2315159479674938,0.001616491409662385,21.91924283993548,1.0381336447791714,4292.007016890871,959.8648558461512,1.2866243550903455e6,1.0824414892171612e6
0.00453,-1.231231233074793,0.0015927179184564407,20.146999142643388,0.998786200694886,4884.73952082135,941.6997031543605,2.0097444494718623e6,911947.400328155
0.00452,-1.2314232554073046,0.0015892367585135512,20.12214236634924,0.9683324150057371,2829.060473847985,679.5632513154468,870367.3952934699,458741.13048767677
0.00451,-1.2276920343425315,0.001541475415824262,19.93863244939073,0.9560601694103175,3158.992079923438,728.7482310995669,644917.1587614772,672333.1380263346
0.0045,-1.22973664396757,0.0016065108354099064,20.37247705399626,0.8906232760090846,3053.987619517055,641.1158236242813,-67530.06923480824,544835.4214442605
0.0044899997,-1.2292636689708918,0.0017071492572016185,22.140342202708137,0.9301908856699062,2837.477990664502,668.2517344741524,27415.694887915823,500644.4556445126
0.00448,-1.2281803081989988,0.0015835778921662659,21.103366856856333,0.8942819266925767,2483.0537920034108,580.4110937913505,-344835.07230340975,410626.44449860085
0.00447,-1.2260483438785468,0.0016405820579977629,21.074318994467944,0.9581844196762739,3582.235702204126,681.5979841103695,498292.4936249911,464425.2898007671
0.00446,-1.2251455106830593,0.00163610523582369,21.20089355651411,1.0266208419358371,4557.231493614081,896.8039247864671,1.4406115407303825e6,782840.5592442391
0.00445,-1.227919595225855,0.0015359864593648808,20.391571502133996,0.9891475209575028,3821.278529815789,750.810166666245,1.0478791129377028e6,564886.9424544092
0.00444,-1.2293400094010885,0.0016247242760522348,19.894141128434537,0.967992859314339,3056.8678732880767,861.1342166010548,1.4779489393524502e6,826622.026809758
0.0044299997,-1.2291683602098757,0.0015304963238163207,19.43124640779429,0.8560628225245412,2742.6592273752144,594.6580750846708,-138358.08233604455,483482.8505054919
0.0044199997,-1.2313365129378857,0.0015840347137080297,22.04202594936486,1.083543547202359,3887.9962201490966,1028.5387112843378,1.8413970183644237e6,1.2828055899214824e6
0.00441,-1.2297856086961223,0.001511121181608766,19.463934122987617,0.9148847525512768,2722.009493857326,695.4109839891329,945035.2782202202,542415.56290132
0.0044,-1.22813991233865,0.001606717076772192,21.135007088021492,0.9615864998792709,3336.9597965552302,700.0512409280482,778652.8778677714,574852.706497999
0.00439,-1.2260848192341214,0.0016020391799433755,20.801898299705037,1.0336725934642494,3530.0974481047047,984.6157030173222,1.8459474359253834e6,1.172617509853658e6
0.00438,-1.227216566658978,0.0016024286478631905,22.457693418739797,1.1718377546632661,5310.056890051545,1231.9579088571859,2.975016927080254e6,1.4720446124242626e6
0.0043699997,-1.2277251774519453,0.0015423249790145624,20.857571933021923,1.0335525613756287,3724.2839527424276,920.8046790641085,1.6577857305245188e6,938844.8547270104
0.0043599997,-1.2278599492761277,0.0015553647199402537,20.28766398831669,0.9096783328535192,3035.2601699864313,775.4236460633449,423621.6396942289,785257.4689987429
0.00435,-1.2286173112793888,0.0015694672108504983,20.852008464367728,0.9769635848449495,3677.217505833002,902.87919457402,1.4130740568496764e6,954405.8094631246
0.00434,-1.2271996064051451,0.001607391136541014,21.2849014016942,0.9455978172205014,3591.0719475089504,727.9329998255422,39463.68074710669,633494.7629930871
0.00433,-1.2255592666268875,0.0015760242578351403,20.33119034294618,1.072845328986813,4607.173877161705,1013.5833024768484,2.3925169709173525e6,1.1293703627459153e6
0.00432,-1.228472856725676,0.0015897345814215819,19.79486210725842,0.9290206015958191,3437.784084727572,751.8187920640272,847957.2373457276,639477.5195575989
0.0043099998,-1.2285255821730179,0.0015660066442572712,19.866449686718276,0.8751755222665537,2259.23340786906,603.4573342570609,207723.34488744836,413514.5225994548
0.0042999997,-1.228156932318695,0.0015206214785729796,19.145903006950647,0.993446895732456,3452.201614608331,906.5582307527202,2.2392603981079906e6,1.087939598121928e6
0.00429,-1.2259036286447305,0.0015399708568445004,20.05203219625394,0.9106092422460798,2763.030670157351,677.1800249715385,632195.3894714039,526802.3010615094
0.00428,-1.2274523449981396,0.0015802870529236731,20.48527675773214,1.0548597905263455,3392.203098220133,1051.216016600366,2.222080671753511e6,1.2590947913175444e6
0.00427,-1.2230857420244954,0.0016494521866535017,22.12063254744767,0.9813476504094062,2920.711313604236,687.440241783329,67375.33299432737,538697.3632632658
0.00426,-1.2261232141440321,0.0015681449499029023,19.953512337517335,0.9855269392116984,3481.3507320347585,798.3511081938789,1.4460141371857438e6,680418.0559447728
0.0042499998,-1.22702015411848,0.001643404044347311,19.591552848335354,0.9661893662010859,3593.468524449886,1025.6707182880107,2.0424980903936976e6,1.2879527969769605e6
0.0042399997,-1.2261872863671541,0.0015681550141580965,20.20246615456047,0.9892600500737188,4183.172656085783,859.6586123654175,1.8493735687543496e6,756020.2695427096
0.00423,-1.2256648698521408,0.0016721795449299653,21.607860894322688,1.087122114710304,5488.298897589586,1060.449786282733,2.5568975622658357e6,1.1295533496982893e6
0.00422,-1.223196352263848,0.0016952610118507981,22.006046087506736,1.1869822521516178,4740.366548369945,1098.3286877359888,2.925716860002265e6,1.1501474293953762e6
0.00421,-1.2252872995831727,0.0016131259003325086,22.010325519806027,1.1438289254567362,5227.216480847077,1196.4502910227511,2.520173488936114e6,1.4650194744734261e6
0.0042,-1.222174390615737,0.0016284700189312434,22.301891567811637,1.1161751831630293,5745.787994560783,1105.178625323244,2.48397367299606e6,1.2764393407611614e6
0.00419,-1.220746716397043,0.001752475529152571,24.62335724821946,1.451939392872471,6558.196064206639,2751.418089664238,7.65971966690593e6,6.830122897552026e6
0.0041799997,-1.2213505708235852,0.001692447874912134,22.625246359701997,1.1204394826457327,5472.842310956655,1004.265435695622,1.8080895862536686e6,1.015234775883411e6
0.00417,-1.2239950906662462,0.0016676851872885346,22.379831601484057,1.069989644537314,4966.2501990243,954.1741577465575,1.4898203517007981e6,902905.1638772126
0.00416,-1.2217621491644495,0.0016057473942913784,21.17968340829944,1.0175375315103627,3390.835361265465,732.4412039895477,923318.0649665104,522715.75987252605
0.00415,-1.2229538222179195,0.0015841824055326857,21.22839837138637,1.0522228060385999,3719.2289353686497,805.8326461208527,912174.5122979948,741490.0560297667
0.00414,-1.2215377538904661,0.0016310141422198135,21.832163122578553,1.105466117135294,4491.908130809778,1303.5900009245727,2.5262657454968523e6,2.0502157356258945e6
0.00413,-1.2195741679949115,0.0016305138126711163,22.64319982475269,1.0420355036834887,3383.880320722811,881.3082193694117,677224.2787001394,812390.8306075403
0.0041199997,-1.2209113865210761,0.0016105904873552413,21.543680584772606,0.9320688825419664,3113.649936419774,663.9284183365852,-268031.42303219513,472777.56592388474
0.00411,-1.2222280174388962,0.0015790505125945124,21.858149172530783,0.9497508798064304,3385.405779106462,717.5634856664997,-123412.89677924644,536424.2388481888
0.0041,-1.2230827938735906,0.0015864969280508653,21.84674817704038,0.9643484360218535,2570.661735275797,703.4218333755697,34292.89589747059,472152.91723991395
0.00409,-1.222265854834858,0.0016574152265851519,22.501753537595192,1.0591851342915428,3607.108553454968,954.4087732178401,1.070178697910283e6,1.0565521200498072e6
0.00408,-1.2226014279793167,0.0016766474412099482,22.372572258922705,1.0498957986226891,5473.253589046747,1101.7952474041624,1.9193437016671791e6,1.3455716114402185e6
0.00407,-1.221369134949205,0.0016213091964235179,21.234426242810116,1.0496234027544329,3709.3947207018873,978.4640922323305,1.6565709846948055e6,977142.9287500593
0.0040599997,-1.2221647811178424,0.001644837248017916,22.848574887390576,1.0002785803732572,4202.80776045952,793.5907117481614,727986.7926412942,647970.1891224112
0.00405,-1.2225213931655878,0.0016917998710241657,23.666031386705097,1.1431985474185897,5199.85026677494,940.1087762259683,1.3671917771444258e6,791763.0170478116
0.00404,-1.2187303787680048,0.0016356889695227706,23.0821258964552,1.0689516452620698,3758.8894870445515,791.4640553956278,368752.9725457524,632417.7410677492
0.00403,-1.2204659889282907,0.0015438277586925775,21.06520356386091,1.0197641769499715,4040.042876065471,796.7974035490863,1.2075464902100847e6,693061.5016124654
0.00402,-1.2189680126634057,0.001653730132175877,22.840351052943703,1.1276140515616306,4313.040726493127,1006.1190257102592,2.0035442067815152e6,989085.442558978
0.00401,-1.2184207781555736,0.0016874989183011974,23.41214492838721,1.1115344092000667,4929.461377337446,1018.9399871012331,1.3382556900667595e6,1.0685503767522313e6
0.0039999997,-1.2192138425919021,0.0016173994638655428,22.55308174587052,1.0473139694145353,4263.8170299940675,805.0011761258063,750423.7442501454,746830.0262791984
0.00399,-1.2195001519563902,0.0016821074179718513,23.756910574383216,1.2863126639477829,5300.678127732423,1569.5936926131185,4.433256501766103e6,2.2446168515436966e6
0.00398,-1.221835033288315,0.001523820366948201,21.17726050867293,1.1365311473311959,3986.388331971282,1368.5543786676888,2.983179554014863e6,2.205445234326082e6
0.00397,-1.221905390159018,0.0015964657495706029,21.936380472647812,1.0737989302579996,4343.075814269908,936.4481989134756,1.8832849415946563e6,943241.1591367802
0.00396,-1.2189718100597406,0.0016000858163400641,22.121432039342192,1.0936405580734077,4299.41226903743,1292.5214789105505,2.267302071563264e6,1.947600337450304e6
0.00395,-1.2191664497416659,0.001777738447515562,24.59117900217318,1.2495229254479037,6030.7172254706065,1200.3350053118727,3.2454812330081733e6,1.2831294672504943e6
0.0039399997,-1.21672279286874,0.0017505217011096908,23.92929394385307,1.1696653164031423,5689.604146263202,968.4907762961637,1.221031673260966e6,810326.3368385009
0.00393,-1.2186310039194679,0.0017557223699125955,23.53455397083504,1.1838349673262696,5445.474753790042,1013.4575649582368,1.8178951067286641e6,1.0519174060028181e6
0.00392,-1.218471046795656,0.0016828339678886667,23.7058654570184,1.1141826010296867,5033.109513361942,1107.8966679800726,1.6384608006111768e6,1.4291346431282866e6
0.00391,-1.217085211321733,0.0016646498779529148,22.691196990568564,0.9900951983132456,3260.8370754542802,964.593041525038,1.1587646615628374e6,1.220611919780019e6
0.0039,-1.217226121148294,0.0017330632375335913,24.293988153006534,1.1137634987261102,4956.69842382593,896.2686521400699,1.0454912131476447e6,754778.0966848559
0.0038899998,-1.2158970062328767,0.0016903634147101764,23.05244000363204,1.097238291684046,3640.205541770099,903.5252082125293,1.0086435334811043e6,858425.0077073247
0.00388,-1.2179278157381077,0.0016388865534367508,22.01432032944599,1.0404969071852315,3794.0861783270525,771.0972689076324,646901.2702232106,553944.619798109
0.00387,-1.2177114190852032,0.0016700758535806207,22.313835889660382,1.0618186301487982,4032.4559116960168,799.3902010759919,984762.1313529343,652406.5393094785
0.0038599998,-1.2149944771326662,0.0015821885239762747,21.280787367901368,0.942033410112721,3516.5727260292024,707.3849790280534,8811.353947038873,535760.4971550709
0.00385,-1.2145107023870028,0.0015705517280270918,20.867621602668734,0.8543025244551129,2952.7830626724704,570.2773250738851,-449788.3445582558,473816.9917639331
0.00384,-1.2148853879913586,0.0015403757094919436,20.510871846791737,0.9163681389930781,3278.9880722557537,731.3442486890374,679629.8990766127,688545.1206757417
0.0038299998,-1.214978107520441,0.0015579952142541096,19.44375484302984,0.8345764560165576,2511.3651844460146,535.9934327408791,-180332.9088488154,347197.9991196764
0.00382,-1.2154671011572142,0.0017245264968584527,23.159824721997467,1.0044388581270465,3548.7572551254407,825.591610587258,184740.93959687054,691474.2144424504
0.00381,-1.21226667044425,0.001704979127694258,23.440155823058863,1.2038073083408607,5499.646572726677,1009.082280394509,2.0819836911130107e6,902077.6986389419
0.0037999998,-1.2132475478767748,0.00172027204263576,24.20147610934881,1.0997413803739051,3760.616202207277,854.7852982071109,-33463.72210534367,747990.0961775341
0.00379,-1.2124262526983993,0.0016779931341507663,22.24580966258356,1.0840842799019004,4100.547622624896,903.8188607205493,1.582432256386281e6,741542.0325197794
0.00378,-1.2120171249992329,0.0016332308966800636,22.343393610445403,1.0133654080030805,3803.035124770054,770.8812852525383,355060.99099832994,643930.0222052058
0.0037699998,-1.2098415120517534,0.00166650521216897,23.68211008418854,1.2160407071957118,5126.428840436168,1016.2507928015498,2.3443024035188695e6,872950.360928371
0.00376,-1.2094996740897521,0.001626925182093686,23.387914817057023,1.1368956610775947,4984.116670147133,1067.074933727508,2.1108976500197765e6,1.1161895655937206e6
0.00375,-1.2086715911260817,0.0016592687848999634,24.03223221526033,1.1827813508456162,5835.036204422765,1344.9817840235428,3.1096248940374097e6,1.8735515005000262e6
0.0037399998,-1.2088049276132795,0.0018061877763783905,26.0029052288727,1.3175971270183768,6330.451827344129,1551.0532465580773,3.5869902868324476e6,2.3622669140276928e6
0.00373,-1.2092575441779547,0.00169496189107134,25.99361263020425,1.261840928777968,5642.038843019248,1145.0049939146456,1.8374427521006446e6,1.1370448778926171e6
0.00372,-1.2122037573155087,0.0017707127977775834,25.99732875884339,1.2508543566207915,6523.376360081607,1260.2085562366494,2.4161507822764968e6,1.4464674112071341e6
0.0037099998,-1.2098311406238702,0.0017279649533898786,25.601081166547846,1.201715915962749,4531.053318386848,1088.4919943956027,1.4305877788550255e6,1.0174207073021813e6
0.0037,-1.2096493131461903,0.0016860880941004697,25.75836532114754,1.2273818916797847,5863.650389829622,1136.6031655461497,1.9641585150121932e6,1.2311727872644067e6
0.00369,-1.2096085152316673,0.001755213449741041,25.513175273015616,1.287015766655139,5190.153571380596,1335.860038532787,3.539064959091943e6,1.688795105687734e6
0.0036799998,-1.2102221671758675,0.0018034418004891205,26.49030185375171,1.2807478984901288,6627.652530386024,1300.9798625941348,2.0090774226949816e6,1.498359182129601e6
0.00367,-1.2090450975450135,0.0017096887984147725,23.88016815114765,1.291494630728708,6084.7898148909735,1542.2861530005289,4.2640065144527545e6,2.2568042300815037e6
0.00366,-1.2072771514616016,0.001730083251589678,25.234438203537675,1.2093334112793437,5162.231153165236,1124.870874197183,1.7728314620258508e6,1.185490583770859e6
0.0036499999,-1.20763762271389,0.0017390710152068456,25.571794370045595,1.2368745916672448,6346.086380194828,1114.8018971778379,2.114405710087488e6,1.1060798872761077e6
0.0036399998,-1.207053716346485,0.001851540130559813,27.514903485886617,1.393253131873519,8481.88295432857,1508.8956003223016,3.981189880109594e6,1.892737108182867e6
0.00363,-1.2073389390425284,0.001827364432601015,26.304249287771114,1.460075469057231,8032.06401023476,1970.1741624988836,6.937644668891295e6,3.065081031816419e6
0.0036199999,-1.2085702844885855,0.001750670203476005,26.637621485585854,1.3644081989146626,6423.201875747943,1339.3357291478035,3.6679220703210016e6,1.4797480101973026e6
0.0036099998,-1.2088988762668382,0.0017754848052999826,26.22839576711561,1.4271146062840743,7925.036712641189,1848.7258103183374,6.699755671084081e6,2.999085484481432e6
0.0036,-1.2087336091865688,0.0018376526377171633,27.76911742393457,1.4622035256868242,8383.750554205271,1548.8292273484076,5.702458398480871e6,1.6771199409567262e6
0.0035899999,-1.2083855548704825,0.0017553455968866505,26.48648206393454,1.314157334182558,7039.477889234976,1266.121165369317,3.743454630171874e6,1.270534378902854e6
0.0035799998,-1.2099038238934385,0.001707194072810616,25.543446531670178,1.2784335227487489,5798.327100669791,1236.262073486283,3.4799055211824453e6,1.248516722084383e6
0.00357,-1.206908205777105,0.0016682357446535165,23.727677429008978,1.2154709001993536,5954.537389785413,1247.2758358123294,3.036731206734536e6,1.5379547772924693e6
0.0035599999,-1.2051464227541469,0.0016571780935899076,24.956775769951964,1.2130288503754416,5660.896305824513,1237.1837222415988,2.1423609600871713e6,1.462067221474857e6
0.0035499998,-1.2055829867615755,0.0017794854446707153,25.316389283478607,1.1666966560524,6145.193202550982,1028.0069239521415,1.8166965469358428e6,935019.5714531875
0.00354,-1.2062261611579879,0.0017417152512185002,25.440075536397362,1.2053620947629222,5471.552333495891,1198.0130108587985,1.8025153610174467e6,1.4785012372948953e6
0.0035299999,-1.2066470407863406,0.001731922658335013,24.41914249649204,1.0512728583651536,3915.235056534095,841.37066956093,67566.21575285343,745803.802714521
0.0035199998,-1.2066362343042665,0.0016956896898693858,24.8409694698908,1.2461756751641548,4656.6063666661385,1049.1029823498868,1.913663307852205e6,910602.876813773
0.00351,-1.204627353245009,0.0017327938661684233,25.678530610113356,1.3386507887302448,6541.118927609737,1521.853918719099,4.025162828782127e6,2.058048739676809e6
0.0034999999,-1.20504043758049,0.0017080733546787524,26.31003892918859,1.3612830322368707,5569.89392775415,1451.2149906393788,3.341417324800682e6,1.6589862344513966e6
0.0034899998,-1.2058018220265547,0.0018289032634629036,26.99967488030673,1.443695327890027,5917.109612439906,1732.0735229675035,4.511068317726026e6,2.351231805481279e6
0.00348,-1.2060919197484488,0.0017573357614882282,26.0696818915495,1.2381399389304946,6626.793727529778,1282.0160624041548,2.273115790209359e6,1.629743474666167e6
0.0034699999,-1.204551685557636,0.0017892459417331507,26.835599090639874,1.3233066046933544,6855.424749334903,1382.4764147378235,2.7525620011861576e6,1.6012922434760875e6
0.0034599998,-1.2052963140371247,0.001779733619825003,25.66403350776406,1.28569718154986,6754.111366185635,1292.1446580963764,2.5465806505841212e6,1.4283776190316037e6
0.00345,-1.2046925525218544,0.0017310639650296215,25.13866138622846,1.281323434011774,5497.814187503989,1152.125049671423,1.7640201827263343e6,1.225860604635461e6
0.00344,-1.2061621611485165,0.001774717549274775,26.882233732854612,1.301732172924312,5016.554980993218,1179.717112349396,1.8401392994262658e6,1.1509357881884258e6
0.0034299998,-1.2077558491642586,0.0017712783627190963,27.027842815638227,1.2796452872743433,6160.451562725516,1344.2473849853545,2.4589784876981936e6,1.562161783484638e6
0.00342,-1.2045596035054396,0.0018744743696926041,28.659460682005125,1.4687245662329953,8151.786113219354,1374.38218950008,3.601644277197344e6,1.338138417365818e6
0.00341,-1.2049953040482937,0.0017790518278452605,26.61871867347931,1.3289239204980847,8064.282274629794,1417.6618455248786,3.9765709310371666e6,1.5123272384255314e6
0.0033999998,-1.20427115058949,0.0017218107085451646,25.515493341600727,1.2039168007514343,4650.970122193526,1105.0778428671003,1.4511756179970342e6,1.0570582489868447e6
0.00339,-1.202355922901895,0.0016563671193922692,24.89985261042159,1.164592168550239,4674.000270033379,1062.2421321210127,482518.34999695397,985934.0261528693
0.00338,-1.2032096212994345,0.0017403778922607679,25.427682255564793,1.2066952618472633,6015.971942524447,1158.994544122641,2.106475469655164e6,1.0739428300562473e6
0.0033699998,-1.2026211609857413,0.0017613721736749527,26.69734209974848,1.4389223901132622,6385.595561275453,1870.7181151126824,5.556811660503174e6,3.3300615570528596e6
0.00336,-1.2015027245217411,0.0017332980670560836,24.15507858399495,1.1418631128516907,3558.568496055867,957.7199169386448,513969.56054365134,1.0367955188419519e6
0.00335,-1.2028594915156026,0.001864319368311186,26.574829812573515,1.3322871092646622,5002.155899150887,1129.9308405739405,1.8652533784754644e6,1.1585367175517625e6
0.0033399998,-1.202351488785319,0.0018104866415372413,26.059349155210548,1.2353800430872155,6048.05294512,1058.8199945058047,1.9657925151775954e6,1.1781632954693346e6
0.00333,-1.2012654564655845,0.0019041770536761605,28.017925390582853,1.2850540429498032,6679.1154054929475,1209.1590413119566,1.0501094388830734e6,1.2720829672236647e6
0.00332,-1.200513322250908,0.00174245322011269,25.553617047743142,1.1724914505992579,5076.203859046484,908.7028655629582,1.2167500095067923e6,780539.8146811995
0.0033099998,-1.1994132998186282,0.0017639643441764092,26.494153405739016,1.1712683765208565,4570.624533410192,864.3461728825321,-89179.98142811641,663896.5346159033
0.0033,-1.1982671382880339,0.00193563202633586,29.769426687361406,1.3054717883896685,6836.742652283671,1034.7301383101656,-326517.54699603055,882963.7623219466
0.00329,-1.2004959852794537,0.001844036672456987,27.477208778039586,1.3392938755991244,7232.957734215042,1402.928542325119,3.387077022252484e6,1.6514788416999178e6
0.0032799998,-1.1999178557132113,0.001844815518247981,27.320383119316396,1.4796276623204836,8410.5482744428,1916.5335464173,6.8130196629185965e6,2.831840290093064e6
0.00327,-1.1998993008425054,0.0018671649091897302,27.87580403933143,1.3317939346681011,6531.518055881457,1160.978646956634,729803.3723464904,943966.563819037
0.00326,-1.200414651977029,0.001913980057651078,28.021830725237724,1.370405821080261,7466.277829903092,1418.3593023990654,3.0561224837282184e6,1.4925561820654138e6
0.0032499998,-1.1966722455810135,0.0017760699808865629,28.70611837238211,1.3520723344461607,7564.669337460922,1461.3093849355018,3.100793936661074e6,1.7963568642551221e6
0.00324,-1.1960817272386353,0.0019008883184096165,29.926944372607096,1.4686227498759719,6425.00117337233,1562.3285741533168,2.3447934170930525e6,2.0208872052021883e6
0.00323,-1.1974106229457941,0.0018837611089248152,28.824186697946296,1.5746482056341244,10732.331736928181,1997.8653549375465,6.447177957602844e6,2.7678669925979637e6
0.0032199998,-1.19824859925227,0.0020018434811764282,32.50653646138851,1.6747728341112844,10522.358313244946,1792.7134976211562,4.364806609499135e6,1.938360809661999e6
0.00321,-1.1958610057078813,0.0019526814678187646,30.99352559213755,1.6098433115373205,10459.13708794404,1832.7471372172968,5.500035665573566e6,2.244433027022033e6
0.0032,-1.1950248808520167,0.0019327120771756333,29.80764965541172,1.5107567585288826,9771.817145970394,1616.7372612249856,4.325316081127781e6,1.7762284426528057e6
0.0031899998,-1.1960450951224844,0.0018884522755562214,26.86405552605357,1.278926979605409,5680.372356495449,1021.8930537347663,967053.1872308241,913199.1064969664
0.00318,-1.1996361597645353,0.0019117820652135424,27.29125082014642,1.2417912717527808,5915.642869257858,1015.7535115683995,109046.7730013317,964274.1287263349
0.00317,-1.1993800296517663,0.0018641698356079552,27.929663344862746,1.2933436178271531,6162.7149524013175,1186.1046934216529,1.5876983066953693e6,1.2004846579352757e6
0.0031599998,-1.2000809855181653,0.0018455906823760223,26.973656293144554,1.2497831335183578,5516.551808420034,1118.1023518572613,1.1246136449900246e6,1.1117201266674942e6
0.00315,-1.1989268036096186,0.0018486945003717353,27.204740209926495,1.3283221269243177,6941.720950965248,1079.4897748853841,1.4449607335160952e6,976767.4340612583
0.00314,-1.195677940403351,0.001846832431073625,28.261900395975275,1.3217690382267362,5482.38026977376,1207.32007607306,490118.72480412514,1.3680908637850608e6
0.0031299999,-1.19493226586539,0.0018873293341862235,28.911087051550183,1.4868818297480062,8518.47790618776,1766.189636988781,4.4962765925847925e6,2.416340207145661e6
0.00312,-1.1942797532310858,0.0018630744539468078,29.252875702093665,1.5783800034461428,8315.393599278837,2413.770405458066,7.364121850134567e6,4.680156221344533e6
0.00311,-1.19432901997427,0.0018238015455525353,26.822677659882878,1.427066355042393,7761.170088698547,1973.8294074032176,6.765396718173506e6,3.338285939122586e6
0.0030999999,-1.193392530146888,0.0017690994311286702,27.004512914220445,1.486556049959732,9403.833192860135,1786.3211363322002,6.535809646171206e6,2.405449637735264e6
0.0030899998,-1.1938668004392357,0.0017636764099722528,27.863510813072235,1.3775750474824768,6898.440341558757,1497.7737565531156,3.5414196750889476e6,1.8480006536762784e6
0.00308,-1.1937002134324861,0.0019440679227919959,31.115717309053196,1.55860381658255,8362.826596833076,1926.4618144018361,5.11909719270867e6,2.761965771982051e6
0.0030699999,-1.1954970287579367,0.0018713807901172225,28.05276377804604,1.473331182883867,8561.236473401184,1571.6741311781655,4.627183703339357e6,1.7160213166732225e6
0.0030599998,-1.19484001770308,0.0019412413944957243,31.538955295047643,1.615695933974899,9643.681482023667,1750.8129890884434,5.0610594060030645e6,2.0476722960265472e6
0.00305,-1.194341077068984,0.0018400503438554476,29.425766466460157,1.4394934110310769,8471.669379152063,1555.7132575303485,4.1407232345633134e6,1.5608727883550788e6
0.0030399999,-1.192259857269422,0.0018646172548084652,29.692415226793575,1.4876888580258127,8701.059641416154,1569.9003400405436,3.354833435713193e6,1.8485775529358739e6
0.0030299998,-1.191327124316795,0.0019217755292203654,29.41600165565181,1.4407121629625863,8192.771130330348,1529.6586777206483,3.3177992074294314e6,1.6723254419940792e6
0.00302,-1.1928503637136267,0.0017772845035304466,28.540317062239566,1.270086268261135,5428.904394274663,1208.5544237400889,1.7110268781484426e6,1.1865209586056357e6
0.0030099999,-1.1930833929233184,0.0018471919295576036,27.86746370062075,1.2526092657175874,6459.6922841821315,1205.099250981154,1.3453426090619112e6,1.1755142951957143e6
0.0029999998,-1.191875599615991,0.0018180007301016328,27.527397206311417,1.2987192742852112,6269.2015916490045,1149.6557357397367,1.6047577741502393e6,1.0174335057677351e6
0.00299,-1.1912787727680105,0.0017904194485560334,27.661618657874826,1.3224734694489764,6675.93831806026,1377.3405031512523,2.412886557892319e6,1.6535185894546343e6
0.0029799999,-1.1911069573020736,0.0018002751457911316,27.240155763003006,1.5330410627154314,10034.999601312315,1783.6666059138288,6.234234544788788e6,2.277991393511844e6
0.0029699998,-1.1923910465587175,0.0018462265192560378,29.166248158061254,1.4899951308242276,9312.664054667262,1593.0018639869509,4.354063731953366e6,1.8748449067964032e6
0.00296,-1.191268216250757,0.001828162595119095,29.52815538312905,1.550489778803434,8677.51905979226,2083.244033662234,6.140768426373673e6,3.1392622502792114e6
0.0029499999,-1.1902953796147302,0.001864450205904655,28.845841783703563,1.3426925619418186,6271.884146048294,1390.2903409206563,2.7218911332955756e6,1.5730474787354008e6
0.0029399998,-1.1914732685896683,0.0018786565254320991,29.399987557550705,1.4254634813483238,7900.574670555914,1328.04380377882,3.001814141533084e6,1.3139510233585308e6
0.00293,-1.1911626942647697,0.0018551271390304883,29.503019847684453,1.4907568945603389,8323.979746970157,1708.6142768136497,5.561131765045039e6,2.2900283071401753e6
0.0029199999,-1.1901203485320675,0.001864161573519629,28.412557566932986,1.4207283877506656,7370.315987500451,1691.8431303234106,4.079573393753116e6,2.4663675371521143e6
0.0029099998,-1.1901912884352885,0.0018419239064654423,31.013951757804247,1.698588799021432,10168.243485117873,2237.406853857926,7.1616301932642115e6,3.765668040804178e6
0.0029,-1.1889846203613315,0.001921693670756267,31.54298677299645,1.7225230503680693,11759.75472891186,2160.1569236539085,8.891641663310682e6,2.8098147582556927e6
0.00289,-1.1889092885930121,0.0019477611813767891,32.508530509786375,1.8055508435493255,10346.409316376112,2710.086601669524,1.0132838676418794e7,4.923303222751445e6
0.0028799998,-1.1875759424280223,0.0019794665586732475,32.668050146156986,1.8847946247022342,13055.027201606057,2645.683007669086,1.1504136329165732e7,4.329262670758298e6
0.00287,-1.1925650465463944,0.0019063826605475083,28.947780857353333,1.6836148511484281,11035.36382215261,2277.693552474223,9.712064312245632e6,3.550798315358684e6
0.00286,-1.191215211649457,0.001972024499163554,30.373954423409405,1.5822996458825427,11241.481292350853,1650.2176964707296,5.968031276960645e6,1.7783846521095585e6
0.0028499998,-1.18835878441696,0.001957916063040831,31.485358421565273,1.5305835406009587,10462.150034264983,1671.0651754444616,4.430108379005373e6,2.1918994099256606e6
0.00284,-1.1881791495728293,0.0019538938558360903,31.50448504852638,1.495531510938893,9613.01685313684,1820.785593282158,4.426997489524878e6,3.1395898645557477e6
0.00283,-1.1891049870899564,0.001898200928386504,30.158987948891323,1.5873190712797254,8480.416176085806,2113.6268841442206,6.388364960029425e6,3.6185237598202415e6
0.0028199998,-1.1863142984911637,0.0018240641428633598,28.548733629596168,1.3087892290369976,5339.267125205531,1135.768005232769,354993.21341656725,1.1238923555998476e6
0.00281,-1.1877297294108797,0.001881546775116137,30.217415525864784,1.3750152692217217,6958.774111278354,1293.005703397205,1.7386138771020595e6,1.2790353062373695e6
0.0028,-1.1868101731024097,0.001913123905135816,30.257365762000955,1.3561283557008044,5862.408904930535,1288.2352187166098,226363.00796318564,1.486916042564597e6
0.0027899998,-1.1876867524430914,0.0018528280737183055,29.295810236235948,1.4414608438070724,6947.762730611934,1387.386255220027,2.4206613170868894e6,1.4813693729445806e6
0.00278,-1.1893201681629637,0.0019126170869032746,29.810932398797487,1.4353118602619843,5986.334909959254,1362.4864947208762,2.075766015551533e6,1.5099828731598814e6
0.00277,-1.186747411648768,0.0018407250632514493,29.578121074759892,1.546446520286504,7473.308546158083,1838.2485428754192,4.571271643283055e6,2.524266177563322e6
0.0027599998,-1.1877596367451877,0.001839378058476698,29.344451161489843,1.478410407394932,8914.82602301539,1582.063796596351,4.2451135239161365e6,1.7489728349253219e6
0.00275,-1.1879491287397157,0.0017938481227809306,26.966047833609966,1.2543210881514248,6064.329249859345,981.2521551302451,949482.8805316024,932634.5613599863
0.00274,-1.1873518652276362,0.001962267192265935,31.739785064109867,1.6700666314846597,9198.152711291945,2029.4895734353765,4.962429012680104e6,3.1090789026976326e6
0.0027299998,-1.1881937156334352,0.0019665781925643695,30.476588743420375,1.6549186658825508,9547.891736151954,2006.5194768078966,5.877190970751235e6,2.8528126797271343e6
0.00272,-1.1848951043640799,0.001880739817422336,28.819424850757077,1.490568420910596,8950.673742709196,1632.38928102807,4.970186080785689e6,1.75759148197278e6
0.00271,-1.1855346670645392,0.0019092502826368522,31.07803037075382,1.6535814395895794,9334.632894834755,1907.9805607138935,6.436860729917454e6,2.433445753592663e6
0.0026999998,-1.1856567933677782,0.002002491867254833,33.33097332474632,1.851018382089202,13032.669060743101,2468.1473057667818,8.838440841965757e6,3.7436844968899423e6
0.00269,-1.1851445574263422,0.0019337540136921386,31.09498107023643,1.6730005615715233,10348.586569428047,2115.2297804853238,8.89198792621283e6,3.0107280925127454e6
0.00268,-1.186249323375876,0.0019664825800092553,32.34093396102348,1.760314775233193,12716.349863730655,2212.7793031857045,8.759603281575337e6,3.2165127398087285e6
0.0026699998,-1.1870242570411806,0.0019443180575913711,32.00774718927456,1.5763441233803785,9796.724253522547,1915.9616706698346,4.6675562918854e6,2.8829090197218587e6
0.00266,-1.1827507603032759,0.0019572997353235542,31.248464961834102,1.6784957913204144,8204.358559095544,2137.5590994436943,6.325537154937247e6,3.204071895661983e6
0.00265,-1.1831921293783443,0.0019829232146232807,32.03962822598295,1.6111635522445715,9703.778280217692,2133.4426235611036,4.973147230842272e6,3.3529104228264983e6
0.0026399998,-1.182315817032858,0.00191634627104349,31.36776704482627,1.607516354280023,9914.030727457024,2304.460051210195,7.264178596139953e6,3.8936179296120326e6
0.00263,-1.1820272539958736,0.0019464885955847709,31.171290683569584,1.3399124295123974,7135.749516126959,1147.223378265247,-114954.50410144754,966766.9028986682
0.00262,-1.182294992338847,0.002076809897342897,34.00926028566704,1.6082324301586755,10233.776006179858,1613.9558710109013,3.7527633136297343e6,1.7655905998863815e6
0.0026099999,-1.1814889844226246,0.0020471218145321564,32.323796872385984,1.6340557596508398,10259.084930042181,1936.6636120968333,4.928526986610156e6,2.733631964257622e6
0.0026,-1.1854860816612285,0.0019939997452993303,34.521945781037346,1.812788158244923,13007.05125081995,2295.515658841882,7.88096521208019e6,3.5082202653385648e6
0.00259,-1.1835783204747787,0.002044313956680715,34.35487266354318,1.7271733939843557,10407.158661342612,1879.3516917434044,5.044463417542402e6,2.032881434905327e6
0.0025799999,-1.1843545071575927,0.0020057065274001495,32.1934128262483,1.7127356120396708,10541.071819014993,2413.3542230165076,7.76509160260877e6,3.921237605297194e6
0.0025699998,-1.181278125162601,0.0019362697270720686,31.53722012985131,1.733276924272079,8916.966793131576,2200.536724460555,6.718707590432277e6,3.386728110809681e6
0.00256,-1.1818933814638999,0.0019308945532842121,30.74658326217677,1.6331192471564902,9054.612956693394,2460.5629970410387,6.976327861911378e6,5.023778833949724e6
0.0025499999,-1.1798792548459334,0.0019642579817281615,32.1484459629478,1.6622118582922831,10540.915483299606,2007.1837668070352,5.838127048952436e6,3.0772309423555387e6
0.0025399998,-1.180775403406442,0.001969729051587307,30.803391163856258,1.741398141060908,9840.018360734673,2602.720886925219,8.826616818883633e6,5.1956887224122705e6
0.00253,-1.179508705246573,0.001993435782560297,31.640023707248208,1.6238146222165628,10610.196597281742,1811.1270578248188,5.652527649274601e6,2.1538577812726726e6
0.0025199999,-1.1772463779752145,0.00210226042725037,34.85611987280954,1.9400704208826294,13862.44365519407,2573.6950224240577,1.0413271606518093e7,3.8139798466358883e6
0.0025099998,-1.178115623850467,0.002053853265604422,34.800487406763395,2.0730378051664844,14156.048722084208,3854.7970322036217,1.6615557996837806e7,9.463335978976058e6
0.0025,-1.177071060209874,0.0020869688270105996,35.441683360950336,1.9159784837399936,11530.091351992838,2550.8196266885425,8.94221998995251e6,3.815163768362253e6
0.0024899999,-1.179504167765017,0.0020310228351276506,34.81228534392387,1.9954593763847388,13419.997905821736,3406.042509723457,1.164882192326657e7,7.392402424657945e6
0.0024799998,-1.1804876466557486,0.0020415632708048227,32.852290346873446,1.8725256050492147,10782.72430836981,2979.654062667345,9.636452467262113e6,5.921194885873491e6
0.00247,-1.1788705294873578,0.0019589949993735556,33.303538691093955,1.769039299770496,12753.304984150709,2256.921263858955,9.091570006435834e6,3.024878416228341e6
0.0024599999,-1.1799078686875126,0.0019825263056257553,33.06016798071108,1.7058559157482076,10982.821818432747,1968.2321934869537,4.879132521731321e6,2.9948095166406883e6
0.0024499998,-1.17865240820165,0.001991352002414165,33.76230603355216,1.7498330934377606,10303.59533536036,2445.145820297189,6.738878893488005e6,3.9534999298704676e6
0.00244,-1.1780939581133314,0.0020408939720899808,34.904556579949094,1.7531095812376452,11089.261632107751,2287.6572275852636,4.91686787334671e6,3.4943879860165557e6
0.0024299999,-1.1764265858526977,0.001959081768987727,33.88019897401109,1.621715236239911,7785.798769530653,1961.65335815833,2.7415059214431443e6,2.993314607539831e6
0.0024199998,-1.1748958788457202,0.0020089809251575075,32.53634746241952,1.6613154848627885,8169.335113217855,2049.2806481674693,4.024462592267628e6,3.451623652993648e6
0.00241,-1.1778472781766904,0.0020766393915591323,33.76860846348909,1.523920298935401,8673.918312662221,1925.0975767277027,3.400645865142277e6,2.780760284746949e6
0.0023999999,-1.1781086375949734,0.0020487793491844744,33.409647734423864,1.6881998783685657,7943.4168237822905,1990.8720641955094,3.707589521004234e6,3.124022303299134e6
0.0023899998,-1.1785358018887613,0.0019849968069034314,32.08286916313455,1.5197216569019583,7696.324804001527,1728.412922395797,3.440345756574933e6,2.396009110605435e6
0.00238,-1.177804690180672,0.001937112088780873,31.690123459125417,1.5396542524896204,8447.596270026586,1729.9922027174064,4.605150679216159e6,2.0954865189057053e6
0.00237,-1.1785254316474996,0.002006845441776863,34.79748458480497,1.7300608115155822,11082.646787394548,2159.714584782987,7.047894147717328e6,2.8802730693721385e6
0.0023599998,-1.175161332637692,0.0020469777314648845,35.09836638039849,1.7528760516804174,11163.816087864614,2109.1024050999285,6.845548548407657e6,2.692907002202344e6
0.00235,-1.1755988693994706,0.0019260426583038474,34.11296837771849,1.7372586731550064,11605.944248718839,1743.9488128252406,5.818493120009871e6,1.7083088577817297e6
0.00234,-1.1704315894606543,0.001901952900644177,31.696705404860314,1.6258096786924832,9576.46709355952,1845.6459328575595,4.525428856786576e6,2.182493312764316e6
0.0023299998,-1.1712900947680094,0.0021161847556370244,37.37478387753092,1.9221589789505302,13960.621188045148,2283.0603941423,6.789503746120441e6,2.835473110754449e6
0.00232,-1.1684818707486742,0.0021981763711832717,37.849919956070345,2.1229659346069933,15248.254251087908,2649.109940202815,1.0192040369257446e7,4.0044808689546646e6
0.00231,-1.167655879540156,0.002308903071227011,40.38536425944758,2.251049265989126,18916.125850359724,3167.726386862055,1.3513659923907438e7,4.768592979984232e6
0.0022999998,-1.1665411531202896,0.0021931469616257282,37.39132346650479,2.276055709317933,17655.37595035465,3642.148626277856,1.7562028021796525e7,6.445859881374247e6
0.00229,-1.1686912633769808,0.0021436647053596084,40.22501767303679,2.387823616285846,18114.16675463473,3643.827551636327,1.8908876046714943e7,5.731005955922634e6
0.00228,-1.1695047143651238,0.0021666189193825795,37.24462569567773,1.9936159831098474,12484.266372410004,2475.6517820457843,8.253680507123585e6,3.283668229758509e6
0.0022699998,-1.1692604916749334,0.002145610330051262,36.02936335758397,2.0127708495952636,14720.26416938287,2996.433169525762,1.225478889678544e7,4.996629050461805e6
0.00226,-1.1681956777898141,0.002212233419998471,40.08886371267721,2.10346110770912,15529.50406204506,2475.7279277654297,7.914631087743688e6,3.1855907735095625e6
0.00225,-1.1700026521004323,0.002294291432495731,40.25576623152474,2.167051711126864,16224.979343850186,2618.3567916425754,8.779804930994771e6,3.1928454707087195e6
0.0022399998,-1.1671643433068402,0.0022455519142418274,38.78119063925627,2.1466292027249647,13461.771879419277,2668.4057279139975,8.75240092178553e6,3.573731421353974e6
0.00223,-1.169515383899837,0.002152417555072484,37.34084094625982,1.939314036807289,13933.313268823873,2376.232983155968,6.2941360505185e6,3.393051432306995e6
0.00222,-1.1647681279182844,0.0021482471337742393,39.439206677975164,2.1087845175586573,16547.023129292447,2833.7551734957838,1.1370753942261018e7,4.0381150449038916e6
0.0022099998,-1.1664717068946577,0.0022254498346579443,40.87179930487816,2.0973889924823377,17785.14939250024,3027.225011510248,1.098264529483423e7,4.925120643966171e6
0.0022,-1.169109467779575,0.0021730093013717982,38.255812340553874,2.260255743979196,18334.059926594884,3660.8435006405507,1.782073633665966e7,6.689773166589656e6
0.00219,-1.168140422340008,0.002237607889357589,39.84060068668164,2.2593442233879837,18189.635272588566,3554.181344810162,1.6182772656786162e7,5.959071982450616e6
0.0021799998,-1.165685000621258,0.002356892729931587,42.771202862882085,2.388480612048018,19502.382366363578,3892.7157736166746,1.5798798595892547e7,8.061921858198039e6
0.00217,-1.1641523298874439,0.0022149375279195424,40.924618277745004,2.3399161130317845,18635.072981958565,3787.3765368668596,1.729230301422624e7,6.504766220340928e6
0.00216,-1.1643053419871134,0.002245800531251819,40.56344979792113,2.0966045329530103,16993.951234120188,2807.995574155069,1.0484775703291742e7,3.708354933080582e6
0.0021499998,-1.1623150283841555,0.0022318118382131046,40.61285654030397,2.217608693491975,17952.056783744283,3070.3898475645974,1.517795162484543e7,4.477080339006608e6
0.00214,-1.1635302420607887,0.0022052487435735017,40.866257017848625,2.401884844190847,19160.845617992833,4101.09120237015,2.0407399927822657e7,8.212593202613999e6
0.00213,-1.1643796942650826,0.0022095774338032064,39.5137129086122,2.1549902480188132,16347.903080611988,3677.262663986542,1.5754713829892622e7,7.175457278374147e6
0.0021199998,-1.1643598280554661,0.002249116040207628,39.53639297721864,2.247105045727497,16195.271619204643,3285.1347707257405,1.6046396206257356e7,4.9906939380424945e6
0.00211,-1.1633327317148703,0.002261542649319685,39.253740512283954,2.131989678800268,13497.266794570203,2863.5473336677333,9.55760611784566e6,4.620343148110722e6
0.0021,-1.162829614399878,0.002162164048276589,37.9832526061987,1.9712203262501928,13718.293759462951,2569.722280157829,7.671805297502209e6,3.6380413334941557e6
0.0020899998,-1.162104051737297,0.0022866108342025843,43.23180277787314,2.6503129687180342,22692.646866098683,5061.112579599307,2.6182088161770523e7,1.1384604927065147e7
0.00208,-1.1611801576138292,0.0021708291677645583,39.771788723270554,2.6764696007518807,19384.35834079379,6442.571597608911,3.3047763656227536e7,1.8878160464492764e7
0.00207,-1.1589896124964423,0.00216205574551873,41.47636091519636,2.249125358157165,16246.380226774112,4273.880818716625,1.6654418290143346e7,1.0762545283773616e7
0.0020599999,-1.155761698879454,0.0021765095933298927,42.33842665834108,2.067622053097398,15595.81132900071,2779.7611450844274,7.719630612118639e6,4.516336208581362e6
0.00205,-1.1569111351610475,0.0022572132088164677,42.166728848935705,2.277670176143083,20059.72842261538,3192.1889677562513,1.4022686675126242e7,5.186172413042448e6
0.00204,-1.1554069666487206,0.0022802184371640308,41.617695827831874,2.3830987990637547,20765.07370036466,4041.7139086509055,2.0632497388357434e7,7.816762071098314e6
0.0020299999,-1.160904546625519,0.0022839523566475423,42.34618815079471,2.359679266207963,19014.936200152893,3749.566030290318,1.8302611916184243e7,7.155483250712924e6
0.0020199998,-1.1576892827684242,0.0022942741491019983,46.31500077499993,2.683180755912327,25434.01247320481,4921.863250039989,3.047320965480901e7,1.0081458519934246e7
0.00201,-1.155083664293228,0.002283362010724474,45.313555686918896,2.7263667919631556,26125.120627072665,6063.751005323842,3.570365854206512e7,1.6755932076275101e7
0.0019999999,-1.157207659497162,0.0023039705185130526,44.794708120697265,2.382006867800266,21152.967039940908,3695.999585238646,1.7382200608490475e7,6.328901558246112e6
0.0019899998,-1.1549351600160738,0.0022876312716882323,43.90581453972783,2.3186869647790656,21841.707130671643,3255.9808145263396,1.5679399836645203e7,5.304256303537266e6
0.00198,-1.154745506043824,0.0022705531010935704,42.56398933826024,2.19389648935965,17338.82556678414,3624.7475561357537,1.1895462960819148e7,7.731937460774852e6
0.0019699999,-1.1517690183192544,0.0022510893178990135,42.453576218936234,2.6253562404501767,20935.681605875485,5474.503100283494,2.464484637038415e7,1.4663562980445005e7
0.0019599998,-1.1532536348015614,0.002346555349306808,43.305596272544015,2.345478854363229,18650.247725310448,3423.4189131256044,1.374294818363221e7,5.449830520812888e6
0.00195,-1.1529334255074926,0.0023117995999329625,44.38256723841769,2.383778061653919,18410.61394911914,3755.3413468326403,1.4375812114187514e7,6.187362227651501e6
0.0019399999,-1.152533571618107,0.002316493023837615,46.479353531066124,2.521899197016442,21340.243126894024,3553.9512035839675,1.6825633070810795e7,5.847088648021124e6
0.0019299999,-1.1561355482390794,0.002151054053334309,42.37616951774725,2.2217469075053304,18826.30805868975,2973.686803267038,1.411737209514497e7,3.5105587641520007e6
0.00192,-1.1563657677905381,0.0021966150109789372,40.938259555392975,1.9950121706172308,14175.324182078133,2403.42743655979,6.986325662555599e6,2.808967336182264e6
0.0019099999,-1.1540830004444458,0.0022202382452523074,39.217776441793546,1.8894391333391904,12877.939498285148,2216.6436205294876,5.280324464286608e6,3.1603497625164357e6
0.0018999999,-1.1558866519442912,0.002241498828645932,42.757472456497226,2.1690168269128467,17274.143153760364,2925.6201156456254,9.289801717944223e6,4.454646379899293e6
0.0018899998,-1.1524323977490452,0.002359907539011176,46.755593909973385,2.4494775381923786,21126.996360052097,4102.094948328952,1.703367740667633e7,7.691619226846092e6
0.0018799999,-1.1512420118819506,0.0023780034392192847,48.294194906690635,2.5432991641071716,23317.327190856387,4343.713174108297,1.7772837245411295e7,9.610051489575954e6
0.0018699999,-1.1486486298692997,0.0023769059671831724,48.85856508541431,2.7446249284963202,23320.147592625468,5087.043458196736,2.4210752863745958e7,1.1984183503387842e7
0.0018599998,-1.1489885762857335,0.002339634374411369,45.70963947273717,2.6705782746747193,22593.58294271872,4552.753267635841,2.3055632163644996e7,8.834349536055282e6
0.0018499999,-1.1503029803655278,0.0023421774926936133,45.20012456321115,2.5099698682166656,21994.857073973744,4301.34613150446,2.1226049494637754e7,7.872349523713181e6
0.0018399999,-1.1519588149475313,0.002204223605488293,41.37527601285827,2.1370276122220795,16859.624060262915,3181.4434119722955,1.1979202721385706e7,5.04820410574085e6
0.0018299998,-1.1509200597143607,0.0022425276854816435,43.33566148094237,2.082360887039099,15373.859077936913,2708.4658680534067,8.507449074061032e6,3.9151916215430466e6
0.0018199999,-1.151453718593891,0.0023437330128197997,45.75009753149525,2.2352684691191733,19078.594336121172,2829.503755185702,7.51857558045414e6,4.0538140998384124e6
0.0018099999,-1.1522846175698331,0.0022359970721633937,44.843552536504475,2.3925452607201128,18884.95165947492,3364.3679905236363,1.2375204630293036e7,5.348185550831628e6
0.0017999999,-1.1529305970455146,0.002155357561591209,40.92231915457586,2.0682952388028535,13423.501029681927,3033.3468077504804,9.014922153113343e6,4.892520336804867e6
0.0017899999,-1.1507498880831186,0.0021598379155961705,41.75331124817537,2.0902296726403087,15042.91772191453,2958.7363319954493,9.968514418753577e6,4.80488518245261e6
0.0017799999,-1.1509873660070697,0.0021888614763852263,41.62873297585063,2.16364203340916,14936.445628791418,3026.341110534885,1.140230809965483e7,4.6640202682154905e6
0.0017699999,-1.1506217118252735,0.002207081674493661,40.37969046074105,2.259749712275151,16991.755760211432,4263.34529554603,1.79092719080588e7,1.0052499902608994e7
0.0017599999,-1.149588510263571,0.002282869353458657,42.02901450367917,2.419480085380391,17969.68964667277,4392.8727117980525,2.0781918404383555e7,9.33507510405803e6
0.0017499999,-1.1523828762398347,0.0022147592859521623,42.68539435085501,2.4133461755375314,19943.460245264498,4159.171604900981,1.9504874113769025e7,8.232410643303765e6
0.0017399999,-1.1510698559066006,0.002205876595529522,43.00326287748446,2.6575306368687386,21293.584985742964,5806.743910798114,3.0637703080352973e7,1.457898304481742e7
0.0017299999,-1.1496331449703527,0.0022840409419441253,44.64372107656154,2.5790641746313914,22149.993173170296,4803.578049098522,2.549132142259538e7,1.058346383875587e7
0.00172,-1.1458852987373165,0.002323635168216372,48.36011337131532,2.656391706900443,22927.77825434403,4505.257151706691,1.7378735465814676e7,9.280371229231164e6
0.0017099999,-1.1473712981103068,0.0023943763641954404,47.64468224701539,2.6047545748391125,21948.751317156923,3847.254752041858,1.6551047289570484e7,6.650912815194497e6
0.0016999999,-1.146978332283367,0.002254299278019361,45.93113107816063,2.4938438267519043,18252.359737369945,4444.715619314481,1.53969033185356e7,1.0291600084134735e7
0.00169,-1.145362701438561,0.0022023909057240954,43.730406832779394,2.3441315934198497,17063.29517301247,3336.8877209613015,1.1723300326619947e7,5.74999178923724e6
0.0016799999,-1.1478413357606805,0.0024363094340429637,47.09060271700881,2.645613278902416,23006.69552307821,3988.351140328227,1.7587721812747784e7,6.491015211744423e6
0.0016699999,-1.1480725458436334,0.0024454921316665462,44.97699995021017,2.4632655679356805,20383.05122185458,3306.6180098269356,1.4534107356133332e7,4.665675421934974e6
0.00166,-1.1445681380867878,0.002316053861182106,44.02813870698066,2.3237457456111863,17462.877882211695,3548.513259801546,1.0736285186463786e7,6.909626679342149e6
0.0016499999,-1.1446176057563706,0.0023149615194056387,44.403936201162274,2.3568385850201143,16842.464818551583,2994.9068353003045,1.1064818249551296e7,4.0555982123866873e6
0.0016399999,-1.1464750715568843,0.0023716479709355565,46.45419188660516,2.5086071690412006,21488.055890391803,3812.1581333150566,1.736693559155455e7,5.930148880185338e6
0.0016299998,-1.1433961074459744,0.002298558821493191,45.3831769267103,2.709208753925286,21895.373648722518,5065.231403187131,2.313319229420896e7,1.1401844067649854e7
0.0016199999,-1.1429362372791922,0.0023424815854121268,45.20457455499053,2.624387494881905,20472.948846869585,4903.446451460437,2.0313386890531667e7,1.191635456560223e7
0.0016099999,-1.1416094491089062,0.0023660885885091495,46.53456528336987,2.539406979031507,20311.566950718912,3988.2118921454194,1.4710511767457094e7,7.783995497597522e6
0.0015999998,-1.139805423236059,0.0023958656899061266,48.44239489437016,2.3599692741701914,18328.537499841543,2918.536733053966,7.252692599714236e6,3.572146294596104e6
0.0015899999,-1.138560261039157,0.0023674243187147086,45.24125146550408,2.3145671550473104,17417.131984940825,2783.3247532070413,8.782217221482871e6,3.3229122442864263e6
0.0015799999,-1.1367732130140993,0.0024223251387591126,47.44703922549203,2.4062337245573993,16883.441150507853,3416.36924772628,9.572010006796643e6,5.755078560469161e6
0.0015699998,-1.1399002839856944,0.002485057047542708,47.55782822462139,2.5352311169273576,20373.97860726216,4341.991403210049,1.6183810841739818e7,9.245023699706312e6
0.0015599999,-1.1382468791419298,0.002474786193365751,48.166695920284845,2.6061947668826075,21547.633904490012,4219.317753333073,1.586806068047902e7,8.0967442093312815e6
0.0015499999,-1.139941289322116,0.0024028683517719833,47.85173367340607,2.459939060709623,20995.941940161974,3811.4336373822352,1.3264874439660877e7,6.419632544543642e6
0.0015399999,-1.1391053013426164,0.002509575492779773,51.272777850423566,2.6323716055620165,23912.205538390517,3601.4121416905705,1.5467047084299741e7,5.421006718755538e6
0.0015299999,-1.1370817996616136,0.0023811168326052963,49.40476233776267,2.251725401807136,17727.2685522182,2375.9073700678296,1.5534021340360453e6,2.7286043481104877e6
0.0015199999,-1.1388560359235496,0.0024723886862778465,50.933741740867866,2.459088717756408,22541.44967381199,3466.2200852761725,8.70405603161614e6,6.426579552370992e6
0.0015099999,-1.1393310204407663,0.002515704649757017,52.32853224848416,2.8278620691881877,26321.710015232027,4762.431836593432,2.075608631904538e7,8.648082454543298e6
0.0014999999,-1.1410449683629362,0.0024550228052932434,47.94630654494662,2.5371162370583007,19779.72971629421,4025.571549018749,1.4472093164785774e7,7.284783720248013e6
0.0014899999,-1.1389427761782418,0.002405739126938306,49.0359428859663,2.7233674530003245,21237.325029226424,4569.226010286915,1.7643465619591806e7,8.431758879667206e6
0.0014799999,-1.1398758270100988,0.0024106249932360786,50.26209512944596,2.7797839459063485,21774.85577362683,5064.293048074666,1.6705625037167579e7,1.1206365135494778e7
0.0014699999,-1.1393407373236106,0.002349157972215583,48.13912994851846,2.4912014801026174,19403.600284611166,3764.2115119753416,1.1447742599823622e7,6.983951470616887e6
0.0014599999,-1.1384388440981426,0.002330840838753623,46.484516039769204,2.291031552929076,18781.97896563646,3010.185613915021,8.849323593117593e6,4.529338459519475e6
0.0014499999,-1.1372359215353982,0.002308170802409149,46.321864868312375,2.3994826536671257,20624.586390421082,3764.686151155827,1.4293044204767408e7,7.9031669590968685e6
0.0014399999,-1.1355961503727063,0.0024084665767199506,48.605442087650744,3.091901990136111,26169.638647321266,8250.664214841598,3.5759725760750026e7,2.8613648092976987e7
0.00143,-1.1372424136985353,0.0024962625264612283,49.05542767768737,2.880784021246244,25190.70274223158,5591.481285736844,2.6589157503403332e7,1.3641230114621107e7
0.0014199999,-1.1342642844518194,0.0024790399255492823,50.28558206539896,3.1121794346235636,25867.840350505303,6904.461080302648,3.2218458112794165e7,1.9930777904825237e7
0.0014099999,-1.1359059105210527,0.002371847721936231,49.464579213917204,2.824216706597253,24931.474145525946,5314.11943643826,2.514636612579648e7,1.1426642555712296e7
0.0014,-1.1328059811510414,0.002416593891008551,49.53039308848193,2.630224769353204,21346.995125545123,4287.664015668299,1.8633438611593034e7,7.896018964835075e6
0.0013899999,-1.1309699395021575,0.0024561347034540515,51.33850245957462,2.5716748734818013,22476.24171915383,4365.853533808937,1.5221094307126207e7,9.342434284132758e6
0.0013799999,-1.1297296721990804,0.002513647776683273,54.07808446682134,2.774346815318697,24149.894981862813,4428.741472466009,1.4202888964983271e7,8.893660970210467e6
0.00137,-1.1306211994639932,0.002480329302078531,54.73372412130763,3.2253055972986777,31191.315883939773,7580.282290606707,3.767674030605008e7,2.2877032417534158e7
0.0013599999,-1.1297141183116843,0.002536742724000773,55.60778165230993,3.02604905878279,32079.131907947805,4787.130876103391,2.554422065940893e7,7.9183150045434935e6
0.0013499999,-1.1271358620528784,0.002611089389852512,57.4832250629642,3.2684502183560102,35604.63509082656,6159.962857995065,3.6084161188212186e7,1.3357022226302186e7
0.0013399998,-1.126101852511776,0.002607847678594308,57.1980496233744,3.1662695573224253,31748.016230441564,6215.164803830138,2.9172690042904355e7,1.4698118316886248e7
0.0013299999,-1.1271567710623036,0.0025688529665737667,53.84054835278044,3.049758733774182,29147.529546085247,5871.950522207986,2.840082121246492e7,1.368342244817366e7
0.0013199999,-1.128870298743382,0.0025430839372171735,53.66810619158027,2.807844623058872,22158.542886662493,3724.8957183886823,1.1806002913037887e7,4.996934328252242e6
0.0013099998,-1.1268005750652195,0.0025523316010966717,52.04086614769766,2.5139217001837486,19095.743259460633,2944.5243825936595,5.802358785544617e6,3.550317055441516e6
0.0012999999,-1.1256227750873737,0.002504899249198801,50.95412473652552,2.6785883065099445,24760.50602307368,3728.873696929984,1.6584330117481114e7,5.335007201962061e6
0.0012899999,-1.1247879972980928,0.002571466042533428,52.42484035963887,2.867898252844899,26434.82683434844,4801.245158923443,2.341588617485023e7,8.90118628395788e6
0.0012799999,-1.127913403706195,0.0024657826614161086,49.92190713984015,2.3934222592986076,21134.77864607488,3716.7786118151494,1.0969365442111077e7,6.262184289781399e6
0.0012699999,-1.1247184852980472,0.0025136296482746573,54.389831318121026,2.760248455809517,24555.171868109188,4853.952079122521,1.865388015063642e7,1.040688548207987e7
0.0012599999,-1.125487476616753,0.0025919286259839373,58.65409530145893,3.034425566213649,30093.038475767793,5947.066681713707,2.901583645157392e7,1.1654245031634673e7
0.0012499999,-1.12143798964453,0.002650147272693001,61.65083762060059,3.601530510661232,38685.12898830215,10114.658076883588,5.5116935532591686e7,3.423926352558874e7
0.0012399999,-1.122823336863906,0.0027664298148676256,61.976649606916475,3.717417498858613,41828.954922373145,10110.073436928655,5.8246173730143815e7,3.5390530254159056e7
0.0012299999,-1.1187309386238216,0.00272342772642591,63.41758005241565,4.140727583714793,43465.412767364534,13952.863428998851,8.002229094135287e7,5.980938971478509e7
0.0012199999,-1.1194625974146686,0.0027149935221351205,63.625051452662504,3.942906784563815,40222.01130003201,11557.357351556595,5.607850463949039e7,4.552496723840019e7
0.0012099999,-1.1199388961482613,0.0027273039060282814,63.91809896188403,4.348013997935931,44016.00710829561,14631.394946893037,8.22020835940283e7,6.2645948639523156e7
0.0011999999,-1.119207997140186,0.0027270553870811965,62.87811242200532,3.1827596861837013,28307.98969078433,5379.724989766844,1.555060730845656e7,1.1349036538709909e7
0.0011899999,-1.1182378575849805,0.00267315632651053,59.70581127194372,3.0179204745303543,27367.33860790488,4790.888693319812,1.5285008216862591e7,9.392042689960055e6
0.0011799999,-1.1181210567919726,0.0026238122690474762,60.288170170322225,3.139115171929066,32004.86574629911,6319.892644296994,2.6900101122925516e7,1.7069388435464915e7
0.00117,-1.1149232620301182,0.0026528828550767248,59.70583818510009,3.1737560431338574,31433.662102887705,5886.87060447309,2.5034925183824364e7,1.338512460063039e7
0.0011599999,-1.1168647546766588,0.002611976857828658,59.88350793456792,3.2555809225988637,34405.28842085395,6944.461562992156,3.2181548576840375e7,1.9552140788219325e7
0.0011499999,-1.1152551248949214,0.0025130047123440137,57.29320789665583,3.0133045969889354,27480.851881923627,5698.952292370033,2.431347184813726e7,1.3950865362269968e7
0.00114,-1.1177326445536677,0.0025714185337120383,59.5242949116291,3.603716251373494,35582.63463179772,9551.242178509292,4.898174279530207e7,3.3416178031123396e7
0.0011299999,-1.117762958776063,0.002577404005882078,59.76915838376727,3.3891290670212744,33553.145951414226,6958.79373996063,3.870137947851509e7,1.7677938078274287e7
0.0011199999,-1.1174999917430777,0.0025317012459161615,58.82565003034945,3.358810074540919,35100.51881796103,6866.3915287247455,4.3460127919009715e7,1.5035128684496881e7
0.00111,-1.1176907587002702,0.00267539703303856,62.457979680112985,3.3381753377755823,34095.619973574605,6953.7961988746165,3.859072581586025e7,1.699428503276915e7
0.0010999999,-1.1172182988405557,0.0026449641539917175,63.934522758563176,3.71217939114142,44293.82972456469,9116.138307065838,6.1959375634272106e7,2.5615045046604175e7
0.0010899999,-1.116545040504683,0.0027084237042885435,68.02037272238198,4.076496626079468,54224.286175935566,10604.413996655008,8.269636864434895e7,3.1073985648920875e7
0.0010799998,-1.1163594639408527,0.002693023986893609,65.11021786330771,4.407104790406824,53786.95783307372,12663.32434208827,1.0339728169143398e8,4.064553673239758e7
0.0010699999,-1.1150877524990221,0.002815660682579617,66.22448452546908,4.423367494246859,55252.697296284576,12634.0797215407,9.943701756195915e7,4.193287534453663e7
0.0010599999,-1.115781467437412,0.002793066110429121,66.39441469989846,4.283951154971732,54109.817608685036,12226.282147643604,9.02007641400989e7,4.124263693548934e7
0.0010499998,-1.1137609988274908,0.0028729718427361623,68.9705908140895,4.796926371540887,56847.71147521992,16091.557390407283,1.1538615615456703e8,6.635166149454244e7
0.0010399999,-1.1143754770735763,0.0028665835013773093,66.2906989954103,5.034312961857338,55805.787262563645,20380.48188894919,1.4355645587455887e8,1.0095625158320014e8
0.0010299999,-1.1101531451302111,0.0029374909625311607,67.67232880721511,5.259395975482076,63538.664378529706,20233.98811998374,1.6063388886523774e8,8.977794314077231e7
0.0010199999,-1.1079109850691242,0.00294214812742258,70.38021668235783,5.229523420122386,61685.691512251055,20673.729700037667,1.4881669131561467e8,1.0055218214013092e8
0.0010099999,-1.106381891975279,0.0028867175642425563,69.06989861875417,6.052740891546047,75030.34174357844,30504.77712904045,2.4195398425619757e8,1.787682674385091e8
0.0009999999,-1.1055163612218175,0.002855933871219018,70.04000350977172,6.375846000398155,82082.40846210276,29987.867506858278,2.6627537369948635e8,1.6259944865460604e8
0.0009899999,-1.10852352633439,0.002870220785462733,72.78218646461848,6.545700389594828,82007.20107703867,32661.924244243393,2.697048475308771e8,1.8978986563263664e8
0.0009799999,-1.1105787915415435,0.002903418266821155,73.33555531000141,6.319984691306394,77342.61647267098,31970.45728866953,2.4372683025428885e8,1.8953832949953067e8
0.0009699999,-1.1081184128676473,0.0030455143665146594,76.81854339441416,6.959116264140791,91220.56220484672,39144.9803307262,3.1952277140508014e8,2.521584738237837e8
0.0009599999,-1.106276046091266,0.0029893137713236074,76.64325028547042,6.568806047340352,82071.36113433009,34403.19530107512,2.6623988892437547e8,2.1536725391818413e8
0.0009499999,-1.1051670673800569,0.0030345578201757635,76.74741046147486,5.777139979101928,74437.77592845322,23802.87901514914,1.867551378293491e8,1.2362132846346006e8
0.0009399999,-1.1029523800971912,0.003074395122213435,77.72337012284346,5.621081653593323,77024.33220423614,21608.393669612244,1.7079485620117214e8,1.0930227282804011e8
0.0009299999,-1.1047489169104456,0.0030189290174990695,73.14728878210575,5.628261453866423,74063.46185550762,24450.841575996405,1.8219776130139264e8,1.3189432348581846e8
0.0009199999,-1.1056322217634111,0.0029654337685509503,74.71458738090979,5.22128643287712,69799.16509121188,20461.16467487038,1.4816584107812184e8,1.0238773816236159e8
0.0009099999,-1.1045343873138758,0.0029047814032139734,71.79186518681949,5.571319920282915,69653.54171792453,25976.976913573628,1.8591931098648682e8,1.4604472122712016e8
0.0008999999,-1.1022407707371469,0.0029904395262280482,72.49241521242448,4.780474983357594,58012.33277354536,15914.25983373749,1.0727113457195182e8,7.020084456920172e7
0.0008899999,-1.1024575768409444,0.0029585770476732933,72.07099617663226,4.9142017978109775,60801.33841451007,16823.039620711752,1.2008107912185791e8,7.571032037652041e7
0.0008799999,-1.1004306574392766,0.0028881548160524374,72.22086194860361,4.747160834469617,57068.203501189026,14161.215663150326,1.0128804081904083e8,5.25352463766403e7
0.0008699999,-1.0996247951565326,0.0029652233841797097,76.06626260742841,5.254368617756428,68211.65883416534,17449.265684979855,1.3500434178980133e8,7.193162943471143e7
0.0008599999,-1.097533075050545,0.003027018510967982,76.41266240888815,5.201884285554267,72565.67181509986,15353.337513750761,1.3121372411857648e8,5.269936295174957e7
0.0008499999,-1.0970778159089853,0.0029494389577661433,73.29235109518662,5.0137689464187565,61389.495399726,16334.582664230842,1.2811715036276652e8,6.191977099764309e7
0.0008399999,-1.0966344026417594,0.002913254209612295,73.5966144096871,5.399893650718223,66480.38224496598,19575.054741239015,1.569802022387937e8,8.381263006768084e7
0.0008299999,-1.0956885215234093,0.0029301800733938553,73.53561476947674,4.541498520958281,57600.24388664871,11662.201299063809,8.728357846682584e7,3.500178277362684e7
0.0008199999,-1.0968780092664407,0.002868955842076759,68.61540865614268,4.0643093826424295,50850.75444572027,10281.204949115874,7.186050313846003e7,3.135485402370929e7
0.0008099999,-1.0961528665811124,0.0028914820298399616,69.28664478951018,3.8367476607143107,47886.38118206329,7426.937483146178,4.625367756009373e7,1.6083459480210481e7
0.0007999999,-1.0954488108340197,0.0031117378112869303,76.99805674163026,4.550696229717326,62237.62615317729,9039.996776824102,7.018899353718641e7,1.8451246822134852e7
0.0007899999,-1.0925259187127763,0.0032685939081861996,83.22222400844818,4.992665316228045,72053.86499858297,10567.69906555945,8.505729143709938e7,2.512306262439915e7
0.0007799999,-1.0924205365394908,0.0032092220927057396,80.96480698202646,5.015221413872782,74475.20287940839,10982.913219348298,9.826033442654295e7,2.6990276324606407e7
0.0007699999,-1.0887442437456816,0.0032332166763249424,82.19198421134143,4.740786695522052,68053.94955436596,8871.743566949912,7.372390834778646e7,1.5293595965231786e7
0.0007599999,-1.0879660928051145,0.00326760394968189,84.69108956093717,4.8232798073846475,70628.93375656837,9248.256959308614,7.784396527152319e7,1.8104585823759492e7
0.0007499999,-1.0860836742346458,0.003392792414671533,87.21570345615802,4.737492743634348,69014.46797091074,9552.665891148534,6.813238926008464e7,1.9604161103934657e7
0.0007399999,-1.0863693239405379,0.0033332971885564468,86.66146422871479,4.738853540480992,68815.13929606038,9467.89386525339,6.390790777355882e7,2.0358302468978226e7
0.0007299999,-1.0885939502730377,0.0033111494139626643,86.26187813518474,5.3149517870044285,78689.2560162912,13027.987587118372,1.118089428340557e8,3.7806770237993024e7
0.0007199999,-1.0854288088277058,0.0033094739906329657,86.32397096729848,4.930762189033687,67689.89598186225,9771.071458597346,7.188352314617792e7,2.0461190075751778e7
0.0007099999,-1.0867658709840375,0.003307453621846908,82.55292293555917,4.665395980998058,64529.97647317897,8995.133457252576,6.838313072966984e7,1.7009404837431125e7
0.0006999999,-1.0856061326437152,0.0032432436526369486,84.05458845943753,4.880522632997779,59981.19985768413,11212.136785905044,7.598103793271656e7,3.0004748736918524e7
0.0006899999,-1.0835950549655182,0.0033117134700609047,86.34948766724537,5.524275837467958,77209.87638252793,14633.319389701568,1.2063210602182323e8,4.440643980649914e7
0.0006799999,-1.0834574175726819,0.0032960514881036572,89.34185001660836,5.867540526547779,86996.820787123,16700.858770039853,1.4904313471550113e8,5.70491503631527e7
0.0006699999,-1.0832251804163535,0.0032213919776117117,88.120690395815,5.739335324647329,77467.45522206035,18433.140896914374,1.3889645864701563e8,7.277859602352026e7
0.0006599999,-1.082010535694172,0.003317178358432629,89.60749137404154,6.038744644745556,87004.499642656,21982.350314670308,1.775686383654123e8,9.915695786513811e7
0.0006499999,-1.0859840516530324,0.0032429321669945445,88.3671603726512,6.265897083447573,92358.06198437298,22167.72710217305,1.9437611783405232e8,9.551956068339768e7
0.0006399999,-1.0813272575840998,0.003170264459476195,84.25117379795,5.929284637107495,86092.30405900416,19737.985710649184,1.851128958455919e8,7.611417222971135e7
0.0006299999,-1.07819638187903,0.0032595577853700747,89.70455210593266,5.96052616619552,86404.5288667522,18703.069305765144,1.705796172188154e8,7.020135256906731e7
0.0006199999,-1.0759335963809766,0.0032347548551937997,88.68784131854467,5.746890556984065,82366.76596739383,18973.358488775113,1.5855368762009075e8,7.334517182552847e7
0.0006099999,-1.077363869035757,0.0032334577516120924,87.94769244518854,5.828059993400544,80516.03427873563,18883.118038553974,1.6326155883404514e8,6.849041732103072e7
0.0005999999,-1.0767194482847344,0.0031069424287037805,85.34438165710404,5.562657827851761,73189.34923001882,17497.0153213745,1.3853635700306082e8,6.2871614083584316e7
0.0005899999,-1.0758627112553434,0.003094836821154204,85.47738755059227,5.260133117063335,69541.64746324434,12995.97031935688,1.018541425946792e8,3.408756714347402e7
0.0005799999,-1.076765524642156,0.003292139182363382,91.71151204840817,5.309576561534884,75638.59356609077,12893.361213602493,9.789988463377199e7,3.4343676598215416e7
0.0005699999,-1.0756689697024877,0.003396178357381131,94.11013719920217,5.616346114961393,84360.78714726992,13843.305703234162,1.2587285933118387e8,3.7237160498407766e7
0.0005599999,-1.075746557761989,0.003287333309923977,94.87465521126565,6.079736812235097,89656.00471900585,18429.00291083504,1.5945669884327078e8,6.73524446375119e7
0.0005499999,-1.0746936052953135,0.0034190958491398375,97.65054824075078,6.2055020877219285,97787.54390329964,17190.334633024195,1.742779290719623e8,5.0339305082240514e7
0.0005399999,-1.0742705237767745,0.0035518948180534708,102.61905453368222,5.891518876788459,95731.6334703497,15634.65286131047,1.3513625960054123e8,4.307181915693504e7
0.0005299999,-1.074513820907081,0.0035676514747511267,101.96438319120011,6.468428255426929,101674.98610922463,20077.501347681824,1.763888765946224e8,7.359522873153852e7
0.0005199999,-1.0720440067606058,0.003599977719906027,100.88086499991785,6.6694581723684365,104085.87675154138,21817.10171608865,2.0733881556260502e8,8.094075859125012e7
0.0005099999,-1.0701632139625723,0.0035486347916216703,99.20914334315717,6.858719396068624,105624.69583834067,23411.779010611517,2.28482924297721e8,9.204240236472614e7
0.0004999999,-1.0690717440257191,0.0035981000559285356,99.03877002959685,7.044020568869596,105233.79389428653,27530.340669483474,2.413573728048131e8,1.2810891489427091e8
0.0004899999,-1.0658360931116757,0.0035940673310445367,103.39009309146141,7.330480870614956,114613.15133235982,26770.72902257891,2.579097772743974e8,1.2148131315102117e8
0.0004799999,-1.0685156688681432,0.0036088362963708526,107.81493203089346,8.096767933105326,140537.989838953,28777.092093323186,3.255125899450519e8,1.2425102410217534e8
0.0004699999,-1.0669741889570277,0.0037036725892493766,112.39646985838122,8.88157224804064,154826.21380795387,38696.83021601557,4.079934289682071e8,2.0697002956649548e8
0.0004599999,-1.0673617645122067,0.0036582477114663614,112.50541220851701,8.34963475346954,149978.28781991603,31017.284071289578,3.6417974438591987e8,1.3412259451278795e8
0.0004499999,-1.0660933611981747,0.0035857849575213242,108.53214704701828,7.517992933035173,128975.65137569304,25815.35935273548,2.745248785478841e8,9.933499080209331e7
0.0004399999,-1.0617195367482855,0.003626889189554452,107.38035795688293,6.792089707013132,113283.91161577862,20584.668149777706,2.037243683826946e8,6.732271687129477e7
0.0004299999,-1.0608447891748696,0.0035693150000581032,106.39158967001993,6.488405287774834,104486.575901929,19184.577660507166,1.780427744116123e8,5.759637748008581e7
0.0004199999,-1.0597121336237594,0.0037029565411880088,115.14848704713133,7.189481607975799,122058.0580926037,23257.527196933832,2.2787797109631103e8,8.29582676777133e7
0.0004099999,-1.0575150094543309,0.0037284164349111553,118.43803374985384,7.742553439396294,136180.32441490507,25899.537473032637,2.6417315485178584e8,9.694564419396904e7
0.0003999999,-1.0553190152041716,0.003742042982272837,121.8339077878711,8.023262900412002,146076.1227885399,26663.659992200635,2.9867892799331903e8,1.010502520003072e8
0.0003899999,-1.0521827622865039,0.0037945383188223423,121.12741540806346,7.929312497363287,138871.77149953818,26568.889305367476,2.808534019137691e8,1.0527201950248234e8
0.0003799999,-1.0519577145270216,0.003884270818921576,126.04309102872385,8.840585444634092,160517.60889598753,33345.67889882261,3.883957392666157e8,1.3937206825968996e8
0.0003699999,-1.0504084566446854,0.003943917378781046,130.59982765233067,8.993076415234215,174262.0543692325,32587.427315705492,4.107029746549901e8,1.2187564134415315e8
0.0003599999,-1.0450968381597476,0.004026750149253437,137.26960160440362,9.413226653955174,186162.9223456966,34727.06060348864,4.516063981418332e8,1.3420122575333162e8
0.0003499999,-1.046143991178612,0.0041503167579742565,140.13608322916565,9.873984673441026,203677.75656858904,36351.35376570241,4.975657655090368e8,1.4146345178173384e8
0.0003399999,-1.0472979943687055,0.004087324016762587,142.72325835262225,9.40846657975559,202286.1395562635,31648.041646044494,4.248916295630311e8,1.1189426534997103e8
0.0003299999,-1.0428213373060156,0.004162502592908005,149.92902214146494,9.352101187349277,212577.90845604375,28628.70493542361,4.04025888597264e8,7.875144817676213e7
0.0003199999,-1.0405081719693348,0.0042443038524510165,153.65472687636893,9.761766058152228,220294.49045045674,32713.69160612271,4.377291952599552e8,1.079710128272817e8
0.0003099999,-1.0408732681920512,0.0042415825141797195,154.8278513227384,9.822637427556504,228867.5001946314,34035.69575869688,4.7019034644305396e8,1.1807058028261264e8
0.0002999999,-1.0395601872199367,0.004182680681759509,159.37296473022442,10.04262536596252,234281.72803697494,37886.77735802163,4.9982588056185514e8,1.480243805316222e8
0.0002899999,-1.037430508475172,0.0040657026848732345,156.75532562068986,9.843147277011054,236396.08343509628,35201.44738276999,4.975723065776112e8,1.2577009123370747e8
0.0002799999,-1.0366054341050175,0.004260076518628863,166.6242443100117,10.884513993658947,270448.7866312894,40729.64310541264,6.221301613704461e8,1.540195948343807e8
0.0002699999,-1.0362160507887161,0.004293689928951056,165.50149392738763,11.078675272049486,275435.1872960897,42715.24165731486,6.373719961882255e8,1.726632029775361e8
0.0002599999,-1.0350351338879118,0.00440980370287434,166.99060552203795,10.668370412925377,265285.24550837494,38463.335528204785,5.762262650640218e8,1.5639765148254737e8
0.0002499999,-1.0321853695862102,0.004281501029070306,163.33767558263773,10.494890345992895,254316.37900828035,41392.34868709286,5.589978221071846e8,1.9854684369035488e8
0.0002399999,-1.0317627993780678,0.004306771175929375,163.75119922038627,11.04086354278728,257640.97315473773,50194.13404444052,6.470370807225288e8,2.7683559655970985e8
0.0002299999,-1.0295268628669105,0.004294909784203574,158.90141054430762,10.952723622383537,254206.40200239245,46235.06427853465,6.320682487578571e8,2.2986447566141817e8
0.0002199999,-1.0256837672038532,0.004329436337411497,162.5092548965791,11.051777176146775,253295.59656089623,47956.607486518296,6.313916026691495e8,2.3802452803129128e8
0.0002099999,-1.0240016800186262,0.004477798328806374,170.58406135784668,11.562887623272784,277199.6339074161,47941.65298847791,6.93338788092094e8,2.2617272044335234e8
0.0001999999,-1.0245290803392055,0.004573381560331546,174.34719040465848,12.34660546789521,297695.43597899226,58384.2884027802,8.424396756626576e8,3.222244001099216e8
0.0001899999,-1.0223326727854105,0.004546176091465133,166.99829367050518,11.808062794162216,270551.08386250865,55783.05941222,7.500119520162042e8,3.179671645175925e8
0.0001799999,-1.0211328128293908,0.0046395854067802405,177.1990551618603,12.42500401136619,296010.1205155456,61871.75966308592,8.565683790550342e8,3.675981538913209e8
0.0001699999,-1.0182970494695043,0.004783681144166382,187.71647200554074,13.597024819141568,336302.7896093828,69418.5959180396,1.0319923334093251e9,4.137720805512469e8
0.0001599999,-1.0143392351310094,0.004726166628197272,184.60932683980104,13.392388259096913,328708.0565695406,68662.8823701347,1.0334398456870025e9,4.040380817685092e8
0.0001499999,-1.0111656089068672,0.0047581169473219906,191.37307515968118,13.73940344300142,347835.2946997034,65578.1504661709,1.0541968666382263e9,3.427777248113382e8
0.0001399999,-1.0140566997744647,0.004824379554224755,194.46296902347336,13.812033498441467,356342.55089074554,63527.750770142855,1.015955395915478e9,3.209843221325649e8
0.0001299999,-1.012448285831945,0.004871197036677371,193.310272473508,14.427027327180015,361297.0444592967,72471.74087251922,1.113510463517374e9,4.338298765274427e8
0.0001199999,-1.0074930198734118,0.004846175492903413,195.96472291899522,14.428015241452325,365313.4813289013,66610.35179084643,1.0736907949423866e9,3.496942291257722e8
0.0001099999,-1.006982090151022,0.0049045159842881145,200.09389625124504,15.714831918552418,395252.3320571628,82219.85540077371,1.3385667363284993e9,4.938354732826392e8
9.99999e-5,-1.0076478966361557,0.004887455564527063,197.71350280066156,15.58720945956707,389460.26933340315,85751.63408694696,1.3666971301573982e9,5.345532923921952e8
8.99999e-5,-1.0033529491622528,0.00489884254517674,194.59062728720568,15.061376465773687,372795.72747682757,84845.48081019305,1.3195721734249887e9,5.523936642685399e8
7.99999e-5,-1.0013746175448741,0.004909504051085039,201.91636658836558,15.505917469266343,398005.6613090987,82599.03183020503,1.3889713655759315e9,4.855005430254471e8
6.99999e-5,-1.0008344091101273,0.004965246793180297,208.12575474905816,16.68943512132589,439640.19052660005,94114.20618324412,1.6654088905111768e9,5.822030164408319e8
5.99999e-5,-0.998552454133068,0.004858247547980756,205.0817419708984,16.105639023822295,414766.9388857013,87343.02448385285,1.4961747927565334e9,5.1363389884001493e8
4.99999e-5,-0.9980404833336252,0.004744328135651815,199.79192710191282,15.913999673650995,397240.72089036414,90438.0818105295,1.469989715285987e9,5.738517127468117e8
3.99999e-5,-0.9964423843261674,0.004761849648684145,201.8797099701604,14.399851125954898,365061.12696202623,73785.29783111699,1.1301604946684299e9,4.287036199568641e8
2.9999901e-5,-0.9963211572517984,0.004883690266019317,202.12079111902722,14.36125349380362,371743.5588330509,70146.85701759673,1.0718153170179923e9,4.078737652388755e8
1.9999901e-5,-0.9949976121513544,0.0049686161866810494,207.41851177565763,15.012080805027534,393719.06715867744,71729.59897871541,1.1598177946884327e9,4.0667927929662603e8
9.999901e-6,-0.9958557280880558,0.004990325146022524,211.2271383480118,15.737250585843954,419364.1942293115,80132.31765219367,1.3014877739023738e9,5.0276110800867677e8
-9.913492e-11,-0.9932157329577236,0.004960484971117031,213.0975286481216,15.936550299240533,434382.5263163473,82182.80247686878,1.3804048145677323e9,4.96679511901815e8
-1.0000099e-5,-0.9924883940743604,0.005131205377936672,219.80229523191974,17.00090128818225,464611.01010953553,87753.4203487366,1.571846940188653e9,5.141596563000241e8
-2.00001e-5,-0.9908697762385074,0.0052606452953121675,227.88962158416297,17.507796562963872,486603.3991280226,90375.85787401535,1.6223436092564204e9,5.2234460265041536e8
-3.00001e-5,-0.9899161681306479,0.005311602449102133,228.37266457422683,17.99429369762147,499585.23557040223,101978.4889630499,1.8198870206104984e9,6.694459304918368e8
-4.00001e-5,-0.9877379723203603,0.005232738317852046,224.68260535806428,16.685336517516195,465931.10997639777,78740.88837752,1.4551793040992901e9,4.062466869445199e8
-5.00001e-5,-0.987999547097007,0.005316625413594583,235.4212517338654,18.05538061495968,520261.34751786507,87519.77112493571,1.7380043905185068e9,4.4801823835286635e8
-6.00001e-5,-0.9872725785517725,0.005340409557387468,236.5683082966913,17.961034184360123,508756.788707789,93313.4166919432,1.7593011699161623e9,5.360683720445611e8
-7.00001e-5,-0.9844858985466436,0.005375352413528911,242.43068197855402,18.447027484916987,529926.3508354144,92069.94511889749,1.812373769415379e9,4.819669303409239e8
-8.00001e-5,-0.9810236084304117,0.00542289878278532,245.17124244960897,18.460523909293325,550690.4139956075,85861.82647684873,1.7618865221702106e9,4.098076898917289e8
-9.0000096e-5,-0.9773858298461149,0.005503295940074868,252.33559797485646,18.377446501525206,567530.9559902096,82819.85249074938,1.7753458198609757e9,3.656424902963299e8
-0.0001000001,-0.9759902174893555,0.005561385154298559,252.39833977541608,19.125439631063866,590097.1473995586,92848.83981576127,1.9549480406713183e9,4.715008666451519e8
-0.000110000095,-0.973296979676621,0.005669902872488938,257.65039807095525,19.962339932777663,604962.5123785181,99038.21785821649,2.0668778824486482e9,5.107237199254948e8
-0.0001200001,-0.9729184989355412,0.005959528817886836,275.44467990717106,22.332279701416297,694530.0856166137,126537.74382313817,2.720065497535874e9,7.712982114156142e8
-0.0001300001,-0.9735426582933118,0.006001926347364401,284.55072294678075,23.7546097575156,767897.2626047092,147948.80978856614,3.2224052279361744e9,1.0208775973032081e9
-0.0001400001,-0.9691270734898432,0.005974869072834323,281.2079736305514,22.6962397557975,727340.1431270092,129614.02219642301,2.859762813757374e9,7.988959150965033e8
-0.0001500001,-0.96559874669078,0.006149012863046207,298.0267807945465,24.830256505453374,824535.2838880753,150033.1610943876,3.489805352601047e9,9.699550100963724e8
-0.0001600001,-0.9616179118523704,0.006186058930332659,302.71896273803645,26.173016460526593,878326.7995292044,176472.02190179998,4.0287019353979416e9,1.305520563450269e9
-0.0001700001,-0.9608508811182525,0.006192554528508263,307.16670495880913,26.90014505098417,901224.8903355066,182246.93266464374,4.301282094137212e9,1.296703264274301e9
-0.0001800001,-0.9589082486407583,0.006179432892951523,306.90489944630417,25.89108242826751,884900.1047773747,163950.16446505804,3.92280170482322e9,1.0694081608931262e9
-0.0001900001,-0.9586111741581227,0.006132883543211667,317.6927929201735,27.601089342513845,981482.0926574077,182163.41453750408,4.629214080427708e9,1.2441074581262438e9
-0.0002000001,-0.9567296299957646,0.006290387289015841,325.99817594377225,28.289059421905975,1.0050914062231274e6,190691.51247357082,4.84659461733563e9,1.3495707573571682e9
-0.0002100001,-0.9543588957815289,0.006360501547426284,325.0385129613614,29.254562437224262,1.0097138501635287e6,214718.84406093525,5.125689709345772e9,1.7431784252812748e9
-0.0002200001,-0.9510508365763216,0.006443741210846443,334.1829475303838,28.944856507179196,1.0215340501470792e6,200138.1556174971,4.973593430959967e9,1.4913553088174143e9
-0.00023000009,-0.9498154560188983,0.006677687063183323,346.0531331414702,29.831029924174793,1.081717541348152e6,222231.23228919733,5.4759450271784315e9,1.875519035027654e9
-0.0002400001,-0.9481871605122172,0.0066160328080799155,340.16768551697106,28.444671728900314,1.033889508002589e6,192071.66648327053,4.887194988836618e9,1.4091414139992883e9
-0.0002500001,-0.9455820369558008,0.006585946697634326,347.80476431474216,30.24881527845522,1.08869277865522e6,224216.43239495336,5.591588663072384e9,1.8680119301108248e9
-0.0002600001,-0.9412346646404072,0.006581948833896007,353.3453015476642,31.036026969179925,1.1160692924540532e6,241245.91530132134,5.905241858033367e9,2.163080575846885e9
-0.0002700001,-0.9398088971157875,0.006768971302860419,355.7967381401404,31.318648838201828,1.10313068725364e6,255280.08871788217,6.021715151084959e9,2.4306241917394867e9
-0.0002800001,-0.9385705112322933,0.006830584443844163,362.5389155627525,32.14618741247336,1.1638024318285105e6,273470.6799245713,6.497597793771358e9,2.7029028510249496e9
-0.0002900001,-0.9390475462847151,0.006927072733823382,376.04302490518984,33.1226740426695,1.2263975271131922e6,267890.77382138796,6.719621904871386e9,2.386721820564756e9
-0.0003000001,-0.9327844856352148,0.007010428133367966,385.77482678710066,32.369241832648285,1.2310715424125816e6,247850.61540678891,6.266603130242571e9,2.1327991107277067e9
-0.0003100001,-0.9288754301390768,0.006942174713594422,381.1040142993855,31.504655338694743,1.1890425500486493e6,229590.6046882515,5.928161521908135e9,1.815836214728015e9
-0.0003200001,-0.9269467989983212,0.007038265792237396,389.2147292328569,31.980990937818447,1.2419244882949907e6,230804.91032334787,6.126562621444075e9,1.8014996015533693e9
-0.0003300001,-0.9262011668613717,0.007062066726448849,392.05701887033274,32.46868624868197,1.3032187797457809e6,230398.94729073637,6.488173079510111e9,1.7047584896050806e9
-0.0003400001,-0.9259069149004031,0.007237257004432398,399.5879169287446,32.56909198740078,1.3082419321897805e6,236639.1456697397,6.534401404234465e9,1.8371905326273823e9
-0.0003500001,-0.924163336942133,0.007185835335556284,403.74308782468466,33.86839490054528,1.3475615946470485e6,252587.71161150275,6.894318847174976e9,2.0898346947566254e9
-0.0003600001,-0.9192234723237299,0.007314777136620545,408.32143438724006,33.63826504143104,1.3421641810712018e6,240397.38064375616,6.541283036314994e9,1.9168662856852736e9
-0.0003700001,-0.9171718040945914,0.007493964388815852,416.1440021580612,32.92512878820637,1.3081259992168988e6,221795.22132514394,5.98706304451168e9,1.6291984177337475e9
-0.0003800001,-0.9174652555951108,0.007586445100541118,430.1080737311085,34.528639252524734,1.3587129204433514e6,241908.03416286063,6.4480735536269e9,1.8635641532255812e9
-0.0003900001,-0.9184581014359812,0.007679449306755405,436.17630463122106,35.691888546031606,1.4274135124168224e6,256994.0146056999,7.003931428353149e9,2.0364985118750362e9
-0.0004000001,-0.9114509633097319,0.007747076197001404,447.0428573330637,35.657444762875286,1.4525015391523382e6,250589.94122271915,6.796180076735287e9,1.9638135752124093e9
-0.0004100001,-0.9044129338825412,0.007670557016745614,445.7905045036983,36.235174314691754,1.4928986114673428e6,271447.0820421624,7.313969878340735e9,2.346202138476104e9
-0.00042000008,-0.9002850468354677,0.007701913991301838,456.6578276435522,36.55090847645756,1.5422607154067545e6,259915.9121865371,7.337022869635411e9,2.0273367882820575e9
-0.0004300001,-0.8958711952895084,0.007780485163995393,460.43088179264447,35.086570444886846,1.4790485769112366e6,234639.08057410902,6.444895143230878e9,1.7270843640362568e9
-0.0004400001,-0.8912528215160763,0.007938603342549361,477.310474353587,36.544553734898045,1.567033618824023e6,251388.06859611676,7.177927946158907e9,1.8816816039405432e9
-0.0004500001,-0.8859342348460861,0.007964473992119383,494.6434104733816,38.09478857496445,1.652134153874781e6,277657.303813749,7.908263816679604e9,2.2129665607670307e9
-0.0004600001,-0.8813135226715998,0.008019440433793119,494.70857933285055,37.54335705333488,1.610151950624647e6,268029.4463916663,7.610578481925162e9,2.055924901237587e9
-0.0004700001,-0.8769021892930556,0.008141361757968828,510.72926007598096,39.25838245034729,1.7129354440629361e6,293040.09697624826,8.4280811695634575e9,2.440597388716746e9
-0.0004800001,-0.8749737539511551,0.00826872595293091,531.8369335616884,39.97713085675729,1.791808190534543e6,289491.42040647403,8.545149337428144e9,2.325225992616059e9
-0.0004900001,-0.8696333374829954,0.008273566216402137,535.9438570810577,40.573232366301006,1.8193073570090446e6,307721.3389126706,9.066890185778181e9,2.6226466820060606e9
-0.0005000001,-0.8656979132031445,0.008456253065394423,557.4262249830944,43.68616312923301,2.0178013612477272e6,353470.0638274785,1.07958922852084e10,3.183292334342559e9
-0.0005100001,-0.8622495645075641,0.008485794065819107,568.3322522530882,45.358842862454345,2.152860066068073e6,379423.30639004527,1.1951486937954117e10,3.4416439712199674e9
-0.0005200001,-0.8544520209854802,0.008552442948560755,585.3119593534544,46.70928979348908,2.2541259008688815e6,396082.8522821383,1.2710323785243053e10,3.643732648759071e9
-0.0005300001,-0.8518597669947978,0.008630735318730088,599.2230916627512,47.40554027045402,2.3183319773419215e6,403873.96792170365,1.2972664926916698e10,3.8436533051048536e9
-0.0005400001,-0.849391609043141,0.008779228787905364,612.6230909625265,47.882847802812584,2.377883515055814e6,409720.8177951155,1.3108528921885643e10,4.01944332626141e9
-0.0005500001,-0.8476860855779776,0.008951543673323157,628.6909621832428,50.41560036944388,2.527588743603183e6,447062.2120153919,1.4726309817643492e10,4.475178718653967e9
-0.0005600001,-0.8431419590246632,0.009028842907586633,646.8334624847645,50.552684818293606,2.569058920167237e6,425867.7162341812,1.4347181280471766e10,3.9428190235017905e9
-0.0005700001,-0.8370059300044103,0.00920498641370733,665.2021075578932,51.08273611903463,2.6466199982574945e6,425002.2831668799,1.450220460396388e10,3.823320036363305e9
-0.0005800001,-0.8315347470861684,0.009421613579352933,691.182649005521,54.03588821608551,2.8343309825593303e6,472605.3809784975,1.6361029542645546e10,4.464152559656794e9
-0.00059000007,-0.8275286708416323,0.009630303702251031,712.5192077998963,56.26597873000903,3.0013634115123907e6,509342.7890876541,1.7951191891049053e10,5.049841826433268e9
-0.0006000001,-0.8210412357785981,0.009738717910681167,735.3180188985317,58.509414095384216,3.1111988246413115e6,541811.1868297551,1.8967813456269897e10,5.50993760811524e9
-0.0006100001,-0.8129739552909918,0.00994696795534231,758.3036699045077,61.4436772548942,3.2973649826930435e6,604479.6017768774,2.113684476710932e10,6.689661224892235e9
-0.0006200001,-0.8053148120543925,0.010062345757242176,778.5635268852075,60.765470156651574,3.2515970253599593e6,563552.6604233204,1.9694224955256042e10,5.74227618110985e9
-0.0006300001,-0.7983765788987439,0.010131616510752665,789.0194821445408,62.02130656480554,3.3622234508580025e6,574352.927776449,2.0612668528277374e10,5.80382011853946e9
-0.0006400001,-0.7936763107382382,0.010369280619205763,831.6585116714482,65.11630884702741,3.655737160409338e6,605815.3172726599,2.249752679945859e10,6.158286012782132e9
-0.0006500001,-0.7877464624472655,0.010570417754233431,859.5737316321147,67.01166944721497,3.858694985831174e6,625125.3477857652,2.3869630117288986e10,6.252696022460294e9
-0.0006600001,-0.7811376309541099,0.01063789550879164,868.8095161561222,66.0765499406558,3.797531751908723e6,611946.9198724013,2.2804382486871822e10,6.140078313998539e9
-0.0006700001,-0.774803475933791,0.010623585420178,878.7409012693904,67.05376612850746,3.876747972111315e6,623664.6353512702,2.3716553461550922e10,6.2484941522157e9
-0.0006800001,-0.76753929202178,0.010781269110398967,908.4729864716733,68.89014863610754,4.052433594743772e6,632600.4669935106,2.483240975022296e10,6.10467665218607e9
-0.0006900001,-0.7640702214045303,0.011058551385262407,944.8276224947588,71.50842691007837,4.321070654608364e6,647742.2080102825,2.6543299858406506e10,6.165141615591552e9
-0.0007000001,-0.756324685357893,0.01126316303964858,977.3195021200098,74.10217789393339,4.603111841210743e6,679261.5551748506,2.8665451762209263e10,6.502406226641327e9
-0.0007100001,-0.7510271156815819,0.011388937769867071,1014.610701158641,77.34529851497372,4.945119193115961e6,716643.7905519969,3.1497220658536674e10,6.794243548420957e9
-0.00072000007,-0.7452752809994891,0.011622583031510904,1046.129403372968,79.30607829861943,5.062830813394032e6,738710.808348402,3.2595712009478573e10,7.024611635184326e9
-0.0007300001,-0.7393225116685518,0.011773745060962928,1075.4143372228596,80.97174751609461,5.300064735499824e6,749221.472601766,3.4088123002576336e10,7.041100967111641e9
-0.0007400001,-0.7327133659260784,0.011878667322126621,1095.0890529127025,81.2438531331771,5.400479820805256e6,748366.2894707764,3.4180696618611355e10,7.049038707524691e9
-0.0007500001,-0.7280866849169252,0.012240715119808987,1148.0590094197341,83.25430865579027,5.684857918345837e6,762485.7031617726,3.479134418862105e10,7.089186948063084e9
-0.0007600001,-0.7201486427707458,0.012433208970324528,1181.7767011751416,85.1950769092868,5.876310285108815e6,783319.990233651,3.5851817755712585e10,7.209082139455306e9
-0.0007700001,-0.7120654583100693,0.012676734376537688,1234.0437974329927,87.31026379249629,6.165249542755589e6,829723.0414846607,3.81039572575592e10,8.003274549886359e9
-0.0007800001,-0.7041370584165747,0.01295400285430146,1274.7574680628936,89.11159553217246,6.405450813000152e6,832886.4189273521,3.873745732872114e10,7.902223741815433e9
-0.0007900001,-0.6986109870276015,0.013179065616978562,1322.203387673189,93.18529027976746,6.854785306115494e6,890135.6094624,4.227223884164223e10,8.379101416543839e9
-0.0008000001,-0.689164105895827,0.01332384748674384,1346.1428235813617,94.6952815436209,6.98168166239361e6,915553.2781775885,4.355572135082858e10,8.828063131834229e9
-0.0008100001,-0.6824989157295351,0.013471941836847301,1382.151159815176,95.00067476985795,7.129523949891613e6,886277.1465069671,4.2096566676821846e10,8.059991425149776e9
-0.0008200001,-0.6728686368747006,0.013567689021717256,1402.0576237735809,94.91750878660548,7.135763669781826e6,874669.9122020259,4.042845152935432e10,7.899651452711672e9
-0.0008300001,-0.6679917174856027,0.013635934321992367,1442.327703746813,96.22812624323014,7.237908060909625e6,869553.8027065016,3.94187023638423e10,7.672886688474513e9
-0.0008400001,-0.6610808985740071,0.01370734293076105,1460.8847203832781,96.89385115203467,7.228249398775718e6,885956.164529067,3.9339738883537575e10,7.813539252536114e9
-0.00085000007,-0.6530388675556663,0.01383918549181085,1491.6141390855657,99.52342004112526,7.52547098305262e6,919826.75800534,4.166496962033697e10,8.0203764093830185e9
-0.0008600001,-0.6404916427987433,0.013988608705285037,1547.409509620763,100.60249992709007,7.748497244461162e6,912098.699553173,4.086418351169084e10,7.748979872152283e9
-0.0008700001,-0.6329540981462527,0.014193122437621242,1580.3182687509707,103.79573430238732,8.099217645020473e6,973313.1313948013,4.466642921981951e10,8.790088281287413e9
-0.0008800001,-0.6268333349676507,0.014309850831903278,1614.4907448972012,104.82366145659499,8.29359345996916e6,985223.0077211204,4.474362725023467e10,8.836844305611631e9
-0.0008900001,-0.6164380222715126,0.014650295196787764,1666.0002730740714,105.10519072467424,8.38352685750592e6,961325.1207437465,4.198595422939362e10,8.463881702084382e9
-0.0009000001,-0.6057684146491844,0.014954984242063384,1715.1109633812293,106.31480854571788,8.512786199330177e6,934258.812369086,4.037789001468306e10,7.817962404103751e9
-0.0009100001,-0.5960243517818953,0.015234590467016659,1753.5633761645688,107.93675778516425,8.791923762886466e6,938043.2748806798,4.156550093382868e10,7.782630225944771e9
-0.0009200001,-0.5856592077197598,0.015379353699226881,1795.5756718478997,108.74345120924161,9.048394557498362e6,943000.3755116705,4.141309171032353e10,7.631127085662368e9
-0.0009300001,-0.5817602066611871,0.01545254563281008,1830.854778020231,109.25962127901374,9.22430113209422e6,925029.4896346219,4.105861484167359e10,7.094214002062696e9
-0.0009400001,-0.570825337189128,0.015643992612280513,1860.034600195792,108.48890290079383,9.21219211462723e6,905500.5881066589,3.837797158576836e10,6.686993805362417e9
-0.0009500001,-0.5602402503115564,0.015805478740424234,1908.8151094444336,110.44941400661722,9.640671805543723e6,909782.8527113245,3.990645678634007e10,6.634758021623246e9
-0.0009600001,-0.5519843845544931,0.016010566652363906,1963.5977377525826,113.22087540174552,1.002288022512173e7,931025.3386496109,4.058646077738464e10,6.735708446619869e9
-0.0009700001,-0.5428922186622888,0.016218383332153453,2019.3491190295383,115.09493027388577,1.0309966989766091e7,946118.7874296908,4.05906049806708e10,6.964234342955712e9
-0.0009800001,-0.5357737707639295,0.01638986289667848,2057.4149529956485,117.69167365514573,1.0608661413156765e7,985922.445929264,4.241969580084055e10,7.152273155836064e9
-0.0009900001,-0.5255862950323249,0.01659130737453948,2121.9189053608798,120.31767393616069,1.0842441034019383e7,1.0043887493514322e6,4.196356021643039e10,7.21847369595207e9
-0.001,-0.5154689624629283,0.01666312661047876,2139.685891283038,118.66069495020866,1.0752205134540934e7,966610.8435612677,3.8739227315909164e10,6.92022283809821e9
-0.0010100001,-0.5072632536182632,0.016927181163180708,2184.81271404983,118.30006107970608,1.0777099777761526e7,948011.2828146031,3.630154152236185e10,6.865253252586813e9
-0.0010200001,-0.4978340278731994,0.01695072330907075,2209.75341629341,117.7815618398221,1.0848557397913525e7,924807.7065547742,3.4034984384471977e10,6.809544045450999e9
-0.00103,-0.49210463985406666,0.017006252703810346,2210.010725307317,118.04806494914074,1.0980924417766957e7,923402.7234349779,3.409399066781539e10,6.816397428120945e9
-0.0010400001,-0.4787691843138018,0.017199345603734303,2242.0657577269126,118.73828832152377,1.0992389518389847e7,932090.6808813419,3.251963677048868e10,7.010414192113604e9
-0.0010500001,-0.4698738282758778,0.0171554017863819,2252.952363096109,118.8386107420526,1.088846145699139e7,924555.9477096475,3.0983619777843475e10,7.001432405065583e9
-0.00106,-0.4628020979544971,0.017229660239178185,2283.507446639376,119.60010119425087,1.1058927022831786e7,930063.033605058,3.007152112634369e10,7.199090832141373e9
-0.0010700001,-0.4529118119152411,0.017396073490041443,2324.0940390784253,119.45807397910163,1.1010368358600585e7,900452.2841617094,2.5793547911134293e10,7.248248505992113e9
-0.0010800001,-0.44404574934428787,0.01762446747943747,2369.3903106531025,120.5865029491434,1.1205619083480017e7,904362.2390972896,2.521505515315335e10,7.220098221048364e9
-0.0010900002,-0.43546081456236985,0.01777254593053705,2413.2093486992353,121.58353599934732,1.1230306822923005e7,908533.2382397262,2.230715141538204e10,7.539639866620482e9
-0.0011000001,-0.4204302935227648,0.018048134842885526,2470.277481219991,121.69512139581896,1.1273796787012879e7,887888.1991937737,1.7669633684713238e10,7.742313565521699e9
-0.0011100001,-0.40600678443575183,0.018273419111669964,2536.943560877032,124.18139310881472,1.1609080531850817e7,917544.148106337,1.7709601527851982e10,8.158530063024948e9
-0.0011200001,-0.3935642196308765,0.018471522336546635,2588.7203406264202,123.39151122592224,1.1492474452810692e7,896377.6154695686,1.2326467492949203e10,8.25444878248042e9
-0.0011300001,-0.38028042349233965,0.018551950189710145,2639.3249857947358,124.78497581431857,1.1679653152909674e7,902230.2143791915,1.0139821447071404e10,8.583242217839788e9
-0.0011400001,-0.37076594751114733,0.018753322298246354,2707.1956810629868,125.45141271279527,1.1812808491568852e7,890142.4231476401,5.332351638078792e9,8.97141987417823e9
-0.0011500001,-0.358868689550856,0.018911256736529568,2756.656440043324,126.30107259522954,1.1909420196181968e7,887340.8716946194,1.3666017787973807e9,9.28462569309752e9
-0.0011600001,-0.3484270511842428,0.01906539155056257,2799.1524866255704,124.15655700963885,1.1601705929668762e7,853804.4751705409,-6.095843716117637e9,9.3879193273511e9
-0.0011700001,-0.3393396118911215,0.01914365065345926,2839.4931542176264,123.54250092765324,1.1690947100293158e7,838229.9430113448,-9.473238515190046e9,9.608942141025753e9
-0.0011800001,-0.324723029086464,0.01923275001216328,2872.0598680256244,123.67801852550132,1.1634675858543439e7,825322.80166975,-1.26938390481285e10,9.804065014834171e9
-0.0011900001,-0.31300071285484216,0.019377384053981022,2907.319463825762,123.6824424141071,1.1692483307992624e7,814158.0935238907,-1.5851403008578327e10,1.0162881789433886e10
-0.0012,-0.30252452380838885,0.019619196090961716,2974.141553348691,125.03967035394585,1.186041433959273e7,822074.4643958483,-1.949284847592846e10,1.0598231408293713e10
-0.0012100001,-0.28651952518955964,0.01972440058348711,2990.115749567882,124.27554025920772,1.1865230724278757e7,808051.6853421523,-2.1047741565526043e10,1.0594849208735321e10
-0.0012200001,-0.2713482839578503,0.019836133963002045,3041.516961566964,123.84651421056331,1.1581130284492377e7,796273.4665908617,-2.756998681188464e10,1.0843838020887346e10
-0.00123,-0.2594901555025187,0.019998008885632416,3098.3835892981265,124.8454842987869,1.144058276008744e7,793311.2473678074,-3.3475164758086693e10,1.1199860807456524e10
-0.0012400001,-0.2449238090171115,0.020110118235856095,3126.0685207590545,124.77930959662856,1.1311101657350224e7,804598.4938334842,-3.634900505245383e10,1.1239904687348597e10
-0.0012500001,-0.23405895269630486,0.02029130581141626,3162.9325528560694,123.46248822873622,1.1018721266669001e7,799169.2389275214,-4.229757875586419e10,1.1359290606556244e10
-0.00126,-0.2195504694631097,0.02031817540312412,3191.0220772575267,121.7381841510607,1.0579113464562751e7,799240.4217309102,-4.807882562474462e10,1.1292587668184109e10
-0.0012700001,-0.2111802793819743,0.020571965679550688,3261.009805111018,122.0720175310976,1.0667988140558174e7,819417.8968397831,-5.471866785017189e10,1.1924774926219534e10
-0.0012800001,-0.19793312474264863,0.02076517245035116,3326.1429556681896,121.45093127913192,1.05832901744398e7,838473.3878892156,-6.265166849878319e10,1.229501507533488e10
-0.00129,-0.18473318343301434,0.020970710486122517,3361.91551745408,121.67626077210657,1.0512402743442219e7,835222.3693727683,-6.6334821552890366e10,1.2515820771572762e10
-0.0013000001,-0.17264677844756418,0.02110033510567833,3382.2327997390007,118.06665899450911,9.815605032000616e6,827117.1605986508,-7.265914058969278e10,1.2257173300937483e10
-0.0013100001,-0.1556734644069506,0.02123144659444725,3434.523980252145,118.11236553740179,9.723943748448346e6,843617.456524688,-7.757300907725499e10,1.2483967589554949e10
-0.00132,-0.1464590684671957,0.021479937042110236,3496.3613429682464,116.52102138579257,9.232492441698331e6,854983.2520446851,-8.704060521235536e10,1.25501805086059e10
-0.0013300001,-0.13354864335743627,0.021511632743332416,3505.7271253846443,115.31649474231949,9.065481753172506e6,858252.7968042096,-8.990417255845305e10,1.2483985105495256e10
-0.0013400001,-0.11973322482468583,0.021801841039543173,3553.0333477891504,114.72005372799698,9.073803137881074e6,882019.3143390927,-9.625502065489465e10,1.2855821665407959e10
-0.0013500002,-0.10464272348156847,0.021904499550596514,3559.0246764249514,112.34765378990356,8.599941163026989e6,884161.8311029017,-1.012350825590569e11,1.2732223075274172e10
-0.0013600001,-0.0899478413190286,0.022031087810523004,3628.507363071545,111.38080560040034,8.027163145900541e6,901862.4838247113,-1.0995352647593617e11,1.2821474731124138e10
-0.0013700001,-0.0742167412258136,0.02214041821059408,3661.4312105352533,111.20862664719496,7.892246532175374e6,915333.5980850914,-1.1450918095004796e11,1.3033411640050571e10
-0.0013800001,-0.055064777675543734,0.022459036664135314,3717.1242971481,111.89992566059885,7.5077432453597365e6,943114.9124075779,-1.2202184942379424e11,1.3288053811668488e10
-0.0013900001,-0.04593562205231997,0.022393410308341327,3711.0238206716513,109.00519422111007,7.09968873369184e6,938752.6281619448,-1.2572006792242836e11,1.2956949333773561e10
-0.0014000001,-0.032877320665523777,0.02229715380563479,3748.3011140342696,109.75050964199119,6.694482814197694e6,950831.5907734216,-1.2888555381902008e11,1.3044202126485437e10
-0.0014100001,-0.020592776273165816,0.022607098076910973,3830.7095207485568,110.2445385545414,6.359479147203447e6,982977.3045104044,-1.3828592864007584e11,1.3409667886804317e10
-0.0014200001,-0.0029559647367747334,0.022717385614426103,3868.4651680661764,109.69849412932854,5.616795861198894e6,1.0053284074431064e6,-1.4321783947278305e11,1.3219809031115622e10
-0.0014300001,0.011485445467782988,0.022711411065749917,3867.6457812520025,109.2968063257359,4.964529724224631e6,1.0138452954717841e6,-1.4560462929318216e11,1.3138616645952744e10
-0.0014400001,0.02928880672075223,0.022780635721206307,3890.5950128724353,107.14923230199199,4.357741215883683e6,1.0318581822798282e6,-1.4936923268189435e11,1.2881592796052956e10
-0.0014500001,0.04211454310949844,0.022958396397858457,3928.5031462856914,107.1456842095933,3.9716502460216642e6,1.042473097737278e6,-1.541345457449807e11,1.295772638258169e10
-0.00146,0.059314735489651355,0.023096427565845918,3968.852669702407,106.30032967679513,3.127580464034255e6,1.0743996341616113e6,-1.6002407252090994e11,1.2757164986965437e10
-0.0014700001,0.07435066972337526,0.023030956702137045,3994.0131211471735,106.1498406822674,2.5694961225733585e6,1.0906155648618613e6,-1.6405693405684964e11,1.270812469874115e10
-0.0014800001,0.0892491005812278,0.023105080340385296,4020.472956797892,106.89706742975547,1.8638919404234164e6,1.0994328843201755e6,-1.6765460883840732e11,1.280568242090336e10
-0.00149,0.10334705935659506,0.023095405645427607,4012.1787496248535,106.55567326120746,1.4040820846987544e6,1.097417900142224e6,-1.6752573755683163e11,1.2704401907938377e10
-0.0015000001,0.12104025066900052,0.02305520632760824,4011.889003139653,106.43821443486509,564904.4261689018,1.1035389427710786e6,-1.6867533769486493e11,1.2466756036777597e10
-0.0015100001,0.13618852001252948,0.02309267211297572,4040.053498427008,106.52142151778031,73606.62826142648,1.1101261397131744e6,-1.722910634638114e11,1.2672351002480309e10
-0.00152,0.15401376162500457,0.02308977889533533,4046.4109088787873,105.92953977212977,-573883.8782410682,1.1198176955104982e6,-1.7338206187812448e11,1.248596298817142e10
-0.0015300001,0.17028762890408775,0.023128873644779054,4046.9317406060145,105.45550288199273,-999876.449351326,1.1198865809206201e6,-1.741083445800515e11,1.246206071141243e10
-0.0015400001,0.18766062939668707,0.023096149324429,4042.811548587983,104.64463499692802,-1.5974185882807733e6,1.129157234875137e6,-1.7408045091243695e11,1.2339378688564974e10
-0.00155,0.20525360031413312,0.02304658375847078,4012.4969256097934,105.21387475414139,-2.189676885182865e6,1.127321928493472e6,-1.7067825309036404e11,1.2292386699566607e10
-0.0015600001,0.2245631050363129,0.023020397266072096,4013.177909314733,105.91434050541073,-2.7560731878693965e6,1.125808635134618e6,-1.702418946429068e11,1.2414055658539577e10
-0.0015700001,0.24381733718105872,0.022997206528384773,3970.7314720754434,105.81682211710178,-3.5326371551408987e6,1.1098240305904963e6,-1.641635655869427e11,1.2213213180598818e10
-0.00158,0.26152375368453257,0.02285742319773611,3928.6028013131154,105.61167054742813,-3.983728251398911e6,1.0965401490642538e6,-1.592600576085292e11,1.2021539578838558e10
-0.0015900001,0.2764690875514968,0.022812394823236628,3926.4730529869876,105.37484026702745,-4.524603560012547e6,1.101109635692898e6,-1.5877108914541492e11,1.210479387576655e10
-0.0016000001,0.29416934469005335,0.022621323679532585,3871.5737329704443,105.29830390861521,-4.94221077208382e6,1.0730077141592116e6,-1.5190430366091058e11,1.1933337900777454e10
-0.0016100002,0.3080964897770013,0.022613314289379006,3871.8064365731802,106.174789393757,-5.57957687184688e6,1.0777356324018426e6,-1.5016234678425424e11,1.2017183813455173e10
-0.0016200001,0.32376724634378407,0.02253888101573333,3852.2920949084864,107.3017749158539,-6.221766611535463e6,1.066726502575396e6,-1.461619851022772e11,1.2156987860943773e10
-0.0016300001,0.34082867946712986,0.02252835396046171,3851.6871355696126,107.69422771429576,-6.903730603589431e6,1.0674228388227418e6,-1.4524575734544678e11,1.2402048847176624e10
-0.0016400001,0.35660863482855315,0.022546340169273208,3869.025536291005,109.20032389672816,-7.496977058778376e6,1.0674453943446123e6,-1.4513089554904333e11,1.2778757100915533e10
-0.0016500001,0.3717283780259333,0.022407515249276512,3804.6289600590994,109.27808569710338,-7.918805638821428e6,1.0364640745789327e6,-1.3746680098530716e11,1.2663886924969154e10
-0.0016600001,0.38814395802247553,0.022180569429984684,3720.882345308565,107.76569683935107,-8.054526772646969e6,1.0028366544907966e6,-1.2910782646430159e11,1.2281445794156416e10
-0.0016700001,0.4051142348090851,0.021974050086543004,3658.8470748339237,109.20806880084024,-8.692115907415701e6,980298.5615899786,-1.19842557468189e11,1.2277063781183264e10
-0.0016800001,0.4195468408041909,0.02170150072924204,3573.9971216562108,110.61735732114282,-9.014329044604622e6,959161.2474442759,-1.0830140727880676e11,1.1961950340851334e10
-0.0016900001,0.4385023141827765,0.021487109174655006,3521.044386020248,111.37407065516093,-9.437359062326267e6,940748.7037300979,-1.0232849323226996e11,1.203823974318815e10
-0.0017000001,0.4549499076424957,0.02148758822994845,3498.951552188785,112.20177300242953,-1.0048815507897288e7,940510.3751521702,-9.61557683733231e10,1.2229871163557604e10
-0.0017100001,0.4712086121774243,0.021409696292403333,3465.1449189508376,114.41394076268682,-1.0554139413254282e7,948630.8310403135,-8.964168734399875e10,1.219669267446667e10
-0.0017200001,0.4863645253675418,0.021531221843489455,3478.22283844512,118.40994367667318,-1.1402187608353717e7,970081.4767712395,-8.42064840731166e10,1.2646031008576899e10
-0.0017300001,0.5032518637622839,0.02131926517607994,3433.3457580470135,119.60672986396324,-1.1711542305304041e7,959588.9449646727,-7.801302130946718e10,1.2629682719014555e10
-0.0017400001,0.5182963218286675,0.021049293771324286,3358.9732186306583,120.2090864245082,-1.205430055275162e7,953486.1891611932,-6.7537239820097916e10,1.2338022375260368e10
-0.00175,0.5328508951958294,0.020761754346467386,3288.7286672884156,122.63905765378848,-1.2428830231105454e7,949996.4909547451,-5.70075657775613e10,1.2162126660869284e10
-0.0017600001,0.5512776114401082,0.020562608103659626,3233.581094384424,123.41575113447132,-1.2843884607669976e7,948545.4786016688,-4.875947115419623e10,1.2101418869832518e10
-0.0017700001,0.5675895854457892,0.020256732736737847,3157.9097254258513,125.18212234427577,-1.3071748580912283e7,961004.6711548858,-4.0360788834718765e10,1.1949302328501497e10
-0.00178,0.5800796979728461,0.02006143726303048,3124.2464927152478,126.03807439396851,-1.3313634274031607e7,965389.9583986591,-3.456319934619499e10,1.1877149294983292e10
-0.0017900001,0.59554332333771,0.01996672169440919,3072.2989112111236,127.79865744960286,-1.3614549422204092e7,967309.3030154922,-2.6628467878951283e10,1.1814565593631123e10
-0.0018000001,0.610729463339156,0.019865114386774116,3041.575495242988,129.22537777054563,-1.3988270760101886e7,980540.3397251703,-2.090394626834572e10,1.2002748399221994e10
-0.00181,0.6256070900483701,0.019599427752637844,2953.795970416966,127.92331267111112,-1.3846386903894e7,964246.6708956001,-1.483595768573335e10,1.1584292295628765e10
-0.0018200001,0.6426631346272415,0.01929291243080012,2893.868854934543,126.34104983969652,-1.38154489571878e7,941852.07496545,-1.0270423386111435e10,1.139500221607633e10
-0.0018300001,0.6605766370044028,0.018928793157921488,2792.9158303986655,123.33633432615505,-1.3502282728467628e7,927165.158834242,-4.428235752550091e9,1.0889249649587637e10
-0.00184,0.6745413260171185,0.018736757240637995,2740.71861959659,124.95226336906435,-1.3613941776125751e7,955062.9781781277,2.7617237077589364e9,1.0812275979962488e10
-0.0018500001,0.689526592114441,0.018430372727887424,2685.154319720738,125.43836444629193,-1.3876227816284792e7,981404.536126012,9.913961933229025e9,1.0932341414039291e10
-0.0018600001,0.7053652950812996,0.018211894599995684,2627.7787144241997,123.6112100324996,-1.3770618773043908e7,960349.9953303084,1.223044877900333e10,1.0627203143953981e10
-0.00187,0.7193589805606392,0.01783274364412212,2549.591092217171,124.76245399340955,-1.383681119618121e7,978072.4700322603,2.05156680955313e10,1.0452700137738728e10
-0.0018800001,0.7324620841694125,0.017533486834357067,2482.6261881839455,124.98687437461517,-1.374485941816374e7,998016.7331239814,2.614723736659802e10,1.042251931590351e10
-0.0018900001,0.7464498462588649,0.01726660698828968,2396.174533808761,123.44204733551585,-1.3377148675366495e7,982645.611800313,2.9439088577613247e10,1.001806245110927e10
-0.0019000001,0.759157502987388,0.01711105944449296,2325.0553254281776,123.82366183037566,-1.323720751050846e7,993652.5925070165,3.3584621488084503e10,9.860450602232992e9
-0.0019100001,0.771293818935859,0.017027649182009413,2288.422209333939,123.82224736440952,-1.3277930222771484e7,1.0080278989761734e6,3.7685907345519875e10,9.770454954434696e9
-0.0019200001,0.7883926068444918,0.01668099098340747,2196.6563871173694,121.13700220762107,-1.2829139807437478e7,962217.3288135624,3.928455355343626e10,9.041613143580317e9
-0.0019300001,0.8003465386496287,0.01643512718701611,2133.6161187106077,121.19356513470741,-1.2717350330315435e7,988300.8849860759,4.346895394462909e10,9.156418724469337e9
-0.0019400001,0.8119416623758128,0.016182765528721013,2043.771718038303,117.66229100816417,-1.2122312646272965e7,942703.4295134178,4.223895752493534e10,8.401198995063327e9
-0.0019500001,0.8225193229919103,0.01592516456991163,1997.9070765112076,119.31913242216339,-1.2209311164204527e7,990231.6235391889,4.7490462334060776e10,8.80396315570434e9
-0.00196,0.836717509161871,0.015595685026684583,1916.8229557022162,118.65844000083537,-1.1926480096652783e7,1.0099181703136684e6,5.1391264835231995e10,8.852383389577232e9
-0.00197,0.8513634423264743,0.015221769065448995,1833.059746425189,115.71942881322627,-1.140254703638897e7,998209.9602198681,5.048958889395923e10,8.776517850285044e9
-0.0019800002,0.8651038496441711,0.014876121833347184,1759.035333017676,113.16540545399953,-1.0996421763564622e7,980717.250566157,5.084292356056254e10,8.73881797824205e9
-0.00199,0.8773158108057177,0.01473922391064293,1700.4048350384219,112.7468093716257,-1.0864249004879497e7,990337.5666054954,5.342758943968555e10,8.894849443233845e9
-0.002,0.8858598641304016,0.014593549242532106,1647.7872020175448,114.0689513019757,-1.0791225031520836e7,1.0474242865432603e6,5.785949368152403e10,9.860435004376541e9
-0.0020100002,0.8960208359831092,0.014348277913417938,1581.1315241832883,112.47598221508733,-1.038161286122202e7,1.0205294781874043e6,5.795424167092843e10,9.133482012649078e9
-0.00202,0.9067626696780329,0.014244646405298846,1549.7040413602938,114.36556953697385,-1.0548116459587881e7,1.0785188390239736e6,6.3849328196865814e10,9.972842868941635e9
-0.00203,0.9169279909740727,0.013862012513303495,1492.1005861786248,113.07170918981701,-1.0240467661417589e7,1.0727540602683113e6,6.413091762812917e10,9.82984061253282e9
-0.0020400002,0.9301894591065709,0.013631940061191596,1422.356148432954,111.96838000593583,-9.894986818477923e6,1.1000954863410003e6,6.539441857284812e10,1.0861909266221241e10
-0.00205,0.942053793878512,0.01332521784851679,1361.3042009044857,111.10346021992683,-9.671683361245532e6,1.1116351750062443e6,6.66967383097573e10,1.1266142881555752e10
-0.00206,0.9497641089370998,0.013116667101003234,1334.6930441355616,112.58652511764296,-9.700576071721157e6,1.17277817294186e6,7.063815471012892e10,1.2428047838301872e10
-0.0020700002,0.9607859559853399,0.012822839433662843,1285.7679521765506,113.59514644401754,-9.61723644882352e6,1.2262098691414727e6,7.423387937809961e10,1.3410280039762503e10
-0.00208,0.9717158588281145,0.012524182301805416,1220.5222155567958,112.11866126153015,-9.273014215778178e6,1.2463688144559353e6,7.480669639881853e10,1.437320161078446e10
-0.00209,0.9822121441373564,0.012223681269720952,1161.968737083928,110.28860970391277,-8.87205996561598e6,1.2605261026469884e6,7.378287720788565e10,1.501221392115506e10
-0.0021000002,0.9901788755572343,0.011831080316520425,1091.1164860873268,106.16357049498696,-8.355000225771939e6,1.2124540599641309e6,7.046555867465083e10,1.4366892200286825e10
-0.00211,0.998210165283028,0.011591072150400778,1046.8331309372907,105.17442042756745,-8.1372007818875555e6,1.202539008945491e6,7.009595538364317e10,1.4188244562962831e10
-0.00212,1.0041571133217926,0.011397517936100112,991.1285899561351,102.82201329527304,-7.707623751321891e6,1.1849998932788027e6,6.7721073319027596e10,1.4268330380672928e10
-0.0021300002,1.0144756562837303,0.011216209773775966,959.9159155270042,103.089425464986,-7.578850415588033e6,1.2136879480423299e6,6.830593631106457e10,1.5036160788870249e10
-0.00214,1.021790744994043,0.010878759068847993,895.8527337117807,99.2570222401496,-7.046630768916996e6,1.17525655613425e6,6.4249220108626144e10,1.4912837095368118e10
-0.00215,1.0294641996274014,0.010521185261360037,841.2071464006095,95.72367799240921,-6.5698095632642945e6,1.1399894276002666e6,6.0348860567645935e10,1.4615191267906435e10
-0.0021600001,1.0350268421756101,0.010315823555896482,805.0004077670484,94.01693019277994,-6.338388652317612e6,1.1006169332154691e6,5.865459479732403e10,1.3556729489646685e10
-0.00217,1.0407970191945621,0.009977125868279296,752.7657601149178,89.67369673268284,-5.862056960038525e6,1.0417271515015259e6,5.399174311125791e10,1.268653319089533e10
-0.00218,1.0490130489897826,0.009796353597200203,715.660962217137,87.17643682824726,-5.531240117732807e6,1.0254911863113225e6,5.1450860912245735e10,1.2729146239889097e10
-0.0021900001,1.0528978759071608,0.009468398213763399,666.4016597841044,85.11885670613034,-5.190508620084887e6,1.0152254349393899e6,4.937184557261849e10,1.284012223855804e10
-0.0022,1.0592049299852118,0.009242586855228697,630.1425029780478,81.90059290547998,-4.865669348009915e6,970816.2441323585,4.608720905068773e10,1.23514202206433e10
-0.00221,1.064368970386844,0.008947752199938916,603.0983284815412,80.29046285726872,-4.6729791413652245e6,963191.1073863719,4.499678257994356e10,1.2471518337171844e10
-0.0022200001,1.0712318814408002,0.00870618399423273,575.7845357996601,78.74034004720458,-4.487660681473303e6,945923.5709581183,4.380329215482903e10,1.2073418417863e10
-0.00223,1.0776747301978753,0.008434088674703102,541.6844497732344,77.3797345331836,-4.248104278423521e6,953087.1439167134,4.258485716661416e10,1.2425803326076971e10
-0.00224,1.0823225742278546,0.008312744973495096,520.2973827483113,75.12134658811172,-4.0421803815652225e6,927888.768223477,4.021951446434471e10,1.2459708123106258e10
-0.0022500001,1.0895263839101725,0.007922507365060233,479.40532156932034,70.40648630869762,-3.650598684215303e6,844598.4808044961,3.574989626420625e10,1.0865998008002472e10
-0.00226,1.0978456159634717,0.007704975167711636,445.4095450105976,67.89194248114839,-3.365360911715998e6,820007.8113365545,3.3434746027394005e10,1.062083400505012e10
-0.00227,1.1006047478601564,0.007401782289383007,417.8235660371198,65.94011926015128,-3.1833880903038983e6,808699.7964668332,3.2270507262411465e10,1.0612286314335703e10
-0.0022800001,1.1036277248405115,0.007096104463803885,392.94354448609346,62.83745233416899,-2.9464499331258186e6,762823.2662667998,2.9716515389422295e10,9.82041911734714e9
-0.0022900002,1.111123445040782,0.006850336224901005,367.9792786112927,59.94095903182708,-2.7196951133998428e6,718099.8596246484,2.7120014229624313e10,9.226581914698551e9
-0.0023,1.1153216927574607,0.006518936650380263,339.7721940412975,57.12184636497311,-2.5025815731805596e6,675808.4173060752,2.4937467997546463e10,8.480731703838536e9
-0.0023100001,1.1184988787045385,0.006425117841945094,324.890536990711,56.57544581574754,-2.4338570092222355e6,657358.6479553648,2.4216047529419697e10,7.98335264071361e9
-0.0023200002,1.1209717429018418,0.006213279038911223,308.5546466410139,55.542063624506916,-2.31808644667536e6,648518.2636198602,2.343369764664349e10,7.885908006890703e9
-0.00233,1.1234133956253904,0.006060012827452886,295.58944520030246,53.30313429727279,-2.1950240604830137e6,599548.5680792123,2.1607899387635605e10,6.980763780821963e9
-0.0023400001,1.125926755180299,0.0057865563622386575,271.7954289802142,50.25020316741448,-1.9730136547494873e6,566821.960198945,1.9492386536687057e10,6.577718830423273e9
-0.0023500002,1.1252801270478703,0.005671244782378476,261.5307899343621,49.52123949974385,-1.9070860750505102e6,557237.6811997431,1.8893997898756508e10,6.422890360324654e9
-0.00236,1.126999726949571,0.0056573430034882145,256.1873575965971,50.36619925702956,-1.9005354836874786e6,587400.3861774883,1.9474474616716152e10,7.086090248758975e9
-0.0023700001,1.1337230303323658,0.005538206122184083,245.2498275341479,49.27702771185017,-1.809079319414767e6,584354.870104447,1.8698033880518745e10,7.246366511072604e9
-0.0023800002,1.1374337827665513,0.005479836610072004,236.1358445608884,50.07486127025548,-1.8091056540227844e6,617132.7730911062,1.9470244153282024e10,7.99376811911056e9
-0.00239,1.1405053726971068,0.005293210368328005,217.15609414988137,47.52100781751383,-1.6390736812180886e6,586415.755352736,1.757997736470303e10,7.652467481089781e9
-0.0024,1.1435084599156204,0.005110151676339762,212.85491856415854,47.961340849197946,-1.634008834909491e6,605351.9370441727,1.7862747714016453e10,8.150512774720415e9
-0.0024100002,1.142237258334345,0.00501646467406301,203.04427250225956,49.368198986347124,-1.6247783495004224e6,671164.113501321,1.8955567993157566e10,9.881365567097733e9
-0.00242,1.1457362818139232,0.004988923681775561,198.2859106614477,48.03004024794619,-1.5744953273756243e6,636181.7315628304,1.813169109009092e10,8.996354956348265e9
-0.00243,1.1481374977545016,0.004758829884610955,184.89382814681625,46.27959218389942,-1.4753158199490597e6,601974.7727714621,1.683469973059296e10,8.289280756340149e9
-0.0024400002,1.149387959013287,0.004617906080422087,175.8465873824222,43.71122659153045,-1.3694046828425357e6,541534.9898692354,1.5063759004289452e10,7.069545991014909e9
-0.00245,1.1504746695499781,0.004488416994942357,171.9074584321081,44.805897416661615,-1.37018049444478e6,598955.7177997424,1.5994697227171566e10,8.521214615391143e9
-0.00246,1.1522404214095263,0.004407584640416676,164.63965028720634,44.042464022262976,-1.2904541090178657e6,612050.6270873143,1.5375309558503712e10,9.156644883997513e9
-0.0024700002,1.1546561786389153,0.00412366140833033,148.11585222801918,41.32820422172347,-1.1350847227926422e6,588839.9658629391,1.3715858040755524e10,9.047461487694017e9
-0.00248,1.1594391360032568,0.003949898059452621,137.6192177135525,40.414363755881084,-1.0592187251184238e6,586423.2938441633,1.3062862527387049e10,9.17207744433694e9
-0.00249,1.162433380379391,0.003914619056899159,133.0062560339278,38.77327164194404,-995675.0023939653,556410.2663603222,1.2111091913791185e10,8.590362258600609e9
-0.0025000002,1.1603808112545138,0.003940145778601758,130.76184497469043,37.67992356421958,-947553.2474994233,546478.9864084328,1.1524259127565758e10,8.489481977523285e9
-0.00251,1.160649043899485,0.0037479459619523385,122.35175741493043,34.539596975619276,-819509.6825385388,486349.45523523283,9.691279747098507e9,7.317303188419052e9
-0.00252,1.1595462307464137,0.0036516232460968314,117.27109303314631,34.85342690039668,-816091.2694703372,496109.90147507476,9.843043784132198e9,7.547952436239651e9
-0.0025300002,1.1623378167808602,0.0035972926090753576,119.1530816278188,36.24641241853095,-867866.4119231504,523068.12789615855,1.078207911223184e10,7.997407660948309e9
-0.00254,1.1619009518212422,0.003539482027652563,108.66025434823695,31.18806201742738,-704930.4543687783,410449.5499223548,7.961869236027024e9,5.734413122293542e9
-0.00255,1.1654898343015643,0.0034897260640937653,103.56092305252912,31.547543931213358,-678859.9100579174,446684.2340754217,8.219354015531806e9,6.628634177355413e9
-0.0025600002,1.1672775668686488,0.003366980346406688,96.59535102124777,28.541087245682434,-592603.8298821606,379495.13450294075,6.702460971080709e9,5.309733611567095e9
-0.00257,1.1664175380104382,0.0033844227753809034,95.26143429797884,28.097159417944518,-573056.68420021,368418.7657821937,6.4359973036317835e9,5.094285995412791e9
-0.00258,1.1668998033365645,0.003281030836740882,85.90019975707887,25.184178884585705,-493493.9572390532,305707.7248015026,5.155066381544518e9,3.920672170831595e9
-0.0025900002,1.1651229586235783,0.003158666047963117,81.64467647757606,22.53374680263767,-415094.2633166608,261208.05769367504,4.108361632676364e9,3.206340687840075e9
-0.0026,1.168324222533634,0.0029693059860985893,75.7394687299882,20.39382194209485,-353515.9014863994,221574.0153648854,3.3075363419540834e9,2.5498642582271633e9
-0.00261,1.1698990646595167,0.0028668469474991275,70.35029432182719,18.680776843975053,-304584.3337811515,195041.9375354297,2.7604416418997912e9,2.1540365304090753e9
-0.0026200002,1.1705701702364626,0.002742396494540018,66.71091386316685,17.057016130344085,-269739.0444739277,165683.68870839255,2.300805411624488e9,1.6812846442474594e9
-0.00263,1.1735315056063556,0.0027627585677583374,63.95820598983607,16.956457109186804,-259366.07010213286,168799.63392960833,2.302129318910126e9,1.7407310250286214e9
-0.00264,1.1728051175699898,0.002707124482594779,61.37609322355216,16.844284475170088,-249999.02233827524,170797.28271543892,2.304237776749852e9,1.7776716462121844e9
-0.0026500002,1.1731718427102678,0.002650715091036483,59.48033886455715,15.8404284830702,-228298.82409929877,154052.30629486154,1.998462348580917e9,1.5525151599862874e9
-0.00266,1.1740107756481672,0.0027551797493977946,61.72701111790936,17.891850705282494,-268118.2945117323,186490.45833684003,2.574442936009122e9,1.9959823430278418e9
-0.00267,1.1760947703148517,0.0025890597631009014,56.48875313536017,16.73644534575986,-240232.5427473212,170917.89406333625,2.2737420937489147e9,1.786270794274196e9
-0.0026800002,1.1769834173918146,0.0025923061457102494,55.593114543066925,15.786412749411323,-219904.16999882652,158462.43396865102,2.002403741638391e9,1.6434215738662245e9
-0.00269,1.1773817789326444,0.0025975015700346587,50.73375805523045,13.703231347138608,-177377.31134962753,127226.10962183698,1.5119717334119558e9,1.2155661603005824e9
-0.0027,1.1810401369885708,0.00252665149643392,51.76540464082432,13.37259165709548,-172807.264549001,121823.11657807247,1.4400157303902712e9,1.1393522112979496e9
-0.0027100001,1.1800292543181266,0.002530128309252491,50.86444620993524,12.109201261796354,-147116.8495028386,104294.52683910674,1.163519600855388e9,9.271856153353075e8
-0.00272,1.1793280637518555,0.002429188935989976,48.48878249936549,12.875304480394744,-156474.01213554954,120089.77009856427,1.3391940300135934e9,1.1543092252829437e9
-0.00273,1.1819029012088829,0.0024312121268623165,48.69979027105551,12.99832205091637,-156190.87737248148,126595.6012275666,1.370108751014492e9,1.263200898720042e9
-0.0027400001,1.1807680562051395,0.002384248223521272,47.34777697180806,12.848372900969265,-153726.41525355604,125849.4315068159,1.35421341257373e9,1.2556017191095736e9
-0.00275,1.1793641743974062,0.0023993602061655804,48.55228085469351,11.963056826985124,-141676.8417605595,111360.9898149362,1.160843373029554e9,1.0649171989274302e9
-0.00276,1.182887389206343,0.002439768947084749,46.01556992836997,11.154018180466517,-123270.48826752233,99135.57695838602,9.892784383935592e8,9.112824076471618e8
-0.0027700001,1.1810618199876117,0.0023757829943804633,44.52913490536911,10.653802918534042,-116547.68122333326,91111.89454921323,8.967142897739712e8,8.100911437607785e8
-0.00278,1.1834248774779308,0.0024110086541202433,45.182687251126104,10.527997523225746,-112523.74913712862,92631.7513264846,8.905309715215462e8,8.361365055932556e8
-0.00279,1.1824062558373134,0.0022886703426982726,42.41824884191476,8.210768654267106,-82006.70753788165,62264.25883252248,5.358677939708573e8,4.883143634445417e8
-0.0028000001,1.1827158179289208,0.002244098576898226,41.89624426039025,7.610051943305968,-74530.6779266564,55506.83637526528,4.601948485958493e8,4.1873805553349936e8
-0.00281,1.1846665077100442,0.0021444224290131965,38.12245789872082,6.659481667404983,-58814.153483737595,47006.59191627926,3.5638483382470965e8,3.387175151561789e8
-0.00282,1.1842270856206487,0.0022141484392746344,38.625861648838644,5.999847857949972,-51653.17213553992,39001.80455327611,2.7583990014458925e8,2.6379262776710555e8
-0.0028300001,1.187685219303728,0.0021015724433679456,38.59547747058759,4.710468965247021,-37337.93909326911,25548.51083803262,1.5731956468708855e8,1.4876892132426146e8
-0.0028400002,1.189801901819891,0.0020946243663191298,36.73889231247519,3.667839894354242,-28508.656911294467,16716.07771312374,9.083874836366796e7,8.365745210544614e7
-0.00285,1.1895240780041836,0.0020602425493891833,36.515047246107336,3.8054981904703866,-27860.76799624752,17930.497139056526,9.856877559332697e7,9.172760907157305e7
-0.0028600001,1.1896746208469213,0.0021687497093362228,37.535471436468754,3.356241778722272,-26606.95223173404,14179.79682701484,7.49614497319677e7,6.6888942184922054e7
-0.0028700002,1.1878724988351341,0.002066516015182067,34.53347443997621,3.8881861162835527,-26735.91525911368,19835.096198261956,1.1098288046429506e8,1.0636634242360355e8
-0.00288,1.1867692912036285,0.0019819991208944714,33.868986530320356,3.1378928750125876,-22238.87712308874,13052.967803483441,6.6619496857844695e7,5.974975480140622e7
-0.0028900001,1.1869749645261776,0.001975975348545081,34.345669048852066,2.856298789716246,-21282.222384530094,10397.639963022222,4.9725656252982624e7,4.375635464962631e7
-0.0029000002,1.1861106197144322,0.0020110957679801344,33.60618675187699,3.1136593996367075,-22408.182048899365,12810.567188853478,6.643217427800405e7,5.865115095123806e7
-0.00291,1.187531816368637,0.0019728890839984976,32.98120778191063,3.75877434607401,-27634.920829834533,18653.41371082983,1.0462204380593511e8,9.801624890764883e7
-0.00292,1.190289466190411,0.0020135012725458943,34.349021349632515,4.35683580031628,-33020.342815781194,24527.83377577127,1.4656811025813434e8,1.420786891065243e8
-0.0029300002,1.1903361791341363,0.002010715907482202,32.13920857841552,3.210401492403112,-21776.4518336897,14365.766176022711,7.382401548359558e7,6.86885352106201e7
-0.00294,1.1902228126649652,0.002039076252088422,33.93421818710419,2.9971844338198705,-21617.048451973802,11345.023545377466,6.022403664285399e7,4.943803915675607e7
-0.00295,1.189262639359356,0.0019531135942824139,31.08752068364421,1.943952638383126,-13915.387351704698,4320.991793309913,1.7489793209698148e7,1.213358105048091e7
-0.0029600002,1.1903304480144066,0.0019779106879321703,30.229018411659116,1.8101242827782464,-9409.784670399258,3628.813812706615,1.1138848656280339e7,9.991020578222698e6
-0.00297,1.1932250067588073,0.0019054110437721765,27.8643778702377,1.690352651963407,-9869.340573458705,3087.6644771243145,1.0900340185467372e7,7.7682135272257235e6
-0.00298,1.1919890691625246,0.0018200665933616475,29.037048234168257,1.6035470379039276,-9802.041361818097,2235.044366735193,7.353862123273335e6,3.9370864866292463e6
-0.0029900002,1.1910331374706222,0.0018663265673699372,28.366766303297915,1.4458543235585002,-7773.20435197646,1638.74900693107,4.558466096955053e6,2.0729633940268417e6
-0.003,1.1929806491898873,0.0019012646837663425,29.245759971500277,1.5708351309853479,-9140.883887527289,2251.303276105752,6.828943769686536e6,4.319899956313754e6
-0.00301,1.1930857856450352,0.0018489289170999475,28.251553195528977,1.3552187813190841,-6812.198929718227,1466.21073659153,2.957560673709019e6,2.0244898564004293e6
-0.0030200002,1.1923923745696745,0.0018411470072013472,28.42170560603733,1.5238942953189831,-7521.225609092649,2759.0448109681615,6.434054670004634e6,6.633285342281167e6
-0.00303,1.1921832575476126,0.0018906283478194532,28.282146331758238,1.5161465937051841,-9550.1786338213,2044.0819516435697,6.087671439707415e6,3.430371621014925e6
-0.00304,1.19151423703605,0.0018592013331033656,27.641652385663914,1.3121093323361297,-5757.755350487941,1111.1653572112832,1.2593787673515202e6,1.0463795443543186e6
-0.0030500002,1.1931976872245893,0.0018719890609164155,27.259535055447625,1.2413609538635209,-5346.655767778826,1057.0181400378117,489922.07762945804,972230.6209030668
-0.00306,1.1919217619913085,0.00191766843473936,28.449611029698403,1.4170358046297458,-5476.414413516665,1570.1156678621949,2.435764359231167e6,2.1112437541184817e6
-0.00307,1.1906948149164394,0.0018761220060697474,28.137872062610654,1.4216082243834807,-6916.6780759787825,1630.9232937278218,3.1745460402599215e6,2.306106883877769e6
-0.0030800002,1.1910472930897604,0.0018768280216841357,28.733288152603752,1.3430368313803303,-7328.6706756132735,1306.4801472311524,2.35327593961577e6,1.4990584576761709e6
-0.00309,1.1896816005345525,0.0018265874673989355,28.826689069197982,1.420135144959921,-7977.789343955183,1558.9117550048818,3.644683330960848e6,1.8924028517035816e6
-0.0031,1.1899414575877416,0.0019792752017634054,31.645661498655368,1.581439855963462,-9694.827341296754,1657.315248097851,3.072414655023562e6,1.8201172103984067e6
-0.0031100002,1.1900431600515404,0.0019405938391148304,32.094567184765296,1.738708186915132,-12026.249193307132,2112.481440666083,8.149044623059249e6,2.710570376954384e6
-0.00312,1.1912627842314711,0.0018602755173625896,30.325588434958124,1.6558999722251802,-9629.97129379707,2274.6225443421495,7.001603259887462e6,3.776818440016821e6
-0.00313,1.1930595039650695,0.0018707978817302533,29.065833791504417,1.6392035399464202,-9260.859746135726,2557.9493009820226,7.386236155569219e6,5.636328518823778e6
-0.0031400002,1.1923766426481832,0.001852975020863692,28.52061154947098,1.4804964904713014,-8250.505917406861,1761.063435924724,5.129672848733703e6,2.4331566325165816e6
-0.00315,1.193565375455955,0.0019558445067960847,30.389746044175155,1.658985393034732,-9211.501671296905,2371.2522385834627,7.467031526777616e6,4.185040156254304e6
-0.00316,1.1938160454323539,0.0019407762799136885,28.817489877810253,1.7854641313976687,-10617.3841800783,3381.3654525576912,1.2113402228257244e7,8.169558234732497e6
-0.0031700002,1.19339176088619,0.0019741921285887877,30.69486950458226,1.6893883404766359,-10843.265326569574,2258.02187667053,7.05032391737364e6,3.659506218327327e6
-0.00318,1.191555196643868,0.0019355382219050788,30.317962786750986,1.4828056397112719,-7478.89200574164,1277.4670998175413,2.4214364939840096e6,1.1161383353675616e6
-0.00319,1.1934143526648948,0.0017682341720890327,27.776440576400674,1.4004240230428584,-8028.957796996774,1379.3081009654752,3.5229775602812856e6,1.379675349254845e6
-0.0032000002,1.1943168727575486,0.0018213051958404288,27.768503716405696,1.342028117463326,-7505.887368055583,1636.603374645223,3.624821062518346e6,2.4735933618061645e6
-0.00321,1.1978151666994221,0.0017865208211917485,25.96762865870008,1.2501164648777798,-6001.014643218775,1139.5056789176729,1.70748552348266e6,1.2334130982222008e6
-0.00322,1.197846919137581,0.001793249060384873,26.984263695272542,1.3291069241991174,-6873.683641311509,1219.2306223154671,2.795034847775697e6,1.2664147128647754e6
-0.0032300001,1.1986658772505392,0.0017757978525725444,26.653768058899395,1.3642090203106292,-6612.732158653365,1338.0206685729586,3.7506785201044027e6,1.4517337532422554e6
-0.00324,1.2018331508757374,0.0017540967924148066,24.827200937709467,1.2313618112066806,-5659.953038970609,1112.9066946522128,2.738027350333892e6,1.0240622272548011e6
-0.00325,1.2018174020067385,0.0018288916507363832,26.442411305172847,1.4974028279872493,-7667.1675820834025,1824.432925106191,6.146088084473142e6,2.5841634416847057e6
-0.0032600001,1.1996561557070642,0.0018058242371362288,26.430886344442794,1.3803786076606488,-7074.891190629707,1431.2770581036355,4.040946848063925e6,1.561962239116731e6
-0.00327,1.1999920040431895,0.0018352522493978289,26.03999233421826,1.248058973491191,-6731.077560701046,1062.5574023271517,2.4182986974481894e6,1.0372686422632318e6
-0.00328,1.201686918332318,0.0017807005629162159,26.439152947103175,1.2284433783732336,-6188.022724239925,1171.8869314411515,1.630751235193285e6,1.2578851495876876e6
-0.0032900001,1.2005175707826203,0.0018521040913163057,26.56923636623396,1.4001618814613743,-7183.913438181987,1487.6106212069344,4.1426461766878753e6,1.717241216576979e6
-0.0033,1.20248094497532,0.0018304360060201826,27.058988253606575,1.4385472738188778,-7320.139537467939,1813.721669094844,4.71900315918607e6,2.480888991768426e6
-0.00331,1.202588635700759,0.001848271822666173,27.81526846075852,1.4088286364138474,-6508.0622106745295,1360.0931593847722,3.2695154882876207e6,1.41348512777053e6
-0.0033200001,1.202078714230832,0.001868152661402106,26.67103690021323,1.1987740914824014,-5824.002996403253,1105.1009218017498,1.685246227218239e6,1.1162850519060406e6
-0.00333,1.2018726705702443,0.001852551493799367,26.456781502796556,1.4211985962141984,-8413.68042634904,1711.735037859738,5.018937937012874e6,2.3216272327254913e6
-0.00334,1.1996694868996505,0.001806799470779394,26.4324449680393,1.5538250479326743,-9705.968415438385,3012.664617696185,1.004477009488138e7,7.692954806241885e6
-0.0033500001,1.1991630217613674,0.0018992669249440874,27.879230367811637,1.496587007669815,-7406.394488175875,2191.478493929506,5.727432652488732e6,4.429550714840515e6
-0.0033600002,1.1994461229539144,0.0018585400845206642,29.030963581100035,1.481597797925421,-8126.963763673324,1764.725634673076,5.488747985377499e6,2.2239456387455324e6
-0.00337,1.200849829215872,0.001884851039295795,29.366565420883145,1.6199453399573975,-11182.816167686886,2224.223882448683,8.711375612347344e6,3.3270532940730676e6
-0.0033800001,1.201224389655232,0.001970013658107085,29.67253738413103,1.4570053029174124,-9456.209629054167,1593.4824207943284,3.936867056764121e6,1.8767856597107714e6
-0.0033900002,1.2027926288142685,0.0017574204979342051,26.228592370823957,1.2235878175081099,-5115.796622110219,1209.349162209378,1.3944857641468914e6,1.3602771424434409e6
-0.0034,1.2048211721350437,0.0017375919036265442,25.883727418292292,1.3028318201915265,-6257.8757953787,1337.929128424412,2.952397816789095e6,1.6070296585682384e6
-0.0034100001,1.204470280588856,0.001746350797207835,25.25445072869302,1.1552729716221932,-5087.664871728486,904.0003335770411,195003.40425995065,765036.497355045
-0.0034200002,1.2034748915135383,0.0018145179296722685,26.64008854104603,1.2641356592870632,-5374.591263448577,1220.8835682643348,1.4555897005766048e6,1.569477310333557e6
-0.00343,1.203136595882778,0.001791802659275423,26.982703601588295,1.3828813044562536,-7364.702940749766,1569.7670851673188,4.574005588077915e6,1.9755455686530552e6
-0.0034400001,1.2029983721785635,0.0018208082688559268,26.240342092434428,1.4554404896752706,-7108.25817712958,2031.3398309725706,6.929650463556709e6,3.4638448373950077e6
-0.0034500002,1.2019510865837155,0.001734506332860233,27.360130982089558,1.3656437519240194,-6343.518819422304,1401.4740212237484,3.647927234633349e6,1.40569291368773e6
-0.00346,1.2019927347721429,0.0018115253990953783,26.663075895117057,1.3183078469815608,-5738.058839734278,1427.0616982421689,3.4214914902513702e6,1.7945601942021314e6
-0.00347,1.2021577447986906,0.0017450536679320674,24.056007495443488,1.0889020924589101,-4010.2565869637833,960.6833688396689,561510.4823175686,968423.7676977807
-0.0034800002,1.2009822832177226,0.0018517423260977887,26.669479756064074,1.300551972490282,-6827.496312943375,1299.1907185837033,1.9701583571412442e6,1.4291527786681205e6
-0.00349,1.2035067079700204,0.0018069809218869666,26.65062327318768,1.6607426615856387,-8632.730580376261,3559.7584969043633,1.0546485128435388e7,9.831524377410082e6
-0.0035,1.2031146746138504,0.0017929855097710218,27.84267731589701,1.5358689346522543,-8828.684111132306,2277.493732667133,6.743558896005388e6,4.459512471880402e6
-0.0035100002,1.2044779328659303,0.001807742769245798,26.851656183779436,1.5491274211544208,-8179.761439036684,2597.587380333219,8.570528879253536e6,5.577029910341824e6
-0.00352,1.2055383584216186,0.0017758308660196735,26.454932624757475,1.5401954057683995,-9349.725942943098,2151.947995739007,8.060733360751501e6,3.632240666880166e6
-0.00353,1.2041305570167586,0.0018422478789345584,26.967910696193805,1.625139083628776,-9660.699679380308,2393.585406600886,9.633851433430012e6,3.9970830202596113e6
-0.0035400002,1.2045206174956047,0.0017264228439398505,27.18936638718904,1.8426424998622613,-11321.869723098396,3637.3661771292254,1.5743041330115443e7,8.424772284857402e6
-0.00355,1.205695621072253,0.001683470380900228,25.37369475091378,1.5115162113207496,-9142.746938872831,2288.696295334718,8.331605807849699e6,4.0911589919202183e6
-0.00356,1.2069562826687428,0.0017663916426590889,25.92838874519129,1.4267745953855604,-6592.998332264936,2394.6084311003847,5.755881634334562e6,5.298551604192141e6
-0.0035700002,1.206805271990692,0.0016637424977662188,25.558962964587096,1.3750773132061413,-7331.898721544548,1638.434851602195,5.274998379429517e6,2.1647707003586814e6
-0.00358,1.2054807918918793,0.0016645196169464405,24.957632606312956,1.4761139595347466,-8089.756914552255,2349.394641638542,7.540075751944916e6,4.7893817020727955e6
-0.00359,1.2075627489869314,0.001728804296341039,26.519909193616016,1.367194149739014,-7292.954887981027,1465.493170723324,3.438818025845494e6,2.1683540254795826e6
-0.0036000002,1.2079629512034182,0.001699492055833093,25.38693940618804,1.3202264187565065,-6869.246467738207,1308.2573503410727,3.5753282757815975e6,1.356484353361702e6
-0.00361,1.2097982949865957,0.0016945494754586198,24.588977992460105,1.11914853127999,-4232.325666994828,881.1178490563519,431383.5275725918,721279.0831967625
-0.00362,1.2104424383075427,0.0017660472105845441,26.214805864558084,1.2351321335661813,-5120.385807372083,1176.6482073592051,2.0877877932831072e6,1.259168137248475e6
-0.0036300002,1.2109971235679369,0.0016811283086717262,24.718353138479106,1.2496460470485622,-5930.159001844166,1129.0889434070218,3.1966635570224375e6,1.0697153943151631e6
-0.00364,1.2103978458735518,0.0018350988961428132,25.66984113124788,1.1992951704334547,-5856.63075755737,941.0032899922694,1.4446861616299527e6,717578.2691601134
-0.00365,1.2100580725034638,0.0017784433082277836,26.71984334588247,1.2584745035946108,-4885.630428514896,1017.8418545188581,1.5347669314775073e6,866526.1349697884
-0.0036600002,1.213260392087465,0.0018103060657976677,26.7470243734936,1.3501678805014832,-7335.618552200875,1331.6163404463102,3.635530832262053e6,1.4813111808974075e6
-0.00367,1.2113384618085514,0.0017892655303754417,25.46120514773219,1.2535221510819856,-6333.008184973257,1111.2127583421536,2.0164163885557398e6,1.170823245402371e6
-0.00368,1.2083385349111635,0.00180965000822737,24.521273489585482,1.1726153439985398,-6180.651633385194,1066.2410051961806,1.5229210811452076e6,1.1179415430617006e6
-0.0036900002,1.2083900166568375,0.0017290647684526847,24.080337300469935,1.1105463126505448,-5017.628012954646,961.0201114863743,1.826242389259477e6,866583.5131485465
-0.0037,1.2087497086259353,0.001702598780599873,22.51405234827326,0.9424742946453125,-2988.1553800486877,727.4687328532611,-347135.8256694275,574547.8820186451
-0.00371,1.2113013791318477,0.0017129270354734362,25.246077772687844,1.1574309418668502,-3579.485634239724,899.2359512733124,252856.90536622296,806771.2728730647
-0.0037200002,1.2094482308591874,0.0016439135178642117,22.536670339085614,1.1133661139192095,-4880.247925488657,1216.5274147576454,2.607091893657078e6,1.5854581497291385e6
-0.00373,1.209352575209488,0.0018408443672068217,25.80189789026677,1.1947951719259813,-4355.081655156682,995.1840330996006,270805.1542058901,1.0663619352458022e6
-0.00374,1.2110504388970353,0.0017122080423212166,23.973152867808913,1.1048227063036717,-4125.07076124356,1085.5208643803574,1.7007913421172805e6,1.3836306064990673e6
-0.0037500001,1.2106385369703005,0.0017843886199141019,25.493500338786244,1.2903911780001518,-6108.787048127079,1433.8235837220589,4.0505294606630653e6,1.8030664199874818e6
-0.00376,1.2111658199907387,0.0017456601248901653,25.52404387078947,1.1853276232531889,-5107.702776024588,1180.437067599449,1.6069923487653665e6,1.2964406729542823e6
-0.00377,1.210612576171804,0.0017495011705414738,23.469119967610048,1.0844141332759707,-4007.6949500230535,952.9032035262745,1.3805017679893496e6,822251.1087804935
-0.0037800001,1.211448442308589,0.0016766096122182602,23.516411987148214,1.0958256248132427,-4142.822179903917,900.9856584478025,680658.4621079268,915981.7469447994
-0.00379,1.2117237070000568,0.0016562955467008206,24.277019920318462,1.2117794857491515,-5104.412340316003,1098.5713386387536,1.943358405147932e6,1.0548625919339538e6
-0.0038,1.2123859486611626,0.001677207741524747,23.267958008448854,1.154217150079974,-6208.313942962208,1119.4381799604655,3.2459289386962485e6,1.0629097186314608e6
-0.0038100001,1.2124057653687044,0.0016578423880513557,23.588226081606432,1.1481330567264192,-6016.107292806249,1082.1222958576102,1.9258879172884165e6,1.2478471521734463e6
-0.00382,1.2149396204808367,0.0017108909031958337,23.408507959493576,1.2289919436202914,-5391.260455560315,1236.1341570832617,3.124349190422365e6,1.4226571281850531e6
-0.00383,1.2149414150775868,0.0016361310202867463,22.30754092749731,1.163864662409096,-5355.581365696913,1291.2829747917424,3.3532964857174773e6,1.779717782041955e6
-0.0038400001,1.2140050250211627,0.0017682217036716404,24.176936213428707,1.1887827764007335,-3906.2430946993018,1096.5763906991117,1.5439876885721828e6,1.2115431543079216e6
-0.00385,1.214252219777531,0.0016884838146163724,22.889792993597876,1.0664581474284973,-3469.5659069565563,834.1724383736238,871894.3576476958,688384.5898811524
-0.00386,1.2118866804286919,0.0016604284164926622,23.51329949929909,1.050739581414257,-4140.575954362229,903.4370334271179,357200.6318498348,851121.9023503625
-0.0038700001,1.210687723734983,0.001650315607037633,21.829200560415128,1.0111413643953573,-4192.244415582493,787.8130129846215,697039.0027082282,669974.5585970759
-0.00388,1.2133853782906687,0.0016687932044423673,23.539049938211704,1.1019067556133624,-4155.649468608491,944.855109478391,775709.3368498689,916586.4434192996
-0.00389,1.2135949107286597,0.0016334194850896498,22.508682447808138,0.9889749207727494,-3232.3209666119837,801.5608914049634,127637.27151346552,646731.4265369087
-0.0039000001,1.215120555182184,0.0016903956194657531,22.804797381969543,1.1644292413316777,-3996.3645416550926,1101.730172512681,2.841052149965658e6,1.1943579894044432e6
-0.00391,1.2142586933819928,0.0017138353261431855,24.067007555767617,1.2812840419006806,-6156.812667138928,1372.3987494066089,3.9565665714169224e6,1.5696660073375304e6
-0.00392,1.2158652619342019,0.0017014944181502466,23.163864525082097,1.1166857829585548,-4398.26500054158,967.3013967950061,979596.3011688589,882740.0101016122
-0.00393,1.215609601283083,0.0016701425501203856,23.365688706056417,1.0803867779999163,-4577.193339655626,986.773585591083,709058.3686025885,1.110061956546552e6
-0.00394,1.214248008468926,0.0015559582759315574,21.989361042923168,1.034104450889736,-4698.34233436723,798.6708613238827,810087.51562334,604422.3449291291
-0.0039500003,1.2150158894795224,0.0016644358212554748,23.856649736858234,1.0634960332673884,-3477.4989739413118,875.6131926497654,590648.5524935409,790815.5490089696
-0.00396,1.214440499742797,0.0016411935754667179,24.261655874915053,1.0940117484091179,-2959.821093716063,948.6701243074418,611378.2169857972,957816.5410959244
-0.00397,1.2143590092695544,0.0017254005154906718,24.541254564931773,1.302980713217102,-5385.624472638919,1603.617236618406,4.0999241004909906e6,2.5437864214927866e6
-0.00398,1.2169413590219285,0.001689403389468689,24.16663361128932,1.1455339822097321,-5776.794585101977,1514.5130660888242,3.658778087739473e6,2.3223245700537274e6
-0.00399,1.2175939102923217,0.001773041269347085,25.124126115353665,1.2221640501739113,-5115.573627852491,935.8834941088588,1.0236830250474629e6,743290.3554096748
-0.004,1.2168550599790922,0.0015708662513613783,21.665475349319674,1.0711748545867978,-3515.652386096176,1031.3664221735203,1.8003781544475232e6,1.2131029463636605e6
-0.0040100003,1.2187403085053425,0.0016125793402994317,22.63334211710764,1.173682294085065,-5015.103229189642,1496.3600074862975,3.3766978588478444e6,2.587618868180403e6
-0.00402,1.2206911408575507,0.0017138270241134597,23.232547634753168,1.2918716903517362,-7162.929111547487,1968.873541568593,5.704714053549434e6,4.0769924559031893e6
-0.00403,1.2181556474737856,0.0016271382388822564,21.983199726112066,1.1485454094137442,-4462.127636378308,1301.9516712538739,2.7515318389234627e6,1.9697068963983546e6
-0.00404,1.2181083286970729,0.0017208655130185394,25.042043060694915,1.284909654166097,-5455.355369409508,1685.7838988584413,3.2853988209967418e6,2.8827953129171804e6
-0.00405,1.2177759709574776,0.0016699463797570854,22.704704424099692,1.1767464806402401,-5528.966023433948,1189.629647901642,3.3046474449598673e6,1.300747066608376e6
-0.00406,1.2187688808275583,0.0017367854699758558,23.369094138956626,1.2039969741125354,-6111.2676859164085,1297.2317678298903,3.516426889973168e6,1.548780269018555e6
-0.0040700003,1.2172913354279653,0.0016671160389334961,23.434306373580625,1.162752792467834,-5797.116236205972,1234.8201110794864,2.7147682532574865e6,1.7787807787851733e6
-0.00408,1.2163609545969052,0.0017002154193353166,24.112768345302015,1.2385667065722974,-5549.784538141054,1216.2735510426764,3.0123624114730945e6,1.4025633247687197e6
-0.00409,1.218342977875304,0.0017016504979327338,23.028363703483823,1.1422341268504543,-5177.455045635005,1094.8246911062304,2.118074821947792e6,1.0789207251608267e6
-0.0041,1.2157802553659682,0.001712402061651164,23.680294681375113,1.1495192221998025,-5082.268772325871,1002.7121013946219,1.9451634128234584e6,823647.2132450398
-0.00411,1.215963441428576,0.001575378616562916,20.555868445996015,0.9475508135802496,-2689.330848501084,743.5006116223585,779389.5294843506,632493.0225134708
-0.00412,1.2172632674019395,0.0016483590338502833,23.051524469436202,1.1865687009695696,-5561.3318759550775,1140.4619139013764,3.1363643769656764e6,1.255330306147112e6
-0.0041300002,1.2194092828081424,0.0016225303915983274,21.751537938180277,1.0216542426139923,-4206.082109604112,877.5838037894008,962589.2190643765,858672.0835853898
-0.00414,1.2191193144490808,0.001616749081251341,21.868921683554554,1.156034641827392,-4454.010657094514,1236.7677665559722,3.069704522660662e6,1.5065382380701823e6
-0.00415,1.2207338317199958,0.0016694322831143017,21.974942912476692,1.0954851408712585,-5019.960072157089,1063.894060370931,2.33481290607952e6,1.1147386882204216e6
-0.00416,1.2221961177433867,0.0015913162546928562,22.088706963154845,1.0733471843269877,-4638.531140141638,930.2521908311115,1.7297005359589946e6,816527.5933916556
-0.00417,1.2194886282140995,0.001667820471572433,22.824870550176,1.1460819986520836,-4277.452627427612,1117.232679874618,2.386225627764288e6,1.2669981278173728e6
-0.00418,1.2190802414825104,0.001664338833652613,23.354051196511406,1.2825922267963905,-5611.558463656185,1942.5716172166585,5.764202919978804e6,3.741997397368031e6
-0.0041900002,1.2224340874444175,0.001569033134624599,21.34280353633052,1.1628089116712907,-5353.603687102,1348.71700183985,3.224856668403245e6,1.9196139755352263e6
-0.0042000003,1.2223906329118879,0.0016583500407214115,21.69624196677787,1.0696996364110782,-4104.198949098581,977.5095685138465,1.564063673603339e6,1.096802743959345e6
-0.00421,1.2208841634687808,0.0017186908880669075,23.051403877823166,1.1100596521354003,-4482.956608166457,981.1876991834745,1.4434600213859496e6,1.028602676119441e6
-0.00422,1.2222048994754882,0.0017095711621104416,22.318624152223894,1.076172193728242,-4460.6674914419955,836.6776773238291,905910.4050502155,745270.5583910844
-0.00423,1.2210125598076131,0.001731219143065456,22.735583115509574,1.066563788722141,-3812.2541605258975,708.0667803150908,479221.4411915961,539703.046958179
-0.00424,1.2211451142430318,0.0016274987547284022,21.46969454903765,1.029422242944306,-3410.107071065887,872.1654863367812,1.1410337301203809e6,772800.4968506305
-0.00425,1.2227284554456916,0.0016628967424127895,22.523535542795543,1.1413263443126591,-4244.198465034688,1026.37030557656,1.94946887082225e6,1.0738527596527534e6
-0.0042600003,1.221670339480074,0.0016507169704334003,23.015023151519504,1.085116501359274,-3138.9522515128024,927.4626034395756,1.4353635510615343e6,858917.932389325
-0.00427,1.2216122747236706,0.001620676297212658,21.638337736689074,1.0201642656331373,-3602.681985729653,861.5821039613107,1.0786723063949563e6,885402.8868559423
-0.00428,1.2217652827760652,0.0016006909855627843,22.130905245435688,1.1482869704828698,-4547.85735130489,1252.5525738312945,2.952714332420902e6,1.5654582096149947e6
-0.00429,1.2215449539140768,0.0015469698585507316,21.672529339567895,1.0144241802252152,-3251.658250105979,896.70088546486,735449.5536242544,1.0165200233608446e6
-0.0043,1.2234984785925336,0.0015292280311971448,20.503124014962804,0.943897121018314,-3121.588942741873,663.652554032253,50510.22810740256,602688.7638111628
-0.00431,1.2221546946238404,0.001623631864145132,22.673679879135275,1.1891386385534155,-4782.880252878252,1173.6121613505668,2.0827288709306926e6,1.6145641520249841e6
-0.0043200003,1.2240365410096092,0.0015398599683095118,19.06829753544763,0.9254785983600459,-2244.401236768676,826.0252431789777,1.1001344141376212e6,971672.2483811403
-0.00433,1.2285931555110003,0.0015389011212968426,20.49393567699489,0.9118154982960415,-3333.9231398142247,703.9486105766913,368918.4599695936,684048.2151841877
-0.00434,1.2250566780052525,0.001579396187465102,21.122544706944883,0.9916001642286476,-3018.5604790250245,747.021106096737,754119.9690394542,628531.3022765133
-0.00435,1.2264699222884856,0.0016271873967785694,20.197188967430204,0.9513941827608157,-3157.160669407963,706.9776966335558,246810.30054793862,647169.1697138267
-0.00436,1.2267351637712025,0.0015841448710273546,20.500128833457993,0.9535170400149908,-2916.0963014218974,834.7954656401624,625707.565982038,967144.1074526428
-0.00437,1.226684993805337,0.0014874052201938734,19.188859998986082,0.9913827869898191,-4672.226286815103,962.1909651196638,2.4322879580426575e6,1.0589499807855696e6
-0.0043800003,1.2267355164250162,0.0014882123528369908,20.087889222865833,0.9368731386819356,-2872.506151034549,861.9343346639802,991479.786906247,1.0261294103318958e6
-0.00439,1.2257404853461336,0.0015143657023809457,21.32460324163529,1.012164140356041,-3704.0824092068888,902.6450191992608,1.3114752964936711e6,1.0079019612700955e6
-0.0044,1.2266021761418555,0.0015694870824422662,20.611141965844197,0.9277618225616117,-3278.094962451861,852.1001236457321,566072.1530944094,1.0447048221711526e6
-0.00441,1.22622523213694,0.0015974351477497455,21.072153939779703,1.0056969670530518,-4401.778151225946,823.1300786471248,1.262883759411709e6,761308.7231633698
-0.00442,1.2244602126067252,0.0015563600138033646,21.446950103157164,1.0301120553075567,-3465.2618346454847,753.0096147757428,867991.4053784779,622603.945900252
-0.00443,1.2237694009854827,0.0016615151692846981,21.838547862823983,1.0287350793417305,-3069.5005534547813,786.4674254908779,469201.76667011,616520.7812559829
-0.0044400003,1.227595573121952,0.0016740574916724843,21.571412128837228,0.9773931268625589,-2718.601067174489,652.5284612226468,-365607.7374234402,477685.21204749
-0.00445,1.227736966240695,0.0015326536288783404,20.3507914014736,0.9602425277163243,-3483.8133158203987,769.0545713307374,843583.0882344294,645336.5808738488
-0.00446,1.229192992840742,0.001630637990472546,22.060229695107232,1.065182413611397,-4782.6934559680285,874.3116445520236,1.6442017581546542e6,743884.3769746715
-0.00447,1.2294232115285972,0.0015947444846821904,21.26267484097467,1.015881803425668,-3577.3584069180997,757.495049040671,982083.4172097413,627533.699397333
-0.00448,1.2294444305912213,0.0015431620442647018,21.749392031405193,1.1777669871947025,-5226.143483561074,1155.199988030634,3.3664703089045016e6,1.2920207637854232e6
-0.00449,1.2283721988702874,0.0015101999277708428,19.949416119809435,1.054921948031604,-4254.207793731705,1073.1206331849648,2.4379441756084524e6,1.3421038602475114e6
-0.0045000003,1.2303229691444724,0.0015223111458391213,19.939820888265917,1.0656525359864624,-4434.351379192629,1323.5110082238177,2.7893541706340937e6,2.056541825878619e6
-0.00451,1.228881247412775,0.001699255282537973,24.187223874258994,1.301040814373523,-7058.5955008799265,1525.5195052559552,4.4331154566944e6,2.2380475790259726e6
-0.00452,1.2280136328209255,0.001639441416244402,22.38721935799258,1.200478191330521,-4940.285886249989,1391.219210059002,3.4710283004784184e6,1.9204403549183302e6
-0.00453,1.2271866209454234,0.00159588443661893,21.503080058928564,1.117856816440777,-5147.110501738518,1021.9319293568548,2.4926793793551372e6,946433.0512423198
-0.00454,1.226721291679014,0.0015312767441416763,20.85028518649448,0.8866182425966588,-3358.5960397859203,672.9966725189936,-230430.45966789118,613380.0682091648
-0.00455,1.2278318176872725,0.0015287528824268442,20.202189171802203,0.8814991769601545,-3693.4001578834745,675.9116549380908,224888.40840968772,647082.7722162163
-0.0045600003,1.2281231618682849,0.0015276854266018081,20.7228739956841,1.026208095936371,-3723.9815638893438,947.8381472790638,1.5797674115339925e6,1.0875051505275331e6
-0.00457,1.2296421776792659,0.0016156393399015547,20.482085726675745,0.9631678373412539,-3522.5809366430194,840.764779534821,976436.1181277011,810573.1028961082
-0.00458,1.228475500303205,0.0016175798372411233,21.57341828925671,1.02224694502081,-3976.4002693782004,1028.4803547858412,1.4748037583859938e6,1.371193422552574e6
-0.00459,1.2273191748338805,0.0016942220151550866,22.762234838290734,1.0853431159851694,-4398.446868098304,962.9606151604908,1.66732930894369e6,924951.0158015429
-0.0046,1.2300911664477134,0.0015782234191898277,20.092198123463405,0.8600785281010214,-2262.3448653396235,605.598978636193,-164579.58653029762,464170.93629682466
-0.00461,1.2287828192998795,0.0015420825226264013,20.136643510073288,0.9739432904594373,-3254.4044556986432,805.4941023623264,1.2911593571256641e6,782220.6979222947
-0.0046200003,1.2290529560782695,0.001550755344107086,20.653727774214328,1.026589587071175,-4340.397879937212,908.0799740578664,1.413015828171073e6,887530.1908567217
-0.00463,1.2301428782227606,0.001622730013039056,21.84195223547305,1.0604507489470913,-4100.82640332654,879.8500655666047,1.5468477153711424e6,770767.9613504108
-0.00464,1.2320177442341975,0.0015421203433101428,19.113648340492404,0.9973877202339421,-3755.5457302629716,969.1403803958715,2.0884507378534721e6,1.2003560040780492e6
-0.00465,1.2331186108596253,0.0015323469336409531,19.25181223050489,0.7947347842593753,-2230.189966044384,507.4726649209464,-584954.4271150115,357493.2758638919
-0.00466,1.2327140147900246,0.0015629554099326878,19.024893103002547,1.0094754036662545,-3767.478596827182,1228.0556994343183,1.913451279143272e6,2.0405734588897822e6
-0.00467,1.2307110067151028,0.0015434546054195618,19.842344804268752,0.9480706931514631,-3691.378040959353,877.8655838332529,1.1074270198946833e6,998501.350762403
-0.0046800002,1.2293256946622413,0.0015723829607890809,20.027749411214963,1.1058091863620707,-4042.974528495788,1106.4469893557823,3.394436929647203e6,1.207880255443137e6
-0.00469,1.22975924796028,0.0014695234899162277,17.846983828827895,0.840075728420641,-2461.9901213438247,627.9051121318947,275584.19130194455,457846.6878314093
-0.0047,1.2309648687233654,0.0015870305412686119,19.00432545267046,0.9617026954505132,-3349.5356780471016,816.5831117427028,1.7693757108653123e6,746606.8549213635
-0.00471,1.2305825084895303,0.0015201155173886155,19.212956842139477,0.9125730929120085,-3341.7617367929743,828.9443384600403,948768.4162528149,999031.3429634157
-0.00472,1.231988713970476,0.0015418975237185262,19.552694986431586,1.020168312569228,-3984.9375102928143,966.1513108050633,2.105189564161698e6,1.0478698898653019e6
-0.00473,1.2344841980823693,0.001586627750920179,20.41909194705716,1.0862709488723479,-4141.455199816462,1127.429662175593,2.506531297514848e6,1.388728061954907e6
-0.0047400002,1.2321221629811205,0.0015203700183077924,19.158129590788338,0.859607280741854,-3113.4632789946904,616.8611170480859,373227.86358795816,462947.6895682438
-0.0047500003,1.2342030574804101,0.0015322210334710717,18.97506519042235,0.9287489619170783,-3043.8480494565365,756.7438077538735,1.193066597028752e6,638830.1904487825
-0.00476,1.2352622407459923,0.00156125113209405,20.066629821391526,1.0213774104992641,-4086.565272643016,833.2725301805672,2.0221332777781717e6,696690.4675101049
-0.00477,1.2338303431145734,0.0014913152123280544,18.92036760608054,0.9591986792501872,-2979.4290552265397,689.5384705522425,953665.3103017155,615223.2935653062
-0.00478,1.2349792805268607,0.0015276548942066335,19.614185776154265,0.9765810206776738,-4766.908405615952,815.3297151039154,1.7034333200233532e6,670289.3220591618
-0.00479,1.2356406756612552,0.0015813584288251546,19.063225273153638,0.9116595223758106,-2948.8194959589514,685.6554415917232,743954.7590997654,527667.2431665796
-0.0048,1.2364511147915656,0.0014445776022982168,17.16718255330138,0.7802355878279337,-1912.1291408371187,557.1627544869531,35468.758876757514,496869.9899402832
-0.0048100003,1.2322237436859809,0.0014982253161478433,19.530964799552045,0.9785941877689072,-4007.8016490567074,891.2779716625133,1.7461877156800092e6,907343.2127545528
-0.00482,1.232768492686938,0.0015226032275011748,20.212433253300063,0.9678529062188365,-3292.467802705048,782.3099948862072,978755.4766944697,734394.1487957394
-0.00483,1.2327667808949616,0.0015587541356874978,20.210066242470866,0.9682032167125117,-3200.7353783394447,673.9269762796964,402507.782210073,537573.1463045088
-0.00484,1.2355688404178395,0.001465393599146912,18.439216256189887,0.8257401515602631,-2456.7103902613244,555.6178763973545,252273.23984945467,418432.49081227236
-0.00485,1.2364706987095733,0.0015152284922884689,18.408587921835235,0.8538798292313983,-1927.4558713429296,607.8799162346929,528943.3662279288,483215.0344177903
-0.00486,1.2376834275776099,0.001479862168572475,18.113640017867088,0.8288818808972501,-2902.2309242507354,614.0513488342135,536177.7607707434,461196.6047493726
-0.0048700003,1.2374052608143828,0.0015510619764400148,18.883762227142444,0.8097821531999202,-2333.6657741758772,529.369361535932,2861.181607819199,404111.19609514094
-0.00488,1.2357641829709571,0.0014598158798092026,18.32448956047831,0.8119066875901874,-1846.9819891631594,519.6783844413843,-178363.6018210593,383014.94180970563
-0.00489,1.2371620846994578,0.0014916171177468379,18.611811790187357,0.9233718792541956,-3278.306829075447,657.1910211987557,893022.6427678537,526517.2916310299
-0.0049,1.2352248750647026,0.0014162686271037167,17.426485911828337,0.7341967014776187,-1520.8133059430122,493.5628864934812,-193097.7961405555,339496.23576726136
-0.00491,1.2362214534106513,0.0014598239244990644,17.322698158190178,0.8948036367011072,-3618.069128097461,779.8599406953855,1.738450215257078e6,725910.4601411228
-0.00492,1.2382107034710899,0.0014855923425753093,18.2773850713911,0.8656811870818121,-3014.553741139376,627.6940381222839,704972.7366715654,476833.3118067103
-0.0049300003,1.238855114085562,0.0014803048698713906,19.010747271300804,0.9454549203620063,-3838.952154953776,1014.1842998116575,1.9062163401743849e6,1.4151843753864933e6
-0.00494,1.2388928548114357,0.0015094118403922137,19.76456884719613,0.920566909081766,-2644.359191890717,689.2767566709588,458543.1873570771,582966.5652189744
-0.00495,1.2406673577759129,0.0015313569925881436,18.466708619299066,0.8406353650593211,-1626.2126109463943,587.2752928175111,474640.57382426993,404477.28050655115
-0.00496,1.2375421287339319,0.0014928870328642894,18.940861680046297,0.8291085078361513,-2067.312968461787,632.5159136059771,356655.9214787409,540884.8285439035
-0.00497,1.237540166629556,0.0015934353527508093,19.892549099558,0.8841822584781329,-2291.5045470167247,655.0384131864342,292996.18756139,525230.329093258
-0.00498,1.2374049478712594,0.0014575381310310165,17.91912264162766,0.7931887539814809,-2356.075576262355,521.3518452996562,123496.48364787457,366728.70129143575
-0.0049900003,1.2376389675152053,0.0014704655864842587,18.423258918646788,0.941175206017026,-3647.008686334402,952.9517487832162,1.594718481717278e6,1.2523296950845635e6
-0.005,1.2365613614832307,0.0014519265584239905,18.425323868642586,0.8287297958215791,-3424.669289602385,718.744233118635,773954.3850480826,770707.8018431301


==> anc/Figure-5/d2_L190_rJ1.2.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2379620116149428,0.0015093880207542089,18.846555755811618,0.925197873058031,3167.9378130474183,804.5844316726542,1.7700671595148868e6,744205.7385147872
0.00499,-1.2373144588520488,0.0015502766098891383,20.00411609208779,0.901832724927277,3253.3877858899823,735.9669661073117,639081.4139825354,663090.0770984256
0.0049799997,-1.2389601287040028,0.0014886620975976996,18.619622921567032,0.8433332372522903,2979.898109340599,675.8984300705202,539017.0783419324,557139.8923070418
0.0049699997,-1.2385184400836904,0.0015201587397798107,19.418389585174644,0.9778431110603235,3167.761057665425,804.5021582305827,1.469515074351668e6,682950.8850734753
0.00496,-1.2384761634566428,0.001517375631111243,19.133364252919474,0.8491411308119202,2827.9906780231977,554.5578008159745,-307281.14053107967,369772.74874982133
0.00495,-1.2377209781738285,0.0015322111839968613,18.96889904058685,0.8212587955771078,2793.3236522898596,507.0056005204047,-293736.55542087625,372861.8394583312
0.00494,-1.2358432621240225,0.0015418847991271454,19.851745152330047,0.8379679541327523,2289.5459830929944,515.9052981705721,-507451.3958915154,384057.76926125324
0.00493,-1.2356487040223614,0.0014550911753743619,18.439311856117428,0.8281727073451576,1999.2245034650593,491.28762607246955,-290518.57841933443,336212.21966836165
0.0049199997,-1.2351918856212882,0.0014502402267427563,18.15154754662009,0.8704156804077923,2089.937657198997,581.0015750180931,434712.6086599261,454054.3928424848
0.0049099997,-1.236800464513379,0.0014797268243202143,18.215256224977995,0.8292632277623044,1839.1665420376562,582.0253231102846,518081.20575758454,453910.6151210732
0.0049,-1.2365494374641615,0.0015570151170753498,19.008779209376172,0.924956641161232,2557.1186546831514,657.1206138997819,946101.1502096911,455751.9020844111
0.00489,-1.2342882103704123,0.0015230848399662138,18.964416617776404,0.8790912156056879,2671.138581818105,657.1666688572451,148912.77370676587,587404.3592428861
0.00488,-1.2344663171208008,0.0015019045076895988,19.395821100580832,0.8955617788547069,3425.2599982821816,663.4247615253838,441988.2456533844,444759.8429855341
0.00487,-1.2360427211081044,0.0015108456755488706,20.22807153379063,0.9522698558522793,2187.8961537769637,709.231622198832,536160.3444059476,532738.7667954327
0.0048599998,-1.2365170499780294,0.0015064431521120366,19.56311149162663,0.9712639568952033,3432.1776458449312,943.3009241699059,1.62177128159178e6,1.0274152021665088e6
0.0048499997,-1.2356173685623042,0.0014635995277288794,20.035311880087086,1.0006215216628567,3837.67268747685,847.108752005171,1.4414598770125613e6,783604.3783275265
0.00484,-1.2356817800289075,0.0015256479651386758,19.887971187318826,0.9868736717633544,4033.0109871296513,952.2121613260558,1.6157364318169386e6,1.1460318955188717e6
0.00483,-1.2346218267730444,0.0015310076343952254,20.22035119992932,1.017730114103945,3382.9887329397257,920.0415950715299,1.8104826149072046e6,964178.6053897588
0.00482,-1.2371566119726578,0.001469093631335218,18.793317080775225,0.9218453107701013,3408.794475499611,862.4996598511785,1.829520539012105e6,934594.1238030868
0.00481,-1.2357196460793334,0.0015369933538036604,19.995299301836116,1.0019826132376324,3823.6319430355607,1000.1051642610722,1.89550276462654e6,1.3109867266067504e6
0.0047999998,-1.2376828672088878,0.0015264380093441363,17.87912777937068,0.7768233971111137,2571.027532623681,532.8111901104622,-169703.722467556,371310.96815883095
0.0047899997,-1.2352239982773434,0.0016008806741999021,19.46393050442051,0.9105922678029267,3676.8039691628605,773.9867326938722,869090.1177790259,833399.7013247435
0.00478,-1.2352360862657228,0.0015795211854198745,19.36658664129053,0.996358324415174,3587.2646544193644,858.8348285043389,1.76651580911004e6,831631.2305553475
0.00477,-1.236746044691409,0.0015200218873432164,19.099277169802967,0.9264703066366026,3389.1105304140433,874.7584598688401,1.1069150131173895e6,932929.4927999154
0.00476,-1.2362136933912118,0.001547544474853962,20.598551916612795,0.9983039956033568,3630.6824856330772,998.3376985129613,1.1545333765510926e6,1.2588344170184594e6
0.00475,-1.2361201336359373,0.001546348238391178,20.32259357085269,0.8831990808382062,2994.027219205197,654.168610345766,47946.90397159742,498292.14447146415
0.00474,-1.2354690373890815,0.0015494918955929356,19.70217225017099,0.9999767067770071,3191.3603676427692,1130.9587352696535,1.612617947786372e6,1.791459140952825e6
0.0047299997,-1.2348638932036122,0.0016394495322665486,21.277201145323982,1.0210567993908815,4210.879121394228,937.4855695282492,1.7122342573832443e6,966013.9623268852
0.00472,-1.2340604355181621,0.001665850212755912,22.05103649421503,1.0021624229256134,3383.9923345801894,740.3848917820465,425698.92507555656,611832.904558456
0.00471,-1.2351177069363315,0.0015933017099675156,20.59755701476486,0.9931580637258699,4203.139449541467,826.4714144644291,1.5828781935790079e6,722727.6433158428
0.0047,-1.2351759791656245,0.001587828034605607,19.708835504781174,0.9185036093151376,3534.810634172897,656.9154072819671,971323.5397219551,480250.57427101687
0.00469,-1.2367976227434563,0.0015401946195825874,18.80944234938084,0.9394229817204163,4154.133300521979,743.6887628660738,1.4511142587039776e6,551540.9469098849
0.00468,-1.2365882657851572,0.0014624412726376736,16.766229698547463,0.7673712045314034,1724.507550414568,479.98789900241957,217769.946823349,325863.8164485275
0.0046699997,-1.236783560780078,0.0014794845603818183,18.687973733014953,0.9192060930643958,3495.9369817551747,606.4257416834067,887996.522891188,435425.40862564574
0.00466,-1.2357167131000972,0.0014776961802330153,18.73014468256596,0.8333622374424737,2931.308769807757,540.2924236766461,277583.5944170625,404076.507795816
0.00465,-1.234184814111037,0.0015345438940726481,19.399011360760454,0.9241315507253317,3634.895790480797,730.0439457017811,1.0288350065714369e6,611706.8737191474
0.00464,-1.2350676124060538,0.001545283679467955,20.187985496180325,1.0171568483628692,4193.039076451336,809.9050483680219,1.3750337078260302e6,712303.5437759841
0.00463,-1.2322306776030272,0.001533443639857811,19.42893125331656,0.8846206975823038,3150.8117239306875,685.6369145149025,545377.1669438753,553207.0819710478
0.00462,-1.2327408451844735,0.0015805649461205556,20.59692444853039,1.032433008942754,4280.967430943896,836.4366633931965,1.6212887191991701e6,702212.9670670168
0.0046099997,-1.2327043576800787,0.0015411596515706566,19.63359648677475,0.9220409178446566,2445.0648506450584,616.9324009897633,740128.7818904519,463852.7556615312
0.0046,-1.2312452869771482,0.0015129677341079576,19.34335972788783,0.9706147722713282,3126.631831540772,822.8530689967116,1.6496761881688512e6,787642.0100560993
0.00459,-1.2338542874411123,0.00157228979524132,20.406647833370688,0.9348738627226144,3768.753938420031,667.2307408760972,631669.3952320592,513135.89500833064
0.00458,-1.2332169691715837,0.0015598548980328682,20.72030481263995,1.0648957516715036,4201.391800452429,1063.8770345129883,2.106855744432125e6,1.2247796534068445e6
0.00457,-1.2327640917789056,0.0015161845897550589,19.867032959185945,0.9974716729666652,2938.368689379032,961.6792997675549,1.5278569957718803e6,1.260989002218512e6
0.00456,-1.2313422027921876,0.0016339559843760883,21.323669684477775,1.0588228513660187,4429.938070659946,1233.3005661671095,2.5849024254297065e6,1.7663921539788374e6
0.0045499997,-1.229929659831934,0.0016122188018426096,21.29662440960898,1.1289306132197978,4760.702242726392,1434.1415495831943,3.4814693983866856e6,2.0506925807153368e6
0.00454,-1.2301990565857415,0.0015627584458283716,21.22999374246917,1.0953111888533302,4185.794217632897,1051.6068508517415,2.3539375434085913e6,1.1771515580222597e6
0.00453,-1.229662106252443,0.0015165301317964037,20.958932999087132,1.0294328989802077,3571.511592041961,817.8862553516449,1.3853850853768259e6,737112.964424063
0.00452,-1.2268008457979493,0.0015436934645806507,21.719306337674194,1.1583350135532697,4433.486660182596,1158.4183870269535,3.18077911140913e6,1.365158063257358e6
0.00451,-1.227490597004783,0.001561237393192169,22.386962189110374,1.271289052620176,6142.68963813881,1767.7237108912977,5.2264048501202315e6,3.3224691416470427e6
0.0045,-1.227044546017775,0.0015359379967728522,20.418991782043626,0.9852875477040519,4032.605837778205,919.9774958615063,1.2957358136113768e6,1.1372662281508273e6
0.0044899997,-1.2262741223269524,0.0016205405625134253,21.989999183087196,1.04024509493209,4340.2503856635385,866.974106229542,1.083213334992255e6,729846.3803788073
0.00448,-1.228152487664551,0.0016731069631738087,23.573061690763215,1.2158199468829898,6404.237804332137,1213.8118335345087,2.907160026589e6,1.326417442119141e6
0.00447,-1.2267107556146493,0.0016653097032132498,24.460569227907012,1.3355672481891838,7210.2015273480165,1703.262774203114,5.261863458031443e6,2.7413856347346753e6
0.00446,-1.227174756999024,0.0015793191905258998,22.06370807538132,1.1829768278268875,5734.166729726108,1189.8725049156665,3.6658144099425306e6,1.3420955924509293e6
0.00445,-1.2283911279134951,0.001591364483075088,21.984182911340817,1.1176788883569575,4000.8374376895285,1228.8124775382007,2.3795667344060694e6,1.8839260694644477e6
0.00444,-1.2278075408756826,0.0015681105220190727,20.428846553468016,0.9511969130395237,2886.732968704293,680.2253623239242,518539.55780622683,586743.0923578965
0.0044299997,-1.2275044996687485,0.0015867577936740926,20.772678294949102,1.0306166243952777,3648.260446781816,923.8765094651314,1.5219733653313853e6,886720.6840205116
0.0044199997,-1.2279605381718783,0.0015747171503643128,20.069395772679805,1.0039165219148174,3689.427621062929,835.8435604335378,1.6518230033240365e6,750474.3396861071
0.00441,-1.2283024954837902,0.0016007738272084443,20.539910276200604,1.0153150094726144,3592.4418085821176,845.3568720190204,1.62654745280747e6,744711.9717418897
0.0044,-1.2284692995443327,0.0016455069550613834,21.604030578999346,1.0042432953826064,3326.6222003085254,871.2331622516535,830209.4944721084,818378.1064660267
0.00439,-1.2291969914413075,0.0015852820224152853,21.431001915686764,1.0097838752757746,3481.6932094532917,840.1275172061744,736896.1653330732,782917.0030782588
0.00438,-1.226025984441014,0.001581408934247756,21.205226995898744,1.146434526240639,4181.0182377814535,1351.0342540369904,3.4637295002717944e6,1.7844073545592092e6
0.0043699997,-1.2272485190105478,0.0015602270553110931,20.357786673915225,0.9805475190398906,2832.143859708863,897.7974219795237,1.077211068649757e6,991133.9971820415
0.0043599997,-1.226548417485839,0.0015655379030017067,21.50214422088671,1.0164216029769781,3442.7601841562123,954.9732002222131,1.5346442507881767e6,987993.7749905842
0.00435,-1.2274106513180658,0.0015385869546059316,20.053979542624468,0.9758579129652921,3043.658282121319,948.8261041994585,1.7225729450295698e6,1.030907514712991e6
0.00434,-1.2267083095409181,0.0015786313297024629,21.259593355820552,1.039310392781319,4335.167492830565,867.0084980230347,1.36268337900518e6,810606.5167457119
0.00433,-1.2275480028169918,0.0015525430715061757,20.755758499515007,0.9579226157113754,3460.434312359132,810.2852243302347,1.052122739242786e6,684764.5032588504
0.00432,-1.226885826114746,0.001562797992991329,20.231677014331403,0.8750670040066876,2342.386180142269,649.0461410064878,3376.5812215558904,523569.96317159216
0.0043099998,-1.2249389513585835,0.0015283165186210956,20.63469295188883,0.9859157669196918,4670.5260189523915,1030.4348476220655,2.40462817880158e6,1.3351373906659242e6
0.0042999997,-1.2263896227080069,0.001526643777434185,20.843377292454345,0.9606065931707077,4264.242668445018,800.4722199980192,1.1125343033958357e6,694886.8928728316
0.00429,-1.2269855006976578,0.0015193898488188935,19.877515976998474,0.8560445005628606,2644.5308846015973,632.4856750987141,-49390.61902401331,492703.2327662555
0.00428,-1.2283042658155268,0.0015828528016487457,20.857168403658314,0.8459720215389337,2481.2349702841866,601.0701698199025,-477251.2678797425,394988.29406449036
0.00427,-1.226861918583304,0.0015865204000253999,20.568060173522888,0.9649551533374825,3018.2480814321134,742.4539446888081,709665.6013273544,594690.9649085246
0.00426,-1.22509613964668,0.0015418347248755885,18.62983073062849,0.8364007928176915,1484.6221979212019,508.3197028831011,3871.7678637146055,352278.322156656
0.0042499998,-1.2248405740301747,0.001634212247621096,21.28825786962222,0.9730282878279328,2558.5939168534574,647.4054239820977,159161.45475920054,468701.6784507681
0.0042399997,-1.228271356718945,0.0015631366522146106,19.67933985844945,0.911601293097173,2979.993951455631,798.1230219364281,811723.9605135912,804786.3554079279
0.00423,-1.2265427381579108,0.0015707808277518125,20.371254280742225,0.9079626679008564,1753.75008161229,578.8179653212385,-454152.9797919431,424975.43662195624
0.00422,-1.2264580371516611,0.001607467209672096,21.54384405473094,1.0699806201805768,3016.907639267162,871.5942337554162,1.4693835984378601e6,872159.5221431433
0.00421,-1.2270458670060558,0.0016804671890193557,23.183399287115012,1.0394177563091338,2660.533069345868,768.7337183820484,-204025.77333649993,668913.5924335388
0.0042,-1.223647900893165,0.001649154950552729,22.551006764910028,1.0854909717575194,3257.5342665215003,791.4749386586811,484331.9115868766,697404.853992108
0.00419,-1.2266784726615239,0.0016225647379598102,22.18860783164358,0.9919258969658898,3035.6858066822597,761.3432712081975,176743.70855900372,622278.5605788248
0.0041799997,-1.2229849393344738,0.0016184345948932542,21.822085040110245,0.9427443079953676,2679.643905441961,653.1444562242602,-450774.92775880237,511959.41904986853
0.00417,-1.2215248821924796,0.0016034758129784058,21.109488273865118,0.9528620132589867,3859.6962803866036,807.6765915005469,775908.1720395336,830966.4951712165
0.00416,-1.2227103331838853,0.0016413312355862532,21.92331789591305,1.0199782725176614,3891.7661511216734,901.0798516442563,1.3708967567982164e6,1.0434997994740024e6
0.00415,-1.2220599644697256,0.001657934030185539,22.361029962213443,1.1178554210199745,3665.102161657136,1224.542269293428,2.5930931138232844e6,1.7942808727103728e6
0.00414,-1.2208546349841802,0.0016365022648909937,21.875718480221742,1.058895446092938,4252.122794551543,1216.3294073514442,2.567747206553911e6,1.6095706312502173e6
0.00413,-1.2199275284894529,0.0016843790050752663,22.688005385957617,1.1022096768855463,4693.910577726163,1537.5633714403396,2.818038939788365e6,2.9291319260552954e6
0.0041199997,-1.2196839425732409,0.0017006134085029304,23.636954846733016,1.1914234731033366,5408.570018126304,1225.337543181667,2.7728752516132086e6,1.5877546148988018e6
0.00411,-1.221325137071778,0.0016868647596285924,22.084428411447373,1.2411747597318774,4817.251603500873,1394.795715562492,4.372817895799406e6,2.0054707139437506e6
0.0041,-1.2217622950291023,0.0016882641588441133,22.137004566275685,1.2826877537095558,5862.699219634696,1788.3853078285488,5.393425945698562e6,3.19067282767006e6
0.00409,-1.2205470591415026,0.0017134445895640022,22.941716264704596,1.363902548128666,6482.257829847193,2314.2663872155053,6.913693231072952e6,4.873372757668993e6
0.00408,-1.222600756295331,0.0016731688314844957,22.0779354077262,1.2780599403610247,6060.452867608415,2027.2042926725062,6.022587592047835e6,3.870663429163105e6
0.00407,-1.2223998364322262,0.001719608605654858,23.393241990270496,1.2003312975654414,4887.298889137555,1189.7378486879827,2.4957160227748933e6,1.371726044274766e6
0.0040599997,-1.2212089801792971,0.0016595878218643176,22.25334810316243,1.0721721784595706,4583.120234453208,867.0182384292208,992089.0993954024,791709.1706888455
0.00405,-1.2199559021649398,0.0017303288101178569,22.617052856982472,1.0306383850412257,3447.3574898373436,740.1744814801932,-66792.9090610213,601689.4832529351
0.00404,-1.2204072945496083,0.0016528194302950691,21.533198977000616,1.1430984912510198,5177.8597764665155,985.2566723770967,2.47007118010599e6,943473.8102004485
0.00403,-1.2186479913955064,0.0017458858720328923,22.91557516671387,1.316558936538461,6423.149021845836,1671.6311658123823,5.186776872944782e6,2.4189292228924655e6
0.00402,-1.2200520701004864,0.0017206608604069685,24.156810783104298,1.1552088158689302,5530.08628891834,1176.6229547761554,2.6436808210585467e6,1.2819905703747654e6
0.00401,-1.2197019089085925,0.0017548251006779883,23.65274476324095,1.1291748191370448,5817.29722475044,1013.519113501673,1.9263349519178604e6,993155.3275436106
0.0039999997,-1.2192976730055656,0.0016864004332993,23.56216104125025,1.1706839437531034,5690.241720510382,1148.4658984614389,2.18457261837008e6,1.3505375198188585e6
0.00399,-1.2188323881634755,0.0016643323628507173,23.433601340836567,1.228293110057644,6417.8661032321115,1189.4591243525822,3.2218659653757378e6,1.167477595991195e6
0.00398,-1.2200655828930658,0.0017188444604451312,24.314654431110913,1.217643821924113,7151.731501974049,1128.615452451059,2.833820255768316e6,1.069764213766399e6
0.00397,-1.2183927157144545,0.0016570205772079068,22.99574120091971,1.1289805757867262,6043.6075633621185,1074.1444956470907,2.321417174575504e6,1.238696518461982e6
0.00396,-1.2200778766733393,0.0016709483391888617,21.955530358723063,1.0318463513605582,4462.492153323149,797.0641332159037,842938.7518404134,613306.4694094361
0.00395,-1.2193584178189454,0.0017101788773802322,23.308013115935655,1.1623015090247695,4306.001457839616,1039.5864962155674,1.751052828609565e6,942034.5565727728
0.0039399997,-1.219035347604492,0.00164158396317,22.4163171082481,1.0875891517284997,4022.1001045687926,953.7255442375059,786240.8130806757,1.117670749653536e6
0.00393,-1.218771140703809,0.0015769813077923492,21.182299265876352,1.0549336367481008,4752.513291332043,1013.4248310587312,2.064549277763977e6,1.0721127259201012e6
0.00392,-1.2184689429876565,0.0017008960670770526,23.672496796460223,1.2868088765776,6449.218098436491,1453.8908360039957,4.1790275760723897e6,1.9303443497750594e6
0.00391,-1.2189478634290043,0.0016875350153597035,23.40882917774365,1.2750444811909063,7377.561911606913,1376.6365856986488,4.73767703101394e6,1.689436968879378e6
0.0039,-1.2206227565199232,0.0016548945930746136,22.530881238974093,1.1050045193249844,5489.36771412183,1145.143187939621,2.9261147343006884e6,1.2625677713136843e6
0.0038899998,-1.2182966663938473,0.0016461521584218422,21.89275032096614,1.0322356679120286,5178.92545390674,816.3048333937446,1.5634844429271405e6,662158.541185659
0.00388,-1.2194448079663096,0.001673105062705933,22.922350803255096,1.1034405735410049,5085.7720208684905,1164.8977719474149,1.975106524275657e6,1.6953361327239922e6
0.00387,-1.2175617801354484,0.0017334912509474453,25.488705054545918,1.2608289352069666,4718.00156552836,1439.183318419964,2.0880811720740895e6,2.0089677902230765e6
0.0038599998,-1.2170787815030286,0.0016668300695631716,23.638379688590373,1.148483751220843,5147.753704626317,1058.9199105265773,1.7375559746498852e6,1.1404504186098927e6
0.00385,-1.215356222815431,0.0018365039791665518,25.7893797934961,1.2006960356375287,5073.756329074704,1261.660824570483,1.8216654453898333e6,1.5805650929305332e6
0.00384,-1.2141044963167005,0.001732411107577664,24.370909645369284,1.1745233485088844,4755.750713484701,1316.355003991585,2.3373469921208187e6,1.9104788079895827e6
0.0038299998,-1.215057419080078,0.001709051327932135,23.290716228502507,1.1510322829000164,4957.93719300444,1188.1586507707636,2.5492087555213943e6,1.4327440829256454e6
0.00382,-1.215880608399512,0.001673995546384141,23.37802650563354,1.244827107727056,5842.634048597946,1298.35164602072,3.6310049472838463e6,1.582167572255226e6
0.00381,-1.2162487064905267,0.0017027981216901809,23.379108680917494,1.1457730887038577,4657.296345848682,1054.1969031064762,2.388956519109945e6,937528.177267066
0.0037999998,-1.2145735343692179,0.0016355014580341528,22.32682435690673,1.1866604311529898,5737.907516666538,1189.420387560072,2.946019162860333e6,1.5319640746634775e6
0.00379,-1.2145085260863278,0.0016802605158329905,22.290466401038696,1.0927399216584137,4243.359258126867,883.7336355350283,934394.8865466428,898322.680725124
0.00378,-1.2145052882294938,0.0016542833956213112,23.29420746994571,1.2304786288199343,6727.792407891764,1367.1766016205145,3.971425997198416e6,1.8687429522457584e6
0.0037699998,-1.2138588397253898,0.0016995567549527562,22.900085046828647,1.197234234737242,5532.217537437083,1183.7691844252893,2.589543329039208e6,1.4459621193323783e6
0.00376,-1.212396376870878,0.0016330671789193364,22.371971875885137,1.189099933769196,5168.820421955331,1126.2150802103054,2.3580043853350338e6,1.3388070067452625e6
0.00375,-1.2114017061074995,0.0017349136194275837,23.68007396718726,1.3489104747306586,6377.288867432851,1821.7314652947941,6.006157845288568e6,3.202362058550608e6
0.0037399998,-1.2118347195800008,0.0017542342735019211,24.099129777069642,1.2615147322377906,4769.027093170251,1275.1934529448522,3.0605265584895937e6,1.5470083635611446e6
0.00373,-1.212051755673145,0.0017127991090014236,24.007102829176716,1.3021314202532712,6082.793227667119,1547.6314810741849,4.100105632718539e6,2.251779683969175e6
0.00372,-1.2117347758149408,0.00175479260239953,23.791299090830325,1.178085181709818,4667.453708168814,1280.9157758284484,2.275321669727014e6,1.8131277052911848e6
0.0037099998,-1.2121934172938484,0.0017439268136477347,25.017158969572662,1.241321853332632,5298.697803735382,1210.2562812812087,2.1259112144507426e6,1.5108383673986602e6
0.0037,-1.2104600995588277,0.0017604684695716078,25.594627883576866,1.2774279795070906,5647.866012998257,1314.048233129395,2.368850706828355e6,1.5551559901674956e6
0.00369,-1.2106956894532215,0.0017633056857767257,25.12116366319289,1.3156942183946225,6068.125510967359,1549.5635106971304,3.7300783830949073e6,2.2699256093864865e6
0.0036799998,-1.210404267420823,0.0017732549835698932,25.972269684799514,1.286646523868518,6176.3735033511,1424.57436491525,2.4045512510691816e6,1.8745276989870206e6
0.00367,-1.2084329737807635,0.0017625879741298856,25.52921927773163,1.1439589101864,6251.073418089595,954.537367096499,771554.2449629261,864603.7494121612
0.00366,-1.2094798173428711,0.0017928058527750068,26.524457575113214,1.2429576132082185,5777.918383346608,1084.2773757941784,1.6024119235801692e6,987512.6990563304
0.0036499999,-1.2082889318036805,0.0017949606869283494,26.346206690548957,1.3140294609600978,6169.270518298958,1332.738926443647,2.912542041767248e6,1.5290511236172947e6
0.0036399998,-1.208017506713846,0.0018013565312722623,25.14170936798403,1.2408969300929609,5378.067269306235,1162.3417998956174,2.2133579579922687e6,1.2660217929033272e6
0.00363,-1.2068749170205082,0.0017482862167242156,24.372224189511066,1.1640835363658157,4372.624960893143,1171.622468584825,1.4382039365231334e6,1.664754306750573e6
0.0036199999,-1.2089276801475601,0.0017747584118372713,25.170970259502635,1.1330275565292296,3697.790829893308,916.3798659180142,343977.9420650234,812925.6261056735
0.0036099998,-1.2083436048354483,0.0017572014023521894,24.169988190534827,1.157939872826413,4165.188495771563,894.904231503191,952007.201993981,725463.0800535639
0.0036,-1.2081543045575192,0.0016961565336793035,22.694596959446123,1.043776316509907,3677.817943120226,847.3614590396631,374387.8124321979,824802.5634764397
0.0035899999,-1.2073321214958008,0.0017267118744149165,24.001589126689286,1.1766852809819874,5346.583928596792,1132.0982533029462,1.9955527137056543e6,1.274723339092295e6
0.0035799998,-1.2073902773198233,0.001812360129987997,23.76690037741573,1.192559246404579,4155.561616900217,1085.8584090427646,2.267535533603195e6,1.1461678858431736e6
0.00357,-1.2088844322115615,0.0017272998201194908,24.445371676565973,1.2380564822423512,6158.84567109861,1219.0499395705667,3.1426850966476006e6,1.2771774386260814e6
0.0035599999,-1.206854647605645,0.001779301821861587,24.280946852653482,1.2563744563826624,5388.723931932494,1414.5877432263796,3.9676567989833294e6,1.8789253391349034e6
0.0035499998,-1.2079892872899123,0.0017848797649928578,25.466948668117514,1.2985097463402462,6718.091985344389,1330.103896551253,3.79489005272225e6,1.4410984566979536e6
0.00354,-1.2087121428974015,0.0017327786329377247,25.036187652303187,1.318637765118909,7681.157891691973,1549.4495697757106,4.30775940640599e6,2.0236722875042777e6
0.0035299999,-1.2097824010269032,0.0017091190284729513,23.493863625587142,1.2587048909897336,6137.641877251211,1442.7956441447218,4.1338049295336925e6,1.839501928781575e6
0.0035199998,-1.2102188453444345,0.001787608614564217,26.131621872554675,1.3298971847202803,6704.555405714564,1279.6995160530234,2.8522451517983237e6,1.281192422952643e6
0.00351,-1.2093103541192594,0.0017420316699286733,25.593500620736265,1.3398107676339495,7419.582306815205,1605.6718146272042,4.388183680168949e6,2.414147087672774e6
0.0034999999,-1.207671708762158,0.0017589388803638784,25.249507341826998,1.262927044401159,6293.940222217152,1269.0472206398701,2.837619002250725e6,1.4386897843729712e6
0.0034899998,-1.2092945457158193,0.0017797611462910703,27.226748236271284,1.5665735609994247,9233.302004881245,2169.565269512543,7.333324722860483e6,4.0951797376669487e6
0.00348,-1.2096807419336357,0.001845578947740942,27.3045549037459,1.5431705828940092,9128.048818954874,2321.791196481095,7.259303092796272e6,4.706630695708187e6
0.0034699999,-1.20841383759375,0.0017538739117008658,25.60923203612216,1.4318057146800112,8153.323110034216,2295.9923218788244,7.61527154983564e6,4.64418891372791e6
0.0034599998,-1.2087863867071262,0.0017398134414024033,25.446328904417207,1.460693433844876,8132.387017308631,2371.8421892024335,7.729200048405252e6,5.005699581139807e6
0.00345,-1.205785328084129,0.0017689673494344041,26.669005199069225,1.6860796364024855,9069.358354548538,3626.3122274067177,1.2703944322669506e7,9.814776850832172e6
0.00344,-1.2074825889187504,0.0017799752546819342,26.9086278710588,1.574449363069293,8955.531023190955,3389.3451372311247,9.695223688313704e6,9.244841337233199e6
0.0034299998,-1.2066663342249997,0.0016646426017452314,25.961307931110785,1.748747193542147,10122.750290415537,4008.5158988853927,1.4551539310682442e7,1.1496064625202943e7
0.00342,-1.20646456768242,0.001721934041032836,25.808215758929762,1.5350304110019695,8336.661374420459,2651.4583545558253,7.808588415307898e6,6.141556672242393e6
0.00341,-1.206748577370605,0.0018307182718225237,26.877253637078375,1.8287296144288714,9249.244978399256,4659.336968520348,1.5871826956690108e7,1.4566181959050266e7
0.0033999998,-1.2063550838884753,0.0018126344556979614,26.336998091946995,1.621376382826344,8419.1709259886,3510.537452284817,1.0333706602694808e7,9.686080246484302e6
0.00339,-1.2058844911294453,0.001882078352846024,26.78076349188844,1.6175759874641304,8581.311462010784,2977.7069900908355,9.639518106294867e6,7.320901106129211e6
0.00338,-1.2062829121133807,0.0017972056253620008,26.004119820823952,1.6303154719057615,8926.441839910256,2885.904584397097,9.725931002931345e6,7.080567604067933e6
0.0033699998,-1.2057127679698239,0.0017609899265845221,26.801096918707053,1.485706725939816,9217.33949606777,1805.3181096865312,6.351337371365176e6,2.5838753721039225e6
0.00336,-1.2045673716941405,0.0017760617632188503,26.6979696073884,1.3076060079808485,6634.744317231746,1076.5466229920337,2.358491949167898e6,939106.7869848302
0.00335,-1.2033521843850385,0.0017224268063324494,27.292876659576322,1.3380891827772228,7974.652493964196,1394.000480023778,4.0926954775085836e6,1.4835374508519156e6
0.0033399998,-1.2031398911647364,0.0017729030330200406,28.530040038648078,1.522939916007189,9157.515281888649,1821.6670706794562,6.102316399457924e6,2.279152070152781e6
0.00333,-1.202559446134931,0.0017983807200532209,29.561817435809626,1.5217395865146963,9077.557548543684,1730.6212137717503,4.722085717028123e6,2.078023121148191e6
0.00332,-1.2004934617991987,0.0018580059388240055,30.469157598241264,1.4599255468659311,8371.140580643989,1507.690552469599,2.420699076304062e6,1.6114914388530082e6
0.0033099998,-1.1985461481512087,0.0017948391363908339,28.116697595316413,1.4039255231505658,8958.834943476128,1253.1247666373072,2.3391318518704628e6,1.2300932012251585e6
0.0033,-1.199899464361737,0.0018732042268090926,27.989150399622563,1.407622862992052,8129.956090510889,1411.139693160802,3.0794927746180543e6,1.6727963209126333e6
0.00329,-1.1976696709661128,0.0018015969355042534,27.337651911666633,1.30677179279309,6820.867676518571,1307.6088008835732,1.737793726149222e6,1.4040715012608916e6
0.0032799998,-1.1995316918478527,0.001829081726504917,28.3559885324346,1.370823954393592,7185.682949032063,1600.2014227557079,1.90498261868166e6,2.497463438590321e6
0.00327,-1.1994868333659185,0.0017262657723846845,26.422369149526954,1.3156741667548277,5808.751078663379,1373.594160833858,2.440944119174225e6,1.6754439754125446e6
0.00326,-1.2003338852526853,0.0018009792285717072,28.173657825179607,1.4959372319378943,7601.603237588486,1912.8866945121713,5.191494687350709e6,2.9266208394890167e6
0.0032499998,-1.2004817425961924,0.001815562219209647,27.5878603240439,1.3664809422269517,7264.750444902607,1849.5254023724108,3.6329722520471774e6,3.2819437942788005e6
0.00324,-1.1974098303339358,0.0018150638347520678,28.872234398925897,1.4041890121826153,8066.06065053088,1773.2976337084542,3.4492512594407056e6,2.7609256289724195e6
0.00323,-1.1998452309255072,0.0018704012543342028,27.959873550658966,1.247595339880747,6402.411436469337,1056.6008131706533,1.0148017809427945e6,1.039332386827394e6
0.0032199998,-1.1986882014545908,0.0018749621199667895,29.178892842961933,1.5102115031026753,6773.468760424268,1557.1243886314844,3.8410556443471415e6,2.0670942799284107e6
0.00321,-1.1989772730217585,0.0019107618076545504,29.217075268045757,1.5437932290121175,8144.349712664171,1614.6086963784767,4.77785787069036e6,2.0893781972762158e6
0.0032,-1.1999450305883494,0.0018868962570711067,30.9068804736813,1.7029444433614493,11332.672557995662,2312.922663136564,8.463920047480837e6,3.601850456237115e6
0.0031899998,-1.1995427959322262,0.0017859230507881116,27.760047359561582,1.6894439788670599,10138.421763207878,3250.6238760945735,1.203074973558726e7,7.424789346278231e6
0.00318,-1.1973408892713566,0.0018857813340849973,29.80260010448812,1.7592247838018384,9777.427352665467,3500.88198775893,1.1019407204302868e7,9.090175589510622e6
0.00317,-1.1989443655283971,0.0018743372429700733,28.909455875256516,1.8022018828067328,10307.178206649474,3212.9220640161248,1.2241921781642895e7,7.320847188883393e6
0.0031599998,-1.1984028248107714,0.0018204634906079458,28.38188937479465,1.8143063252813878,10539.915177668385,3791.2263123742778,1.3958504620290553e7,9.979736879074465e6
0.00315,-1.1961417193312793,0.0018369302418612295,28.532514932077362,1.8686828288381092,10500.0794875395,3612.2677973438895,1.5288211309042942e7,8.307834622091498e6
0.00314,-1.1973921083524532,0.0018589118326261325,28.71511002959139,1.6972879163176113,9873.573851734305,2542.210598008183,1.0458125288697693e7,4.467340804870006e6
0.0031299999,-1.1964845480610142,0.0018927362017167296,29.590827182142874,1.7272289104791223,11531.143915492597,2502.918489947427,1.0835356409297755e7,4.135261372907585e6
0.00312,-1.1985611863321886,0.0018785816052799113,29.158364638339535,1.8180520423468938,11543.744516771958,3107.9843575225314,1.4085496081207262e7,5.874283197787775e6
0.00311,-1.1975007512711724,0.0019064909994634097,30.096654766218403,1.9414092731270587,13557.142998730858,3251.0387831723883,1.4941265728652982e7,6.504116209995692e6
0.0030999999,-1.1983448697069032,0.0019172366798539658,30.585220556319648,2.119658328805121,14767.410637528821,4242.841428668955,2.1230426425964832e7,1.0539348837380873e7
0.0030899998,-1.1988500150044492,0.0019485915913756435,31.90555572521021,2.1035721046885882,15983.819600062376,4357.811390227499,2.0696948194325186e7,1.118535884488177e7
0.00308,-1.198638352984845,0.0019024050614944344,30.481276831089396,2.121821164569967,15788.934134257584,4959.073307307317,2.3271365208461735e7,1.4471026725997712e7
0.0030699999,-1.1988144327118295,0.0018979381384376267,30.663511756227297,2.147440634346561,14836.604758117981,4741.409367348269,2.208929163771542e7,1.328883783127927e7
0.0030599998,-1.197796467724482,0.0019057463516532096,31.062479815546432,1.889610279241558,12828.583271219226,3741.2138940813725,1.4799491013639314e7,9.437735605145117e6
0.00305,-1.195857025869513,0.0019563773732209325,30.97064472948031,1.5768836498660423,10082.034081920123,1905.0804947227975,6.184290439908741e6,2.8177216792177088e6
0.0030399999,-1.1971027793051965,0.0018712020515114368,28.451443750292754,1.5846636285720213,10278.582053167529,2043.389564630411,7.88002988162956e6,2.776315046431005e6
0.0030299998,-1.195986133919815,0.0019249933387142737,29.530711902037584,1.6177679382332393,8973.876983215669,2451.2051834511444,7.792849682675519e6,4.65147526761802e6
0.00302,-1.1940462149599216,0.001848528823844099,27.85894419337727,1.497842039254151,7541.794886621784,2430.0622870316492,6.799955264316328e6,5.377676713511715e6
0.0030099999,-1.1951316701147756,0.0018111959592735313,26.41802734051337,1.4160676850036245,7892.659161148524,1763.7148689024186,6.128816705331607e6,2.7637788884690474e6
0.0029999998,-1.1948284199869144,0.0018449060739973951,27.521586701693447,1.342967073735718,6019.375476189553,1556.844141108837,3.3640359704239764e6,2.228928098168476e6
0.00299,-1.1954511319709478,0.0018143831320882001,27.228389826255388,1.276066218792372,6160.918847337997,1358.7753647769107,2.5749742260018494e6,1.46163682339794e6
0.0029799999,-1.195586214598437,0.0017851637073629677,26.532257530374387,1.1949042765206441,6125.914206512405,1134.1320907639245,987985.6022536242,1.1299910884485883e6
0.0029699998,-1.196131639916454,0.001795498945175169,27.326025171033884,1.301856685797699,7555.381102701006,1284.6425426744913,2.726511990486998e6,1.2707913997707067e6
0.00296,-1.1949784079823238,0.0017737360800374523,25.642905976016763,1.201899829970965,5191.458662340809,1206.0263148920922,1.5360935249161196e6,1.5545678800540615e6
0.0029499999,-1.1958142321147829,0.0018557777535507516,27.03357174635588,1.1814927100506618,5282.9878063492615,1180.8775712502118,573639.411011973,1.5435498166604585e6
0.0029399998,-1.194623400176768,0.0019548637461777045,29.066438393396894,1.3081177501028203,7706.217195300904,1508.0527065364156,1.804389485713489e6,2.2217519075855333e6
0.00293,-1.1934306304619036,0.0018507726356026843,28.463540491812008,1.3462085599188391,7486.502762887351,1597.2388398051555,3.108299222650183e6,2.4977129724000883e6
0.0029199999,-1.1916787166564633,0.0018684490269226602,28.81771043463634,1.3878629837328285,6823.476303573684,1473.2799692737776,3.0022226924923924e6,1.7949389647144123e6
0.0029099998,-1.1918925883625973,0.0018606823882594443,27.56374432225278,1.3844069597600859,6536.509901285576,1636.4938447273519,4.1422272934443476e6,2.3369162543582725e6
0.0029,-1.1898133304742669,0.0018672211250248879,28.00309579621303,1.3294930908384062,6723.152487269788,1399.9212431939798,1.962701688585777e6,1.8026896260134752e6
0.00289,-1.1928998478713961,0.0018672503741150987,28.239800390411325,1.3794876125361781,6276.632870310951,1614.2529236130858,3.3835941904244283e6,2.267418210386134e6
0.0028799998,-1.1934125511110552,0.001897686253188022,28.99135740671786,1.5327227236417902,6770.2384639319,2137.1752480327286,5.090043618822641e6,3.4402674424057864e6
0.00287,-1.1939236120270704,0.0018639334446322144,27.369445442245453,1.6152254759578744,9144.222325483366,2762.3829980889077,8.131615181272275e6,5.735283169153768e6
0.00286,-1.1929530834137991,0.0019348378203155971,28.374824165947988,1.7004483609023142,7905.628369687967,2840.7595727455664,9.457756440610956e6,5.838660441337294e6
0.0028499998,-1.1925256380732532,0.001964736917078734,28.886911598823485,1.6290655490970736,7415.502494333723,2189.2739715764264,6.127809484035564e6,3.3479810761529696e6
0.00284,-1.190640826954932,0.0019200695319863648,27.93901552052722,1.5016483387269721,7006.746692448218,1913.4048195118894,5.217668021524474e6,2.841146176933401e6
0.00283,-1.1896157895400383,0.0018822191154513083,28.91738456150654,1.4462297470414334,6284.961351997598,1505.1805500340051,3.1108959902804713e6,1.7848586885252548e6
0.0028199998,-1.1890041311960633,0.0019161838015561302,30.108263802966476,1.4953282441430047,7721.106152742798,1583.9086941604983,3.090328834180043e6,1.8209305520242315e6
0.00281,-1.1881843270945018,0.0018590858009226046,29.92050803920258,1.4372520792192445,6625.131667246892,1388.8968589752453,2.4517824075446203e6,1.4913672939399844e6
0.0028,-1.1869855196328047,0.001907274264540305,29.708698531131063,1.5662116360519438,9039.654311937364,2051.279460263062,5.75276555557515e6,2.9714495315432665e6
0.0027899998,-1.1875862762608993,0.0018709282233717612,29.04851720126586,1.5173137558090628,8235.512728496411,1660.7333591372965,4.303300222681237e6,1.9398889554306201e6
0.00278,-1.1883147893698216,0.0019663273753983777,31.400978379222792,1.5060720625576094,7780.353812275682,1574.54538106437,2.5386433542260933e6,1.938382733936125e6
0.00277,-1.186901128218025,0.0019441577877069673,31.780919874210543,1.6648020376187074,8883.226363541911,2206.6546929406745,5.363946931639109e6,3.5775212277536923e6
0.0027599998,-1.1855363985364074,0.0019684922376442806,31.09223503760416,1.6072201686368717,7982.182493252788,2184.683217637936,6.12742443515205e6,3.652359711090385e6
0.00275,-1.1877087137383708,0.0019216478377939432,30.41524641598644,1.5202514831758616,8878.435808282997,1990.9257306660263,4.508992666380693e6,3.383651033786567e6
0.00274,-1.1877145858712892,0.0020177419599759668,32.11693160970836,1.604865838035667,9288.945623411128,2078.65722584327,6.241910309537171e6,3.140714984628804e6
0.0027299998,-1.1861831830503908,0.0019907322220665477,31.35070348273141,1.5493023093546825,8835.171717341098,1562.560728096107,4.4180260608781045e6,1.8354566574459812e6
0.00272,-1.1859537862211809,0.0020237881873681144,33.684140583265965,1.8093441280818665,12476.608279256727,2071.6221834416474,8.2135272367715845e6,2.5226962386068935e6
0.00271,-1.1847786674077458,0.0019853093558036697,31.683894349471824,1.6495694914031898,10467.729755191913,2017.450205912324,6.162169065752859e6,2.7779045560574466e6
0.0026999998,-1.1835787242289175,0.002025524257753593,31.966717516209876,1.6044602853945755,9577.961641828975,1400.0455256136852,2.9410953466167725e6,1.3470023424047325e6
0.00269,-1.1838040368464955,0.0019914077636130952,32.39675434337532,1.6249239599825531,9217.472452640255,1462.41533932713,2.4499447815127443e6,1.4043867206772333e6
0.00268,-1.1820485900404778,0.002000806646432321,31.956041445879713,1.5719136020466915,8330.31715686025,1511.161841129516,2.5304743152679917e6,1.398866083072275e6
0.0026699998,-1.185187737765627,0.0019523235730268095,30.953807822615868,1.5738471584937765,8300.678933068159,1623.2535514609697,4.098512962625466e6,1.7209985544420197e6
0.00266,-1.1852992672066511,0.0019800897412192765,31.566135472091908,1.6123407375760062,8813.304926801653,1721.0475742773667,4.471593980039709e6,2.0854271358328655e6
0.00265,-1.1844426303248552,0.0018916996811467308,29.931300992318523,1.5956861641069708,9821.506065445485,1915.098257564181,5.961268919686864e6,2.550533621207577e6
0.0026399998,-1.1824094864624006,0.0019473816781598252,32.07696190614804,1.7864936520771997,11465.541218081535,2379.964730315489,8.481192040505363e6,3.558723578185387e6
0.00263,-1.183317950884473,0.0020078363613425924,31.72155913737318,1.7463247266468844,11237.634979378812,2351.088635858994,8.301850237940796e6,3.6880213778130417e6
0.00262,-1.1825133545885937,0.0020495309945018107,32.98156659778171,1.7265408028873388,10792.618776759147,2020.629367448852,6.346706696994918e6,2.6888885938375928e6
0.0026099999,-1.1828115446582805,0.002122041329880039,33.245377503515975,1.755004006445865,8814.77804478502,1868.4653128190723,5.726639148123549e6,2.0609288330361408e6
0.0026,-1.1815696080009865,0.00206145433889404,31.57808094846246,1.6802580815361965,10838.556767022796,2219.7644040339737,7.120702692361079e6,3.3980452399251866e6
0.00259,-1.1815421385382618,0.002056937809833549,32.79982105209308,1.6331318638413685,9306.992811262982,1852.9593737240784,4.258609051668827e6,2.296815545017883e6
0.0025799999,-1.1795526912630554,0.002009039042755351,32.08585781860392,1.637377555272759,9584.782221610072,1888.5914581345316,5.376438581731916e6,2.385738302533147e6
0.0025699998,-1.1774941171443252,0.0018701722565723897,31.545358130498528,1.5852762654170913,7481.715256695493,1927.7542538944565,4.257138011050236e6,2.766419826510848e6
0.00256,-1.1788545913022257,0.001951585200598294,32.65815860096677,1.6467215346958657,8817.33537237351,1981.120638381724,4.580894460792574e6,2.969396027089869e6
0.0025499999,-1.1776012459802525,0.0019474668263598732,31.749446735868556,1.595102341929395,8564.703200982036,1987.0561445741778,5.582388887898078e6,2.778381818164474e6
0.0025399998,-1.1763248696578128,0.0018606862849499517,29.90083493524002,1.4999992588310775,8025.622212853671,1872.4825597635781,5.968811352241776e6,2.5593438296829965e6
0.00253,-1.176088810851552,0.0018950940880868082,31.444993332456683,1.5936416249399654,7655.883757484143,1880.688345764192,4.84756988154316e6,2.699487450136442e6
0.0025199999,-1.1770584702767777,0.002008622144679627,33.59686531056005,1.6950779964678415,9933.171341028392,2089.2070218543863,5.721141573015838e6,2.9049601993809654e6
0.0025099998,-1.1772439591594923,0.002004575934114854,33.87913986985789,1.722703655992765,9271.676789092411,2236.3738911859487,6.108835533690129e6,3.233520375566917e6
0.0025,-1.1763244463988656,0.002053701504028683,35.073739321693715,1.6378509072175294,10146.901776852503,1848.1862208380537,3.609010235725046e6,2.37422918851631e6
0.0024899999,-1.1770169759826172,0.0020083238844883604,34.99192336356502,1.7498785745554526,9013.641490632644,2337.3771564212466,6.653243921709837e6,3.552932353554027e6
0.0024799998,-1.177728130004609,0.002014389922773111,34.40532165836124,1.7742081115641497,10543.581826365058,2327.1676298540865,7.287632563943823e6,3.0212305442472277e6
0.00247,-1.1772412355256239,0.0020897541008031454,34.850084053223036,1.8599638184056129,11265.858846061341,2311.673660889118,7.534196100459124e6,3.205483155567251e6
0.0024599999,-1.1739116063950692,0.001967060744277726,33.60641894608183,1.6579742946608544,10016.408683160555,1878.4491288934191,4.689834215583119e6,2.298212323277657e6
0.0024499998,-1.1739334475223153,0.002017626608256203,33.486476115657126,1.6649289679689891,8626.068253700107,1735.7340440048874,4.130902584468154e6,1.8763099456422527e6
0.00244,-1.1736287362147344,0.002016905865276307,33.98712898070878,1.547847006008903,7312.2464629867345,1598.6794617195405,1.159506152286531e6,1.782403586805835e6
0.0024299999,-1.173171813351737,0.002007031224215278,34.39375572975448,1.6007071286690822,8542.103587339892,1477.0049788300419,1.682841116905103e6,1.260921514655961e6
0.0024199998,-1.1720154487613181,0.0021192231058559563,36.8197530793584,1.8694411048777264,11075.511317251186,2139.177358413915,5.173838132040641e6,2.380548245272801e6
0.00241,-1.1720166484519534,0.002090761690816983,35.72216037156261,1.815826250036802,10260.528050081863,2231.3099393867356,4.666097749308758e6,3.660169340999394e6
0.0023999999,-1.1687480056121569,0.002111411675080768,36.92185265467101,1.8699357286815732,11918.392106890158,2422.442034377153,6.42359039425905e6,4.034954459525081e6
0.0023899998,-1.1697696807506734,0.0021904333572888507,38.05901461947062,2.113945210037334,15451.478465205671,2792.5560223943558,1.1820098202187903e7,3.8947634795338926e6
0.00238,-1.1703107220062297,0.00218208265972372,37.68992522111788,2.126881890528878,15564.879082323965,3170.2378245567984,1.2971107574532079e7,5.310634178495244e6
0.00237,-1.1719376523044711,0.002230781530676074,40.36936035155382,2.434950508636289,20317.923859780647,4473.029051216894,2.349927175864309e7,9.942717991980527e6
0.0023599998,-1.174462639868322,0.002174964156210299,36.48146587634788,2.210299083637162,16375.11250320221,4484.778296431736,1.9213691234530583e7,1.1990345554344842e7
0.00235,-1.175125477816181,0.0021381272887845805,35.82253351848279,2.203940712870586,16197.250232113225,4177.033002923057,1.9426301274012793e7,1.0092853419310134e7
0.00234,-1.1738047659316984,0.0021489725172104926,35.74674209121791,2.077743281196871,13407.353794283305,3132.594047225356,1.3415621773747094e7,5.483355845368893e6
0.0023299998,-1.172171014177694,0.002099156565746735,35.02713482777727,2.0172871720446346,12395.75293657978,3114.725216001727,1.3802475392436475e7,5.878868886277492e6
0.00232,-1.1716767273861717,0.0020899595650561396,34.73907665478739,1.8584088244441537,11379.717116834277,2263.353646717906,8.213522950545376e6,3.079488107837102e6
0.00231,-1.1725588905428999,0.002096190385154397,35.3449111369589,2.077135248199228,13548.827926447202,3498.282987131211,1.4590177315800609e7,7.139914935547187e6
0.0022999998,-1.171476976793671,0.0020949792230026873,35.45479310678907,2.0156323478081606,13238.721343712728,3115.6907070912866,1.290097982032013e7,5.498404967036824e6
0.00229,-1.1727508261878246,0.0021048070156632582,35.971232816723735,2.0634385953615495,11414.800912891586,3456.860774764134,1.3169049807580767e7,7.813304274009539e6
0.00228,-1.173519179942413,0.0020195665644660546,34.157917778107375,2.071242995215875,13280.977218102522,3877.08425468333,1.6988454494111784e7,8.874116556638418e6
0.0022699998,-1.1747282737605853,0.0020709446184592915,35.061595911594175,2.013790302572227,14481.888251049488,3136.212832477883,1.3081062057446426e7,5.763494552030782e6
0.00226,-1.1747634309543262,0.0020470577594536472,35.441763996881335,2.0684245492291082,15320.948199712995,3281.6683700273456,1.4185447534053776e7,6.338748617772829e6
0.00225,-1.1728596417632027,0.002166375635255113,36.06736654017658,2.1006642316901325,15493.104341302023,3496.0029631626785,1.7016892341148876e7,6.3859742244790895e6
0.0022399998,-1.170197642524844,0.00212266307386181,36.75863607116747,2.19279021367912,17054.97613229988,3782.8671716634203,1.8369223566808313e7,7.871371129690241e6
0.00223,-1.1704841012352813,0.0021812858647363115,38.09817411440591,2.330467585052095,19465.193594512035,3813.5323872799195,2.2914613592898477e7,6.586992251969747e6
0.00222,-1.1674091694157644,0.00217811133317539,37.64473637946126,2.281730947857442,18132.211174537213,3550.5171057891425,1.8963366395340577e7,5.953914654820582e6
0.0022099998,-1.1681129239396981,0.0022044336690726155,39.095312839966674,2.467183894437053,19744.82235628726,4407.072632934418,2.3937684037640553e7,8.853841283846311e6
0.0022,-1.1686431491935232,0.002191495952293335,38.740097541501086,2.3984672828990856,18799.473756641913,4278.416693563457,2.188018987309582e7,8.681099154273435e6
0.00219,-1.1699366917850396,0.0022657734880988096,38.79509181728926,2.4183784963085317,18211.763267172093,4602.130483641543,2.3675911218707714e7,9.689698332734e6
0.0021799998,-1.1698710850004188,0.002251084306092116,39.740136457637846,2.3133371834521177,17310.399612520305,3834.8900123760873,1.8579252854898185e7,6.978237238583609e6
0.00217,-1.1722737320810968,0.0022795630642837156,39.58110413418313,2.125297433479414,16809.977187561693,3101.862515689835,1.2146451193506377e7,4.759608272538093e6
0.00216,-1.1694339059132115,0.00223677255388388,39.895783716690985,2.4094175513346228,17849.52972298574,4341.14710175216,2.092577478832513e7,8.673709015915953e6
0.0021499998,-1.1700605096567274,0.002229417547510917,39.726998831778644,2.24759438726734,18150.433798478763,3685.680202988075,1.7387838647336107e7,6.407513354348734e6
0.00214,-1.1699439454695828,0.002165440081978169,37.80179711999154,2.2145684715475706,15201.476927544536,4424.0617350074635,1.866740520151947e7,1.0725708269264642e7
0.00213,-1.1674297994742566,0.002167649893839246,37.818441635973194,2.0496429473144846,13938.84730581683,3311.6426103017793,1.3289637840977665e7,6.244189867079823e6
0.0021199998,-1.1660674563445703,0.0021044547473005456,36.56015648446793,1.9854739130059011,14372.28125618086,2598.546309188684,1.0543384313981133e7,3.950966496697844e6
0.00211,-1.1665783422042697,0.002055899750861466,36.57218435811321,1.9164583247409464,14640.278997953368,2901.915879049236,1.0541621380863776e7,5.254698915460342e6
0.0021,-1.1644717549069628,0.0021194931491234506,38.416964178668245,1.987934375065508,14855.700622873,2887.0464305475903,1.0638307323823245e7,4.915738069277677e6
0.0020899998,-1.1637993032864267,0.002151778533491488,39.50734459528826,2.2738040798391945,17348.408045622302,3892.026112821036,2.0342883731072098e7,8.132231919516612e6
0.00208,-1.164415683625731,0.0023089422816162334,43.305275291226174,2.4175701196392523,20545.501582475594,3711.5680053260553,1.8594749015958518e7,6.099521576598847e6
0.00207,-1.1622639933316825,0.002360005952266374,44.26489759569096,2.543190848815974,22168.643406575204,4290.273951177216,2.2982375151154276e7,8.431583060186256e6
0.0020599999,-1.1622934501031355,0.0023777016879355773,44.86309208511044,2.586231732797104,22645.308506933216,4243.233519147483,2.216462004863411e7,7.386654020323941e6
0.00205,-1.1614258899451846,0.002364461584226442,43.88777170142542,2.321517376135055,17084.47284512834,3459.884506836497,1.2519304211746199e7,6.176123749548006e6
0.00204,-1.1608902623687887,0.0023168637899043934,43.10048582303157,2.2539957884055295,15612.421657850547,3651.230477082372,1.2433559984754434e7,7.470833375003391e6
0.0020299999,-1.1600053291127725,0.0022587508002669568,43.06918532520582,2.5176152808091192,21060.38385025515,4822.925382610281,2.0716838184884492e7,1.1391209122952202e7
0.0020199998,-1.1601264452486728,0.002284166728493883,42.514365514571296,2.541495120181125,19496.833656201066,4804.077824722122,2.284841507855204e7,1.1142757000057122e7
0.00201,-1.1586507715093064,0.002219401221427284,39.05897194727442,2.3447110201476935,15442.824729189257,4536.592976905083,1.687625655869076e7,1.1842235689356724e7
0.0019999999,-1.157770682759345,0.002215675454609267,38.607742050226285,2.309782991416363,15892.606667065791,5108.4463327881285,1.9021675604452662e7,1.452924093807712e7
0.0019899998,-1.158189786133879,0.0021914362261737444,37.472389214353136,1.9213030350699836,10476.778394035031,2504.0581407831705,6.56814787512136e6,4.03970236648852e6
0.00198,-1.158809016437658,0.0022873669634084345,40.85374888029819,2.0589432237178773,13119.87062755935,2574.5204077675585,6.835855818315886e6,3.3458148606243543e6
0.0019699999,-1.157706533353817,0.002245605440811717,40.10930541407098,1.9993285488022787,13438.772686972257,2779.9625967570805,7.126565553612483e6,4.0482456954404674e6
0.0019599998,-1.1570354355564838,0.0022672130935489994,39.85877269589092,2.059367615296825,12119.429150316262,2924.7031985930903,8.044471987521101e6,4.720186997461687e6
0.00195,-1.1590123866592483,0.0022921517130420144,39.89052680696501,2.0352627513330885,13170.037354375312,2330.860292753716,7.997824823408925e6,2.59558761285329e6
0.0019399999,-1.157458045917842,0.0022575719613417192,39.87883161796534,2.0813917864612788,14763.080959590505,2635.0100176237906,9.554097956455367e6,3.777423106653866e6
0.0019299999,-1.1552913495966601,0.0023785676506391695,40.946508409449486,2.014518978222443,15073.410476863515,2575.070627743455,8.066180197203093e6,3.6636537871320327e6
0.00192,-1.156176606273925,0.0023069350735538947,40.361100585307206,1.9794905110630228,15013.266058852909,2231.517097927581,6.678459803134296e6,2.451342976313164e6
0.0019099999,-1.1567363298500388,0.0022467406305426187,40.902750382649224,1.9561020116495993,13317.289380674109,2276.5022356739123,4.961683262662879e6,2.8954313953814358e6
0.0018999999,-1.1578096081939446,0.0021853342115755463,38.58117944983747,2.022657351810185,13900.127030595066,2343.584915657911,8.930304714046761e6,2.648994216836692e6
0.0018899998,-1.1571531067679897,0.00227490278010937,40.57136252587862,2.081193260431759,15465.17033271879,2464.6192791127737,9.983957585468415e6,2.7701639760771664e6
0.0018799999,-1.1566369738873832,0.0022406832142112484,41.73832260834983,2.098248201169732,16155.726496307721,2841.040187339969,1.141471303599979e7,3.8215919309929316e6
0.0018699999,-1.1547809413143952,0.0022587299174497985,41.31624380883091,2.1173743331401345,17240.970187178267,2780.054591038927,1.1063935394181518e7,3.5566007988882237e6
0.0018599998,-1.1561882687129685,0.0022832034065549105,42.25880384047762,2.23764981345711,19184.891884512046,3136.4830961542793,1.3554893079516415e7,4.1254120296279215e6
0.0018499999,-1.1544838611657418,0.0021735014854689645,40.51594721328333,2.258565807163491,19049.84806187471,3172.8265396862557,1.5339078855001502e7,4.478490691656585e6
0.0018399999,-1.1542842470259775,0.002223219714433654,40.34216907355821,2.341416010920792,19009.635439886348,3532.2787135421736,1.7769362227847055e7,6.558295407129408e6
0.0018299998,-1.1555362457912404,0.002082855428032125,36.672646061696,2.0143822729479695,14356.158802066522,2943.874178953068,1.1671230261182366e7,5.09850537371425e6
0.0018199999,-1.1547053527048805,0.002083210041729963,38.83790928209053,2.2078333034983464,16856.586252674635,3435.5779226703,1.6924291784218617e7,5.71078998930605e6
0.0018099999,-1.1529832757858982,0.0021525655193050924,41.18472763782992,2.199003228600575,16913.228643518527,2939.168949291013,1.1262775200612867e7,3.9165871496908343e6
0.0017999999,-1.1521106871835443,0.002102322044736222,39.5842236367423,2.1518933985540114,14983.170066447952,2996.823099702061,1.049467864334195e7,4.414211590881356e6
0.0017899999,-1.1499464607641028,0.0021513531115944663,41.123109996909044,2.094039333244391,13559.68756182795,3020.401062445932,8.200194916554661e6,5.066049781683301e6
0.0017799999,-1.1509123149413991,0.002205149297347935,41.37820965991902,2.091687802563169,13863.451199532115,2935.465529690622,9.559456401574118e6,4.670231639508526e6
0.0017699999,-1.1486449796899232,0.0022771638518687153,43.85838799436181,2.1460474506880263,15859.533395324417,2886.471926222198,8.059761292662928e6,4.528658867259581e6
0.0017599999,-1.1485166915753227,0.0022739460650213743,42.193958772447914,2.089255145862899,16337.118133320646,2803.378393570065,8.028448178780593e6,4.1335289691754845e6
0.0017499999,-1.1460915382016412,0.0023411669757323057,42.84414764179605,2.153007834134237,15899.029541851549,2715.8060568938668,8.775667543378772e6,3.596144424259909e6
0.0017399999,-1.146522791494621,0.0023638057818725733,43.090429917230786,2.3239576158956283,17736.50229504796,3331.6840229457007,1.3532111606356544e7,5.4164689587547e6
0.0017299999,-1.1471682078392964,0.0023978028420597185,44.38329115197526,2.3666118506975624,17101.55497797475,3478.080253796773,1.4198565402035596e7,6.244927813329277e6
0.00172,-1.1452503502450189,0.0023493321067431087,44.895587981394094,2.336714882515121,16547.35875923498,3066.180054017679,1.0267189040201714e7,4.776466376340585e6
0.0017099999,-1.1464830247317956,0.0023231142438078995,43.98639379565552,2.2979083574085117,16877.63002314322,3059.2968583035095,9.85472872352397e6,4.611783171795275e6
0.0016999999,-1.148248175359198,0.002277437906430705,43.16412276663673,2.213088803338697,16376.271083220448,2778.055102429688,9.015713407730933e6,4.0645979503789693e6
0.00169,-1.1473405720467564,0.002318836114079127,43.10551974976268,2.2178864772763207,17124.42709154287,3008.7678216844834,9.279000724599816e6,4.831763959101094e6
0.0016799999,-1.1477890791770602,0.0023249030348548435,42.90303987752538,2.280308131094668,16972.20457059932,3365.764301994582,1.093381893350767e7,5.816961355804487e6
0.0016699999,-1.1482262519089366,0.0023314987368613853,43.62152422737071,2.2819547926563155,18400.646697029053,2860.135079651888,1.0011956444626536e7,3.806451733419218e6
0.00166,-1.1460681701664843,0.002294545683889953,41.74408940454708,1.9977585187100213,15318.309544248428,2234.7509347599407,4.502151364500991e6,2.396279894678078e6
0.0016499999,-1.1471562674882911,0.0022342297454795283,40.854136377641645,1.9075990824425855,12361.512119928424,1988.6361401413324,3.1904366797210868e6,1.9455199779755827e6
0.0016399999,-1.1490556894515558,0.002306286846559751,43.21206297723032,2.0216047601277265,13478.38485855253,2343.2294197588085,3.91948408661166e6,2.803197953837765e6
0.0016299998,-1.14985537295081,0.002267550101085442,42.2347923927695,2.141546835530914,16988.236166547882,2794.46231208337,8.204699541177577e6,4.0890092430438483e6
0.0016199999,-1.1485573106812887,0.0022760652304811926,42.52132095282614,2.1862117448882894,16887.113247715875,2583.2613597835903,8.650554427079737e6,3.2083231827681796e6
0.0016099999,-1.1474818689890451,0.0023516065193623934,44.91190267557,2.379861952776173,20184.90546281369,3094.770082831968,1.208071573886385e7,4.278277455897747e6
0.0015999998,-1.147727617668281,0.0024938963875120097,45.48491860756018,2.431412778764911,20479.032162795742,3781.7884573358833,1.5843400820696171e7,7.037875822348712e6
0.0015899999,-1.1463059467264167,0.002367189430424273,44.31117060514836,2.3987125632873134,19160.660572309072,3510.470342421033,1.7096500310576264e7,5.893470605575436e6
0.0015799999,-1.145234655705497,0.0024513303043347395,45.670798875964245,2.5000193712819456,22215.605691174438,3535.3467695876466,1.7938348888617247e7,5.202412189741279e6
0.0015699998,-1.1440466478335638,0.0023903964775054435,43.89413849164985,2.391418184336343,18901.1793706971,3129.556768517708,1.5385389979177121e7,4.2028707061199825e6
0.0015599999,-1.142378548030469,0.002436566923975172,46.085271546830036,2.521704597334766,20189.587307169782,4048.334979955074,1.718077145934641e7,8.04833480323656e6
0.0015499999,-1.142061192619687,0.0024209053171699224,45.51958953927754,2.3556203040026626,18807.48452869257,2826.1445638553023,9.782093410900347e6,3.818456264228317e6
0.0015399999,-1.1432724386500106,0.002427792156759567,44.90545786500918,2.3223682586111827,17154.849503881425,2755.5907764209614,8.435101746930739e6,3.915711109542397e6
0.0015299999,-1.1407451291709663,0.0024574077314765195,45.88094300968558,2.455973950688366,18976.471582202077,3828.0947421953206,1.537621642832078e7,7.391786075172892e6
0.0015199999,-1.1419398990451364,0.0024990801137908746,47.72222324520134,2.510073027239046,20001.29943402048,3723.294259501513,1.4001040910468144e7,5.914174624744884e6
0.0015099999,-1.1438717230393758,0.0023741270121753473,45.45356642823393,2.3113090936196916,16414.60161528064,3158.78794045835,1.0033818814943599e7,4.877183421980709e6
0.0014999999,-1.1458388997984186,0.002417064378017461,46.19229434664061,2.464735831927481,22063.816474492436,3441.4080235607976,1.664831381425489e7,5.427772122721141e6
0.0014899999,-1.1413454657886244,0.0023649697306161463,45.0223869098203,2.3648075950226013,20772.716789974413,3288.0937024015257,1.649911445426686e7,5.112810106734297e6
0.0014799999,-1.1407226484576574,0.002543091109763683,49.93285204608248,2.6461832201059243,25757.216924708482,3812.9400715534557,2.0269091490025714e7,6.444240281692727e6
0.0014699999,-1.1416133394146681,0.002510164048496663,51.269966680271224,2.6488752255300576,23708.49463102031,3920.8873324377178,1.794293136634085e7,6.638816803619142e6
0.0014599999,-1.1393664165294046,0.002580575571937078,51.37049786705847,2.706824515383501,24744.887023105544,4298.20451799685,2.091115727724493e7,7.629841879101876e6
0.0014499999,-1.1371469645887613,0.002597527680044419,52.20262983899776,2.94494073375499,27088.901144919448,5261.19448739724,2.774609617051543e7,1.10772942451766e7
0.0014399999,-1.1349949940527628,0.002625842916058483,52.742007724928634,2.8792186666899107,27886.457668308012,4877.831547526319,2.585379333582039e7,8.924336898837715e6
0.00143,-1.1347680681748826,0.002702703182543825,54.85983530389577,2.9100438752028883,23567.95876994246,5215.043779937291,2.0314115811571572e7,1.1584397780785415e7
0.0014199999,-1.1343804888040723,0.0026163729659575406,53.77569974796795,3.1964564563263824,28865.526279006535,6120.207721489973,3.463077288567618e7,1.3429468564081373e7
0.0014099999,-1.1341997981312606,0.002641803954432578,54.84696635494632,3.184484060108808,29280.51783838642,5853.202916575408,3.1747139508662283e7,1.2052153507156152e7
0.0014,-1.1331779895489729,0.0026211269666400507,52.68933085989431,3.0069367956244375,27996.2142574356,5396.234098394894,2.978311368400222e7,1.0161276319511347e7
0.0013899999,-1.1316229449899993,0.0026565185568118064,54.55189241439857,3.187649059885797,31167.34355170752,5881.941303605089,3.2157413244556215e7,1.1696737799356284e7
0.0013799999,-1.130824336223947,0.002547904923083652,54.08744192111295,3.221580595112629,32468.565758248827,6792.302494522638,3.921763103341907e7,1.5489579246719232e7
0.00137,-1.1305640460755444,0.0025642616856414724,54.080897281170714,2.956995364701507,27576.232316088302,5375.609880935104,2.5981634190605547e7,1.0456256376545189e7
0.0013599999,-1.1311037270283406,0.002461781101395003,51.58939633980806,3.050153388255453,27441.034279711177,7057.550198349232,3.3250602053812247e7,1.973167782347646e7
0.0013499999,-1.131764940854356,0.0025261546661826915,52.81167636723009,3.7456804369450247,35931.30105052203,12753.572553384014,7.330432415983972e7,5.305443323331291e7
0.0013399998,-1.1318353143637798,0.002552999210698558,54.600075973635114,3.6790668706400744,35734.323561047444,11137.317614808739,6.10270207503442e7,4.203010347920441e7
0.0013299999,-1.131490596321219,0.002611436369889944,53.58188818816648,3.264634767183152,32614.854858846255,7235.946485400298,3.951894908480803e7,2.0557580282962248e7
0.0013199999,-1.1302600130667988,0.00258097714108578,53.813117795221835,3.320642607218717,31960.53529954455,8278.099346014662,4.347014086719058e7,2.6854813854252785e7
0.0013099998,-1.1286485325920115,0.002533626564657625,52.20022090685452,2.6713198160185057,21835.548806753814,4817.058331660282,1.6301424048025003e7,1.0738603468999455e7
0.0012999999,-1.1262077176524894,0.002624697679669133,55.16695141924063,2.805379904541371,26075.84167982819,4381.731361269462,1.687182689259268e7,7.116711675681509e6
0.0012899999,-1.1266253487482425,0.0025526706976842384,52.80160111397633,2.944300271149505,27645.112144856415,4987.997765606161,2.5190223654795896e7,9.819241628577013e6
0.0012799999,-1.125920567736007,0.002502636454809187,51.37456281910687,2.6269573602455174,22368.900472965033,4420.465417975655,1.502720100106737e7,9.03203557664547e6
0.0012699999,-1.1239126777203905,0.00246674768267097,51.67300889993029,2.5948187056851237,22580.455668829,4078.7923884559705,1.3391824877036843e7,6.792062461775941e6
0.0012599999,-1.1247206330436508,0.002522305542571162,54.498203590871285,2.548410880453174,20799.749107892007,3985.954272262389,8.185162057162719e6,6.658962976562109e6
0.0012499999,-1.123049224629091,0.002550775108766164,55.726408513045236,2.77774174756307,26350.557588180804,3542.092717760588,1.186619193113166e7,4.643176055834169e6
0.0012399999,-1.1220290869226353,0.0026251538637701768,54.85236202251651,2.7083489171029975,22671.44966292396,3553.221741217939,1.2497408550323777e7,4.89501441284897e6
0.0012299999,-1.1231586132694338,0.0026039708185883093,55.781771203773005,2.9004220000889123,30475.066343737282,5187.763349662687,2.4757336877543885e7,1.0604809538277918e7
0.0012199999,-1.123348915849286,0.0025623538029418105,54.96160889060814,2.8699337429012606,30116.54493488988,4596.787779541686,2.6247136861127414e7,7.674132950413632e6
0.0012099999,-1.1212003810731836,0.0026127491281678983,56.333352277935,3.3026556106641034,36391.691803954265,5978.546433130129,4.268366705797799e7,1.1141155648151955e7
0.0011999999,-1.1223493782211815,0.0026471523256992534,58.00842761364886,3.0725906863009382,33187.200590711276,5229.931636303207,2.8568109678892378e7,9.915445070106354e6
0.0011899999,-1.1204052962483875,0.0026828922080996773,60.01840691347321,3.254686136870066,33944.42676766702,5661.752132907085,3.3191025450627744e7,1.0693482267474767e7
0.0011799999,-1.1211920199072565,0.0025814391551045738,56.21130874966921,3.2456861228095484,34347.292747814914,6014.931667493545,3.456055139025964e7,1.2143747143572435e7
0.00117,-1.1185105734490226,0.0026719871710257424,57.65127913165908,3.0291081895418777,32456.790796631907,5401.823839316327,2.5601048966809835e7,1.0653504028047623e7
0.0011599999,-1.117612483402333,0.002648555056353524,57.67713466673471,3.168969792223785,34313.82439661461,6347.0222160207495,3.430946018129935e7,1.5179446239453893e7
0.0011499999,-1.117409461699151,0.0027064812308392927,60.2056342346856,3.419724515718935,33028.353772391085,7280.372326903058,3.750435101861637e7,1.9094481535403296e7
0.00114,-1.1166812401912969,0.0026521887854718024,59.24688079927442,3.3085567729043386,30866.67713339046,6603.695039670421,3.5785121923563644e7,1.6559700782185629e7
0.0011299999,-1.117043439735304,0.0026604340372525176,61.3416521085755,3.5587477408134225,35354.86665523874,7764.7213430174515,4.5944491471845224e7,1.9714513508284554e7
0.0011199999,-1.1178773054890905,0.002748286271875175,64.58089589945759,3.7206000194546025,37320.230405354676,8570.749483222407,4.853252969966442e7,2.336997511336368e7
0.00111,-1.11462603571624,0.0027694685116750285,65.38879639443476,3.9945295825330995,45073.50490502413,9642.193210233158,5.943165746118337e7,2.763402316032322e7
0.0010999999,-1.1147139028921775,0.002786619071212891,64.05909512254699,3.759912096189557,40948.17656821206,7926.221200934199,4.569343388924652e7,1.9539521116347414e7
0.0010899999,-1.1147570488020244,0.002801637416026186,65.12039448512954,3.620904741772306,40966.997195302174,7959.1402484263135,3.8220289331503905e7,2.288950445396924e7
0.0010799998,-1.1140830025641006,0.002784741012602375,65.64560707351012,4.037105257408513,44893.68874491155,10906.870133186332,6.593073105014335e7,3.875727551691747e7
0.0010699999,-1.1152137802604791,0.002787856287327712,65.55415343849012,3.8737766211668876,45743.63919685794,9016.900011448013,5.95342933447409e7,2.6950603867064614e7
0.0010599999,-1.11630592747088,0.0027719142527079057,64.60677466445145,3.681704260663722,46266.29700221387,8177.690103896508,5.4155631563252814e7,2.2066904518629264e7
0.0010499998,-1.1178315812150765,0.0027471882362375202,63.762703703501536,3.6403519272136156,43880.03342177941,7990.3615678454435,5.711238735170748e7,2.0836129464311354e7
0.0010399999,-1.1160197216598444,0.0027463838918834697,64.5179481796349,3.8982644295580515,47174.10178657361,9948.46114799441,7.334539866183466e7,3.1058575637583483e7
0.0010299999,-1.1154890604922163,0.0027366818972174335,65.44880146415967,3.832462717022328,47334.48195262664,9629.442118598925,6.760792782515953e7,3.039449507530757e7
0.0010199999,-1.1136502985382315,0.002670414089336379,62.601205363618625,3.4479741227239256,42496.09741766986,6421.411542708864,4.795894694290391e7,1.2912747603105651e7
0.0010099999,-1.1123047749023656,0.0026495503321572063,63.83959678896878,3.580204552154517,44065.51748037525,6613.854281981306,4.786205428941652e7,1.3063444526444307e7
0.0009999999,-1.1125388995978518,0.0027365865565274665,67.75976185033286,4.297339230194494,56902.57980413865,9659.305081979188,8.268934673156168e7,2.2934965873755597e7
0.0009899999,-1.1129483012219898,0.0028854686037848806,68.90609925960389,4.790814921306335,63616.25397850475,12747.181226403409,1.0926445827543357e8,3.844295726312076e7
0.0009799999,-1.1116414480515824,0.0029252360323105187,71.91516404265238,4.881572351398443,66246.2043210089,13501.873721661143,1.1326692020022443e8,4.3814878360976316e7
0.0009699999,-1.1114145418607817,0.0029310832465787072,71.46637624793277,5.049866861134273,65872.18103828306,14102.254065037145,1.2201978955089195e8,4.544013056034658e7
0.0009599999,-1.114143600193595,0.002961064307031176,72.78534137537093,5.025878467607945,67858.78320471945,13559.302409646505,1.1907415195214362e8,4.090021708698944e7
0.0009499999,-1.1130377695707898,0.0030202131510784964,72.77328606908279,4.899411133335459,66465.16012491268,13634.674576872701,1.1469266411565036e8,4.35791205584856e7
0.0009399999,-1.1120584624612395,0.002979432664079875,70.09288735781013,4.954983884022635,65904.05174746188,15094.70383931234,1.2258134188272327e8,5.3185794089575514e7
0.0009299999,-1.1096167387660238,0.003025685096274147,70.830908848122,5.1169803350842065,66527.13517977177,15690.266099299131,1.3581892348083404e8,5.4996228739956796e7
0.0009199999,-1.1086147653766896,0.0030943947641493283,74.70563077576263,5.229617206101779,74959.954911173,14867.945517349523,1.38174051668736e8,4.802347599675885e7
0.0009099999,-1.1086109277924785,0.0031083322200461316,74.55393150991351,5.398404723068978,77822.1129597444,16501.60411865179,1.5228198451374632e8,5.9155856831388935e7
0.0008999999,-1.1084054405744923,0.003072853419772244,76.52502278986604,5.452881294109065,76236.22984117627,17060.87964711994,1.557338599697829e8,6.610633070883714e7
0.0008899999,-1.1081062978250877,0.0030123634723839493,72.49603694720308,4.974446576334187,64517.5874524969,13667.893787873514,1.1809309191078846e8,4.596352343183024e7
0.0008799999,-1.1063588119588743,0.00303445238383003,75.60814944488996,5.274368699493094,67578.64852184964,17537.015505885105,1.4576299053991914e8,7.456490917166351e7
0.0008699999,-1.105612978348231,0.0030117006342580146,74.90250542940635,4.78812385134834,64702.57853738436,13536.389820351316,1.0370484191945119e8,4.9725424002990395e7
0.0008599999,-1.1029291128353231,0.00308205784078588,75.28972754733013,4.550881482889358,59038.007431923266,11276.54157390862,8.334300397225387e7,3.4468817612971485e7
0.0008499999,-1.1013750194380578,0.0030282595677184315,74.86745655510985,4.715333081848827,61630.176574416124,11936.368495353683,1.0110246497240096e8,3.410597611800358e7
0.0008399999,-1.099634984288065,0.0031105820376379823,79.28133165342979,5.014582657920875,72124.19948983772,12533.785170475992,1.1348015620238262e8,3.558344559738696e7
0.0008299999,-1.0976474548772477,0.003122204705033844,81.1583917068779,5.383874486094574,76739.59760309951,13850.94449957333,1.3029498660236928e8,3.7249641577280335e7
0.0008199999,-1.0958343120052925,0.003290720963601861,84.32956296247059,5.779507390399134,86791.76199833794,15565.885253257165,1.57702703306004e8,4.294022455815365e7
0.0008099999,-1.0959423232923822,0.003246766606065939,85.30230227728322,6.022529786979809,91107.07291920333,16968.185061442244,1.779658105091471e8,4.899333108751442e7
0.0007999999,-1.094424158519991,0.0032988574249683627,86.24902193500412,5.957692070213223,90654.29251495941,17322.48477302773,1.7157805262392905e8,5.2015387203640334e7
0.0007899999,-1.0943210124317104,0.003236877280047458,85.97213475545817,6.444232167100839,100596.92800257083,21004.856044567656,2.1124201760339147e8,8.105625845138644e7
0.0007799999,-1.0939826196568847,0.003204182738137742,86.49209418511124,6.148128509897302,94535.82698497796,18184.633447269323,1.9013984568473595e8,5.802158206842362e7
0.0007699999,-1.0934878923778517,0.003271784936485348,86.71397064602678,6.130419868282514,92188.71197004084,18429.40946206451,1.8509172802979472e8,5.925674697701907e7
0.0007599999,-1.0934286315178225,0.003202838956144801,86.72674297527634,5.978892104987162,87529.50280163319,17732.69355528659,1.778319063843798e8,5.534439813105354e7
0.0007499999,-1.0916768627838185,0.0031837125773324106,85.83779191849696,6.1332640568006545,89605.86093073337,19458.369389504292,1.935595645399668e8,6.778999677506416e7
0.0007399999,-1.0922127278765144,0.003078043836386265,82.16501470365498,5.803514397687229,83446.28020840774,17619.262415918416,1.7062734536475632e8,5.920233508243055e7
0.0007299999,-1.0921336447998546,0.0031826596951709737,84.15109612989744,6.182811971501527,92203.70828196095,19859.45227277586,2.0232758891327465e8,6.941472140154639e7
0.0007199999,-1.0901860008401367,0.003181325193306252,84.4438618767386,6.260772318482957,89650.26351150816,19619.399688696605,1.9535908912746578e8,6.921105852551652e7
0.0007099999,-1.0894539472770222,0.0032603302287896587,85.88751219536458,6.383813614872701,93331.797025511,20376.032200098576,2.0717224234606913e8,7.273642416369389e7
0.0006999999,-1.0896066596441403,0.0032859831648275406,88.20567210653995,6.2701650211180056,92270.36927072796,18202.23367582566,1.9088488117047536e8,5.569332741788483e7
0.0006899999,-1.0870504825791394,0.0032960772568588616,87.00743858100229,6.150242512011855,90359.21727402392,17791.036261893056,1.7844019286778662e8,5.324151625484706e7
0.0006799999,-1.0871444220841793,0.003311021091146544,86.35520562241283,7.02171926880684,107157.15054015515,25138.554006835628,2.770630591646051e8,1.0200594658878513e8
0.0006699999,-1.0850960001002552,0.003368869064902304,87.16626881337602,7.437575968782212,104388.6591841316,27843.93546160008,3.051407796757962e8,1.2025570277974276e8
0.0006599999,-1.0831313873477146,0.0033782564079871628,88.65060499831704,7.139937072976652,99612.93516372045,26492.85981005862,2.7444721672090876e8,1.1365822621953005e8
0.0006499999,-1.0818089680472949,0.0033284308014194406,87.75882890987745,6.965294949257821,99057.85402762824,25836.33470719362,2.5769507832157555e8,1.1310794464774333e8
0.0006399999,-1.0835729259518652,0.0033575655160911085,91.39969556153977,7.662164639670826,112655.35523665421,31914.18037879879,3.3328938987424177e8,1.5766583016267082e8
0.0006299999,-1.0843151536590028,0.0034516996764974743,95.7563604622044,7.962802095046491,118780.99177169027,35428.28446394618,3.647029838283534e8,1.830881263724163e8
0.0006199999,-1.0830602131599614,0.003473489313928341,94.83878063548822,7.352404262935125,109337.55389126799,29826.201033926747,2.974638075488228e8,1.4281836015513963e8
0.0006099999,-1.0808049556059285,0.0034196221377659768,93.95137966237219,6.785224670542502,104525.6669662088,25538.689101502998,2.4351471206547874e8,1.1492300848790261e8
0.0005999999,-1.0818648677126281,0.0033680420768441226,90.4042627960173,6.72255163277081,101129.31092652009,23917.499386689862,2.3776609720362484e8,9.990748814263646e7
0.0005899999,-1.0806875339089643,0.003348105269399868,90.91572374802739,6.590072770269467,102599.23758908272,23783.756996967157,2.382779382498827e8,1.0071627338003546e8
0.0005799999,-1.0795633542535163,0.0032692418482492703,92.06411956147794,6.374542549563096,103920.71840967328,19319.961140837946,2.0309636294048053e8,6.776366047538136e7
0.0005699999,-1.0777617067811225,0.0033782202481853017,94.34712531869393,6.634725368887875,112120.77253195294,19802.976635653762,2.1754838881642473e8,6.604500650195882e7
0.0005599999,-1.0756472108799315,0.0033570184791129375,96.06972225272644,6.447333780550773,101733.1026039307,17890.130085890734,1.8494999533567852e8,5.480600981715356e7
0.0005499999,-1.0751658192579665,0.003328537494997669,97.04118089696667,6.48174490225551,96710.44972249641,17961.399589546774,1.7655707866862103e8,5.435953392527228e7
0.0005399999,-1.0756030978927347,0.0033206061374290285,95.66642027115442,6.191155811569871,87614.88515702661,17100.19552081278,1.5458470303241697e8,5.506077605671841e7
0.0005299999,-1.073895985285117,0.003357779802674871,95.0179684790882,6.103988881490589,89653.14082447134,18927.182622644817,1.6690742489132e8,6.852783939791264e7
0.0005199999,-1.0737311960672655,0.0032552630803394204,90.5890681947618,5.596496917923064,83215.20204731768,15385.433815535393,1.3197481021998166e8,4.69217245975099e7
0.0005099999,-1.0716123792207426,0.003335465714628708,93.39233595302893,6.029141167586411,88442.44715190376,17078.789152177927,1.5915728075949463e8,5.647257641366175e7
0.0004999999,-1.0725018025088764,0.0033952329410628333,94.12596521917122,6.303486669409356,92329.22525482868,19484.84958162756,1.8824509477498943e8,6.795914640598457e7
0.0004899999,-1.073615164558555,0.003482298560421297,98.0640332980477,6.819173373332921,106620.38800269943,22714.977732665822,2.291771586282234e8,8.613372462824532e7
0.0004799999,-1.0720480370590433,0.0034609451176283827,99.36223135662483,6.769085393863079,105321.99283907174,23151.341350189192,2.198650119361653e8,9.392162170632868e7
0.0004699999,-1.0699177081741582,0.0035058139029210335,103.29556209404359,7.424771078873089,118630.34017458156,27040.90219068637,2.778445046433654e8,1.1175260472382867e8
0.0004599999,-1.0697317669522368,0.0034623094608669113,101.91128650169085,7.002942341919963,107585.23512154755,25283.68488585364,2.310138339341472e8,1.0823668281700681e8
0.0004499999,-1.0666054633761048,0.0035761404515719324,107.03644840028655,7.188291252015082,115761.4006999483,26319.717999876986,2.376589288721127e8,1.1394886453400703e8
0.0004399999,-1.0652292461811534,0.0035063329656567646,107.05567578987419,6.676520518516544,105571.89360198886,21141.843758148603,1.802330980499786e8,7.661231618909684e7
0.0004299999,-1.062197763500019,0.0035980922878316164,109.37909496580842,6.982292352265834,111621.50935876506,21794.720295147523,1.969525892743494e8,7.665330439863895e7
0.0004199999,-1.061891552525283,0.0035844158356599454,108.96522102747282,6.967317296906135,111914.98899395605,23191.88171361856,2.0472766146818596e8,8.941495552524352e7
0.0004099999,-1.0619295740933887,0.003643022452969918,110.0746268439827,6.876257955377363,112629.00316616062,21282.247729147683,1.8823423522052664e8,7.499205026087143e7
0.0003999999,-1.063196245838185,0.0036646279102093165,110.65820617038214,7.467745594407617,128154.0826065815,26028.10863471811,2.6096735163218945e8,1.0210673005862877e8
0.0003899999,-1.0637954646109777,0.003645831492770607,111.46515097817307,8.098284003057532,140324.98098097026,30648.345698241905,3.3883226990801054e8,1.3115842882095896e8
0.0003799999,-1.0645675361210154,0.0035089085222191245,107.26654702473392,7.891791251610996,131886.54409515398,30590.03565843191,3.2576491982368195e8,1.374385900177404e8
0.0003699999,-1.0623262397726372,0.0036413147262479473,109.92887468054576,8.024479878919436,136376.1022791064,31431.195596027774,3.3991120246985364e8,1.4248599665864804e8
0.0003599999,-1.061997805945712,0.003607609101104688,110.54537133664469,7.62874961538172,125962.13722369347,26507.337532060606,2.7421801066079277e8,1.0094120613858387e8
0.0003499999,-1.0613065689819234,0.0035952054834528895,113.89315918904083,7.752425149822423,126883.49369857433,26663.84621306663,2.772625000272522e8,1.0017617316398408e8
0.0003399999,-1.058377172968868,0.003604149921090209,116.71805778113881,8.196373771511094,140470.14576214005,29227.774855625186,3.2380607767841005e8,1.1161997571852547e8
0.0003299999,-1.0570078247770789,0.003644062201639208,116.420516340732,8.218831737685226,139562.25571699152,29495.670955269292,3.311125244827049e8,1.1544002902822794e8
0.0003199999,-1.058873633668299,0.0035750351418166945,113.20952009453688,7.997096249404083,138630.9543840247,27207.866520884243,3.182541874876754e8,1.0135367847703628e8
0.0003099999,-1.0565772335412795,0.003610478153825986,113.64720679632575,8.147189383555583,140980.46382878127,29631.814379732383,3.3456085964278156e8,1.263806011854391e8
0.0002999999,-1.0554538453640527,0.0036655177004703025,114.94002900917528,8.330952473935385,145243.69074148062,32519.268855691156,3.738698717209573e8,1.493628112602701e8
0.0002899999,-1.0542667795402845,0.0035893218756592855,112.43688112003369,8.495266839634656,145905.8321914599,34890.74899797712,4.053146685452468e8,1.649533169058972e8
0.0002799999,-1.0532837206826666,0.003642151473956607,112.54266984795701,8.077611229138453,136662.17600793208,29455.134791950815,3.299575893503984e8,1.2408694826199159e8
0.0002699999,-1.0515968114361025,0.003621309791318395,112.54261825671401,7.5093316255232585,127457.4034943855,24084.475342887086,2.5307787770464313e8,8.532025454701075e7
0.0002599999,-1.0518425781758098,0.0036760116417247804,114.53725717651268,7.651880150733308,131853.62429564094,25350.89077914476,2.704845927980444e8,8.970951799085405e7
0.0002499999,-1.0514582347520014,0.003776905535138534,120.98221099412469,7.633643695137265,131569.26882917053,24791.3980582261,2.4503664950145304e8,9.575984231836693e7
0.0002399999,-1.0512860316018464,0.00369502744620284,119.22744864213617,7.596285551056434,130837.23893980647,26651.834100629483,2.5085438438000938e8,1.1310516422726583e8
0.0002299999,-1.0499544700760655,0.0037580230801491222,121.66970131646947,8.034684261944903,142594.8119368296,29328.58917855835,3.002822576638168e8,1.2812214770862111e8
0.0002199999,-1.049434269072384,0.0035940187203692153,119.17771187900682,7.795569320127772,142379.49540705286,27465.599540251187,2.960325758166574e8,1.0899647197154294e8
0.0002099999,-1.0510885387579691,0.003564021898234402,118.11384482887043,7.120134303801956,128402.15800275159,22386.63067136765,2.09597382888623e8,8.197997237955509e7
0.0001999999,-1.051204861880304,0.003586449842997128,120.04538183400594,7.50919725592575,138941.05560004656,25393.415715568633,2.5923094306433162e8,1.0034811277285515e8
0.0001899999,-1.0481344737163474,0.0036502848664386866,126.03111653505887,8.079524196394638,147533.39466249425,27284.722379131217,2.989187143319594e8,1.0063842642886631e8
0.0001799999,-1.0467503530644144,0.003659062696838111,126.702748991301,7.451402933098457,139622.00416243265,22260.952009994544,2.290102512623792e8,7.111111621049401e7
0.0001699999,-1.0449602286505844,0.0037182872819104353,128.9890623999892,7.985926473843727,154883.7733326666,25093.54710432099,2.762822672423712e8,8.232183696291234e7
0.0001599999,-1.0449140371487293,0.00371264563046559,131.87748121346436,8.161459646904706,157910.41552577488,24879.530910625494,2.6876918219599426e8,7.859737894421089e7
0.0001499999,-1.0460245138029185,0.003740725266572179,132.21933432335797,8.83530471035299,172491.36822067137,30888.022104099804,3.481513935703013e8,1.126390327369914e8
0.0001399999,-1.0426734116733207,0.003797661285667573,133.83246640532175,9.31103673079191,177762.6541196979,35558.28157782496,4.058744520968537e8,1.4403338676742697e8
0.0001299999,-1.0415916325735746,0.0038306889888062865,131.23256014615527,9.264604753008438,178834.62334242597,34278.15091146715,4.011353790365934e8,1.3523293635689297e8
0.0001199999,-1.0402566982129586,0.0038198152650537076,130.82423533788028,8.998947383769044,172912.7234879345,30934.981763710202,3.63739998257706e8,1.1326467584088293e8
0.0001099999,-1.037501837456368,0.003849536806824872,130.9293487376751,8.827698974439768,171669.36525351566,29132.603305437955,3.479662654430488e8,9.842555426252265e7
9.99999e-5,-1.0352914066835732,0.0039035326986027806,137.32828542347013,9.185285914193177,188287.34747958282,29237.531578419013,3.6702997385513455e8,9.399401852272986e7
8.99999e-5,-1.0348560386510943,0.0038908042434047355,134.39497674209701,8.83996552370862,179575.29210847203,27962.141416036255,3.4598804497767776e8,8.95103294549993e7
7.99999e-5,-1.0332686757395697,0.003798582010904597,131.2192708424675,8.92664174667307,182010.2026521792,28516.176221772872,3.7390969256876785e8,9.137247995070323e7
6.99999e-5,-1.0316938979887105,0.0038121692975174055,134.28877317755206,9.08003933524622,184860.38279172557,29024.1270900447,3.936045102670775e8,9.031128676903993e7
5.99999e-5,-1.0305536391717396,0.0038743303554374013,138.2020970469014,9.404418978769163,192581.40839375748,30751.229847790437,4.065984871590357e8,1.0118698883001888e8
4.99999e-5,-1.0293174119278228,0.0038791982288060877,142.37342081575653,9.87111466070977,199900.0978559932,34509.58020025273,4.6311437183825415e8,1.2836998731161019e8
3.99999e-5,-1.0297739025257129,0.0038235900958511555,141.5154783644338,9.37814206029805,193245.0576594826,31058.740360822238,4.0390638900087714e8,1.0709580700183913e8
2.9999901e-5,-1.0289712776845996,0.003957138149875878,147.462519948078,9.728828639687205,209042.1614261565,31946.734290059354,4.318575248744422e8,1.1374365030931364e8
1.9999901e-5,-1.026948160184267,0.003934399115724747,148.18023240631905,10.25946092594465,220855.9910795027,36429.49044278617,5.0835657644665277e8,1.3633772345920432e8
9.999901e-6,-1.0258443341391708,0.003960636602086537,149.53697401574388,10.238835409644194,224807.33894023745,35758.32694624265,5.042180353161056e8,1.3397363626504831e8
-9.913492e-11,-1.0249840632643863,0.004123835314408835,158.33465298943258,10.837634993062036,247873.34053012764,38544.92526498593,5.626066104349096e8,1.5050516821246597e8
-1.0000099e-5,-1.023233143065673,0.004205022752440005,161.19071624167998,11.691019673297848,263254.97116438183,49140.648185172344,6.945355138140044e8,2.462294834114687e8
-2.00001e-5,-1.0204560323634861,0.004270022470695601,165.17680113487376,11.854366000203894,273758.74642552773,48152.19418048716,7.185875279162574e8,2.2431246716969454e8
-3.00001e-5,-1.0208463477484664,0.004328741084818428,164.11559063315912,11.86739925563147,272584.42473452626,51884.38829304482,7.278690644143059e8,2.619346332599213e8
-4.00001e-5,-1.0208244764187115,0.004330342195438199,168.46708870984793,11.804484346623918,268097.8598093898,48987.285728908835,6.665630495592189e8,2.414062000740459e8
-5.00001e-5,-1.0184699982486427,0.004419293413794509,172.40460522660445,12.342436941035402,281439.27778736735,51872.263222296235,7.309635303940169e8,2.4730524429743063e8
-6.00001e-5,-1.0170970500783776,0.004502884025606938,178.52064541595058,13.63611608280762,310946.22749252926,65907.52834126641,9.616481400154154e8,3.6064220492109436e8
-7.00001e-5,-1.0155131364845615,0.004489651412274706,180.72997368370733,13.342683391242383,304056.0082628695,62107.87410381058,8.922694647223395e8,3.202680524233586e8
-8.00001e-5,-1.0094813689062896,0.0046126867739411555,184.16741075416607,13.62018113252852,309416.9835626458,64373.6724764858,9.222017614889733e8,3.343233451116662e8
-9.0000096e-5,-1.0084257392395803,0.004766901375508117,188.50678066876816,14.098204443913344,325210.8952829449,68286.1672956851,1.0141210594352754e9,3.6696443080422944e8
-0.0001000001,-1.0075861220884574,0.004828992675375847,192.21645073016933,14.145258846350021,327854.6876685875,70227.8252135321,1.0124324652008377e9,4.014759200851933e8
-0.000110000095,-1.0054916280408088,0.004812494432182213,188.38052583530953,13.225142916489503,300280.14710526715,63280.2459736423,8.553091771250153e8,3.48712899007905e8
-0.0001200001,-1.001754656709209,0.00480746820148747,189.22299215309798,13.292097239018455,299831.2177140438,65981.23319086392,8.818173323294493e8,3.869962793707808e8
-0.0001300001,-0.998752840870911,0.004778505580363682,189.1290181704415,13.926488708809753,313416.92433804943,74715.14329324217,9.902201429957652e8,4.812093328669661e8
-0.0001400001,-0.9975910707376948,0.004808423935880478,191.75245782122153,13.89515473972828,314573.40796366683,72386.27344040031,9.61261008178622e8,4.4598518273335445e8
-0.0001500001,-0.9974760085185745,0.004763840585338673,191.99534234169408,14.697282345990965,334228.900976187,89435.37328241371,1.1890171876483235e9,6.544808690047258e8
-0.0001600001,-0.9973242113494428,0.004827934693266649,193.68222477509764,14.65945205306585,345579.16396534984,83436.65249596274,1.192459822536044e9,5.541287533356007e8
-0.0001700001,-0.9953132387779108,0.0048955693623465545,192.1997118368828,13.937026047683634,335935.3674817232,71766.25274782616,1.0489994359514134e9,4.201271761121745e8
-0.0001800001,-0.993410192017695,0.004857396499393908,191.59789033064447,13.812056986250342,334994.3335755978,65660.6274320414,1.0188831494160342e9,3.4917968125098544e8
-0.0001900001,-0.9942590164018555,0.004934027521151395,192.81963884779904,13.472020798338043,325363.61033922056,61594.83052669602,9.511419620039572e8,3.080477458063853e8
-0.0002000001,-0.9938732422907403,0.004878162224631871,194.058237934999,13.21596405098188,316760.1758530663,60288.89308726062,8.894761851763622e8,3.080212763203409e8
-0.0002100001,-0.9932085298716209,0.004940625294525711,200.60357398172908,13.436303257355537,326792.23148002266,59802.44658485411,8.789788477831875e8,2.936397822552291e8
-0.0002200001,-0.990242162817755,0.005004430313761264,203.8332621348251,13.598184961295365,336975.1852362646,58799.589632027455,8.647532499216157e8,2.7039112210084254e8
-0.00023000009,-0.9873672427721487,0.005095184293402896,210.7203565818845,14.491497032568592,371626.6709606988,67230.96381163165,1.0610720490714463e9,3.328874118748696e8
-0.0002400001,-0.9900422836673455,0.005180925577144448,217.2195497833006,14.436296798073961,387259.66894937726,62504.88752079891,9.96627569819648e8,2.9024374029736805e8
-0.0002500001,-0.986434816025215,0.00524503609958945,221.93943681697294,14.717535897923959,397370.66519040393,64246.19003632559,1.0301647662705338e9,2.9936118624341e8
-0.0002600001,-0.9845059041053416,0.005285011437924385,224.05856453757548,14.823456520818857,413111.5022993058,64978.48780751561,1.1222639211107662e9,2.9108777908418465e8
-0.0002700001,-0.9808526390420509,0.005243147105834653,218.95036606316773,14.790730615257681,405746.5667941386,66227.76120767496,1.122555717904059e9,3.060581841126987e8
-0.0002800001,-0.9784338656873632,0.005309322456755247,226.38253510863555,15.025370713219809,429223.03444241604,67510.50546396131,1.174522702441652e9,3.086177246733855e8
-0.0002900001,-0.9772405557404288,0.005352956872442016,232.60439176840111,15.680701007535111,450016.3147286696,72115.47279980175,1.266309536046794e9,3.433002649514864e8
-0.0003000001,-0.9744567213066607,0.005380077085902042,235.36221115654465,15.183129099098881,432173.82128584594,68179.65797432243,1.119679481467838e9,3.2965718305045617e8
-0.0003100001,-0.9731093024984514,0.005411184562754236,232.90155822544145,16.18950720933238,449400.61012434633,79008.91830262174,1.330268888714472e9,4.309823106526824e8
-0.0003200001,-0.9719211119863768,0.005547748109687331,246.4816183297293,17.6897246210179,511749.1461717005,91090.99711718726,1.6584480499580772e9,5.155684315366865e8
-0.0003300001,-0.9692810565733914,0.005694502428242063,252.8313832630779,17.9358238384959,539649.3953123449,90736.64803259133,1.703201212550453e9,5.016777972015728e8
-0.0003400001,-0.9657221976484158,0.005832679567596484,265.0508804269299,20.050445974464985,628035.9739829482,115431.96106132597,2.275979908959493e9,7.607089168225963e8
-0.0003500001,-0.963630698248585,0.005833805802256337,270.03236677008675,20.751670460349846,657901.6754699245,122284.65404021306,2.4562912811897283e9,8.039595082426413e8
-0.0003600001,-0.9621502579993859,0.005852807458250091,272.3779817636798,20.653362534810103,640223.5139194782,119414.61245070478,2.348029484207828e9,7.685858974530834e8
-0.0003700001,-0.9623663341598664,0.005875898043115942,270.3488126848408,20.339505247509038,619609.6981418341,118663.15017367783,2.2345816069950004e9,7.7053922186046e8
-0.0003800001,-0.9597997429435626,0.005897719727875216,274.68258485889027,20.932760995181788,640174.5242616935,125351.4236450999,2.415520036585574e9,8.480261562999029e8
-0.0003900001,-0.9575973746553692,0.00593140876008422,276.3749457601972,21.76118645590173,655374.8979973599,137327.16207391545,2.601422244430472e9,1.0117067610197822e9
-0.0004000001,-0.956619204679976,0.005956706661059863,281.2802910871158,21.741583594493132,670115.902385158,132467.40974367695,2.622899737323247e9,8.894226049237382e8
-0.0004100001,-0.9555543259335854,0.005937755551999299,275.4810240281698,21.130862367536313,647756.470934446,120808.11654132459,2.3711796328089666e9,7.552661881885449e8
-0.00042000008,-0.9538495147988222,0.005999365801268893,280.81987867601384,22.194629408497484,683249.7368738037,133705.4878589783,2.6913904420063004e9,8.68401241014292e8
-0.0004300001,-0.9547051976303128,0.005966535547000722,283.60748939887924,22.288534842887145,680018.9213675328,138448.13571322916,2.738976237710743e9,9.32314484254228e8
-0.0004400001,-0.9496966170409584,0.005971159844921694,284.82905884607396,22.570207274955873,694783.1979100638,139617.08346602425,2.7952813718352666e9,9.148061889468272e8
-0.0004500001,-0.94847901908583,0.005882387406091474,282.23704643438447,21.479551668451837,653805.7500188629,126931.22812953658,2.496777495765916e9,8.08651895156993e8
-0.0004600001,-0.9477035967317724,0.005932398543805401,287.39346570858766,21.667903696352305,658704.2526742069,130697.01414734962,2.4697508537245183e9,8.671234241262883e8
-0.0004700001,-0.9468730873907873,0.006012795606556667,294.69674844578657,22.269919629340183,702059.1327335377,136729.01344758275,2.7108850814454994e9,9.244168408824022e8
-0.0004800001,-0.944211952252897,0.005980321517428473,300.98193325440155,23.038984117791003,719022.4236211265,149356.69282416272,2.919481107878828e9,1.078044253971064e9
-0.0004900001,-0.9400669224218163,0.006135859600406177,309.28105639334666,23.439307424636095,743279.0716266001,150479.2942838592,3.030274970477034e9,1.0397582491367267e9
-0.0005000001,-0.938290058363832,0.006076948446932418,306.1033066098236,22.298539155205958,710355.4130051093,130797.85704284426,2.5905939884480257e9,8.24116887071853e8
-0.0005100001,-0.9368094684183738,0.006082884442016431,310.7079989232234,22.664831753947222,720622.1916027521,134004.75169910272,2.6234322481805964e9,8.716789551532277e8
-0.0005200001,-0.9321816039595074,0.006216575010825842,317.20621585114037,23.653835935480195,758591.8368098638,142555.86806469076,2.8836016562644954e9,9.293175960073274e8
-0.0005300001,-0.9309207676511696,0.006250470245698363,324.44527393907134,23.608357057762294,746893.2257895949,144000.2000998828,2.785705896921016e9,9.733830700083767e8
-0.0005400001,-0.9265644448297257,0.006282990341915147,328.519566414677,23.936578689289664,787282.8031060573,148836.23965414162,2.9519823479896064e9,1.024886445376619e9
-0.0005500001,-0.9248456577445061,0.006387414791084066,338.0612130917551,24.738203010006167,821493.4646880563,163046.06586403414,3.221355311954089e9,1.212060992900785e9
-0.0005600001,-0.9210851234847326,0.006422313449212996,339.44634027490173,24.653654221151882,822868.9175711914,156243.77953012715,3.1303742248332148e9,1.1150131834720716e9
-0.0005700001,-0.918203264837551,0.006541767149003991,347.19636421587006,24.699410614590924,837121.3426042722,147477.96249944525,2.9745697441866508e9,9.885598077645555e8
-0.0005800001,-0.917552674653617,0.006718321709590178,366.1742564991403,26.69780272724263,934327.5488353028,170383.38101337184,3.5842703095871835e9,1.2255278367284236e9
-0.00059000007,-0.915128879602471,0.00664676659224829,365.22344567753254,26.781042393814918,921561.2821255375,169613.91974837295,3.4736196908102446e9,1.203162777000201e9
-0.0006000001,-0.9127114803887678,0.00669116938115162,372.343286491095,27.795728189236165,959278.9503031888,182865.83677419243,3.857492848015359e9,1.3431286138280282e9
-0.0006100001,-0.9097717466161738,0.0068003559540985485,381.1229295666059,28.54869720023146,1.0074119572570799e6,193519.28847741729,4.1554938846060452e9,1.4730003477606149e9
-0.0006200001,-0.9088056784796474,0.0068632561115270965,386.21601279393366,29.81287936085953,1.0677430501590362e6,206057.83518359077,4.585786894679065e9,1.5862346847910292e9
-0.0006300001,-0.9055696481819535,0.006927005636065394,385.1011866925096,28.695206855790417,1.0149358064543565e6,186943.33689632278,4.044708142183756e9,1.3392515628608599e9
-0.0006400001,-0.9017264787215585,0.006986626147674534,391.0729285729251,29.351009674776463,1.0457294928729252e6,187790.81299732314,4.2108974187815175e9,1.3052014592621527e9
-0.0006500001,-0.9009641719679304,0.007100053237609361,397.42144520866043,29.26118230048837,1.0456335454811645e6,184744.73033196782,4.1489377444554787e9,1.2439230848796823e9
-0.0006600001,-0.8979325068444758,0.00710000396346092,396.7791588462441,29.12997286342352,1.0291755268023979e6,185036.112673812,4.0005933824053164e9,1.2836958073164601e9
-0.0006700001,-0.8966376620858164,0.007136272642416886,402.66311257812947,28.458891886423796,1.0214681585096981e6,170693.2516186314,3.6358999289350233e9,1.118777711240226e9
-0.0006800001,-0.8913443118197653,0.007085657122926162,401.2216886341919,28.93575051369411,1.0328587083896692e6,176960.2355467034,3.733894417915569e9,1.201818894120988e9
-0.0006900001,-0.8899056817617716,0.007146581360271524,406.15843629169257,30.197654885401626,1.0692184073622618e6,198451.24659132992,4.251293038857669e9,1.4566826463554862e9
-0.0007000001,-0.8870532053338996,0.0073525534865536615,416.47039611303126,30.408134991240285,1.1050306126242096e6,193140.44347778443,4.221180019529013e9,1.331211419397423e9
-0.0007100001,-0.8873506472582443,0.007316049586168684,417.95669697105876,30.94216561674085,1.1246500554595238e6,205028.69630239578,4.450908779190713e9,1.5018535102294228e9
-0.00072000007,-0.8838430903112223,0.00740266592177776,425.58649183087203,31.789688144928242,1.1707002976254714e6,212072.02793570023,4.807441558697314e9,1.521356726398633e9
-0.0007300001,-0.8820627520459844,0.007420699457248845,429.4089925620299,31.919571888868617,1.1808039894620883e6,210303.70614399534,4.839117256421775e9,1.4676070793569813e9
-0.0007400001,-0.8798900372064232,0.0075302069946443185,440.7857660922224,31.751460932306497,1.2116648971233803e6,202126.42412707437,4.799293356707103e9,1.3613596535974302e9
-0.0007500001,-0.8752630159039737,0.0075517453960510916,442.3501062225484,31.775206314595145,1.1983470961140904e6,204482.25717247496,4.805395049821306e9,1.3692031907178814e9
-0.0007600001,-0.8712122439385656,0.007494735609231479,442.2166328491826,31.61769835571332,1.176207747261863e6,196733.0495012523,4.60378682430881e9,1.264320669189798e9
-0.0007700001,-0.8701072924254938,0.007606909790278384,447.36747204281215,32.452754166263766,1.2187298837750985e6,205166.55142986492,4.817804194125475e9,1.3574923680579755e9
-0.0007800001,-0.8687183313178438,0.00765050874406172,452.64160872989015,32.40601273360729,1.2187714345139873e6,208485.92855068514,4.816310857219357e9,1.4230944018535562e9
-0.0007900001,-0.8644009792244638,0.007735231707875438,457.61598360332295,32.64774878049054,1.2397451306628848e6,206230.81632295658,4.820556654914473e9,1.3735639618495202e9
-0.0008000001,-0.8594063681444069,0.007735062339496483,457.2512690604905,32.61225751756154,1.2432825663732965e6,201826.82327238584,4.716417298313569e9,1.3054256136502316e9
-0.0008100001,-0.8559617290619707,0.007788803074563036,468.4107089320515,34.25189877756617,1.3176767208197583e6,225565.18699269282,5.420702192098759e9,1.574876662820964e9
-0.0008200001,-0.8544184857618222,0.00795435301463407,479.1815477175949,35.011896730563834,1.3484850611544827e6,236686.17184043647,5.67399384671714e9,1.7075745437159457e9
-0.0008300001,-0.8530894335035912,0.007973599622989158,482.56053355949535,35.38048385769819,1.3499281175936833e6,246825.70913157353,5.778504505432117e9,1.8513957281423779e9
-0.0008400001,-0.8502043686832315,0.008147696339883107,503.23021229413104,37.056652525399,1.4420370932113389e6,265005.74754573026,6.315009126204618e9,2.122370378945004e9
-0.00085000007,-0.8465057663118875,0.008182468413240438,513.9954386907498,37.16599136802596,1.4731621755556038e6,253163.7858582088,6.077105955828976e9,1.9055050975907974e9
-0.0008600001,-0.8426267735216447,0.00823448921835859,527.2952297501172,37.74699699779188,1.4990409269017798e6,246630.04170795504,6.060945653793876e9,1.6888862254293935e9
-0.0008700001,-0.8365964595713279,0.00829441319338974,531.7171787015302,37.71537638680747,1.5419852567461852e6,243285.8383850644,6.144522247131934e9,1.638112831440744e9
-0.0008800001,-0.8338657282865938,0.008420828947070757,544.7528878962174,38.754009532902465,1.615219646055669e6,252096.20397350748,6.526444024882237e9,1.7271816851631122e9
-0.0008900001,-0.8308722485828975,0.008446716149309384,554.8377382015466,38.71857932242092,1.6557000263959884e6,248085.0385993633,6.5085090531486845e9,1.6159576329011078e9
-0.0009000001,-0.8234230745318267,0.008545057364072434,562.78979509368,39.11229604758115,1.6831671176760476e6,255816.64175252567,6.717712868369837e9,1.7163383865200398e9
-0.0009100001,-0.819039222441883,0.008576381734614688,571.3806654210005,38.96702081405736,1.7042133824072715e6,247616.01259910958,6.566172921138533e9,1.5988409969399693e9
-0.0009200001,-0.816447008495121,0.008674189816756151,577.961316487942,38.61179011477047,1.702904741278615e6,239819.42866613853,6.37517456727026e9,1.4648640752279e9
-0.0009300001,-0.8106078100399442,0.008699375249668495,590.5151215543851,40.07995324679554,1.7944051589249612e6,257186.8710559812,6.960537384964271e9,1.6439663434920254e9
-0.0009400001,-0.8070491134468971,0.008873797830916099,605.3909966144436,41.44156699799567,1.8671935140751132e6,273210.2536196933,7.541316495056952e9,1.7837199891943514e9
-0.0009500001,-0.8060139216840329,0.008920934783442951,613.470758428576,42.60902880450859,1.9128641795964488e6,277389.7309289329,7.833703392088696e9,1.729064544019098e9
-0.0009600001,-0.8020643727218302,0.00897508187426128,618.1013953710693,43.188512583185926,1.9844854848332836e6,283672.13331208075,8.108180287854886e9,1.8524562846368203e9
-0.0009700001,-0.7976614086973445,0.009052196113309105,633.9755554974722,44.50265960582018,2.0466715509001303e6,294607.29916764493,8.444406259571421e9,1.9259956363784995e9
-0.0009800001,-0.7958449959317573,0.009145178591913024,657.379488717436,46.63152866645185,2.162644146275296e6,323224.1936384916,9.281301077640419e9,2.2224199305139465e9
-0.0009900001,-0.7912121850718473,0.009148493577053607,654.7889196913002,46.155632922302125,2.151291805245774e6,312147.35902786074,9.077990115421608e9,2.0750849709100502e9
-0.001,-0.7852267683517581,0.009215163445764323,664.9792577335145,46.67851925047086,2.1824114624569975e6,320103.237685996,9.29269953918718e9,2.179231874777911e9
-0.0010100001,-0.7818396577455273,0.009261503879445108,678.1806038590215,45.561934628542694,2.1511351896833926e6,301984.74886557064,8.430029589842448e9,1.9727230121928248e9
-0.0010200001,-0.7757453458981408,0.009274907770236084,686.9947313094716,44.91013390633394,2.1343857415728397e6,297478.32083379896,8.052997187350293e9,2.0026416059320812e9
-0.00103,-0.7706850195934035,0.009417839544397453,705.6442443069012,46.61143934970495,2.2679608857571674e6,315789.78329933184,8.823604856965254e9,2.191377077331037e9
-0.0010400001,-0.7666102454650356,0.009467814496334418,715.735568138516,47.375368926138016,2.297527511876157e6,324665.02137644973,8.962488791928795e9,2.256215355862354e9
-0.0010500001,-0.7618780959043299,0.009622390080242621,734.3954102621176,48.60203064305272,2.3666175567073966e6,336258.00620268326,9.382541835046537e9,2.3042864938018804e9
-0.00106,-0.759571049185578,0.009668197158277552,736.0512403020571,48.37904110772071,2.3319893139254856e6,343120.0997981015,9.129335602433128e9,2.4896737551605463e9
-0.0010700001,-0.754819464732379,0.009749985472053474,753.2572231169659,50.13473137129826,2.4523620766175874e6,369805.69117498206,1.0039754095253187e10,2.8193532736593604e9
-0.0010800001,-0.7523075348031661,0.009957245941390188,779.324313455216,52.08236702095877,2.568921054309917e6,396054.5983754006,1.0678121520637081e10,3.1448293557303586e9
-0.0010900002,-0.7494857579659435,0.009938158846778122,779.5248450467619,52.01079971230019,2.555150364014995e6,398373.7416700242,1.0672613764554108e10,3.208169773563672e9
-0.0011000001,-0.7455105618819972,0.009852368152941873,779.3045667075937,52.23772486994856,2.5441771163806655e6,400971.9148107491,1.0810564390911558e10,3.190612229792191e9
-0.0011100001,-0.7397256627937325,0.00992347524050792,801.6126163729376,53.964139266890726,2.6709282760883723e6,425383.79550650605,1.161699455066935e10,3.4800994624109087e9
-0.0011200001,-0.7345343771846787,0.010008246931585158,807.4282769971951,53.69809731285163,2.7018065443763374e6,428498.9152683709,1.1548231914210297e10,3.579203444616469e9
-0.0011300001,-0.7290277991295314,0.01020902335091382,835.6076090056471,55.05578340291995,2.7808286658658977e6,442257.815716305,1.1929856435823734e10,3.6778563612060413e9
-0.0011400001,-0.7243483184036205,0.010261160481343531,852.1745945983675,56.5803023530113,2.933577939274389e6,462670.1579918085,1.3093214648152483e10,3.882869630384791e9
-0.0011500001,-0.7183950791153169,0.010396592933230558,875.5893991881264,57.8270097489925,3.0395717207654496e6,475694.7439013455,1.3637224828253572e10,3.9054994650682425e9
-0.0011600001,-0.7136995226714563,0.010542492382935476,899.0230333210742,59.06525935987872,3.1400656741918246e6,487993.55136712175,1.4122243991979425e10,3.9958562295338182e9
-0.0011700001,-0.7066482543570071,0.010596678821202275,908.9154885182508,59.67316446758048,3.184352203091258e6,488172.02799006196,1.4489005538270496e10,3.956613509675414e9
-0.0011800001,-0.7008281867552937,0.010673696152570642,922.2473786552586,60.64675279988201,3.27553076931165e6,491972.0873137358,1.473141288159798e10,3.933944741192987e9
-0.0011900001,-0.6919821243831419,0.010774626328877051,941.7124998480347,62.28030027325068,3.3883130586202275e6,515800.40154292824,1.566237098298781e10,4.2612633267679944e9
-0.0012,-0.6872397476443636,0.010849611188104366,966.9826969688706,61.78020646345439,3.3977897882681126e6,507481.7268549586,1.4659497300430048e10,4.1837278053345995e9
-0.0012100001,-0.6832182382556523,0.01108716807346123,986.0445944094113,62.02477427279431,3.490786838300603e6,502200.1213340711,1.4588281683126951e10,4.0733585950913324e9
-0.0012200001,-0.679992273071183,0.011176819059179966,1010.3314028685861,62.51774266112934,3.5608590466506793e6,499939.6574379341,1.4411853426776531e10,4.070823233428034e9
-0.00123,-0.6727230750001749,0.011151541260992095,1016.5260269227456,60.93447628072055,3.44877409904198e6,467700.9370851618,1.2778663726559694e10,3.560658542116399e9
-0.0012400001,-0.6649414367990361,0.011285169402267288,1040.965462796742,62.2149425565039,3.6072580807026424e6,477666.83651094313,1.36023044389201e10,3.633454574586063e9
-0.0012500001,-0.658471772097785,0.011348954054789542,1062.1460298761515,62.32783041858049,3.6297538094741576e6,464297.3862700674,1.2805097442987385e10,3.3859221691198263e9
-0.00126,-0.6506221083146836,0.011568429188169445,1087.6175081800668,62.91447775647354,3.6642012728635552e6,464141.65913234826,1.2418742233961226e10,3.3792906419048376e9
-0.0012700001,-0.6449615281608834,0.01163717366564935,1095.0986517178835,63.79193647465535,3.7603819776047817e6,466512.41486640787,1.257783260083844e10,3.3507561394915943e9
-0.0012800001,-0.6395973271548818,0.011684608352304187,1104.233429015795,64.54386870052883,3.7580306263833623e6,484885.21071007336,1.2864898430067774e10,3.6720253439938893e9
-0.00129,-0.6333272732751029,0.011764040176154034,1122.3618233944783,65.51450100154342,3.8391444434146686e6,485848.14579435054,1.2901858555081942e10,3.580763316405118e9
-0.0013000001,-0.6280513951146388,0.01188857066871548,1147.854826013323,67.07425876129152,3.9918410917620156e6,500423.9313840918,1.3700765777198856e10,3.7043003576054177e9
-0.0013100001,-0.6194689596450645,0.012130688690078505,1186.2418488665912,69.38805167930946,4.133262516474325e6,523574.184548123,1.4154590773764626e10,3.936635017507613e9
-0.00132,-0.611302164095918,0.012228559520960837,1215.3729435174441,70.43298368703344,4.2550568951119995e6,538012.2877718103,1.4365171575750023e10,4.11623150081383e9
-0.0013300001,-0.6055827848789872,0.012350802172230363,1238.5512380821024,71.25860275748116,4.315307160130071e6,558848.0352866639,1.4864186367137312e10,4.509020647043172e9
-0.0013400001,-0.5976596868989509,0.012553497032180868,1267.2371126499074,72.56573463813228,4.449882433346837e6,574763.5637772552,1.5467683669400372e10,4.624831399947529e9
-0.0013500002,-0.5909805738878775,0.012663282424149843,1287.1131315294035,73.92062915210114,4.570042292699208e6,582484.6460629154,1.6129485633020084e10,4.653016137970785e9
-0.0013600001,-0.5818498584169822,0.012629016698222788,1292.7636316117998,74.58053405129473,4.595570985447623e6,587789.0888258351,1.6118882936462273e10,4.619395531144974e9
-0.0013700001,-0.5765136036033102,0.012809371337875809,1311.0227107009086,75.20731014592357,4.617182709405163e6,587503.3074830378,1.5915626086690065e10,4.536257933743205e9
-0.0013800001,-0.5699788800280295,0.012907920145802668,1336.3091145382398,76.03763523714991,4.698414151872736e6,603798.0537301718,1.5804664110577553e10,4.761120970416198e9
-0.0013900001,-0.5629178486266869,0.013062652113618598,1355.7296434107986,76.6724504468284,4.737226087210031e6,604740.393305881,1.5569854051562841e10,4.77613239744617e9
-0.0014000001,-0.5583826910211904,0.013111386153290659,1380.1128090635743,77.28855905664102,4.739608094078579e6,605060.498751863,1.4685036571612526e10,4.748062591799256e9
-0.0014100001,-0.549453190605512,0.01328616397324712,1409.6315527202091,78.36876631152124,4.906898875232504e6,602119.9997066696,1.5001035061614227e10,4.587398185650951e9
-0.0014200001,-0.5423865302644897,0.013350639691156381,1426.4312860458458,78.6005596726753,4.934286710425736e6,597140.3457703626,1.4460117910068186e10,4.436837557143616e9
-0.0014300001,-0.5369062364505384,0.013393477772632644,1447.961534133114,78.2470003616146,4.911101361988838e6,591787.1710486615,1.3277327550685907e10,4.375797861073245e9
-0.0014400001,-0.5274942868632926,0.013484968625373692,1469.9383326124414,78.93564455282764,4.960468410921153e6,587744.8880570722,1.2855946794660412e10,4.183153487389811e9
-0.0014500001,-0.5178133219756768,0.013581338712056922,1485.9280320909947,79.19968345275859,5.042082458904208e6,599593.8764758088,1.280586405988376e10,4.3555654392656765e9
-0.00146,-0.5079134065443917,0.013752908309262016,1505.2358621652652,78.2495359436729,4.995675788329981e6,582948.8718195996,1.1455825355453045e10,4.130047669527859e9
-0.0014700001,-0.49856399064776186,0.013834356077843998,1531.5133283473479,79.08602569649248,5.0196175634857565e6,588669.5202935999,1.0979758709830973e10,4.152081568641333e9
-0.0014800001,-0.4918438007722492,0.013978588397141995,1558.956271797637,81.45591336392322,5.223218737450703e6,619381.5464322998,1.2802098654344751e10,4.506744203820014e9
-0.00149,-0.483001888022794,0.014020669649412329,1573.63860455092,81.19197019594542,5.192824809997854e6,617185.3706859767,1.197751482102295e10,4.513734621609481e9
-0.0015000001,-0.47535261619882774,0.014130719713486629,1592.6907775238628,82.03472057664712,5.325465624257111e6,621082.9434311293,1.236103425158893e10,4.461601046149109e9
-0.0015100001,-0.4654990700090066,0.014135423351102698,1611.1932231916455,82.38917416852867,5.345343887304793e6,618546.7306309437,1.1223732748166615e10,4.544005021824142e9
-0.00152,-0.455833991076926,0.01422720274418397,1640.9374324332616,84.63209349419397,5.495194344693896e6,643276.5536987666,1.1955232253950573e10,4.80041776428133e9
-0.0015300001,-0.44900456880113115,0.014454296112413799,1679.823997562663,86.45961459955555,5.709614899655461e6,643364.9611506598,1.173653301254363e10,4.727561379749297e9
-0.0015400001,-0.4437566185315654,0.014553707537632455,1707.2631494650186,86.61172365950601,5.714195239091925e6,645663.9715717311,1.020000454533631e10,4.7855970464867735e9
-0.00155,-0.4335166059500606,0.014682104883952558,1737.5441597431732,88.39719635182533,5.894855224900316e6,676304.0452908686,1.1181656146526093e10,4.980685806373958e9
-0.0015600001,-0.4263529815789915,0.014743713966621193,1770.073882755984,89.67394727361237,6.009873990278388e6,694378.340086594,1.1175511211830812e10,5.147395253192667e9
-0.0015700001,-0.41745113587169197,0.014946437213709758,1805.0285469784158,90.0301940834447,6.003509734392306e6,701151.0355454197,9.707316459151398e9,5.262337179303164e9
-0.00158,-0.4089350817381876,0.014932169353256305,1817.5634424124432,90.27957671655768,5.986137601048675e6,703394.1445786874,9.05081670521905e9,5.297469014231155e9
-0.0015900001,-0.3974680456385874,0.015113079142273637,1864.4726229260093,89.65584053194114,5.984108313495784e6,678278.5688282363,6.334182914465154e9,5.041763552551647e9
-0.0016000001,-0.38804837935680453,0.01523648538057024,1887.6574196607958,90.82898294993211,6.050701992062054e6,682228.1536785691,5.724721378462748e9,4.98290304808564e9
-0.0016100002,-0.379573942865558,0.015389175423306457,1923.7393417045203,90.04859104711014,6.092609109823661e6,666055.6943739983,3.54145612474251e9,5.008441779758506e9
-0.0016200001,-0.3709325987584508,0.015543992262636955,1970.4581899972297,91.36834009441479,6.217254160672308e6,663028.8236012497,2.18186000504077e9,5.01994088493614e9
-0.0016300001,-0.3632819077160884,0.015607023457306772,1984.7940373896367,90.8214258728369,6.080666688454677e6,662649.9527765432,7.045556282033967e8,4.94411064430124e9
-0.0016400001,-0.35327604954193337,0.015741521039899425,2010.5157761254145,90.41381271854624,5.949222707644374e6,645353.2317274301,-1.6170729068131647e9,4.804967142447675e9
-0.0016500001,-0.34322732635554365,0.015804791813087495,2038.15095936713,90.49241834654697,5.970637410372123e6,634816.0446451826,-3.2649772242187376e9,4.8068766806396055e9
-0.0016600001,-0.33606150301378984,0.01587516175902638,2067.019244329528,91.7843758066253,5.999795105938856e6,639229.5550717576,-4.32816124689379e9,4.86235779699216e9
-0.0016700001,-0.32507376819673967,0.0161032443856304,2118.232708064926,92.62863106006397,6.147067473165746e6,646127.4041048052,-5.883559356051028e9,5.007486104192169e9
-0.0016800001,-0.3156899666135782,0.01615692999960831,2140.1290932661423,92.20488409790268,6.035969911749152e6,635765.7492598807,-7.513407819745021e9,4.963184550949538e9
-0.0016900001,-0.3042089494137874,0.016264487267449463,2159.1896150337825,94.13229287788945,6.063157528697445e6,649810.9911246692,-7.071309157176742e9,5.028875737923453e9
-0.0017000001,-0.29387168168823474,0.01629274743198566,2186.3826026019983,95.47915949315816,6.19939467191851e6,655047.0794168287,-7.05681376199023e9,5.121551977832556e9
-0.0017100001,-0.28272783879863106,0.016358901882851645,2212.453484328429,95.27369763744736,6.1467355225902265e6,647271.4431208307,-8.822544748254917e9,5.111619102818355e9
-0.0017200001,-0.2739299837102385,0.016386061333264607,2233.6906490674837,94.42787714550376,6.065347939101055e6,632417.2462060538,-1.117810196230128e10,5.127299101214e9
-0.0017300001,-0.26381457075856823,0.0164866038928155,2261.0535377179226,95.1912330163741,5.957566796082579e6,629473.1820651293,-1.32677777784731e10,5.202690887769255e9
-0.0017400001,-0.25503609102377794,0.01658521571356118,2284.0198854572723,94.38878424966865,5.893711388260166e6,614649.9903884104,-1.5805989362352108e10,5.225907286522672e9
-0.00175,-0.24738075480178068,0.01666245952962922,2306.41111314827,93.77973292442272,5.766199669255121e6,610621.4036028025,-1.7602042102253582e10,5.256279704578576e9
-0.0017600001,-0.23617850331555393,0.016820038566595495,2350.44747440172,94.78155741754473,5.881944312155946e6,627212.5865102815,-1.911372150153794e10,5.418374250324784e9
-0.0017700001,-0.22684310754832965,0.01694466959805659,2384.036152495194,94.45733074202869,5.893932458396071e6,618570.8947508016,-2.1466968373412964e10,5.602943645439018e9
-0.00178,-0.21519152206018555,0.01709782882940508,2432.870107837068,94.93910348058455,5.932984597416427e6,620230.6339576894,-2.453168563756057e10,5.758329632770519e9
-0.0017900001,-0.20230129507733371,0.0170879688710772,2461.838680966398,94.26553015350407,5.841484652049618e6,612852.1577312408,-2.673476536602116e10,5.73863515245443e9
-0.0018000001,-0.19345689762517576,0.01737211674763715,2531.394776596153,96.30458381343607,5.942025013888432e6,627667.676838269,-2.966779241253251e10,6.085436567320761e9
-0.00181,-0.18242034974156401,0.017402378465658737,2554.561079026163,96.20173772347162,5.951790727931018e6,625751.1124879622,-3.0577591458741802e10,6.154772552589942e9
-0.0018200001,-0.17166078227219875,0.01748854387826421,2569.421675797095,95.06529128780502,5.63968414661659e6,612466.6499055942,-3.3439741774357285e10,6.14652290924683e9
-0.0018300001,-0.15902870680278172,0.017534680421350063,2585.682291169373,95.52852989474292,5.667949112745622e6,612412.0900124836,-3.463668512050486e10,6.215183391109257e9
-0.00184,-0.1506871709145683,0.0176446312782725,2620.3563285496016,95.38366106133549,5.371816076251305e6,611847.7383772517,-3.799478418905018e10,6.285542880272527e9
-0.0018500001,-0.13781811702840732,0.01788188041176813,2666.1137675326886,96.48248781710708,5.3205450392889185e6,617052.6094137498,-4.071319274323378e10,6.507325285004899e9
-0.0018600001,-0.12491705711314392,0.018060070589690665,2704.750476376101,96.7943308400817,5.210371081010105e6,624092.2382582714,-4.3690267039746506e10,6.679661064552577e9
-0.00187,-0.11550217420633394,0.01811238100822392,2719.339188484266,96.35694918953355,5.162173108420502e6,623782.1855399245,-4.572399318645521e10,6.65834899697645e9
-0.0018800001,-0.10651976748697535,0.018251509664953914,2771.2506848376224,95.7505554616993,5.139117579593235e6,627994.2691041324,-4.986614320815382e10,6.936103113798066e9
-0.0018900001,-0.09546969453048794,0.018340678935053964,2773.982393479368,95.86513885683775,5.0779231832990255e6,627910.2777989141,-4.943771167764509e10,6.892399872705768e9
-0.0019000001,-0.08422413881740623,0.018365654313830276,2793.5680557701853,95.92978157686935,4.827028169081938e6,617771.3748679502,-5.0787416019286644e10,6.966745052631462e9
-0.0019100001,-0.07008234471895175,0.018475807170155584,2810.788936750081,95.07299803743412,4.45787689524187e6,620066.9746380057,-5.327192430805185e10,6.947366554377991e9
-0.0019200001,-0.05762802109374314,0.018488866058013878,2815.85282654039,95.44645497993416,4.1741752529599513e6,621773.5883978998,-5.369008491620345e10,6.92091096437869e9
-0.0019300001,-0.045017355461510075,0.018603534015323383,2819.100364530987,94.57880698965,3.9744365504396586e6,617659.8144569653,-5.516810614543522e10,6.906699792845696e9
-0.0019400001,-0.031978025255752655,0.018763066975636605,2853.6722389491183,94.40022644612728,3.867077960658634e6,611612.4275030035,-5.8373587181113464e10,7.097385273014755e9
-0.0019500001,-0.01990180002048808,0.018813441026453073,2868.3326158293476,94.88772804413598,3.7629296366511006e6,615255.9947568398,-5.979913920918752e10,7.134843388961604e9
-0.00196,-0.007744426250168647,0.018751565760100855,2877.7862492521367,93.14013967552779,3.34773929555932e6,617492.9154448714,-6.13175039954767e10,7.05757031534512e9
-0.00197,0.004673112887795608,0.018786467687964707,2886.130799640363,93.17510685673601,3.150502594167637e6,617535.2455633276,-6.2692974484218605e10,7.071667824862601e9
-0.0019800002,0.01629405575483067,0.018812460890663837,2912.1294947761094,94.20121895465164,2.9353925595028875e6,625433.7428367084,-6.376709501344651e10,7.153813586568569e9
-0.00199,0.03044690267039313,0.018768059152816506,2922.510640035266,93.04822420392549,2.542157666323278e6,628405.0078674776,-6.664494589346746e10,7.137656361774591e9
-0.002,0.04274176080896077,0.018877496180957562,2928.0877217970333,93.30750335179107,2.20037140463414e6,633892.7823955852,-6.720369149920563e10,7.116962057076902e9
-0.0020100002,0.05360865184975847,0.01895601574114427,2950.5287985625514,92.29532140290411,1.8464810676606626e6,642301.3166648034,-6.992493922664403e10,7.117792118063176e9
-0.00202,0.06663590094447289,0.01897598725360458,2958.692850074378,92.21786065473573,1.624432630682899e6,652071.6986426096,-7.091941677769601e10,7.164808172310678e9
-0.00203,0.0817935082300338,0.019010694149880734,2968.9376438519853,92.20986143435314,1.2513554327446376e6,654729.9369291587,-7.15850591094982e10,7.17717472947756e9
-0.0020400002,0.09494488433431487,0.019087300964900456,2974.2848916458825,93.0172408136446,826165.3545568929,664347.8744314449,-7.079125668941371e10,7.137264549686098e9
-0.00205,0.10941409611428796,0.019068555283898503,2976.840160926402,92.21554820002646,623296.5320118291,663956.3195321752,-7.191981972208533e10,7.102057795049849e9
-0.00206,0.12282748801301505,0.01920091159147117,2992.5330980218746,92.75849787138901,232009.27312011996,666508.0620157677,-7.266313163769038e10,7.182814808597838e9
-0.0020700002,0.13748498381181143,0.01924459610947312,3010.3741004047743,92.31074890749613,-59910.90445196591,677874.5548808792,-7.503053843547154e10,7.272156545147115e9
-0.00208,0.15032959508584115,0.019260373791072084,3001.881005962119,91.57258982662108,-364070.2133114113,677361.7261056982,-7.443712171601451e10,7.169708445858245e9
-0.00209,0.16221652406920728,0.019328057135779897,3006.0664657299067,91.27295487364432,-547320.6993213238,678768.0360363609,-7.473680842367653e10,7.185194561049091e9
-0.0021000002,0.1771261728900725,0.01935944493914912,3005.611049047998,90.96001350138052,-855377.7362277927,682442.1160135195,-7.513627040725014e10,7.16997680249564e9
-0.00211,0.1903417198509474,0.019412652543332628,3028.745430578645,91.21230263634592,-1.084962080198151e6,702183.0253372288,-7.613066442062938e10,7.167485935760686e9
-0.00212,0.20452106867512618,0.01925825998550485,2990.3154653424594,89.92734400426326,-1.207728261480432e6,680293.8558482506,-7.629180689691353e10,7.063568546952188e9
-0.0021300002,0.21906209873900775,0.019312385444528755,2990.623101287611,90.31485208473417,-1.453538140067401e6,690761.1272606526,-7.602011011945276e10,7.077388903420654e9
-0.00214,0.23480522172499851,0.019265384338886388,2981.9813857459203,89.02058003903034,-1.7115480783480224e6,691110.7648684871,-7.686537854441351e10,7.00815703979495e9
-0.00215,0.25052892031070556,0.019278000079025817,2980.595708800875,89.30028820849725,-1.9665116808385001e6,693205.7799388776,-7.708396781064754e10,7.047191955651284e9
-0.0021600001,0.2617029990617795,0.019326201363005988,2978.3064700535574,89.8056054253382,-2.24020046914382e6,699023.8022134837,-7.563781913972145e10,7.027136820543828e9
-0.00217,0.2755098675806559,0.019324069760903853,2975.945264834361,90.54483647387846,-2.664358814397831e6,701058.4529491799,-7.446466087238362e10,7.051418904500828e9
-0.00218,0.2889058454897181,0.0193822774339278,2961.2108573290698,90.19285251139446,-3.019221473760196e6,695836.6648680946,-7.34946717836701e10,7.038501484985576e9
-0.0021900001,0.3028325984907803,0.01939602834452799,2960.7891501270947,90.56766022921015,-3.466360252858133e6,703965.8733155874,-7.262331672120706e10,7.031308004695231e9
-0.0022,0.31947436491734027,0.019394120394140096,2945.1408478012754,91.80957800761954,-3.809113675042466e6,698142.4943675593,-6.946238153742822e10,7.042344950179693e9
-0.00221,0.33425863119947996,0.019221470891569285,2909.4277491929934,90.43586602405045,-4.104748132443394e6,694044.8486316173,-6.797158295526809e10,6.957778153780867e9
-0.0022200001,0.348049005508454,0.01918593019990707,2905.106218850852,91.28757577843493,-4.45922834802704e6,697533.3244682743,-6.632740732792209e10,7.010992351414808e9
-0.00223,0.35937827167061914,0.019055020850143985,2881.7495770374544,91.74713004578057,-4.84591829623694e6,704695.4356942137,-6.2846672252044395e10,6.976180291847724e9
-0.00224,0.37433395583789714,0.01901272959423044,2861.1061270596883,92.13689028248528,-5.17321601685913e6,712285.3422987807,-6.007854185751982e10,6.929804112741432e9
-0.0022500001,0.3877006054969428,0.018939328447030824,2852.304885577541,92.26965235372545,-5.493735286247516e6,720978.0747697279,-5.8543629112365974e10,6.990810691195925e9
-0.00226,0.4014853109614292,0.018960573703688467,2841.50264773533,93.22350903654734,-5.783462969539382e6,729306.5787124359,-5.543095850243843e10,6.978992330300092e9
-0.00227,0.4132607768317076,0.01875630482225753,2799.8907097972606,92.80890329504695,-6.038379015263377e6,716809.8503739059,-5.232172841756595e10,6.884267584821061e9
-0.0022800001,0.42855596579112587,0.018715404165918097,2794.706263155742,93.9057712669064,-6.493056169501379e6,730526.5912045132,-4.879132236265647e10,6.989814214125341e9
-0.0022900002,0.4459097256006745,0.018631081163465964,2762.7471921639453,93.51130355977004,-6.732458155819407e6,718740.249238719,-4.630594360519736e10,6.98814518398017e9
-0.0023,0.46263524964833735,0.01850498609617604,2748.0665192829197,93.86913722866336,-6.980258598635348e6,716978.0509524664,-4.491883916798746e10,7.0964630597635e9
-0.0023100001,0.4754264101431234,0.018544602153710402,2720.7044890596494,93.81895379460167,-7.185127347551221e6,713712.2082731198,-4.216194689331985e10,7.087569916140347e9
-0.0023200002,0.48821954653291155,0.018411308043959424,2700.908444581121,92.97682017625078,-7.3508440366773065e6,703487.7821820957,-4.108254980381195e10,7.130104842756787e9
-0.00233,0.500579144788693,0.01830825829183263,2670.563091567117,93.04886884485623,-7.507520745573201e6,703057.6539024278,-3.7877139145188675e10,7.173047468971337e9
-0.0023400001,0.5123003189801919,0.01830949992832663,2665.468485411788,93.61046861917153,-7.713658717181018e6,701387.4282662106,-3.6046211210802505e10,7.229792472392411e9
-0.0023500002,0.5265246081559509,0.01839667670711585,2674.356056098707,95.48409241462505,-8.18466105273476e6,731704.8844284248,-3.3115439674255554e10,7.532533456546685e9
-0.00236,0.536393007613132,0.01827079119992869,2648.4541655400294,95.68003239357131,-8.448052926841468e6,735572.6876927465,-2.974377853066877e10,7.530564702395002e9
-0.0023700001,0.5503788469979914,0.01823160649064173,2619.68150371061,96.62965775427318,-8.690336924779713e6,743828.8812564188,-2.6320931248791725e10,7.597050703594875e9
-0.0023800002,0.563296613465125,0.01814337507726585,2596.77881254081,96.98808624696389,-8.825788525367904e6,740764.7937961713,-2.3975661309793793e10,7.586117542653727e9
-0.00239,0.5781273641590816,0.018051410687417054,2565.4942247336603,97.4560486018466,-9.013646553722532e6,736211.3819606798,-2.123360297167986e10,7.565919677631949e9
-0.0024,0.5903791631094817,0.017893461964211273,2526.24780529141,99.11617903060544,-9.174062616498739e6,755409.2770799036,-1.5666876016779999e10,7.577951108054906e9
-0.0024100002,0.6048706911887349,0.017785075742155616,2499.4788273357703,100.04766468091987,-9.286113093741512e6,765035.7317519155,-1.2505791155544346e10,7.470136005034506e9
-0.00242,0.6161714833551596,0.017604644971084858,2450.7722548817483,98.94326813744357,-9.298440536925836e6,760884.1047645039,-9.658761665292152e9,7.281157018425378e9
-0.00243,0.6283549183043134,0.017372799016916168,2403.8284215606227,98.66461437863151,-9.241161974821432e6,754302.0590545625,-7.079405670413275e9,7.102579869719633e9
-0.0024400002,0.6411218006003774,0.01728502484370979,2366.350269607674,98.44652393557456,-9.291543568786424e6,745389.2440808513,-4.942923953086775e9,6.9561068109813175e9
-0.00245,0.6539368104558028,0.017230542132357862,2338.760314622315,99.26789825770216,-9.33905299081483e6,746812.7340397369,-2.029079104776678e9,6.8112556172112255e9
-0.00246,0.6647892506423456,0.01712232581415664,2293.030476449123,99.22266933589617,-9.367158594139222e6,745911.8909489311,1.2022415140418153e9,6.701131036438034e9
-0.0024700002,0.6784176880512928,0.016897845851857066,2237.572478680371,99.12802710731307,-9.386797665108897e6,741176.7968632355,5.120144735664421e9,6.575507766750049e9
-0.00248,0.6910916595581956,0.016849258664647065,2212.3064196811347,100.25971602080494,-9.538684954869816e6,754044.5309754601,8.316555758689092e9,6.637051890797572e9
-0.00249,0.7011527208219578,0.01665497418975968,2169.4483231219656,100.22433412434478,-9.51551866907786e6,751904.3347686847,1.0494700334053173e10,6.5769436172440815e9
-0.0025000002,0.7127166447686848,0.01647373080816197,2127.672750102169,101.90300922586401,-9.61730091789507e6,786467.6248007385,1.5387017377905436e10,6.757135807235325e9
-0.00251,0.7240844899957221,0.01625007348966624,2084.4608895092783,101.48198441690654,-9.593010107871426e6,782836.9787634435,1.7370670902513813e10,6.652954139396604e9
-0.00252,0.7353493220539487,0.0160864916970649,2039.8271190732535,100.68491590066384,-9.482572627795745e6,780055.7302500485,1.893949814430348e10,6.733799698232245e9
-0.0025300002,0.7470779040154615,0.01594179471861556,2008.754210839447,100.37294617518673,-9.405812805208972e6,770619.1640748483,1.9827155472499992e10,6.600882468740909e9
-0.00254,0.7583454947972393,0.01574282249718837,1983.5173841545934,101.86141852030488,-9.596462499774583e6,803408.1804883959,2.39107136309818e10,6.859486791373913e9
-0.00255,0.7699452197385246,0.015666104594948157,1952.7459420724726,101.38642942193982,-9.621504078897323e6,805736.0676029756,2.601066073137879e10,6.993627351257494e9
-0.0025600002,0.7782972583535949,0.015456350921020224,1923.8195501403934,102.21066612815271,-9.765016391992606e6,818863.7928340611,2.9928531908065136e10,7.110149775402181e9
-0.00257,0.7895921155682994,0.015325560319564951,1884.590067387105,101.32304615995425,-9.72365388999444e6,822111.8019172883,3.2024916107291363e10,7.131017867692231e9
-0.00258,0.7993402767361,0.015170962078819489,1843.5064241368734,101.57451499207437,-9.737782773539197e6,839373.6364418253,3.533852480788711e10,7.410929708266446e9
-0.0025900002,0.8096655608367804,0.014922528459687029,1794.7678829536721,101.66951447706683,-9.73846555509881e6,861732.2220843578,3.930298890220233e10,7.683419531525483e9
-0.0026,0.8190625017401373,0.014861890327677396,1772.7511438848853,103.28168653075717,-9.794590447932703e6,877095.0106579886,4.1466538882502495e10,7.830037537010579e9
-0.00261,0.8271026561679399,0.014746815028056024,1748.438390288536,103.6884999503738,-9.795396969026921e6,868730.3579098476,4.227896179471964e10,7.532225603062671e9
-0.0026200002,0.8364022071486007,0.014545180647716172,1702.3702840390076,103.32373471238913,-9.689486395764649e6,873028.3586135497,4.4383138745990425e10,7.454441203394836e9
-0.00263,0.8470450981190453,0.014333404709740146,1665.5768510187631,103.44410012915762,-9.649947977901692e6,888212.1124732979,4.685325286472256e10,7.443542472631896e9
-0.00264,0.8584190415927885,0.014167695121843722,1628.1777865298602,101.10308133001804,-9.438308704532476e6,847657.1768523818,4.54927463766579e10,6.880769153342903e9
-0.0026500002,0.8676612276633926,0.013944162258474235,1580.7986386955106,99.83134382165566,-9.25131155135824e6,836481.3413385472,4.576504804589135e10,6.770574579803307e9
-0.00266,0.8770145261619426,0.013755415801365108,1543.7319717718892,98.94501592580123,-9.123635323204003e6,838644.919133696,4.648629824628875e10,6.912211322799449e9
-0.00267,0.8868784787303017,0.013709003192715756,1523.4917903039898,99.79482634907984,-9.186410150108254e6,846300.0036608829,4.848642168126146e10,6.850288055497307e9
-0.0026800002,0.8954410358909642,0.013514481144859732,1493.3443715279536,99.40370992237041,-9.043807346824186e6,844471.1085351456,4.848078668469119e10,6.848741085002294e9
-0.00269,0.9033946729964963,0.013283804561962377,1442.4134637184798,98.52432641261403,-8.87092877310073e6,851421.873143548,4.977098593757632e10,6.965410327301828e9
-0.0027,0.9109725421065773,0.013207243258229504,1408.2622824197394,97.92646017577043,-8.819578833907891e6,838372.5086776935,5.0212611965625275e10,6.705863680150782e9
-0.0027100001,0.9198956965029342,0.013023657228394521,1377.7311918804469,97.36846367541662,-8.667219320095044e6,840292.8718094554,5.005830515710796e10,6.865613996124117e9
-0.00272,0.9261637060665314,0.012822400999487987,1339.3953396551428,96.69493663434353,-8.45004064439407e6,845771.4199563735,5.0057408921506355e10,7.046665486321585e9
-0.00273,0.9347225589036442,0.012514648719643478,1283.9307454459333,93.41403310454056,-8.054095571710378e6,819809.6916423988,4.779537693794913e10,7.127101886073228e9
-0.0027400001,0.9422413323677981,0.012318829272274437,1253.7959798431548,92.60438744114549,-7.911286575047413e6,829863.3010417373,4.7879217390847565e10,7.548960685396164e9
-0.00275,0.9497593811207927,0.012075283078167952,1210.326590050904,90.1773748646763,-7.644951240860193e6,820055.4504379141,4.72150553109253e10,7.716735462675336e9
-0.00276,0.9545373315380479,0.011890621651709047,1182.511687822585,88.82474477398411,-7.511230783362915e6,807909.9461823102,4.696447399908534e10,7.455496979646244e9
-0.0027700001,0.9614359991835524,0.011756707483210319,1149.4736494589997,87.83116823322548,-7.314137085101383e6,793007.7917253724,4.607163757414494e10,7.223085397960676e9
-0.00278,0.9717216523862292,0.011536033550160881,1111.0677896420239,86.89889800884046,-7.189821067224717e6,797355.9386590354,4.686192982895087e10,7.398774005357196e9
-0.00279,0.9787398246086133,0.011338259826936719,1069.2319078447922,84.48742469148459,-6.861363132711511e6,764627.1688969483,4.444047573311092e10,7.024535968498943e9
-0.0028000001,0.9833987405426478,0.011173634401107229,1038.9200733979262,82.80362054263868,-6.688499963284265e6,752852.2905261501,4.376601139294347e10,6.998214047911881e9
-0.00281,0.9921333506770483,0.010891999427167166,997.7139995059231,80.67691923922688,-6.366735132984548e6,729000.6552180802,4.1548440381913704e10,6.73371115202786e9
-0.00282,0.9967616557644122,0.010675123603988841,955.817166572791,79.36090665468765,-6.121857900732429e6,732348.191006388,4.1043325997154594e10,7.0150859523466e9
-0.0028300001,1.0049271851571684,0.01049033888019963,927.1722626784151,77.47427384524553,-5.91979317772374e6,710171.1739413772,3.948851527601944e10,6.887776263659561e9
-0.0028400002,1.0118109522527243,0.010310221603382337,892.1706291631448,75.10339351091267,-5.630042979202256e6,679848.2239770791,3.737764018728868e10,6.411715657911172e9
-0.00285,1.0181798449740693,0.010133367866281941,859.6145410062874,74.14291343984316,-5.4622005729339905e6,685885.3438398105,3.7189230808091835e10,6.630141654069097e9
-0.0028600001,1.0266732166782482,0.009920367780227073,835.216677673279,73.78468183883275,-5.355477228336351e6,686829.388822507,3.718461168868872e10,6.561977622932168e9
-0.0028700002,1.0294152961517409,0.009746666604671985,799.3355462585091,71.93495803232467,-5.113834260026698e6,659203.2588929208,3.554876428847754e10,6.088159661653894e9
-0.00288,1.0363896567357234,0.00957270964019256,770.839130389482,70.51222183363491,-4.928677789495035e6,638916.0916438294,3.4228815975766888e10,5.808010661289376e9
-0.0028900001,1.043740615984437,0.009387678595568315,752.7465687940864,69.97393448249323,-4.837629806563714e6,632698.914570573,3.389140925577074e10,5.702972657606605e9
-0.0029000002,1.0502350111514516,0.00931644430745069,728.4380551778119,68.29535986987503,-4.680804569077838e6,608476.0992483789,3.280598482105569e10,5.338951936395992e9
-0.00291,1.055791739352829,0.00906783012485112,700.6083069392478,67.77693789621578,-4.562944919192454e6,613764.3869996031,3.2805553321962856e10,5.485720651325983e9
-0.00292,1.059542333880484,0.008911631753476574,680.2992778874199,66.58690888582038,-4.407676947341837e6,601483.2728296372,3.1573226520775627e10,5.358632661272157e9
-0.0029300002,1.063814135678933,0.008726489035418242,644.5033028132333,65.49576211750578,-4.20092038287275e6,608834.7215469272,3.0726845321581577e10,5.792779701801255e9
-0.00294,1.0682070031779316,0.008597432180315995,627.5552440809411,66.01724224144824,-4.177615151296758e6,641104.3001542569,3.1814303100122643e10,6.473698675808846e9
-0.00295,1.0724892689179275,0.00838251882518771,602.5813907373446,64.9921121079549,-4.0136041641608267e6,634829.4036532177,3.084052499337104e10,6.475898046596524e9
-0.0029600002,1.076195666057847,0.008219104710475095,574.1771719693847,63.586017007758606,-3.7997519153509703e6,635196.2415400064,2.94874870801933e10,6.828545090295783e9
-0.00297,1.0801132681887786,0.007947085502552508,542.9516844345615,61.37375875797714,-3.561604146498924e6,609684.0961690376,2.7504221022499172e10,6.5028740428363085e9
-0.00298,1.086636956225956,0.007704059399374682,514.1396250802268,58.16198740613242,-3.2951131594884284e6,554581.903480346,2.4802293723561752e10,5.538753961071336e9
-0.0029900002,1.091616021715155,0.007545664343581021,490.1324788918781,56.850739248870966,-3.135451445860464e6,554114.9717684436,2.3959870443503002e10,5.733893900860562e9
-0.003,1.0983681332743946,0.007402051012788234,468.74205483388585,56.20437977817223,-3.002322261784346e6,567091.0921078057,2.3404901805415466e10,6.235335401068936e9
-0.00301,1.1044696544077668,0.00713321722714302,439.773670806983,53.7100106837837,-2.7756130909433165e6,546659.2472266785,2.1547054690092754e10,6.135733541349628e9
-0.0030200002,1.1080989065818145,0.007013118366254986,427.65754056214377,53.51010165846554,-2.7210282136821123e6,557866.0688299483,2.1507362128218395e10,6.3774990308037815e9
-0.00303,1.111748488598588,0.006781899252162745,405.6560640458783,51.63531029894443,-2.5679335740981647e6,526214.1860961899,2.0064713536783184e10,5.8698829009768e9
-0.00304,1.1144624661674614,0.006709440677166831,393.834796450493,51.474555830892264,-2.504683038718854e6,546075.2407222346,2.012328154607306e10,6.369323975301113e9
-0.0030500002,1.1181922343849073,0.006571810321638939,377.185382600257,49.640965897304774,-2.3515984190015104e6,521352.7270286935,1.873463326928895e10,6.015938960212579e9
-0.00306,1.1232458419134346,0.006384569841313763,357.3384739668522,47.9457815147451,-2.2027581803147523e6,505688.6309768977,1.748136883719237e10,5.93273985448387e9
-0.00307,1.1255405171943131,0.0062196192859424165,336.6478391627253,46.826978259912906,-2.0847630079809008e6,508220.59274442954,1.6889031220392902e10,6.102203925094992e9
-0.0030800002,1.129144611142396,0.006059337284771684,316.72959889660706,44.70674230440413,-1.9250237551496453e6,478028.49853120564,1.5515963876761295e10,5.603624290991167e9
-0.00309,1.1349890880014608,0.005844203123695662,294.1558576758791,42.639086720979705,-1.7507743648756235e6,451903.5704640227,1.4016020328680607e10,5.245233245285204e9
-0.0031,1.1370092320710024,0.005718848447226603,279.2913413057138,41.641203814480484,-1.6660875374256037e6,442591.05939201335,1.3511215285335161e10,5.101064383215833e9
-0.0031100002,1.140332416548585,0.005550632835272469,267.11193509624553,41.046294294887005,-1.5798942349994055e6,445756.21729300416,1.3041438204485048e10,5.253470690622213e9
-0.00312,1.1432296871292011,0.005439976838360315,255.3227990067406,41.99784911736252,-1.5731233889760901e6,475217.69459420134,1.3654320093582262e10,5.793588174833976e9
-0.00313,1.1461901029318886,0.00533283219745652,245.76094074484232,42.92019315442208,-1.5510291778995106e6,508352.69544566754,1.4208676916813438e10,6.448018193595262e9
-0.0031400002,1.1472245679636761,0.005251630671862824,235.32073194802496,40.88260177026489,-1.4586626029554934e6,473517.7472836339,1.3057909166277615e10,5.902061718960089e9
-0.00315,1.150873852580666,0.005145502468398269,219.26237085309248,39.047248137762,-1.3350972415453247e6,453726.69189186237,1.185505644147863e10,5.757826381663779e9
-0.00316,1.1550018022126458,0.004992472568318316,206.83727287386478,37.7638699606908,-1.2501868008226047e6,432507.73999252066,1.108550814031459e10,5.382106445993487e9
-0.0031700002,1.1567810114946966,0.004684119065315874,189.73310838033314,34.8833433192008,-1.1067572557627333e6,383269.7688074031,9.449692724141535e9,4.512634916646901e9
-0.00318,1.1598209423803418,0.004524051033328179,177.65403569822655,32.90207213573107,-990155.8512591169,360946.9937053654,8.321910055937589e9,4.2841777242786074e9
-0.00319,1.160191253463935,0.004431413824141492,172.418963339645,31.60076841458805,-944242.8817731107,334250.3176513542,7.712909016127598e9,3.8029555817502513e9
-0.0032000002,1.1639382119915624,0.004341269658954252,163.90300673694773,29.222729403328902,-850922.3072699413,292076.3379990069,6.605165935259841e9,3.1180762693441286e9
-0.00321,1.1648708383654118,0.004196402557563047,157.12254954816058,27.94594007533492,-796958.4602228077,269811.9758889057,6.009353329869633e9,2.781294772733982e9
-0.00322,1.1660501796371667,0.0040624207504442915,145.93819787212334,28.337224987569087,-760732.7438063285,287345.96550306823,6.089294078096507e9,3.0887749383601856e9
-0.0032300001,1.1675780070514337,0.003989570324935138,140.94684146249784,26.82402644099006,-707112.6584128503,261773.7074992573,5.4370770916398e9,2.7110765998094707e9
-0.00324,1.166417890366131,0.003935788236460578,130.56052973722544,25.9697080312963,-647654.888371715,255251.65379726957,5.060314149321224e9,2.6574270791870275e9
-0.00325,1.1709860947716304,0.003784991356390711,124.55144660618208,24.145030257101272,-578724.0715720067,231820.2502660224,4.361828987465551e9,2.362126385955365e9
-0.0032600001,1.1725276229717678,0.0037544883254757963,119.24158910515231,23.520385664812686,-548898.9041522722,226567.52152724407,4.128559282883469e9,2.328973915340404e9
-0.00327,1.1747908867804386,0.0036829171656294736,116.7327269506945,23.857925269713746,-546773.1791611642,233401.79486009467,4.234844378854548e9,2.422858207786491e9
-0.00328,1.1771015026976952,0.003628641979532689,115.29076532530763,23.815494901090915,-550009.0636242311,229405.20549904514,4.2360593603537474e9,2.332442879230073e9
-0.0032900001,1.1769642221822945,0.0034979073280529994,106.57369348832191,21.87388637937879,-474839.9232576312,203949.41120674313,3.5569114121470695e9,1.997443586766506e9
-0.0033,1.179871397803756,0.0034104336552470567,98.03006467283554,18.975668649098388,-391568.1246176014,161800.77516314204,2.674060559779993e9,1.4588633661090221e9
-0.00331,1.1812746836085937,0.003285160268053326,91.05717819505968,16.797792878135226,-334877.74921066023,129512.22899952301,2.0742037945732753e9,1.0648762149736489e9
-0.0033200001,1.1833770599449434,0.0032332240828657505,89.16106920601545,15.981965727617942,-318021.701000946,118980.0992007976,1.8918587896071417e9,9.515177013582934e8
-0.00333,1.1826689618326762,0.003167695124197811,82.68599537447744,15.400149300561523,-291744.9115507649,118811.64662182437,1.7791407097626483e9,9.920778527740268e8
-0.00334,1.18473288330761,0.003070469383675041,79.50344150249153,15.101065214411838,-276696.56345427595,119488.42703297157,1.7052849528739583e9,1.0338937541033019e9
-0.0033500001,1.1848679948889411,0.003042133666065006,79.78173970887654,14.75050081323737,-262957.65990745655,117082.54154214737,1.6221976014173462e9,1.0180608943718309e9
-0.0033600002,1.1850354944551134,0.003050823551948463,78.01519614420548,14.692590318695672,-255293.88329274976,117482.16470676474,1.577937036596304e9,1.0338731331980278e9
-0.00337,1.186001854756236,0.0030143793412765324,74.04938524801094,14.668378410246724,-251350.07547330254,116100.78082700617,1.5863094106535795e9,9.950346304552798e8
-0.0033800001,1.187428284560928,0.0028962528597882378,67.9356827989939,12.262760861401228,-197926.9664362015,84829.98602063209,1.100649924907055e9,6.307831167172458e8
-0.0033900002,1.1895650581325665,0.002794511862327158,63.254360140786225,10.76453091396946,-163951.07207416085,69595.9702133635,8.49814660056352e8,4.815706168407126e8
-0.0034,1.189136879873604,0.0027329670031531455,60.752651577916126,8.89986677747944,-134282.90050094522,47201.32318665697,5.730951890270092e8,2.680441903660682e8
-0.0034100001,1.190194138433917,0.002671482583876544,58.33529242331685,8.787476570961074,-125950.07076349371,48797.54907674043,5.599356089389642e8,2.9249573779995847e8
-0.0034200002,1.189365617625372,0.0025570917428339324,56.1172506802433,7.472298184470031,-102307.72155435024,36482.37055671023,3.97847896727586e8,1.9352115455765533e8
-0.00343,1.1916350027552929,0.002545289335890458,53.531322307379064,7.530775604535859,-96884.52971391554,39204.44493147208,4.0037038285732055e8,2.2276062761732796e8
-0.0034400001,1.1951218701008106,0.002440631077132222,49.67373256522565,7.331096671163456,-86684.3109975524,40133.904108344344,3.7881438098479235e8,2.3978340572583267e8
-0.0034500002,1.1947280928193962,0.0024074980024532547,46.22443435587592,6.9076312668583375,-80825.18379250761,36691.08090106343,3.392514967786131e8,2.120621753941819e8
-0.00346,1.1962685196024778,0.0024252661987901485,48.796891269684444,6.901101382557007,-84218.94897226035,35810.558963824355,3.400029404435451e8,2.0292374064350277e8
-0.00347,1.1961969525487977,0.002414285233464044,47.072644143639494,6.896097285097201,-81938.3879423228,36221.47236985508,3.418685032073518e8,2.074971676872073e8
-0.0034800002,1.1962591878766415,0.002338265374934235,44.39858237115797,6.726301397063976,-74298.5944492371,37463.803730390115,3.2780092443517804e8,2.2464217754261467e8
-0.00349,1.1979291414017978,0.002353266723730873,43.23697802500456,6.10806014585813,-64957.423873945416,31558.278613012433,2.6685149730189922e8,1.763760176508847e8
-0.0035,1.1944970235548804,0.0022215090924680727,41.13913854303912,5.729700732920199,-61015.91012944482,28050.928027895327,2.3224597790094522e8,1.4860603279612702e8
-0.0035100002,1.197077092814238,0.0022580119354526774,41.70917184821249,5.280680865950053,-54277.24759193772,23744.280677039485,1.907852988876995e8,1.1623171706453863e8
-0.00352,1.1982672944638266,0.0022509261514351052,40.22616660075469,5.819215682757149,-59014.99688314532,31207.597382450465,2.4630654959856862e8,1.762387944401121e8
-0.00353,1.1996117006892395,0.002237429910054704,38.83500176722384,5.378270820205455,-53473.20202266971,26106.310444841474,2.064909237642096e8,1.335657011925828e8
-0.0035400002,1.2011742071556932,0.0022237471015140375,39.771151326540384,5.17276295396915,-49263.08862382364,24334.966294255133,1.8398817495756233e8,1.199632906007586e8
-0.00355,1.2010768804821779,0.0021525783391310523,37.76153736449701,5.092195153825623,-46620.452869965084,24308.434625369155,1.8235082916031745e8,1.192155506838634e8
-0.00356,1.2026385859041795,0.0020623818386312433,35.98494149927968,4.741865820081886,-41928.34644037648,21815.300077768832,1.5498436586568186e8,1.0276986512634426e8
-0.0035700002,1.2023552047216424,0.002007513526378763,33.09466798942689,4.23579325596142,-35322.244901281134,17786.111223252883,1.2181149113528208e8,7.809239403647889e7
-0.00358,1.203687092922735,0.001997386775158772,33.487603442861854,4.1217975321180615,-34350.37334032245,17051.13126315953,1.1261579440390286e8,7.467360303743231e7
-0.00359,1.202973965211309,0.0019913822386944,32.175462275972905,4.426414711595545,-35912.96355715027,20275.279880250608,1.3307125562157561e8,9.928727432425955e7
-0.0036000002,1.2035904017279608,0.0019721966102169064,32.1910103206446,3.6702835849948703,-26940.88736027571,15475.907564125086,8.974208750573255e7,7.007527639314032e7
-0.00361,1.2029164121979115,0.001969611612804405,31.35663174214632,3.5657601925394715,-24264.697962639842,14554.004234243946,8.138673662133458e7,6.357471394006244e7
-0.00362,1.2033489852971684,0.001909555179572643,29.080828383898364,3.1905635214634605,-19527.8735479565,12404.30813712816,6.3709601667255e7,5.224196702207341e7
-0.0036300002,1.2037468343429676,0.0019149934933214237,30.673098541862313,3.119662049240076,-21173.504827936165,11328.806557641497,5.7994603873043105e7,4.532566545071453e7
-0.00364,1.2046141187160548,0.0018594812369172643,28.59915336346036,2.4459140268991066,-15703.189531320773,7149.13110315945,3.272132335223807e7,2.36241873865401e7
-0.00365,1.2059361000869147,0.0018403747307216018,29.23217104644441,2.456364748494354,-17047.247451295145,6604.846175458811,3.2824352646019302e7,2.043683571854469e7
-0.0036600002,1.2092677669782212,0.0018772546210052265,29.190697285752613,2.308644057725794,-14553.619321748696,6190.976466327281,2.7606747303736217e7,2.0033381504310973e7
-0.00367,1.2083829876791203,0.0018408632883537524,27.549705804709472,1.9775578150067417,-12235.966069832722,4304.464450677677,1.812773919461803e7,1.163053743998016e7
-0.00368,1.2089660554237982,0.0018436745736907715,27.062078179018275,1.9653276945859657,-12373.586663046164,4726.397191419572,1.8065117803535815e7,1.375624336136156e7
-0.0036900002,1.2061988263580568,0.0018164406510921655,26.849547672317012,1.947153182915225,-12266.981792013037,4156.6762305821885,1.832513709522742e7,1.085258680233672e7
-0.0037,1.2056096038947677,0.0017820334009846846,26.60419365817053,1.9223212260706788,-11769.320157894072,3971.4635438750406,1.801522284561774e7,9.955604137677127e6
-0.00371,1.206792667003222,0.0017368711268887763,26.201090613094472,1.5773486178781855,-8294.55238344349,2919.9153243206115,9.021478459512742e6,6.6405311799105145e6
-0.0037200002,1.2059442465938166,0.0017715949067962746,26.549094221547413,1.5216016635491096,-7887.720714154535,2043.4906764674506,6.560680222903349e6,3.5022235632161777e6
-0.00373,1.206609696783984,0.0018129369400445177,27.716975716273787,1.636069481218092,-9652.84282033155,2645.383154935577,8.221531531310931e6,5.468961785508905e6
-0.00374,1.2084826654963878,0.0017098769096623805,25.407213499271425,1.366102425242486,-6621.20639228016,1802.0420294970786,4.331728163748266e6,3.1512564666220355e6
-0.0037500001,1.2077694956786134,0.0017360060928868183,25.29835469078203,1.3259040629453906,-5233.434633963076,1740.2816042136992,3.508859611093865e6,2.933275766896215e6
-0.00376,1.2095764521124792,0.001767261110682947,26.1630809508024,1.2635309340099703,-5082.758128924896,1286.5295437187258,2.5504994004117437e6,1.647418737338977e6
-0.00377,1.2097971203915818,0.001760655285814251,26.109279792780587,1.2958334917808763,-6900.991256121998,1420.8418564927224,3.018499214600192e6,1.739216479898635e6
-0.0037800001,1.211164318335585,0.0017548582831056635,26.3316814022314,1.4365471400812433,-8721.198168345865,1842.8652169735249,5.819654580780639e6,2.8728377856375175e6
-0.00379,1.2105160522058398,0.00173650222668253,26.27916848647735,1.3368254797419001,-6481.498422829137,1507.161229869478,4.315966180406084e6,1.7691817130332827e6
-0.0038,1.209739249365234,0.0017299943490039858,25.73553329380035,1.4109624484882453,-7506.881946347203,2025.4356861811175,6.358567642771751e6,3.494010838229547e6
-0.0038100001,1.209290505767284,0.0016763205618897789,25.03679518242894,1.3622146486945295,-7446.718275048497,1882.8460488935866,5.205109826334543e6,3.0045676364257853e6
-0.00382,1.2108826467770888,0.0017522578661839851,26.998321395755326,1.4686658431550457,-7182.54335529329,1929.6203708431256,4.4226031149369655e6,3.335658739550392e6
-0.00383,1.2098258139125588,0.0017720482442203573,25.74330240608779,1.47358254674694,-7479.766048493574,1880.1754604469443,6.472780946412619e6,3.0800015970055605e6
-0.0038400001,1.2098760497725578,0.0017327100691114901,24.362395925039102,1.269181065773428,-6294.764320395725,1374.4396704902958,3.663041603255237e6,1.8557546871498087e6
-0.00385,1.210638052485138,0.0017617156890594437,24.11505439461344,1.2869194905309516,-7109.867347608343,1453.100036532307,4.0178799886137117e6,1.9037085151824704e6
-0.00386,1.2097934205766587,0.0017752315399149766,24.580939370825504,1.1631110604452488,-4609.384581976869,1152.1409560468062,1.373253752888248e6,1.4058385267064413e6
-0.0038700001,1.2106566345502914,0.0017575239374656014,25.560016404423497,1.2419561551901541,-4323.976039147509,984.9432033919892,1.43374577796053e6,798920.5594023903
-0.00388,1.2116935194660179,0.0018002794798332596,24.497636495391365,1.067505992752527,-4073.634344476608,836.5295655922888,706507.5517043985,666794.523466122
-0.00389,1.2118427930107445,0.0018142204531063507,24.545662892490935,1.1187081497416587,-4335.549208961986,895.300522290267,1.0339810431428113e6,773731.7117875903
-0.0039000001,1.2131325870771479,0.00171563934841571,22.249874550850205,1.0338569043066566,-4020.0800304290233,892.2544585895351,1.2312599130801845e6,866831.6313712343
-0.00391,1.213137568186814,0.0017773311730709107,23.472915210331028,1.224822857923801,-5280.6796355309725,1173.1053123432064,3.782624487116936e6,1.2787748022667533e6
-0.00392,1.2133736577696284,0.001823330894815126,24.755701046961683,1.327473720544243,-5947.873094771184,1463.429943303121,5.135522529768103e6,1.8384584717752114e6
-0.00393,1.213493345523926,0.0017678402010688154,24.356656329838593,1.2451742057418973,-5549.632351080412,1151.6639790587305,3.00883852562911e6,1.0439279361742663e6
-0.00394,1.2116768681056644,0.0017516322039237658,24.046179730166013,1.0517779019603606,-3341.228455111929,861.3511846164996,607961.705437031,634753.5593286857
-0.0039500003,1.2138515343323248,0.0017797623958340377,23.705173774122827,1.068658102337207,-3425.011693802473,975.4459209737645,758664.8978213646,1.0107492256277014e6
-0.00396,1.2133166374940432,0.0017213981949454784,23.883553727986744,1.1686124899153472,-3916.1205578256295,1121.824315471931,1.5853694968325326e6,1.3857851906252159e6
-0.00397,1.2141808394087887,0.0017349407832997349,22.833655678072,1.1185967665598342,-2544.9529731760913,1126.9014759372528,1.6507272219445047e6,1.4541349263133495e6
-0.00398,1.216580183855286,0.0017097375588510156,23.014447321616036,1.0975271361198207,-4453.706188781252,1098.111885922925,1.5769749175610433e6,1.4480343329803436e6
-0.00399,1.2165778579281055,0.0017167027948906811,23.466664152682885,1.084192133205392,-4444.850554235953,1062.6034517861654,994015.2144894289,1.2552722778755662e6
-0.004,1.2152505490177765,0.0016335786473304138,22.44779386289064,1.0377373280044593,-3739.8691515722144,932.4206216981795,1.2975777614515806e6,844303.2583953922
-0.0040100003,1.2156592573113265,0.0016362975534607075,22.621505607107924,0.9862813696890598,-3451.315732929067,687.7562097269565,-48284.54810167949,549321.813541197
-0.00402,1.216623053185236,0.0016512184366770462,23.236865867951565,1.0635580232341246,-4103.542889444393,852.9353991849584,590910.2850212911,908261.7618296017
-0.00403,1.217631898512696,0.001649044755729154,22.459699082815522,1.064763289205992,-3779.401649061447,862.7170842363213,971890.603973061,691605.7381899122
-0.00404,1.218448401374803,0.0016158010299639762,21.80926933279657,1.152904489193864,-5695.1548472093655,1333.9404540218272,3.536728474022981e6,2.0803286345086985e6
-0.00405,1.2191880756605467,0.0016623467621840156,22.364508396460536,1.1753988585040347,-5616.751320480074,1366.9119684197535,3.4442578235931797e6,2.128897179218025e6
-0.00406,1.2192535869290457,0.0016281860193322203,22.150580367046857,1.2152066529877597,-5483.159262703635,1549.4305199858652,3.4471197052474828e6,2.67849921448298e6
-0.0040700003,1.2181144248519526,0.0016882779992983118,23.115278812270205,1.2307597138807762,-4542.750524423607,1450.8467331275024,2.7513301112056216e6,2.3267771335970075e6
-0.00408,1.2204663686793358,0.0016418033609046023,21.87509018915619,1.0658035734621127,-4701.104263215593,1180.2779120876512,1.6840493910536584e6,1.8076428337948506e6
-0.00409,1.2205570136179125,0.0016331310198227035,22.93568548077498,1.1112165394466476,-4109.987261648634,1135.9654149850928,2.1330696549929683e6,1.4598082045920766e6
-0.0041,1.2186291641224405,0.0015772407025886899,20.93859681327785,1.0700337270265543,-3849.43470652418,1109.734783698019,2.7226204988360484e6,1.2892266746570342e6
-0.00411,1.2194839072007817,0.0015602299732694082,21.609684308284137,1.0693787319797763,-3351.5976341202318,843.9033857981714,1.680478255301977e6,672751.2797488593
-0.00412,1.2198690936974597,0.0016185773235808888,21.8048237912426,1.1205898092735078,-5306.556713223854,1129.492226546294,3.118828271521785e6,1.3033056647779485e6
-0.0041300002,1.2182463382265913,0.0015967419110114018,22.11268177492156,1.147532739480314,-5030.796989338785,1486.6717578860926,3.971414476934727e6,2.373764232082136e6
-0.00414,1.2161110996482651,0.0016642232672116465,22.662001360817197,1.1321086702754193,-3844.2463453430496,1116.0791049315408,2.2437529461556813e6,1.2892267806864015e6
-0.00415,1.2182118980509737,0.0016892551448552762,24.17847433092966,1.1358357822709084,-3963.823067989275,1000.4802036806173,1.3384708697548907e6,958509.7524756173
-0.00416,1.218945633158985,0.0017041945679544554,24.71854953857514,1.0791706547068867,-3364.5161260202945,965.6529167461964,423935.21089085785,962880.0118415956
-0.00417,1.2173958415086894,0.0017136955077628761,23.653512972604684,1.1048555050003614,-4248.8770131152805,1359.260303039928,1.6550507324173264e6,2.310981107490666e6
-0.00418,1.2185466618899405,0.0017039404450780531,23.554421411759478,1.0813516038061879,-5127.761023256842,899.4213056820847,737450.5751753382,860971.7516625082
-0.0041900002,1.2219051244598622,0.0016665712692286473,22.957787744608144,1.0906374226174431,-5229.027364117205,967.8340564400942,1.287311206099893e6,990476.9975446719
-0.0042000003,1.223060947886426,0.0016202418724279928,21.475811399774134,0.9395799702394413,-3212.3575467650735,606.1438423519357,-641338.5124683924,444786.4327619958
-0.00421,1.2251300259177755,0.0015533701899974185,20.535176983315452,0.9065362516747654,-2175.2333878851323,593.8315516373493,-408342.2754248461,416843.5770387156
-0.00422,1.224585860162498,0.001570604608082038,20.081860010822766,0.9115851387060051,-3633.5500697574057,683.2508848720291,716244.0149453351,493291.3946931973
-0.00423,1.2251172701432613,0.0015835235678963934,20.75257045211757,1.0106284153526701,-3488.2948380325706,886.3275915197429,1.7401653307097415e6,828202.474221225
-0.00424,1.2219484224204094,0.0015886336098517428,22.073683069985087,0.9901657991071422,-3801.2951543610816,875.6945580088088,896280.4454270528,800395.6856183062
-0.00425,1.2215567979250013,0.0016249345220745873,22.12628808058812,1.1232735176887727,-4823.45641602159,1153.6092313578606,2.771419615640768e6,1.256037729066241e6
-0.0042600003,1.2224760703668922,0.0016292290368465012,21.24195321234906,0.9900959990332583,-3243.220133413836,975.8967487802275,1.430840839028348e6,1.0706742611707381e6
-0.00427,1.222191898052443,0.0015916762470036512,20.791063303079024,0.8810139290662186,-3091.1703212694624,767.5268090719424,137866.47057949688,792464.2412977314
-0.00428,1.2204408120875008,0.0016979667741234376,22.584234108816908,1.0562798701930887,-3387.2514332424485,1091.0821946478422,1.3227582674192493e6,1.61440388713439e6
-0.00429,1.2216442786475576,0.0016411743397772875,22.30667089524304,1.084400224071003,-4158.5186785177775,1047.293812642727,1.8927112136732917e6,1.298622047269719e6
-0.0043,1.2220662053481453,0.001586252564570352,20.7331404073504,1.014546670696778,-3317.5636229505676,843.081157651693,1.453243520951612e6,903403.0300218067
-0.00431,1.221114630857323,0.0016061480546320879,21.299715467712705,1.1562103063576332,-4855.193053247284,1213.6419162374784,3.006860318982785e6,1.5295921612458134e6
-0.0043200003,1.221691159291252,0.001615624094005326,21.287422266063462,1.1190641295526298,-3691.8730977814475,1044.7785560764758,1.9903287120393019e6,1.231367755055178e6
-0.00433,1.222282566266211,0.0016282745198282018,21.685936168769597,1.0517721298473315,-3520.8034281705045,807.0597711553323,1.068234177007745e6,627121.1929100694
-0.00434,1.221117705850802,0.0016859957364400103,23.452790853279733,1.161021016792162,-4230.779211107328,1003.6197304928068,948325.4413996158,1.0638622511142849e6
-0.00435,1.2248439277873053,0.0016150958964903654,22.16291139954135,1.0328924673682867,-4123.916568226464,832.1693619799177,863847.6132780866,678639.1242675062
-0.00436,1.2237371685907248,0.0016971914294284752,22.44175281647133,1.1156270312625678,-4327.687241219017,958.3603003026043,1.9570442871489923e6,933713.3572242454
-0.00437,1.2234540909006826,0.0017079796286179388,22.61838204919851,1.0738639980381186,-4277.229517084403,860.9976544487658,1.0108633338977025e6,733430.1975224217
-0.0043800003,1.2246696981798835,0.0015971625955476408,21.11174384033988,1.007773540448513,-3764.870290152285,804.9433022975622,1.0821509575463445e6,742378.9009851194
-0.00439,1.2242114909593733,0.0017264075483977932,23.059206382660037,1.1985039486389333,-5615.799740145975,1182.4504500376227,2.6333273818667633e6,1.2716532996178395e6
-0.0044,1.2251429414544919,0.001660148490290478,21.583390534846252,1.09412106672635,-3684.3481591426043,1062.280325557023,2.1805094204110424e6,1.192532330149985e6
-0.00441,1.2252240034669901,0.0017264556097690113,23.10669052854419,1.2075894729974816,-4859.3536153923815,1170.9684465325051,2.684685904566975e6,1.2790244593323027e6
-0.00442,1.2249994574850598,0.001639815034909686,22.50379531217087,1.2265091646993285,-6307.373290962652,1203.6065132085812,2.866411136878726e6,1.426475086035856e6
-0.00443,1.22724930212412,0.0016569746256222195,22.45193817671912,1.1150517602977204,-3635.059796938064,1177.1983221687224,1.458423236886861e6,1.6772197011133342e6
-0.0044400003,1.2272501554076167,0.0016085924807570668,21.22123044631455,1.0850845902431068,-4361.4718674297,946.9523518831618,1.4310118095508143e6,979678.7143393137
-0.00445,1.227885237296972,0.0017111633616568305,21.99346386482466,1.0576428105933764,-3593.8828078000492,915.6866372896544,894436.9367909668,926571.9897652538
-0.00446,1.2260397284492175,0.0017015791456974933,22.544123422785706,1.1473257876283678,-4013.89220065338,992.8358849777068,1.630926833906179e6,1.077734841011257e6
-0.00447,1.2275143965136919,0.001649685466497176,22.498116577184337,1.2047906764634697,-5164.4357045082925,1320.554400812586,3.1217260337782674e6,1.7395600255359628e6
-0.00448,1.2261121498557623,0.0016447993203712887,22.386349150447693,1.1242659511390276,-4803.88287827863,988.0937740562985,2.1996168840279407e6,851960.2615374177
-0.00449,1.2284231098634755,0.001567681795680713,21.736830645450645,1.1269621255037712,-5392.30878915456,1262.1191647490707,2.7103921265749694e6,1.7561699689696645e6
-0.0045000003,1.227235029275098,0.0015682692663949048,21.467496933401897,1.082757097132124,-5913.147941971104,1106.5153276485216,2.535821437098146e6,1.1891469889419456e6
-0.00451,1.2283622631096665,0.001634774562579149,21.446237727640582,1.0781015876545217,-4695.0321517365455,1062.879363664211,2.485216191600161e6,1.0927037803633166e6
-0.00452,1.2272042018118152,0.0016153877249045923,21.324246738481207,1.0774961800793308,-5075.928211865457,919.6902995498073,2.1297699330538055e6,776553.3616674024
-0.00453,1.2285612755820294,0.0015857189830549563,20.715661549381295,0.9641129443886967,-3914.254479486546,739.2036018896157,713980.33404664,573412.5976976012
-0.00454,1.2280058268085932,0.0015304203905896466,20.665545505723266,0.9406266525685228,-3418.7090380567156,722.5816993673494,675816.6048465684,567390.1098789547
-0.00455,1.229219634386327,0.0015493205998397595,20.831983093547834,0.8973816359725862,-3143.136473192791,631.4533163947659,-40125.291884440194,458406.38609103084
-0.0045600003,1.2305263698546902,0.0015963700077171262,20.41100151199024,0.9292355217628959,-3519.3925897895847,740.3055751297666,340070.10475920903,657505.3454788611
-0.00457,1.2309118221930668,0.0016157399867191657,20.78034864046842,1.0005499091658758,-3121.2764886376967,880.6515198779542,1.1205700465078587e6,822835.6380577768
-0.00458,1.2332591095543934,0.0015934535025861002,19.905162875497357,0.9542638703144157,-3260.8954628292827,760.2114100209085,885602.1664117154,711429.5780372754
-0.00459,1.2307988137796881,0.001624788001361827,20.798917198426587,1.0423215943718223,-4083.2272129705707,899.7907688571876,1.4523641529773811e6,893616.912630315
-0.0046,1.2317728554555651,0.0016645158950282196,22.596342505977333,1.160717131256988,-3255.809676319204,1086.616637878264,1.8790240235529249e6,1.1507934915387987e6
-0.00461,1.231782762075391,0.0016203220789894844,21.684684110929393,1.12491243748712,-4186.0224047876,1168.5526449072331,2.617361217346912e6,1.425099258215184e6
-0.0046200003,1.2317591548130864,0.0015738101227613687,21.717729783945195,1.1861429343966643,-5251.5548267937675,1472.2603942748074,3.344119898299061e6,2.3011346723247925e6
-0.00463,1.2312993677458104,0.0016496403961384614,21.48436599823654,1.1494869776245669,-3896.952281133481,1386.3718850023185,3.091655077997796e6,2.134538984053325e6
-0.00464,1.2317204045688468,0.0016102674662528268,22.40605161120196,1.0596669263169571,-3702.3321487120184,853.1360930460718,1.0474208570520717e6,729808.2898075881
-0.00465,1.2311082154264643,0.0016042598929801727,20.872736747360786,0.9496817529536734,-2663.6903567220493,833.5993424052818,1.0601950496748753e6,708443.6085625759
-0.00466,1.2325873542257813,0.0016203597628768138,21.599865609594712,1.0502639685978892,-3979.1536155693693,955.9000165561403,1.6826926502308433e6,1.0058148400436928e6
-0.00467,1.2324869220848642,0.0016504083053664402,22.043815880351325,1.0686506733596999,-4553.745885878709,1089.1462336628724,1.5500232891883124e6,1.30450401162134e6
-0.0046800002,1.2340744542008815,0.0016194519953074153,21.442130487158526,1.04352079299354,-4088.0164705347793,1063.945986346999,1.861933851983936e6,1.2885210703678795e6
-0.00469,1.2325075614001957,0.0015901590525309315,21.29947398385015,1.1393361207985562,-5659.8763845334515,1214.1794775576511,3.5550396049122345e6,1.3741831724977682e6
-0.0047,1.2325494967487332,0.0015815756044789866,21.28555614791352,1.1668265783001237,-5180.613506001429,1246.426036202909,3.667456796742091e6,1.5167265452569125e6
-0.00471,1.2299453794145498,0.0015644538817872256,21.29411584106719,1.1298863576953246,-4802.737714612167,1382.8618325847392,2.9671898615094144e6,2.3986071453171433e6
-0.00472,1.2306051248438483,0.0016154874942123946,21.932833319983736,1.2515687870561918,-5614.991518406419,1676.8156288460357,4.241130992864714e6,3.1267728837659042e6
-0.00473,1.2299642236922677,0.0016282985187316302,21.630325871067825,1.227262036947121,-5787.32595095905,1463.1831671621353,4.200917007797835e6,2.2469950117399213e6
-0.0047400002,1.2283674998463876,0.0015680767202032174,21.283330022606176,1.114221394542165,-4738.867953373296,1079.7209596691982,2.6075095879809763e6,1.2468647365010222e6
-0.0047500003,1.227464222932127,0.0015748780671247893,21.789842194319924,1.1754106964998656,-5374.755828738134,1419.371587910871,3.52895083050687e6,2.0689396009114329e6
-0.00476,1.227471328330858,0.0015432525502710656,21.645949186030474,1.2214362624035573,-5512.07234414662,1391.3893602825178,4.97036285626104e6,1.6792006961262114e6
-0.00477,1.2287780772564452,0.001606784778700128,21.666532800049854,1.0849556142349968,-4728.222723553733,1001.6501165631299,2.5663685401837556e6,834448.5848107517
-0.00478,1.2322030432991204,0.0015881142406989285,21.06913099071212,1.0491408820812662,-3793.9245370379035,893.2765412377463,1.5653276769161243e6,794864.7841095763
-0.00479,1.231541386612305,0.001551372868196574,20.739670725238998,1.0166747001989074,-3184.0767209846535,833.6186354846802,1.1767011964382797e6,720238.0898642805
-0.0048,1.234309768950684,0.001537301198522273,19.312688091158883,1.0182159502109116,-3734.377480240299,1068.0640417168072,2.781303009919621e6,1.283537416624442e6
-0.0048100003,1.2362603525436537,0.0015359497728561046,19.951091276344062,1.0061418221568228,-3735.7258888743077,981.2557597186101,1.7237610498994004e6,1.127600442443886e6
-0.00482,1.2359867793155277,0.0014770818723562303,18.999196349045626,0.8882798302069328,-2387.3806147645387,836.3933741015653,1.0444787033852013e6,1.0880848936453199e6
-0.00483,1.2334204821145527,0.0015118935700771197,20.318584719956124,0.8906415270132797,-3190.340180768993,683.4740813754552,437319.09557237214,512260.08526970993
-0.00484,1.2336019890562486,0.001540531909457733,19.323966508592626,0.8884068031763143,-3904.5921510053554,716.4414531470793,918406.6788836797,577605.8579767835
-0.00485,1.2382523603065425,0.0015075638239798518,19.747453870057367,0.914245864621719,-3095.4291188234565,789.5214057211203,954380.6048171016,833119.5973172343
-0.00486,1.2370703512940444,0.0015454136317936584,18.747453609907524,0.8204853637531256,-2274.9402125803795,536.2427126375288,81096.30898518904,343755.1702569789
-0.0048700003,1.2362510739791,0.0015326814498042509,19.051307889610495,0.8731129839754772,-2738.3276217326315,558.5097062797408,-2761.9687509606933,476309.6108222698
-0.00488,1.2361652540579091,0.00151328590679696,18.077622092287573,0.8714498473914208,-3231.078691246549,650.0290253834471,631551.7845627252,565167.55339829
-0.00489,1.2369431010152334,0.00145033849259574,17.91465237386201,0.7862135829856236,-1490.1921117633108,465.87687182251676,-476035.97865154606,335765.2118155492
-0.0049,1.2368595779869143,0.0015009689361839356,18.292086666143113,0.7982415579707047,-2339.7698890792553,562.3956146673776,109905.22965353943,453228.6201532055
-0.00491,1.2378073158735337,0.0014885002271423163,18.73279810520947,0.8954123726140847,-2970.997420733971,698.5796147520855,976076.5017395222,633283.1315853472
-0.00492,1.2372866893988275,0.0015341963829033993,19.00089096046615,0.9389895970016942,-1777.8100029606583,754.2801897734824,975349.3033265888,697970.5379986273
-0.0049300003,1.2372700252201194,0.001505790501543916,18.566650728775173,0.8800829135914543,-2604.8345133421876,656.9306555747771,701934.1201538596,551185.0534784837
-0.00494,1.2379637669743182,0.0015240857377223067,19.245204495057592,0.8557828953970383,-2933.3555075252743,577.7776729621495,120811.38855712995,446871.9831458333
-0.00495,1.2387437542926738,0.0015546937235946551,20.208798161590956,0.903244075487647,-2954.960465570746,708.1270405191201,543357.7964205273,655321.6244754365
-0.00496,1.2380604997556643,0.001474758172347403,18.670461866505637,0.8589716789766022,-3469.1366592223526,648.7359215910349,593661.6858583831,474862.2365365745
-0.00497,1.2400189801987278,0.0014752071156916514,19.296996645907573,0.9312327279072005,-2725.9914955622703,842.8197380743597,1.0470323405266588e6,935684.2087447876
-0.00498,1.2389987138222673,0.0014896952172582614,19.186392459294996,0.8224427421935584,-2724.4815094534456,480.8143941437234,-389481.0885647595,328480.7326193535
-0.0049900003,1.2376682578618146,0.0015191663419043936,19.30983157546264,0.8492174338226128,-1727.1635033753225,598.4459806942074,13247.41335762767,417434.20581969677
-0.005,1.2402443002624997,0.0015747906715256376,19.130345231845162,0.8550897491879181,-2605.7189681356745,688.0188684929085,451171.8846464591,571402.058592991


==> anc/Figure-5/d2_L190_rJ2.5.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.239864304524512,0.0014909600447775236,19.2872344693574,0.9403231766406214,3145.9476983039276,1034.4322499098362,1.3023547841044094e6,1.4599969477195565e6
0.00499,-1.241253870693068,0.0014613652375118364,18.44201389708498,0.9495302158769467,4149.339952787815,955.0357123133966,1.7798204282583552e6,1.1801784643822564e6
0.0049799997,-1.2420025829333987,0.001466898971439254,18.019082516679696,0.918817128005626,3657.5858073642457,816.5942919216925,1.612785297443913e6,792048.6678259264
0.0049699997,-1.2406671428996099,0.0014309869823987585,17.285637173673525,0.7954801605764582,1944.9321918224007,557.7526693954801,445390.03259407455,412799.4695590427
0.00496,-1.239143800902632,0.0015027244377702278,18.085371661709228,0.8685663336449683,2808.124493824948,746.425432895784,792400.8557268975,707666.437575862
0.00495,-1.23834884335791,0.0015263864345985345,18.293740582146178,0.8227916322062445,2098.9754709022072,573.2780636474786,46372.87418191595,445555.64239970664
0.00494,-1.2385201118793947,0.0014943301956218192,18.200427471902955,0.9216587032761413,3103.5967351589247,739.0276080317245,1.4223194618251335e6,638427.5468672606
0.00493,-1.2369628504199222,0.0015536826706981958,18.88768158340716,0.9023491607271957,2337.670535226619,675.4137125764797,843187.6608269701,512684.7988481068
0.0049199997,-1.23768313987119,0.001512354794197417,19.195919992074124,0.979629875774566,3305.2693472801034,708.9519007308661,1.2677133121774693e6,554587.2987698297
0.0049099997,-1.2391610778057616,0.001478098663639086,18.621249611269278,0.8973713614442783,3796.779297536444,715.9026528990902,1.0317799560732195e6,634428.1470729205
0.0049,-1.2396511334398446,0.0015319520550685932,19.426941021929583,0.9010379811948632,2606.0635015797034,713.1840710153921,806713.3500560396,639130.9989284598
0.00489,-1.23742803376875,0.0015130249852948043,19.179965595553625,0.8202628888010068,2108.160529194786,578.0311378552773,-254799.73736803466,485690.6918206435
0.00488,-1.2383363530518556,0.0015433982676304962,19.24972041873971,0.9208237600371801,3013.226209463574,725.8250922131789,960182.5318786746,598572.7429011976
0.00487,-1.2386646757020499,0.0015714854936899458,20.361420150055938,0.8897935000459098,2764.308369914872,655.5271679449686,52024.53302736017,508868.4273507837
0.0048599998,-1.236961963711329,0.0015059280554077308,19.820920444132746,0.9982738200292396,3436.644212423722,910.2152858079954,1.8365697297362823e6,1.0924471078348698e6
0.0048499997,-1.237113414541991,0.001569029799963265,19.864123465816334,0.9832521668611245,3770.419300580127,781.9446371488463,1.5466004001959597e6,639475.041356566
0.00484,-1.2371689086184576,0.001510054306031316,19.14229020943326,0.9177638404630816,4263.265352277552,725.8915133601632,1.2943747836347038e6,591179.2190277443
0.00483,-1.2359739583152352,0.0015442725368605143,19.889747887662388,0.8938922790126561,3317.032924503744,701.5404810969994,622102.7520426151,572954.9733542404
0.00482,-1.2368492833750975,0.0014932127105248385,19.3110844192077,0.9277714522651862,3281.2065379095807,804.84405439357,1.4596486644749867e6,716992.8195563811
0.00481,-1.237384708238672,0.001492029032141472,19.633811948878225,0.9432786042395184,2595.4483959696527,691.3712801484332,742437.1589861838,572021.2406858987
0.0047999998,-1.2372036606293941,0.0014870911240745343,19.934158705133303,0.8920327448996282,3095.8647268305062,577.7464983174891,108117.29000714714,402651.3032881948
0.0047899997,-1.2363330801613286,0.001448694407312552,18.23957433029814,0.7985412932910055,2251.230514129113,493.2263439817234,-151081.73574666987,305978.8558575824
0.00478,-1.2383925204136716,0.0014730467025958584,18.99300222817495,0.8569830800154934,1632.7288813043242,595.5544763016308,17733.29797351341,430394.29942200106
0.00477,-1.2385840390373042,0.0014794008184069853,19.595228832494715,0.971520299345296,2823.5176700815455,730.6293746743861,1.0732119378312817e6,555764.1162952024
0.00476,-1.2380748410924807,0.001460623933711633,18.55572968588871,0.9166116111829695,2682.2014067136497,653.324056841629,837032.4490746515,455221.60238909756
0.00475,-1.2382738670538085,0.001512310601853415,18.897598277039986,0.889707663262528,2902.8933656111617,721.495729778339,633234.4833527795,688990.3786348312
0.00474,-1.2381791874912111,0.0014856878714017722,18.090292249373576,0.8150662006395502,1967.6764838675995,555.2542301197873,221907.03533971397,382547.43432128767
0.0047299997,-1.238462029360058,0.0015530359861489552,19.199199738663648,0.9288578848122029,2783.151093351604,799.4382041484746,1.1682864688563887e6,926694.283506389
0.00472,-1.237806921138577,0.001542116915924339,18.659027852031937,0.8943711661242417,3115.77690309223,681.2368201031026,1.0551946422299629e6,589578.4616497487
0.00471,-1.2368837402837871,0.0016061145010201475,21.027676673516282,0.9245513151903183,3684.5719835637146,740.9182355114091,303773.9599895759,672903.7468616912
0.0047,-1.2354841783665047,0.0015719740746509172,19.754498556259247,0.9261029419194637,3875.7141390118795,773.4386541864984,1.0070693426039965e6,726964.8442854676
0.00469,-1.2374794271331047,0.0015462972908831599,19.922974740791556,1.0369838197285384,4057.637387443524,1075.1338087110273,2.582876247755588e6,1.28406878183459e6
0.00468,-1.2366259028597655,0.0015478508026652677,20.743691898861226,1.0955646295744836,5195.505143400927,1222.608921506473,2.5953556433033296e6,1.6329744904169007e6
0.0046699997,-1.236574336559181,0.0015220222756647138,19.783064895370842,1.0686932798098765,4792.8326391907995,1021.7888970550075,2.908733946541087e6,1.1088075780334775e6
0.00466,-1.2358713255164064,0.0015842108173463748,21.14913407292336,1.0408908502038587,4568.905764269063,1018.2075105489263,2.0051095527741178e6,1.2295201768959921e6
0.00465,-1.236568348898243,0.0015333877923266168,20.81988592557668,1.0744948004905759,4783.93753528159,1079.1277364420987,2.229591110969323e6,1.4073498976401084e6
0.00464,-1.2358665559551765,0.0014451182448392736,19.050553183145492,0.9057849381138948,2969.191356967076,860.8915516059423,1.4131141037920723e6,964470.8393741678
0.00463,-1.2376695329988283,0.0014570514988645864,19.327473902983602,0.9855095822973279,2998.1523242387984,951.8797796928593,1.997687783230246e6,1.1572554316672396e6
0.00462,-1.2390033084848633,0.0014440369956654421,18.814329267913344,0.933275704438486,2513.2654096358187,812.2926516898626,1.2811000952631414e6,706634.3320273398
0.0046099997,-1.2383558729843733,0.0014437115798077687,18.477512789915966,0.9229674143904298,3398.306043308471,721.7912425836406,1.352591454181499e6,555805.9740780776
0.0046,-1.2364203277347663,0.0014870539311439232,18.828929352479413,0.9037829008696009,2996.981803097708,821.632835477136,1.0717504783293842e6,965468.0034826852
0.00459,-1.2363234350519516,0.0015441623422123656,19.485149464291677,0.8700924363116854,2901.815971899985,621.3543755002815,205943.8899194763,532196.8176043925
0.00458,-1.2365004268905262,0.0015389706271266034,18.94183028099925,0.830726294753231,2548.8486304409953,572.503598671033,61879.69390288488,399559.262898808
0.00457,-1.2365599127082034,0.001592809073450499,20.999783471013888,0.8895227908083787,3193.6422560153064,678.9612472297056,-324090.9182235088,577708.67641704
0.00456,-1.235005562117578,0.0015842713469660496,20.99808415323793,0.9605425958735075,3011.8514111441905,669.3711588609532,154774.16029193258,517172.5314475045
0.0045499997,-1.2342735821375976,0.0015687168195239513,20.532216104433004,0.9961069649418665,2770.5154524114164,741.5718352667045,459163.83871792915,608009.3231755946
0.00454,-1.2350543457144547,0.0015831727639632797,20.45547455978781,1.0372151433717587,3215.9708375778837,993.9655374668162,1.8350760276615801e6,1.2009285699369828e6
0.00453,-1.2336166927704093,0.0016479227649250799,21.63412584400762,1.0977180009266474,3445.66690547953,1178.902213079463,2.5459471839705e6,1.6404957971077e6
0.00452,-1.2331202387699205,0.0015663006730421809,20.0941094615406,1.0244654040112222,2970.1888075173842,1113.2952594380877,2.3254890562206814e6,1.662634183263051e6
0.00451,-1.233867038498339,0.0015424802810437995,19.19811176237743,0.8740037257576512,2053.3158816655637,675.4568397397435,375433.3506653086,646516.4470184927
0.0045,-1.233796491553225,0.0015792478996520015,20.283415264503713,0.9402048388230579,2696.522185533907,716.4945767053196,833864.5604649952,602829.3871658347
0.0044899997,-1.2352047568201154,0.0015527645762247458,19.274999364094214,0.8634631268662847,2904.492599680272,733.6038196920858,786256.1413531731,690396.0004913285
0.00448,-1.234044089770703,0.0015747166848705787,19.534161444624406,0.9923431555716812,3927.5611272810384,877.1218710675668,2.0459675142122605e6,834404.5998264425
0.00447,-1.2345511768556632,0.0015211749219193264,18.901432098842623,0.9330724366729565,3404.834821189314,715.8997679029695,1.3245622783037296e6,594472.3984257445
0.00446,-1.2337143239240225,0.001557376398909106,19.625831012103962,1.0679804570453364,4210.154869797427,898.2834905384107,2.3617115984933116e6,794699.0904073553
0.00445,-1.234575570146095,0.0015988222636744006,20.922527180617152,1.064768183798733,4571.080635644993,924.3735700087562,2.3369531432415443e6,829115.5562396185
0.00444,-1.2338849948103499,0.0015818575234216648,20.7842640224344,1.0217559877094664,4629.232084219276,747.8099136408078,1.4157492599871599e6,554878.810933148
0.0044299997,-1.2340079626217795,0.0015592650601705291,20.09769531264791,1.0442377263572948,5183.013634411405,1003.6202547972766,2.7909043837329117e6,1.100885302681317e6
0.0044199997,-1.232304003190137,0.0015675947417312268,20.0893158048414,1.0290075510855694,4727.359755273232,943.0267681835722,2.151888867791095e6,933164.4652584222
0.00441,-1.231415800305665,0.001570871167300654,19.17249509353055,0.9455531536964404,3802.47769835511,800.4557904188366,1.368265697499589e6,714673.9095961401
0.0044,-1.2309363164180671,0.0015458930987375557,19.44126072397105,0.9494763723515245,4122.964356202161,854.8217084678006,1.6205304843078433e6,816385.8678848147
0.00439,-1.232017096231835,0.0015539276103275575,19.76717515388293,0.9890020307813763,3774.071080264962,857.7268459724918,1.599660877251811e6,871757.5844542391
0.00438,-1.2324037472029294,0.0015914871051264867,20.518725835961575,1.0177353375259008,4685.612908413654,931.6517408053961,1.5661548574044558e6,1.110720403759333e6
0.0043699997,-1.2324376358897482,0.001553980834151721,20.107796487048656,1.0409875446926686,4198.911182547048,1059.8098523904468,2.535172648622956e6,1.49449749920416e6
0.0043599997,-1.233006034723048,0.0015419653618826818,19.70367871956441,0.9833199942800919,3908.7316783260767,985.5300394175297,2.019653413816386e6,1.3500228134285852e6
0.00435,-1.229803187543653,0.0015339623096860186,19.818801904296595,0.9473312237004717,3743.097652754843,884.9002567707118,1.6325205091313652e6,984665.5385150457
0.00434,-1.2299976732654283,0.001484442156706044,18.663854998971523,0.9323357493233247,2864.93937098079,945.222275993429,1.835977726403948e6,1.2992610089378462e6
0.00433,-1.2280105481219725,0.001595719552242851,21.099275008595207,0.9930286297716492,3849.0155558069932,1070.1080735368562,1.7611829913661045e6,1.5560916697018764e6
0.00432,-1.227777329404492,0.0015985489866756181,21.432233196621276,1.0692174851500693,3862.9543048962796,982.519735883524,2.0435138581251889e6,1.0858630914459375e6
0.0043099998,-1.2264514382569334,0.0015887593332256633,21.526768888247858,1.0235566896901769,3867.701852556833,1049.2687241360882,1.6112054205334217e6,1.3865676779088713e6
0.0042999997,-1.2278245861756822,0.0016382771375980582,21.973369111929397,1.0162081756772703,4470.554080234312,873.9865103642624,1.2603638025272759e6,781795.7952489235
0.00429,-1.226344685939455,0.0016133335581689859,22.406583917411577,1.0640426796887452,4633.887416148706,845.6663791437752,1.0402850792596161e6,744941.0463666231
0.00428,-1.228314661592188,0.0015687663515456278,21.010791530324568,1.0034994297770563,3653.674736473181,743.7232543338592,908925.6221553687,610508.270373952
0.00427,-1.2264770799260738,0.0015816598020653174,20.69178763795232,0.9693509542044368,2607.636781809605,694.8205326209835,292853.1916772205,581321.3129970004
0.00426,-1.2262583658815425,0.0015410684264599492,20.402562189161998,0.9179918532009993,1959.413328830816,653.1120294327517,-66149.98856308179,543846.5011994912
0.0042499998,-1.228122947828615,0.0014961662020506832,19.048832629820545,0.8122615711872639,2124.240844068753,522.3265334061081,-314844.67094171763,371589.548425534
0.0042399997,-1.2275575165921877,0.0014565858675644116,18.44203485733335,0.7939630310265586,1942.3800443003151,539.1840340098217,-187556.01272177856,357897.26944557193
0.00423,-1.2269746975069353,0.0014909908540073481,18.58499699634041,0.8363186493607148,2454.2194109874504,629.2600075463025,326959.60076244426,574635.1614190745
0.00422,-1.2268261820644528,0.0015442574540461007,19.64617179080369,0.8221731807785915,2491.6891716597606,595.230800439957,-14772.861034425989,497370.41867522977
0.00421,-1.2261359492850572,0.001605761293018969,20.470000102727806,0.872005083971562,1395.7626149275281,538.9726190842584,-483213.2699512906,400576.2977202983
0.0042,-1.2271688271471686,0.0015947023766257663,20.800674196362053,0.9329885688124667,2039.777572883198,607.094076390298,-87557.10833679493,417731.10964435345
0.00419,-1.2269823028226559,0.001530356073807529,20.048557418051978,0.9768141922497624,3273.8109062998515,901.3411061851738,1.3858791333845896e6,928382.0436383176
0.0041799997,-1.2271707870651376,0.0015601613114679088,21.001737103214634,0.9499048127520635,3102.7355826594153,811.3891427864788,592430.2091369901,841797.9373500815
0.00417,-1.2278888605072276,0.0015310453959598241,20.033979532315573,0.9223222384348576,2609.1454765580825,670.3361089980873,121922.076623986,530104.3152871348
0.00416,-1.2280860910065425,0.0015898284689833684,21.010006956729782,0.9364943952173854,3631.6784816504833,692.5585393259527,80284.10308043871,593861.3532503375
0.00415,-1.227548569270019,0.0016703911935700994,21.785554312088767,1.0141619593622428,3874.6359732329065,845.5166949300699,740810.5805145296,873258.500271937
0.00414,-1.2274255903048814,0.0015436457005831975,19.448587829078296,0.8707563046043163,3169.842409954516,613.8149630871067,260277.63497995413,458905.70014916436
0.00413,-1.2271765350213863,0.001564041256021923,20.17819247430454,0.8749883993084413,3126.76395849264,687.2465502406401,149038.52045655434,658628.3736269189
0.0041199997,-1.2266557699949203,0.0015850673214105185,20.04844432581488,1.006674074728394,2835.526138320686,812.9946531116068,1.110564137605237e6,805330.6450307029
0.00411,-1.2255565169994131,0.0015942108455113484,20.279827111028485,0.9757289223730217,3454.87443596656,803.1524108123455,1.0596842150927612e6,679365.8428119038
0.0041,-1.2259584676195305,0.0015272327440562104,19.67592896385801,0.9402865253046309,3288.6610682344103,722.2097063134469,637588.0137301717,529860.3742723004
0.00409,-1.2256929206044906,0.0015186081654759375,20.150167781790326,0.9420969529948152,2609.2366556527963,694.1015750364975,460897.5848768617,552826.6534699567
0.00408,-1.2246962960471681,0.0015029433645044193,20.032443516681838,0.9498145131169758,3244.7706796143566,689.6131011711269,719854.6229872933,509312.46775802947
0.00407,-1.2245981364259757,0.0015436561424427135,20.294054838920587,0.8906590769856978,2181.2079342795423,607.3733668308159,-129657.54424336697,470585.0688526395
0.0040599997,-1.2234324234175762,0.0015234747124011374,20.170702974723902,0.9093330558227959,3241.3016121431942,677.0594570746988,310643.641529061,569467.771251841
0.00405,-1.2219866851017585,0.0015696786674285542,20.71623753006342,0.9455188691590689,3751.751121864662,746.5675180034729,448530.16793384444,614714.1747781611
0.00404,-1.2225731705817362,0.0016198820376905503,21.602637491215333,1.0256082325236693,3552.010485644283,813.717284457047,1.0785299189596656e6,719650.4729214499
0.00403,-1.222991616603613,0.0015441038110938306,19.76184551973192,0.9893059839035215,3253.934963035786,949.5169577034187,1.632689119968999e6,1.1556024631476358e6
0.00402,-1.2231551354275396,0.001587614480089106,20.55218327859325,0.9912536660800642,3586.328559998639,909.775262269262,1.2032337806361201e6,977643.268306462
0.00401,-1.2222246945306638,0.0016478597302716227,21.614059876770007,0.9726244635222208,4059.528734148817,735.8818439145787,47165.75043953046,632581.5557633331
0.0039999997,-1.2223016816563463,0.001613972857860338,21.335442069935453,0.9071024733741389,3299.50532694828,620.3146058017231,-684175.516577061,459175.3085246721
0.00399,-1.2209536534492178,0.0015910011858688677,20.369918130899247,0.9035650509507198,2585.92930976298,703.3405227619786,225676.2093683262,591858.8604563052
0.00398,-1.2227089020370117,0.0016168096140642475,21.70789778052027,1.055549467402376,3940.295877196429,1070.206870258617,1.8277560287918295e6,1.167411801481735e6
0.00397,-1.2225138431182618,0.0016265285364385404,21.546816989480337,1.0139887504467027,3074.5138668795544,961.9665081929192,1.3332063229823709e6,1.0130273695109804e6
0.00396,-1.2214291007689446,0.0016373635974334998,21.983164915607635,1.1303667625263694,5045.31058761128,1413.0519549856772,3.112842749141027e6,2.2514921680119163e6
0.00395,-1.221371634490968,0.0016304756427329018,22.38077521867618,1.0622532268457856,4049.4989073950446,1176.363182844025,1.6906467084370907e6,1.6697612141345586e6
0.0039399997,-1.219758590173049,0.0016493387346623548,21.77451753899646,1.0013667399290975,3903.1752507632063,815.0048113964652,530636.1490396637,746062.3076642702
0.00393,-1.2209763470483388,0.0016005009431255825,21.813011715899446,1.0762739522925895,4954.08907374236,843.5577973060103,1.398245116496154e6,665896.1799176815
0.00392,-1.2188795068797864,0.001645580642850662,23.334883438155096,1.1124622033459148,5284.271483529077,915.9049159746959,1.6699810877046364e6,766996.9621542764
0.00391,-1.2177669509489246,0.001669392156093331,22.55776640363875,1.1509486865700427,5206.453234990417,1026.7645872304959,2.1542776082017776e6,949477.8368096047
0.0039,-1.2184512254897446,0.001681103949201652,22.523882380394696,1.0836456959551688,5321.365837401219,931.2478481245594,1.5635025816398913e6,945463.4232833106
0.0038899998,-1.217252615098828,0.0016355087420689264,21.669378798445795,1.0444952809798251,4819.275443161856,916.0360791667784,1.6601156816071847e6,888515.9335144295
0.00388,-1.2169639967096688,0.0016905513080060213,22.748531421916198,1.0924982985336102,4450.857698058121,1034.4278322762361,1.5394204727394343e6,1.0411498276579913e6
0.00387,-1.2181650645789048,0.0016421365385067676,21.776023217437654,1.0805430468425206,3954.4873363047654,940.3500015585271,1.1484206681559286e6,974534.0942326555
0.0038599998,-1.2179875641524431,0.001643733878799657,22.135780930586805,1.013905786532695,3423.3060500834104,921.9343831769243,725969.5768119027,955421.8607657353
0.00385,-1.218033585194822,0.0016417029205919955,21.873257799341747,1.0611727484598263,3783.566783915442,966.2721715498117,1.8517535800552217e6,915237.5123644525
0.00384,-1.2155911529951173,0.0016645713101624924,23.099366022026096,1.216598401229935,4333.714720477601,1286.875083359375,3.0769816479168944e6,1.8153021310253644e6
0.0038299998,-1.2146821553886729,0.0016567221167039228,23.297314113301614,1.2065582622844624,4245.753746475575,1240.1856843556395,2.7759161422689892e6,1.4609550022141144e6
0.00382,-1.215311228786621,0.0016336060964322666,21.87663046323519,1.1581746332382157,4282.14228968515,1214.8851685320021,2.9470351418610723e6,1.523521410994348e6
0.00381,-1.215480188822071,0.0016408709762313024,22.051678768959487,1.1230283090238882,3612.02085266949,1105.2727885542092,2.0252398350202483e6,1.2673742376098468e6
0.0037999998,-1.2160895413785162,0.001668529037116489,22.79201912572502,1.0956261730579264,2951.2913484325013,1083.2247265835042,1.3946846950135063e6,1.3906227550010742e6
0.00379,-1.2159557817331041,0.0016003676908114574,21.73217078015831,1.055463580414858,3458.9391155079443,963.7853125785485,1.3079667906185866e6,1.0839954305105435e6
0.00378,-1.2146265132096683,0.0016290743367941636,21.94844890836413,1.023077245687986,2742.2692583150683,819.1207378148031,1.077616735679569e6,716444.9952381449
0.0037699998,-1.215789320681055,0.001640933452445462,21.71526896753772,1.0235122417965266,1811.5539167213726,821.375629083767,1.0668892192149607e6,679440.8906642913
0.00376,-1.2147529247926945,0.0016453355763371908,21.61510889563427,1.0687775898512992,4013.5947235579783,1095.8065188120067,2.4363760279453835e6,1.245427453329289e6
0.00375,-1.2148309625305667,0.0016510801587803136,21.398953852576252,0.9622530001256854,2796.202730155992,751.8819480057595,283018.9087547305,707793.1385676791
0.0037399998,-1.2133723255761726,0.0017146496619684076,23.398770197890713,1.0239549543166664,2975.0223141068036,764.4965343482444,-267793.6664108833,572408.5624329908
0.00373,-1.2130352744624033,0.0017378761740529098,23.68218212889579,1.0857480196175133,3523.917554436721,926.6764180692021,1.0102658840228646e6,821438.0173812158
0.00372,-1.213657224541505,0.001763355851652197,24.14865087049975,1.085822483368851,5002.334895775772,888.1596225952541,1.1761993437901684e6,822999.8876807804
0.0037099998,-1.213709388585448,0.0017285611693262095,23.578278290863558,1.05036448559701,4201.230663260088,796.7872092660416,338806.57789632864,591772.0887094566
0.0037,-1.2138706380484388,0.0017458953239631932,24.746727619620113,1.1625159335142918,4623.763246023174,1155.267487626764,1.6997830618143703e6,1.2954138350508746e6
0.00369,-1.2143794375840833,0.0016574919650256638,23.49166069925242,1.1545202864908763,5060.037908241591,1084.6754148930431,2.335901016331319e6,1.0402248443561207e6
0.0036799998,-1.214554033108594,0.0016218094681085457,22.77865287418306,1.0821340544949996,5126.805002722141,942.2216348607265,1.6424485527488934e6,965318.4414787608
0.00367,-1.2119695619451187,0.001681935725708424,23.855043428892778,1.1612497746579538,4444.104816763737,1188.1138569491798,2.0298245632388396e6,1.6081003780162244e6
0.00366,-1.2124752106653234,0.0016760489042826898,23.084456072697208,1.1736951570618304,6087.101306261767,1284.0377388116526,2.588560121746643e6,1.7629110009539023e6
0.0036499999,-1.2117042647534262,0.0017135194298413196,23.322407621945107,1.25038750271942,5690.044027872871,1431.3234240588195,3.7885306409881627e6,2.2176719970961893e6
0.0036399998,-1.2111096291266603,0.0016808151541547,22.834822853763264,1.0978653621326382,4794.967153505329,1034.8348788456226,1.873832826590488e6,1.1025792750626833e6
0.00363,-1.2120367372472645,0.001658383215492908,22.226641425075357,1.0107355275095946,4026.619932977769,763.0613842822603,1.0214547937454038e6,662868.9170529044
0.0036199999,-1.2118363591282237,0.001704252120997992,23.077870277215457,0.9941180300551111,3143.421303512678,796.321372800462,94980.83941562305,729944.6012518189
0.0036099998,-1.2115135973950195,0.00176731142849111,24.25472468246051,1.1047583313121299,4110.210475815793,846.0100992925087,312413.4195755242,712551.4710674637
0.0036,-1.2115999465638687,0.0017339439171158459,23.736317745010993,1.0240652278083897,3669.091987890866,808.3805052878939,-430750.3422670861,672213.361007235
0.0035899999,-1.2123730211539046,0.0017698684108506005,25.299611971925913,1.1784401386203185,5037.863746885006,1087.2011974561506,1.2766808566645999e6,1.0583469469460235e6
0.0035799998,-1.2112030196355859,0.0016863499503728578,24.28990927964505,1.172615095866992,5083.875559746871,1138.8296787723234,2.151280098753066e6,1.2267765459675272e6
0.00357,-1.209372237539598,0.0016741732082506075,24.652112554636886,1.157314577436567,4180.406925854951,1087.716232823591,1.7171816132665833e6,1.1318936396059785e6
0.0035599999,-1.2100462629674238,0.0016868684924580934,24.092722507800904,1.2335386692200585,5629.643488694212,1230.7004307872853,2.9923525474248873e6,1.5107662248808662e6
0.0035499998,-1.2119677190768543,0.0016400117785498334,23.472345272617765,1.1314662646254796,4625.483025688739,909.5060024743353,1.772220945690193e6,750872.5139043566
0.00354,-1.2106541214834972,0.001684521039966374,23.518497340344588,1.0406545946121457,3308.0356180137715,885.6070400027326,790768.4251102374,862205.285477418
0.0035299999,-1.2097438053310552,0.0016721462521894295,24.022261972176597,1.0277446121364766,3773.6572686630884,773.600404498404,-295260.11878909013,671095.2007470179
0.0035199998,-1.2097328736527366,0.0017044752041579369,24.343589563091488,1.1317802906962922,4943.499847416245,906.6563818215549,1.0817277734740921e6,804146.3693637542
0.00351,-1.2092380922535175,0.0017239165262638591,24.605149797913032,1.2013943272541603,5745.232993235782,1086.8133590600646,1.9068985778207213e6,1.1470918065558663e6
0.0034999999,-1.2095309068499047,0.0016490045919449684,24.00218080088373,1.1923133188208204,5370.86674621677,966.6366531392179,1.9329180765362324e6,777440.4117549318
0.0034899998,-1.208664169541015,0.0016850977680323731,24.54388111681175,1.2144164416077032,5598.867932567802,1014.44338126874,1.9704104904580384e6,865759.8125787908
0.00348,-1.2084636794645511,0.0017045411538079407,24.332237554025017,1.2256517517794454,5167.145749086041,1148.2137783677545,2.285481129173345e6,1.1974046195511199e6
0.0034699999,-1.2079389102161122,0.001797941379690194,25.254192357445614,1.1884345515519945,5181.088781213247,1055.509426698609,1.5071987471718632e6,906546.2919734365
0.0034599998,-1.2081396539377816,0.0017492264623219858,24.0023811038741,1.2154958269073395,5523.643971345812,1106.5585533710455,2.2372490435384284e6,1.092554941566289e6
0.00345,-1.207455861824706,0.0017207322014278113,23.664009172134538,1.1549685561217502,5290.762474707359,961.593646729484,1.4337743881477308e6,761151.834771188
0.00344,-1.2074889526284178,0.0017590832438952734,24.244200907520984,1.224645373267946,5236.476512410351,957.1999892136375,1.696554359119e6,739671.8118840152
0.0034299998,-1.2088381916132018,0.0018039615399836042,25.178285389733094,1.234271695445717,6243.586332213276,1049.2912050684513,1.4607417005737214e6,980300.7817722938
0.00342,-1.2089823804554691,0.0017418292148996364,24.288374890338183,1.170165889264654,5783.834579491528,1012.361720099012,1.7490138859415837e6,1.0025782322681841e6
0.00341,-1.2097001487828134,0.0018093714608935622,24.677255359721155,1.171388332906432,5341.661617659904,891.5457120254105,1.0032654459729557e6,691609.8925279732
0.0033999998,-1.2064517545081055,0.001778358115381549,24.402883206414668,1.2425910326763017,6448.1503697757735,1143.6136679113586,2.8692484727279176e6,1.0727188696601517e6
0.00339,-1.2060691860103028,0.001778844988895736,25.031583872495272,1.2394830399425738,6840.216698546091,1217.4036391079585,2.756306141608282e6,1.4191767363467903e6
0.00338,-1.205623762333937,0.001792326930964953,26.271534667597678,1.30359287078436,7058.943367385446,1286.6061536180955,2.646739649662202e6,1.4348889549849709e6
0.0033699998,-1.2040621502117688,0.0018258966039541727,26.30366206538659,1.289530179827341,6423.58804397573,1197.2960914580483,2.365212774523278e6,1.2932186795130563e6
0.00336,-1.2033559759636125,0.0017546599923945465,24.770232974394414,1.23858208989568,6170.0006802132475,1145.5955218313632,2.852833562625563e6,1.1691952044032684e6
0.00335,-1.201920343306738,0.0017480460005207172,24.12329607101841,1.2498469935727514,5950.450548785335,1252.619468441518,3.0590310956918113e6,1.3763168951578238e6
0.0033399998,-1.202856237031738,0.0017718684364012086,24.58722155967813,1.1567520268354254,5226.609544092663,1063.2851030263844,1.5167605653217665e6,1.0240320425414648e6
0.00333,-1.202661384806641,0.0017534248045567016,24.319406456450057,1.1470740805371775,4925.613681541244,981.5253037704995,1.0149592063094395e6,895971.2545821255
0.00332,-1.2030963616691412,0.0017773304739673783,23.989754505126644,1.2566067412093083,5303.840490939795,1334.3828570447972,3.740993597250641e6,1.6653495130663791e6
0.0033099998,-1.2043096531387307,0.0017244725886668192,23.790835780751355,1.1653081172093458,5511.677527152247,1354.8454885574963,2.794701648382276e6,2.0860582748613295e6
0.0033,-1.2046321180120092,0.001788078815241228,24.52249691858666,1.2044920635224552,4841.8383401702395,1162.5037904490282,2.4598094746092786e6,1.2563556007935528e6
0.00329,-1.202623937543885,0.0018106788161696375,25.09600176717656,1.3099202618509822,5881.643949220073,1405.399160023568,4.726344902334323e6,1.6091806884242294e6
0.0032799998,-1.20254293676504,0.0017337570773988975,25.103319677675596,1.3334536423935657,6076.894658169044,1542.4342528041786,4.401165781887205e6,2.2479464590914682e6
0.00327,-1.2015445931617192,0.0018444630554694701,26.1694409185437,1.3318814043858858,5805.4448883976565,1482.223360223182,3.983091735611407e6,1.8502078689755665e6
0.00326,-1.2027228815065445,0.001811440912068048,26.148335913158945,1.2603130142091707,5467.683347042284,1183.9173647737405,2.6022131368336e6,973522.5985493502
0.0032499998,-1.2024463522405253,0.00177893918000042,26.149754770394754,1.3397917761109135,6459.987878904339,1313.9313257592937,3.2830340924741733e6,1.4357376591635286e6
0.00324,-1.2012309545776356,0.0017820801835454606,26.711163941533215,1.4290918810594238,6969.249517367331,1638.2600546244619,4.570248470586023e6,2.1800265444731265e6
0.00323,-1.2005993283047844,0.0017666830240560484,26.681639510098716,1.4763450210747793,6565.657783261553,1794.0141568916315,4.70518481945404e6,2.6777787856670413e6
0.0032199998,-1.200692413483303,0.0017617384907182528,25.82191376041076,1.308432392595233,6306.983593709246,1324.4441758824578,2.372802050605862e6,1.4366924478720005e6
0.00321,-1.2002251048201182,0.0018054527368689484,26.292816791764285,1.4188785500522223,8211.642310772244,1565.5500613886593,4.529735794766302e6,1.9685556035869184e6
0.0032,-1.1984273198546878,0.001751771720714268,24.878761738469453,1.2502147319339358,6851.275242309626,1187.8089664350064,2.521924653438873e6,1.373754059531012e6
0.0031899998,-1.1995996486922942,0.0018346921140685497,26.45025115702021,1.3082464861452356,7320.86937019854,1349.012064332449,2.744249623676418e6,1.706970224585506e6
0.00318,-1.19921020166248,0.0018440175182561013,27.714054777323717,1.3638890199657379,7500.334214899151,1298.5469590389007,2.9378117380356765e6,1.5269348742160557e6
0.00317,-1.1989385626270508,0.0018020004611881493,27.1939424201716,1.3153012984369428,7721.924792651041,1374.428850069314,3.181119953142669e6,1.64301883884514e6
0.0031599998,-1.1974935053003921,0.0018452292229031815,27.903263962981946,1.320984677198532,7684.210080153155,1207.3386061807778,1.9821629341179745e6,1.0774771817231649e6
0.00315,-1.1973016715786335,0.0017857059872909004,26.997746629331786,1.3742087974399004,7571.071879413855,1406.5478294498403,4.0977414364921357e6,1.5534174448734098e6
0.00314,-1.1957198333846573,0.0017641642119389175,26.271989135773858,1.3728837527180826,7133.421169318826,1594.659362169509,4.124910859425559e6,2.1291382907051556e6
0.0031299999,-1.1954958401736924,0.00179361960584163,26.66061614034496,1.4376373667082079,7688.9820964601195,1678.151898579063,5.159806156719182e6,2.1855122797565944e6
0.00312,-1.1943152868019906,0.001809378339475937,26.03004703030271,1.428434324181059,7984.148750843581,1667.3657009469719,5.5727634705396965e6,2.2216936100237845e6
0.00311,-1.1955988378672855,0.0017604284941951087,24.924762783074407,1.2973681234132293,7101.610547150721,1395.9510308465099,4.1237274786788356e6,1.5081072268152267e6
0.0030999999,-1.1947381246730477,0.0018072609344689638,25.87399457294169,1.2995792539600848,6957.621790633743,1468.1124123474585,3.8387716132242945e6,1.8791264286229156e6
0.0030899998,-1.1946316604597056,0.0017673068442531803,25.784638081444164,1.355073159334999,6399.436470479079,1608.6994848920697,4.256712483660345e6,2.2258248415559186e6
0.00308,-1.1957092329614263,0.0018639897034416909,27.393506012080582,1.377867797694046,5932.120165542314,1416.982985750783,3.2822183280716874e6,1.6011087967698805e6
0.0030699999,-1.1957706414996285,0.0018481482951095353,27.033214293754,1.4437025282178795,6551.759248348004,1767.2395189066892,4.813792400578354e6,2.5667138019467797e6
0.0030599998,-1.1957431310845712,0.0018036528641797614,27.021877750865993,1.4196639827402853,7044.69566075993,1759.2084936471153,4.339195684641395e6,2.6631462273288774e6
0.00305,-1.1967388853927923,0.0017806227391340185,27.55795534235129,1.3955987878689087,6816.482335964272,1834.0912656845371,5.426983566177405e6,2.809850389178375e6
0.0030399999,-1.197849210965685,0.0017806110674413848,27.141255148954272,1.3798645060204433,5684.496426889373,1582.9806205460266,3.947562601985211e6,2.114586119006997e6
0.0030299998,-1.1974733000815423,0.001782017495154057,26.657022975789186,1.3291057377783064,5853.180280300369,1388.362883047839,3.174556306604356e6,1.6108454086343423e6
0.00302,-1.1961011123134966,0.0018082621624444367,28.12823181837233,1.4943623915351334,7757.396183014383,1760.3792440144168,5.530112055561696e6,2.2486614711404773e6
0.0030099999,-1.1964309705859388,0.0017903642097641711,28.47083205480759,1.4084028207627108,7097.556869035535,1396.232463900466,2.925154531983468e6,1.5397106811137833e6
0.0029999998,-1.1960885143300204,0.001809893315211871,28.332478217364645,1.386603321600127,7199.6008293002205,1404.1386261157456,2.581648427727565e6,1.5575398093143841e6
0.00299,-1.1973441638431637,0.001791870423521576,29.0737373551551,1.4912386108040059,7725.018627379138,1731.5712449366415,4.29206636663291e6,2.3414964908514484e6
0.0029799999,-1.1972278603852065,0.001785886584745124,28.733471780269635,1.429466696762828,5735.089709393231,1404.6089798874043,2.5190961204341333e6,1.6238188983674746e6
0.0029699998,-1.1980142634648736,0.0018803911965883946,29.8576687310775,1.4654061716189695,7081.509867616548,1405.0682653357571,2.3827214632621924e6,1.4565151414985913e6
0.00296,-1.1964549077700777,0.0018367915053102751,28.962641858759643,1.3844362609133345,5716.5383362407,1153.1342733657107,1.0087211007787614e6,975708.1802744323
0.0029499999,-1.1944491666506047,0.0018180721254053489,28.60756968366841,1.3792178086265678,7235.157590279818,1249.428835017269,1.7775283785380095e6,1.260245263096717e6
0.0029399998,-1.1959039741915731,0.0019392383921393156,31.081111167685513,1.5309368957761815,8385.141837115472,1541.9486116634973,2.885413361023201e6,1.6600807588474797e6
0.00293,-1.1938395796505468,0.001846901247457614,28.264139722761144,1.3509004462208554,6741.710310998705,1448.9097352721976,2.974341785254233e6,1.6580307489670909e6
0.0029199999,-1.1932219156006827,0.0018674252693986263,27.75244616109458,1.3617376239929484,6690.8739118706635,1608.7794589742484,3.2915124201313676e6,2.344008922745166e6
0.0029099998,-1.193165763851317,0.0018506083595382172,29.064952930930488,1.4914378953566187,8276.11699637096,1804.726784649809,5.058060010744338e6,2.630652301023181e6
0.0029,-1.1929741484714056,0.0018861872123939413,29.053425435794498,1.5081601286021127,7919.893853329195,1834.8537331685372,4.507341408330865e6,2.957114130779415e6
0.00289,-1.1939248009421106,0.0018262073771291012,27.2829410175683,1.4768138680424205,8271.46957710009,1977.0763226536499,6.344932196273216e6,3.2175008491076715e6
0.0028799998,-1.1915938426140433,0.0018369528642515772,28.26323320850718,1.566192866844884,7859.056199251292,2189.1766769291253,6.71657233617155e6,3.8764014125875668e6
0.00287,-1.1921132021629104,0.0018279728941639531,28.878061581680882,1.6242260895496532,8868.218175600903,2959.5048496972877,8.699020987438042e6,6.943006134166239e6
0.00286,-1.1912463470905856,0.001835918799354899,29.412180553977418,1.5565918146223117,7798.796098518656,2110.7187060378483,5.900477319420405e6,3.503843350691519e6
0.0028499998,-1.1911472737192468,0.0018631176907851804,30.001240462542214,1.5350168599184126,7346.045092899795,2165.7251553860665,5.878879374907124e6,3.9318654732186915e6
0.00284,-1.1906861904364157,0.0018089090405866357,29.3690481043242,1.5244254462858509,8488.28908791398,1981.9262628169815,5.874310604052949e6,2.986243981691426e6
0.00283,-1.190508125277665,0.001849983581624514,30.733439979055714,1.7018065821092352,10458.094983356554,2430.5449328669056,8.858269101726234e6,3.9068997938805693e6
0.0028199998,-1.1899346809609768,0.001931600842521257,31.133672334025366,1.6449490782845584,10345.500896087457,2271.8268462960223,7.0697783619046295e6,3.6909526375897075e6
0.00281,-1.1911448993355465,0.0020336627196318206,32.710774246780474,1.7449699922752113,9781.711597247735,2438.3143137713073,8.41281059508965e6,4.05268333292655e6
0.0028,-1.1898994322399805,0.002003215961402948,31.88502004117269,1.6558068580516765,9120.957362016543,2407.6817111594423,7.023716834094373e6,4.41886956466907e6
0.0027899998,-1.1899916756782236,0.0020107859511016533,31.414673436900735,1.6201867355504362,8120.478568229379,2284.173781107824,6.2646959749949835e6,4.0039036375671006e6
0.00278,-1.1888182930814248,0.002010779693520884,31.38940228844177,1.72113168287083,10394.051643026789,2228.79250090506,7.519486388952376e6,3.627160563215367e6
0.00277,-1.1898591960969238,0.002034221275901649,32.388789797947105,1.8993326308939302,12733.860635822695,2891.438074422284,1.1823242984058656e7,5.465261286996234e6
0.0027599998,-1.1885159880459675,0.0020355804884892876,32.62019011201945,1.8803812669060669,12577.686797881239,2807.441012665632,1.070343952880324e7,5.012255068856386e6
0.00275,-1.1871221069890443,0.0020075505033756514,32.442371502548305,1.8355708240234694,12507.538978561519,2667.0831732081415,1.0089533740126327e7,4.679572849399721e6
0.00274,-1.186965865956035,0.0020531827634831562,32.908908386650594,1.8371122227529588,11904.138102100233,2576.9748357027865,9.004512131320484e6,4.418051435419368e6
0.0027299998,-1.1872588123693226,0.001998243208045861,32.406643609276,1.7985099099993318,11812.690720399489,2554.609026851118,9.670583710820118e6,4.250744116115916e6
0.00272,-1.1867865280749303,0.001957569856190185,30.461324773628156,1.6423722229068671,10180.50265017128,2232.103877544948,7.577286927842998e6,3.4557210108016855e6
0.00271,-1.1850790354220286,0.0019658057349415275,30.45396958591113,1.7118705324144727,10002.763787611708,2584.2514280144946,9.657701430935962e6,4.60372953353332e6
0.0026999998,-1.1853873720757417,0.001927131542978019,30.775061084894283,1.9023760348305216,11524.22509533039,3408.108850235671,1.4221753134025836e7,7.368956049713322e6
0.00269,-1.183734704916446,0.0019333024296944495,29.400269730889086,1.7598396516386658,10898.270099511987,2502.2915624878847,1.0276834255770165e7,4.087024073288123e6
0.00268,-1.1837631278136524,0.002013523698222412,32.155923966222005,1.8819568219860647,12609.210969871623,2676.4238665094335,1.0215408913661942e7,4.482735055411637e6
0.0026699998,-1.1831257432434368,0.002051306766228933,32.63033228130764,1.9037217282742729,13071.402475016133,2741.5550396298036,1.0414489821191264e7,4.992577719826598e6
0.00266,-1.1848823942093942,0.002100315949102527,31.974943580147983,1.931648614318487,12819.285700951343,3281.5239359097036,1.2794101014876701e7,6.970497978833212e6
0.00265,-1.1837956962797345,0.002034900595822529,32.25525564695703,1.7383577101190444,10723.436459216473,2251.7264457584083,6.204885705366308e6,3.742482622739181e6
0.0026399998,-1.1831335042752438,0.002027949412153264,31.924095372172324,1.8773153527726132,11949.621341461198,3340.5890408881837,1.1346739675217083e7,8.0172898260089075e6
0.00263,-1.184083744458545,0.0020497082510544233,33.24313808392328,1.7905929150584783,11396.61929932327,2225.0212292956194,6.656262185728209e6,3.408446773000374e6
0.00262,-1.1842054486157705,0.0020031778173520173,31.530549596405695,1.7090119234544208,9948.196110829134,2002.1400115102108,6.605021669639725e6,2.6609528561393297e6
0.0026099999,-1.1838712307686714,0.001992063378842113,32.835187693951916,1.8193037117112079,10850.004270165837,2229.6832587055155,7.722237923737683e6,2.9793185450639524e6
0.0026,-1.1833808481055972,0.0020383741023219004,32.554029165238966,1.756131101839548,10214.74607137105,2210.293674945768,7.872100432254684e6,2.9245836038336786e6
0.00259,-1.1841370009742085,0.0019280219301391621,29.615382251516152,1.5590707172227865,9061.753882446126,1796.8148264494607,5.753158927523158e6,2.3238908308623717e6
0.0025799999,-1.1844601682040115,0.001978138294430738,31.854745804773962,1.7731952237014939,11513.606601477455,2126.649672885722,8.054203062581652e6,2.806770884922811e6
0.0025699998,-1.183773331613643,0.001975100392933568,30.716980093700275,1.7170501331129258,10734.087612644702,2213.4955047803787,7.844155921895103e6,3.3150655039645243e6
0.00256,-1.183741611937529,0.00196141826311187,29.778157157221408,1.661855626708394,9571.966791137982,2261.109083790681,8.427411711938953e6,3.6559528411145797e6
0.0025499999,-1.1837860642644518,0.001956094120665081,30.306009320514175,1.6860507307679728,9743.687772736454,2515.535572187442,8.572477066738958e6,4.804678419331071e6
0.0025399998,-1.1816178825593358,0.0019518799135964514,30.876932412116258,1.7112761012692945,10335.872209109713,2500.341829810277,7.718483994552978e6,4.747038426741877e6
0.00253,-1.1802266820242082,0.001935452987177359,31.668683483769286,1.7383099469426184,10097.408339022244,2351.70562094677,8.405072449529164e6,3.7321307281578006e6
0.0025199999,-1.180668667799151,0.0019491737186982622,31.417263936528553,1.6606015719647784,10219.304806316659,2109.5719760768216,7.213827210860611e6,3.0281718163975957e6
0.0025099998,-1.1794729501035441,0.0018894220234048494,31.000246135336592,1.7231368689300706,10631.529441802404,2524.1377185374363,8.617857262932109e6,4.62171024161188e6
0.0025,-1.1789957144232621,0.0019555680073284863,32.74519756361687,1.8468585507808717,11787.177918417543,2896.3642483853932,1.0927653346215442e7,5.590486296584499e6
0.0024899999,-1.1801116419578521,0.001986608525466625,34.300554737994695,2.1767216328686665,16330.259194115037,3924.873366063052,2.0111109195583913e7,7.644622529740974e6
0.0024799998,-1.1796996063783578,0.0019719229059309605,33.672200279079895,2.108431644459324,15074.953520781715,4321.122811996801,2.000926939925368e7,1.025496337230873e7
0.00247,-1.1782166108825478,0.001990613720581727,33.99511056861286,1.9543097031846124,12037.385813579078,3482.6615117607876,1.3522323348226052e7,7.062973261589991e6
0.0024599999,-1.1784538114397958,0.0019138179929733988,32.135868136576676,1.8422858881893305,10837.019864233063,2941.751129834431,1.1347241148766657e7,5.4955348275815835e6
0.0024499998,-1.177287517982822,0.0019752286454163856,33.04208727998088,1.7800402468174978,9371.546226485993,2540.14676520496,8.582498301373782e6,4.296747100531205e6
0.00244,-1.175404042548759,0.002064205418900862,35.24771125594951,2.0118938763381418,13156.385538739127,3574.2315903855624,1.2834125864271145e7,7.557875685175782e6
0.0024299999,-1.1768369436329098,0.0020913161467290687,35.165990338008264,2.0312828022155203,13898.959899106818,3520.2775959909245,1.2577664130434422e7,7.561491577680069e6
0.0024199998,-1.1778440030114654,0.0020802922315846617,34.90874631036016,1.8755571242480267,11250.164249153586,2524.7042202193966,8.200390154723659e6,3.9178729777780767e6
0.00241,-1.1764443650882135,0.0020745666519733715,35.48753163333393,1.8454554165309898,12182.012460284963,2435.2790924323394,7.351501079423206e6,3.7043936539801457e6
0.0023999999,-1.1752854665716619,0.002069397405184079,34.401038370744295,1.767224451330401,12503.098283292209,2269.7670324943997,7.5409412220220845e6,3.2410260410448574e6
0.0023899998,-1.1751482764930574,0.0021030405497020547,35.15279462082882,1.8709285837539458,13007.051894973401,2453.62540033522,8.558042344524508e6,3.7727978812687e6
0.00238,-1.1755568707975397,0.002082799392187137,35.61444723740134,1.9172427388755937,10697.708717399593,2361.5233440160146,8.167389440687916e6,3.189098925421139e6
0.00237,-1.1747088972411548,0.002046699609091433,34.73979089838847,1.8866105687716024,11224.860748922001,2285.515945446029,8.86717800619635e6,2.8834816956322803e6
0.0023599998,-1.1747750115764644,0.0020294477462046603,35.282972644071755,2.0518989922773527,13969.626396789648,2812.791367065713,1.4136448954404984e7,4.0582733924315553e6
0.00235,-1.1745691636732722,0.0020319935289716427,35.63257339272979,2.1402383111663545,16265.338904639557,3495.2589560894216,1.7898142478085447e7,6.194987329319572e6
0.00234,-1.1742122038209761,0.002019290710169189,34.579868664129506,1.863343037259922,13261.376394000761,2683.2806865595835,1.0346419475333465e7,4.252313205777126e6
0.0023299998,-1.1746107691281258,0.0020061466245777488,33.74896015441333,1.738235165588686,10215.194129149928,2469.3557339464733,7.3714014995683115e6,4.410235277108741e6
0.00232,-1.1737111780673635,0.0020070251260812925,34.855591618875366,1.9101968001029495,10951.802293287528,3027.172772858574,1.0796059142696574e7,6.0230156771116e6
0.00231,-1.1725308598349509,0.0020192963668059596,34.9197863297942,1.9286936808087958,12140.337098629707,2949.0841203185246,1.1292425229357691e7,5.2880689753735075e6
0.0022999998,-1.1734218048620801,0.0019789929646843465,34.08983442092937,1.7749032584944995,10441.463102480408,2168.8012429172704,6.577986488551454e6,2.7605344183553415e6
0.00229,-1.1717666438441887,0.0020076326348533197,34.31541679761786,1.8177398301053522,10269.22520866683,2345.686307995324,7.80821726736568e6,3.4957948424648982e6
0.00228,-1.1700421228999607,0.002047461543593686,34.88103246225962,1.891558849241782,10700.955655875721,2265.3510871099597,8.338212698514566e6,3.005783779353054e6
0.0022699998,-1.1707704103108856,0.0020648667555065304,35.17048141252171,1.8506233749065553,11100.222041656772,2119.898271028907,6.824660055937099e6,2.5539602845088625e6
0.00226,-1.169763245011268,0.0020419685017656797,33.760077859268186,1.857060060316573,11684.2562265735,2138.04744536007,7.645112315863813e6,2.641690266243026e6
0.00225,-1.171196405866261,0.0019923871613484966,31.778461011335168,1.738741335429205,11329.280937395904,2099.33845546525,7.677768405026248e6,2.7798400308166593e6
0.0022399998,-1.1699960035657526,0.0019273739461810693,31.379756477115404,1.7963584817545664,11012.16351136611,2304.105210313857,9.286222093005149e6,3.1859310219615693e6
0.00223,-1.1695979352437402,0.002023298769692299,33.720746727573236,1.9278225826166697,12651.57774177242,2758.449910462316,1.1821324818300797e7,4.4758509466424e6
0.00222,-1.1689124017622252,0.00206863276984062,35.15039534903995,1.9475119526171851,14106.337955656294,2828.5062764813583,1.1889247939440083e7,4.392458744235511e6
0.0022099998,-1.1682131885809184,0.0020456752841329674,34.08784690948775,1.8230145824754413,13874.748488046813,2404.986371948642,9.887778284064498e6,3.4887881408398827e6
0.0022,-1.1687609696521384,0.0020670437035599917,35.111832774903895,1.8538263065805052,14086.618524256786,2302.8802221881137,9.106113555874377e6,3.2975584714819673e6
0.00219,-1.1676111871656834,0.002066671109991317,35.90473468201864,1.8662061531065985,12929.276883304972,2269.8330458238224,6.991053950557901e6,3.023300349824973e6
0.0021799998,-1.168601020582608,0.002119620180276427,37.47900476465867,2.033251623024897,13862.656663252092,2670.6934845629307,9.982474965741698e6,3.839552222348676e6
0.00217,-1.168277174970603,0.002053688889683972,34.930667627675014,1.8726269239477997,12736.02366536525,2663.986997956949,9.757302837545976e6,4.380500586903332e6
0.00216,-1.1679474788542281,0.0020835889434064696,35.51529042555189,1.790254829415719,11257.026640376422,2112.566216794178,6.0292440276252385e6,2.8687003393035056e6
0.0021499998,-1.1681462410786225,0.002078334114885792,35.60695933420923,1.8809327271659657,13610.438279169142,2566.7921178377915,9.031354892995683e6,4.332317731299123e6
0.00214,-1.1676871747124804,0.00210593108883137,35.83177478120643,1.9869097386030703,14143.832777235642,2764.5286596173155,1.1387643363132635e7,4.778534583074305e6
0.00213,-1.1677792086908512,0.0020795675955930268,35.61820597550875,1.8106213949304584,11416.964699595877,2266.875570273334,6.554049439492695e6,3.4473052490100693e6
0.0021199998,-1.1664438628986415,0.002145247924489207,37.022113402929286,1.8601564918609899,13566.42505417957,2308.6264698126856,7.6655936751101e6,2.8567912184117353e6
0.00211,-1.1670478025203426,0.0021806531782726495,37.720509828175686,1.9628006993365272,14310.347757200645,2618.0969670828,9.971990526095117e6,3.7381866640919917e6
0.0021,-1.1683557206754107,0.002123160938598993,37.68709716099009,1.9324157885457045,14920.084053417422,2452.538209760675,9.020566254676528e6,3.329355384188161e6
0.0020899998,-1.1668613946377624,0.0021392536571421122,38.4510521420458,1.937729588409456,13028.681069771723,2493.658697506372,8.883800236888831e6,3.515114038948494e6
0.00208,-1.1664251320039065,0.002087100866008729,37.94228147925029,1.8207087138298597,11801.923073247386,2122.6019969303975,3.9022354681974105e6,2.724424269737005e6
0.00207,-1.1671132548109269,0.002129327841160566,38.414727662081845,1.880670806844896,13159.81903137764,2241.43781951068,5.560164544771306e6,2.92936839196546e6
0.0020599999,-1.1672443626617492,0.002080522294903405,38.36450898308639,1.8529012339134225,13494.323205935412,2391.9985112461295,5.26248271620006e6,3.7998678573185983e6
0.00205,-1.165694068419599,0.0021475469572552123,39.04555021229287,1.853357462673349,12381.358032933445,2066.24679179923,4.87012394785662e6,2.498213058404002e6
0.00204,-1.1656673936645416,0.002187983913171524,39.785764093888375,1.8698137574406093,13225.802489008898,2104.601921835806,3.106075952308973e6,2.6025994913039003e6
0.0020299999,-1.1653279987397152,0.0022041229994163147,39.21512326612418,1.852545364061931,12446.829391052592,2051.2961129465593,2.9308579260654957e6,2.407708012805483e6
0.0020199998,-1.1645274976868956,0.002203143000481802,38.766674380456145,1.9030010356217215,13749.541621731609,2057.7217975704134,4.328630592140635e6,2.3324145512329857e6
0.00201,-1.1636156043957318,0.0022495255284240593,39.12295574820692,1.8662641824526245,14605.929407017391,1940.6392476984565,4.0222029663851587e6,2.154445961442422e6
0.0019999999,-1.1644018389230566,0.002211074429756527,39.166647020470094,1.8491939602323084,12786.488386703391,1837.5675451757738,2.1921619367860495e6,2.1702688581728325e6
0.0019899998,-1.1647427951616987,0.0022603141048366617,39.51604233552523,1.9455835156212007,14485.805097936898,2064.4489317150005,4.248556455271667e6,2.189651240991893e6
0.00198,-1.1635800292740812,0.002280653878572452,39.455940535018925,1.8538657346344452,12872.652587077104,1987.5793377475256,3.439999637787562e6,2.168437396748359e6
0.0019699999,-1.164946669569279,0.0022877282601306104,39.32130337219491,1.800085343784732,12477.43784940917,2068.5759174358163,1.8440412372078677e6,2.8880477084062425e6
0.0019599998,-1.1668515858230855,0.0022267662814346423,38.13378645830523,1.8340825265616199,11527.94966702444,2156.002832119652,4.918758007700566e6,3.270465339769389e6
0.00195,-1.16503653824926,0.002266089455790883,38.331126756366096,1.831520180057179,9986.82279910937,2214.338287661318,4.0731278339476334e6,3.286415735349898e6
0.0019399999,-1.1631062884684558,0.0022189343407510273,36.91452278619191,1.880875016582225,10206.741349779995,1925.8870239112694,5.2041951324939625e6,2.154677444272509e6
0.0019299999,-1.1635858679581152,0.002154152938823868,35.86873117135678,1.7273444369955235,10131.549249391584,1602.4738588667287,3.0941238635621252e6,1.607096911209304e6
0.00192,-1.1628383951092092,0.002172679559322675,36.07873770583314,1.7346995495566193,8726.378275708703,1650.8225415604434,2.7316248863931466e6,1.5723862871962625e6
0.0019099999,-1.1617101995830472,0.002152158095208511,35.275369462927,1.7352524505131532,10249.408086097204,1709.3510964809996,2.565671646809003e6,1.7799046419378994e6
0.0018999999,-1.1618442257902544,0.0021944808229496667,36.09478293579982,1.7428784266498598,8924.570991875586,1683.0245233451392,2.4000733807862448e6,1.7948513637240008e6
0.0018899998,-1.161559811623243,0.0021541468733792166,35.914137718879985,1.7587246859353263,9898.992984954515,1694.8960079307365,2.6969243812755747e6,1.9485250048552789e6
0.0018799999,-1.1594967324931331,0.0021171398581204806,36.42759317840935,1.7666204039785391,8600.416477926497,1653.494243626856,2.5694201671740534e6,1.9326132367975793e6
0.0018699999,-1.159080272662958,0.0021024688320262956,36.902837413408164,1.80112999112253,8549.82164402035,1845.4332794405727,3.881006057499332e6,2.250982088490138e6
0.0018599998,-1.1577796861331648,0.00211813454601003,35.945612248244295,1.748070331940199,8481.065268993345,1833.4105076008345,3.7852490386699853e6,2.322951416240185e6
0.0018499999,-1.157992623983135,0.0021036509477010677,35.872975612510174,1.8257268352872653,10366.144333625376,2163.847863252318,5.388212835245352e6,3.2025694211729057e6
0.0018399999,-1.158351226277803,0.0021471844663704357,36.44494506796078,1.8061811230899216,11152.801884769135,1893.4361467560943,4.95495309092072e6,2.027340588945131e6
0.0018299998,-1.1580265232891909,0.0021606205630305946,37.7780454267887,1.8837135592835932,11035.31257798527,2074.0552063703126,5.643081882251377e6,2.337115915082029e6
0.0018199999,-1.15942762082878,0.0021811313419564764,38.862417843859554,1.8589566470522927,11999.37049221788,1949.2161461465037,4.284902880559895e6,2.0421465763043421e6
0.0018099999,-1.157591523186729,0.002210263070378262,39.041052015327836,2.0184781737072126,15025.887137989288,2546.7450646590814,9.133454833689824e6,3.632218489873701e6
0.0017999999,-1.1575354009978307,0.002154181985298887,38.0693547834931,1.7851347939682547,10959.093272180728,1783.0277372706078,2.830716883415948e6,1.9101530670642229e6
0.0017899999,-1.157118967943124,0.002217531408118381,39.0371303030584,1.8587632112134993,11946.204796717686,2315.6277076861734,4.327672153653712e6,3.7686860872198814e6
0.0017799999,-1.1563821176900002,0.002250879561939005,39.4300524036694,1.9558297221152483,12518.708086566536,2725.094505419694,6.796465042667708e6,4.808312852684753e6
0.0017699999,-1.1557889409728817,0.0022888796423023426,40.08451920965713,2.1496005438139267,15112.930168498124,2675.95156262737,9.930932405613525e6,3.9969748197936215e6
0.0017599999,-1.1560866635648437,0.0022060144934262587,38.138154183262465,1.9494417211939874,13955.701632392755,2181.8058536445446,7.134543853556398e6,2.559563932420861e6
0.0017499999,-1.1570699157131927,0.0022507140921413167,40.632938078972415,2.016682184983119,14460.429334911274,2344.862449853704,6.506101553000698e6,2.834174645113521e6
0.0017399999,-1.1569168774398646,0.0022220230722516344,40.10137833394482,2.027000655747755,14023.207199900047,2629.390579733602,7.9347495809991835e6,3.91428950979707e6
0.0017299999,-1.1577885394972376,0.002186103326550639,39.739196671465784,2.0644269736955265,13415.52578642289,2442.674204501472,8.319490050744479e6,3.0031959221014455e6
0.00172,-1.1570784521528796,0.0021682456893327507,39.22088856300425,2.1451756655409637,15663.98560712409,2788.563052777875,1.0540803175608002e7,3.832607857704793e6
0.0017099999,-1.1558100242392495,0.002159389811670917,38.52370497423521,1.9988944743973798,15326.06703021977,2636.8147227049685,8.372121607729114e6,4.0997721875986503e6
0.0016999999,-1.156863711058165,0.0021701374131468825,39.32780311369694,2.143374945353009,16318.183797985483,2970.3411265363748,1.2073727791164469e7,4.668837728509215e6
0.00169,-1.1571770959945016,0.002189319437138419,38.93878210362465,2.1962492319714273,17034.339150569493,3137.1946270036847,1.2375381064490492e7,4.802725123346715e6
0.0016799999,-1.1566802421560158,0.0022162288296908306,38.958951231930804,2.1675835939472865,14976.24777921702,3083.8865963057196,1.0797457014818093e7,4.669823098131648e6
0.0016699999,-1.1549093193455953,0.00221527754535196,39.064706123759294,2.054613515207014,13386.34780198615,2764.1312432274362,9.27304711859408e6,4.22118999794626e6
0.00166,-1.154513739318213,0.0022581950081543827,40.06914566559662,1.8981408189568907,12673.380403801031,2317.1507200926876,4.566330454870541e6,2.988225450399665e6
0.0016499999,-1.154708330085158,0.0022227481828368235,39.49127024640504,1.8914948947491041,11787.08360162676,1943.94526279888,3.1522783108614716e6,1.8811534474440478e6
0.0016399999,-1.1542832019896976,0.002278217165919773,41.02897172930159,2.03364511773212,15222.158790269561,2404.762789755171,7.478198942514944e6,2.727974540380277e6
0.0016299998,-1.1532097297553212,0.002260115140791274,40.53215825889017,1.9927901468332332,14638.546867253592,2477.2149926861957,7.343866457807289e6,3.1657559219463463e6
0.0016199999,-1.1529993575034287,0.0022598175183439094,40.12526029734192,1.9676005941780197,13636.962206391505,2450.4534253009115,6.744343957543254e6,3.2087469523865725e6
0.0016099999,-1.15295030407756,0.0022323056947331048,39.08004881273277,1.9999979740302105,13796.922287938078,2395.29457463865,8.3827953784437785e6,2.948632893723518e6
0.0015999998,-1.1542499792615528,0.0022319904509536834,38.79003710087332,1.9385082365940156,11249.999719903568,2256.237775488459,6.217603151623028e6,3.143640334094322e6
0.0015899999,-1.1523693474633274,0.0022413707538888605,38.79086036916448,1.9583300428168802,12347.507151996007,2374.252238444326,6.919724941951504e6,3.0296678078906704e6
0.0015799999,-1.1520807203600683,0.0022528583735569887,41.11789263339957,2.103440847511219,12815.905816099592,2912.047250378466,9.489234107597638e6,4.951204115131681e6
0.0015699998,-1.1513690557342788,0.002202377230517098,40.25515648307278,1.978235022876988,13779.289462385786,2516.8035880394623,8.032085226850213e6,3.532125651245979e6
0.0015599999,-1.1509542273698063,0.0021734648114698973,39.2931434668932,2.041211036552657,13975.467756020842,2906.5155863962927,1.0767246484064875e7,4.8527297907025935e6
0.0015499999,-1.1513186938166577,0.002219589996627512,39.78117459246336,1.953944402708911,13335.955919647558,2944.274599778773,8.561357799366543e6,5.773046919931124e6
0.0015399999,-1.1494611377708503,0.0021823862999479577,39.043879984321435,1.9225690900475374,12188.483080650212,2626.079456428497,7.000920573259786e6,4.6890465256985165e6
0.0015299999,-1.1492935861599218,0.0022265303416095857,40.17406666385858,2.0591285795945358,13068.062539620756,2952.7146560225856,9.469957874265052e6,5.508633815182344e6
0.0015199999,-1.1476543663546388,0.0022107500662906306,39.52295734156306,1.8841974466319797,11663.142137438095,2456.4585098767225,5.198238233878148e6,3.9177600803400124e6
0.0015099999,-1.146948503897979,0.0022309240499437575,39.69228334845005,1.9365240828958004,11894.799393576084,2493.995428217304,6.962583009279603e6,4.138715621679593e6
0.0014999999,-1.144618372923974,0.002219874495863076,38.87698036668519,1.893584145239348,12794.02098672256,2615.230361520109,8.3797320958673535e6,4.538760513236586e6
0.0014899999,-1.1451367370569354,0.002201205586115353,40.292196437185005,2.06537845259475,15828.165349610492,3061.5018029741814,1.1921064917569788e7,5.351608891326924e6
0.0014799999,-1.1444696537520807,0.002156372470149494,40.02572215392764,2.1866115277727434,16755.451820738144,3264.4764099958347,1.4674696657498976e7,5.751087066104925e6
0.0014699999,-1.1429548903267008,0.0021405568704047618,39.462836194380486,1.9860559123792707,14666.58196087448,2227.340740950565,6.097088127345887e6,2.697407141345058e6
0.0014599999,-1.1429253664686227,0.0021322324015264436,39.84118533415977,2.0176368082004,13676.897733624353,2580.4839385034325,7.964899041073435e6,3.857192481190211e6
0.0014499999,-1.1428440352534788,0.002217272996235159,42.11016594508073,2.0285951162984697,14488.27291335302,2656.392961534143,7.501954981706748e6,4.095037658400835e6
0.0014399999,-1.1425764302531565,0.0022662900520642017,43.24338527108557,2.0906754806053294,14910.060262484165,2721.0931085214092,6.646515755719144e6,3.8208409850058164e6
0.00143,-1.1408189371993744,0.002261114234380007,42.891738392671776,1.897210750733443,13914.044654649479,2189.6253782199915,1.3190809477830606e6,2.787412316112004e6
0.0014199999,-1.1412120858084678,0.0022603780683045963,42.734787906239944,2.1116674246979303,14717.832604961459,2708.3842007086464,6.634581702515985e6,3.840925598687633e6
0.0014099999,-1.1429375789624903,0.0023050268308124756,43.85651760677926,2.1916035538544585,14733.203816790856,3025.4301048654024,8.6827210336421e6,5.208797549099707e6
0.0014,-1.141201281275351,0.0022974941011969976,43.30431984508954,2.0811811956320696,14083.303447515862,2861.681896243398,7.698783439623123e6,4.679127141040795e6
0.0013899999,-1.140428084174961,0.002338257543928886,43.73479900175648,2.0932376056919284,14756.811729815003,2792.4911589286166,6.668045014818201e6,4.236178326306522e6
0.0013799999,-1.140176159361924,0.002293556463932275,43.645828048716524,2.1359949083986844,14125.064625527304,2578.9927665460104,6.434638534411593e6,3.4420955947368387e6
0.00137,-1.139175834997988,0.002313523851243117,43.760640837023914,2.0657592637715987,12802.70197367805,2540.1279965642184,5.822249734572337e6,3.224019163879144e6
0.0013599999,-1.1371930616017782,0.0023593105140686348,44.69053413705603,2.1035984134066608,14930.053248022574,2440.004189084147,4.294122090390363e6,2.943480225783064e6
0.0013499999,-1.136723257608018,0.0023566564953102754,45.451269156663415,2.1200579708493623,14741.866502200093,2186.010307662087,2.5995756222454514e6,2.3612129090229305e6
0.0013399998,-1.1352617896203825,0.0023997700073716084,45.256215339465335,2.1915308713258494,14323.178165285097,2403.205037134035,4.0527099860305474e6,2.9092500138601633e6
0.0013299999,-1.133169011917315,0.002477697427841135,46.864914387129254,2.3516522098158243,14495.784226118481,2754.0695180064145,7.624484034631451e6,3.4558322557915053e6
0.0013199999,-1.1330605169363264,0.0024503804732709986,48.2059754604263,2.4425699543706485,15943.80992527289,3265.510747988131,8.236874397682819e6,5.387684292851929e6
0.0013099998,-1.1350131825737502,0.0024405457122355797,47.608178607833885,2.461584094567521,17472.976872605126,3571.321322498831,8.939834487639707e6,6.169028332218985e6
0.0012999999,-1.1342333051630766,0.0024541984284606366,48.0878632219941,2.3899966880783343,17429.719625902148,3320.937766742809,9.325891186315503e6,4.941152578962732e6
0.0012899999,-1.1337422636708685,0.0023915338793015096,48.6120994641138,2.4879775159637147,16896.844575518626,3702.6396198221964,1.1553195841790589e7,6.887755385088153e6
0.0012799999,-1.1319858233601467,0.002439519954129577,47.46769241373358,2.2743391970237146,16183.491930469187,2848.4650055989896,4.821006449413535e6,4.1323273730776403e6
0.0012699999,-1.1338276619414558,0.002434943976679186,48.54927547645026,2.469063259958311,19238.681930990184,3358.2276240182687,1.0746836721910095e7,4.42512321362918e6
0.0012599999,-1.1331924301045901,0.0023635533173526854,46.78423375233931,2.37053826374921,17323.913929021033,3054.5544618678623,8.88954414646866e6,4.0318426460295254e6
0.0012499999,-1.1313962820457617,0.0023488206374336364,48.305114533520126,2.3375213730758873,15236.254286235666,2961.001162259002,5.901266022404139e6,3.9985258503853497e6
0.0012399999,-1.1315610641105072,0.002398210336393946,49.04848803790953,2.4965570110205437,18566.006475524046,3518.851677959212,1.0218420407955328e7,5.103640777465845e6
0.0012299999,-1.1302381855641883,0.0024132029697912687,48.87629243481456,2.405664616358309,17551.975171805683,3483.0723786672306,9.411017851315264e6,5.36523478951888e6
0.0012199999,-1.1283786505813262,0.0023830905890787285,49.56836025839469,2.372606960283709,16554.298846576705,2988.2802192287945,5.915944216728408e6,3.9168582358702393e6
0.0012099999,-1.1293869338302829,0.0023664491032125675,49.33558837821745,2.4537388525359813,14725.794454166391,3109.3783633024727,7.426699578498537e6,4.213698135753406e6
0.0011999999,-1.1284316112479682,0.002359728393353897,48.93836788182963,2.436809550895979,15629.767465621953,3275.678463911833,9.022420441579284e6,4.998196801574478e6
0.0011899999,-1.129035139687411,0.002324800179484933,48.29110555586554,2.220461074952785,14067.05074134173,2534.261514252103,2.894926326430413e6,2.969771339583369e6
0.0011799999,-1.1281186845317672,0.002329952137694846,48.27650405839993,2.323617586037836,15066.820184946835,2914.0025302812132,5.26796066384338e6,3.793894755660563e6
0.00117,-1.1269908379350482,0.0023739503100066667,49.24211473719269,2.529251256095669,17474.04473670318,3501.091866482462,1.1205065014345568e7,5.667408964636501e6
0.0011599999,-1.126620830480499,0.0023648607088050818,48.854180698183505,2.5187276801863936,18930.46932397419,3301.0403131505395,1.0134301641136372e7,4.802267915304643e6
0.0011499999,-1.1271908499605867,0.002402158941788353,49.84919435346645,2.5069252450611987,18888.579225709353,3357.765476334392,8.89527527996828e6,5.454472956710964e6
0.00114,-1.1294426269367492,0.0023683331188194784,50.11068811807672,2.5711875411381175,19443.12514170244,3836.728752570736,1.4452809308189798e7,6.414838387615894e6
0.0011299999,-1.1285728895786724,0.0023825151445245876,49.376606317714995,2.4802927678902935,20343.266554167523,3706.9142719484425,1.3614819934649415e7,6.390178430458356e6
0.0011199999,-1.1285288255794337,0.0024063120115938373,50.90843721579007,2.6038139691867865,21057.755429847723,3930.296357945434,1.5419018785475837e7,7.277261828032011e6
0.00111,-1.125745820536748,0.0024338126477126435,51.90089746744558,2.69434313839446,23050.228350473757,4000.816359179478,1.5326980346579377e7,6.958581006379553e6
0.0010999999,-1.1239357014885825,0.002449387877878779,53.25770498317049,2.585078232443701,21408.28681237471,3657.8586822773527,9.549027643017763e6,6.060408320602592e6
0.0010899999,-1.1225722261332125,0.002400838344719311,52.461384318639965,2.628618864122524,22184.941620617927,4105.292713995195,1.3154485374234209e7,8.245859083597955e6
0.0010799998,-1.122332837508194,0.002451835203430263,52.11884100088533,2.6634480696036307,23211.083549400333,4501.278955728029,1.6804551395475574e7,8.874905077148173e6
0.0010699999,-1.12314610121422,0.002508710156861943,55.22686946862675,2.803850665290753,26175.635199699267,5221.513004857068,1.9079157878156487e7,1.1648903286056275e7
0.0010599999,-1.1228124256238954,0.002418064549675281,52.803152378443706,2.776080536976397,26839.47253883131,4764.875427850321,2.0524153881050598e7,9.858971345701965e6
0.0010499998,-1.1210264936375884,0.0024234127585292162,52.67089551205604,2.7211888070305283,25950.968539333175,4351.161427181777,1.8799413219925962e7,8.26371823084585e6
0.0010399999,-1.1203512631613781,0.0023935159174193654,52.15167930333388,2.696011663659235,25763.523229381706,4436.788474038885,2.06397550312907e7,8.537576140042018e6
0.0010299999,-1.1206358336883488,0.002460965891104345,52.52283429841135,2.8006142441548665,28914.128125139483,4558.033163398235,2.3643243327527832e7,7.959248939430698e6
0.0010199999,-1.1197167101525785,0.002409039130591159,53.327105994317435,2.9705278531334973,31784.51857727522,5199.364366306537,2.9339236356826905e7,9.893975051603664e6
0.0010099999,-1.1182691130803233,0.0024439496238152477,53.69803584659007,3.033018224981685,31311.08118318073,5128.988063558218,2.976279606272355e7,9.216373463758633e6
0.0009999999,-1.1195115224750019,0.002464646265482461,54.810816841864,3.1666679826129736,30889.101776035837,5886.71076339559,3.529387763798264e7,1.2442453648536224e7
0.0009899999,-1.119462985183478,0.0025733984369986787,56.89524909682382,3.4290864553694353,35800.47291144206,6443.718894089497,4.250662443537327e7,1.2898141136120882e7
0.0009799999,-1.117697011182986,0.0025588146526863607,58.09707347395378,3.4499582312372503,36388.963350919366,6295.846923544393,4.0560442440922e7,1.2906167552413749e7
0.0009699999,-1.116613714146348,0.0025443087756279706,59.250384097344586,3.2902767599948968,35698.09590384516,5787.597804043883,3.2929173212373625e7,1.048689830709229e7
0.0009599999,-1.1158495770894352,0.0025731547097399754,59.32356868190947,3.4728548363140552,37639.875408341664,6548.628628560493,4.216394707139464e7,1.344379838559192e7
0.0009499999,-1.1162104110757225,0.0025454035134726332,58.187402081647896,3.347554047721045,35624.11125444545,5758.052701157818,3.6531900580409616e7,9.842826838945309e6
0.0009399999,-1.1163362668633492,0.0025712933707192367,58.15289131979744,3.3538598332934813,35260.500902570704,5770.558954109998,3.722800559498096e7,9.843019710910277e6
0.0009299999,-1.11727493474414,0.0026127961955157326,60.494334339483395,3.497493940948585,39198.670036485426,6821.264209015286,4.289119220145897e7,1.4617898729953302e7
0.0009199999,-1.1151470372218455,0.0025995898325134946,58.98967737211572,3.4216121000055515,36915.424823987996,6353.300413989212,4.112014433830825e7,1.2162851105872333e7
0.0009099999,-1.1129170131457142,0.0025986793985374487,58.713737778573886,3.321239991851735,34344.0269926364,6215.146576537875,3.665054801571249e7,1.2540706860394174e7
0.0008999999,-1.1136812163915937,0.0026360738278058144,60.312618928811546,3.3626347872676243,34382.07566282264,6533.273140599411,3.567455937168685e7,1.4523627388120165e7
0.0008899999,-1.1125667390044918,0.0027337145182130982,63.10019599608659,3.46019858005302,36892.087903944564,6026.593273051961,3.5432577333431184e7,1.1410611316705422e7
0.0008799999,-1.112322620426825,0.002743113381362605,64.40595915985863,3.4799011200192984,37000.735181590055,6295.1087691356715,3.434303633349056e7,1.2791937804311635e7
0.0008699999,-1.111107754704472,0.0027742167592407435,64.13189069992227,3.620671186716781,40555.42784496325,7048.447168630433,4.1720420088863544e7,1.6590876695001934e7
0.0008599999,-1.1099348884032318,0.0027215047122305706,64.3919985376511,3.7799175071741673,40385.80690607996,8275.12234897108,4.78961342272816e7,2.270480241655961e7
0.0008499999,-1.1077322763280966,0.0026663798401798462,63.39943178542415,3.70920823988794,39526.471681897565,7954.870506595527,4.924940411524477e7,2.0671513257569358e7
0.0008399999,-1.107589546721396,0.002741505487035708,63.7444658760397,3.6086410400470554,39879.871273919,6958.444425578297,4.359762815892335e7,1.4588822968754567e7
0.0008299999,-1.1067369542844046,0.0027347512174986863,64.95606625669642,3.502174239618507,38929.500552098405,6531.5101862076035,3.94614494704784e7,1.333421941852307e7
0.0008199999,-1.1079216263845109,0.002758672849787294,66.58559313935432,3.632508403021174,41325.06073043228,6196.446417507381,4.421667261991208e7,1.0703802636202443e7
0.0008099999,-1.1071550032088262,0.0027443262744921005,64.02779121315886,3.4154777797233047,37478.655285744026,5618.418468872918,3.609153122520738e7,9.08099682555615e6
0.0007999999,-1.1048705851485743,0.002776683434775588,66.19349948097597,3.6892244233621514,42920.35604685106,6549.650104021099,4.998291452840285e7,1.1751813320381165e7
0.0007899999,-1.1051323370985355,0.0028581885344774608,69.58075329431973,4.037885998500025,47833.085917940545,7575.70772926564,6.1206869989734694e7,1.485104171389183e7
0.0007799999,-1.1029273291517196,0.0028573155030506376,68.84191850592279,3.974434104011632,45670.540945758316,7577.84340613378,5.920661795567756e7,1.5809861776629413e7
0.0007699999,-1.1025416937441501,0.002876615320221385,69.3583560229798,4.023510492255433,48430.3016245472,7992.7949241591305,6.1979303252043165e7,1.6557275091667324e7
0.0007599999,-1.1028972896710332,0.0029506917390958536,71.91227565340435,4.294578528790411,53384.984494369506,9041.963931350252,7.838338436307202e7,2.068429420107267e7
0.0007499999,-1.1007444357965817,0.0029364563543253777,72.19214048721403,4.188857262928592,51921.17418099791,8772.365377547718,6.820570190212797e7,1.95120164794658e7
0.0007399999,-1.0998395064292574,0.0028908112222509872,70.01639978794701,3.971487638228028,47589.08473660201,7679.405897631717,5.363113188755019e7,1.595131725741893e7
0.0007299999,-1.1006472404731351,0.00292104874397195,72.35132328949716,4.050668826397103,47252.18893717031,7684.249474117305,5.0708989916889265e7,1.5173682798599798e7
0.0007199999,-1.1016859375775285,0.002928696907634499,72.33856008377693,4.2798877664331485,53491.58991838624,8953.060413151701,6.912204195180616e7,2.000988525725596e7
0.0007099999,-1.098633739270263,0.0029397932248925902,71.3944248263098,4.170918128440707,50272.45730652785,8938.123383330307,6.477672315077166e7,2.1622075644666642e7
0.0006999999,-1.0976341797186315,0.002990703571581332,71.11941503154775,4.418902379408079,53027.71192416451,10727.785147791808,7.47856794845757e7,2.983479532229876e7
0.0006899999,-1.0972876658243254,0.002987085291779196,72.91323411738831,4.495821584249404,53973.34816336976,10673.94589487683,7.24815522041053e7,2.8809579283744693e7
0.0006799999,-1.0977255113069146,0.0030188555502116605,74.50030212883603,4.243849804007434,50798.12219648754,9473.35661713813,5.33877493784213e7,2.4027327444319274e7
0.0006699999,-1.096931809922969,0.003044137209658753,75.14775191290185,4.413877160803154,55858.92602149083,10319.014911567749,6.831721520628107e7,2.738148310730275e7
0.0006599999,-1.096568067190008,0.0030284798689680127,75.06472892989748,4.371828998578785,53827.64355491418,9464.837709050229,6.185512393376712e7,2.28202851739136e7
0.0006499999,-1.095559605216357,0.0031530495959802996,79.49802603467072,4.677809655623667,60751.28210193942,10871.555377455672,7.077164427241293e7,2.92986284981745e7
0.0006399999,-1.0937926209330187,0.0032028203132300915,81.0082937718222,4.83914512356393,62898.26228606351,11554.868865661812,8.485036260037132e7,3.1015516813239276e7
0.0006299999,-1.0925523739080065,0.0031650511904683706,80.89070651083507,4.688137644917269,60512.64972308001,11485.705974644108,7.603240189479344e7,3.279217802555683e7
0.0006199999,-1.0920771780009695,0.003229518635712527,82.23614380343491,4.7952689561805135,61548.690569090264,12294.139636744178,7.459855115885669e7,3.772789593010402e7
0.0006099999,-1.0911538447815703,0.003210843639110942,82.72409089136121,4.995610838208651,64428.11489889948,13027.66000790851,8.683129173217402e7,4.148271590144453e7
0.0005999999,-1.091426866742139,0.0031402386074624944,79.84680453345756,4.6383459210608216,61478.02543724137,10950.767881439879,7.568563401410475e7,3.100174755750896e7
0.0005899999,-1.0909258803664554,0.0031546441758313207,78.89348979453091,4.491711657350327,57660.3459885475,10281.241913952197,6.48554359310478e7,2.7511213137187652e7
0.0005799999,-1.0898419546932143,0.0031912545081148676,79.77034595773844,4.616235432493011,60402.77323556624,10486.572365659724,6.985088949177034e7,2.767374662711886e7
0.0005699999,-1.088980630391602,0.0031547302604885445,78.73683697261826,4.718002230771779,59142.985489446575,11850.47599018539,8.064647245480521e7,3.544795447195742e7
0.0005599999,-1.0883936557824236,0.0031678780466513857,80.07820577426328,4.953963855202005,66955.29706949384,12654.240699800392,1.0143870949439268e8,3.834976345763944e7
0.0005499999,-1.0894144608247152,0.0032738262439799518,81.30008899243728,4.821738190642134,62759.53850576893,11262.54895769618,8.618400515811092e7,2.932729806051434e7
0.0005399999,-1.088631939985917,0.003251771830642356,80.61082380765863,5.050745332296946,64160.622926355565,13892.606944743064,1.0271815211355837e8,4.594891247806896e7
0.0005299999,-1.0879067112668168,0.003300819105584196,83.57360680384349,5.477147345030169,71708.83933356407,15937.904139500251,1.2582205891612163e8,5.5492576804539435e7
0.0005199999,-1.0884379492784189,0.0032577128159494,81.27727992074823,5.385832424539367,69763.53356019511,16376.025538678961,1.2608860183549635e8,6.083767423678966e7
0.0005099999,-1.0894593275256839,0.0033277730519372683,85.3756889864066,5.66659165076437,78628.74406484106,16997.86484653044,1.387748323178118e8,6.074725856119679e7
0.0004999999,-1.0881721982524508,0.003256727204590989,84.31711305410575,5.984585885537272,80983.71546543336,20173.37854849572,1.662244430805572e8,8.151340348360194e7
0.0004899999,-1.087467573906415,0.0032506369762669504,84.36240604094925,5.831489916107381,77034.64355645042,18952.006297599946,1.5289850213058245e8,7.335926083695848e7
0.0004799999,-1.0865215155970414,0.0032493214570512674,83.27543493200264,5.381573742160125,71300.13964872231,16133.97259700356,1.1939319229946528e8,5.913752666471264e7
0.0004699999,-1.085865767637852,0.003267590631597766,84.3929699392768,5.44019463241643,74905.04177882463,15972.150228403423,1.2103746121997628e8,5.687918415618774e7
0.0004599999,-1.0845592363612901,0.0033041862148674573,84.53724549803704,5.382013347838553,75798.08516193174,15780.242661843395,1.2011346395074783e8,5.524557106152951e7
0.0004499999,-1.0841503261126169,0.0033239398461002733,85.35778026011113,5.458695926265557,76356.84382923215,17062.382382236287,1.2450979473670708e8,6.515869485586924e7
0.0004399999,-1.084186333552569,0.003294704210909719,84.17546625002447,5.152879433532632,72675.79105359504,13682.119962748437,1.0105623235068624e8,4.1356848871977106e7
0.0004299999,-1.0830450216383691,0.003342267877151634,84.9720507944127,5.057018506046993,70509.92319539888,12947.933927434995,9.413694070915315e7,3.698373057986766e7
0.0004199999,-1.083598453866326,0.0032970362106259326,85.05795937070668,4.847536550983286,65983.40918852348,11803.940795540197,8.182931891028506e7,3.4534436105041385e7
0.0004099999,-1.082182537885205,0.0033063530922860904,86.12144217535919,4.785745600214885,66774.27184463035,10896.028276247054,7.574766236767708e7,2.8567605468778063e7
0.0003999999,-1.081130467500693,0.0032372266067353444,83.59807005387866,4.544040269525445,62363.316616732234,10683.254190842265,6.905827313203466e7,2.8973210497811615e7
0.0003899999,-1.0798669558650114,0.003217776876823937,84.03836644585769,4.8028776368877395,62522.12245866987,12574.113686004986,7.900277602820474e7,4.2275530135537244e7
0.0003799999,-1.0792489077949228,0.0032147040925046156,84.36952768243174,4.767579873390861,61176.23579627349,12097.786583721623,7.519989777183191e7,3.804950386029991e7
0.0003699999,-1.0784302551969631,0.0031837610830872374,84.04971487767182,4.7120690878748235,61778.194325946664,10636.824760747348,6.658679924480372e7,2.791979377855675e7
0.0003599999,-1.0787663978195414,0.0031961516111581444,84.32403156161018,4.694654752466648,59394.147061021875,10608.254867247684,6.463687991308024e7,2.7635345486711286e7
0.0003499999,-1.0790540223707124,0.0032779270342852026,86.672525184366,4.973601512571308,64933.18564426632,12305.303660749281,8.07900112546037e7,3.5559241868401825e7
0.0003399999,-1.0789503235514255,0.003266101757905696,86.85444446843549,4.709060865769075,58371.74262419152,10076.794727080987,5.8058689472677976e7,2.4631009051972535e7
0.0003299999,-1.0785062107971384,0.003145102948700554,82.35735044606614,4.482436274743069,56366.70534069101,8995.67415892661,5.370982289550293e7,1.8116160228020836e7
0.0003199999,-1.0766175544650975,0.0031792547497914146,85.08990620941586,4.601399027670294,59595.190897750705,9106.822057548896,5.447152645685499e7,1.878252245241162e7
0.0003099999,-1.075372583058887,0.00319563051448918,86.16597956694164,4.993524209707626,64738.580325140676,11017.627910375451,7.834963286919123e7,2.495952813658609e7
0.0002999999,-1.074322505431717,0.00325376689121397,86.97055763083105,5.15505597264008,67714.51916570625,12004.883508089153,8.708917911343628e7,2.8442350402036082e7
0.0002899999,-1.074683484318604,0.0031896720428522328,88.13190408618432,5.340914866063852,73701.58515622582,12896.18137266174,9.763689707751836e7,3.1544888876232527e7
0.0002799999,-1.0732612239740054,0.0031651457392863646,87.03829891671839,5.397065099647822,75697.56112660929,13679.47543960549,1.0864113362839825e8,3.52369609307832e7
0.0002699999,-1.0735978344079196,0.0032600023144521697,89.69531825845729,5.844173795684444,83803.12071631485,16211.56474972145,1.384517366437178e8,4.70012297247902e7
0.0002599999,-1.073805193571904,0.003222764442504843,88.08499580587454,5.718352006854416,80299.38607216068,15189.377945339349,1.2947898767994355e8,4.302608155361964e7
0.0002499999,-1.0732861691053794,0.0032766842759948903,91.43694792032306,5.821761635195695,85733.95249002805,15450.362399795951,1.3566905946976593e8,4.32046491430183e7
0.0002399999,-1.0711502294492588,0.0033029741786723826,93.91489036277456,6.111106480539387,88039.82649321303,17019.414799314316,1.528698526716754e8,5.172547954009816e7
0.0002299999,-1.0706066176209856,0.003284709966422284,92.07938371480839,5.725957460944213,82699.0951824145,15138.732042954834,1.2495877327343418e8,4.469290799356216e7
0.0002199999,-1.0707063453559378,0.003338709491867424,93.27684974981847,5.666214387799455,81559.52270395642,15354.538276793142,1.198575885069996e8,4.572519767516651e7
0.0002099999,-1.0713767575616508,0.0033581423672516863,91.51822982612971,5.332682646676402,70535.72167187459,13546.87745441232,9.086771312232701e7,4.0852202526257984e7
0.0001999999,-1.0703354426347669,0.0032406328553860474,89.81688174828675,5.3540471022375,72115.77029992738,14238.533173093712,9.46653899432028e7,4.436857900368175e7
0.0001899999,-1.0696770517758116,0.003341928947591652,92.06157308582277,5.645363998263759,75516.50816898198,15854.840415139606,1.1106050000557849e8,5.380499892624744e7
0.0001799999,-1.0690855979385352,0.0033160331789488964,90.15413624871589,5.2271365972854404,67438.4504023517,12664.13618836943,8.174019054698707e7,3.624445897288032e7
0.0001699999,-1.067560740453378,0.003389756805224731,93.13825595341619,5.55491830543039,73667.29687365166,13761.966323805582,1.0072177710180908e8,3.830448887860342e7
0.0001599999,-1.06790088158792,0.0033356421753053824,91.65534386611357,5.503321982871657,79043.0933233887,13662.363515679941,1.0628878075827898e8,3.7313241913106404e7
0.0001499999,-1.0674165606591204,0.003357310795580758,93.85496035717064,5.582749686464691,77077.47827089648,13628.284493537303,1.0804562979331364e8,3.644922209013594e7
0.0001399999,-1.0660997706940631,0.0033317650851879474,93.09876293759964,5.407329134395049,80243.66867653247,13174.713490703753,1.0834463241838497e8,3.281793185411106e7
0.0001299999,-1.0643799146173232,0.0033517295133061757,94.86306271439217,5.490946603932948,79266.97747139246,12296.565252193026,1.0001033347033736e8,2.5650087070976023e7
0.0001199999,-1.0636896913525375,0.0034042267665057866,96.78575055699199,5.568171524397643,81117.70037721489,12732.120467587229,1.0517684631167297e8,2.9502655493452743e7
0.0001099999,-1.063410176773993,0.003430447551552552,98.56902912334097,5.90025268035841,90267.54683269434,14918.878074122227,1.3202703356621727e8,3.944886707956182e7
9.99999e-5,-1.0637146602212681,0.0034932334327558863,100.23922545112556,5.745572079711516,92268.41548317453,14369.019581283344,1.2042651170698036e8,3.684505417413915e7
8.99999e-5,-1.0615593993553318,0.0034644920108502526,97.75087194755993,5.480304565815959,86671.71120207696,13316.86364768475,1.0934635635940254e8,3.648342241627625e7
7.99999e-5,-1.059176582656592,0.0034272414286332636,99.45459737212263,5.676988671919887,86613.23249556164,14310.547779533286,1.153797446132825e8,4.046552195545411e7
6.99999e-5,-1.0582245691424799,0.003398648807070995,96.8997722556222,5.7695211004128275,88215.84859926706,15647.718044586916,1.3615763425860655e8,4.6954175138223134e7
5.99999e-5,-1.058039819142245,0.0033453922438796903,96.14336248992413,5.728071117936588,84139.9553357156,15193.140728821161,1.24425111339716e8,4.491754037333766e7
4.99999e-5,-1.058082666154981,0.0033840670185284146,97.7962642664453,5.683899328668767,81833.74707950352,14409.322050673043,1.0743709427221985e8,3.9701569856591985e7
3.99999e-5,-1.0589143693477236,0.003304084176776326,94.67692373566179,5.47489309616857,76991.01138671071,13209.093819805392,9.366068247860695e7,3.527104618121671e7
2.9999901e-5,-1.057900782597032,0.0033548882770125456,94.52400826539835,5.348904691550512,72452.57718461765,12264.58870292114,8.464293563871035e7,2.9683062989511386e7
1.9999901e-5,-1.056767782272421,0.003458422189380327,97.58135147687653,5.648025637934192,77665.0364753842,14062.37921074339,1.0314338360045893e8,3.6790259051806696e7
9.999901e-6,-1.0562380762735644,0.003485374068851745,98.84366921026381,5.417025601086489,70993.79161364611,12294.954903286894,7.605260379990438e7,3.0011773978745706e7
-9.913492e-11,-1.0569618604789068,0.0034876769487425232,98.53886164853647,5.43078484801553,76101.93498579152,12911.561278708996,8.351613315248296e7,3.40535881264318e7
-1.0000099e-5,-1.0548793740770697,0.0035260021207829876,100.9569548944854,5.6797373375979285,81838.67356126512,13982.804082394476,1.0074193053715894e8,3.6947533482810006e7
-2.00001e-5,-1.0533990558076654,0.003537498444044831,100.74490749592584,5.71426421247069,84650.44791330202,13835.13963729723,1.0326062737514961e8,3.608057970563161e7
-3.00001e-5,-1.054233051922197,0.00350290101985621,98.45105662284327,5.487351806475412,79633.8228904495,12586.373788130903,8.975714032390077e7,3.1157888678484708e7
-4.00001e-5,-1.0522848902394042,0.0034964690271089087,99.70327924983454,5.589527915175857,85284.08239395164,13371.88157293866,9.659626468940583e7,3.2915177958265506e7
-5.00001e-5,-1.0522982132091994,0.0034993996795300167,101.0550501370637,5.775005858623535,83284.74864223147,14514.680021367205,1.0606939274673614e8,3.929548032203523e7
-6.00001e-5,-1.050931619063045,0.003629061528848535,103.11746269804249,5.809010386942441,89193.21622144191,13709.851086599745,1.0515578090885682e8,3.3993867735923186e7
-7.00001e-5,-1.0488305251896177,0.003704481938149607,105.36656982316458,5.9971870211702525,91274.08228166073,14599.245208688426,1.0891508921406023e8,4.027807086386491e7
-8.00001e-5,-1.0480838408099225,0.0036698827115205428,104.61359547671468,5.959019115226024,92440.66869071752,14643.450196355037,1.1440330833482167e8,3.974509776402843e7
-9.0000096e-5,-1.0465279351271,0.00371422226312198,106.64689327619305,6.3440091014552085,99373.35120265716,15491.538116892585,1.383993461557149e8,4.3120770437874906e7
-0.0001000001,-1.0462506300986814,0.0037216467648318063,106.83673844587238,6.4628420112371145,101380.16464942454,16041.202725050209,1.4222944015669668e8,4.562490127070791e7
-0.000110000095,-1.0430752957346587,0.00373438461428971,108.2936720025857,6.419688265799476,99795.25846436078,16089.97372819739,1.3391186667382854e8,4.5228292627233565e7
-0.0001200001,-1.042072422282842,0.003755581325170202,108.56499160900708,6.603138081409589,100573.74526843306,17771.793565505228,1.4696431666340506e8,5.659111084688997e7
-0.0001300001,-1.0411243310497273,0.003690635100799166,106.41709135219327,6.569328572356647,99418.6398307057,17427.630649993847,1.4573219977454892e8,5.506327812135962e7
-0.0001400001,-1.0393941527466695,0.003718621217940586,106.32642248817282,6.64796863198778,103429.36570330254,18967.842621721637,1.5731140640907916e8,6.6082609978084736e7
-0.0001500001,-1.038033384643828,0.0037190242281206756,108.71896447639217,6.861542866972222,105632.18295336128,21204.434662591222,1.6934934438216552e8,8.65818223431284e7
-0.0001600001,-1.037033245901162,0.0037320246538465533,113.26020580195346,7.094030314698635,111507.66640618061,21018.342718865206,1.8305906659900466e8,8.015802774445663e7
-0.0001700001,-1.0366757111925669,0.0037278060142960446,113.95382076131607,7.033754608298789,111529.01311084689,19160.328646343176,1.7953032588613388e8,5.9451579829845e7
-0.0001800001,-1.0354655551125393,0.0037233540183470707,113.36035954751564,7.139004890852542,111329.52077533632,20087.812247516496,1.933510176745394e8,6.3625719412409626e7
-0.0001900001,-1.0343914945627934,0.00372587072955122,115.37406283804158,7.169539131566852,114909.9746339218,20165.598302075447,1.999987187085658e8,6.3505283959251165e7
-0.0002000001,-1.0329420223897454,0.003739571294543209,115.087015813533,7.086979735466577,117197.5172934793,19645.616164220028,1.884607715372966e8,5.874289068662379e7
-0.0002100001,-1.0326551213946507,0.0037435830438139425,114.7084627515634,6.905604583817295,110353.053665439,19009.914857115127,1.8079601124805224e8,5.681156599790944e7
-0.0002200001,-1.0298140289954498,0.003823527782546864,121.04604118035273,7.304073220723428,117774.07560398783,22232.280551783322,2.0074757814915323e8,7.627038371897994e7
-0.00023000009,-1.0290847974470503,0.0038419822999898536,120.72644410306953,7.1336558244958574,110025.83049503784,20212.895948590176,1.70806175146311e8,6.378837622481156e7
-0.0002400001,-1.0268934655951856,0.0038191801247688647,121.3556627234515,6.930232183401697,112542.088949099,18596.666294638657,1.5089596459027207e8,5.598170659484114e7
-0.0002500001,-1.0249669996391,0.003891099514829563,123.00160285383011,7.0608269850513325,112711.3713842681,18686.61770647623,1.5598276212599435e8,5.498558209526035e7
-0.0002600001,-1.0242164729811432,0.003901488220525281,122.97393422022097,7.011128982540563,115591.17316838022,17828.837273690893,1.4005576867219937e8,4.940454670940564e7
-0.0002700001,-1.0236208166914258,0.003980104859297186,126.90396632287215,6.927554484409254,114246.60924854803,16381.265120765664,1.1384790254614183e8,4.133277695402617e7
-0.0002800001,-1.022542445137491,0.003972438699200807,130.44558393857446,7.374554228941113,124455.91226472745,18826.190723415333,1.4921790138305026e8,5.019702993975659e7
-0.0002900001,-1.021366653195881,0.003943684108365806,128.79876555676285,7.28683846279755,117786.96444260309,19142.647268064644,1.438183827479196e8,5.94835737120012e7
-0.0003000001,-1.0212816283471873,0.003902302501672556,126.08260453776117,7.0361682788121165,113770.58034761368,17313.03763773952,1.3272618053386162e8,4.829591078601221e7
-0.0003100001,-1.0201416780886134,0.003931091897996142,128.6326954453892,7.195645376964686,118210.19440913778,19111.43195409165,1.522602336893471e8,5.693523401541255e7
-0.0003200001,-1.0201755563684387,0.00399897189089171,132.85941208203892,7.61960059540672,123692.48833511148,20602.22107901869,1.671170316903962e8,6.293853200416666e7
-0.0003300001,-1.017487718005107,0.00393503793545305,130.7483554028814,7.845279062141721,128434.8184965781,22702.340097383047,2.008151562767781e8,7.508642061839016e7
-0.0003400001,-1.0162859185458775,0.0039411024506946415,130.98514510006345,7.713211779601851,123786.64256028723,22593.599347978954,1.8841103517585534e8,7.722625978318672e7
-0.0003500001,-1.0160199434728712,0.003943474661264366,134.85048920291817,8.30612899649654,138850.27752561247,26318.98074358746,2.422693073821002e8,9.678871230173738e7
-0.0003600001,-1.0152725561116995,0.003948269654664448,133.6294825048961,8.118867843881421,135782.47044253864,25784.30664649966,2.4111147162427345e8,9.169674060358916e7
-0.0003700001,-1.0135318420708597,0.003977182313313901,134.6579403680254,8.09741858875808,135355.79762551683,24758.528697321854,2.265276162146466e8,8.715107733609854e7
-0.0003800001,-1.0115538558875479,0.004029419190416013,136.96200838054773,8.062731770059589,137349.56104268253,24082.2234799936,2.2183206001577404e8,8.28220191951772e7
-0.0003900001,-1.01045678865245,0.004002000849155436,137.59598598045446,8.27660027525853,142351.31499487674,24659.066134487617,2.3654554833243325e8,8.258823026630938e7
-0.0004000001,-1.0092864360521583,0.0040912410115876,138.98835928289995,8.377494338376042,142634.67473286667,26306.430943457723,2.4387198702772427e8,9.36769847306974e7
-0.0004100001,-1.0077872612215029,0.0040961256467155725,139.03908100603132,8.500706461236897,147335.88435972517,25536.38145551651,2.4232537158792388e8,8.387694557298024e7
-0.00042000008,-1.004057239330361,0.004100662783309211,139.67236250752276,9.022038606113204,156906.30582976984,29443.401083584864,2.9857754617903715e8,1.0379512361185063e8
-0.0004300001,-1.0024995522378404,0.004190949476008908,144.03433682441977,9.22805570844056,164207.8516682742,30149.33243222413,3.2186596401334214e8,1.0409790588330397e8
-0.0004400001,-1.00149098122414,0.004260448949003769,149.9158712852607,10.110262364101864,192406.0775918005,36487.39539850067,4.301974088760939e8,1.3973000966980496e8
-0.0004500001,-0.9997402376083114,0.004323902370365002,149.67887127210616,9.743118720935799,180277.90389525858,33764.260513530935,3.6647722902009153e8,1.3178375204039958e8
-0.0004600001,-0.9980743711419051,0.004337690328704747,152.61580280993888,10.197815503481305,196530.65752531012,37373.29365623467,4.2881434157221186e8,1.533442850406414e8
-0.0004700001,-0.9982965286201859,0.004383624078329797,152.8192436038266,10.47316328277035,205155.57384030914,40450.66944968128,4.7333442942791575e8,1.8223681178155926e8
-0.0004800001,-0.996877808228506,0.004522843789563669,158.9888456909263,11.172175350439979,223864.25134015994,46633.772157782434,5.658463389652606e8,2.3078817582104775e8
-0.0004900001,-0.9944544785765331,0.004439902876278018,157.8960138263044,11.269015715501643,225907.09140231923,46825.72321518805,5.881191966236715e8,2.2381199209335428e8
-0.0005000001,-0.9929169839986919,0.004423448773249124,160.20619904073357,11.045516065072237,222617.3074541238,44055.21720103826,5.441436847360307e8,2.0014432226048458e8
-0.0005100001,-0.9929677206766312,0.0045695315361397515,163.3192060673177,11.090249545832677,225174.88125625177,43140.746341446305,5.338003454487136e8,1.9199819831047574e8
-0.0005200001,-0.9906402042601754,0.004597203382420312,164.7342626489223,10.894212260468276,228360.780430891,40412.08213614823,5.1052086227002424e8,1.6762203531782e8
-0.0005300001,-0.9890082591035653,0.004628866104342269,167.14067574053988,11.424931642465603,234844.91033389454,44749.80473045932,5.901369454146707e8,1.9605952353660354e8
-0.0005400001,-0.9869077781773365,0.004700358140772739,171.23061124661422,11.6061933113938,241390.0963931254,44841.145901020915,6.078901672645539e8,1.9134982234272227e8
-0.0005500001,-0.9848507957293252,0.00472085852589898,171.55751806132355,11.85213336962195,255039.23388921123,44801.89005684045,6.431226875750347e8,1.721333967852199e8
-0.0005600001,-0.9825358792779387,0.004677414215415819,168.39738133729105,11.821909610595267,248260.84730649675,45549.06765657301,6.420029999636059e8,1.822123807588796e8
-0.0005700001,-0.9809622313780769,0.0048643009211496845,174.4591874971201,12.470288966247905,266043.337358469,48764.56973115816,7.047562148856276e8,1.9487592210855442e8
-0.0005800001,-0.9793052386211133,0.004862964455659316,174.20658812331718,12.25923149009198,266104.0120350591,47512.0863196085,6.82668366422367e8,1.9003057134402332e8
-0.00059000007,-0.9777353639993048,0.004953038804491873,180.55190713707745,12.547430444949939,277886.07830105204,49549.005449959426,7.04968309531495e8,2.0130206351162317e8
-0.0006000001,-0.9768542793530843,0.005076579668283179,189.15084737966376,13.38296828770271,298227.9798366464,55597.242359227195,8.053912273952215e8,2.511464701204985e8
-0.0006100001,-0.975742415645038,0.005041811848179001,189.7820869412591,13.244539847610923,294457.3132514203,53397.27922928732,7.821699062888833e8,2.2522269435442096e8
-0.0006200001,-0.9738842516470311,0.005073031024483514,192.0142667900904,13.298338261127828,302271.21787973284,54441.10155951776,7.799918441859064e8,2.430427300698467e8
-0.0006300001,-0.9713936262687316,0.005078435242330897,191.21510935401233,12.944520214221646,296054.7078445849,50093.429332932086,7.096749510798821e8,2.1048526335264373e8
-0.0006400001,-0.9702443186290414,0.0052057737229224505,199.38976666313633,13.914065819583897,327745.28959069995,57735.123620134225,8.723726510443995e8,2.6313489372066697e8
-0.0006500001,-0.9700153404296195,0.0053024616858315205,204.49886055186084,14.094512213582622,332025.1678590028,58381.412432354555,8.603539702991247e8,2.65853262421574e8
-0.0006600001,-0.9676956777979112,0.005253708891450268,200.40376886277306,14.060620757149922,325360.7399977841,59826.48210378021,8.89086336465063e8,2.8311170251429576e8
-0.0006700001,-0.9642807825227143,0.005262647348025738,200.23528086441652,13.941907489786933,318969.90177208226,57980.56818458339,8.43786712729345e8,2.6381947789045385e8
-0.0006800001,-0.963245340484952,0.005330935375703009,204.22530125286113,14.258948452772259,327912.1016681298,61783.211798901524,8.917127712555065e8,2.962719801222205e8
-0.0006900001,-0.9612600862069028,0.005368384480760661,205.67877394341951,13.881902580931527,324267.1932188493,57462.339234558545,8.143395128171805e8,2.605363543182102e8
-0.0007000001,-0.9601217183738947,0.005379541443114082,205.15118282210977,13.601548282697529,320615.5633810741,53263.23648487244,7.471408008097122e8,2.1510416456250635e8
-0.0007100001,-0.9583636180179395,0.005515248473950553,211.7985789560246,13.596433878211178,329516.17261947197,51903.82895838659,7.318551786194152e8,1.9623011324858242e8
-0.00072000007,-0.9581067335058006,0.005570811944544934,214.79535677647354,13.764550578519794,340828.7588170649,52889.52940943479,7.460312514680198e8,2.03142416267289e8
-0.0007300001,-0.9567220050140729,0.005500110606215671,215.11450777454007,13.78687582892729,335454.3858300241,52180.23094039252,7.488927213158579e8,1.952516730370732e8
-0.0007400001,-0.95349742112497,0.005552827247414203,220.14915070363756,13.961547083197928,344784.5556992757,52512.749638549,7.61538531822444e8,1.9221721111449906e8
-0.0007500001,-0.9510368161040331,0.005471777324947978,217.79856506986258,13.8037005120726,338121.9633153382,51071.317729013695,7.359357953066978e8,1.8205191289824298e8
-0.0007600001,-0.9493147194966113,0.005524754695139783,222.72781598711754,13.740401019581778,333893.0483657741,50811.95976861977,7.022927691217576e8,1.8646807653205618e8
-0.0007700001,-0.9470745151288168,0.005473573051157692,222.89577699836977,13.736984310243681,332648.9413816769,50605.673689898635,7.180864385214529e8,1.8145269488536924e8
-0.0007800001,-0.9450682584716891,0.005572023725458761,227.76059956023292,14.251974831224768,345221.0711977856,52497.77032967971,7.533429729947665e8,1.8923351877875277e8
-0.0007900001,-0.9434348644275097,0.005650634136853175,233.98817345474018,14.953535706845283,381780.1061754295,58337.45940405091,9.143304043078966e8,2.2155990374083906e8
-0.0008000001,-0.9423614610939646,0.005641292398893876,235.4915533399729,15.329164467378012,393586.7375348695,61697.50465091388,9.919012148505898e8,2.420391041662559e8
-0.0008100001,-0.9402140528323145,0.005725882489796924,241.6728309838482,15.616229966758969,402785.213440677,65432.233931353454,1.0319201511477817e9,2.893939955051882e8
-0.0008200001,-0.9364133478631257,0.005709503790307969,241.65750654681784,15.871463064173149,408087.9348803537,67711.4286689076,1.0974959958430042e9,3.049716003800785e8
-0.0008300001,-0.9361333409391535,0.005651059417575807,235.8824926893735,15.798178941799803,398346.7549916444,67424.66142176288,1.0930618452030573e9,3.07066999182979e8
-0.0008400001,-0.9340432140226934,0.005629174126950526,235.26459711485157,15.639834870802618,392813.1640698611,66488.81815551418,1.0580556723935391e9,3.045598568896506e8
-0.00085000007,-0.9321409369576488,0.005684329971303828,240.23306725202912,15.750025227756167,395238.8145712827,67149.78633963497,1.0558011289063993e9,3.107904686996282e8
-0.0008600001,-0.9282461250945941,0.005662316088813872,240.35132479089114,15.807421320314456,387147.0731432257,70456.18503821653,1.0616383594444326e9,3.543561913280272e8
-0.0008700001,-0.9266427994699419,0.005607072298496262,238.53528015155953,16.154526396221254,396532.4691047659,70009.39134971211,1.1192441601176434e9,3.211765768377564e8
-0.0008800001,-0.9269200690286812,0.0056002620640630335,240.92257001414535,15.890613086127358,390528.1084956928,65014.495528405765,1.0167249650842868e9,2.725412040697048e8
-0.0008900001,-0.924888337030595,0.005641293176649878,242.98322537429334,15.89157835403067,389654.58214585047,64058.75541388208,9.983013147168466e8,2.593820592967269e8
-0.0009000001,-0.922401850939083,0.0056739143500703455,248.5276197863468,15.680754530176225,381805.9877479053,63284.07262188058,9.389162442126132e8,2.667560505504849e8
-0.0009100001,-0.9211287977184671,0.005763466879519082,257.6678793248803,16.098368169118654,407058.04888889584,65247.95656357932,9.568294360922811e8,2.778015775482823e8
-0.0009200001,-0.9198505200840575,0.00578203896500783,259.39299625947854,15.79054173103597,392899.6345555141,63261.55730483756,8.684454168016285e8,2.736824392916608e8
-0.0009300001,-0.9174297837261195,0.005756916074628969,260.34237765985335,15.928360778895936,413075.2037598542,65101.83093809414,9.431894843664718e8,2.8583115530054444e8
-0.0009400001,-0.9144259624900839,0.00582388689339227,263.44388735647766,15.903774822367486,419406.72684883,62131.897189367985,9.041986840712397e8,2.5151945894115692e8
-0.0009500001,-0.9130887042249807,0.005900075311727906,269.52742119473766,16.396915642053756,425640.2641100547,65209.471852801624,9.644179485584075e8,2.578645526448001e8
-0.0009600001,-0.9109063882414354,0.005890736544058018,270.271632151574,16.368961977587112,419802.00964105583,64380.942162735024,9.087021485218701e8,2.5801029959339362e8
-0.0009700001,-0.9079546234120821,0.005974880611050246,274.51662355469534,16.542854477339045,436156.58386956505,65644.90994504988,9.162382716515354e8,2.696355480339988e8
-0.0009800001,-0.9061267655537938,0.006024283604820529,281.7752611575819,17.06219450641682,455135.99341318547,70541.678298519,1.0092863273352348e9,3.039528628133476e8
-0.0009900001,-0.9024255457817439,0.006046146378131,280.79583944396705,16.810918981506436,448430.4315708735,66524.53876073049,9.54901020175302e8,2.7169977319153875e8
-0.001,-0.8999210705174592,0.00609941251485653,285.91943103702255,17.5484678818525,474939.08673781616,71762.89934160016,1.0893761354119208e9,3.00356694318077e8
-0.0010100001,-0.9007422604703256,0.006180227023443903,293.05009918897997,18.10902779210427,493769.0383507601,73346.13000118859,1.122636329211382e9,3.0076461003277564e8
-0.0010200001,-0.8986435779261863,0.006265704914466884,300.46983214884386,18.05690452842126,486684.30126051983,72581.24439573886,1.0281815982173795e9,2.973553181221113e8
-0.00103,-0.896323871354863,0.006316985415260255,308.8375119131177,18.36755860042252,503215.37282236107,74686.24196729746,1.0561376020616472e9,3.067886469083278e8
-0.0010400001,-0.8944775759231275,0.006326498451638195,308.87621577234665,19.007418172522442,531860.6247105796,79130.92436442779,1.220156397309909e9,3.361708731014611e8
-0.0010500001,-0.8928920064825235,0.006295579089790635,309.5677142692235,19.493818362081896,550937.7228255888,83785.22833121484,1.354023819984348e9,3.712243066084513e8
-0.00106,-0.8920466344464122,0.0064014208814137,318.10201661710096,20.398564588404874,574143.111839577,90370.52381738956,1.5011366074559686e9,4.281160601812259e8
-0.0010700001,-0.8890111308479495,0.006360684490492803,318.2772201013279,20.316721914125292,574758.5125093882,87408.94788003723,1.4576004729169447e9,4.04670433689804e8
-0.0010800001,-0.8866175787343064,0.006436030682690292,326.4630304909912,20.54978487664244,591773.7111521675,87676.75460962614,1.400671942517517e9,3.9519305047106713e8
-0.0010900002,-0.8847277924861613,0.006576148179469144,334.47885698191834,21.662473155044744,639826.3796143596,97283.65050886487,1.6310623550680327e9,4.600220870117492e8
-0.0011000001,-0.8812100457204043,0.006672390841683574,338.96127902696867,22.08786691759087,667285.925355132,103136.32719538778,1.741507034698423e9,5.3211955753565127e8
-0.0011100001,-0.880012633356151,0.006717277688581668,344.5174528385251,22.065486267035592,673696.0902464926,99630.77450380274,1.691857505676686e9,4.833205107112869e8
-0.0011200001,-0.877268933251486,0.0067549294931729155,346.41288307563565,22.009824629424333,681831.5867634843,97690.32333615467,1.6672065870249395e9,4.551586114154332e8
-0.0011300001,-0.8747242627430182,0.006819867107318821,353.0424077809657,22.00200838911731,677797.1396570463,98774.0894376028,1.6358149390518572e9,4.6931807038068765e8
-0.0011400001,-0.871828681447282,0.006796399740201085,354.02098720148103,22.958867469537658,705053.3887552124,108885.33517638636,1.8982406564556444e9,5.600065692630783e8
-0.0011500001,-0.8695110960992547,0.006853210621362604,362.586023537656,23.38997862889017,723359.9239263206,109820.82470955294,1.929471555888324e9,5.649706518024988e8
-0.0011600001,-0.8673533458902063,0.006918815052447222,368.540011227697,23.64961335104186,736736.0010541251,113536.4961685136,2.0055525727380364e9,5.795589068370317e8
-0.0011700001,-0.8635245620062039,0.006917890413118012,369.92868341810043,23.721035802207684,748871.5780485687,115580.67305050194,2.0457733389983838e9,5.996998049707767e8
-0.0011800001,-0.8609507532029251,0.006904382103874002,375.0935356836825,24.12823742312215,775298.8756344077,118724.34912408792,2.1453418953360045e9,6.145564671351565e8
-0.0011900001,-0.8596549757684777,0.0069564773714655154,375.2101492367726,23.84212716917862,763256.3401646008,114724.93009314402,2.0127507837603452e9,5.644514280920538e8
-0.0012,-0.8552815577556184,0.007042752809221365,382.71482794975583,23.868870277955622,766668.7968574633,110373.08308504982,1.8908884706205454e9,5.104976075879927e8
-0.0012100001,-0.8539323251547352,0.007173670565686106,394.9253830167352,24.581267636028997,804737.0177706842,114853.90884131732,2.0095841236238408e9,5.545742302823399e8
-0.0012200001,-0.8502247386212136,0.007209807511464597,405.53519500453314,24.920818672482316,823862.0648574072,116933.7218427613,1.9923309090645986e9,5.701853125848985e8
-0.00123,-0.8487949528622172,0.007184103861622192,407.29533655746775,24.654140666011244,814651.2947703932,112894.0087777762,1.8694130597480705e9,5.3132220818740374e8
-0.0012400001,-0.8444307179254735,0.007153596417047639,405.6029072396355,24.37980965203351,797064.829160911,109183.51653014724,1.7599233160641959e9,5.001505775070787e8
-0.0012500001,-0.8426165073323105,0.007190865834098787,410.5097153427782,24.334202876098367,801498.7562936435,107040.90538855344,1.6565126452814696e9,4.797602214740053e8
-0.00126,-0.8379948179757633,0.0072285969011165845,412.7061907836042,24.128641522177247,802630.6920380909,104777.08007528033,1.6268146063700795e9,4.769194280870403e8
-0.0012700001,-0.8359459250701817,0.0073399167890805615,418.4920712937399,24.57183749474099,815141.5120910269,107865.49802061061,1.6782291478414896e9,4.9113898663211066e8
-0.0012800001,-0.8326492562214761,0.007397776575556698,422.29078785799595,24.63925540542547,814252.594640537,110518.67427157136,1.6860252516130376e9,5.199427625141882e8
-0.00129,-0.8279212262423916,0.007416659308589201,428.4669261334275,25.116432330425265,856313.8146881392,110490.95180919203,1.7648413807838278e9,4.921550831947958e8
-0.0013000001,-0.825471299233004,0.007441738981534112,432.95650702875383,25.421933429875075,859129.3004364589,110583.64468500373,1.7501820212477784e9,4.8000321681621176e8
-0.0013100001,-0.8232148834640051,0.007590471376847549,446.33319256751395,25.762493834038953,892533.6989340517,113934.4287863019,1.7467217384313574e9,5.086502028312435e8
-0.00132,-0.8206273927531108,0.0076661523861438225,457.58012722548426,26.209122269462465,921272.5525417973,115318.77976089952,1.7169818792574239e9,5.147892487159017e8
-0.0013300001,-0.81740729610383,0.007698109903758663,466.95149727585704,27.2250546842386,971993.477533781,125259.75423963477,1.9730028313260517e9,5.899226842028834e8
-0.0013400001,-0.8162914082244865,0.007745222209172581,464.92650204040007,26.952638823103573,960111.611216711,121699.39994948548,1.8570707701277788e9,5.615932607824725e8
-0.0013500002,-0.8130649767141107,0.007759837605905761,471.70829304878094,27.002123946382508,950799.2205284054,121639.84093608573,1.772868006721831e9,5.3312887102482456e8
-0.0013600001,-0.8083680776961094,0.007749727047281231,472.1049341614217,27.030413914259643,949139.3559613408,119561.4738420356,1.7269924752891731e9,5.0946656045844847e8
-0.0013700001,-0.8058097916699389,0.007831229029875203,474.5638347088339,27.135061932798255,969953.3762070521,122294.21415452214,1.7990809808378475e9,5.2747852259383726e8
-0.0013800001,-0.8055708507221604,0.007853969987197182,481.1288671851027,27.607833307677524,986971.0159137533,126452.84876931676,1.8957905709001524e9,5.58455197281681e8
-0.0013900001,-0.8026364801072886,0.007893528334321843,489.62364267131215,28.38492219015096,1.0211879853659275e6,133284.3665944997,2.039039034054664e9,5.937516837054205e8
-0.0014000001,-0.7994163989067608,0.007966400962698827,494.008781236368,28.585259695277287,1.0179116561724491e6,138025.49228994697,2.0661409961401849e9,6.379664445512708e8
-0.0014100001,-0.7958276377986683,0.007994435169204717,502.71924246375977,29.231843058954386,1.0501893309600865e6,142121.75555494137,2.206358457469471e9,6.588541947209132e8
-0.0014200001,-0.7918096239868891,0.008033281707876563,505.7408603563473,29.08612665292785,1.043200095797184e6,139590.85974261965,2.103231185195981e9,6.435658313158528e8
-0.0014300001,-0.7890963484909033,0.008105405670522639,517.4523453031384,29.16886748729208,1.0495183868726764e6,141375.36390998357,1.979624438549044e9,6.769298607717777e8
-0.0014400001,-0.7857696967970955,0.008202017146224332,525.7206085954372,29.103363990129253,1.0382787967086998e6,138165.87958330344,1.7971042710363235e9,6.488363006689857e8
-0.0014500001,-0.7806487024075464,0.008266271165876695,531.0120921459556,29.65480742971686,1.0680448162475573e6,146392.3470877592,1.9741030821427674e9,7.356972866226343e8
-0.00146,-0.7770222678095284,0.008345054515122938,539.6056951350051,29.80873235965624,1.0651891179522746e6,146739.65108322134,1.8968017740221958e9,7.461215590159479e8
-0.0014700001,-0.7723795082897217,0.00837324436014195,541.0266558728562,29.666676284479706,1.0535908567491765e6,142137.49407031463,1.7697108906685483e9,6.753908861554242e8
-0.0014800001,-0.7684705658604273,0.00847632624750567,550.6034193602302,30.324623832643223,1.1172884728775027e6,145225.20377628005,1.9525352727188964e9,6.546068899752444e8
-0.00149,-0.7640542885514141,0.008587334378453859,566.2629870628188,31.57009051009279,1.181560740967727e6,158421.53399000707,2.269323484646033e9,7.669290698385288e8
-0.0015000001,-0.7599990262780622,0.008675962500744105,576.8336740839137,31.485309188867742,1.1886896902401706e6,155626.77359770503,2.0514816504786847e9,7.418357733301532e8
-0.0015100001,-0.7554319628187915,0.008835057913333067,595.2532420762617,32.62825280938285,1.26244836929241e6,166064.19124537788,2.2464643824415517e9,8.133642754258438e8
-0.00152,-0.7520815229837396,0.008921449998552112,606.7429711482497,33.50844168388275,1.302315342428031e6,172885.60439519523,2.361809381628331e9,8.685499534505447e8
-0.0015300001,-0.7488486487864332,0.008935475363117732,608.0002104225586,34.38229269928591,1.3371614986678052e6,180937.36035620666,2.6721016950700645e9,9.081333287027909e8
-0.0015400001,-0.7454230807566516,0.008993184497750835,615.9313804967048,35.44072221737885,1.3958156765330813e6,197469.57388952115,3.1554210633249826e9,1.0572892344707274e9
-0.00155,-0.7404274930804862,0.009092545528477543,629.0538361538327,35.85872555948263,1.4333343850529552e6,196639.1986736382,3.1479448164455795e9,1.0252562666109155e9
-0.0015600001,-0.7348437351712312,0.009108760297756879,636.2343849935655,35.340515069498984,1.4267936012930959e6,187604.66512682106,2.8234717453081174e9,9.468929285968872e8
-0.0015700001,-0.7318720010170862,0.00922279967499771,649.5262271492512,35.96303345520929,1.4590014334506183e6,194623.94810681307,2.94514450132126e9,1.013040102949742e9
-0.00158,-0.7286841803365912,0.009331197056488818,664.2806121661464,36.90116783379343,1.5078685246002707e6,199117.06389985795,3.041716596592114e9,1.0518211728828267e9
-0.0015900001,-0.725980472100248,0.00938043452836963,678.7080716396521,37.22258373036254,1.5223715467705184e6,201675.24907259698,2.876463731589773e9,1.0927651450180435e9
-0.0016000001,-0.7214087236898634,0.00943421516097136,684.117263449154,37.10138662089591,1.527623369370728e6,193821.50369297044,2.68296643456304e9,1.0030502491096038e9
-0.0016100002,-0.7174038116146759,0.009474515481596522,689.8058176610239,37.01781414773933,1.5269596054834244e6,191028.65828454873,2.569406046088861e9,9.768006417948282e8
-0.0016200001,-0.7145407362487605,0.009678275928079072,704.6455540845341,37.37643110471803,1.5322705134831406e6,192292.86077155382,2.502308711994216e9,9.887877534874618e8
-0.0016300001,-0.7107527074804271,0.009771739152935046,721.0304034061501,37.81811889519663,1.5672519987093192e6,195241.1651285512,2.529245825731379e9,9.922700373737731e8
-0.0016400001,-0.7070022441123965,0.009799579447470268,721.2852701759542,37.6904624365583,1.572713264254156e6,194695.79546146412,2.4736234266202965e9,1.0017243667647021e9
-0.0016500001,-0.7024520119500735,0.009819257921431967,725.4391136529057,38.247812229054766,1.5950138057765518e6,198405.8656421438,2.628675651946621e9,1.0364500759519769e9
-0.0016600001,-0.6978594494582556,0.00988439660352091,739.4903410018472,38.29205069790232,1.6114275147102615e6,200644.06998431875,2.410042080525553e9,1.0931946897065551e9
-0.0016700001,-0.6927948791303072,0.009967600590746568,746.719917802532,38.60070333980858,1.6183598766685429e6,203604.17681402984,2.4608487107607183e9,1.1221110983493807e9
-0.0016800001,-0.6889377372888155,0.010108856955741301,759.0897057015268,39.02282437475209,1.6495932176092323e6,208218.3399877309,2.5033271115390153e9,1.1594996704081683e9
-0.0016900001,-0.6841186508470118,0.01018290379856812,769.9672681944893,38.990684676750504,1.6480055304656602e6,201915.6044338379,2.1583311362404847e9,1.1009719809713507e9
-0.0017000001,-0.6796575134172606,0.010295186234299458,782.9840495686208,39.605829950707026,1.7074054542955153e6,202735.67040709942,2.144796436330197e9,1.0853970951032796e9
-0.0017100001,-0.6761657999048573,0.010395899823958827,799.5268571241203,41.059906973049145,1.7930587209686313e6,220926.3028638056,2.5747541781798487e9,1.2563837113806214e9
-0.0017200001,-0.6719621272001217,0.010470689019899471,812.0451424430253,42.14098889238552,1.8414203999982458e6,232969.3344050499,2.8377479216864467e9,1.359882413748035e9
-0.0017300001,-0.6671678021307632,0.010442532180159328,818.32175199211,42.46768646025821,1.8817017017592397e6,235308.71633010867,2.947007700643218e9,1.3789694839530084e9
-0.0017400001,-0.6615233537385645,0.010498015031125069,832.4962963804682,43.732819498035084,1.9581234016078261e6,244821.01820743026,3.322468196759813e9,1.4650952207813053e9
-0.00175,-0.65571609209838,0.010545679422408014,843.5295559032767,43.88463751306569,1.9390029621175197e6,238792.39243532936,3.029888689821466e9,1.3704944526887312e9
-0.0017600001,-0.6513907194197458,0.010607455565351342,849.0742730238399,44.52885829243107,1.9944380817831927e6,247762.04498065723,3.3233566798017526e9,1.508293036154985e9
-0.0017700001,-0.6463865234489975,0.01068067763828168,862.9746224959173,45.03922783067949,2.0213741113086499e6,254255.01267002695,3.3402160880690217e9,1.5760856528773794e9
-0.00178,-0.6411859063503851,0.010668007363276793,868.9120960893475,45.27104081582316,2.0149687049704038e6,247634.51461719495,3.176545233461095e9,1.4685881353376617e9
-0.0017900001,-0.6361291053557687,0.010738079227655009,878.0206334466213,45.6933083890796,2.0430697368107436e6,247464.3474744126,3.1557040748995357e9,1.4278843436683533e9
-0.0018000001,-0.6332865415063944,0.010712785679321983,880.1866991157669,45.34705545679019,2.0497393841805723e6,244492.50311625845,2.9618188856200485e9,1.4403171151040995e9
-0.00181,-0.6278487711351347,0.010760749756390811,887.3267293153539,45.73012537113051,2.052796623985095e6,241655.29266382524,2.8392803202974825e9,1.3893330728422968e9
-0.0018200001,-0.6233747178415295,0.01087962257090881,897.9439555315913,45.99019720602602,2.0696496223947674e6,241706.37230508897,2.7020683014761934e9,1.3504024226377518e9
-0.0018300001,-0.6179929306741944,0.010998239665546479,920.4293343378397,46.42827763543934,2.108681222128881e6,245159.713347375,2.3343817947370977e9,1.4073427128877032e9
-0.00184,-0.6137342176032149,0.011012118830675847,930.1569075011777,46.57427462984538,2.1542000589582617e6,240906.4386246644,2.0963633851079974e9,1.3661470410566761e9
-0.0018500001,-0.6089157521256323,0.011098242825370648,945.5693661796594,47.82431628495346,2.23944620181174e6,252327.4701664563,2.6200150040654187e9,1.4855674952819521e9
-0.0018600001,-0.6033920306835711,0.011194230644597888,954.9206606413288,48.3315658363086,2.2971551667586598e6,262413.3753445516,2.818644947478019e9,1.5719934126725998e9
-0.00187,-0.5986924789024399,0.01129618509750133,970.036977924171,49.10578973241503,2.327700080895274e6,266935.76431225287,2.7719227347816e9,1.5694179580481508e9
-0.0018800001,-0.5910850740816549,0.011383384785064059,984.4429564288926,50.672220636053915,2.4258899883965715e6,281220.17468214314,3.323088666582668e9,1.6879872179243145e9
-0.0018900001,-0.5863521359740395,0.011464179827319267,1009.3865800924792,51.69259000177932,2.465385862382076e6,284426.6699611648,3.274817048881159e9,1.6792704701800559e9
-0.0019000001,-0.582513263772677,0.01152798031892474,1021.850899843884,52.2374184395763,2.4904308246598714e6,282134.5804892499,3.272012889511611e9,1.620748548413636e9
-0.0019100001,-0.576801851410795,0.011634868377133718,1038.6732963629768,53.2812122493526,2.521519242537114e6,289603.481103399,3.387984794996472e9,1.6679954761594546e9
-0.0019200001,-0.5715875804546143,0.01169232991280867,1050.0849274612804,54.73843735842959,2.6609395505410424e6,303620.07121476333,4.0249082715692325e9,1.7666261496849341e9
-0.0019300001,-0.5668322213806419,0.011829964636834136,1072.1810942063316,55.46281398937146,2.6918662996185264e6,312362.0009660013,3.9508375718556013e9,1.8409022974185665e9
-0.0019400001,-0.560995130441217,0.011883115755690685,1084.7912163966387,56.434550041555056,2.7684484716548137e6,326862.65829991363,4.236912306342567e9,1.9929299186550086e9
-0.0019500001,-0.5556058251834228,0.011897796815300916,1090.7266583219505,56.761056802163374,2.8089185585596734e6,328775.3004546882,4.456759539649628e9,1.9870035532756114e9
-0.00196,-0.5495938226352265,0.011968394522465592,1112.2614668709714,57.46706768129246,2.9035326168572214e6,335955.8727368631,4.713187960276731e9,2.0456768727013876e9
-0.00197,-0.5443894237318243,0.011982115318452856,1118.9668723000846,57.54826142259185,2.912836316053678e6,334540.12870717945,4.66010894817245e9,2.0648512318168423e9
-0.0019800002,-0.5387763658845106,0.012085018166080166,1138.2103996020685,58.322466482611645,2.9823900424793824e6,344030.55979316175,4.856494332687339e9,2.158360438076547e9
-0.00199,-0.5324546843217662,0.012103187613547601,1148.4207234641676,58.33409340298903,2.9796983041921156e6,338775.3834125777,4.467100107752623e9,2.1451023594569294e9
-0.002,-0.5266438854687893,0.012126498092901948,1171.0032362501227,59.60806637205066,3.0601030602445477e6,354098.27120046935,4.78982001232289e9,2.308325027669971e9
-0.0020100002,-0.5199799390971613,0.012210904408008596,1189.0913689904821,60.63854310261224,3.0729766751800687e6,367270.94603587483,4.88702783652587e9,2.4810281594448843e9
-0.00202,-0.5125028978454986,0.01230090227133964,1208.3305153786368,61.79274667898433,3.1140607389724175e6,370535.72723968874,4.960988257709852e9,2.418849456013902e9
-0.00203,-0.5067231742831748,0.01240967254964352,1227.7777371760899,63.16552501386229,3.2082000710622785e6,388647.50735143374,5.637941046336139e9,2.565555164849317e9
-0.0020400002,-0.49965532360003617,0.012525098127882215,1251.3768253082799,63.43464641036045,3.303399944824538e6,389681.05800933996,5.312136637072399e9,2.582542894704221e9
-0.00205,-0.4948342905310716,0.012640039107654632,1272.3771069956065,64.26862535508351,3.343276647593594e6,397300.0932989394,5.272516157140095e9,2.6959588725230045e9
-0.00206,-0.4878948498911502,0.012801345175384055,1302.3245494680368,65.51497903765413,3.4673356828016075e6,404621.4161126891,5.449013854241337e9,2.750559578322134e9
-0.0020700002,-0.4803800978319772,0.012814129024546811,1317.2560168122297,65.34302104391982,3.443730861138879e6,406279.9630933105,4.786381903118737e9,2.773735217255855e9
-0.00208,-0.4730570536490265,0.012893417343919406,1324.8461978458413,65.2807218598531,3.4367930024821786e6,411745.82516723784,4.741253965990989e9,2.847379135293278e9
-0.00209,-0.4667030392891279,0.01302250262129995,1342.7950328795025,66.29499055431788,3.4991266738142404e6,425253.78989554197,5.11414834750855e9,2.950677119471986e9
-0.0021000002,-0.46116533705041374,0.013112853631951912,1352.4459738837247,66.36180628082363,3.515648165515019e6,421031.8175070884,4.712879325776435e9,2.8316292152503085e9
-0.00211,-0.4533432522424222,0.013190195606881299,1367.659996923271,66.32100824460466,3.531315195641254e6,421078.4101725724,4.1361004701774635e9,2.8313284721824994e9
-0.00212,-0.4474066207478447,0.013294802742349737,1381.3540692657862,66.30065187009293,3.527098671620158e6,424520.286319455,3.7812454042837605e9,2.8161376910550957e9
-0.0021300002,-0.4393202769326809,0.01339302213438265,1398.8272717393909,67.36442613288189,3.6263207410847303e6,431399.4520861106,3.9735514061361527e9,2.907731456299584e9
-0.00214,-0.43220934030997304,0.013504557662687402,1409.7940651493598,68.06249049200107,3.6980964956123866e6,447643.4628739296,4.514891637614815e9,3.0394560872208285e9
-0.00215,-0.4260502708957802,0.01354519968998295,1420.4062382945124,68.88942045887696,3.704965316262349e6,458834.2787759764,4.5544655973092e9,3.148215568288101e9
-0.0021600001,-0.41833537458401976,0.013644331906516597,1435.9687928163685,69.1678019850403,3.7224252553896965e6,461598.2930615623,4.295703661183248e9,3.1181363318017154e9
-0.00217,-0.4120606247011896,0.01374445475536831,1458.8216446573058,69.89408535129773,3.7576182759533157e6,462369.34961709694,4.1948124500604405e9,3.070260775781167e9
-0.00218,-0.4063378357958046,0.013705233505116217,1457.5431871784842,69.53199457013619,3.7164091793670584e6,459319.64423343714,3.9048248037771516e9,3.0058432439773335e9
-0.0021900001,-0.39959674353457947,0.013672375285177027,1461.28762719617,68.66900450949662,3.662233429491696e6,445801.59159638226,3.0296444940857906e9,2.86395874603434e9
-0.0022,-0.39218503267519184,0.013673493871775282,1465.844948187682,68.56850896578726,3.6261990399515787e6,446966.21545704466,2.9299303708517504e9,2.8980508851780725e9
-0.00221,-0.3846673275593467,0.013748175499387987,1482.103109846038,69.26977099589469,3.6538918225170197e6,456833.250601816,2.991081553606367e9,2.9685543240849094e9
-0.0022200001,-0.37723705882104763,0.013830726584816863,1503.9470737259178,70.01832800023294,3.7609126683960133e6,466449.55789303867,2.8913159459166985e9,3.061761326523473e9
-0.00223,-0.36859894027011847,0.013824581067990768,1506.8739047286929,69.80860437249677,3.7455278003591383e6,457164.722668932,2.501694940541517e9,3.003798102156824e9
-0.00224,-0.36018747080463737,0.013907341425712818,1514.678924650814,70.1443496279032,3.735339583062014e6,461739.3306208709,2.1342428984235573e9,3.091595342786657e9
-0.0022500001,-0.35232170169225824,0.01397498675642135,1522.3118064206262,70.75509521621879,3.7482561669303947e6,467035.6106546244,2.1380437889123855e9,3.0963081538359237e9
-0.00226,-0.34539148380420887,0.014050778302186153,1534.4959050320329,70.414211786535,3.658510024428004e6,464932.98308565916,1.6495011592868242e9,3.061394317640783e9
-0.00227,-0.3389340544218734,0.014134597483313431,1561.638848567056,71.30212809103126,3.6859008324999553e6,474850.6314996086,1.2396818262793088e9,3.1358873273638105e9
-0.0022800001,-0.33251512887992885,0.014224074885700147,1579.3008479783355,71.11652085189387,3.626891875664408e6,469878.54010176635,3.2361100595196813e8,3.1045275512925835e9
-0.0022900002,-0.3237558249464743,0.01423406979753197,1585.6490561553785,71.53432177307624,3.61291417766836e6,461414.9923046916,-3.883262718477783e8,3.010232104637583e9
-0.0023,-0.31749310353036964,0.014364029748804765,1599.7306752947197,72.57482464845273,3.6184528432945306e6,475701.2168417733,-1.817067964817773e8,3.1736337170706763e9
-0.0023100001,-0.3100766922124687,0.014416263769100563,1620.374886221277,73.05729074184825,3.668874333299378e6,481007.4427732441,-1.829675621325746e8,3.189528704817186e9
-0.0023200002,-0.30185261594546525,0.01449797739280604,1644.7599265267143,73.64301807581732,3.671548624059022e6,476677.3714000741,-1.0829934483048987e9,3.1267860343184075e9
-0.00233,-0.29446801544216,0.01462686267612456,1680.3226434810008,73.94993020991078,3.6656361253972226e6,472399.09159043204,-2.442913028407378e9,3.137637228092514e9
-0.0023400001,-0.2864204728349186,0.014722660566193925,1691.7920542437585,73.81462064383481,3.630895728717335e6,469750.7364969679,-3.301829766760969e9,3.073724684472425e9
-0.0023500002,-0.27833395153521,0.01476616743570267,1710.6683474837498,75.2243206639381,3.6672637092267787e6,483625.3853160703,-3.504607216655025e9,3.2601274120542774e9
-0.00236,-0.2727598732546857,0.01487327062393317,1729.5141593570431,74.86796471215096,3.6314206588686877e6,473278.0457957405,-4.62493923082524e9,3.1493669116129436e9
-0.0023700001,-0.2637646561728154,0.014920566345999177,1749.9417826443923,75.632995200254,3.629235439122162e6,478004.90076846536,-4.637469455153675e9,3.1706199622619257e9
-0.0023800002,-0.25744755292494786,0.01492152698133744,1751.5430937895464,75.29723963880072,3.569949324463267e6,472318.99625041685,-5.135359753839632e9,3.125995356411254e9
-0.00239,-0.2506730599360074,0.014912707854537105,1760.8621162385457,75.24899040077543,3.5246238535958775e6,464311.6343029036,-6.1329228597285e9,3.0414360518124557e9
-0.0024,-0.24110454516898103,0.015029495198780682,1780.8833768546472,75.76493485035078,3.5100598265859038e6,462327.395224177,-6.763081892382487e9,3.043656965381413e9
-0.0024100002,-0.2328925215476635,0.015078127841981159,1797.1255166533176,76.13887141479623,3.418099861933961e6,464437.8621944063,-7.409753374263952e9,3.1006562665326343e9
-0.00242,-0.22308461492282816,0.015122980317527684,1812.403762620161,76.28103950192416,3.3759791978995237e6,463446.8572805741,-8.003630023024013e9,3.1241274361904664e9
-0.00243,-0.21686339590182435,0.015162277042618065,1822.4683139824742,76.41648073796392,3.389750609642402e6,468901.82405063027,-8.081038563583049e9,3.1780433618059034e9
-0.0024400002,-0.21007363577078267,0.015229472260581137,1842.8292607056842,76.32193213566481,3.2741717133139838e6,463604.8245928665,-9.508737199790607e9,3.1782489124531226e9
-0.00245,-0.20084489183459342,0.015301442717047633,1859.4812308967937,76.12350467022073,3.233778097119412e6,461955.22150112526,-1.0463703054828096e10,3.2033993812902756e9
-0.00246,-0.19011584049892508,0.015365578417975437,1875.911548574381,76.33940012863633,3.161041917614393e6,456769.5820419059,-1.1155720395779633e10,3.22112653411003e9
-0.0024700002,-0.18376824238138317,0.01543858122273989,1893.0755870780729,76.01108782334526,3.0719096754373834e6,456476.547335183,-1.222478512343961e10,3.2627155956251593e9
-0.00248,-0.176101241086106,0.015546059740814492,1916.6165184667755,76.79130174104402,3.179925637520234e6,469864.8417541301,-1.2590423990204792e10,3.3633847646451364e9
-0.00249,-0.16818084527690283,0.015570399774959434,1935.6222297080296,77.62189772921666,3.1288406650464996e6,475099.0040115056,-1.3045388371621426e10,3.409340716176093e9
-0.0025000002,-0.1597195005327633,0.015698865660554565,1963.4949517044436,78.39901690585177,3.1037192314568227e6,478372.48012741166,-1.420752024230237e10,3.5284002058249655e9
-0.00251,-0.15097217974236382,0.01578859965633317,1984.051841389885,78.56218090474887,3.093081917181981e6,490669.4187128043,-1.4738144093238396e10,3.578096149689462e9
-0.00252,-0.1415857004319519,0.015791237878465862,1991.150718620251,78.940810419829,3.022274856285432e6,479239.7010016918,-1.5461766211914925e10,3.5666812741367006e9
-0.0025300002,-0.132570407232143,0.01585405076598488,2009.9580137207827,79.67793776314747,3.0215507022835794e6,484532.03567831387,-1.6223903346117208e10,3.6582888367343063e9
-0.00254,-0.1252503611689847,0.016065345579022873,2033.4148589187294,79.27680919925861,3.0361567635904895e6,485071.04830170714,-1.758064253584714e10,3.7158579864429426e9
-0.00255,-0.11616353539598297,0.016180300649467547,2051.694642056601,80.07988363533751,3.0011133093476486e6,488580.45241391147,-1.804065018690423e10,3.794988129511001e9
-0.0025600002,-0.10714438554432448,0.01618674610998044,2052.9185119574076,79.58669755036266,2.878378540429336e6,477064.3610588019,-1.914597354805682e10,3.7744150846635766e9
-0.00257,-0.09690734356639964,0.01624851317202533,2065.6955834865444,79.48439524825386,2.743068096541862e6,475122.5106486266,-1.985442813437318e10,3.7698428711541e9
-0.00258,-0.08707969188825485,0.01632485351945836,2075.5500945419453,80.03335217033079,2.7547857770105866e6,482426.03723774775,-2.000656040059047e10,3.835592857269586e9
-0.0025900002,-0.07689436400693116,0.01638957726864912,2092.3771561798812,80.10906122673023,2.7642430505797938e6,485325.6193004752,-2.12180237638831e10,3.8824063924889326e9
-0.0026,-0.06820703658747224,0.01641107221037871,2110.6518282918423,81.13064217723291,2.741478068131862e6,489531.30744681833,-2.1615506542438175e10,3.9529650227080374e9
-0.00261,-0.06113622936546362,0.016421083104295676,2114.699384072663,80.10322993895005,2.629276826050799e6,468617.94219604955,-2.3252801035061253e10,3.931385132946085e9
-0.0026200002,-0.05187867003683064,0.01646806102540009,2131.1044319682665,80.11956479366583,2.6289038664279813e6,464307.42571158387,-2.4540349406648586e10,4.0010291318755236e9
-0.00263,-0.04122370167636433,0.01647865195848306,2138.2177203198544,80.40007799638263,2.61751902334953e6,466373.54313173966,-2.486786064326396e10,4.029052223709948e9
-0.00264,-0.032547146948047515,0.01651860024079839,2144.4377611782743,80.15883188455904,2.622932357506264e6,462478.06740922487,-2.522643058158379e10,4.053199660549042e9
-0.0026500002,-0.024028426084599097,0.016551074678557404,2159.916580196823,80.92077508584642,2.4229196023761034e6,459520.3464124414,-2.578534867929745e10,4.115448970663197e9
-0.00266,-0.014098371792658068,0.016636847647454274,2172.1457063796415,81.15731869759814,2.3035807925466783e6,464777.02254123136,-2.643137837874879e10,4.1505652231855125e9
-0.00267,-0.0037811511275172727,0.016715013426903524,2182.477169787372,81.96695436124779,2.2083250119258165e6,468794.72848858143,-2.6978994329299183e10,4.169892872620424e9
-0.0026800002,0.006440525488260053,0.01673792138025141,2195.5690572071185,82.9159023355301,2.1242096814462636e6,465562.23074950476,-2.6662102695589607e10,4.1869947756701612e9
-0.00269,0.015791432103770427,0.01670491513286682,2190.0153150771703,82.16492027527863,2.113401203392294e6,464027.4768790976,-2.6667809890797924e10,4.1712635014316015e9
-0.0027,0.024893376897846077,0.016728283504156977,2201.988339788611,82.74412824264208,2.1511871662318734e6,462988.33093745256,-2.672070043115169e10,4.236264592182784e9
-0.0027100001,0.03369637819953599,0.016734859210324523,2198.8599600714697,82.37429833352117,1.945071612802048e6,457732.9855160149,-2.721361291290407e10,4.213837278123624e9
-0.00272,0.04434485979243552,0.01678167360593688,2205.571060928586,82.49961535421744,1.7780538685167497e6,457868.36758665036,-2.746200096425375e10,4.237063508453998e9
-0.00273,0.05466879277220453,0.016751071695983964,2206.441471111087,82.10678424112288,1.644359523179145e6,454592.549598326,-2.808663069219587e10,4.2113949424299e9
-0.0027400001,0.06424054043696337,0.016790256009755533,2222.743792273327,82.45544915237068,1.610487307973973e6,455805.28537072113,-2.8818309796377487e10,4.277646631078008e9
-0.00275,0.0743051739567951,0.0168230499921035,2231.6166536147193,82.79633852994318,1.4842742623221532e6,460819.10642146296,-2.919606745541568e10,4.269395666126917e9
-0.00276,0.0840727887093174,0.01687229196749494,2242.8119901807067,83.14209968914336,1.4223150077721279e6,465062.6866067617,-2.9133314748904648e10,4.341188808304352e9
-0.0027700001,0.09506642486703554,0.016801669104135344,2236.73992898348,82.2187174476302,1.0802239616798148e6,455567.6361494719,-2.9649552407000793e10,4.30400714020464e9
-0.00278,0.10591144343475056,0.016781464386309026,2232.9807342665154,81.46553417966157,919378.6791585094,452500.20104777627,-3.0320738639215176e10,4.288031854016774e9
-0.00279,0.1143436376001922,0.01684955030467041,2253.2389612991715,81.87111305840241,792062.4297108481,453855.41002574464,-3.1351746534379814e10,4.34985849933855e9
-0.0028000001,0.1253147593144899,0.016872261208471673,2254.434983521716,81.77223958267545,572767.639136588,452834.96718895895,-3.1772253703601715e10,4.327470109474009e9
-0.00281,0.13567956949431856,0.01685199391899965,2246.265066916086,80.54288657525997,351805.2357114396,446686.29531334154,-3.274167890138525e10,4.2804963814232993e9
-0.00282,0.14559827593797486,0.016955171267705706,2264.7473242167534,81.98702586736091,154256.5522400286,454972.8574207002,-3.2436353522950108e10,4.327814786436118e9
-0.0028300001,0.15681113587027254,0.0169857757962502,2272.732273629489,81.96998220523835,-17944.111607694165,456999.9836947932,-3.2755181440571674e10,4.346706981530847e9
-0.0028400002,0.16681668354418847,0.01696842061071245,2274.8952805665067,81.76485332446111,-90839.03306778766,463144.03416901047,-3.2557244513098232e10,4.308674234694141e9
-0.00285,0.1785615652347123,0.016970844471625397,2280.9648135814136,82.7445133687965,-353034.98171024123,463568.83878359775,-3.2349196792939716e10,4.365352414755109e9
-0.0028600001,0.18884621046401232,0.017011264013925362,2300.485965245364,83.63723868855854,-659802.5743889046,466620.94380695204,-3.268448719135485e10,4.464979139346265e9
-0.0028700002,0.19922816463445675,0.016980616353778812,2303.9165452169955,82.68603707251091,-776294.8774804212,464976.9881006733,-3.335187864879214e10,4.47145801990503e9
-0.00288,0.20970573461358366,0.016960216043968836,2299.801916376124,82.66524123686317,-856592.9041625792,458481.6580675243,-3.302974804714347e10,4.455971320912376e9
-0.0028900001,0.21985437928911267,0.017010214857211627,2312.8781255840986,83.03004859081328,-1.081457905235159e6,470829.4990633863,-3.315799643556649e10,4.521463122325094e9
-0.0029000002,0.22795606813091537,0.01700978635928291,2306.913186794395,82.94225078667407,-1.1332584788497407e6,463170.18793888815,-3.344611400282298e10,4.495197411623674e9
-0.00291,0.23813908022808883,0.017059649822677058,2311.6796364735255,83.51626747544879,-1.214576585530003e6,465679.34397785104,-3.3825951797531136e10,4.558333593332096e9
-0.00292,0.24765528394875003,0.017029931311584014,2307.509237711995,82.94904183007755,-1.2113087637878815e6,465680.2500899022,-3.3788924443761105e10,4.52551887040608e9
-0.0029300002,0.25832195190736157,0.016973656946015936,2298.7115033051823,83.44433808740365,-1.3965539744018968e6,467849.3287169059,-3.270128593417958e10,4.465366080916278e9
-0.00294,0.26869373850514267,0.01696477144643669,2287.2432449967914,83.0952355153592,-1.5310386172866288e6,470142.4811831178,-3.222692981803918e10,4.470609500030049e9
-0.00295,0.2778119593850603,0.017027532787179715,2296.3711449286066,83.41571826760193,-1.7401498893295822e6,476496.8875418781,-3.2490321603835495e10,4.542007047740298e9
-0.0029600002,0.2886540794115956,0.017021995612033432,2297.1924294743517,83.78520253293804,-1.7908619016556444e6,475743.3855439956,-3.2108650315209255e10,4.532283293231226e9
-0.00297,0.29869955487120775,0.01699750584797132,2289.871628384267,82.91545001001832,-1.8805722450421895e6,468504.72470311425,-3.2073718784617035e10,4.497208161168077e9
-0.00298,0.3115921429887878,0.01697154990742937,2280.22871529652,83.37457649091662,-2.0537236696474955e6,479100.5898356336,-3.0675123348124958e10,4.463927032308095e9
-0.0029900002,0.32238610270257256,0.01695696816786738,2275.007205229805,83.96406887273662,-2.1514556685884283e6,476420.2921752184,-3.020281864894189e10,4.462223163757134e9
-0.003,0.33348216733664193,0.01688383414265221,2261.6182753897456,83.64746056772978,-2.337782317078631e6,478436.5628420075,-2.948501226247879e10,4.419515895627537e9
-0.00301,0.3423819172728002,0.0169028073559511,2261.629744504085,84.36750903251271,-2.540849078530031e6,480534.55930265127,-2.8814247197297215e10,4.42724541359406e9
-0.0030200002,0.35214125646614974,0.01685398437810572,2250.196460579815,85.12824526046278,-2.7168564067214685e6,481921.6259722332,-2.717039103799515e10,4.40111858493442e9
-0.00303,0.362370341835322,0.01684645986248264,2239.0949392052853,85.22961998510938,-2.8786792930020173e6,482277.47155461146,-2.647384332877786e10,4.397478706103064e9
-0.00304,0.3735848624801319,0.016845529501828868,2242.4630360237265,85.56195216836137,-3.0290185482894224e6,488401.8735119537,-2.5666534883805183e10,4.416322645907226e9
-0.0030500002,0.3851948113832553,0.016889600902932227,2235.71044764342,86.66427720773707,-3.1879782250794847e6,496626.36318705196,-2.473517499906728e10,4.427348417970361e9
-0.00306,0.39563987061209155,0.016897902639259766,2248.606926491639,87.58236278122472,-3.4135933016907363e6,502672.98376990226,-2.45951108898354e10,4.489303146447241e9
-0.00307,0.4050238451957561,0.01689333512305424,2234.492371948191,87.47017477195344,-3.6302151717636576e6,508765.4236777365,-2.3895780836969738e10,4.4905251235161705e9
-0.0030800002,0.4151774175462161,0.016863547243229957,2223.7988659794282,86.88575070349764,-3.7269216890975107e6,511992.0403777427,-2.3710758429852158e10,4.481423199135358e9
-0.00309,0.4290035963647666,0.01683142749082007,2219.365002798612,86.91138308654766,-3.797673567027982e6,512137.2763059209,-2.3356860052986763e10,4.513201519012723e9
-0.0031,0.43747804110839433,0.016885430088569017,2219.596688608111,88.16802540372045,-4.0472451913402714e6,518637.42843525356,-2.21518402568154e10,4.575039790145312e9
-0.0031100002,0.4482621969035123,0.016849420211695734,2205.2911853161227,88.30250422206646,-4.17528824247487e6,517618.71402656054,-2.139754008430773e10,4.616066466051934e9
-0.00312,0.4597467946100496,0.016831336034138947,2188.7887452985115,87.37506216341718,-4.264460375249158e6,514358.85590604664,-2.100638300211545e10,4.575181833085398e9
-0.00313,0.46893527610216396,0.016707563503915165,2167.5855460888456,86.8039575673527,-4.3545102094044415e6,510497.4452037813,-2.0267582822015087e10,4.535186585850624e9
-0.0031400002,0.48053386404706105,0.01664618591128378,2137.8109286346316,85.26327862850928,-4.304198093395009e6,503591.5190631091,-1.9878506634282494e10,4.444646359827036e9
-0.00315,0.49029934657750324,0.016621323669957947,2132.0334988352856,86.48228748401877,-4.612922052171549e6,523515.66093722737,-1.8266344392202785e10,4.554628788951389e9
-0.00316,0.49817298516403924,0.01658830889971148,2125.019320106185,87.26047300691496,-4.809497638763959e6,537479.6614305922,-1.6936009436186102e10,4.695832445772743e9
-0.0031700002,0.509744842361039,0.016611549861708187,2122.2441687851824,87.47969959625426,-4.878323339299992e6,535884.8003172978,-1.6647665062577385e10,4.685213607656086e9
-0.00318,0.5205594205771448,0.01652804885092435,2094.816898664726,87.14521646144185,-4.985592683416524e6,543224.0987762384,-1.4884776870494799e10,4.661937186326932e9
-0.00319,0.5291742290294189,0.016455443210099927,2073.265926566212,86.87494987320773,-5.037881561139897e6,548261.4736509683,-1.3582989203599977e10,4.596758785776581e9
-0.0032000002,0.5392843529863665,0.016346169818113897,2058.3626902094124,86.39352001681296,-4.9887108230545055e6,548850.370860293,-1.3409253277585026e10,4.510473387129874e9
-0.00321,0.5498626032087953,0.01634232502023278,2058.707066504089,87.18470213121799,-5.174626351707002e6,553991.1702714913,-1.2690553873346825e10,4.5628233136004925e9
-0.00322,0.560439899652791,0.016296355375685963,2040.2369774765557,86.96705958686279,-5.28684738222492e6,550619.6326003372,-1.1557641127036642e10,4.580729042400657e9
-0.0032300001,0.5713065777642204,0.01619739987131207,2013.4068034028203,86.02283730737402,-5.360630708544851e6,533632.7292583867,-1.0830324636797516e10,4.452137230504516e9
-0.00324,0.5815423281008473,0.01624675843367542,2016.2182454653807,86.8711104417564,-5.515222865585995e6,546405.4734553141,-9.853278870192253e9,4.547910997454906e9
-0.00325,0.5898269989127904,0.01618539883813342,2002.409933774447,87.52509113042022,-5.682998517693407e6,557355.88278682,-7.883874048460787e9,4.62906349579256e9
-0.0032600001,0.599677177359734,0.016071695122101243,1972.473589354587,87.8709463071392,-5.742850405418209e6,571794.643768506,-6.192978251798872e9,4.744737561099416e9
-0.00327,0.6094801116193325,0.016015080177590974,1963.3269215507896,88.58263947408336,-5.855122670038665e6,586705.4061278749,-4.4828612372532625e9,4.815770443904906e9
-0.00328,0.6184711063437688,0.015895132824101273,1943.2613787644786,88.52030279353075,-5.922299218699329e6,585028.3343563441,-3.544201199109025e9,4.769774456448748e9
-0.0032900001,0.6278436448330542,0.015758977547083452,1924.1895807109236,88.96757477708302,-6.036082765841572e6,587384.7471820608,-2.1573213200057087e9,4.7769387653200655e9
-0.0033,0.6364318191384284,0.015751743096176288,1917.4773890311405,90.23600215356136,-6.223098229857196e6,600976.4597995088,6.351896660802772e7,4.828065418055026e9
-0.00331,0.6460499038250221,0.015643239451078185,1890.6803290737023,88.90336961470408,-6.257063717691788e6,591451.78870443,7.360906061401412e8,4.723303658917585e9
-0.0033200001,0.6556106632943185,0.015545641084305768,1864.1386383283627,89.16088173412322,-6.34257751683295e6,594163.804738189,2.9597810601235375e9,4.659818357247645e9
-0.00333,0.6675148355150987,0.015508012964651579,1856.8608535253072,90.41514346829818,-6.497263249097176e6,612675.8318563028,4.972530527149009e9,4.805924316551639e9
-0.00334,0.6764841459041244,0.015356536611785758,1823.370676338902,89.0954181952324,-6.397782153244076e6,600181.0782480336,4.974320552065907e9,4.697792336558292e9
-0.0033500001,0.6864044774000798,0.015397845375131227,1818.7465687559368,89.52512871777358,-6.468244702536318e6,611830.1392921911,5.525614213305724e9,4.905235351013706e9
-0.0033600002,0.6954313695858396,0.015266322078397867,1790.506578870882,87.9876708613662,-6.421258854998601e6,591242.7812898237,5.719285487871042e9,4.600310541059993e9
-0.00337,0.700795875747714,0.015147185312913557,1774.0233838321003,87.83146470052473,-6.428626860018493e6,588058.4689264615,6.543331622525177e9,4.483245693205707e9
-0.0033800001,0.710333967121029,0.015113615054876723,1752.9688279818442,88.53362192748105,-6.462358167744555e6,600285.8774936947,8.237520541646808e9,4.565883470868936e9
-0.0033900002,0.7190874707704399,0.01499218118624572,1723.5991070162186,87.48007943211857,-6.406291365986838e6,592122.0808621525,8.653595478145657e9,4.386016484021105e9
-0.0034,0.7283707691345187,0.01486451608023871,1696.1666402409141,85.65624457512719,-6.268407310536204e6,582872.7083223757,8.412472630954195e9,4.355097739070656e9
-0.0034100001,0.7364409350706168,0.014781360437881108,1669.68497402002,85.30076447041027,-6.227852932444068e6,582680.4258353342,9.130230975539469e9,4.291760181526406e9
-0.0034200002,0.744808957009123,0.014697941492405608,1652.9738428329604,84.98889270467713,-6.260208419365054e6,587549.4312799815,9.947336232169544e9,4.389016847570716e9
-0.00343,0.7525466821953739,0.014538230649082858,1629.8118906287075,84.53827193182995,-6.239677793637329e6,588997.2772130967,1.0561463863633955e10,4.482097155545258e9
-0.0034400001,0.7611410541016761,0.014443770519512148,1614.234764131313,84.56640582959723,-6.295195739298119e6,599457.5042838496,1.2164477941117792e10,4.623041688082515e9
-0.0034500002,0.7687573716570903,0.014274258841316908,1588.9433084000375,84.74053916437948,-6.346119178029217e6,605482.0737137104,1.3451010642542713e10,4.673780732760384e9
-0.00346,0.777157311301597,0.014223642278211565,1566.4551367176336,84.48174804205428,-6.306339659345825e6,616746.4973176251,1.4285769744588337e10,4.996558764940727e9
-0.00347,0.7846919044876411,0.014117616213714,1545.2185827472877,83.58519600303623,-6.284421054279642e6,595809.656410609,1.4277412904773067e10,4.663257488611462e9
-0.0034800002,0.7938701478413741,0.013958669113077339,1520.8842231904857,83.43004198458597,-6.275343765694334e6,599259.2638018095,1.5452429132977854e10,4.622613052988252e9
-0.00349,0.8032999239854376,0.013799966317811633,1498.1788008135022,82.81154715516159,-6.280989764835368e6,589415.2199120461,1.6108884695810488e10,4.426481742950247e9
-0.0035,0.8113071205598887,0.013759434166081585,1472.9242110905627,82.79126142386954,-6.277729060465962e6,587206.9995810939,1.7198604877383034e10,4.299140795104218e9
-0.0035100002,0.8186396248724639,0.013735446341182934,1457.531106236288,83.70838811628859,-6.352442872421662e6,602514.1965456905,1.8988258000701595e10,4.386886526305764e9
-0.00352,0.8276969187705469,0.013590320835662228,1428.334096126964,83.62993612681474,-6.314067679254067e6,613918.7689531957,2.01952948366189e10,4.4973629928340225e9
-0.00353,0.8355703893644263,0.013471138550289329,1409.0554785271697,82.9512984562578,-6.274272419398871e6,616141.508488472,2.072561000444829e10,4.620144810463674e9
-0.0035400002,0.8430016241996958,0.013317231535074671,1378.0012134987458,82.53027470664647,-6.186171493771237e6,618727.5150112847,2.119579090112121e10,4.715561886421319e9
-0.00355,0.8499577412861095,0.01320111987798689,1355.9910660505923,82.6349963188491,-6.1667930952974325e6,640567.0484682831,2.2401674390107586e10,5.144942080388328e9
-0.00356,0.8578805352340152,0.013142166032760156,1332.010836703119,81.63060524260051,-6.045701741780451e6,628946.7138839694,2.200418504578732e10,5.038563146980881e9
-0.0035700002,0.8660305983280816,0.012954544678121972,1299.480389795549,81.41270290319,-5.99400750069129e6,630490.947693522,2.299151208989698e10,4.961409686467291e9
-0.00358,0.8748024540921149,0.01281234002537176,1275.8076488648694,81.22136168721947,-5.964636427238277e6,637003.4914511006,2.3699044662495716e10,5.160502323338334e9
-0.00359,0.8813503343791814,0.012699409957424601,1257.90660141126,81.0587785233345,-6.014019361660607e6,643083.3526624666,2.4824016770835155e10,5.3190316485937605e9
-0.0036000002,0.889803055203545,0.012617322204495272,1246.1460572180774,81.09270089410788,-6.027203541569955e6,649846.8224726496,2.551127240230877e10,5.501687208799486e9
-0.00361,0.8966947130224467,0.012522672986452649,1221.0274981816506,81.03192284221728,-5.965343540073436e6,662560.0871323,2.6093979168956043e10,5.82953428838802e9
-0.00362,0.9037403632421268,0.012397066937390133,1204.3649727317788,81.15577643751953,-5.963997649653175e6,679854.8156745358,2.7425415152727867e10,6.211749709999447e9
-0.0036300002,0.910915901097582,0.012239658176756358,1178.2252642542821,80.82640541222656,-5.90437479826686e6,681826.8131167635,2.7934665582939236e10,6.297646829137653e9
-0.00364,0.9192632349428971,0.012169830174405582,1161.1940322441644,81.1131635922852,-5.892278114583444e6,697011.4994789301,2.8871630515488583e10,6.653395147334195e9
-0.00365,0.9249729997683602,0.012031059144085674,1132.4505930289138,80.86590196831929,-5.814694966118589e6,712046.5484923699,2.970033093321851e10,7.041989702389737e9
-0.0036600002,0.9314711085786288,0.011895516297673358,1108.5213921567763,80.51982530024776,-5.753421327614083e6,706440.0267827811,2.9950006117218086e10,6.856600343852806e9
-0.00367,0.938645465720214,0.011702792463340467,1080.0366967849552,79.4643074731012,-5.6361389731891975e6,694222.9702094356,2.9910924466145775e10,6.61489187069139e9
-0.00368,0.9459620130873881,0.011610954770789614,1057.5529893963374,80.71352169654644,-5.675134573479599e6,717648.0985168857,3.1667937595334328e10,6.877418525353681e9
-0.0036900002,0.9512158239876377,0.011430784072264511,1030.5239269846822,78.741468577526,-5.508021862808839e6,690183.3720154739,3.0486076426895973e10,6.521726709039433e9
-0.0037,0.9572786274218822,0.011300508518235998,1002.8297802012994,76.89284709986543,-5.306976515777129e6,670856.8964349994,2.9157744952952187e10,6.312876899692756e9
-0.00371,0.9640370255109427,0.01121242235271911,983.0054877743977,76.43107577663238,-5.228248500313893e6,658782.1083980532,2.895051469491767e10,5.949014602371149e9
-0.0037200002,0.9709158104792599,0.011100255613421593,968.0352278171932,77.09695233193555,-5.227824216919958e6,682702.0853349817,3.0025627232619343e10,6.486255102529562e9
-0.00373,0.9765143909781904,0.010916089347705943,942.4757936656407,76.58378282989752,-5.126632704744348e6,687171.0208658262,3.0044401827110027e10,6.6943306081523695e9
-0.00374,0.9828677266783129,0.010766836401724449,912.0918569739142,74.70472606752882,-4.927024512597204e6,668302.4815648926,2.893290743643509e10,6.517611792439815e9
-0.0037500001,0.9911339768668029,0.010667534197444864,893.1391127754547,74.01802568929352,-4.802060536511933e6,665231.1084722541,2.850344875033278e10,6.50450930428097e9
-0.00376,0.9971281183284723,0.01052914490624597,869.6527689721926,73.80510914062425,-4.748986773333528e6,684364.1048444976,2.91481073253481e10,7.044738887418527e9
-0.00377,1.0009909680749738,0.010381634381718676,850.3686581040445,73.05882052054685,-4.705491722857266e6,678979.7483617667,2.930069992992615e10,6.960638673999677e9
-0.0037800001,1.0069147547788533,0.010295615684633492,829.1409057481251,71.64762785012779,-4.55715053254275e6,669112.6708390454,2.839075850894689e10,7.057504075394545e9
-0.00379,1.011770678857249,0.010160882560954215,809.0133459007387,70.01578400172116,-4.406966432095391e6,642967.2675168231,2.7080314276189793e10,6.72619457888396e9
-0.0038,1.0168358577017753,0.010013825798298329,791.3777882624718,69.99136455151836,-4.374886415159715e6,650858.6956920205,2.7651850217145443e10,6.834536727610885e9
-0.0038100001,1.0238284039500556,0.009828034423399943,761.4970197919062,68.11993293265921,-4.1924664150328804e6,632258.378589286,2.6566178553950993e10,6.691293047020533e9
-0.00382,1.0304504764419224,0.009719931033797374,742.6867899012075,67.78856344659663,-4.1422314800110734e6,641496.3504674437,2.687110533083357e10,7.0056411041817045e9
-0.00383,1.0361551766353032,0.00955857262361705,717.3966796875363,65.62283435642692,-3.9526769121133666e6,608672.977219685,2.5300915735295902e10,6.45527270404913e9
-0.0038400001,1.0408730778550388,0.009316667733083846,692.2117102977146,64.5045217285231,-3.814157661050296e6,609268.6169706263,2.481547970652837e10,6.688553567351775e9
-0.00385,1.044854004751154,0.00919750573946013,673.7830718198649,63.565300047639454,-3.6991575127519732e6,616674.546676584,2.447280031736535e10,7.060845862146744e9
-0.00386,1.0490800883179643,0.009015389442843557,654.418622873095,63.323024575929146,-3.6420402705848953e6,623478.8126731402,2.485248721217946e10,7.152032089789163e9
-0.0038700001,1.053210791447594,0.008845402237590769,632.2399894065601,61.42688778582956,-3.4979790230146386e6,592419.0903099731,2.358474487305254e10,6.641375184411667e9
-0.00388,1.0568168990303421,0.008728352600818064,616.4470815294789,60.703313383689895,-3.443957830033396e6,577079.1876606601,2.3331457920952534e10,6.308386259261384e9
-0.00389,1.0621929943264585,0.00863828498938486,604.7843143774903,59.65203548965152,-3.3786331868898068e6,562550.3123768874,2.2821374904631485e10,6.098315229321377e9
-0.0039000001,1.0667849982324946,0.008590040967345147,596.127812361122,60.45259950394023,-3.3948071897826395e6,589447.0626829439,2.3710657267997753e10,6.677448880990567e9
-0.00391,1.072368559560969,0.008519068882417028,581.8372492460223,60.046191791225404,-3.339748198883418e6,585742.3875427258,2.358314461498464e10,6.598515820388751e9
-0.00392,1.0760568064639662,0.008423236393801489,563.3066840062775,59.058773900615,-3.230447127196503e6,577252.420545094,2.2857316032471622e10,6.59358670096995e9
-0.00393,1.0793761935976776,0.00830389334220887,548.2873237032028,58.51633769406557,-3.1563833689398053e6,584508.4289839239,2.2867377016171677e10,6.803678138494575e9
-0.00394,1.0821806536514593,0.008264337260891564,536.861363357581,57.66056519931922,-3.1001886945924046e6,575802.034639153,2.2502756749973694e10,6.700067396295313e9
-0.0039500003,1.086662009865187,0.008127839014244563,515.3733314524866,55.72690009914593,-2.945268107999823e6,538395.0957311488,2.0966112912179176e10,5.981421445372766e9
-0.00396,1.0923080722332212,0.008009030110824471,497.34369335603907,54.1458297614986,-2.7945420860648486e6,518175.7282627908,1.972439158577813e10,5.683079974315676e9
-0.00397,1.0954566562073023,0.007933113548179377,487.0266288910721,53.64370117813878,-2.757751582710807e6,509739.88987000147,1.9455618211725037e10,5.545276954038775e9
-0.00398,1.09872376396649,0.007856395780274177,474.378337903678,52.77201611312651,-2.68733014459247e6,492347.090092769,1.887006694081032e10,5.181078597782197e9
-0.00399,1.1030000630144152,0.0077030149139925026,459.93381805596647,51.45115349410021,-2.576926860485373e6,472977.8322118042,1.791711915952459e10,4.894384113017112e9
-0.004,1.1056786048927727,0.007607395252941693,445.3348947213076,50.28956404814916,-2.4704540658868677e6,459568.04417693336,1.7095946281501577e10,4.700858175789268e9
-0.0040100003,1.1094312507375572,0.00744147728506484,428.1079351620095,49.12261254011718,-2.3632219148343615e6,450323.6219515884,1.6363109310165482e10,4.612866042899866e9
-0.00402,1.113292405172845,0.007287726530689983,411.4552094742261,47.214287936175,-2.2306434921057606e6,423450.8722347263,1.5123600867332113e10,4.2299529357991986e9
-0.00403,1.1177109199019988,0.007135401692375184,395.82142630455775,46.41550313657118,-2.146943963491604e6,419542.7705633683,1.472062899640756e10,4.2228922027847037e9
-0.00404,1.1212405035839819,0.007082472210391613,385.43039822515686,46.41449144040103,-2.1229311884795194e6,437568.05096299556,1.5062566892479277e10,4.646616949022958e9
-0.00405,1.124644812754586,0.006986512582638183,375.3564958844104,46.30533374925854,-2.093678300817514e6,437626.52220950235,1.506753469834328e10,4.640681173444066e9
-0.00406,1.1280572612014892,0.0069549602502864466,370.9759422440286,46.25055714236853,-2.0777817670711318e6,448098.6593395422,1.5192786762799416e10,4.909624909207611e9
-0.0040700003,1.1290383134771402,0.006805682681141846,356.20846402812816,45.31914268605028,-1.9933344644969227e6,435494.19205246086,1.4564460261528465e10,4.719429006341847e9
-0.00408,1.130637958718197,0.006702901734418784,345.3177706281142,44.39704555013132,-1.9254445187317044e6,425177.7537116454,1.4149571731422903e10,4.510014486820815e9
-0.00409,1.133849753090589,0.0065734525198423675,329.38787305030394,42.41439180162375,-1.7978922443200941e6,389529.25598640996,1.2786336090250595e10,3.9616087131900296e9
-0.0041,1.1366215572353697,0.006402255119055853,317.0698745905942,41.60780914383069,-1.7139068613721072e6,384374.1699387866,1.2208953860306463e10,3.954196674324585e9
-0.00411,1.1389852448752789,0.006387927030158115,310.75381786977084,41.70787665717543,-1.697127612599758e6,391417.53050349123,1.2349828567597996e10,4.042620904056461e9
-0.00412,1.1414839017521081,0.0062555753664577,299.9902514082619,40.28783825510091,-1.6059618537095692e6,375239.5221946993,1.1508151525413889e10,3.8573543823602905e9
-0.0041300002,1.144225338154366,0.006246813481151339,292.8366826859589,39.2432360171592,-1.5469445923249011e6,353891.22075685725,1.0885090817472198e10,3.472012509599473e9
-0.00414,1.1461836549661968,0.006064238772650428,279.47763345321204,37.535989540219624,-1.4490160537729815e6,331113.0054559782,1.0025522431169409e10,3.1673885483800488e9
-0.00415,1.1510703466563903,0.005918531343950106,266.4917551710829,35.81773223531957,-1.3500168466435627e6,309119.0213120081,9.131386396683466e9,2.9297821239297013e9
-0.00416,1.1542866526369282,0.005804144416992644,253.28773808605405,34.009557590281055,-1.2531455847489922e6,285843.6160949636,8.247620986503243e9,2.6556895878714037e9
-0.00417,1.1562347273494553,0.0056756337004308125,245.724216059376,33.3687517001866,-1.2112217838586243e6,283295.67381944373,8.010365130187681e9,2.6812918163097367e9
-0.00418,1.1595524915256459,0.00559606047545201,240.01141563847253,33.20277171350618,-1.1918528157420822e6,284186.1533387059,7.966538802437826e9,2.705027130218702e9
-0.0041900002,1.1621557483246383,0.005417093103430942,231.2375858902858,32.52975125921969,-1.139009434283318e6,277871.7115515766,7.6402873027088995e9,2.639722530597908e9
-0.0042000003,1.1631122669557317,0.0053234805562300536,222.6504401181937,31.101112818832508,-1.07755804916684e6,255769.09575205034,7.0322892235791e9,2.2901530947037516e9
-0.00421,1.1660276339400584,0.005243138409724696,213.25508213218157,30.50054255081591,-1.0296437027870684e6,251434.70115619502,6.777644221319627e9,2.2535874317857075e9
-0.00422,1.1687486194593142,0.005179647857090353,210.7067273397038,31.0316428700994,-1.0403054472108698e6,262724.7299511394,7.067831751115734e9,2.410212268631159e9
-0.00423,1.1706639048733305,0.0051021219757790524,203.2243471808473,29.86706587503021,-988337.4255157015,245860.1256611128,6.563453934662802e9,2.1856680264561963e9
-0.00424,1.1733892199936629,0.004926112300263647,191.5754653930187,28.38274924901761,-911662.1103346756,231428.093098025,5.981309474076312e9,2.0511714172974255e9
-0.00425,1.1768557822334813,0.004889707236309138,186.19180904958787,28.136337679122402,-890010.8598933175,227163.41192323886,5.8497709311205845e9,1.9796620086363647e9
-0.0042600003,1.1783567358700646,0.004858212597592482,182.15813303018194,27.949260814152904,-880003.064769833,227037.51302621982,5.84884871419979e9,1.985534474943686e9
-0.00427,1.1789664894999914,0.004732217321798762,175.9792849681555,28.150788986995416,-870175.5741929543,237128.75341630643,6.00301297338826e9,2.1621268790875025e9
-0.00428,1.1802032334895405,0.004656337778935883,171.17981605958138,28.51755033224589,-869256.3452150685,246779.73331501157,6.200669528545427e9,2.3014950115129166e9
-0.00429,1.183084103853262,0.004521142970451174,163.1246564274417,27.721033045033547,-820009.3216378328,242980.690302624,5.909592048223519e9,2.302513564204264e9
-0.0043,1.182613349480616,0.004434068085290428,156.5434749339896,27.694302474665164,-803241.8852870365,250315.43284004222,5.970541480652275e9,2.4344522564748955e9
-0.00431,1.1862245055331648,0.004341663060061704,151.19671330052316,26.037670026795155,-740496.4267077387,223901.39164485227,5.263774009043146e9,2.0680329481340609e9
-0.0043200003,1.1877331149315165,0.004203983650688225,143.59404545315442,24.462877896472794,-681440.9579912008,200850.3806912905,4.67635085143609e9,1.7546014043174057e9
-0.00433,1.187169372409001,0.004177425667411775,138.25417252582685,23.430894173902935,-637017.2304787666,185296.01440971307,4.2749430912940116e9,1.5385633235365388e9
-0.00434,1.191326498985088,0.004069158106226173,132.0593467975445,22.12038474667415,-590484.3090976217,166243.47544232607,3.805049676720553e9,1.2976619049638042e9
-0.00435,1.193640807785512,0.003997396575380347,125.37133848781296,21.055795903801364,-545751.6816578822,155757.91628080324,3.4537828630649004e9,1.1974479082618463e9
-0.00436,1.1938808385083497,0.0038677146357948204,121.43645946041939,20.155088213501124,-513182.60398070083,146468.0232274426,3.184338464439004e9,1.1061461285411549e9
-0.00437,1.193705810908634,0.00381721443989135,116.10884627575857,19.05459206033205,-470542.6426362975,135504.94399547044,2.8286463934273443e9,1.0156606418061202e9
-0.0043800003,1.1954940392256335,0.003702371584689627,110.59478492471925,18.306605088214294,-441884.25783915684,126652.13613769716,2.609986228987713e9,9.132890192167844e8
-0.00439,1.197770517856797,0.003653377582232486,107.66566882367634,18.30140770514149,-437909.28460426413,127637.61775857345,2.626821774804807e9,9.204286491158582e8
-0.0044,1.1989549534404491,0.003623126543549961,104.98374404021759,17.38380095284294,-409084.00031354476,118125.51451749679,2.37738366967702e9,8.325326930762022e8
-0.00441,1.200631375963751,0.0035621075541906553,100.57899646852698,16.72819967176232,-384388.785956722,112663.584928618,2.218671109908729e9,7.899521281215134e8
-0.00442,1.2032803511744148,0.0035156389236411247,97.33795295986987,16.885765376145983,-383467.7560146498,116197.88650643287,2.2748099522684817e9,8.323076692219522e8
-0.00443,1.2021164471539463,0.003403719272851392,95.26516102678863,17.108815431852097,-381174.67074928194,121634.47431968905,2.323891227039361e9,9.15553530230712e8
-0.0044400003,1.204406715969932,0.0033041435849561363,90.26336186725707,15.70631458037487,-339519.68277089356,106420.55942420317,1.9663993794425666e9,7.653579979249066e8
-0.00445,1.2064326751711352,0.003273352568520372,87.26700507497485,15.702793039934702,-332665.23816439573,107879.6863414953,1.9585704429495091e9,7.892627729236614e8
-0.00446,1.2090093518573544,0.0032332219766560625,84.25420081562147,15.451689298312893,-323329.79587760667,106129.33134687584,1.917278751036345e9,7.721377568979071e8
-0.00447,1.2088857724583981,0.003074334902686201,78.83402544237266,14.50429289884856,-290023.09908747877,101211.9297202432,1.696475748610134e9,7.624956131074973e8
-0.00448,1.2102293485166709,0.003043334071707439,76.8047117614142,14.202623141616694,-279947.59143794153,98489.44068216394,1.6249777245713987e9,7.333405951623387e8
-0.00449,1.210373982010418,0.0028850717675192794,70.8846560356977,13.022522133567533,-244080.0321198157,85298.84568027317,1.362956280819257e9,5.891845484861935e8
-0.0045000003,1.2110217822820817,0.0028898366396395776,70.32542302830224,12.519182597631714,-232082.50760142948,79750.83879985851,1.258624179839169e9,5.341979369732649e8
-0.00451,1.2119021261070324,0.002829340887650635,67.85212756061966,12.018145425022855,-216931.13405642982,74550.00061979525,1.1538530633392615e9,4.826005163438423e8
-0.00452,1.2128485958193955,0.002765048310937612,65.73283736154244,11.698169672342903,-205254.48664978484,72823.71189669357,1.0930768645218003e9,4.730701386464261e8
-0.00453,1.2119962129229505,0.002745938542655762,64.96845019671956,11.403911545361082,-200174.38653995225,69485.13381577557,1.0409449870134976e9,4.414389501284824e8
-0.00454,1.2122159151748826,0.0027229396838800487,64.25273544971,11.622389984463537,-200971.70966516348,73109.8203489027,1.0785521171713448e9,4.840969389361471e8
-0.00455,1.212977933490966,0.0026460190372443763,61.980111976686665,11.030838183116712,-184485.35531045956,66277.39403921805,9.542698263089297e8,4.1683692301820034e8
-0.0045600003,1.2143720834647551,0.002647798912529505,59.89671905993675,10.932673665244598,-181256.5901297066,67765.26622108145,9.528692400229967e8,4.401579145092533e8
-0.00457,1.21705228293468,0.0025603738307619544,56.77636082427484,10.166750460212814,-161567.289034631,60068.815552104956,8.168755781215465e8,3.706928142867412e8
-0.00458,1.21909519327702,0.0025773167307148364,55.44559153427274,9.397333686919874,-146566.78477271652,52046.48882965657,6.905430218179381e8,3.021886219357402e8
-0.00459,1.218367042096698,0.002480672353167257,54.10909733892168,9.2994625043883,-141341.35490771776,52606.91592260047,6.72342091126504e8,3.141818707930147e8
-0.0046,1.2196570535858007,0.0024541155053247007,51.506560868383374,8.82720877328527,-130797.22607611527,47437.6903742399,6.004406355534087e8,2.6650012205137727e8
-0.00461,1.2208169922728216,0.0024138258605303376,49.359016968615826,8.450641475789752,-120283.26261938506,44707.808424989875,5.456001999438164e8,2.4840201916957644e8
-0.0046200003,1.2223035142472451,0.0023569525974335742,47.839202065443274,8.778700935411113,-124706.8393679098,48575.258949983094,5.934563483146361e8,2.82279875488439e8
-0.00463,1.2211841423030667,0.0023954346717223836,47.43647314421084,8.807022873431665,-122004.57167590197,50014.209729946604,5.981923510748492e8,2.980196270453065e8
-0.00464,1.2216103643745126,0.002319177054923215,45.39307909892481,8.144155324286535,-106852.89069774367,46196.28470271531,5.133840128680623e8,2.78104180276969e8
-0.00465,1.2235929989576866,0.002284867687422301,43.66243772447976,8.1124558864224,-103783.06649951891,46056.46604129164,5.069060982487611e8,2.751237381776634e8
-0.00466,1.2247901953316516,0.0022608907523758693,42.20885345289988,7.734619901668735,-94669.34237926683,44417.23307996808,4.5891325003393894e8,2.743100312227036e8
-0.00467,1.2237158501525012,0.0022589119838747787,42.970646715729764,8.063344534996228,-99878.98979768888,47726.92488249192,5.010324063082042e8,3.007918374186855e8
-0.0046800002,1.2242875354122555,0.0022839324992555694,42.332598815883145,7.64941287178074,-94762.34188656342,41683.215049461825,4.4592408243499005e8,2.4008163370866728e8
-0.00469,1.2244427172808403,0.002217801973489071,40.787847262160106,6.901342785224393,-83811.45273059882,34623.305596237165,3.609050328721503e8,1.8290160006164718e8
-0.0047,1.2253496973168538,0.0022309146066521253,41.78131016209258,6.939327516418852,-82598.35773490432,34687.50064320436,3.586662032055659e8,1.8072807471253458e8
-0.00471,1.2264043568146363,0.002255463724593331,41.759075958432646,7.138229432803366,-87729.78779762874,35928.222393515505,3.8080620268238646e8,1.866924382896201e8
-0.00472,1.226598267570528,0.0021849997461754144,38.95313655847643,6.451330075361726,-74091.78719193973,30447.68073630809,3.071677225432355e8,1.476256994873414e8
-0.00473,1.2267453414611806,0.002205455550495739,39.59317652974681,6.121608048043711,-70279.42831157077,28061.406838366584,2.7616276442999357e8,1.3175452803948659e8
-0.0047400002,1.2265017739670696,0.0021552742122663868,38.30032798325244,5.808488583496287,-65621.67864696216,26159.59190049952,2.5159460608596328e8,1.1996249560574298e8
-0.0047500003,1.2272786148833885,0.002125326950510132,37.556256024364586,5.919020369319682,-65214.32672094872,27452.741007397686,2.6120505666010693e8,1.294127596772844e8
-0.00476,1.2277904722432704,0.0020885543384986283,36.0023700743173,5.7012100324983015,-59789.424858191225,25867.6437859738,2.394450716733653e8,1.1832418782043588e8
-0.00477,1.228487027776309,0.0020775957564350966,35.068164032443875,5.704637175572851,-59608.10118980492,26001.327135529566,2.4241682619974533e8,1.1944965740634294e8
-0.00478,1.2292744750300477,0.0020199969404558946,33.88305030358615,5.454448927230583,-55830.32743522174,24409.51949475707,2.1855605992922035e8,1.1000184065429376e8
-0.00479,1.2292325795084202,0.0020085288493554196,33.63290398221312,5.325981173583,-53586.44001109977,23112.053530560806,2.0711209443221185e8,1.0061104052574675e8
-0.0048,1.228698006369062,0.0020070198014663443,32.2669295093793,5.156810031633999,-50750.85950690911,22382.812776148196,1.9298060841433442e8,9.91520214965763e7
-0.0048100003,1.2312991931420494,0.001975456397896243,30.78460448439209,4.617184465187009,-42537.130504774264,18550.953871656402,1.5241867207281604e8,7.543135828139855e7
-0.00482,1.2312733779181444,0.0019872155244789746,30.537364793105464,4.3495854338827495,-37129.29938342989,16758.87011042297,1.2907796015399018e8,6.729386860987008e7
-0.00483,1.2310630099655278,0.0019084759832772283,28.996702534244648,4.237499090655314,-37235.90907488682,16261.474356089157,1.2552642607130755e8,6.482646277954195e7
-0.00484,1.2321292902479877,0.0018718076701528588,28.63698466474307,4.028802632924543,-34302.56294499296,15376.166580749375,1.1381586964450008e8,6.192166408250885e7
-0.00485,1.231731303607147,0.0018806033574962223,27.951475320549243,3.964293862999563,-32434.754727490912,15120.665753429208,1.0992403193339017e8,6.038122326246127e7
-0.00486,1.232229275130918,0.0018457482188068124,27.51143305469524,3.7331180213405593,-29725.6295710694,14453.843450913224,9.872775237360884e7,5.9543123324009456e7
-0.0048700003,1.2335231088234748,0.001811516374790286,27.38608177541445,3.9440723648238847,-31497.677910167076,15390.961913613408,1.0829422819046591e8,6.3673299765605874e7
-0.00488,1.2311601416470817,0.0018199291306968458,27.803404574580995,3.6088413472723007,-28588.07166171957,13040.04691633308,9.060273845975465e7,4.9279826926921204e7
-0.00489,1.2319624747525955,0.0017382493775757305,26.92258485173784,3.3144340031332282,-25043.925644026727,11397.345228179895,7.68208588712025e7,3.995443923569472e7
-0.0049,1.231225977181543,0.0016808622489364255,24.824095769314724,2.874313150316853,-20688.617080127846,8954.146473966779,5.565235238077535e7,2.898034005550405e7
-0.00491,1.2331835058398728,0.0017433229894248455,25.384871895707324,2.6587783742802835,-18148.578026239273,7805.6527170739955,4.665168230913435e7,2.3681918985104885e7
-0.00492,1.232781002517195,0.0017506070321398981,25.037836147561663,2.5303110548170635,-17233.34953975696,6870.194951903708,3.9369956112067424e7,1.95613281712996e7
-0.0049300003,1.2322852823288675,0.0017675456484710788,24.957542575663965,2.529089093113282,-17214.52513738253,6915.94092966286,3.994331133295639e7,1.9685733643917065e7
-0.00494,1.231687915658857,0.001736887668021512,24.878836696416307,2.511468555157914,-17078.05289565428,7012.99612572446,3.954808388143087e7,2.053607450506779e7
-0.00495,1.2335096374629575,0.0017002257189084199,23.41957875911576,2.0992075308889735,-13852.908723345117,5146.860308773286,2.6412551804039318e7,1.3775973346960923e7
-0.00496,1.2324493154487588,0.0016799591052609093,23.421331913685098,2.1301043527900982,-13744.67056714045,5316.442098281806,2.7487689095071774e7,1.4851510151222674e7
-0.00497,1.2331658217969137,0.0016662932491927772,22.3217221829441,1.8142933353580861,-10759.18981318033,4112.562854724699,1.849707331970218e7,1.0196675712472701e7
-0.00498,1.2350571692556633,0.0016751812447082844,21.660735123286234,1.503038739648895,-7939.064811405632,2657.384380651741,1.0534215515148932e7,5.235740182786832e6
-0.0049900003,1.2357509889889073,0.0015754953820743683,20.54792666964373,1.5434095793577913,-7994.272497393675,3087.938871916575,1.2640491721150145e7,6.775877435743864e6
-0.005,1.2350632340091803,0.0016174384028556376,21.795778335251654,1.619082982572872,-8570.50268595461,3636.6336238665244,1.3962739824034305e7,9.394404690761829e6


==> anc/Figure-5/d2_L190_rJ5.0.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2401323909333473,0.0014571637797535391,18.120834299385965,0.8681557641975121,3196.2163107475485,751.222187540655,646122.9995159575,873934.8994673347
0.00499,-1.2410344157866697,0.0015089550019365353,19.277658291192008,0.8971574601919012,2940.638326562151,702.1290673676457,395528.03009272757,760328.1548317237
0.0049799997,-1.2413710847009176,0.0015225262883482218,19.290277535272484,0.8727901699529648,2578.759918946655,724.4197414015325,501725.53100498667,815227.8445082662
0.0049699997,-1.2403730828891522,0.0015224398137697304,18.720771301528597,0.8696143303501387,3119.5773238828056,681.7514762145469,305409.21189683833,710373.4218442463
0.00496,-1.239674081233792,0.001517649886708189,18.661381034813907,0.9342765581788941,3793.432900404604,718.3502168112718,1.011304687373185e6,611950.144211608
0.00495,-1.2391490934011353,0.0015108158559112446,18.943956950550525,0.9820382550910538,3719.743232097554,776.8670126217189,1.7155831604760145e6,688269.737557172
0.00494,-1.2392637692139266,0.0015280457566208595,19.523961315844673,0.990699097381785,3670.413950037629,766.3065047600884,1.6688757128763744e6,667992.6968228768
0.00493,-1.2394054034516253,0.001566217762995317,19.972515464402726,0.9310975713150471,3225.5626020567483,706.3874771904634,792412.4639920986,563280.7364329966
0.0049199997,-1.2391147023743687,0.0015910761841161636,20.140752731211837,0.8967395378845001,2870.4936066174696,655.8550571587905,275296.4812981004,465644.88561945903
0.0049099997,-1.2383865705901527,0.0016227230480927244,20.300243683024704,0.9581970123660926,3265.0811442919694,753.1968481352532,769258.1272625217,646687.0639700759
0.0049,-1.2380968763860403,0.0015973635095731238,19.99656455474135,0.9708460766262561,3071.341613382994,767.9448906771163,1.0172922162105365e6,733995.5457736502
0.00489,-1.2393026324858987,0.0015717579971902304,19.620264318138492,0.9263599316428961,2732.9127094965197,656.1519567838736,871625.0843158329,463959.7122248523
0.00488,-1.2392618294775921,0.0015908911228416033,20.457447551164165,0.9775251911898748,3867.0899228186126,746.695119610039,951077.6374317798,575061.4763676577
0.00487,-1.2388090120501019,0.0015915626816703735,20.633028641823397,1.0108067835263015,4146.608120481234,807.8945008771068,1.2381059852446902e6,712183.2492879615
0.0048599998,-1.2377123419855134,0.0016005248391729196,20.509907730094934,1.0235523287288668,3943.0096053686775,902.4023582122869,1.4915498454190022e6,886056.1853088037
0.0048499997,-1.2365267224804588,0.001599652808973333,20.20310891982042,1.0245400573519767,4253.252261672596,958.8074043659097,1.7486679665173115e6,1.0622468711213064e6
0.00484,-1.2361904617993127,0.0016102951102137386,20.83837980909084,1.0239697921917237,4336.029501599302,983.3800417984155,1.5262643042986933e6,1.1915369534911367e6
0.00483,-1.236671512075909,0.00160078186246913,20.764065894560023,1.064753881302982,4153.267391735755,1241.1126030743394,2.555388634928812e6,1.8449007109616778e6
0.00482,-1.2361943566898133,0.0015392094205216886,19.915075081425872,0.9943535193103419,3333.8930046127275,1186.587420115608,2.0557104859245757e6,1.754040820573194e6
0.00481,-1.2359485189932218,0.0014953524092045345,19.27294995414041,0.9532628834716611,3169.833582202166,1000.6244849682737,1.7348169771433254e6,1.3481061163715553e6
0.0047999998,-1.2364633992134964,0.0014926003856897364,19.036332738193536,0.9647693030992278,3183.7653695185986,874.7446708123942,1.8635325943089905e6,988147.5328997872
0.0047899997,-1.2363121603493594,0.0015145721794901233,18.87285837898403,0.9048950732440058,3206.51643054431,794.1730116550883,1.4327392000937858e6,787592.4236390169
0.00478,-1.235885942578066,0.0015093053205326142,18.847848894783063,0.8994478512740951,3157.7635437499694,739.3695918528123,1.257146708334029e6,649208.607174652
0.00477,-1.2355799601806283,0.0015112580115527272,18.490024048499848,0.8829569822583174,3004.3918350577096,688.906932697357,1.0158706266288892e6,604361.542879895
0.00476,-1.2346716268364888,0.001526942331033557,18.554700405375506,0.9012625093659199,3372.11040906625,749.5746035667275,1.1135708339440478e6,660824.2149671472
0.00475,-1.2342567289733581,0.0015184069401729945,18.704953071710555,0.9558177856718945,3729.5031678486384,847.0013383022974,1.8608500901196362e6,737010.7272029229
0.00474,-1.234317001025575,0.001502540781792007,19.068437459650458,0.9742784244229665,3385.5647725057947,817.4055665910575,1.8168037201333775e6,711624.9978439448
0.0047299997,-1.2351008024291938,0.0014514306318343417,18.452491825543003,0.9102504747314125,2961.6959093433306,736.3855902325166,1.3145924887909258e6,542338.3514055401
0.00472,-1.2360658297519345,0.0014464535815213696,18.016007709924445,0.8216425608285177,2843.71974312534,608.032191689195,825027.7512426282,397225.0323609217
0.00471,-1.2358856979827597,0.0014453209672202713,17.65206195495538,0.8403832482301974,2743.27546451794,660.2611731096725,1.233672091581484e6,474008.23005586973
0.0047,-1.2350754413900797,0.0014890809736518306,18.520562019269196,0.9088786903127344,2686.5781886286677,755.5708070190174,1.470826799994426e6,596837.3158031784
0.00469,-1.2355652512877897,0.0015318646092287408,19.622971309910994,0.9666786468232161,3005.6251515075182,824.6126480315305,1.7411568352745504e6,699335.199773899
0.00468,-1.2355786210419875,0.0015628965041527164,19.55082110970248,0.9812793263317078,3645.5147836251185,841.1924233160995,1.8424534554457e6,761767.0519470869
0.0046699997,-1.2355565104213186,0.0015526540266552304,19.34140217133984,0.9705128122228599,3489.437187504178,747.9120749661844,1.3709813067137727e6,643319.755703093
0.00466,-1.2350191316020793,0.001521092607078738,19.26129376369188,0.9172670836180719,3396.83048544558,654.1527067792543,701885.4179725967,525595.3129466267
0.00465,-1.2347277655818312,0.001498161617221215,19.105640682176144,0.9180796397971009,3085.1439870920917,699.9123351652743,806742.2360410941,616005.0357306552
0.00464,-1.235469807457049,0.001480544539551709,18.51550182013847,0.8873470211517136,3557.733912792997,709.471059618721,1.094852009792182e6,639823.677396118
0.00463,-1.235909482882642,0.0014731612274660074,18.405174340005463,0.8940170040302834,3714.7201516850823,834.6050085533388,1.6033861892507856e6,935121.7232281424
0.00462,-1.2355433224687473,0.001485203382683794,18.83790836737979,0.9283409000142634,4198.346120374816,988.383131502698,2.007735847143076e6,1.2401443045522973e6
0.0046099997,-1.235154395680816,0.0014986717996344704,19.49513014771421,0.9666976419977241,3881.2028869859937,986.8298999295024,1.9726978353896153e6,1.1251349132048911e6
0.0046,-1.234673319218282,0.0014789743449523972,19.923186542179042,0.9293077544752946,3510.205627460269,804.2045279493346,1.187750140429697e6,699308.637327794
0.00459,-1.2353135001904356,0.0014520898668192014,19.717327163382482,0.8985521295459655,3595.8207812027467,745.1394186127499,966066.550419711,633295.5273416394
0.00458,-1.2355429383016745,0.0014600830643936484,19.556472823863945,0.873985142103653,3409.7702410222473,680.9535110823574,803807.4360259963,539860.119222045
0.00457,-1.2347043229551533,0.0014679981975888102,18.744756153218283,0.8434037308734825,3087.8513664130833,647.3794626222559,649819.8340177198,524612.9028155557
0.00456,-1.2336092659369644,0.0014523312132070445,18.60125944800816,0.8545615726388015,2913.2530413781838,708.3071663172765,874964.583855589,616308.8011231686
0.0045499997,-1.232280747533093,0.001448213979499041,18.99606783926679,0.9149968471510895,2758.819684661456,862.8518060487794,1.1873393927824404e6,977957.4190766456
0.00454,-1.232481743744748,0.001439272609084961,18.675554903720418,0.9510448202968109,3125.176340248728,893.9067809340416,1.6174478852060556e6,1.0394845593192353e6
0.00453,-1.2322198470612418,0.001476640751097175,19.20582511147071,0.9006243229035269,2932.5179079623304,747.7230482640251,904711.6892910013,666051.625034134
0.00452,-1.2313021263715673,0.001480700112857954,20.20456311260736,0.9665038585000807,3016.493859167467,855.5297144852502,1.3950645409839517e6,799546.4554685687
0.00451,-1.2305623185045584,0.0015521334303579457,21.32968518617614,1.0428986158867122,3408.902352796704,904.8269111877524,1.561122256120711e6,873395.9073399899
0.0045,-1.2302899607668978,0.0015478249095586328,20.935390413546823,1.0287284171127167,2885.225360626952,785.4305615441194,1.2320098839272375e6,712299.2849118224
0.0044899997,-1.2306936090296003,0.0014906084163136292,20.241464510428397,0.9708987929798999,2833.887308413432,802.3179385212577,961345.919893112,822591.2120416939
0.00448,-1.229907369279385,0.0014897706574853542,19.881019181868975,0.9429080275796916,3028.435203579461,778.9770375828588,1.142131583967743e6,732497.8882519568
0.00447,-1.2283342421966839,0.0015036589667001402,20.093751851074465,0.9408666086995041,2812.952100090737,703.1130344853093,763657.4540552503,604373.4207817069
0.00446,-1.2272948867769191,0.0015055356979982832,20.1232182436233,0.9331800421784624,2241.494876110542,670.8302560842201,464659.2447078027,526902.0923486429
0.00445,-1.2275565741848522,0.0015100349372478168,20.35439113915841,0.9554148689285511,2125.592976085551,729.405411796756,828942.4940734743,640941.7666563704
0.00444,-1.2280981891613891,0.001489349478546752,20.581803186367466,1.0054003227067423,2632.271803396849,806.2086085585092,1.423698632688195e6,701224.1594026042
0.0044299997,-1.2284694513556558,0.0014576218558239133,20.034807618282095,0.9972160300138647,3346.956998710469,874.3683241036528,1.8569870179563232e6,838762.5337980285
0.0044199997,-1.22780626406623,0.0014635042376803925,20.202896393488604,0.9862284753387764,3594.2451801194584,954.4853423502184,2.0272620648569667e6,1.0805382864003086e6
0.00441,-1.2285152924310065,0.0015076351021078142,20.255642490257955,0.9724295499958889,3640.8430802173325,900.62460866918,1.9922263519197581e6,950867.0964256632
0.0044,-1.228969349655758,0.001578573303764911,20.73766701898803,1.006683877544257,3885.8718845569983,986.1372640656851,2.187666748254039e6,1.1253102223241932e6
0.00439,-1.2286871819254792,0.0015877808940762295,21.09588296217497,1.0225979583242335,3785.694778409167,992.1889898271274,1.9341361266349063e6,1.1636275428005403e6
0.00438,-1.2277078615059733,0.0016205995186282759,21.61735191946473,0.98909990723861,3197.523083513052,915.5362023212332,992584.6004241583,1.0419406795231863e6
0.0043699997,-1.2276081719993424,0.0016135950056631512,21.0852558835704,0.9598595773883042,3166.114527883295,783.3525876401175,708076.8551907582,716275.7643984336
0.0043599997,-1.2280490823156363,0.0015989708786353098,20.871633459767466,0.988859022177046,4194.516678035223,785.3549071635881,1.2426779084779648e6,721274.291257648
0.00435,-1.2284108045056634,0.0015983737328087132,20.82185264834046,1.0072928022489527,4759.604414341097,820.5460016580195,1.4219983401971846e6,819047.7755573198
0.00434,-1.2285248224499246,0.001562078739726457,20.11648798916369,1.0050217742658516,4076.8087989757305,895.6197641708874,1.8393746421950974e6,891682.8352858808
0.00433,-1.229110212456489,0.0015635313597272243,20.361150795711758,0.9925567500904995,3357.232909729896,826.3563413356811,1.280818900109638e6,766691.7241845459
0.00432,-1.2289256553004382,0.0015522687493001212,19.726602265125173,0.9329145619923065,2599.2587151596117,655.7910260129132,270547.90785786184,556147.4685227943
0.0043099998,-1.2284424948039905,0.0015378617037088663,19.302326250512145,0.8733185251076186,2908.9087042605283,626.2049063685612,67228.59229306159,518328.9580411333
0.0042999997,-1.2280355372542975,0.00152647519278482,19.202061217130087,0.8517862360510935,2410.0364567338065,594.7834046544466,-54101.98450057249,536581.1602327533
0.00429,-1.227872507140301,0.0015376334012796662,19.265679428803885,0.9301645467211518,2683.976901994884,745.5899623248624,897970.6336501058,812078.3014064312
0.00428,-1.2279812888758175,0.0015664557093054256,19.824058561536518,0.9716347378091827,2825.8730445288843,797.7220259287443,1.0609969323190332e6,785669.0911266375
0.00427,-1.2276739476812175,0.0015748404077425037,20.272339337301084,0.9509640753199916,2857.731712904781,800.0104014644668,770661.0184174555,823327.5066161121
0.00426,-1.2266870109256125,0.00158185439002518,20.13440184158928,0.955047069570716,2809.966276514557,818.0673364666425,1.0586511363786613e6,907797.0089013086
0.0042499998,-1.2268745936053738,0.0015155051720100938,19.14055408996033,0.9334660181395459,2785.811640442528,734.6474623086859,1.0253883726870681e6,661602.5450762233
0.0042399997,-1.2277555859997225,0.0015043682998142848,19.019072910783777,0.926526447368139,3102.1686818139246,774.1356956501847,1.020350598646738e6,724960.9927318486
0.00423,-1.227913147499423,0.0015627842000910687,19.990254558870596,0.9274633597672634,3353.9308394697327,804.4898216225795,1.0380036627507993e6,776255.1416781034
0.00422,-1.2278517178579722,0.0015713031819159712,20.012366008073723,0.9563168931595044,3650.7377308778514,849.3941919201302,1.3417585075317528e6,886817.3189142591
0.00421,-1.227129197676165,0.001505454893591463,19.51717106715647,0.9432970242337164,3463.8046620153586,721.5883477343308,1.087033061506178e6,603216.762919775
0.0042,-1.227035874133456,0.0015074511364871136,19.944720675009016,0.9315873111398583,3285.6272349908118,673.8950265159468,494857.56504224247,504033.8740116731
0.00419,-1.2272440026830105,0.0015470550846139527,20.541514746150874,0.985590626658051,2982.8011734535817,734.9439831411986,805065.6099436973,549234.0999981605
0.0041799997,-1.2270789295442643,0.001533791022971593,20.42969692789632,0.9207739575290279,2424.5895419013486,731.3449161614512,570819.0847245005,576266.2977177763
0.00417,-1.2263256849561663,0.0015492082014008843,20.78486771931768,0.942668460961189,2464.088004007154,817.9116217328924,544001.9527331254,716831.2085196831
0.00416,-1.22537580934544,0.0015766697811905278,20.758291559373212,0.9543208641645828,3102.6882716947016,877.4437683074316,976785.0891264925,842628.9319277814
0.00415,-1.224807622180801,0.0015815611772773024,20.52745825015155,0.9803505735722666,3075.6098049244397,875.4940911188031,1.356116891468691e6,848393.75819215
0.00414,-1.2247776691521202,0.0015712691413735068,20.64956480248935,0.9177606823720107,2924.013508122779,667.2094741782473,319160.4472088689,495240.2197294217
0.00413,-1.2250204698653402,0.0015593364817336778,20.17929416085542,0.8644774818361042,3006.9634282725924,618.2384715029632,-29779.102516324543,460286.49626302003
0.0041199997,-1.2243220664815653,0.0015769695606767638,20.421330095464,0.8446430488490406,3024.7753483757256,599.7092182157429,-608140.3896829128,465636.8952107533
0.00411,-1.223662967387087,0.0015786618114423897,21.20174705211087,0.935949515419675,3202.331798192119,667.0365684041489,-135302.92649867892,549652.8592837353
0.0041,-1.2244838818818922,0.0015888136029750314,21.086251065144378,0.982157361869992,3296.2923548518806,721.9855195491275,434693.67628738255,651156.8139543777
0.00409,-1.225779444179208,0.001556557837292437,20.052682522308384,0.9511250973638701,3893.6640154903444,725.1166446961531,813841.3216926119,593151.2083949399
0.00408,-1.2255945028035438,0.0015701115523350532,20.412513674483474,0.9421243740714006,3800.0843268265526,763.0400056540223,792771.0556073406,598311.2600804373
0.00407,-1.2241849554490019,0.0015650503187835004,21.164532659751877,0.9847907097404457,3768.6354359458974,813.7444524991666,841920.0654124167,741190.2052462065
0.0040599997,-1.222926181613653,0.0015122592203688392,20.89250406617521,0.9978649264354915,3730.8368172511227,843.3175600198088,984876.6626303862,796128.7299570884
0.00405,-1.2228868958741812,0.001539032835618133,20.225839556359187,0.9784471997404219,3960.4701952677674,808.8605110571478,1.2325583662361314e6,767896.5878004888
0.00404,-1.2239082427453585,0.0015936010535029415,20.16987124560318,0.995471062576921,3952.4131633802535,736.8531879582761,1.2556756445424522e6,612707.3173460433
0.00403,-1.2248475062898239,0.0016336234676247265,20.7776055491462,0.9827064161420206,3269.917235871388,762.9888664071674,1.020002670892139e6,725454.2023927004
0.00402,-1.2242748272869126,0.0016442265309616164,21.390477143294966,0.9792306761745802,3298.073880617704,839.7727748553315,715341.292567625,879685.7097543123
0.00401,-1.2237081028076644,0.00163070496104139,22.078495612897,1.0730777632228388,3813.161055636488,995.5490988964855,1.2676223594134047e6,1.0443769947396764e6
0.0039999997,-1.2232250081771676,0.0016100719919658847,21.787032237793643,1.133415417524869,4881.101117697935,1213.1808253148888,2.561581720683945e6,1.4857633233068418e6
0.00399,-1.2229430285707532,0.0016148236270757703,21.159111732272745,1.1055038872649747,5022.274277601761,1288.93939320371,2.8076055479261917e6,1.827962109307535e6
0.00398,-1.221816895754176,0.0015945577807913373,20.659784713117613,1.0824177961950847,4951.967709975702,1390.8866503648528,2.999795079087879e6,2.288869916234291e6
0.00397,-1.2215904578039853,0.001561655815353949,20.367584491066033,1.0492405025567506,4421.386589821605,1349.0927023248037,2.8540460243459004e6,2.256081585519059e6
0.00396,-1.2208936716789398,0.0015722480308019554,21.10937210233952,1.1142022032221788,3982.908513513769,1494.4944712555866,3.319989525347386e6,2.6126523278811793e6
0.00395,-1.219801634122385,0.0016189101972975298,22.59817633409637,1.1787425119714492,4550.711805115602,1635.432401955976,3.381933106390273e6,2.940422766145095e6
0.0039399997,-1.2194411527386841,0.0016656423555981687,23.158692605957484,1.2645117140626843,5676.850451915905,1952.574511867633,4.717749514356849e6,3.9659141494773785e6
0.00393,-1.2193638377514446,0.0016824886703436022,23.305746800982213,1.292129716462386,6524.800928878237,1979.6985691639563,5.282114577631282e6,3.936709744893022e6
0.00392,-1.2187601524518885,0.0016656637017044877,23.495087495661082,1.3955470326307238,7301.356605814942,2358.0474784378025,7.321109190300967e6,4.91264152085964e6
0.00391,-1.2184675820541935,0.0016464828647387146,23.374868875045294,1.494269022218177,8310.930638529842,2818.540831683624,9.848829997972747e6,6.30981269386502e6
0.0039,-1.218748157353292,0.0016312765730390976,23.134851284853504,1.4923009704573251,8466.838937527915,2627.411327257127,9.706452237046413e6,5.471374470327165e6
0.0038899998,-1.2183118297841966,0.001651120127385843,23.291685055327548,1.4589386281428414,7527.6413866782395,2347.993967508071,8.572214210237628e6,4.638692413152067e6
0.00388,-1.217216574312553,0.0016648509037311436,23.79659397628963,1.5041166140723825,7370.266616950922,2392.9489226743517,8.68476487501468e6,4.815619706638259e6
0.00387,-1.2167631676219468,0.0016628740420697452,24.05949708941528,1.4815079472083752,7333.411677312384,2424.281037087509,7.577572316586227e6,5.136127528972802e6
0.0038599998,-1.2175061568485634,0.001691131862675501,24.16669291501219,1.449864983152694,7580.035071529792,2227.6958244631896,7.026480754338488e6,4.51910960817322e6
0.00385,-1.2187826722041606,0.0017132449146169877,24.19983265762442,1.37543382793631,7130.910282442939,1839.4703582740894,5.782795267113048e6,3.0534686093304907e6
0.00384,-1.2198300318444428,0.001685658622843908,23.661992501569078,1.3312395725276027,6858.617962737331,1757.7781824695292,5.408142595003125e6,2.711343386675575e6
0.0038299998,-1.2195468374932974,0.001686879196620918,23.818388525899163,1.3027615415932028,6404.176950106129,1620.731231740704,4.930341778688752e6,2.2776238235724103e6
0.00382,-1.2188682519354297,0.001702462674794782,23.93327087649212,1.2403928049460053,6241.47745718234,1406.06111883801,3.9043990019846214e6,1.7215162324591407e6
0.00381,-1.2186583167537268,0.001694923928465936,24.256626673376324,1.2767472373269253,6473.420063879392,1411.1811676321804,3.9865094601403032e6,1.6808024081639848e6
0.0037999998,-1.2185197553722245,0.0017005398771353557,24.702781980599422,1.301868713607546,6164.5899689791195,1454.7834888576538,4.0111514631408663e6,1.9041003214942769e6
0.00379,-1.2186210063597942,0.0016572374306182166,24.48649811294709,1.36051836033751,6927.138404956797,1569.6021684527188,5.240595113675905e6,2.1288308970985617e6
0.00378,-1.2185701231311308,0.0016152324897274585,23.788318053481444,1.3296119991029,6899.226526743296,1526.2214550630615,5.1310073236169005e6,1.910378856638576e6
0.0037699998,-1.2180367265389522,0.0016129149850440203,22.999881609038464,1.1705738174385787,4981.738527168805,1117.2075535074464,2.3543578350250614e6,1.0694581492015724e6
0.00376,-1.217689630043303,0.0016104837449287084,22.33565026097413,1.0844839278118579,4178.55557562518,885.8691156515812,1.4677405819418728e6,734219.6069499603
0.00375,-1.2178127065996098,0.0016350953942551507,23.137339115443186,1.1404154489195433,4690.343101591295,1004.5008605251305,1.9507688103230537e6,906346.8068752493
0.0037399998,-1.2184513099347432,0.0016967962939142796,24.504389121081932,1.1802288326803283,4544.169031648862,1101.1292434647792,1.9307866657056613e6,1.081584053450004e6
0.00373,-1.217325259376854,0.0016967745976542595,24.267781241663187,1.1024059215018092,4518.896690443958,886.0783637399547,887178.5074512253,697015.2936088667
0.00372,-1.216697242231592,0.0016689784617748029,23.550668103426084,1.0391305441287486,4252.693702895926,755.8703245005946,94406.5024621352,567385.1341092879
0.0037099998,-1.2164281201864888,0.0016975422184938216,23.86229386576096,1.068027673082172,4313.678998028368,856.3292943455614,341475.7564358229,708921.0617667871
0.0037,-1.2166889619928243,0.0016738496521286718,23.367753885193657,1.060224040140706,4750.341132153959,868.6777553877913,623433.2271748306,727670.2850157291
0.00369,-1.216159219082522,0.0016535590961805485,23.347949582248386,1.0607251699396012,4515.077947667446,840.6335969653151,458080.4773858625,757955.4416498874
0.0036799998,-1.2144741075752203,0.001682711425148261,23.40310457930238,1.0849258137967712,4226.871542834128,854.2914591712491,788058.2601831204,790058.9151020643
0.00367,-1.2138367893231174,0.001720409813916528,23.230596427488475,1.058633287652078,4097.949025207914,837.2769960598201,603454.2713205981,712279.4473685826
0.00366,-1.2140470710662226,0.001701277407402084,23.050849333665973,1.0427125391850962,4133.063292692479,827.4524869543101,673424.1388280676,707301.4487756891
0.0036499999,-1.2138552716789266,0.001687014104541404,23.12074010257842,1.0165588581655527,3330.8545468954644,774.1108185079205,310663.0002618309,694940.30440332
0.0036399998,-1.2135010596451237,0.0016830774677830348,23.611694927684976,1.0723840181753472,4057.9257006227813,962.1660020302184,827947.1108461317,1.0940437797475054e6
0.00363,-1.2135395033869965,0.0016572395267572902,23.204403380647097,1.0744667250077269,4115.257124188969,983.4300781456211,527924.1273091926,1.1236876891747368e6
0.0036199999,-1.213848259925553,0.0016464464315847213,22.866802958376454,0.9768579624999546,3352.2779296634794,805.7730851962143,-643358.9929908372,813455.8462982123
0.0036099998,-1.2133361333706187,0.0016573205234760504,22.673060498114843,0.9993686566958907,3306.32252252157,833.9445427744839,-136466.5611557652,885934.3737571302
0.0036,-1.212384840395023,0.001661669961930106,22.973129212276113,1.0769000221581484,3582.0052028972095,911.2828749046827,910573.8657640539,935783.6258775507
0.0035899999,-1.2124739348402918,0.0016361096656613207,22.568144944175433,1.0478453405826722,3825.863621827016,888.2261808919048,1.2914460505011566e6,888294.9243061914
0.0035799998,-1.212546530950299,0.001621245178239509,22.80912063935793,1.0089612216267416,3552.411137815968,843.6547983841182,644662.4982840567,775337.4521261523
0.00357,-1.2123252619765599,0.0016408762757298494,23.130089318299454,1.0544771974757572,3025.02931360174,836.8333387903035,543814.97585656,771434.1251866483
0.0035599999,-1.2116052572174705,0.0016718426168716004,23.065968893794167,1.080911390178536,3927.329976422988,882.2132656882768,1.2085017807028128e6,842487.661782072
0.0035499998,-1.2124038759267526,0.001686941081007356,23.895387473344385,1.1245317048506582,4620.34846612477,976.1595805495709,1.5609922841674823e6,923061.3850312782
0.00354,-1.212615404017751,0.001705880451815321,24.18417839438041,1.1425794675937215,4853.40031791785,1052.6379343439455,1.7969682843233668e6,1.0965670357013447e6
0.0035299999,-1.211963229478458,0.0017094768306785335,24.16926135609513,1.1745961155707758,5435.841330863052,1035.5885215265962,1.7890789563137009e6,1.0296595413313088e6
0.0035199998,-1.2122092872574568,0.0017069075046607443,23.72128568186545,1.1782729994353545,5084.416516280936,1031.5626425399423,1.8742957360216335e6,1.053957651317929e6
0.00351,-1.211557154340127,0.0017115733419588452,23.529819353899242,1.140137093575738,3916.112836682276,977.4788398235371,1.5313343526646986e6,1.0170373067095156e6
0.0034999999,-1.210046773235799,0.001690899987030802,23.618537345963137,1.120376752587758,4097.734901860631,1068.2387032511065,1.5351536040355288e6,1.2101549383102825e6
0.0034899998,-1.2084471454539187,0.0017202196071977312,24.047073076745647,1.2042900726193007,4940.6850334429855,1185.5525690097188,2.5453679811492716e6,1.354711650651452e6
0.00348,-1.207349532347958,0.0017199237161656374,23.497121070798535,1.1954008744365767,4800.935884681003,1103.229853716041,2.386948110553138e6,1.1753354182754036e6
0.0034699999,-1.207590155923138,0.0017201185805084816,23.403366157188213,1.2144676776678218,4270.686613158487,1149.5012207892917,2.3896854143998963e6,1.3106275794722098e6
0.0034599998,-1.2076107010267787,0.0017353897537418451,24.194337380371852,1.2855291139913472,4410.034240803314,1497.9540070991045,3.139311184056788e6,2.265383113253755e6
0.00345,-1.2072998638674133,0.0017460558933693497,24.778817476116366,1.2548378527852435,4170.981629584265,1616.742283219162,3.008865999173154e6,2.692187350888208e6
0.00344,-1.207412661687065,0.0017353721662621664,24.64946536721773,1.1667063013928152,3349.898384348545,1181.011166529477,1.4031273175920607e6,1.4734126899768533e6
0.0034299998,-1.2082045062490716,0.0017107544581540317,23.904316439126518,1.0702433519552772,3232.048930916351,939.8034204024987,386131.22513835016,1.0813171160009208e6
0.00342,-1.2086429558276297,0.0016964762482004605,23.673929285277598,1.1172097931979523,4418.156794797966,1155.6224743605412,1.3094718722446333e6,1.7166488771023804e6
0.00341,-1.2084551428665506,0.0017259048681108294,24.278771411883003,1.1927874941216903,5714.185059055726,1289.6219017933718,2.0200587588546711e6,2.022047194707931e6
0.0033999998,-1.2072486970297391,0.001800591299627279,25.199888625360142,1.1910647918819606,5342.74221062889,1175.7964501384288,1.2463658067702572e6,1.6658087653236755e6
0.00339,-1.2065221359529212,0.0018232759978394977,25.74731302722274,1.2463779615773356,5728.9610864507895,1234.0179773853768,2.144667430946102e6,1.6685192690095878e6
0.00338,-1.2071552145600162,0.0017980525942182623,25.03743212518324,1.207169999237587,5394.590660238879,1211.9998052298918,1.9914422236888618e6,1.5841207576499048e6
0.0033699998,-1.2079698117090722,0.0017814099001127667,25.100803604195207,1.1875072981244896,5473.736130539857,1122.441677409042,1.2710002806932798e6,1.3581162465361261e6
0.00336,-1.2079657465774454,0.0017612017148523587,24.603016600726804,1.17971349369113,5830.439321037323,1020.4604917758408,1.2199631016729265e6,1.0264309134129523e6
0.00335,-1.2070866805669667,0.0017639350437915445,24.347990969330702,1.1716459155549654,5448.369876165377,966.5650240007212,1.1497913760873403e6,903269.4216740801
0.0033399998,-1.2067491339620182,0.0017899110552990624,24.283963777263313,1.1006773957730505,4976.49177161966,830.1152526103698,300554.97346350725,728918.8608849434
0.00333,-1.2062833249423228,0.0018050930396278292,24.564601047973674,1.1336315729262996,4739.146184355469,882.285297234257,562022.3393438472,772047.9588119218
0.00332,-1.2065105488520476,0.0017966865655419059,24.54934888260656,1.161950865329987,4578.91378664122,970.5560040560466,1.2332958734397055e6,881916.3536110627
0.0033099998,-1.2062453706887764,0.0018080696426001645,25.33149589745624,1.2148807376969484,5431.322296871845,1044.2998692467695,1.513432582191061e6,943375.631295641
0.0033,-1.2061976461086399,0.0018437377122391618,26.111714183207237,1.2555816376879445,5917.941687069429,1024.5824453870434,1.572025081412102e6,879341.0860399363
0.00329,-1.2070882250087474,0.0018464794494923989,25.909031617436757,1.2281381320372093,5981.757631886558,1092.3588568925843,1.671208667317612e6,1.1379848029341248e6
0.0032799998,-1.2070214787994273,0.0018342754188209033,25.585953199620608,1.2615167201382187,5853.0699866084515,1219.9527158102183,2.29964675315452e6,1.2828415803275916e6
0.00327,-1.205521211458235,0.0018275555173680315,26.00881158412592,1.3376022222211261,6063.1550485556445,1361.2141737325478,2.981235770395613e6,1.5201447478975004e6
0.00326,-1.2047405635444315,0.0018009678830954838,26.835134059906764,1.3224638512924902,6147.573050145065,1258.2763296511293,2.296775969189037e6,1.2368132883054677e6
0.0032499998,-1.2040933047441646,0.0017578083699463297,26.835455396990753,1.2572058392729162,5575.143960653194,1104.3436271652224,1.640154168912221e6,942797.4320979337
0.00324,-1.203675618075152,0.0017186816257675466,25.540662889555367,1.1750639039019692,5128.6874801587555,1085.595575341801,1.4829534839193774e6,1.0402162877256208e6
0.00323,-1.2039596720583279,0.0017519927636330515,25.5815843229673,1.2045439052212061,5740.842561998617,1148.4379430229687,1.8920599611163666e6,1.1136256804481542e6
0.0032199998,-1.2043333805811107,0.001745070385177819,25.265949920059374,1.2207075708457304,5929.108954365357,1157.0976998280096,2.479658929589075e6,1.1101051237256217e6
0.00321,-1.2041192605412925,0.001736293885957852,25.26084701381242,1.2430621818111705,5579.194501804084,1175.5056151612475,2.6222470564712496e6,1.2161831777650495e6
0.0032,-1.203998743972574,0.0017311442819239091,24.9488162522586,1.2072932432696664,6006.505032951948,1128.2850131939163,2.511189221563681e6,1.1884838957307886e6
0.0031899998,-1.2046327142917863,0.0017412108593066503,25.53681592608362,1.2125244874439922,5228.537475129564,1090.5027607363397,2.1342106602250887e6,1.0504065172483416e6
0.00318,-1.2038910549365032,0.0017685248576391741,26.726767072651775,1.2659779762262697,5012.37656519797,1151.2800179219366,2.2976406746553853e6,1.1849842879430428e6
0.00317,-1.2018110607169763,0.0017871868152532374,27.149995153016405,1.3247208930873686,6507.44234892728,1270.9737980248444,3.120016331661769e6,1.3941252539278695e6
0.0031599998,-1.2009177249288139,0.0017762663468804496,26.585688341400385,1.2885393155588434,6352.424549111043,1278.7092943894293,3.0432290300987116e6,1.5028872862227415e6
0.00315,-1.2005397966697233,0.0017630709909712593,25.770146739326158,1.2488672254332793,5663.820335025499,1248.4674781541232,2.779819452123136e6,1.400719624356512e6
0.00314,-1.1993407521588875,0.001754590863144585,26.251130881402936,1.2606544302935723,6059.288321496975,1286.3829813335933,2.704597977163725e6,1.338558103928764e6
0.0031299999,-1.1989876283190755,0.0017373930165534392,26.169635307549207,1.2443235258583871,6462.617561834484,1331.1776692690182,2.5452909467457253e6,1.4027958135763188e6
0.00312,-1.1990219499965815,0.0017261346026809347,26.139565271547454,1.215490178192165,5649.198854156671,1130.0158244348986,1.4211651556429523e6,989818.4019208784
0.00311,-1.1992028855796908,0.001728538271547759,25.58787870382169,1.1640642476024419,5072.324342927818,1007.1772120755303,744140.2295722883,868205.0194938523
0.0030999999,-1.1992448126299067,0.0017406125218941664,25.250473870876224,1.1224787493642752,4965.8812709037875,950.7717396102014,676591.2649102829,827263.2498586451
0.0030899998,-1.1993455557797374,0.001735161636635448,25.261009501226717,1.1454889930690955,5796.008656616761,1013.1728471382197,1.3203996547829674e6,858469.8955017875
0.00308,-1.1993512162467534,0.001736282957769842,25.46428332551528,1.2134880673794806,6576.031958840152,1125.0233560882166,2.0936611629778035e6,1.0170586766059569e6
0.0030699999,-1.1984492037654504,0.0017202515069156977,24.97593232564626,1.201580863166261,6391.9149723403625,1058.9936458241452,2.0883282713864204e6,918644.293285669
0.0030599998,-1.1971311537547786,0.0017628448506449479,24.815319607932206,1.1898925247121301,5545.153925023084,1032.48175296544,1.9166201550295812e6,926277.8985908604
0.00305,-1.1962251767021206,0.0017953866861121859,25.226687211957334,1.2077597838491394,5408.9891331599565,1029.8308991942604,1.6593332865339636e6,948048.1418510007
0.0030399999,-1.1974493620771904,0.001811761675068136,25.81519190511137,1.2690395794027542,6209.056455202388,1264.2468911775347,2.018484820818665e6,1.5264099246090846e6
0.0030299998,-1.1985838534326507,0.0017391313151321323,24.90537534033941,1.2820965015444834,6423.105706912747,1258.9367202006342,2.6544577909180108e6,1.3916261486598167e6
0.00302,-1.1978362127530038,0.0017147008127027694,24.61998097834307,1.2398222383344872,6036.4234617416405,1141.1779189234312,2.151141752589854e6,1.140314557743046e6
0.0030099999,-1.196814037126235,0.0017474244904835312,25.589736980486233,1.2612003960810685,6300.922607064299,1245.6791154912692,2.555104560461042e6,1.354836552093228e6
0.0029999998,-1.1957188753645265,0.0018140681485277117,26.877367268758295,1.3557212716960563,5844.498198044066,1488.6008624269741,3.903154264722057e6,1.9554820160754009e6
0.00299,-1.1944151952172049,0.001802306995374058,26.973827928090497,1.33248029143068,6089.433916307432,1532.6294840717298,4.0912476798482104e6,1.988887124377856e6
0.0029799999,-1.1933495682077195,0.0017576799437025786,25.89549542434391,1.2981518988990743,5974.989776040221,1505.7905623624094,4.024938629167315e6,1.8758338380407614e6
0.0029699998,-1.1932205379985261,0.001747838201618697,25.71617750398368,1.305359904750634,5835.715288166184,1461.3301179577832,3.810143393749629e6,1.8288066793937513e6
0.00296,-1.1939088560322235,0.0017846656581075766,26.755928773882466,1.35578499410045,6016.211642622581,1493.260033377045,3.913807172378599e6,1.9386478911287657e6
0.0029499999,-1.1947396594359394,0.0017639859646463006,26.86161352768642,1.4030611323391933,6805.817887521489,1804.7460967164618,5.708703274871323e6,2.664110401763528e6
0.0029399998,-1.1944776519120608,0.0017447049485834235,27.285831691697837,1.4298185407529502,7674.120321094688,1823.5534493553173,5.891932909469591e6,2.5185780886851787e6
0.00293,-1.1945648376566957,0.0017508514747292202,27.62625647414803,1.4508940548853524,7936.9590809302845,1705.2536130339554,5.513328803051641e6,2.0221950944977147e6
0.0029199999,-1.19362648838812,0.0017734492235852693,27.6917057262356,1.4795254854562918,8573.442175199145,1880.4862549215518,6.656346259299157e6,2.4954701773795094e6
0.0029099998,-1.1934129147463544,0.0017413112511338248,27.002503129742404,1.523880181717303,8612.88221553285,2044.9110163852072,7.874721770094674e6,2.9245835355252936e6
0.0029,-1.1937071433982298,0.001710047006388216,25.870248577181925,1.4520725076161027,7696.121249734117,1797.3861086603913,6.760166891074827e6,2.2632811210366255e6
0.00289,-1.1937151950127345,0.0017253485449676162,25.800173738333843,1.4182474834042083,7295.507906323259,1701.1560490668976,5.709370982494812e6,2.0565754046673337e6
0.0028799998,-1.1928112518905072,0.0017560212960911746,26.01289358237114,1.4186801203396993,7077.844125069531,1698.2957474628492,5.063326147648459e6,2.0846619862410636e6
0.00287,-1.1920849872298303,0.0018031013737127516,27.23011201757314,1.475244658216339,7168.02300050038,1743.740650322457,4.950868826768547e6,2.0521090005448097e6
0.00286,-1.1919125797317773,0.0018454036168503436,27.62166638300145,1.5067881048709446,7986.5947965583655,1882.643006845022,5.75598643933603e6,2.361458503921009e6
0.0028499998,-1.1922979544310375,0.001869808536864893,28.040198946237524,1.5490996582001761,8685.6557088238,2033.5876543237798,6.709847077889754e6,2.8854395081476565e6
0.00284,-1.1931542296404738,0.001851295582860708,27.8253407433479,1.4934398879250437,8587.22148527666,1785.2935290516991,5.449990856291815e6,2.296657578272918e6
0.00283,-1.1937002881163208,0.0018394768514790269,27.83063171622453,1.4636966064257266,8803.675329951706,1817.8350843901303,4.896951876343156e6,2.5785535611454784e6
0.0028199998,-1.1941951166927678,0.0018589817226885318,27.654663037823017,1.4036233468748849,7806.460456377831,1566.1003230240565,3.353700692743748e6,1.9875659517628455e6
0.00281,-1.1942188093787793,0.001855328710166155,27.405310799129147,1.409559281548225,7590.297844485781,1568.5456589087191,3.545924689311959e6,1.949968438953803e6
0.0028,-1.1945471182685221,0.0018436224461685186,27.423664463669002,1.4236851292610477,7323.117243517378,1650.8665603669444,4.009406289329341e6,2.2549955146154445e6
0.0027899998,-1.1942050658144086,0.0018856938952484237,28.389702529574297,1.515701175437125,7888.236426046985,1830.4327181564677,5.526787793903986e6,2.604714153151824e6
0.00278,-1.193631258887208,0.0018740821549274999,28.3911467613378,1.4675596958343173,8058.243775262894,1599.291561319775,4.5922237180975685e6,1.8294866047576072e6
0.00277,-1.1929915230072348,0.0018746336349711962,28.738598406003394,1.4028594328177124,8159.705181508264,1347.6728881900121,2.952720279980553e6,1.2952941744651785e6
0.0027599998,-1.1930809956766535,0.0019128343976595797,28.816342260937837,1.4058754331725134,8323.674132078759,1309.0231858973177,2.7174638248290154e6,1.2196553972011246e6
0.00275,-1.1932512019219357,0.0019149988698193713,28.4728983868496,1.369114098040592,7819.448568991511,1182.047465102768,2.2487690582132037e6,979432.8394706564
0.00274,-1.1924842815598315,0.0019044856093012685,27.95903386882985,1.3407947675862797,7202.750303436643,1189.9349970959818,2.4614329056461332e6,1.0967859870498814e6
0.0027299998,-1.1912218345738348,0.0019378802110761044,28.513836320304094,1.3116314883077502,6797.839633973235,1141.7255510950304,1.5626642407686573e6,1.0246801924000906e6
0.00272,-1.1904953592081409,0.001916776883178159,28.576546790993454,1.322041833871834,7549.495520787996,1177.6390251829098,1.4768003289493131e6,1.044479089333679e6
0.00271,-1.190360161468198,0.0018858840115257866,28.465082256297933,1.3427839779142172,6870.747831729131,1205.001915471593,1.7021102985774884e6,1.1710865426765904e6
0.0026999998,-1.190045355772107,0.0018634054414415292,27.849857656865602,1.2536161864755657,4901.650028322209,1030.9051062257479,603586.2270331514,880739.5167570112
0.00269,-1.1892440509404,0.0018745758511886743,28.617719272723473,1.241660126019527,4278.135118343819,952.1961726395871,-552330.4984910465,772570.4988132014
0.00268,-1.1879717265554304,0.0019029524323359993,29.573588858175444,1.2765402820442355,4584.6739270500975,943.3559950292894,-1.2318339047290748e6,785771.7321788782
0.0026699998,-1.1867987064132104,0.0019467318188175805,29.93300675196389,1.3309502816772123,4900.131636814634,1048.0132563303284,-861887.1924914,897525.7056418534
0.00266,-1.186313058694827,0.0019163490771981592,29.471381600083163,1.3504615499298032,5504.182022019912,1164.3316011731474,142106.59182818435,1.0331969131444957e6
0.00265,-1.1866841080392634,0.0018627955698191244,28.615048990717415,1.2635340574835294,5742.306212946283,1095.1716611539653,302305.97778796905,937742.1277183851
0.0026399998,-1.18716857773913,0.0018624951306656973,28.766983985292264,1.2641519293158203,6103.113115376686,1117.636930322414,-56055.73579238419,1.0398780226056122e6
0.00263,-1.187387001852174,0.0018801689978495647,29.141773825445945,1.3576352927558237,6140.937558413641,1296.2284224707937,570150.6098107427,1.3652935772081108e6
0.00262,-1.187730956719232,0.0019056871589021422,29.351175010984672,1.4248123175002976,6119.21324717489,1439.4667251139367,1.5749752478211795e6,1.7143088320720687e6
0.0026099999,-1.187175118523708,0.001912128088742696,29.380876547946574,1.3817400284414307,6258.274336416898,1278.6131030757308,815782.0570814813,1.3081305978132277e6
0.0026,-1.1865600173997284,0.0019447797249468903,30.160897518686,1.4387892040565626,6572.257132792281,1364.0047354273497,1.199512738991621e6,1.4670015857894295e6
0.00259,-1.1869610831809678,0.0019660014507285766,30.334342948288295,1.4362986058031977,6474.327851324007,1325.5705553927312,1.3243031969733918e6,1.3528801647561027e6
0.0025799999,-1.1858388663714583,0.0019278779017857719,28.914039774934135,1.3674274381425333,6579.459137326926,1226.5065007323014,1.6296305080226294e6,1.2652989698154835e6
0.0025699998,-1.1852036341899905,0.001943214272404649,29.362132310526995,1.3990648528017557,6397.513297869424,1366.8855641634755,2.1717692276912355e6,1.5735370098544643e6
0.00256,-1.185093201340337,0.0019606370568254344,30.14320703426229,1.4008342865926244,6510.444826339941,1251.1055332651745,959026.6617003145,1.3947417084608881e6
0.0025499999,-1.1857585159616608,0.0019624968780830015,30.326052253747797,1.4720347616518812,7357.763911400149,1315.0575017507902,1.7648407859049956e6,1.391999497543581e6
0.0025399998,-1.185689734481826,0.001959243701292915,30.29073376859152,1.5566824679381823,9002.963209710793,1589.3030853609223,3.5486680285741547e6,1.8120777583227635e6
0.00253,-1.1854581305258067,0.001958497217775869,30.438585585404162,1.4540618823610987,7339.834256005054,1377.8299979264355,1.3559452825599276e6,1.513656170325396e6
0.0025199999,-1.1852079133279474,0.0019218487783618206,29.96725395955288,1.386362310940014,6232.1040893463405,1194.836183815898,684899.7619627245,1.0205827373607465e6
0.0025099998,-1.1846022754313887,0.0018684993566276296,28.848345688394858,1.3765833964603242,6466.966033665496,1219.960259758948,1.8833050198417488e6,1.0528044118784175e6
0.0025,-1.1846931157486045,0.0018840444991429222,29.156898351186697,1.4479497869264466,8082.20430782009,1433.6810883370147,3.6524351623152443e6,1.422549928879434e6
0.0024899999,-1.185690682115732,0.0019043220307127073,29.650713236475486,1.522513817494959,8503.466461242197,1560.4119004953768,4.765074703313535e6,1.5820796411696386e6
0.0024799998,-1.1865650732304316,0.001903680699117941,29.458151902203205,1.5159388754508663,7819.383100365533,1588.7426466814038,4.572736835890511e6,1.7019735189063183e6
0.00247,-1.185941674512887,0.0019188655363524129,29.297866670647643,1.4953171542237294,7816.995201518137,1493.0698496438263,3.706646859055685e6,1.472547495450902e6
0.0024599999,-1.1846285339525833,0.0019104283787531964,30.13027205195755,1.4918728034710045,7796.272390951463,1521.4557617227072,2.6963304040696677e6,1.5741657880716086e6
0.0024499998,-1.1843953142168673,0.0018869960911651064,30.37513421321069,1.4510504162053517,6694.140499142015,1478.8548930714423,1.6509326311861956e6,1.6279173627095865e6
0.00244,-1.184522080639843,0.0018743973434965976,29.959892811081296,1.4051083211487276,5586.004907480315,1322.7876034827307,947260.530565481,1.4356695258027685e6
0.0024299999,-1.1841976951397613,0.0018645447505191309,30.13493462952703,1.3548695781402214,5172.018650736853,1132.3472846614854,-43577.64232626218,1.0949599786471634e6
0.0024199998,-1.1835285403698896,0.0018895500916437482,30.707993129895243,1.4039553963608113,6463.609717214013,1462.4025666237758,1.2185512372484806e6,1.8921945395885734e6
0.00241,-1.1830090663061268,0.0019471066956657202,31.960692767510825,1.530404674740422,8257.277757829263,1666.1983796688874,3.028859224037295e6,2.157746857748392e6
0.0023999999,-1.183200037928146,0.0019408559731630842,31.945314530657953,1.5820607541650116,8082.637753107722,1561.455058782161,3.632268720865535e6,1.7416095235186361e6
0.0023899998,-1.183208401111676,0.0019378133118906492,31.397611632877158,1.567281177160166,7871.918880139003,1614.5098666975305,3.9893038072772645e6,1.8929620647246027e6
0.00238,-1.1831316157761849,0.0019410793511783063,31.264863104588006,1.5934182017335023,8904.03442394397,1783.1750210444316,4.851182329207112e6,2.2085303782599187e6
0.00237,-1.1828021370844335,0.0019466846430799794,31.55125501658194,1.6160285214768844,9323.109377949868,1891.2311424360369,5.759151321768513e6,2.403871213385451e6
0.0023599998,-1.181225005830555,0.001951089732109112,31.85660184822289,1.6409051717599625,9129.987588705002,2087.047284421837,6.371412863683595e6,2.96707120036763e6
0.00235,-1.1799139078382148,0.0019715448135794286,31.927356844468907,1.6747791577861952,9739.995919398316,2268.9450279441953,7.685556747915575e6,3.5868000009565777e6
0.00234,-1.1806412037184328,0.001967289596066954,32.393201654207054,1.7056984412403366,10126.38559656682,2260.612052411384,7.692816360922285e6,3.5453802477831068e6
0.0023299998,-1.1812371371189305,0.0019184475168230455,31.70807968956746,1.6105008187722,9267.808553140763,1793.457341520993,4.457739239755469e6,2.3171544202013453e6
0.00232,-1.180603844887275,0.0018918624295643349,30.73012826440581,1.5701517502554996,8789.492771626137,1734.5978605798593,4.1920915292142006e6,2.1913443698315937e6
0.00231,-1.1808442826107686,0.001907772621636157,31.171751126236003,1.6143246602798909,8968.925516631125,1879.6737404943328,5.231301034449383e6,2.5029424132469324e6
0.0022999998,-1.1806126640354595,0.001943135743900887,32.1334557657092,1.6936938980668175,10178.906589970877,2033.444947601159,6.41799713228816e6,2.7314824191958928e6
0.00229,-1.1795920029285423,0.0019113578470483013,31.054386831000997,1.6626478175995767,9996.23480775564,2032.2387230410409,6.203427424743708e6,2.9082650681740213e6
0.00228,-1.1791129192171361,0.0018873532285191355,30.192081877065302,1.5857894852598218,9065.013254024307,1849.210191936816,5.336245545439147e6,2.5235501566001135e6
0.0022699998,-1.1787891814062632,0.0018760373967242252,30.56723675438539,1.5752138896058432,9795.755590822979,1947.051799831776,5.773236410209275e6,2.780827129639868e6
0.00226,-1.1790825028870235,0.0019000148640345774,31.028796148039536,1.5682032304487377,9428.976182563278,1955.4067607003033,5.916301968373605e6,2.6984823567950167e6
0.00225,-1.1786441927396758,0.0019331115227616779,31.475605117310984,1.5489287250915,9724.595438791375,1906.574291196376,5.114970649275405e6,2.4562877047823137e6
0.0022399998,-1.1789864376995918,0.0019327696597308368,31.708787608416447,1.601460482272521,10102.484035809062,2122.9542022599544,5.962959732937537e6,2.9556477782165036e6
0.00223,-1.1778715785984644,0.0019249114527570138,31.91023840582711,1.6073458511622476,9862.340659475605,2085.889680807563,6.596980834949896e6,3.073236489151027e6
0.00222,-1.1764655607326795,0.0019363007704010986,32.55008957881203,1.6152527189353272,9936.032187739187,2089.730953217119,6.798890602211052e6,3.2155347083149585e6
0.0022099998,-1.1750476916674364,0.0019364766169950084,32.417487115808825,1.6149031076840739,9555.426451248239,2137.8432536070213,6.379762409965617e6,3.3132930650125225e6
0.0022,-1.1754097094810267,0.001939958920507176,32.46267012337558,1.590760609798243,9071.732666552762,2001.3471644066258,5.265200239051026e6,2.9075539207363897e6
0.00219,-1.1757417121061022,0.0019236800094999795,32.328354828204155,1.612187769413786,8614.023910409382,2076.645842722945,5.716880961455853e6,3.24077778368328e6
0.0021799998,-1.174973132429169,0.001913283232718374,32.21915978188259,1.6232079665286927,9135.89134227924,2094.0439533032522,5.9290382497897e6,3.1544953821294205e6
0.00217,-1.1744488248570735,0.0019037317500698561,31.493382604461296,1.539020732968562,8651.404004994296,2000.7100190732988,4.313386779536974e6,3.2280677214372917e6
0.00216,-1.1743598971197506,0.0018751907916782545,30.79751633736265,1.5330770136662024,8620.894188567869,2234.2281722176217,5.447119748881323e6,4.0327787802945175e6
0.0021499998,-1.1746837664509824,0.0018729333443950648,30.382581363508212,1.5857291852778355,9178.35701589111,2225.020924115857,6.3757974298098e6,3.7737685717052855e6
0.00214,-1.1740077396223405,0.0019277556497135284,30.859986449178145,1.5693713772332332,8938.446841391662,1864.1781904672064,4.3459176896868935e6,2.5794870983091686e6
0.00213,-1.1730352367896995,0.0019583407101956703,31.396296705203167,1.5318280056600497,8753.240175569052,1608.8733450989569,2.2287332996633905e6,1.7672981348177174e6
0.0021199998,-1.1714539602496703,0.0019407342952120323,31.436368534368015,1.5533252610284274,9495.273062749198,1698.103776192528,3.143412089445395e6,1.792792990741355e6
0.00211,-1.1712906606455458,0.001958541474943699,31.25028891729372,1.5337431325651143,8658.144440608166,1688.1675256260398,3.733462879579436e6,1.8306483292216144e6
0.0021,-1.1725991147740698,0.0019936912283476985,32.37835496263833,1.6148481573893896,8793.75871144561,1780.1347839136558,4.57298671765744e6,1.9955927019578894e6
0.0020899998,-1.1730250826988708,0.002002594784520616,33.37777521853294,1.692899717003384,9267.928271556993,1939.1490257063463,4.936219709778535e6,2.297119925913846e6
0.00208,-1.1728377012838194,0.002000487252979121,33.34385919637287,1.6777238255398061,9973.883586017284,1794.6898805867456,4.112142082622819e6,1.9535257053930676e6
0.00207,-1.1731066974939668,0.0020014626663757387,33.468292321126285,1.725460589308481,11104.718371202765,1891.7838214379765,5.025156067491839e6,2.2531479203847544e6
0.0020599999,-1.1723276883572467,0.0019674170480170304,33.09845817726577,1.7293933877038237,10689.002221969235,1875.0468522681244,5.535825203236887e6,2.191982384213464e6
0.00205,-1.171868626204139,0.0019741259730820786,33.173135842103825,1.7120003804873858,10584.260427888086,1943.1452298969152,5.317974448342312e6,2.4631123107549828e6
0.00204,-1.1724023360446636,0.0019688666699031443,32.94559312192107,1.6663911535348626,10450.682328079238,1949.2146536481366,5.038868243149422e6,2.576617610395977e6
0.0020299999,-1.1712424624142734,0.0019739096806797654,33.2588160458879,1.7673028305405474,10425.470098317752,2328.2553823974763,7.314544796582312e6,3.8538949696976785e6
0.0020199998,-1.1705904119624262,0.0019997272762758422,33.3037304405967,1.8270735029876783,10363.312262018031,2434.1862750117225,8.625279820724221e6,4.0245626089758673e6
0.00201,-1.171260762394936,0.002026630448937923,33.26681840120114,1.7669512726397718,10320.534001927383,2279.7510163787388,7.63013647715318e6,3.368648088523373e6
0.0019999999,-1.1714333891579571,0.0020411406105503987,33.453168083275564,1.6810830264423033,10113.615888655626,2106.3913536863083,5.7299954257424055e6,2.906364180582178e6
0.0019899998,-1.171028316828849,0.002050219070507237,34.323085325533235,1.6141733556785594,8836.86875957891,1734.7757233809764,2.7520416610684413e6,2.0607368715719813e6
0.00198,-1.1698949584719824,0.0020427803319730408,34.42580515393535,1.56079596052926,8004.521941665482,1411.0283946174557,1.0072484239684026e6,1.40991744232382e6
0.0019699999,-1.1684780008373772,0.002037373552477671,33.942545590058074,1.6020331941340311,7600.051940895835,1430.4835059197155,1.9331074345877396e6,1.4345357935682319e6
0.0019599998,-1.1676740554132947,0.0020328478445370865,33.54669277153858,1.6584292666070346,8566.310738083952,1540.326840255618,3.2478086128330883e6,1.5722470915705322e6
0.00195,-1.1671333680592784,0.00199601286759281,33.44584297888588,1.6033051620718344,8742.796993444683,1455.8410401113786,3.016564870835294e6,1.4152111814317512e6
0.0019399999,-1.166510140451671,0.00201387973510188,34.14892651110819,1.593798153289813,8633.798639605564,1537.484872843382,3.467257690100617e6,1.474602683095986e6
0.0019299999,-1.166394208567799,0.0020747464038118417,34.928794528320026,1.6573385318089746,9840.85637009417,1682.9529288506872,4.260032204431539e6,1.7161546993398143e6
0.00192,-1.1663859500793996,0.0020754425654002785,35.07843297488592,1.73099338775599,11424.816803205013,1893.587166524354,5.386464787160687e6,2.1203314377014674e6
0.0019099999,-1.1660745465909659,0.002074709038977986,35.71433599341599,1.7827697766293074,11639.252824055813,1997.6149312642876,5.598777324039683e6,2.1826465175702125e6
0.0018999999,-1.166232586883872,0.0020788876826685716,36.565363027109484,1.7983943514465774,11050.841415960112,2055.852809416732,4.768335800898411e6,2.2639792420869255e6
0.0018899998,-1.1659618579430668,0.00205792767286182,36.86720252834518,1.8938698510756193,11799.81190696599,2398.0576808165797,6.616135916715172e6,3.1837456557579422e6
0.0018799999,-1.165758930450624,0.002068447274968614,36.73268222776171,1.975116755424599,13274.558302920017,2636.9844949707604,8.399439633762034e6,3.8356318571974174e6
0.0018699999,-1.1655617914782532,0.0020802300974875655,36.65362049266271,2.030121050486309,12991.258586582522,2782.413806875189,1.019164945103064e7,4.1535272419497995e6
0.0018599998,-1.1650290708840423,0.00204295913691101,35.83408484916318,2.026056808942387,13190.216107037773,3005.4257017025425,1.1878685372895619e7,4.81152416065295e6
0.0018499999,-1.164008151336859,0.0020306617726786663,35.66295019145863,1.968998463782486,12195.014903852672,2826.259343020984,1.0811650404397432e7,4.219332573790869e6
0.0018399999,-1.1642370192174873,0.0020712060506222667,36.12857923152885,1.950822058259263,11449.226360489309,2762.716230667761,9.715223588182969e6,4.14285548623178e6
0.0018299998,-1.164104424527215,0.002109566708167749,36.69948013723898,1.9587187745362933,12947.342921832742,2874.823102682998,9.967644733754532e6,4.623900838970358e6
0.0018199999,-1.1633008642295957,0.0021195772120532834,37.01080233563567,1.930715053893735,13768.784424825673,2583.8650823780395,9.1857066469113e6,3.606369642522018e6
0.0018099999,-1.1635634007032338,0.0020769483650472723,36.47665539876265,1.8917988445019127,13173.945911618584,2464.073643680509,8.226027854611422e6,3.3822742064884985e6
0.0017999999,-1.1638895820142456,0.0020607270531881328,36.063534973988524,1.819215589986303,12120.185001047437,2163.2104980243894,5.922585786621556e6,2.773919364487432e6
0.0017899999,-1.1634914530136504,0.002092274081539992,36.96059059266507,1.8301670554393021,12563.200017908437,2196.8253418124336,5.469242882156362e6,2.6898107184510147e6
0.0017799999,-1.1630075258196297,0.0020966309654305098,37.655517151456756,1.8794558315557541,13903.603928509876,2418.8018251848157,6.508604331190121e6,3.168047666679682e6
0.0017699999,-1.1629421054526514,0.0021142913000741976,37.33611555032751,1.884154327776001,13971.438603734969,2537.2918842430613,7.627485011144826e6,3.6919599706351724e6
0.0017599999,-1.1621599319354508,0.0020999520966462296,36.07739218516812,1.8169307312995246,12799.079735032505,2489.6727926932326,6.844201831012469e6,3.983307328195311e6
0.0017499999,-1.16130481059937,0.00207196585982879,35.117218711169954,1.8472155060604154,13305.536829301436,2776.46797404827,8.378019474555138e6,5.194410549268271e6
0.0017399999,-1.1614210384136598,0.0020568095517134754,35.14423863040409,1.9165050065853066,13918.059888183212,2881.8955781947875,1.0116538655418571e7,5.387276019098368e6
0.0017299999,-1.1613093918953068,0.002097341934999452,35.9109144582304,1.986148058976251,15109.099077932871,2807.626318262975,1.0689697965234322e7,4.633586443010558e6
0.00172,-1.160109582895983,0.0021203704015582896,36.45625429299442,1.9486212159380174,13812.486963759711,2550.368335870926,8.606609152893811e6,3.7629034273571614e6
0.0017099999,-1.1593377063630925,0.002127250208461111,36.661586104637514,1.934808784476333,13255.553280246775,2689.645310112892,8.900853717016337e6,4.516926263884537e6
0.0016999999,-1.1591620883334757,0.0021371032245194447,37.17733643208757,1.9670493367382678,13434.674634884628,2869.3355675948987,9.691926221059829e6,5.204872594849111e6
0.00169,-1.158096798936013,0.002154578745228315,37.18229736775047,1.8872892759734192,12488.654116500908,2552.113500942776,9.021453583689988e6,4.0428137790408772e6
0.0016799999,-1.1578881358582231,0.00216144006285612,37.2936144196945,1.840307132417191,12224.338250485913,2467.260811868246,8.60900308181248e6,3.6709206914841603e6
0.0016699999,-1.1584377769850334,0.0021919878545253574,38.31923341989328,1.9310100377471442,13448.769325469213,2758.9765181548805,1.0267034242637623e7,4.1067479625200713e6
0.00166,-1.158057221648315,0.002227023562817576,39.539403312764755,2.0006220753668957,12766.427362546332,2794.128757263527,1.0446533986922761e7,4.437605830246484e6
0.0016499999,-1.1579727162740698,0.0021976114945633633,39.272810434340116,1.9792284537262936,13882.318174466183,2672.4312457107294,9.82745590866094e6,3.9080966722687935e6
0.0016399999,-1.1574400091920034,0.0021475305819026185,38.88473375013201,1.925034176087863,14304.891887116468,2449.6948176564324,8.143471283170695e6,3.2561455928155347e6
0.0016299998,-1.1575179276716925,0.00216263263081452,38.82627428515442,1.9222034848928131,15280.154743533996,2530.203963007927,8.640156118413413e6,3.6221071221703948e6
0.0016199999,-1.1575098230353575,0.0022367652279204893,40.03747384684721,2.026404459247856,15975.91693276918,2788.6098694433153,1.0536691836745167e7,4.377024505865617e6
0.0016099999,-1.1559061809065774,0.002277291858628149,41.60250721239751,2.1481437005563477,16436.977716220583,2848.0777184960843,1.0893959616613809e7,4.1222566478216993e6
0.0015999998,-1.154681876001044,0.0022389588803768006,40.96435947419539,2.1843964440333696,17108.853224136514,2897.8923161209427,1.1932215441802772e7,3.961842700107615e6
0.0015899999,-1.1549034697384082,0.002271393898238064,41.24865390380829,2.2462964326665564,17255.153536244503,3082.6442186520576,1.3283801193911312e7,4.3560980391962705e6
0.0015799999,-1.1545426893707103,0.0023201188207477392,41.418743131713526,2.1863401595141463,16886.52795411136,2984.21394022319,1.1977757506954126e7,4.297704820401424e6
0.0015699998,-1.1531526641020566,0.00236216071446617,41.31461353658401,2.1192624585955246,16046.81322122906,2758.0150391234,9.550306465257982e6,3.6787631064408226e6
0.0015599999,-1.1527965842010108,0.0023804597235993507,41.76873739564482,2.2034733007845397,16415.66383883811,2925.644105194867,1.100130676962685e7,4.093225523053811e6
0.0015499999,-1.152199938604601,0.0023861990717156264,41.45577157048998,2.1817859668242052,15771.688920296181,2850.057067486778,1.0951579555551553e7,3.860871503564515e6
0.0015399999,-1.1524855166490642,0.0023883038867704804,41.203945421043905,2.0241274877870716,13683.499438818919,2406.0356426085364,6.136190358995817e6,2.8162742021619333e6
0.0015299999,-1.1517109253095335,0.0023765984737631218,41.51013727875812,1.9431792245362471,13334.692924732073,2212.4357693861593,4.07190516427225e6,2.530461774271901e6
0.0015199999,-1.1507098200979053,0.0023537298295096517,41.440660437267596,1.9644049377018402,13847.726038718933,2229.4655668602886,4.842388196961614e6,2.6683675179456165e6
0.0015099999,-1.1497683957502391,0.0023847114408185317,42.25647635468842,1.9843011448324366,12992.307366834617,2207.3770056049143,4.162802283496389e6,2.7009384259468997e6
0.0014999999,-1.1492814994655587,0.002473288890501995,44.03293557054309,2.110217592888545,14204.97144846318,2705.845140124202,6.534446738148328e6,4.133551927478561e6
0.0014899999,-1.1487503701929744,0.0024844606223724604,43.790991047023475,2.168832123661072,15273.076962460407,2936.8726269696904,8.332487766760105e6,4.442753656865557e6
0.0014799999,-1.1487612315210898,0.002481110443215348,44.059309143918995,2.182773573473964,15952.208379104008,3020.7405942570635,7.864853230255813e6,4.801173934941013e6
0.0014699999,-1.1484599134544686,0.002432966363648506,43.896412808268096,2.2225368797090397,16388.442452482574,3420.4076847422443,1.0058381809224214e7,6.256660679270826e6
0.0014599999,-1.1476795735078489,0.0023796918800758687,43.534153233509414,2.2274846143034908,15786.049433113141,3387.0391389041597,1.0686016756426541e7,6.241446529362146e6
0.0014499999,-1.1469052845848553,0.0023552644484043815,42.85011296338232,2.1594807152473896,15448.85481800512,3134.3618346745193,9.310979405063692e6,5.3427931580684e6
0.0014399999,-1.146534728144458,0.0023843674701683245,43.711390134316645,2.2021249656922612,15984.48780398143,3226.6376401743114,8.780523931618176e6,5.811860234650007e6
0.00143,-1.1457057764648746,0.002415053975863458,44.87570944599221,2.229789145291461,16628.082253207944,3133.157568228485,8.02746887441507e6,5.684171918098785e6
0.0014199999,-1.1443161518036111,0.002353566721885811,43.91577718969818,2.090451675164155,14933.184549289817,2603.3327132583076,5.522275742156968e6,3.7675544036919964e6
0.0014099999,-1.142631798730344,0.0023097846512053267,42.90025881270949,2.0290129158725043,14015.593878347523,2284.45002941652,3.287198051214273e6,2.8377787666526847e6
0.0014,-1.1426245775023882,0.002328408769963334,43.20013869435262,2.120675684604171,14197.321875448442,2560.6556282047413,5.442821443913269e6,3.5363609391876794e6
0.0013899999,-1.143181839838106,0.002321477000733732,43.493215776048594,2.2038768651801983,14820.819476838515,2840.416122413984,8.325843194175893e6,4.3985827781057935e6
0.0013799999,-1.1433743720106593,0.0023400744280255613,43.89951739960572,2.189068227561277,15905.977916489373,2828.49536280439,7.269274238076487e6,4.625776867030133e6
0.00137,-1.1442406298561363,0.0023192753897377707,43.9662068406775,2.1969476323439796,15419.548593433328,2889.3474814332158,7.109231745064938e6,4.921395717666648e6
0.0013599999,-1.1438684291905183,0.002312544327014035,44.41310448287366,2.218012094981049,15209.650175565966,2678.518100235017,7.203722967548997e6,3.7514053922379673e6
0.0013499999,-1.1431670630297197,0.0023047146299456874,44.13930961503468,2.2102561750722614,16740.716912632553,2718.1185228499303,8.973549394704865e6,3.345963031952386e6
0.0013399998,-1.1420279740012023,0.002361573788620271,45.19413092594696,2.2877868339452108,17705.363334675953,2958.729837849457,9.409123624965988e6,4.0627924171669474e6
0.0013299999,-1.1413254090957203,0.002376447699602491,46.0603182512182,2.4083856037805607,20404.93730978086,3260.964558058164,1.2138476090858458e7,4.623891959174081e6
0.0013199999,-1.1408287490301126,0.0023775806732223926,46.7432800318931,2.5178597040239774,21483.328120004448,3565.899354871702,1.4906730259908669e7,5.13381933296497e6
0.0013099998,-1.141113301006465,0.002396351636862236,47.12797525126967,2.5807153677151287,22143.296993840868,3576.081476803091,1.6160800043602798e7,4.814880120888172e6
0.0012999999,-1.141598391960229,0.0024414030509794897,47.95543931551369,2.590117998784615,23086.49092708954,3588.8725109039888,1.5761675108742388e7,4.907402477481424e6
0.0012899999,-1.1418698303718073,0.0024516669462875383,49.06224052359697,2.6045930454374067,22591.887620007157,3665.8786905688557,1.5619053191626431e7,5.278196744777591e6
0.0012799999,-1.1405641989052433,0.002416096521888714,48.90909219518085,2.583115972342036,21743.023590400444,3518.49423911407,1.4291265492448153e7,4.691456742470104e6
0.0012699999,-1.1387248585708656,0.0023698760715111108,47.44985795086191,2.428532280344767,20414.658754376313,3184.2336969969033,1.045450002757479e7,4.2884664284846485e6
0.0012599999,-1.137242558303654,0.0023745751505399896,47.658132056226385,2.2836977192826,18923.836088204163,2886.2447276369053,5.792977654914759e6,3.8032306562112714e6
0.0012499999,-1.1371833340617605,0.0023982472164909654,48.33797074496773,2.2586311857407964,18396.51753127977,2796.4487448980603,4.1930477403461947e6,3.7989148936437424e6
0.0012399999,-1.1380383456940995,0.00241789465001064,48.217270220092,2.342784823656539,19108.41295572337,2869.342854615049,6.717396414563224e6,4.0200913188314065e6
0.0012299999,-1.1368591467858529,0.002415898367989408,47.57625710002626,2.3030846839455137,20066.290485868383,2837.7185934788813,7.107806211819254e6,3.986739160396376e6
0.0012199999,-1.1347640317256151,0.002425017296695691,48.37677408576947,2.321118846463173,20213.359701232643,2890.9623490719277,7.711878968425217e6,3.9334960862922966e6
0.0012099999,-1.1351325674098152,0.002506841699529992,51.32357957128801,2.541541322367796,22482.166325774557,3128.454766942477,8.98935858823404e6,4.0523283312512967e6
0.0011999999,-1.1359889258876221,0.0025635530094123174,52.951118684885756,2.7325515120623205,24027.830561525356,3552.75066270755,1.2050999170129757e7,5.038314606342511e6
0.0011899999,-1.135904825262639,0.0025482965200034524,51.97453114753196,2.6437654259194048,23255.621672613717,3551.978181885861,1.1141828457213312e7,5.3361453766225185e6
0.0011799999,-1.1351347062519894,0.0025164241224950633,51.335068753821545,2.570882235318736,22732.24525117501,3483.8585850581676,1.1508409019515013e7,5.098747947887596e6
0.00117,-1.133843864971813,0.002527920779315833,52.77753282767472,2.579609154183406,22519.594259314897,3236.108140122422,9.468142157828862e6,4.312711494362497e6
0.0011599999,-1.1327099492917974,0.0025478895568897242,54.09902203833639,2.657245108960542,22508.358052905234,3292.585049065826,1.0657938870025488e7,4.517804797136094e6
0.0011499999,-1.1319845338711265,0.0025569022954017597,54.154152666057,2.678826699696009,21355.95928440457,3186.045892079962,1.1191229248403423e7,4.1691766144639724e6
0.00114,-1.1315086387779933,0.0025828391327627643,54.29616051354185,2.7484065801943967,23046.86888318126,3434.5572530554587,1.3044662707412519e7,5.1094147518686e6
0.0011299999,-1.1310781088669668,0.0025821854533438714,54.26599530345142,2.7992640575567207,25128.219352498993,3662.614023036302,1.5851176431300646e7,5.011214989798645e6
0.0011199999,-1.1302669555324902,0.0025817821903939696,53.438716695047454,2.7319003774035804,24131.374331143114,3733.7079302825846,1.5167041048071101e7,5.255252687435574e6
0.00111,-1.1308753204655453,0.002545859374108142,51.92130576831441,2.6437605569722904,23196.565431659295,3644.3439053048355,1.4253977583442384e7,5.16575746529908e6
0.0010999999,-1.1312745462942921,0.0025118808488107493,51.86057895432312,2.630560157079333,24635.10093842126,3693.313752838723,1.4554208748734377e7,5.358742932013526e6
0.0010899999,-1.1304224744550893,0.002491379257709856,52.48498267394543,2.771016610530092,27047.709435159864,4375.000823662576,1.9791026744483396e7,7.739323788848822e6
0.0010799998,-1.1290915371022152,0.002519381892389162,53.06297639122308,2.946866554548429,29166.52109700632,5487.809637425592,2.5729126786459394e7,1.2709175803935276e7
0.0010699999,-1.1284640645216852,0.0025437395347743938,53.652710699829136,2.8537088513394693,26682.42821446592,4665.076983586912,1.9925087274412222e7,9.028482200046014e6
0.0010599999,-1.1288253543764715,0.0025458488672981555,53.53402195129255,2.7731622745417264,23815.44110333217,4129.0005349763405,1.7338917709421895e7,6.711920664762585e6
0.0010499998,-1.1289833793747943,0.002554828139102773,53.28722788706232,2.760354072020042,24133.177193406755,4113.006390706968,1.693733288055381e7,6.172178949156609e6
0.0010399999,-1.127769831627257,0.0026023785229141593,53.913354382587166,2.8052661745729526,24999.988955819055,4129.361793927013,1.6797493531866707e7,5.903320019587342e6
0.0010299999,-1.126517380085927,0.002607065467600191,54.59436507901441,2.8881217104506685,27956.450403342664,4370.199715653148,1.8751281544940747e7,6.277323322010404e6
0.0010199999,-1.1257691554596352,0.0026110875062938387,55.64731057629802,3.04997275965625,31788.348597265165,5069.2156608558125,2.4994625556054275e7,8.3148621162132e6
0.0010099999,-1.1253621241369791,0.002605013916445666,55.4894770276406,3.1046827251180384,32870.38991652689,5522.409167040346,2.816958048858615e7,1.0392450755927544e7
0.0009999999,-1.1243866387649337,0.002616244850560114,55.62296680628554,3.068046860248289,30299.249353741856,5199.659371929077,2.4637736807580546e7,9.383396502711665e6
0.0009899999,-1.1242554713368105,0.00264096849601954,55.84954702422094,3.1716702655627755,31243.599984286444,5532.835837077736,2.7529633908168938e7,9.979894133183965e6
0.0009799999,-1.1245819076399037,0.0026202268400325516,55.774408671317524,3.355816794201547,33778.34547252664,6270.119502936545,3.56990545034012e7,1.2249016555419987e7
0.0009699999,-1.1241016179129424,0.0026139011662347704,55.7876393722508,3.42210084393034,34636.619474949264,6647.810780898843,4.089673610409846e7,1.3277081188564243e7
0.0009599999,-1.1228682038908009,0.002634666213678301,56.42923066020303,3.4246632336981286,35175.92790740532,6584.983821677505,4.129361989678449e7,1.27519708891008e7
0.0009499999,-1.1224670002918136,0.0026619215689433935,57.922536619809975,3.4901741387294183,36434.9850207599,6624.319530696433,4.1235130605098255e7,1.2554680154914847e7
0.0009399999,-1.1232895154378524,0.0026610956752886957,58.05577817219701,3.5134407082966685,37085.47066515438,6639.212516274419,4.182523838895462e7,1.2609503375439947e7
0.0009299999,-1.123210213685753,0.002679705675522904,59.16791313681768,3.5810821863059386,38329.836009595376,7002.269893342946,4.5211848137239315e7,1.4177130110342186e7
0.0009199999,-1.1225357185970046,0.002692091459721395,59.63699433930301,3.5015416842706397,37926.11985205826,6749.803054801195,4.088680016258175e7,1.3599845773095973e7
0.0009099999,-1.1216417076145886,0.002684980934448068,59.45831371675208,3.4914216540331187,37851.630822689134,6592.59875779388,4.028326865918868e7,1.2996789367799744e7
0.0008999999,-1.1208727531341236,0.0026822521255487532,59.03339932566832,3.5454853937873154,39070.01754770245,6771.779021835465,4.400810760456236e7,1.3122871502081579e7
0.0008899999,-1.1197487812590636,0.0027030142211175215,59.153218240378834,3.6134738038430942,41155.44886475113,7327.859910093195,4.93811466585798e7,1.512081804382212e7
0.0008799999,-1.1198581486147245,0.002724288074941319,59.127076778731436,3.7878632833084405,43531.820945938554,8508.816361002702,6.064239098366371e7,1.9809264186997984e7
0.0008699999,-1.1212985428044833,0.002704699625228811,58.113053294898855,3.75430568327813,41612.46909926547,8592.71391891506,6.069269969974403e7,2.02851334016468e7
0.0008599999,-1.1210269499037877,0.0026859773256610107,57.78019048024727,3.674677303263526,39389.722485022976,8277.319581807646,5.6509947307423994e7,1.9443182020184692e7
0.0008499999,-1.1201222916440865,0.0026940955454446344,58.40301512702357,3.817371132114864,40843.45843524546,9276.402835866918,6.379109240044956e7,2.45152439049258e7
0.0008399999,-1.119218941281336,0.0027017193063395167,58.60401067482413,4.0182108821785,44421.83330360862,10599.264400537462,7.68809704761289e7,3.0167066629146073e7
0.0008299999,-1.119896938523473,0.0027403424100752283,60.116482240727734,4.041372476553325,46561.73608388306,10391.6544560199,7.55942872311401e7,2.8916362770316932e7
0.0008199999,-1.1202844957202178,0.002737582055710304,60.15955355259214,3.975909668092584,44347.89165792016,10137.255524828512,7.259402632962188e7,2.8125391689865317e7
0.0008099999,-1.1201116932790636,0.002703467119855246,60.17954823846768,3.9416327134373663,43447.19787249075,9834.938940705715,7.25564453831895e7,2.6306950876191754e7
0.0007999999,-1.1194472751020883,0.002722216426225706,62.01395108643616,3.9867014399337064,43455.27221590387,9492.624866590779,7.186084469449845e7,2.4517392382052418e7
0.0007899999,-1.1184104402128983,0.0027433308152569574,62.91805737215532,3.983321626368725,42868.3433080495,9348.101012192996,6.994344875848626e7,2.450515840382629e7
0.0007799999,-1.1176725265470893,0.0027541683238350746,62.98215109517508,3.9621622069788205,45055.43632354167,9617.306540115282,7.250883406568108e7,2.5779259070338607e7
0.0007699999,-1.116709491263376,0.002775676471324001,63.44404291348471,3.992166344415805,45098.62841890065,10257.426396139745,7.440778444864997e7,2.9081437249660656e7
0.0007599999,-1.1154184323362923,0.0027672830905716736,63.258657358442875,3.9500132844100087,43122.72723975214,10254.388781085376,7.095647259726761e7,2.9965396228990667e7
0.0007499999,-1.114340719767546,0.002775786141184758,62.86127478889861,3.797914235022283,40377.79109351154,9743.304004067231,6.08170393329966e7,2.9721009952283535e7
0.0007399999,-1.1141106897768418,0.002820546264547717,64.18787767878739,3.8958891900621446,42189.395506953944,10225.799211306943,6.317324389654102e7,3.320237592997337e7
0.0007299999,-1.114600116097698,0.0028292822843650456,64.89207208084424,4.0171366310505725,44394.0475951066,10308.720072916562,6.798016342512077e7,3.192395681543973e7
0.0007199999,-1.1138690294240734,0.0028081765030915,65.64453810917604,4.047535152496087,45510.876431568075,10005.22054338042,6.903493483531344e7,2.846594413395113e7
0.0007099999,-1.1132604009768425,0.0028018133354838558,65.2080201153573,4.0050673275478115,45838.277963676184,9824.492828594854,6.96867255397149e7,2.752484385538054e7
0.0006999999,-1.11282648998914,0.0028181781357573482,65.0148245739751,4.098291729365589,47682.41907200508,10841.930270241877,7.642757170987912e7,3.4172182893191874e7
0.0006899999,-1.1129874940406084,0.002766348436186151,64.15610366768128,4.293850939385913,50014.87053117906,12351.95010723781,8.583657707209225e7,4.367050442544476e7
0.0006799999,-1.112473041454998,0.00274137224397523,65.2187941431712,4.390633055102449,50564.56106385848,12823.627531730792,8.701070027877383e7,4.627640071779193e7
0.0006699999,-1.112261641602468,0.002776793415391065,66.84385528376643,4.317060956003932,47697.74314184054,12337.211905558692,7.973791704355748e7,4.3447531254474714e7
0.0006599999,-1.1118339887640638,0.0027559585458473935,65.46156528705203,4.25981052842544,45895.66327273319,12867.090738260693,8.185252215435977e7,4.791210880760337e7
0.0006499999,-1.1105906269847383,0.002749866064529634,65.03176005361948,4.398186677709305,48258.41132579821,14729.696939112053,9.396856720360792e7,6.057994104666166e7
0.0006399999,-1.1088728267394985,0.002771571826540039,66.09514696400805,4.669735818118497,51967.49502449455,16621.28540403325,1.100020180064157e8,7.278982953704126e7
0.0006299999,-1.1087500194798658,0.0028038032315637136,67.56904637499015,4.7033926830576975,52565.29697523391,16215.384326886358,1.0949126918023822e8,6.948962499060269e7
0.0006199999,-1.1088948803687957,0.002808354761671946,67.64828078157058,4.804844809640556,54356.29561491395,17094.54009565448,1.17836412699163e8,7.46305617762888e7
0.0006099999,-1.1084975536298396,0.002813625057494703,67.2801579149249,4.928883943444877,56706.68313192742,17912.824326079943,1.2608734646535194e8,7.879331345184544e7
0.0005999999,-1.10813954008207,0.002797574476176619,67.53819729900337,5.051438852691037,58064.61886235585,18558.801135844547,1.333267994374539e8,8.317216282390079e7
0.0005899999,-1.1078327984664298,0.002762318190437587,66.70300098335197,4.865355448356735,54921.98316925728,17912.093000032433,1.2269388646274559e8,8.196730110279593e7
0.0005799999,-1.106779116608315,0.0027762069706095643,66.63015640341494,4.645415801822128,53167.883442862,16366.760571807561,1.0899031441628124e8,7.337415465646113e7
0.0005699999,-1.1051127731786263,0.0028159673611916967,66.36535189800169,4.529252333567933,52199.39269273015,14250.966297348332,9.784420826364093e7,5.789915776693018e7
0.0005599999,-1.1039589158878107,0.002858555570081124,67.78320485960202,4.436152794276346,50428.137449708105,14013.81509942854,9.171830610623091e7,5.689018065580721e7
0.0005499999,-1.1032292491536666,0.0029454302661373485,71.48142309459442,4.540754998766048,54957.26094363363,14747.301437620437,9.567366232421806e7,6.04773564368846e7
0.0005399999,-1.1027016059166623,0.0029981669527635903,74.04755002328916,4.817144142702311,59768.09007805795,16238.38847055217,1.1145932407282102e8,6.908239980426045e7
0.0005299999,-1.1014588247568153,0.003005273701825417,74.74957212668228,4.946822092652425,60747.011469314355,16322.7687026617,1.1805665447008587e8,6.856440862939303e7
0.0005199999,-1.1007287952075855,0.002982170296598687,74.10912853363786,5.180979609958916,64277.25201076004,17834.146688816574,1.3915562860627466e8,7.788539490135808e7
0.0005099999,-1.101338682581548,0.002975917121012195,73.54701709007205,5.259838946634691,67258.14164869086,18744.306637894755,1.4830372853654277e8,8.330981981378259e7
0.0004999999,-1.1016559923516438,0.00296408514687332,72.29835384599953,5.32491252285187,71090.2350571758,19878.256317865365,1.5903233308055782e8,9.07599260521798e7
0.0004899999,-1.1017396109595512,0.0029537090160214603,71.28655462214299,5.240773521434294,68419.81241009946,19071.119587909132,1.522611787249215e8,8.429764498330347e7
0.0004799999,-1.102141491092172,0.002990489908819119,72.53446054226384,5.175512874998425,65252.42544696587,18606.41004198786,1.454124686667231e8,8.047397373631003e7
0.0004699999,-1.1024040506315511,0.003005698900458006,75.23272251630456,5.287037907327619,65593.54634879886,19718.40339866018,1.5005259686584207e8,8.889147549630994e7
0.0004599999,-1.1017998557312128,0.0029990377005342534,75.99892584852284,5.5566885318357455,69443.6108327147,22477.944564117108,1.7128743267960742e8,1.0941041856637606e8
0.0004499999,-1.101403997699545,0.0030422692250202847,76.6058056859777,5.699211760140203,73789.21246057206,23644.459775400996,1.8384195106585208e8,1.1655666810905065e8
0.0004399999,-1.1005079567006608,0.003046312159174009,75.9138975966793,5.413851512656859,69062.45998751848,21422.315654249087,1.5789038360032102e8,1.025345345662831e8
0.0004299999,-1.0998201883457155,0.0030252405929763935,75.2496459269252,5.6317392922643075,70110.38455924607,23506.17177540131,1.736249561401512e8,1.2039338978460237e8
0.0004199999,-1.0995634512319983,0.00303460487226901,75.08019661037656,5.585183630716751,70262.16819405768,22792.175089912875,1.7005639720692024e8,1.1490412928679088e8
0.0004099999,-1.098650600839987,0.00305172136343238,74.85765026289371,5.280135053397877,66513.79749064278,20718.301365193125,1.4919942353011534e8,1.0077728946708131e8
0.0003999999,-1.0980060932733304,0.0030406632927876677,75.55556985704743,5.116482872495532,63700.205267667065,19673.81916170473,1.361971657459572e8,9.370595813647905e7
0.0003899999,-1.0977565016148807,0.0030223593135928566,76.1971372432357,5.213901477991193,65342.93312873207,20716.596498679108,1.4506698872167563e8,1.006630930590009e8
0.0003799999,-1.0972915294814407,0.0030171217277173193,76.44411893770017,5.527424968497046,70872.17114009232,23734.221507028353,1.7379951115104645e8,1.2301002676137972e8
0.0003699999,-1.0956688926670006,0.003022303316465162,76.57852707058316,5.471081680741587,70034.77020591921,23431.604548590356,1.7116347219115177e8,1.2024801539220533e8
0.0003599999,-1.0946107858349838,0.003028227145697778,76.87903406053056,5.145622481823575,68148.97547837996,19208.125401711903,1.3913399173882475e8,8.74004056972606e7
0.0003499999,-1.0942171681670871,0.003026246106352925,76.12417502365732,4.971477040704722,65598.67430923218,17617.44105459078,1.2563769135754651e8,7.62268158501465e7
0.0003399999,-1.0931327362947507,0.002986310561306965,76.0203103261803,4.989922419015533,64439.11407981979,18084.44291874005,1.2585435709764613e8,7.977281525476308e7
0.0003299999,-1.0918383793638011,0.003006776565231492,77.27465354548113,5.087245750332009,65699.74190728918,18986.59151296809,1.316427606485208e8,8.578027410217935e7
0.0003199999,-1.091227738508153,0.0030733647750901746,79.1608447595633,5.169310303105613,70012.05069472322,18593.0173192979,1.3693095816435394e8,8.028079949356648e7
0.0003099999,-1.091279527327639,0.003126649473984042,80.31693397118794,5.264800898062172,74175.0484153587,18325.163616504728,1.4793044618641007e8,7.37194432297803e7
0.0002999999,-1.0900141519311215,0.0031263618947124728,79.99601430127896,5.309485793781269,72434.40896999567,18944.318107995932,1.5037591194008234e8,7.724034799520922e7
0.0002899999,-1.0886553180530552,0.003109992649131886,79.09327082000365,5.515780450256798,73438.67629163312,20848.899550445243,1.6636913817870137e8,9.019105676320623e7
0.0002799999,-1.0881893230819608,0.003121420847488916,79.87493952968316,5.7284961531795116,76325.42583204138,22199.279638071042,1.8182047936022314e8,9.863857415891953e7
0.0002699999,-1.0868297031773548,0.003164565608333766,81.15739470867973,5.965087330509336,79144.01742669095,24142.797306011686,2.0021611680313137e8,1.1134958095333488e8
0.0002599999,-1.0866850962800363,0.003149266607217651,80.60959572779309,5.943956616152652,77331.11673435211,24636.580688476584,1.9778651065504384e8,1.1654050105808553e8
0.0002499999,-1.086816640717483,0.003091233969975362,78.52962337885972,5.801846260639419,75904.15683976116,24010.836080258996,1.9019666934210503e8,1.1319988253802884e8
0.0002399999,-1.0869800228652575,0.0030494497094256945,77.79891602788233,5.771998779069909,76226.74335356319,23091.636328354638,1.872098038477122e8,1.0555504515768394e8
0.0002299999,-1.0861433764547601,0.0030513266326881276,78.89208286142646,5.9626749260592335,77256.88789989118,23686.642057947236,1.9662568162990788e8,1.0872744759486331e8
0.0002199999,-1.084892638977445,0.0030946613561242827,80.45433429953353,5.845690891969814,74211.49969776256,22682.954049073614,1.819017154134553e8,1.0189864672353472e8
0.0002099999,-1.0849884667075573,0.003161088892902872,82.69190863094603,5.681169260318568,73031.33123452288,20940.072348267287,1.614759753053329e8,9.031303483305728e7
0.0001999999,-1.0841066097139127,0.0031790469187407007,84.49018931590399,5.772813514171022,76129.05842793534,21432.701362403,1.6561233100770363e8,9.386804971741945e7
0.0001899999,-1.0826820310528107,0.003245863163619071,87.27896975048866,6.20899812960198,84005.79075818034,24874.020328064962,2.0250478746822482e8,1.1615044409224305e8
0.0001799999,-1.0818627793116924,0.0032976419623949368,88.8729121595597,6.487131582539401,86989.69735726668,27214.01058972096,2.244688646782067e8,1.3143059049536477e8
0.0001699999,-1.0813908011872009,0.0033072067706832477,87.98302561687967,6.209408854973339,82665.70245950413,24915.609378650446,1.9710654098059657e8,1.167396125237802e8
0.0001599999,-1.081321125434419,0.0033178880934406248,87.45783887060404,5.936408972222053,79409.79270999966,22262.849824664925,1.7226795718393978e8,9.904480843592684e7
0.0001499999,-1.0799349632501218,0.003296013010799854,87.42461586691837,6.1012877323127706,81194.30337071113,24072.6860331837,1.8762089193088707e8,1.1257136877986641e8
0.0001399999,-1.0792683133085692,0.0032876589493938428,87.04723638473281,6.1595239331508855,82839.67462317325,25082.4708195763,1.949565073671812e8,1.2030603431597704e8
0.0001299999,-1.0778609395943948,0.0032917615115470172,87.71821105818448,6.1387198564934495,83853.06773364679,24211.35608737862,1.89010673894671e8,1.1357392505946426e8
0.0001199999,-1.0768008016029205,0.0032659151022457387,87.80166179250918,6.266426307686464,86346.93491534477,25533.466860913355,2.0351520309799856e8,1.2234770829371841e8
0.0001099999,-1.0755980397272025,0.003244271852385176,88.06024420807933,6.329013948890849,88137.03726608865,27026.83014269839,2.1295824848478466e8,1.335625112275443e8
9.99999e-5,-1.0751018676545157,0.003249819321814892,88.20067821136963,6.152309765087572,83688.86324543328,25478.4301402372,1.917691184855534e8,1.2453363413571587e8
8.99999e-5,-1.0748964646206873,0.003312956216425081,89.82487223782336,6.122572569456387,81554.65839356389,24227.94162304473,1.8235177967365468e8,1.1462573544120012e8
7.99999e-5,-1.0741381386986832,0.0033555412133541344,89.78852062864662,6.156357420494912,82709.29177476691,24044.387230899483,1.8724836310051402e8,1.1137619630988798e8
6.99999e-5,-1.0726833631653903,0.0033678444865983224,90.0504368949496,6.261058389058977,83963.8850385248,24213.974733989748,1.9317602244385704e8,1.1137152281172848e8
5.99999e-5,-1.0722002243597504,0.0033799149532075003,90.62171808331074,6.185496595088866,82891.00596835662,22876.183650161172,1.8504920448991495e8,1.0172895622792895e8
4.99999e-5,-1.0729005009930102,0.00337574899252847,89.86952384723233,6.336433213012459,85680.58148813051,24425.27338995798,2.068471736257434e8,1.1230679102403478e8
3.99999e-5,-1.0738282786565916,0.003355420574758417,89.09617745047743,6.479537367073921,89023.24566644494,25091.37820852365,2.1930067694341093e8,1.1513303653266133e8
2.9999901e-5,-1.073715641701107,0.003318179373304852,88.71326105961685,6.396288814448858,87802.51164491785,23803.18583141857,2.0740721740726253e8,1.0448002954360358e8
1.9999901e-5,-1.0728945012457651,0.0033132537143710197,89.68517248857287,6.544106181933942,90539.9597700342,23663.63946540325,2.1517045686218297e8,9.83486742286629e7
9.999901e-6,-1.071325745489962,0.0033107973860526875,91.1976897963792,6.847828711226651,95797.34256424326,24976.022247485267,2.3939471179961282e8,1.0205481367055671e8
-9.913492e-11,-1.0706656576301525,0.003326986832634413,92.1629879659759,6.888067069734002,99486.88257199568,24452.667292381553,2.431149550296626e8,9.521933545860833e7
-1.0000099e-5,-1.0706994414183786,0.003350259118551391,92.8323500644048,6.618116152591473,97852.11460973325,22406.331494270253,2.21970434919247e8,8.217058174225171e7
-2.00001e-5,-1.069356481320473,0.0033352457916520353,91.43070874204284,6.307947051529869,93340.34258872768,20273.418218613908,1.9733949956957912e8,7.061295346039751e7
-3.00001e-5,-1.0677729089470873,0.003315531205223028,89.9495315272587,6.180000853922149,92498.954436518,19811.56919831837,1.9061298555919603e8,7.000855980850098e7
-4.00001e-5,-1.0655565921642114,0.0033566318887156108,91.52516284532481,6.343625509671068,96997.3480802068,20924.026811064985,2.0486681759495366e8,7.71656260678299e7
-5.00001e-5,-1.0639044537744,0.003360551400447444,92.08932473117163,6.354596778712773,97455.47977194005,21101.626533390205,2.0331279750135618e8,7.988060204803427e7
-6.00001e-5,-1.0637730588216492,0.0033524560904673113,91.07094590321041,6.150701601722332,94232.6349234421,19349.439630604316,1.8367722204422775e8,6.946055254853795e7
-7.00001e-5,-1.0638692285022013,0.0033754087816969154,91.24651615254474,6.1148686364532905,95108.79475525816,19300.606512979888,1.8293731374367335e8,6.909152381194097e7
-8.00001e-5,-1.0636956277374556,0.0034033943418974714,92.42564259128712,6.2829295250318555,96983.19384060729,20726.60720440944,1.965431893725028e8,7.811756328332652e7
-9.0000096e-5,-1.0627470740755338,0.0034038203215257553,93.27184571332111,6.325658329568875,97906.64673232714,21219.129170502933,1.9925603526986003e8,8.323875169455844e7
-0.0001000001,-1.062035621178118,0.003399400754530135,93.76410197748615,6.373106725459671,99056.5684148377,21919.181464857946,2.0412633833976153e8,9.02374678093861e7
-0.000110000095,-1.0616436963969498,0.003381897582339284,93.21348377551445,6.291560188161492,96608.70510142691,21057.136193180595,1.9687725294832024e8,8.464559838615115e7
-0.0001200001,-1.0618583119390683,0.0033386334284639,91.7096111080909,6.251689052075997,94177.54168428219,19990.025011170415,1.9054764880944237e8,7.681687967880763e7
-0.0001300001,-1.062106549660035,0.0033368902248513627,91.67535878695875,6.219890925375958,91723.97080690351,19343.29152852688,1.8345496032929623e8,7.133231266515169e7
-0.0001400001,-1.061798651176163,0.003339219780808367,91.64984656055874,6.160053541989199,92281.54993485179,18933.33302559431,1.8006209400384438e8,6.6957963934032224e7
-0.0001500001,-1.0604664026783592,0.0034029168111323624,92.83585204468548,6.190219415636264,95715.97985277732,19116.68556437254,1.8452186477998617e8,6.70617197508002e7
-0.0001600001,-1.0587950651902684,0.0034277967410667213,94.42403089508205,6.22100386115552,98359.84167099593,18854.701212823125,1.8384628174145108e8,6.523225880008901e7
-0.0001700001,-1.0578585761285901,0.003413197296664995,94.61528575254802,6.052768043059049,94702.27041419923,17397.21025086966,1.6508256620417973e8,5.74062824823128e7
-0.0001800001,-1.0584748957213554,0.0034149723070678664,93.96477521836337,5.932637323813837,91828.35324709724,16024.848475394254,1.4944509189913645e8,4.874009314281334e7
-0.0001900001,-1.0590418737272458,0.003448379526892042,95.86457574900263,5.987049363846759,93223.5044399011,15696.985806588114,1.475301004153068e8,4.576169303179484e7
-0.0002000001,-1.058467316575188,0.003489959116586389,97.62144441063408,6.208189406916555,99909.51797732324,17402.309503973644,1.6959051676804882e8,5.49636648459945e7
-0.0002100001,-1.0563973279378174,0.0035386646753467438,99.94198136110617,6.396442356844063,106016.00491509646,18788.524888768898,1.8572439435946804e8,6.395402876741078e7
-0.0002200001,-1.0544166303647333,0.0035472163904193416,101.5076642985867,6.364545650257702,107903.18454422876,18012.287057568683,1.7807815093587518e8,5.937575171594834e7
-0.00023000009,-1.0537854734819545,0.0035789609058595236,103.30752777059195,6.38746251813343,105827.20342734197,18240.69526212221,1.7028594244183716e8,6.147489945963508e7
-0.0002400001,-1.053335675371494,0.003606190067221587,103.19572401042308,6.373229996649015,102728.91240921197,18461.50393379195,1.6376251354656225e8,6.384301436032907e7
-0.0002500001,-1.0532053733146647,0.0035808554664048245,102.18012187241801,6.427521761685909,104196.09945082398,19380.549363072805,1.783819975712712e8,6.837332036324996e7
-0.0002600001,-1.052652157974099,0.003536945853796054,101.6270650159057,6.524895668119135,106060.88259162045,20080.56758824316,1.950552843442406e8,7.032488662166536e7
-0.0002700001,-1.0518827880222432,0.003534849272807683,102.02328487305837,6.632377089720562,108174.84112075767,21164.155199748307,2.052809336047793e8,7.755016813622458e7
-0.0002800001,-1.0518454351315272,0.0035612396446064016,103.10804570399794,6.948732669069479,113714.45224177094,23328.455678714166,2.305081019986694e8,9.079520964733374e7
-0.0002900001,-1.0519283595779372,0.003596704533578719,105.3192123394415,7.1407902864153705,118896.79171197991,24022.095229452087,2.426281000764551e8,9.098356163204789e7
-0.0003000001,-1.0519682645896529,0.0035747271554036827,105.85680455182269,7.246326489308456,120469.53239320069,24936.580043178168,2.541379861913218e8,9.551632152221149e7
-0.0003100001,-1.050562459068271,0.003542501002366793,105.43004609922896,7.210005566918616,117518.21363723336,25421.972423721974,2.581358410060449e8,9.882249813422866e7
-0.0003200001,-1.049257736397737,0.0035573897405544127,105.21719783412809,7.159560441212908,113704.42399059827,25752.920801251414,2.5557044225911754e8,1.0186728731427418e8
-0.0003300001,-1.0485574546592913,0.003605454493823524,105.96446569354268,7.273073893877313,114830.02831648372,26738.425097649277,2.680761210271307e8,1.0882631893997073e8
-0.0003400001,-1.0476344864746128,0.0035908762460544925,105.43839374218604,7.172214104812402,113887.46696449035,26065.99401021479,2.5757213541554356e8,1.0577409229787676e8
-0.0003500001,-1.0459965320151179,0.003580537103448922,106.34770924239089,7.27023626424748,116570.29604847508,26747.847059404554,2.6171791078366426e8,1.096229186516643e8
-0.0003600001,-1.0451666995711748,0.003591595946482824,107.7499225935749,7.434545237614253,120839.42811681444,28296.917336256833,2.775724835471425e8,1.2040539503627568e8
-0.0003700001,-1.0446589734308833,0.0036081550302874627,107.51397246688215,7.487962492908716,118735.22043106757,29221.134701805906,2.769341744118214e8,1.3235011225535308e8
-0.0003800001,-1.0442728371686685,0.003597725231513355,106.78739487486608,7.469007646103732,116336.58353083931,29618.01793799037,2.728941448453007e8,1.4054284543698308e8
-0.0003900001,-1.0444355522590807,0.0036043053219603095,106.82901855264939,7.43035892941561,115629.38784300374,28889.716219208363,2.6479537608023837e8,1.3411230866959295e8
-0.0004000001,-1.0443156733293404,0.0036123703884349805,106.78629355740286,7.041381430676724,110201.62561135183,24618.52858026519,2.188996682108987e8,1.0047133710777189e8
-0.0004100001,-1.043617526690573,0.0036224481882343993,107.47700221482577,7.038061482190512,113844.88800270387,23971.670055644354,2.19001997545717e8,9.400164645318891e7
-0.00042000008,-1.0429825846211351,0.003635941538375199,109.94934256504455,7.336587828240528,119850.39697932445,26425.198373400184,2.5255108624942896e8,1.0963851824316077e8
-0.0004300001,-1.041452196313129,0.0036633421547678175,112.38706887609354,7.520623618391705,121129.39865348833,27891.20285716274,2.6491863064867827e8,1.1756434835850103e8
-0.0004400001,-1.0398123021563734,0.0036761463041881095,113.32845316528363,7.645238293794828,122650.82392605046,28366.136399742536,2.712501053307388e8,1.2013358695684949e8
-0.0004500001,-1.0382763491741975,0.0036927435820720447,115.07575268833816,7.9638383635726955,130658.80199323961,29950.226204246814,3.0631645342703557e8,1.27857994034137e8
-0.0004600001,-1.0370249506484162,0.0037319985184119686,117.48395744691862,8.151771938725304,135163.9874945835,30910.271097186866,3.2214871651913947e8,1.346265670088177e8
-0.0004700001,-1.0356712712136595,0.003729238469815143,117.07171842359752,8.014933402521933,131676.6540877085,31355.73496803689,3.114714702241493e8,1.4358787349444562e8
-0.0004800001,-1.0344179946751657,0.0037333126966602793,116.93248966340153,8.137897507650619,133381.56796410616,33732.648959364735,3.3452046373901635e8,1.6422681709938663e8
-0.0004900001,-1.0342783554934798,0.003769817087358715,118.92868071950882,8.460854429480804,141863.2767832311,36652.27447277504,3.729753681023403e8,1.8303781512996218e8
-0.0005000001,-1.0337054705112123,0.003781135651265417,119.9656688002316,8.869303892695717,152032.71732398728,41020.6886434051,4.3182118490340304e8,2.1745208261892226e8
-0.0005100001,-1.0327653070261829,0.0037889445931716986,120.55845324053679,9.178205583683644,159926.52235936766,43936.34359707337,4.7847416389200443e8,2.393816856787618e8
-0.0005200001,-1.0318573643458893,0.003819185706075547,122.04335785971479,9.247550193277325,163000.83174212553,43858.89203854114,4.8195054986028576e8,2.3921609261954808e8
-0.0005300001,-1.0323402183062527,0.0038325058173689286,123.01340747253712,9.375248771686225,165491.03243478894,46061.020345962395,4.965563404231952e8,2.6422759864534748e8
-0.0005400001,-1.031796951683984,0.003835523404430926,123.5292038757557,9.641038175857604,171825.8762365794,50056.20925263557,5.407498338494385e8,3.0444483185450715e8
-0.0005500001,-1.0299098102134385,0.0038418484292151184,122.97507671342112,9.891527075969096,173758.2784854798,52902.861787815054,5.781994169656935e8,3.294588898653938e8
-0.0005600001,-1.027694865906214,0.003843640374865089,121.4158788350564,9.908482595333604,168785.83913332253,53228.69044327394,5.814880450354117e8,3.3161143118640107e8
-0.0005700001,-1.027202356498491,0.0038601679740152463,122.82287360948959,9.93292127901799,166805.97945711223,52896.87978876993,5.759455378264606e8,3.237186683526041e8
-0.0005800001,-1.0273922689600221,0.003884334252973535,125.21861778621002,10.293402040411278,172651.4070904412,57030.34790946355,6.266456141217862e8,3.6805942389152753e8
-0.00059000007,-1.0259567307071398,0.0038699729289371665,126.52198093662633,10.731508953328477,176836.40543997986,62699.12414135797,6.997983125372051e8,4.304550271807193e8
-0.0006000001,-1.024024956638968,0.00386837192694597,127.87634379015495,10.832522365954219,180995.19438653011,61135.784240250214,6.9819227824249e8,4.0478166354290074e8
-0.0006100001,-1.0228000616655069,0.0038851802618580693,128.1189762758443,10.43955935145793,175312.15828372742,56501.81566206449,6.307970117226372e8,3.5858505388132733e8
-0.0006200001,-1.0229775770095397,0.0038749052874184377,126.5257318994783,9.989281779490637,169578.3758427993,53650.07429210873,5.838223469575021e8,3.39544433304262e8
-0.0006300001,-1.0228650694987371,0.0038541751041142143,125.22879048219532,9.8705935927156,164128.68441764291,52508.41288948794,5.679377870407522e8,3.2838386944886255e8
-0.0006400001,-1.0218741394622617,0.00384851246732338,125.8322971622314,9.849305976720231,163032.46280643818,51250.4805946044,5.605268869841919e8,3.125961390830772e8
-0.0006500001,-1.0208538628725838,0.0038840681722314583,128.34682790988612,9.879923744459823,169337.36665178253,49704.136446943965,5.628056878896998e8,2.8828673574780166e8
-0.0006600001,-1.0202274938249756,0.0039008038363110994,130.65645578022853,9.999569594661361,176382.34657962527,49764.18648437727,5.782347036271731e8,2.8489857385266256e8
-0.0006700001,-1.0193524061931092,0.00395673808549628,133.68985021944803,10.40833540981134,184845.30817252016,54176.04224109575,6.298920938586212e8,3.295642022353165e8
-0.0006800001,-1.018187577882257,0.004022708373568073,136.18556219330492,10.663906366867291,189314.79521669343,56622.87576987494,6.538655607935253e8,3.5274549234852237e8
-0.0006900001,-1.0173488914859012,0.004005709587485858,135.44605822360947,10.693397076116838,192241.07203922505,56120.18927883471,6.597996316418756e8,3.446193033920623e8
-0.0007000001,-1.016822593621416,0.003983443079223706,135.079415345019,10.515159025188355,184957.02425801035,53406.855131819684,6.251088718877798e8,3.158222995191532e8
-0.0007100001,-1.0148173915903769,0.004007235141032591,136.26709307649136,10.224400394326219,176682.78832443443,48379.10604748397,5.611977394724792e8,2.6661205597147697e8
-0.00072000007,-1.0136532089605297,0.004010138667519048,136.87970086192234,10.177531001891149,177759.45072846964,47847.16009632394,5.580564251928695e8,2.6370566275362667e8
-0.0007300001,-1.0121568841025135,0.004002430023031148,136.97344239394806,10.637072107093637,189432.12102125655,53121.30518310285,6.40229625850177e8,3.092812704565416e8
-0.0007400001,-1.0096583898086382,0.0040150356585042625,138.04428297199215,11.041404300500488,195613.43747798054,56555.109016757306,6.932220345379263e8,3.373430974265609e8
-0.0007500001,-1.0083105882827355,0.004035432334817539,139.74790428419107,10.985232826000134,193491.18168883846,55168.03193430202,6.674791912655474e8,3.2549739373149574e8
-0.0007600001,-1.0081980659778274,0.0040444874094751155,140.59471837238192,10.91340451429312,193165.96509817184,54436.0121353623,6.566054364797413e8,3.183561482367302e8
-0.0007700001,-1.0076548963784877,0.004060325192192619,142.02500695059942,11.412735144739404,207490.7006694153,60068.67804190734,7.490958856500506e8,3.651299026337868e8
-0.0007800001,-1.0063347352849943,0.004091836375986569,143.22498160089071,11.803722300657334,220521.35791858533,64811.33054237646,8.221165139575953e8,4.0838438604021347e8
-0.0007900001,-1.0048248443747156,0.0041072285323031235,143.25777320391668,11.683169473402707,216898.8481589655,62709.56929558511,7.859428320047348e8,3.8766365236909604e8
-0.0008000001,-1.0038341339968104,0.004111203937008125,142.45269377523917,11.129196118716138,203855.37236017684,56169.87733063581,6.864924512336854e8,3.270208998549065e8
-0.0008100001,-1.0031352249077556,0.004143797713419786,144.40948865361528,11.164321300888107,208366.29584706688,55851.68137611322,6.947625152190586e8,3.215186231151381e8
-0.0008200001,-1.0013612855767338,0.004198347449180447,147.5344629253321,11.43234674068545,221298.86690890702,58024.23963106906,7.386893897541606e8,3.404475871713262e8
-0.0008300001,-0.9999488118376493,0.004233914726209983,149.2216687654671,11.517386326060224,224394.44795381304,58537.93955273047,7.426494932041168e8,3.486037335877487e8
-0.0008400001,-0.9990738448398184,0.0042039361177492055,147.49142079394196,11.197660779420795,216759.33573582367,56379.93271119395,6.97785831490716e8,3.3723468218252796e8
-0.00085000007,-0.9977831278600797,0.004186664554631415,145.8082838467348,10.950694721972141,216153.77147808162,53522.05524459192,6.615222383165029e8,3.1355591118472147e8
-0.0008600001,-0.9970007507462406,0.004198690635957217,146.78730809578602,11.160837004462902,221932.27171548447,54991.638067761116,6.942122759383776e8,3.2483601033228594e8
-0.0008700001,-0.995098063729812,0.004244462469878296,149.7609444327092,11.478578648321482,227698.92535137656,59889.72166693866,7.460717633959872e8,3.748672084393333e8
-0.0008800001,-0.9929668368419979,0.004265181248104738,151.79284289261173,11.713472583248215,231694.75005003272,65028.63616689379,7.979893094823856e8,4.317959399290236e8
-0.0008900001,-0.9921460801275929,0.0042912355723120285,153.5075874545577,11.792660979512545,235148.04984244745,66445.60405637817,8.130503554221865e8,4.469785456262188e8
-0.0009000001,-0.9921582152519468,0.004305717090633929,154.53257673891645,11.710388647071943,231147.96301739416,65529.97342746116,7.931114434663303e8,4.3913883007078284e8
-0.0009100001,-0.9913826832236414,0.0043234670622966315,155.20898112424348,11.542806312097314,226341.23528817485,63111.04500977359,7.588486859682907e8,4.138689511242359e8
-0.0009200001,-0.989890904929123,0.004344090999523256,155.7843712672297,11.640519636833591,232459.5261075629,64284.55477664723,7.833633522558448e8,4.2431860601023823e8
-0.0009300001,-0.9892929376998874,0.004343768965542563,156.22821441868297,11.676166901660105,238662.5043409705,64315.47505397662,7.902020025898566e8,4.256078832254832e8
-0.0009400001,-0.9891948555666212,0.004349492749715026,157.21082061245656,11.607402542361559,239160.90135751502,61992.71376251523,7.743150136282415e8,4.019120184251741e8
-0.0009500001,-0.9878190069600918,0.0043585193538879866,158.48049442269377,11.544440108807398,234744.5572707226,63052.29813842012,7.642936642593501e8,4.24562282011641e8
-0.0009600001,-0.9855069653623474,0.0043669053859526135,159.91657891819116,11.649492426688518,235780.51121038522,66788.3583781166,7.870603755440822e8,4.723230490890638e8
-0.0009700001,-0.9849676920558907,0.004370032481032383,160.36320037533497,11.556126538917711,234092.50660338442,65071.82847827616,7.641534208104683e8,4.502312596289967e8
-0.0009800001,-0.9845899923728253,0.004397149286329454,163.47273216041305,11.574771934804692,241573.3205927833,61681.130422267226,7.487674136598905e8,4.000101130779225e8
-0.0009900001,-0.9825922478964046,0.0044220672595522426,166.80956229304357,11.837508061040865,255142.7120728544,61798.454504024754,7.838691425119791e8,3.899210132634182e8
-0.001,-0.9803969471114251,0.0044143146495591624,167.31186061074908,12.133726172307906,261897.4643334943,67208.79857875784,8.437196112131381e8,4.5387556308816147e8
-0.0010100001,-0.9794801436471732,0.004423091427933917,167.99858422206393,12.473606295056285,265955.1327760884,72948.13204877242,9.049560299442121e8,5.209164993901344e8
-0.0010200001,-0.9793618423588706,0.004420903155765822,167.3191638059668,12.269531063127577,259901.920194427,70043.59858196811,8.572706697714573e8,4.91293905900392e8
-0.00103,-0.9788126373625406,0.004443461791636865,167.59790064416592,12.023836691099698,253601.47833668464,66462.95580578483,8.02830068218832e8,4.495553717580463e8
-0.0010400001,-0.9768591992868784,0.004444176372108984,168.46742017715346,11.883924151106681,248367.75291086742,64310.75790493266,7.689547164590642e8,4.2726614924837357e8
-0.0010500001,-0.9749946240192119,0.004460764401700627,170.71082669565743,11.949162805234382,252459.12128066793,64322.59927689962,7.748379322315922e8,4.26165285247492e8
-0.00106,-0.9736759591208642,0.004442531793541046,169.76576488684412,11.972971736759705,254401.45880196194,65527.36233425459,7.918582353937453e8,4.346281371212736e8
-0.0010700001,-0.9721060559341237,0.004477039821556518,169.6978973899163,12.262365619275808,258083.2133376389,69990.96568662369,8.414333582218297e8,4.763941628485492e8
-0.0010800001,-0.9714216553643549,0.0045069191524315134,171.8395028618254,12.967958529229094,272925.1786876795,78717.51739258766,9.757884029934783e8,5.666331415973587e8
-0.0010900002,-0.9705140951430715,0.004497366483608545,173.34346130437336,13.227168218334949,278971.08192860766,81426.9261906813,1.0234155775643219e9,5.944069084424431e8
-0.0011000001,-0.9701364564881648,0.004468287610823062,171.9692134400573,12.731071208451903,271510.7497659805,74317.15998928742,9.318545168028854e8,5.108606414124047e8
-0.0011100001,-0.9688988815104,0.004473206427933099,170.89228410703063,12.588260772449889,271419.7577871097,72204.13561462438,9.076222257959415e8,4.854754724175002e8
-0.0011200001,-0.966956590153211,0.0045142420501592204,173.2541631724837,13.018244800686373,279120.44015596743,75404.12368197719,9.66862726524177e8,5.1471191931394887e8
-0.0011300001,-0.9654483674735916,0.004575990971293291,176.0946013361084,13.026829043185813,275536.7715585943,73526.41036494567,9.486603733063529e8,4.932530028220996e8
-0.0011400001,-0.9629001011175375,0.004629427916383194,179.33295186088463,13.310293812412608,280794.21566119744,75227.5355682947,9.852319083243269e8,5.0299125652031946e8
-0.0011500001,-0.9602468510060844,0.00466725233134301,180.21908343223186,13.357181058977169,286658.393532064,73514.2355448362,9.78455198623349e8,4.728594107171045e8
-0.0011600001,-0.9589227035033554,0.004722709672112261,180.72287741617708,13.31562207923928,290735.3459351449,72062.53992030554,9.524782394020348e8,4.5139667663569194e8
-0.0011700001,-0.9576865588067325,0.0047467548205905865,183.10483286908922,13.618216043876089,296784.9899133263,76408.43995116104,1.0047802391895369e9,4.9757808480224913e8
-0.0011800001,-0.9562827828905585,0.004761819512758852,187.0744530349363,13.972495856485503,302969.19844685966,81714.11852652722,1.0770163683591728e9,5.602212361130224e8
-0.0011900001,-0.9557877360115363,0.0047719037564936985,188.53269305400184,13.920585223085352,296975.59097374167,80710.35216662336,1.055191515014708e9,5.508180368957639e8
-0.0012,-0.9542999909354327,0.004762821097494903,188.29960019785324,13.965714229563806,295221.67732148326,81352.33672701086,1.0649469534191707e9,5.576545961045877e8
-0.0012100001,-0.9525449900841626,0.00477379124823177,188.18895040913225,13.827183637236162,296637.70560110157,79753.64939053444,1.0345044805295528e9,5.407887188237001e8
-0.0012200001,-0.9516527790399638,0.004825679376281556,190.10465743663835,14.052187590015194,302961.73511383915,87269.76197784746,1.0990743980894058e9,6.469818833836892e8
-0.00123,-0.9509547540513442,0.004878490302597548,194.709329154541,14.520063787872967,313367.8398620897,94224.74176728033,1.1800821762446795e9,7.318628868052227e8
-0.0012400001,-0.9496056694588026,0.004900189847361141,198.62603300362687,14.728529705712448,320023.09577332647,92941.72005406265,1.1808052817160702e9,7.010245994459095e8
-0.0012500001,-0.948177047909451,0.004899536852729319,198.26619588861053,14.237863895707456,307574.36501537915,84372.2333030851,1.0508164902054822e9,5.96050583160947e8
-0.00126,-0.9472417263206733,0.004932500602718179,196.84125379722633,13.97291002931759,300940.2539760157,77323.26790059429,9.706451367915831e8,5.050768185807579e8
-0.0012700001,-0.9458321744986682,0.004960927669263299,197.03264239941225,13.903255074789996,296000.6606617586,74020.65120700325,9.314551231485326e8,4.618343942123358e8
-0.0012800001,-0.9445039748065767,0.0049745062911894155,198.76757428700006,14.05436976677241,294133.1807629379,75909.26979776412,9.407836736691234e8,4.824275484480883e8
-0.00129,-0.9429811181876285,0.005013067883746466,202.67952093788105,14.15279869678234,296819.4494922985,77478.49582199565,9.56290856042625e8,4.9775088014224327e8
-0.0013000001,-0.9408268034468743,0.005049180024887859,204.6965382070896,14.074391504402541,297022.68412189215,74517.5617102473,9.253597954273245e8,4.637679337208752e8
-0.0013100001,-0.9404302513721973,0.0050844835112059065,206.7414719038564,14.0455133785578,294037.0276304702,70385.36701076779,8.683979607339545e8,4.1412236925521916e8
-0.00132,-0.9397205049857533,0.005121757117736643,209.71744267094292,14.097366214599237,291692.6812780494,68311.49823545093,8.292149366119615e8,3.918394945718724e8
-0.0013300001,-0.9378958994520022,0.005143171034557696,211.77710023202317,13.844879967091874,288539.66847079206,66985.19326562728,7.801149521807543e8,3.787405680643631e8
-0.0013400001,-0.9354595892085713,0.005130448026256199,214.11394507178434,13.739966570917742,287661.9742313161,67826.64153807792,7.616127386443887e8,3.8597185910711795e8
-0.0013500002,-0.932968190392926,0.00511385402164322,216.25313868964082,13.552560935667367,283257.7460474176,64753.804636640154,7.011574485429082e8,3.547413717192079e8
-0.0013600001,-0.9307512140325126,0.005105569860718421,216.91727241118897,13.60255065383723,282569.1583004773,63792.76896088393,6.91028523757782e8,3.444087332004335e8
-0.0013700001,-0.9288538967355857,0.005144476343177681,217.11756656566394,13.637413746854781,280979.14278419997,63860.55134729489,6.910231624946016e8,3.4577286132414085e8
-0.0013800001,-0.9271328283268448,0.0051864419100232356,218.6956936302215,13.665135438802562,278571.42625596916,63118.35327720193,6.790519147807713e8,3.366768649189017e8
-0.0013900001,-0.9254846682107482,0.0052015997708037345,222.34475578773132,13.844965205405254,287950.3898634979,64312.57212377795,6.996998398977892e8,3.4409560382281524e8
-0.0014000001,-0.9234157626301795,0.005193817539716715,221.80297738475207,13.746131408333518,288595.9421099854,63412.175050682075,6.817666056165769e8,3.3827535196746707e8
-0.0014100001,-0.9213327459177469,0.0051757309869537626,218.88880154861107,13.811396080339877,284152.8107179942,64745.50887715033,7.056285424934497e8,3.5757786437718284e8
-0.0014200001,-0.9191955304752222,0.005189779227284172,219.45154392588066,13.967366495464477,285156.8108007266,66713.06321188212,7.345175183343818e8,3.79608224835392e8
-0.0014300001,-0.9182801182125647,0.00521184110198683,221.71709535865511,13.84496148602861,284824.1538806423,63752.64833807726,6.809539420658308e8,3.484246040442754e8
-0.0014400001,-0.9172085690810162,0.005198434398039744,222.45216265025863,14.198187334730605,294719.05605953024,66923.70399754462,7.384097634083761e8,3.7189371133847994e8
-0.0014500001,-0.9152961599569573,0.005251279656495791,226.56642279051297,14.716705306938941,305115.1485146965,72031.27379274702,8.184127226985022e8,4.200519989185709e8
-0.00146,-0.9127709156166446,0.005299741269821214,228.55732278959292,14.818516306984986,304755.00915878173,72720.12577646867,8.262282667655936e8,4.2515761426338005e8
-0.0014700001,-0.9107750708682519,0.005300146882657308,229.46484674054986,14.691628090458739,301240.8826358774,70587.84685416042,7.976928667708794e8,3.9747946265821785e8
-0.0014800001,-0.9087863219869808,0.005328420856276762,229.94595944082607,14.348317464936239,298850.5382570879,65299.50282045964,7.191402721951371e8,3.42842457230191e8
-0.00149,-0.9061708446347899,0.005325616589893163,231.54533171983786,14.051997268268073,292589.1057731629,61552.55724396495,6.544506824430656e8,3.1119050837182295e8
-0.0015000001,-0.9036363481188061,0.005335136588545479,232.27871803203624,14.00155700460014,290082.76596573653,62340.50516456857,6.621151459998692e8,3.224178383554636e8
-0.0015100001,-0.9027916162375654,0.005362486957794031,232.22074788739812,13.853175999618985,286046.4650225824,61161.94621588017,6.408409179803617e8,3.1540304330323756e8
-0.00152,-0.9006295639797763,0.0053578432220557125,232.41499194254575,13.562329524929067,283074.77329864097,57475.624349130456,5.878296614637259e8,2.832645351138749e8
-0.0015300001,-0.8979969090403976,0.005402040685881527,235.21301863187767,13.742018101235075,289811.5138187124,58183.23405383906,5.973679861610135e8,2.8411546074872875e8
-0.0015400001,-0.8961349824220067,0.005476463945973631,239.79914522006035,14.117281834646814,303040.65779302944,60680.96660953694,6.448471424433277e8,2.99335183592484e8
-0.00155,-0.8951376230453552,0.005514188494950771,242.21820783350003,14.104805816494475,307977.7697160966,59412.92565374202,6.425787727429348e8,2.856012642445891e8
-0.0015600001,-0.8934152601349153,0.005535285704167713,244.42559458682197,13.970427652891537,309831.9445312613,57963.95454329122,6.158042577650778e8,2.721611815750703e8
-0.0015700001,-0.8910953750809861,0.0055277800864858735,245.01550288069663,13.8911538949271,302354.51944817667,57353.815555929556,5.775443627246852e8,2.670347824813096e8
-0.00158,-0.8881825969619725,0.005521662713295818,247.0202080401582,14.101721854523083,305255.65982573584,59328.32110258002,5.880501516360873e8,2.8180155907265747e8
-0.0015900001,-0.8851203843688401,0.00556784906609463,250.70438337672553,14.310084085552976,311332.8792364224,60363.380264598985,5.939867359610918e8,2.908048807280413e8
-0.0016000001,-0.8832190333734083,0.005595280868063035,253.13402423227006,14.251765865759863,313341.435543272,59157.88468889442,5.750750901468751e8,2.822559926259684e8
-0.0016100002,-0.8812651350538283,0.0055960204809525895,257.00171565016745,14.327829355554583,319215.36517916794,59204.00589749348,5.646185808076175e8,2.82263131159646e8
-0.0016200001,-0.8792555822268157,0.00567275265696533,265.2937499155156,14.954922024762277,336469.149191232,64629.42046066997,6.383392169439268e8,3.211126975926726e8
-0.0016300001,-0.8779530113697964,0.005790866191875185,271.5840765663228,15.516814768981316,355133.224122933,70691.2114492553,7.384731756805397e8,3.7380271380782443e8
-0.0016400001,-0.8777537932997133,0.005860540657579617,273.600131578179,15.542707667303656,363450.8119717704,70133.19926071809,7.433817654675496e8,3.6448364762036026e8
-0.0016500001,-0.8764410552961271,0.005875086146323579,272.9773942275243,15.538409058042866,364887.6473364129,70759.0673275121,7.516498402260514e8,3.705465050984181e8
-0.0016600001,-0.8742990123826041,0.005902145150908727,276.07759175397155,15.757587863218737,370033.62197683146,73267.20939971869,7.927240536164572e8,3.9465489460025233e8
-0.0016700001,-0.8715854792944014,0.005937952767231542,278.9907070027813,15.925065195172836,376770.0134719286,73703.47295707092,8.225633913162987e8,3.8841821148672444e8
-0.0016800001,-0.8688632995879714,0.005951202606373441,279.6333339398527,16.09831115223339,388174.5150635695,75044.0334911713,8.744342304273326e8,3.90178288953941e8
-0.0016900001,-0.866503260561454,0.005935302825344537,279.0959782890429,16.47158776578749,402114.97476335283,78660.38908070004,9.673086252500559e8,4.119436447087137e8
-0.0017000001,-0.8650313644600135,0.005974855670028722,282.7497759881654,16.894239957190564,419162.0046396679,79838.22982139187,1.0244820007467979e9,4.0683089938489175e8
-0.0017100001,-0.8629063178496397,0.006016728375604757,286.2816849415234,16.919174099099042,424233.72411377693,75448.88833763033,9.808011284630309e8,3.5567167593700886e8
-0.0017200001,-0.8616321453114825,0.006052396674420813,288.70609285229557,16.821366689618838,423048.571890654,71573.53377954179,9.187127480427457e8,3.195034075824211e8
-0.0017300001,-0.8604737520547181,0.006107014426699944,291.9562795404947,16.92569430064466,430438.48605620477,71812.22161740194,9.036307062214173e8,3.2437989574691844e8
-0.0017400001,-0.8581132784302525,0.006167357874319987,296.12083437329835,16.97009602760533,437787.3501802934,72848.22066346506,8.850823345854831e8,3.399684572291985e8
-0.00175,-0.8560695654540141,0.006183749963620358,298.72152783860486,17.024033109673116,436450.770153552,73877.74721277687,8.79277231951711e8,3.491370772512904e8
-0.0017600001,-0.8539997244972832,0.006224679377173455,302.9811040864802,17.147141794830453,433756.9610274484,74388.6168525072,8.606959033145211e8,3.5193201948557377e8
-0.0017700001,-0.8521514050502182,0.006295845970726427,308.0001277010139,17.35934215555061,434410.5797057136,75749.05444971127,8.551554297285374e8,3.656873695849368e8
-0.00178,-0.8504578520291995,0.006353872312928348,312.4589178756447,17.77585990797816,445618.73352988466,79682.465492812,9.058859580879934e8,4.0187147764383e8
-0.0017900001,-0.8481277114250626,0.006347518848298115,313.6565211317864,18.22452550606289,465850.5603362175,83812.8511923492,9.994414630968086e8,4.3222569172805125e8
-0.0018000001,-0.8449756602411447,0.00633256751364059,313.78285956855046,18.407976211719728,478083.6741769164,83989.0764700516,1.0413520355622696e9,4.211728666890447e8
-0.00181,-0.8424294210862978,0.006428851719502893,320.5960334772268,18.605825977437643,490282.1403245671,85530.0995235,1.0712957217940034e9,4.2699904335252696e8
-0.0018200001,-0.8394520391054986,0.006506458067682386,325.5140487375411,18.917318257278254,500129.83400489815,89038.10880623899,1.143897018748493e9,4.54007541792305e8
-0.0018300001,-0.8367488226242998,0.006524157777076497,328.4073905026886,18.61690461520165,490974.20383507025,85407.07669169169,1.0590272101981384e9,4.2656750206396776e8
-0.00184,-0.8351711985766181,0.006545914391141961,331.19695672162544,18.666474978501924,492491.9719561505,85037.29111241522,1.0537457648917732e9,4.2599230877008927e8
-0.0018500001,-0.8329338929168884,0.006580718062005262,333.9081898666151,18.685277833009888,498573.7735272721,85345.79956265542,1.0584266117122165e9,4.230626809087164e8
-0.0018600001,-0.830574844962701,0.006605223685850841,337.8920951520286,18.804483309560876,503338.611888627,86188.11526793608,1.0749368635918872e9,4.199391051839615e8
-0.00187,-0.828052306057704,0.006653724184628752,344.1775399376845,19.350208522921996,525086.5199611894,89477.64023504088,1.1820960176872754e9,4.4977037631686157e8
-0.0018800001,-0.8258885852118942,0.0066864695363741825,346.8684414084848,19.62921008051091,546729.9359838775,91673.76630567905,1.2448010217536526e9,4.7020900227936333e8
-0.0018900001,-0.8229380675816041,0.006717596738119993,350.5374984540037,19.829479710602833,553716.3880543307,91898.78319073922,1.2291081455201604e9,4.5719662780204797e8
-0.0019000001,-0.8205743299189816,0.006762764733412625,351.3613133416223,19.814733353566613,545589.8650064366,91085.77259729555,1.186026954210389e9,4.4788751569407123e8
-0.0019100001,-0.8184433292756659,0.006834230454763131,354.4074011137142,19.84759264455336,553653.8347107347,90637.99334409815,1.1842149687979386e9,4.3947572429760766e8
-0.0019200001,-0.8157581686832887,0.00682510719247072,355.05112607648977,19.99099636154025,566468.5628802931,93078.26329685697,1.2422364906526163e9,4.581688789409185e8
-0.0019300001,-0.8132870162168871,0.0067725841268155675,351.8419430876252,19.883364774083525,556110.2994685085,92947.24157363942,1.2114002438953035e9,4.531405581650667e8
-0.0019400001,-0.8117376790384473,0.006799764222986638,355.7763893652597,20.27555047481829,554571.2274092382,96263.52098561071,1.2640049274016845e9,4.745289030505667e8
-0.0019500001,-0.8088344673691618,0.006872649572706699,361.46271303638696,20.616041310676724,556057.6445522185,98910.95564814785,1.3113855512524686e9,4.925902877302518e8
-0.00196,-0.8061526274450849,0.006915871381532466,366.3746292096041,20.61445771061913,559392.8661414331,97735.34094632875,1.2701265676333013e9,4.7783020568138057e8
-0.00197,-0.8043263570209103,0.006900427393712088,368.02539526527295,20.5325720903789,562018.3455100118,95603.43094327406,1.2247774245233126e9,4.5766686392815715e8
-0.0019800002,-0.8032089254473187,0.006866368813948148,365.57508283354554,20.552801069463836,556043.064072741,96206.16660234495,1.2441762148303735e9,4.6286952256190825e8
-0.00199,-0.8016685261223755,0.006866752724385535,365.7931965126292,20.608181632253228,556578.942668493,97026.50604430151,1.239838511794527e9,4.72186061617074e8
-0.002,-0.7990686963648892,0.00690351179911136,370.4681150747449,21.02168448381525,572958.1909986704,101181.3117897586,1.306235671852589e9,5.036253205662564e8
-0.0020100002,-0.7962394717929359,0.0069592553607983765,377.234534866557,21.438971950946108,588897.6993562637,103624.67649261658,1.3597136788076158e9,5.172150177029946e8
-0.00202,-0.7940610196311397,0.0069884189598838605,380.7590102780008,21.400159926462184,581423.4936525824,101988.95083626731,1.299727454304529e9,4.999547660398896e8
-0.00203,-0.7924591501841105,0.0069937607468708975,383.2798874444288,21.740406785249213,595505.4600217034,103736.09389107066,1.3533789329708624e9,5.0291351455419314e8
-0.0020400002,-0.789868249220006,0.007056173884594412,387.43152345856726,21.982321831388077,609703.5665967074,105894.9477798525,1.3954979703080423e9,5.2184778187788755e8
-0.00205,-0.7854011787857548,0.007115717356200204,390.82196349844776,22.245927081882957,617269.4901791095,108241.32829391328,1.443260219149399e9,5.515381695740412e8
-0.00206,-0.7810502490791914,0.007086942133368968,390.7759148340197,22.157488753480155,609838.2726124282,109040.75469975382,1.3890915078521733e9,5.770886997828918e8
-0.0020700002,-0.7786086174352015,0.007069463442886451,394.22166826574545,22.093860330132596,605815.8952002362,108718.07876631514,1.3164998140614915e9,5.76770422882949e8
-0.00208,-0.7764146074097729,0.007140509597832147,400.1456778928579,22.62801535223972,634381.4736443309,113931.97605867712,1.4302695365731115e9,6.167170323389312e8
-0.00209,-0.7737079088412582,0.007207442506094374,405.3883934273324,23.02965733091199,659332.4466111611,117890.50225595824,1.5164641434337018e9,6.577179182917951e8
-0.0021000002,-0.7707582941563377,0.007284011057518445,414.37236570125026,23.540060146359597,677812.1219072451,121904.31761088372,1.6063738796181722e9,6.941942048074497e8
-0.00211,-0.7662540288339134,0.007301053945852462,417.7339113082781,23.858574857109488,690487.8308895843,124581.0809234969,1.6999984940740235e9,7.181907828149707e8
-0.00212,-0.762066026698823,0.007315501018500242,421.8237864209555,24.014699157854732,703035.9748462476,126466.25264315451,1.7304720633082163e9,7.503332704589038e8
-0.0021300002,-0.75857473141346,0.007349283940718561,427.07743612220554,24.466141221401585,727475.3193497045,133187.07715954707,1.8347282054718676e9,8.37493543054323e8
-0.00214,-0.7559116066595354,0.007390652526680434,429.9389820024846,24.953091208082252,745005.6077437046,138946.2551482993,1.9461184046996353e9,9.006550623008854e8
-0.00215,-0.7534629559372323,0.007429360682636835,434.09310580436653,25.19905548981681,753083.8689140828,139111.60719983067,1.979618880163928e9,8.784987302230017e8
-0.0021600001,-0.7499583774174864,0.007440705929961497,439.9615287402295,25.30903463191986,754798.1910413572,137005.00078455987,1.9719102769270387e9,8.301658721958674e8
-0.00217,-0.7470594116202034,0.00748510806934104,447.00849235750997,25.49710461166492,762151.5618063771,135719.9879066503,1.9434517257699375e9,8.116118059253594e8
-0.00218,-0.7439073415472254,0.007538250663508127,451.80136759657165,25.24201696985847,764710.7071291549,130611.08597923399,1.801740704088578e9,7.581294200132679e8
-0.0021900001,-0.7408610147374478,0.007606273243759595,455.64853360831955,25.477527639438193,785023.6278392442,130477.25895745489,1.8158020985029008e9,7.578432515153797e8
-0.0022,-0.7377181476156631,0.007645004453289591,458.4897193518335,25.67911029721259,798610.6643869091,130317.44382891773,1.8396580310274389e9,7.552174032148157e8
-0.00221,-0.7347363200683373,0.00767697742542968,461.7155298582385,25.97148637161818,813464.5382955283,131701.11936440482,1.9023188970387924e9,7.530678176481183e8
-0.0022200001,-0.73224468423608,0.00771569035525609,466.0398309970976,26.325753054652484,828561.1194849747,135292.39359321893,2.0039415738832047e9,7.689064644071492e8
-0.00223,-0.7298546536095853,0.007758518080019812,471.1259295859448,26.456984132075096,843676.5997532448,137007.2061044502,2.0204208827908976e9,7.890259138939419e8
-0.00224,-0.7271667581769938,0.007804428548862345,477.63637191677384,26.548324325448597,842332.7539479793,135759.17471638264,1.9289376516514597e9,7.704281216044512e8
-0.0022500001,-0.7243671628644589,0.007819413643435896,482.5125795956639,26.87464173734835,836470.0567933051,137712.08168548645,1.9190653089458103e9,7.913224754895066e8
-0.00226,-0.7216199758341427,0.007827503354064996,486.3266208689488,27.209624311388808,843545.5420424575,141341.48284691552,1.997113088690046e9,8.247598664080334e8
-0.00227,-0.719100733695622,0.007853771324350473,490.85142289148365,27.576584936872333,866821.7291079666,147103.65741992727,2.1363223183700597e9,8.998117435413975e8
-0.0022800001,-0.7147599470959571,0.007895652423468336,497.1265232898428,27.927659761933057,872703.1899592262,150392.3735569698,2.1611800875952597e9,9.274308814673314e8
-0.0022900002,-0.7111393681252787,0.00794307673589432,504.83675275238346,28.177676529294132,864893.1232358172,148579.09957611773,2.1013346067461028e9,8.783671217853309e8
-0.0023,-0.7076667261669725,0.007998982464698396,512.7048416829529,28.456220396708574,874201.5959556185,149013.66935110893,2.0771753117082276e9,8.534220785762489e8
-0.0023100001,-0.7040317810762797,0.008050313725787565,518.6431985873137,28.597311782453712,881640.6656717054,148940.15805068493,2.0388371427179894e9,8.482437367517648e8
-0.0023200002,-0.7005415269949721,0.008135285789971075,524.954307081702,29.046728412531305,900984.6950869032,154110.69273171946,2.1339758196126812e9,9.11557140387121e8
-0.00233,-0.6973058631376386,0.008183371429242968,531.4643429852957,29.766056616976957,940014.6732275344,161978.56957048754,2.3333524287161174e9,9.763230566821913e8
-0.0023400001,-0.6937308935197808,0.008215234338737916,537.2929824626896,29.931094382317422,961986.1242432455,163604.56818298032,2.3571937530565777e9,9.738839671101371e8
-0.0023500002,-0.6897195040916761,0.008272405751227679,545.2800461460923,29.719765140039136,951049.8729890949,160267.3979553536,2.1802025394035144e9,9.40425744993755e8
-0.00236,-0.6858518464776648,0.008319665778611,550.8735206175701,29.742093341000537,941222.9100017832,157960.62126618938,2.0276036634627738e9,9.14220039841744e8
-0.0023700001,-0.6831375965516958,0.008369200049300468,554.592958733838,29.980983931178198,946106.260955044,161527.0280143066,2.0665586106098406e9,9.443684691105821e8
-0.0023800002,-0.6807568629732357,0.00844079847030236,561.8090972675986,30.248192388999698,961449.0158141963,163061.63458698356,2.0841447512359507e9,9.505389296673697e8
-0.00239,-0.6770471730160064,0.008510031915571923,569.5126378938663,30.448680911855675,975053.7959182478,161927.8946222924,2.0344447176080341e9,9.289255713313295e8
-0.0024,-0.6730687205429344,0.008573715012978367,577.0887171983771,31.208206318141432,1.0195854008035886e6,169764.31019557864,2.225889832058779e9,1.0008181363067441e9
-0.0024100002,-0.6698459749262018,0.008642903143159708,588.393369908489,32.393949223606946,1.0781152791580483e6,182144.18143017078,2.540265417902633e9,1.1264876409887817e9
-0.00242,-0.6670684279995113,0.008687084895106133,597.2414643396543,33.13568812425109,1.100458686625303e6,191159.33983991286,2.707461096961645e9,1.2442314046380017e9
-0.00243,-0.664019809027215,0.008744505630708882,605.7277296843607,33.572708691845015,1.10696406197992e6,195495.87704793317,2.769637576837574e9,1.294090755040842e9
-0.0024400002,-0.6604095212122065,0.00877797940786109,608.3241966607015,33.4743838125154,1.1099266889131404e6,192967.86702231856,2.7336720086212883e9,1.2490713427459493e9
-0.00245,-0.6560886686022102,0.008827698457254715,610.0323231262736,33.48253269267126,1.1270330481841043e6,192595.26053179585,2.7576456908178644e9,1.2469642666548417e9
-0.00246,-0.6531437945040321,0.00888047116527932,611.8415954394954,33.38558577393801,1.1225245945033e6,191117.1098121905,2.68595265047775e9,1.2505766927035258e9
-0.0024700002,-0.6508500484388293,0.008922339680395125,615.1704205149167,33.47313196716582,1.1319745142624602e6,191159.97031222534,2.6844635630364084e9,1.2490584713332825e9
-0.00248,-0.6479691422111532,0.008947339900411461,622.974658247978,33.8376953170385,1.1410000525645176e6,194171.32803294878,2.7381525245310955e9,1.2788167943176587e9
-0.00249,-0.644334935568383,0.008959194293667927,629.0113495176186,34.16574908270728,1.1490942984527198e6,197226.58046948834,2.74676603153536e9,1.337226446317162e9
-0.0025000002,-0.6410485098176488,0.009001239769202739,635.9640129949515,34.20384630873116,1.1437196576305097e6,196868.14197875644,2.589660911768413e9,1.335649926155159e9
-0.00251,-0.637077329288388,0.009042005605592998,642.0370851861751,33.88157810024641,1.1473508713840763e6,189185.06358468032,2.3951055627901087e9,1.199702211601428e9
-0.00252,-0.6325155079766103,0.009036293139603281,646.2254676034506,33.90666902090903,1.169449823383577e6,187893.91701780513,2.4086530964183354e9,1.1636122018120573e9
-0.0025300002,-0.6287249205439703,0.00906783564258301,651.7972697515871,34.15696195058135,1.2037224065786514e6,190388.77545312562,2.477217274768694e9,1.185767587807068e9
-0.00254,-0.6250179155177343,0.00915266686243073,661.3046437294782,34.59800200004209,1.2356977862516365e6,195673.14485238786,2.5330434791808243e9,1.2487171924808936e9
-0.00255,-0.6222150550636383,0.009225932480965388,669.3493605558309,34.89384291992085,1.2552237155789388e6,198596.0435548463,2.552633088409467e9,1.2456936360158474e9
-0.0025600002,-0.6189305452677147,0.00929489330039265,676.4760191975878,35.516078992725184,1.2855887072635074e6,206351.042970927,2.7322718723872323e9,1.2951680430241542e9
-0.00257,-0.6159554071880894,0.009336350686789783,681.7421480859724,35.702344309045614,1.296938219121581e6,206902.31528577086,2.694176056409593e9,1.2833906656855962e9
-0.00258,-0.6125751014765533,0.009362944059494466,688.5677527863932,35.81479421744874,1.307652256996811e6,206837.19977526102,2.6158575366036115e9,1.2789193393858147e9
-0.0025900002,-0.6083624663311984,0.009467892091859957,697.0088194343937,36.25661448848809,1.3400210114726448e6,210738.70764346916,2.7153159101965055e9,1.3251770305487926e9
-0.0026,-0.6035758900169936,0.009585521147728242,706.5347637937402,37.075642896953646,1.3793494843502128e6,221216.47108430995,2.9970568045183706e9,1.4630015071324856e9
-0.00261,-0.5995843900205705,0.009635640120293039,715.8136355506135,37.3504909175589,1.3846356047910857e6,220336.21816767898,2.901542056667885e9,1.4262413252596784e9
-0.0026200002,-0.5955066204298056,0.00962979759811814,720.6667499771451,37.48903676616784,1.377730689638753e6,213360.45256827972,2.6877669075783763e9,1.30533011092059e9
-0.00263,-0.5909294898195551,0.009651845801318282,728.2842166270772,38.28038340565768,1.4040925040711663e6,219120.55718182327,2.84013648498758e9,1.334097346155665e9
-0.00264,-0.5873114779558446,0.009710291114899421,738.0011468892293,39.37572849740873,1.454783254347885e6,231029.69313220328,3.1251558762785826e9,1.4556320285153055e9
-0.0026500002,-0.5841004226534866,0.009714296590944383,738.2463836350954,39.791772325208875,1.4750435414642417e6,235228.34552938768,3.2808225315628023e9,1.4898903055719883e9
-0.00266,-0.5796289675658669,0.00973131903223889,741.2147909902145,40.00930588773457,1.4875317444932486e6,233348.2510203897,3.244726174570999e9,1.4566770088499546e9
-0.00267,-0.5752484730411443,0.009821051136430716,751.2884163107124,40.88249089250103,1.5398238518344804e6,245057.77839250234,3.494714280783959e9,1.58938552794797e9
-0.0026800002,-0.5714954161384823,0.00990123399337992,761.9807732690238,41.81999373496745,1.5915973258018226e6,259076.79098090052,3.852831922977745e9,1.7390333800276678e9
-0.00269,-0.5673546118209122,0.009899433510249113,763.2820276882367,41.82350688023943,1.5780716143234211e6,261608.92803621723,3.8935205877633615e9,1.762186626919511e9
-0.0027,-0.5619135287627159,0.009910374712010657,767.9308070631668,41.702071149970266,1.55959470002605e6,256240.18398673917,3.6901878110168185e9,1.6571340822067544e9
-0.0027100001,-0.5564030787471673,0.009964552164092248,777.8070683067596,42.48939205258172,1.6043379422237198e6,257824.0730908649,3.8182965741405826e9,1.6080581485094233e9
-0.00272,-0.5512003883412233,0.010018338763292976,786.4310906962027,43.212462077580604,1.6560085093846282e6,263680.6445921726,4.022759239509139e9,1.6654766102069976e9
-0.00273,-0.5479500094406828,0.01005713568433628,792.3211411529245,42.96955081495401,1.6355750282430602e6,259372.11149160573,3.7093776837872357e9,1.6245183968997061e9
-0.0027400001,-0.5449110607700294,0.01007546511057836,796.8681720294181,42.7166044304855,1.6284673450230935e6,255837.50696515362,3.4649868519145446e9,1.5711105537509887e9
-0.00275,-0.5405873741404333,0.010136385554792978,806.6990263823608,43.25815688022685,1.6558952586604666e6,262482.18989087787,3.5514514609429617e9,1.64054631989599e9
-0.00276,-0.5361787971404032,0.010209613869875879,816.7580359106125,43.98638378150524,1.6902742632082265e6,270543.4473881405,3.766956464624048e9,1.7172345103763618e9
-0.0027700001,-0.5322576697220279,0.01024394079912396,826.3808548430675,44.73564610306866,1.7201100571837232e6,281153.02237113897,4.031849086202588e9,1.8282261520082233e9
-0.00278,-0.528353276533003,0.01029717858734581,835.7896195454036,45.35012483591569,1.7469154876428598e6,288870.22630249005,4.1760978681764536e9,1.910055243132786e9
-0.00279,-0.5245070493248911,0.010330265032197517,843.8609876522381,45.36374235310613,1.743973085751403e6,285561.85163802304,4.0032546634801574e9,1.8539765700501635e9
-0.0028000001,-0.5208545664674524,0.010355406813927442,848.7156786010755,45.11613867796029,1.7447274616035612e6,275669.10832462093,3.772451675372852e9,1.7106750995982673e9
-0.00281,-0.5154667626263476,0.010403175705123719,857.1006409804563,45.18708221529233,1.7628128011851711e6,274614.70113042707,3.709380521988256e9,1.7229156964300032e9
-0.00282,-0.5110599748354882,0.010478944643418439,870.6358751455098,45.555587332264956,1.7881606133071154e6,274255.89748325193,3.575309722522017e9,1.7206861481580584e9
-0.0028300001,-0.5079533151189832,0.010535978143866323,879.4630015621678,45.46133336567772,1.782477730568125e6,266263.5052357072,3.2208599398915415e9,1.5967848219584916e9
-0.0028400002,-0.5032954682839212,0.010546303508627786,881.1150313624578,45.147482027712066,1.7502726378983385e6,264110.7896686146,2.9652297793055124e9,1.591383896406205e9
-0.00285,-0.4974537568644195,0.010560159755710554,889.4102844904402,45.2778306812171,1.7399482495242488e6,265726.51271107624,2.842215147620008e9,1.6243954388376858e9
-0.0028600001,-0.4921065798405427,0.010599334931799913,902.8801728165208,45.73184099577981,1.7711403130241034e6,268692.23645110015,2.9129900815198965e9,1.6541704999404345e9
-0.0028700002,-0.487726495369679,0.010667550149213039,915.9542217735177,46.03736975353604,1.808102228067276e6,272364.6732507686,2.854749362045766e9,1.6816591618330455e9
-0.00288,-0.48310219668074134,0.010741898913163758,928.1470933331284,46.563741837164486,1.8418921990988522e6,275497.19787594245,2.803430808676162e9,1.6610768870861893e9
-0.0028900001,-0.47893667061009837,0.010793933701033728,939.8945305363101,47.22267022153709,1.8724660602953986e6,279365.6590069691,2.7840762929998e9,1.66884432062653e9
-0.0029000002,-0.47389627353622477,0.010854897291887817,949.6802928682504,47.399285262243865,1.8741150141905528e6,280898.27072174795,2.649485604155076e9,1.6850106064536057e9
-0.00291,-0.46862462840740704,0.010847341627654864,952.8360099292642,46.921472463044424,1.861642762975388e6,276983.3494984593,2.269416470995202e9,1.6334257514445505e9
-0.00292,-0.4641725881160902,0.010874882020448612,958.4363854703074,46.79428958072403,1.8601397226051523e6,272971.2357161653,2.1101041532878559e9,1.5578851081317255e9
-0.0029300002,-0.45967044414780595,0.010944562304080308,970.446160484375,47.16880560452668,1.8747544990925824e6,274964.0682204221,2.1136495167118163e9,1.5548387295699806e9
-0.00294,-0.4544067595069581,0.011011733723933406,982.6403589453644,47.84132487609036,1.9145915225907173e6,281278.057444913,2.244325243310209e9,1.6124960662522511e9
-0.00295,-0.4491953184571503,0.011100015130045472,996.6935414455783,48.59786543110236,1.9409442940935297e6,289853.74724357936,2.3244846830882354e9,1.689587573166916e9
-0.0029600002,-0.44472424966891033,0.011197399425483463,1008.6566444647702,49.267356560271885,1.9703369868269768e6,294982.4513806888,2.3320383764338026e9,1.7338618121976666e9
-0.00297,-0.4395513758353636,0.011279980092067703,1021.1773642093916,49.9049278203324,2.0259374676198494e6,300045.1946835335,2.499183523159465e9,1.7632682833452988e9
-0.00298,-0.4342407516856642,0.011309852881425978,1031.501421100541,49.97555319818987,2.0456461536734132e6,296555.730097444,2.349795955394313e9,1.7012097227416043e9
-0.0029900002,-0.4300286664791796,0.011351353261926838,1045.9406341878087,50.03308605008178,2.0329456398916643e6,295306.5135755077,1.9835197378900483e9,1.6774436757916033e9
-0.003,-0.42574099708699714,0.011426924280201997,1062.9471103047417,50.69331855757557,2.046362846875529e6,301671.5516588483,1.9145022869417377e9,1.744640707683473e9
-0.00301,-0.42010540234433735,0.011509712413068094,1077.4677132277761,51.570433335096865,2.0967115073074931e6,310578.6629905184,2.0339166114418724e9,1.8593584333332458e9
-0.0030200002,-0.4147299430436956,0.011523751199408065,1080.697934671667,51.81691840484318,2.0832539733054233e6,315971.9251213102,2.0986531309800084e9,1.8970424502066288e9
-0.00303,-0.4087015637628359,0.011605551222935486,1093.4533670182643,52.049933017430185,2.0688089806949534e6,314438.2182014167,1.8424533351270943e9,1.8229884996391597e9
-0.00304,-0.4026961354032921,0.011711823237748815,1109.017829889953,52.69042212174406,2.1008228663181835e6,315963.00075144076,1.7241708491882625e9,1.8028085678546805e9
-0.0030500002,-0.3974068788897942,0.011773973747493905,1119.3381259048074,52.8789529377832,2.126935846831229e6,318537.76863698685,1.6371905000991821e9,1.817060462201306e9
-0.00306,-0.391595467733671,0.011823361186114224,1126.565775137029,52.85341114022103,2.1294861069149678e6,319715.0693375101,1.5753225030840542e9,1.8304330581641567e9
-0.00307,-0.38635643705795525,0.011873509277618521,1133.1767038160256,53.081992290633394,2.1261335826194873e6,317939.1731485351,1.490251769632545e9,1.8132113036220844e9
-0.0030800002,-0.3804544159242809,0.011935258548578702,1148.8086912694407,53.407929172501454,2.155166603343797e6,315066.0442694154,1.1377637681002116e9,1.7893132005990772e9
-0.00309,-0.37476846721489726,0.012002851786255922,1165.6760954710426,54.1430248336307,2.1851251876365403e6,320834.50295524515,1.141513506762817e9,1.8640970537546237e9
-0.0031,-0.3694514660460151,0.01205606565274435,1174.8078018290341,54.38149626106727,2.15261161798372e6,322831.6545037883,9.56999817122104e8,1.915349175721258e9
-0.0031100002,-0.364641686685007,0.012102431500612573,1181.8919963290173,54.4442946039917,2.139306748902711e6,319005.3008309913,6.674390809247552e8,1.868580273821167e9
-0.00312,-0.3591496421295272,0.012157520315062535,1189.6613403162746,54.99414562545793,2.1782618285762905e6,320494.23848682095,6.892511398328741e8,1.8591473038761835e9
-0.00313,-0.35346997960394877,0.012195111231085421,1198.4615261073882,55.606482546804415,2.208750588474999e6,325787.6964499872,9.293400703214772e8,1.8911744471284938e9
-0.0031400002,-0.34833845315232737,0.012240134045023159,1211.2621340216222,55.97972321213613,2.2511523951054276e6,329899.08089179697,9.296630939610735e8,1.9224425276146705e9
-0.00315,-0.34289557562662776,0.012264618124660408,1216.9980669807826,55.88368655023654,2.27188419433686e6,329607.9515511388,8.35449347713972e8,1.927173460673426e9
-0.00316,-0.33710213275827516,0.012280461417537558,1221.9955727884294,56.20911526343724,2.289988056588148e6,331901.60330462287,8.972358371362995e8,1.9465593119575367e9
-0.0031700002,-0.33106195040120845,0.012310187472659011,1231.142278192501,56.40238231243759,2.270769575817283e6,336524.27930940985,7.176404919959111e8,2.0167610726420531e9
-0.00318,-0.32476222155379414,0.012367733629877671,1242.8650307125442,56.60851219093019,2.272815122940722e6,339119.1191138534,3.863304241645499e8,2.0750987572901347e9
-0.00319,-0.3187284948760061,0.012397390842214815,1254.6691976120687,56.94561884771749,2.284934338123747e6,341726.85013618437,2.1218232262631792e8,2.128526199391072e9
-0.0032000002,-0.3129550042535412,0.012409468070572598,1262.8813634313728,57.028392987096105,2.2728061094425395e6,339439.0273034873,4.727391997817169e6,2.098094423374536e9
-0.00321,-0.30835476646137056,0.012444193155826956,1273.904238617662,57.44386704783052,2.303478824721215e6,339982.07440974214,-5.9794765896379106e7,2.0931161845663924e9
-0.00322,-0.30369670006247423,0.012523041312211675,1287.0980463168596,57.78684960966901,2.294823795148798e6,337108.69547912903,-4.040025355389027e8,2.0761754476674516e9
-0.0032300001,-0.29774401058163696,0.012537011644948541,1294.6532688523703,58.14004822419626,2.2934776663322775e6,340546.2984592767,-4.9069255149214464e8,2.1287622660162036e9
-0.00324,-0.29166951576751066,0.012574250019439763,1303.6219994501475,58.25992834398465,2.2624634164249282e6,338386.22456098115,-7.133313168113915e8,2.1029448322709455e9
-0.00325,-0.2860668754677674,0.012672228203516732,1313.1351918666878,57.986001186565495,2.2272720994068454e6,329129.61716410244,-1.3298636383866751e9,2.018681582752648e9
-0.0032600001,-0.2802779203642507,0.012737089493733596,1324.0116664489424,58.57096252357811,2.274472327917498e6,333907.73518729204,-1.2031707946336682e9,2.0512946837633443e9
-0.00327,-0.27435470705574333,0.012797972812209386,1332.4543006756737,59.60481923592603,2.363639649728752e6,345389.12664894015,-6.571443871952056e8,2.1621324667464104e9
-0.00328,-0.2672406519193342,0.012864596899353278,1338.319641075625,59.560266782879715,2.3423522747066775e6,341618.92604439805,-9.905923720891879e8,2.1301481033686934e9
-0.0032900001,-0.26134119019536717,0.01291496556922092,1349.2831625661236,59.715925759192764,2.3301929437654596e6,339827.6016454883,-1.3278713492262242e9,2.1028488055557897e9
-0.0033,-0.25561313923643525,0.012949002848822598,1358.3755909784513,59.89074557039295,2.2924468873397717e6,340661.1400384828,-1.615575407397574e9,2.1223096903402863e9
-0.00331,-0.24985207099236,0.012964141516785014,1365.7286235948225,59.98718970592621,2.2816424573193323e6,341805.13076981704,-1.8043189337224975e9,2.152901380010551e9
-0.0033200001,-0.24475616954464982,0.01298189579206529,1375.1461051877016,60.01545106931046,2.2824134725283217e6,338790.7552451295,-2.1457679966503074e9,2.1298056506070464e9
-0.00333,-0.23877668615244996,0.013012149084875269,1380.3591417341026,59.89312997787272,2.250925045323966e6,334242.0333221288,-2.42923650344387e9,2.0875168151033897e9
-0.00334,-0.2322303073325725,0.01304825650189063,1386.075409614422,59.72144553126407,2.2286369372594613e6,332071.8072260754,-2.6714566979222927e9,2.0549500273700354e9
-0.0033500001,-0.2257196457945448,0.013059532166715928,1391.5080572648299,59.79110357546792,2.176999144357096e6,333055.3243732333,-2.7968108823495717e9,2.060088005678693e9
-0.0033600002,-0.21861713085236237,0.013059836288152528,1398.863270335043,59.67164432194629,2.142498020514449e6,332318.7247712429,-3.247284044831833e9,2.067235472605005e9
-0.00337,-0.21223750542398462,0.01305877911644013,1405.515729116492,59.397353136868524,2.1252694433144117e6,333101.5480460579,-3.551489743804743e9,2.0617335790075922e9
-0.0033800001,-0.20610370070755005,0.013075141328410773,1413.6664346430737,59.507273147806075,2.0964374942629891e6,333105.25337180187,-3.870057667534594e9,2.0499102367404857e9
-0.0033900002,-0.19926558068898145,0.013139799850214542,1424.724148478539,60.31338058957759,2.101295109367725e6,339011.5127411153,-3.7046395784462914e9,2.0852017555000758e9
-0.0034,-0.19346369167567803,0.013189457704421547,1438.3675211480677,60.88341801772454,2.11862376979778e6,342417.3215821772,-3.8471698518699303e9,2.1173390508941793e9
-0.0034100001,-0.18891351198138137,0.013191305873186307,1446.2467506395108,61.03694477629611,2.0853715833490137e6,342912.6089987743,-4.030544139473714e9,2.1408756548836713e9
-0.0034200002,-0.18402228406470203,0.013197711178846338,1451.3320475369542,61.485495300911666,2.0613524478090894e6,347530.2108991692,-3.836380680400657e9,2.205511726470146e9
-0.00343,-0.1779006467013669,0.013232604825256972,1457.329302818243,61.59250729739602,2.0497455676756513e6,345337.1529312175,-4.1323555137981067e9,2.178442108021677e9
-0.0034400001,-0.1717205514175191,0.013274311317229299,1466.8686376982898,61.669579809156815,2.0255037279987358e6,342253.442796768,-4.582370681930947e9,2.130243623250004e9
-0.0034500002,-0.16508219624563314,0.013303897433571379,1477.1282879560872,61.878535637766724,1.9622716985817312e6,341307.8676383949,-4.887906229630452e9,2.1225732246396081e9
-0.00346,-0.15966610383524024,0.013357234247398353,1485.997538874393,61.518117340330406,1.9097753773805082e6,339505.8849249783,-5.365960623550723e9,2.12034413548213e9
-0.00347,-0.15371942860900725,0.013410546523489117,1494.4209159667205,61.28742127935604,1.8730711417456728e6,338145.39458292915,-5.786650300242125e9,2.1289254210559127e9
-0.0034800002,-0.14688650145525317,0.0134737920497977,1506.7783931013992,61.112851559894416,1.8480188673751398e6,331874.90700120275,-6.400115704578029e9,2.1157353510460742e9
-0.00349,-0.14005436483134423,0.01350314970403847,1516.0635569693902,61.66778839741011,1.8399701101969674e6,331621.70229929336,-6.333088876003797e9,2.1049488825563555e9
-0.0035,-0.13295772644248735,0.013504046942953254,1518.5931188632692,62.35904778660585,1.8115656087861909e6,336310.1834321862,-6.0204042316898575e9,2.109192100732856e9
-0.0035100002,-0.12641013160382805,0.013494212775092817,1517.680681404524,62.78238156005428,1.785931871986462e6,340265.6076429872,-5.704663447455049e9,2.1422225226825724e9
-0.00352,-0.11976952705762309,0.01350825308882076,1518.6880808007181,62.60578648514789,1.7750160907748137e6,340349.79692974646,-5.668671886176324e9,2.164535804637457e9
-0.00353,-0.11283925171420067,0.013585268242686374,1529.804086098165,62.67545912643342,1.7473956126276685e6,337461.13823395746,-5.815074656053472e9,2.1341178735690763e9
-0.0035400002,-0.10635820433674932,0.013661779573565179,1536.6259991611018,62.67404190720799,1.7037639918998543e6,335531.6924711475,-6.04797405854561e9,2.1052821593248868e9
-0.00355,-0.09900719808426575,0.01370321169461978,1541.4171169445103,62.821489139737956,1.6789541476350485e6,337713.71817302535,-6.217822973500097e9,2.1224352326747458e9
-0.00356,-0.09149462981814097,0.013718912350911173,1544.6603207654725,62.997075914861824,1.6226766365812358e6,338727.51676856534,-6.381643141255998e9,2.1355448683687048e9
-0.0035700002,-0.085087233123975,0.013735329286703929,1550.5805666626861,63.43251587476561,1.5999240874065168e6,340536.05513257935,-6.418033034685648e9,2.1366730259164405e9
-0.00358,-0.07841748712179587,0.013758156190117167,1557.899539859861,64.49196157603745,1.5795205426338948e6,351047.15386428795,-6.064046073695063e9,2.1782507001974382e9
-0.00359,-0.0709914997149047,0.013777587631074714,1564.9794503105954,64.83323883490783,1.5685856170286331e6,353363.3055624044,-6.151633292997368e9,2.1745639129567337e9
-0.0036000002,-0.06357341775903835,0.013777330751316166,1567.1572664811588,64.3438779940994,1.5500017868807295e6,348188.2882292573,-6.549777198977154e9,2.15700672378091e9
-0.00361,-0.057502741274546285,0.013750055490626746,1568.3338737000463,63.99181103325218,1.4906507846428875e6,343677.15678458166,-6.718356556577297e9,2.136490969481947e9
-0.00362,-0.05092687680833168,0.013725362196478961,1574.3453948865908,64.53391713572462,1.4419708792661803e6,345548.0171490205,-6.567788317473226e9,2.1234236919733212e9
-0.0036300002,-0.04351321101776944,0.013753202467575464,1586.977424686642,65.15854665912002,1.3684245514728283e6,349913.36866742116,-6.598298744849048e9,2.1652475110164194e9
-0.00364,-0.03556110412661208,0.013807291562764959,1592.0897075367875,64.90621062578472,1.3146449082560062e6,347414.010175486,-7.082145107625557e9,2.1643095605726943e9
-0.00365,-0.02826271733783351,0.013829322161532728,1596.3184443739842,64.532449481574,1.2707676397750776e6,344230.9995900044,-7.674986977313685e9,2.1362676109923697e9
-0.0036600002,-0.02101621990949642,0.013811619232818689,1599.468255895917,64.44268515195968,1.2398784383196027e6,342300.25417769444,-7.891963117870953e9,2.124916425866398e9
-0.00367,-0.01414393268456284,0.013806561862252237,1604.1277645344885,64.11487595240338,1.2061314421588557e6,339005.6052396203,-8.174132893132884e9,2.110903268328551e9
-0.00368,-0.007626111399173835,0.013840184594164305,1611.448473474988,63.639259041164145,1.1544642743239016e6,335515.7433936415,-8.804738953254177e9,2.0989303759637437e9
-0.0036900002,-0.0007493361151090873,0.01388322575525106,1621.1487409851952,63.67711396182095,1.090983608531843e6,331166.83044320636,-9.314688302025995e9,2.0975077682942379e9
-0.0037,0.0068354855339992394,0.013914551646565593,1630.57804769643,64.17527914697386,1.0722686621117513e6,329614.08357025386,-9.44631276669178e9,2.1206721315115874e9
-0.00371,0.013922269205356075,0.013923287761595519,1634.773786270396,64.0753500750885,1.0378015833416563e6,329982.66498802113,-9.470316330983118e9,2.1387392097460728e9
-0.0037200002,0.02065780513488161,0.013968398659987115,1643.2704014988212,63.742303325587734,985363.3379472574,326813.7395386008,-9.979106879634357e9,2.1643527693328824e9
-0.00373,0.02786579852465593,0.01403992295616211,1657.0695058001095,63.5743517522104,920547.5638251998,326046.506229435,-1.0777864629472294e10,2.1971265253659177e9
-0.00374,0.03584149884467207,0.014080298663396008,1662.4415312336134,63.32273555707027,873637.058024747,325482.6870139778,-1.1186440618283781e10,2.190414992169513e9
-0.0037500001,0.04354882096070597,0.014097581421073778,1667.3417986493716,63.309442190487964,835365.3109731551,326843.27593326574,-1.1364965870153482e10,2.191237949433495e9
-0.00376,0.05002386658798034,0.014110341420141113,1677.3038283458686,63.580575402870316,775890.3493037914,328502.35843489657,-1.1754082020238495e10,2.2111038538627295e9
-0.00377,0.05644210424536073,0.014118536331369811,1684.9796302380023,63.67327654537421,761241.4813098774,328611.2125790082,-1.2123132993210836e10,2.214317681174796e9
-0.0037800001,0.06364826229038341,0.01411303490974382,1683.8067321248993,63.80933353477557,723701.3445396257,325964.5121733172,-1.2141771365483606e10,2.179621019227212e9
-0.00379,0.07211512247126753,0.014152896351263714,1690.6743653294309,64.3987718468094,680703.7794432294,327456.1038816459,-1.2180480833241394e10,2.18353285320977e9
-0.0038,0.07969294612516076,0.014159153370731184,1687.7731008038384,64.14908186408778,620753.9069189954,323972.90297457564,-1.234961984600373e10,2.1691796713922114e9
-0.0038100001,0.08666676717245182,0.01415171568980929,1684.3827341315475,63.622405577101006,498890.5337191835,317469.1799594698,-1.2691839358143883e10,2.1500298830681343e9
-0.00382,0.09397456024557509,0.01417362026703584,1690.2382773548177,63.452029995369884,405157.03207134904,315470.2727961642,-1.297555574706137e10,2.1623469891334834e9
-0.00383,0.10161827394610175,0.014205937240323539,1699.3341273857445,63.38666892255861,326133.67440515035,314344.3260615208,-1.3489858186955301e10,2.179023113631509e9
-0.0038400001,0.10827755203612871,0.014224528967124101,1710.3871040709962,63.54050512077255,259844.06942501495,317753.2315461048,-1.3789456924807629e10,2.2020878300196476e9
-0.00385,0.11494809109420004,0.014240705404690806,1715.0896147962574,63.719814475433196,180637.65923717216,320849.17259348894,-1.387974380733555e10,2.2213693206553545e9
-0.00386,0.12126753852674252,0.014274962627508289,1722.0810169389852,63.96027338833133,168728.03393634473,322393.8129713623,-1.4070302579669477e10,2.247801721017008e9
-0.0038700001,0.1285285065135036,0.014262789455870242,1723.9985891162353,63.73104692043224,149922.18404985114,319088.5322075492,-1.4340467058469473e10,2.2466674161064796e9
-0.00388,0.13601439971036008,0.014236419700640096,1723.479053977839,63.41872091917015,74231.45766363828,318038.97852125985,-1.4505630444972084e10,2.2475716907512045e9
-0.00389,0.1434082953781211,0.014245926479413688,1730.6312556705698,63.83924065758998,34424.16385387463,322054.745706513,-1.4564056827540962e10,2.271593694939622e9
-0.0039000001,0.1508075067708114,0.014251833734461141,1736.7176157424421,63.971628765294405,-25838.389017868703,324685.89503775316,-1.4685232239827385e10,2.2902886528891654e9
-0.00391,0.1582905750069983,0.014245907606944544,1737.5183766665127,63.926632637574805,-117678.17450144609,324815.3693006865,-1.4823451003567108e10,2.295046372246742e9
-0.00392,0.16563921164889484,0.014234975818858167,1732.3417695801197,63.769592983009204,-194661.95232065447,321077.98859147134,-1.4949883436295132e10,2.288778171153927e9
-0.00393,0.17365277362799575,0.014199809260898607,1723.769931041031,63.56280686069884,-239886.88179382234,317112.0898549845,-1.5073935601302197e10,2.285810770702895e9
-0.00394,0.18252864284783227,0.014195506003368736,1722.5177776046103,63.34804728546173,-238678.62345347766,317146.449987551,-1.5234289886983255e10,2.2754388699221826e9
-0.0039500003,0.190620651223797,0.01418801031391796,1723.8695136714703,63.244842625346855,-261823.34945426838,316217.4062142531,-1.521953815404083e10,2.2825072560494275e9
-0.00396,0.19785994128344583,0.014139085962788268,1722.3126013239194,63.27982682550802,-335094.07826297695,317097.032570567,-1.4838881299839659e10,2.271679064585153e9
-0.00397,0.20520993833223328,0.014087773715251046,1714.527774684715,62.962473167503255,-401688.31164690264,315618.0001285337,-1.4710920567247847e10,2.2536573069818215e9
-0.00398,0.21345968185592734,0.014084728100863588,1709.342951642378,62.86184047939009,-439757.5038158919,313496.7264651465,-1.473631236530544e10,2.2520695910864754e9
-0.00399,0.2211626947203415,0.0140992749624862,1711.284681554068,63.05269120040516,-472367.67029485805,313587.3930457256,-1.4825658672759773e10,2.2653766625367603e9
-0.004,0.22980489722283465,0.014084142058310024,1708.4131246384436,62.98742855842588,-479240.1254415348,315242.8114873276,-1.464652975351634e10,2.2540816056234407e9
-0.0040100003,0.2372095513555624,0.014062229111311482,1703.926793448883,62.871045980094166,-517400.67903231276,317392.9832969201,-1.4424116450781809e10,2.2581842764886374e9
-0.00402,0.2435604943969296,0.01405622510627578,1703.735361372795,62.98622805856591,-558641.5810373079,320240.9243244979,-1.4216894838999813e10,2.265986480054218e9
-0.00403,0.25047330010188074,0.014063413116092393,1707.037053808048,62.69162890653984,-548745.7136396336,319736.6764892057,-1.4437866167977678e10,2.280935142132778e9
-0.00404,0.25854901491413074,0.014001257115509267,1700.8833831338789,62.0845971808719,-591450.3233023178,317900.87090438954,-1.4512183968584978e10,2.270360142319839e9
-0.00405,0.2671794625526985,0.013989930058861432,1700.2903051476046,62.0172096102392,-697959.8062576004,321695.39541749,-1.436864939180474e10,2.2944921805786433e9
-0.00406,0.27528196432916413,0.013990439024676973,1703.4186096032151,62.17938841778899,-788398.3477278607,324837.74639749434,-1.42717277997324e10,2.317318589432069e9
-0.0040700003,0.2827412268539146,0.013968784825949291,1694.7032230752363,62.14252528890954,-802752.6281586925,320332.93001130846,-1.4091557835293839e10,2.2986130810591636e9
-0.00408,0.28966745404016314,0.013971115832211438,1693.1074486250482,62.132155656205846,-842750.0779277551,317519.0068715836,-1.4255522503642569e10,2.312982876928956e9
-0.00409,0.29593036848767784,0.014012483057226702,1699.0207954952034,61.98000151671844,-948017.7368417025,318213.6306906459,-1.4581865454507504e10,2.3509736407290354e9
-0.0041,0.3037695719815548,0.014000679311731472,1697.214834702267,61.508366385053655,-999052.2392149935,313636.7998305655,-1.4758883649278059e10,2.3519046333657928e9
-0.00411,0.3120405031553264,0.013955529816385192,1691.1100638635726,61.28992846328097,-1.0375105357810516e6,309952.9690851459,-1.4570177915033632e10,2.331878611067735e9
-0.00412,0.31936863369885066,0.013918263583905747,1687.2355918764347,61.514033608010614,-1.0628208798774076e6,311589.4264577264,-1.4235825620232697e10,2.3124879193626404e9
-0.0041300002,0.32680715912116165,0.013925119101469804,1686.9158328902345,61.50258705148346,-1.0957607124849379e6,313465.66990820324,-1.4175606669119265e10,2.316942939709193e9
-0.00414,0.3349855507121158,0.013869132643527281,1683.6866333980659,60.94266885068772,-1.1593324123913667e6,312194.3154470141,-1.4490267406708448e10,2.3201935888502727e9
-0.00415,0.34267705855550384,0.013803294316197104,1678.2811905520778,60.75552549786857,-1.2146784847441786e6,309837.98702028557,-1.4576509042213203e10,2.305392225759834e9
-0.00416,0.35004134267266784,0.013776319631731662,1671.82118220702,60.905339221894145,-1.270380988012635e6,310639.8129535793,-1.4229699929924744e10,2.2852493569574633e9
-0.00417,0.35810353204799805,0.013761084765775158,1665.3102854718452,60.9291400135235,-1.327744308038731e6,315553.0748734144,-1.3732053368775343e10,2.3017256207816157e9
-0.00418,0.3663628033784688,0.01371780210225258,1655.5377778228165,60.48432954794872,-1.3699899384561111e6,314283.6975668543,-1.3426530851176336e10,2.298798499520506e9
-0.0041900002,0.3744429698676085,0.013745200774203974,1650.0718254732328,60.24307650769301,-1.3884457654161535e6,308608.98304526805,-1.3450082918462221e10,2.283772692704669e9
-0.0042000003,0.3820216305784791,0.013789311773813965,1652.6808915704776,60.06154805479921,-1.401113872982998e6,306233.35980814835,-1.357881402512772e10,2.2921844613726172e9
-0.00421,0.38972270862643926,0.013789391702674878,1655.1066141975323,60.28461015168157,-1.4846507094317533e6,309306.1980964907,-1.3392118011369907e10,2.2926153608605514e9
-0.00422,0.397844721519158,0.01372677097082492,1643.8098535329416,60.22142227561487,-1.5742451119306467e6,306666.8310179131,-1.3006694556354712e10,2.2632910707264004e9
-0.00423,0.4052159772669789,0.013695374218785129,1638.1882078474514,60.42082745039172,-1.6427146193180913e6,307841.2745418379,-1.2729064543169939e10,2.2755298055524263e9
-0.00424,0.41224771113199365,0.013691636455490956,1640.350998328837,60.531515075532035,-1.737606436141095e6,311117.1564670965,-1.2528522165733755e10,2.297625747811855e9
-0.00425,0.41975134092183997,0.013659635943096675,1637.2737031067816,60.39690641456655,-1.8097787663763892e6,313699.8612963769,-1.2377783012797106e10,2.304114224687756e9
-0.0042600003,0.4274204483062895,0.01361357004593029,1628.7439911525205,59.61982752388319,-1.8035935815380889e6,311567.72681704693,-1.2520045512401644e10,2.288253198737508e9
-0.00427,0.43379357849250694,0.013600970319873725,1624.086928523462,59.013349758838075,-1.8176600229751864e6,307222.1543420403,-1.2767288572956322e10,2.2600876308966084e9
-0.00428,0.4413985736192193,0.01361910578846621,1622.9422283260276,59.09497474367918,-1.8881592217191318e6,310117.46852638485,-1.254453560392006e10,2.2546676747360654e9
-0.00429,0.44955228071207787,0.013648636261927503,1620.336130112541,59.269345428162644,-1.9928427415602496e6,316446.2829390732,-1.2118754046178675e10,2.2658774648077474e9
-0.0043,0.4574918431179594,0.013623750289682717,1608.099054811004,59.43817459046384,-2.0837360971963303e6,322389.29936933465,-1.1186715476094494e10,2.268465536980991e9
-0.00431,0.4653311358146989,0.013600969751095022,1598.0066054587328,59.31743780309199,-2.121650713029532e6,318868.4304580886,-1.0860098286089174e10,2.251498289006636e9
-0.0043200003,0.4732100757235289,0.013616950309477792,1597.6597958907792,59.38219315092241,-2.168187914446342e6,315082.58168446313,-1.100539060532417e10,2.2564819511889973e9
-0.00433,0.48012167600533096,0.013604828214656608,1595.1310271491818,59.29028352701882,-2.234177245537151e6,317274.0470658317,-1.0803353097931982e10,2.285714022799823e9
-0.00434,0.48768689769225365,0.01356866212782064,1584.822626805923,59.241272144928104,-2.313823608057122e6,320499.64534448134,-1.0310252421114098e10,2.3056034241898537e9
-0.00435,0.4966445345431347,0.013559390231015473,1576.6113881144524,59.81417169351876,-2.397225298821439e6,326215.82925859606,-9.710439520966106e9,2.3264750261638474e9
-0.00436,0.5051477637424107,0.01354730525116417,1571.282133902827,60.22112813242159,-2.437873597378285e6,332751.1502189378,-9.278735824561209e9,2.3787602633751717e9
-0.00437,0.5123309475046197,0.013503588767401724,1560.3333981803767,59.95631137808049,-2.452707337669371e6,339055.991713314,-8.771675921450214e9,2.463362984098749e9
-0.0043800003,0.5200885803077933,0.013452868997833734,1548.5544731337986,59.807255710614385,-2.5025058412027163e6,345465.8111823547,-8.151395351646802e9,2.558457936092867e9
-0.00439,0.528659191140261,0.013412965998031663,1543.1109113002803,59.833670116525425,-2.5406045810986552e6,344740.6200656629,-7.96887207596383e9,2.5194141662971964e9
-0.0044,0.536014715920142,0.01334957103170684,1529.9121318316018,59.61896524488072,-2.5707667839086624e6,347018.4721218775,-7.464783160687112e9,2.4857382676610484e9
-0.00441,0.5436179745246157,0.013292536959365088,1513.8662551486366,59.35943960728554,-2.5846243298970056e6,348503.9655975833,-6.898315331656666e9,2.4410646454369802e9
-0.00442,0.5510596365844234,0.01327706369578722,1507.2533430218946,59.44633717788882,-2.6230081255072593e6,347639.3915048043,-6.618764898442074e9,2.3648507645624824e9
-0.00443,0.5593407405101529,0.013225231225660694,1496.7303113612138,59.168116011266136,-2.636132703408122e6,338898.780522251,-6.454615819967317e9,2.2963612127996144e9
-0.0044400003,0.5668349118416499,0.013161503747509804,1483.4654763619483,59.10893693103738,-2.6707685638574753e6,338126.93758734886,-5.936299151408689e9,2.3191072265103216e9
-0.00445,0.5745613067942429,0.013157512299850944,1475.034863563498,59.22891404207651,-2.7304248853678624e6,342342.820766347,-5.391248578915177e9,2.337033976550863e9
-0.00446,0.5820706462008529,0.013137436466432669,1465.0814245728768,58.979456226496396,-2.7556428161515137e6,346119.0994403749,-5.05522715446018e9,2.3875070922865367e9
-0.00447,0.5889827534824772,0.013081993992032182,1456.013699370025,58.73296362407212,-2.8057563073571837e6,349004.00412310864,-4.811634802705857e9,2.4385226201192e9
-0.00448,0.5967651910458,0.013017060179220332,1448.532314441803,58.89581489218279,-2.877732983661309e6,349592.85486607463,-4.434453601593611e9,2.455043177547911e9
-0.00449,0.6041741399978333,0.012986569676395584,1441.1686709015519,59.007202152741584,-2.907909942658523e6,350082.720123872,-4.011510443929898e9,2.472826261710017e9
-0.0045000003,0.610858894274265,0.012974409940370132,1433.2222428884972,58.76213400912042,-2.9030434161255304e6,351046.4114742063,-3.8494344085902815e9,2.4752761249587917e9
-0.00451,0.6172932383937524,0.012900497019631474,1419.5726786490688,58.46794074482588,-2.886991162926099e6,358848.76809883426,-3.409958194326668e9,2.6158975119714603e9
-0.00452,0.6241115908454588,0.012820876239102573,1405.3892639624946,58.38744556778786,-2.911783822445947e6,366316.7958010666,-2.933580152913257e9,2.8027196117671027e9
-0.00453,0.631010380186007,0.012753286890727819,1390.7166376657294,58.167398824557246,-2.9244405464098393e6,368262.9569819037,-2.514218628812085e9,2.8741929876217723e9
-0.00454,0.637403317761266,0.01271558253066432,1377.4197545649702,57.97159165723257,-2.938898800839245e6,367918.5083062237,-2.1274457302217677e9,2.9039290939599967e9
-0.00455,0.6441232410831365,0.01266592792949457,1364.3132146457917,58.04944819044371,-2.9448115113080875e6,381615.397250972,-1.3092386054622498e9,3.1103964923859944e9
-0.0045600003,0.6523949881487667,0.012635975158897889,1354.2271347081949,57.698045612370066,-2.9301483860156946e6,388279.3822464239,-9.849047896550585e8,3.2516300919691124e9
-0.00457,0.6608396346031331,0.012608438473560737,1340.7191064627425,57.13187288878919,-2.934964937795247e6,387947.1898994025,-7.655278847204914e8,3.2972855148954077e9
-0.00458,0.6680818657427909,0.012529545729682906,1322.83893037701,56.66521911662268,-2.9474647343128035e6,387159.94357983535,-3.001906102781101e8,3.3026237609723296e9
-0.00459,0.6738832997027158,0.012465954060002673,1309.1719592149464,56.80083793453828,-2.973812161310634e6,397647.92409518483,3.8799985822193545e8,3.5191219949035807e9
-0.0046,0.6802330347728109,0.012384369722250864,1293.9302613067268,57.04367273860059,-3.014073053471551e6,410160.2358659382,1.1609216945345035e9,3.79411966892282e9
-0.00461,0.6877136320670842,0.01230273655980151,1278.4114785327358,56.64661199048506,-3.0027896681232243e6,405701.8672708958,1.3986126413286333e9,3.745207318558701e9
-0.0046200003,0.6953959768611762,0.012270522620036669,1272.4134205097089,56.19625756787313,-3.007558438267918e6,396772.12100479886,1.390554428807961e9,3.5560339226670947e9
-0.00463,0.7020739196560868,0.012230973955421337,1267.4954021261444,56.02126215877281,-3.032193945180007e6,396044.7627000848,1.4666655059115014e9,3.524603541439835e9
-0.00464,0.7089817744599337,0.012236804434571128,1260.5116926196247,56.16229096360296,-3.041528197258172e6,405682.1022548943,1.803843543462676e9,3.719688785999607e9
-0.00465,0.7168822541853711,0.012189576747195457,1251.7203193061807,56.51649919181285,-3.07277037087952e6,406879.05490668106,2.3168329000444274e9,3.676965403375512e9
-0.00466,0.7236995529292977,0.012088281884022858,1237.1857854414493,56.504610201000986,-3.075274583658866e6,401812.35999393964,2.6991519364925756e9,3.558949445503774e9
-0.00467,0.7299012852037295,0.011992497915849444,1219.427176501371,55.61963958620246,-3.0506115473043197e6,383221.3785979587,2.581849715241238e9,3.248397128922261e9
-0.0046800002,0.7368970778923922,0.011905909567038082,1200.4589322997863,54.634416352582335,-2.9973941299134134e6,369673.4534286623,2.416253396547675e9,3.0346855380101786e9
-0.00469,0.7437884058549343,0.011835869693472391,1184.9508199871052,54.24411429665616,-2.985150002252804e6,369206.47968998563,2.6728593910156484e9,3.0266166907862434e9
-0.0047,0.7502892110118458,0.01175958218756524,1169.756072612872,53.61938880420912,-2.9506776048456663e6,361671.7452799577,2.6595867831307554e9,2.930114973054076e9
-0.00471,0.7568886701415567,0.01165984359833187,1153.5921862150467,52.746624933987185,-2.9003147762758317e6,349738.77702031523,2.424207473808688e9,2.7678663749206934e9
-0.00472,0.7631724095057217,0.011601702697369884,1141.1782985855994,52.29534031493753,-2.8851050029770774e6,351085.22544146236,2.6275726815545197e9,2.849825183756252e9
-0.00473,0.7700771344061375,0.011533332439264772,1127.7854205583365,52.15594122154282,-2.8992456238158033e6,357732.6558446605,3.0849862699681277e9,3.0271827900666847e9
-0.0047400002,0.7765728678642828,0.011425919392804603,1112.0399148474824,51.6572470695966,-2.902913380328289e6,352738.62517085805,3.2126202014076324e9,3.0132949526878667e9
-0.0047500003,0.7840604006141504,0.011300026042488604,1095.6196793314812,51.19863532791684,-2.8787086068522953e6,350881.5066404565,3.3046840947984095e9,3.0223550100344453e9
-0.00476,0.7913254843583757,0.011192137191350003,1080.1808960449139,51.05047669994779,-2.8680946435435405e6,356506.70591933385,3.7097422317407207e9,3.1372323340891814e9
-0.00477,0.7979743140585123,0.011142112632387877,1066.0331764042678,51.22023529464789,-2.868187886521495e6,370726.86168304406,4.355849034761567e9,3.4421861074702106e9
-0.00478,0.8041180599224739,0.011062489335392115,1049.1105882660636,50.48315888381271,-2.8205990613993765e6,356244.04171041417,4.2823972381042166e9,3.1724733915101295e9
-0.00479,0.809969614599931,0.010958011019491868,1034.3518841371622,49.871669099888756,-2.7975032134427484e6,349593.38156124053,4.340994170184218e9,3.058804577158534e9
-0.0048,0.8165102604041383,0.010884489510174997,1022.4924592492737,49.57830264508938,-2.7978393598339413e6,350617.1837510152,4.578696662112695e9,3.09061843321213e9
-0.0048100003,0.8233879624151643,0.010832013187753748,1012.2875893327209,49.63322512552073,-2.8187553242526767e6,359189.5859640348,5.1645477122945e9,3.2405382539249935e9
-0.00482,0.8307168329294191,0.010759365048403255,1000.0620142367057,49.425737715175046,-2.827130732194599e6,359431.1183137566,5.431549646263312e9,3.2938340758618975e9
-0.00483,0.8379095534532189,0.010655025889334023,984.3672211653735,49.051386727580656,-2.8204066543553188e6,350624.9877168172,5.533943160694916e9,3.152613424013192e9
-0.00484,0.8441736059197256,0.010535833949282874,969.019814907099,48.61128451924029,-2.790163986596564e6,347474.4130147659,5.673392859547197e9,3.1118229012431574e9
-0.00485,0.8496803851838199,0.010430520069871866,950.7397550909545,48.1816906753456,-2.739386639947987e6,345282.8159949066,5.906595003178511e9,3.0449951271074996e9
-0.00486,0.8555090401915559,0.010324229209710952,937.9892312792549,47.85333914441152,-2.715198298045018e6,340298.6732247706,6.009198739935913e9,2.946171675319532e9
-0.0048700003,0.8617334322254839,0.01028495739684912,930.6758850839578,47.620770891324014,-2.6971406668048124e6,342592.2362077645,6.06023781570841e9,3.0584637469476595e9
-0.00488,0.8688540731277882,0.010216727118319292,920.2526306407831,47.458213729266625,-2.6953842130378233e6,342844.8373211962,6.271165894574877e9,3.0935227771970367e9
-0.00489,0.8745371982481172,0.010125268758726434,902.7944890757091,47.22875982999226,-2.679102338262501e6,342708.4782822426,6.536785413770443e9,3.1454072568270073e9
-0.0049,0.8797598874095415,0.010061563820872123,890.7444578110035,47.195318591649176,-2.675386752564791e6,343056.46961723367,6.77832322036581e9,3.1895875708584237e9
-0.00491,0.885089757411025,0.010002848795151311,880.0414651088718,46.75333330835497,-2.653279776392382e6,339622.91570416046,6.734494737944575e9,3.1530420047977653e9
-0.00492,0.8912358417354286,0.009934753888961815,870.1904879901252,46.97099638608207,-2.6476794763724483e6,351103.3323026892,7.099556068346228e9,3.3816437577564087e9
-0.0049300003,0.8973474273986595,0.009884641981858807,861.3146856317379,47.119590328839884,-2.6334255929371547e6,359989.5016383615,7.377576818593212e9,3.5799818589822283e9
-0.00494,0.9024936914439332,0.009825271940678214,849.8240661996298,47.00331482118812,-2.5999422143137828e6,364267.8537350386,7.504964619535902e9,3.7062859838364816e9
-0.00495,0.9073468341735673,0.009762859944789346,834.5089634465522,46.750398555687006,-2.5831063004641095e6,367870.6929420655,7.763214458957536e9,3.800992831438481e9
-0.00496,0.9123955246825118,0.0096731902784023,817.9083281022295,46.45016674208303,-2.5818504995506983e6,370403.7157834258,8.097042943180662e9,3.877336856641468e9
-0.00497,0.9180938603404114,0.009594117857111426,806.0406127088681,46.210889921148926,-2.5545680080198394e6,370470.2626681558,8.208412133920074e9,3.8828231828534856e9
-0.00498,0.9239068968910261,0.009500264767166608,793.1051334288952,45.88486157556801,-2.507373732385476e6,366822.3217275918,8.169725102474813e9,3.8094893611098957e9
-0.0049900003,0.9284412367534041,0.009390841689465355,776.2477667785502,45.15095309304541,-2.465139651786432e6,352865.5595100871,8.002675977072075e9,3.56789715490639e9
-0.005,0.9331017554388057,0.00931686286152112,763.4769284058267,45.13153128888673,-2.471856467109089e6,353405.184421795,8.2957481447008295e9,3.5527392042317243e9


==> anc/Figure-5/d2_L254_rJ0.1.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2393047872680893,0.0011035716986574063,18.504521495363683,0.8013223572298914,1117.4600197230889,699.5655885597877,-194186.34325962703,650732.4933240479
0.0049900000000000005,-1.2394687583619757,0.0011309730065997543,19.12168500199538,0.8578820718237176,2760.674758343135,998.5468932105626,894600.8856113014,1.3058886620509122e6
0.00498,-1.2409440180440858,0.0011374426401081002,19.92469746474381,0.9057451612536437,2971.519968237427,882.8377757618753,699339.1005404596,936948.370103895
0.0049700000000000005,-1.2384688571547549,0.0012082893607036835,20.653441061944363,0.9509077821575054,3789.9933710226014,966.9374757438304,1.5765987625113032e6,968010.1901595554
0.00496,-1.2381837825293234,0.0010892411048088672,18.719716149688075,0.8541239467270565,2388.1667860981033,782.8280023193507,885820.1429542525,787675.9582622128
0.00495,-1.2389497102254154,0.001094499017753801,17.78419168092724,0.7973132997812966,1102.1374348579216,681.5009331622817,-307686.8750730802,692612.1942477303
0.00494,-1.2406712914986637,0.0010976980365903287,18.305934158281403,0.8409905383651822,3451.542299992746,1039.6324586701808,907488.2832931891,1.6668941132317237e6
0.00493,-1.2370060083535463,0.0011497002034462492,19.5278410462952,0.8685795612987429,3979.0017832130384,874.8901220465873,1.0432498374171886e6,919627.0874117189
0.00492,-1.2366384212713308,0.0011542454932113367,20.024842911164885,0.9367159860567483,4423.851815329354,976.2466345663132,1.1517877214058116e6,1.081444982179627e6
0.00491,-1.2356829681253312,0.0011249146548925383,19.299076579241678,0.9151167070239772,3458.2281645611347,1000.788114688062,1.593883616950995e6,1.2266795308552058e6
0.0049,-1.2373823010210114,0.0010986771297991878,18.10030108329907,0.8407310686163649,1997.9241327755472,755.1699775644722,398359.4383124833,776447.9229662931
0.00489,-1.237652091612143,0.0011916962394093046,19.987592713254926,0.9817452020403816,5481.458335189374,1273.4616880474323,3.60356106727138e6,2.1126102160843173e6
0.00488,-1.2371450243201125,0.0011911608779951912,19.369753146677038,0.861890070093195,3294.9255937954995,800.2171484397227,384601.3757901537,821461.5995957216
0.00487,-1.2351595495927419,0.0011994103665865868,20.406037835666393,1.0520788678907385,5156.6230196607075,1153.7612266774108,3.2177416018184745e6,1.444305364185456e6
0.00486,-1.234761328013055,0.0011341432954121015,19.26579745173772,0.9044489773171397,3533.0817051424197,845.2962540264724,998125.0959386525,847152.4719648858
0.00485,-1.236332008398182,0.0011704047792389567,19.905826738137456,0.8620144654419273,2124.072338076676,693.4239074433563,-1.1298967309220918e6,708526.4144576221
0.0048400000000000006,-1.2353857145410774,0.0011173202226662285,19.20813430751959,0.9028699616195646,3372.7381744843988,1132.6662178108495,1.5068211338026768e6,1.8773812798241759e6
0.00483,-1.2360087799543151,0.0011632804094765775,18.96678710406761,0.83389072903281,2052.7255586714305,705.756709630022,-278812.935750502,596440.9269971263
0.0048200000000000005,-1.2348182856211567,0.001134106203457627,18.401629968483647,0.8989943139157832,2746.1342597423395,952.253428691393,2.1113184954557456e6,1.177839637109284e6
0.00481,-1.2338507645967987,0.0012125513665957313,21.217263297128408,0.9999954542652855,4848.585639915228,1318.9419085265386,3.026645325937731e6,2.2026517742781253e6
0.0048000000000000004,-1.2354395085751997,0.0010448906148299768,16.917502747162295,0.693290685400712,495.83434686934794,609.6764255512182,-448124.5882448022,504730.9581526658
0.00479,-1.2334868482936068,0.0011155441492433833,18.726597263490596,0.8731483449703664,3885.6501434487845,871.0676585630553,1.3682587407832323e6,883205.6000672918
0.00478,-1.234079273373688,0.0012127783892901724,20.457348050389204,1.0039718731733935,5293.270686243693,1042.3054161165367,2.234355257605157e6,1.115814936289192e6
0.00477,-1.2353506177053069,0.0011758186121884249,20.76308472925179,1.0951504827660965,5420.863775773223,1510.2523954255037,4.520769688922504e6,2.6844471829880415e6
0.00476,-1.2331293507489645,0.0011284166388820865,19.891757516824853,0.9831198877687357,3991.5486996830864,1072.186051437979,2.3063572442812747e6,1.35939757356293e6
0.00475,-1.2349739123320307,0.001133138442566964,20.934214682235154,1.0423700991315858,4966.667618043979,1174.827519644572,3.4785327839091094e6,1.3003200013625692e6
0.00474,-1.2324807315451147,0.0011565028425446315,20.295120302373387,0.9016253449643417,3103.7670831900455,794.508502933673,-581299.7974955774,705106.5408195638
0.00473,-1.2335691148500518,0.001113602747435945,18.260883784152565,0.800441374332769,2847.1699251370637,748.8370227598729,335497.12813405937,834610.5754960901
0.00472,-1.2343641151599147,0.0011274873539350964,19.641509270569735,0.8749694484264459,2056.5441497291085,784.9719774740939,86451.82398513072,743223.4412112636
0.00471,-1.2332844747272689,0.0011534016520297462,18.773083894774842,0.9087608880080184,2993.064259180491,933.991535899529,1.6148199633709372e6,1.0702523720216113e6
0.0047,-1.2340205268857494,0.0011746125200716277,20.728091480719872,0.9561057916272704,2313.110001272404,997.735345001866,1.190660740754712e6,1.1714253477737033e6
0.00469,-1.2344064362015095,0.001155049187373683,19.981067509068694,0.9881180574596639,3276.5133819920197,1090.6049786080512,2.3742330397880212e6,1.2831689229722484e6
0.00468,-1.232425850435158,0.001199487241850384,21.508636190482573,0.9638581986889472,4299.998480958949,992.6341544469205,598181.2378193696,1.099564174615517e6
0.0046700000000000005,-1.2312156835882766,0.0012016444673661319,20.391534384375994,0.8598037803876899,3863.427867795493,839.1256492894018,-526890.8560337685,913540.7182839772
0.00466,-1.229725947767652,0.0011462731994799778,20.255824353944682,0.9341383183519365,3101.806039898154,919.8623346311472,309047.53882654174,1.0804132875828745e6
0.0046500000000000005,-1.231137330554422,0.001185354560080965,20.64595120887727,1.0031650521560698,4515.501473178461,1157.722581826235,1.4840212763203983e6,1.4595523841759167e6
0.00464,-1.231823540939514,0.0011944919929979404,20.802017231846932,1.00537131928007,5383.044766011143,1132.8256500278646,1.999323646670019e6,1.2932992848625805e6
0.0046300000000000004,-1.2307147042563664,0.0012170034186276353,20.632775376552978,0.9606816574680798,3243.6498269709105,1092.605714250877,971238.8241650397,1.6121079541719528e6
0.00462,-1.2326757557197672,0.0011581970193439894,19.02080900974478,0.9055379345981227,3662.7644305029344,1048.5028965557372,1.6398385843851515e6,1.4766632291980945e6
0.00461,-1.2310572253532122,0.001205236305613855,20.887841588192327,0.896905857292827,3078.26740704088,803.0395945547533,-675998.1410651095,795718.5376192904
0.0046,-1.230468741910043,0.00121965217568099,21.41684653216404,0.93497067046548,4104.538866529911,877.3689831385566,-291459.13119623566,814121.1457709873
0.00459,-1.2309845777021562,0.0011926774134324626,19.521216824209638,0.9132698378062816,3802.042659344269,832.0318764317834,1.2210687811588265e6,797511.50287726
0.00458,-1.2309236616543677,0.0011783033452167646,20.528918189281324,0.9389974090116475,1797.181666691552,960.6245685962168,290052.80603903934,1.2503920833228873e6
0.00457,-1.2325051286925695,0.001178801040921824,21.03660225796538,0.9449739299836842,3840.7729587327385,1038.7537606405126,1.0206097614583953e6,1.3192184237884337e6
0.00456,-1.2290600191472094,0.0011808058077711627,20.138998660132145,0.9816076423495462,3905.6661221892514,1180.5094633183558,2.1814836599645047e6,1.8389470057529053e6
0.00455,-1.2295587853634395,0.0011672897733963784,20.17578234194516,0.9305010122646745,2881.311356388832,981.0343855849851,1.1622654280084027e6,1.0831642262541133e6
0.00454,-1.2280708590628504,0.001193344034022908,20.373007398962397,0.9352792688806781,2521.0139281361485,963.9768113768291,366229.18341206235,1.1512712299598071e6
0.00453,-1.230219515782452,0.0011819364236601562,21.531387724087846,1.0004093370868652,2730.4551591313266,929.6276568170565,1.1850203132100333e6,1.0604615608307917e6
0.00452,-1.2309988591074896,0.0011923891547923782,22.07869428708262,1.0255977957592977,3219.0802198139454,1067.992420525715,901203.4465707435,1.1806776395281088e6
0.00451,-1.2296576558913155,0.001144085051088768,19.259842926241635,0.8229359749945937,2362.115070573228,731.2562510567741,-445380.13587814703,726852.0121936189
0.0045000000000000005,-1.228660201241287,0.0011273959078204228,19.266641595987522,0.8992978879171032,3757.8166353864876,891.5812033136461,991344.6783927489,935997.1309393875
0.00449,-1.228231444664619,0.001173074676716712,20.822170590457773,0.9259135279989867,3100.170909311158,933.1164566895585,-289671.48274673964,1.0447686983507137e6
0.00448,-1.226320302149885,0.0011342033245654417,19.758402579932508,0.8694848647127533,2052.0730702567826,781.8626248595964,-390587.53042917774,757910.8344832008
0.00447,-1.2283351997069356,0.0011641077066892789,20.587116503826515,0.9014049399803666,2431.9345497539794,756.2933315467616,-872475.6195564916,653466.0007750696
0.00446,-1.2280860908907207,0.0011552876423902587,21.287613759094903,0.8766716922897182,2449.592120934112,729.4106412976163,-2.14902202024643e6,767865.0599176636
0.00445,-1.2264806936073098,0.0012106919886052927,20.757783029048156,0.9988746230508192,3449.5986140559335,1090.5859435890961,1.4396490117963855e6,1.3531023932491604e6
0.00444,-1.2263613256569446,0.0011650759448340368,20.92945215370855,0.9643791166400522,4653.871496876916,1247.2930137946578,3.0309118068713425e6,1.9383963738909774e6
0.00443,-1.2308589074889702,0.0011432784534314193,19.965330869732124,0.9274776753388769,3291.0355358056036,1091.093011984057,1.3361681815139211e6,1.6738581775147158e6
0.00442,-1.2271675971377178,0.0011842115877201552,20.72313398740514,1.009580255259345,4347.404568991255,1094.7354805848474,2.165638544611237e6,1.407455475555511e6
0.00441,-1.2256303786055684,0.0011763535318100931,19.913247627051426,0.9376953725803292,2758.481562402309,816.2993488213298,874451.9298267543,666478.9808263346
0.0044,-1.2264127135393377,0.0012469590093911163,21.64801722039612,1.025357420342445,3405.6822386029644,1087.802026374704,1.5206181910269975e6,1.2002122677450734e6
0.00439,-1.2263167526953438,0.00121318006240119,21.302089386208195,0.9999669551227253,4385.408299824269,1140.6526724055575,2.863826906166514e6,1.2408861182858746e6
0.00438,-1.2278294561155727,0.001198174096427041,20.051914865468,0.9719600135445823,3198.692888825627,995.550457611787,1.8166898331508832e6,1.0571030198931883e6
0.00437,-1.2269462704940162,0.0011965870890797714,20.27309620042596,0.9262115973838421,3209.470885920956,1062.1083874060137,1.4087907036357601e6,1.3275124621106305e6
0.00436,-1.2260169633026805,0.0011822122958379598,20.883306024245137,0.989252320213522,5440.086010567533,1202.632914204955,2.979964154780698e6,1.7261446798257963e6
0.00435,-1.227969030520031,0.0011641135712302131,21.668648649720524,0.9448589551432981,3855.5561468599817,932.4248302997929,227486.06811343177,1.0711984214643657e6
0.00434,-1.2234393284093712,0.001198844913618326,22.354498335988705,1.1178873294867444,3780.7348135213983,1514.0925301935295,3.4577169610684896e6,2.4149832096110187e6
0.00433,-1.2269007030459664,0.0012180454793726738,22.989749346498638,1.0338377952598994,4301.655367481386,1098.464090913554,430442.53827178176,1.2116192843840572e6
0.00432,-1.2232236801095966,0.0011765336973277641,21.068454217989334,0.9748680762904554,4443.913473031058,1251.9804863282534,2.058632965578325e6,1.8016368412274658e6
0.0043100000000000005,-1.2234380370759643,0.0011224091623502383,20.86921738143979,0.9411295327459895,3747.184392192305,1001.223245094425,816089.7644077115,1.1276259899840835e6
0.0043,-1.2234081753844903,0.0012349122931642532,21.604838137189258,0.9486303597772433,2172.914991515062,975.2765397505883,-93029.09686674472,1.1129327708814759e6
0.00429,-1.2249491649968443,0.0011854050564411543,20.23779544898781,0.9688755979871204,2751.4960085233,1026.605151332632,1.4151275784862277e6,1.229168912679607e6
0.00428,-1.2259884520316342,0.0011747137298828635,21.436100553038962,1.042102175916918,2943.716429643366,1087.6558295324473,2.0179296624215818e6,1.201767796867207e6
0.00427,-1.225063082171461,0.0012453952770295428,22.722780802809712,1.1253184042799174,4827.714261329566,1483.0375894664228,3.100445934093473e6,2.480062762115305e6
0.00426,-1.2228781997933476,0.0012053032189925734,21.88103606488445,1.0816520236233953,4545.104796513529,1326.5015979116527,3.0072068834961182e6,1.9247153598799775e6
0.00425,-1.2233557647308264,0.0012420676815436938,22.57791003349313,1.0885059412597928,4518.343685605766,1310.6959449583496,2.900641106151063e6,1.559317267893494e6
0.00424,-1.2232913061745703,0.0012387532473411235,21.833612983663585,1.0691188394622861,5582.947710224819,1624.9446107981983,3.9083728922952507e6,2.9698964600265636e6
0.00423,-1.223282599817651,0.0011514612820238191,20.916976020032198,0.9861883781377778,3691.259188141208,965.4824025139711,772352.38280076,1.1975880919742133e6
0.00422,-1.2237914457528798,0.0011773631313494969,20.977601843834304,0.9748921530296042,5140.589347838198,992.1820885100061,971621.3061007055,1.209330554851242e6
0.00421,-1.222948004452442,0.0012728971042528846,23.74056920793567,1.1692818305862334,7137.102888375608,1925.7435502707494,4.947698254087947e6,3.6092513161961595e6
0.004200000000000001,-1.2216454068703748,0.0012888910845732721,23.1338827166529,1.0773973000298278,5030.249579481672,1270.1501253251122,1.7949495669082142e6,1.4667463606883765e6
0.00419,-1.2238035998530277,0.0011870498131623234,21.392809576437223,0.9547714962353615,3860.9589725981928,1122.2623247307774,523844.92011574307,1.5473068352827204e6
0.00418,-1.2220367734577895,0.0011841894611103437,21.22907223922313,1.0295436363453552,4936.304357287221,1459.5104485557342,2.977064882029428e6,2.814964718109353e6
0.00417,-1.222523357114554,0.0012282554950504758,21.997297953234792,1.040461829509788,3230.703799377637,1381.9192985710292,1.70922431542864e6,2.389571117654494e6
0.0041600000000000005,-1.2211056587018578,0.0012127828872771146,21.30457797119667,0.9257555762289333,2783.34930817834,904.2526476899752,-302479.5549152489,986642.6792406349
0.00415,-1.2209272192928156,0.0012926836575128406,23.34897126973847,1.0718718082831777,3377.5922834701155,1050.5724503094764,1.1093477139597835e6,1.108871617840985e6
0.0041400000000000005,-1.221530126378262,0.001305357269866638,24.11234058179571,1.212827867697779,4843.758058147548,1867.3551349872903,4.243619656706448e6,4.0520059958722712e6
0.00413,-1.2217345718184187,0.0012724717728924714,22.800979025098773,1.1486708963449013,4774.139038677698,1337.3094577240745,3.321815886546737e6,1.8330197332320109e6
0.00412,-1.2201429471127283,0.0012444510088345743,22.182392702629063,1.0860774768641113,5466.60191796315,1351.5005619140547,3.7689560037750397e6,2.364505140973409e6
0.00411,-1.220574521069287,0.0012149267452544496,22.476591729884937,0.9715064479990965,3106.601802963008,1008.6819288794262,20898.3268312819,1.1041246740885784e6
0.0041,-1.2205011939291062,0.0012636535338285714,23.429400354920734,1.1617786368182137,6675.774891397936,1174.5677732493994,2.716779573915555e6,1.2351061945770686e6
0.00409,-1.2194604890169294,0.001327056853030159,23.788039313939166,1.0431309692102224,3721.803004743969,1015.6849351081917,-533375.9418263321,995511.1415131311
0.00408,-1.218350758190648,0.0012404930952527157,22.52655778694301,1.1012738946783849,6429.106550925423,1552.9065564550879,3.460028934735269e6,2.9024823546040147e6
0.00407,-1.2178649224163676,0.0012380129188197069,23.39989793975583,1.124952253741817,5672.09278532743,1428.4268047824607,2.91093030154558e6,1.9068757638307102e6
0.00406,-1.2212062768023664,0.0012014078001950346,21.935748730232074,1.0336703150938655,3993.2516101341716,1141.5872539211289,1.6022649651326595e6,1.3176816377568373e6
0.00405,-1.2173727982768772,0.0012587840787006695,23.21032854997611,1.09641859166781,5383.218491529655,1161.9549552067344,2.2866342094752076e6,1.3545201087780523e6
0.00404,-1.2171050205340461,0.0012140743250433758,23.008857218934185,0.991566751273675,3233.285462568959,1022.2942971925797,-368800.8847832194,1.2655578429712183e6
0.00403,-1.217010257924153,0.0011564481930546222,21.218391438089203,0.9774588061624045,5356.468578549995,1124.981602693069,1.960877082914012e6,1.5251830292988583e6
0.00402,-1.2152093570265659,0.0012924873190354538,24.299135371812458,1.0966005507317047,5960.301549027406,1212.7808076790002,1.4115575436026712e6,1.3625950111119796e6
0.00401,-1.217618103031162,0.0011981269313736979,22.834530287522423,1.065645899428062,4140.065581766597,1211.2198039524249,1.5734722618013793e6,1.461665018365832e6
0.004,-1.2161635412725884,0.0012084407532943582,22.61838419488273,1.075574406315823,5296.590286791754,1642.4976052090287,2.957715833017001e6,3.6557907687039357e6
0.0039900000000000005,-1.215997043951122,0.001302834290819994,24.12620838090376,1.1931576494129517,5040.245768419669,1361.7567978901477,2.8373195124104125e6,1.8385091751258937e6
0.00398,-1.2175207680100693,0.001346374670027376,25.3071269491358,1.1401015642149543,5345.6733823382265,1272.299556565407,-447582.2927483896,1.3946920924378536e6
0.0039700000000000004,-1.2169016528679835,0.001324113101659617,26.532870930655708,1.2159241679002548,4987.309064299879,1417.6618162730854,1.419047226583861e6,1.770971668284231e6
0.00396,-1.2181129762431226,0.0013522380605821402,25.597351839541503,1.2977599527197774,5192.752102849472,2126.6277160747845,5.756667120512287e6,5.021574675061706e6
0.00395,-1.2152926807766087,0.0013250074854565949,25.529103083531595,1.3261855981336486,6366.954702694943,1789.6477287906287,7.126375007841828e6,2.6604180178411147e6
0.00394,-1.2145360821181268,0.0011975094892303076,21.77899013177145,0.997447839364129,2797.789446236419,1001.4753550362499,967388.3336303843,970215.974788565
0.00393,-1.2151862094838635,0.0013065402798999712,25.46047466790505,1.1771487888043421,6606.57980166902,1549.3089205538686,1.6143938674861868e6,2.3610732947333404e6
0.00392,-1.2156554616351418,0.0012761500456285378,25.053625233693744,1.265425267783127,6143.547044315107,1494.872742788271,3.7705919806196713e6,1.9084672490339964e6
0.00391,-1.2176606955082243,0.0011696979574638824,21.46512216315965,0.9860317249344388,4304.618791413107,951.1229956499856,288067.67770862434,927448.0971033871
0.0039,-1.2171551377079668,0.0012546355549205468,24.777309511692373,1.267252365643291,5963.160425707742,1722.617553968246,5.2421420119095e6,2.696371252840838e6
0.0038900000000000002,-1.217549679443302,0.0012558279518518714,23.79587288600429,1.0813574316179002,6246.762224433357,1074.2174295295476,1.14838531976122e6,1.0684706606903363e6
0.00388,-1.2137270925778678,0.001193154568717131,21.86519657662241,1.1155481183458043,6053.068400558461,1581.6432932449782,5.006677310572103e6,2.54587984260548e6
0.00387,-1.2146354075462835,0.0012688625077363,23.968488708151156,1.025797114386774,4348.155662564506,1047.3967863646053,-683444.6246175081,1.1055363756728626e6
0.00386,-1.2144757563296615,0.0012599208280545996,22.979402422579266,1.049880347952702,4975.580669662447,1212.1056533647263,3.0751625274641663e6,1.4986767445500891e6
0.00385,-1.2162127838320544,0.0011861477862572813,20.702390655536238,1.0133130528821308,3101.712993301467,1096.6996502737325,1.9804474151754882e6,1.33507316923072e6
0.00384,-1.2150933500485517,0.001274713334560902,23.933474617417904,1.1345762633832839,5117.022929657997,1217.3823667819427,1.7116425295623406e6,1.3656688938201012e6
0.00383,-1.2159619208234251,0.0012874629444615776,23.98980265891882,0.967582187550537,2380.440953124734,951.6949444625551,-2.193619391765843e6,1.0171886910037593e6
0.00382,-1.2164128790298039,0.0012318045213181752,23.87155022871422,1.181468602312458,6571.815104340939,1500.9204836313168,5.085889504811157e6,2.0636663906218507e6
0.00381,-1.2141580584050446,0.001309516776441913,25.011107254841658,1.1786174742958868,6696.838608048572,1355.4060009895936,1.1934778784428947e6,1.5808968352081298e6
0.0038,-1.2132777895602467,0.0013506856882679666,26.53000662517182,1.422373465194563,8994.768877749017,2477.3529489345474,8.335028044107829e6,5.426810033382814e6
0.00379,-1.2153110504730427,0.0012578739774332345,22.26377452715962,1.0027246430281092,3243.7571273221874,982.920023721731,430109.09549747955,1.052286790231068e6
0.0037800000000000004,-1.2131145314562402,0.0012775887758931998,23.57659489348596,1.0968362692701352,4120.311409369145,1141.0178241618908,2.103268271371761e6,1.2263062569043054e6
0.00377,-1.2137466313118006,0.0012416286316166585,22.97179058705942,1.071432710207747,5681.271491439785,1311.945825542692,1.9528656755025147e6,1.9866284976323207e6
0.0037600000000000003,-1.2130339314037837,0.0012423645195573276,22.977822322732415,1.3637512101810623,8374.009717545841,3720.2362299727506,1.2587980974131973e7,1.2425382290859114e7
0.00375,-1.212860312047299,0.0012894561492074253,24.210937087460383,1.2368101401775977,6722.8832892929795,1729.3456221332895,3.918195696722952e6,2.908870589264661e6
0.0037400000000000003,-1.2116616711710184,0.0012527398941892195,23.072041243784334,1.1758810131115007,5557.618658399743,1495.1614579984014,4.01386724788818e6,2.283810901342275e6
0.00373,-1.2120166323920862,0.0012629190626252797,22.496356559264616,1.0476725744671518,4606.213419866463,998.7405139022574,221587.38738869398,1.0598297554439218e6
0.00372,-1.2116898158923284,0.001343895235938672,24.36786829862888,1.1425066051984967,7061.350774178641,1254.4689723552651,2.3413683667520443e6,1.4772966649417612e6
0.0037099999999999998,-1.2080925969124485,0.0013525330809895024,25.063804314671223,1.2011292093973616,5559.7758322801055,1586.8799032004347,3.3898654950814964e6,2.7441372880602474e6
0.0037,-1.2097204266547275,0.0012513321113752885,25.60871705126568,1.2949112618319356,6865.749635075912,1709.0472533988911,4.653675215016243e6,2.6324107005064674e6
0.00369,-1.2103252659514028,0.0013950596428736596,27.25952155289765,1.282544435614815,7420.884096559726,1705.6730316782352,3.337106790571079e6,2.711928781681918e6
0.00368,-1.2093215920318383,0.0013915553012923056,25.536532353688482,1.4115784941830505,7062.484959318615,2373.8598957728295,8.934887342144819e6,5.028667899221031e6
0.00367,-1.210530119946786,0.00131685114704833,27.47276077643508,1.4556240344079792,8901.403667375846,2208.9193971778086,8.963062660382478e6,3.558656295186991e6
0.00366,-1.2099412821349769,0.0012035166661896498,22.955827980510556,1.0561063569495914,4071.6531403832005,1197.19004744869,1.9037086070808508e6,1.5972539376912955e6
0.0036500000000000005,-1.2065552339567682,0.001285143383539014,25.995091547654052,1.1731613196633188,6434.08227771149,1383.8645282000314,516101.30181521963,2.11371224794944e6
0.00364,-1.2083080047992112,0.0012998017168679163,23.80496467199601,1.0912253482140275,3556.76150919365,1070.36570801916,1.2129265968707716e6,1.231611452004773e6
0.00363,-1.2094698355274627,0.001336160261987707,25.767815544250848,1.1427795748465472,4671.9740580372745,1163.0553759443887,299458.8525419457,1.3495973075021082e6
0.00362,-1.2077564597374215,0.0013335159519196093,26.28541921610457,1.3064074677646156,8736.66040386948,1746.5882620532423,5.638043668413039e6,2.445910648798122e6
0.0036100000000000004,-1.2098139871459803,0.0012733206284974517,23.89244529420383,1.0552758775893742,5608.860597150509,1009.5022378123109,-305918.53349508677,1.0625919260686892e6
0.0036,-1.2081557293438547,0.0012643835796593572,24.19764158810485,1.1536668911874575,5457.690793081104,1528.6126016585026,2.3579572138643265e6,2.536964388357076e6
0.00359,-1.2063275734794237,0.0012624983391555816,23.679944604180218,1.0620288448820991,3042.1863874287837,917.4216041241749,-731803.834199307,914247.8518507659
0.0035800000000000003,-1.210470533096182,0.0013045158680374228,23.8329045720262,1.1725521993153163,5241.392210105624,1366.1149379404649,4.379774476347092e6,1.5525400106605974e6
0.0035700000000000003,-1.2081400447282327,0.0012922187189895317,24.129323575480196,1.1187384957510211,5221.242325629193,1397.4884512681424,2.0401194630036096e6,2.044730345754437e6
0.00356,-1.2075005907929237,0.001308179803287971,25.378531496537956,1.251410411779961,5943.999709984598,1430.5036521376494,2.2354761414158517e6,1.884744451210026e6
0.00355,-1.2085643819579057,0.0013088065893622502,25.01679188255431,1.1818250095787302,6234.473212052165,1434.4658929761617,3.605156470497608e6,1.9747334077317412e6
0.00354,-1.2092493106630973,0.001294503396037919,23.60001330175667,1.3040822869159552,6655.3386165913635,3008.241087526524,9.557484858468087e6,9.479628145366078e6
0.00353,-1.2059689244925629,0.0012688196622478295,24.3169574904822,1.1648977420674964,4245.4679761717225,1494.9202318662094,1.213859176492053e6,2.1937181821096777e6
0.0035199999999999997,-1.2079839600996518,0.0012822705725348284,23.903123347225186,1.1943658785345224,6290.244798324492,1464.123062030908,5.333442102021117e6,1.8905930639794245e6
0.00351,-1.207381551200408,0.0012843788546528956,25.452016183210983,1.2702170504999817,7521.415826443024,1831.2869219733102,4.874323232505003e6,3.150252887216218e6
0.0035,-1.2067930093299675,0.0013327578934775686,26.748417836737463,1.3127054945612413,8855.416240958826,1756.4559252261367,4.832610844769758e6,2.52136738924435e6
0.00349,-1.207668535698059,0.001306737849840589,26.46668215575593,1.3090483110693907,7778.416547744112,1705.3579097869663,4.4446512430040715e6,2.3399017040951904e6
0.00348,-1.2058964268428776,0.0013870547807748673,26.57638461866572,1.199289863254098,5724.6087446368,1413.8348711064893,1.0439428221175887e6,1.574192078930213e6
0.00347,-1.206643059767288,0.0013358851243364114,24.859592047043492,1.1820698569743542,6761.656901769933,1522.2561011077241,4.1595073661813973e6,2.314993578845716e6
0.00346,-1.202784953775365,0.001284478168607202,25.786016082439335,1.2976638990945586,6919.632994083805,2045.1916385325387,6.37832729722861e6,3.943397252966211e6
0.00345,-1.2063374475163728,0.0012737801107659881,25.130129816256453,1.1237309230832504,3204.3847296182485,1089.6935009708905,-254867.71773808735,1.1207790602393516e6
0.0034400000000000003,-1.2047349630857522,0.001233141048351231,23.797574195199658,1.1280290509841624,5842.770029516667,1218.352413107706,1.550579780187074e6,1.3519044087656946e6
0.00343,-1.2053011380949257,0.0013808242672070322,28.009197297521233,1.2950936520658582,7449.698568197005,1747.290391384175,1.8051456665790076e6,2.698365207063158e6
0.0034200000000000003,-1.205550854471453,0.0013452865279530895,24.565608553812222,1.2242736079634697,6419.156989014181,1602.1471340136645,4.0183074151228582e6,2.312271146926217e6
0.00341,-1.203780008874755,0.0013296298567002415,27.23795324095967,1.2532154897496075,6601.2189603589595,1313.4966560024839,791888.764372048,1.4405880561013834e6
0.0034000000000000002,-1.199910552493378,0.001372683498863206,27.52973152809627,1.4127962823747413,8648.45078134101,1960.9764524931204,6.870945015039214e6,3.092305358779622e6
0.00339,-1.200607730199825,0.0013704148299625918,27.48090574893464,1.2976046969215977,7483.651940755122,1483.9279170348668,3.0998354083115477e6,1.7831012041047765e6
0.00338,-1.20568846978096,0.001358998962243043,25.79414131456704,1.3509810557809152,6243.022602901925,2070.8949520695664,7.54796962412735e6,3.6340223655359116e6
0.00337,-1.2038413887676545,0.0013400551757935314,25.6483008910318,1.0859952075939807,5675.319132648948,1104.9922499021625,-11260.428126527537,1.3088193439346428e6
0.00336,-1.2027382394895763,0.0013371941326563276,26.055894870916923,1.2828311712063227,5558.957520110033,1510.872646294996,3.400425636046025e6,1.994459857113268e6
0.00335,-1.2013366736567859,0.0012979546908612075,25.844168624492454,1.2005976626006591,5336.3698831124875,1302.1091678181547,1.1213338544048315e6,1.3897636902355673e6
0.00334,-1.2009864802381107,0.0013674586582004872,26.426463699241673,1.3579318343102451,8269.924774883879,2166.4297829801953,7.437007161891719e6,4.482373743619497e6
0.0033300000000000005,-1.1998624444919808,0.0013696230246735724,28.047042121643425,1.3410107506868487,6217.289102193334,1526.66996772169,2.279501325923266e6,1.9022576852473128e6
0.00332,-1.2025581812950197,0.001309226016811702,24.943248524780433,1.3082914357247704,5702.939099182143,2478.1111345657027,7.137528593238496e6,6.233153630072523e6
0.00331,-1.2010786826297464,0.0013924099621645217,28.90330685871999,1.462752186122289,11932.6741298977,2074.0650964867305,8.112394623471193e6,3.368809507753804e6
0.0033,-1.1986614362252617,0.001338206468368065,26.794982804938595,1.3515541755978016,7770.562968648168,1674.994492630109,6.770967125851126e6,2.14169464756142e6
0.0032900000000000004,-1.1994456742329946,0.0013738530476281312,26.672607689266094,1.2672776239044785,7262.564751186453,1710.6107122037395,3.097628463738315e6,2.537143404165205e6
0.00328,-1.2010441400959195,0.0013856012279737915,29.292534508369226,1.5538046398308287,9713.70282660838,2072.102960052438,7.694268006854999e6,3.0731724276761655e6
0.00327,-1.199799515072718,0.0013467263241338946,25.991261000562186,1.1537901359391112,6082.758536819821,1258.3728227607394,-108643.30330889006,1.8233768414635588e6
0.00326,-1.1992145816329791,0.00132362142141188,26.465969468734198,1.1787088901719098,5733.371410737953,1396.4933699734504,-18964.817847690916,1.9961596740854522e6
0.0032500000000000003,-1.2005241503369886,0.0013547545991970395,28.137352735377668,1.4318948263474127,7378.720877715676,1823.2382478085644,4.624838875647866e6,2.423396106856981e6
0.00324,-1.2004507227583943,0.0014165389305098824,28.46327296035484,1.3996719149664647,7339.300834256716,1807.227892222133,5.085526548566312e6,2.70547667951199e6
0.0032300000000000002,-1.198189925572724,0.0013409957868688973,24.688641927757246,1.3016102366430509,6909.432005572378,2285.379994185966,8.033348540915868e6,4.827182673513249e6
0.00322,-1.1984754340296113,0.0013406287738394998,28.557003612297,1.3619721372230533,9273.706465933936,1915.0495850206644,7.310685360329236e6,2.8721311207144056e6
0.00321,-1.1987304591478738,0.0014285583819455485,28.82340029378936,1.5963823890203075,11334.248845745995,3551.7927064982464,1.3925888954342857e7,1.0138711186904265e7
0.0031999999999999997,-1.197335435527385,0.0014162064473710516,28.137352066716534,1.3563068964716016,7538.142005991242,1734.7504310366658,3.671444603543802e6,2.792156971434939e6
0.00319,-1.1965227005637242,0.0014164687370891594,27.72909235655753,1.445330477840955,7578.499148062146,2354.13142846629,7.235902883419725e6,5.385800746124153e6
0.00318,-1.1990524287995281,0.001369306222020957,29.502005856054016,1.3234459909990755,6606.13894065643,1587.1020778485652,1.9002377966007062e6,1.9668425783868418e6
0.00317,-1.1969067560506126,0.001366517910177683,27.23716480961012,1.2411307987938678,5335.176449536047,1647.6837515342843,2.9165356767905466e6,2.544661645864435e6
0.00316,-1.1967657312887712,0.0013583460103942014,28.14936467451116,1.3109989050785997,6847.111468360301,1606.3134293878566,2.732057396509196e6,2.2036887943573003e6
0.00315,-1.19675431634579,0.0014061418664534414,27.09383051628233,1.2370251439527316,4935.994443478992,1408.0806609338313,362857.8708702066,1.975662035849729e6
0.00314,-1.1958342821204777,0.0013908316361836018,28.178467659122415,1.3476127737912993,7855.081290968952,1672.3525223364607,2.8796496962070474e6,2.186286047368654e6
0.00313,-1.1970861120122072,0.00136237083327582,27.712105858547446,1.3645437103782796,6876.307753605656,1849.3632000773866,5.429696138884388e6,2.7804606112312498e6
0.0031200000000000004,-1.1948201654093897,0.0013367968966688422,26.23575519378398,1.2760427187564132,7383.131674130078,1511.0201199407486,3.520808506095783e6,2.0388052422107882e6
0.00311,-1.1941204488817971,0.0013964696195918225,28.955241304769284,1.4172834143068473,6924.220861334069,2066.654782322926,5.790545314997619e6,3.064804138013776e6
0.0031000000000000003,-1.1930882049589755,0.0013852303339917196,29.884886743545245,1.3760641299035925,7095.560885446434,1961.3287711459711,3.234143548214849e6,3.0797951275927387e6
0.00309,-1.1954990261550469,0.001385854307070429,28.309691014957828,1.3899821932237604,9808.47627206108,2275.51148651579,8.132595645176216e6,4.750731918644862e6
0.0030800000000000003,-1.1960371300639983,0.0013682525772854138,27.09670888499498,1.2585650529478367,5444.308227484409,1309.2191688381174,731418.0807280442,1.48401145255039e6
0.00307,-1.1960633920044477,0.0013825035350178414,29.721178093672524,1.2815606414850664,8480.873197598805,1322.3200882395151,-1.8032628478294795e6,1.6433316088281432e6
0.0030600000000000002,-1.1933625980049825,0.0013456358055675582,28.83886004520126,1.2522713956171823,7410.942179991525,1366.161514994182,-1.0250917293385617e6,1.419583048753142e6
0.0030499999999999998,-1.1937597441835608,0.0013911728446817729,27.387777528146923,1.3470009676467067,5862.075921191634,1871.6185183593652,4.875511802858612e6,2.948989359970326e6
0.00304,-1.192810524901649,0.0013660392090251512,28.42049634276999,1.2771884857244682,4925.16514657683,1553.8280383003541,1.0400700389943548e6,1.9950673531107036e6
0.00303,-1.1928624888035821,0.0014411934676378578,28.61977887291192,1.326663585161938,6155.598776117492,1725.70150126693,2.970353399298995e6,2.270659764998546e6
0.00302,-1.1920480418544626,0.0013925497107189592,29.094964516031776,1.4009397823407548,9236.676558604277,1954.8607161324549,6.195746491063923e6,2.9722117681426997e6
0.00301,-1.1931522138166588,0.001436875391968244,29.255419254435278,1.3198141638515104,8199.994806946006,1397.4063379450654,176123.88555696965,1.5881190530068334e6
0.003,-1.1918573981412766,0.0014736553095871232,31.6728796686196,1.4648669058953638,8874.57211293424,1741.031337056815,1.534605861323718e6,2.3082624158530985e6
0.00299,-1.1914606586334848,0.001390089284409372,28.987492172359634,1.4040080347412949,8665.027968346132,2309.494871285942,7.320304931370344e6,4.66907143222571e6
0.00298,-1.1937551787163818,0.0013843331263363855,29.526778068519224,1.4557547533920079,7234.799561324251,2307.3751581505335,5.267894785289533e6,4.8084150606534965e6
0.00297,-1.1897172900790731,0.001372603947579038,29.067061864853617,1.4488960346987454,9830.9981960275,1984.3779291704602,5.522813980997286e6,3.280585272808174e6
0.00296,-1.1919657638659735,0.0013092944657685692,26.605540880950166,1.2063757593812927,6553.558384505965,1398.0381445416706,793937.1970418006,2.1504490541434665e6
0.00295,-1.1907699545299728,0.0014864597903205216,29.26599140944627,1.5908698908759136,10632.036184964,3575.2104901733287,1.1389649527546227e7,1.1177439531375641e7
0.0029400000000000003,-1.1908728834886213,0.0013483764004867099,28.277403892292043,1.3852211343485077,5444.178392427379,1647.6492898870285,4.1598736868269644e6,2.02021860448192e6
0.0029300000000000003,-1.190255866468799,0.0014586190363891256,31.302854929549625,1.357097214400799,8237.089702836282,1612.4247659076148,347626.68710117205,1.923612718785793e6
0.00292,-1.1902436880665097,0.0013893864766083882,29.247521783267782,1.4101121727852106,8698.701664241798,2023.1142013616188,6.511282931256376e6,2.8647630764543796e6
0.00291,-1.1913468831235794,0.0014351918538837356,30.84504093945373,1.449609658975988,7938.319577932384,1716.901238830303,2.9090365933364844e6,1.9823128180909457e6
0.0029000000000000002,-1.189107095957094,0.0014860582439888974,32.22324281390093,1.394596918878347,7912.501000665897,1756.8959352082745,-31350.91067260159,2.525293719955083e6
0.00289,-1.1889972036740806,0.0014388587626958979,31.62986814188213,1.5294816013424166,7112.593709797669,2149.7726685411685,5.262791743861094e6,3.600693171393421e6
0.00288,-1.187547734366906,0.0014349475858868562,30.361702634193488,1.4561789969189165,9803.337109741777,2008.262860629531,5.746052715683363e6,3.3036272318167635e6
0.0028699999999999997,-1.1889230912070472,0.0014113653774706688,29.800890713303136,1.3810148214389941,6774.275697812825,1855.406984929944,4.1195353347416692e6,2.869664294772108e6
0.00286,-1.184455988804981,0.001491431545891895,31.504019364528435,1.6399908725731729,10594.4015249243,2885.1723664943993,1.2004526138763303e7,6.201148929295546e6
0.00285,-1.1841279423457667,0.001463711758340111,30.244090772161417,1.5866760063350973,12368.304610507977,2681.551671665493,1.1438737042677656e7,5.169920027995185e6
0.00284,-1.187457385333453,0.0014164697109659795,28.098409163142602,1.2577615869246912,5397.196271573104,1392.2265092405717,1.096657283042106e6,1.5594848429105724e6
0.00283,-1.1873403534844398,0.0014048104355121876,30.431851467196854,1.4032136887642337,7303.758040549319,1885.3956909155993,2.195858916355033e6,2.9270762128566424e6
0.00282,-1.1891841182497276,0.0013920594331912801,29.43664596184223,1.4064046467312645,6334.748603212637,1819.7421312663587,4.734376334611522e6,2.4164605586239155e6
0.00281,-1.1842757466037261,0.0015525771388632185,34.54336941016733,1.6048316006257208,11764.90280962581,1959.6724307327054,3.4961311791581367e6,2.182478159284886e6
0.0028,-1.1866592890880407,0.0014679129618765225,32.290299324815024,1.6069953763454328,12359.615249232242,2903.9135840567637,1.0041020003032124e7,6.496797128644536e6
0.00279,-1.1844315950851658,0.0014764123742891638,30.28790269539319,1.4331170034271599,8944.060128016717,1759.2845961305507,2.253596249289169e6,2.7567136737161856e6
0.00278,-1.1864812979884998,0.001445392780189875,30.883449052855376,1.5050688510617705,10964.620906116728,1984.2856038085038,4.647733591906718e6,2.9187509637342547e6
0.00277,-1.182679109515003,0.0015283680083875268,33.24615671331181,1.5045456023303492,8641.20754656061,2583.0141131564155,1.8402723278835434e6,6.444760064862598e6
0.0027600000000000003,-1.1817812852401173,0.00150539184046861,33.87174059793516,1.8369765615294582,17053.658262260902,3443.9183941632878,1.9303208260570705e7,6.990186699716431e6
0.0027500000000000003,-1.1844642415422895,0.001391481896563189,31.680030243189126,1.8333781377449072,15049.430404710334,3778.291271009781,1.7952416591750268e7,1.0194738438505307e7
0.00274,-1.1847287953387142,0.001507224356845957,33.9318129709219,1.6859460937182584,11823.874776282075,2755.905703527152,1.0263858283904228e7,5.30711225196897e6
0.00273,-1.1840335872896435,0.001520723461396581,33.08514639636969,1.6055986592090892,10570.098007635583,2116.4639887994845,5.496956246880589e6,2.7850446136519723e6
0.00272,-1.1835211156910084,0.0014623945938734761,33.51878082803608,1.6759994812020198,12998.115854241834,3114.7158764354717,1.0339393418502428e7,7.600963852229774e6
0.00271,-1.1835548645689244,0.0014933161605657408,33.89463920239668,1.8678206187601432,14166.878956387916,3841.936537091841,1.5262696202587847e7,1.1389653615699638e7
0.0027,-1.1843263426867885,0.0014054624020110934,29.783349441696462,1.4748695953505468,9233.867181121936,2181.5095755401735,7.879273254622699e6,3.7551038310664063e6
0.00269,-1.184206984868573,0.0013753643271626622,29.65403060810184,1.4328090719452928,7992.197957843278,2121.360529867395,5.739332000061222e6,3.9697181461959304e6
0.00268,-1.1840864406581393,0.0015346750906389262,32.4350118070588,1.5874797100928661,11926.834966187791,3186.101912077327,9.730962964183763e6,8.061293556020155e6
0.00267,-1.182691327800887,0.0014091850500322059,29.93289851888554,1.3798915143481008,5680.183120206309,1840.0960371227968,1.919751026088641e6,2.652902772029363e6
0.00266,-1.1825170523011894,0.0015545516166385427,33.92825644702944,1.6742728862217486,11534.161210892007,2457.4103721540696,8.392528415916625e6,4.0445565449281363e6
0.00265,-1.1805933490513094,0.0014306017279045085,31.764860846033688,1.4698067488208588,8807.517143111694,1801.1271589502255,3.24006352881849e6,2.2963560612136507e6
0.00264,-1.183092727608392,0.0015067226989896533,34.00884388358508,1.7970130285883281,11984.037707768703,2769.8310034615492,1.2149214722066674e7,5.329360213478584e6
0.00263,-1.1790876908782422,0.0014788758923567915,33.191770469764805,1.5729826841062604,10514.801674038259,2109.1173594033703,4.992254045815053e6,3.141705029159015e6
0.00262,-1.1795453684248327,0.0014588280444456114,30.378950400877635,1.4802114288631008,10930.469789892813,2181.135415332035,6.697905633062201e6,3.292146802132894e6
0.0026100000000000003,-1.1830509936882019,0.0014161537692541585,31.042519160977502,1.4212137854632076,8239.170982125972,2064.850825804064,2.6915844119193614e6,3.526519667026825e6
0.0026,-1.1827270669750312,0.0014002961599991353,30.706265106777742,1.3500994309787429,7684.383218923456,1773.733116242262,970840.5475700326,2.586320343139398e6
0.00259,-1.1810468286651703,0.0014897108278526404,32.59334603513684,1.741919694205938,12703.350019363732,3132.8598290600003,1.430301961616168e7,6.187736955953766e6
0.0025800000000000003,-1.1781515335086885,0.0014113205514491036,31.0323697663733,1.4345340844051053,7570.209541218456,1698.2387228517064,2.6154411225272883e6,2.1581606248373743e6
0.0025700000000000002,-1.1787528830843144,0.0015163493756923001,34.03147704723994,1.611700701765727,11688.40724552842,2147.027296477947,3.967597879801108e6,3.19034372547738e6
0.00256,-1.1802571467004126,0.0014216581854771052,31.08025228640271,1.4312157317181036,7622.0235596676985,2252.7937625002123,3.8817791741829575e6,4.564118114923357e6
0.0025499999999999997,-1.1781423061973033,0.0015101139936383491,32.24955757265929,1.5972659386876864,11769.741655437481,2238.8008541330173,6.7995633093675e6,4.1083201597973723e6
0.00254,-1.1764351204448698,0.0015288534050984376,34.60581964100906,1.701173079386879,12312.490884914861,2753.128321531827,9.857745026289316e6,5.252769800047409e6
0.00253,-1.1779039920293721,0.0015692223339373776,34.77120902827564,2.2178587590463477,17214.354539704036,6032.971455014467,3.4506725574040405e7,2.1732863300728507e7
0.00252,-1.1751243678948469,0.0015301886037477222,34.21089954266465,1.717553879293089,11245.007694675085,2868.283165834216,1.1169181363262877e7,4.851668781335223e6
0.00251,-1.1759715489012095,0.0015507641595277366,35.36338868086914,1.7977040015787022,12453.30864652879,3279.3495973310955,1.1154838450869756e7,7.358781148322914e6
0.0025,-1.1772973603517554,0.001529719523696013,35.3286374971553,1.8126646216077484,14889.61563171395,3517.189861406802,1.4441708641595278e7,8.98518489575723e6
0.00249,-1.17788753564655,0.0014879212786709055,34.30259369687446,1.538744070634791,9456.673937511674,2069.624054374065,3.7533614649965432e6,2.66992958927571e6
0.00248,-1.1775266069399533,0.0015513080135971763,35.0814777021239,1.6510870278578311,9469.483964411478,2336.015113897786,4.670705019427744e6,4.56142924992294e6
0.00247,-1.177581206501296,0.0014834597028663687,33.14610973452652,1.7331469371877775,9330.811664910216,3465.1033498634683,1.0788244900924042e7,1.0321352662965145e7
0.00246,-1.1739569747216363,0.0015979540784666567,35.54622285635036,2.183568785319998,16631.49173228096,6299.50197114063,2.9775147917027447e7,2.426740424662564e7
0.00245,-1.1747384682982414,0.0015345837695847392,35.404578781406535,1.752219843927402,13372.605835174272,3189.2375354916358,1.0875567586620476e7,7.553060677217718e6
0.0024400000000000003,-1.1746976254142725,0.0014637414353095488,32.97872806106912,1.5951887912440892,10668.605734217257,2254.6766262314186,7.280777110514407e6,3.6150278670180985e6
0.0024300000000000003,-1.1746250494621437,0.0016049611210876996,33.252766383923294,1.5357815446880738,10263.893281599734,2024.8906844984472,1.5695712496710038e6,2.797053452048866e6
0.00242,-1.1726886172135211,0.0015655249877371761,34.19634992299619,1.4517081774889051,8893.067089471431,1977.3905820188063,624670.5510173239,2.7773344561884464e6
0.00241,-1.175032899273747,0.0015095974362777087,32.46277164106053,1.516527628108779,5503.137591249767,1621.4076791458115,691763.6598815788,1.7886837425710529e6
0.0024000000000000002,-1.1734794628598453,0.0015751742271379863,35.00593865882236,1.7926756493920206,12149.532279385612,3151.3741116258375,1.1063660149202855e7,6.994145014426197e6
0.00239,-1.1722873799073845,0.0015602131353479977,36.829218446794634,1.652870436854119,11452.072807384513,2590.8210362037953,2.1595996413146337e6,4.609233492920765e6
0.00238,-1.1735336110132233,0.0015863308760867487,36.532064555606176,1.7359845591190848,12464.242888571931,2984.6900967633355,7.739285824179646e6,5.67765725193251e6
0.0023699999999999997,-1.1735989152811912,0.0015870339635107652,35.630975084230414,1.665479832267323,11316.871435154968,2190.318922008833,2.111724090488047e6,3.3479755951979035e6
0.00236,-1.1721317478256594,0.001490922773560638,33.55498614797687,1.596965319019741,10360.027986615522,2538.9467058153305,7.2282640104495445e6,5.047136543651983e6
0.00235,-1.1720717762365107,0.0016117404089839298,36.410028601357624,1.861083532530374,15899.46028472672,3047.8898230984078,1.176694088763179e7,5.694861198736755e6
0.00234,-1.1678984351858037,0.0016570331237680876,41.126335539294,2.25112335493911,18536.92083615972,4373.971632518991,2.4275913564334836e7,1.0619372219219876e7
0.00233,-1.1719284078753633,0.0015587683288251486,35.165710060644365,1.6312194378175746,8191.229081817528,2357.5974678615203,3.9920150602478026e6,4.201362716369255e6
0.0023199999999999996,-1.1692399447121329,0.0015481243602910278,35.42005843689004,1.8100226615767243,11584.116514593914,3075.0784624650773,1.0352056477004517e7,6.034197553581719e6
0.00231,-1.1696166948330713,0.0017047503446306967,39.27144757217003,1.9808130624398175,18242.393425290265,3625.450117149385,1.674002737797981e7,7.62619739593806e6
0.0023000000000000004,-1.1695585583965202,0.0016408915959324657,37.168589253607074,1.8326432350705957,13464.61242077192,3381.7040701124934,8.82863057226157e6,7.507644495433811e6
0.00229,-1.168925349275315,0.001540443460025523,38.60567391685968,2.127175172921537,17884.62340328438,3861.5890461795425,2.251952735062872e7,7.269145144509966e6
0.00228,-1.1675665278766458,0.001614490714848024,38.20577017977937,2.049310236572538,17690.698134001723,4510.94025905262,2.2703981750974502e7,1.2304019539194848e7
0.0022700000000000003,-1.164267607077125,0.0016028564698401901,39.708232234272565,1.9890330088235022,15457.676349531319,4710.645872454632,1.8759616955546286e7,1.5880148394737246e7
0.00226,-1.1686721206001587,0.0015769741062551205,37.45010729073154,1.5480206029913106,8588.835632308877,1932.4340940125094,-3.285460067451778e6,2.802716236460135e6
0.0022500000000000003,-1.1673548666904041,0.0016313538973853014,38.70959418249978,2.12924651681512,20357.250301366523,4478.524037632016,2.3445724336397823e7,1.1332982960577149e7
0.0022400000000000002,-1.1654082945876862,0.001663992392188492,39.61061742232877,1.918047625026335,13707.294001213219,2596.1862655791483,5.072981743693587e6,3.618195299511896e6
0.0022299999999999998,-1.1695317103421614,0.0016158000346061547,39.06855893653751,2.035070421271626,18045.630303089067,3921.0934887707995,1.5184574776984105e7,9.412962121924337e6
0.00222,-1.1638612427086603,0.0016109245676439927,40.13674397314634,2.2262650763343443,17131.05593714675,5810.462638303774,2.3115694399306256e7,2.0831362755283803e7
0.0022099999999999997,-1.1628073980733442,0.0016285484264358505,39.040639587765604,1.9192970091264476,12667.548812351877,3454.1475361430953,1.1775672755746437e7,8.103923587343002e6
0.0022,-1.1635493739196439,0.0017012316793903698,40.99922403027728,2.2279385444477025,22754.663572731562,5117.652380280986,2.6929244338070475e7,1.5205758796748139e7
0.00219,-1.1639159601893514,0.0016147897621772737,38.40357411555287,1.7069942685060893,11925.042680449073,2254.8302948327955,1.3705327494695878e6,3.320433662347024e6
0.0021799999999999996,-1.165305455416278,0.0015319396132742755,35.93467737886651,1.83177995146403,13155.040441102215,3366.447038154216,1.2953005166709784e7,6.4558602969991565e6
0.00217,-1.16408729926301,0.0016563495652607563,38.051345317177415,1.8266322380047928,13907.22917755984,3013.209394162877,1.0036999555532135e7,6.072091751039021e6
0.0021600000000000005,-1.1637740165350736,0.0016100496685388574,39.543222474295,2.242726712092023,21872.6580388244,4983.260933195636,2.8106173179330643e7,1.3430050790505197e7
0.00215,-1.1661413398687561,0.001610396482280478,38.10657835581096,1.7893640193598421,14624.133303966473,2420.886304996827,3.263643184271722e6,3.3672152192486473e6
0.00214,-1.162871898316443,0.0016611819030664607,38.548058916153494,2.0121425162982116,15897.107331354578,3123.0988797674977,1.404655383190821e7,4.63521684606687e6
0.0021300000000000004,-1.1619564432999645,0.0016707838715533242,43.99723832238644,2.3546771122293064,19358.211782036444,5214.063588131317,2.293685425193431e7,1.4312184308708236e7
0.00212,-1.1625958215532597,0.0016257177983378343,39.245402018502695,2.0211089140360237,13544.161321710162,3363.7237095576725,1.3127939557683798e7,6.877693638346906e6
0.0021100000000000003,-1.1621449533865797,0.0016448911748072625,41.04770668066578,1.9290659547111546,13651.415236416338,2950.504043962932,8.643858926445343e6,4.1647829959859936e6
0.0021,-1.1600872079700089,0.0017193478643674686,41.84169888508903,1.946033936314326,13341.765808442304,2864.818547965997,4.852699816584579e6,5.050111185644043e6
0.00209,-1.1610121518148242,0.0015989566710082738,39.32623515319107,1.768484413772509,11950.574511339713,2331.2248645604905,2.749605734026627e6,3.178611457473024e6
0.0020800000000000003,-1.16125608202234,0.0015804706968955457,36.82030184948844,1.7644592285609075,11773.723529784495,3114.0609975250045,7.591336740073045e6,6.606692593236182e6
0.00207,-1.1580729266091214,0.0017873604247655335,44.54482930231163,2.2000414236228543,20983.076366486803,3712.368820276959,1.452127705276498e7,7.583602517239921e6
0.00206,-1.1597915991702699,0.0015942982813705693,39.33182552314683,1.944403150193155,15067.431445604798,2890.151820106911,1.0902747275290525e7,4.386825092750694e6
0.00205,-1.161881799277289,0.001665322831634938,39.41957323324922,2.0161331532535818,23215.28762057882,3491.9026986257672,1.9913199783504225e7,5.63869891442167e6
0.0020399999999999997,-1.1579800629534993,0.0015863319414132022,40.071054382310095,1.9346642538700645,14684.869427383783,3411.2097287976794,1.166574957533803e7,6.6039686210329225e6
0.00203,-1.1566158389182422,0.0016590801138943023,42.61225369557896,2.564561735615871,25434.477381149998,6259.855861634029,4.099633595616396e7,1.699476997521458e7
0.00202,-1.1563207220305887,0.001744380252994893,43.82749254453268,2.15074618766832,21180.3258438545,4443.749360673628,1.637596441987378e7,1.161505427064409e7
0.00201,-1.1620477057423235,0.001755185820598547,43.995268969045725,2.281546355205174,18889.28204467824,3704.296837133856,1.2494447660258824e7,6.566285218631842e6
0.002,-1.1591067164059499,0.001643524197740963,40.2162870526281,1.9758059454189112,18033.285264576367,3584.338959757159,1.7047143560173966e7,7.463006974315922e6
0.0019900000000000004,-1.1583511936618112,0.0016054101219015442,39.30982616274648,1.9865477480313367,16485.917671145715,3608.6814337057467,1.1581539277015157e7,7.860426823264402e6
0.00198,-1.1553549628542814,0.0016805575773501044,42.644478779680014,2.1884925142678893,16769.75291311879,5005.438848699561,1.754021248634862e7,1.6095236116126675e7
0.00197,-1.1568477378491069,0.001730965909651175,45.394421405344126,2.552002291064094,30392.25443412428,6056.069531080715,4.151735324717749e7,1.537158897569333e7
0.00196,-1.1588018828354876,0.0017049593455290104,45.16161086915447,2.63627178107054,30356.871811823672,7206.217007196272,5.004119154976049e7,2.46970095142976e7
0.00195,-1.1550338410858552,0.0016544888114571723,41.82731648463554,2.010386912322261,18991.141951132013,3476.6268753676923,9.45008285806052e6,6.969035938613393e6
0.0019400000000000003,-1.1532184158056709,0.0017141760642424228,44.24901140045039,2.2838296489605554,24299.585926630287,4181.151840124819,2.4066700946788885e7,7.47996084649534e6
0.0019299999999999999,-1.1513355128102578,0.0016563538035038025,40.525773610242645,2.011488984491341,15902.10877264407,3569.3728049649867,9.550447356195219e6,7.912195993348959e6
0.0019199999999999998,-1.1510627265653053,0.0017595611871915255,44.30034114385322,2.266026101704396,21308.380043940444,4498.422469885704,1.9439764878989253e7,1.1338015474805698e7
0.0019100000000000002,-1.1516133813285758,0.0017144368649710437,42.851042463771,2.162223232776779,20276.58550823396,4298.656735337135,1.6588630424379317e7,1.0818952067567881e7
0.0018999999999999998,-1.1499285435326785,0.0016755397638881083,41.18782237145874,1.993739968937752,14623.21298225429,3230.9965278575537,1.0709312523673015e7,5.594674098731714e6
0.0018900000000000002,-1.1550268619563986,0.0016873419032183742,40.86760403739075,2.1546439030134903,17301.1550439758,4822.371920469546,1.945166811826213e7,1.4371097341134481e7
0.0018800000000000002,-1.1524807609558805,0.0017191519720052232,44.21196427528463,2.301171706633597,24240.4268378791,4787.021231901063,2.943094963059678e7,1.1128392958496701e7
0.0018699999999999997,-1.150194970717159,0.0016993990841741612,45.30386521859967,2.25429916029525,17823.145102449398,3526.2946087888936,1.4942337249096313e7,5.653478948902507e6
0.00186,-1.149046612686276,0.0016910597495171395,40.456798566110415,1.978913922100313,15133.558111378898,3290.9801828370905,1.1531209300897144e7,6.055409428452185e6
0.0018499999999999996,-1.1506062379142237,0.0017030440105980558,43.736724977310104,2.324556041606508,20942.88233306496,3937.324033392511,1.7289409792696122e7,7.493771148996794e6
0.00184,-1.1493575533025513,0.0017462976938987683,44.97465979099571,2.2967920092920613,20880.424657277144,4233.65133528834,1.6153428556302354e7,9.673273514848316e6
0.00183,-1.1492537045971072,0.0018122910108008025,47.279228755809235,2.3756908889739754,21361.351445219523,4582.6585639714,1.4632757675218591e7,9.0058071998833e6
0.00182,-1.1480977732377782,0.001661129964673068,43.77238697895535,2.465414110361188,22723.670724209343,5852.274103393022,2.5737580252123993e7,1.8986731939928614e7
0.00181,-1.1474043464685098,0.0017995333131867164,45.9123556670203,2.7025483765494793,25087.18250438404,6953.732283268,4.24083643070778e7,2.2196925074109778e7
0.0018000000000000004,-1.1494140637690102,0.0017620086519666435,50.68864669990063,3.130055151461091,39627.104076201074,10275.307665575076,7.16304264338913e7,4.086036055347767e7
0.00179,-1.1464574933725604,0.0017620230784895234,47.451114194235,2.325727013162617,24802.091240896527,3964.102553967826,1.8383579363185495e7,7.851792278146048e6
0.00178,-1.1440709649957066,0.0018732321894993473,50.729090059790934,2.5411383982389864,23886.18999638803,4544.723657045257,1.8770677394297734e7,9.060346355342153e6
0.0017700000000000003,-1.1469653775381692,0.0018098774435196905,46.185062667308586,2.1365003429184406,18009.804517204902,3587.21185383382,7.37908914496213e6,6.12197377470306e6
0.0017599999999999998,-1.149024444053864,0.0018320478566180866,47.08866390671288,2.30692354098181,21985.43339919511,4150.066064067037,1.6640453763459593e7,8.457793253058722e6
0.0017500000000000003,-1.144348328735523,0.0018404676843450877,47.91316039525985,2.5087845065056475,26784.91043389274,4538.249837495931,2.1444919390795883e7,8.68516163058774e6
0.0017400000000000002,-1.1464178593662135,0.00163772114832004,45.89653190950536,2.1968493507676574,17867.94340746339,3768.555525828075,1.144920501919924e7,7.006599406122469e6
0.0017299999999999998,-1.1456582406344469,0.0018029093809388936,46.958990250459436,2.4726137919559625,22881.56317308473,4598.187710987043,1.980537248306682e7,1.0205573591378942e7
0.0017200000000000002,-1.1466464947967274,0.0018145029862532721,46.53610182420564,2.210314404454093,20657.566607073895,3535.745436668437,5.238304131203121e6,5.891387220053063e6
0.0017099999999999997,-1.1471406541989797,0.0018147560106330587,44.03689349577685,2.2128152421127982,17929.218734894363,4173.90292398608,1.8203708571784537e7,9.334629375186423e6
0.0017000000000000001,-1.1438120940518668,0.0018502920446773158,46.744980093320194,2.74019258488528,28377.267249326324,7591.625894703232,4.741111021446954e7,2.772332428873825e7
0.00169,-1.143786259947487,0.0017959465648058344,50.0284216805519,2.785295629649349,30185.083171324095,7310.638375379046,4.452822721580045e7,2.2391640726291433e7
0.0016799999999999996,-1.1410625530946668,0.0018753883183625596,51.990832888144986,2.5650987880373983,24156.432967006665,4627.190105402275,1.9965608895557664e7,8.185082346445485e6
0.00167,-1.144643786051727,0.0018172744926653265,47.451637572293706,2.6319128973057127,26860.401358348106,6022.734752448333,3.7086354119125545e7,1.7332049799322728e7
0.0016600000000000005,-1.140649951867071,0.001923726288357285,55.386744021060245,3.233751367468218,38700.91778018891,7277.75026120913,5.148860373932954e7,1.7725506464839697e7
0.00165,-1.1407291451354533,0.001913201178774542,51.3996265631874,3.477330123319214,40956.15237445917,12837.842505753102,9.71348058584761e7,5.833382936675348e7
0.00164,-1.1419308550836078,0.0019315083277560445,48.91736932601931,2.5417325543706513,21616.272602464527,5276.726456616688,2.1806827095128797e7,1.297876944951887e7
0.0016300000000000004,-1.1406400853782241,0.001783493483692095,45.91779635509017,2.4281975502798168,21363.335646732816,5098.253569659736,1.730306022654535e7,1.3878174233606152e7
0.00162,-1.13834441240623,0.0017420689001280123,49.037999835695786,2.5826601847124793,23555.23315101855,5326.804005443474,2.41468613524605e7,1.21737033836372e7
0.0016100000000000003,-1.142374501649045,0.0019107951054940571,52.913425845967026,2.8220777075563244,32202.714156812355,5744.206237061466,2.984626877146355e7,1.3285236930525994e7
0.0015999999999999999,-1.139722633652355,0.0018108502444126819,50.21513082552365,2.5575033925826545,28110.02215436992,5624.554623482071,2.6780163195701532e7,1.3962167657034354e7
0.0015899999999999998,-1.1365088277605753,0.0018768397580034267,53.27871103268206,2.728780253441229,29771.20705311217,5596.359799779318,2.6564979942682263e7,1.2863919504149735e7
0.0015800000000000002,-1.1351812957017238,0.002032497951155713,54.90378474884659,3.010789646409499,36153.37023187731,7120.579826640742,4.91190563474839e7,2.30182122487952e7
0.0015699999999999998,-1.138400282384799,0.0018437774176003653,49.45799530489834,2.636647231939525,26288.819377437718,4901.19439809858,2.9362719751148667e7,9.591056609147875e6
0.0015600000000000002,-1.1390528980903922,0.0017732591005356982,47.15540394236308,2.248999124108515,15996.64725856249,3555.3772499753554,1.1858546195487056e7,5.967721985419174e6
0.0015500000000000002,-1.135811061423054,0.0018193314675172725,49.89552591895649,2.80846052582207,30244.195882611642,7602.460175202789,4.615920536391395e7,2.4507218500966854e7
0.0015399999999999997,-1.136997514187441,0.0018348562304658796,50.53188904327551,2.7312606355406928,30645.157709053918,5623.477754152772,2.941006232460469e7,1.3130703704242747e7
0.0015300000000000001,-1.1358273270157226,0.0018645387719037024,52.628470464582264,2.5719018410159435,20655.03853817942,4092.047338338196,9.822345797867881e6,6.789697518412993e6
0.00152,-1.134997213975326,0.0019732820688833086,56.197867567263415,2.9580214378776923,38142.015727510974,6251.426860237921,3.6237176064118534e7,1.622115571371849e7
0.00151,-1.1354091416739194,0.0018048745711316436,49.04864239713972,2.2763896463415794,22217.317397411847,3493.5721217438386,5.385741699726977e6,5.896825233225597e6
0.0015,-1.1365656773662365,0.0018225583868137518,48.91525853408627,2.530293062217874,21603.09995645388,6046.955026020711,2.3072084911222346e7,1.821794678077806e7
0.0014900000000000004,-1.1337645637759735,0.001907431775790093,57.03694463136869,3.085496144231617,37159.35987997038,7781.333694489446,5.218105591574946e7,2.2387559410626575e7
0.00148,-1.1320685561709816,0.0019208409216868178,51.18517068603757,2.964351603076256,29823.376223793384,8193.66699314587,4.7575972112737134e7,2.6797575881660376e7
0.00147,-1.1287845760122848,0.0019315377226780863,54.87871143313129,3.271543054590759,37276.907932514594,9855.8074129415,6.2542283294740714e7,3.450684194458554e7
0.00146,-1.132049856197127,0.0018856282715612356,51.130627272026715,2.9281189096948386,30565.397730331686,7672.444909264832,4.093736030372189e7,2.522367095456305e7
0.00145,-1.1287152159293443,0.00200255484841116,52.71048034561082,2.5594643074627523,25954.487766965318,4869.803298921906,1.9968335065526124e7,9.815635308962146e6
0.0014400000000000003,-1.1331650769835984,0.0019959183720971397,57.038217600321204,2.7601902128442153,30684.24342497904,4721.362622494715,1.347385075921351e7,8.673603797770908e6
0.0014299999999999998,-1.1290336175451448,0.0020200156110836798,61.51459359758664,3.541697075831689,50832.429383408045,10159.308477809414,8.630761884831549e7,3.4256564449209236e7
0.0014199999999999998,-1.1270862762754388,0.0020259334546408104,58.09552905306314,2.9299037944180215,33041.15357055102,5727.44069691695,3.0009497969225083e7,1.1873843986364434e7
0.0014100000000000002,-1.130197461503874,0.0019539716733983,57.90246992986252,3.4607024310918875,41928.752195474466,9847.48512447042,7.311384891566981e7,3.3235877737528265e7
0.0013999999999999998,-1.1282196213109907,0.0019019478933381545,55.316102343431076,2.955810454614976,34055.19976558528,6972.110308718837,4.7315246395708606e7,1.7977722323315214e7
0.0013900000000000002,-1.1287026383227219,0.0020089238813765214,56.04644469368831,3.1729842390056855,32501.33702018819,7613.761585613908,5.006161876113795e7,2.049805290540214e7
0.0013800000000000002,-1.1278182776030243,0.0018418024562982082,49.56760081077248,2.52895019142838,23399.07005316361,4838.378295352748,2.1937579001360435e7,1.010412900998066e7
0.0013700000000000001,-1.1299282550631802,0.0020302588390735074,59.25183393378934,3.560562530816284,47382.62210762372,9810.235687105203,8.926383307637966e7,2.7772071749730352e7
0.00136,-1.128123866418898,0.0019499148769748982,55.68423633411489,2.75762477549451,30505.816460750706,5002.352354120996,2.1766187732532784e7,8.784206570791652e6
0.0013499999999999996,-1.1260111608453136,0.002036569501950824,59.913402479350346,2.9122323870094418,31518.904523346682,5921.112317121593,2.3296977863942973e7,1.2129777104347195e7
0.00134,-1.124794363480201,0.002093856187288271,62.939743146131256,3.3685850828096027,41051.00238891171,8385.156769087887,5.11663791491061e7,2.708091754758165e7
0.00133,-1.1250484067741995,0.0018740104608835704,55.93205955380116,2.977356078802314,32914.468607783194,6857.223895229706,4.4970901086529985e7,1.6817226415909044e7
0.00132,-1.1241442655384608,0.001959350147375953,57.153086262478084,2.8626784556620977,34742.863655307374,5459.246801770512,2.2118677875312638e7,1.1058105661944952e7
0.00131,-1.1249273961193171,0.0020460620918974835,58.89308002217555,3.300812407108506,39686.771653026815,7828.925827148269,5.268512565044642e7,2.2587680418615602e7
0.0013000000000000004,-1.1252874298428037,0.0020289355666261834,58.20543626966485,3.3370512846574787,40499.161481943156,8618.255872176933,5.726716017586089e7,2.702331421030171e7
0.00129,-1.125589495021098,0.0019797705769748902,56.98825314342139,3.147830784557235,36845.04919807228,7831.1682042164475,5.448697924864283e7,2.4418300072694205e7
0.0012799999999999999,-1.1239424622115488,0.0020155340661022953,61.44959108447731,3.4718406335198106,47019.92978330172,9995.164406634709,6.747906102234928e7,3.484774845857786e7
0.0012700000000000003,-1.1234853956622621,0.002178149176397324,66.82901688598551,3.8555260138923684,49334.89970744149,12038.69728903727,8.266265197081682e7,4.908688763630796e7
0.0012599999999999998,-1.122705600723727,0.0020221892981213,57.84021672922891,2.9951522792377503,30277.90876916823,6359.406789459434,3.424908257926643e7,1.6271312210780306e7
0.0012500000000000002,-1.116308426269276,0.0020900135779327415,61.43829061498963,3.249660670016293,37173.40742626793,7751.194670624797,4.520784076867055e7,2.2158960068929695e7
0.0012400000000000002,-1.1170194211165057,0.0020857483216046037,58.52323022467163,3.2630760352374697,34557.15582662216,8859.8270258243,5.492306987846427e7,2.7900060636365607e7
0.0012299999999999998,-1.120561674508107,0.0020852779321426304,59.672927144151075,3.3625573749412534,38081.2024126754,9000.853998086131,5.901391260475776e7,3.0702517127103705e7
0.0012200000000000002,-1.1197056039188287,0.0021539598825495096,64.21495101994039,3.487756850944606,41107.32254816541,8518.25248049721,5.671601412376338e7,2.1608210378199443e7
0.0012099999999999997,-1.1190332384147637,0.0020195252609197956,59.90900063740911,3.6086800006665545,46569.0379649058,9953.861932816731,8.171811132866566e7,3.277870512865002e7
0.0012000000000000001,-1.1208896258123597,0.002018549953362535,60.96401484391505,3.362694415060622,47796.12802252698,7911.735488084152,5.76382701382498e7,2.016419655195925e7
0.00119,-1.1158960635705855,0.0020270126168451127,67.00328225738001,3.3739909699870028,40478.389261276425,7223.892873047177,3.092612790743755e7,1.769214712903602e7
0.0011799999999999996,-1.1156245463374914,0.0020172173351108162,63.879473727571245,3.5113390317348734,42839.621190320366,9232.674550759713,5.7087122738671616e7,2.6829666236066956e7
0.00117,-1.1174712874851318,0.0021081839873800237,64.08131535448645,3.8194402197480533,51012.66648444457,10207.992177129508,7.698667026104355e7,2.8757048322555445e7
0.0011600000000000004,-1.113975456713709,0.0020651010721163036,66.88124353213631,3.821871292496396,51927.69027223984,10599.217958971127,8.204881727099393e7,3.442692972362675e7
0.00115,-1.1155148122119307,0.002055691825941287,65.2134978965163,3.2796756363273967,39552.8001049497,6408.918867195747,3.000868998562876e7,1.255196697771112e7
0.00114,-1.1084479387682686,0.002205626925346802,71.50123273201021,3.69157881950666,49590.928133397334,9792.997099380773,5.101232322119638e7,3.0950266206458587e7
0.0011300000000000004,-1.109846602777602,0.0021780671054023727,67.14200987422547,3.5108416739931574,41519.10835688196,7417.628023686909,4.440945889439555e7,1.5436613586167606e7
0.00112,-1.1106679416827931,0.0021935724295944793,67.36933506774925,3.442357622659392,49552.25826317578,7615.139723853278,4.1817375091677986e7,1.9732002593319513e7
0.0011100000000000003,-1.1106018415713694,0.0022786339629377954,71.8171087119681,3.8401891366496725,52846.04280260021,9125.648454502207,6.811778276573794e7,2.351152504978603e7
0.0010999999999999998,-1.1123031248407107,0.0022714659110348373,71.4223471031832,4.2390999261244975,61581.21143797303,12053.13756147247,1.0474859823988292e8,3.928245670821809e7
0.0010899999999999998,-1.1098740664444533,0.002136092479862608,70.32996538503915,3.97599272835907,57546.45578174466,11168.592510644712,8.889501794627406e7,3.7458344870481685e7
0.0010800000000000002,-1.1074284264239829,0.0022091621719869453,73.32577158300602,4.798719927088436,74068.10408818886,16521.50174136657,1.7374492772092527e8,6.062285587692402e7
0.0010699999999999998,-1.1115825012937575,0.002278425552297011,76.39671988145325,5.149974310333903,83863.08960767908,23116.878890377662,2.2599249525089744e8,1.3138162119831873e8
0.0010600000000000002,-1.106903337945463,0.0022600778972281686,76.96836900569357,4.746919597508343,77820.15821579128,17400.591136789466,1.6889302215707263e8,7.987022287111019e7
0.0010500000000000006,-1.1058767463249952,0.002209951764410001,75.81269553849303,4.788247547769228,75735.53411715949,18015.169203470195,1.7712515425354126e8,8.365889381146646e7
0.0010400000000000001,-1.1054769707973149,0.0021676809474105974,68.33466301244736,4.078993222923431,58132.62439916976,12998.275259325546,1.1201584498651297e8,5.4696371699816994e7
0.0010299999999999997,-1.105658808723187,0.0022017242429455378,72.42954835474292,4.752840068514777,68782.0811371792,24485.22069452235,1.945517219214518e8,1.5576543060763112e8
0.00102,-1.1040531524140602,0.002260719881598491,71.89005870879893,4.4860964238407,62319.94927653855,17092.94077531088,1.3045565941949925e8,8.670323320693056e7
0.0010099999999999996,-1.1073581141269349,0.002126215862758068,68.7244351034026,4.518594730378515,60699.3472741067,17316.86119230983,1.472947545133159e8,7.77601250076645e7
0.001,-1.1023622010537246,0.002199620938334518,72.32080516377283,4.135502183679973,57084.36191692146,11806.277124628421,1.1083989208943716e8,3.751730808583835e7
0.0009899999999999996,-1.1030468076604714,0.0022642351355846293,74.20929493652558,3.9824823851867084,59910.083862749845,10714.16620432318,7.659649449786383e7,3.1409485412654016e7
0.00098,-1.102948877163912,0.0021660294857069598,73.17166611888123,4.066983408464186,53394.61600675033,12457.551730251582,8.99171686949094e7,4.690425538915016e7
0.0009700000000000004,-1.1040846209613087,0.0023604546481715274,76.9081846733615,4.0832645477251175,60844.47375643981,11966.564406805011,8.193700529440762e7,3.9654235344832405e7
0.0009599999999999999,-1.1037717988741174,0.0021492221771764377,71.73515606210134,4.351473429665412,60349.22675424118,16041.991253862547,1.2564957532970794e8,7.502450845020242e7
0.0009500000000000003,-1.0987758848350169,0.0023457602256729,83.80733181560994,5.336722981611179,87318.4308357259,20340.817580501687,1.76867485551624e8,9.394051574795257e7
0.0009399999999999999,-1.0971906457808867,0.0022307417686283425,76.35300293287348,4.031555872833545,55730.12779692938,12485.732424312995,6.508058437667684e7,5.189366311581497e7
0.0009299999999999994,-1.0975196574379924,0.0023930446549786277,82.78205226387284,5.032767099267931,85826.07709909523,16097.713497842054,1.7527236754700115e8,5.384134752530121e7
0.0009199999999999998,-1.0973900440421276,0.002419514736239191,88.1606439746732,5.6577453258417565,93867.3648350707,19805.49716247338,2.2665642041090038e8,7.958679631813811e7
0.0009100000000000002,-1.097413317169397,0.002323639388348783,79.5670222848167,5.281266588032581,85533.12023921753,22214.879980666024,2.308102122823545e8,1.1411400004884559e8
0.0008999999999999998,-1.0991314800590286,0.0023510035977366782,79.85326212924632,5.186897081486091,88739.24898665803,20964.092365162185,2.260300408055097e8,9.850032674283466e7
0.0008900000000000002,-1.0954004681827656,0.002427479513157051,86.40035208548801,5.765247253540457,103828.9607999695,21283.356601724132,2.5281899634114686e8,8.87069494764548e7
0.0008800000000000006,-1.0948851911105393,0.0024088492502154046,89.36506645867766,5.53688230342852,100322.42957800762,21877.69245588763,2.3444590392178673e8,1.020807365571538e8
0.0008700000000000001,-1.0928477102992669,0.0024190870006787317,87.17915144962093,6.891947411667201,125289.75012675587,40270.19210240749,4.9733273128033626e8,2.6147557986229593e8
0.0008600000000000005,-1.0889013085835284,0.002504794076563899,92.8046997163971,7.3677873730177605,144850.8957832167,40880.492571294526,5.605857617779688e8,2.5252794081431523e8
0.0008500000000000001,-1.0904577560484825,0.0025281399123728483,91.48127036904178,7.0133162476104065,126864.21538571634,38278.02193511123,4.583113864433084e8,2.462242730842613e8
0.0008399999999999996,-1.0901579483888573,0.0025238607043903743,92.76705921808384,7.215293557324455,121938.80952628392,41493.16338795922,4.5407527471588665e8,2.876539600580265e8
0.00083,-1.0892497171076099,0.0025067508923482815,93.67639735623317,6.147381544111011,115378.95491447978,22129.139988241706,2.761006132492018e8,9.367963737015918e7
0.0008199999999999995,-1.0918854567114267,0.002485435315260813,92.29305597720203,5.339017656542609,100551.23650162939,17554.04352424698,1.761960341522259e8,6.386088305761249e7
0.00081,-1.0878015489616564,0.0023797205026993666,82.06869394744884,4.3426107637466895,69678.52945248174,12205.114919010835,8.555631532882297e7,3.815931025555634e7
0.0008000000000000004,-1.0849239804198774,0.0023871590884890653,86.99712749334284,4.486692414767427,66287.62727395781,11703.738018675129,8.628505769163014e7,3.355371092479004e7
0.0007899999999999999,-1.083810899789867,0.002493237171620667,91.29294431127883,4.793562565979066,70930.09518106724,13162.634400623105,9.488512198658668e7,4.196573198343817e7
0.0007800000000000003,-1.0820986829576853,0.002484719387222945,90.0395353432198,4.467334390377426,64387.868607522534,10484.758465149043,6.594984745059714e7,2.568913468758972e7
0.0007699999999999999,-1.0818885975171135,0.0023848299445415563,84.9776402199333,4.043534530571777,55515.037161147506,8993.030431808455,4.053943312638473e7,2.1593983237904288e7
0.0007600000000000003,-1.0828222084601813,0.002419312686614207,87.68519491631604,4.455197964380199,68868.5656004431,13130.849369877142,1.0986864939008388e8,4.278382085234012e7
0.0007499999999999998,-1.082006598914741,0.0025508009153078146,89.36827029825747,5.212735850792708,85401.07869425153,18019.44104751422,1.705881760331689e8,7.15060296621024e7
0.0007399999999999993,-1.0792363728642136,0.0023878267381547197,87.60815439815022,5.3222746976417845,90073.76759109809,22024.995441480245,2.0184574478659835e8,1.1027914172493586e8
0.0007299999999999997,-1.080141933760571,0.002679820284719629,105.83130418186013,6.855819960800367,139649.4944176136,28992.60044501502,3.7149666937388754e8,1.4431913388850185e8
0.0007200000000000002,-1.0786690972976447,0.0027437162068230853,104.9711930175593,6.785560313573741,133382.14942771225,29883.001654733245,3.373278166491238e8,1.599210281783316e8
0.0007099999999999997,-1.0776665740187663,0.0027136002321161506,105.27698680485574,6.594884108712809,128391.3787399961,25679.990967207228,3.1493332545950586e8,1.126608395811547e8
0.0007000000000000001,-1.0789201843315304,0.0026383906214175763,105.91032172665763,6.462249114597187,137346.3385447379,24584.476987888906,3.264350944112796e8,1.0563113172339141e8
0.0006900000000000005,-1.075828335660063,0.002698437126629024,110.5885551553485,6.476957150169498,136421.5202677564,24068.316171543458,2.792818130666629e8,1.0677601341586235e8
0.00068,-1.070039225037146,0.002570969969981858,108.83915337160457,6.80705943035253,135066.69558481028,29976.465074229207,3.465329514833354e8,1.5645142303412905e8
0.0006700000000000005,-1.0717712658213991,0.002748842726112902,111.39264631439808,7.507099746395861,141978.3548194551,38700.69474030631,4.2738231119208163e8,2.481293870623788e8
0.00066,-1.0706349148569374,0.002703454198253035,114.0888782289122,7.19821301549788,158038.8794413523,34101.62629495293,4.003792574662452e8,2.099174092421426e8
0.0006499999999999995,-1.0678323954626874,0.002606265199000535,110.37666705359379,6.377569172419965,135934.16789207773,23121.494817666087,2.862471582333795e8,9.124523828808796e7
0.0006399999999999999,-1.0700848049861549,0.0026721270671145477,114.20575602602582,6.851130050340912,155658.21646579506,27375.979435764013,3.4571112148817235e8,1.384776191561189e8
0.0006300000000000004,-1.0676871068222773,0.0027688180084668003,112.0516691291039,6.880079524780369,141956.59012448497,25030.47978028011,3.2425407593674684e8,1.0641125145900732e8
0.0006199999999999999,-1.0663012237305136,0.002781161550806686,116.51169139713862,7.777530085424469,165469.7640856752,36376.24554251952,4.7805849102794373e8,2.1412696571675417e8
0.0006100000000000003,-1.0660105617881073,0.0029724302901659077,126.56390664039482,9.427860217554501,235646.09316789501,50606.08325353232,8.609836474545115e8,3.1342330111973184e8
0.0005999999999999998,-1.0617611513632246,0.0028359174651166157,126.14702341358974,8.678064473418805,203151.99343795824,46785.500683024664,7.839667214644817e8,2.767618397677588e8
0.0005900000000000002,-1.061468495066437,0.002797999098791231,130.4898606247853,11.143820659422175,282559.9801368682,90245.20663432853,1.5230463918558617e9,8.035151481609806e8
0.0005799999999999998,-1.0624576800121306,0.00318314277429447,139.13087969018295,11.798318878186432,306889.8986043888,88472.02577766738,1.5811333039456325e9,7.880319771929581e8
0.0005700000000000002,-1.0641272622585358,0.0030647674784214764,135.9190545944827,11.945845928093146,318518.9683205321,94509.28014445072,1.693145387335234e9,8.828095142225721e8
0.0005599999999999997,-1.0605156085081118,0.002941691825317786,133.82953100259112,9.73964573014316,248764.5835055711,60578.99101765035,9.84385693378826e8,4.330154542079432e8
0.0005500000000000001,-1.060286461854544,0.0029104056281724117,135.97125357852124,9.728746086550329,237257.5282582132,60088.93098369083,9.028956729684727e8,4.716391675181318e8
0.0005399999999999997,-1.058835400985652,0.0029415313103764258,135.60459842080365,9.280142729822057,230577.89713522946,51036.51177126203,8.04777125317919e8,3.29482096200918e8
0.0005300000000000001,-1.0610045997072741,0.0030523775343403825,140.82842644257403,12.327120905062754,323076.1572880645,79874.18136456904,1.5465185928797228e9,5.515385964273022e8
0.0005200000000000005,-1.061626149442041,0.003039507682872158,143.01118667774765,12.731697491243647,338519.5547416441,88085.42652806657,1.6426185090836377e9,6.77276620062125e8
0.00051,-1.0595243418891336,0.0029441147704768133,129.77640260695165,10.696433568790578,250653.75325768304,73750.95546019146,1.1241653781652277e9,5.943641079818435e8
0.0005000000000000004,-1.0549580793881026,0.0030622442240641643,134.54101896538052,10.700481694448325,260305.27106262447,66956.0522690115,1.1129281537509482e9,4.4548686362333816e8
0.00049,-1.051703312364188,0.0030414162117579748,133.9387106444171,9.761336476931689,229093.6658482239,58343.50347203305,8.267360971613003e8,4.048205753284862e8
0.0004799999999999995,-1.0531652730872363,0.0029398420207328627,126.41243826863662,9.06047460037641,191241.5406430563,52943.88030164826,6.99877667472678e8,3.547171025966101e8
0.00046999999999999993,-1.0484325331043827,0.0030360716489019157,136.52629944701525,8.546936726228457,176836.61972514988,47563.70215975085,5.095393341841244e8,3.161486555689419e8
0.00045999999999999947,-1.0508808792311402,0.002954382721044627,134.1486795916438,8.861711893552238,202984.98569665753,52029.18549278855,6.220229635387323e8,3.9371058133674055e8
0.0004499999999999999,-1.0526744563824457,0.002984238487471086,138.983167658214,9.93434839543126,227761.15724302494,63624.89597793292,8.821876386004575e8,4.6072079996992576e8
0.0004400000000000003,-1.0479817938825504,0.003015428847349828,135.97871050961945,10.349999153901503,240807.34505022364,71720.16677784636,1.0182614656580912e9,5.917596745586253e8
0.0004299999999999998,-1.0459333856705009,0.0030248549709970614,145.23078397841203,8.28160707359866,216213.87749799027,34640.47987510919,4.4112114238795185e8,1.5664968927200773e8
0.00042000000000000023,-1.0431569255885074,0.0028538456199960482,137.48928427646754,8.179392478070007,209317.70971679373,36116.6826945833,5.177510607556994e8,1.6251160237548345e8
0.00041000000000000064,-1.044040301317595,0.003069117765273068,148.27460579198518,10.632003807865944,281548.33119699924,65166.813195501796,1.1782448171830764e9,4.396754092630249e8
0.0004000000000000002,-1.0434538569396385,0.003090917732505342,145.01023246066333,11.631935180160756,315433.38417772687,81589.91161330575,1.487812267217298e9,6.712174091510857e8
0.0003899999999999997,-1.0411866944731871,0.0033539549256606815,155.8799535413216,11.204480558538446,304698.9329905861,64238.74664028112,1.1966520081023111e9,4.284564620436378e8
0.00038000000000000013,-1.0379201760022954,0.003408171223234943,167.3628974415327,11.736346751011975,350401.86692249024,73884.8734405789,1.37745032070596e9,5.426988820291119e8
0.00036999999999999967,-1.0406231838493933,0.003449470920214521,168.67477429334778,11.377250750731637,315307.10544641624,68643.76941584604,1.188551321238093e9,4.884258269059919e8
0.0003600000000000001,-1.0347849489124468,0.0034670103974932145,175.55450502556278,11.994243487045757,340921.08212945703,82208.49452790289,1.2747416927630868e9,6.988762323607445e8
0.0003499999999999996,-1.031030413245772,0.0032917343291500984,164.78601385763181,11.600826441017807,293664.29008087696,84891.0923898316,1.1689749824242916e9,7.95072603741011e8
0.00034,-1.0319176493972049,0.0032680629156490886,165.65026226413923,11.834995818993534,322563.9372051995,80975.49766706844,1.2373077878217132e9,7.061072353432223e8
0.00033000000000000043,-1.0327775475232033,0.0033710044631650115,170.30100560612107,10.696651941696853,299272.47850027564,59741.84345580401,9.061665205369534e8,3.8698790792810816e8
0.00031999999999999997,-1.0320544603643294,0.003381472330180759,163.0884659091731,10.603003057053192,285845.84864292905,54996.24531705437,8.992629463582407e8,3.441500790222836e8
0.0003100000000000004,-1.0340814808842351,0.003447811905903194,164.80147059932074,11.038618084172766,293435.35540463484,61069.787936500354,9.776868352789432e8,4.06897468392683e8
0.0002999999999999999,-1.0300119260898368,0.003604953558771136,171.93213620860897,11.214248699638192,309646.6395339704,61702.04915641977,9.666380965749216e8,4.1650090222050965e8
0.00028999999999999946,-1.0291276671856942,0.0033989050668271027,176.49417470552643,13.779528589497641,411001.84928753617,94318.93387295154,1.8787229250900757e9,7.339849205207264e8
0.00027999999999999987,-1.0255067459601996,0.0036373122168721936,194.61946585144867,19.222376413837562,610650.7951468235,209359.39885360762,4.430044808475312e9,2.7093044310996184e9
0.0002700000000000003,-1.0177326728732288,0.0035962526837912956,209.04274287785623,16.958439242570627,535721.9369765114,160232.15807965348,3.1276025817912235e9,1.7488318126985645e9
0.0002599999999999998,-1.016236388050187,0.0035880014692025093,203.45745279422687,21.95059834373208,659762.9880913387,314196.6354083767,6.297405700776339e9,4.929757672904978e9
0.0002500000000000002,-1.0123623879431032,0.0038486917116372686,224.55692942234964,25.2438670911023,863264.1451373971,374595.27133664076,8.353184357042753e9,6.230722545564474e9
0.00023999999999999976,-1.0105979672433523,0.003984047473783158,238.88211253202525,31.04705412892493,1.0249204976028939e6,562885.522905315,1.3007137399030693e10,1.1028364032799587e10
0.00023000000000000017,-1.0077976827792043,0.0039526879025189345,238.01669073408488,26.242546866478097,896057.8473440857,395770.5118995505,8.722582867219786e9,6.740217878897592e9
0.00022000000000000058,-1.0075801879755364,0.004345521145524743,263.0584698050379,31.57517844319518,1.131796934712387e6,546398.4447339673,1.2753531952615479e10,1.0504822682543541e10
0.00021000000000000012,-1.0043560546007722,0.004250913557007906,273.1809708038021,34.0228547594533,1.2612312786817804e6,602165.388688279,1.483372966523545e10,1.1827445148353685e10
0.00019999999999999966,-1.0052443752195839,0.004159565196352897,263.32100746942723,30.20768985422123,1.0877582514845137e6,502100.36578599707,1.167001517652482e10,9.310705920974257e9
0.00019000000000000006,-0.9966175088567123,0.004260178692882817,269.52483585899415,35.38085467303231,1.2356937819100493e6,700855.3521038,1.692053551708637e10,1.4838436289128912e10
0.0001799999999999996,-0.9938865090126161,0.004241536265157259,263.9382038994163,32.24596713562092,1.104649123014787e6,571390.6560741356,1.3716769262471682e10,1.1058587852937677e10
0.00017,-0.9926950767867944,0.00416796534579445,261.40117381855043,26.85684101861502,931515.0584414358,406092.4403866492,9.100500638646254e9,6.936447765173307e9
0.00016000000000000042,-0.9926109327348088,0.004214712832701299,266.3336250009292,27.749667727497318,1.0416977603099718e6,411598.3075306599,1.0046694916720316e10,6.959194220719368e9
0.00014999999999999996,-0.9893828553486315,0.004343380175293997,278.8939300030677,29.303325084900358,1.0637552625281157e6,436592.5508202302,1.054916435798392e10,7.397790406923962e9
0.00014000000000000037,-0.9881751629160397,0.004417041764258309,289.55135317211824,33.43337772271818,1.2333259765859754e6,541387.5724464405,1.4166606455046957e10,9.67111622783462e9
0.0001299999999999999,-0.9846068580531061,0.00449963439786966,288.5527231401139,31.263076891284694,1.1685833546077672e6,469150.74388003844,1.2444873119554907e10,7.817321633685483e9
0.00012000000000000031,-0.9809604737406968,0.004548849811690468,305.109647266412,33.37121458667538,1.2792582487998237e6,514513.11064643844,1.39277206280886e10,8.82194119597995e9
0.00010999999999999985,-0.9827920687339025,0.004476191517890732,298.6261202083347,33.259856567050264,1.3101864939934155e6,543638.0344629294,1.4399522234564781e10,9.906768837449423e9
9.99999999999994e-5,-0.9753564785813981,0.004435200823674056,311.6563607341185,30.906296909262966,1.2521720578908576e6,437252.8841591038,1.1853294986348919e10,7.033511622646536e9
8.99999999999998e-5,-0.9712296346792997,0.0045696271981764975,318.5661183717886,30.2482781085009,1.266728340166668e6,416504.3502551098,1.111867266678308e10,6.6759157580136175e9
8.000000000000021e-5,-0.9662054675724329,0.004648858253189081,334.46888087818144,27.89881411763125,1.219391922417232e6,300867.8689512474,8.3230164977399235e9,3.774420866710422e9
6.999999999999975e-5,-0.9657707772545796,0.004700842075685005,337.71582492198536,28.348734347314274,1.2403819194743726e6,326485.77735162666,8.876719324076832e9,4.353080897494288e9
6.000000000000016e-5,-0.9586610316031727,0.004595230920346462,320.45107011312894,30.340608687380115,1.233712328374219e6,423057.9410327603,1.1065983607456612e10,6.781587725655329e9
5.0000000000000565e-5,-0.9592566535526343,0.0047505917829615526,348.7713067477649,39.68896004206108,1.67016016635249e6,729124.17061552,2.037704881468067e10,1.507288298520481e10
4.0000000000000105e-5,-0.9609384962043355,0.004644715290078859,342.1651358401801,39.331835212267734,1.673308357090335e6,732638.895790844,2.0473968500204327e10,1.5183784385449612e10
2.9999999999999645e-5,-0.9550257257970155,0.004686350825713512,364.1583034550271,42.588090991072875,1.8614834050528975e6,880629.6805728443,2.4695240670476437e10,1.9868308624567657e10
2.0000000000000052e-5,-0.952233012188863,0.00469626815300525,378.1519804428586,42.85197908781334,1.8777077303498352e6,864386.351824261,2.4255207832929672e10,1.934107738688897e10
9.999999999999593e-6,-0.9464338356362337,0.004951860052998594,403.723593119657,40.9573401485239,1.9279838925378297e6,804027.0338618068,2.2493674927386997e10,1.7534163236244244e10
0.0,-0.945887241562702,0.005193316989637739,439.5130765394708,46.13515521040686,2.1709293279765197e6,991232.5825234709,2.833323007221115e10,2.3428555139307682e10
-1.000000000000046e-5,-0.9455369142439457,0.005280448536350862,434.6579833784744,45.316168077891234,2.18165357882773e6,894726.4944145934,2.646755638421324e10,1.9894397813276733e10
-2.0000000000000052e-5,-0.9405314804246199,0.005442546285702615,448.74401739203364,48.76565961982985,2.431188034489696e6,1.0214227281134011e6,3.1408873363073677e10,2.384146486407655e10
-2.9999999999999645e-5,-0.9374464161977505,0.0054765739493673185,465.54076311666194,50.184356791314585,2.5934963214004943e6,1.05864694246202e6,3.327303492168776e10,2.5075876774751087e10
-4.0000000000000105e-5,-0.9385501315897832,0.0055113016479638255,490.47057726047933,57.48331074326096,3.0166052599997213e6,1.350591692100535e6,4.470927165711058e10,3.483872909127273e10
-4.99999999999997e-5,-0.9311916235187072,0.0058092244227681104,517.8189942463962,60.63214196572209,3.3581904937750846e6,1.4013874718310146e6,4.996354242479979e10,3.639843024147173e10
-6.000000000000016e-5,-0.9292298824247327,0.005850378381554809,510.63558026007803,59.84057313661805,3.336725127822091e6,1.323011613506688e6,4.8144595572413734e10,3.314964196620903e10
-6.999999999999975e-5,-0.9268456531372197,0.0061168290186297426,544.6695960520778,67.33576866366488,3.9221866832118663e6,1.6088382043438407e6,6.2885653723054726e10,4.3181782999354996e10
-8.000000000000021e-5,-0.919634458599921,0.006221109168440713,584.5309433150939,75.8067200190461,4.657609781641001e6,1.941635298877952e6,8.13791192430054e10,5.5635071606229065e10
-8.99999999999998e-5,-0.9127314290690924,0.006208982340076889,592.4558287223683,71.31091959998093,4.44242201210986e6,1.7198902084993306e6,7.159951986414334e10,4.6943292978352005e10
-0.00010000000000000026,-0.9081059439854147,0.006380583349569985,613.8913178340944,66.47820466427086,4.246798780837316e6,1.3915439442382755e6,5.955329659033067e10,3.388065420438595e10
-0.00010999999999999985,-0.9024518294953061,0.006625381847625372,652.516713919719,73.47532313548662,5.001549232488597e6,1.5415689102301854e6,7.381174987297581e10,3.77848525643803e10
-0.00011999999999999945,-0.8936677507013367,0.0067619995245352315,701.5880141719721,75.68734588633332,5.455335747996795e6,1.5403489346440248e6,7.711927651403061e10,3.73338796478835e10
-0.0001299999999999999,-0.8922751296676112,0.006815690638696159,711.226879668711,73.01114983682432,5.420159102720412e6,1.3695636326137823e6,6.9818811954699e10,3.130363389864883e10
-0.0001399999999999995,-0.888406440545986,0.007059744813687194,753.2186788899114,76.49313777165678,5.934058860392041e6,1.411971956503151e6,7.741313838547475e10,3.027602946155272e10
-0.00014999999999999996,-0.8833749550675406,0.0073720272349383125,811.9893553863147,75.53445430728043,6.1629988580979165e6,1.2986707714996154e6,7.358252716204854e10,2.6046813711027e10
-0.00016000000000000042,-0.878730333983125,0.007558579792559663,846.9511810127939,78.6749965240901,6.503938819269615e6,1.4491176765155303e6,7.977338316251491e10,3.221502306189175e10
-0.00017,-0.8699889336840332,0.007689661110990307,886.3383969353714,84.05232610215238,6.996600016917752e6,1.564684599336109e6,8.734673427873737e10,3.516412182030836e10
-0.00018000000000000047,-0.8613388543583683,0.008032023848753879,950.941692669616,86.26464473399247,7.52833380275482e6,1.5231267628757912e6,9.095069557467323e10,3.2384049273508358e10
-0.00019000000000000006,-0.8541091360692065,0.00845313451646473,1001.1800482225642,87.25610658804212,7.965452409668368e6,1.4211405499609306e6,8.939634478151143e10,2.7727181878760406e10
-0.00019999999999999966,-0.8479445073457261,0.008747586540386525,1058.3356815807495,95.8097321371238,8.88951517969807e6,1.6339536891312283e6,1.0779057234381598e11,3.217813208373916e10
-0.00021000000000000012,-0.8401550517918408,0.008868829022694032,1116.3536280705976,100.03352811946087,9.492266398055555e6,1.6065866710223723e6,1.1257037786793216e11,2.8565241850290695e10
-0.0002199999999999997,-0.8304118259945746,0.009049327775292165,1180.7338302846442,106.6322728860007,1.0390778758576674e7,1.8419234403465546e6,1.328172404167487e11,3.443467921304199e10
-0.0002299999999999993,-0.8226865230698895,0.009214525969968987,1189.8533638584668,109.42936708886191,1.0690250952686628e7,1.844884882293572e6,1.35975385923657e11,3.3389969722156437e10
-0.00023999999999999976,-0.8131096725043714,0.009591767830359416,1278.365429001411,118.34467591514505,1.1979219327620298e7,2.1227755093627376e6,1.603334758690574e11,4.0032846543953354e10
-0.0002500000000000002,-0.803625882317341,0.01003456789711901,1393.2523145356595,126.35116273008006,1.3151846583558813e7,2.2555635306960866e6,1.7293798474019186e11,4.289391075272629e10
-0.0002600000000000007,-0.7930622219193381,0.010570653726946206,1519.5898931263132,136.43651403360576,1.4971664002170421e7,2.4551552780689136e6,1.9834966661240207e11,4.650736910422138e10
-0.0002700000000000003,-0.7756550709460456,0.010888697049872118,1590.0278404417434,137.07195357006603,1.552615541973797e7,2.4026837818917283e6,1.9599629965084473e11,4.39669156951678e10
-0.00027999999999999987,-0.764938246427241,0.01117176111677416,1728.683570160632,146.02239196892612,1.698975440207088e7,2.608232755572247e6,2.15638680051013e11,4.7765473733161804e10
-0.0002900000000000003,-0.7521079194031604,0.011337367589889622,1800.7837823046316,150.46331413067125,1.8010074418826643e7,2.603215194663364e6,2.2616068305240857e11,4.5101587446319534e10
-0.0002999999999999999,-0.7403086029952742,0.011714021494981583,1928.6567896194326,162.95648534579755,2.052124831938407e7,2.948064527946304e6,2.691429476523086e11,5.2309833264928764e10
-0.0003099999999999995,-0.7253332703939682,0.012002526623409648,2053.728106380653,172.13355709406125,2.247108312089003e7,3.064114918719094e6,2.908281382597912e11,5.2662330253866455e10
-0.00031999999999999997,-0.714498617651802,0.012170075557475485,2147.5536438569525,171.79125924119927,2.2583869403835382e7,2.9972793419362246e6,2.7765983839163776e11,5.0405141891300476e10
-0.00032999999999999956,-0.6999118223505131,0.012744829519368969,2316.812653610535,177.87825041241118,2.4519631088932853e7,3.030791272013958e6,2.921778307931887e11,4.665738068208688e10
-0.00034,-0.6902323701542099,0.013105195989164655,2437.967262214867,181.42180692340045,2.5584520113504227e7,3.094286893524421e6,2.9725154803162714e11,4.702301339095086e10
-0.0003500000000000005,-0.6702818328844078,0.01336178179231218,2578.846322046252,190.6381606760458,2.787214477929319e7,3.2487314384696824e6,3.241548193431508e11,4.93752255125058e10
-0.00036000000000000094,-0.6607665754407404,0.013570050600935812,2706.7857547112194,196.63781587723406,2.952268225390634e7,3.319595768549768e6,3.335502652950209e11,5.013982608897385e10
-0.00036999999999999967,-0.6400290195561601,0.014104505292582807,2935.410472617646,204.01115512755177,3.242149670355823e7,3.4106636854728726e6,3.575268143340706e11,4.8941125323844635e10
-0.00038000000000000013,-0.6220095261852683,0.014390110031766193,3064.9149988914883,204.34742051627916,3.368794925390723e7,3.3322064360574726e6,3.456298103584136e11,4.761163714339654e10
-0.0003900000000000006,-0.604861717857298,0.014903997975173281,3277.8567301354565,211.41839756713972,3.545008125893499e7,3.372990657316809e6,3.4658390508463446e11,4.648377908735496e10
-0.0003999999999999993,-0.5861421551497479,0.015190539098482295,3446.7866561599503,219.56630820880167,3.7377563885340266e7,3.538934485409653e6,3.5684249327606696e11,4.8029361269398834e10
-0.0004099999999999998,-0.5683871888752117,0.015576665822084739,3602.730143086123,221.1321319041307,3.854982191592139e7,3.3911501644615415e6,3.306903862438637e11,4.4253996060868e10
-0.00042000000000000023,-0.5535121121664668,0.01627646496620534,3821.3293322395225,228.3652167722523,4.032653729063317e7,3.422460496534664e6,3.252775306806893e11,4.409311976219039e10
-0.0004299999999999998,-0.5296514239953376,0.016411575048106995,3918.4293063617833,222.0445019954831,3.935090010537124e7,3.2570532712384486e6,2.794100913362039e11,4.218785450305551e10
-0.0004400000000000003,-0.5017766826417861,0.01691906460478806,4117.157506950672,227.0899619711458,4.060256941847784e7,3.2550670633479827e6,2.6015340470321863e11,4.2663503988890205e10
-0.00045000000000000075,-0.4768460773312285,0.017389055494384686,4342.697017038456,225.90638060133676,4.214664973108285e7,3.0619327903815256e6,2.2143378182391794e11,4.513955822572298e10
-0.00045999999999999947,-0.46410187218799415,0.017824051915186778,4505.562804619234,226.33010738590878,4.265939617645295e7,3.0310203908532e6,1.8616602499412158e11,4.6978206853320015e10
-0.00046999999999999993,-0.4395155370634313,0.01819077658070782,4652.98854737073,225.11749338876587,4.280621216055976e7,2.9007194981668224e6,1.42736102986123e11,4.832844846603617e10
-0.0004800000000000004,-0.41780253568076975,0.018666340749338983,4853.737706949568,224.37924802399598,4.209730798157287e7,2.8279238801331013e6,7.662806445541467e10,5.1052417546393425e10
-0.0004899999999999991,-0.3971004180118924,0.01883758823194888,5036.57228924624,224.14683687436874,4.290581038666326e7,2.7495838724717665e6,2.8079383266608646e10,5.587128636989069e10
-0.0004999999999999996,-0.36991333329735676,0.01909098406432,5259.006279971752,222.19894123678085,4.2495124287944876e7,2.704033638490166e6,-4.016827700439877e10,5.9024061414162254e10
-0.00051,-0.33994881705130525,0.019202702751594202,5340.559113808454,216.03825223289502,4.151796061869591e7,2.5549352485292354e6,-9.4583699936498e10,6.019855186480873e10
-0.0005199999999999996,-0.31664524358605284,0.01937178048401882,5486.830571214858,211.8644104743087,3.971834572516831e7,2.466702225325195e6,-1.824751422406444e11,6.310005369993087e10
-0.0005300000000000001,-0.2910411796761534,0.019925355860920858,5712.220038002091,210.48074786366732,3.870736616193236e7,2.4787270487324186e6,-2.7042991344930194e11,6.6861800754129395e10
-0.0005400000000000005,-0.26250403103939945,0.020377120712764745,5990.7722791458045,214.62292610159463,3.820077018902864e7,2.613725839912781e6,-3.6002913222076697e11,7.166425601644322e10
-0.0005499999999999993,-0.23445204873486963,0.02066553139658844,6240.267619645502,213.88449325423065,3.737500107481193e7,2.64378746058457e6,-4.56272422726756e11,7.596955301222668e10
-0.0005599999999999997,-0.2086317975958854,0.021094209400458027,6506.964238647705,213.70932667057386,3.622074542676144e7,2.7514474482049816e6,-5.57488523658758e11,8.014233615085709e10
-0.0005700000000000002,-0.177084790490025,0.02134321728076391,6636.366716187412,205.72556368213807,3.264690331889295e7,2.811657109501904e6,-6.503890212519479e11,7.890118616831096e10
-0.0005800000000000007,-0.15035499326927682,0.021675754272607838,6809.031272226782,201.05097509928834,3.086746481130683e7,2.940771569510093e6,-7.260703924382949e11,8.026922423764178e10
-0.0005899999999999994,-0.11371451564263924,0.021720441883272525,6878.608783424635,190.56852254850992,2.722592218689347e7,3.035043004933816e6,-7.934085623267869e11,7.755739722862572e10
-0.0005999999999999998,-0.07758193039519821,0.02180346462787603,7010.733087148618,181.32879867158417,2.328336772245534e7,3.121500716948933e6,-8.710014930246072e11,7.516696356149887e10
-0.0006100000000000003,-0.04543089348284655,0.021989046291356767,7158.643952039332,177.47256685302233,2.1228140556532513e7,3.2827831277088984e6,-9.552009687594863e11,7.559755508949136e10
-0.0006199999999999999,-0.00793215245169341,0.021906482459892015,7227.591920388896,174.40322962887203,1.744963904972426e7,3.3600555402391246e6,-1.000727311011428e12,7.367824955970241e10
-0.0006300000000000004,0.022989242726532647,0.02211782732376233,7331.759733517495,171.90441143932108,1.3201679721066223e7,3.4856950453882325e6,-1.059414839035319e12,7.240722628530927e10
-0.0006400000000000008,0.06328673804452259,0.022253525199790274,7395.926264594869,173.40684649370345,9.207347531825282e6,3.540773252403542e6,-1.0921543461112365e12,7.219452009872124e10
-0.0006499999999999995,0.0948005569998937,0.022393292902085877,7420.11483266691,171.42800280223412,5.366379380997307e6,3.586642628378498e6,-1.1070991592303245e12,6.989126070392203e10
-0.00066,0.13427216940534797,0.022373922224063383,7398.095780767144,170.1466903738779,530958.2215668331,3.633331498335834e6,-1.110660002216072e12,6.823045062189296e10
-0.0006700000000000005,0.16834570925907502,0.02233478474524288,7345.249621135714,171.062473042112,-5.008940175945719e6,3.668870409797718e6,-1.0947819045767175e12,6.820620338383613e10
-0.0006799999999999992,0.20603886539990493,0.022253203446546452,7365.352135414638,175.74421240714557,-1.0534714277139336e7,3.689095074046538e6,-1.092775458808743e12,7.088906171096735e10
-0.0006899999999999996,0.2406002082389673,0.02224173115073641,7308.853799718226,178.84772223070354,-1.6589431831377845e7,3.667883268447691e6,-1.0534544976976729e12,7.319567714241249e10
-0.0007000000000000001,0.279520430486424,0.022223510672426606,7297.654876806261,183.76376104858443,-2.071606395832487e7,3.6785347405924774e6,-1.026938584027949e12,7.611148406099634e10
-0.0007099999999999997,0.3104631407543606,0.02221558757064784,7234.747740242123,189.56171524471077,-2.5863290060903504e7,3.6389184548003944e6,-9.70042382152171e11,7.913974633652135e10
-0.0007200000000000002,0.3432759047447575,0.02199540026079917,7010.099775801085,189.89363713609197,-2.814682387397732e7,3.5001670231172824e6,-8.840596262914312e11,7.763070304981535e10
-0.0007300000000000006,0.37340450458664287,0.021772471237587767,6895.166274353836,199.9536232185023,-3.183801943070569e7,3.414441140950445e6,-8.021198205855193e11,8.019932209871852e10
-0.0007399999999999993,0.407422718526753,0.02140160399080734,6674.49124889888,205.7036325972477,-3.5187519633508876e7,3.287778092368228e6,-6.932144164863284e11,8.041445232948508e10
-0.0007499999999999998,0.4417778003262318,0.021021568938402933,6480.407974358598,212.7457143850249,-3.861760015113464e7,3.181946196439206e6,-5.854450082860188e11,8.088437504321397e10
-0.0007600000000000003,0.4757640847072452,0.020959629172928693,6349.937472270125,221.19120947750983,-4.2732363986727625e7,3.2347070203154087e6,-4.739800946219724e11,8.225754632263396e10
-0.0007699999999999999,0.5109457205280298,0.020693488688770096,6203.27481337401,232.53465408702672,-4.66892448717384e7,3.28206152322511e6,-3.5378761591021564e11,8.303060202274985e10
-0.0007799999999999994,0.541823982570941,0.02040736516927886,6024.894638473976,236.79753193046025,-4.9521472507832445e7,3.2017520684831426e6,-2.5319335467321075e11,8.251668593751942e10
-0.0007899999999999999,0.5800364799255632,0.019870520480709752,5800.900281092232,241.91350043013117,-5.213973001632928e7,3.115254261039204e6,-1.3847523203254285e11,8.149878161396387e10
-0.0008000000000000004,0.6098018761240508,0.019367580429252042,5509.299672609809,237.4377660617477,-5.18252589143208e7,2.9838463349234695e6,-5.92332524770565e10,7.681798810521591e10
-0.00081,0.6381738690134539,0.0189832224544795,5253.535002690134,238.34657666834357,-5.252941661101685e7,2.9421962744825887e6,3.274669717512889e10,7.314610179191727e10
-0.0008200000000000004,0.6671921912387927,0.018636425173230144,5087.5785877648905,241.8639540252053,-5.374324840235371e7,3.0333175119047514e6,1.1655361495892114e11,7.097022622363968e10
-0.0008300000000000009,0.7014744111459623,0.01788979342774294,4730.501122883439,238.1526842602352,-5.223532357304822e7,3.1062325037428415e6,1.9962756288902975e11,6.362027403692791e10
-0.0008399999999999996,0.7275531748718648,0.017296237216570504,4383.141379993378,239.25808584801717,-5.11372047943656e7,3.2815113738345494e6,2.9843537789859845e11,5.9001543886718285e10
-0.0008500000000000001,0.7590043964701518,0.016745820563997555,4137.886759315732,239.81899294833505,-4.9931608387148134e7,3.420385921716847e6,3.4666012609618134e11,5.592776884478324e10
-0.0008600000000000005,0.7822463408713123,0.01622566520146102,3842.184195134459,231.7598849500685,-4.706443856525481e7,3.2878142841956564e6,3.671904246706864e11,5.045234664181618e10
-0.0008700000000000001,0.8076497639031047,0.015636758988205605,3567.3518323574426,226.08500868954565,-4.440479435049149e7,3.2809757582893698e6,3.8119768474393e11,4.715671289517753e10
-0.0008799999999999997,0.8298346804441267,0.015170787452963033,3323.7482762442455,221.80092348056422,-4.230587212660134e7,3.2889868963676817e6,3.992984385401303e11,4.534497705279085e10
-0.0008900000000000002,0.8573202725425231,0.014449909169147405,3090.1090634104844,219.4260037053873,-4.099148104507547e7,3.4609098623564686e6,4.3863109391154614e11,4.9002417574871376e10
-0.0008999999999999998,0.8743585549989874,0.013725551668348901,2784.225664611796,210.57437769957411,-3.787441834152432e7,3.440850050905585e6,4.467071350977298e11,5.035708427475996e10
-0.0009100000000000002,0.891948358331071,0.013089350526109484,2603.261374927874,207.91474826568202,-3.618603662407816e7,3.453646289725291e6,4.4992197210101917e11,5.160412829491174e10
-0.0009200000000000007,0.9126239017725283,0.012595268546711409,2384.8237451117675,203.6202388738004,-3.425151598248575e7,3.5255513375032744e6,4.6151044465324866e11,5.527319793945255e10
-0.0009299999999999994,0.9321869677261699,0.01191273541519065,2139.7809584832657,192.47672451807244,-3.0730811726541556e7,3.305033906999772e6,4.2428078244876666e11,4.950443179485215e10
-0.0009399999999999999,0.9516673011066915,0.011366149523984181,1924.149310316455,182.13550011646396,-2.7733761321370434e7,3.155304984558951e6,3.926751842073345e11,4.896375762453601e10
-0.0009500000000000003,0.9665824352464967,0.010761755253785513,1726.0377871945802,175.847958936498,-2.5320994780272983e7,3.177622563784353e6,3.7927728392017725e11,5.3433643910657715e10
-0.0009599999999999999,0.9811142942216105,0.010313498857686391,1566.4081549208174,162.99117820224322,-2.258329724244589e7,2.8831775809444557e6,3.3561111690727625e11,4.815347630623413e10
-0.0009700000000000004,0.9959201984387067,0.009831855551185747,1412.1816296851946,151.15156284933423,-2.001842406272942e7,2.6272310993111744e6,2.952995742625046e11,4.3516362057272026e10
-0.00098,1.0034317710643104,0.009241006994561372,1271.6624916646829,141.02829749808666,-1.7739006915367734e7,2.503724208060806e6,2.6373191223210376e11,4.4393941071654755e10
-0.0009899999999999996,1.015782578170318,0.008773460935876885,1141.0698747074819,136.04851384347137,-1.6038726557414835e7,2.4974147460457e6,2.4784663983855606e11,4.6277477736641075e10
-0.001,1.0270101211787266,0.00819279894675229,999.7106929530909,130.66007136896587,-1.4344596047077896e7,2.517762810562562e6,2.365640063802337e11,4.8480929073817e10
-0.0010100000000000005,1.0380114529426485,0.00749365863483726,846.6508161943591,116.58169300972078,-1.1852582729913397e7,2.2014833680176293e6,1.958215877196964e11,4.131309835929741e10
-0.0010199999999999992,1.048541770339193,0.006980283519271387,733.5531315464486,107.27400512264133,-1.010922709645758e7,2.0329211925860087e6,1.673144201410153e11,3.924751967949052e10
-0.0010299999999999997,1.0533777510530666,0.006533748691389382,641.948332832213,97.41779912098285,-8.59266992466567e6,1.7713667444120774e6,1.3823145836162213e11,3.27521851967975e10
-0.0010400000000000001,1.0587828649215605,0.006275477292436922,595.0065373785245,92.65480403527474,-7.885429762086982e6,1.6566247596726057e6,1.2634000162018138e11,2.9681639439418022e10
-0.0010500000000000006,1.0674504096420554,0.005848639486823433,533.4201164953425,88.52308012694415,-6.9841926429833695e6,1.6498310186618613e6,1.1473814585499852e11,3.1375580916282585e10
-0.0010600000000000002,1.0742748429389652,0.005553178306094861,462.73265043504455,82.58107669910459,-5.996627436465304e6,1.5967131774384174e6,1.0089667064041994e11,3.2385692521477455e10
-0.0010699999999999998,1.0765622777709947,0.0052769091476152765,422.7641995586349,78.84362232285719,-5.43519434806179e6,1.527559057468079e6,9.24713342413551e10,3.0729768533863815e10
-0.0010800000000000002,1.0806162268432138,0.004865969797299407,364.6060037761398,75.36399356914548,-4.725386122993888e6,1.5783456506152546e6,8.468213668740216e10,3.530119879938034e10
-0.0010899999999999998,1.087431890959985,0.004390307673113237,298.42909274906873,61.615790222030896,-3.345501268468161e6,1.2633387493300987e6,5.685385903472908e10,2.83117496631427e10
-0.0011000000000000003,1.0889280582003584,0.003905338609200915,230.22130081996823,50.18808399337677,-2.25139412128149e6,1.0211235989736065e6,3.7470329732897606e10,2.2173896001929474e10
-0.0011100000000000007,1.094520820692733,0.0036945219827776263,202.5151725497261,45.03962777583681,-1.845053806986857e6,873718.6259240757,2.988074148038349e10,1.7994491117901623e10
-0.0011199999999999995,1.0970941006990127,0.0034768057513167605,178.82914946139346,40.31943604959156,-1.5330652168365242e6,723316.7501646152,2.3298309389575195e10,1.3687229217119337e10
-0.00113,1.1035961073557765,0.003096566486273319,141.8302077866303,29.60701036656973,-935734.9951187355,453022.0347539808,1.2272896249673925e10,7.220441457434538e9
-0.0011400000000000004,1.1037666006051778,0.0030361642029893073,131.40957428485987,27.36022324988243,-825661.4687043788,408953.3008148039,1.057044644844889e10,6.337175802524274e9
-0.00115,1.1047473657926037,0.0029796917961019335,121.08662308184142,23.63196708114644,-641107.6833081398,336135.6223533145,7.59581061864411e9,5.141552441246281e9
-0.0011600000000000004,1.1072286874238366,0.002722250153674345,104.16034610637186,18.422393886218135,-429024.6492074115,256373.64677755593,4.734249668966679e9,3.755542545182896e9
-0.00117,1.1083175012879618,0.002393319074554571,91.16168309554376,13.076735607888772,-239408.70740491847,161230.88804495565,2.2683406077115936e9,2.0839283496335328e9
-0.0011799999999999996,1.1117592123303595,0.00235594876440731,84.50488879640528,15.591022644870733,-276812.77759576234,223888.4700156116,3.3121545102059355e9,3.2785487453948326e9
-0.00119,1.114421567010314,0.00224053614159793,77.69590134215369,11.307724794780043,-176650.47109111398,134027.7980309152,1.669207969162167e9,1.6394577365327678e9
-0.0012000000000000005,1.1132444034579323,0.0022076684656866666,78.00439110993457,12.099979993359645,-201408.01949649287,148356.80092451148,1.9441511202088513e9,1.8872150305649323e9
-0.0012099999999999993,1.1161283797848016,0.002276625355274426,75.77783989243044,13.380368316291152,-224367.31311657102,172431.56770967136,2.3974076875560417e9,2.304479339946242e9
-0.0012199999999999997,1.1163949939312445,0.002351845468861614,81.42041128513112,14.038577312123353,-234019.3847377625,186868.46245194532,2.606922517302294e9,2.5664228447588553e9
-0.0012300000000000002,1.11597393184253,0.0021969448751846354,72.84258792466822,10.565508251417922,-166303.8134217644,111377.7315321591,1.4076792666358151e9,1.2591334971119926e9
-0.0012399999999999998,1.1159561962912135,0.0022051289045028157,70.00507561344199,8.436454555248769,-131138.76944357302,74640.6112193915,8.601690617003834e8,7.28661597734099e8
-0.0012500000000000002,1.1180166480346263,0.002216631431076293,67.22138444858217,8.515642213735603,-123934.74138358334,82599.14549738387,9.119117421731606e8,8.574488160068015e8
-0.0012600000000000007,1.1180781991570168,0.002108489719709513,69.07864919855531,6.639692403114587,-92080.36240428926,52514.65810708898,5.2702235182977283e8,4.5795004261302197e8
-0.0012699999999999994,1.1180565641989426,0.0021494418150260135,67.33942705376242,7.157516038145944,-99975.15458368298,63533.075076022404,6.475570230871195e8,6.032703208502153e8
-0.0012799999999999999,1.118648442596708,0.0021727965449033094,69.9631756897009,5.592727866842016,-88693.5203620373,29962.043694841825,3.0612280644996405e8,1.9644375071175277e8
-0.0012900000000000003,1.1188905379134746,0.002097587991174515,67.67233139349447,6.567384384767576,-99325.86074497487,52788.06288249851,5.288415880667497e8,4.6688576039508665e8
-0.0013000000000000008,1.1198571156359798,0.002144954731152772,71.01174696110107,4.660102584326903,-69980.7451178711,21123.79575131584,1.95103353973182e8,1.1016005451217571e8
-0.0013099999999999995,1.1170775245052211,0.002115016111522231,67.9659638126998,4.709026419105271,-72540.56111289944,18678.20156808968,2.038929254246197e8,8.626916909231584e7
-0.00132,1.1193704394928343,0.0021313275116974294,65.03339671505056,3.787714128515411,-55380.31964503514,11211.553161243939,9.029022656076793e7,3.873127148896297e7
-0.0013300000000000005,1.122365544012075,0.0020340797299504333,65.21191945003419,3.677136990428376,-50133.87301932572,9796.197094259138,7.21592801117734e7,3.0552537508153427e7
-0.00134,1.1220322533560179,0.002035386853964099,58.188453740407724,3.9568357460790677,-46165.72469132166,15385.896568796732,1.2338960765738603e8,7.084602778105684e7
-0.0013500000000000005,1.1235949244140568,0.002003974174993464,61.29971936308572,3.5992685285787993,-44040.75903772159,11028.6411214662,7.95511416237686e7,4.133573227407892e7
-0.00136,1.1237132044645437,0.0020358892693084487,60.96263575547934,3.2892867911534642,-43356.51180046483,9680.952644075664,7.440837208594339e7,3.557457153308506e7
-0.0013699999999999997,1.1266124995161317,0.0020129549731413877,59.204452366382576,2.988770068499474,-39033.5415017191,5814.522872192331,3.090785210046783e7,1.1963530895430762e7
-0.0013800000000000002,1.1248838325922887,0.0021107467237564325,60.76489841482281,3.2534078912522144,-47298.002020264554,7807.257587402879,5.3856309344434515e7,1.970380543926087e7
-0.0013900000000000006,1.1269949686321667,0.0019800848585753614,61.62134094107933,3.565261011381068,-44752.65112789026,9392.497246549334,7.10717965730617e7,2.4861569053321756e7
-0.0013999999999999993,1.129649361355288,0.001969840899750964,58.40482223248798,3.202415660769706,-45442.66179997354,7589.894214426118,5.693132098016232e7,2.0014198797756262e7
-0.0014099999999999998,1.1273479898347054,0.0020849559507407655,60.55840342227623,3.325893702407436,-43714.26116433716,7693.628218349,5.288222898641653e7,1.8987486478489913e7
-0.0014200000000000003,1.129565304927092,0.0020455140853356986,58.97263882053663,3.24496920094305,-38235.39525360495,8693.38359233895,5.395031177564008e7,2.875571277193122e7
-0.0014299999999999998,1.1340323283493712,0.0018698611129740754,51.709708139536936,3.0423964594833266,-33174.60246721907,7527.1469556036955,5.437451982570343e7,2.0441547853707746e7
-0.0014400000000000003,1.1319229166008709,0.00199149803904669,56.78934373038924,3.008810030653448,-31304.96229402604,8088.657239430834,4.282969460975848e7,2.7311780566467766e7
-0.0014500000000000008,1.1292190409745249,0.0019874832702404814,57.58044662083439,2.76064484870916,-33352.94114518858,5347.320995043296,2.6184523778803196e7,1.0603277839996004e7
-0.0014599999999999995,1.1318135089230077,0.0019458681547251258,57.320145653627144,2.890278595512922,-28947.27297500149,5528.510281545429,2.44525613345082e7,1.0402583524522765e7
-0.00147,1.133119768441858,0.0018627280339453508,51.78687071510794,2.6543133784839474,-28469.429970849207,5915.9885266457495,3.40028865813012e7,1.707453267845103e7
-0.0014800000000000004,1.1287044055014597,0.0020248500608322758,60.35928575864707,3.252722900555588,-41081.91212370946,9244.428471386964,5.914105928462921e7,3.418000087751079e7
-0.0014899999999999991,1.1333327716986896,0.0018616416019766459,55.98320340169119,2.8591919888981194,-32175.955651770426,6412.249088597983,3.1119283681759868e7,1.568425474949061e7
-0.0014999999999999996,1.1316811285593582,0.002011384830329676,54.188017258607054,3.2377594638931364,-37458.41653156648,7613.6388867318265,5.8325681468688846e7,1.9646794683921035e7
-0.00151,1.1308166297785758,0.0018473156149636928,52.74877314293753,2.559276310383409,-21145.633428951933,4726.131792318631,1.2509988354329787e7,1.1664482403590921e7
-0.0015199999999999997,1.1345712097391956,0.0019499802095342333,54.258119704458124,2.7195676458667335,-33986.45510085742,6074.317034224637,3.1724405664317727e7,1.412014250503001e7
-0.0015300000000000001,1.1353880800295872,0.001928348530427102,54.308869986987624,2.9772497562171543,-33633.54549393583,7272.166876073186,4.39897104530539e7,2.2207443436760224e7
-0.0015400000000000006,1.134696485832933,0.0019465938512271959,50.9625627949415,2.7376627058886727,-30921.365265511744,6578.033180343049,4.461137251275081e7,1.6848693214449693e7
-0.001550000000000001,1.1366708663836569,0.001892174570271901,50.821801409982875,3.5484914661357405,-38289.4102330537,16520.046680396143,1.2578729229113634e8,9.194265719164822e7
-0.0015599999999999998,1.1371335324665885,0.001963750326607974,54.95622926151487,3.5149750729182534,-43107.12612735546,11501.815435255805,1.0214910626289465e8,4.568661945210301e7
-0.0015700000000000002,1.1352612989401667,0.0019408069268675634,53.67675524487014,2.963780555956449,-33529.92746715641,7266.44754303101,5.217576568426619e7,2.103921566683928e7
-0.0015800000000000007,1.1391903070978326,0.001877769438438412,52.49855330043443,2.7365490751867187,-31656.72679215893,5260.64229412549,2.935496853359377e7,1.2304748364974653e7
-0.0015899999999999994,1.1402839141595746,0.001926124667990244,53.75033290602466,2.7144664056324475,-31268.45839433195,5335.263112228196,2.378470466475453e7,1.0783728799697692e7
-0.0015999999999999999,1.1403843636421076,0.0018355070173391352,50.327143618425225,2.4730650411472035,-26502.169833042237,4371.4855984693895,2.0317712724997725e7,8.129249293409122e6
-0.0016100000000000003,1.1388495284922582,0.0018485694717733819,47.980181555581204,2.3689481291682353,-18226.91640064249,4277.520032442247,1.6005804810723698e7,9.039559367445296e6
-0.00162,1.1360837345572101,0.001995119500881492,53.00316958443785,2.885631467485466,-29154.298312508516,6561.464996398097,3.62188985799848e7,1.8537960617433704e7
-0.0016300000000000004,1.138689036120844,0.0018927791943240742,49.6729738242384,2.6534558568939937,-25802.406450173992,5163.655780583661,2.476183672731865e7,1.2698755127849946e7
-0.0016400000000000008,1.1403377917938642,0.001878266279391013,48.64652682368816,2.654948365906046,-26858.862728221105,5929.642456293741,3.7035998963808045e7,1.5685533357160019e7
-0.0016499999999999996,1.1409122234752218,0.0017895344590097262,49.267115793335336,2.51639256544228,-25268.379066684705,5507.774797801592,2.3443549146336433e7,1.5821587029867673e7
-0.00166,1.1416741534595403,0.0017222127452257738,48.43021888164688,2.340522620490953,-23064.705247777867,3849.4640580798828,1.5813990629521903e7,7.221315917171157e6
-0.0016700000000000005,1.139846277318651,0.001793548148590927,50.601191775492175,2.5325806387240277,-24332.539177721606,4323.319935367103,1.8797225281326864e7,8.686183949651804e6
-0.0016799999999999992,1.145485586137549,0.0017733465560640354,46.27791845367461,2.107689637868148,-19408.255313073816,3448.6906995768904,1.0831443954835914e7,5.68515449082273e6
-0.0016899999999999997,1.142825956343519,0.0018533994388503499,48.62122572366635,2.5233209539995474,-26440.234516833385,5524.367427916616,3.2518957995215803e7,1.293720734007441e7
-0.0017000000000000001,1.1436741931185228,0.0018106957354560827,49.73504606058901,2.662487666009411,-26423.32668078932,5950.241561532109,2.9988347914243136e7,1.6794943238839783e7
-0.0017099999999999997,1.146809387632805,0.0018893752441207742,50.41401312122642,2.343058072822603,-23295.720166555286,4286.261991797273,1.2615518874146113e7,8.95791329473303e6
-0.0017200000000000002,1.1451005596469253,0.0016806107520749253,41.35424071332709,2.391184116786641,-20227.94677375759,5669.903155108274,2.9030553702332594e7,1.775670217298918e7
-0.0017300000000000006,1.143439317381537,0.0017930517787469126,50.11317737394871,2.6301776172414235,-28724.627369119182,6522.4629771702685,2.9099184588277698e7,1.8055720552152082e7
-0.0017399999999999994,1.1434717914670254,0.0019752793439229794,56.176527254652704,3.2016559260817905,-42904.25218638017,7646.069111366614,6.698656006655183e7,1.8716265930841736e7
-0.0017499999999999998,1.1439908363953375,0.0017906176210382037,45.16042047502182,2.3460843605543977,-19539.4138028853,4565.714049222474,1.9811187221510302e7,1.0852284736699909e7
-0.0017600000000000003,1.1449537282781628,0.0018314938013044772,48.71580407430601,2.6351960402994363,-26434.78803440545,6778.2465948969775,3.122196489948712e7,2.4156964550730404e7
-0.0017699999999999999,1.1472095880431081,0.0017453107290009901,47.11044023903853,2.6890959499477716,-24119.705426082204,5936.447535504274,3.472785959671056e7,1.5705766030268818e7
-0.0017799999999999995,1.1465427364604381,0.001723238910174398,45.94803667918873,2.177145077734644,-20782.602221098543,3367.8205471849597,6.47859981060809e6,5.897819438283357e6
-0.00179,1.148165173748231,0.001742988560421563,46.53054734393159,2.3316499023741084,-22423.170955325604,4345.614455604993,1.6528131850598656e7,1.0776473531452095e7
-0.0018000000000000004,1.1471700543988674,0.0016523214460529819,44.69910833658935,2.0748716809575667,-18997.3293077233,3090.918704794255,7.529266788108534e6,4.894471087141634e6
-0.00181,1.1479176572948397,0.0017940712358345875,49.80102659428865,2.3838641916345127,-21535.593190368152,3921.150305634169,1.3707881384782875e7,6.607833090515444e6
-0.0018200000000000004,1.148186386269739,0.001808945483826013,48.94272526452461,2.9061573475247027,-35095.77195743162,8609.71528361934,6.278952900761486e7,3.07125249843972e7
-0.001830000000000001,1.1510906211754712,0.0018811906222290643,45.932380908320184,2.686374076054232,-26767.697316745613,6960.589601200807,4.170507979396191e7,2.1605782036207203e7
-0.0018399999999999996,1.1502088834205564,0.0017464079478709663,47.30047926430922,2.851502325172441,-30205.01394515423,8012.251237056995,5.9328189165675245e7,2.7477260598457243e7
-0.00185,1.1482457764722067,0.0017329654459414426,43.99843192659001,2.2772624964196875,-20873.11599405036,4546.454709062448,2.0081295803684868e7,1.004960057437735e7
-0.0018600000000000005,1.1481820196901797,0.0017301982833802406,46.78199310653043,2.2796882069524305,-17426.718183554378,4012.1373898292345,1.6992450152881444e7,8.400390589121565e6
-0.0018700000000000001,1.150647569587203,0.0017477282810714559,46.85489028353833,2.2912073889178703,-19284.902306772427,3687.3266701720727,1.2382399231478117e7,7.402750467551095e6
-0.0018799999999999997,1.1526286364698548,0.0018038234610545162,45.708477317500694,2.2237689282057906,-20532.927613128246,4237.514423121782,1.127690886264763e7,1.01355106293202e7
-0.0018900000000000002,1.1526136655624395,0.0017930011063183502,46.886624626529255,2.386213927159667,-22374.136591168648,4648.451817384349,2.030652644088625e7,9.638300052333571e6
-0.0018999999999999998,1.1512971591460461,0.0017800475908154147,46.833653808813835,2.959927266752224,-32586.531854762477,8119.599216288333,6.040453141652763e7,2.618859011920009e7
-0.0019100000000000002,1.1488943439289567,0.0017986646901098674,47.71839326333388,2.412168503959039,-24840.871388510128,4854.025788004844,2.5205979600929283e7,1.1038287532861946e7
-0.0019200000000000007,1.1530275319202081,0.0017154665677500353,42.25702441132459,2.0476185822388175,-16694.11106196704,2737.6700337006546,5.201586634659833e6,4.394851929392908e6
-0.0019299999999999994,1.1530251244995156,0.0017472006269880571,41.72788571043085,1.9400457103358768,-14854.77417709678,3031.0607164988237,3.0694453653082233e6,5.93917989058877e6
-0.0019399999999999999,1.155370567918633,0.0016938936513203257,44.36419333405863,2.353812778560993,-24261.72690845217,5145.489404209223,2.724702427954021e7,1.436165799944785e7
-0.0019500000000000003,1.156887802146279,0.0016524657883730347,41.13712428975527,1.9133007731589962,-17018.707626286472,3202.1065617820527,9.845233736072673e6,6.1383696962118605e6
-0.00196,1.1572669508156261,0.0016003550695161618,38.850952976773854,1.8654014842793958,-11005.755824424925,3095.390956855398,7.258061665874692e6,5.9472094200095525e6
-0.0019699999999999995,1.1577603182217333,0.001712412066300064,42.55376352807128,2.21035383849483,-16531.356817775286,4361.263464914061,1.9449389679321658e7,9.843481394981468e6
-0.00198,1.1571199807800956,0.0017423736679238583,42.61976448906553,2.1255182678455746,-19576.50553593248,3727.60635334147,1.4624837155482043e7,7.277268923621174e6
-0.0019899999999999996,1.1556661562248118,0.001754169357993846,42.32812630514877,2.5577825150449995,-28287.861981160204,6187.176440116431,4.245517827482725e7,1.6500189077641556e7
-0.002,1.1537588229304585,0.0018076124273473013,46.89526285175743,2.3969082298023188,-21653.97643611015,3780.1964173744095,1.1813672031624388e7,6.251970784195389e6
-0.0020100000000000005,1.1575288230937448,0.0016860641429916367,41.86525506355309,2.10539298192217,-18135.092608452083,3249.145546519196,1.2783616928907523e7,5.28054583200546e6
-0.0020199999999999992,1.1556648795643782,0.0016199356405676949,38.60438554325446,1.7870497145220132,-13167.16178894316,2509.8602819791395,3.769595310817784e6,3.9961405240450576e6
-0.0020299999999999997,1.1578634655309754,0.0016632002298998419,40.940091000887925,2.0056667618393473,-14481.000032666881,4474.069807469851,1.3127560870832676e7,1.2797278198574847e7
-0.00204,1.157386252613534,0.0016568402121442864,40.502114535611376,1.924288886994146,-15076.838220602272,3287.574779418445,9.849333259453023e6,6.360046368320149e6
-0.0020500000000000006,1.161054491213916,0.0016553825770035378,39.251424148346544,1.8051397329576433,-8586.643324810155,2434.5425023331663,-420892.60950075136,3.672620617449869e6
-0.00206,1.1595944903343407,0.0015622090700663205,38.94808955731781,1.8314746222318259,-16096.02639851553,2930.083756209216,8.711800582274543e6,5.485861798328547e6
-0.00207,1.1632925623394614,0.0017305665188817008,42.84847694348539,2.4276383762562324,-23596.400771460678,6361.28235254026,3.0977669165751155e7,2.271810207333399e7
-0.0020800000000000003,1.1594492871107602,0.0015282504742529844,38.26278195883416,1.9934538982504924,-15837.169460786683,3657.6867113644203,1.5816559287653808e7,8.002271647430569e6
-0.00209,1.158755875812378,0.0016402988403918558,40.857379504692695,2.1969893318684544,-19544.738063794102,4420.7591737052835,2.304786165057097e7,9.855550757726867e6
-0.0021000000000000003,1.1612034062705936,0.0017064130382306543,43.43112131776528,2.3443797359161658,-20784.39050399565,4632.671201520409,1.9180343561619222e7,1.1831091790570546e7
-0.0021100000000000008,1.160686183495704,0.001619620659709012,39.491271447905476,2.062445489559919,-16317.69759441906,4017.5751327760245,1.6526039385268385e7,9.49925852179448e6
-0.0021199999999999995,1.1620417438875204,0.0015096536563315918,36.703406866793586,1.675424398075368,-13869.706092307428,2454.472316748487,4.802932705483558e6,3.6673923219762035e6
-0.00213,1.163361063980827,0.001684561677336445,40.80464638257151,2.2237929029154144,-20814.265870851727,4834.878115842431,2.7333937413167953e7,1.2556205747484459e7
-0.0021400000000000004,1.1608608745785403,0.0016409685699369416,39.36249299849075,1.8204130384477852,-15275.897416859989,2655.4113800398404,5.634889352738658e6,4.132447694578128e6
-0.00215,1.1638768879493353,0.0015967427416589527,36.09263831449433,1.7111298466065274,-9861.397514566605,2432.205954963005,7.334127796668911e6,3.7190928960019015e6
-0.0021600000000000005,1.1635879050297013,0.0016727147118329503,39.934736913897034,2.009579138791065,-17654.621869742426,3414.6171423389114,1.335715727000779e7,6.013051845872559e6
-0.00217,1.1634043413354778,0.001731479336697776,41.89594499477404,2.4510873015808814,-23413.7472372021,5031.358997858652,3.2308336277044784e7,1.216292258301179e7
-0.0021799999999999996,1.1668174411547452,0.001621850939362072,38.29819295080717,1.859045915583873,-14035.329382432146,3059.94422005626,9.657646852549555e6,5.99827711257467e6
-0.00219,1.1672942277188454,0.0016113881053588114,38.141255079045195,2.041690000016835,-14952.010976266609,4076.3503960867665,1.6785780957845867e7,9.889885979514524e6
-0.0022000000000000006,1.1680508734032342,0.0014993302062776548,35.17328663986095,1.7285854058464165,-11111.344993724868,2706.9548517803005,8.207024219517117e6,5.148583196510688e6
-0.0022099999999999993,1.166617804740296,0.0015521734483657317,36.090668649720925,1.6389450890208719,-9540.431169990025,2387.413969383985,2.3385221106175766e6,4.110080598768817e6
-0.0022199999999999998,1.1654720485828214,0.001702517151197486,39.172603530888246,1.9390116896653615,-15180.134899425479,3028.4269776453493,9.462055401811607e6,5.323259248752122e6
-0.00223,1.1632878892410334,0.0016640683554468058,39.868644576946565,1.8387096088931416,-15001.931840095549,2850.3454081678587,5.426495493531553e6,4.936836287190838e6
-0.00224,1.1654724816681163,0.0016598633660332143,39.22101133420294,2.046582280796065,-18125.123110999364,3671.8155343971853,1.9201420741669424e7,6.894408074028556e6
-0.0022500000000000003,1.1673686840722346,0.001554499475171107,36.561208045295,1.7683088320045033,-12497.485350594681,2800.092227069281,7.014620937885237e6,5.3192700207692925e6
-0.00226,1.1678686199425823,0.0016271630017014689,41.363246483305545,2.115427769549575,-17292.05560805412,3802.505449313585,1.6174930999456381e7,8.515383122962385e6
-0.0022699999999999994,1.1676166952604867,0.0016820645726222697,39.19524184198778,2.2555128094758916,-21922.84204401989,4807.026126637436,2.861081338982605e7,1.168984138159963e7
-0.00228,1.1672418180889286,0.0015349685371532252,35.28288876868642,2.1712034690962607,-15269.763126962423,6360.076751422619,3.2052725584222674e7,2.3100375566662394e7
-0.0022900000000000004,1.1676069913488274,0.0015560882361336612,33.86201004182657,1.633649810563737,-9239.040399196147,2252.810972070586,4.960598682327304e6,3.7049940165605387e6
-0.002300000000000001,1.168609983072643,0.001525402355653143,33.90804404536446,1.7675199509460418,-12288.308802519618,3467.5642835725303,1.1274750323853211e7,8.734085976870675e6
-0.0023099999999999996,1.1679622443145068,0.0016992151871357318,40.184473555636885,1.9810265255200388,-19627.438102498905,3537.49753238953,1.7212147717622668e7,6.199094689375552e6
-0.00232,1.1684479955380715,0.0016028103378111925,38.956656358070276,1.849451397297266,-13582.978927560489,3280.146490007153,8.344040764904819e6,7.595105356227138e6
-0.0023300000000000005,1.1673597465873113,0.0016121677720617538,39.61245723418577,2.1665353936681533,-22337.74384670413,3995.5774436311663,2.38329875391766e7,6.926962234981908e6
-0.00234,1.1697452961238843,0.0016183533239226373,40.74970653208182,2.2900011898844657,-23758.173893243085,5879.552067835808,3.3840076072822936e7,1.792193379243736e7
-0.0023500000000000005,1.1687205994187602,0.0015380046301476146,34.89800549948291,1.6744546044046755,-11205.653046773135,2853.255081031231,6.792498945751187e6,5.7255569437438585e6
-0.00236,1.1693296437126912,0.0015243495165147797,37.22153567168611,1.7676325367852692,-12752.6907344572,2612.139308399751,5.69073718777689e6,4.526544303914988e6
-0.0023699999999999997,1.1713052035340632,0.0015743521420531902,36.26089421292244,1.8746607150727013,-15914.578538724549,2881.7924619318132,1.163393759048328e7,4.804990951919254e6
-0.00238,1.1723821123983522,0.001523151767264776,34.820645333168294,1.7486916030435429,-14329.472306774745,2479.6920983658165,7.506694858703701e6,3.478713500273353e6
-0.0023900000000000006,1.1720602088499523,0.0014855857573493395,36.310383492169535,1.5318741814722203,-9585.986212948672,1936.2942206789699,-1.7945587236982659e6,2.458618662297358e6
-0.0023999999999999994,1.1732282628558628,0.0015137375778490386,33.47108132945772,1.6085386603022618,-10901.74035058348,2205.318902665394,4.777504609536942e6,3.607649739713865e6
-0.00241,1.171265651791974,0.0015417189114846803,34.50661621722615,1.5675041920736692,-7995.339469248621,1872.3944169538966,957882.1815330383,2.4146150988360355e6
-0.0024200000000000003,1.1711271017810556,0.0016522102236393448,37.57412471163943,1.9512186306376176,-15259.158672410613,3240.020531720851,1.1694109408057686e7,6.294241369029175e6
-0.00243,1.1737531299405926,0.0015391758722764584,35.04617231805718,1.783370209888759,-10367.079961052883,2540.8449025923783,8.994454712242812e6,4.0786243795714574e6
-0.0024400000000000003,1.1742315320548882,0.001468511848254004,35.96197941361728,1.6976287155514305,-11055.474925502713,2791.8828390948256,6.106053761820484e6,4.915975712510804e6
-0.002450000000000001,1.1751694131479757,0.0014890522658825768,33.78453830872519,1.6775554256993366,-8647.261009357888,3194.7842275911066,6.549421275033963e6,9.04455930876899e6
-0.0024599999999999995,1.1769708261777783,0.0014997738894218771,33.35573208021394,1.721090530615799,-13750.500208022442,2751.2223698475264,1.3601543458266303e7,4.899319162434306e6
-0.00247,1.175522378740735,0.001500228589836835,35.936447398854874,1.7497403385369328,-10844.806688762506,2423.828046335916,6.45030267942284e6,3.3323919355051676e6
-0.0024800000000000004,1.1749325612370844,0.0016310463815113775,36.73699671123224,1.7891984632884488,-12552.372162361587,2748.4353708634244,6.366997743624673e6,4.841737319395404e6
-0.002489999999999999,1.1765722503979519,0.0014371731806496735,32.442315978873374,1.7426452252579672,-11762.809199304795,4153.543547846658,1.355911121243432e7,1.3340245435531488e7
-0.0024999999999999996,1.1770328485432409,0.0015279074086005514,32.94659378084005,1.510147030130725,-9324.88254145624,1923.0237947996181,2.6136099837807235e6,2.481991207906995e6
-0.00251,1.176218424012677,0.0015553432185285974,33.9715805622884,1.6632725244941828,-10574.55167675726,2456.718891017951,5.536428384299524e6,4.3192361543031195e6
-0.0025199999999999997,1.1765420640886175,0.0014774112764662068,33.282233858029606,1.5566664669430026,-9121.466697277638,2203.9503970673068,4.4798503621977875e6,3.557586825221175e6
-0.00253,1.1762863100408065,0.0014886321389381112,34.077264449879515,1.6358504570780066,-9236.820015197829,2275.0610753610163,5.794688849986173e6,3.2191701254239897e6
-0.0025400000000000006,1.1782560313530062,0.0015286020992789566,33.72574956920341,1.5180789353591728,-12143.8962380598,1979.513520449824,2.4312791739890333e6,3.0922067322138944e6
-0.00255,1.1775798671587023,0.0015157486174990204,33.2616936885653,1.521029704709483,-10345.966901357646,2128.798257109057,4.337978919303332e6,3.2085887632215354e6
-0.0025599999999999998,1.1805084854073509,0.001512015424268778,35.05467387340373,1.7357585951228907,-12622.184619145186,2488.4493787876754,6.480210086453777e6,3.9459378563056746e6
-0.0025700000000000002,1.1807881964269469,0.0014599620763997563,31.617544696873818,1.7689845417252348,-13938.054512839359,3355.9834314537916,1.5563346233450592e7,7.539242678520133e6
-0.0025800000000000007,1.180537631824872,0.0015801073854397984,34.93158577540911,1.8524996810238032,-13064.078022073316,2747.3205551119686,1.0145190621683804e7,5.143850912074453e6
-0.0025899999999999994,1.1802484215982125,0.0015191557614786652,33.4465614323443,1.665055714082654,-13302.395095405527,2925.3386080861037,1.1021968667615553e7,5.718072427254988e6
-0.0026,1.1813380894002372,0.0014812585200407744,30.40597256077042,1.4055408293073737,-7248.7694213666055,1620.5742449570132,1.538999687535418e6,2.3242475922328727e6
-0.0026100000000000003,1.1779906793151338,0.001513199013469057,32.46457777500996,1.5826162997607236,-9297.138520548322,2306.497744054283,6.569287040339113e6,3.8751204883917924e6
-0.00262,1.1785270879430314,0.001524180502271156,35.70714274858158,1.7405378804146292,-13447.397608114039,2767.1230220674815,8.765335150859348e6,5.700691269144406e6
-0.0026300000000000004,1.1814633959579426,0.0015256045793597647,34.31900804380097,1.6741645274583614,-10368.926420032149,2746.719984715453,8.917248058319438e6,5.069512419471326e6
-0.002640000000000001,1.179085520158657,0.0015512118088625943,34.391806950906734,1.6980196261054716,-11947.051088492955,2731.6646897521964,9.225136958883138e6,5.535359908421853e6
-0.0026499999999999996,1.1790901218817178,0.0015042687280692898,35.16157764290824,1.855111312895724,-13343.325816281702,2890.0629040995973,1.3423415349608023e7,4.789326533947388e6
-0.00266,1.1801135904487254,0.0013973057027334263,32.16689784993709,1.4644805087558441,-7775.15853619448,1666.065667598337,258700.1791566739,2.4845378219178985e6
-0.0026700000000000005,1.1817659593998664,0.0014360798223563107,29.755541223599863,1.3180845309739928,-7254.635283337723,1461.458494156416,255688.61247391204,1.7693388767596132e6
-0.0026799999999999992,1.1826063818671828,0.0014954849425625849,33.302883381619985,1.6747155564406297,-13237.684577475204,2353.600104139493,7.494331964370555e6,3.4587691861636634e6
-0.0026899999999999997,1.1829351128105816,0.0015328735311270756,32.968377927140786,1.4790091131265262,-8852.415398943318,1937.3618748483777,3.590020315147007e6,2.908027541915961e6
-0.0027,1.1811480622398314,0.001454749379021756,32.053914983547294,1.656651722440849,-10980.668011501326,2228.480166521115,7.297729762284734e6,3.4751006571852597e6
-0.0027099999999999997,1.1824214659263879,0.0014656576182231606,28.99623959645545,1.4201245860214555,-8041.865665388164,2318.6239345850618,7.1964986260122545e6,4.376767414100659e6
-0.00272,1.1839852271942048,0.0015357656151618532,34.624856534711185,2.0343413081638997,-17753.80663994363,4612.084759126888,2.606256239266252e7,1.270170389092733e7
-0.0027300000000000007,1.1841677876074506,0.0015110768016324948,33.487725583444515,1.5822527390674495,-9837.533159196806,1978.0048157653296,3.387970606264464e6,2.758978242921633e6
-0.0027399999999999994,1.1831311344216102,0.0015144024377808894,33.74546415505118,1.6439619686608948,-11683.747556471779,2532.08277418611,8.247607193228536e6,4.731786094417898e6
-0.00275,1.184384376179411,0.0014393111483271585,30.410361227090693,1.3796770093231536,-8874.990630726577,1700.7471094192545,2.3873102267715065e6,2.176004681606209e6
-0.0027600000000000003,1.18568057938649,0.001407294360951254,30.97685826658827,1.688144439654003,-10716.095587119835,2818.992658133096,1.0510809432840545e7,5.257195768737058e6
-0.00277,1.186181029404394,0.0014414901252551879,31.270240098145166,1.4972574604410749,-9543.764492475368,2182.4371790198757,5.130124754159977e6,3.5566965192000307e6
-0.0027799999999999995,1.184241906774452,0.001455234564223249,31.6573271944692,1.4989750770763828,-7508.10766723192,1872.462753068343,3.64631181501938e6,2.386416856257698e6
-0.00279,1.1858326402084407,0.0013888140746060847,30.317694608427935,1.4159442043531774,-5583.309450482559,1722.5061997610806,3.080189485013386e6,2.474191742022919e6
-0.0028000000000000004,1.1830145063041533,0.0014348489969153108,30.03993895705528,1.411045617560111,-7856.64745043387,1689.015664203443,3.8957121592260413e6,2.0827264123293227e6
-0.00281,1.1866355951499286,0.0013323777629974903,28.467003465072818,1.3360387264152527,-6920.007463864558,1683.607399026724,2.285332044654423e6,2.1344663852014514e6
-0.0028200000000000005,1.1884287837926468,0.0014579901216867773,29.66944079626745,1.3072367449665536,-4576.597954381941,1562.259634296964,1.8366204095769709e6,1.9537146833956458e6
-0.00283,1.188950940501582,0.0012969549662839404,27.877816856627213,1.3849548072272841,-7051.865819003752,2000.0459271542663,4.603027570262231e6,4.0369834880658286e6
-0.0028399999999999996,1.1868710486033942,0.0014237644929551777,31.798075747949664,1.5302063317585723,-9103.497431094258,2121.863010933595,5.086556636606622e6,3.4886373063862273e6
-0.002850000000000001,1.1858303561690797,0.0015102457238691995,32.48913329673877,1.9065026096854512,-16233.179703173415,3479.3475578653724,2.1101197675356817e7,6.926125164279511e6
-0.0028600000000000006,1.1865268227419403,0.0014253332064229332,29.975968932121603,1.4117114564469444,-8460.447150440574,1790.2272272636937,2.7678718085702057e6,2.340220216906779e6
-0.00287,1.1921148550447946,0.0013608732418372265,29.229443893917416,1.3272134238340743,-6043.8610986390395,1714.304836402976,2.034752036474128e6,2.7050660470873835e6
-0.0028799999999999997,1.1880601988227018,0.0014489703335973747,30.359353714684975,1.3094894673111832,-5024.606733549997,1426.560379427747,-537336.9152159321,1.64757894255034e6
-0.002890000000000001,1.1913577152610857,0.0014881544786653396,30.899785250567515,1.4904419640814792,-7630.156651738886,1881.7560567244573,4.465235664869152e6,2.3615327366857734e6
-0.002899999999999999,1.1879172614648472,0.0014073452983819046,29.20687660134675,1.5750542037708313,-8550.255788889915,2244.143461546811,9.484275354489665e6,3.4715976902171946e6
-0.0029100000000000003,1.1887720576714285,0.0014507879259451127,29.226059477609773,1.3877855147268858,-7466.815499239918,1520.5086978692825,664986.2334778723,1.9162359279384965e6
-0.00292,1.1893694151398646,0.0014121572704616637,30.91984645896242,1.4926830577727488,-10326.294746439267,2103.158663491296,7.099073106745821e6,3.0276683220858118e6
-0.0029299999999999994,1.1898688074204122,0.001443695953018392,33.09277184091621,1.5913693720977922,-12451.426412413042,2416.219920473046,7.530451716485657e6,4.195001732775731e6
-0.0029400000000000008,1.190090589964321,0.0014176161386284668,30.338091979342522,1.5083233442345985,-8929.095632033253,2206.635683588841,4.533003393661693e6,4.1047288124817014e6
-0.0029500000000000004,1.1867141522837608,0.001535323556412979,32.73774352021597,1.5169495670574678,-7049.088924365339,2165.155511216301,3.679208961124828e6,3.627520660567954e6
-0.00296,1.192359064973642,0.0013820526971328724,28.378290265715513,1.410053960388327,-7589.451814885097,1660.9763748482233,4.883812978165496e6,1.9943487594067159e6
-0.0029699999999999996,1.1905581295260221,0.0014858224783585435,33.269036823996,1.6195977724931914,-14544.488310102399,2486.6067088845352,9.507244937619686e6,4.362104889773193e6
-0.002980000000000001,1.1912284453432924,0.001429052426640852,29.4609919381597,1.4645366592898534,-7038.492837090296,1986.2862147920687,4.319218791968739e6,3.0693877887765164e6
-0.0029899999999999987,1.1891563390293272,0.0014325632622885583,30.461757175981152,1.4072192167987319,-10738.831362036786,1815.1271938852262,2.695708762668832e6,2.5562207134194896e6
-0.003,1.1908360354181589,0.0014112138091762164,29.040203591155496,1.434234118121658,-8025.306163739224,1719.2422630677765,3.5930721354887774e6,2.4182348488710225e6
-0.0030099999999999997,1.1923005360732677,0.0013866062524973742,27.97402647038186,1.3570187729878727,-7377.958509098025,1688.7480396938702,3.613276098836847e6,2.1634859103896874e6
-0.003020000000000001,1.1946503408818796,0.0013835189142175183,27.615452360459514,1.2420809318624413,-5468.027075860532,1456.0732683663527,1.148487412240026e6,2.3250498447105912e6
-0.0030300000000000006,1.1904081257422399,0.001522886699181211,31.91589780960611,1.5482479540186838,-9390.034806438762,2143.2028596574874,5.738888473126843e6,3.0923432865409604e6
-0.00304,1.1894975315836196,0.0014422355106093448,29.95666262314686,1.4854759900486112,-9685.763287379701,2180.3753509718335,6.40889958781208e6,3.4270664209846985e6
-0.0030499999999999998,1.1930862710118082,0.001382243985367873,29.662038959800885,1.5335301796557306,-9752.98874215105,2188.698453420561,7.388246809780704e6,3.3506886310478942e6
-0.0030599999999999994,1.1932490953901345,0.0013639644800646196,28.776878975159583,1.5195931349852558,-10508.525541857338,3143.5833411330927,1.3045173101787234e7,8.465558546408234e6
-0.0030700000000000007,1.1960276461336226,0.0014400058513728648,30.527613459814706,1.5131938594760372,-10866.495752197345,1910.5358444918427,5.144599703315053e6,2.692469983808967e6
-0.0030800000000000003,1.1928726298568284,0.0014093108431195932,29.987640501715124,1.5855855201022726,-8729.251314414867,2143.6601809038257,8.383304240548005e6,2.9449237583541144e6
-0.00309,1.19486033431962,0.001435376958350091,28.940239797725273,1.3560144093444566,-8518.809052285938,1715.1193851859496,3.9014562445890023e6,2.185782273142264e6
-0.0030999999999999995,1.197597530002577,0.0013072163470319962,28.070335560696662,1.3359996817278905,-6875.74395398775,1692.6782503542877,3.9167340346248527e6,2.3810181493827114e6
-0.003110000000000001,1.1982063442583486,0.0014383837086585879,29.05893711740327,1.4803852628033582,-9492.287705895884,2045.6570749866328,7.38838569511088e6,3.2130299423209513e6
-0.0031200000000000004,1.194668291805898,0.001329973036320051,25.750082254050437,1.1023959845136386,-3026.020816832268,1133.9997435673959,-2.13790663126049e6,1.1984696970798662e6
-0.00313,1.1949340585444421,0.0014495328935446262,30.518243819460455,1.4273954787381669,-7309.496940788731,2164.7262697719193,4.091539460716511e6,3.8951809786292934e6
-0.0031400000000000013,1.1936231270594488,0.0014835684644050003,29.983174746824904,1.4562786161006471,-8669.866941583507,1929.5247080115248,4.152545995017234e6,2.729636266963861e6
-0.003149999999999999,1.1973743710183922,0.001449445326795672,28.715292763025737,1.4196840177112546,-8258.472697709218,1936.914405805368,3.530088103671646e6,3.057721704876318e6
-0.0031600000000000005,1.1935093494405857,0.0015226553486347805,33.045728191645736,1.638649494957159,-10837.94053263672,2502.7808970261467,5.903999875563552e6,3.9998161732636634e6
-0.00317,1.1989676764932338,0.0012907202561491112,27.485539722486227,1.3462207233323402,-7689.837985296332,1830.943608937424,4.8571613815003475e6,2.774300987938654e6
-0.0031799999999999997,1.1968564932236734,0.0013817315658410264,28.6008513955175,1.4063249986413382,-6693.857774042857,1762.6345667585317,5.821290165335082e6,2.3675414486845415e6
-0.0031899999999999993,1.1971071422854043,0.001378525840731386,27.85658218523851,1.3263337476170827,-7842.856671984066,1845.8622227993803,4.295868563979694e6,2.616939865840032e6
-0.0032000000000000006,1.196040545766373,0.0014348752174788613,27.548876980688622,1.503646515859769,-8519.021320011087,2136.4088823187176,7.5574449922648e6,3.5566153306919155e6
-0.00321,1.1968479318378709,0.0014113331531575722,27.809383143605977,1.2525769083867115,-6317.85860208631,1871.6040091991847,1.353038921618006e6,3.8904015370501196e6
-0.0032199999999999998,1.1966219580574815,0.0013847373854552654,27.79783566799162,1.4350831129674702,-10337.418690281953,2660.8864367959213,1.1209558075165024e7,5.940680854156219e6
-0.003230000000000001,1.1974557893108895,0.0012832585834069762,25.546181899180997,1.2213470883271786,-3892.3254920159375,1378.91413630797,2.095907573922742e6,1.6510268908670289e6
-0.003239999999999999,1.2011816813939076,0.0013855029176207587,26.595696377843137,1.271148286261952,-6928.145561290695,1738.1810299359872,5.761885942223827e6,2.5137349939288255e6
-0.0032500000000000003,1.198959555333228,0.0013707678214470683,27.70278248311501,1.276280132605998,-6221.730127473456,1393.9387369902013,1.1554271694689032e6,1.697831076752491e6
-0.00326,1.1996525512605896,0.0013315382102743335,26.47144502229873,1.2399626213400259,-7427.942548536323,1509.1128128225234,1.7920360564065147e6,2.1580737954893787e6
-0.003270000000000001,1.200761565712282,0.0013781732806457986,26.413017399161433,1.111743043131704,-4329.594014873355,1062.6420737377775,-2.1620059575395104e6,1.103539145870976e6
-0.003279999999999999,1.1992411534307506,0.0012870104321878798,25.41065352616834,1.1687065691172012,-5513.294952687838,1550.5798197139754,2.640221747387263e6,2.290516171013555e6
-0.0032900000000000004,1.2003022154910377,0.001325772109927913,25.828636090272088,1.14673758247844,-4561.3636991450985,1164.3290645215802,-624431.0113379138,1.4004668764558865e6
-0.0033,1.2016946531691604,0.0013690789964608634,27.83815031155815,1.2736000869150468,-5860.117127343956,1735.7436189887098,1.603521560196665e6,3.2074536748284115e6
-0.0033099999999999996,1.2000498613543678,0.0014252601524438477,28.76863950672351,1.3740738414541707,-5973.062354267211,1599.414937330493,3.9955131757257506e6,1.9845056831825932e6
-0.003320000000000001,1.2011249331725942,0.0013455276375868364,26.57694964078188,1.194475119573702,-3551.559359035303,1235.8228973137072,316389.7206117055,1.439795178425137e6
-0.0033300000000000005,1.2012987851927925,0.0013577089056595625,28.00462190874723,1.4793393115305302,-11762.584658172917,2167.8572050739176,9.329959695279986e6,3.22586394480931e6
-0.00334,1.2007438684134355,0.001327819084107727,28.751429038633326,1.3188771744348449,-7052.473859338482,1843.0761491830685,1.9295496667961066e6,3.5830531120133745e6
-0.0033499999999999997,1.2018665325517746,0.0013668055143488253,25.456267055053416,1.3331450888039422,-7284.1091749131465,2073.0833837229716,7.347045314323719e6,4.022445920882804e6
-0.003360000000000001,1.2017357703790899,0.001263087115430575,24.263718468772332,1.140222746583967,-7115.115883614296,1517.8645279745726,3.2385948491381947e6,2.53130102157863e6
-0.003369999999999999,1.2006811030446132,0.0013610918669343585,28.486061858416093,1.7856078122076313,-12622.204794090036,5086.91443900158,2.2742055600762434e7,1.8474434185696263e7
-0.00338,1.2036243284245167,0.0013348008770310965,27.76905397232252,1.3628658344770148,-9090.87867163105,1620.636147071393,4.31169138269277e6,1.8867950297362562e6
-0.00339,1.2035220248057221,0.0012412427844196367,24.053161889643157,1.1279422845390796,-5940.981052092344,1149.3412669049414,1.5738066467501982e6,1.2376434838719247e6
-0.0033999999999999994,1.2056872858165197,0.001408851703177844,28.134977821763066,1.5782627182212383,-10614.707753671933,2734.3235021601554,1.2216609976837926e7,5.605045378064373e6
-0.0034100000000000007,1.201601760117183,0.0013361277729031893,27.70158998395098,1.2868118459723148,-6351.202144267985,1751.9587038644381,1.6598663457505303e6,3.2019821611619233e6
-0.0034200000000000003,1.204700634860772,0.001443656454786835,29.4546435098545,1.3703575136245865,-7965.116950185814,1657.6693087178678,1.7460485450989362e6,2.354199332241763e6
-0.00343,1.2037954598413831,0.0012975190533141528,25.302425587496426,1.207333237706568,-5477.230806394193,1708.4839243541226,1.7367191317345058e6,3.5822066369983326e6
-0.0034399999999999995,1.2030390263624562,0.0013527032331518353,27.246697815682076,1.1925360161862855,-7025.7548381155575,1354.4581242681718,1.0162453127171855e6,1.8121383747471096e6
-0.003450000000000001,1.2043584835364274,0.001305777184115589,24.968232086884026,1.1758990364961392,-4501.53556555446,1881.1178237482718,2.3602511130208652e6,4.2268939269345235e6
-0.0034600000000000004,1.2024204169876846,0.0014250677707598786,29.97530900201309,1.5484385817789457,-8477.089986850231,2295.6846647438724,7.345767922859507e6,3.7391836163172643e6
-0.00347,1.204102049072853,0.0013092106388428516,26.36043631274376,1.2841892754285804,-7510.548429729311,1756.0642986023488,5.244383949237147e6,2.620600365580456e6
-0.0034799999999999996,1.2050604319790814,0.001281832904222883,24.32810819128898,1.1582108577830936,-4913.49378026014,1183.9349613460708,2.183042427788834e6,1.2783647257809173e6
-0.003489999999999999,1.2039489287082368,0.001293266560629745,26.123402676611047,1.1950691600357157,-3422.846856063077,1378.4836001178235,558733.5302284941,2.050111454532161e6
-0.0035000000000000005,1.2040232504853834,0.0013663534061607047,27.204189508257567,1.3591387202671794,-6565.379206120103,2036.3219630205351,4.409196244339101e6,4.0566965508281393e6
-0.00351,1.205418537592885,0.001369877453656975,25.90526618936367,1.307239763541609,-5472.444892589401,1629.3900177766295,3.6968584282001425e6,2.211816438726938e6
-0.0035200000000000014,1.2069409947013436,0.0012943640218613165,26.270543569840136,1.1737745461550257,-6062.365792423006,1240.0386018780118,-78037.705152386,1.5977414120046368e6
-0.0035299999999999993,1.2062401107330918,0.0013572583512208587,26.45734280273801,1.2729035312907944,-7486.898450506656,1576.2133106700835,4.88552800875953e6,2.0273878089570324e6
-0.0035400000000000006,1.2065100141324046,0.0012950535718661447,24.650163890389045,1.2022370047151627,-5372.830276496758,1338.49458895582,2.096665311304251e6,1.5974703412153262e6
-0.00355,1.2081909398872777,0.0012286637743349912,21.63061100737911,1.10264259941806,-3167.6076545490605,1599.2221357110113,4.706289486169359e6,2.9988386343906117e6
-0.00356,1.207817448699416,0.0013415673107370887,25.845826154063136,1.1797705455410137,-5130.377395361406,1251.635504187321,1.4450440126996085e6,1.341157856373938e6
-0.0035699999999999994,1.20870810171838,0.0012625891821058516,24.600921844694014,1.1907241359464804,-6999.664369895179,1374.7503635512437,3.3773226019585226e6,1.6770155658677386e6
-0.0035800000000000007,1.2075218215294623,0.001282244487154484,25.304542718274426,1.1911084940162053,-5383.272263467388,1591.5397296625556,3.686696543851606e6,2.199156157627636e6
-0.0035900000000000003,1.20988768610262,0.0011656461943932417,21.582359774279116,1.02574655759119,-3345.628965346454,1338.9790546021,2.1211931446394995e6,2.4138551744443625e6
-0.0036,1.207260593314391,0.001296800212007769,25.14993768644062,1.3579632017982375,-7137.527345583025,2163.429992745665,7.714689116524102e6,4.310546576347722e6
-0.0036100000000000012,1.209602534353113,0.0012904965215818646,24.132874874794346,1.1621100218574925,-5074.578353559402,1250.1275569245624,1.979838482820657e6,1.517307864660929e6
-0.003619999999999999,1.2103348581245792,0.0013075060657905153,24.34796196741164,1.1138774366625002,-6013.630754737417,1370.6756777356093,2.597447152690796e6,1.743060731138309e6
-0.0036300000000000004,1.2089171569555097,0.0012620618715864951,22.982244648636694,1.1438734187350343,-5033.762290004217,1321.389500087015,2.3576239655728284e6,1.6955271866275198e6
-0.00364,1.2094730611093696,0.001326594722869924,24.853299399392686,1.152434462746781,-4787.166779382635,1382.745065981152,2.062776807743585e6,1.8560714677949308e6
-0.0036499999999999996,1.2093374691320058,0.0012320463872373569,22.612982972753557,1.066713914306469,-4671.225269450835,1327.2336438518669,1.9615671576812863e6,2.031700681121271e6
-0.003659999999999999,1.2107128511380167,0.0013269763092985786,25.269641969471937,1.1861933973303227,-6043.936709509633,1273.6901151158163,2.0118717077788007e6,1.3185577174509375e6
-0.0036700000000000005,1.2081971522905621,0.0013763969831276153,27.315773835505514,1.4780577555225898,-8682.48052414428,2054.246084643927,7.863142469599738e6,3.0488420407458334e6
-0.00368,1.210457697022125,0.0012861331844357274,25.604590171699712,1.2310491730773543,-5882.769275363121,1553.8041819008236,3.272229459242629e6,2.2171918899121885e6
-0.0036899999999999997,1.2083369810853175,0.0012800895693678516,24.58086833529749,1.1621075306993691,-4939.5609495039935,1352.625855435483,1.6476170027711156e6,2.0123031891453885e6
-0.003700000000000001,1.2102391756901045,0.001336287046154698,24.291738610050984,1.1208160444082318,-4799.323949325165,1200.3229110909888,1.6749242556512824e6,1.2936501364422927e6
-0.003709999999999999,1.2093555543460193,0.001276094963301779,24.128161307418353,1.1481846362603203,-3830.8883752843135,1312.614418480551,2.4503424106398653e6,1.5789117746123488e6
-0.00372,1.2116915019536976,0.0012874327093065619,24.591155256750802,1.4933254515286818,-7917.3663033355715,4158.208186134371,1.6638663189933047e7,1.4791104569172679e7
-0.00373,1.211240753111453,0.0012872001719344455,25.16038621868952,1.1726530324636786,-3865.085003464211,1223.5187051185108,1.9399682509039333e6,1.4504198328603639e6
-0.0037399999999999994,1.2135390190469308,0.0012076018332821332,23.663953385828595,1.24827841409892,-7768.781247578496,1923.367731987482,6.547379714394205e6,3.8910335271279993e6
-0.0037500000000000007,1.2110372321875018,0.0013149940620193004,24.845437670576047,1.1671035204490425,-5163.904576799033,1715.606814265116,3.4604305584351653e6,2.9678115055969288e6
-0.0037600000000000003,1.2111682305847369,0.0012982264235569156,24.912414099233217,1.2195868265446652,-6775.46337893134,1363.1199767794378,4.1168714444407984e6,1.4203286803324728e6
-0.00377,1.2123820094097086,0.0012667198505170404,24.596245531159862,1.1705791660114775,-6796.900362365095,1365.206518774662,2.615388696276168e6,1.6059830069821447e6
-0.0037799999999999995,1.2119592570452122,0.0012730031112822846,24.730843956388263,1.3908208758569693,-8979.076398169476,2473.1689678968824,9.205700811404139e6,5.405778805661711e6
-0.003790000000000001,1.2114656098230383,0.0012896099918531581,26.41617936960035,1.2436684967455247,-8342.96285453833,1730.0429916627,4.6538746776869735e6,2.8533696685417057e6
-0.0038000000000000004,1.2134571632822384,0.0012728693220742718,22.96133590799724,1.0696078183180189,-6605.420846965863,1339.2741861517693,1.835789441016965e6,1.862188960022459e6
-0.00381,1.213594239407615,0.001304411745682801,24.2773476572998,1.1703136980036288,-6439.812246370494,1498.091908220764,3.18827200015156e6,2.542580230198078e6
-0.0038199999999999996,1.2125229694091009,0.0012731776168086017,24.03333402311208,1.1606065473696348,-5411.574403580175,1325.9316184550396,3.3549284266101886e6,1.5349923237259781e6
-0.003830000000000001,1.2117351950492816,0.0012815203339598734,24.030973552031078,1.302066641443471,-8927.717125969188,2436.937318992697,8.359612850398629e6,5.52552147989019e6
-0.0038400000000000005,1.2124542675749996,0.0013684074889962266,26.37149238566589,1.2376431181039673,-3690.254624807245,1490.8682153794273,2.259907128591079e6,2.268910764477694e6
-0.00385,1.2160555988859714,0.0012905722833743368,23.218839633121597,1.1061113072821382,-5441.116715729206,1246.5614255608832,1.2966785934205179e6,1.639250230551517e6
-0.0038599999999999997,1.214714263432373,0.001287917374199821,24.240394389028122,1.062420058129429,-3613.11751354138,1020.8635642971158,-826719.9701853634,1.1729300901626323e6
-0.0038699999999999993,1.2174001686030698,0.0012143325519047927,23.114167109410012,1.1606582613807968,-5334.456309772395,1523.9963386321317,4.008805121808931e6,2.464701264964139e6
-0.0038800000000000006,1.2131222908662687,0.0012797096964960021,24.32774079926296,1.0994749238304375,-4382.337037766261,1161.8739956964853,1.0597110367863737e6,1.284490090145879e6
-0.0038900000000000002,1.2154408127135616,0.0011786375067084594,20.77772003988485,1.0001330376095197,-3798.2708390724656,1057.8802777404426,1.9128507570804642e6,1.2736455569046168e6
-0.0039,1.2151491550158813,0.001279754489653304,23.060558914351034,1.0828717673440684,-6260.974070162951,1243.8366196415748,2.1712653019265076e6,1.589817521906904e6
-0.003909999999999999,1.216290632307805,0.0012160011350326953,22.925032589336602,1.0235039081540567,-3975.721934750344,1240.1588825212189,880233.52193536,1.8456880989032974e6
-0.003920000000000001,1.215363349593396,0.0011935667367822143,21.468450155157893,0.9085406974211491,-3133.6081053921666,782.184318605965,-1.4433679879642546e6,817318.752160852
-0.00393,1.2172191218259174,0.00125370765468159,23.221457073094882,1.1585122085145338,-6742.116027497413,1455.1099988698948,4.0518066845597574e6,1.9371413461858726e6
-0.00394,1.217195900975341,0.0012403047957520892,23.3399097129703,1.1102465472268765,-5517.218755660882,1230.2314714129254,2.729346704422996e6,1.5172797610001399e6
-0.0039499999999999995,1.217980608674999,0.001215108136478417,23.561606554175153,1.068687569263733,-3130.3538790932357,1052.7170840409415,577672.4950531932,1.1535555163074946e6
-0.003959999999999999,1.2171178312586732,0.0012252634998115542,21.73460475255786,0.9617151181109808,-3470.080940193274,844.0121755181087,-153278.3495683182,760399.6340988637
-0.0039700000000000004,1.2174753814071553,0.0012917568787159921,23.820518133481293,1.1908895037077019,-7339.1716586554085,1666.2861933626164,3.9348305412384616e6,2.931296324029048e6
-0.00398,1.2185240733732534,0.0012221230544896065,22.0816486767942,1.19527762768193,-7146.896483020209,1857.7305997831995,5.791368539572127e6,3.615547444290984e6
-0.00399,1.215459829935524,0.0013044766904343915,23.63019448739394,0.9985558168928982,-3796.653502901647,899.1422240261146,-980608.4583623635,992495.8922474114
-0.003999999999999999,1.217100593430589,0.0012590663328410035,24.14500999619172,1.1886593965369057,-8003.355887472944,1672.3421415636546,5.168455020647037e6,2.8589265280108256e6
-0.0040100000000000005,1.2165717814984436,0.0012758487003451762,24.262253483043825,1.173352952719106,-5292.153845022033,1662.8889802635529,4.303321000548841e6,2.7842367948532198e6
-0.00402,1.2194126021745249,0.001273389871911267,23.631622751343354,1.0997635936738717,-4573.552052856184,1100.9075366165882,635710.1272655185,1.0249113551809273e6
-0.00403,1.218865815954427,0.0012075636083910988,22.14425310311385,1.1281437291104277,-5566.461189518423,1595.498764390307,3.8301729829423986e6,2.780520568062189e6
-0.004040000000000001,1.2197976364466967,0.0012346217511150159,23.108246247690747,1.0108062112746443,-4436.569711168106,1059.4317500568784,490803.0947441997,1.2722134428893803e6
-0.004050000000000001,1.2189911652304388,0.001246715366217952,21.798942471291,0.9083277553901546,-2645.7836157546963,759.8717630342828,-1.334671135280918e6,799183.9771330006
-0.00406,1.2200180261966973,0.0012654412629036693,23.834923510972562,1.1669702493694063,-7306.693664497742,1539.2118632187037,3.6731947140314607e6,2.373005536672889e6
-0.00407,1.2199068302192058,0.0012014485464349022,20.481307137566954,0.9967247608042675,-5462.06026942921,1465.8288349810862,2.991715378866506e6,2.683054866019712e6
-0.004080000000000001,1.2176576328376816,0.0012513653315960511,23.366202076619896,1.1135760428750825,-5144.33859524297,1506.9356208208967,2.9763881763466755e6,2.6980333027165164e6
-0.004089999999999999,1.218806382896746,0.0013224934480936157,25.49033658083178,1.3545123919820496,-8428.253281163237,2061.0748629788463,6.6330347595976405e6,3.8197202514778557e6
-0.0041,1.2176719303407382,0.0012735273851813297,24.034954323551943,1.1873932833941785,-5279.137930374009,1714.95273415833,4.44769910433463e6,2.984153321866109e6
-0.00411,1.221689716994512,0.0012608536108196283,22.440232833239296,1.0486866816028773,-5434.933609532642,1254.709325108507,866076.4169235716,2.0515828326535719e6
-0.0041199999999999995,1.2196302977628937,0.001282705449399076,25.340210852359448,1.2140873715894618,-7040.071607514052,1369.6571978213717,3.343337266501658e6,1.598072251618979e6
-0.004130000000000001,1.218773835078514,0.0012834954076240985,24.77275211277677,1.2346019033501034,-6360.778685404639,1612.1223994243758,5.318946003395907e6,2.307935038884351e6
-0.0041400000000000005,1.2198608244359634,0.00121448337228835,21.572434374353886,0.9737561243631944,-3162.4261941480486,948.818972706756,632420.7423012129,1.0330556227198684e6
-0.00415,1.2209332260540213,0.0012419344588358648,22.570621306164295,1.0717081223827492,-4507.415604451747,1298.462515613068,1.91779416713124e6,2.202096654916928e6
-0.00416,1.2228143571383547,0.0012170802729476588,22.791622498111686,0.9931598320428601,-3454.602047153642,891.0181055664312,-579551.8786678076,934013.6338880756
-0.004170000000000001,1.2214022391576442,0.0012404927848757327,22.472312089416178,1.0869742703517056,-5018.948965306626,1305.0979165798421,1.8248773316006202e6,1.9487025198614537e6
-0.004179999999999999,1.2215785727071897,0.0011900855135763882,22.292239635189667,0.9502834407646517,-4179.13486050817,858.380022042855,-207636.0009050638,915150.6722353135
-0.00419,1.2220477109328347,0.0011771253142864163,20.126893080256213,0.8503612955887523,-2660.5043570307043,778.2977393720632,-730412.4350087097,861533.1564391567
-0.0042,1.2230256440414342,0.0012066789353037063,21.38893129438248,0.8731359536110278,-3248.0980389970237,858.2739151794317,-714888.2369662556,860103.4485312431
-0.004209999999999999,1.2227199098666903,0.0012053793404045387,22.49141278038598,1.0145808033989354,-3007.2950683106446,1070.2011961101348,1.1060723731539177e6,1.2657776107988148e6
-0.004220000000000001,1.2220916371021238,0.0011580660013042873,21.651298620418334,1.0955905164049882,-4089.426817635203,1323.5651339872522,2.7013353878907766e6,2.3210485869738767e6
-0.00423,1.2229041066139221,0.0012171983928593202,22.18028243980562,1.075332081862989,-4962.309474114476,1338.5511838182301,3.397572116662071e6,1.7975218168806613e6
-0.00424,1.2233896233123664,0.001242018706895679,22.179822983551315,0.9967252470521321,-4827.917972813755,1048.3545801409912,855092.8269047649,1.235665068654897e6
-0.0042499999999999994,1.2231803170866888,0.0012534918598617222,21.728712795163382,1.1407712549264493,-4643.544587188543,1486.9962238404569,3.807915250203845e6,2.587580557525078e6
-0.004260000000000001,1.223732558267237,0.0012096842646561253,20.69064408928148,0.9852574727690926,-4852.95629532864,1113.5074998409348,1.9540294987250143e6,1.528288187144246e6
-0.00427,1.2236891849046063,0.0011991877436188755,22.251588443985213,1.0579474192309377,-5384.294960142501,1215.8730121793797,1.9428914877248104e6,1.6511211061940591e6
-0.00428,1.2233217683062458,0.0012117130683890571,22.15400033067021,1.0938287935672575,-3864.484727522614,1719.2418973211745,3.296010613036689e6,3.4936368793638004e6
-0.0042899999999999995,1.2229970321076609,0.0012448847117172257,22.234743816727324,1.0123192470565876,-5797.048321478526,1121.6720926105181,2.266801576428971e6,1.2510776516246116e6
-0.004300000000000001,1.2248530504072586,0.0011710165680157705,20.32134198076455,0.9682529727216017,-4006.4570234947255,1026.0309767609092,1.663043161944431e6,1.307480118923755e6
-0.0043100000000000005,1.2224063838749193,0.0012240268780339713,22.891477621560238,1.1603936165115292,-6396.201615133334,1396.7484680264354,3.9569189918602076e6,1.892907459004391e6
-0.00432,1.224089325294437,0.001249004075658013,22.574005192020667,1.060613913232473,-4963.784628362193,1434.90659982633,2.703496821243651e6,2.2629302832615557e6
-0.004330000000000001,1.2264846101753009,0.0011907228052236984,20.70234103625515,0.9656702111550458,-2862.344563981151,912.9371457030346,369136.0604620783,972542.0485563485
-0.004339999999999999,1.2256676622535618,0.0012433283122501501,22.527961840320657,1.1641212279689361,-6156.006965138419,1347.8494804683737,4.915379004157789e6,1.6393736653009513e6
-0.004350000000000001,1.225877619944291,0.0012458359144437892,22.66769802655009,1.1199293839700744,-5411.067840751882,1458.9467544883769,2.957790524847733e6,2.491880857564892e6
-0.00436,1.2270959802860986,0.0011672093224908968,20.051911825915326,0.9464679498481471,-2921.523907886408,826.2455273943641,1.104304560968852e6,850227.654555341
-0.00437,1.225305774104514,0.0011989935895630284,22.108920155105526,1.006106013406484,-3422.2509860040054,1088.0472127783048,1.193098184097729e6,1.152522984307945e6
-0.004379999999999999,1.2272032113048184,0.0011837142826839789,20.624813465472187,0.8751527358434564,-2908.1760461757503,849.4036275898367,-1.00451621940764e6,841637.6390030512
-0.004390000000000001,1.2286246867434036,0.0011243421809062275,20.10081670524158,0.9694159039999848,-4271.429741249734,1187.5819225687835,3.1109085063477415e6,1.6284142809875873e6
-0.0044,1.228038386749644,0.001134128422215592,20.09814780362958,0.9130472671960956,-3066.7935477758697,919.4983847175589,505884.2686065014,1.1220626406340937e6
-0.00441,1.2251322923017633,0.0012034042382422778,21.82567848107782,1.0282125484395388,-4559.481005658394,1169.890681137282,2.1696351476796083e6,1.4677816775102625e6
-0.004420000000000001,1.2282632563816083,0.0011702430333470808,21.533670120966175,0.9394065676874291,-4430.460350529267,830.7783698472459,-433549.3088695495,831481.6043164438
-0.004429999999999999,1.2286132730930097,0.0012310346096717647,21.613352743235083,0.986120115258909,-3292.4576919060983,1185.3821143423343,1.52154093369054e6,1.7516659112996636e6
-0.00444,1.2269424498832229,0.0012391613445576729,20.73196960112611,0.9436325829094727,-2889.9329236659137,896.5030475155414,711522.5215270444,840844.658096475
-0.00445,1.2262524646896862,0.0011463560836858719,20.659618838217625,1.0107033338649922,-4214.026677736791,1128.659646129062,1.6844248579452154e6,1.5139255911183383e6
-0.0044599999999999996,1.2269759614135172,0.0012869095660468879,22.971886013647644,1.0728174095096235,-5154.379975027941,1131.9334705784197,836133.9470909092,1.4254616549213603e6
-0.004469999999999999,1.2277893045040216,0.0012208604299856075,21.23291966376065,0.8949707713176576,-3648.497281267716,983.4946463800023,-737683.2716333563,1.2544758761705186e6
-0.0044800000000000005,1.2281069883689493,0.0011280619836254054,21.077837500718072,0.9828282128882063,-4302.7892819809995,1021.9093596513619,1.7858174808049905e6,1.3276205853768229e6
-0.00449,1.228870366276575,0.0011387463828010928,20.385093302273663,0.8484276649896358,-2251.1913987586126,773.2611598215797,-896590.0751931051,685982.3642280109
-0.0045,1.2304480013432972,0.0011731768030844934,21.215542987727208,0.9091932983887965,-2915.042525709271,827.0414660357789,-863427.8195849756,847924.4977036555
-0.004510000000000001,1.2280891581227482,0.001166775391048663,19.409837093292296,0.9175331461728763,-3858.97272795974,1123.0915012680505,2.7026372731556036e6,1.8154359934037356e6
-0.004520000000000001,1.2290558047680553,0.0012118542454730913,21.26618399096599,1.0567795015996029,-5115.216418283088,1218.5075004429048,2.5303135271346415e6,1.7574141171433795e6
-0.00453,1.2300042732591663,0.0011698334947042469,22.085134586167758,0.95237990012711,-4567.412094424404,961.7492231053952,73923.3886715379,962485.9156444526
-0.00454,1.2303449974401768,0.0011567134718908087,20.302761522868245,0.8941776997114662,-2522.1868868656215,838.8679007107877,-342564.0793360647,903319.1093018134
-0.004550000000000001,1.2295426772287477,0.0012018161124397026,20.01388005512147,0.9737896164281158,-4348.628332058864,1036.5957060602386,1.702572519665888e6,1.41583710066253e6
-0.004559999999999999,1.2307521955975564,0.0011414604705059599,19.3487538972705,0.8161330139328461,-3932.6071853355907,764.528201936347,570788.9670056163,781487.2003428628
-0.00457,1.2309019579057525,0.0012252440782466504,21.768905859833552,1.0919587896417742,-6642.518343252008,1515.1125166256297,4.947087238715501e6,2.0310282278932554e6
-0.00458,1.227562511188404,0.001129529630058412,18.63701308951778,0.8794873554460083,-2257.390227045529,898.4222048355522,1.1164737895830811e6,1.0507523482019694e6
-0.0045899999999999995,1.229274194076083,0.0011568894373369962,20.805002808064007,0.8904418905619542,-4119.882120254984,832.7838674720235,-870399.2591801118,890542.5999623017
-0.004600000000000001,1.2299221791455779,0.0011790204572585936,20.963197854980034,1.017990875952817,-4963.865523252183,1297.5095473027873,2.7129840465322966e6,2.1152173417076413e6
-0.00461,1.2307553168103664,0.0011548187315348264,19.06309187946879,0.9018294406184237,-1992.07498224177,823.779795448594,330746.5578204391,909227.5123272625
-0.00462,1.2325065453068205,0.0012040822555807636,20.73995870908673,0.9241453623698201,-3010.4318696299515,805.1000074914361,272097.598325831,761978.1949408671
-0.00463,1.2311055802624913,0.0011900302301786681,21.28649185091265,0.9760578585690473,-3579.0967412141554,879.0874649840773,549306.879811899,795616.5104812556
-0.004640000000000001,1.2342066889867265,0.0011410285252809796,19.010860420336698,0.8930787209013961,-3163.764656918316,915.8083643668612,1.0081749723620393e6,1.0134750112714035e6
-0.0046500000000000005,1.2325114701009467,0.0011324091738162876,20.72192760030891,0.9028604517780632,-2494.9377094276933,791.4466290672962,106175.15700604007,724431.3554564572
-0.00466,1.231947338616389,0.0012295171067904953,22.72775330688329,0.9716087248820557,-4043.0530645638996,990.8289112521983,61255.40938033758,967753.0023668987
-0.00467,1.2323564800223685,0.0011525934530082686,20.50572401229035,0.8896301234074496,-3106.5171510713867,902.3228272397308,550193.3496473192,881302.7593010785
-0.004679999999999999,1.2340877695686812,0.0011554501201010425,19.784402348503303,0.84837689685468,-2125.425656627106,785.2388281766938,-709176.0253720556,718772.1749129213
-0.004690000000000001,1.233006090263064,0.0011718497336049053,20.363411789095625,0.9878104784493899,-5076.711461869029,1105.5290224738833,2.5385568421558086e6,1.1980730541985654e6
-0.0047,1.2310675896999816,0.0011797043159981807,21.114594333996227,0.9575335564478179,-3760.925864283381,958.2418632957523,806801.7213806023,1.023818288056377e6
-0.00471,1.2324151458073063,0.0011788310115050603,20.85413956881751,1.006810001558136,-2862.163674208459,1020.6409728055867,1.6036084092341086e6,936765.5581738448
-0.004719999999999999,1.2332873357716483,0.0011735420871468402,19.19262933225346,0.9691546713835599,-3209.1548631366227,1058.198381128479,2.4032689837033753e6,1.311808125023791e6
-0.004730000000000001,1.2350640414618606,0.0011764336326734717,20.30604616697925,1.035102902398435,-4324.534750549696,1302.935692019679,3.053649925906512e6,2.137902542492893e6
-0.00474,1.232662605169149,0.001097446110846529,19.00954144083512,0.8418038082202826,-4208.841202891671,841.6180192298477,633062.3877044532,868109.0747183987
-0.00475,1.2344928056908269,0.0012056898605807376,20.245383874704462,0.9604893597383739,-4487.294878953986,1136.6182024470108,2.033553398505252e6,1.6323129971874927e6
-0.0047599999999999995,1.2313987991626212,0.0011463175112421144,19.149131688989844,0.8908680658708243,-2453.456670089769,899.5303821122186,567735.0466777482,1.135094465153155e6
-0.004770000000000001,1.2340763959084204,0.0011844904094765734,21.103919268380675,1.046121208375071,-5149.483541407918,1382.2719845554009,3.2056831082090656e6,2.1330992545159897e6
-0.00478,1.23449737730915,0.0010839859779785536,18.399390179994974,0.8683555157472919,-2626.2697975471856,796.5536830365457,889540.0059800447,825420.2045225113
-0.00479,1.2379961380101148,0.0011359622060422227,18.69207369498194,0.8592577772080372,-2361.0818400705384,849.3400370121524,334332.90208459337,969343.8443579638
-0.004800000000000001,1.2317990379106225,0.0012038040049402628,21.55895301895705,1.0574734406432025,-5700.864606270525,1507.3071086908783,3.2075339784684135e6,2.6240778733510887e6
-0.004809999999999999,1.2375079381043506,0.0011487278532533417,20.0252461849033,0.9469125690372011,-4177.313216469933,910.1918877183087,1.2561045277043374e6,868028.8706830238
-0.0048200000000000005,1.236369872119939,0.0011967753455084191,21.2116991573002,0.9312181692393807,-2724.914136893117,845.9018085330429,-296561.40105260257,854386.4794588619
-0.00483,1.2366659384445906,0.001135296113628032,19.306106881841142,0.9358403508692037,-3533.270405335179,1378.3879232487352,2.1432196786129056e6,2.735245009485613e6
-0.00484,1.2343844179720211,0.0011361375082569855,20.44434879207579,0.966933895349127,-3252.19712653869,997.0264044599897,1.5005559244477686e6,1.331406381726903e6
-0.004849999999999999,1.2343093405841448,0.0011524331216230233,18.61568274719311,0.8654920223753095,-2529.6057274506456,772.5158788679565,725027.3164681236,737547.961720197
-0.004860000000000001,1.2357466683317586,0.0011360778196171759,19.67671954078759,0.8786905652736146,-2368.5225263142806,758.2635734337466,15413.649363548613,765580.3098920955
-0.00487,1.2351070927139578,0.001125388402024265,19.652568390046905,0.9615852376613068,-4083.9405571961174,1249.8755285624636,2.3807730686349086e6,2.3096857335991594e6
-0.00488,1.2367594753812792,0.001168762897393057,19.176166749250598,0.932255807210368,-4020.073862244065,916.4061652257094,2.1397396174783567e6,984865.1117828406
-0.004890000000000001,1.23609809044902,0.001111070225065426,19.473981067713137,0.8868411094895685,-3139.4397611052336,854.8341185410623,761951.3131575043,910596.9740988881
-0.004899999999999999,1.2358822764679425,0.0011738672010217681,18.92270471697157,0.8476861392373302,-3322.0232126988262,724.5003743379671,12759.224248663533,660315.7845360439
-0.00491,1.2366671644337135,0.0010876329104847773,18.710896611984303,0.8868379933173873,-3754.8691828777405,830.4906838953641,1.4575876230225468e6,903355.2269941074
-0.00492,1.2371738001045551,0.0011985135335507151,20.623756625457936,0.8921246707996137,-1823.010684255007,829.0170577897657,-207501.3058983487,840052.1331152046
-0.0049299999999999995,1.2386497862630141,0.0011452944733071786,19.288964502152243,0.9550235434040771,-3337.952664848102,1065.4821500449225,2.709350716722021e6,1.3049825132397774e6
-0.004940000000000001,1.2368010554870774,0.0011108225567642788,18.419745528252903,0.849381839232626,-2609.0090690087263,836.7835151852663,1.365260803792277e6,932923.4569772995
-0.00495,1.2382546140069597,0.001145163618634446,20.513656475449206,0.9072218536358281,-3511.3997015222285,803.2903062447978,-316673.20129394805,852841.3514996262
-0.00496,1.2371121156207732,0.0011564356378034471,19.163993947662025,0.8358006921900828,-2096.356750549202,753.4329867312989,-320525.953852404,804911.70504735
-0.00497,1.2376414863632406,0.0011687971802140996,19.204016143695778,0.9102693509753159,-3299.0737441140145,1016.4714786747418,1.0620017808522985e6,1.2875470619248438e6
-0.004980000000000001,1.2389745213188257,0.001128336672038761,18.844812678244455,0.9401785358724323,-4059.142221639792,1061.1140205681725,2.232227786539207e6,1.2620799998916045e6
-0.004989999999999999,1.2384579633642274,0.0011206833977372448,19.10580564143763,0.8344151041251452,-2922.800636334155,784.069907495755,415518.1452061357,807297.512393232
-0.005,1.2396849890208919,0.00110616818698402,17.86487625713005,0.8825348529099976,-2597.750026487667,804.3323819660071,1.7125400750812814e6,772866.0554810928


==> anc/Figure-5/d2_L254_rJ0.16.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2405310943113916,0.0010578305753890075,17.18332716371479,0.7646426478941497,880.5263096333566,661.7602522600588,348974.68456672685,648270.5731286682
0.0049900000000000005,-1.240114403220113,0.0010731245523923688,18.092302403073536,0.84134086324855,3399.2095181644613,789.8343999145557,946295.217978325,820706.9051617705
0.00498,-1.2393784347090804,0.0011782088170393416,20.58265587726469,0.8846403488141724,3429.8301347152906,829.2142983394172,-463363.53493727074,913334.0070343582
0.0049700000000000005,-1.2380155012607652,0.0011165990025793948,19.173241333587868,0.830030923549842,2243.2678661070117,752.9817384847639,-416367.3740227284,842823.5245969108
0.00496,-1.2379679401119719,0.0011324902348418936,19.0206181551928,0.8107947725924597,2858.2726997479854,673.0036319730373,-1.0269663537027118e6,671952.9803136118
0.00495,-1.238695353893191,0.001121549879105447,19.24656630033352,0.9116803991688099,2562.343751938651,823.7682589978637,1.5807839806432105e6,736652.5328636878
0.00494,-1.2364040693037202,0.001164122098231228,21.90400257454432,1.03660471623836,5114.4523940297595,1085.9329429858324,1.7533364505536174e6,1.146102164928578e6
0.00493,-1.237684753897879,0.001151210066579191,18.39171889952744,0.867314661081282,2189.684785445298,1002.1448125908162,2.62106364859514e6,1.218196903763794e6
0.00492,-1.2375085881659988,0.0010730978946259903,19.342675024970102,0.9140255778305748,2421.6668920897173,941.5712138011755,1.0988275269153723e6,1.0949903743245455e6
0.00491,-1.2372256425896406,0.0011644081286551447,20.601492476624724,1.01048538434798,5475.3163331188625,1202.4996479725771,2.786194179256714e6,1.645917440599192e6
0.0049,-1.234520582754179,0.0011483227420206953,20.350104089175193,0.9321089197940075,3759.5503835428854,906.4580522744981,1.1680500465326754e6,958511.7713480066
0.00489,-1.2357662230545567,0.0011916886923512779,19.366066445409047,0.8685737665523575,2666.8059152520555,686.3931990382952,-252398.67252443678,700995.7203054434
0.00488,-1.2369382209747508,0.001220616310481708,20.544553342648953,1.0260639487831555,4006.9263521929897,1210.3414923023638,2.6581676405540095e6,1.802368388154326e6
0.00487,-1.2356699647769849,0.0012144985351820014,20.593594219710397,0.983871642211402,4804.402743960183,1155.9518085207276,2.9068684400420547e6,1.5592435636595055e6
0.00486,-1.2366259726995552,0.0011755687946844802,21.221234614362366,0.899335758148283,4705.67508578843,819.8597489934879,142125.56598862036,789301.3012400074
0.00485,-1.2361043507945442,0.0011700302444424794,19.09350905955381,0.8155567115986178,3052.2365120524773,809.8543511985196,-324617.1660160046,864705.7576575915
0.00484,-1.2363118623558151,0.001216886361199055,21.314267476799508,0.9959009165589462,4084.234411274366,1022.6741983809048,963580.7961220267,1.2541618619600267e6
0.00483,-1.2366162547686321,0.0011279793498023074,19.78304671547811,0.8614884343643935,2962.8379395162187,780.7443992784389,-652384.6558744278,930145.538000224
0.0048200000000000005,-1.2349731239146735,0.001161526613362271,20.542043629653705,0.8189570786254687,2011.9799243379928,743.4129791827089,-1.0216324754818614e6,768174.9480356282
0.00481,-1.2355703727142235,0.00112778478022876,19.047733278660928,0.7806172675947238,764.9330127822149,665.1716905370655,-597482.3513832946,594768.1512976239
0.0048000000000000004,-1.2354327818933222,0.0011553709939966534,19.04246464943844,0.8653129982526975,2293.9209291013617,927.5871106023702,878135.2312544003,1.1119291171344796e6
0.00479,-1.232966771592391,0.0012086969448078012,20.587536842987316,0.9840954225463034,3572.121813222197,940.1862274731549,1.189240471028271e6,1.0494531062491017e6
0.00478,-1.2347934194884713,0.0011266359146910238,19.446844024343427,0.8998364514677019,2993.8617563856346,851.1919985015952,1.0286611984988322e6,851302.2706802015
0.00477,-1.2322308493883027,0.0010915768446116759,19.06312225119519,0.9385947309989654,2741.2364134649474,1184.8784656280914,2.636308828171565e6,1.8098651149108983e6
0.00476,-1.2353327508145027,0.0010737858398844006,17.86707454962662,0.8125336707359759,1966.7366552602991,885.4244669908248,1.228507281342458e6,1.137180114376699e6
0.00475,-1.2347071631944448,0.0010996756379188844,18.804400469627204,0.8015592157822614,3017.5712623585814,660.2616342835732,-177962.8698852454,581155.3360656911
0.00474,-1.232541740136945,0.001200123673108057,20.947286117695946,0.9911129379060246,3254.304389383962,989.7161832676138,1.0074332227971843e6,988253.5359503255
0.00473,-1.2341893910980495,0.0010830331355006883,18.1445112902852,0.7708294456867978,2192.8160061839003,685.6903432022448,-55262.65439480087,644555.8171498099
0.00472,-1.2315211812010207,0.001162723471276076,19.627966347803614,0.9299290811282871,3339.770685296537,1049.9722654323666,2.28239523079662e6,1.2508674624695084e6
0.00471,-1.2332274244314392,0.001175572985294022,19.733247299802454,0.9920689560474215,4285.836796628601,1078.3308699965905,2.9463283677335633e6,1.3253772272449692e6
0.0047,-1.2335210442482856,0.0010964502936208103,19.265129393731463,0.9638342938439505,4077.2035435991156,1216.5070211760917,3.1049355984345125e6,1.8188400894509095e6
0.00469,-1.2338786214731063,0.0011039711073270208,19.05415494208734,0.9418100188120714,3623.109220076918,1291.9122187399373,2.4546635220740037e6,2.3579516761777163e6
0.00468,-1.233754807838436,0.001125211832452182,19.351348998499336,0.8855330811574429,3553.9820480243397,926.5062027599939,1.1343899598028208e6,1.0252853456767492e6
0.0046700000000000005,-1.2344412970750467,0.0011559687129316884,19.484137613628967,0.9459249126954408,3911.6341471842734,1084.3963476686981,2.1409422821016023e6,1.387150305188216e6
0.00466,-1.231460696708071,0.001123262324642548,19.573189581188977,0.858072128346539,2163.4556797088344,807.0616797519398,401553.18725587224,709758.0646668237
0.00465,-1.2310677688962717,0.0011803166180812943,21.58632676693157,1.0890296993865964,4418.44390901144,1280.8840476191253,3.0386378463698192e6,1.642593065053676e6
0.00464,-1.2317547746642954,0.0011247327800579761,19.332058882482762,0.9292840831866748,3521.2730703417665,837.5102234181594,1.390329509509495e6,869014.5758242062
0.0046300000000000004,-1.2310122676273445,0.0012332458901913486,22.333477442005545,1.0729712028635874,3683.0093674043283,1327.007264040814,2.3418529814035967e6,2.181313101753639e6
0.00462,-1.2324239177353062,0.0011579270771048882,18.723227477989603,0.8778367366848667,3867.5854286522926,908.8192690594485,1.8223010012477639e6,1.004680891210412e6
0.00461,-1.2302583120066746,0.001216500897393736,20.42331357797618,1.0237289723176366,3282.216058990725,1165.7056906633225,3.008180671899992e6,1.421165564541935e6
0.0046,-1.2331951511187818,0.0010825643681010707,19.009051866023313,0.8166932823058589,2933.961228174961,732.8293831763353,-299856.4954163212,858142.6311131116
0.00459,-1.2296128028708748,0.001096295390111439,19.07549311796356,0.8882210170735161,3326.09533165937,801.0347129285136,368515.0020362466,780220.3525103172
0.00458,-1.2305178159088208,0.0011317385896583729,19.287892937129868,0.9331978602799397,3490.3363989201634,1099.007530210323,1.8014680350059515e6,1.5915721254084348e6
0.00457,-1.2320017486607373,0.0011733094226811696,20.112696229260532,0.9379193474458009,2625.885156716911,1074.824470695951,869259.118179818,1.6641985566628922e6
0.00456,-1.2293423286990282,0.0012269058264970049,22.349895389754888,1.0386591450916902,3921.008072202622,1248.682318131117,1.4462056895061338e6,1.594372857504507e6
0.00455,-1.2309823002823799,0.0011493357479143464,20.400740378893214,0.8979321811541691,3284.4701591442745,826.7747017645169,-351161.6872652594,856779.4348475842
0.00454,-1.2302223366683103,0.0011304319634900515,19.86070538508868,0.9155215671897065,2829.380243803307,827.0181415758756,-155797.6419412521,799308.9275747462
0.00453,-1.2311619694665763,0.0011190476194799766,20.250489244362566,1.0010174498606499,4464.375062433886,1558.3008948477168,3.4021651914368602e6,3.309356327911093e6
0.00452,-1.2278157891802208,0.0011589729639899563,20.09085574786177,1.0133302626537695,5532.303426632231,1204.305081693626,4.0196250615179124e6,1.4104405527307878e6
0.00451,-1.2282260917196604,0.0011714951102616172,21.163021941591335,0.9949190421666941,4578.369746428003,1086.6940640414496,2.60646237683212e6,1.3152573648036309e6
0.0045000000000000005,-1.2280036943609887,0.0011624282885977178,20.066319801600503,0.8601152265916228,3231.858165749898,906.2044423263745,-107005.84719605693,1.009550708894529e6
0.00449,-1.2314358573570388,0.001204792410052132,20.568271092679236,0.8759250529216771,2663.231405206365,740.7959365311684,-422087.64496283734,695403.7507812942
0.00448,-1.230344999463114,0.0012220473423229083,21.821113142939602,1.0974502232707426,5542.248966252239,1354.070311353723,4.480328340821796e6,1.9154982356452064e6
0.00447,-1.2273933296964887,0.0011958841320240225,20.773652906495457,0.9436398876591479,4611.480472946118,931.744158994596,1.2579371457995877e6,940117.3347399313
0.00446,-1.227429377729804,0.0012874020485143293,23.012502263556613,1.1136327955271867,5273.545345184653,1339.1408914387548,3.0735700123245404e6,1.6700771422348504e6
0.00445,-1.2283626119298698,0.0012386042464611784,21.636676793061156,1.085590079434457,4527.5089741512,1615.5534300153513,4.226620666644621e6,3.3211729613777827e6
0.00444,-1.2278160428081704,0.0012074316617750548,21.082767459545497,1.0551568593725835,5765.690086020214,1238.081840758324,2.832276184695667e6,1.6447957543000171e6
0.00443,-1.2285373313968715,0.0011859994302950933,20.99021155871144,0.9405224810875042,3788.1009522857153,958.2458710610316,1.4233701446136213e6,1.0825845739809682e6
0.00442,-1.226368881834302,0.0011766806898402416,21.472778015281587,0.883716152873694,2900.3394125181435,745.4595983946917,-2.06349957082564e6,717101.8338610014
0.00441,-1.2287638053040528,0.001123944878723936,19.82199825104394,0.8944988309323498,2998.433604878536,803.6982017642786,-35368.16187895944,793790.3802918834
0.0044,-1.2268513337658686,0.0011627648681396738,20.879389452894664,0.9825950779766661,4542.017224656132,1358.0505138682631,2.3813744295278476e6,2.45497439997913e6
0.00439,-1.2267709113187006,0.0011394905355652236,20.471062355924804,1.0546622168563269,4681.249060262967,1160.1343153699688,2.7358950077054724e6,1.294228542938087e6
0.00438,-1.2250544766993785,0.0011852255468975286,22.15860666165342,1.0654769806196742,4202.842820277052,1133.1061419157443,3.231114134282478e6,1.1948722546637517e6
0.00437,-1.2280944846163937,0.0011947545739309018,22.28300774268683,1.0334749422583296,3271.380889404436,1135.8529668681917,1.2374066061798553e6,1.11422303016723e6
0.00436,-1.2261710696142059,0.0011913016341076922,22.54003764772175,1.0617339151126972,4926.6558036037195,1165.5318108873767,1.887682426220395e6,1.3306821944292213e6
0.00435,-1.2248584608984274,0.001212911865438373,21.114566981287236,0.9770556894616257,3315.6683526184215,1049.4777161534762,199120.45722426774,1.189673681623648e6
0.00434,-1.2261892513348922,0.001210414388164137,22.064430403979095,1.0325483708169247,3917.2761538323916,1210.8793698157776,2.316299668161378e6,1.8564950994354081e6
0.0043300000000000005,-1.2240357827756712,0.0011929952129915964,21.812647360109825,1.1983049491582203,4336.6440137156005,2504.544450633851,7.817271073249245e6,7.125255736627537e6
0.00432,-1.2244523314821023,0.0012507572623340264,23.15786659611385,0.9712800148287405,4924.143377562702,908.0899153685896,-793456.1099878057,879021.8493066358
0.00431,-1.2253474533548137,0.0011471833328888272,19.615947997791686,0.8459121168757314,3179.3758289368157,946.3733501776935,881046.5854445276,1.2853966812962443e6
0.0043,-1.224631810211267,0.0013138533462765285,24.630587212987834,1.2974091580463616,8579.600368076699,2090.897079736524,8.2643048472445505e6,4.1120371298643993e6
0.00429,-1.2239058918701944,0.0011686483010083053,22.23457734808597,1.0785864661626692,5296.9598281364615,1391.474990399744,3.2206156675939416e6,1.9859848707168458e6
0.00428,-1.22597137922091,0.001248183736317251,22.552885481735952,1.016034808464704,4417.045294180097,1131.0501228868566,212582.5641306595,1.5134404156812034e6
0.00427,-1.2226848983239151,0.0012530194565304156,21.927947744255775,1.0756839344587128,5090.0213154101575,1144.6461639615432,3.356872775639762e6,1.1935078442122538e6
0.00426,-1.2247700462885742,0.00123812928954828,22.98871427401471,1.1356364364264495,5861.731721438287,1311.2935875674707,3.5515726921919384e6,1.7455996644669084e6
0.00425,-1.2237272872451186,0.00121551614953852,21.587861942849162,0.9947451930127177,4971.591912572104,1190.8528728292474,1.7519184434573774e6,1.6672476205772338e6
0.00424,-1.2222656290178506,0.0011337963967129733,20.2536527320378,0.9476296394958104,3653.77630478008,943.4106263023156,1.0737879953849823e6,942963.5357050986
0.00423,-1.2232153268578139,0.0013168099709921872,23.310422023902866,1.1206021721321342,7193.65719790026,1264.8148173259192,2.9447085020356122e6,1.6232484153381572e6
0.00422,-1.2223966177504184,0.001185039445328836,21.346294187830576,0.9298638797721201,1096.999468273706,950.4777774391689,143723.51782456072,1.1137671467994999e6
0.00421,-1.2229155443689397,0.0012628279762475331,22.595028098951307,1.068705974092754,4648.389494355523,1189.2240930017888,1.2935802387374677e6,1.7060789480401247e6
0.0042,-1.2235216205198174,0.0012277914499821897,22.088018641433994,1.1936907897014566,3979.4775931829718,1881.9039652531678,6.218121883685361e6,4.0439827345209196e6
0.00419,-1.22285419240324,0.001169571650959962,20.606010334401592,0.907976176876788,3176.5198267952524,849.2968585490116,-391739.2676621347,849673.7590059493
0.00418,-1.2222158235349392,0.0012239771988113038,22.341640451673833,1.1346006692591288,5652.300997156241,1463.1697852185337,4.63170082634809e6,2.0000073135750038e6
0.00417,-1.220545135226803,0.0012617884163744792,22.417976681052583,1.1048297306960078,4693.423004958776,1346.401718148307,2.5371331228374452e6,2.0369945621880288e6
0.0041600000000000005,-1.222570542387238,0.0012811806418960945,22.706507221584257,1.235559963879205,6635.711345190586,1738.3945039675052,6.279839999366514e6,2.7520595261438126e6
0.00415,-1.222843064576696,0.001202757799514914,21.62934754129008,0.9626238799105915,3300.1154038150257,909.941634267782,-145027.73533220778,921541.4644194097
0.0041400000000000005,-1.2223995765853677,0.0012019309424629876,21.6951964029308,1.0378199904049925,3517.7077216805583,1248.827862740297,2.1886604996953886e6,1.6383045103718678e6
0.00413,-1.2218987982721332,0.001231894798198932,22.6232130488405,0.9515881194322364,3640.512885994903,838.5738590933574,-1.2404054277587554e6,835628.8124104089
0.00412,-1.220938436480888,0.0012391024253126232,22.484902143364337,1.0365208511676522,3908.1162025689323,1248.9676894652816,1.3142283931679002e6,1.6442433184377935e6
0.00411,-1.2220086002959512,0.0012174755751278258,22.451043079902792,1.0553946823353928,3223.195216026903,1153.9784569860412,1.5684941772329793e6,1.66847463464304e6
0.0041,-1.2227548653251485,0.0012662993052223405,22.869995744623864,1.071841320624039,5928.485843571219,1179.6619104961223,1.6542391786963977e6,1.3064245714175098e6
0.00409,-1.2205732509245013,0.0012195362158418839,21.797377913601355,1.02504553520665,3344.8904963754762,1208.8323738261884,3.0199857629477074e6,1.4895539600632652e6
0.00408,-1.2202553419218183,0.001231463690346694,22.006225403828005,0.9135193960095223,3088.9308872338074,782.779616113747,-1.0555467257522615e6,780047.4107742556
0.00407,-1.2204255066550258,0.001206325029082893,21.693473682578816,1.0034681845880613,3638.706252133796,1084.8717718179532,211464.1603098315,1.1626280044895485e6
0.00406,-1.2206040054714753,0.0012760298663861361,22.583054862680385,1.1023745204759243,5838.244298446264,1348.4237194410362,2.211625344063765e6,2.03697984193431e6
0.00405,-1.2189221507888897,0.0012098391445793427,21.602948703457873,1.042445207313851,3998.2073320714912,1124.973494412223,2.4651686760765263e6,1.4566438339056743e6
0.00404,-1.22062329558694,0.0012172646608224127,22.12377833935427,1.101486034199902,4257.227435207534,1255.4742503824757,3.128651358056327e6,1.5022177341496353e6
0.004030000000000001,-1.2182530661664583,0.001242383652511045,24.226146838420973,1.1217377037730696,4453.575948066122,1067.0934902392228,801347.1698048969,1.0550360957656596e6
0.00402,-1.2164198913590651,0.0012494182070988164,22.185490990316037,0.9909002467311554,5160.101055259956,1265.4858005220788,956152.7621680385,2.2312016046066904e6
0.00401,-1.2190360599863188,0.0012151660546490391,22.43068003296472,0.9917486482445366,4542.488623804092,1030.4034923111285,337858.2405460284,1.2088673605230616e6
0.004,-1.2205977622997175,0.0011734385879723348,22.076293637959242,1.1892217587498743,6018.5709828611,1798.0661762785971,6.040126086118158e6,3.064338385443587e6
0.0039900000000000005,-1.2180058089715549,0.001260305657221201,24.500660794558073,1.2619034292647549,6651.443208620066,1698.7000740655849,4.1572099660230526e6,2.60871342590863e6
0.00398,-1.2185920893903146,0.001210278887977717,22.38809476305661,1.0390143018356168,4740.460898493046,1134.3502698239247,1.812716223830962e6,1.1875358019995592e6
0.00397,-1.2173198146213786,0.0012379087076893848,24.642846363661423,1.1569835389285177,4401.08783034698,1321.3912751479386,2.0489769378033928e6,1.538057608068235e6
0.00396,-1.217115660206029,0.0012833414376966338,23.682427386269218,1.0494894615159682,5009.193990849889,1041.051062013076,-334166.5914371275,1.0511455385891157e6
0.00395,-1.2185677380494861,0.0011312350034896224,21.723951953804438,1.0531375260746623,3881.864857663542,1042.9200944785898,1.2928245565650172e6,1.13707593958055e6
0.00394,-1.2173360678847152,0.001216670070087492,22.800035155558085,1.1221212779864556,4912.321689194406,1551.1398723185737,3.4373516430869396e6,2.6046776123294053e6
0.00393,-1.2158289278989292,0.0012811439876657114,22.536065535517913,1.039596080259404,3515.3950079307206,975.2500780757969,842620.7314217652,1.0984125884909916e6
0.00392,-1.2163906510232365,0.00126541229075072,23.914421168251298,1.0605390384048812,4451.121516354618,1069.0426061841315,463251.0171367001,1.2493425762771799e6
0.00391,-1.2146193084897496,0.00127244340634758,22.493407131187542,1.022329318573031,4142.456051009525,1029.576635269434,1.1827401493341005e6,1.1845976659171162e6
0.0039,-1.2151425090375458,0.0012106659059335297,23.342836970985335,0.9940547109075198,4734.129964698222,1064.272702376575,-79015.08537323217,1.3615485185838505e6
0.0038900000000000002,-1.216283193725522,0.0012101334325137485,23.605747043568535,1.1075478149044342,5613.543921029727,1196.5360371283948,1.6926259122186017e6,1.2823666094642216e6
0.0038799999999999998,-1.2172100034166151,0.0012419885336067478,23.353671122365963,1.2593090070660202,6712.585589212957,2118.8114675520746,7.712507521420033e6,4.507276904844624e6
0.00387,-1.2125292738387314,0.001324609615567213,24.810367344454054,1.1301268610373663,5150.360549820747,1264.0149311558855,889132.9628045239,1.910077726147412e6
0.0038599999999999997,-1.2141031513147857,0.0013298791276698523,25.50026228362231,1.1639203175636486,6021.968377444112,1649.1678685473362,4.121777031773755e6,3.0479915731979487e6
0.00385,-1.2140671303840351,0.0013789763883857783,25.939983605177297,1.2013844553222788,5040.199416260983,1472.7449783784937,3.167554406992277e6,1.7866720915402852e6
0.00384,-1.2166747925927481,0.0012517930886016978,23.41638027794157,1.0452691909842504,1744.9029734446276,1018.9365918623463,-413344.44490954344,1.0928167134171643e6
0.00383,-1.211529067457101,0.0012757164185170748,25.23650467254893,1.2886182006889544,6062.260763895181,1953.452793849018,6.42506660992846e6,3.563067248676658e6
0.0038200000000000005,-1.2141703672097384,0.0012410136637945497,22.578678373723108,0.9938577287964098,3851.1055387488664,1004.7796856584117,1.0106806446972785e6,996324.2708438218
0.00381,-1.2151368539423528,0.0013122055545246017,24.77031198791615,1.219957934258033,5925.0754449025335,1736.8978349906708,4.787575029883309e6,2.7257515414509876e6
0.0038000000000000004,-1.21274217335041,0.001272067824854988,24.25276653388138,1.1939877308073485,6034.612803394517,1637.154907378018,3.840842361591075e6,3.057476931413777e6
0.00379,-1.215033885036621,0.0012158579034873983,22.135330983129588,1.052763458526644,4802.321501266694,1247.086373761803,2.171898355140337e6,1.614441725625476e6
0.0037800000000000004,-1.2127087393648353,0.0012915951311922597,22.959225759731883,1.0494665585308691,3338.62750941843,1048.760085360562,266965.959032439,1.1691462551573191e6
0.00377,-1.2111884451993968,0.0012360655403318259,23.284696462834187,1.0391883792706953,4562.652748991577,982.1180074723703,196243.35878666563,1.080805110360434e6
0.0037600000000000003,-1.2122156322893685,0.001271948302514987,24.016633552526738,1.1565039093522183,5391.521701431769,1397.2785955717234,2.743482865024588e6,2.070841271853497e6
0.00375,-1.2151869478354536,0.00132060200832348,25.22234084832381,1.128721505360643,3867.5826984775545,1113.7920722689094,-713628.3535699005,1.2566363965861995e6
0.0037400000000000003,-1.2131807329602882,0.0013004068778335333,24.87073244944979,1.1274989549962846,6559.0990831369145,1121.003474891937,1.7966984298155634e6,1.129620827781942e6
0.00373,-1.2125231985548062,0.0012472149316367258,22.441661844510268,1.1262182609677087,5269.4222124866155,1687.4245480409672,4.80096579306737e6,2.8203693648917796e6
0.00372,-1.2108136320025162,0.001322136401845446,24.819699153045843,1.0863026435350853,3662.0976246348428,1151.7459560041996,486627.91385389015,1.2971105209000218e6
0.0037099999999999998,-1.2096746649578407,0.0012869632190489978,26.585488434459634,1.364938436682806,6607.638249952251,1774.2248603475743,6.123415850819068e6,2.6697441916863904e6
0.0037,-1.209955682806806,0.0014009493014758851,27.276091554981733,1.4337737175113778,10043.498148612056,2572.417965806636,1.0506539106609229e7,5.744227648280555e6
0.00369,-1.2091893485216687,0.0012285243856452893,23.192283083398433,1.1705379313032738,5588.837558498511,1772.022026389321,4.500074776678827e6,3.595161999836933e6
0.00368,-1.2074776601401043,0.0012893187384402074,24.886488688676923,1.133016085710963,5321.18809319269,1269.7262843361007,1.4601922259950778e6,1.7155004066183316e6
0.00367,-1.2086457087679556,0.0012215152604732086,22.862832240680728,1.0578565807948488,3868.790010604876,1115.9777214488204,1.2727885211343197e6,1.2596583482830382e6
0.00366,-1.2110802738185786,0.0012484604140845386,23.50182687161922,1.0574653028191159,4177.75755072017,1113.005189325011,1.1018016592824685e6,1.3343062773073206e6
0.00365,-1.2093122285640805,0.0012578152803377643,24.54802685344451,1.123530363940788,5017.487746432089,1183.702297721405,1.1880934946449555e6,1.4220387407196644e6
0.00364,-1.2088768826225131,0.0013310242652382644,26.69285647554639,1.2556000387242128,7461.387343647307,1589.78519606712,2.1805461110152705e6,2.4749521611819994e6
0.00363,-1.2102257582394274,0.001327999999283492,25.575276654658357,1.1808529339012586,6907.237320959075,1372.3084325060495,2.2457084716062625e6,1.6347960480742764e6
0.00362,-1.209227325705171,0.0012575361515100767,23.31563198186127,1.0459572923530867,3616.7439087411485,1082.0783328300279,852806.21351503,1.2024295216391652e6
0.00361,-1.2082196144376975,0.00126685759402541,23.842639286400548,1.1098542960708107,5043.745731150023,1633.5630857262272,3.0086298248081254e6,3.0640759583958695e6
0.0036,-1.2091085481924773,0.0012953968301133822,25.476521503498773,1.191189680131222,7174.506059219321,1578.9958305141963,3.66749359863643e6,2.219979096820432e6
0.0035900000000000003,-1.20753150149672,0.0013249869286133691,26.58813335207467,1.3322214686846887,8456.489452414859,1918.9146045964167,6.78885906135885e6,3.4391657356905653e6
0.0035800000000000003,-1.2070030850106301,0.0013437868179328489,27.226948848010558,1.3073793066765922,5712.614278127197,2102.0232443825266,4.46621463302192e6,4.884289325632456e6
0.0035700000000000003,-1.207412792008951,0.0012483981999755634,24.51328927276797,1.3221926593225863,7387.809379720597,2248.235713825461,9.541491219683321e6,4.0773890255974247e6
0.0035600000000000002,-1.2076712164521557,0.0012589365792311648,23.704055558573177,1.038492016699847,3878.086140653174,1087.535113316729,524325.2410176971,1.1935689354716348e6
0.00355,-1.2075180622820059,0.0012999527636926207,25.420513976354513,1.108717717107925,5743.83375423127,1160.1884837450941,234119.53846106588,1.341332738343522e6
0.00354,-1.2084413628265158,0.001290782475073028,23.52319647740159,1.0601385826143754,4820.715033549807,1109.7371212388878,504456.8946845654,1.2219309482338286e6
0.00353,-1.2056077558568155,0.0013164929669699803,25.013606305896243,1.1611374472202618,5269.492619166618,1286.1857852091682,1.5699334168762143e6,1.7004810621902565e6
0.00352,-1.2059379734276972,0.0013878771184233775,26.145382623712873,1.2589061587601218,5229.087705420901,1540.6257295243759,2.495975573400841e6,2.8435816798739294e6
0.00351,-1.2070456068994124,0.0012294633493796978,23.789318577600465,1.1568289991379224,5349.306399042457,1569.5050822716735,4.562441182275e6,2.619636638530904e6
0.0035,-1.2080527374231709,0.001366304640012891,25.364391990856735,1.1231848458413232,2805.494097540042,1111.460339772622,-784092.72544437,1.3432786980347412e6
0.00349,-1.2059507535042455,0.0014023825045576415,28.539346735785294,1.5043992279202303,10879.570092848493,2305.1771173055636,9.235284711418869e6,3.932355725539315e6
0.00348,-1.2041519882222564,0.0013516876605621526,27.229064900932652,1.194127445017074,5408.498552892281,1314.478456786674,-37517.60952374593,1.5880402681395456e6
0.00347,-1.2039135951503144,0.0013185501687689358,25.649712830221194,1.238853529440536,7415.341484351614,1410.965378734234,2.159126705527188e6,2.0354372772772424e6
0.00346,-1.2047341885058143,0.0013925139138266532,26.500947985492353,1.1570801221922964,7544.971449207004,1257.6397145739145,93760.12425805237,1.4545220649367885e6
0.00345,-1.2060851053039383,0.001371163132137023,25.96319736913234,1.1877620511658955,4193.628143926406,1116.8733006733994,514529.06844040955,1.180991445740891e6
0.0034400000000000003,-1.2048676119732362,0.0013184431206952946,25.380037791643403,1.1720840496164522,5009.340823799226,1258.2865296858067,779852.9191365417,1.4943339216373854e6
0.00343,-1.205797476694195,0.001263524405091696,23.742759334060658,1.1732863866551515,5651.181948753351,1306.9585475084941,3.4554929928930323e6,1.6223493097685964e6
0.0034200000000000003,-1.2030977705646657,0.001421558619607049,28.968211434734187,1.3994010185190733,10163.945434380197,2013.1945121461526,5.71796259400445e6,3.100714595639244e6
0.00341,-1.203628237667524,0.0013073424259488807,25.23540379269047,1.0793002604375026,3971.2019057412017,1144.3415865846157,-1.50851996588007e6,1.3725375545562936e6
0.0034000000000000002,-1.2047624159302932,0.001401002186196343,26.847507560045663,1.2748683784543842,5468.7592002011015,1566.001248981022,3.52903056052528e6,1.798940485632991e6
0.00339,-1.2027595346860058,0.00135636981866159,26.82146260634869,1.30155972692211,6196.9510592426805,1809.2978617568651,3.4487939495386966e6,3.0488088036783435e6
0.00338,-1.2030541379416841,0.0012755259687614257,24.871828653344156,1.1896255094189665,5653.33890535682,1358.3103269879468,2.566276182427229e6,2.0374091967500926e6
0.0033699999999999997,-1.2015435596693531,0.0013493341296538443,27.661758503769846,1.5049652718181807,9582.871171793357,3366.5627463565124,1.3970908823307926e7,9.599265476467434e6
0.00336,-1.1997199226496704,0.0013639043720214722,27.704704844857762,1.3585378929375251,7265.0209022935305,1939.354267699885,4.484868203005129e6,3.4250565958541986e6
0.0033499999999999997,-1.2004219986968798,0.0013675970799256773,27.901126496824922,1.4280559074401253,8617.396838252876,2334.0206723921406,8.385259749845918e6,4.683001152253636e6
0.00334,-1.2010130972166702,0.001329063458976568,27.008101596459642,1.3503398402217803,9090.45187666842,1938.6283513878163,7.5134103323269915e6,3.1860772774683954e6
0.0033300000000000005,-1.2009140838635275,0.0013434459938359204,27.270291542985085,1.2747577235017187,6159.267066268438,1482.8920830523157,2.5720556724461257e6,1.6506752289033923e6
0.00332,-1.2017959063210493,0.001263606785318911,24.841990415432267,1.077026451777558,4024.3949096651795,1219.7019655852137,320681.7179463208,1.582890056926876e6
0.0033100000000000004,-1.200844313522667,0.0013885855091423191,25.32110476517302,1.4552232355812762,8054.906922421214,2821.4612033117146,1.2110266146025883e7,6.558799522930398e6
0.0033,-1.2004976752017669,0.0013609295269881986,28.20075244267836,1.4738104293047667,5511.679292528183,2353.862595870402,5.882778050119789e6,5.2840629884703355e6
0.0032900000000000004,-1.2005109411016703,0.0013827478350690733,26.306315203181246,1.2633834449203698,5573.116586711638,1876.7326039531667,3.418972706983514e6,3.7528359005990615e6
0.00328,-1.2015524670286564,0.0013559872471769659,27.117684548406224,1.2449122579060767,7719.033596882728,1314.1597398142897,262759.0834224719,1.568971001015745e6
0.0032700000000000003,-1.1994769482347936,0.0013132112131820865,27.66585829489537,1.256695117200739,7067.752681571692,1464.6084586444267,3.2900378633993347e6,1.692690514670536e6
0.00326,-1.1978270859852584,0.0013188857282759208,27.411841278136713,1.2051809050870672,6033.128115075377,1230.1398068210437,-575091.5854112688,1.4994848448005256e6
0.0032500000000000003,-1.2011864354114115,0.001268922456837176,25.811700495231467,1.2608133055945407,5736.584974925505,1670.607543147751,3.3707258405428696e6,2.683020880934908e6
0.00324,-1.1991561892062375,0.00137322056905849,28.100047652871396,1.321291008037611,7233.66935654775,2053.0766989444182,4.923755790818454e6,3.5932198870587824e6
0.0032300000000000002,-1.1953578891663457,0.0013750889884832835,27.276747036147963,1.2727909382212075,5761.611010015186,1359.2420425746595,2.5900254209972722e6,1.696957697616269e6
0.0032199999999999998,-1.1987802032482753,0.0013569336036613007,28.094627400136645,1.580534370365,11769.207178231143,3246.5284334635094,1.547395330735323e7,8.930777952974169e6
0.00321,-1.2003371231012687,0.001421121293835694,27.902076042116562,1.3098286011826619,7464.02920048511,1816.536133129789,3.684846776570217e6,2.9205178296254366e6
0.0032,-1.1990199809446542,0.0013170297159234945,27.12020814731552,1.2723891601070039,7996.735109497928,1963.0484408118136,5.462790020871116e6,3.561571899835835e6
0.00319,-1.1982573739217155,0.0013526766626741364,27.403329624836864,1.4833379753110105,9381.95090693295,2198.0741524709583,7.995637841855541e6,3.888340539550396e6
0.00318,-1.196861279777588,0.0013417944959762918,27.431526610808856,1.2342362738068284,7786.715739137173,1408.3795478961351,1.4384162888115773e6,1.739659695282989e6
0.00317,-1.196373403321507,0.0014166404594078159,29.170353430245914,1.486344949035911,9776.706311575921,2282.864149205879,8.547188858688444e6,3.8726061330106654e6
0.00316,-1.1973418002427931,0.001340639853061927,27.602810485000063,1.374440775574311,9326.49597437926,1999.4016833086778,5.811253021055739e6,2.913236851058104e6
0.00315,-1.1978209733794707,0.0013026551633168002,26.853684992907528,1.2089109747520563,4143.286939338391,1356.304136185901,-1.0161567842618489e6,2.3006156864335593e6
0.00314,-1.1935957618345454,0.001363436984384648,28.228250955486835,1.4274890792078756,6964.8168445877145,2197.147015648003,5.787202994014096e6,4.0496199231087686e6
0.00313,-1.1940283588607026,0.0014175906098044847,29.22609830920659,1.4856434349782082,9197.232893989149,2824.1525614724314,9.313292680052675e6,6.902198962501256e6
0.00312,-1.1966409076273683,0.001497982674449138,31.23655032117791,1.556352260354349,10895.418726030039,2654.657380147934,9.173344985542247e6,4.932177053427556e6
0.00311,-1.1952613552672793,0.0013996508483839448,28.879322539465228,1.4496670411295351,8103.644469729823,1876.7048845944905,5.625730017388904e6,2.927695276704824e6
0.0031,-1.1948570422585236,0.0014147707496887083,27.26651674297785,1.232544982488016,6792.718821354397,1425.3168348953077,1.5193333581603656e6,1.7727606205055402e6
0.00309,-1.1954966314128583,0.0013923715468301542,28.514461557503264,1.3382964068242131,8423.99898531691,1608.5271202141776,2.8082901560213114e6,2.179258918369435e6
0.0030800000000000003,-1.19490172281553,0.0015001025868118063,29.872689349959025,1.390421061799117,6001.821383848258,1683.17661033406,4.6019309388296595e6,2.0895667750893661e6
0.0030700000000000002,-1.1963605110879818,0.0014644780421790098,28.97837406985902,1.6045980804184647,10425.894982241669,3155.9109815227725,1.2455594394993689e7,7.767837204651882e6
0.0030600000000000002,-1.1941408275439778,0.0014106253435570196,27.70290682112722,1.3691034609985138,8126.485735078935,1629.0237889705384,2.860360596299e6,2.1602477395939026e6
0.00305,-1.193126803648009,0.0014342317805524686,28.792882017285713,1.5199700144359374,8783.51076135577,2195.3265565241477,8.013727739429123e6,3.48799277242721e6
0.00304,-1.1963313300149607,0.0014023560861392724,28.525948335795768,1.1954332630313202,6761.847384722112,1497.1167063959106,60.91796588735725,2.303759083916461e6
0.00303,-1.1935551300209557,0.0013789923551049763,28.609770024357093,1.3986321930636725,7713.605143957614,1926.1254836527614,5.104865083625919e6,3.247472160620293e6
0.00302,-1.1939179525663868,0.001390718920793885,27.248783531423367,1.2816516669491582,6905.204560189749,1706.0322514325392,3.1764283325820146e6,2.6486389697659677e6
0.00301,-1.1908113678546013,0.0013973699031598322,30.829368675353205,1.5466062751721503,10646.711767419465,2300.8001007691514,6.178781869834873e6,4.159785302675822e6
0.003,-1.1936045842966163,0.0014231434733470011,30.264750929756048,1.5041632517781178,8955.479899603191,1941.6482653874157,6.4148951521165855e6,2.60577322088825e6
0.00299,-1.1927152016183378,0.0015075566595241197,31.34408955392984,1.5405469954905184,11023.661796739814,2174.758981039481,6.281255516850984e6,3.6512373766265046e6
0.00298,-1.1909954135360246,0.001453755725759861,30.98713778901339,1.4761408380121872,9611.0950505738,2114.736908560155,4.0179606184025775e6,3.9520983139729677e6
0.00297,-1.192806227982815,0.0013960385397190943,28.548335550338567,1.461405144022759,8906.06576908158,2328.855158994505,6.847301219186836e6,4.682555964464973e6
0.00296,-1.1897879198789476,0.0014004421688445208,28.67265625137039,1.4115551492650766,8958.890280040445,2055.8729527809646,6.17295230539496e6,3.5527496570591712e6
0.0029500000000000004,-1.19233215338125,0.0013853488024286786,29.200398092432174,1.3415163805722072,7133.70317793962,1670.8218984518867,1.4748647656213336e6,2.649906373511736e6
0.00294,-1.1895456141018987,0.0013256185516640512,27.954712555431446,1.3401466713820087,5139.419467808079,1955.443474681398,6.436161824085356e6,3.29890289883805e6
0.0029300000000000003,-1.1898315684703182,0.0013368072445336361,28.799837197161633,1.3204382831212036,7014.43699174385,1662.9173207540139,3.853933476502661e6,2.418414965767375e6
0.00292,-1.1919950462583602,0.001439292818654437,30.809069208037545,1.691326657950601,14679.232680583727,3239.3869319559185,1.4218814306695018e7,7.287568957876984e6
0.0029100000000000003,-1.1885063647948895,0.001477972814523924,31.749528913934338,1.5635402396127323,10438.67633823679,2207.9986560737298,6.681040510490564e6,3.5540213191079884e6
0.0029,-1.1888636776646813,0.0014040209477044854,28.667897744965494,1.4091032223894004,9851.860513051359,2193.6446978119257,6.052040480207112e6,4.294526911692448e6
0.00289,-1.1887846037097576,0.0014151455373961586,29.803447214508036,1.4841223649297801,10670.91247143599,1991.4292738225367,7.128746634308577e6,3.0799247490807446e6
0.00288,-1.1882896424529426,0.0014504184982326994,30.96640780495395,1.4246520102033653,8117.181223718992,1794.572393548793,3.418992591609719e6,2.3798253267836203e6
0.00287,-1.1863273954568185,0.0014727472748383434,30.440976014454577,1.4826401200494939,6905.557592328588,1766.4592504761204,2.9388467811692012e6,2.32012830835207e6
0.00286,-1.187433330698049,0.0014422541143650268,31.84686818215157,1.5081312277168837,8026.109794282575,2206.7748986141746,6.611412910664168e6,4.16394425302519e6
0.00285,-1.1885707458768247,0.0014699657985110452,31.151610106354546,1.4266911622441292,7056.12523489367,2035.7276731607676,2.6950376986564673e6,3.573974716520083e6
0.00284,-1.1868984136936447,0.0015732413691512902,32.71863908582163,1.7997876087175715,14151.413897601258,3640.3688195015447,1.507068763448534e7,9.024158708952922e6
0.00283,-1.1860276978392061,0.0014163394010235164,30.513304004195888,1.516062590157201,9367.562347253715,2688.9325293905463,5.458621643423159e6,6.915122130839397e6
0.00282,-1.1866808493003573,0.001474516968160167,32.6274457622717,1.7249805019937137,14380.881980083046,2664.6700663531283,1.1549396644892e7,4.871844006531409e6
0.00281,-1.187814561355532,0.001396238119584873,28.934112381646777,1.2859881919586047,5957.360713680697,1420.9980915761164,-251160.828316418,1.7889661171170503e6
0.0028,-1.1870773391858822,0.0015149415495178424,30.38104244648996,1.3593935821229455,7403.313381857536,1644.7041660389734,1.2765211336965996e6,2.2055675504074115e6
0.00279,-1.1868961491042798,0.0013943394420937085,28.03295675371237,1.513936248105074,10451.801087466385,2470.646982175222,9.638592400649777e6,5.020104753339981e6
0.00278,-1.1858871523022916,0.0014087841239743251,31.457717695139,1.463672631659763,7390.218679343513,1709.4648365816186,1.6557591691086423e6,2.200909025850832e6
0.0027700000000000003,-1.1862480875469887,0.0014401659041605298,29.460504421628485,1.4036103211060356,8174.550012351745,1876.710906558738,1.291500995029085e6,3.086025052762016e6
0.00276,-1.1855977293472568,0.0014241741282785087,29.73304138210925,1.279107241144345,5774.449852489853,1451.9141103009651,-298399.83041180606,1.4772308041618795e6
0.0027500000000000003,-1.1849254692629458,0.0014548936910017034,32.84192798645544,1.693232734978541,12034.476285296505,3264.0215014927167,1.1675977137149775e7,7.8569906816942375e6
0.00274,-1.1843261544935948,0.001481913541139128,31.91157857216443,1.6476427595104721,12823.83821926919,3025.55769612583,1.258448974954149e7,6.965748579934019e6
0.0027300000000000002,-1.1851498959160551,0.001449705172569791,34.06751561311192,1.9420907054160774,17336.906729089063,5044.577231435636,2.6969624406940922e7,1.6425312921703381e7
0.0027199999999999998,-1.1858024099006463,0.0014291107168155246,31.295051052406606,1.6289646122411927,11564.414977678736,3917.141334500785,1.424662136098845e7,1.290299088363138e7
0.00271,-1.1811103044072133,0.001535767113170437,35.05354869257709,1.6947243135203371,12351.55020259111,2562.756592015449,7.127249479009355e6,4.281575482281977e6
0.0026999999999999997,-1.1840720249184813,0.0015126750813715766,34.28241703637021,1.7845344981547324,13729.113956306363,2889.3437874373735,1.421438008233999e7,6.207786475449689e6
0.00269,-1.1836352644436037,0.001414249604717722,31.312210729791246,1.371450099230074,8661.115370823309,1616.999323274232,596428.1555511121,2.1154099698794363e6
0.00268,-1.1817404617199934,0.001429063382767004,31.46804545711917,1.4352933702407478,10419.244127920805,1769.905565343646,1.5164737134667998e6,2.4142674990191907e6
0.00267,-1.181766529704973,0.001507502007761198,32.86201805503219,1.7555645729211362,12193.37037156318,2762.734585143393,1.1900132915961497e7,5.439101901619156e6
0.00266,-1.1808242465061902,0.0014789198903337065,32.84472536755201,1.5470908118649214,10025.36543490583,2396.615135024928,4.1396302267954303e6,4.1077875186338658e6
0.00265,-1.1787393324951798,0.001375197131081681,32.1565892865093,1.3575405779105516,7932.315972665592,1526.601407460049,-1.7812582587679238e6,1.747562313279065e6
0.0026400000000000004,-1.1792028595867705,0.0014468359259227712,33.008063078466904,1.4754904857531757,6980.348485135247,1744.6631381781983,1.9537989081258124e6,2.261998531750482e6
0.00263,-1.1770804547858855,0.0015840175727558743,35.48137552890731,1.6681907309895108,10041.498586356238,2595.2385401735482,5.04098248915242e6,4.74323859674926e6
0.0026200000000000004,-1.177876365509611,0.0014845726225795172,30.693680980314326,1.3851554455392452,5823.174980317038,1925.620809694162,2.160893836896318e6,3.2843927910397807e6
0.00261,-1.1777169346789962,0.0014787120580142814,33.67161972985112,1.743104228779282,12212.322903459872,3100.01743195879,1.1080030753815355e7,6.7669204410808375e6
0.0026000000000000003,-1.1790253784043905,0.0015373639849459609,35.905934264746705,1.709270808645995,10972.065467450722,2822.1835248599714,5.55503891178285e6,6.586829490941149e6
0.00259,-1.1777363626833217,0.0015191392894215218,32.69468930431799,1.534141971150255,11372.685726121666,2313.99717209706,6.821306791909666e6,3.8508064323909674e6
0.0025800000000000003,-1.1806671733816962,0.001534327659071952,36.37730120012341,1.7443638012356322,13073.386708481881,2336.8969475171602,4.546369182867238e6,3.4005527508324105e6
0.00257,-1.1810942994546627,0.0014984791225309563,34.196046521583334,1.6553937746656617,10884.84865189594,3096.8695219713672,8.58691771233071e6,7.929180476196365e6
0.00256,-1.1793106464646526,0.0015294088193796647,33.03543051669106,1.6494474586827803,12899.51491694958,2641.5239939635426,9.330317539547872e6,5.128095145886175e6
0.0025499999999999997,-1.1785977152250928,0.0015051002272146456,31.47560704218308,1.4912973756416141,7852.241476620106,2000.7126063869987,2.311381093266354e6,2.873790897952947e6
0.00254,-1.1779148361871528,0.0014883566608634039,31.93132665080408,1.4790307655950337,8245.08113496965,2118.4698045651835,2.4653752308791527e6,3.468294283691957e6
0.0025299999999999997,-1.1770331342649987,0.001460845460251681,31.51177976387389,1.3806170428167677,8684.458987876373,1454.1893524316029,-1.0443363988142437e6,1.6628390831272027e6
0.00252,-1.176073406752565,0.0015410119353351833,34.572479036602246,1.6845211178043984,12512.780190857946,2232.432956452271,4.810334455805868e6,3.663256033516205e6
0.00251,-1.177436278161021,0.0015659069074465586,36.04809576915031,1.6147562548536347,9078.734358563395,2196.84185111004,401371.89896897855,3.179383485057404e6
0.0025,-1.176668694505974,0.001560198388554147,37.11474060642351,2.054628802193686,19181.54573324063,4421.125627048323,2.411066498192152e7,1.190716989276228e7
0.00249,-1.1740649037221156,0.0015080466566815029,35.199642986406666,1.6653182211367958,12458.94752545869,2362.0221429356725,3.705620815492336e6,3.6096302649645326e6
0.00248,-1.1730842422293732,0.001560506067149306,35.079899394539154,1.6170602488431984,10927.352502005708,2432.4353549713883,4.0726501978005264e6,4.1268230482951845e6
0.00247,-1.1753620631861608,0.0014848874752632088,32.42903843480545,1.5318287048766466,9112.767003304112,1899.4232176570893,2.6723930218304154e6,2.478464999896481e6
0.00246,-1.1747191142512434,0.0015618888794580856,36.24240987644386,2.0538987399856508,15689.030984550309,5300.27586173129,2.4464475238899287e7,1.6999739576648194e7
0.00245,-1.1755021135395842,0.0015218454732908134,35.42275823692586,1.5810293349705757,7574.201919360195,2244.902420121758,583902.9332474248,4.069687121061414e6
0.00244,-1.1740349251138504,0.001493057482627436,34.232983439051175,1.6712205805461626,12574.649173245478,2233.3759699396473,6.540335449173649e6,3.3299873477956364e6
0.0024300000000000003,-1.1743880069831902,0.0015261945352590689,33.190438060354886,1.6266018605279753,12391.04652553691,2345.4405993027617,8.79728847846316e6,3.1608009147536578e6
0.00242,-1.1699291700170387,0.001454989034663242,33.59910408472691,1.5490285685690535,10065.108521762793,1937.1783875267458,4.0940350265731695e6,2.917089204349018e6
0.0024100000000000002,-1.1732374752769508,0.0014590373686352023,35.0423864324676,1.7944246039102807,14795.892399827706,4854.571027257353,1.5394735489093764e7,1.6999364627509996e7
0.0024000000000000002,-1.1726253046232156,0.0016229204859053755,36.191063728151576,1.9127867814667965,15008.058042915462,4418.026007454077,1.6274093790989261e7,1.3360076791080818e7
0.00239,-1.170931282255144,0.0015678126728956138,35.94934027152377,1.6937304622005027,11871.857017233258,2613.82693729859,8.95552520992062e6,4.587327612033015e6
0.00238,-1.1718542309355553,0.0015785634511646827,36.535699165374545,1.8715079006266175,15501.064142849145,3594.273710086415,1.3207127087331986e7,9.547120138480308e6
0.00237,-1.1715353593570643,0.0015332154861760895,34.83592729999378,1.8725118428111447,16612.12434799328,3278.9760912199195,1.5441349948273864e7,6.5860171245427495e6
0.00236,-1.1687226690528412,0.0015583197190140255,37.91207560200691,1.9399714683123641,14543.097335357614,3356.155197284558,1.2801687768716743e7,5.926649687158585e6
0.00235,-1.1694641272730957,0.0015710608312525442,37.26278371703782,1.9931056697550493,14619.59346783982,3536.5454274345147,1.781492404326229e7,7.4786770185051365e6
0.00234,-1.1714233227433795,0.0015540885626873116,35.57682251821827,1.7491526862809972,11985.153196728143,2591.258426177997,9.173208387602726e6,4.506949745823584e6
0.00233,-1.1660818984468886,0.0016016661825777984,36.66797540436078,1.7183769430342088,11218.765054435895,2397.5586180691125,4.0855044232493653e6,3.8656884220943204e6
0.00232,-1.1733123811592308,0.001586797377997246,37.07913833159886,1.9447253202689454,13924.866905843142,2990.7925246605178,1.2162615866664838e7,5.815615862313318e6
0.00231,-1.1715149095558377,0.0016018782348017643,36.341644843279944,1.7164231933722816,10448.550573940967,2610.857626640186,4.596799581528558e6,4.743241746946629e6
0.0023,-1.1683581004349772,0.0015586673425183812,34.835786767081494,1.9201403753040946,12104.088373015918,3636.0689396880803,1.481288764876747e7,9.279396086842658e6
0.00229,-1.1695708118335166,0.0016253967615756217,37.34724128570217,1.8721652663353845,12158.845055017175,3285.279170948042,9.968966117716195e6,6.962378646798103e6
0.00228,-1.1688231084432428,0.0015793217426500281,37.63125514703048,1.749635413259396,14232.838604680182,2467.4846298233897,3.424419610186437e6,5.161005645033334e6
0.0022700000000000003,-1.166593422150401,0.0015216811241142525,36.02721528884866,1.6042457629104128,9394.95069122873,2101.5818667040544,578529.3511366163,3.3731954430045593e6
0.00226,-1.16695469910206,0.001625638915098285,40.25537444120078,1.992913970532196,16893.867135260283,3261.6819780209003,1.2789336988562688e7,5.4329842813166315e6
0.0022500000000000003,-1.1684983516320677,0.001562514088891596,38.39058611405048,2.1193607335135205,18802.926232989103,4336.174405880042,2.414229647260027e7,1.0727314819614792e7
0.00224,-1.1664096793553698,0.0016333400812735938,38.71764777756123,1.9978663522353364,20172.073104802803,3256.443109660098,1.4843025203612613e7,5.826732687271457e6
0.00223,-1.1655636407097272,0.001613909800907367,38.07425804067332,2.110405236150321,19369.901806973867,4913.942042977696,2.4986118244179063e7,1.5179221387125267e7
0.0022199999999999998,-1.164494071271303,0.0015471187060402919,37.841564566357,2.1220337863743017,16936.861356824,5488.343025406043,2.523575258095028e7,1.8701552876745626e7
0.00221,-1.164873621686469,0.0015582400837100114,36.448859259277754,1.861898514984391,16439.962859459076,3855.5830488223837,1.8582344619264152e7,9.885975678649602e6
0.0021999999999999997,-1.1662286308376084,0.0015487967537962087,34.040510306038406,1.8928140016145127,15639.612843144241,3436.0098071227108,1.7110227678014338e7,6.89959000640991e6
0.00219,-1.1659773355101872,0.0016773446664851844,37.73949252902949,1.6692237353199106,11405.401253265027,2113.0531799652017,-1.1219425010699413e6,3.044092997444665e6
0.00218,-1.1656446182168005,0.0016960907846657956,39.25673445276265,2.0053947392124347,16131.33380197597,3859.855922845335,1.1832463286935743e7,9.465862189735949e6
0.00217,-1.1648956713247804,0.0015438648993331143,36.98165566031671,1.9839638317287198,14723.412154664278,4801.463286288486,1.705399976411942e7,1.5951238311299289e7
0.0021600000000000005,-1.163637104181962,0.0015457497110362881,35.902533209035944,1.6768841779294963,11033.114017542082,2682.67887223668,4.648381280363761e6,5.253370621425897e6
0.00215,-1.1670115441963722,0.0015244211355114523,35.414994171563336,1.7439692554483404,11740.471075120398,3259.0952615637307,1.0655715904860068e7,8.475252954108583e6
0.0021400000000000004,-1.1634069796018065,0.0015824137464569954,37.583222865660034,1.7516528102941755,12456.471445533607,2531.151784121743,5.487291179602028e6,4.33188188943986e6
0.00213,-1.163856737321777,0.001511539475248039,37.03763918811055,1.9225643247826543,13260.635805671827,4121.675200906809,1.5387081817989428e7,1.0799741496115535e7
0.0021200000000000004,-1.1661055822041055,0.0015671534064873591,35.908421757386606,2.13652479808405,18618.846244414966,5410.379554082355,3.0634377084704302e7,1.706083962671697e7
0.00211,-1.163733645460662,0.00160167767706287,40.05205136540334,2.0021543415193706,16590.453362304565,3434.927218740131,1.5256033555804882e7,6.091867172149889e6
0.0021000000000000003,-1.1599257277948716,0.0016800404196606717,42.00165418599037,2.225247601710366,22049.758717216766,4182.874392093631,2.0590098683725994e7,9.218064752803283e6
0.00209,-1.1588133269019807,0.0015558845078045597,37.08881221455349,1.852488310778765,11201.07517446652,4261.789688135274,1.2491743735660244e7,1.3009623395760149e7
0.0020800000000000003,-1.1612583097586215,0.0016566337345956979,39.90355923866956,1.993759576530025,16473.227734711287,3857.968310911936,1.4824392811342776e7,8.61711374202239e6
0.00207,-1.1605602140883036,0.0015729035368886113,37.522121153005045,1.7063165425274196,12588.377884162639,2184.1617401929984,3.0877515863389317e6,2.867425867724733e6
0.00206,-1.1639262435475153,0.001610396210967477,38.79889666494513,1.941241652599431,12916.975495423863,3262.938993406896,6.94710591690197e6,6.284872698109909e6
0.0020499999999999997,-1.1625369411035915,0.0016201497888255903,39.983145217981246,1.9564955552980374,14665.02824863482,3624.552417724467,8.966640477969928e6,8.482179438321266e6
0.00204,-1.159726040014453,0.001651735576758561,41.67621313734301,2.4798998758430693,21983.368144009943,6254.9727693779905,4.1333628357395545e7,1.6870747824439522e7
0.00203,-1.1568003985333324,0.0016267246671406558,39.67673351083157,2.1238656515946754,17212.640093203932,4026.7564062547312,2.0894360117421597e7,8.493353481653394e6
0.00202,-1.1597543583283716,0.001708342155576309,40.2700251662189,2.0683922704595403,17195.286838923683,3876.4666579881246,1.458929720328535e7,8.370096660846457e6
0.00201,-1.1611025236308303,0.0015980340980079437,36.488139675092825,1.7368318022303182,12395.14259206487,2526.7528060470395,8.384587461924321e6,4.025013679275381e6
0.002,-1.157121822284796,0.0016478422361808462,41.77786013096009,2.0476241760594025,16853.089227041895,3268.6629889819937,1.0361062324365534e7,5.50012271623925e6
0.00199,-1.1563306037753724,0.0016860377425734964,42.4682039108682,2.3739719722833783,20168.706932786565,5540.0402283235635,2.7176228418069586e7,1.7923609365711015e7
0.00198,-1.1564591599233396,0.0017221137755514492,41.8339749422369,2.1448776713381,18856.43861842497,3882.17587761328,1.7404108812112615e7,7.567265283901191e6
0.00197,-1.157027043600898,0.0016499766272496128,39.53998169752691,2.4367236652816593,18879.734373555842,7267.143871638734,3.963539284371818e7,2.696803208128189e7
0.00196,-1.1560693848577852,0.0016791825424937012,38.49615929766257,1.769585382140759,12013.292977935358,2632.634882892782,3.386695644646704e6,4.275789506460066e6
0.00195,-1.1567453931427545,0.0017286998416781716,43.06002467497247,2.238709076989914,22158.946803809107,4032.513796393762,2.1665292272482425e7,7.662324465147295e6
0.0019399999999999999,-1.1536658282102945,0.001734346826484495,43.583097145978705,2.032949637985059,11150.15961778705,2861.698170995173,1.2595869329735956e6,4.2860282089654235e6
0.0019299999999999999,-1.1538181976915516,0.001669765774129041,40.29818353888915,1.9903852566475333,14519.540156788647,4132.615404491943,1.2604272845437454e7,1.1205551167708982e7
0.0019199999999999998,-1.155317457135434,0.001690505087712554,43.988275874724415,2.0136642832622598,17358.696190991614,2866.3673783942463,3.8116626575892405e6,4.436334986180608e6
0.0019100000000000002,-1.152965789562925,0.0016373322525830723,42.75302515265815,1.972391017044923,14996.966791038236,2805.6348026731594,5.197562847573218e6,4.0181998930149847e6
0.0019000000000000002,-1.1542731559618142,0.0018054857084517863,48.33879079095821,2.587917709899795,26592.062258271377,5759.003704094211,3.2913240128863018e7,1.6207570529937314e7
0.0018900000000000002,-1.1511008199091697,0.001655275292456561,42.61229855012229,2.332330663068547,21455.236815993536,5582.334024464057,2.864552493984054e7,1.7265008590387642e7
0.0018800000000000002,-1.1509523316860926,0.001681809373137255,42.63650515729055,1.9463692800781063,12063.41274406336,2653.1438955614594,4.698606284706481e6,3.8597134871630594e6
0.0018700000000000001,-1.1487728496307104,0.0017315874382765393,44.56437075517916,2.049712472741451,18232.754604738224,3033.1114125866043,8.022900249965514e6,4.410616253196974e6
0.00186,-1.150921374366075,0.001684191432740208,44.22957641293424,1.9764489139043149,15156.03204008732,2793.8289499294383,5.281358164499134e6,4.289515997598016e6
0.00185,-1.149363990407161,0.0017006605018459792,47.106060236836505,2.2039577656085556,20764.71109871256,3911.6999888142946,1.06328794909421e7,7.829687599763058e6
0.00184,-1.1500151173744289,0.001746122109838352,46.617928194045184,2.2015544260942708,21671.60654096521,3734.5553789030882,1.1780981809839457e7,6.82364674205233e6
0.00183,-1.1483401019477404,0.001874880613522608,49.21194698832144,2.8932791093441597,30332.79134404256,7212.924288470931,4.516093178302071e7,2.20822053234588e7
0.00182,-1.1497078102906928,0.0017554602516181802,44.381325549684796,2.264132381492606,20162.255459178577,3810.1159129372236,1.3728336608795132e7,6.701958982051428e6
0.00181,-1.1490925119193207,0.0017060833444126845,43.32927854776233,2.1223261103939883,14209.746759571322,3726.1742766266234,1.1524861049910525e7,7.405187451810502e6
0.0018,-1.148920951321195,0.0016973406445612276,41.66253023727278,1.9576849763309743,15635.07885425083,3152.3429841618404,8.428286894902188e6,5.377849913685594e6
0.00179,-1.147245039245873,0.0018186963154805558,46.24330311323133,2.579506773361001,23368.030074041857,6671.809785267323,3.3282473404471666e7,2.3358085187715627e7
0.00178,-1.1482961122042303,0.0018009617001840893,47.53716921631916,2.6140657296300036,27960.336490257767,6916.802699238684,3.829673678422763e7,2.24403617832247e7
0.0017700000000000003,-1.1462571255732779,0.0018775208806192933,50.86179474301789,2.8281489003435913,29034.59133716715,8146.980618083831,3.898052225679343e7,3.1036922111452665e7
0.0017599999999999998,-1.1467896649910427,0.0018383740230762766,48.25781190688432,2.6135549105109632,27027.898120191217,5541.489600328275,3.2741168826137275e7,1.488329762748325e7
0.0017500000000000003,-1.1430759736292524,0.001864294499694916,50.724361235872195,2.6192747433040555,27249.71394142983,5073.726889949786,2.4242187320741978e7,1.0386019853733e7
0.0017399999999999998,-1.143860705018739,0.0017996561439487851,44.64916197816237,2.073169230170616,17279.44106190331,2804.6616694355566,2.112013168761277e6,3.8446947359567657e6
0.0017300000000000002,-1.1441397919890433,0.0018317940217939441,50.83801433091684,2.5963291074376165,28507.10828648311,6383.737767596228,2.8805275145234767e7,1.8945069858451955e7
0.0017199999999999997,-1.1421366428722606,0.0018328272500142786,48.154113315256666,2.583715976004754,23650.551558988438,5986.374998176904,3.2457402141552467e7,1.6016436107946485e7
0.0017100000000000001,-1.1439985750495998,0.0018848934449926485,48.27312386281772,2.3024220496766157,23299.46894598267,3969.9890307908972,1.57308589516968e7,7.05413071861573e6
0.0016999999999999997,-1.143346150351967,0.001779257442027505,48.47967453819242,2.116687509680124,20524.60578389519,3906.613340344682,1.6349890105642267e6,9.647006819498673e6
0.00169,-1.1435041336732223,0.0018882979593350425,50.298523671054184,2.6115793944013923,26022.398282646893,6168.327439508531,3.1627692664404396e7,1.779880001178118e7
0.0016799999999999996,-1.143485166286809,0.0018598003562263162,50.257250042457194,2.54247574996579,27179.184134460065,4151.347637836691,1.5840094959860083e7,7.326949162531784e6
0.00167,-1.145325065934409,0.0017636701285036083,46.470034433998265,2.311395423446794,24914.713661479193,4585.997860177623,1.831540611404986e7,1.0611425114364699e7
0.0016600000000000005,-1.1452011857593034,0.001763150406780633,47.463674573290994,2.606877069068493,29361.542729357177,6229.967728061864,3.968535453943324e7,1.846968438964434e7
0.00165,-1.141752336628643,0.0017602045647289902,44.85559838852382,2.7312604812855654,28589.936324394846,8317.205112509202,4.833852148603753e7,3.423361482522366e7
0.0016400000000000004,-1.143089877441473,0.0017559790455275548,47.844824725429966,3.294625603763771,31005.277054891525,15682.440835592648,9.606814318159942e7,9.034971372176304e7
0.00163,-1.1404503753335316,0.0017839705690904837,48.633336544006646,2.2726231612218046,17453.899689155467,4159.341696200439,9.130647608538153e6,9.498605894033872e6
0.0016200000000000003,-1.1399016280212788,0.0018329006572450194,49.791625953707026,2.4116032688851243,20443.910961678717,4852.089495483532,1.6703720576172875e7,1.2840058281882193e7
0.0016099999999999999,-1.142974038406658,0.0018400376209211536,50.26172108697076,2.5250900374445697,30074.79657271843,4602.599340340586,2.130533573078e7,1.0092669446414184e7
0.0016000000000000003,-1.1402970090845927,0.0018340355631884405,50.81946796268309,2.57597526100994,22864.646190317955,5347.289035412675,2.395641786889447e7,1.503903017432161e7
0.0015899999999999998,-1.13667070727693,0.001830765855946976,50.57802716060837,2.4013635092678007,25417.98402326526,3660.305655220326,1.2251571685858771e7,6.057279161822266e6
0.0015800000000000002,-1.1364062701461972,0.0019049473438037617,49.72342969915149,2.5232586829691943,23169.866930336993,4230.43424120613,1.3120485230980668e7,8.554667197851634e6
0.0015699999999999998,-1.1369178044999015,0.001818433509688404,49.77683141800493,2.442958948752556,21965.014492895774,4396.954683801725,1.516764544870454e7,8.807622334957074e6
0.0015600000000000002,-1.1347578976522916,0.0018372123215656241,50.95231385872297,2.4291574202273423,22605.825333730587,4771.774321503345,1.5212603086353123e7,1.1299144966478942e7
0.0015499999999999997,-1.1348009927008176,0.0019849398814019434,53.81326696881977,2.8061610989768604,31132.058654107066,5418.278018667328,2.960290588166435e7,1.1357120857833331e7
0.0015400000000000001,-1.135540589793678,0.001966417680489169,53.73791466967181,2.8198337638885316,30519.8388471407,6399.9478226338715,3.082136775078522e7,1.6536020178389324e7
0.0015300000000000001,-1.1355602942604865,0.0018542129375663408,50.53654512560805,2.787743284267058,31947.343475245652,7158.313646763326,4.625262848196352e7,2.24958485304278e7
0.00152,-1.1316235469853104,0.0018862691585165992,53.15310083201585,2.6802034669719172,26974.666288969038,5948.149653745241,2.991862392507486e7,1.6746057830879178e7
0.00151,-1.133190284152866,0.0019866397938931345,53.800672215090636,2.4789964456169185,25938.187292352177,3852.1003761983784,1.8064933440315006e6,7.260244819489729e6
0.0015,-1.1340550223663002,0.0018317905229470709,52.23102521542713,2.6466253661551007,30623.077297691394,5232.361695652865,3.056868367370072e7,1.0991946197663525e7
0.00149,-1.1334469887002259,0.0018725489258992962,55.64318209008098,2.7910348364851028,32288.306481404,5250.460968159045,2.9011815233270317e7,1.0782280457322137e7
0.00148,-1.133998640871981,0.001887309069707099,52.78682379710664,2.5492841629883354,23917.182359670638,3937.8348181350384,7.775031978371979e6,6.827039250367985e6
0.00147,-1.1318213612693708,0.001871002488953697,53.81067673968061,2.590553412471944,30309.288500849536,5012.024855641276,2.3194742130315453e7,1.0298823512654591e7
0.00146,-1.1297311915185886,0.0019807943664730287,58.44419164640185,2.6576086277120146,29569.68758795301,4817.752775095829,1.5805103579484586e7,9.14308202245245e6
0.00145,-1.1292723391503836,0.001993150201710827,56.69266421925555,2.944276240271867,37508.36338881418,5654.058305746902,3.6276625864864096e7,1.2103447748747766e7
0.0014399999999999999,-1.1310760458290032,0.0018776069876852539,56.88671644660262,3.1719805039495776,39435.396597098574,9954.18998713521,6.074091780597289e7,4.021811256632431e7
0.0014299999999999998,-1.1311568110827066,0.002027914105315976,58.940315634961685,3.4660274233252824,45046.839198604655,10394.642561542332,8.029873684614255e7,3.72714382678721e7
0.0014199999999999998,-1.131080053854684,0.0019991736332995213,59.12130193843502,3.701629787547123,47856.2134353165,12526.898951926793,1.141201806146505e8,5.06430958293375e7
0.0014100000000000002,-1.1305643823812321,0.0020813893775732195,65.34179867407994,3.886308869161155,56547.72233837632,11234.423399096004,9.958951698088434e7,3.645844142004197e7
0.0014000000000000002,-1.1284995911680358,0.002003257148216666,60.37012760334146,3.483095531767398,48347.66383177951,10466.047205255647,8.672472689557977e7,3.614042651139174e7
0.0013900000000000002,-1.1260629405388294,0.002020206777270652,65.77464792605069,3.934491064665867,56625.41859698422,15436.987299623741,1.2255856961537237e8,7.338675134495716e7
0.0013800000000000002,-1.1251362672342051,0.0020521064213973295,61.256484891851485,3.1109799153896085,35258.644626752306,7467.150284193528,3.687101089319633e7,2.269266191868389e7
0.0013700000000000001,-1.1236270883790886,0.00208541199227253,60.8310994471207,3.202100791759832,36806.72422680997,8018.600781270298,5.08414603010151e7,2.489848143287049e7
0.00136,-1.125180897848146,0.0020263651392341125,59.652196117926664,3.316340973413248,38911.366268558675,8671.470090773775,5.539712131143827e7,2.804333528915016e7
0.00135,-1.1238480952623913,0.0020312108881594985,59.638548916600406,3.278220041756326,41442.48431955614,9009.63559450148,5.472376827582738e7,3.0318764276251752e7
0.00134,-1.1251491468458101,0.0019018725303229234,56.765232271123025,3.2687959493727794,41498.31292431544,9435.761828176426,7.051890706165338e7,3.3324472652695816e7
0.00133,-1.125530529817026,0.0019640588732821856,58.57143629390048,4.504291768672765,60613.87662701748,24917.966824448657,2.2132715371899897e8,1.61941249874316e8
0.00132,-1.1225222773739143,0.001903575817564433,58.90296216168293,3.590377624678634,46997.49007632977,12284.491265340037,9.248157347247048e7,5.041692012317628e7
0.00131,-1.1222767801942868,0.001979734975235385,58.58013127430674,3.9077080296409425,47526.300873508815,12471.292767427476,9.789492915650922e7,4.699001179654934e7
0.0013,-1.1244639645347674,0.002079459567932101,58.32860812493746,3.1317146431855742,30624.51007389381,6914.43520990853,3.3041039379364118e7,1.8306406234866004e7
0.0012900000000000003,-1.125025369712021,0.0020300006994423167,61.550622611926656,3.915304979183903,53382.1351653128,12587.462437239099,1.149495849346736e8,4.6030150860749565e7
0.0012799999999999999,-1.1247553361627423,0.0019282874695923113,57.84365861287097,3.3672696699888536,43210.70101447948,8994.644510159625,6.897652646697469e7,2.7290943632975545e7
0.0012700000000000003,-1.1197900244453436,0.002077833088808023,61.23875729739003,3.5115265718203648,40108.17910298282,10688.991175650757,7.192036466896518e7,3.86739096797083e7
0.0012599999999999998,-1.119194732631314,0.00209505776082015,65.26198851047633,3.1681945944870855,39215.346012100024,6887.33422897461,2.467504016346437e7,1.694968422103163e7
0.0012500000000000002,-1.118352753157253,0.0020695205541826334,63.74954910878663,3.022021040074161,39917.93954325632,6371.061931117653,2.2829410291167177e7,1.4674376853293674e7
0.0012399999999999998,-1.1154055493335542,0.0020217642531559156,65.80906185294917,3.4518560690195543,40577.83028071425,11071.271288748278,4.671036064538274e7,4.659699194297902e7
0.0012300000000000002,-1.118469948554952,0.0020721282559437526,63.49021740915188,3.2200937621333967,40497.04485095794,6468.841911121079,3.77275987893829e7,1.3358532344056146e7
0.0012199999999999997,-1.1188715765647252,0.0019482979660080915,60.28895748405963,3.71318699748338,51424.426947719425,11846.945294384308,1.033608270309448e8,4.323623021135334e7
0.0012100000000000001,-1.1195470660212044,0.0020905363901635166,64.1177044928175,3.3014217207828334,41863.62795346562,7264.52814966553,4.504259793385445e7,1.902520930169706e7
0.0011999999999999997,-1.1188331158391047,0.0019811177604963062,62.768593355244256,3.953324982087953,52455.417491548964,16491.207536352875,1.3007325979768284e8,8.835899496371846e7
0.00119,-1.118956669151745,0.0019114915848476763,56.87887507633414,2.9308278233586047,35648.57639554197,7124.362972707782,4.497487809408029e7,2.03691572550064e7
0.0011799999999999996,-1.1179032492863294,0.001969884135726588,60.4367203788286,3.049025993350561,32936.1819388532,7905.772936196516,3.980482730128477e7,2.631344591920292e7
0.00117,-1.1182813849301254,0.002120112089313583,66.95023196330371,3.551027769842025,47690.3119359233,9077.420971315301,6.275945374399106e7,2.5669977758450836e7
0.0011600000000000004,-1.1139249322234663,0.0021222663826122945,66.01478365950449,4.088758700163033,55729.222226210564,14814.588435388638,1.3869588697461402e8,6.4378220994429715e7
0.00115,-1.113916591739543,0.0022803126267839217,70.1507323490253,3.7314890695381826,46348.73005970232,13198.913368549198,6.725842103534609e7,5.858686463779398e7
0.0011400000000000004,-1.1107653094321381,0.002226325256953641,71.96011165558951,3.770353543334196,60706.575909961924,9936.903095306785,8.259553251591535e7,3.0259256278407168e7
0.00113,-1.111434555504787,0.0021912051011166115,68.96945946240572,3.636853659602563,52486.90817866758,8801.896298565198,7.38399574924038e7,2.058814111914412e7
0.0011200000000000003,-1.1127320042542312,0.0022132467433743593,73.14212765596959,3.5857998355459917,51713.29368590251,7293.547889527369,3.7372070298203096e7,1.4496839128985144e7
0.0011099999999999999,-1.1122437700037413,0.002148526700507289,65.42743869736044,3.171467235780173,40739.17854647839,6957.938198218028,3.04915712351846e7,1.6731396627852391e7
0.0011000000000000003,-1.1123241148824783,0.0021614921951488655,66.78450016076911,3.5868350423671678,45313.3123054064,10064.871810091188,6.694164821842914e7,3.2841245534151502e7
0.0010899999999999998,-1.109119343950727,0.0023082357461826964,73.14580628551735,3.8236924308434594,53989.465810044036,8685.169861606508,5.952213332162007e7,2.071755878820362e7
0.0010800000000000002,-1.109279206023967,0.0022325621843250387,70.08079000916668,3.6496966019399277,45998.79333921412,9491.17570192609,6.47625715949107e7,3.1365496283386618e7
0.0010699999999999998,-1.1112651683309311,0.002336110118354532,74.11455105672657,4.086900833675442,63246.172240603824,12165.60725706279,1.023579439443854e8,4.286047069681375e7
0.0010600000000000002,-1.109982106547392,0.0022517552608289208,71.68775369574703,4.079790152227618,63629.8532420102,12002.210974011345,1.0022232475078982e8,3.987787909513215e7
0.0010499999999999997,-1.1060887530377497,0.002223908729267963,68.27368089905838,3.638969573078607,50140.93814169952,8446.256295085455,6.272714221785264e7,2.2306844641933393e7
0.0010400000000000001,-1.1067659528603668,0.002200480835684612,69.75172094340898,3.36130643931046,42361.7591352574,6738.830208031192,2.7583750548002496e7,1.3383942599961275e7
0.0010299999999999997,-1.1065826074926726,0.0021830421640631026,65.00022555437435,3.212325291770866,36360.5876606283,8870.99694620477,4.17624753006522e7,3.2023378288359754e7
0.00102,-1.10812356929042,0.0021234094897423237,69.61791031282698,3.5141328161549406,43041.550436412675,9318.849634942753,5.544728465566684e7,2.9707111456798773e7
0.0010099999999999996,-1.1077528671065076,0.0021455928517352387,69.71837521129558,3.7434935579729176,48392.813595892294,10738.309668242784,7.068316028992295e7,3.78291450141316e7
0.001,-1.106352388187597,0.0021254846346373483,65.93724339149855,3.547181315941075,46681.009584882246,7563.327141089024,4.264466767915131e7,1.4743268113097675e7
0.0009900000000000004,-1.1042119798627954,0.0022136927525027703,71.32548884554832,3.9491429619808853,55469.85557103201,10577.066685018037,9.131421700197491e7,2.9528706885133237e7
0.00098,-1.1031626682915583,0.0023137884351137157,77.20738872916527,4.856026733575962,72707.85041137064,17151.23945588463,1.609066639202524e8,7.21205975811396e7
0.0009699999999999995,-1.1057600648519155,0.0023132363078848302,78.77694577543811,4.445431959651644,72848.23508053356,12359.17244495833,1.0804177575085497e8,3.695101654332225e7
0.0009599999999999999,-1.0993307718725653,0.002191933463242393,74.24701588683952,4.770983957814633,68948.07703649714,18472.651441775615,1.8113280050676227e8,8.459979131967184e7
0.0009500000000000003,-1.0986586681246537,0.0022734500752630937,78.74371227527577,4.671802092585689,75356.28244750612,16544.187741290825,1.497069648984735e8,7.476719525682296e7
0.0009399999999999999,-1.0997149708344414,0.0023304919400141066,80.72414626873724,4.975310384270373,78020.9422224056,21858.37022196508,2.037248872344317e8,1.2241618140383506e8
0.0009299999999999994,-1.1008586521402153,0.002263250969984476,80.74742017366967,5.018589585291098,81765.2982500331,22231.728750604692,2.3211783848051798e8,1.1751107161581737e8
0.0009199999999999998,-1.0987714188703153,0.002282528026665084,77.96846690468296,4.976570093868964,83581.78945341764,18566.864352321078,2.076938567916507e8,7.886796212248969e7
0.0009100000000000002,-1.0991506519833982,0.002302827465387653,79.12203135479021,4.494863009131351,70958.92699651518,13065.783118847408,1.1246105071789752e8,4.1967238474432744e7
0.0009000000000000006,-1.093588439387304,0.002390688438526012,83.40913671219049,4.9554912261053055,86564.45876065383,14682.061276019183,1.5431442462873727e8,4.465456868211449e7
0.0008900000000000002,-1.098839644118362,0.002315049396073855,82.15107232444062,4.311729767675254,68938.54457816089,11643.552987587684,8.625429045332208e7,3.6971121761480786e7
0.0008799999999999997,-1.095902137816247,0.0024948507471185036,88.0647974437223,6.087889337628415,99209.5619752973,32494.622546077517,2.9700160840283656e8,2.2439776949305418e8
0.0008700000000000001,-1.0946153143477502,0.0023577528184635533,84.1217966038444,4.76820574837177,72736.5078592238,14810.405019457778,1.2606264440180378e8,6.048838682555977e7
0.0008600000000000005,-1.0944602660497362,0.002309349891859607,84.52556166851848,4.993910230768774,84661.90783749243,15161.934825226688,1.525500459669701e8,5.362080232381406e7
0.0008500000000000001,-1.0921112746753865,0.0024824001593387623,92.62266126887684,5.113652752724681,100545.49181722099,15072.4042868001,1.5369756053385004e8,5.022119849822287e7
0.0008399999999999996,-1.088680000647042,0.0024176127381898846,90.94056240601506,4.9389801997902545,88664.13023575507,15233.643974689652,1.3081103460005979e8,5.343919155889457e7
0.00083,-1.0877899350269944,0.002387085806058366,87.84040689902417,5.105276820343537,94688.58944662857,17253.4702837928,1.8536655403951845e8,6.4005144686759226e7
0.0008200000000000004,-1.08831625679673,0.0024425696553909333,85.82164227665615,4.678830462391284,85168.56650188277,11779.339370474518,1.139550654864468e8,2.9963821299364787e7
0.00081,-1.0875796251044254,0.0024290373874685375,84.80954237355913,4.501512802543375,77903.16279548036,10748.119435297041,8.853904485574347e7,2.9193928234103195e7
0.0007999999999999995,-1.087328397876229,0.0024631370309107117,88.21694795860176,4.774480694171819,82396.88793633941,11741.153999195627,1.1188068065958464e8,2.9380270352983415e7
0.0007899999999999999,-1.0873089763885722,0.0025213495386473325,89.03237997919473,4.7703962996045455,76666.87272126999,14045.112428418643,1.0534185672436494e8,4.82414477484823e7
0.0007800000000000003,-1.0871659802709417,0.0025625123870519147,95.21831619569755,5.81748174647538,112164.98045172617,20511.363538938673,2.4372206445881975e8,8.24787829828731e7
0.0007699999999999999,-1.0868301389409813,0.002495149259872132,93.32670410084671,5.25809191043454,87211.71592629627,20779.57189604573,1.877122332303953e8,1.0283150548094669e8
0.0007600000000000003,-1.0846959950275479,0.0024951851202292237,94.5641178289423,5.715316693730667,103824.22361718623,23599.684075149886,2.374942319798871e8,1.1916558207086208e8
0.0007499999999999998,-1.086409428771446,0.0023790250483292355,83.88528701402191,5.2601408042776825,86086.15529762916,22451.96789847678,2.182972242405922e8,1.1217837217743427e8
0.0007400000000000002,-1.0845578951194603,0.0024755651085638978,92.07842662144935,5.094274864895901,84024.76157798056,19168.77118405351,1.529419827073919e8,9.031160026273926e7
0.0007299999999999997,-1.0822156026449838,0.002330594722421336,89.45217290914483,5.352018791148224,85689.65556750212,18292.539101139628,1.8797913267220706e8,6.749435941500416e7
0.0007200000000000002,-1.0782237558217371,0.0024852527806001738,91.39039884237377,4.84844291958177,80261.3568658612,14802.879184216497,1.1556734180601425e8,5.4352643626818925e7
0.0007099999999999997,-1.0815028119900838,0.002520555744414646,96.15702550521661,5.527058246377599,94510.97059601036,18160.32717127329,1.9839941764572605e8,6.6445271582876876e7
0.0007000000000000001,-1.0797458814678882,0.002534329604004446,92.2697654084912,5.331389925573103,91606.54589883948,17489.658487996032,1.6696590398743433e8,6.188489886300349e7
0.0006899999999999996,-1.0783197300441072,0.002380677725037167,87.84752772860789,4.858558035384576,71638.30925986856,17686.518448516887,1.1555084931722082e8,9.016829759512152e7
0.00068,-1.0774259447575698,0.0024173401632193955,91.33357040835374,5.197956364716825,85446.64167963815,14943.108653284766,1.395923092873247e8,4.962827310458217e7
0.0006700000000000005,-1.0770026345355144,0.0025304667758272283,94.54978029531783,5.342069817932636,89130.92004451696,20258.85823725891,1.6215317558652174e8,9.430559428735378e7
0.00066,-1.07515612719366,0.0025999188511383587,97.07655002643857,6.383975000834278,109976.39999319338,36072.25767776597,3.4807740656933326e8,2.601517892855829e8
0.0006499999999999995,-1.0726784358910115,0.00268981188286621,102.50671463386877,5.659925078945389,100093.49857869292,20809.67093824631,1.7404564349606237e8,9.643730171291889e7
0.0006399999999999999,-1.0737497808901233,0.0026720958128785104,104.9924052216927,6.471185849157769,118245.38074565749,23418.77600449176,2.6533453871920818e8,8.827699298794864e7
0.0006300000000000004,-1.0728734082558955,0.002630165713789685,105.66230915559716,5.996461468035183,115351.72996326703,19310.815748204972,2.105502708875078e8,6.96902008504042e7
0.0006199999999999999,-1.0733222323385698,0.0026430315754505528,106.27146271528576,5.839798448202534,115811.59058712645,20102.008959753362,1.622584398656036e8,8.528196484499025e7
0.0006100000000000003,-1.0711988554989906,0.0027620377735782585,107.43184836999924,7.2545495364732755,147695.85627593508,35877.715944506155,4.43858675376755e8,1.9986495000805002e8
0.0005999999999999998,-1.0680440296438316,0.0028421455583564187,112.83040411250286,8.474343337651922,179334.59251236025,45038.50708654545,6.533036298873205e8,2.78157427199413e8
0.0005900000000000002,-1.068421171589426,0.0029422987105296606,114.54028029829672,8.08271344450577,163379.00081330832,43580.33655525697,5.576450689689871e8,2.815724850448712e8
0.0005799999999999998,-1.0671503590785012,0.0028703141076820383,113.5523833435239,8.389913723790338,169711.68367699176,53449.77518552886,6.506988579677961e8,4.1755829479734385e8
0.0005700000000000002,-1.0653388016390752,0.0029308363532163403,116.93058342485035,9.647498503878232,187829.32127185276,81591.79362265691,9.827969314372101e8,8.135950527453376e8
0.0005599999999999997,-1.0671363953786233,0.002903833502791364,120.24995956528963,8.855530564455519,191395.48343006842,59990.25440411079,7.403847105972494e8,5.0837490833115053e8
0.0005500000000000001,-1.0659288359735861,0.002940013526566727,118.5494091710201,8.854024588810248,193433.0272466499,48885.98377643599,6.966255447365249e8,3.3941378381656116e8
0.0005400000000000005,-1.0645564570398087,0.002868898265400014,119.13362135507542,7.740548984220955,175007.11419849857,30056.770366711415,4.307607419359399e8,1.2202596010138792e8
0.0005300000000000001,-1.0642216996446292,0.002852022626170637,117.95482595422243,8.261969894396545,190251.79253320777,40625.15852970629,6.453107178235381e8,2.0629296845928222e8
0.0005199999999999996,-1.0617456926981743,0.002799465641890418,120.34216736377388,7.799487761624455,168756.44504773853,32104.667778906078,4.6429249362700677e8,1.412228401159064e8
0.00051,-1.0616704481885393,0.0028978597339826425,121.07483834156737,7.32113997380795,163771.11677156974,27094.363358967013,3.854703489556813e8,1.0357251144812123e8
0.0005000000000000004,-1.059706274506167,0.0029279357780482543,122.31801857041714,8.586189634754657,201127.32102344738,45356.46034333329,6.835222185444465e8,2.8502107700145197e8
0.00049,-1.0603745014926567,0.0029673425015948997,124.22761912221114,7.694121829582047,182589.65403327692,34876.71608020294,4.9986692729856515e8,1.7898084107704464e8
0.0004799999999999995,-1.0586034492256393,0.002894315847070779,124.9341840799899,7.320341682146334,155691.31502782257,27627.54351151941,3.0937266775926644e8,1.2078646991780853e8
0.00046999999999999993,-1.0571513929300647,0.002828721518436273,125.2317688739356,7.366228403486044,159402.22300476843,25166.45769238457,2.9450210888378984e8,8.942714472954595e7
0.00046000000000000034,-1.0581692934567024,0.0029688352960559484,131.7620216756801,8.354293683488976,195991.98457359863,32914.85167013032,4.7755262457229376e8,1.3872487285529935e8
0.0004499999999999999,-1.0516900321609792,0.0028755780135564313,133.89001598811709,8.791700043935116,211740.00171329814,43908.60759336743,6.428902421321994e8,2.4482864487643594e8
0.0004399999999999994,-1.049202489600148,0.003101233182752793,143.28333687393183,9.94823174802038,251234.2115782756,55620.514838668845,8.72877337554408e8,4.0142083095639837e8
0.0004299999999999998,-1.0489984582026322,0.003047992378312292,136.09969255149133,9.594771708344496,241559.9849995169,53430.6428551233,8.453479134940563e8,3.33428537895452e8
0.00042000000000000023,-1.0450922935737696,0.0031457546150915868,142.57239231468725,9.220754863423712,237517.16999887535,40613.222144000116,6.69175401593231e8,2.0337673474516922e8
0.00041000000000000064,-1.041348736451478,0.0031381464093318554,140.8643616635444,8.447619465918443,204556.39977394498,35857.03063235857,4.735895167727443e8,1.9124107757907978e8
0.0003999999999999993,-1.0418615316115556,0.0032329501502103824,154.37990097066998,10.518653628588472,276923.25995500747,62820.316383491016,9.35113316395315e8,4.470872936277725e8
0.0003899999999999997,-1.038341925709971,0.003185116406776526,155.360106979549,9.629389098114297,272037.4595190426,42802.70427322672,6.945229656063813e8,2.0574771351240852e8
0.00038000000000000013,-1.0419709200836114,0.003289800765795092,151.9714488024381,10.097337011521615,279309.2183524314,48193.63616630549,8.566570912168926e8,2.53282334075622e8
0.00037000000000000054,-1.03712508732977,0.0034353472463274485,171.40562781502055,13.346460835864042,399483.0352013582,87185.64045221318,1.670424228578107e9,6.341047399652097e8
0.0003600000000000001,-1.0348203739716266,0.003465058056151671,173.82566658908243,12.717763681923675,354720.87953751505,75542.68209715652,1.3438406254636984e9,5.011555859016567e8
0.0003499999999999996,-1.0326297699382407,0.0034442032619692205,180.6973598280898,14.171123227496397,438604.3772456705,89883.85479436704,1.8946702879324532e9,6.139892912864262e8
0.00034,-1.0322840790486976,0.0034804354555319147,184.94724048232695,16.140246152330224,511086.92755052826,133548.80372075058,2.7790609728924537e9,1.3000455425029364e9
0.00033000000000000043,-1.0305926630905198,0.003619489633714975,194.73028685007233,17.868463003745685,594565.0650243362,157136.16010541457,3.483621314776053e9,1.6116194884855518e9
0.00031999999999999997,-1.0308396904930235,0.0034584531155717256,187.06910890921506,15.90485310956777,502880.0550017353,140250.6560089782,2.6962461281317835e9,1.5062165434726853e9
0.0003099999999999995,-1.025181062587897,0.0034897675868497953,184.34087114871798,14.828263201094186,450876.35005585244,134668.42221954803,2.3783973365690036e9,1.4619205404808605e9
0.0002999999999999999,-1.0264415157523064,0.0035388321996724305,184.9409170816211,15.849642828037483,467154.61982269015,153310.2943600337,2.7783127307382207e9,1.7569276301871896e9
0.0002900000000000003,-1.0255222681272227,0.0036139709499037223,193.7628341898551,17.84586077712855,568120.5943533635,175398.3529626622,3.5749161455453043e9,2.0964443519688609e9
0.00028000000000000073,-1.021141068119957,0.003648416864910329,197.00840533554384,17.450872802531645,515355.825806311,170837.3869748516,3.1884101153501205e9,1.9903095506885748e9
0.0002699999999999994,-1.0186360165552797,0.003855155665552386,207.6998652482179,20.814521278959646,660400.7218932376,253746.72032403512,4.961825283963754e9,3.609956453711374e9
0.0002599999999999998,-1.0161066634465123,0.0038943396486779973,213.7630569754185,21.229794341474552,671537.9882009814,269106.11001501867,5.259253927921412e9,3.9554471710577435e9
0.0002500000000000002,-1.0145647044333517,0.0038315886044319072,215.36368078666422,19.52202958971502,649085.8444796032,213516.27094768378,4.3903865636035385e9,2.7706400435772786e9
0.00024000000000000063,-1.0113313183928607,0.003943756160934504,230.20803853063822,22.123243541426415,730522.8372600984,278126.2120550774,5.910784538885592e9,4.010500338625575e9
0.0002299999999999993,-1.0092571203777436,0.004080278858796196,232.73184592143198,21.847865151545815,744903.9169599473,245646.0584003393,5.578482654281209e9,3.0911911655549636e9
0.0002199999999999997,-1.0055626002808122,0.0039502552023225205,231.69174274034143,20.948054409784298,737212.8299132612,229343.6846471971,5.08993055194007e9,2.882608603997281e9
0.00021000000000000012,-1.0060279966586463,0.003893494924317106,229.7274966665729,20.259380256954802,675151.5987601847,212432.69089320485,4.51583443054844e9,2.574323639313685e9
0.00020000000000000052,-1.0071974050243493,0.003980837669700432,230.54608212801094,20.297769291419815,667127.8930485233,216056.70073415904,4.467937923680686e9,2.7523254061002483e9
0.0001899999999999992,-1.0072487165498767,0.0038743125230705573,223.83819468573637,19.56206156368248,618778.2988432964,222665.72446297767,4.167857669896947e9,3.0049384769035664e9
0.0001799999999999996,-1.0067628801479367,0.004187077673461097,247.1812728178557,25.00573266746127,822614.6110003137,359116.7982095461,7.372277697385257e9,5.793044673322361e9
0.00017,-1.0056909936947616,0.004209205642292564,257.91468430914085,29.535916851627515,1.0251796812805054e6,479248.4209581816,1.0943703335290485e10,8.491101827772644e9
0.00016000000000000042,-1.002594556467338,0.004115629333410664,250.68087252570945,28.032935216287513,1.0046613140628886e6,425097.0524665184,9.85967298419743e9,7.159939774876306e9
0.00014999999999999996,-0.9993331038798237,0.00411670645961428,254.97704863886895,25.11553927195671,862039.9859256853,355640.26810565585,7.304957133840923e9,5.772952369534078e9
0.0001399999999999995,-0.9990667809277151,0.004187815304498304,266.4475564463158,26.655484474543734,946878.3357138734,389507.86274413846,8.459904910285893e9,6.457577692929789e9
0.0001299999999999999,-0.9959137764188639,0.004280477721640829,266.62523860702413,28.759576493849977,1.0428359115296607e6,446278.57796839706,1.0203812748704657e10,7.768637880611272e9
0.00012000000000000031,-0.9923637273881507,0.004349908970009603,286.01616954209453,29.58320878125869,1.1443287043439853e6,429169.0260722374,1.0693500032455517e10,7.128027592990724e9
0.00011000000000000072,-0.9876008777709011,0.004538234411228922,310.393573123573,36.372815770974384,1.5014849063961594e6,608089.618744982,1.6806603225488426e10,1.1374118350999123e10
9.99999999999994e-5,-0.9847364918500583,0.0045342933894676135,302.6606712053609,35.3585239373007,1.435349528812638e6,594352.7583892083,1.576024959963932e10,1.1231294403624992e10
8.99999999999998e-5,-0.9821455161843843,0.004688059191273581,308.62908344891315,34.86878255717685,1.4199613945875955e6,573282.5569471341,1.5181652950820164e10,1.0699869612973331e10
8.000000000000021e-5,-0.9778871903808717,0.004632711296501958,320.8697472487741,36.17289148083901,1.5263955673701281e6,614039.6515388851,1.668709065085177e10,1.1757689202705973e10
7.000000000000062e-5,-0.9737283416242222,0.004610484641482981,315.097548818695,31.708696385828283,1.30251987307346e6,474517.22654777963,1.2045195783305748e10,8.238268167138882e9
5.999999999999929e-5,-0.9739406887279362,0.004548055916861534,318.5537116561185,39.69812494978156,1.564860790823839e6,790481.8183700035,2.010554214872787e10,1.7044312399646122e10
4.99999999999997e-5,-0.9778964197733924,0.004558932609425767,320.938180819062,35.02712325695956,1.4632471397699818e6,588969.0671975042,1.5713681690512373e10,1.1217780517879972e10
4.0000000000000105e-5,-0.973495713895472,0.004749381947655667,343.71991011608935,36.75556670996273,1.5743742985016473e6,615175.3701398779,1.6611607777253933e10,1.1883811609827019e10
3.0000000000000512e-5,-0.9698999587099849,0.004883038237611911,358.1988989089888,37.61705701161385,1.6733434810199144e6,624217.7009004345,1.7110237977509117e10,1.207874964698229e10
2.0000000000000052e-5,-0.9666681239624291,0.004874884169358828,360.35560935823395,38.68828259243908,1.6923157877671784e6,667389.6817513828,1.816586774057321e10,1.323703465208502e10
9.999999999999593e-6,-0.9582756419912544,0.005030800983327149,369.69647293389426,36.16515026350718,1.646574190105391e6,557246.7980392326,1.5840040335209242e10,1.0114130217260788e10
0.0,-0.9555815998527915,0.005057202079763344,379.91000711236336,39.54816014884071,1.8936776496403627e6,642393.9536416837,1.968388240472101e10,1.2059688165925177e10
-9.999999999999593e-6,-0.9538223719054822,0.005177304195770243,402.55698033203606,43.018244492225165,2.0709205816731756e6,753891.1071823942,2.279438337236753e10,1.5128110384799776e10
-2.0000000000000052e-5,-0.9504829420298343,0.005401169641272696,437.0125376015794,46.27060759710198,2.3552247318252795e6,814361.3324021065,2.587076715883779e10,1.657310897100497e10
-3.0000000000000512e-5,-0.9466669231872419,0.005495248212320353,442.98176963058927,48.66280268190571,2.4136852435256355e6,906043.7256419142,2.8053019966836884e10,1.9268811830231464e10
-4.0000000000000105e-5,-0.9387135494713919,0.005631190501975699,463.7604334709225,55.76480819763617,2.8497423484153687e6,1.163327006983797e6,3.846048119508115e10,2.7125836793554268e10
-4.99999999999997e-5,-0.9355396379124336,0.005799520343638685,501.9001151577462,57.476738294010886,3.235592970369795e6,1.114535035603609e6,4.0545404887895096e10,2.4684783333522728e10
-6.000000000000016e-5,-0.9345609370396489,0.006025507920623147,528.6561605782078,54.32148706603161,3.2395544879270378e6,894016.6741595862,3.542969095680195e10,1.6761433499469467e10
-6.999999999999975e-5,-0.9327518824027244,0.006240216620332392,550.295067507441,58.598440771631246,3.608862188980691e6,983357.9687562626,4.162907249043156e10,1.8862517988582607e10
-8.000000000000021e-5,-0.9269105372574589,0.006240919092582261,558.9491048246796,60.82092560582503,3.653857486135373e6,1.0723032105430337e6,4.440375832993638e10,2.113982612793644e10
-8.99999999999998e-5,-0.9216599679166962,0.0063224633118123515,571.7972006889557,66.98994351980164,4.0569407948214235e6,1.2808204522097618e6,5.344835917751841e10,2.7920487779782276e10
-0.00010000000000000026,-0.9156041684826419,0.006440394329826339,596.189958336451,65.86774864200548,4.1343901731023714e6,1.160527243890058e6,5.171639902656292e10,2.2684922554603237e10
-0.00010999999999999985,-0.9110432363781836,0.006535539305566863,614.7860634365184,68.81036413518662,4.41308022179734e6,1.2232363112559083e6,5.655993076114152e10,2.3756750037210346e10
-0.00012000000000000031,-0.9052391083587144,0.0067218960640224356,646.5608243854838,68.7581373321874,4.523558015308841e6,1.1763726461889877e6,5.5766609755532234e10,2.1961840809119465e10
-0.0001299999999999999,-0.9037718938110242,0.006558640600129533,633.0398991761275,65.7089516547305,4.361525264994891e6,1.0696291906188033e6,5.0333326633929e10,1.9217031537698715e10
-0.0001399999999999995,-0.8960471310698975,0.006821993294677817,685.8570142592995,71.61146413826795,4.9582480977495015e6,1.2673990255455924e6,6.142521145924296e10,2.4991022570825546e10
-0.00014999999999999996,-0.8919373811457665,0.006951247327931366,689.5847566590606,68.40384244718426,4.741647038257562e6,1.1442072249946133e6,5.506089662157173e10,2.1158090519545776e10
-0.00016000000000000042,-0.8849620157618573,0.007194004608040616,731.6151007371338,72.90998295945268,5.161491499597501e6,1.2367124450215942e6,6.07125530735971e10,2.3056304908314846e10
-0.00017,-0.8761161375782318,0.00737406443448941,770.7119387167343,75.75302546355351,5.530105015378191e6,1.297094499108295e6,6.442802306622389e10,2.4902436848789074e10
-0.0001799999999999996,-0.8742943884987461,0.007270278521018269,768.9957415923067,75.85188865757291,5.561238096867365e6,1.2576723819467875e6,6.512114776077877e10,2.260448166345202e10
-0.00019000000000000006,-0.8731388811219055,0.007532630100887648,817.1541795511146,77.30163862031591,5.811136566170188e6,1.251242729271154e6,6.654781590624173e10,2.1267950619461323e10
-0.00019999999999999966,-0.867402942908005,0.007854833548878924,869.2042136104707,85.07107415499523,6.706574491595804e6,1.4159741018836163e6,8.001767389480417e10,2.489184848188305e10
-0.00021000000000000012,-0.8634589240761151,0.008073164533250727,901.7379719266166,88.92066557820011,7.131693876892519e6,1.5829677001770874e6,8.906608909891838e10,3.0563509347599022e10
-0.0002199999999999997,-0.8558921155582948,0.008140832230991898,918.7257249814767,88.93512048371403,7.170407067269365e6,1.5907626088176125e6,8.912230270070494e10,3.1749200047538677e10
-0.00023000000000000017,-0.8473215852460416,0.008228726784564195,944.9654066983213,87.43581526738444,7.149723356208963e6,1.5342838401720086e6,8.64625507451562e10,2.9682369688122658e10
-0.00023999999999999976,-0.8362820463803685,0.008577146998474072,1032.9030528119538,96.80753584951321,8.387591807112782e6,1.7874610202707134e6,1.074789004977661e11,3.556458127731527e10
-0.0002500000000000002,-0.8266820984693667,0.008873640002790463,1080.9031695536182,96.62087963993385,8.527896868557988e6,1.6768226105779442e6,1.0190495821071098e11,3.0515749029182846e10
-0.0002599999999999998,-0.8213046391617208,0.008966776736929213,1110.2611475299527,99.53085250713139,8.870473065222844e6,1.7846861273434446e6,1.080425899037274e11,3.362628026427618e10
-0.0002700000000000003,-0.8128888387691262,0.009065572852888506,1151.8621964928982,105.78344535483302,9.602328562627636e6,1.9901259940062126e6,1.2448835264838644e11,3.944454303878565e10
-0.00027999999999999987,-0.8049375443745106,0.009266567566071695,1219.134170898396,109.57773204374041,1.028805368574741e7,2.052979117790601e6,1.3070572805065373e11,4.020923546550601e10
-0.0002900000000000003,-0.7965831060644781,0.009554320676158296,1289.450338365582,113.59004985768402,1.104157646558673e7,2.170109367906399e6,1.440668530032268e11,4.24964445565424e10
-0.0002999999999999999,-0.7904459773661725,0.009526161886169471,1310.7894805271333,112.37637356537094,1.0970084383954912e7,2.117098093646756e6,1.386420226994717e11,4.134151846895819e10
-0.0003100000000000004,-0.787176104870111,0.009481260721308903,1344.9433912688016,116.19635887212682,1.1398920442773651e7,2.286599816163981e6,1.4890964865660065e11,4.74442194901167e10
-0.00031999999999999997,-0.7796540672983846,0.00948275953774313,1364.6685807362264,115.46031167115225,1.1509186992870616e7,2.309658822858501e6,1.4894703938776074e11,4.921941202462805e10
-0.00032999999999999956,-0.7679792260188274,0.009655474028978324,1422.9643280875225,119.56688742545721,1.2053439422630684e7,2.4285721863365406e6,1.5895712968619696e11,5.161879699737024e10
-0.00034,-0.7620302139523275,0.009937243322759201,1506.317414754858,122.48205431768275,1.2921219142149463e7,2.475674499449259e6,1.6683078130499973e11,5.2323966028815254e10
-0.0003500000000000005,-0.7537794712124813,0.010162977238382241,1597.1481386930689,130.89745048906906,1.4545418095816359e7,2.662095725358318e6,1.9284713438408035e11,5.6225280859334366e10
-0.0003600000000000001,-0.7446000216141611,0.010255007041549427,1614.0548467470164,130.68353151798627,1.4536913844401008e7,2.63629050226108e6,1.8783561931918497e11,5.5719399369291e10
-0.00036999999999999967,-0.7343005514206423,0.01051815339978216,1695.5922990494246,133.1961977287063,1.520814247597236e7,2.6088291679665237e6,1.90585857124711e11,5.286220437407067e10
-0.00038000000000000013,-0.7241242953970721,0.010971230902924404,1819.1703253487462,136.2944012921759,1.6487817079056703e7,2.578689981113883e6,1.959785306978106e11,5.1023063263623375e10
-0.0003899999999999997,-0.7105988176756237,0.011106413788772904,1921.4616596690203,142.56597674020054,1.792115852217075e7,2.7203588865902955e6,2.149718991074954e11,5.411890371686233e10
-0.0004000000000000002,-0.7016900786918322,0.011257820525504269,1975.4538607929528,143.4521706900568,1.8360843526902385e7,2.6828405009915084e6,2.1430743054729846e11,5.1395050424681435e10
-0.0004099999999999998,-0.6900888381293971,0.011336191497200413,2062.6186161312444,145.18102865904442,1.897694196810503e7,2.6626924272533194e6,2.1364092609225903e11,4.960968356339666e10
-0.00042000000000000023,-0.6793169388997271,0.011862556381106648,2203.365549934092,151.34238600342698,2.0417991389127128e7,2.724587667811634e6,2.225046806989246e11,4.934181352215274e10
-0.0004299999999999998,-0.6645824390506813,0.012298456024641986,2339.477817187346,155.85568419465656,2.1892320330145665e7,2.7471360049787764e6,2.2925243168557242e11,4.899619756552025e10
-0.0004400000000000003,-0.6493812479645735,0.012689047645193604,2470.5547421490382,162.01691004827327,2.3471407585889023e7,2.795575984905469e6,2.4078513638458423e11,4.85810705347593e10
-0.0004499999999999999,-0.6361204365077967,0.013192953594026877,2629.7549008170918,172.57908059373372,2.568176574144757e7,2.9985573100836086e6,2.6375924215757e11,5.098186574335549e10
-0.00045999999999999947,-0.6237895097267967,0.013428451400374068,2723.2302300182682,171.78717085981705,2.5964868585931927e7,2.845176395844758e6,2.499980256734762e11,4.522044542037437e10
-0.00046999999999999993,-0.6134786088102563,0.01374520823993239,2819.858014782035,174.09054665367842,2.7005262918895096e7,2.8802948939555706e6,2.5695613954164743e11,4.5670729024018745e10
-0.0004800000000000004,-0.5962022747275286,0.013967627391206695,2930.146352880123,177.88041388188117,2.811610524291089e7,2.8787826775896717e6,2.6121386363964017e11,4.302112811733582e10
-0.00049,-0.5831219161892367,0.014201315649173079,3068.4539533527777,185.0738980154658,2.9685758108097762e7,2.9560888210056275e6,2.7516226082945416e11,4.250896323737135e10
-0.0004999999999999996,-0.5688091695098624,0.014457542192680554,3159.653113960218,184.33868737350227,2.9950467802705593e7,2.8731948649127074e6,2.5880337327584454e11,3.9454854039348015e10
-0.00051,-0.5500588234338589,0.014848221868956192,3310.410389610937,189.1550308611626,3.1212865574451618e7,2.975222038949684e6,2.6142761573196616e11,4.065635092657055e10
-0.0005200000000000005,-0.5343104291207612,0.015306597285068987,3498.7309927909373,192.17726923013274,3.2550665245169282e7,2.943501819446897e6,2.4848980635243616e11,3.98019085974389e10
-0.0005300000000000001,-0.5167278210874066,0.015365412319982388,3605.618513707315,191.90913094897175,3.278792779169305e7,2.8613214833139936e6,2.2202972519639423e11,3.861199521309241e10
-0.0005399999999999997,-0.4958481735906566,0.015598576134873832,3769.9761969606243,195.62234308155845,3.4289708207637176e7,2.8923295846063746e6,2.2044914394990265e11,3.949818280926583e10
-0.0005500000000000001,-0.4825985954631397,0.01588567527022582,3852.5461108959657,193.09556802548514,3.370184429063923e7,2.7795298017918635e6,1.8596906067295306e11,3.833657430993448e10
-0.0005600000000000006,-0.4644367530556026,0.01610273831486659,4014.5224451873996,197.49368589106135,3.483561065120455e7,2.751694886868951e6,1.6922712023669028e11,3.803284770424594e10
-0.0005700000000000002,-0.44514496369306283,0.01645408182111903,4158.423138188377,198.2499076787236,3.5454460927176066e7,2.7437428446909348e6,1.4615329928923706e11,4.0420154732816185e10
-0.0005799999999999998,-0.42252942787765446,0.016685996429970495,4247.722721370402,193.49050612551977,3.474159993341535e7,2.556115236189027e6,1.0239898749871547e11,3.990987318484028e10
-0.0005899999999999994,-0.40587998412578874,0.01691621856264855,4425.82130929562,197.86467958051585,3.5303275341346614e7,2.5005802952985424e6,6.98461298064949e10,4.163325850743605e10
-0.0006000000000000007,-0.3799887964160013,0.016991033887592065,4545.895885148399,194.44133669519712,3.48391160229068e7,2.4012139056149093e6,2.5313993261540745e10,4.248943669287376e10
-0.0006100000000000003,-0.35952302873367636,0.017343037203890528,4697.294145769456,194.04605156881362,3.515769582322832e7,2.3171434059335375e6,-7.979559175198692e9,4.447076300012983e10
-0.0006199999999999999,-0.33686607220078474,0.017652360899573713,4786.112779806595,191.99574834725087,3.405518411235959e7,2.3170485055931564e6,-4.800943806685713e10,4.466087593977647e10
-0.0006299999999999995,-0.32113322129011806,0.017889162292878368,4923.66846171019,195.17481145831758,3.4819763844171226e7,2.335243587481154e6,-6.352864772144245e10,4.70245959885322e10
-0.0006399999999999999,-0.29351608945902685,0.018153349564702513,5094.296618949287,198.35929531777685,3.426957211602119e7,2.3356730055492097e6,-1.096690326677012e11,4.980982194924963e10
-0.0006500000000000004,-0.27049038062446307,0.018582627804076237,5309.498548844862,197.4080400242043,3.3683788904507354e7,2.3491359537778683e6,-1.753071293392438e11,5.333715701834269e10
-0.00066,-0.24397670583418288,0.018781612599884378,5394.962865122185,191.57365095594812,3.1552863052036777e7,2.3233233150132187e6,-2.37940565175844e11,5.326538972289998e10
-0.0006699999999999996,-0.2213538035575148,0.0190385868586746,5580.687377935356,190.2184572719465,3.052783171454035e7,2.3865206070467704e6,-3.100103333520942e11,5.6069836371523674e10
-0.0006799999999999992,-0.19697600015352906,0.019255570552854297,5688.448065610884,190.60925230545942,2.929411867964326e7,2.392939374607536e6,-3.645257243825181e11,5.777579157590324e10
-0.0006900000000000005,-0.1678806434509184,0.01954064302665663,5834.586971324606,185.14484212864735,2.6901840804089013e7,2.4460442572489884e6,-4.3722019729902814e11,5.8939494383896866e10
-0.0007000000000000001,-0.14259480413446735,0.019854177689308576,6027.697628743863,186.22329212621776,2.5473035409389906e7,2.5704897621523887e6,-5.036899633048357e11,6.14402362214261e10
-0.0007099999999999997,-0.11686609430484277,0.020239516739123112,6172.110810552165,182.84839557673226,2.322002822231019e7,2.636537111193516e6,-5.696539064009362e11,6.263904972160566e10
-0.0007199999999999993,-0.08466990370988328,0.02051878454217847,6310.629097114963,177.66928114176633,2.0928518134176116e7,2.708048156474556e6,-6.356528355489648e11,6.306301482792609e10
-0.0007300000000000006,-0.05320631694990888,0.020709659841550532,6425.194181183729,175.07078115297193,1.8320454151099272e7,2.779768424255709e6,-6.860750837510275e11,6.2877878915189766e10
-0.0007400000000000002,-0.027050695672934482,0.020921542825505103,6607.017413939056,179.02484349813543,1.6608268188270988e7,2.8994916620360552e6,-7.369170067162173e11,6.536546907794973e10
-0.0007499999999999998,1.8180687292396995e-5,0.021433557837842232,6767.536532406944,177.14501232116416,1.3005844420952847e7,3.011747362406784e6,-8.074274506739125e11,6.598335431072463e10
-0.0007599999999999994,0.027135874866672426,0.0214373512074686,6822.439665545816,175.8054830214802,9.530335603509327e6,3.0475371085459315e6,-8.431686647415396e11,6.523529064015561e10
-0.0007700000000000007,0.06118943530030703,0.02148392164128165,6855.375754106357,172.58825925061038,6.48846053305183e6,3.087172948128462e6,-8.70780253674081e11,6.388271024805966e10
-0.0007800000000000003,0.09120311358787848,0.021572811959691567,6881.086087019853,171.72237178306995,3.4575345143936714e6,3.1256469666376417e6,-8.902453088851503e11,6.339653705032413e10
-0.0007899999999999999,0.1239261747720456,0.02155451725468931,6880.549478581513,170.16625998291426,-116898.0867685882,3.1377051164083015e6,-8.951819727178832e11,6.229929269097957e10
-0.0007999999999999995,0.15495008522685427,0.02145856964437149,6866.551262204606,167.68456063003072,-3.7810885725014056e6,3.143730235943765e6,-8.993446493731097e11,6.150454925196579e10
-0.0008100000000000008,0.18685543901155302,0.021345121314077425,6842.842427866926,166.72807333702116,-8.021929906318711e6,3.1139425962455277e6,-8.900195039031694e11,6.089310422266671e10
-0.0008200000000000004,0.21534474740969733,0.021330583670379443,6809.970154896757,170.8916305800295,-1.111216647170777e7,3.088216735818304e6,-8.666709586743564e11,6.1939259833656845e10
-0.00083,0.24711828019694823,0.02129298652450179,6789.813489811934,167.15836025145657,-1.3985546841834195e7,3.1359514321203055e6,-8.713648834014535e11,6.206040570280586e10
-0.0008399999999999996,0.27377762594228383,0.021312913882061663,6715.018925566658,169.69599986405666,-1.730649080702866e7,3.1048282298171325e6,-8.412723112662823e11,6.276987039736412e10
-0.0008500000000000001,0.3042914919673924,0.021263484700339796,6667.91074516041,171.53718719138612,-2.0760128748543594e7,3.095929495975321e6,-8.148770925103164e11,6.436449771730137e10
-0.0008600000000000005,0.33291372461870017,0.021093691707770177,6596.749538334817,175.49998537571793,-2.4257599479583833e7,3.052577640782967e6,-7.738194750996255e11,6.642321452227186e10
-0.0008700000000000001,0.3641041245807453,0.02101146194515883,6528.883898412868,177.80400954663224,-2.736670414185444e7,2.9812358495419296e6,-7.369633402130355e11,6.822238121593354e10
-0.0008799999999999997,0.3932194451805407,0.020832588142162697,6347.194759739527,186.06927198358807,-3.0472746045885883e7,2.908817561704899e6,-6.401755082328082e11,6.867812501125815e10
-0.0008899999999999993,0.4237516819035608,0.02063299532519952,6284.329583203485,191.88882491321814,-3.3039296209306575e7,2.9023916771830767e6,-5.939073317730887e11,7.094513373119902e10
-0.0009000000000000006,0.45384918483261444,0.020423434434961467,6116.2354384530945,193.83727556743716,-3.493779294389508e7,2.8250180130311083e6,-5.298098679407686e11,7.11420989490862e10
-0.0009100000000000002,0.48470968862182057,0.020122244967692257,5989.1448381023665,197.10189091997196,-3.668993555497852e7,2.806361937169391e6,-4.661818783690984e11,7.039517312527966e10
-0.0009199999999999998,0.5115331810053789,0.019807035690123726,5807.901986207831,198.52971171558104,-3.8313011403119184e7,2.7457724470296e6,-3.851682242813934e11,6.866809120484115e10
-0.0009299999999999994,0.538183151515795,0.019485048787081734,5598.6566562438875,198.82113262620865,-3.948534546025726e7,2.703323156447521e6,-2.964131976188057e11,6.620063462341468e10
-0.0009399999999999999,0.5639158334010236,0.01930735750743627,5445.92847096167,201.8907141378668,-4.162115012547703e7,2.5966279348671325e6,-2.2465490734551117e11,6.63835732170806e10
-0.0009500000000000003,0.5923497017755124,0.018810549053865522,5323.742977597159,206.4821196710314,-4.3543127431065984e7,2.6200260850655064e6,-1.6446943403335706e11,6.650675071453322e10
-0.0009599999999999999,0.6224522459889902,0.018330389358648447,5114.709454794725,210.31056534155644,-4.4881964983562104e7,2.6830870884589306e6,-6.985641454182092e10,6.422020193561978e10
-0.0009699999999999995,0.6488139866237359,0.01793814399436956,4925.067965242098,212.82621466771909,-4.563384539913535e7,2.7600099260389023e6,6.763575924765441e7,6.1913699966758316e10
-0.00098,0.6766783622138802,0.017603673171305456,4769.346226051246,216.3820992369414,-4.636081293597266e7,2.881883636855103e6,6.80131950600081e10,6.1090131186072495e10
-0.0009900000000000004,0.7025146607873957,0.01715437840209324,4483.821963886991,214.4373312243068,-4.485788303618444e7,2.9117160240968154e6,1.278608539620565e11,5.712160601293443e10
-0.001,0.7248268669424884,0.016848073676616934,4264.016355828843,216.9242703827721,-4.501600896514039e7,2.945864722693843e6,2.009947133478751e11,5.260405756975305e10
-0.0010099999999999996,0.7497821057185818,0.0165094462886074,4030.4557561740694,215.9047230153174,-4.384109124098327e7,3.0158751912767207e6,2.462876922343048e11,5.080713816712504e10
-0.00102,0.7746790697872588,0.015967496240942857,3822.1190369898986,215.1648511683153,-4.317751213256981e7,3.058820327092948e6,2.939862761860237e11,4.740706469939079e10
-0.0010300000000000005,0.7956304691915492,0.015450305440029224,3619.358713323443,212.53049190959618,-4.2156343662244976e7,3.0487513739333292e6,3.272840170095956e11,4.632289530093901e10
-0.0010400000000000001,0.8119953428874277,0.015001690939549025,3440.076271688465,213.29780377730557,-4.1447004361529805e7,3.206092407556802e6,3.651969751020189e11,4.788955099933094e10
-0.0010499999999999997,0.831243966012153,0.014694736682259365,3241.707882061815,209.35211450181086,-3.97537593867851e7,3.173091511740707e6,3.7452704753203784e11,4.5823610809742966e10
-0.0010600000000000002,0.8502218388293815,0.014369999153353954,3076.533964849062,210.72812197748635,-3.925372924697273e7,3.350584067213283e6,4.129579872130385e11,5.004446196673258e10
-0.0010699999999999998,0.8683958330879491,0.013637165406273272,2857.9451597813945,203.52569746985273,-3.6920511368805945e7,3.234672148188369e6,4.068814843007252e11,4.720486171138253e10
-0.0010800000000000002,0.8865866922702601,0.013220825917796934,2638.2782797284126,194.3673020850851,-3.410622783748515e7,3.113631627223667e6,3.8875314918455725e11,4.618617041803704e10
-0.0010899999999999998,0.9053679430179584,0.01275275484696199,2433.9762685142605,188.19397016676834,-3.180473442169548e7,3.0926303728425405e6,3.7982306428057465e11,4.8622974686422844e10
-0.0011000000000000003,0.9227723150525281,0.012243057498327528,2262.305383585514,186.7203337906483,-3.0440440218103003e7,3.2498924520619353e6,3.9376990045188007e11,5.514865548723686e10
-0.0011099999999999999,0.9368833197450368,0.011664386051253969,2095.717396563811,182.43392410151,-2.8726199298247196e7,3.22765563550943e6,3.893820837331603e11,5.5585305169217545e10
-0.0011200000000000003,0.9507037649632286,0.0112688717504923,1921.5749333508354,171.6768933263279,-2.607438344807606e7,2.9974680598604935e6,3.552739494550613e11,4.998019367715463e10
-0.00113,0.9619229136031967,0.010790195594906668,1781.9708084649646,168.7265658938753,-2.472322266317297e7,3.040423117782669e6,3.5294918004984344e11,5.242836836165666e10
-0.0011400000000000004,0.9762668448269705,0.01042276281320718,1652.8847462429283,161.73875645533968,-2.304297324860936e7,2.9248426232972667e6,3.3403103097305963e11,5.0847127367091225e10
-0.00115,0.991787182418413,0.009792847058903292,1495.338005219297,152.44912781742588,-2.058098954878113e7,2.6990251631937902e6,2.978937716453062e11,4.5956115960028336e10
-0.0011600000000000004,1.0011309236496866,0.009326823124031148,1387.5423772353483,146.34656756133302,-1.9119444323980972e7,2.590029609549711e6,2.803045665307107e11,4.38302328040468e10
-0.00117,1.0116540267139371,0.008982210991650173,1250.7139105808972,143.54968873492544,-1.7634535817715146e7,2.7384966713583325e6,2.766545183386904e11,5.32148443224946e10
-0.0011799999999999996,1.0202795570489638,0.00853017998603848,1153.6027785172798,142.14553946147666,-1.6644541713712579e7,2.810969005724122e6,2.7329557645717227e11,5.711322233741115e10
-0.00119,1.029612321164233,0.008102632487270748,1049.2979212704793,134.1249437387142,-1.5088850402006378e7,2.6835624645031793e6,2.519428042416461e11,5.514870317685812e10
-0.0011999999999999997,1.0374919685595698,0.0076316812996963974,904.5193177430381,123.07093466682493,-1.2803667770476662e7,2.4990007711442667e6,2.1620545855206094e11,5.316729118414651e10
-0.0012100000000000001,1.0495879592234283,0.007121541245900184,799.1625577388883,112.65389359304254,-1.1074855353827536e7,2.162687300236018e6,1.817250301122532e11,4.220845108633635e10
-0.0012199999999999997,1.0543278065180863,0.0066283512915628305,708.6857864984279,105.8581452094291,-9.69103128255276e6,2.0977431725037843e6,1.62487265065962e11,4.261432549625851e10
-0.0012300000000000002,1.062226908110201,0.006427633576142106,640.9799183418226,99.69147559168623,-8.60198316805404e6,1.9706748674903295e6,1.4341832775352002e11,4.060166441210385e10
-0.0012399999999999998,1.0690658838515332,0.006062226340313816,575.2939058120367,96.52838099575656,-7.839893092989204e6,1.9916423153108323e6,1.3638852231638841e11,4.324500398985909e10
-0.0012500000000000002,1.0756097913830476,0.00575707692279717,513.4497608106466,94.27152958001389,-7.016584339144075e6,2.114608489625504e6,1.2826589656649532e11,5.173622302637558e10
-0.0012599999999999998,1.0815515535872966,0.005595495009487024,466.8561540807938,90.75289010452057,-6.386274195415517e6,2.0742694049508593e6,1.1836110654392355e11,5.182180003332646e10
-0.0012700000000000003,1.0857463113137642,0.005212073350143838,412.849875944726,88.0164142097857,-5.736991302623799e6,2.072050233424238e6,1.1089128501727039e11,5.307167818444357e10
-0.0012799999999999999,1.089151286001662,0.004969185079942388,382.5759858500416,82.14804057383436,-5.106328571030901e6,1.8750006106530363e6,9.587716913313716e10,4.684499821174867e10
-0.0012900000000000003,1.09299433116995,0.004770188875911351,342.6672090489477,79.56685259664313,-4.535180182323612e6,1.970017622039769e6,8.93496676324228e10,5.3983299825660255e10
-0.0013,1.096347290511865,0.004551943096813847,306.9185131918529,67.22037735791673,-3.693086385311559e6,1.4399578847808922e6,6.460552765622813e10,3.397028912466522e10
-0.0013100000000000004,1.1037441284884617,0.0043509757525588815,283.8519997910476,68.65798412375108,-3.4777727442845814e6,1.6349573944415033e6,6.60744910045522e10,4.284374721478096e10
-0.00132,1.106542955669092,0.004220288970542123,257.58493897169484,66.58673528498159,-3.1437029773879857e6,1.6356153398884851e6,6.145205870087377e10,4.365995828789978e10
-0.0013299999999999996,1.108241452006619,0.004000311331171383,231.4602451864458,63.7584933963815,-2.866535808562428e6,1.5255084434473487e6,5.614020831046735e10,3.939871924201246e10
-0.00134,1.109030790034032,0.003924627352209569,224.90276442202443,63.57848499707985,-2.795282634895611e6,1.5386384991681068e6,5.606581546665301e10,3.995790792385377e10
-0.0013500000000000005,1.1063004335115554,0.0036790468908766663,206.29061561950033,57.47736297068416,-2.3823024459352447e6,1.3313897888333981e6,4.591040270643743e10,3.3099699132639492e10
-0.00136,1.1111404325653458,0.0034797176738157244,176.47164533632034,51.70750179762243,-1.9243281740807819e6,1.1765588971884693e6,3.737373153389864e10,2.834289284670762e10
-0.0013699999999999997,1.1127963915079002,0.0033346999283928396,163.55907708433335,50.96421293475177,-1.7785388115737662e6,1.2054223177481527e6,3.5853636352518234e10,2.9963187007219574e10
-0.0013800000000000002,1.116530623973733,0.003096842375755996,142.69609287778883,43.17703273269266,-1.4009411756303243e6,929078.0170633231,2.5700957710164814e10,2.101588147164425e10
-0.0013900000000000006,1.116877999618283,0.0029242746884631495,133.48755084672592,36.25860930027818,-1.0829016347163063e6,705532.6607225132,1.7917967228942608e10,1.4461454222692638e10
-0.0014000000000000002,1.122393074606806,0.0028787896754902775,122.01904320136987,36.58943044492524,-1.022520656675606e6,758616.8954978139,1.824604060754254e10,1.6284302498316751e10
-0.0014099999999999998,1.1233342848649328,0.0026335291107259526,110.59289890939804,33.476341692003025,-888910.4153193345,652638.920075286,1.51409262711702e10,1.3195030310394102e10
-0.0014200000000000003,1.1265483867204935,0.002623146704427046,102.25826312354822,34.128935256523505,-849746.6969420161,715067.6644297062,1.5965594184037722e10,1.5219686004439592e10
-0.0014299999999999998,1.126418225360155,0.0025462620982543,93.8217800138493,28.431738385620598,-637803.3360666893,541077.5337926344,1.0891641031222292e10,1.0495162937639114e10
-0.0014400000000000003,1.130796686270316,0.0024316176946392746,82.40903423514321,23.98073399613864,-488536.13828174805,428026.5950706773,7.821056018558073e9,7.717695948819274e9
-0.00145,1.1325176096533234,0.0023583682290142984,80.3707084156382,17.90053404022515,-355148.1328598643,261266.66965697682,4.304236028085189e9,3.937190311118671e9
-0.0014599999999999995,1.1342661325169017,0.0022026653440148656,70.3855444581364,11.79845312966379,-196926.5357829921,133064.4544156321,1.7989672892840488e9,1.5882943686056538e9
-0.00147,1.133251903413952,0.0020665085166354804,65.40865722364606,9.489065946688218,-136495.17718356027,98204.45807504527,1.128433356058411e9,1.056170448068057e9
-0.0014800000000000004,1.1337767478376073,0.0020937159384544503,60.46169768651268,7.7795452641608165,-105025.82406776003,69789.50106362361,7.221960105725257e8,6.64361906476738e8
-0.00149,1.1345470944790488,0.002048191633000258,58.27120847264503,5.441268643370141,-64114.653327576336,40374.46247530069,3.274847236100726e8,3.225440430534539e8
-0.0014999999999999996,1.135056192221728,0.001953494396069123,56.12242247657056,5.48524780698822,-59599.77798738769,40380.96102928075,3.2019983766988957e8,3.23168579632099e8
-0.00151,1.1332541150286861,0.002012037125857363,56.04462898043467,5.034481622390303,-54208.50085689808,34277.87735650784,2.6129890161597028e8,2.5994683908964053e8
-0.0015200000000000005,1.134081348707242,0.001960077404940632,57.03255398096699,4.087085084113009,-45580.83064612661,18030.885412474272,1.3253996483358578e8,1.0106971822273894e8
-0.0015300000000000001,1.133478364692031,0.0020651818307585944,64.14527794195966,4.066102100363304,-50510.26523609173,17034.55089303909,1.1537642934760365e8,8.996762696261467e7
-0.0015399999999999997,1.1330284258539423,0.0018673064310181775,52.07701416383228,2.98470718580499,-36114.255278178534,8717.369546668042,5.612908913541895e7,2.9880584331595402e7
-0.0015499999999999993,1.13339374821802,0.0018788706905893523,50.8614408061096,2.8045208914100903,-29012.671592029095,7066.796097252062,3.872550640545344e7,2.4748141283389185e7
-0.0015600000000000006,1.1315946355110682,0.0019216697534529244,55.03835522319219,2.916478600344085,-35837.289659890404,7066.37455095043,3.780500715053865e7,2.207017054235995e7
-0.0015700000000000002,1.1394935490495963,0.0019030754737718416,53.121113207707616,2.842940735056792,-30378.5888365718,5899.434242371762,3.429338003473122e7,1.297915724154191e7
-0.0015799999999999998,1.1343731593382118,0.0018913929602554559,50.39719815867473,2.66022014603855,-23613.669765034443,5421.160560838934,2.753334342225383e7,1.2258812392563356e7
-0.0015899999999999994,1.1340504149878468,0.0019337156087704584,55.517450727049216,2.9669619340968834,-32674.218313534744,7228.910382411872,3.8288572745633595e7,2.067900205624808e7
-0.0016000000000000007,1.1391202773895197,0.0018855690618987235,53.183325575309055,2.988205534526794,-37192.676282148925,7605.291468578645,5.376477135631426e7,2.1609465498725172e7
-0.0016100000000000003,1.1394994597239256,0.0017545564938345323,49.529509602207,2.6753809648981552,-26888.031516360108,6255.904101105966,3.505425968956534e7,1.8448719963727634e7
-0.00162,1.1400815345465887,0.0019189140274807038,51.91125336788581,3.011484415326459,-34462.38860039453,8126.447738400601,6.006179124337882e7,2.6637098193187337e7
-0.0016299999999999995,1.1410962008811876,0.001906793210940015,54.51223294267867,3.486075425594816,-43563.184423522005,11211.458115083684,9.08279789083604e7,4.41763958504639e7
-0.0016400000000000008,1.1422669606464504,0.001938135793741549,54.42206883853686,3.901164432544178,-45415.114286416894,15286.659660807616,1.2604616891979969e8,7.270941512260835e7
-0.0016500000000000004,1.1449426148101975,0.0016731073340934299,44.58396207212677,2.5552074014185946,-28566.789882196837,6995.588612343431,4.6032752051140115e7,2.2377624861760713e7
-0.00166,1.144450740703847,0.0017555928326413906,48.35807696085477,2.7008488135885798,-29235.79347311302,6234.838074595536,4.005858999081751e7,1.6641619883744223e7
-0.0016699999999999996,1.144847467975307,0.0018041180374897534,49.20953213506355,2.5031506864796924,-24826.10982255241,6093.825371160866,3.5607216864237204e7,1.7030999876581203e7
-0.0016799999999999992,1.1459329285041235,0.0017860342521778356,47.285433882701746,2.9904701963334293,-33111.688161681705,7867.448211027339,5.664147586255124e7,2.3809432190727104e7
-0.0016900000000000005,1.1421787097759657,0.0018408360856895438,48.9681783701837,2.3440065935648198,-19051.168708395053,3694.15453200564,5.948721390620532e6,6.512360285057608e6
-0.0017000000000000001,1.1443740976737933,0.0017521090049050403,45.592067200770344,2.626539587741904,-23139.84487454351,6009.137788752969,3.5100752406811066e7,1.7452796418893106e7
-0.0017099999999999997,1.1447365806780752,0.0018859621667292224,50.18029296885941,2.781421489308631,-31127.0361248284,6681.428272955778,3.828738946797504e7,1.968136399853713e7
-0.0017199999999999993,1.1471206006483945,0.001709273311263768,44.66718833802424,2.6845702608866437,-28866.29796876757,6042.038962180987,4.0253334890377656e7,1.5350311649401018e7
-0.0017300000000000006,1.1451636595032881,0.0016623768583219184,46.665830120108716,2.5101765063851524,-23919.269249685025,6019.332693441222,2.9210198279772982e7,1.807849079429575e7
-0.0017400000000000002,1.1465195721487933,0.0018561201825020575,47.098137751384364,2.5618017718786366,-28765.78861439246,6166.155373481905,3.570092174853552e7,1.896045041017532e7
-0.0017499999999999998,1.1446991842335774,0.0017610810299718677,45.45150361866454,2.3589351259694076,-24976.526304927032,4658.692455677826,2.3083406595723808e7,1.0482690639842423e7
-0.0017599999999999994,1.1471535084652629,0.0017864727273382947,46.89223604090469,2.190613849795243,-19201.934814071596,3134.076577744516,4.43258118470018e6,5.406397183160969e6
-0.0017700000000000007,1.1466014845907966,0.0017135656763612127,41.53500287836745,1.836844854663352,-12329.603831015418,2625.4910963368275,307706.3319186752,4.278303545467244e6
-0.0017800000000000003,1.1485856771423069,0.0017870753598845975,45.49177053022083,2.3479672517750183,-17392.81934025004,4117.567972354092,1.9130157244893003e7,7.425548383948743e6
-0.00179,1.150585744198402,0.0017159386318642052,42.33578279946628,2.0289025666333154,-14227.077908293433,3305.084140288449,9.360795988706827e6,6.441160382968143e6
-0.0017999999999999995,1.1515158363424378,0.0017226447277765406,45.033700215961304,2.294632090654424,-18471.978084882692,3689.8995237922827,1.2778136618891189e7,6.522333194780267e6
-0.00181,1.1497029243390404,0.0017275373406364142,44.48869308948189,2.197435953155322,-20542.684649583443,3616.8619132311887,1.109450923633685e7,7.471597215795084e6
-0.0018200000000000004,1.150012213610273,0.0017177778529797675,44.461223050489224,2.2389234986295907,-22035.757914772763,3856.552285228311,2.364076624473589e7,6.913742016533211e6
-0.00183,1.1499907598713346,0.00175031975580599,42.66736459361447,2.093715508855706,-17633.02025213852,3085.9332979346364,7.795350372944681e6,5.201416443992952e6
-0.0018399999999999996,1.1499411837797748,0.0017385897015867503,42.74563541820143,2.0689599904616367,-18109.617756963256,3763.080078768062,1.0512318466557926e7,7.795375732334095e6
-0.00185,1.1524970058664903,0.001604965135879592,38.37336432150931,1.783219428464425,-10957.205282075332,2700.0406460850336,5.400706797549145e6,4.723649158835608e6
-0.0018600000000000005,1.1552101981759049,0.0017251685592565992,44.72183657179059,2.1953173312047594,-23029.56093433483,4029.4739104622176,1.9097372768880494e7,7.634571462637208e6
-0.0018700000000000001,1.1542557824044415,0.0017228667480014032,46.14478621150582,2.363635230978722,-25582.628693164526,4857.72146571938,2.7970819051375013e7,1.117014925427927e7
-0.0018799999999999997,1.1533847399337218,0.0017473274412565653,45.051244109947646,2.26883734974997,-21857.2158769642,4247.519024279383,1.4994505663438782e7,1.0026010031483147e7
-0.0018900000000000002,1.153657766336385,0.0016951359683528495,41.783857052860185,2.1638646018166763,-17892.033610721697,3845.5252835302354,1.3939206834561767e7,8.51266904218541e6
-0.0019000000000000006,1.150789436359237,0.001720024069157669,44.23387456251847,2.3895512432867365,-21252.521851866408,4100.047620526659,1.9007156233595144e7,8.073727771566007e6
-0.0019100000000000002,1.1510943153889708,0.0016185596914923411,40.067393124057645,1.840960668077439,-15244.275348267833,2562.6385705997145,4.413793548697746e6,3.7895678611349785e6
-0.0019199999999999998,1.1533614274404702,0.0016738332606387484,43.68664008033723,2.244186689322677,-20250.136749676698,4569.917165784807,1.8923039088550366e7,1.025691425192224e7
-0.0019299999999999994,1.1548988742291606,0.001676776474148567,43.04436049971972,2.2623006691428147,-21838.065040832316,4119.995975228431,2.251437636509604e7,8.540981053791989e6
-0.0019399999999999999,1.1525026541098708,0.001602237474089911,43.36658605981886,2.7511827495895744,-25571.147961873998,9908.82198451021,5.270023015441075e7,4.39845997126266e7
-0.0019500000000000003,1.1540285104888814,0.0017512111226758323,44.91361641518155,2.2820628976742605,-20013.7477839535,5168.605882112971,1.6752286856287427e7,1.4750145094123911e7
-0.00196,1.1548490474726727,0.0017251226710218257,44.546261618423195,2.248678458548738,-21660.04544908547,4059.861670594457,1.3407718693472201e7,8.236514660987331e6
-0.0019699999999999995,1.1562759690709923,0.0016936395884627764,42.7162566226384,2.101272331990267,-19304.69812075585,3185.041475644985,7.412160807020997e6,5.171387501132563e6
-0.00198,1.1565467371508793,0.0015725279153301882,39.71730936939318,2.0827010658355745,-16170.204007011516,3431.9278024745804,1.4104171925758626e7,6.294820663100685e6
-0.0019900000000000004,1.1575440177043783,0.0017086128494516687,44.30078399028871,2.1141874525225313,-17829.48735109669,4189.547939551913,1.0642636783727594e7,9.785020924305977e6
-0.002,1.158035681741522,0.0016907350089859763,43.00344320601744,2.7059919809853885,-24693.211607389476,11158.481916094888,5.850653515750793e7,5.539677988008024e7
-0.0020099999999999996,1.1596449703588607,0.0017125085109307148,42.13521680174769,2.1944660749308644,-17086.540480398024,4466.474596060255,1.5869964441535939e7,1.1478007624016158e7
-0.00202,1.1593441070529196,0.0017228106153904241,42.597843542881826,2.2271956286061143,-17082.27770537701,4633.735872312904,1.8903027016990695e7,1.062291491276862e7
-0.0020300000000000006,1.1570534860150878,0.0017022869578556662,40.960472818215536,1.9872163733927717,-15185.999101530337,2916.8366757760223,8.179507418657983e6,4.805650227208837e6
-0.00204,1.1561816568211098,0.00174560347806751,43.955107411964164,2.234240200168282,-20526.7052408454,4248.200114254171,2.0177550348132107e7,1.010995662706805e7
-0.0020499999999999997,1.1563695616031195,0.0016140606947773145,40.8008068712336,2.1286213727667693,-15074.634112936992,3348.3797710433473,1.3624769029633267e7,5.9777476658158e6
-0.00206,1.1560679786896448,0.0016770798311346127,42.984433267714365,2.3873183403815483,-22129.39214436494,4780.910241844029,2.6612204351472653e7,1.1078627665892463e7
-0.00207,1.1596779821535979,0.0017584777546774519,43.897290251705606,2.464585253787523,-21567.66090590268,6405.231327934487,3.471720485223718e7,2.1804854977870367e7
-0.0020800000000000003,1.1574569084005741,0.0017335691186676583,43.25657922915919,2.401146241133893,-24092.74938836734,5514.156951219313,3.2800024335647725e7,1.4358025036572771e7
-0.00209,1.1592523443935836,0.0017368456781093073,45.39719789672136,1.9553929042676002,-16520.2582240723,2820.5277375083656,2.8473133176385937e6,4.0044341400522063e6
-0.0021000000000000003,1.1602473064710506,0.0015315441646900436,36.79403328073862,1.839071049821128,-15674.919226691305,2375.2287504708756,8.076854953755149e6,3.019997460735852e6
-0.00211,1.1646640274103204,0.001572524868438382,37.77953915505147,1.8659095380374018,-14847.521515572582,2869.349604687715,1.0553558916876929e7,4.652784872686557e6
-0.0021200000000000004,1.1607716531261798,0.0015696421321219124,39.12902278422555,2.0136951185952,-17718.329836822195,4021.0848890607317,1.619613752761259e7,9.547129679906221e6
-0.00213,1.1612591911503434,0.00168819571695659,41.20534299068363,2.0922884115593767,-17166.95444250434,4209.283692034387,1.8648889044654403e7,9.892941397817602e6
-0.0021400000000000004,1.1634396814516186,0.001682262020576313,40.542474752529515,2.277083498315331,-21926.523561918715,4049.971007894006,2.464179380362859e7,7.08157351043235e6
-0.00215,1.1636699447730086,0.001644929269622573,38.25241403677833,1.868001425357363,-13867.294037967811,2992.000575950675,9.145442750350177e6,5.091107974884282e6
-0.0021600000000000005,1.1632827652028432,0.0016887787086516898,39.390009515112546,2.224542444040519,-18848.833171533075,5202.229655387819,2.6088397401311997e7,1.5264255293657895e7
-0.00217,1.1659866327633026,0.0015727036660633754,36.767165736619575,1.9655064821637562,-16801.527071842458,4033.7837777917753,2.037422223905745e7,9.985444624356149e6
-0.0021799999999999996,1.1626278978695608,0.0015895813025604505,38.606029437593314,1.9475097518300564,-13012.30143774713,2832.0599466584345,6.887652114466113e6,3.8889338675582446e6
-0.00219,1.165633190471012,0.001656361815771821,41.37632055803709,1.90323708579743,-13229.729894744027,2603.841885352566,3.4852555760233467e6,3.7274320039628968e6
-0.0021999999999999997,1.1649246206715982,0.0016134993400368678,37.066298165727375,1.5849776567042257,-12025.373033456515,2190.4361646734396,-363798.98244870384,3.4493957553750123e6
-0.00221,1.1641531438694934,0.001702424218555747,41.933072090855916,2.0782287860400657,-19469.10932474923,3946.456874212352,1.4858815918312566e7,8.903331305025855e6
-0.0022199999999999998,1.163715397075476,0.001569467249190073,38.417956385263345,1.7576453363102058,-13385.52284054667,2499.693210575148,5.708734386711679e6,3.6745623418122316e6
-0.00223,1.1634235708122531,0.00154558021144714,38.7200319360507,1.9328894584772953,-13121.055234945907,3066.5162710635673,8.462569005329287e6,6.187781183235092e6
-0.00224,1.1647374517966116,0.001560506163794223,37.51860937582903,2.0053425566629346,-16976.67730635366,4111.824834172579,2.0725662625661116e7,1.0711576148043282e7
-0.0022500000000000003,1.1670791118879857,0.001614866950409525,37.6134751686061,2.0360310211926764,-14833.67211154392,4240.500338453623,2.0510518274516262e7,1.1214220897440836e7
-0.00226,1.1666808576522283,0.0014952863973865073,34.85938294300628,1.741738367993262,-10987.682161741834,2567.7638922959018,7.800620799857282e6,3.9786332890367513e6
-0.0022700000000000003,1.16709602825135,0.0014950654877304505,36.24406959114833,1.831397776409897,-10466.39110144447,3020.532962258867,1.4426352651176397e7,5.643555878063206e6
-0.00228,1.1675396020817923,0.0015636483812206273,38.493381826409134,2.001510050253686,-17087.199111913305,3613.7049843991936,1.7027733671941806e7,7.316080337938677e6
-0.0022899999999999995,1.1703352593390397,0.0016645618224873067,38.89572052604005,2.112962004829125,-21559.137150570306,4109.502034831538,2.2927383271833677e7,8.46125896916387e6
-0.0023,1.1681899170202068,0.0016002412191288198,37.8604247427771,1.8428556739889603,-14320.777211047025,2988.9581996927595,8.994912651163092e6,5.613133806843244e6
-0.0023100000000000004,1.1703210234263433,0.0016068119674861818,38.05718329253663,1.9259470880019383,-15608.676645808904,3298.061296129335,1.1571876787496459e7,7.638444302866719e6
-0.00232,1.1706083254225208,0.0015588922478178189,35.430412680971635,1.8520780512562371,-12382.915220322933,3625.882371132125,1.5268051532207219e7,8.617268542865828e6
-0.0023299999999999996,1.1704878444612432,0.0015759305977360053,36.78298270922423,1.7550169051356812,-11632.63915021689,2508.6255858951554,8.585042522769172e6,3.8288485718537644e6
-0.00234,1.1704383797595743,0.0015004346939204492,33.4504864544505,1.5909063038693976,-9459.100407181773,2178.9653668696587,4.962088312615968e6,3.420527539798187e6
-0.0023500000000000005,1.1695888590896308,0.0015268875838372541,35.11956821085401,1.6334498932886878,-9527.176379410403,2203.3371896472936,4.770325857482109e6,3.3268696185379317e6
-0.00236,1.171055181361639,0.0015719013304933943,35.75763622472392,1.7820172624088721,-12205.50920563963,3266.9542383766816,1.4177454687581057e7,7.889327068340415e6
-0.0023699999999999997,1.1729623483208131,0.0015061881602097735,32.696041173773146,1.550941978581285,-9572.652569446778,2018.9959916250166,2.959367472551073e6,3.335751442887194e6
-0.00238,1.173006525609194,0.0014949388140619525,33.93517392347491,1.6302323318601841,-10823.62923778759,2432.837513980027,5.797083527465973e6,4.1019802370753484e6
-0.0023900000000000006,1.1701855474243774,0.0015893616735105816,35.52597247659416,1.7156912655256706,-12014.473759235734,2473.986650129088,5.409693171112176e6,4.198040700417233e6
-0.0024000000000000002,1.1714188720557193,0.0015605817074291445,36.96501432534216,1.8099617316026395,-16383.472349471227,3274.142834432469,1.0258474537776576e7,7.883217696839771e6
-0.00241,1.1722040959446989,0.0015770589241331178,36.53448816870507,1.7283142432827467,-14176.079007886914,2528.735323629525,8.158255446806527e6,3.61295775552217e6
-0.0024199999999999994,1.1737797772379754,0.0016062052841839835,36.63218081001958,2.0424390249345077,-16284.517067580726,4177.347947051142,2.2246396423916366e7,1.020438095689273e7
-0.00243,1.1736560606926627,0.0016002901217211105,35.89879560917553,1.9270687158703554,-15034.110648181482,3936.9745460914896,1.6527577447255451e7,1.0708615806456005e7
-0.0024400000000000003,1.174841013338808,0.0015854235881725884,36.26161386624546,1.9298962155539268,-11911.774265017375,3926.9545804014165,1.5402710256745875e7,1.0072939568504302e7
-0.00245,1.1753196124262437,0.0015136741114603232,36.337560792341904,1.7625665898435137,-9257.103966867147,2276.32649180992,6.560738802166832e6,3.2589986244753855e6
-0.0024599999999999995,1.1727142478987544,0.0016215078075549026,36.92895998507069,1.6961726610617602,-13347.492686758942,2621.8586858841813,4.666477460621254e6,4.8883731125450535e6
-0.00247,1.1716961750652124,0.001542266574177175,35.30546132438005,1.5794797963750806,-5318.606757281553,2001.222973166587,1.1310659337104796e6,2.679017093035365e6
-0.0024800000000000004,1.1746585305407957,0.0015267875379183777,35.79370481021083,1.7565794155212269,-15573.944442666152,2686.094851139029,1.0496819259483907e7,4.0480632881287234e6
-0.00249,1.1711873429989466,0.001629872802737684,38.00222302071843,2.0024159632057796,-14125.953168599997,4852.885104038969,1.584473219685044e7,1.6269630910754405e7
-0.0024999999999999996,1.1748482601196224,0.0014879750143418488,33.09313348826015,1.733132247302336,-12815.550215053547,2674.7813529586197,1.06326603257048e7,4.1556070522263832e6
-0.00251,1.1768167283355195,0.0015343674098600363,33.51610079263595,1.5564096664712181,-11326.784533461885,2272.472939425915,5.547296563327727e6,3.930999387529217e6
-0.0025200000000000005,1.175387359011877,0.001566289526391023,33.29376793579964,1.6057317164366545,-9293.270971511934,2332.9856726049047,4.598142948928404e6,4.0510690331799756e6
-0.00253,1.1770000432729673,0.0015281836213507293,34.68850775444459,1.5952454487812435,-8900.612689563823,2010.128434793886,510197.37356962665,2.9731394726521187e6
-0.0025399999999999997,1.1769886544723673,0.0015453729801978109,36.047742379144886,1.8481251881795784,-14222.816187325108,3696.193335573616,1.4575001274866015e7,1.0069467213751886e7
-0.0025499999999999993,1.1767350923564985,0.00154899567034394,34.69794494290952,1.8969724663208607,-13984.886752783706,3900.840324083778,1.809255641430915e7,9.430971651684908e6
-0.0025600000000000006,1.1788181891204919,0.0015243305892855253,35.03328277368097,2.0125967009636456,-16297.071328870925,5462.629303730113,2.3921758390204415e7,1.9986173908839226e7
-0.0025700000000000002,1.1803662008786782,0.0014662609314672701,34.17707531006186,1.6116900361196682,-12487.462968826925,2228.61367793389,5.151434312220254e6,3.504910256631216e6
-0.00258,1.1794019535204834,0.0015049759773599959,34.73514398527264,1.6617238939041987,-12939.610553788323,2368.83577245131,7.1627834157515075e6,3.840402653428183e6
-0.0025899999999999994,1.1804287329915988,0.0014928435402956895,32.839583179852134,1.6588134525820488,-10046.674471497432,2652.141094605871,8.881082980488855e6,5.045407208218666e6
-0.0026000000000000007,1.1809932045901574,0.0015083494495603232,34.68925271823468,1.6466602994766404,-9391.798286766412,2286.8207336834334,4.220275905546055e6,3.4446335465300316e6
-0.0026100000000000003,1.179799720691865,0.0015268973234439723,33.558722468411794,1.766904800774342,-10212.520257708642,3110.7300037788627,1.3514521301534316e7,6.949857601454909e6
-0.00262,1.1763351302845089,0.0015337051318688479,34.95667785435453,1.7829857656984414,-13357.316984399062,2615.9938151983256,9.258737189507885e6,4.202649114115188e6
-0.0026299999999999995,1.1801802319843164,0.0014538886026289426,32.76467139786389,1.6648464141187256,-10425.661251718557,2935.821434484153,8.738411206272239e6,6.642376584132619e6
-0.002640000000000001,1.1832168151863118,0.0014693459934056218,33.15214843656287,1.6251110663202424,-13595.815187301458,2537.1297233505256,7.977440174344437e6,4.1862293695243625e6
-0.0026500000000000004,1.1818353573718958,0.0014957080282258371,31.357008298613657,1.6420908230725249,-9733.343955843056,2386.221080761411,9.228296285700269e6,3.9091639405691046e6
-0.00266,1.1801143930616187,0.0014615993061511416,32.485165662448864,1.3877980289669374,-6673.029445751143,1394.9301355338453,-4.053309147966208e6,1.57684338160537e6
-0.0026699999999999996,1.1822649523058677,0.00138745609550752,30.531946850415338,1.5503567473726265,-11019.979251173057,2113.1432809922658,7.9596241623042375e6,3.6278847098590983e6
-0.0026799999999999992,1.1829034897594286,0.0014784389437238227,33.83546277559169,1.6797377913375648,-12319.937062131778,2825.132938229213,1.166276778201398e7,5.259050201535511e6
-0.0026900000000000006,1.1815234295120078,0.0014344977936737921,31.919691545229995,1.7217660619842505,-11206.970784748148,3755.59779246184,1.1895382356928011e7,1.151744220381015e7
-0.0027,1.1829713700294677,0.0014195071539558686,30.379277443422513,1.519889640141224,-8045.06052510882,2357.5849669403246,7.446999078418738e6,4.1426450066708843e6
-0.0027099999999999997,1.181782977899667,0.0015845698303407804,38.043549121535214,1.971998552485926,-16461.844269304514,3523.6595211816607,1.5735189694899954e7,6.996608234544102e6
-0.0027199999999999993,1.181903440007655,0.001469209377779093,32.598075150041616,1.7613764312988824,-13702.33491324849,3164.4693689672395,1.6045405350274643e7,6.569724411570788e6
-0.0027300000000000007,1.1838846520369142,0.0014460928618838262,32.358689348127136,1.5743012024278122,-11672.256376992502,2076.289951394806,6.828852211175943e6,3.0136425053317253e6
-0.0027400000000000002,1.1851639904077553,0.0014005963890942382,28.96793548343547,1.441129951757498,-9391.301444374716,2499.013285077647,6.612536539837354e6,6.084179805228151e6
-0.00275,1.1844200016162405,0.0014845218423666562,30.367954089374447,1.4269575417281637,-8633.50440079617,1825.7942611621384,4.563901512374349e6,2.4370724245803095e6
-0.0027599999999999994,1.1847113500776456,0.001479441813569618,30.709180616397184,1.4468559961776564,-9489.664547074277,2196.980570859513,5.496252582749827e6,4.013781254780443e6
-0.0027700000000000008,1.1871605440183288,0.001383320150140066,29.77804365307211,1.5684685254430473,-10558.978740219067,2401.02584186705,9.863742198553039e6,4.366147727238763e6
-0.0027800000000000004,1.1847699934349203,0.0014525395741439883,30.672330911724348,1.344261098802795,-4539.511815040781,1540.4140535512406,-473734.74108278647,2.0241055994193472e6
-0.00279,1.1854101592045438,0.0014032249206877205,30.13062779238318,1.501565507894215,-7891.684573259288,2326.202925971901,5.89417176312522e6,4.779184379678198e6
-0.0027999999999999995,1.1869686590777262,0.0014086971538222314,31.117158966292767,1.4348497769678914,-9042.25300473605,1793.2465778334172,2.131508927032254e6,2.761015027457413e6
-0.00281,1.1861335765223915,0.0014564933709737848,32.08202095305363,1.6273843241636339,-10851.623603055226,2971.898894431956,9.935464921723712e6,6.888220300587935e6
-0.0028200000000000005,1.1881268885327878,0.0014440287152468875,30.364893902899066,1.6009515321293457,-9996.360173272544,2686.676191711872,9.053422853540985e6,5.6312564209253425e6
-0.00283,1.1869979443458663,0.001478574150170248,32.988580322141644,1.6582344180007729,-12112.122578679568,2470.5979427478687,5.499194487339104e6,4.789106110606906e6
-0.0028399999999999996,1.1874622223648028,0.0015434832749661755,33.10401443376135,1.9756923609230108,-13083.475288260386,5218.588618870195,2.447974095614152e7,1.7228713569875035e7
-0.002850000000000001,1.1864836729489328,0.001511850725304425,32.84887630270221,1.503199152737026,-9751.297910123503,1926.3913910661547,4.237039297611641e6,2.4158570083408607e6
-0.0028600000000000006,1.1871375951192786,0.0014800811008589903,33.358289644178186,1.59406536326084,-9911.561382388507,2441.1979739760627,5.860682774778011e6,4.314061278077063e6
-0.00287,1.1893752501164432,0.0014609976128454204,31.449105018891593,1.4597061988958657,-8250.829746786858,2043.1183279514871,3.6556744819979314e6,3.02790035845232e6
-0.0028799999999999997,1.1893108385277154,0.0014362742832291868,31.206836129598233,1.5198318440079301,-10353.351391811726,2066.955950608556,5.103402783497986e6,3.2545689475903767e6
-0.002890000000000001,1.1886536176388949,0.0013669363088283965,28.051741297199882,1.3396215069717685,-5983.48045287816,1729.1164474441637,3.1954013104863768e6,2.566589339921445e6
-0.0029000000000000007,1.187967985464214,0.0013968067564376519,28.708886858876987,1.3814969235162033,-7122.402709964633,1990.3934201816012,5.567788304493812e6,3.7101573118678886e6
-0.0029100000000000003,1.1888002076372268,0.0014336127052562624,31.237433413886468,1.4529487950428865,-6447.8613713276145,2099.0976797446096,2.1316662048840607e6,3.985072329925306e6
-0.00292,1.1887451739809387,0.0014758817931917452,32.29010255021236,1.5591784566818,-9416.598786299528,2058.0943342829623,4.1516000300942487e6,3.1846025914225513e6
-0.002930000000000001,1.1883681400583013,0.001395361993908342,30.56148213965318,1.5185429082220532,-8463.135414809945,2365.110663464242,5.560650189021078e6,4.936005178414695e6
-0.0029400000000000008,1.1899383860406905,0.0014637040779856745,31.15274292430574,1.6100222995688973,-9848.550958090125,2687.1703714663263,7.844295919586225e6,5.4308802714914e6
-0.0029500000000000004,1.1925185098410525,0.0014378640689195056,30.62937686597416,1.6245199855319294,-11153.911706731024,2850.729058761398,1.1973366183355408e7,5.931408379304908e6
-0.00296,1.1909790845042099,0.0014092077685249574,31.086413538262008,1.4310236825771578,-9038.186982032872,2008.2962896717086,3.2014085071714376e6,2.967114352813633e6
-0.0029699999999999996,1.1905444905223588,0.001456071249431517,30.568782889371203,1.4749837613916859,-10914.703185871209,1942.4062889079364,6.011795668793172e6,2.5419339235775853e6
-0.002980000000000001,1.1913943781325553,0.0015139380377185347,31.044831714916008,1.5865963217435561,-9985.286353640164,2511.522661918553,8.379671261408907e6,4.733776034156565e6
-0.0029900000000000005,1.1912190181329427,0.001429558773349316,29.415575421238515,1.384519874764581,-7513.195640925553,1906.9357479909584,4.827614625437454e6,3.214009386569023e6
-0.003,1.1886514542389641,0.0014676946007070096,29.84810026750932,1.5480586353002541,-10254.408962298581,2596.391624721395,9.243837104405263e6,5.43344363329042e6
-0.0030099999999999997,1.1909817183961773,0.0014529371664353883,30.787628506390647,1.4970894070701144,-7577.5477163693595,2564.4660487372603,5.172808017269581e6,5.357066576778509e6
-0.0030199999999999992,1.191537523481302,0.0013489866264119563,27.054836150755833,1.340889063381199,-6346.915965676028,1731.1978815651362,4.784105913444425e6,2.6014504153660755e6
-0.003029999999999999,1.1930417894006526,0.0014264927526694512,29.184170847673677,1.3064913796531021,-6712.443532287828,1512.209017318541,1.1572894451916327e6,1.9136303609932265e6
-0.00304,1.1929171879105724,0.0014292429299042324,29.616274838612128,1.3246301218807848,-6691.551430718077,1634.4105812668588,1.1379369428898457e6,2.138963106155241e6
-0.0030499999999999998,1.1947858613341296,0.0013685999883990703,27.781337507177348,1.147196262619891,-3623.0591838823834,1151.170318650676,-2.14093083717926e6,1.164139752427188e6
-0.003060000000000001,1.1939722544914422,0.0013059644174807346,26.85610122998176,1.1968536118682767,-5905.693473323179,1331.2337179317612,1.1177457559960068e6,1.577142814385103e6
-0.0030700000000000007,1.1929507053911241,0.001389735741931106,28.576797087307362,1.4277223289687881,-8887.549907897477,2352.6825611571994,8.341370726261865e6,5.026155122639202e6
-0.0030800000000000003,1.19444896936324,0.0013664006120656957,28.89784858787089,1.614859949707134,-9434.937140377126,3554.423540055312,1.5264810463220816e7,1.0697966162664833e7
-0.00309,1.1959559684159122,0.0013152669426459505,26.21408417723194,1.4038629268799034,-9030.227511189692,2685.6283334613913,1.045323230736984e7,6.903491598994629e6
-0.0030999999999999995,1.1956148263133208,0.0014073515564498203,29.81199898582003,1.4220223035102328,-8376.784963811775,1822.2927963789064,3.2101825403352636e6,2.788593414818574e6
-0.003109999999999999,1.1968521818635753,0.0014054872324424136,27.819441429776788,1.379773931426804,-7428.302278964989,2132.183827092977,4.771549679635788e6,3.9544402052919096e6
-0.0031200000000000004,1.1969057842581405,0.0014231982138247195,30.872744645441824,1.4968020149597852,-9374.92636196499,2298.399289260183,6.807933298816168e6,4.210456986825862e6
-0.00313,1.1970681824521185,0.0013794976700715644,26.551257897334246,1.2335561684065721,-6181.521636618707,1425.106338731762,1.2889306997072995e6,1.709030436278043e6
-0.0031400000000000013,1.1979542386986237,0.0014112181616391687,27.649059203658087,1.3445489551418235,-7746.587743236124,2142.8188462741077,5.204075266520954e6,4.1486583788972814e6
-0.003150000000000001,1.1952849451034349,0.00139941617799889,28.224604482913797,1.3186104979137125,-7144.9178773800895,1751.969108831082,2.991302091671799e6,2.618448199579257e6
-0.0031600000000000005,1.1939766766099458,0.0013854605611359674,28.389984410461295,1.3207893999947413,-6565.096188549821,1430.2199628753303,1.2156066670079415e6,1.6426495013157332e6
-0.00317,1.1937994138218864,0.0013893187879830834,27.702724841451143,1.337594491335571,-9043.834702713433,1992.6386109094703,6.775705039160675e6,3.1220950386397475e6
-0.0031799999999999997,1.1952903482873258,0.0013341065927320434,27.230861193241942,1.3596931136615937,-7231.779802039181,1837.41193925795,7.1252841301671285e6,2.65908838788455e6
-0.0031899999999999993,1.195606350227279,0.0014416282997539768,29.60556539966009,1.527420033652048,-10691.31180479178,2915.0341614761164,1.116299754427378e7,7.072585517769703e6
-0.003199999999999999,1.19824368572311,0.0013134765067613695,26.884128915657858,1.314484790338227,-5585.730338149069,1692.3500803290042,4.460054928446807e6,2.1622898053293824e6
-0.00321,1.1995836324811786,0.0013305003050472855,28.53051072070076,1.4073580569032051,-6289.825482564416,1861.7345009345738,5.563156051046945e6,3.165188735500294e6
-0.0032199999999999998,1.198710272942683,0.0013551363141326852,27.303997855352932,1.2705547637445442,-6057.4656599431455,1498.124063601673,2.177178367676481e6,1.9190547779057221e6
-0.003230000000000001,1.197463755374701,0.0014498104056453623,28.299650795083018,1.351854315688333,-8376.86079180587,1565.2149374087694,3.4932714232518137e6,1.994098746455803e6
-0.0032400000000000007,1.198404881995921,0.0013419057524572755,26.524652325863748,1.3980425245598538,-8492.011926712401,2449.8918822027836,1.0036198155560717e7,4.885010083873992e6
-0.0032500000000000003,1.2015998212783072,0.0013267246493393297,25.85514162522849,1.289417075612938,-9307.780116346883,1752.1750981953473,6.1097332243524995e6,2.6077839697524337e6
-0.00326,1.1990886408179982,0.0013688411584308084,28.16180112102223,1.5614918824036634,-10011.95301584607,3008.7130697797415,1.2930742470975602e7,7.345975849899932e6
-0.0032699999999999995,1.2002569068868714,0.0013363782348931152,28.669407851681466,1.5620299079623443,-10095.461484918971,3376.479432831964,1.2685828220441882e7,9.521623230354395e6
-0.003279999999999999,1.2012473525111087,0.0012941277776493821,24.83100166194608,1.1497011517500455,-5461.087552439283,1244.9034512409278,1.1534352324692819e6,1.546059910542041e6
-0.0032900000000000004,1.2023893744242329,0.0013414944697513608,26.457338737897818,1.2259007340267507,-6142.958930559553,1411.8349079860566,1.6582492250072325e6,1.9912763827324952e6
-0.0033,1.202593631668883,0.0013139814602255563,26.321736063923545,1.2920080639227203,-5555.767424670205,1622.1270033808419,2.6720686374815837e6,2.68072300378022e6
-0.0033099999999999996,1.1999204646946606,0.0013679806110204358,27.834462161433564,1.214547481707027,-6592.902479942688,1409.6061184989592,1.4558149354210896e6,1.6541340223304788e6
-0.003320000000000001,1.200015952533293,0.0013174259314253597,26.746687416752913,1.18758096070143,-5861.677832222666,1250.9968735773098,585226.826146301,1.3497131430774487e6
-0.0033300000000000005,1.2015407759377594,0.0013313058416219057,28.119176990467512,1.4131510122335391,-10842.100918599826,2287.8745700850804,9.063880252582604e6,4.0553697465758873e6
-0.00334,1.201723081602563,0.0012900318975908051,24.482090056203113,1.0205193335220122,-5036.374172285871,974.8791842260688,-1.0315024302141323e6,1.0022593996382074e6
-0.0033499999999999997,1.2009204407826493,0.0013382413774566243,25.98919006405015,1.290007438869043,-6644.872380031664,1918.0776091448845,3.9659614394035907e6,4.158599191454331e6
-0.0033599999999999993,1.2023145361434964,0.0013217941457734136,26.272101734544563,1.2576463315683666,-5838.145495681679,1530.2150017046906,2.9435052441381076e6,2.0421346445916402e6
-0.0033700000000000006,1.2031130311542038,0.0013651430380777275,27.132888521352275,1.3246888423018792,-7845.542711779711,1836.724891080617,4.871378594294867e6,2.931149210177268e6
-0.00338,1.2020464629989651,0.0013612893504166327,28.430032220134326,1.4075463747819161,-7634.252802448016,2059.772967354278,5.662323689677863e6,3.5093532978664385e6
-0.00339,1.2018314281530407,0.0012534122832267122,26.65674887708406,1.3408578806610882,-6125.9010185770585,2399.351496227668,5.6847375427571675e6,6.22197936856772e6
-0.003400000000000001,1.2029929179315508,0.0012901724330027576,25.192582085181133,1.2298951240197384,-7047.213986227194,2208.988419080382,6.017890926951604e6,5.17816429154933e6
-0.0034100000000000007,1.2033031027813974,0.0013914967378733849,27.00669955126022,1.3650122240455986,-9437.327683625263,1704.4464303089173,5.420487847595009e6,2.3296876722960533e6
-0.0034200000000000003,1.2025456020764014,0.0014289460292809958,29.589252604177243,1.4910596086795018,-8749.187917395893,1999.1127326270887,7.03515438837723e6,2.7895263023532038e6
-0.00343,1.203061828267539,0.0013718472412741595,28.20150075828881,1.3949408670878973,-8302.302620334878,1921.1523913555116,5.344981275449059e6,2.7629526214071885e6
-0.0034399999999999995,1.2025329036787542,0.001254556193529999,25.5124459695405,1.0973401102474538,-4680.602969353559,1259.8223824784625,891576.2510157358,1.476625038724146e6
-0.003449999999999999,1.2044856381123838,0.0013378136212708579,25.6879963393194,1.1687392086703539,-4728.4561551297475,1250.8860815770777,-265688.2045973321,1.5248589956787308e6
-0.0034600000000000004,1.2061806095750134,0.0013981475838472192,27.084189858583102,1.333640635327201,-9674.739427911187,2021.4656776892937,7.0118398915719325e6,3.8077031113549983e6
-0.00347,1.2037707332720722,0.00132009250470429,27.04361930885883,1.3067096965609697,-4116.733071438107,1703.9263299229322,4.575125240042404e6,2.779066782253544e6
-0.0034799999999999996,1.2059465348780734,0.0013199183310598237,26.606872383337596,1.192863460362161,-5173.968800426129,1327.8100348911803,1.71171157439387e6,1.5421107715011984e6
-0.003490000000000001,1.2070452144331862,0.0012603662707248186,26.137519061766554,1.298891744097717,-6237.682185661288,1902.5284983528468,4.590178043611638e6,3.6075565375862727e6
-0.0035000000000000005,1.2051519407681068,0.0013085136520309545,26.110722714433354,1.3605282604854085,-7373.307705881061,2125.316177744074,7.31568451265397e6,3.9718662153853863e6
-0.00351,1.205556386673241,0.0013266623342551296,27.1387793941218,1.2693089923273748,-5961.228665355397,1402.9294967634528,2.0509333342543687e6,1.7486866263365885e6
-0.0035199999999999997,1.2054045728485805,0.0012642927829968709,25.435662872692525,1.2883599324403228,-7468.937089898163,2094.2878445080796,5.947494433312323e6,4.492701203740713e6
-0.0035299999999999993,1.2040760659249592,0.0013664342341069865,26.882504643075197,1.260158701895679,-7710.376099295159,1633.8054725727127,2.5145610358382664e6,2.3292095385055654e6
-0.0035400000000000006,1.2053731504036016,0.001296986150614867,24.96967675927921,1.1786495868131341,-4258.829679706852,1394.3773470004019,2.808132076572562e6,1.6972093422713403e6
-0.00355,1.2058144604280543,0.0013076808381907218,25.260421812413995,1.3707499087612072,-7542.734943609059,2381.5953486579892,9.384376068194939e6,5.864431779377806e6
-0.00356,1.2078893547786091,0.0012680550466084618,24.923865088516866,1.0796966869417077,-4256.575043254462,1095.8126275706413,-388958.4918463392,1.2935777248163803e6
-0.0035699999999999994,1.2066416347664797,0.0013317785823464068,26.41115726151914,1.2804052276514746,-6120.747614407702,1691.9143403790538,4.774701645261717e6,2.6040877819187785e6
-0.0035800000000000007,1.2079828830987636,0.0013110399798522817,24.712590328309073,1.0997283418715635,-5148.160462236712,1098.7855944138255,921999.3812487203,1.267791817133137e6
-0.0035900000000000003,1.2078824396654722,0.0012871766175027684,24.08661673656926,1.1248343037574633,-6454.554421012629,1248.1906534277643,2.669964880997082e6,1.5239773913118755e6
-0.0036,1.2073487062809167,0.0013447749498486838,27.05322757337283,1.2231816081172533,-4864.953235503969,1287.2230798500716,824928.0217505394,1.4346032507901825e6
-0.0036099999999999995,1.2101715306356657,0.0013128089634055387,25.12578359408236,1.2913381035136813,-7576.0773846980455,2187.292637846036,4.891788434323544e6,4.864243522655166e6
-0.003620000000000001,1.2098297820482329,0.0012638456528182788,23.63570945352948,1.116662853131388,-4218.709021488637,1132.5089732466624,1.7540917898254164e6,1.1753118682088284e6
-0.0036300000000000004,1.2091303738132921,0.0012893786478603386,25.181485375437873,1.2867121752898456,-7192.920384994274,1550.175402654003,5.754200579759172e6,1.7977365250766973e6
-0.00364,1.20796468144375,0.0013030877659570958,25.93594985005332,1.2018010579827092,-5743.496403050182,1345.2331843095849,1.1266165775078905e6,1.8139029311781665e6
-0.0036499999999999996,1.2118460052654483,0.0013347835360555864,25.0573236060421,1.2846314917775266,-7278.5546576606885,2142.437556708767,7.271389495981366e6,4.611893480391361e6
-0.003659999999999999,1.2101463798591297,0.0012439131870255083,25.34599396476241,1.331588645915881,-7701.396833295673,1708.3328502122956,5.732929664490078e6,2.3686246248648628e6
-0.0036700000000000005,1.2071703586259672,0.0013426726693621849,26.24097997408988,1.2921415709422486,-5519.452327014984,1806.5908716826166,3.987953769726618e6,3.4003207869262462e6
-0.00368,1.2131386112673566,0.0012476620334592587,23.785640672253873,1.124572167238335,-4506.209748412165,1232.5158957891945,1.4139492237096138e6,1.4221302508960026e6
-0.0036899999999999997,1.2111046783943251,0.0013186989952834313,25.89960929030674,1.1923780921376976,-4305.332026188499,1707.8176004122245,2.618511670944786e6,3.1969622367935535e6
-0.003700000000000001,1.2118417347551051,0.0013341129570580961,26.13378799659772,1.2087251978910094,-6546.817829723491,1489.8878250324635,1.9703358410196784e6,1.8607390738848844e6
-0.0037100000000000006,1.2148943990218588,0.0012633626777736927,22.737011740915765,1.0589862859008123,-4231.282853474247,1171.0482003105321,2.0150972534995752e6,1.3316282368843367e6
-0.00372,1.2119037165567135,0.0012565091198533614,23.891670699016775,1.1215746060702378,-6477.402163894777,1424.7556214208196,3.723446516383674e6,2.0023424461024508e6
-0.00373,1.2133037679743153,0.00135914126160518,26.439409064305355,1.2165548239656523,-6908.689906490394,1468.9036368186753,2.104368111784096e6,1.8611073208344774e6
-0.0037399999999999994,1.2116293444640855,0.0013401358332852512,24.307483816717916,1.0443849441988016,-3464.285430339573,1176.344065453706,412522.4246677195,1.4945293224962293e6
-0.0037500000000000007,1.2109316167001425,0.001227140967221402,22.761744682383878,1.0812081413526646,-4553.4421485592575,1326.4284863520882,2.188133614572176e6,1.992876923860437e6
-0.0037600000000000003,1.21283707389796,0.0012736385760838656,24.626406425373965,1.0940206130553662,-5800.669262401764,1267.7613063579347,1.1594252565922728e6,1.5609916230875596e6
-0.00377,1.2144750064351197,0.0012467377458522699,24.431593342167588,1.0717710564333693,-6593.239069690709,1196.3226350081625,442416.6721013432,1.3480127493452174e6
-0.0037799999999999995,1.211551443420656,0.0012582093701157435,23.51106491778049,1.090262886092304,-5114.167542308722,1186.765375061183,2.9494155917975074e6,1.4078066260796732e6
-0.003790000000000001,1.211119123844027,0.0012514068863831369,24.41115290549094,1.1147583887089136,-5485.098140584564,1235.9075979587076,1.3984986730241647e6,1.3606736110113356e6
-0.0038000000000000004,1.2130245449168344,0.0012075417313955252,23.393034709898703,1.1720663078370657,-4321.329958560876,1695.1131625045334,4.470478375429814e6,3.1687833070434756e6
-0.00381,1.2141906360577686,0.0012766436036935214,23.41160982693686,1.0830837996114606,-2819.5861172865452,1098.0461300393504,1.5962876760247473e6,1.1581286182648584e6
-0.0038199999999999996,1.2131901592329284,0.0013331306023197952,28.43358686210336,1.4748846869284165,-10002.946446873366,1945.8299895447371,7.583927538844469e6,2.5836549424908725e6
-0.003829999999999999,1.2141491314497141,0.001246577007374001,23.56163219307355,1.1570637642741268,-5443.747860425091,1310.6048838266117,2.7775694002798097e6,1.941004406180047e6
-0.0038400000000000005,1.2139919733496494,0.0012164135205941988,21.949293151184033,1.0621885931688437,-3506.1182836018534,1116.9357519352575,1.845738721498733e6,1.3213345070638922e6
-0.00385,1.2152771964897167,0.0012506879257822394,24.121599522574442,1.4599085705172636,-7952.14089303287,3774.0827289114973,1.4496840404069178e7,1.2264230120074343e7
-0.0038599999999999997,1.2150205354549506,0.0012936849405941011,24.081075178228247,1.171377578854527,-4828.5539498963735,1374.170779526062,2.571707895916936e6,1.9392641105700955e6
-0.003870000000000001,1.2143839614037044,0.0013536229307176853,24.550811258544496,1.1639766389209794,-4424.0173656947145,1379.3728472078526,1.5237319266755118e6,2.0550385999022843e6
-0.0038800000000000006,1.2137350631364852,0.001223918073739626,21.848243525858656,1.0541290897638766,-4538.753246756561,1180.1049594681542,2.5099620162465353e6,1.3780279429420521e6
-0.0038900000000000002,1.2142057939748367,0.0012163635346769247,22.679133912204765,1.0386493280619615,-4141.230228742692,1284.4514461793624,831063.2562444187,2.1361132105510514e6
-0.0039,1.214078324180307,0.0011772806855142005,23.592432980337776,1.133182286367725,-5750.501805749476,1460.2123983971608,4.1130007825920577e6,2.0939471199736139e6
-0.003909999999999999,1.2144272646655272,0.0011990164870782152,22.44718473773343,0.96682198511445,-4353.988766319418,1008.0381978726227,124945.07939234313,1.1364794192689403e6
-0.003919999999999999,1.218114299036377,0.001172921945464248,21.498201406965997,0.9781306789010903,-3536.4539024222886,1038.962648336198,550837.298738897,1.1477865495346899e6
-0.00393,1.2173606947494209,0.0012797717439143102,23.78502899976043,1.057346549268125,-5524.548734596104,1097.9228869953636,350571.8902886725,1.324503262781033e6
-0.00394,1.2151211541769573,0.0012418620788561677,21.125013850650124,0.8949786338464835,-3986.458617974757,881.5608335395501,178305.66946085295,943351.9914133591
-0.003950000000000001,1.218014203525507,0.001191335492783115,22.728377357826265,1.0382058424235747,-3358.8604766922003,1011.8806060567274,868395.734968706,1.0932712604064783e6
-0.003960000000000001,1.2184249433405652,0.0012279711731089825,23.354624354407857,1.1481501469614808,-4882.046364481908,1546.698298685355,3.8859140731763965e6,2.650663563625475e6
-0.0039700000000000004,1.217727981971125,0.0013554257256241837,26.30265818442359,1.3653364263473418,-6672.772857879811,1949.6279374404987,6.621975196955302e6,3.272558026007862e6
-0.00398,1.2193029907042492,0.001241425407872663,23.054045289321415,1.0753004943633988,-5507.433656532117,1165.598766978055,2.3168467720696144e6,1.2665212168724195e6
-0.00399,1.2159913378936213,0.0012796449495216552,25.023128128942954,1.205281432805225,-5718.300750686024,1397.6646721736527,2.9211325589496125e6,2.0088632218590232e6
-0.003999999999999999,1.2158391605226637,0.0012466063360929188,23.68158792097119,1.1232397720158096,-4955.739814401403,1277.974908070157,1.644047922978943e6,1.5827586478731849e6
-0.0040100000000000005,1.2184835077589407,0.0012971933608254642,23.701800877271317,1.0690485002384251,-5571.651022858799,1342.1257536845271,1.2366369884214732e6,1.9804383603580426e6
-0.00402,1.2204043664830782,0.0011954698807837456,20.0738992281189,0.882435935544656,-1779.5498002548115,802.3348826876726,-61318.40575412579,866423.4399426993
-0.00403,1.2184457654013654,0.0012583467721493655,22.875945283581615,1.0644659652861073,-3245.854443131259,1171.1414701011274,1.7877801812283017e6,1.6385618522788144e6
-0.004040000000000001,1.2182583958037076,0.0012865350634483647,23.12871629701013,1.1741556964001245,-8396.79005103538,1557.640555486326,5.293889552811011e6,2.149891053491279e6
-0.004050000000000001,1.219617261280954,0.0011931672870282698,20.950476338192065,0.9900708781942716,-4219.445882603785,1060.8237601862563,1.6393500727147562e6,1.2538871398549194e6
-0.00406,1.2191371034335101,0.001284165878642733,23.994375147110933,1.0060120426595094,-3691.303503261082,1032.0375688876993,254081.07991928997,1.0632075356493555e6
-0.00407,1.220134270869693,0.0012573321244753314,22.818994253236262,1.0252743748077435,-3347.754527391707,1089.7339849398832,567261.4283571249,1.2509965258530807e6
-0.004079999999999999,1.2210401644680742,0.0011899206272949143,21.916584727707978,1.105914430148629,-5983.669779463353,1566.0540938962977,3.7262511205051406e6,2.734715636459172e6
-0.004089999999999999,1.21832231890786,0.001305689788778457,24.186090860965184,1.0356858045174309,-4644.48160041795,1141.7111553540046,-188730.11157912994,1.3222003328795126e6
-0.0041,1.2198130906266293,0.001259015194406833,23.662092742252174,1.1380408038776748,-5425.944347252838,1464.1896965408114,3.78075524337538e6,1.9325331960083318e6
-0.00411,1.2194534485839073,0.0012167124332730073,22.174264990596452,1.1397828788769773,-6243.959076549033,1481.0718219330463,4.1188953319322504e6,2.1491670299177244e6
-0.004120000000000001,1.2201650844192093,0.0013005738643396556,25.013922294725322,1.180957822740964,-5262.628494551358,1443.0672748217842,1.372145652724846e6,2.0313835698387476e6
-0.004130000000000001,1.2202857007599486,0.001297601441405253,23.572529353920064,1.0465340476468061,-5135.511466248035,1056.402533987843,498343.4275613788,1.114294727549576e6
-0.0041400000000000005,1.2220426475485924,0.0012332417319835679,22.415808928989403,1.082794579994484,-5306.33947884169,1323.9777203226777,2.5485747438045135e6,1.9907257404220488e6
-0.00415,1.2217880371739342,0.0012298170908082433,21.35410557506652,0.960545190574115,-3253.895307514195,902.3238251878415,113678.09247114591,1.0315035585987453e6
-0.00416,1.2202548235165154,0.001286978903918223,22.971151407168804,1.2326910105518103,-6283.641128142685,1458.4118620624106,4.876443514463317e6,2.0821933824694757e6
-0.004169999999999999,1.2223296268789883,0.001291370576821796,22.533323526297366,1.0359248081989316,-5349.592417496888,1086.0494793112773,2.147995371408744e6,1.2407007799106163e6
-0.004179999999999999,1.2200312482492066,0.0012462766710697767,22.937231595244654,1.0232324872088483,-3155.4704458062897,924.1465972843987,-600714.0794582417,887668.184800547
-0.00419,1.2236513313337065,0.0011833181808083176,21.46607313789506,0.9927933984817923,-3057.7554747049494,1059.435962911813,1.4343220195903063e6,1.0978540562768418e6
-0.0042000000000000015,1.2235354551526127,0.0012653685756868465,22.97723340597024,1.2700420517166329,-7884.822376970657,2321.001875651354,9.389891068377277e6,5.242085969312606e6
-0.004210000000000001,1.2233842639786099,0.0011543493999435453,21.366659636170013,1.1005790237487525,-5776.978578428716,1592.592887488678,4.800436638627456e6,2.7394579057161207e6
-0.004220000000000001,1.2214841062113027,0.0011758432021326812,20.87724003976902,0.9872827849650823,-4070.012499879258,1177.895532019187,2.0318564776946316e6,1.5740034022074568e6
-0.00423,1.224462104029239,0.0011952162095237842,21.051471440982272,0.9379931525482706,-2414.7979482370706,871.8663302208547,-529165.3732432155,904562.7322187525
-0.00424,1.2252123645120778,0.001205421188050869,21.515040958378467,0.9420911394238147,-2754.5685868340192,923.927502585726,-267543.0046104071,1.0940352874436288e6
-0.0042499999999999994,1.225544093814939,0.001186985145530179,21.61110870684457,0.9461125963165152,-3999.862569259716,857.2969910030594,-465964.1724052785,929797.7357432421
-0.004259999999999999,1.2255893459124858,0.001182329167602591,20.491707248591766,0.9114252435162681,-2412.6407841187465,830.7377530532646,53750.99774343691,819737.2352917206
-0.004269999999999999,1.2238641859316515,0.0012612690581496346,23.2127892305289,1.0942348278757592,-4464.318158058799,1165.9812413705718,1.8759038613698909e6,1.3820679347305442e6
-0.00428,1.2231998257606733,0.00123764438911881,22.66747437996429,1.128207719407328,-5445.178409549308,1568.8686306490024,3.6255319230185086e6,2.813339212715292e6
-0.004290000000000001,1.2254539335569243,0.0012223480472058276,23.398870440112837,1.0004546541312265,-3740.3670586880044,1007.3542712332378,-1.7622973527556364e6,1.1563492621382216e6
-0.004300000000000001,1.223886565935656,0.0011076981697943009,20.184380127410254,0.9572285000629167,-3083.6982882477932,997.985614441701,1.869950146571742e6,1.1624071434637918e6
-0.0043100000000000005,1.2241627087947593,0.0011906951977318694,21.30185567280714,0.9313906705176229,-2941.697004738601,888.4502847140279,-164230.87375835815,947204.1277121363
-0.00432,1.22321281318325,0.0012341417607291637,20.923052352189966,0.9672948649831837,-3224.2868466699488,1095.646647136816,1.330107240515464e6,1.4863114504202507e6
-0.00433,1.2263466533161609,0.0012083762094749315,19.969251364505986,0.9374199632412735,-3375.840186346382,1082.2746128684503,1.5269103263150493e6,1.4931522459711665e6
-0.004339999999999999,1.2257080982987192,0.001181035504332944,19.7443068993184,0.8841246462978183,-3411.296013872961,875.1401389359544,340653.0001753714,944158.508405273
-0.004349999999999999,1.227665722419321,0.0011618525158958292,19.789910263375553,0.9109728507515247,-2657.8218777332386,904.4816049886258,778975.6932099892,1.1089128283947736e6
-0.00436,1.2266885608455083,0.0011684491391967277,20.881440578735912,1.040869354869071,-3992.715977112406,1245.7044765032008,2.9432558367301654e6,1.4833555565095325e6
-0.0043700000000000015,1.226269452715601,0.0012427102494324098,21.77950776021848,1.0334702732550782,-5550.769340543154,1216.2284124648559,2.4434155493636625e6,1.7355723677130723e6
-0.004380000000000001,1.2260059851946885,0.0011275637023881243,19.69398420337223,0.9334246635948328,-2324.7512470432757,1025.8595573560806,1.5519408875519552e6,1.4069853416787677e6
-0.004390000000000001,1.2271334773143945,0.0012190052009122098,21.2117185903885,1.006281149353807,-4160.058342337037,1225.2950473820888,2.366634956760221e6,1.607570321466562e6
-0.0044,1.2273652769487957,0.0011793068375818663,20.843975070132487,1.0687845221197618,-5119.029239646552,1850.3580085922688,4.991393347299554e6,4.359753101382193e6
-0.00441,1.2256525024447686,0.0011375739909594855,20.603656738805352,0.9098086660626672,-2448.8564462987124,992.9419990229786,707993.1014166285,1.2338708395280694e6
-0.0044199999999999995,1.2270999984344129,0.0012051799395053264,21.338642756754563,1.1648599815787737,-5775.631490690476,1718.8727634218312,6.314621217785306e6,3.4190780794943273e6
-0.004429999999999999,1.2249304383930724,0.0011778027609022502,21.77527106636381,1.0771753526940866,-4078.3421424910935,964.4551692134856,1.6933328951359023e6,953570.3046855981
-0.004439999999999999,1.2289370419134384,0.0011999490264532012,22.133376847064124,1.0222029621949236,-3085.244494776876,1262.3271458509284,1.2322485445447115e6,2.0686416012292202e6
-0.004450000000000002,1.2292743823202144,0.0012449179586494995,21.812713685745237,0.9168249924668377,-4094.9717427049927,861.5362201320833,-926054.9943379894,959329.4382736707
-0.004460000000000001,1.2286323634371985,0.001173152365528759,20.039521972822552,0.9394505827900927,-4067.3888925222395,936.3021493301511,1.4468940034637009e6,974143.203288711
-0.004470000000000001,1.2293910987616787,0.0012151496532472326,21.625365111061555,1.0462968026976314,-3510.412372943185,1069.429680031771,1.4624818503131233e6,1.2094860677421915e6
-0.0044800000000000005,1.2312964331441831,0.0011247947980038953,19.417467872235186,0.8977804292485493,-3491.391272417733,1014.5517562852496,1.2095293991667035e6,1.4051217865900267e6
-0.00449,1.2285001868351153,0.0011418280709761185,18.632976761655726,0.8690626806412898,-3089.098400338319,873.0156969462978,747602.6284549555,972971.5110395958
-0.0045,1.230653054865307,0.0012036223317940544,21.695620860814138,0.9946520656929321,-3061.2605180637247,866.0694287970344,-145652.36365873792,894334.5758824223
-0.004509999999999999,1.2299698616414423,0.0011750397726837147,20.065764291209028,0.9070887444646623,-1399.5020056401333,845.7902320374363,956262.7611315509,910859.5649838003
-0.004519999999999999,1.2286190556940957,0.0011794655912814773,21.82910050744942,0.9961163277447845,-5034.131002344446,1182.43723256471,2.116837689374515e6,1.6626472109222698e6
-0.0045299999999999984,1.2293776084932588,0.0012085533691407317,21.907383908350205,0.9252317898039251,-4685.259729999517,932.408385785904,-668838.1364639839,993911.3123679681
-0.0045400000000000015,1.2285482431574897,0.0011876279570564212,21.338892628937078,1.018387727142817,-5628.85602042331,1340.4074874869514,3.171071546345926e6,2.145738650981789e6
-0.004550000000000001,1.2291334367020585,0.0012082965751472928,20.497296106562974,0.8990311034600531,-3226.7149482359523,844.9859925196939,-245123.90016255283,766252.0370526924
-0.004560000000000001,1.2304530582515003,0.0011885561974838217,20.591916651496987,0.9358600326960935,-3801.9005563832657,1021.740172083392,721031.3837619947,1.319012440582478e6
-0.00457,1.2304535593018635,0.001195486545741702,21.104815486805546,0.9318308167501451,-5430.878492623443,970.1611246136042,1.184534018518083e6,1.1035190455827648e6
-0.00458,1.2303975884644578,0.0011460611142247942,19.551140232340508,1.0183305899445558,-4404.741178501934,1259.8129348545312,4.0039303487451584e6,1.7464117971293535e6
-0.0045899999999999995,1.2319096525187903,0.0012461142953471723,22.381823970249684,1.002679453524829,-4815.53849886853,1286.0684717546826,1.369076649694652e6,2.023520141415022e6
-0.004599999999999999,1.2300563002162943,0.0012125897425680843,22.199463168983463,0.9069145988435381,-2523.220168318563,814.6634934634179,-1.9990001768320408e6,857592.993557867
-0.004609999999999999,1.2317493087173383,0.0011566189054375226,21.107055995023558,0.9963173857878345,-4414.054452692881,939.9991187953668,1.0099904994426607e6,1.0911674721187449e6
-0.004620000000000002,1.23280001318173,0.001200888932793757,21.849167726673603,1.0033371692986337,-4294.1680067071175,993.7361062231439,1.0646137146316194e6,1.1188511373532885e6
-0.004630000000000001,1.2317087792351862,0.0010946871112424623,19.14649903488554,0.8810318954256909,-1543.672283263845,767.180760228603,424473.5858225873,712144.037070135
-0.004640000000000001,1.2320553509121652,0.001171414487097512,20.912991096780466,0.9055232561839422,-5212.834578938124,961.0563504992559,1.4547685351935672e6,1.2822434193313217e6
-0.0046500000000000005,1.2311820156225544,0.001181160335737776,20.61128904770381,0.8604058178594751,-2423.1088969846082,770.572449129038,-733024.2040886029,743377.8321788757
-0.00466,1.2319005045251872,0.0011712377502151642,20.78649080781283,0.9825779214141755,-3540.3939726598237,1093.3005793496166,1.6620751972169408e6,1.3358005864429954e6
-0.00467,1.2336137400879874,0.0011921703832070488,20.120249068665846,0.9700748988634857,-4258.459003975342,937.9411726023164,2.0634682395974163e6,907863.0457085785
-0.004679999999999999,1.2327051306133705,0.0011706421555041427,20.733215734443277,0.9321790693658456,-4256.716518445714,930.8612922193475,1.4224848156696002e6,974975.3576014966
-0.004689999999999999,1.2319009967657948,0.0011421555866430735,20.18100802542064,0.8631392684171395,-2977.0887489788634,773.777698633669,-217264.8441841522,806457.3894460112
-0.0047,1.2325893455576475,0.0010978261133704516,19.08780292416365,0.834162562382704,-1218.5028902393567,748.3358549264875,350503.1492959477,675376.707911709
-0.0047100000000000015,1.2324648880904838,0.0011717444070050492,20.504128940266153,0.9253153310284039,-3125.246621350503,735.2067677689973,-885427.5997839238,761885.6980244133
-0.004720000000000001,1.2334072542710242,0.0011907855548655775,21.082169546718564,0.8979641290771263,-2466.973313083975,882.6384502877345,-286670.9438794338,922769.4182119123
-0.004730000000000001,1.2347513600536077,0.00112744875446936,18.34630879149742,0.8490452923312933,-2640.447263142777,1076.1434610567194,1.5526478150828937e6,1.8387256092842324e6
-0.00474,1.23412868478374,0.0011833813305489904,20.358488119045344,0.8983932360561169,-2598.730517668228,996.8075922804261,1.6092210698272968e6,1.0548897275966585e6
-0.00475,1.2351131656450798,0.0010685155734488571,18.50614770478626,0.8571946777014099,-2501.8588537793285,843.3491739333905,1.124471786744593e6,999321.2093577845
-0.0047599999999999995,1.2338894967698164,0.0011850235549678977,20.229597325673062,0.8783527929350927,-2065.2149133002995,782.1632136181701,42945.393737331666,777329.762332132
-0.004769999999999999,1.231732848170435,0.0011687373164267268,19.859723818315107,0.9897100202778174,-4897.612906939341,1115.1367430065332,2.675301910112044e6,1.4646992579005328e6
-0.004779999999999999,1.2350612391918907,0.0012169188486652143,21.812132156332197,1.1339218459308718,-6953.0178917912035,1638.3703398057949,5.470268843344334e6,3.0706236530868565e6
-0.00479,1.2332433423560447,0.0011108370531008032,19.265251235294052,0.8979213427135664,-2647.8925508546713,782.3420372418154,355908.49087173236,755092.0956638762
-0.004800000000000001,1.234435146200921,0.0011776885155891392,20.72866026168129,1.0950562364729055,-3701.027299009249,1412.296747212042,3.603582268274817e6,2.2555047927280264e6
-0.004810000000000001,1.2356204304767693,0.0011764495329275127,19.792203849085425,0.9772478522349296,-4730.610765340402,1249.288456296044,2.5110127731819744e6,2.1176061821164126e6
-0.0048200000000000005,1.2361528574012577,0.0011929584256769733,21.0127143228042,1.2063237009243002,-6195.04850739527,2759.3736250680363,9.60725893360559e6,8.2166796761108525e6
-0.00483,1.2357104143274762,0.0011220245313605384,18.62637565937121,0.8235306687762619,-2392.148541583991,861.6111966145214,780315.65994315,907863.0226982757
-0.00484,1.2365626555010583,0.0012082305206657354,21.54539004067681,1.0012232464380486,-3710.560340420969,983.2191431024531,31716.041877170155,1.3459007983527875e6
-0.004849999999999999,1.2357109740104224,0.0011702112279420361,19.464355120179537,0.8862464153898119,-4070.497360078405,1030.340695757911,1.622181381808581e6,1.2659566830815303e6
-0.004859999999999999,1.2377461959238911,0.0011596618586091605,19.909723771747913,0.9029620822591009,-3466.371947511,1061.622200552672,1.2130683034654432e6,1.5494477246142311e6
-0.00487,1.237796860489251,0.0011485677281800367,20.03689411747795,0.9072844004754217,-3687.0645388067933,906.8225101632331,274709.3103772553,920297.0864736338
-0.0048800000000000015,1.236466909889093,0.001162296882414781,19.517485689812712,0.8964260012036318,-1520.9573559184246,817.4435444846762,653733.5924180996,784501.4520753559
-0.004890000000000001,1.2345540482376347,0.0011827054925599891,20.646473589392166,0.9959802764192333,-4324.0909784243295,1193.6273601483392,1.526401422659865e6,1.535242925235365e6
-0.004900000000000001,1.234559128492223,0.001158675087008758,19.42730347772147,0.9215479357379167,-4263.361101280877,956.4965246542868,1.667554426890686e6,1.0791777271840875e6
-0.00491,1.2374975780028548,0.001138238787712371,19.07223571455546,0.8891177828632963,-2923.228074804835,942.4020675011715,1.086436064205515e6,1.2261232432083816e6
-0.00492,1.239143317537954,0.0011209551643400898,18.098956470474064,0.8056930087907854,-2157.882669875731,720.854933771497,-44565.361219320606,694184.4619143893
-0.0049299999999999995,1.2356207826310932,0.0011512767459410903,19.139836364839717,0.8891180044609438,-3069.098585716047,733.6053631443878,277548.0000029944,706569.2489172306
-0.004939999999999999,1.2363764715100574,0.0011721765887668326,20.988531119867712,0.9904769031001701,-4282.599841802364,1264.731258381424,2.314582226707117e6,1.9474955854977646e6
-0.00495,1.2374291684528484,0.0011700276070779265,20.487300009264864,0.939128617511293,-3479.597410875806,1005.1143046844917,386098.3466738779,1.3153451965459082e6
-0.00496,1.23608853877511,0.0010995430134053236,18.350473081724108,0.841638257050057,-2332.33461506523,926.9338858010378,877752.570215958,1.4119932112137205e6
-0.004970000000000001,1.2364930307222939,0.001168298440337411,20.36187346339298,0.874876352017832,-2305.19204558156,889.8275326494622,-29852.95025073042,1.0686969711914926e6
-0.004980000000000001,1.2385078489542383,0.001191891185220508,20.365664500363913,0.9891372145200683,-2683.575812032001,1268.6169695778738,2.9066981987393093e6,2.147483211370461e6
-0.0049900000000000005,1.2378696099392883,0.0010783383853205917,16.931502182328963,0.6852286684575862,-1341.8397407615248,519.360707243855,-1.192774381968422e6,462906.7718057809
-0.005,1.2393000865046786,0.0011190193177312649,20.40253565909375,0.9226175713245004,-3320.057251639279,951.7469277624629,87528.03172836485,1.2730205011344808e6


==> anc/Figure-5/d2_L254_rJ0.31.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2397669064969723,0.001150728265795609,18.76882475934712,0.8164395690130787,2626.2250860856434,675.6308715649288,-451615.80639565963,634559.373514222
0.00499,-1.2392700413746094,0.0011084181597644975,19.299231659460887,0.8729127485786153,3088.4847260839406,801.7749320359515,620292.7910464873,763119.0845643132
0.0049799997,-1.2378283843964855,0.0010781559185370914,18.50316964868146,0.835474528957989,3269.9380748749227,916.6991777373802,1.1150576454401352e6,1.2390292919424127e6
0.0049699997,-1.2392297382847686,0.0011445478261635264,19.464902772152854,0.8574461415139656,3668.748490053767,871.9168963715113,-379186.8608572398,1.0310179280347546e6
0.00496,-1.238690137224903,0.0011787224645570572,19.868156465005164,0.936010665945782,3131.715672142457,872.1031719390354,1.6843086669197574e6,800518.7303900247
0.00495,-1.2365701161392588,0.0012389773919367708,22.453225331641583,1.0442809281652097,3293.2895077160874,1313.5931870645315,2.7325178708969406e6,1.8216516867626114e6
0.00494,-1.2383989707283198,0.0010884197350558766,18.109284631137168,0.8682583311871375,3345.6700039821517,965.7807672569854,1.8735276624884028e6,1.3066255360419864e6
0.00493,-1.2384748394734357,0.0011353314260644713,18.743670528456832,0.8270623370924345,2909.542793224771,827.7186934752035,289751.57060739916,896111.1340315574
0.0049199997,-1.2376581050143554,0.001134344913820949,18.381187979976122,0.834682557092675,4446.742774580239,787.8886235534206,701244.9539033835,749014.0426494501
0.0049099997,-1.2372805628982437,0.0012171758086678927,20.449235786039306,0.9151901197087104,4108.447345151813,1045.2032366213193,1.9402794338460122e6,1.2117175986134848e6
0.0049,-1.2381781697116228,0.0011771909809759292,20.218271842172545,0.9343313815645798,2387.4534226345704,1001.4530548077616,1.1426694923569802e6,1.184936491629741e6
0.00489,-1.2361325679902353,0.0011850026997783298,19.308794656606608,0.92145761119013,3536.8674949203896,934.7950451031181,1.7457074805207711e6,941624.1022784278
0.00488,-1.237014032065039,0.0012310198158881104,20.709480969293722,0.986647474127222,3822.7769118771607,1033.0335211357578,1.965388891517022e6,1.0873486397995017e6
0.00487,-1.2363732590489234,0.0011753253471379742,19.32792722014431,0.8672773703938951,3637.5294290456436,817.1006229002155,604906.8079182948,800973.7895963924
0.0048599998,-1.235100739020898,0.0011133476137446185,18.372825010513534,0.9197077007597874,3629.8583441602236,1069.4891976288998,2.8612762766408753e6,1.4239034227857164e6
0.0048499997,-1.2370419279524416,0.0011555818161960668,19.909161334212385,0.844319701378003,3405.4547491917037,845.5380448085007,-618619.3271722756,797801.772251179
0.00484,-1.2373374351402338,0.0011285445190663873,19.648929689580672,0.882677638155893,2814.459471549376,790.4305790381048,699447.8796463631,771819.4291818623
0.00483,-1.235790552763182,0.0011344658284508499,18.478528496484383,0.8346457368131824,2597.8047782788944,791.5646945562331,263974.6126265599,808062.7305328369
0.00482,-1.236570428632127,0.0010952988400274853,18.24309367337394,0.834428175626614,2060.2724757807873,789.5679599877633,712796.3764801478,773084.4450406617
0.00481,-1.2350255169136715,0.0010910038404539182,19.171663160744,0.8382671588918124,3631.461583655185,871.5927759946378,879779.170292089,1.0094432041941093e6
0.0047999998,-1.2365865455012677,0.0011396045345740033,19.964162764005344,0.9798823690917156,4110.962463382544,1269.8369064779667,3.5872658667310565e6,2.0854132145384722e6
0.0047899997,-1.2357946781544922,0.0011153586857310794,18.100090988320236,0.8635280611374087,3531.152646104731,905.5174553855167,1.3639287570885564e6,1.1756051015657485e6
0.00478,-1.2370813526060562,0.001085279568824548,18.685688724267862,0.9196450188773019,1599.9822936371847,1015.3231409025036,1.541956889594725e6,1.423549265991345e6
0.00477,-1.2362994716304683,0.001091232883523861,18.290299528220494,0.8496275934730216,3423.4495750950655,825.1349305410064,157069.37182045323,935083.11638472
0.00476,-1.2372030140366193,0.0011607608286142012,20.511193827024663,0.9584973580617612,4763.829570207702,957.7718754724028,1.1940123057597869e6,1.1366768034476521e6
0.00475,-1.2358823670319339,0.0012024360472458518,20.00774461390541,0.922427256258051,3201.3066135470904,1112.3769343285473,1.0956804988913997e6,1.6069928451811548e6
0.00474,-1.2346412253601566,0.0012458245391136359,21.78069536977983,1.023657409496249,3621.3620134091116,1271.4201477154838,1.9141051083234162e6,2.0032673870641151e6
0.0047299997,-1.2342958691126962,0.0011752947167463007,20.493810068777922,0.9222962787111167,3740.9867521642127,941.4433675698559,362049.9965010986,1.0048629538535153e6
0.00472,-1.234305838314648,0.0011236006556514207,19.568193764612623,0.9839966326494212,4436.229756774911,1747.3043785251546,4.806834806843239e6,4.248123534558745e6
0.00471,-1.2335010744237307,0.001091639221054066,19.096912281927025,0.8113844197637144,2934.148555887895,818.7233426691346,-284650.980710932,879546.4078403322
0.0047,-1.2324911181048819,0.001127469620190206,19.85717226308981,0.9087420421793145,3658.0383945888375,876.5806208889434,418474.33065929834,944787.0459686156
0.00469,-1.2330752293832048,0.0011657310738929765,20.6505732575703,0.8362581665505415,2704.3499102847195,810.6059924747246,-1.258534276545207e6,851451.8548540426
0.00468,-1.2321222317118148,0.0011698119504974186,20.324131392114637,0.8679342556109475,3076.4732684920546,865.5349557199578,265646.56560852856,1.0372861118694969e6
0.0046699997,-1.2316127206356444,0.0011355774166003781,19.69022785747392,0.8766151942962014,3323.5098367144096,796.6424774187176,591071.7358599246,778375.8417000303
0.00466,-1.2311060445368163,0.0011817916341043016,20.24444910174272,0.840849472920495,3461.362640095416,700.8701511320236,-1.523271334479728e6,728613.8753057043
0.00465,-1.2317524147721668,0.001195597948696999,20.726265111895593,1.0408051831028562,4756.827956019348,1161.9845366083282,3.567400048518808e6,1.4761572281083553e6
0.00464,-1.2310252038441394,0.0012273045936153314,21.619398297867477,0.9689055728026225,4486.723358888288,916.8190899145457,762144.0846236338,849620.1917733465
0.00463,-1.2316192424140622,0.0011018577506688794,19.584801502180248,0.8231476036827535,2093.3523937071272,770.1963128820227,-1.0561083876815771e6,858300.2087975224
0.00462,-1.231169187335252,0.0011937777801565423,21.224235309689632,1.0086771580973037,4968.682212141382,1320.754774044933,2.626200440032792e6,2.0154868283278171e6
0.0046099997,-1.231064182225002,0.0011996148280567504,20.86795712408852,1.1065330956852497,3560.8002151437568,1772.6378590487807,4.814203765574862e6,4.206364354532041e6
0.0046,-1.2311179854561511,0.0011695645157680005,21.073446349661733,1.055382202989329,3703.154097932967,1177.4922988562867,2.3061854677175716e6,1.5617535935414284e6
0.00459,-1.2314714499672852,0.0011467428073140703,20.005148085688948,0.8520210584335909,3050.9948179362527,752.8446706295382,-441717.70582433563,693602.8541850058
0.00458,-1.2309872504533188,0.001180360130913225,21.72438868877078,0.9300517835062238,4032.0979876411193,917.754554357567,-516700.4952023279,968264.1125291975
0.00457,-1.2308676528938483,0.0012012630495964502,21.25440761035314,1.0228199329677277,4760.115941852654,1028.0553551398878,1.7941912977940403e6,1.14865947338245e6
0.00456,-1.2304738967038091,0.0011697528879053563,20.552616756114276,0.9178021998692061,4050.144329437716,949.3385079950723,525642.4086086435,1.1079481557326212e6
0.0045499997,-1.2306419872525407,0.0011198396742766778,19.70019693616315,0.8873830066400146,1990.3772092017737,710.5107440100587,-269249.34049579676,639558.6354162757
0.00454,-1.2276861224562499,0.0012387308346941458,21.063702783384255,0.9101579286838943,1908.662098199293,795.3266280317621,-999250.4589394139,729273.8928837591
0.00453,-1.228502715038478,0.00118788464334868,20.056715601550167,0.9272680216454001,4758.5755933161445,936.7513858281077,1.1772685423925929e6,1.0266381802782147e6
0.00452,-1.229251360591994,0.0011681027113299267,19.624768527442644,0.8932947127471641,3443.9367356954463,967.7708185859915,811416.353437866,1.2839552554997082e6
0.00451,-1.2300498604888672,0.001174099661302299,19.850458705015573,0.8994926833300708,2804.5437833027377,902.2958531194776,934954.1736500206,909178.1024255782
0.0045,-1.2280527894107411,0.0013127417407194672,23.922658864017112,1.0340377624611734,3896.349785792507,1115.1517446513885,-242990.69305850065,1.2371603149399208e6
0.0044899997,-1.2272136359008812,0.0012364155444545563,21.612093424715304,1.0425560710297885,5304.002954705535,1143.792428050632,2.2068204041788923e6,1.3904016824783897e6
0.00448,-1.2267452460615225,0.001272750088359265,23.66744628187288,1.289086165912832,6613.042386493851,2238.5090535806917,8.474940286008418e6,4.957198952026537e6
0.00447,-1.227317095402831,0.0011058394173984018,19.502751033552837,0.8900082420775557,3799.4002181074093,1050.3754676165047,661353.0094710585,1.5110961489226788e6
0.00446,-1.2274377067954116,0.0011933999221965504,21.107525566521105,1.0842947902228879,5930.769410832603,1508.610902509164,4.235252823566553e6,2.485127695101219e6
0.00445,-1.2271723831898442,0.0011848206851036087,21.294459768332786,0.9318566835952532,4180.519693253154,878.7171633739579,358967.2554480829,874320.5747657045
0.00444,-1.2297189221570357,0.0011641072122103773,19.92034539527632,0.9296206954040269,3315.8494981326667,1127.6766267986973,1.2089796038012092e6,1.4798051968689128e6
0.0044299997,-1.2292172926670903,0.0012053246518162462,20.199552668611663,0.9238398329764138,2661.9063441228905,848.063065111448,759221.8810285648,792470.6500102587
0.0044199997,-1.2281021746443355,0.0011852063628695335,20.7155718634613,1.0670764550583371,3254.2862785241414,1346.0628602782092,3.848058339617416e6,2.358536469352706e6
0.00441,-1.2291454502962904,0.0012245890091107901,21.897925683040956,1.0128572352733425,4194.209458443355,1017.3941793587293,720236.4969495852,1.0272661558540433e6
0.0044,-1.2258165835057628,0.0012148329385020754,20.82364726795127,1.0104314970456114,4824.223152231418,1205.7618696510838,2.0503018006102121e6,1.7688487536249121e6
0.00439,-1.2241919017711906,0.001225960793250479,22.252997852424112,1.176082251613847,6734.984739288509,1670.8035741385406,5.842757864927691e6,2.86077213312686e6
0.00438,-1.2257409007091784,0.0011852889012742228,21.725603247959143,1.1661244924993792,6154.59976766853,1675.7454989893367,6.325718267714817e6,2.827864268576774e6
0.0043699997,-1.2275384921484371,0.001239724230727412,21.90463796799951,0.9957393020469,4643.0214561938565,1083.5236614127368,1.831936116488759e6,1.4220726943871004e6
0.0043599997,-1.2280206572399412,0.0011720623452262644,21.08072740343118,1.0561809979714423,6522.192844698308,1478.3934949470693,4.149461091314959e6,2.366357021176866e6
0.00435,-1.226633067855176,0.0012742794032057022,23.824249532308293,1.166181486358697,6152.734310319158,1354.570116969473,4.2170792142619975e6,1.7785243637659315e6
0.00434,-1.2263408125105455,0.001201544700924659,21.038985991126594,0.9159217767264908,3189.925781904812,898.2235707052837,-461772.3740722289,1.0244786780410584e6
0.00433,-1.2263413800060543,0.0011705526507845149,19.69630019464543,0.8194777236165698,2296.0175645834456,644.9098066456271,-1.4356800264406037e6,620011.2680854177
0.00432,-1.2243744756741202,0.0012511484925334722,22.09450375821185,1.0681668627006762,3985.2431752187176,1131.3413403667694,1.3597755782673624e6,1.390672334155603e6
0.0043099998,-1.223329009504201,0.0012320845844617425,21.916090298175178,0.9979139589524191,3847.3070660119934,1140.3334372470083,1.450361862748666e6,1.5090982426294105e6
0.0042999997,-1.2243170484589851,0.0011446214527319877,19.03801517642603,0.86374080452348,3035.3324005679015,795.9915913624877,586712.2718696363,763385.2382813946
0.00429,-1.2245327480429695,0.0012833622663676817,22.356804858366207,0.9842059723190696,2470.610339088609,907.5527912064837,-63478.11243816975,940648.8592154311
0.00428,-1.2249219931663113,0.0012625372009585514,23.137193922994015,1.08988780432163,5441.665838226257,1176.0406448153376,1.2636323700897312e6,1.2375540020692064e6
0.00427,-1.225580620601368,0.0012455657730078404,21.62803518240623,1.0735682999545004,5673.0982770248165,1182.879269732918,3.821299722686616e6,1.3595061847237016e6
0.00426,-1.2251212472513682,0.0012007816635528177,21.9502001161303,0.9476292105905402,4276.550277000708,918.9491950046769,42016.80399464943,1.0623086971310996e6
0.0042499998,-1.2242107242192366,0.001224679453886023,21.936821727608873,0.9881841242721828,3104.2190930150546,886.2574966081976,-232122.23272490405,874744.6269618734
0.0042399997,-1.2233006032770504,0.0012235854198503961,22.14737492075749,1.096960184452712,4301.987641087786,1410.6113020726903,3.0397866171885477e6,2.1163359331091247e6
0.00423,-1.2246760547040043,0.0011728570404087066,20.84341035527887,0.9800931553264031,4378.9368849236025,1018.247373569352,1.347435824222283e6,1.2495777808578943e6
0.00422,-1.223132609792774,0.0011740643941855228,21.134144271575273,0.9573198568307698,3774.199028714928,1113.2691951833167,1.381698108339565e6,1.49926533985838e6
0.00421,-1.223784097568654,0.001204357661621224,22.01682530356775,1.0687289889554987,4782.272313385542,1277.6500065271523,2.2626602429958913e6,1.8059657929365009e6
0.0042,-1.223994318820801,0.0011710225228525992,21.061108861903012,0.9006936565244437,2608.9574052705634,806.0438151351394,-717610.0407980232,778342.6646161384
0.00419,-1.225113546509864,0.0011922270134955338,21.342167354225488,0.9848407387097547,3553.240662647449,963.2282360501268,1.3633958897072086e6,924297.6192644575
0.0041799997,-1.2237082718493175,0.0012154649634849358,22.338265809891954,0.9818915827570497,4903.392482238658,959.0114934382614,-309981.3171994776,1.0957815482424167e6
0.00417,-1.2219163732760732,0.0012430430869160745,23.13820352667893,1.032691434632433,4523.688343637043,1229.039368633146,1.5096929407205149e6,1.3881659872825309e6
0.00416,-1.2192630050133788,0.0011929796680363745,21.831849653493858,1.0262019191475185,4776.062389398422,1145.9202418439804,2.25024970212408e6,1.3869004935670812e6
0.00415,-1.22040977487461,0.001204701835666852,22.939653691263935,1.1629151683269259,6526.9166763019,1670.6070343588647,4.34663521749795e6,2.9510859025444556e6
0.00414,-1.2212424650858396,0.0012178699265554841,22.778975280793954,1.1013842747068718,6608.264579877568,1221.2197345967595,2.50156453664401e6,1.5477820064184964e6
0.00413,-1.2202706726517571,0.0013279257428289142,22.534869537861333,1.016824025771163,4562.916725000021,1020.5866194364562,-14085.534302517814,1.1205410970321144e6
0.0041199997,-1.2207841837751954,0.0012229244773385576,22.076256551024077,0.9846024907774857,4704.213656986859,1096.9612697321145,1.4838217373880998e6,1.3922011909708476e6
0.00411,-1.221440464069824,0.0012234704930365475,21.938245601913568,1.039773597339857,4567.626730715395,1114.4038455829689,1.729845480532935e6,1.4399789815173629e6
0.0041,-1.2214151770909163,0.0012413049405103624,22.267321300629344,0.9819459638992823,3722.6738421192913,986.8548694642706,17426.393034616052,1.0279076243935961e6
0.00409,-1.2219266290504895,0.0012757765077335917,24.013158973325506,1.1119779322490904,4815.302578231732,1093.2608214683823,1.3286923102519873e6,1.1440422297763436e6
0.00408,-1.2212983822959969,0.0012878674812125941,24.12901529655002,1.312222707916885,8478.985359600623,2110.31860227117,7.982506705348482e6,4.50041531048219e6
0.00407,-1.219499446280664,0.0012305637987107512,22.345735096466644,1.014601561011807,3403.8031519455917,1157.2750395558448,785754.7947435697,1.5433219188056912e6
0.0040599997,-1.219031537153807,0.001294047440608619,22.905443537894055,1.0413036335666095,2540.9876809347365,1038.6218834213432,250638.43455958104,1.1142120828427167e6
0.00405,-1.220448452822364,0.0012992362735967185,23.93208964016715,1.2989091308446559,8028.658466474041,2296.9159303486013,9.507697382691756e6,4.876848232790796e6
0.00404,-1.220001740600294,0.0012668479286978708,23.472413352581984,1.2586119366648485,5391.457940908093,2264.175352218742,6.815058203544681e6,6.0248946591242105e6
0.00403,-1.217209500576564,0.0013506328620975312,25.16852622836091,1.2766326618779051,7101.346138175293,2456.330873380943,8.258348068600251e6,5.9486404670506e6
0.00402,-1.2184532338931655,0.0012485196096053918,22.00194867667446,0.9612729470321303,3645.915410486729,999.5427045654137,60596.09545998463,1.1122290805692466e6
0.00401,-1.2188521891729505,0.0012339784167987326,22.723351138986818,1.212283581520325,6720.294935940577,1656.6781497668958,5.6815559716434665e6,2.5157318007003036e6
0.0039999997,-1.2190866177207016,0.0011849671896436299,22.903375015970493,1.1023489385970051,5320.577431930976,1331.5398567318953,2.5383309893737687e6,2.1199971788238953e6
0.00399,-1.218302423326366,0.0013046788824536042,23.410568824309564,1.1837018521845024,5151.255209462881,1403.4976260658834,3.881489415630433e6,1.9375608223556548e6
0.00398,-1.215910531741307,0.0012767262417629913,24.070426550662262,1.0799597077832235,4124.090923390635,1430.4949082074306,1.9565889991159374e6,2.2995678693550974e6
0.00397,-1.215406180018652,0.0012866219016553957,24.154823609336407,1.1262482262972884,5059.976422899246,1375.2200764224697,2.3483958715266827e6,1.9098394081832452e6
0.00396,-1.2160561926391593,0.0012495606890656752,23.290422641042372,1.1735192935433514,5722.320931286172,1422.4222079248088,3.032157508697856e6,1.7603880699484192e6
0.00395,-1.215989974864648,0.001288249524313655,24.710675466121867,1.081772289130101,4230.124854510019,1155.4127575787077,-875745.4630581948,1.421928315499091e6
0.0039399997,-1.2145701988198252,0.001302416598778381,24.127740465998308,1.145616967132812,4526.9391554038875,1231.0603737520494,1.6146298603295775e6,1.4438973328553436e6
0.00393,-1.2132421617922846,0.0012569809442899394,23.011067656180227,1.0911945099139715,5221.35111940101,1273.10490309407,2.0069242625894197e6,1.763219509577436e6
0.00392,-1.2147360912441407,0.001225108596477651,22.713726312558244,1.040114910675997,5015.372812558823,1261.8448665510234,1.9419280717302419e6,1.8189102077053045e6
0.00391,-1.2162095512272466,0.0012145315359745105,23.455310969673526,1.0851627225995506,5053.199209791585,1387.52684575837,2.200564747782406e6,1.9326486779348631e6
0.0039,-1.215645419800194,0.0012741022010612111,22.579227872479503,1.0367478846538496,4371.88485548562,1175.9655420551117,1.8897786827875199e6,1.404741747941139e6
0.0038899998,-1.2179376306910168,0.0013105569184130267,23.652835731093372,1.136565485913914,5446.771574031455,1368.0059686873499,2.6646571439252775e6,1.956751790720043e6
0.00388,-1.217048536503321,0.0012148003483572402,22.531137687255313,1.1054796985173398,4365.940271689194,1531.4717590008306,3.4512202150170277e6,2.917747146997896e6
0.00387,-1.2153539351746103,0.0012949910430380858,24.68569436953658,1.1960219275141935,6267.426496549879,1536.3050615308987,4.283333195625779e6,2.128382067483316e6
0.0038599998,-1.214829897666406,0.0012607618084807266,22.739051781852808,1.0648732425367151,3623.7210526260355,1327.744741427098,1.9215699068586994e6,1.771165516383348e6
0.00385,-1.2150910053415047,0.0013142594204965784,24.97357525865147,1.1368096100290856,3941.8485804823044,1167.3386124211572,263291.2974690855,1.3003814334974806e6
0.00384,-1.214271009889355,0.0013154828851358897,25.002504079555287,1.1591109378092184,5343.168583999803,1383.8286533510225,1.98753871723397e6,1.7951675769655756e6
0.0038299998,-1.2134867297305663,0.00131786384135723,24.63449363314924,1.2291708500700136,6313.423720474983,1630.4004354656022,5.203963070117978e6,2.214394722829409e6
0.00382,-1.2132800569642592,0.001278334190002929,24.39523577742561,1.1183762802472417,4245.7876154782925,1010.8139630461902,834065.1903317455,936933.2702195423
0.00381,-1.2137141151107427,0.0012341461392997362,23.36251235808596,1.0701938464923457,4641.8144430526445,1117.9906779639875,925353.7794799536,1.3872003722124072e6
0.0037999998,-1.213219587615917,0.001269955849505189,23.833055214529125,1.1177417442286914,6004.111194409576,1349.637439468129,2.6309173377417983e6,1.8165314994747834e6
0.00379,-1.2165755040744153,0.0012862065616792554,24.289013929756358,1.1053577256802616,3121.3741523234967,1054.734863749637,-708505.9296577238,1.233068796041386e6
0.00378,-1.2137155127724615,0.0012850653779393451,24.086098895838763,1.0537794328754604,5224.742042792647,1126.5478540745796,2267.7040861509736,1.3964862661061771e6
0.0037699998,-1.2116133020578117,0.0012465538975806139,23.48577546245544,1.0491988009497055,2962.4552290180004,1127.2939361923468,66922.41452137193,1.395307383724921e6
0.00376,-1.2115539193240226,0.0012558780072808755,23.29158072985006,1.1087484667944727,4657.693946431437,1208.4459398330682,1.7864430316704696e6,1.5980176951155511e6
0.00375,-1.2119003430025412,0.0011741498798382688,22.014966721232064,0.9383820981844401,2898.638733936346,891.4059052553348,-674139.92802122,811539.5973588658
0.0037399998,-1.2118462756037098,0.0012204294590714454,22.542523680445488,1.02672006191758,3754.054889634243,999.8710867523657,226561.14686249415,962243.4134234799
0.00373,-1.210707540424219,0.0013097426478845822,24.320131755933012,1.0832270790791891,4662.969043262476,1088.674109245949,-284645.17013387545,1.2450663028691856e6
0.00372,-1.211274453437793,0.0012505246213591285,21.71552903629509,1.0428052736650146,4684.98646424009,1267.0887749049318,2.6048319967305763e6,1.7284617907817252e6
0.0037099998,-1.2116482265520514,0.0012652269401577548,23.64253202607513,0.9617926215810806,2811.430551517478,929.1794861578092,-1.7265481027765123e6,1.0162831131060708e6
0.0037,-1.2109196654915044,0.0012623919333451348,24.31278230278332,1.181469189127729,7051.5546140264,1535.9164393470428,4.539329538573463e6,2.3924469048912865e6
0.00369,-1.2122294946138665,0.0012324109213289703,23.288888974743614,1.0842667301359712,4751.345488010805,1198.635045264763,2.2110670385339027e6,1.5199013179726107e6
0.0036799998,-1.2109553447937482,0.0012088608857078694,22.700888602460747,1.136275623912331,5163.949201336005,1462.3409545353402,4.358303194795532e6,2.2156377367019732e6
0.00367,-1.2129131163508202,0.0012981622312474726,23.52459059983786,1.3243982177932474,6235.010381989064,3170.388502275882,1.1331300273309631e7,1.0110620893951824e7
0.00366,-1.2117543983771981,0.0012294143351415918,23.175488661067202,1.2634189413015702,7184.871655429623,2891.202119304604,1.0058185008317107e7,8.649680918222634e6
0.0036499999,-1.210934047905763,0.0012265834977090993,22.742144242133094,1.0411590478760104,3818.642541089155,1050.6646474998633,367645.68804663635,1.162274290903116e6
0.0036399998,-1.2106160986032215,0.001314089987546207,25.604609259248182,1.1619721724620924,5650.000266745385,1376.7184877162993,2.79923289528034e6,1.6951996812709994e6
0.00363,-1.2102950868755846,0.0012856042974594528,24.256235500397903,1.0966299715068815,5850.517968359791,1333.6117715451358,2.409463770946525e6,1.7065060204238822e6
0.0036199999,-1.2109013239576165,0.0014691432131340497,28.652259846844196,1.4685930534704064,8054.16747734009,2447.3731685740554,9.69695578117183e6,5.396640647894339e6
0.0036099998,-1.21074218974258,0.0013430985333779094,25.750539113092568,1.37573078468439,10086.45629447477,2400.327517796767,9.79290349361606e6,5.106392920004818e6
0.0036,-1.2098157290535185,0.0013098770533149068,27.55586430219624,1.2994280349729046,6645.923556658485,1797.6483595478558,3.0256478777967617e6,2.903887310860644e6
0.0035899999,-1.2113542503189467,0.0012596392278195288,26.245447093166682,1.1924725111503485,6427.565690967056,1359.9575186451743,1.538768627850613e6,1.66984864984627e6
0.0035799998,-1.2096765136477532,0.0012780775089384455,25.093040962149164,1.1588153422561513,7180.939692162987,1700.3103914762448,3.285047267717139e6,2.7963379200211195e6
0.00357,-1.2086448323034187,0.0012436443465179078,24.834791937075693,1.1392059752449133,4454.04125544176,1226.5566337409816,702962.5901946318,1.4556116405127952e6
0.0035599999,-1.2079060017194336,0.0013213778037939783,26.2641549499233,1.226494688461937,7312.238671560065,1633.9390273786123,4.656917667083929e6,2.27483568187254e6
0.0035499998,-1.207001046954883,0.0012953379418085107,25.50887063881313,1.1520320859847883,2483.9565183448426,1245.8699691149886,860294.3815201635,1.5125952866680913e6
0.00354,-1.2072133296645522,0.0013306684328308787,25.00297037674835,1.1454058191100804,4454.3348022878245,1510.3371845310915,1.6498643321092674e6,2.4565441690113973e6
0.0035299999,-1.206245981853419,0.0012920284479083373,25.656267846352005,1.209860280071063,3741.1505060060913,1415.6059141246924,1.6955920179317489e6,2.0361883836370548e6
0.0035199998,-1.2065844633421872,0.001338899673858405,26.77384147249614,1.2270292741059246,3517.897444214574,1289.0605034970426,800405.5320264648,1.5545073832307055e6
0.00351,-1.2082441000415023,0.0013204762892278367,25.066181509551495,1.0719578318901322,4214.403700835797,1210.7370896273624,-860455.0771359255,1.4066153128229086e6
0.0034999999,-1.2061271346700195,0.001264342875746282,25.66731407820465,1.224373914149911,5591.89167049997,1290.9643146914661,1.8270351538658668e6,1.5180789068845727e6
0.0034899998,-1.2056672029452151,0.0013159375251667973,26.60231699353948,1.2486167759581475,7557.79537024326,1595.0241020205963,2.2171798701333557e6,2.414066032632304e6
0.00348,-1.2036933482020507,0.001367976716089363,28.356776263030962,1.3000684565225251,6999.179259050478,1629.6746636483797,2.9246262549598888e6,2.1417567428615075e6
0.0034699999,-1.203411028413768,0.0013902060733649946,27.08133531377128,1.2688675543868122,7965.357889381561,1564.1796768563188,3.4195504400853906e6,2.066995116957632e6
0.0034599998,-1.2066700788687497,0.0013821804085674808,26.072464769935067,1.1947957162964664,5324.149464587834,1113.4784314917551,-905103.0093772997,1.217967338089827e6
0.00345,-1.2051338872647457,0.0013491023626372087,26.086863401222008,1.2160493292863177,5623.638164861384,1431.295775228435,1.7006610949696545e6,1.809725444326526e6
0.00344,-1.2027234914639646,0.0013543449897974705,26.6800934399442,1.1373718152695578,5223.231739105861,1415.9597458684145,137056.3430550708,1.8719798736235474e6
0.0034299998,-1.2029941522737306,0.0013031632693907937,24.683996969093638,1.095581395457759,3557.0959736858727,1058.6994162167089,-766786.0438149959,1.1664023122351158e6
0.00342,-1.205019544864063,0.001270859827892592,25.33819455519699,1.1510569703546971,6575.747342464804,1214.9915189361952,1.0826720877123212e6,1.6381639560260742e6
0.00341,-1.2052724336562506,0.0012648304420911209,24.64351581445111,1.0834497588660401,5846.522089918772,1182.6383971300102,232625.60927644695,1.3082056756097528e6
0.0033999998,-1.2044016074901382,0.0013757413160579526,27.576972067676014,1.380340051488649,8785.804035234363,1530.4571016260297,4.83903788699878e6,1.909557444167936e6
0.00339,-1.2034938137389644,0.0013187099373527381,25.847257894468132,1.1893253844151779,6218.604061651724,1295.1977457823043,1.3668701128371572e6,1.3667069509813932e6
0.00338,-1.2028424253785943,0.0012778542810213385,24.299800044829528,1.3215202274501598,9143.507510387903,2178.286273647653,9.189958705476858e6,4.439191618043197e6
0.0033699998,-1.202355023993751,0.001352754630318731,26.543528479740853,1.2295757667645062,4859.302159744535,1504.7846547715392,2.5113119467878123e6,2.295530676696452e6
0.00336,-1.2047080951753915,0.0013092849049509074,25.332394826164812,1.127205501158478,4613.66703410405,1318.991052301299,1.3527505263448313e6,1.7039662971780684e6
0.00335,-1.2041949686636724,0.0012827486516883368,25.295433385364355,1.1139880962225686,3995.695515204903,1134.796453847936,262693.8254058968,1.2814742658525144e6
0.0033399998,-1.2048316420433567,0.0013458728352277846,26.80889987152391,1.235213939399299,5130.41887360441,1417.4433178110705,1.781408103020021e6,1.6283618955200966e6
0.00333,-1.2027367157750968,0.0014300822828782903,27.86844399732684,1.3266675393015785,7709.034061172199,1323.5234905155598,624882.3032456912,1.4745092712464496e6
0.00332,-1.1996040001553718,0.0013486430001916946,26.87179902273264,1.3457672286771487,8048.204101681414,1671.360405892295,4.46033920115238e6,2.378428420619878e6
0.0033099998,-1.197694428466211,0.0013321544889159703,27.50534610313171,1.2756672935822124,5825.754608737331,1324.4613914429635,1.4187154266287729e6,1.5047251224316512e6
0.0033,-1.1995934833441386,0.0013056628383404673,26.459982207801925,1.2577049837840393,6898.182756481335,1597.8102635593834,2.965313277038296e6,2.5782283907399424e6
0.00329,-1.199783783292774,0.0012961468425365188,23.937705928182577,1.1237107292572117,4080.3711438742694,1199.5452812117244,911201.351135478,1.4270852448569646e6
0.0032799998,-1.1994088911889658,0.001401686584529411,28.59953774714392,1.2636071961828466,5599.590612947723,1315.512757243993,-1.5635642055090605e6,1.611695805260551e6
0.00327,-1.2009130456124024,0.0013920192631772348,29.80864242445349,1.5486794589406818,9492.201426957135,2371.4581864722327,8.76620967514864e6,3.9436327660369724e6
0.00326,-1.2001046283574228,0.001339747258208167,25.8542977445795,1.4000398807450098,8171.386482853431,2385.2614603353977,8.599148129118567e6,4.969944154481059e6
0.0032499998,-1.1988892668661124,0.0013500590674010297,26.84804912704718,1.2746214409431955,7093.823122930846,1582.5411911600202,3.0362057289396715e6,2.353114642053214e6
0.00324,-1.1997648411561523,0.0014090664104413168,27.76106904115634,1.4850371808578886,9382.891424379763,3084.5580721204924,1.1380196363285815e7,7.927320206945973e6
0.00323,-1.198737455608201,0.0014038555485258353,28.788493696142893,1.7696648865183504,10357.011566272193,4937.187750155061,2.108570498199998e7,1.8109289186003212e7
0.0032199998,-1.1988742632049807,0.0013895919249012133,28.472511296111488,1.2795042218193644,6377.271046756047,1449.759446077518,1.1915412858488073e6,1.7038019457769974e6
0.00321,-1.1993226446662113,0.001289734214537733,25.257747213937574,1.1912480056233274,5301.954888716061,1395.6209009468796,1.7452381153853182e6,1.475904272459711e6
0.0032,-1.197288187602636,0.0013142158865190586,26.63127231470333,1.2987332654138273,8978.199538461246,1602.0211057968825,4.772231461163694e6,1.895356468760052e6
0.0031899998,-1.1990379028945313,0.0014347539166035584,29.462766946480716,1.3795194341900376,6366.989547411069,1727.045521001477,3.52335817179358e6,2.154025691722613e6
0.00318,-1.1983561684579098,0.0012692731626119211,26.320997759175548,1.2731075362782598,4648.353032985306,1604.77454157258,5.311531805105932e6,1.8023073692443806e6
0.00317,-1.1962456656175775,0.0013071332233545625,26.472777405889886,1.1290695346950854,4037.2184732736646,1215.6816018549655,-1.0746406135505734e6,1.5428451473053352e6
0.0031599998,-1.1958437870844727,0.0013962138119348489,28.594051584381276,1.3990413274140283,9169.062701010438,1824.4966702833783,4.830049889833535e6,2.993067428556026e6
0.00315,-1.1975642520067395,0.0013439042651919098,27.486976561569804,1.2687173418142723,6271.276340964272,1433.6979974895085,931663.0668573556,1.8477607331164652e6
0.00314,-1.1971162073428703,0.0013259127364237022,25.70375062567426,1.156989592073364,6752.876647315888,1250.7188701640794,1.26502882580652e6,1.5129742514443083e6
0.0031299999,-1.195353554673533,0.0013889055927490017,27.58319070030763,1.3353595734875365,5601.308710105451,1662.1175050694317,3.1827019327906664e6,2.5906057655451596e6
0.00312,-1.1951716863766602,0.0013727163923164304,27.663139404224864,1.3876530927784707,9898.253564617455,2171.685283631065,7.658158332562036e6,4.30524125701726e6
0.00311,-1.1951334006157717,0.0014151252340998434,29.014305487064636,1.4348653270345366,8214.968884569133,2490.3102672776336,6.447089002476821e6,5.541815209471079e6
0.0030999999,-1.1963221812109373,0.0013795666047734915,27.718401311457928,1.3134005994291973,7261.357894064233,1619.5436549002118,4.60137340339612e6,2.141591126371675e6
0.0030899998,-1.1957957277171878,0.0014166244560816824,28.88144822222221,1.2996371282476604,7447.714825445746,1450.9132549257104,461771.53183571895,1.8046987757864892e6
0.00308,-1.1953665288192377,0.0014185687461145864,28.176171804680077,1.3611248414271235,8393.120082184822,1864.0405741852915,5.137090784894192e6,3.1094846323799677e6
0.0030699999,-1.1962316294521478,0.0013258744014573475,26.332058901003677,1.2178582428592475,7193.536920215895,1515.9575214380957,3.0770112235902073e6,1.9106288487325856e6
0.0030599998,-1.1944221407809594,0.0013570749078579852,26.15876426364713,1.2650169235981916,6693.846700023073,1580.7345600172787,3.2198825557361003e6,2.4575736130968845e6
0.00305,-1.19370223961504,0.0014209099896357383,30.33914661141742,1.5656485862138505,9411.932341634547,2162.35450666523,8.411929170958936e6,3.614143258901836e6
0.0030399999,-1.192361483208106,0.0014440619238759787,29.19676376801359,1.490615285760308,6780.192824674249,2021.1909993691502,7.73715703996167e6,3.381757193404029e6
0.0030299998,-1.193260114281738,0.0014305468797834776,31.449312913117108,1.4620556619016591,10629.0332911579,1917.1169731700056,3.9264907360733473e6,2.7504593368748664e6
0.00302,-1.1919331243892568,0.0014494849392078335,31.03208872014648,1.4703058048730142,9860.214053993537,2078.1214096385197,4.658396080918308e6,3.3131563972343854e6
0.0030099999,-1.194202304243869,0.001404607212250113,29.370042636399674,1.460837826242358,6827.145228147382,2082.2301856597433,6.385722896997889e6,3.4905815717168744e6
0.0029999998,-1.1916899918891608,0.001349652370853926,27.112715020203897,1.2768153609050543,6767.609024959082,1465.1194742951243,1.4332428842639388e6,1.837055626800999e6
0.00299,-1.1922270869846674,0.0013357622532623817,28.391260480899597,1.3954812000670365,5113.606885482875,1696.2621819817198,3.7682272444554274e6,2.679724545524685e6
0.0029799999,-1.1927300221199215,0.0013256281168472434,26.913282927233947,1.2619748555522539,6311.550412852345,1709.883189078678,2.1522338278263197e6,3.2730793095340924e6
0.0029699998,-1.1920470201616207,0.0013496526149196011,26.801806438619458,1.2611015593106347,6804.2549950096845,1285.2805681782834,1.3477535516361715e6,1.4972788959811328e6
0.00296,-1.19197874233496,0.00144715662834876,28.80125454510385,1.3839214554867412,8690.690545051024,1629.1186444028551,2.2468643343690517e6,2.089396878704051e6
0.0029499999,-1.191731017770313,0.0014017172289859145,28.89094670007192,1.3695022047667258,7375.902255652255,1612.5144417430693,2.969266524693446e6,2.0086304111323806e6
0.0029399998,-1.1910619263793945,0.0013326677457851975,27.05401211511901,1.474176844085877,9747.285310928006,2472.8358756909224,9.396885330672992e6,5.419065627503242e6
0.00293,-1.1894328152840814,0.0013084812230834079,29.668243729026663,1.4601601230895895,8723.782556237686,1870.9310276896374,3.318142026081251e6,2.9213603825589432e6
0.0029199999,-1.1908623703645524,0.0014671976818967894,31.824805528577794,1.4923597279335892,9867.254236783183,1835.7196646423035,3.5563648680564747e6,2.1528010873323814e6
0.0029099998,-1.1903124295996086,0.0014462873007037636,30.253682786553153,1.3790754634328972,8978.209236125833,1876.8336913399341,3.216807426671845e6,2.83126219405266e6
0.0029,-1.1901765676900384,0.0014047166515413938,30.357175500189875,1.39092329848575,12077.953967784173,1781.5198736401935,4.455664295888495e6,2.3086722276775814e6
0.00289,-1.1887522942187716,0.0015156300735468982,33.117734760744376,1.806644641250657,14443.91106362788,2870.481886158303,1.3925138512886694e7,5.555306877566229e6
0.0028799998,-1.1880639025978506,0.001464222824382626,31.342993222414325,1.5232196440542352,9542.78573313545,2179.7658486360815,6.250454309301245e6,3.665305683187262e6
0.00287,-1.1896039112083012,0.0014073901333749117,29.129246258448674,1.5756646626012742,10541.394905040459,2974.8142749314707,1.0997441762953028e7,6.880046978842266e6
0.00286,-1.1875903368972647,0.0013891976471024454,28.418698060437755,1.236443831474084,4463.760082874989,1378.5803794530298,-634168.6472676357,1.46512275690696e6
0.0028499998,-1.1868330617282237,0.0013964213005284865,29.530465149046716,1.420685626357111,7548.761655357435,1987.4362723269558,3.1933680088699926e6,3.3360264957492123e6
0.00284,-1.1874489341264638,0.001417409767647215,28.708047488472868,1.2946469314474462,6152.425559827987,1624.6032226292916,39277.16917875922,2.718405796371718e6
0.00283,-1.187330189448046,0.001408968977886831,28.94846002260485,1.3529583043727396,4972.274132760915,1767.7208742458063,2.3360992760830075e6,2.2985506773540555e6
0.0028199998,-1.1835283666127936,0.0015069355415795404,35.17845350614556,1.7503307513859996,9654.16754700148,2531.2385489316257,8.279149959343091e6,4.210291249108873e6
0.00281,-1.1858691729304112,0.0014947376149552307,32.89257442325797,1.5360159739767012,10360.756922967388,2363.3735330029376,6.529340732549788e6,4.335299594051347e6
0.0028,-1.1845734082025277,0.0014670024686075356,31.567007068842198,1.4505928150756084,7225.078703654153,2011.9929767711733,2.9700696511297696e6,3.1053924830235164e6
0.0027899998,-1.1852836157250015,0.0013850676020317233,29.48506624867063,1.4575641879693035,7108.820115887132,2072.1368083683583,6.457770351947263e6,3.8283061452218983e6
0.00278,-1.1843215673002925,0.001377996670840336,29.82280523654309,1.4501817107025325,6922.641927340235,1920.6601554678896,5.106773249182888e6,2.7309593144124723e6
0.00277,-1.184009004344435,0.0014972516691930087,31.130049051110646,1.4643152031564886,10106.650017691703,2349.2624836308114,5.0393618065741e6,5.034660375618313e6
0.0027599998,-1.184708040849903,0.001616713329501521,33.36972309662427,1.5902737348341442,11549.09941379802,2385.7181248591187,5.214339102137505e6,4.114983920857207e6
0.00275,-1.184613213743507,0.0015055268408027428,31.570178535503864,1.5838676976296742,11167.940101515675,2955.6617461284673,9.264603401434794e6,5.766747938325768e6
0.00274,-1.1852977533910172,0.0014076349218386888,28.710184788739532,1.3679905317210705,7160.242626330814,1723.1499257309522,3.381413664722237e6,2.1872295451864093e6
0.0027299998,-1.1833676194780267,0.0014191764392200684,30.42043775485483,1.424828542220672,9176.030087273775,1756.6466806134663,2.8371037566191917e6,2.292590939547139e6
0.00272,-1.1827431873100585,0.0013665822720801226,29.456605128194656,1.2914255728231903,4728.674217602519,1376.0933522391495,240313.36812283358,1.558489906104819e6
0.00271,-1.1823870305453106,0.0014199146505667708,31.09343616070142,1.4134789188117536,7107.108958578057,1894.9202295311022,2.822581407091815e6,2.5715564934217045e6
0.0026999998,-1.1819324465269538,0.0014478583728000651,32.73345722825435,1.5034172496029432,11627.04304437624,1713.690316446658,1.7787303459623442e6,1.9608505017088177e6
0.00269,-1.1824125920207027,0.0015012161972580425,34.26847936416242,1.6252632140369458,12101.219884805634,2364.3952921067657,6.314440618401484e6,3.4008442101869606e6
0.00268,-1.181152556320724,0.0015305535931547448,34.902298829040134,1.568702735482283,13628.81128904783,2353.0532902197106,4.615434902041586e6,3.819232007979936e6
0.0026699998,-1.181406823038136,0.0014681035373128194,31.970872296035843,1.461205899153313,9640.66330983764,2061.7709236249357,3.842216630055865e6,3.5003260187280355e6
0.00266,-1.18423105489834,0.0014268754281839284,29.736654108325407,1.4650883494916,10247.87295603082,2006.2424444348494,5.048783969670561e6,3.389875868521063e6
0.00265,-1.1825655955653327,0.0014499749857922748,31.3466500174544,1.5045177979972735,8491.34072381343,2166.770596912825,3.900750927324852e6,3.4739319194996865e6
0.0026399998,-1.1831672026204103,0.0015490808343232162,34.82046673525806,1.623075046516865,11001.096971282104,2225.203111017854,4.870479880950692e6,3.180006593898297e6
0.00263,-1.1829791398589953,0.0015215075329393908,33.84549474352441,1.6375512723166812,13037.412318471354,2785.0320978979394,7.194126133874036e6,5.7323787586595e6
0.00262,-1.1824413336621176,0.0014860679221096991,31.948705966116727,1.6118229136902862,11742.21846179328,2251.7882685887707,7.498481835610215e6,3.5121296915650535e6
0.0026099999,-1.180883219505176,0.0015363990614649177,33.32170371625599,1.6165476397599667,8601.166766228782,2266.6326537373197,8.438782122044101e6,3.150601769738939e6
0.0026,-1.181024010229003,0.001511006191296216,33.65820544649735,1.4941828254481753,7811.55341272335,1890.9894793536546,1.680339013090703e6,2.4101686571616754e6
0.00259,-1.1805018951802735,0.0014745223152385298,32.564384418796564,1.5561942494889622,10642.994802658344,2576.60146066914,6.499872249857998e6,4.938583503790984e6
0.0025799999,-1.1795778953562301,0.0015019932855265873,33.969969430552474,1.6483236767054512,12152.598226673705,2692.1597655313217,1.0154374228950636e7,5.011377801786097e6
0.0025699998,-1.1785925476478492,0.001532134339973195,33.225030820683564,1.5773758642085407,10984.66328648813,2358.174814865422,5.16306673457657e6,3.9669823960894276e6
0.00256,-1.1782206854366788,0.0014778159509301638,33.037215473793474,1.5911157715415112,11836.917812910277,2101.2247458589213,5.838290950546032e6,3.1514686704265163e6
0.0025499999,-1.1777463760417952,0.0014843529109123134,34.27469603239376,1.7611807679846812,11957.280661224408,3795.3224513735568,1.4799786599160338e7,1.0365932982417975e7
0.0025399998,-1.177481614936914,0.001500590121142862,34.962753028604645,1.7132433948358148,12148.595428817254,2818.351390112684,8.148748372889333e6,6.108645511168377e6
0.00253,-1.1767659561618733,0.001513830453291639,34.32692000911806,1.6461691475967266,13374.047456034692,2546.750182976675,1.0505288716985546e7,4.258273067519557e6
0.0025199999,-1.1774964697092776,0.0015294838682432556,33.452426705792554,1.6181981434203918,10622.867916989888,2268.245242894049,7.644519090787646e6,3.5751690835819473e6
0.0025099998,-1.177959902886133,0.001504986801820844,33.6956355825697,1.4086854714550836,6417.464329038758,1601.3241775105244,-1.9086815645391243e6,1.9520121946788505e6
0.0025,-1.1758338600729485,0.0015104036889422852,33.52075386609602,1.475200294425599,7936.0676789868685,1796.007639187284,32863.33042790488,2.5249517359625255e6
0.0024899999,-1.1764222060335732,0.0014604390964619313,33.96549355107662,1.8036631273465185,13397.395495108049,2976.105638183693,1.3405014169583682e7,5.137312362063058e6
0.0024799998,-1.176064006160977,0.0014557503098356465,33.258584310110805,1.8041581325906837,13193.334822309493,3405.669455760687,1.5476748155146737e7,7.867783725396106e6
0.00247,-1.1769424981845704,0.0015093802632525888,32.59836607393727,1.7142950883940469,12219.999347353265,3087.0832715852403,1.0756733511206483e7,6.666828415981934e6
0.0024599999,-1.1761380895740428,0.0015876118233378422,36.28483156750867,1.888342346426743,14266.68282820173,3837.6467261819093,1.5221168046907607e7,9.409288817324426e6
0.0024499998,-1.1752203315416012,0.0016157766183254431,36.507554510199334,1.6277466031284789,9274.021276398465,2065.307921478426,2.0996430819021002e6,2.7534725227957726e6
0.00244,-1.174888963183205,0.0015406224381084015,36.300817183968135,1.6818162247177542,12156.824050417665,2115.033882892136,3.3956575782606984e6,2.8580388048624205e6
0.0024299999,-1.1756904532700085,0.0015305910254426063,35.691401851929704,1.8580659647112403,13261.33518269381,3127.4326843739836,1.313798695140731e7,5.709895811689623e6
0.0024199998,-1.1752454907398424,0.0015044800971348374,33.69545551106885,1.6728169756652513,13440.593466647524,2247.043607971607,8.436499626558574e6,3.4421586405002167e6
0.00241,-1.1755220984249015,0.0015234418841756025,34.7666660344184,1.708322027009218,13702.809224940458,2922.492905651653,1.0464042720018538e7,5.564649615814919e6
0.0023999999,-1.1729074390616778,0.001594006956199288,35.968336425275616,1.8171034384951197,14656.293984418848,3395.1987798628343,1.1178113731465183e7,8.07818561656022e6
0.0023899998,-1.17302235318672,0.0014826835960820204,33.57016228848621,1.4920615323207511,8785.687913763024,1886.2260289470253,3.608386322095993e6,2.3989646197737167e6
0.00238,-1.1730181027737296,0.0015817949913398625,36.2242765072212,1.754228468582319,13415.732777267216,2296.436136295896,7.34075430703166e6,3.308986222815616e6
0.00237,-1.1704645408406251,0.0015758246987598065,34.958678052326086,2.0661112468067877,14858.957468808536,4566.885723535529,2.0702653188243084e7,1.489460610284235e7
0.0023599998,-1.1735076882472768,0.0015388044821184525,33.483351712039955,1.6812326366297172,10308.165870353314,2685.6265896677696,8.95711118389412e6,4.960490955699545e6
0.00235,-1.1739631650385172,0.0016089189001162085,33.68162997464961,1.4951018666403686,8996.508481207673,1891.2840090595257,879865.9259707012,2.83083785304572e6
0.00234,-1.1730025706338096,0.0015759624678445487,34.069384778074145,1.881852931130153,11441.74328403181,2750.290758337905,1.2688261850556655e7,4.894011844864317e6
0.0023299998,-1.1721170899229187,0.0015060050704590127,34.01166156961423,1.9096729777193062,15147.358945007818,3409.6876339533787,1.877284162016203e7,6.355900560049538e6
0.00232,-1.1692273225843726,0.0015618091975216147,37.87198800984986,1.786853962962042,14825.550828486574,2956.7018161328865,8.842635420781897e6,6.198909598395851e6
0.00231,-1.1699509008086815,0.0016110054126566053,38.16712063470501,1.7516431694770762,12660.647734093982,2739.7349313483182,5.185242326043157e6,4.723144325797581e6
0.0022999998,-1.1705788792411138,0.0016466680363978086,37.956802943952674,1.8795116194395396,14346.348115585262,3364.6473601281355,9.223029250095392e6,7.820211789060638e6
0.00229,-1.1698768148554881,0.0016258535335179351,38.58485734978506,1.7711656681095942,13755.302538889007,2958.032135926098,8.475894798665758e6,5.754696124370032e6
0.00228,-1.1702915778046858,0.0015656913353686507,36.21152818989831,1.7064107292347284,13667.615258439193,2443.9326408382026,6.983158811251795e6,3.3328120350665874e6
0.0022699998,-1.1689956647563977,0.00155567413509629,37.52520777529125,1.6351843223548175,10854.699761879503,2426.396227042076,1.482457002777435e6,3.8940974058361487e6
0.00226,-1.1689947991473737,0.0015398212141949042,38.652617829034455,1.9065377630728781,16572.614078150986,3061.112599320093,1.0871136849647397e7,5.285098156480351e6
0.00225,-1.1703864410529972,0.0016263724049431323,38.61000040131142,1.9377063673021728,15113.272993020477,2654.45177066397,6.854530796858647e6,4.1279978098804485e6
0.0022399998,-1.1672409115678823,0.0016778920624852139,38.794549691922214,1.9305119798262478,16214.092743274356,3310.978639516765,1.0325937218800047e7,6.6502785108128805e6
0.00223,-1.166503304353419,0.0017250181837823308,41.591006539044976,2.161032488589032,17937.276594688716,4133.0149146947715,2.01656265827473e7,9.386981295908965e6
0.00222,-1.163788403752851,0.0016721514049420872,40.29188749940368,2.028599796945612,15363.227690360232,2974.6408706092075,9.579976606095318e6,4.67593126443683e6
0.0022099998,-1.1648870402495404,0.0016800065140666132,41.60026054960086,2.1262857774115322,19465.615758996555,3462.275316614415,1.484308036307141e7,5.505009928313954e6
0.0022,-1.16331733334918,0.0016838255530930344,40.67031297730756,2.157194728115281,19223.086799912297,3260.4771973855136,1.3655602663248396e7,5.512393025210613e6
0.00219,-1.1656794688908025,0.0016340273722458061,38.32385180982514,1.9503511904174333,15477.67786259481,3390.9064677062606,1.0510316584038787e7,8.098401607704811e6
0.0021799998,-1.1642952354878207,0.0015299586156106344,36.41534154614922,1.7215448702005895,12911.332513240617,2850.6874987667175,1.0405947910246871e7,4.84314350316583e6
0.00217,-1.1630245311682705,0.0016153502814084367,40.30537569908369,1.9738300507033222,14869.993822090446,3131.9290586062416,1.0358641582164597e7,4.787733878589738e6
0.00216,-1.161426979626164,0.001613126759683857,37.961508664319624,1.8109933040689326,11802.419011790613,2731.479585726573,5.97158378750828e6,4.836813158455389e6
0.0021499998,-1.1623277156289749,0.0016196627663470446,38.63364684775215,1.9152274713866053,14374.50627088247,2845.2032471977896,9.353131606735913e6,4.2690270501945745e6
0.00214,-1.1628872398325298,0.0016832254987588268,38.32762859271556,1.9568935633585327,15567.142447580076,2980.2567778893585,9.89508720094837e6,5.294311413631564e6
0.00213,-1.1624594825201549,0.0016090451582276666,36.68969679009816,1.8375079402020809,15344.907755638342,2823.6237968732576,1.048802570502433e7,4.57812689059993e6
0.0021199998,-1.1624480980796086,0.0016583976824479528,38.15832260312647,2.1809227992567113,19843.325162090132,3686.668665070173,2.4577375493001245e7,6.931015089330248e6
0.00211,-1.1607073676742283,0.0016709274013912295,40.732200222477275,2.143181471128088,20680.06874448328,3831.328474795029,1.8743495969175912e7,6.917147323760709e6
0.0021,-1.1643067155020606,0.0017058853741642266,41.10474751096516,2.1268294319745062,16026.141215816344,4325.533279748715,1.6383128987412645e7,1.0402758113078538e7
0.0020899998,-1.1606655771558214,0.0016265419218709479,39.146272933121864,1.751905183148251,12743.364081905971,2147.6533299756015,1.4793490193842072e6,3.082209750338865e6
0.00208,-1.1626852638929708,0.00166812384577042,40.91621497136596,1.9578905449561124,17078.843857775755,3197.374636948259,9.183933442760441e6,5.511929159222641e6
0.00207,-1.1623658643059966,0.001622838267771987,39.63273038887082,2.070841980117585,12874.593912952356,4017.506103960953,1.3006199734713025e7,9.9927379235901e6
0.0020599999,-1.1635470181971088,0.0015411749409803266,36.08089309966052,1.6801592513840098,8194.733390628428,2277.109860200586,3.098812145372279e6,3.407163250692974e6
0.00205,-1.161170979783925,0.0015379953071038405,37.70059473077721,1.704086561001877,11537.32535003925,2791.9791626688548,5.137507477021846e6,5.434747079097233e6
0.00204,-1.162857750527071,0.0015567442608361267,37.92373123576748,1.8879861306686678,12660.387560649062,3215.5353689641925,8.509769848159993e6,6.586569498619957e6
0.0020299999,-1.1594868658497675,0.0016184799988110425,39.24226408809234,1.889106924293248,14755.585532982426,3480.338332988644,1.006505661549314e7,7.710091318418154e6
0.0020199998,-1.158856018981836,0.001599878579778985,38.53317517757829,1.7750400744813,13446.817173406667,2722.1046502575005,5.792100405904988e6,4.595943915193578e6
0.00201,-1.1602779635640428,0.0016757563600806292,40.705762355834906,1.8875939780791113,13646.286390605857,2811.680763362106,5.076718034267556e6,4.555386061242358e6
0.0019999999,-1.1601318615175498,0.0017302340828970711,41.43462868285716,2.055985703648968,18168.05549985903,3091.3562317225997,1.38749733720815e7,5.138771636165949e6
0.0019899998,-1.1591998811446673,0.0016561628227841345,39.0507946639169,1.876747700835375,15568.605287558876,2706.200569952725,6.466397547504936e6,4.408406009387629e6
0.00198,-1.1590151187395001,0.0017626809020103488,41.35692267672673,2.3116251581153966,24825.043660588075,4912.853776179684,2.772742003519608e7,1.1794930521317054e7
0.0019699999,-1.157762629925665,0.001820130805192246,44.589696029942615,2.7173364078684314,26825.330911415447,8635.146711145922,4.942816457985446e7,3.63324871587402e7
0.0019599998,-1.1553745047078707,0.0016931084063410771,44.24830730528632,2.644247785186222,25761.573117215223,6493.318403652856,4.182441396611695e7,1.815799645900208e7
0.00195,-1.1546787523187498,0.0017224684600900696,43.838447693024605,2.336878603761658,22861.336584119035,4604.267545394959,2.19626569011758e7,1.1124386887562698e7
0.0019399999,-1.1564470263839846,0.0017679939071165887,42.918393707428464,2.347966505527015,23289.794908559554,5085.245273088588,2.7851275070172306e7,1.3119204344853958e7
0.0019299999,-1.1550647150899025,0.0017018427821017725,41.12595295983602,2.0064280475609273,15746.445791286162,3025.32240742974,1.0854988092746163e7,4.806364484089948e6
0.00192,-1.1549298833512214,0.0016905159925287817,40.89272461035825,2.0825894486996854,17086.706584116608,4013.6433712446055,1.588821689949775e7,9.172629028789539e6
0.0019099999,-1.155765963063037,0.001665472297637842,42.01761319597796,2.2220431976354456,21705.42975268157,4242.843571893327,2.236489492355594e7,9.230293618539378e6
0.0018999999,-1.155077358288213,0.0017150007862541251,43.12233776453907,2.0676667627396004,21221.54173030811,3849.3703850421234,1.4785604190781908e7,9.280398352043575e6
0.0018899998,-1.1537842938581058,0.0016596862284581604,40.67668353229121,2.0691367667996814,19119.19371112674,3408.525371549471,1.372376633052766e7,5.752772633357844e6
0.0018799999,-1.1516437236204786,0.0016549616304389846,41.50674718641099,2.2793421749013363,18937.6832526466,4022.7788884189495,2.1760254592567895e7,8.11251701030481e6
0.0018699999,-1.1529991312345913,0.0016419828553543622,42.027747344516236,1.9298022239633825,13123.63509461214,2721.9459069992486,2.65051546308901e6,4.173321802584353e6
0.0018599998,-1.1545914672776747,0.0017063847856041996,42.85318795191534,1.968852477980134,13760.188279103102,2713.1482386025923,4.054645605218688e6,3.498984600619824e6
0.0018499999,-1.154728345977694,0.0016349402873062331,40.88822742653859,2.0634233613680286,15304.232555477725,3494.602093002192,1.0552274736234175e7,6.503321483987906e6
0.0018399999,-1.1515256944412995,0.001691140590246398,40.59499936194582,2.003610576976909,16895.115991964398,4442.93164846731,1.2594557618369551e7,1.3971683584228542e7
0.0018299998,-1.1537676150582123,0.0018310312017258171,45.427777025231656,2.1161872523087375,13567.469745544666,3605.025582376295,5.266464366840415e6,7.310587867985673e6
0.0018199999,-1.1510834132027266,0.0017795010332110285,46.978009381482856,2.2720064814072685,17976.601077676572,3678.5966385224588,8.700389703415023e6,6.347252605686106e6
0.0018099999,-1.1500005821080936,0.0017966145971159903,48.1720186458546,2.256675769308082,19523.820665476047,3389.8935585469726,5.455313660979246e6,5.705530221934262e6
0.0017999999,-1.1494723093075563,0.00174709166304532,44.9174564232822,2.122200180728464,22277.965101188252,3841.8791943834367,1.3911372271852694e7,9.275109722629892e6
0.0017899999,-1.1502863921863569,0.0017086455502370766,44.752088126188625,2.291121253352757,20683.99558634279,4666.690676599932,2.3655864731018756e7,1.1059900166922323e7
0.0017799999,-1.1496810120747565,0.001739892773904582,46.58692559260579,2.607203494318006,26782.82345825726,6774.022183637914,3.898088998762055e7,2.1240297954129405e7
0.0017699999,-1.1476397052292868,0.0018256165326056418,48.29498966276304,3.1960936586982673,31767.698738868952,12660.56088963028,8.182025735214587e7,6.199202091892747e7
0.0017599999,-1.1489829975495716,0.001742136222526657,44.79414632103478,2.9157626209911354,28693.31085419106,10326.627195761997,6.648759108295182e7,4.682615531389213e7
0.0017499999,-1.1492348641192303,0.001678472719151803,44.62220607622765,3.95616059548806,36006.83353508696,22768.467053410164,1.6439668205686384e8,1.5016055129666e8
0.0017399999,-1.1497786860990986,0.0016635390037242166,43.24182873524014,2.6045932827574236,28200.43491006483,8565.31038130262,5.7569633169566646e7,3.508808240964655e7
0.0017299999,-1.1458488620953218,0.0017125539824820767,46.60088102679057,3.041974332101355,32528.69455379823,11840.624179792232,8.014856748439203e7,5.861900108811645e7
0.00172,-1.1457107925750873,0.0017690320317678833,46.353148076863974,2.5437487625493898,23592.694303192293,7147.118275044416,3.859502429809405e7,2.5472426071029022e7
0.0017099999,-1.1458440703377737,0.001790023538577116,46.81819503446353,2.40689298086322,20551.261187059208,5013.484838362812,2.5292621637301e7,1.1729232006592235e7
0.0016999999,-1.1439366627914547,0.0018534693343063714,48.49658086226313,2.2461489001197497,17499.994585572156,4253.619989256947,1.045303521731319e7,9.3964433983094e6
0.00169,-1.1451019920206065,0.0017805204932185173,46.21805296318385,2.3614725032276493,20931.6252188014,5647.093890361813,2.73280128261965e7,1.7440661615191847e7
0.0016799999,-1.1448920465989258,0.0017822502110829864,45.442879384093004,2.4600430723469855,22980.01308916657,5187.146354590071,2.8645845942863088e7,1.3058304157505382e7
0.0016699999,-1.14473645447535,0.0018615397320944128,47.79990286812655,2.4276044349409114,23844.220588018274,4414.943572311052,2.1016480528137054e7,8.76917519893408e6
0.00166,-1.1463698600465804,0.0018518667480309048,46.634275044714826,2.1810710167256198,16411.312661761287,3150.3306581303477,8.025180065858841e6,4.446648119750044e6
0.0016499999,-1.145121790007501,0.0018267147965939253,48.095603616996996,2.6610708402931595,27629.136570278,6803.18648937182,3.7222534198933475e7,2.1430320439907633e7
0.0016399999,-1.143180508205811,0.0019152400227059577,49.634361970738375,2.4574176756587147,26681.197100919944,5220.622300048963,2.362850501799339e7,1.1831525110265136e7
0.0016299998,-1.1418698767123525,0.0019821302841469524,51.66308103647648,2.7935323232004823,32398.286101030768,6818.052443148328,4.687917019112262e7,1.811911470784469e7
0.0016199999,-1.141547230584667,0.0018281844426114057,50.38170752489852,2.791271213318307,33678.3645933438,6459.429618438308,4.022095258074511e7,1.8711731303008873e7
0.0016099999,-1.1412478365874839,0.001898901705072402,50.4744400693051,2.4229750504621905,21454.54480854101,4472.700552091242,1.3086218584440278e7,8.873610629169356e6
0.0015999998,-1.1403303627423935,0.001905909466198952,49.398115336235776,2.467377552848118,20119.23273862797,3638.588656110262,9.423574506009292e6,6.076518439369965e6
0.0015899999,-1.1385849845485154,0.0018228422040516212,49.34089228000638,2.268899829450414,21642.10995235326,3559.291081156239,5.387872005462646e6,5.604951338459887e6
0.0015799999,-1.1387669799160363,0.0018583963960901889,54.54723592446933,2.928255444331006,34198.26579219875,6440.308930187208,3.753525305756335e7,1.7865923958002392e7
0.0015699998,-1.1420329108253808,0.0018805680355466956,51.845022991920565,3.4501581294661414,37359.22720831092,13278.607303754336,9.687939847859174e7,6.5687801473432094e7
0.0015599999,-1.1416476452729778,0.0017847937765482383,48.8499450730459,2.812455391380482,27982.024072393004,7512.313646354519,4.2238473911159545e7,2.6941792826059107e7
0.0015499999,-1.1417743913957714,0.0018412906636058183,49.065664669546514,2.4436150796536302,24678.992051125617,5044.5519442839895,2.0034331946214065e7,1.2691328697449554e7
0.0015399999,-1.1390606663351661,0.001813522645678414,49.699512661052246,2.4517252052237053,27655.472402724095,4664.281157492551,2.212369559112638e7,9.973578925546108e6
0.0015299999,-1.1388225054359178,0.0017986052599146033,48.7022831554167,2.4509014658649053,22903.346745515577,4816.641408892609,1.997472796216353e7,1.1885378299731e7
0.0015199999,-1.1381140814638298,0.001822300033501103,50.552707528689524,2.65572325857109,28041.498811404017,6439.6217809582695,3.401376305759888e7,1.7861519664774746e7
0.0015099999,-1.1386696957754283,0.0018321518047469286,49.57014146693248,2.4824313452035587,23109.02589139719,4981.509610913978,1.9935471720276244e7,1.163365273319101e7
0.0014999999,-1.1377363442146486,0.0018296438160383779,49.42838593148004,2.3572364226165994,23569.617314988755,3749.6986532748388,1.016140320779345e7,6.371136499222642e6
0.0014899999,-1.1370070097657599,0.0018510686642810709,52.032962116896734,2.633129790200204,23332.20604687118,5657.526845788845,2.564522449300289e7,1.6446548360678235e7
0.0014799999,-1.1355745687930467,0.001914019399811806,53.68610910062573,2.778704682850556,27355.672778085198,5643.56389621794,2.722442200377659e7,1.3259085730519265e7
0.0014699999,-1.133493186413623,0.00192055817442963,54.373797745049025,2.8843652879124266,32339.247946322863,6071.581111140001,3.112542839128165e7,1.480830813370737e7
0.0014599999,-1.1348370129950893,0.0018866207007130521,50.31156144193927,2.749044778380324,31965.291929662435,6107.745635892592,3.382608606649471e7,1.686166194960921e7
0.0014499999,-1.1317152941690445,0.001985069859254129,51.741092006086944,2.8873331733745666,30531.422662623478,6999.891914881324,4.052598282594407e7,2.1286848408289336e7
0.0014399999,-1.1317109550251958,0.001946846034392476,52.34154739079619,2.9373798736933376,30187.22704288245,8915.563287268233,5.060674049423363e7,3.2342499535532773e7
0.00143,-1.1313157951875974,0.0018104677836089456,48.69080792044606,2.7119764419638863,24982.74419768792,6249.199803151101,3.1738876250115953e7,1.8012853282167118e7
0.0014199999,-1.1300248646803814,0.0019158944688795838,53.74874799659651,2.8354833604632668,26865.20767982682,6706.544781922323,2.994517868438081e7,2.334322539646224e7
0.0014099999,-1.1258659189683982,0.001886696427113464,50.36235118968618,2.602518905914149,22569.266518666187,6418.767085130502,2.7436819783786383e7,2.129901079037062e7
0.0014,-1.129583581705654,0.0018981204362714323,52.38362443506473,2.580367143160971,23177.544630518863,5059.497964931743,1.5899404999601377e7,1.1561799824169973e7
0.0013899999,-1.1305659391913871,0.001903892826302949,54.16181676404653,3.053685820278353,31831.010432813557,9205.385019406567,4.517968033531979e7,3.804327331017569e7
0.0013799999,-1.1291857918835928,0.0019455328281884265,53.3245686080238,3.109111425041669,31927.713069023885,7359.262228365216,4.763500887884604e7,2.1583897700596448e7
0.00137,-1.1276949332812314,0.0019752704960340874,56.1989227722348,3.313504765336925,44537.43829394031,10763.545421565646,8.365373253949484e7,4.3446382135792635e7
0.0013599999,-1.1273354080491103,0.0019776562755812804,54.139296559938714,2.597383512227512,25712.265436679445,5461.686612452171,1.9668349659680035e7,1.2791180999672309e7
0.0013499999,-1.1278327417278298,0.0019327945975721689,55.95562345337007,2.6765530006543505,30195.274908063333,5011.6148634266065,1.8395104062710285e7,1.031599857321737e7
0.0013399998,-1.123496984794532,0.0019368735245776285,58.39672599799661,2.654636233302397,31483.76825708613,5151.300600174216,2.0627667871554572e7,1.0617398684127258e7
0.0013299999,-1.1250489575964953,0.002040886449943487,62.972986205971914,3.5626840875431025,44009.0734927616,10079.925438063523,7.376439878865308e7,3.285587710770364e7
0.0013199999,-1.1234604763437777,0.0019126294527161754,56.64692429836614,2.9514994717993273,31922.751355697266,6440.837022146089,3.2742894016261883e7,1.5484435063763978e7
0.0013099998,-1.1255271461514837,0.0020040235155562103,60.64945555483454,2.7891647111315465,30264.10274146533,5505.820124648762,2.0487219245665383e7,1.2922951190755691e7
0.0012999999,-1.123162070021581,0.0019068127631768415,57.070709956104984,3.0390577280508198,36145.085048741734,6958.02735657441,4.528961787177495e7,2.1074318477397244e7
0.0012899999,-1.1218251360201175,0.001991066868400379,60.91052935134287,2.9521828580561444,37484.17370340583,5824.221104791034,2.160162558263122e7,1.2227475369966129e7
0.0012799999,-1.1220985675795814,0.002015027983939181,60.72379341478849,3.0151803325603543,37634.13517017935,6450.274017079216,3.547226027393739e7,1.486384614285034e7
0.0012699999,-1.1231077515245804,0.0019803979378241144,61.751490355443735,3.3830836800910045,44069.45345890514,9477.599246804244,7.15480166443003e7,2.981411479041524e7
0.0012599999,-1.120902499905881,0.00201494193281465,63.02025551393144,3.8058185576477643,57145.766133732126,9930.22109778976,9.468915968430793e7,2.7061198606737174e7
0.0012499999,-1.1209732246744921,0.0020752717984601327,64.83504023131854,3.6617537854202737,47996.867144760065,10167.899966108656,7.458064913144803e7,3.2503474659307756e7
0.0012399999,-1.118396546119806,0.0020653939821134327,64.91670267449578,4.298976946856377,63457.0156772172,13989.208976846156,1.3921310549523133e8,4.9684716834818564e7
0.0012299999,-1.118246048128272,0.0019958221750213103,63.10299819693492,3.5589687432727293,46176.16757266826,11218.946017177743,8.258667600891995e7,4.309037196730701e7
0.0012199999,-1.1194769485196512,0.002072735599455045,65.7879837400812,3.5223423090302517,48436.56875077491,9024.706218753832,6.27803361545287e7,2.2849167031505447e7
0.0012099999,-1.120028117055049,0.002119780641918114,64.06501225502653,4.056518834468799,53348.825805798144,13240.762712214195,1.1328531654803577e8,4.92467874442314e7
0.0011999999,-1.1181404713596765,0.0021082795266256726,64.9225947899686,3.5456909285782263,55288.58666526445,9305.304989110238,8.214162453123635e7,2.4971096576020043e7
0.0011899999,-1.1172450891911023,0.0021160420631326665,62.669622656542714,3.0388566743294567,41324.21639476969,6723.233962081907,3.9119403039448254e7,1.7403403052830976e7
0.0011799999,-1.116653336203583,0.002074696560079893,62.39074720256364,3.4665365281586396,51768.85650174113,8734.132633848547,7.904751171109253e7,2.2844091490740128e7
0.00117,-1.1148210550263558,0.0020111214733026504,64.22997067265264,3.3389189856350745,39544.43319558348,7977.647911300412,4.92303698384332e7,2.174614080414933e7
0.0011599999,-1.1160026533387017,0.0020358894307496607,64.04767302315246,3.366934934500118,41718.29247467677,8855.165440089064,6.3178472008688934e7,2.5711485564166915e7
0.0011499999,-1.1155983678266992,0.0020569872761709795,66.91593159092045,3.6727632046618677,46037.54392561408,11280.751641275181,7.331089618324584e7,4.168430836659393e7
0.00114,-1.1147705452721381,0.002094058676199456,66.91195113094861,3.7222201518294105,52170.90840980904,9683.461300480336,7.515173113365594e7,2.732093791612907e7
0.0011299999,-1.113055866969725,0.002034913742906495,66.58477097274817,3.55274869592988,43071.9031437997,8866.903943794749,5.2347690015784435e7,2.4463007756237347e7
0.0011199999,-1.1131777159469525,0.0020544093991052242,67.3056172024419,3.5735026835784223,49666.630278971395,8601.822954988886,6.177592828722988e7,2.2723952802785214e7
0.00111,-1.1098305061251275,0.0021631050886006436,74.10398362822588,4.3071367935556655,63283.27986746291,16279.830021399404,1.2956969282764174e8,8.555035323688343e7
0.0010999999,-1.1090807888632999,0.002145969806234364,69.8099983715192,3.7816704157080094,55014.01287728567,11222.595144681076,8.443379654239717e7,4.4398596570578806e7
0.0010899999,-1.1072483884364726,0.0020890725836420704,67.42585782866806,4.19157463833956,62876.742272368494,13142.440049042452,1.2394862558084875e8,4.972043578025341e7
0.0010799998,-1.1092448542765725,0.0021676817015138807,70.91491646985229,4.271557338945041,61547.22874381324,14707.050835490441,1.1732357251083511e8,6.562001592887448e7
0.0010699999,-1.107177705385128,0.002159598332144454,67.77550732153195,3.619531694873942,51419.59806491383,8993.255063344855,5.9477797885800116e7,2.6278082513223387e7
0.0010599999,-1.1080945527435055,0.0022508588908258754,71.24286638850921,3.684451293073854,50774.4438824883,9227.391876864433,6.04186453787742e7,2.728451947982012e7
0.0010499998,-1.1080895234920018,0.0021224820220579173,66.37637117545593,3.408855057850301,44068.63066806267,7720.071487217727,5.066159124830903e7,1.8354273297277227e7
0.0010399999,-1.1079804085128238,0.0020788337502398134,64.18882018778848,3.101686228406017,37233.12735191296,6259.474644186676,2.7798713362026993e7,1.316115920052315e7
0.0010299999,-1.1089003206801173,0.0022185386060336663,70.07888703546512,3.598562119379248,45565.41703887418,7915.151377422858,5.21682735810121e7,1.812864289425079e7
0.0010199999,-1.1090630599598836,0.0022207803823945083,68.63420076239873,3.6728588411513607,47309.568426992075,7796.268028723283,4.7910263456521764e7,1.8648271249847453e7
0.0010099999,-1.1077997942624103,0.0021694565713353832,69.24727998498695,3.9015124699101924,55537.624907018624,12789.9058050188,9.344361000178196e7,5.645912448036325e7
0.0009999999,-1.1066527078354278,0.0021737133744463115,69.19954566436483,4.205475882070569,61726.34345750733,14537.3812145484,1.2418689389486448e8,6.497563998759309e7
0.0009899999,-1.105712814791094,0.0021470109073080186,67.78791519664391,3.2449376967564203,34774.02195191457,6239.853432064722,2.8006970056986347e7,1.2715045095848816e7
0.0009799999,-1.1051488996888967,0.002128819439754822,65.77744921473737,3.390467580074933,44771.77414604618,7401.268271065742,4.836755358041039e7,1.753770053937693e7
0.0009699999,-1.1026639676487477,0.002081964689300507,65.0075488228115,3.104391097995153,41305.490738058295,6646.592604828863,3.234965591736549e7,1.4671425366474684e7
0.0009599999,-1.1023326404763865,0.0021950549138855685,72.23643166789248,3.747722348159857,46789.96568232192,9316.53440165247,5.405734809461788e7,2.6793843226899542e7
0.0009499999,-1.0993125664763401,0.0021650299195562356,71.45225328914513,4.0182606225243065,57212.2460331275,11338.396214943014,8.813535621146642e7,3.434743123862792e7
0.0009399999,-1.0989282454671978,0.0022312067974352475,74.52820944847257,4.0490201772073595,59016.07280835123,10938.622219252076,8.946243299916218e7,2.8079787326008003e7
0.0009299999,-1.099759376549198,0.002194464708844926,75.19061129514888,4.455927370779327,63936.50707241104,14303.254766445585,1.214006153715727e8,5.17130432815227e7
0.0009199999,-1.0977257708434565,0.0021376320158429164,74.28684800289675,4.379467019249836,61772.54622567349,13974.87291326846,1.1584563841497943e8,5.103772681330054e7
0.0009099999,-1.0958511194652731,0.0023193796575509545,79.10319794214664,4.4253788841435355,66471.42548329147,14099.416457692932,1.1119048120363873e8,5.220460959882107e7
0.0008999999,-1.09595549067336,0.0022625769624145123,77.86773036952941,4.088843856453948,56063.63959617361,11687.79079378506,7.496031187416852e7,3.8299340162248135e7
0.0008899999,-1.09444964274121,0.002297040625364654,79.81440399752448,4.263718919499835,66646.69839906265,12605.298692196815,8.813953378349537e7,4.218862092965338e7
0.0008799999,-1.0923232663613578,0.0023938581069456837,86.36658103074421,5.332727490616067,86816.95816937191,19313.492404743414,1.8812194734658116e8,8.330205617914373e7
0.0008699999,-1.092913376360371,0.0025271625645670883,89.69564450723327,6.298158506847651,111261.08362060231,30985.42879211773,3.276449326406538e8,1.916483336295718e8
0.0008599999,-1.0935598876041,0.0025024852100313864,91.92147760601442,6.998172369650283,131345.83058407053,38502.613758313426,4.6727930141412145e8,2.5660939187191513e8
0.0008499999,-1.0910647959038748,0.0023889105074831776,89.30911080522074,8.243201304855736,142621.30300502837,64074.72380041759,7.412901247754946e8,5.801172641743432e8
0.0008399999,-1.0910676680430083,0.0024235590193342543,89.19662032903844,6.520863658217774,113038.11076252234,38003.250395202056,4.032415800702189e8,2.6251679547334006e8
0.0008299999,-1.0923212980954096,0.0024704058651802197,88.52603187141371,5.669202213410656,104516.16609885772,23726.371849844232,2.5563992555014056e8,1.1541904527420065e8
0.0008199999,-1.0919408018847951,0.002485066193723419,91.4821873502847,5.512871745175776,105616.21655773695,19948.54026412623,2.0465914463676494e8,8.06064563954402e7
0.0008099999,-1.0914378691170312,0.0024903530327321814,93.04415492213961,5.144187486809829,95035.80170576624,16234.753815216704,1.357725060887602e8,5.967293974649358e7
0.0007999999,-1.089114504554736,0.002505556991049956,96.36521711999283,5.52865210666631,109391.72805980142,16759.47737203514,1.8057100427822736e8,5.274767012384447e7
0.0007899999,-1.0875886393376646,0.0024566686355066724,91.92841092407473,5.605264319701331,108829.9414605052,19207.14960212749,1.9197552752073842e8,7.145673744076507e7
0.0007799999,-1.089729088216758,0.002406659163957265,88.08575590885029,5.872134594505096,101053.38587411556,25354.38407603793,2.6783912611794722e8,1.3888823265321946e8
0.0007699999,-1.0873969698187873,0.0024597044526417054,92.87662795798309,6.305284538907992,110182.82754852813,33278.22454689087,3.1914083433767456e8,2.244416609489944e8
0.0007599999,-1.0884396285899034,0.0024288526651565926,92.010885032529,5.972196979492357,118597.79539083406,27686.58926394839,3.2496413392825913e8,1.596496608318199e8
0.0007499999,-1.0859751516161718,0.0024989823950814774,94.06962502375765,4.970185591623769,88927.42203668549,13079.741100761477,1.1735963353699836e8,3.804577377659677e7
0.0007399999,-1.082110662422784,0.002481236149015405,95.45820930177464,5.791215105561279,114366.54826287625,20243.224989543545,2.5702202435957104e8,7.618477704539388e7
0.0007299999,-1.081716961131486,0.002529581967802306,93.79481026875698,5.307649403116352,93800.97535833847,18445.103648044304,1.830826339751342e8,7.93398671939517e7
0.0007199999,-1.080015303866582,0.00241621369512281,88.61310488429685,4.873146569965609,77120.34299241814,14732.692594092063,1.110788832266437e8,5.405438461050151e7
0.0007099999,-1.078879552540518,0.002427986391190325,89.22968048748666,4.807207001679541,84925.80670986109,13680.115131575187,1.264617143448033e8,4.218433234455884e7
0.0006999999,-1.079878345839022,0.002469927911948329,91.94549868123383,5.403558298008949,94341.65600184088,21512.559408343135,2.213482787456788e8,1.0339632609580259e8
0.0006899999,-1.0787071961585932,0.0024746666643940276,94.06203633733952,5.515178879210464,96757.79783633491,18500.363234624943,1.8204513851587924e8,7.019215290945688e7
0.0006799999,-1.077243297668702,0.0024299641370538866,94.69165376574607,5.48646519476598,95972.00772375269,15304.454090339046,1.6725380003115577e8,4.9114328689457715e7
0.0006699999,-1.0777150125474686,0.002532767457847632,95.43129671998322,5.299470705893694,91853.2472935231,15243.582237763489,1.4508950937114373e8,5.184525925282124e7
0.0006599999,-1.0771668388347968,0.0024329980931653205,94.80846659656429,5.381632461986849,90347.24415986106,18334.189266141115,1.7508785232837212e8,7.1303231857069e7
0.0006499999,-1.0775454590269842,0.0024031608193492097,94.87385535080908,5.239074772318787,89686.6655108933,15034.244220121182,1.4627297682195187e8,4.409084026334514e7
0.0006399999,-1.07649550234,0.002346065780632396,88.62628838417832,5.018322083956312,77683.75095843425,13734.930553791439,1.2155150458196703e8,4.020185776072647e7
0.0006299999,-1.0772718511566308,0.002378529182760015,87.64717577018628,4.611192724899468,65694.75658764347,11031.890310427598,8.357761068272175e7,2.9144441017489433e7
0.0006199999,-1.0714903682506158,0.0024533605534370574,91.00717810006853,4.747683402588159,73572.56039262757,11730.219235337167,8.234201356722564e7,3.143373457780979e7
0.0006099999,-1.0718518385651472,0.002476082435430726,92.01140755296203,5.078009036503654,79854.50544994384,16430.543776998315,1.2199668425689745e8,5.9816157727704905e7
0.0005999999,-1.0727310576867355,0.002527826179769537,96.58367324573372,5.163374088099255,87819.74558603748,16222.060268423156,1.414494793624842e8,5.894903383972373e7
0.0005899999,-1.0705535477966297,0.0025925576134646798,97.89637737547248,5.363614092034746,92594.50845446173,16103.32053764247,1.5096957645084482e8,5.783869008887862e7
0.0005799999,-1.0691824758805386,0.0026913163656782503,103.60303736684284,5.835399610536847,108545.26996061343,21233.095299073473,1.9430626708573085e8,9.82115816776498e7
0.0005699999,-1.0680419996412212,0.0027181501660189476,104.81421528540164,5.5448500151413045,107143.28424611312,14935.403288088648,1.4930822608754343e8,3.8185363065738484e7
0.0005599999,-1.0634754199827139,0.002656089150098826,104.92538663609918,5.784593069654116,115768.19126632508,15806.402829287726,1.6075103040713793e8,4.452562077024815e7
0.0005499999,-1.0633806620197652,0.0026042073309985605,103.67720752911308,5.990263111558577,105022.02411086425,17919.010083371326,1.7373281318623385e8,5.3327465708948866e7
0.0005399999,-1.0620266467790727,0.0027325631611460556,109.44395377811068,6.227052427254751,118063.73005037171,20016.35992562713,2.2905124052027988e8,6.1815410865166664e7
0.0005299999,-1.0610507579756534,0.002641864816095149,107.0635063548642,6.473841393997055,129805.8892294094,22352.115195840142,2.6592103099701434e8,7.443930241544762e7
0.0005199999,-1.061064236240975,0.0027688456276457676,111.21129647302065,6.097779568963501,124132.66358856812,19206.04511457218,1.8557914618779728e8,5.724332567418102e7
0.0005099999,-1.0601011558792892,0.002883095051545315,122.58747644656354,7.444593044646131,159061.26152646658,27255.4431405965,3.415000766163841e8,1.0357247740426111e8
0.0004999999,-1.0613873665972857,0.002899574001520172,125.34016524943219,7.972813450994449,172527.42086939447,32247.6441512469,4.5645287501636755e8,1.389863925714086e8
0.0004899999,-1.059202710098077,0.002873253180007286,124.16049888732188,7.598097834215494,167213.30571998926,27320.89500457508,3.765932144383643e8,9.897731623463291e7
0.0004799999,-1.0596432679242762,0.0029439848851633725,129.59986404142916,8.38311414400357,212815.99305776355,32322.746726727986,5.302568963050456e8,1.219173281300916e8
0.0004699999,-1.0569170350662396,0.0029875890947716715,137.64590997355361,8.390098914203662,231588.62816520545,32763.44277717242,5.606917685109158e8,1.2611828479815602e8
0.0004599999,-1.0533839877619346,0.0029901329693839324,138.7964218304954,8.291742126327188,218863.84092717592,31437.02494308303,4.9517737910900664e8,1.1520767479295577e8
0.0004499999,-1.0522602362717766,0.0029583369389029686,135.0927767979209,8.464192307784511,219452.939333404,33653.037768942144,5.568738895778955e8,1.2997869002525729e8
0.0004399999,-1.0501867389570794,0.002969416868338482,137.6084732083088,8.087550261000924,196685.5216839175,30125.054154309775,4.2048259433571285e8,1.0887024073598115e8
0.0004299999,-1.0500925092267015,0.0029944895629736377,139.8382744071837,9.013349676514489,230984.2499391554,37093.26704624365,5.869972765415822e8,1.5437597015799567e8
0.0004199999,-1.0508571260211022,0.003039100184576884,144.98418775809986,9.52812963420273,244285.31943309872,46063.76548869241,7.142905716409246e8,2.5850519967103046e8
0.0004099999,-1.0482990541825001,0.0031164157709954515,150.4156372456981,8.912638761367216,248508.86369718722,35264.81021683267,5.458553749206574e8,1.451356817072252e8
0.0003999999,-1.045774765245254,0.003175508920406632,146.96778589243058,9.111771302240129,236743.66237892184,42102.61408269716,6.008681974724116e8,2.1809763697002196e8
0.0003899999,-1.0444639599281758,0.0031263321987677665,146.81464495454298,9.366446338769011,238930.66743378274,44275.628871979956,6.809930013771056e8,2.4343247774195278e8
0.0003799999,-1.0435227017119437,0.0031711129728045797,151.71391530858284,9.74270838481758,272624.0452629696,46091.9537278643,8.023890185213827e8,2.5162981848621994e8
0.0003699999,-1.0424245963131726,0.003241499897612383,155.56056150801854,10.613025653818818,312894.56036478974,59760.8847870678,1.1048219823653798e9,3.793791117606857e8
0.0003599999,-1.041675775812715,0.0032147160919784186,156.57489943394782,10.687083438772033,314103.21270208916,61408.774470921344,1.1089570337235422e9,3.9993956903441215e8
0.0003499999,-1.0364157482561032,0.003301805290142682,160.7800186528495,11.26583255947854,338155.3636415807,65239.19470750845,1.182275342300194e9,4.34259003243326e8
0.0003399999,-1.0359125462183314,0.003322055933770174,165.9039528724254,11.795180448170033,350742.3682766783,67356.66776384399,1.2816727131483607e9,4.2690357738365e8
0.0003299999,-1.0352874566558496,0.003226374891830176,158.81384122372032,10.473981752204994,299414.3147675309,53893.39612372114,9.198738796693958e8,3.1679284100969577e8
0.0003199999,-1.0359712094059375,0.003276258413569152,163.64098494243476,10.665135075127255,307535.27471091493,60858.278765755516,9.597460478814845e8,4.142928568203852e8
0.0003099999,-1.0331690481634754,0.0033595003887663144,166.49252572868102,12.063092652904299,308607.7389649622,83828.96262694662,1.240810129258575e9,7.178689114751605e8
0.0002999999,-1.033573711158418,0.003351529733829262,161.11223608313074,10.997875346474222,270741.94810065586,64313.83958369342,8.778411318839297e8,4.633673343686762e8
0.0002899999,-1.0322312889476268,0.0033561426895317905,160.80129622893165,11.523823706364462,294350.03524360416,69239.52664739476,1.1088029615349562e9,4.8945780400942755e8
0.0002799999,-1.029004284471532,0.0033125166788970685,157.4522931161,10.300297102597167,259836.6309611955,51982.29105218258,7.289078039286463e8,3.135997023525374e8
0.0002699999,-1.02871070340588,0.0032757187767836274,158.7580701250012,11.364837818854616,297788.0449938289,60897.14123006841,1.07387000269716e9,3.6385689857418454e8
0.0002599999,-1.0278447769173833,0.0032711725287611604,157.35693660705653,10.737297914213519,289073.1823645947,54401.09968638999,1.000613441796251e9,2.949017977010012e8
0.0002499999,-1.02920299942166,0.0033057909778519833,163.74826969180282,11.93777943595732,336679.70775562373,76582.81329456336,1.447931514051262e9,5.606442905045065e8
0.0002399999,-1.0271447730000292,0.0032883963762200498,163.51152411555705,13.160217405344737,384564.9796291561,95505.70310584297,1.886355749473609e9,8.255874702833863e8
0.0002299999,-1.02712787996292,0.003330534480016621,169.19281072297915,12.523943472972155,362512.53768453025,97542.7570431177,1.6709174280068989e9,9.268544717622412e8
0.0002199999,-1.0250558717089753,0.003279119568351409,164.92830597363493,11.47458562374924,321704.09797771956,78718.09311547341,1.3138216536071608e9,6.737029426522809e8
0.0002099999,-1.0223565123958493,0.003502589205686672,182.59166715975226,12.154628624005912,358301.1545682253,75393.88923288372,1.3644815836864111e9,5.385626723157998e8
0.0001999999,-1.0206032841785062,0.003447980947420093,177.38625485967594,11.23596429575034,332695.1104585962,64499.13744697088,1.1042883235965679e9,4.2281746015704066e8
0.0001899999,-1.0210572641399023,0.0035150175557807474,185.18723263856978,11.653167110312493,341003.9638995699,62749.944747916416,1.136438256755417e9,3.802590020565596e8
0.0001799999,-1.0178641098196197,0.0034810872872479536,176.37364921369013,10.877066572717583,316993.2417993021,49864.656854209825,9.297017314585752e8,2.3390829711491346e8
0.0001699999,-1.0138675279011242,0.003478641044047746,178.7589993506919,12.297739574256722,365099.6391391791,64740.416199937295,1.2831083270815063e9,3.7376846544448584e8
0.0001599999,-1.0135765079355668,0.0034810903426545853,179.81351987925424,11.53690789426387,343104.7731220217,57699.41376481256,1.0828468303905718e9,3.2554689848342544e8
0.0001499999,-1.0133960195246097,0.003654621165628021,194.37208365235682,12.227401374228352,373635.9157540327,58579.773571595964,1.0796815735029776e9,3.094503296653017e8
0.0001399999,-1.013192152139335,0.003600132609787483,190.92442273704077,12.12431483743781,370294.02620393597,62648.261860016166,1.1555081684723136e9,3.74757095300963e8
0.0001299999,-1.0053486144418642,0.0037224211496905127,202.92701009881833,13.022094272505209,426629.7994170426,75084.829199957,1.44642492573527e9,4.9927679328527814e8
0.0001199999,-1.007958825182324,0.0037554423673920043,208.4736720781347,14.493645478873821,492861.11046925635,102849.61046550573,2.0743463036801178e9,8.976394648597013e8
0.0001099999,-1.0061346491946686,0.0038054087804802192,209.6589291376843,14.999878952559628,497405.7909578908,106195.72421504048,2.2822563642467856e9,8.781100430709429e8
9.99999e-5,-1.0070437711867484,0.003660610081803076,203.85137428242413,14.8772203055622,474876.0576412248,109009.80101092847,2.2191855423653374e9,9.455324578758754e8
8.99999e-5,-1.005480043079406,0.0037978307733917915,211.40325277787994,15.342794245696416,513607.7019966489,110279.70845338718,2.3755001562741423e9,8.987619605637252e8
7.99999e-5,-1.0042646771258292,0.00383265901002549,217.67926868735904,16.596546075268098,557190.8200828698,131688.38709617613,2.9661958777479205e9,1.1816861834487858e9
6.99999e-5,-1.0006436752037193,0.003884221233053842,224.22406807169068,16.208777610793636,543287.3326996721,121220.9675277332,2.5550403832776017e9,1.0609791142331443e9
5.99999e-5,-0.9965408080766798,0.003999898863845421,234.496770656083,16.145729755305304,568683.1887762063,119020.18135287585,2.4806061201109734e9,1.0296566613695127e9
4.99999e-5,-0.9953664993561517,0.004053847291326264,239.8798673073044,16.59755065374277,601849.2780696658,110334.89780180855,2.5318688034035835e9,8.079325150147126e8
3.99999e-5,-0.9950994512759771,0.004058670372926322,234.85300914403405,15.541562529982873,563546.475271914,93201.12657940705,2.090991175457067e9,5.913131426092998e8
2.9999901e-5,-0.9906163301943831,0.003927162651086967,236.40202886046086,15.393010208508183,532479.7732249154,94980.74324904091,1.9945946662984483e9,6.175760030797086e8
1.9999901e-5,-0.9884977181129109,0.003921175706422751,237.6135743901327,15.198255453172026,516161.44895824726,93236.45034313817,1.8670515102797017e9,5.983957482185575e8
9.999901e-6,-0.9836974403208805,0.00395679955213706,238.84124163015298,17.503189578011025,594114.5600811852,128269.27368696289,2.8209603882569103e9,1.0797248098570678e9
-9.913492e-11,-0.9828130539749199,0.004052036470754681,242.62483548741343,16.625346067475878,581495.2637304914,108610.62442681898,2.3545079240495276e9,7.745352998510729e8
-1.0000099e-5,-0.9826914875104696,0.004099176721848886,254.24304416934527,17.1996955146932,631260.0934298616,114892.70808711146,2.575336951456684e9,8.423996516981057e8
-2.00001e-5,-0.9802819463274028,0.004133240091628499,260.7627697462727,18.35001357966166,684403.8744113283,131306.3198439319,3.1852824006936216e9,1.00603530321338e9
-3.00001e-5,-0.9741105274324784,0.004292623876165102,270.952899639622,19.684419582309175,716692.5132889933,153424.04393882657,3.6620028942463245e9,1.3107573704321284e9
-4.00001e-5,-0.9753664072754188,0.004258068142335856,276.75674861484987,19.25823957478303,706467.7975792467,136391.89398877014,3.1505676240148964e9,1.0649079113356905e9
-5.00001e-5,-0.9717725073641416,0.004176254129700664,272.09711893115576,18.68855796027606,711962.5363047582,122005.61101017782,2.990971835373439e9,8.380459981304082e8
-6.00001e-5,-0.96841532261999,0.004292055373823153,285.0000948441625,21.041092105382972,808490.5003587239,158910.99251040688,4.0017543363086944e9,1.2749334784915707e9
-7.00001e-5,-0.9652980818486616,0.004428805037631562,297.76831441678917,22.61335682119629,918543.1369521427,184976.43188181365,4.988256659418867e9,1.61350296805425e9
-8.00001e-5,-0.9632352787803609,0.004450963848811703,299.62325914722527,22.739182433414094,902823.1579108748,187454.38029695346,4.926474888428939e9,1.6815428158548913e9
-9.0000096e-5,-0.9627656167792268,0.004418431504318609,302.8312649587565,23.03340316454453,943360.9160254538,187752.20021923856,5.099618104804353e9,1.62202323369935e9
-0.0001000001,-0.9609800672388019,0.004610505013968234,323.1398538441106,25.445820332784113,1.0339826881342098e6,235773.62784952862,6.201501775758639e9,2.4904636810998144e9
-0.000110000095,-0.9563899033930566,0.004743881559147815,328.3149020685329,28.31389363300615,1.168668510509908e6,309206.7834678979,8.180265342411163e9,3.8297205796747246e9
-0.0001200001,-0.9550042500102779,0.004686594355275151,334.4547307312284,29.54775154844797,1.2243345584767065e6,326316.24178020656,8.909853855064323e9,4.113977044969452e9
-0.0001300001,-0.9523755376924864,0.0047667813703995135,339.34927924752463,31.766318570189657,1.307775157578969e6,390771.3379474242,1.10144591761093e10,5.369615730484151e9
-0.0001400001,-0.9510978933696717,0.00480605243626388,342.3465397767996,32.14923926156409,1.3448898545763956e6,403514.18136032694,1.1625029395895334e10,5.637012961632849e9
-0.0001500001,-0.9460932177679305,0.004977632428530288,357.4074586595327,33.47289738874427,1.457581155460416e6,423238.46103155304,1.2549050224092432e10,6.116729952315783e9
-0.0001600001,-0.9446725234113477,0.005037215820585123,358.7950563290551,32.524606865706865,1.3720782233240402e6,412982.0388722163,1.1585367904268215e10,6.079656364547843e9
-0.0001700001,-0.940055984521802,0.005151364910764925,388.5515728326586,35.536600898264126,1.5776714607842073e6,483527.1471951648,1.3670720860236105e10,7.683347183234084e9
-0.0001800001,-0.9355594378517754,0.0054299108313846205,412.6116901614163,37.827566489284266,1.718206613870665e6,535844.1914769599,1.5365930570408854e10,8.918420750235939e9
-0.0001900001,-0.931332568898383,0.005462278913415336,441.01628155015777,39.50536993693412,1.8807201614171108e6,567144.540862481,1.6762098074142334e10,9.676911982546644e9
-0.0002000001,-0.9244639751928428,0.005501250630097135,452.2575157570497,40.38320781807607,1.991798092523615e6,532265.6063227042,1.730574679112985e10,8.117907276736663e9
-0.0002100001,-0.9215547833747224,0.005594590372892137,458.3848168658737,41.67802024007618,2.0955095458745593e6,564813.0916251093,1.876091178139214e10,8.854004250294247e9
-0.0002200001,-0.9184739980190283,0.005660661245791041,471.3557697222229,44.25659193674227,2.2559359835404074e6,644657.9998118074,2.1100170202486263e10,1.1135599841912708e10
-0.00023000009,-0.9187924042931441,0.005813935501200551,489.78949254456455,43.893942110170705,2.3764555593794566e6,587721.4193233587,2.080952687831879e10,9.14447369651426e9
-0.0002400001,-0.9109648007803883,0.005928375267712692,515.6346882520118,44.454678725206094,2.4953137613647403e6,596947.2552176409,2.117767377932415e10,9.218930857109886e9
-0.0002500001,-0.9072214277933405,0.006075530514855282,549.5969543205603,51.49263485971221,2.942304686853338e6,765404.2666075466,2.92230728209296e10,1.2948605188717743e10
-0.0002600001,-0.9011134826039556,0.006122404816179911,548.0483133238954,54.49713137853372,3.091968551125927e6,865640.0025209278,3.3805384020070847e10,1.576218403265423e10
-0.0002700001,-0.8935807715830996,0.006210702570022733,578.5677127501758,55.364815752802876,3.2856308347992785e6,862907.5001042614,3.505581814397273e10,1.5301890751444511e10
-0.0002800001,-0.8907021223997634,0.006508801860089425,621.1975395808241,56.916125641820365,3.570287330691622e6,864509.6694609317,3.6349485399129555e10,1.5273064476282263e10
-0.0002900001,-0.8863345399063212,0.006431716802021519,631.4602979669419,58.13633626562755,3.6860363151284335e6,930129.8226359795,3.9029719992478195e10,1.7033439175336039e10
-0.0003000001,-0.8816742645631981,0.006694814288757974,676.68464305579,64.07034016246827,4.236226356201546e6,1.0549873074107673e6,4.628605729675664e10,2.038474400605239e10
-0.0003100001,-0.878841595509731,0.00676933005612587,675.2140104820363,63.71002242341529,4.170744900123578e6,1.0374357978611954e6,4.531573762482857e10,1.9512482547084496e10
-0.0003200001,-0.8760621815021225,0.006901225858684578,688.318183410785,63.10367938664578,4.233306923480358e6,968630.7950837332,4.4347082122657e10,1.7063242729476814e10
-0.0003300001,-0.8697821760222236,0.006929674773812098,710.6706583399799,63.98570983918311,4.40417729610284e6,978388.9898078807,4.5853611743004036e10,1.7022334808017622e10
-0.0003400001,-0.8651221399250728,0.007156560732817443,744.8189679651023,65.2772875282992,4.675527948558443e6,985621.2207434663,4.742291223249678e10,1.687888495474702e10
-0.0003500001,-0.862169460451202,0.0072837778639423395,763.4338556373281,68.6679416538957,4.954070403393133e6,1.100595726892717e6,5.333237368033213e10,1.9696491518055683e10
-0.0003600001,-0.8543799769584046,0.007501233414576151,799.526677383181,68.02747860907212,4.981395781317206e6,1.0411242075476623e6,4.989535295215597e10,1.8034219340812717e10
-0.0003700001,-0.8541311427061655,0.007686221104076711,816.8083220860635,71.39363998233794,5.289941137821758e6,1.1099931464140036e6,5.507534535278031e10,1.953703945527674e10
-0.0003800001,-0.8495356431692511,0.007826685034242664,857.8465708615769,75.12083770693077,5.646311125440746e6,1.2223469083003772e6,6.191272383273635e10,2.218670243904327e10
-0.0003900001,-0.8417151871517699,0.008024070722774803,889.7369629717799,79.33524886000659,6.123856715663799e6,1.3114786415662603e6,6.99204061988744e10,2.386832412210825e10
-0.0004000001,-0.8363161802728126,0.008105358801061837,912.3452139509022,80.97424360863653,6.41689659865383e6,1.3639155733237118e6,7.386646672066754e10,2.5622821379557743e10
-0.0004100001,-0.8297251236074739,0.00821109413600132,959.213281927669,84.19860923809568,6.825879705028326e6,1.446850579800656e6,7.816510182651694e10,2.7596403365851776e10
-0.00042000008,-0.8255717072785991,0.008267603491377028,984.2496268678987,88.80493007847438,7.284873102838283e6,1.5796631895945654e6,8.809519104822029e10,3.1247387801143436e10
-0.0004300001,-0.8203932185814066,0.008361409772468542,1011.109358003226,90.59375013754031,7.622921255421826e6,1.6156177923513895e6,9.282522377240547e10,3.1969841113253544e10
-0.0004400001,-0.81352986659048,0.008500145604944031,1052.142915747281,94.50993869031491,7.977080531525123e6,1.7846521941627678e6,1.01098697696448e11,3.748393000710732e10
-0.0004500001,-0.8060758827540642,0.008601423006362862,1073.7861343921863,93.78171867162023,8.091329953196897e6,1.7546610026133943e6,9.975444030176979e10,3.620964958175686e10
-0.0004600001,-0.7983277893857562,0.008785855847645749,1120.695869558542,97.85359006918073,8.614413258786807e6,1.8494968929144396e6,1.0800004842796994e11,3.78563015780378e10
-0.0004700001,-0.7919314253197636,0.008895526465202188,1145.0206421372352,98.88892401625766,8.796793939106615e6,1.836664736595034e6,1.0960570605590042e11,3.703634470887775e10
-0.0004800001,-0.7833622739566287,0.008998790671048976,1175.5688642800578,99.40043643134308,8.838939963191671e6,1.7860733707589728e6,1.0652276572177333e11,3.443526516853618e10
-0.0004900001,-0.7801924343828647,0.00908807865959442,1194.4385490525838,97.99932408292013,8.72172075822629e6,1.7356411291696434e6,1.0177724062403856e11,3.290193753434247e10
-0.0005000001,-0.7691719782839724,0.009112441023852577,1217.2623549455811,99.37231499131937,8.749099961093104e6,1.7701100400139533e6,1.0361595087789427e11,3.3342487560347305e10
-0.0005100001,-0.760317410826679,0.009280765033850792,1278.7316824155341,106.54530920530433,9.73827993728785e6,1.9969518589824212e6,1.2127135996757663e11,3.9897037228621864e10
-0.0005200001,-0.7549840852243883,0.009536220684716885,1339.9465055676492,111.47796930793716,1.033028072161176e7,2.1416052179631325e6,1.317216193655423e11,4.329689321085803e10
-0.0005300001,-0.7473823666699935,0.009806509436432184,1396.8392247227953,115.39443080049035,1.0900807453879636e7,2.1491615758691817e6,1.358487019832759e11,4.1794956080888245e10
-0.0005400001,-0.7382595183997575,0.00979651999411781,1406.305962393073,110.79177201716226,1.0527073022844907e7,1.9693300297916087e6,1.208524493417592e11,3.655297343267352e10
-0.0005500001,-0.731280733057152,0.01012977537940596,1475.108925060041,114.05556618258527,1.1112257424764683e7,2.0013126730193621e6,1.2388072917029616e11,3.700320118340047e10
-0.0005600001,-0.7214481157254435,0.0102767006486523,1517.1491496989138,117.32356125707356,1.1679682973819535e7,2.157762327476409e6,1.3406296615413844e11,4.232626897608696e10
-0.0005700001,-0.714404177193993,0.010325266250257847,1532.027612198482,117.20738320670371,1.1659404173062881e7,2.1237786243240978e6,1.3089283658904684e11,4.069556462811957e10
-0.0005800001,-0.7076876619455353,0.010501175601288144,1567.4564814689381,117.78896857473949,1.1871004156669214e7,2.1454974652144513e6,1.3129866622369592e11,4.16136933902112e10
-0.00059000007,-0.6993281265380262,0.010673873598570256,1627.767651970993,115.9419929617884,1.1750682212976793e7,2.0580381961851043e6,1.2118083423090637e11,3.908252448280418e10
-0.0006000001,-0.6897163892317797,0.010741943980630225,1639.2396180729743,115.8042767732579,1.1681199746227229e7,1.9976602342667147e6,1.1729108266779962e11,3.637212199998262e10
-0.0006100001,-0.6815312625287737,0.010891207374050568,1681.151642251086,116.32427473375347,1.1807594186430877e7,1.9698904560455873e6,1.1466890468422086e11,3.51322710878606e10
-0.0006200001,-0.6709960823520249,0.011062116546344621,1746.3645057093743,117.3008330439251,1.2099109446502114e7,1.9656277858179184e6,1.1330236153370035e11,3.4620264578120865e10
-0.0006300001,-0.6626147523547035,0.011258221474567055,1804.48134345901,120.77599192371672,1.2826272032615684e7,2.0347835778022117e6,1.2097619546054967e11,3.543711334749412e10
-0.0006400001,-0.6521723692628162,0.011398193863718863,1857.2235249560044,125.00331432835996,1.3475341395551965e7,2.119215724198127e6,1.2922731044895763e11,3.690180210612192e10
-0.0006500001,-0.6393984828167435,0.011587679046232582,1909.6675880150233,126.85672734225864,1.3843230719644584e7,2.213312783465019e6,1.3393111489177734e11,4.034708594908184e10
-0.0006600001,-0.6274066091674636,0.011936924687634656,1979.283814628407,126.83306885937357,1.3819565937393991e7,2.0907639845203636e6,1.2159246485254962e11,3.5820090834774055e10
-0.0006700001,-0.61929170888953,0.011964509215922278,2034.587976686648,129.4762372455415,1.4444228851873886e7,2.1157478823292474e6,1.2483508222903029e11,3.521907454056665e10
-0.0006800001,-0.6067162462768736,0.012242593071130885,2109.46773599459,131.48382523771443,1.5030543114539227e7,2.1358447217970276e6,1.2651164614165585e11,3.550820121032591e10
-0.0006900001,-0.593311172072152,0.012388105600899622,2192.2121118593304,131.57610618280506,1.5003896233942894e7,2.095088935272954e6,1.1638163125697623e11,3.4351174375864475e10
-0.0007000001,-0.5798681213656832,0.012692322906655108,2301.696753080157,136.22352840155753,1.60126891876403e7,2.130582472593068e6,1.181874804814115e11,3.3746174686743317e10
-0.0007100001,-0.5687589213414874,0.012923101647791061,2365.160535544489,136.17631683278287,1.61920276265946e7,2.0861347766520162e6,1.0939626032239404e11,3.3128307529863174e10
-0.00072000007,-0.5586910468303158,0.013147560985090928,2432.7642759868095,139.07063457702134,1.6519986605607186e7,2.1523985138932196e6,1.1067937110096628e11,3.47238001019881e10
-0.0007300001,-0.5448911498127248,0.013287062641259352,2510.733550663237,140.70366030844113,1.697490992088658e7,2.1041033844002006e6,1.045895442394152e11,3.2570508477909172e10
-0.0007400001,-0.5347094200818137,0.013480416163028006,2560.4751958574693,138.9794513545139,1.6651403580843333e7,1.9922461509694566e6,8.882366096766833e10,2.944948200581967e10
-0.0007500001,-0.5214217579404846,0.013752259251460015,2674.841325377976,139.31941276355462,1.7280384494866155e7,1.8822710862281548e6,7.513245843449551e10,2.7164117439397682e10
-0.0007600001,-0.5072189203729176,0.014003737530600486,2780.7305203775168,142.8454864147145,1.8087545086705253e7,1.8876471048027922e6,7.609120423002776e10,2.6135727374401978e10
-0.0007700001,-0.4941532211908567,0.014304801623614322,2905.179744152232,146.8236374309889,1.9277691133794505e7,1.9645132023969602e6,7.823741422620181e10,2.8109266065854053e10
-0.0007800001,-0.47657569003292,0.0145382996908626,3027.43297910466,149.04751440929687,1.9901185119417988e7,2.0007243983574607e6,6.714459717708409e10,2.9116158197961136e10
-0.0007900001,-0.46026116476705436,0.01458273566781188,3069.204503003491,146.57392524920473,1.9209739157376796e7,1.9323753406292475e6,5.1295453648008095e10,2.7641912928250587e10
-0.0008000001,-0.4452938746896219,0.014752339658239157,3177.709102337544,149.59551614115844,1.977028232999393e7,1.9263708731015357e6,4.479491653083053e10,2.6733646061461098e10
-0.0008100001,-0.4295676509174892,0.014876784268595702,3253.9997976480518,151.09858073643306,1.9865148929897483e7,1.9977927264971002e6,4.21056810625303e10,2.7704245441193275e10
-0.0008200001,-0.4172191479493132,0.014997078494329958,3349.644806687649,151.98478996320154,1.9842019179256555e7,1.9422436103487082e6,2.6487296709200222e10,2.6441133195429516e10
-0.0008300001,-0.3990145501010729,0.01525639446997451,3440.8879935411837,154.63597288474404,2.0260265529165056e7,1.9854209098329917e6,2.3621077869086407e10,2.6620901091825237e10
-0.0008400001,-0.3830806819891778,0.015521691166569925,3525.502782222285,155.00912066407957,2.0003868708915036e7,1.9304215485233823e6,5.6012945328778e9,2.575124463586676e10
-0.00085000007,-0.37069749151894,0.015796932919924702,3625.999259224918,155.9436133286426,2.069529286088492e7,1.932118493112628e6,-5.839742028268919e9,2.653671150747691e10
-0.0008600001,-0.3512199882159617,0.01591409801040923,3686.277085821677,156.25564694001972,2.038080406000423e7,1.9030753754981218e6,-1.9597952907354263e10,2.6800722596822685e10
-0.0008700001,-0.33262181772042837,0.01611414001843745,3741.4522577032253,156.91359286209536,2.0409517390213326e7,1.9025867171367356e6,-2.9446000682362305e10,2.7335968585076557e10
-0.0008800001,-0.31779314354210114,0.016318426137139644,3835.6232130611224,157.5916470169088,2.0265243591328863e7,1.878871475866982e6,-4.854892214455842e10,2.7730897131438812e10
-0.0008900001,-0.298715647457433,0.016440293551095258,3911.7514792911734,158.70957723630787,1.9562025484248765e7,1.8650616481840985e6,-6.7671434665866165e10,2.8227247375688866e10
-0.0009000001,-0.27998074888752533,0.01672592729882445,4035.665125616421,159.68123571869148,2.0035274421072505e7,1.839210737895868e6,-8.653249628968515e10,2.9873785467542828e10
-0.0009100001,-0.26241775820857954,0.017081722625081768,4153.542149277407,162.19449084453697,2.0247163744522773e7,1.862366907556968e6,-1.0304635652602939e11,3.150765980280395e10
-0.0009200001,-0.2412716528868431,0.017429513533866875,4274.895078386934,166.4546280328576,2.136027366657446e7,1.9185262047810464e6,-1.1807187177755376e11,3.3247358906034943e10
-0.0009300001,-0.22332711176906483,0.01774633126340224,4387.697120360962,169.09245698430206,2.1409561335803222e7,1.9082307880234914e6,-1.358019242457165e11,3.4912986941109344e10
-0.0009400001,-0.1983515738612999,0.017974709542936267,4509.561026643361,169.17554831333507,2.113976863698311e7,1.9223527367609872e6,-1.6138600368356476e11,3.608052072662636e10
-0.0009500001,-0.18020181109240618,0.01817870479350986,4608.113917841112,169.33284630935415,2.043826812163425e7,1.9133720674276676e6,-1.8897268258380338e11,3.7248888990532646e10
-0.0009600001,-0.1631066086662338,0.018316794697605547,4669.196390260885,168.7921587898714,1.9779654528343625e7,1.9107766978666384e6,-2.1001445306608868e11,3.8024934659478325e10
-0.0009700001,-0.14087527866077373,0.018394353557442285,4705.33136932431,169.70014208917817,1.8798936124684267e7,1.909578679560962e6,-2.23890540388944e11,3.826219768458575e10
-0.0009800001,-0.11803400141873666,0.01857601420366999,4828.588373215641,170.79210410244968,1.7954821970758893e7,1.942431529521485e6,-2.4570542088907343e11,3.953768181074376e10
-0.0009900001,-0.09552302081221514,0.018648803569301584,4899.2553846562805,170.23631289024695,1.732718592621772e7,1.9380133258143112e6,-2.7368508823148065e11,4.039577458824223e10
-0.001,-0.07514755231696882,0.018747209636966095,4914.282945989966,170.33457614553504,1.654613293701131e7,1.9136608140215424e6,-2.8467744773335156e11,4.061179394374842e10
-0.0010100001,-0.05509823342899649,0.01892312304463879,4984.49737434543,169.81904279692597,1.5746859589707933e7,1.9542314485689313e6,-3.00599086535652e11,4.092740968368467e10
-0.0010200001,-0.030567618275975508,0.01886487789978013,4965.749536724786,166.6633387807659,1.3702416553820353e7,1.8926760592145273e6,-3.127830009037145e11,3.988654579321289e10
-0.00103,-0.005610298623016685,0.01893066633196541,5013.89921543802,164.58854617806116,1.1967164494619632e7,1.8951899682397682e6,-3.34695420019406e11,3.970402381610595e10
-0.0010400001,0.01465308679131098,0.0189445472041089,5019.141917781607,160.09129633439247,1.0351146376560353e7,1.8889650738836948e6,-3.5082062905621106e11,3.866792225010859e10
-0.0010500001,0.03978980367356527,0.018999483665000174,5074.610879419988,158.7974412361962,9.132938032845253e6,1.9048665252307786e6,-3.738763748875411e11,3.91397850341277e10
-0.00106,0.06532875424628787,0.01915334184443804,5155.802254931805,159.26639288628914,7.49898901092426e6,1.9860312181737365e6,-3.919264388685839e11,3.933676407427522e10
-0.0010700001,0.091917411098525,0.01904881988735284,5156.70393235878,157.35493508669336,5.583233229547826e6,2.0012505100050406e6,-4.079957570345862e11,3.903186621895809e10
-0.0010800001,0.11321971192068471,0.019271397926284673,5218.574357257925,158.29094488176204,4.368956078997455e6,2.03193685483593e6,-4.2178543523052545e11,3.954370150548409e10
-0.0010900002,0.1385640101882192,0.019341299717596672,5249.010160187683,157.25417998171986,2.6469971490430282e6,2.0950650926731352e6,-4.3564034695760895e11,3.913437952966838e10
-0.0011000001,0.16292124699349567,0.01942389811041068,5294.64555015167,156.3709303183848,323375.5701511007,2.122895775473042e6,-4.47638222616069e11,3.934183736480421e10
-0.0011100001,0.18908138421069642,0.019381557752357562,5246.5930337790005,153.72352097767143,-1.0949852275406602e6,2.145389946776253e6,-4.403997653858828e11,3.825343089456444e10
-0.0011200001,0.21521358952656214,0.019355760506155117,5257.84836293742,151.86301725412528,-3.1960871607371904e6,2.1665408423989215e6,-4.44879623239538e11,3.789977263107357e10
-0.0011300001,0.23791202234242004,0.0190610453679853,5178.588192473539,146.40948430175854,-4.286502276824827e6,2.130232970036414e6,-4.3716785516588763e11,3.639363447390212e10
-0.0011400001,0.26259337157117724,0.019014107253990616,5155.047097059393,146.06951945428028,-5.612073455058048e6,2.1270385990060437e6,-4.275497713830962e11,3.621868985585037e10
-0.0011500001,0.2878589479266141,0.01896326405010369,5125.404503427752,144.95247006243974,-7.177898901519601e6,2.1542100753249126e6,-4.238975919470617e11,3.566453564462465e10
-0.0011600001,0.31502250452979547,0.018911943229761502,5081.2228348647795,147.1041846835119,-8.816368938401937e6,2.177608310260355e6,-4.0568612998898474e11,3.5733552000793655e10
-0.0011700001,0.33561661460979636,0.01885914200167895,5032.165797636757,146.83209383678596,-1.0246630483946959e7,2.1827482448523175e6,-3.881717422060119e11,3.5147743901744316e10
-0.0011800001,0.3619691265041217,0.018722079410728835,4971.44037602888,147.60028214651098,-1.2216397112417448e7,2.1530544902129364e6,-3.68949726040319e11,3.485308696852554e10
-0.0011900001,0.3868978097074941,0.018443783633565598,4890.358985847923,148.192031420406,-1.3652804752485916e7,2.123852382975741e6,-3.4546249376094385e11,3.462230440749849e10
-0.0012,0.4078697865765856,0.018320507959275464,4836.0223329632045,146.12847183060893,-1.4897785058474647e7,2.107049607737732e6,-3.327397578137039e11,3.3840726671504093e10
-0.0012100001,0.42950530111978624,0.01806235756185943,4774.915343954871,149.17225547663102,-1.7634948749771502e7,2.109626091779618e6,-3.0183177495568365e11,3.445126974156844e10
-0.0012200001,0.4546387943337227,0.018036861622006573,4742.994759038784,155.67496973327908,-1.9555388214599743e7,2.1574610004132e6,-2.7224854994618094e11,3.54602256776398e10
-0.00123,0.4769621451135872,0.017864352051806344,4666.666830441955,155.89491069928383,-2.1046397651002713e7,2.1293860154719506e6,-2.469469191830868e11,3.552350157642262e10
-0.0012400001,0.500491256768629,0.01774412737456882,4629.159671823099,159.88184293044125,-2.2846442300336834e7,2.180306635630395e6,-2.1863328097511197e11,3.686197489095117e10
-0.0012500001,0.524799270716702,0.01757222387222721,4531.554677557573,160.01445229235105,-2.3640230580887787e7,2.141920832908282e6,-1.9142743546216248e11,3.6098349424728294e10
-0.00126,0.5458371369438424,0.017378099622369126,4456.075400959878,167.07021835986913,-2.5263682139217976e7,2.266150711912655e6,-1.4708018368244153e11,3.769175754287732e10
-0.0012700001,0.5661540227201515,0.017126717223154557,4388.1342339072535,167.0513021472035,-2.6458036417797882e7,2.2016354542444483e6,-1.2675257479940045e11,3.773238473137065e10
-0.0012800001,0.5880128926780642,0.016809510635485355,4260.034532173155,167.7125142503122,-2.7279576575830173e7,2.2188169042390534e6,-8.83320523793257e10,3.763602594942273e10
-0.00129,0.6070060334123593,0.016791119033437,4189.7821041728275,173.19557554748295,-2.844003127436223e7,2.3062423064437932e6,-5.104370586865277e10,3.8588938402081116e10
-0.0013000001,0.6271354568250395,0.016641110303286168,4076.097977701529,172.4210333724589,-2.9016921865295652e7,2.2916076529063405e6,-2.0764277282877457e10,3.7653687366754074e10
-0.0013100001,0.6505172977845163,0.0162421833906593,3894.1417243628243,173.34984244956013,-2.8969620644691825e7,2.30907053934753e6,1.822087164494537e10,3.586936837025161e10
-0.00132,0.6741073317244661,0.01596275146700288,3758.067251940752,175.78647687623143,-2.906207955840746e7,2.3710212538984944e6,5.16018931710966e10,3.582448700100994e10
-0.0013300001,0.6965661388414396,0.01564540396931965,3624.542080875601,177.40219247786592,-2.9283706929681204e7,2.357847876477555e6,8.125125291789755e10,3.359995905377158e10
-0.0013400001,0.7164966693178546,0.015348318889202593,3486.64349841205,176.5525484994725,-2.925560500186947e7,2.391785825156906e6,1.0605901754519891e11,3.3497463442404377e10
-0.0013500002,0.7385131082456932,0.014971532315807598,3306.5689594993887,170.7316175871067,-2.8151651033375286e7,2.3441803503227336e6,1.2191700012346294e11,3.2757422186746635e10
-0.0013600001,0.760406530548187,0.01471586513010867,3173.418148886556,172.33866473404845,-2.814803210719179e7,2.376552319106522e6,1.4906637929464334e11,3.2647330339009098e10
-0.0013700001,0.7768188083202333,0.014439598037586506,3050.7524204738697,170.24280442260405,-2.7613249842639867e7,2.323732540979525e6,1.5980532264582275e11,3.1252654366353394e10
-0.0013800001,0.7915795090050728,0.014077530070769294,2889.09239462946,165.88160478461796,-2.6655946135018766e7,2.3271362148612295e6,1.7246877178478613e11,3.119164025284001e10
-0.0013900001,0.8101327210065193,0.013821380043968491,2773.986947156698,166.71789644764652,-2.642320161616289e7,2.456185714491957e6,1.9363999340950607e11,3.4231752395308086e10
-0.0014000001,0.8313536536550483,0.013491143551968156,2639.9671664281327,166.30001904753615,-2.607536749869871e7,2.5067284470469085e6,2.111678802499348e11,3.593201273055029e10
-0.0014100001,0.8469457779055587,0.013213918811305635,2524.190208459382,166.19324820476737,-2.563864603199621e7,2.559274477729281e6,2.237634631472445e11,3.745558173864654e10
-0.0014200001,0.8646174058948477,0.012714236517978726,2368.4376066222185,162.4340788212924,-2.429516305758241e7,2.57482336680774e6,2.2634432109288925e11,3.998942530309183e10
-0.0014300001,0.879060612007174,0.012188557163507497,2187.5000856822558,156.98066765888845,-2.2720448819941748e7,2.4899108413709463e6,2.24170484853849e11,3.784854767733496e10
-0.0014400001,0.8953597936586969,0.011872383170465808,2090.277783737338,160.66138352628695,-2.2988237128310516e7,2.760760691748245e6,2.5671182398441974e11,4.743510660139361e10
-0.0014500001,0.9120165454211288,0.011544467828000666,1998.422890504933,156.41882056991116,-2.220186665696423e7,2.6030043482183334e6,2.490778302738487e11,4.178328584759617e10
-0.00146,0.9260066120293886,0.011313856610674177,1888.2214999846167,153.24841641596942,-2.116562070414653e7,2.550552567139979e6,2.4396461487453528e11,4.035096667127335e10
-0.0014700001,0.9416750012604354,0.010954745721778526,1776.4785459175857,147.7648479262782,-1.990750445761139e7,2.4552491490908917e6,2.3142274416523904e11,3.95725499048298e10
-0.0014800001,0.9534987215197259,0.01064404526468267,1675.5810229516926,147.01987397552926,-1.9530129129489332e7,2.4648310666215206e6,2.3835839495785522e11,3.962532021491321e10
-0.00149,0.9677349994626253,0.010265809490717879,1563.3260242673305,145.72283526982685,-1.8592034481733985e7,2.525711809759068e6,2.378780774118245e11,4.32278423563893e10
-0.0015000001,0.9744790901378512,0.010004185094724902,1492.6377429636398,143.22924541919346,-1.7905537250228275e7,2.4856086765990825e6,2.346702391373219e11,4.208400811631817e10
-0.0015100001,0.9876871600695608,0.009672583702673375,1382.5608085419742,135.02039916556734,-1.6381562140412228e7,2.2549600344414855e6,2.1122605933675168e11,3.589059729579253e10
-0.00152,0.9969121959726067,0.009204859997962176,1265.326043423806,125.55599414252244,-1.4489359454328297e7,2.0633943853829163e6,1.8350946537321054e11,3.255091539465868e10
-0.0015300001,1.0077681103631222,0.008854824774684996,1166.7539603173557,119.93274161083299,-1.3281559464211488e7,1.9756168621788993e6,1.6971127790793494e11,3.1608140363963924e10
-0.0015400001,1.0150195611454773,0.008506319482369077,1061.8469766032936,111.36399126886008,-1.1708200631912611e7,1.8098610586169413e6,1.4713318479044226e11,2.927600196028414e10
-0.00155,1.0243006882868628,0.008123989549146737,981.4918782675906,104.93488372244639,-1.0552551810202464e7,1.684363030759567e6,1.3000803357316203e11,2.7753590279842022e10
-0.0015600001,1.035370795547673,0.007758788063973733,907.8987074619537,102.46614306140957,-9.792297730251275e6,1.730313259948833e6,1.2583511274964441e11,3.100964623181598e10
-0.0015700001,1.0441254729160774,0.007488629697411708,838.5909156925362,98.24119300476445,-8.976765650548223e6,1.6933677474272721e6,1.1794021955746358e11,3.1309414977008392e10
-0.00158,1.0517212702011058,0.007213637439973043,764.8139878586717,93.413582811946,-8.245030231736601e6,1.6189578415831919e6,1.100926890792648e11,2.9829879127059364e10
-0.0015900001,1.0580791967306862,0.0069355796371167455,712.3073111609491,89.22785483714824,-7.604721468168938e6,1.5474961329283915e6,1.0080323011627461e11,2.9063492190775036e10
-0.0016000001,1.0657955445121767,0.0066231015683208645,642.1678581793551,82.79829017808751,-6.665025420980537e6,1.4164191119869477e6,8.755755153819138e10,2.634259255408844e10
-0.0016100002,1.0716799715254106,0.006266477119283293,580.7638371132043,78.59933255326368,-5.991156804529249e6,1.3620296152933782e6,8.049691025307442e10,2.5530091102778774e10
-0.0016200001,1.078754496413128,0.00595984914932411,530.0175254289824,73.4471690623319,-5.313417415000274e6,1.2723287845325507e6,7.072746359405272e10,2.4138110513550507e10
-0.0016300001,1.0833026175638907,0.005672862984791585,472.15218726526655,66.55970945825422,-4.5519685238811e6,1.1089448845762787e6,5.843542910425412e10,2.0545020039564705e10
-0.0016400001,1.088736774774286,0.00537590045488817,421.22919867702876,63.9606442469119,-4.1332370376068084e6,1.117524501622453e6,5.560058746487739e10,2.1534728696774002e10
-0.0016500001,1.093710849591162,0.005132489234071797,386.33348827170573,65.37130730234394,-3.9357002695447668e6,1.2629144174303657e6,5.892202535847497e10,2.654468739892877e10
-0.0016600001,1.0978332019751733,0.0048794109020622945,347.82064117409726,59.93380077967122,-3.404495409064905e6,1.1292909946168081e6,4.984599149894946e10,2.323276470323384e10
-0.0016700001,1.1019004373251473,0.004501805412771251,304.8533693554469,56.23147990241732,-2.920645449745176e6,1.0670217364486114e6,4.370047973677685e10,2.191328436410041e10
-0.0016800001,1.1078954039631217,0.004495182277596212,291.4181573082853,57.86053096157073,-2.858673233444924e6,1.197112708841934e6,4.650248515544303e10,2.6924663114949764e10
-0.0016900001,1.111723959394746,0.004322019478242287,262.0793496219088,57.68779670881811,-2.652860189790282e6,1.2434895839594882e6,4.623333508519716e10,2.897537994784048e10
-0.0017000001,1.1160275384604788,0.004200414951609345,244.50692288021497,59.50211351241605,-2.611917447441083e6,1.389034188364196e6,4.955350110273017e10,3.463793702435929e10
-0.0017100001,1.1204408534346186,0.004027229594643596,223.41714393485591,55.481584806473876,-2.3549540605077823e6,1.233773450826653e6,4.343301689557237e10,2.904774528549932e10
-0.0017200001,1.1195129055876074,0.003749270789183312,208.30600372433338,52.48875975650074,-2.144697735328543e6,1.1394539398000545e6,3.901044997409377e10,2.6040839297627354e10
-0.0017300001,1.1249698360856637,0.0036514137295798827,188.5398194145046,47.7071562151529,-1.834928980727375e6,988838.0506316329,3.224033665034905e10,2.148380750087299e10
-0.0017400001,1.1256181004946002,0.0034777391810329886,177.59533747835377,45.251353881252314,-1.676652016432604e6,939499.4158659158,2.8922273671484444e10,2.053290106397486e10
-0.00175,1.128048861644079,0.0033413447426981534,161.57459161335075,47.923023566167245,-1.6876831787166158e6,1.0572099866670605e6,3.242849114059965e10,2.4333070997720882e10
-0.0017600001,1.130927860158361,0.003289835243724301,150.66039812132,45.19650136486428,-1.5436830234304592e6,967521.0276562981,2.900964118266911e10,2.156762739783615e10
-0.0017700001,1.1319136022164746,0.0030329950770716613,134.34164769628333,39.51913430904118,-1.257395800086551e6,775607.9018922885,2.2194516495586636e10,1.5673797887822771e10
-0.00178,1.1377372426213677,0.0028994461228916035,118.63983495752173,35.98870424264244,-1.0718083186468023e6,693775.416238515,1.8351232745704105e10,1.3954498884344294e10
-0.0017900001,1.135722250199365,0.0027751298117505924,111.82155100894082,35.28735273697998,-983075.5168578989,713722.1234961732,1.759442916933829e10,1.499739854136491e10
-0.0018000001,1.1373388965521603,0.0027019580052754437,105.34352455238603,35.998613238939626,-957355.6718390844,761397.8053938679,1.8370703421465603e10,1.6540318160564363e10
-0.00181,1.1369214472118954,0.002660099633821361,103.41646483767904,37.61938489382275,-1.01281316280923e6,823268.9367338325,2.0263722544161205e10,1.837970959076792e10
-0.0018200001,1.1365737507845017,0.0026973592087383438,106.12286934326153,36.03152322111552,-974500.6392447039,768694.0151609833,1.8677807652812828e10,1.6753174381397705e10
-0.0018300001,1.1407396862068953,0.002612666229479123,92.0390096391344,32.56453056660656,-813366.5678185241,661314.846580871,1.5178827326006023e10,1.370420975401169e10
-0.00184,1.1418933230497657,0.00243489034627393,81.43714246451471,24.932416843751113,-562892.6089624711,427707.11939469323,8.889969421612225e9,7.514441430209437e9
-0.0018500001,1.1465753752447088,0.0023831275289530516,79.6543514099111,22.73023529322116,-491101.9808353211,378729.5558933001,7.390703651706036e9,6.44374513959144e9
-0.0018600001,1.146090920962932,0.002176208455535429,68.92381949247938,19.097969226803293,-362791.82143384556,298539.5806531898,5.1501416509805565e9,4.756464653908605e9
-0.00187,1.1500809714541576,0.002202483775327774,70.7171003025735,17.76927062757378,-339089.37008077395,262346.589665778,4.436767870804182e9,3.979749909107997e9
-0.0018800001,1.1497745935205659,0.0020483845856442773,62.38646437647478,13.713054580606697,-231751.21099965714,176450.9837321132,2.6268891567382073e9,2.341273427795274e9
-0.0018900001,1.1483743941164837,0.002216506527903952,67.57390911574983,14.006870884852407,-245198.51131255622,182704.9342473183,2.7606605535509467e9,2.4511844490053225e9
-0.0019000001,1.1485626355664245,0.0021002245100796755,58.818162410224446,11.848563094869789,-187298.74235127083,137646.56702885486,1.9428215421787152e9,1.6592584203877578e9
-0.0019100001,1.1518664781846955,0.001887629191681723,52.14558876094542,8.594513347206414,-120882.7016287688,82077.35601468611,1.0004165135084275e9,8.180889341464318e8
-0.0019200001,1.151867896458778,0.0018658544817245525,51.30516293223787,6.80278164506475,-87633.14660504782,58001.18602715433,6.188631807550002e8,5.224677645317817e8
-0.0019300001,1.1533988413434664,0.0018507672152487176,49.87675518704558,6.961877433257279,-88581.22074673563,62085.94157890625,6.366810912224238e8,5.815713665996503e8
-0.0019400001,1.1517506387313197,0.0017789504628046506,46.83886172773977,5.495093590944871,-66310.77955732861,39000.02098414479,3.697939002548869e8,3.034662878489368e8
-0.0019500001,1.151529524421953,0.001741544564494429,45.50416063731753,3.265696706928139,-34641.38544999256,12797.72744452418,9.774687861162674e7,6.0255802547232896e7
-0.00196,1.1529953660854966,0.001736005571061419,45.65881132241841,3.1062447707533205,-28486.56271060056,10810.424773861547,8.285630679487368e7,4.450373571128289e7
-0.00197,1.1532094548233605,0.001720660314064567,47.38210958413323,2.8505730149722424,-28715.584230150467,8722.360856717289,5.455326375297275e7,3.3134401633056547e7
-0.0019800002,1.1553300347182323,0.0017642682387079632,44.32064089874417,2.3253392449420094,-22601.973816356207,4779.681834402353,2.2362478047930427e7,1.2471971860048816e7
-0.00199,1.1571775232845993,0.0017244163076137475,44.42943446306414,2.5079985710695536,-29041.12047226928,5491.803261263011,3.854523089126013e7,1.326997262219142e7
-0.002,1.156054838224366,0.0017787202990616543,46.2778211660779,2.4774185039667267,-26792.914422612805,5348.765512453546,2.959037744853486e7,1.3354179709175428e7
-0.0020100002,1.156971584028623,0.0017144731852723665,44.461213960683864,2.234081453788449,-18190.21438450102,5476.922419043786,2.0923483842036184e7,1.714096856578469e7
-0.00202,1.1571902941901853,0.0016937273146901753,40.86144036953703,1.988567394477577,-16307.426548095005,3141.262957052493,1.2427297634356637e7,5.366912183147337e6
-0.00203,1.1574154036815036,0.0016834427749746806,44.251296323737044,2.1015766793458,-18665.880953989,3567.5854966388524,1.0956214073896017e7,7.4579270713533815e6
-0.0020400002,1.1580141850686307,0.0016321619718766777,41.47279743389179,2.5457218720841004,-24999.905516346622,6831.045326954345,4.6842790319911934e7,2.226131848632246e7
-0.00205,1.1566401789845384,0.0017051131377118277,42.67525003082231,2.590531237245487,-29761.164657462756,6967.639555396615,5.183467188926929e7,2.2662285200741157e7
-0.00206,1.1598732690660432,0.0016911021769148138,40.271417532366975,2.0855953677019943,-18557.29976153627,5086.6580767752785,2.0032106414378792e7,1.7046362305151336e7
-0.0020700002,1.1593531410125886,0.0016502584514958864,38.76826993387327,1.8602177881420725,-14074.627521098082,2592.3533742733457,4.948157789902015e6,3.5189194325645408e6
-0.00208,1.1610652148017575,0.0015775526145416722,35.75234074909011,1.6371277500513164,-10736.035302331817,2203.815598141328,977356.86723404,3.106708247709376e6
-0.00209,1.1620658458583986,0.0016426359189282889,36.48543422440542,1.8577861039197723,-13128.935260813816,3099.6858654024036,1.0051267300826853e7,5.91263060418783e6
-0.0021000002,1.160989446305549,0.0016327434880236496,39.21176519140136,2.1927387621117123,-19833.971239981645,4772.396349001965,2.4639918910881218e7,1.3155395640347797e7
-0.00211,1.1590794531215336,0.0016796632495208077,39.458603396523316,1.9024465658512504,-14844.935105824832,3953.91525351936,1.2175778049123615e7,9.998295034369988e6
-0.00212,1.1603952942009557,0.001616692210124601,40.137748709769085,1.8065024348481635,-12494.289777569184,3111.7532586319044,6.629938667501874e6,6.199948415057011e6
-0.0021300002,1.1600942172165238,0.0016154429714657784,39.892724737619666,2.0369804780901486,-17947.981450069048,3910.807449133902,1.7504559308166884e7,8.203727073649844e6
-0.00214,1.1596772041607422,0.0016163141924176246,40.994501747920815,1.8587115586551215,-15892.574130236913,2684.76639788531,6.31679049817955e6,4.0909180663355566e6
-0.00215,1.159467063935763,0.001670773016070671,40.75024323320382,1.960561991957154,-13411.07220675854,2857.757731126364,8.423242623386925e6,4.331435852608657e6
-0.0021600001,1.1597455625800883,0.0016573878112973882,39.758565780048556,1.9607657994547563,-15826.044461545735,3531.2659390465906,1.4850525769597631e7,7.8544930212890785e6
-0.00217,1.1627944309546887,0.0016209325092759069,39.750909567568044,1.923513439829951,-14879.77536304629,3111.5120677269897,1.1041041340930091e7,5.182098836325115e6
-0.00218,1.1618340903354798,0.0016377156478272878,41.78392111324988,2.069559112910688,-19554.861317638206,3236.7942999747966,1.1788336953358304e7,5.117714855017755e6
-0.0021900001,1.1605397515314457,0.0015964496011636772,39.57286485287927,1.993442181547356,-12728.66835928538,3710.9387981678597,1.3242258182142641e7,9.192933056897316e6
-0.0022,1.1635344763987316,0.0016709355831916253,42.09577167278712,2.0679826860868147,-18511.785431676373,3660.2130276327866,1.5841751993647791e7,7.352917507223002e6
-0.00221,1.1638151463847173,0.0016464562588165272,40.07393119355426,2.1740535006369788,-22523.404758888784,4709.13892648771,2.9212602973667454e7,1.2759502274227628e7
-0.0022200001,1.1644741407292012,0.001624478446073594,38.81753689746993,2.240328355070556,-20007.48313827458,6557.576143154978,3.7457015902802005e7,2.4599610710540123e7
-0.00223,1.1640947249872957,0.0016623387308898402,39.10135211689276,2.030671333617207,-16610.013618559522,3724.4945218272455,1.5381141349691687e7,7.591866913685946e6
-0.00224,1.165038965440285,0.0015454689319734118,37.308984133013716,1.806452231693816,-14601.266439137973,2768.459277511446,9.336093892839888e6,4.136048685427061e6
-0.0022500001,1.1673697248157313,0.0016157364563424803,37.12427365204734,1.7853614166283083,-10791.396136821886,2758.2898314675526,6.154382794476028e6,5.438944128094759e6
-0.00226,1.1687470166168947,0.0016059879242034728,37.28814870638408,1.691236472843148,-12615.40832156491,2885.7206285877196,5.367837972473435e6,5.2980931962601645e6
-0.00227,1.1663169656435262,0.0015920349258411275,37.403362024050566,1.9544419816495726,-13930.257799972022,3373.407721682688,1.305470066688129e7,7.293719332436754e6
-0.0022800001,1.166851420118067,0.0015625044820037051,34.913489451001176,1.588895568178207,-9900.298595501199,1856.3233285678327,1.61336074342976e6,2.35151513541738e6
-0.0022900002,1.1661396327233404,0.0016533434966523523,37.82419239623772,1.765410967234073,-13702.19520123955,2761.640892904609,5.309416290157869e6,4.514309430056258e6
-0.0023,1.1656010646982813,0.0015595426077741105,37.27902565536907,1.7525041350142134,-11375.736723988177,2645.653148851866,6.718328550609505e6,3.86601758870833e6
-0.0023100001,1.1683813952134094,0.0015703411533219112,36.549798396291344,2.1179356639961804,-16878.630816182114,5287.325710055761,2.7518148271065675e7,1.69992697994655e7
-0.0023200002,1.170059523842586,0.0016226922357069236,39.55813060397241,2.124921926787929,-18711.607735044952,3879.7001832046167,1.722286299893662e7,7.8124446533140745e6
-0.00233,1.1707395107548062,0.0016747508521681505,41.117511865954135,1.9762262820686174,-14282.698249984254,4085.608963051982,1.0734175608385226e7,1.1237567585197642e7
-0.0023400001,1.1712694089596676,0.0015758964827970253,36.68620100976285,1.9025175203177687,-16602.299570959964,3338.5583624706933,1.5820336167456958e7,6.793377486258379e6
-0.0023500002,1.171350228221193,0.0015991989782496562,38.19402149174344,1.985043123129596,-14695.67041611669,3831.332793041441,1.7312009798112717e7,9.155848428532211e6
-0.00236,1.1701826256769523,0.001498415872928913,36.06802790946277,1.9350064488448424,-17905.30392726442,3912.4872205883,1.923626410158232e7,9.997782707109958e6
-0.0023700001,1.1685000385816886,0.0016248892827751289,38.55274050801567,1.773667391227256,-10122.327363045739,2264.3868070561243,3.726588870074706e6,3.3024557891928046e6
-0.0023800002,1.1691151895395526,0.0014471680037685725,31.919728662991997,1.5082959562325409,-9973.788119310182,2104.3627003947413,5.634831637811953e6,3.3860776087548193e6
-0.00239,1.1719365488872466,0.0015917036553747853,36.7643145904343,1.7450383719654687,-11617.165655891022,2446.123449464042,3.7297825801494345e6,3.840080350898062e6
-0.0024,1.1712227894605474,0.0016156234237417774,36.94324795741947,1.849367208376121,-14512.066592296907,3395.1397523371234,1.2152568282917984e7,7.5961503129990855e6
-0.0024100002,1.1724952239508588,0.0015420723893908423,33.770579366955936,1.7181839948075526,-14062.791913747518,2962.403605281095,1.3601273158051202e7,6.135631192021845e6
-0.00242,1.1727721798951554,0.00158196346664319,37.2086706915219,1.8868832174275467,-14827.730934660076,3842.5186898642214,1.4978316633296615e7,1.0205995068486357e7
-0.00243,1.1721875630723722,0.0015233429472350205,36.74450438104714,2.0744444937006477,-14151.301922366429,4846.787122512685,2.27254886756315e7,1.3743346719864728e7
-0.0024400002,1.1713104177093163,0.0016025221237202663,38.078299650168766,1.9161920116819693,-14660.573486577538,3376.091216118574,1.1787340305005804e7,6.19125777241257e6
-0.00245,1.1754393736013666,0.0016233157232470108,36.17626344694702,1.7786774265634553,-12489.651502818027,3172.4402150753244,8.42391571735418e6,8.042910387484366e6
-0.00246,1.1740885052644532,0.0015407998104271462,35.15423354870602,1.7551311703110084,-13052.120092143557,3272.949547474417,9.87060627342026e6,7.75001976808177e6
-0.0024700002,1.1748080182131064,0.0015124116422545147,34.864236650027784,1.6521442740660357,-10899.879337407192,2606.297834923987,7.451925404957086e6,4.791615992501794e6
-0.00248,1.1751861725421857,0.001471879453328025,32.855957353486005,1.5799535391138053,-9691.230671883395,2193.1100239815796,5.14829566178971e6,3.314347545057213e6
-0.00249,1.1763956911090416,0.0014777370368196853,33.31198357011466,1.7791830134747588,-14213.070170378194,2807.089128004318,1.2066990064777758e7,4.879880370201467e6
-0.0025000002,1.1780405656951751,0.0014440818224024645,32.22405698422484,1.7169959192291575,-12058.91645095812,3156.130703320907,1.1613666139105262e7,7.18010903449034e6
-0.00251,1.1766652979330268,0.0015028720953554596,33.52326685681354,1.652300814321952,-13143.405658041489,2456.2111557614917,6.275855697795948e6,4.1682042645322257e6
-0.00252,1.1758855958783199,0.0015673865843933994,34.310601068509115,1.8883484069822278,-14638.33591859174,3815.279673652217,1.5114503601180015e7,9.805150301961126e6
-0.0025300002,1.1744912229465805,0.0015716649417135708,38.045318387249964,2.023118147631805,-15925.955379562814,5135.35505452354,1.88468869421436e7,1.7314348371301603e7
-0.00254,1.1761122640027937,0.001573209972801691,37.914423947160735,1.9669623478848917,-15612.99681448219,3169.4633660924806,1.544364847119062e7,5.640141892943104e6
-0.00255,1.1766299894610344,0.0015326681787781967,37.21370036456422,1.8171439408958014,-12609.71519860986,2586.01717745945,4.29502676682555e6,4.598860311621281e6
-0.0025600002,1.1769870957186515,0.001480439225978331,33.98520028736976,1.6374100033823917,-11519.923887792263,2321.439308629882,5.908701794645717e6,3.333021022109816e6
-0.00257,1.1787097005749008,0.001459034463802974,34.09989786413116,1.4581756094730935,-7889.328151007137,2130.1611862884115,1.2276440320277766e6,4.120334692859491e6
-0.00258,1.1792659940721668,0.0014523013934341935,32.5610317464222,1.554858835176707,-11685.76878448889,2169.3163016568487,4.233069965115779e6,3.3923067049296657e6
-0.0025900002,1.1785491677975588,0.0015251455339655232,33.968262427737486,1.6910124046673907,-12883.514422712602,2438.954972641857,1.0539111540646667e7,3.2676351475759465e6
-0.0026,1.1774021611698238,0.0014869018743104542,34.44358344255004,1.6479890895683915,-11264.710599859429,2272.9514804343657,5.852410403109737e6,3.597383412386826e6
-0.00261,1.1787933861333009,0.0014912149961670974,32.48529898675697,1.5414416745794142,-8905.055326385238,1868.4021706053747,1.5637873300527213e6,2.458491193656969e6
-0.0026200002,1.18155037176661,0.0015804136290653158,34.18984964929285,1.9118775095623806,-13788.095244488246,3644.1551640814023,1.832362685451696e7,8.413962251068603e6
-0.00263,1.1821962744148433,0.0014218982638315818,31.24073874524327,1.409638279988486,-8113.715172918728,1799.9462970789077,4.19846289783884e6,2.1970049862818923e6
-0.00264,1.1811693495004887,0.0014892961204190649,33.75819722863718,1.6455031805627438,-9582.545784426246,2320.4128967453835,4.896695226187748e6,3.5702224262349703e6
-0.0026500002,1.1819268231756828,0.0014999996971816888,34.273116755997506,1.8179363162599151,-13579.352274461377,3505.3616696785184,1.183974070055243e7,8.794187308288798e6
-0.00266,1.18071681039372,0.0015093440255463974,33.15940679865043,1.9208173462107394,-15178.365829652936,3831.93615550528,1.9610355771331362e7,9.649659304609366e6
-0.00267,1.1823094219590806,0.0015048022998432023,32.82559715722361,1.7460626863298583,-11452.14529526388,2706.7286506402393,9.768431754916364e6,5.323873851429885e6
-0.0026800002,1.1793606889373516,0.0015181072491949386,32.098168848446484,1.5537934087153635,-7144.200284022402,2075.884349731719,3.8386883838561466e6,3.293081712110204e6
-0.00269,1.1789840987529299,0.0014637648109181182,30.84114316109973,1.6113880677596475,-11863.984181876263,2451.068664936864,9.661973965839831e6,4.325818528189187e6
-0.0027,1.1815292653536145,0.0014708367288499224,32.25997876326503,1.5344639328971583,-9924.75237871692,2366.568270646709,5.5275768642444685e6,4.0973705133002773e6
-0.0027100001,1.1829273818360357,0.001459504969124663,32.980526943038434,1.5133925667350154,-8732.441688478495,1855.201227888365,1.6072324710082884e6,2.8139328695871993e6
-0.00272,1.1851020554771494,0.0014152248020478763,30.849262441350472,1.3772670252562702,-6312.925419149564,1432.8312326951548,-401254.3362228549,1.5819121373896347e6
-0.00273,1.184558978982813,0.0014463863440463483,30.977081524170764,1.5203941524246216,-9035.60197140916,1966.0888154556492,4.797731127814213e6,2.830063614990763e6
-0.0027400001,1.1831730305218555,0.0014583156629513604,31.507083061573415,1.6416002911239302,-12206.321727468196,2738.4971256796557,9.034273595487313e6,5.26645870417327e6
-0.00275,1.182494316011134,0.0014407324777945781,29.869304057130776,1.3211270660744603,-7385.0641376908325,1396.1292893716366,-718536.5554545905,1.831845491441135e6
-0.00276,1.1835111621832008,0.0015594105990271523,33.41523165955019,1.5769087291079493,-9254.540213192684,1810.4352401412582,2.303595708149958e6,2.1563934284765883e6
-0.0027700001,1.1850377220751962,0.0014216223011317719,30.520209556687064,1.4507026697023253,-8441.516887838376,1723.4923994800806,2.3458186109019266e6,2.2256628114938657e6
-0.00278,1.1865441284492173,0.0015235484837574575,31.193679446071904,1.6104360461619736,-13674.866919316371,2395.7588150138513,1.1559380447770758e7,3.479536353705708e6
-0.00279,1.1876070990583005,0.001405626882698867,29.693483209482153,1.528595749330796,-11022.26193940769,2205.1627117359603,6.721786334986268e6,3.5524483145177076e6
-0.0028000001,1.1891495150548828,0.0014424473406212746,29.75472338074202,1.4019032816633175,-8719.055315603971,1683.1361369396009,4.436607316248851e6,2.322553591494683e6
-0.00281,1.1879671533025886,0.0013966997980548403,29.358880444274526,1.51171732594645,-8585.543986182021,2119.7958940181106,6.397700336638082e6,3.563437082094867e6
-0.00282,1.1890225208849616,0.001429915280791283,29.31869579648517,1.4356751338762883,-8519.458247072096,2110.159013649292,4.868844608271092e6,4.094140136729851e6
-0.0028300001,1.186618982729004,0.0014424178513600787,29.478668540571714,1.4832301338590348,-8329.859380811358,1826.0815370698194,5.956472880991194e6,2.428574931436034e6
-0.0028400002,1.1892946764619152,0.0013949676053313627,29.142522638144566,1.4225314599475434,-9873.674014344024,1955.534069695797,6.177957354341218e6,2.7021712727296604e6
-0.00285,1.1877988555764645,0.0013423678663410847,28.107117845951628,1.2875712114617777,-6140.792375390474,1550.0406268534641,1.1751640409425048e6,2.328190655524962e6
-0.0028600001,1.1867052406333014,0.0013989762651217049,29.204285344485015,1.308125842531941,-6104.239873249419,1620.2276012138889,1.343386439423358e6,2.410618338550759e6
-0.0028700002,1.1856152083446276,0.0014913470020299488,31.43251229926999,1.4992956184583315,-7546.853462842339,1976.6745245156894,4.097356696977004e6,3.0382357603605757e6
-0.00288,1.185371187372265,0.0014242406020380045,29.436838249443884,1.5498664431806248,-10680.121019788417,2264.025723014378,8.70999807375217e6,3.8401687879285617e6
-0.0028900001,1.1864120342787097,0.0014501830860583875,30.658358680121356,1.3899668822617566,-7543.216757823396,1646.3684884614065,1.2874994304086356e6,2.2882812202268825e6
-0.0029000002,1.1873473457350585,0.0015216658381701073,31.458084963542188,1.5366849715684674,-7537.882836451347,2230.630877875158,3.351075533602956e6,4.34827971609702e6
-0.00291,1.1878248918825214,0.0014556725624643755,32.536962600285676,1.6901969087440873,-11478.893693449583,3570.3605799643697,9.999161174620034e6,1.0300641850573786e7
-0.00292,1.188572895967479,0.0014374104573135237,30.01679718697132,1.640494683650877,-10513.9163594007,3209.6823950622957,1.3353967480794718e7,7.775964363396159e6
-0.0029300002,1.1867340644775393,0.0014763217552328884,30.683109726403647,1.5109972856171996,-9574.626456627713,2230.7105765110196,7.385262273847132e6,3.8238961259425795e6
-0.00294,1.189321744477637,0.001393364659722364,29.353760994641377,1.374768862436497,-9159.783731138785,1769.3246912350796,4.7762731002706075e6,2.3824664213233073e6
-0.00295,1.1888905789288853,0.0014858855213579286,31.441193425368155,1.5070994926757133,-9037.526997863846,2218.323784391788,6.300133194454863e6,3.625034193110248e6
-0.0029600002,1.1898818022924793,0.0014871539612862851,31.649979721671365,1.5755510040909138,-10607.057475530122,2099.0489974878983,6.863927919492571e6,3.0876554005451617e6
-0.00297,1.1913279402139654,0.0014540137661681058,31.034153690567788,1.3843910980240162,-7746.4269625983325,2144.3995776269303,2.3365846290297466e6,4.259381640319857e6
-0.00298,1.1908984680889652,0.0014583526870938308,29.91884036793286,1.4428694192356082,-7815.068247217736,1994.9579598220926,4.484928241454293e6,3.0062218927075583e6
-0.0029900002,1.1905510304284195,0.0014611770251981046,30.886528085038304,1.5258807795489855,-7149.371228217262,1805.0740063552641,4.231968971582082e6,2.25066803645396e6
-0.003,1.1909552774187886,0.0014407839961216814,31.590354725793187,1.4738686150459632,-8217.00393632594,1988.0172460317278,4.525365051860718e6,3.4320311048525213e6
-0.00301,1.189183725655664,0.0014026180956820226,29.86895551433864,1.376901020277571,-8556.14525105997,1962.36012676531,3.3493266807414577e6,3.125696423426398e6
-0.0030200002,1.190141347105763,0.0013758229742212888,28.083671109502724,1.3878447379045704,-7184.5261713409045,1963.990922848426,3.8069931962823723e6,3.378561193371979e6
-0.00303,1.1927353984630862,0.0014189207349683494,30.712072334480617,1.4878314776959503,-9257.55152424776,1892.5983485522947,5.227743272153178e6,2.6485398516993253e6
-0.00304,1.1921734230168557,0.0014132120225157383,30.29545048525524,1.5189614289371418,-7840.795971967506,2392.2741727027296,5.555148857147007e6,4.342283197539562e6
-0.0030500002,1.192127914595411,0.0014068566635616572,27.618214376334794,1.3891223829181645,-6778.13543980977,1851.0719705705928,6.686467197495037e6,2.799252578916812e6
-0.00306,1.1927244382763684,0.0013976480431927667,28.23819636279275,1.350432403312582,-7449.331338585749,1788.0925684026076,4.0761908663810208e6,2.3597661414607735e6
-0.00307,1.1943269041873046,0.0014140461168446583,28.81376083832875,1.2562907799903809,-6971.753572724276,1365.6939862949484,-530782.5220633904,1.82973532156166e6
-0.0030800002,1.1920296575702327,0.0014490833935532923,33.15294244196599,1.6566336606631795,-11170.842897222454,2551.6174994318885,7.999331264358299e6,4.486008766144035e6
-0.00309,1.1931175808986336,0.001501032662083002,32.21376407275573,1.4595022468663816,-8369.478568097506,1649.9312623842786,735742.3915307618,1.7176315388572735e6
-0.0031,1.1934996947750987,0.0014317284021000511,29.423077323045533,1.5069487924948182,-10391.586834996648,2570.987159372679,8.129879719307073e6,5.612697862981058e6
-0.0031100002,1.195091464662362,0.001466027644615812,30.9567917643382,1.4964320950570233,-9825.472545176237,2417.568719438095,8.370227684478538e6,4.481170260625083e6
-0.00312,1.1948501332389632,0.0014486197993415135,30.694105485284197,1.4881057977902872,-11831.544961530897,2172.671368275783,8.938218658576101e6,3.2822043645802024e6
-0.00313,1.19604557156713,0.0013768448295346074,28.66020481516038,1.4644074026057767,-9197.824784421073,2413.88502244914,8.375266443631609e6,5.1626492677406985e6
-0.0031400002,1.1973824291580093,0.001308781560403426,27.08758843784448,1.430807529714726,-9513.990934901356,2327.430402860169,8.83717388760554e6,4.921956113681303e6
-0.00315,1.1961817767838854,0.0013298426870118727,27.313874760716764,1.2708124057004861,-6208.599332320694,1606.1217413259858,2.093012293969376e6,2.25050210848687e6
-0.00316,1.1961052939328114,0.0014100904073814384,30.20063084024824,1.439524405694934,-7358.805250128013,1825.7996981752233,2.7636698053553575e6,2.644000269185102e6
-0.0031700002,1.1965705626184548,0.0013756566470186674,27.700974701953562,1.4729065938896173,-8782.361898502479,2902.0549757216663,9.945004569732387e6,7.376406107334349e6
-0.00318,1.1940001747315436,0.00134524023732585,28.725941292108455,1.35246807777729,-7829.489747042941,1665.8715285234523,3.556846954925227e6,2.2535057441131435e6
-0.00319,1.195872454242091,0.001482890174406294,31.232857362050915,1.4765355870502603,-10800.964763046595,2197.321028679493,5.954991616028426e6,3.158602443361902e6
-0.0032000002,1.196872216541504,0.001372711032700488,29.40945612616793,1.5202505282672962,-9656.665763288098,2383.5899279553987,8.889323380108561e6,4.0971449691797723e6
-0.00321,1.1976952195711912,0.001385219375593555,28.24365347376566,1.3228701225680453,-6043.7506068677,1434.0879797531625,549623.2613710532,1.8650044063373394e6
-0.00322,1.1967822676913085,0.0013965415780927666,29.06189226318202,1.3746100617626023,-7355.463154794316,2052.7480986307105,6.5821958836882245e6,3.172349344044638e6
-0.0032300001,1.1965413124307627,0.0013963311756992824,29.18915387133001,1.4419764367840662,-9171.49994268401,2089.1142402067185,6.822386233709728e6,3.3474367377887005e6
-0.00324,1.1971627434355478,0.0013472440195112971,29.653097295107933,1.304836372332625,-7803.482603151048,1808.1896712640682,2.4362708077697065e6,2.5517349685662226e6
-0.00325,1.1960067678021482,0.0014456257167372445,29.091619442141827,1.4032514231796815,-6294.402900052539,2039.7495952084157,3.7405206737692794e6,3.902022432244904e6
-0.0032600001,1.1962708291617206,0.001415738444754487,28.527037055999145,1.5540810607970692,-8468.732067579003,4117.604039042761,1.3977845009214018e7,1.440440092481871e7
-0.00327,1.1991621475490233,0.0013106139338107002,27.16087705673227,1.146935851818888,-5117.638075344395,1176.845084349124,-1.7766654577694985e6,1.3387675082462514e6
-0.00328,1.1973615159374977,0.001368176219834816,28.83331423514365,1.273741438244349,-6940.3707332909935,1505.1492225297545,1.2778474956111056e6,1.81296811406058e6
-0.0032900001,1.197535182796093,0.0013807753820294683,29.054384310692875,1.316731825633157,-8893.099420513216,1602.8148946069532,1.4007646901955947e6,2.1348547530307495e6
-0.0033,1.1974177791576148,0.0013582907768296488,27.242909112235576,1.2245478343417886,-6123.405232041616,1468.5836281726754,833873.0964295345,2.2356089558876012e6
-0.00331,1.1988914898746075,0.0013828506754425326,27.3277127197906,1.2371070437866871,-6473.427341679267,1482.59102044752,650031.1468113526,2.125531172507902e6
-0.0033200001,1.1999295868855469,0.0014975418705599096,30.950564589815354,1.6534352941432415,-10746.48705275325,3231.320473819005,1.009610506619165e7,8.800243357307518e6
-0.00333,1.200359958668262,0.0013280425322751822,27.51605819525353,1.4481806192846687,-8826.09027334594,2585.185058284933,8.220043297478017e6,6.314224484580306e6
-0.00334,1.2016552322555665,0.0012899338370893822,25.423896187348056,1.1478510946129112,-4538.029496528394,1540.0076459401473,1.0164652445251017e6,2.96651071160111e6
-0.0033500001,1.201156544497851,0.001306647334349406,25.787822891317738,1.3157904411465655,-7562.708873110987,1900.2390426018271,6.492752429523293e6,3.2340828506130422e6
-0.0033600002,1.2023290124935524,0.0013315849240144795,25.475051543891915,1.163915404187398,-4823.620218121263,1165.2579699007429,-315328.47192950774,1.2961733573639605e6
-0.00337,1.20325032473828,0.0013772412039730437,27.98905396172193,1.3145224297701865,-6347.64764155793,1483.841146404485,2.2863029320118874e6,1.874462058228649e6
-0.0033800001,1.2024939171450217,0.0013579638881574653,27.479562809640136,1.2976025422309594,-6070.512636523556,1929.0407630033478,4.453843738426659e6,3.668408532233454e6
-0.0033900002,1.2041068510355482,0.0012672308647396417,24.80519500135704,1.1998109136549884,-5960.417717582583,1454.402218768874,3.555554568574057e6,1.671652979034332e6
-0.0034,1.2040636923889643,0.0013629461523222176,26.354991149787757,1.2084395899720137,-4295.130058709283,1266.3218942516864,348028.1264446116,1.4314791553851855e6
-0.0034100001,1.2039539564329091,0.0013133770107581176,25.824739681496382,1.157698368798788,-5931.754016246368,1313.637830983988,-47817.0396210046,1.6903582953058104e6
-0.0034200002,1.20353296576045,0.0012967537657851231,26.456680487331383,1.1867725398221007,-5686.0371896480365,1337.3594109231578,1.3305502063201794e6,1.5343994424923859e6
-0.00343,1.2029997416382805,0.0012949922178676838,26.75862956744402,1.2709246789417183,-5133.200782881139,1581.5466117877172,1.9715212497034804e6,2.5085922575112158e6
-0.0034400001,1.2045611316903302,0.0012815451148459381,26.488753842002982,1.248095056255672,-5814.989688651705,1482.7547152488569,2.7193124899967844e6,1.8809523394207417e6
-0.0034500002,1.20496484939219,0.0012816961095638555,26.980419678799375,1.5331319832674315,-11233.712233913739,3122.241224994019,1.4686446033516621e7,8.011804484410265e6
-0.00346,1.2066488985642565,0.0013557058179852462,26.276609069438624,1.418153046130683,-7604.973226907167,2066.48875449818,8.865432169292185e6,3.4325578311562967e6
-0.00347,1.2043964711413107,0.0013027830354484188,25.64492740203666,1.0925238166705724,-3879.4778845031956,1270.455294190839,271008.4130824856,1.4215381689228571e6
-0.0034800002,1.2040492221191403,0.0013730185826360583,26.81197089404238,1.2386008099124564,-7188.83716098529,1402.2404829158338,1.9347679735609922e6,1.6112709716982697e6
-0.00349,1.2048576976454102,0.0012958332958025297,25.543583782843502,1.3201613764146218,-9518.853180133445,2415.527542341185,7.936562307876007e6,5.970048940554453e6
-0.0035,1.204998659930081,0.00128551852958881,26.386126598165973,1.2007741885610577,-6338.432823324026,1373.3582096872183,1.979497096539022e6,1.622541990516942e6
-0.0035100002,1.2061495374742168,0.0013205521390716008,26.41605905794216,1.0988007907189559,-5439.676795165753,1139.7994754305448,-822411.6361714003,1.2676555080155935e6
-0.00352,1.2077819443841784,0.001181444463978327,23.14216726355967,0.9832162477649864,-3145.669271413867,972.8371627159388,-1.3342275056126383e6,1.0276655486219223e6
-0.00353,1.2072456447990227,0.00128688233735781,24.683562089708047,1.2049616224736561,-5287.39169560676,1503.1130382905624,3.21595820909781e6,2.155228811044431e6
-0.0035400002,1.2073297163866215,0.0012957332691939211,24.418170367162034,1.3124865417177916,-8721.949727677198,2013.6294719877733,8.17421536175389e6,3.855333251950117e6
-0.00355,1.2061175943332996,0.0013592896932714867,27.4409430178965,1.3734718045299243,-8150.251357965397,1860.8618385294847,4.938540169071454e6,3.3184986500726207e6
-0.00356,1.2056316963673823,0.001312765280689125,25.485870927408136,1.2863032704892254,-8767.137514956456,1736.9396443240846,6.46124884925564e6,2.377317420118149e6
-0.0035700002,1.2065687322319336,0.0012821813244616488,24.380265932579185,1.3150955573807066,-7787.4356975604705,2156.625653354389,8.034388966043999e6,4.5009243293087715e6
-0.00358,1.2087671467458034,0.0013430624363776993,25.46507649222142,1.251331354768887,-6610.075833402712,1537.3220818281668,3.2330844990918413e6,1.9866681941344046e6
-0.00359,1.2089648037662102,0.0012750455332493024,25.85286635885203,1.2543116405053902,-7765.428971988537,1472.2420822161744,4.1413532417349094e6,1.6987632881551324e6
-0.0036000002,1.208056804296387,0.0013159344503999636,25.500018471181313,1.1869641369361155,-6909.623286187985,1465.0203114349283,3.551899527224859e6,1.9808175830654837e6
-0.00361,1.2090919530241195,0.0014055760756309134,26.1194193658683,1.193093338658488,-4009.671580778941,1284.6264205293917,1.4165171669705599e6,1.4399242076338418e6
-0.00362,1.2094824692237305,0.0013382356597930094,24.598991260982316,1.1726148705885486,-6764.171214750411,1930.3948753303919,4.002911726153571e6,4.324841115424822e6
-0.0036300002,1.20942812422627,0.001303679653420184,25.78872556804602,1.2756842856187949,-8196.15643704903,1797.9684287061316,6.024195161274842e6,2.8755832181063853e6
-0.00364,1.2074001501506832,0.0013004894213856995,25.82181365094551,1.1866526967590743,-5880.027822021467,1583.5571314154236,2.998953529414153e6,2.659870457839255e6
-0.00365,1.2077122455384772,0.0012129531445325373,24.219002095273325,1.0702441571267816,-3314.3398335559095,1150.961143724222,318624.53615824203,1.3285653521113852e6
-0.0036600002,1.20725983667744,0.0012429139600690063,23.84728175519026,1.0741718829360714,-4188.428691608754,1316.176148366579,1.0860651867935632e6,1.8655326710041594e6
-0.00367,1.208210648025,0.0013089419520599251,24.225265579288237,1.068079131031795,-4415.880918430326,1000.4229481125274,75875.83030244744,1.1207721407228638e6
-0.00368,1.2109802737885764,0.0012783279131159554,24.259375862537233,1.1238231600303263,-5673.374972300864,1322.0767656950575,818731.0818127538,1.9321559924021761e6
-0.0036900002,1.210735542849319,0.0012910120057580484,25.665159362855338,1.2432497024432414,-7012.736966556614,1562.812436792621,4.231666126543724e6,2.4616520310062026e6
-0.0037,1.21129485912207,0.001242372980375838,24.368579881474076,1.0257787853654583,-4766.354342214961,1192.0146639778973,314459.2273593298,1.5290961684047359e6
-0.00371,1.2085140807612322,0.0013148094220309448,24.8346954053254,1.1146388562525749,-6821.09586746864,1178.2485460880464,123018.05793795742,1.4963594676820633e6
-0.0037200002,1.2096370143756852,0.001215802865592461,21.7184791898948,0.9674614518967739,-1908.1986398572442,935.5159869981387,-222792.82676070533,934690.8237187957
-0.00373,1.210787400595506,0.0012580241539549971,22.949401274488448,1.0357102439191284,-5355.324130625571,1147.0231484375618,1.314779969209423e6,1.4599973037904704e6
-0.00374,1.2114323983412119,0.00126759888150158,23.184990593015694,1.1144401258511187,-5775.413251984408,1385.2081129248043,2.3561525951490127e6,1.7455990292437305e6
-0.0037500001,1.2120184961740235,0.001173577610299496,20.351826382151152,0.9867412385256191,-4581.697554700292,1098.0936530270149,2.059823677051281e6,1.3683821688801905e6
-0.00376,1.211436916404589,0.0012770591483266707,23.255038199340493,1.1195717176292892,-6493.121928797258,1152.1609912549548,2.0801814286743598e6,1.3882996265571867e6
-0.00377,1.210790834940137,0.001224164683487244,24.100525928968867,1.1446790186556346,-5689.145105437191,1305.950977079063,2.660485732038923e6,1.6409779951980447e6
-0.0037800001,1.2126814981435547,0.001282995990528731,24.91031428450776,1.1527676033081034,-5078.116585033745,1456.380831182267,3.2709395751571436e6,2.0229437531037494e6
-0.00379,1.212840995308789,0.0013291453761753004,26.122024589258455,1.1331981057989917,-4989.041705608022,1270.292467621365,1.0208216780481087e6,1.4855285884719035e6
-0.0038,1.2134813102912103,0.0012580682487670146,24.14008782896675,1.2033609822132454,-3735.9327515845007,1614.5678890836894,4.1617805051661353e6,2.6244637115893066e6
-0.0038100001,1.2153900992682616,0.0012483084748928601,22.665787615243666,1.13005766493755,-6550.7879790767165,1303.7561521965763,3.294997650178717e6,2.0236706868904484e6
-0.00382,1.21423468345078,0.0012196018573129447,23.833383388924677,1.0561600540533793,-3210.0077622879267,1071.489442047092,-804610.7384683143,1.0524601604411774e6
-0.00383,1.2135591243633788,0.001268354821889738,23.133553056634447,1.0755889002775976,-4789.177281941913,1115.720899610364,1.7805264212363989e6,1.2108051676047104e6
-0.0038400001,1.2127886589725583,0.0012856569030937767,26.306762948156216,1.1731177745388155,-4493.249522975238,1270.499325101511,299586.38359857677,1.4288858514241728e6
-0.00385,1.21386546733828,0.0013579455036288272,25.997201827853804,1.3433695176575289,-7659.998668970453,1906.4365982177037,6.473178777992307e6,3.3224722921644854e6
-0.00386,1.2138976841974605,0.0012767322697459001,25.2575960219839,1.2643332274243204,-6992.888618733568,1493.2582979473907,3.4961461523220134e6,2.078258295169042e6
-0.0038700001,1.2140348066505842,0.0012986221442939073,25.12514529427485,1.1048304024129252,-5349.199892686891,1228.9743762362034,1.271202082314661e6,1.2709267099907272e6
-0.00388,1.213163457795705,0.001268583650109528,24.613908402795275,1.146374001150648,-7331.204192294526,1465.5605412953903,2.945610020593475e6,2.239234629364108e6
-0.00389,1.2140614499541982,0.0012138472402329582,24.124009151672237,1.1254763732526603,-5137.212133400349,1554.0497744005352,3.0616676351491627e6,3.095169412358638e6
-0.0039000001,1.2147992530131853,0.0012756767491467597,24.95671202626117,1.0487934957301248,-5880.867083095807,1068.675933485386,-319007.24508621765,1.2049885866883262e6
-0.00391,1.2163633195701187,0.0012714169466379337,25.60788089904103,1.276711254635356,-7331.62402322197,1621.198485758619,4.423966764249779e6,2.2823728354567816e6
-0.00392,1.21539874290166,0.001243234048029595,23.439749512107163,1.311030642954015,-7174.55036993114,2223.4069535262356,8.697921688336147e6,5.092286181241276e6
-0.00393,1.218307373996388,0.0012160430241288252,22.274459323088717,1.1785177781199878,-4946.480909609229,1463.0608255855313,5.153536163797137e6,1.9365563377542894e6
-0.00394,1.2152629401805661,0.0012624937905638823,23.57362670141646,1.1463068231697975,-3532.3953555780963,1307.086263029425,1.5260406490057332e6,1.8136675802649462e6
-0.0039500003,1.2168581773385738,0.001306422226063206,23.905583165832535,1.1240079010161619,-6260.077487745683,1414.9439414493713,1.9281478055616403e6,2.582032466402361e6
-0.00396,1.2174409757882811,0.001247415942040112,24.497704824722316,1.156641583966467,-5441.584459082114,1372.1563817487558,2.048494350804563e6,1.80936155709532e6
-0.00397,1.2169029106680673,0.001336467421509303,24.666747075417177,1.229112740447075,-6033.049166925807,1483.6947075424796,4.088369110902925e6,2.296078264790369e6
-0.00398,1.214939266174999,0.0012449781212489797,24.213778510799333,1.0391505641540948,-5014.190872144697,1067.5421052536678,388819.9837133305,1.1694775441781983e6
-0.00399,1.216670432858791,0.0012325384614477533,23.833233073113536,1.1860312709013503,-4112.787406029087,1575.8785983242292,3.579154711656985e6,2.6993072266585543e6
-0.004,1.2188466628949215,0.0012868356269459885,23.759542370601583,1.0954422904488221,-5039.185322381828,1157.239444177536,675900.9450818155,1.459158961916351e6
-0.0040100003,1.2202915279637707,0.0012018887079329357,21.963247143148728,1.0811454729197243,-3694.5664120958663,1213.1720055371138,2.3482531564076305e6,1.5600402551324614e6
-0.00402,1.217159408332715,0.001248797050942296,22.427549739938232,1.038341219410151,-5649.482801706416,1393.323373293342,2.703058493248324e6,2.270079953144967e6
-0.00403,1.2196620734786137,0.0011913190045729344,20.924721444833125,1.1194523905845672,-4072.520086978942,1703.6046888925687,4.970548298046547e6,2.983123345213159e6
-0.00404,1.21837244795371,0.0011995219845792424,20.634285531736566,0.9189776948524709,-2546.604378402879,835.3706560729881,-129393.29697351172,788750.8682506642
-0.00405,1.2188114044194334,0.001221131918773116,21.53277918955639,0.9576139413121091,-3499.927030156708,902.4171827379569,73378.04093109243,933044.6373576443
-0.00406,1.220211896641311,0.0012036039695790942,21.187577007579126,1.1007020775959218,-4266.213662078768,1732.5015688958108,4.693216710206864e6,4.0304216217212905e6
-0.0040700003,1.2192993921993158,0.00123557405157177,22.79292860321261,1.0908973686396917,-4675.170744192161,1234.1198601323692,2.911288290292393e6,1.6338432844240384e6
-0.00408,1.217633489734473,0.0012411593115157135,24.31283569078752,1.0649495242973235,-6200.459912037571,1097.0865077283534,294426.5561629952,1.2468658974400791e6
-0.00409,1.2202892787943362,0.0012924977983455046,23.67629464768141,1.1297256728590785,-4452.84353916271,1372.3171826182695,1.6015853688893924e6,1.8875193413142285e6
-0.0041,1.2203367112028323,0.0012248012617276066,21.14998343312749,1.0406342586319473,-2513.6777903594643,990.0421366327154,1.3581844277755267e6,1.1592232769255622e6
-0.00411,1.2203212483237307,0.0011798143869977255,21.519411401095294,0.9430839270110787,-4554.940986631573,896.5921453577295,398107.87005837966,964263.5357713639
-0.00412,1.2206276303500008,0.0012872997919385406,23.181939687936723,1.1614469349136463,-5698.753933143737,1407.6961270546965,3.0586279077893207e6,1.9776993613262929e6
-0.0041300002,1.222445450938477,0.0011906871324382168,21.563599753375,0.9921024507842838,-2257.146357761831,946.8115210548083,709091.8787178071,941268.9874438833
-0.00414,1.222687068262108,0.001204717686585305,20.387339880688785,0.8167262847101113,-2161.202649140806,761.4327307347121,-1.5820002627443955e6,851005.0750402691
-0.00415,1.2216276217642588,0.0012463513153204923,21.209062832065232,0.9530848412908042,-3706.2427893295903,936.4273381728074,208753.26675380312,1.0034812581258549e6
-0.00416,1.2213545260271494,0.0012232717564522092,21.941978188662276,0.9428319602690255,-3787.46749204692,830.853076003125,-1.062096584961609e6,817586.837289476
-0.00417,1.2209357285674785,0.001257365004691356,22.169607116341655,0.9969844046128893,-3779.1292845217886,984.6187807409542,559582.6322483699,1.2518265814041886e6
-0.00418,1.219729100449511,0.001252980916255814,22.61170181086837,1.0325204849446648,-3597.514393104299,1027.0276110601558,441702.4792816879,1.1950574744992505e6
-0.0041900002,1.2213677139284178,0.0012313702515201078,22.36766501327607,1.009857968770208,-3558.037637236191,953.3935629945839,443571.4485112101,925402.6591472126
-0.0042000003,1.2224623027349624,0.0011530438661026226,22.263874529314034,1.0612093403155485,-4278.878374011625,1466.8722280697898,3.3607077778546135e6,2.4063050622048914e6
-0.00421,1.2231895881635737,0.0011730904207100288,21.438995428567345,0.973375267769463,-2731.999975913478,978.1797674705936,989566.4033373899,963250.0166168332
-0.00422,1.2211821301159176,0.0011957871981640579,21.733605731689632,0.9749790612432099,-2982.5006219292063,964.978655307204,45382.96931320447,981093.1099102399
-0.00423,1.223058238015724,0.0012287672851793408,21.940595808825815,1.1393453159882694,-7075.577740400667,1718.1411751618334,5.9230683542078715e6,2.9507388554976215e6
-0.00424,1.223274846203027,0.0012000620673921025,22.222471937667496,1.1167050146133415,-6038.526247505277,1423.2623411093846,4.333716731346553e6,2.049669693415124e6
-0.00425,1.2230801978222658,0.001170148836225846,20.930922531906372,1.0358958343430353,-4934.5994049161445,1225.942853560463,2.4311329702376695e6,2.0240756091636189e6
-0.0042600003,1.2229259970798825,0.0011895904415768562,20.506042925302296,0.9273517857900831,-3397.063838663723,1070.3578722243083,913092.3526307129,1.705430860587022e6
-0.00427,1.2261876094578115,0.0012630339001357,23.543029171641688,1.1645107274184556,-6292.254624339867,1488.227614484551,4.052289412377645e6,2.1778626522851936e6
-0.00428,1.221660019099608,0.0012719270572224084,23.701829904787413,1.1334049886200437,-6427.738638489519,1388.4565519934438,3.1647764739064914e6,1.9595608775736084e6
-0.00429,1.2228634178872044,0.001238384104400676,22.838743709579255,1.0784386388023839,-4944.934446195158,1401.7720303274425,2.1289174292312763e6,2.035997470096087e6
-0.0043,1.2241244542485368,0.0012315986077005825,23.017246796193522,1.1365420043625598,-5691.509341301166,1509.847315105966,3.7700412167414934e6,2.5575873791308887e6
-0.00431,1.2247324248849603,0.0012764070768321075,22.740738315060405,1.0634335896142881,-4021.6875538345657,1071.5881952777254,697243.8632358368,1.3983385685117883e6
-0.0043200003,1.2251454647815438,0.0012650153894867555,23.06695664888067,1.1816705114816006,-6419.153420010078,1751.8097911251086,6.1173762593707e6,2.965488412655476e6
-0.00433,1.226325947642385,0.0012156769753032131,22.140469854853773,1.0237705379770932,-4462.255586265975,1093.0023454135974,1.3639383623959697e6,1.2714348975119703e6
-0.00434,1.2232933732388669,0.0012455122712145082,22.597276556126985,0.9761259251516856,-2884.8305061670344,964.342349894344,-3116.5638302795887,984077.5725597619
-0.00435,1.2258650248110352,0.0011839858995769314,20.67674095673941,0.9749892649810324,-4010.252408806634,1014.5333112720117,1.916388458608135e6,1.247223731816039e6
-0.00436,1.2244913220875004,0.00133545425008243,25.17149950866328,1.1830690896438667,-5500.026613907418,1828.6494623267545,3.5656546473152963e6,4.1068866747589624e6
-0.00437,1.2231659892567404,0.0012407776226250687,22.23994591513951,1.0279962399721227,-5107.756128671697,1668.211863153235,2.63092218856946e6,3.679232825576785e6
-0.0043800003,1.226226475394339,0.0012391631817286466,22.113856221845,1.04341100905723,-5115.897000947561,1269.944912444783,2.438402554489837e6,1.7840597287672677e6
-0.00439,1.2243882318497064,0.001204211391185008,21.481456200793232,0.9798594665209093,-4285.069771109336,1059.8327853430749,1.3164234148518313e6,1.3844333303244733e6
-0.0044,1.2259546177142566,0.0012268466490831986,23.12932346606227,1.016607290002242,-4394.923169989891,1121.1995608976952,-371616.99776739813,1.4894758591501699e6
-0.00441,1.2259358567414076,0.0011873993966962115,20.5506108429482,0.9003203872471222,-3433.3966472455463,871.1070044740933,590917.9779746943,824380.2238752143
-0.00442,1.2263580830572274,0.001242244748289942,23.418643717320546,1.182026879737591,-6706.332128188347,1532.8739764528088,4.792567728728505e6,2.1014265441705775e6
-0.00443,1.2261633186159193,0.001222354965529543,22.032527947506857,1.0495296297480308,-2901.3114018621036,1077.217786039608,1.6970434160105952e6,1.3494288072067453e6
-0.0044400003,1.2257986482340812,0.0012177141853368424,21.795095085967873,1.0722960546487605,-3965.6596924331143,1046.0557717020902,2.0763560486924688e6,1.118103603737102e6
-0.00445,1.2258033883068364,0.0011780578370098834,21.082473469745445,0.9917415652808106,-3457.2558246427857,947.8956756250068,673886.314979557,912467.4649363077
-0.00446,1.227366512920898,0.0012133940342082354,21.10842825804701,1.1254253918036632,-5933.139804758012,1465.6796771703919,4.844361306261428e6,2.4227355651869285e6
-0.00447,1.2299356305980451,0.0011813769750291887,21.353827880314565,1.1303196212249738,-6918.507974169326,1756.0663167711577,6.124811769935887e6,3.290873925979982e6
-0.00448,1.2283885154058576,0.0011734524963979182,20.934454446339164,1.0144256050460323,-4611.544159425808,1149.8156373758268,1.907777913002701e6,1.5845675206863876e6
-0.00449,1.229168863639059,0.0010992753054210366,19.683023719174997,0.906308604834794,-3341.417484563621,943.0209228714305,777161.2142254006,1.0620001246733968e6
-0.0045000003,1.2306070763053691,0.0012043142661790635,21.84796027073304,1.0579480863340656,-4056.929462684558,1198.8576823309706,1.8538677401844885e6,1.706630691555151e6
-0.00451,1.2274330796958015,0.0012003426909410655,21.2961004791784,1.0154889684207498,-3587.7126436959575,1047.0717710983267,1.5559442542280762e6,1.214322113217176e6
-0.00452,1.228480271053222,0.001195175679506571,21.514596463903075,1.1223297542760302,-3727.6424062163483,2253.9090204194463,5.731742634597468e6,6.310219244273683e6
-0.00453,1.2304383012466813,0.0011780627246921768,20.297140993857887,0.907822866652474,-3551.017859461573,1046.174381967733,520618.1607838203,1.3707509064706122e6
-0.00454,1.2309591428565432,0.0012435090424964673,20.94156825759619,1.1105054014666274,-5170.301576681689,1632.168453799749,3.5915413002652205e6,3.2998223411767604e6
-0.00455,1.2309799034857447,0.0012087796865836444,20.790665857600057,0.9400721823502125,-3505.6455861259924,1098.0193850987284,1.0049983741717696e6,1.4938769843596418e6
-0.0045600003,1.2317573617207975,0.0011670412088773036,21.819689627394474,1.029181121486515,-4459.914707398181,1122.2804974532646,1.7900282863296755e6,1.4269006434819659e6
-0.00457,1.2289029152568367,0.0011994878138218697,19.744281945697423,0.9335938971999437,-4386.854977268596,1019.7315750859104,2.536589473833844e6,1.151845249364391e6
-0.00458,1.2271983198616203,0.0011437975678011206,20.382442691855623,0.892934925004009,-2633.855904543183,790.2885468899375,-753884.954073289,753966.0191771198
-0.00459,1.2286884949073247,0.0012309885655218094,21.32936334091547,0.975257294671971,-3919.5571044982894,1052.7219490078046,1.4888032587174205e6,1.272053373802823e6
-0.0046,1.2307395796592788,0.0011948977642831048,21.356103422209213,0.9571077333190579,-3536.2280430462856,946.6528056605097,-195775.63401799285,1.0425619582109993e6
-0.00461,1.2297678075430671,0.0011538383015325428,19.515942598955448,0.9855759682807149,-4461.721857483616,1048.155575496129,2.3509730144882915e6,1.2357927928247212e6
-0.0046200003,1.2319779088196297,0.00116106721792007,20.882468605566572,0.9582202008893395,-3517.202122249152,908.8157216487622,8071.865119470367,898213.2483583444
-0.00463,1.2314834200561522,0.0011654221702442956,19.911739018224342,0.9474793462273132,-4029.571425724036,1014.7085610982022,1.4903964381821083e6,1.1107302368095047e6
-0.00464,1.2313842458941402,0.0011448132860792373,20.64281705259097,0.9583693298148662,-2921.7184062234596,965.2905341198363,906918.3925049023,1.0596884931648623e6
-0.00465,1.2311287179215813,0.0011491910311318208,20.219252944547293,1.0082799078366216,-3657.200123863862,1185.325478863285,2.6141363765390026e6,1.448897448575726e6
-0.00466,1.2321434856317401,0.0011523817076341503,20.898866734898483,1.041220634681518,-4934.5387549374445,1377.7816484134219,3.1948692329013227e6,2.3259608778308025e6
-0.00467,1.2311142174924832,0.0011871868451211178,22.317389464461332,0.9937140670943074,-4178.2028632037245,935.1743695010636,406817.1562670199,947205.9724248741
-0.0046800002,1.2302908799455081,0.0012199409423194185,22.33121885154233,1.3650899073738636,-9169.367068438502,2945.8880890726937,1.3059066782601139e7,7.532699167184986e6
-0.00469,1.232154355422851,0.001253163528092845,23.190098304324447,1.1917186962646065,-5920.585668498977,2572.1237118445893,6.406607467437253e6,7.555304486825264e6
-0.0047,1.2328927616930674,0.001191667062935603,21.216427417072072,0.9396341329811302,-4474.1367704062095,953.6325553189629,608820.4047784047,1.0304483100614111e6
-0.00471,1.2336242097923824,0.00117133355761311,20.54906476726012,0.9998798581411402,-5048.257979533901,1017.978521926951,1.5927960254835624e6,1.0528705624054025e6
-0.00472,1.2334663626783213,0.001200416388637145,20.30496292027584,0.9261885130033083,-3118.249266132984,856.7172691081907,-40752.58213605311,919989.2265727301
-0.00473,1.2332764501320312,0.001145785075256216,19.730654547074355,0.8819739945650839,-2829.4505490446027,757.8545879918174,37587.755535494674,680043.1477921017
-0.0047400002,1.2318696856553715,0.0011379322170694296,18.406259502405643,0.8655169374202104,-1917.141989592631,920.6738622014507,894832.618325436,1.1452290048665237e6
-0.0047500003,1.2309343680815439,0.0011624795451172713,19.99079084444102,0.8071095665688726,-1884.274169598707,666.7723189184419,-2.096809287258556e6,660397.2498011321
-0.00476,1.2341745905296866,0.0011545607641398996,20.270146724763652,0.9656646107520598,-4199.3523296625,1036.274785824165,1.3748209098619355e6,1.4073660985675058e6
-0.00477,1.2354799562495116,0.001146097848643944,20.149731253720805,0.9868263036225527,-3639.9294847495507,1037.9882879633542,1.8537712880237463e6,1.2092670521810832e6
-0.00478,1.2352629873864258,0.0011950700559501639,20.716134573638524,0.9204925527866084,-4639.937660837702,953.6864853836595,647872.3622047516,1.0449796377809122e6
-0.00479,1.2330899196653329,0.001109002646640947,20.389215451602816,0.9045521778277362,-3479.494945525558,864.3407311305072,-100343.75192621123,869763.9901325325
-0.0048,1.2328667897065408,0.0011295624760222134,18.75800353866651,0.8717078818835109,-2262.3347070335035,842.4556786616444,796738.0690102164,989999.6722271173
-0.0048100003,1.2342590678341792,0.0011744269649086607,20.787501527225768,0.9266816901067059,-3785.0087550320227,944.856987548634,1.115023689303078e6,933664.5622358966
-0.00482,1.2339361200236327,0.0011691981996895576,20.441934428345665,0.8845739045506144,-3757.6555900773524,814.126465632546,-110147.08163828551,704658.6724295218
-0.00483,1.2359990270071277,0.0011416409916857957,20.194786262094613,1.0337794439676875,-5112.393867277603,1489.0108874820537,4.512542073296782e6,2.5466914617954255e6
-0.00484,1.2356042504905276,0.0011577985038121433,19.95262038821168,0.8064139447542807,-748.0410353671338,649.2222786736438,-1.9871977136661257e6,621014.081659752
-0.00485,1.2348442169209974,0.0011800271946577482,20.38922126036148,0.9934445988931213,-3549.2031766525624,1147.064319425392,1.3446910727553302e6,1.4946944293662808e6
-0.00486,1.235530053578612,0.0011278401478297066,19.952759232792765,1.0518310891741809,-5923.839174222099,1171.6360427060179,4.446724878866329e6,1.312559549552618e6
-0.0048700003,1.2345277398541006,0.0011348722023389617,19.58569812371063,0.9353298998325312,-3122.935765426405,1238.347865320866,1.8368813456280804e6,2.2387461391204842e6
-0.00488,1.2366270388963863,0.0011549447260853554,21.041554152548397,1.125008043497009,-5541.8746393670535,1521.2486948334688,4.994800672094437e6,2.1894570482203313e6
-0.00489,1.2380674381524417,0.0012394110284134582,22.164106081118366,1.1114648228560093,-5395.389806545124,1546.6685532939373,3.3468181464592214e6,2.5465387132448563e6
-0.0049,1.2377779125978525,0.0011691133134157632,19.57075599858852,0.9405530525454066,-4556.347140884586,981.4377714447636,2.1445469254266047e6,1.2107797555890428e6
-0.00491,1.236001831753222,0.0011770204383663304,19.479918292454133,0.9190855149978167,-2968.242761064037,1081.735799107437,1.784850004009807e6,1.4042130483730463e6
-0.00492,1.2381163157661133,0.0010814181933540296,18.26078212041756,0.8528426067491812,-2795.6135886581483,709.2646443594294,552547.7338213176,567151.9930761496
-0.0049300003,1.2395612722579095,0.0011374898701473433,19.07137559564743,0.866273067699674,-3273.9374216470796,754.3941208315144,-255461.0564043357,778365.1424448363
-0.00494,1.2374420300561537,0.0011648700504238096,19.0203667310799,0.9244978031325949,-3944.424985901865,1253.7761810650202,2.326976159414646e6,2.1835350423000646e6
-0.00495,1.2375959264000962,0.0011946536540592312,20.55986837115374,0.9303718254974405,-2890.358068862776,808.292743344219,136454.6285233642,811034.9279537275
-0.00496,1.2383467963635744,0.0011198134177369706,19.04517750399935,0.7864468174036838,-2979.3750750399336,672.0895858622395,-1.2874124893110248e6,611647.4693401455
-0.00497,1.2393465223201183,0.0011430531170838862,19.851464409532294,1.0587262283764134,-5491.400157256508,1714.1080246748247,4.899096420888895e6,3.8397269909212226e6
-0.00498,1.2397238506635742,0.0011729992278473387,19.16062010021009,1.0001282372969764,-3899.85372711125,1206.5437621194462,3.6475827169580953e6,1.5643521634202662e6
-0.0049900003,1.238115434023828,0.0011792431747782686,17.670100490299593,0.8407456385853215,-3348.63181009592,771.583983562056,1.4057824797808907e6,782800.3260235544
-0.005,1.238247646530958,0.0010676967853055718,18.02469709878569,0.7958808730456978,-2310.4103330980993,617.2028910959887,-506245.61986507545,564250.2677543396


==> anc/Figure-5/d2_L254_rJ0.62.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2380864203293942,0.0011639106015148492,19.967069279087866,0.8721244696050602,2857.776706459595,867.2521503679175,331322.819167048,953439.0042846872
0.00499,-1.2382676748913086,0.0011565077173708706,17.939998557102733,0.7703288646174075,1311.1074190020229,659.1440090416799,-691645.2911005124,701775.5847551671
0.0049799997,-1.238610661981543,0.0011674547219342238,19.079129673677375,0.9642583146847032,4057.4805668208505,1241.4025580139303,2.8738400400161087e6,1.8497388068270085e6
0.0049699997,-1.2385448145340805,0.0011747499844723289,19.575582474243113,0.9349958253727048,3238.322738800512,894.4607788461828,1.1499844503966342e6,1.052713923085691e6
0.00496,-1.239747465642968,0.0011338027665420759,18.888026405823272,0.8828610431594255,3242.2241747888356,822.7313270567872,779335.1774904842,776014.8205014763
0.00495,-1.239036831294239,0.0011239846904073823,18.12792654723738,0.8023133915604393,1002.2328903994725,803.3499324721729,215141.5179830855,867309.6369973634
0.00494,-1.2391334319610348,0.0011576173512383157,19.0303798673726,0.9542124629463022,4039.8250759632606,1021.9804205361187,2.3133691510903267e6,1.2368714066718149e6
0.00493,-1.2395497983884773,0.001183383129650634,19.340795514609308,0.8859697874875136,4553.549041217803,883.7252352511572,725247.2024793923,1.0412544778666672e6
0.0049199997,-1.2383349182879888,0.0011929133772709839,20.412806589259123,0.9456649497702084,3160.4362133894424,868.4323971635428,327187.80716848467,868853.5334405617
0.0049099997,-1.239260764614943,0.0011763018129474,20.9733758847201,1.0396707283253146,4175.512622090775,1184.0513502093524,2.62218293258201e6,1.3850314900235115e6
0.0049,-1.2396423219538066,0.00117170237378521,19.91650398537794,0.8900611626211583,3045.5196733296216,787.8663679782775,565844.2850487573,769970.7974491059
0.00489,-1.2386562970326174,0.0011548965719396249,18.788096048216076,0.8529337063867166,3157.535866673407,845.5556758590444,660124.5186191313,839157.7694686815
0.00488,-1.2388296623155268,0.0011305785996371645,20.163753711624057,0.8826927081417331,3281.868218865092,781.6171283882909,-743501.5477363957,795847.5613682807
0.00487,-1.2385730792395488,0.0011207874636027196,19.119683562852863,0.8669053374045336,2034.5833249506543,762.1502460036189,579171.2688726737,616967.1854918965
0.0048599998,-1.2377866496978513,0.0011847816989933315,19.314441135670727,0.8946923039904693,2951.0577792605577,878.8462086169972,1.2982396670743658e6,980091.9211705402
0.0048499997,-1.2376557394340815,0.0011282078489884464,19.092663903654987,0.859357995771083,3906.230292207565,852.9395611648054,588006.5384430998,898114.8704030794
0.00484,-1.237858651785351,0.0011227001167853682,18.97298756927847,0.8416768532724367,2590.375074125755,776.6219424458723,-155041.77542844336,714018.0867913858
0.00483,-1.2373076123414062,0.0011738293890546992,19.64922885052117,0.8440229544122506,3186.2948387918996,889.5205822605764,-484274.96278652485,1.114025423215493e6
0.00482,-1.2354708737072295,0.0010979390972619097,17.767221278970922,0.7869303594440431,3083.1534688899283,705.7684057275728,-559931.6767071552,719642.2411078913
0.00481,-1.2364694232449223,0.0011521918939245627,19.030105922276185,0.894593979282068,3658.6487857659963,846.618365435582,902048.5950048177,849021.8166659911
0.0047999998,-1.2349723813534184,0.0011430939401618132,19.76105289339031,0.9310187288151934,4323.883840022139,961.859186168492,1.1965665749114363e6,1.0297892048648194e6
0.0047899997,-1.2349832685112307,0.0011886556676506481,20.291703038394235,0.8800441303414758,2552.7518410553616,706.5600695756985,-901859.5956068446,672955.5699663816
0.00478,-1.2362471921460954,0.0011449400967946581,19.39824079923837,0.9591632758604532,3093.6626550167907,920.1207490684561,1.2316633923860006e6,1.2128118485305638e6
0.00477,-1.2367064379212906,0.0011146913330859376,19.123538371430488,0.9555708783920257,4174.929414174387,1003.9784397737011,1.9606869482217724e6,1.2041348028088128e6
0.00476,-1.2343399942352533,0.0011297081963886483,19.401981702916398,0.9225579550497802,3748.400699091167,973.633466094846,1.1137274929434808e6,1.299155715309304e6
0.00475,-1.2349628569351556,0.0011385596056876829,18.82350352817044,0.8466011700401261,1929.3118143819784,785.6042168432375,-99731.82037933212,840486.2145515732
0.00474,-1.23321554156748,0.001125738808980416,19.60384090796312,0.8250207612999274,2806.223624459056,733.6739140762411,-663525.4794724412,712990.5548686335
0.0047299997,-1.234149327352932,0.001185155556461359,19.72099482117044,0.9969747677439394,4686.137690936027,1018.6267314791631,1.948429213551457e6,1.2696558443314754e6
0.00472,-1.233168999437791,0.0012149217810172102,19.977275246249576,0.9970324493848932,5229.575579937604,1247.762489940678,3.601847976267842e6,1.6298824229930257e6
0.00471,-1.2335860314658191,0.001210317172468886,20.614288695001317,1.0087364166167845,4015.933309863671,1004.3175621743316,1.6803172944144956e6,1.2041199926376594e6
0.0047,-1.2325444905610359,0.001219363543477482,21.051786274725757,0.9337315060832407,3261.960124821872,961.3269989382516,706324.2586516442,1.098080855283021e6
0.00469,-1.2332797063354513,0.0012254572897084056,21.893209316412253,1.0303895110499153,4870.215286148681,1221.7606077822359,2.6500264216500437e6,1.6343722015265706e6
0.00468,-1.2341972036227538,0.001164384870209112,20.85315269769531,1.0276835311144354,4098.3126132849175,1130.9775621726453,2.496040290438484e6,1.406541136230983e6
0.0046699997,-1.233353476992775,0.0012041569294126118,20.512351273353005,1.0172893407291737,4182.759914270024,1272.4087915903067,2.4225356035216805e6,1.9155861330671068e6
0.00466,-1.2331625022894532,0.0012153903589113715,21.19865002581806,1.2673478032099859,6404.327034703071,3026.6761540639677,9.105239956753593e6,9.119022308092304e6
0.00465,-1.2321645884521486,0.0012097170208495939,20.102068535000246,1.0286976504462648,4322.509538198546,1254.60601796788,2.5904520607909956e6,1.990854061739691e6
0.00464,-1.233916637630762,0.0011468762455816171,19.8912660870085,0.9072103934174922,3815.622601370444,956.8328293884966,454466.87979110907,1.2468199712711622e6
0.00463,-1.2331781179968764,0.001154824269428639,20.03426646429857,0.9181183358502989,4642.155596970343,897.403345947388,435859.54439418815,965788.7233112227
0.00462,-1.2326538226434571,0.001126953600669871,19.697032220454478,0.9495932677734125,3428.498665421809,1040.965664571624,1.8769388392836095e6,1.283042554912966e6
0.0046099997,-1.232268328362987,0.0010693101390014436,18.6895620458644,0.8560286756976455,2111.4521804676037,780.9463826954662,53747.20171441569,731751.4413408684
0.0046,-1.2325359999241223,0.0010699522642604918,17.817685867233852,0.7782462135018848,2252.5260217764876,629.0451507263687,-324540.69317116006,572983.3909757364
0.00459,-1.2315883167637698,0.0010817442597573469,18.415114094259025,0.8445634965512008,2561.1409710620046,796.4687270929613,1.287359962907243e6,745529.0045139518
0.00458,-1.2307443298509768,0.001170612746233401,21.406713283855666,0.9530389297601225,2498.5089473882554,853.800946743977,-536116.8199616246,879721.6871884367
0.00457,-1.2312436986955073,0.0011233319056287417,21.084401828116533,0.9976129148465288,4077.2509223928587,1017.2969512915562,1.5057162435077277e6,1.108652460545838e6
0.00456,-1.2303575766960957,0.0011194096611177296,20.551180745732207,0.9094074553932385,3607.6440475709924,887.9312385247773,-18230.786761947616,946523.5330509634
0.0045499997,-1.2290253324098637,0.001101690582606622,19.960225194283602,0.9301438627593285,3388.688019993782,934.5060917959953,1.2976618355853641e6,1.0429410096313662e6
0.00454,-1.2289553325559561,0.0011330975608458533,19.861983830069004,0.7919691500251876,1088.1445230758675,668.3625314930582,-1.5699366800992938e6,661740.4333977248
0.00453,-1.2294363592305666,0.0011510171504596487,20.06296558693715,0.9465471470140076,2861.0977157197253,897.1821878913448,955853.4251185053,896610.5657480863
0.00452,-1.2302440956487315,0.001150705843117419,20.073940730799492,0.9227350204706897,3421.5100351098363,983.3229742302102,715190.7980535971,1.1493372745693433e6
0.00451,-1.2300766858740226,0.0011923817117385459,20.517641273450792,1.0207372135792536,4653.2091686612575,1163.199287376847,2.645110824299108e6,1.740235272538383e6
0.0045,-1.2305231684930653,0.0011448614987453396,19.668577469066154,0.8850715393236807,3523.6656421673315,812.7853994856174,661747.308895043,838875.5946007803
0.0044899997,-1.2304948028977547,0.0011898284562276945,20.025762523209437,0.8452935159489479,1674.5888343898641,745.4836953045689,-637846.8403030739,748571.4031188416
0.00448,-1.2307896350567378,0.0011704726944644407,20.03414888933607,0.8810502171381893,2408.933621923473,756.7700302921595,-376084.12078299554,795201.2154887301
0.00447,-1.2301932167305665,0.0011688416324577191,20.07903325805751,0.9274152524416891,3668.9162992234615,1086.5562461399327,1.1810219322024852e6,1.6658147182070822e6
0.00446,-1.230104474769632,0.001208372896532501,20.2718335912833,0.9831111203707923,4984.074720711429,1112.2187357534187,2.091190857522094e6,1.1828011164534297e6
0.00445,-1.2290626637723645,0.0012517567074807484,21.987651730830223,0.9555331696203635,4502.571498669023,1045.7776887501986,89334.97046189773,1.2678581542385384e6
0.00444,-1.2294974891914048,0.001209983837749432,21.04620103150118,0.9968105396968451,3545.48457250054,1008.0063255275883,1.352095570146639e6,1.070990455837636e6
0.0044299997,-1.2284373012118173,0.0012173923028879164,22.567977332992275,1.0333969152045774,4011.7739517452164,1107.5712641059417,1.48515580671625e6,1.3631038336865157e6
0.0044199997,-1.22676465749424,0.0012531683653936997,23.01306490353675,1.083466518968084,4753.258631087181,1230.5989901684472,1.852969783252379e6,1.6041439023009078e6
0.00441,-1.2251067425938502,0.0012689799433275775,23.8769924830736,1.0470773087136853,4734.424521446699,1180.6516308962762,-299053.1734239076,1.6896442840257655e6
0.0044,-1.224549651654493,0.0011911283295204889,21.72575693851143,1.0399974101140672,5409.398576600134,1299.2226780764727,2.501826122343158e6,1.91220135290334e6
0.00439,-1.2258713285548821,0.0012092689151991796,22.33857949145017,1.0862255132358714,5646.747424224159,1327.7096996807468,2.5738964808966005e6,1.7311741255137597e6
0.00438,-1.225476306846582,0.0011434079556858895,21.554337125353037,1.0343593291354791,3612.414641547417,1112.1362825759645,2.108246767605545e6,1.3614543148783348e6
0.0043699997,-1.2251244898402336,0.001157190118724709,21.529244718731285,0.9813740909729457,2970.1731359421824,987.0181154611525,865348.6214854748,1.0303335976005745e6
0.0043599997,-1.2245320768684556,0.0012384927405672131,21.345909905379077,1.0667566360214886,3963.4193942508477,1390.3141980235964,4.306762059452392e6,2.2622886665704465e6
0.00435,-1.2247370170360357,0.0012805598082033533,21.234078563426284,0.8929983945301134,2625.0241609093287,768.8785103265548,-1.1929951705449938e6,782957.3453792586
0.00434,-1.2241830013233408,0.0012907741750402975,22.30382576417208,1.0296437270081138,4495.258298061555,1168.2942770311918,875310.089064664,1.761116435559175e6
0.00433,-1.2243873890838861,0.0011974434462390306,20.116538682937552,0.9976239121487989,2799.180617157048,1272.676225641345,2.5138709297581925e6,1.9357603326046264e6
0.00432,-1.2242701826405267,0.0012433355833523921,23.42672131407895,1.1298268713968715,6547.9746125830725,1459.613599582412,2.999119686196906e6,1.940158195345146e6
0.0043099998,-1.2224102660160165,0.001256061730468423,23.407748368154458,1.2782577944129097,8597.201463350066,2145.4724579675803,9.131934276442202e6,4.837156268207421e6
0.0042999997,-1.2216350487256835,0.001242117342041103,22.295786899026524,1.0851839307008007,6086.69110036137,1409.0830600792403,4.0718488649302633e6,2.0842725008726993e6
0.00429,-1.2241210607586905,0.001345104438766156,24.351757109854283,1.1322111851683383,3774.2009864100332,1111.7134857212359,987145.8246069916,1.136737168659955e6
0.00428,-1.2234211616130848,0.0013245339318541558,23.61589324240941,1.0598959466331728,4577.079776267433,1123.7199012842816,1.1468901870113062e6,1.2030721838037502e6
0.00427,-1.2232324592125003,0.001212417230362268,22.648721670476732,1.1530619962848365,6080.966345378539,1741.8765838638178,4.581849714509937e6,3.7163253638303713e6
0.00426,-1.2243559949948255,0.0012179497983953738,23.326579790033954,1.163913184793121,5143.575047779873,1245.7174084702438,2.192966038439572e6,1.4507656117813287e6
0.0042499998,-1.2232471844729509,0.0012388566752199424,22.790363816427828,1.2209192430373152,7291.3174330599395,1959.0941517093922,5.730001299228222e6,4.1060247127539674e6
0.0042399997,-1.222441804650684,0.0012751372423748723,23.160639806427884,1.2811758002467715,7802.190463264093,2363.942270749346,7.707702113549672e6,5.577604769278131e6
0.00423,-1.2231442107602557,0.0011998567526455275,21.89133352360597,1.013179276124847,5485.360230573414,1459.5313289984638,3.2229937642726055e6,2.538279394479288e6
0.00422,-1.2214492668960937,0.0012481297008377615,21.57430539533148,1.0651643412262715,4092.7540568505656,1287.1519054387895,3.4362336092508594e6,1.785172137688196e6
0.00421,-1.2238008752059584,0.0011791024561706644,19.92273519732157,0.9039167949691813,2042.838379503208,808.3758067413635,167598.5147550018,766303.6673355667
0.0042,-1.2234401609556622,0.0011774083312081907,21.501100055763757,0.9681311203401526,4077.5816554395124,893.8338626708563,11819.068131829625,880660.3300514331
0.00419,-1.222941735123731,0.0012472119850565758,22.65555743405075,1.146364618097735,6653.124655842742,1607.108400044259,4.1497295945133963e6,2.8797580024882555e6
0.0041799997,-1.2230316509224601,0.0012141668048122657,22.02213502275631,1.0294489515228857,5217.837840508003,1049.1366707193765,990207.4624050944,1.1340187922137477e6
0.00417,-1.223085901094629,0.001230284389686217,22.007449404573812,1.0191811720527078,3886.011661590876,1260.6284990670617,2.322177112126514e6,2.0260986957641256e6
0.00416,-1.2208312231748042,0.0012525079319162483,23.550997431366692,0.9902196244838528,5269.987417579565,1109.6444138878835,-431088.73461352783,1.4866384632585454e6
0.00415,-1.2215512533649417,0.0012409785615339326,23.28424953293445,1.0697974276502704,4043.0922695920244,1115.0340538855648,1.442516881646127e6,1.512789098443191e6
0.00414,-1.2210759406319331,0.0012332773324876033,21.966186760380932,0.9469218574295635,4079.2928235959816,974.2844575676738,1.0801499106389608e6,1.0466810701441134e6
0.00413,-1.2197913730688477,0.0012209418011986952,22.058937836794474,1.053104149727814,5371.707772101408,1203.3535413753932,1.3621531352389222e6,1.4236198238694042e6
0.0041199997,-1.220666349606056,0.001289539951066694,23.07296987142573,1.226723771311568,7147.380547126545,1650.7806937939326,4.156785597794543e6,2.6607648616600935e6
0.00411,-1.2216912450628912,0.0012788982824787313,23.64977484029998,1.2632455888461431,7760.649625574056,1826.692163657117,5.954893128857667e6,3.091068555455676e6
0.0041,-1.2233710359741201,0.001258201362496449,22.107517905214117,1.054477342706582,4770.416568786246,1215.6776141944042,2.3607966120555354e6,1.584497694369806e6
0.00409,-1.220307239422461,0.0012116735559629312,22.068213669281743,1.0216978738593026,4244.731376813729,1325.3944482705172,2.1271602635377673e6,2.0155177008592866e6
0.00408,-1.2213067418673829,0.0012479734751388609,24.009737614196347,1.3157687444032107,6506.388127628646,2561.1801698428167,9.408049808131931e6,6.746944429115063e6
0.00407,-1.2208878175987306,0.0012682805853707492,22.867291540537494,1.1034653516788333,5070.197055300359,1467.7114244803945,4.1901875347597585e6,2.2969932518318896e6
0.0040599997,-1.2207669607907248,0.001186488035043267,22.525609971474015,1.1136902159074265,4379.175821208786,1394.2191666956808,4.512840103199238e6,1.795410901161703e6
0.00405,-1.2182540535452144,0.0012636116227172879,23.27735401396363,1.191034758288442,5491.976354779451,2351.362304301057,5.444468972325326e6,6.32809491757016e6
0.00404,-1.2193333180941432,0.0012156755016913016,22.291198029127873,1.2916765251492273,7048.964664009453,2583.738290595371,8.447186769047284e6,7.078642028798178e6
0.00403,-1.217651071706152,0.0012577319507076406,22.66447585808636,1.1357063421722937,5515.315747240232,1275.5376523948078,2.9342214738297784e6,1.4697875447401903e6
0.00402,-1.217136573485936,0.001284316141443628,24.230132317968792,1.2313544087161399,7343.9724994437065,1585.7738441895124,5.546673874065792e6,2.233379211024626e6
0.00401,-1.2192611749381834,0.001255920166085659,22.903559357169925,1.1019465510574078,5318.711676643656,1247.5957174181378,2.6088105735377977e6,1.808259292516688e6
0.0039999997,-1.2197716136027357,0.0012747333321547643,22.717005810653777,1.1150440066793024,3512.118936255566,1434.5906345454116,3.932381358686444e6,2.3161901035058643e6
0.00399,-1.2192618777203112,0.0012125465001750324,21.120312493863636,0.9350889466980982,3931.2028515409875,868.8559743827409,-260999.9187273171,858792.1745612161
0.00398,-1.219000525452343,0.0012120426973136551,21.20617283026273,1.0020600967050906,3619.8577295969335,1096.2761210496076,1.6159540042138335e6,1.4977692207559391e6
0.00397,-1.2181340040515636,0.0012322410766931464,22.050421666581084,1.1021188965837483,4735.955001100128,1174.613790588526,2.4933755638309484e6,1.4792699289861433e6
0.00396,-1.2174214618611325,0.001271168208001667,21.751264581067034,0.968454169149551,3161.6878729167747,997.1627424464853,757247.8151267252,1.0530634944521459e6
0.00395,-1.2182407927114263,0.0012759575827986135,21.92774783144004,1.056461833191924,2710.9366109873686,1027.8858623419842,1.0478957747186887e6,1.0821364946611468e6
0.0039399997,-1.218151043942383,0.0012281219854895957,23.18595030147246,1.1441491912767559,4214.559335778663,1261.4269872554612,2.0889826761979084e6,1.6775279312904899e6
0.00393,-1.2171734268442385,0.001265339947906674,23.561267310173708,1.1288206708226196,5091.909161431137,1456.2640734331567,2.9702599401589655e6,2.5417569422378363e6
0.00392,-1.2164538309769528,0.0011941991533867106,21.418158150563322,1.0903201372751417,3844.521767155631,1421.689868673834,4.1795968998396182e6,2.3661532366896183e6
0.00391,-1.2171750943493156,0.0012070465112657663,22.085834754166086,1.1056498172896339,5330.173029985528,1648.160406889664,4.990022962437661e6,2.7217764076824267e6
0.0039,-1.2159291311605476,0.001166007888132546,21.11570034402728,0.9691418507271976,4002.278944352898,1085.1883972012927,1.8800530551583217e6,1.414391428630358e6
0.0038899998,-1.2141286707346683,0.0011661957906152738,22.244426002300347,1.030225527292705,3781.948758654041,1199.1297463351998,1.1478045525321935e6,1.6374473171068854e6
0.00388,-1.2147323093413076,0.0012746413393409201,25.285636388412392,1.1531185177721197,6207.02791726288,1446.927179084851,1.401632228247683e6,1.918623662238807e6
0.00387,-1.2142308369060546,0.0013313087496302442,26.24460215372983,1.2039488473131765,7338.382100306337,1390.5923161414248,2.927896328260515e6,1.604289711166169e6
0.0038599998,-1.2129750758085933,0.0012344854148631536,23.06112716363333,1.0054664863002294,4204.578179974464,1075.2036808813875,-292223.0535238782,1.3849140328841128e6
0.00385,-1.2135207132961923,0.001297296545677923,23.760532389886812,1.0777287558147006,5425.8504828460555,1164.025922170543,1.3132886195716676e6,1.263592364173075e6
0.00384,-1.213489805956934,0.0012805431231842001,23.08561811245556,1.0800028368717276,3427.372422528999,1178.9997333307454,2.2584851889666924e6,1.436495373344967e6
0.0038299998,-1.21300769857129,0.0012971102568934611,23.83446479211104,1.1919646299904272,6446.110359841864,1825.4026206981098,6.090909967804869e6,3.2297325318906168e6
0.00382,-1.2133431664989267,0.0012534877907163409,23.466722512573515,1.1315971973561636,6441.725641533768,1284.3688828522563,3.5270396853005863e6,1.4735919750337354e6
0.00381,-1.2140865648374015,0.0012462169651062428,21.625690299907948,1.147089735155517,6441.316990210856,1888.558460392501,5.78278909006719e6,4.245215475053466e6
0.0037999998,-1.2144681276724598,0.0012119927080474317,21.985863965162295,1.127521526312014,6190.943184468172,1617.734060069977,4.718676312223588e6,2.4823606608861717e6
0.00379,-1.2133402972977538,0.0012609439358845195,22.823008070853977,1.3155702306689987,9051.101051806958,2445.1232102650747,1.0912383024660021e7,5.5867418230033275e6
0.00378,-1.2117307307163079,0.0012749707836930727,23.112832077964047,1.2511446282956762,7433.401288062755,1884.6742990551736,7.0441570630190745e6,3.3797109123515273e6
0.0037699998,-1.21185896747871,0.0012580594787132962,24.047529254651273,1.2607594879331416,5807.351003892661,1799.8571531551154,4.0531108152394537e6,3.5810044653614447e6
0.00376,-1.2105220801240424,0.0013428130299593536,25.39314396790098,1.4416615769200811,7760.589125308091,3299.540427083573,1.0332894488089353e7,1.022982496516498e7
0.00375,-1.211004731901366,0.0013117087470383628,24.559558707733924,1.28138382958773,6367.987247819454,1968.0817022419178,5.821707099030111e6,4.331679629606464e6
0.0037399998,-1.2113507886332036,0.0012695388421122707,23.24103221260592,1.0520947687869058,4098.647241241137,1149.4212454323,859444.1055681168,1.3193614573364744e6
0.00373,-1.209985821381055,0.0012588107713129007,23.420845313380728,1.1292122643902036,4180.332862110423,1291.3333578212746,2.9895201982305394e6,1.3725839176678748e6
0.00372,-1.2114468189970724,0.0012607402682749717,24.320199390009623,1.1258728830128784,5122.089488923936,1273.033419547187,2.3698045297426744e6,1.3822723422121499e6
0.0037099998,-1.2118019607497053,0.0012141222188157522,22.64165325520247,1.062309313615441,5016.468422688508,1050.915550406547,1.0007168587258809e6,1.1473543460811458e6
0.0037,-1.21137979306992,0.00131160910321231,24.75340850609633,1.1884502515846598,6339.223218528596,1326.64184962555,2.5804105787577946e6,1.5518891437208888e6
0.00369,-1.2102258061401372,0.0012753760821906908,23.768369520291653,1.140277054130331,5146.06192016049,1463.940800447915,3.1399497232098295e6,1.9779636857736784e6
0.0036799998,-1.2103815142217775,0.0012825106386250315,23.253335518753044,1.0674536660826688,5757.1392226987655,1108.8534814454688,1.3810590661972e6,1.2782115538086183e6
0.00367,-1.2095510785272459,0.0013007288064750856,24.394899848204105,1.1110302960764646,4202.035143374728,1152.2117356868407,213581.03174878057,1.3012958771232602e6
0.00366,-1.2099514513062495,0.0013247134409037267,25.316436105135594,1.219939934885003,5432.282530543853,1461.9525075127956,3.5061166484198626e6,2.0759764305357004e6
0.0036499999,-1.209058033631154,0.0013779865802487415,25.57528786286758,1.2618758209553183,6511.317392302678,1932.34050347077,5.331210506847142e6,3.440926654703756e6
0.0036399998,-1.2077418461641587,0.0012746099618282237,24.25716824214548,1.135775051746375,6190.153243452318,1755.3014899639943,4.398659555449036e6,3.30417209564737e6
0.00363,-1.2083218468080108,0.00138436420229234,26.939692595054634,1.2235645623889322,5874.85959059152,1498.1526267610116,699165.8641080138,2.1900993447196046e6
0.0036199999,-1.2082372737544926,0.0013268617364413618,25.984901986671467,1.1592763343626469,5205.32090063712,1280.5214320356963,-723022.3930763088,1.5638524849465592e6
0.0036099998,-1.2079552776169924,0.0012860988859518553,24.74349408080017,1.1271659651877615,4387.245136423846,1145.4479304616782,613016.602680609,1.2013630781701973e6
0.0036,-1.2072390313590826,0.0013134952850249256,26.712480057107058,1.3850160235861566,7595.54587968386,2125.1755534027316,7.277848992239966e6,3.779686447383975e6
0.0035899999,-1.2078378788155262,0.0013306180727582502,24.62419938074769,1.211280154844697,5337.823865036368,1680.8989475664116,3.717575123495068e6,2.4868427977221604e6
0.0035799998,-1.2089377946866209,0.0012584929084200147,23.576738453240786,1.156039590110261,6485.882061497309,1264.867509969804,2.9603965859932248e6,1.5011019537046026e6
0.00357,-1.2098244172500976,0.0013626406194888919,25.291618280689146,1.2054589131720317,6168.401233553284,1295.036039174053,2.0288844802380065e6,1.572779151898556e6
0.0035599999,-1.2089674524504894,0.0013373511637630158,25.70234447544859,1.174457948872051,6104.55846733102,1325.194114626239,1.188127868205518e6,1.673942208169368e6
0.0035499998,-1.2096583211714844,0.0013480081043137045,26.847676670284148,1.272376059751047,7166.804541971489,1639.9404527669842,3.6189849421987375e6,2.278637666841591e6
0.00354,-1.2085168632795908,0.0013620864895536812,26.525644663173193,1.2724701502430082,6476.153944431253,2054.0028137146846,5.820718893574491e6,4.064463701472406e6
0.0035299999,-1.209199731443164,0.001281772922954678,24.956720032313484,1.1671364134439557,6016.139334763955,1524.4399271521743,2.209942749543403e6,2.2004559332812256e6
0.0035199998,-1.2080137988403323,0.0012785712567722502,23.59599347902057,1.0783385483323829,3348.8818781938107,1088.5050437241905,646100.361783755,1.3102779688181882e6
0.00351,-1.207157217711719,0.0012882642439044246,25.002441087247053,1.125489616477781,2621.6878162326598,1047.9590836993268,-579651.0875999556,990149.5197288053
0.0034999999,-1.2063597501881838,0.001283028704804273,24.237470999827206,1.0664743375569576,2274.616685803699,946.5979625644916,-953953.6954713697,1.015066385759754e6
0.0034899998,-1.2067339019205077,0.0012887824913021548,23.845712422797412,1.0256936613582721,3736.3937437191103,978.4941243216929,-747782.6753221415,1.123379524960271e6
0.00348,-1.2071273571578134,0.0013570524903641697,26.906360463181663,1.1752558824523094,6164.804940335591,1180.554863029326,-702570.5836779356,1.3931677855072818e6
0.0034699999,-1.2054903344401364,0.0013350800249219796,26.94906367401562,1.234891548835405,6622.2087574565685,1496.694284166581,962597.0375401485,2.201656433523869e6
0.0034599998,-1.2039786666058578,0.0013289974130186303,26.986029197450794,1.343031416837238,8391.278482170006,2168.887432812546,5.272381630067215e6,4.144611061954522e6
0.00345,-1.2048658187172654,0.0013154503513834795,26.86411424197403,1.301399526537612,6326.276122562668,2161.18311525242,5.705390625650612e6,4.656070799436025e6
0.00344,-1.2042897943540998,0.001327376681418186,27.178813325716632,1.2488980640809693,5142.947617936128,1396.4741185223145,2.769138015896446e6,1.637265379421336e6
0.0034299998,-1.2060184803770517,0.001316877390688656,25.51125227762196,1.1618907080582515,5285.791136702746,1232.8375283690907,804689.3319383343,1.6110299551019687e6
0.00342,-1.204718155104981,0.0012842638905251572,24.558819625970862,1.2327801415361328,6651.481397936647,1568.4815250719691,5.1434617379721105e6,2.2401009866583264e6
0.00341,-1.2048063352030272,0.0013106867260223207,24.885545330161207,1.1854298529201692,5272.209036125554,1471.3342922103766,3.723814003003074e6,2.0921817071039996e6
0.0033999998,-1.203577565704493,0.001354058011778221,26.853274652025462,1.2215934783266673,6264.168268406872,1360.5274989362422,1.0518750532921688e6,1.6876122138658895e6
0.00339,-1.2044572270316418,0.0013881845519555923,26.316470480772438,1.1917647070330637,5962.701346216763,1269.7044105745601,537880.0278449499,1.3456557975179644e6
0.00338,-1.203188668404591,0.0013446568629656935,26.364773520649095,1.184555500099685,4907.4272422815175,1331.5456949371103,425102.76807132724,1.7946575513108266e6
0.0033699998,-1.20264996481826,0.0012743390176614157,24.079493218271974,1.1147453725436636,4240.037972987702,1387.4095509692115,2.315583245559105e6,2.1560139414904946e6
0.00336,-1.2009896865908194,0.001286900029407431,24.820360024101532,1.1500585086675137,5922.019661191968,1330.0384516722352,2.0570008909793727e6,1.9226534159709597e6
0.00335,-1.2009234975631842,0.001386282268268568,27.206931135930095,1.2250744999723642,6049.711521146832,1461.3653280110698,239873.78331166675,2.170546051865767e6
0.0033399998,-1.201426971862111,0.0013269411504380308,25.69727276933625,1.1396179643627642,5319.524695704374,1295.3427162146281,430478.58528282907,1.7246847946015366e6
0.00333,-1.2017565715873035,0.001363756394626859,26.519713653090935,1.244475417157505,7992.844870813416,1565.200345809957,3.367528097368753e6,2.315829668147e6
0.00332,-1.2001518047084,0.0014452715427378756,28.42279914844954,1.345548009879629,8044.332577979028,1601.0517229839322,3.3385191687206053e6,1.9421866820433876e6
0.0033099998,-1.2009294102158592,0.001436826525452026,29.04413150905376,1.5167353274744966,8823.898806782072,2360.2582863753246,8.621792839634703e6,4.818839529295276e6
0.0033,-1.1997285918775404,0.0014063341731450699,28.337069555987803,1.4053562187334379,8858.02502575341,1973.602920078539,5.351783891451948e6,3.0597893559113457e6
0.00329,-1.1998782858855461,0.0014242953250647942,29.671021702965874,1.537877675077271,11574.22211234426,2179.1232100336047,9.29490544643289e6,2.9645327337355847e6
0.0032799998,-1.1988980046784183,0.0014433632679762536,30.29679988232065,1.581728321836244,11507.896380894617,2516.2383574010696,9.134090587766888e6,5.224692988199881e6
0.00327,-1.1975286788570314,0.001432276825844083,30.131288748267412,1.4835554769753139,10201.31106987248,2060.903058896259,6.977497213689125e6,3.0190211198394694e6
0.00326,-1.1982447945943002,0.0013986705119257183,28.42025137859541,1.3975262750823423,10917.684705920703,2236.45112454145,7.9995882220900105e6,4.047608486263826e6
0.0032499998,-1.1982475497374006,0.0013742925004905605,27.06463069826475,1.2309936384309972,6570.8502059997045,1585.5863676846843,2.947709373253279e6,1.9900382443622407e6
0.00324,-1.1990049963647469,0.0014055286064977761,29.01666082978945,1.4111890310222381,9617.800722860955,2327.472054357791,5.31656715792543e6,4.706610501597939e6
0.00323,-1.198896136240529,0.0014035685754416282,28.796479960290036,1.644404445918913,11013.74488693271,3286.849977382916,1.4895995886506563e7,8.575380976356298e6
0.0032199998,-1.1986059511993739,0.0014405866119724278,28.732315166273352,1.527348526260363,10130.499526874104,2840.1799646684644,1.3495341712367672e7,5.815482689222645e6
0.00321,-1.1972203301903324,0.0013464529626549659,27.115906178464446,1.2782330025955804,6879.590594803939,1537.7875646680961,3.3609496428273916e6,1.930772564717398e6
0.0032,-1.1984700031495905,0.0013527700347956148,25.994835795715414,1.2671457512320305,6797.1353880094375,2162.762666547989,5.125639703855286e6,5.054151847546852e6
0.0031899998,-1.2000099139721694,0.0013795190528656982,26.675198160014915,1.2474703776525342,7077.592049538476,1285.4513692392184,1.0071360123992648e6,1.264399548742993e6
0.00318,-1.1982825951902323,0.0013175455634300544,25.31446291641331,1.1291524360313323,3673.3624676990116,1077.286250614471,168379.37041706723,1.0477515239067185e6
0.00317,-1.1974869601480476,0.0012936404778430232,25.14063448715068,1.0547725131445547,4436.608714501824,1099.8199885100269,-1.28381757468787e6,1.3199960811731596e6
0.0031599998,-1.1970706432223632,0.0013283787193011326,25.313855206147686,1.1965607586716605,6943.631988584077,1494.2498983512176,2.9056175726070423e6,2.0933265432125858e6
0.00315,-1.198955253955607,0.0012947330470734198,25.45779687949987,1.2660391067388286,6183.142856548879,1928.6262436847278,5.504959608968523e6,3.9116329192211446e6
0.00314,-1.1995394368911112,0.0013799526580330075,26.77695955257587,1.2643649605364684,6995.984166862899,1685.3860209512043,3.8567492674184674e6,2.4320549816730153e6
0.0031299999,-1.2009498536553889,0.0014534199951562073,29.876775512451413,1.5270277860411128,8963.830820958847,2733.1178137767497,9.95606292023397e6,6.051947364285495e6
0.00312,-1.1980774212233394,0.001339992681317707,27.250352900678347,1.3134819433764937,9391.932552727294,1924.948214475674,5.225309934205344e6,3.4803988564469432e6
0.00311,-1.1958455353235364,0.0012995458837706316,27.72512201073587,1.2562892546624738,8044.960902848452,1503.8573921740872,2.186148879323389e6,2.0013365612068628e6
0.0030999999,-1.1937352860632797,0.0014461471627357043,29.508558060978913,1.3207459412803808,8035.577361864979,1630.2978235800279,1.4670931212216911e6,2.1084255233294964e6
0.0030899998,-1.1925476793892567,0.001496455327174593,30.500630924858992,1.4530647960408611,7927.469534596687,1850.9197849747602,3.452131547806029e6,2.5754185565303764e6
0.00308,-1.1940217763795915,0.0013589302814084533,27.695665149809095,1.2472828406535006,5613.944739258393,1291.1728772607842,765415.3316042116,1.4779877557263798e6
0.0030699999,-1.1940351809661145,0.001351984348629776,27.485152949270788,1.313019529712654,5522.075602159976,1716.6036464381134,3.5239433013759404e6,2.255009025986878e6
0.0030599998,-1.1936162236061523,0.0014402017422996687,29.4252770086869,1.4172151162208704,6866.162173116863,1865.9347539602197,4.253594714448727e6,2.706150507995144e6
0.00305,-1.193965309586426,0.001385399049034989,28.410956764272196,1.2829006454340781,6139.096926816095,1454.2710074740166,1.4338314762638716e6,1.9216334261680555e6
0.0030399999,-1.1943132080937513,0.0013488696488127435,27.597810634889097,1.2394048444570849,4971.5536157435035,1354.6097915044802,-335803.03158241557,1.5840027703055907e6
0.0030299998,-1.1947214894125995,0.0013684524821375647,29.157530011930078,1.4447815798203623,8368.659836182871,2049.075342233092,5.584773627986094e6,2.9909592955834595e6
0.00302,-1.1948318381876952,0.0014023633777856244,28.068384727721874,1.4068490488990493,7852.164501632042,1922.4185098871476,6.131469134198514e6,2.935989317420755e6
0.0030099999,-1.1940193104417949,0.00141950453549768,28.953902098329145,1.4162460191200428,7042.2260608050365,1932.5471003938032,4.085127796152618e6,3.2804696657848977e6
0.0029999998,-1.1930321991983384,0.0014378333518957776,29.639703914587916,1.4041556485686886,8725.120255131967,1584.6928716791426,1.761892762169269e6,1.8556413906217953e6
0.00299,-1.1929610258086922,0.001388400474703262,28.02899659838394,1.3063345519217593,8134.877070166287,1633.9393995332043,2.7830053589695245e6,2.271938711378881e6
0.0029799999,-1.191457572507715,0.001424051968123729,28.25501248639367,1.31214206185762,5862.967772201224,1361.196076818178,642297.4711217645,1.8200794330570565e6
0.0029699998,-1.1920839039888693,0.0013868218475248748,27.58117115651735,1.248146805018459,6828.125506464752,1318.610767705162,669581.8888459773,1.600635713020185e6
0.00296,-1.1912351056431671,0.0014723541388005498,29.846947390387065,1.3744403608736835,7703.675897198233,1695.987370353732,2.0137186462881279e6,2.0916803381473771e6
0.0029499999,-1.191417357299417,0.0014306962573389277,30.320964270232214,1.534189868610857,8972.423933103799,2378.8533530842833,7.385038373663698e6,3.9829824848226574e6
0.0029399998,-1.1905060486663488,0.00143982624999036,30.631022194188173,1.5847932390377075,10785.180817893772,2683.8990491389327,9.9465846813594e6,5.7315489889306715e6
0.00293,-1.190739639533787,0.0014313448690652711,31.73491622967808,1.6863317030993266,13004.250371419648,3348.9163214186137,1.6241199092831047e7,8.37258573148186e6
0.0029199999,-1.1903457231221197,0.0014384158751993357,31.4526736605665,1.7248564269443785,12867.45073417066,2829.894728833483,1.4256916829096135e7,5.256496158686751e6
0.0029099998,-1.1916378740118185,0.0014235012698633849,31.513194647815897,1.6596439993675252,11454.681848061444,3153.0503918672207,1.3397288475465115e7,7.869247692742239e6
0.0029,-1.1927186946701178,0.001408212127959651,30.34828446973542,1.7190619501823703,12668.307816323995,4053.964677634357,1.869353570516144e7,1.242500206517979e7
0.00289,-1.1909459723770497,0.0014384519819930128,30.33294565948161,1.6344909545556154,11422.81285614957,3341.114876866323,1.5275876054121869e7,8.889158832211012e6
0.0028799998,-1.1927628497168463,0.0013728584865487373,29.99005643554404,1.8122767487789675,13147.35695448236,3573.8345456075176,1.9870076395699188e7,8.084654581442809e6
0.00287,-1.190985048057813,0.0013875496503810319,31.3620754180048,1.7030649730637741,13609.988756730445,3144.586506705162,1.664866130598661e7,5.950197439844246e6
0.00286,-1.1899600848988894,0.0014306682087505019,32.89708831281506,2.0172025820650306,18095.33175602579,4644.954625313127,2.9706783851734232e7,1.2195794889851347e7
0.0028499998,-1.1892025817176766,0.0013629184000367057,30.235261797355705,1.4737000842185795,8983.180775014938,2088.694269297909,8.762073979135757e6,2.9828342925421274e6
0.00284,-1.1906022056420904,0.0014096463153831815,30.622454882240532,1.4769117810771153,8143.820140738201,2475.2530583189086,6.247715834969392e6,5.557877557160184e6
0.00283,-1.1904300734232423,0.0013956344051184821,30.63649669162536,1.4363232752605475,8393.723583657475,1637.8279446412107,2.4045896845426727e6,2.327544919760882e6
0.0028199998,-1.1890738516936534,0.0014236980158680672,31.34536883865672,1.4805355329406062,7270.232369619287,1908.9315539491797,2.9460429517002553e6,3.270802478257483e6
0.00281,-1.1903949744333995,0.0013790479715426298,30.726885913943516,1.5529799682573016,10129.912058661714,2197.6888089661793,6.5888037120724125e6,3.4133756134668756e6
0.0028,-1.1908371641713873,0.001412357987877856,32.145358201403035,1.7081885667012155,14351.903568510825,2454.874936570332,9.972198024647065e6,3.8318438513522265e6
0.0027899998,-1.189116893475099,0.001424592634712805,31.112132036234794,1.699479591366627,11595.602951713436,2831.291821297789,1.1943810420072997e7,5.453403410050187e6
0.00278,-1.1890290864305633,0.0014061378043561026,30.949848697293834,1.4234674996552423,8179.70864369259,1831.3894209477162,2.084052310710835e6,2.733064642754262e6
0.00277,-1.18765080771426,0.0014265718696357382,30.19600866962699,1.428812540582194,6874.704381708481,1675.025131754782,2.5344244595470033e6,2.2185204501810716e6
0.0027599998,-1.1872309463911122,0.001447256461526205,31.365332978630033,1.4185526111909679,6803.857015293946,1688.180348945413,1.3658011722877037e6,2.290660774087561e6
0.00275,-1.1867003925322275,0.0014625592326027415,30.712049959195515,1.3671143197910522,6229.658551121673,1420.2036036875713,-3.5688709882749054e6,1.6969366664624386e6
0.00274,-1.1871510836334973,0.0014448975953718218,30.15605562259991,1.4334417713406036,8343.868408424945,1950.8871953529608,5.259089223828088e6,2.808179608774076e6
0.0027299998,-1.1867442319267372,0.0014674213671565875,31.423105875834146,1.5735961065444641,11530.108762492893,2387.8060232331786,7.970846799975598e6,3.7787713964488776e6
0.00272,-1.1860096834730447,0.0014451973553633241,31.659565656628597,1.573980835807078,9544.6770046647,2376.6278364204704,6.716535918761394e6,3.6292644211780424e6
0.00271,-1.1843114745054684,0.0014862376089450984,32.10703194930924,1.5422263853537554,9474.689207443353,1983.1389953652777,4.65168015151804e6,2.6780257169272956e6
0.0026999998,-1.1832648733034958,0.0014952566190978137,32.681194071847216,1.7431468307175848,12095.201900633267,3116.171069787382,1.3433231000254912e7,6.702466190815678e6
0.00269,-1.1828047971892681,0.0014448987364844208,33.149956963084634,1.6650166363175944,11551.408175499157,2506.4446491705894,6.721218315855543e6,4.804666070650939e6
0.00268,-1.181133464478808,0.0015232328461289208,33.370039695901156,1.8648320661516917,14630.396620366431,3711.5410082279873,1.964259535677031e7,9.26321094035484e6
0.0026699998,-1.181908324128614,0.001516811038500786,32.795679224285976,1.760516073092777,14431.113238583752,3444.745878113326,1.6178493091814676e7,8.493160323737146e6
0.00266,-1.1817697485152814,0.0014755039333187012,33.36890991899263,1.8415232869811635,13023.574627987742,3733.6747006080773,1.628828518146187e7,9.585985079802956e6
0.00265,-1.1812054002079098,0.0014580934558567197,31.853013887432873,1.68845516993053,11485.491298909172,3641.9455801310532,1.2481801051124584e7,1.0751191456702996e7
0.0026399998,-1.1811468093356454,0.0014950423256688472,33.70873971961921,1.5847944682729411,10489.984107416609,2072.986492583694,4.751779750007548e6,3.049180412005704e6
0.00263,-1.1783951725853525,0.0014480917930277295,32.6559087299608,1.5110764779264731,9965.516704522042,1913.7672135596924,3.9184257361900415e6,2.42319873324543e6
0.00262,-1.1791262787866208,0.0014619827606734538,33.72339005578184,1.5583553527083531,9536.521051668153,2062.6635503799766,2.900500885886739e6,3.1231132572452966e6
0.0026099999,-1.1797358638633777,0.0015121890419334892,34.07152347387036,1.6386110194885504,9407.967891158902,2108.94127660265,3.31450968770883e6,3.0853833170453142e6
0.0026,-1.1794812956583,0.0014692612892091338,34.50704799681199,1.5031489640292854,8173.604194147805,1845.3395560798792,-866889.6635549308,2.431154616860017e6
0.00259,-1.179313259997365,0.0014861954317211285,34.78051491828361,1.5070746199745413,10013.238718795106,1760.066895129413,-1.3882758713483382e6,2.1090258417049497e6
0.0025799999,-1.1798611988025967,0.001492129614717579,34.62895660172659,1.639848548152782,12274.052851204067,2321.8414578867487,4.19626732433053e6,4.25848777478366e6
0.0025699998,-1.181489810360937,0.0014699404855696365,32.46234496216295,1.4625120066783206,8559.380561096923,1971.830677675706,3.422272537860368e6,2.928040137580509e6
0.00256,-1.1801552245046887,0.0014813565649092074,33.2414779975973,1.5690999305455111,9504.39798500108,1745.5912793623213,1.6578488766478994e6,2.0085004087231716e6
0.0025499999,-1.1804339981144445,0.0014537253815894253,32.78805692886024,1.7236659252035025,12337.357419696176,3114.3895085975046,1.1037285273341859e7,7.187091937979489e6
0.0025399998,-1.1792523558063488,0.001501085312694918,32.705886111264704,1.8121321964391472,14120.788635021412,3137.3983202555464,1.3873519036770752e7,6.495239073649711e6
0.00253,-1.1778306210724532,0.0014691329398628205,30.895766795004135,1.6592682929733227,11343.575110351974,2610.1015978854844,1.037099178914683e7,4.796512144972994e6
0.0025199999,-1.1773881831076372,0.0015020978035120939,31.95617126119905,1.5844493974483327,8716.759019905661,2259.7644226434936,5.471771901672508e6,3.5791949649570514e6
0.0025099998,-1.1754201382594716,0.0014238679372216617,30.090379989847175,1.3484995925274128,8080.855287635753,1487.3063992084335,56060.63963426971,1.6810837636124964e6
0.0025,-1.1763663138519536,0.0014814518456682507,32.436190288517025,1.389641614609336,6059.068092416513,1555.2820400153516,-78886.37993365579,1.7747609002019928e6
0.0024899999,-1.176399598703223,0.0014714269051828233,33.62627711040297,1.542368883218873,7950.049463071182,2340.2186541641213,2.160388532351004e6,3.956330515808637e6
0.0024799998,-1.174683920455663,0.0014736996815411837,32.53560135053985,1.611045202758751,11186.671985099949,2450.162217729063,8.159973092070355e6,4.558047793726937e6
0.00247,-1.1755472202371489,0.0015771910097988125,35.55611662682646,1.7835237057751123,13177.591946715485,2991.944150996566,1.1688265819529567e7,5.841001965531678e6
0.0024599999,-1.1752569211221682,0.0015083669654761844,33.637054544006766,1.6246856428092875,14101.794886218244,2530.523786401076,9.459033861961747e6,4.263632881009065e6
0.0024499998,-1.1744568151910755,0.0014846314885247883,33.694666367583494,1.5870551434889812,11553.434754687434,2500.8894798286137,5.772857123524634e6,4.3284885438201595e6
0.00244,-1.1751042839556247,0.001507724577404958,32.958304494458076,1.5653211971877559,12021.017901515359,2608.694821336078,7.641647699533145e6,5.3016921736624185e6
0.0024299999,-1.1735002350464865,0.0014978931204376377,33.05488996376241,1.5254599678883043,9677.587275459498,2196.1636420981663,4.524495668269223e6,3.4512705097575076e6
0.0024199998,-1.1743808543766332,0.0015621948651242817,34.370604987291095,1.6167983512101498,10039.37370689733,2589.7372921284414,5.812856383963556e6,5.640593619578433e6
0.00241,-1.1760553577295112,0.0015756356194182343,33.407704912099355,1.626237025837152,11262.510339703796,2090.868365063752,4.980095846212972e6,3.2060885079933605e6
0.0023999999,-1.1751171214540048,0.0015585782066327176,34.06476342652499,1.4941510596660685,6435.656026614342,1801.226394939894,-242010.1691344863,2.374220970113999e6
0.0023899998,-1.1740340237049793,0.0015743046668101938,34.76943898287894,1.6003325432681659,8954.995436978266,2307.5586642975104,1.9458372693378103e6,4.006966776240655e6
0.00238,-1.174905284265372,0.0015737055916953972,35.23461573807381,1.7370131717356945,10731.017992005583,2485.5330698248545,7.9069378236711165e6,4.259919800264221e6
0.00237,-1.1733200485309567,0.0015443055412144378,34.199374682206845,1.7506742588424242,13640.518503491228,2842.555413412415,1.078121579778526e7,5.587890291239504e6
0.0023599998,-1.1717157096466801,0.001514311853553408,33.15885357760048,1.7553828619584815,13887.32905667866,3007.6556009252836,1.215953608905307e7,6.067432194589896e6
0.00235,-1.1721611509786238,0.0015184271987191752,34.6216280002525,1.8458189765753927,12503.102515910152,3296.843086283691,1.4690959223650027e7,7.001743146944472e6
0.00234,-1.1706551080958023,0.0015387971505993292,33.63768418576858,1.560953811020618,10232.375895834093,2595.108863246757,7.0878588474621205e6,5.326068404284219e6
0.0023299998,-1.1727072892439545,0.0015409306814711053,33.630226075142936,1.6803912489223363,8717.356946297125,3222.741733077999,9.152699497722749e6,8.329961076957339e6
0.00232,-1.1731679443501954,0.0015419628880520993,34.200707444764355,1.6069233410353494,10136.67946209877,2318.6027499801485,4.468424877674495e6,4.483792542608991e6
0.00231,-1.1719993671067395,0.001511824777068901,34.28366295916012,1.6905864238900008,10996.846361264325,2462.923910482244,8.113554357794733e6,4.246126536394845e6
0.0022999998,-1.1718414374188277,0.0015314502734372004,34.549041391112205,1.7528766858263445,13029.722410413719,3014.446443979604,1.227325585760539e7,6.274027026784139e6
0.00229,-1.170665699086624,0.001470444104785022,35.11289714083767,1.5967856589677787,12528.572731528864,2442.680852195983,4.245937608096776e6,3.944182259842626e6
0.00228,-1.1698952037131833,0.0015798964272161907,36.39080117957273,1.7281107068013866,9834.26595803239,2247.9050637478285,5.1744660129157e6,3.3572259945046147e6
0.0022699998,-1.17097265227671,0.001577591269453798,36.454532081005,1.7325908795631717,12083.493089396596,2466.564354085549,4.951181421570331e6,3.726487998637863e6
0.00226,-1.1681943196404319,0.0016030305739021208,38.587092029111005,1.7053900702042206,13159.008772364205,2177.3231111052373,985422.0848794882,2.761996704703088e6
0.00225,-1.1679787653948446,0.0015815801077510563,37.665728201957144,1.67597581971311,10991.603553731076,2257.9067692065446,686501.1022486108,3.1563602180246986e6
0.0022399998,-1.1690653843559577,0.0014868642297317775,36.409985308585824,1.5631620855440758,6595.588408725613,1792.7165641721879,-1.2889921497332025e6,2.3665767054097606e6
0.00223,-1.1680867080541983,0.0015657680895303147,35.726100504790885,1.5711276661558566,8079.650758283963,1997.6178384059754,-1.0771029185324057e6,2.8638277965945066e6
0.00222,-1.1665803942363253,0.0015078781608078174,33.971977331307045,1.5069969148016784,8441.756389145217,1883.62134293906,526413.7430168322,2.4086901251717694e6
0.0022099998,-1.1667551446563962,0.0015220294524899655,33.96173783706519,1.4802360777620718,6759.124656427816,1888.3179521343359,-894207.6818133374,3.1370869255965105e6
0.0022,-1.166912815912402,0.0015017688348486259,33.21034740602641,1.5007011319489703,7752.331499392211,1902.277706531688,1.4926616711436468e6,2.7845923697763067e6
0.00219,-1.1685409145221677,0.0015656008719969854,34.84083936990259,1.5904742977198112,10724.809489840141,2172.941238400098,3.122351770295017e6,3.00851543877711e6
0.0021799998,-1.1678160284578616,0.0015165169537244556,35.264769731693754,1.6379914793777193,9881.072286257839,2019.7547159915566,1.8393443326225532e6,2.8291937881814903e6
0.00217,-1.1671674323033019,0.001549775733069741,36.63806675425798,1.7067767210712343,8708.390421342652,2255.8734284878865,1.2046584991877351e6,3.550872549429122e6
0.00216,-1.1674143703409172,0.0015346919794241522,35.203715077868715,1.6460618816210566,11953.30430846417,2244.4389464467304,3.682625332748452e6,3.2332346422578203e6
0.0021499998,-1.1660071280754905,0.001574486469656127,39.3641517076709,1.7947448202514698,11004.94043655956,2668.603272962681,3.807715515178819e6,4.0406358032672415e6
0.00214,-1.1651812991016595,0.0015770600520961988,37.58592735360764,1.7653131443474293,11147.320109172251,2343.1971772959355,3.2850720408322234e6,3.32674715118194e6
0.00213,-1.16555011687332,0.0015621771005769635,38.70782882762978,1.8610015412203744,11707.969891478222,2543.3336708279962,5.3474556717277765e6,3.900231404184163e6
0.0021199998,-1.1659655325583982,0.0015696436416394823,36.618951735672134,1.7660624874466775,14693.081667510032,2882.4167649548262,8.08284503755759e6,5.66057457710467e6
0.00211,-1.1666598268163555,0.0016130868702594263,37.640249222004414,1.6688332284515282,13211.030365005889,2313.991582733532,2.8336938687146497e6,3.544118225380322e6
0.0021,-1.1667689548757987,0.001501473769335772,34.98639756872605,1.6783729877970288,10971.41865928236,2750.8847744762747,7.116715231519574e6,5.409979766028336e6
0.0020899998,-1.16438205630415,0.001549084722688375,35.795837872302805,1.6807300783233112,10187.631126519615,2771.983927718479,4.418239430794817e6,5.226550925693756e6
0.00208,-1.1641842495181831,0.0015593807483987657,36.777181510397156,1.6776101870995328,9146.051566872531,2280.0078164603756,3.0474221313282955e6,3.4484896603066283e6
0.00207,-1.1613091999993757,0.0015747336889613303,38.33293744867991,1.9968560248340494,15625.725104714791,3777.9175695920662,1.6630019408497645e7,8.223281013089094e6
0.0020599999,-1.1612216764661327,0.001701250940523958,40.07692755732083,1.9663574318560897,15822.092958824409,4100.497138176268,1.297603222469633e7,9.801680493467761e6
0.00205,-1.162758736470039,0.001602381326217042,37.15627490635245,1.7453385223189721,11017.507209935524,2818.7820153263547,6.321489727188988e6,5.248737849216047e6
0.00204,-1.1624642087178527,0.001587970863459785,36.79148768306477,1.8009773714834125,8901.54665805517,2512.6944721863683,7.967356473313857e6,3.9934641787814284e6
0.0020299999,-1.161446050265469,0.0015714402987237956,35.91669585423538,1.791416807053457,12901.14871972401,2923.1587744109343,1.0827643737900678e7,5.629678070343038e6
0.0020199998,-1.1597050790099908,0.0016306246945698515,38.61710603385879,2.0492609743922383,18394.6915032637,3736.603851439427,1.801100794886175e7,7.751369300298669e6
0.00201,-1.1580930824660163,0.0017525226870972169,42.632673355105844,2.217174111651062,22393.007203862286,3573.6361488084644,1.7526496943528496e7,5.723991986902763e6
0.0019999999,-1.1565805714515636,0.0017436519914808231,43.37983283596481,2.155317532422157,21793.35339645489,3550.818287461137,1.2858221450940045e7,5.667015682794726e6
0.0019899998,-1.155819567188154,0.0017943595444851986,44.36307592412329,2.320374631001414,21391.357490412356,4752.642981744558,2.1793088034088288e7,1.1354272866903784e7
0.00198,-1.1553210201228512,0.001741445531975199,42.885763538710265,2.260161015604589,22650.74729233486,3755.3592749119803,1.7827281837107923e7,6.118236005320842e6
0.0019699999,-1.1560134722741797,0.0018804127752388912,47.58374937846125,2.8632661990453707,32845.74089292167,6605.257036958911,4.56412276821141e7,1.6632518609323705e7
0.0019599998,-1.153691455950939,0.0018680373229486116,46.638287195899885,2.5037526870776645,27718.635452792776,4753.156598994368,2.920516011228423e7,8.931818531092227e6
0.00195,-1.1556091367316514,0.0018646252169493111,47.85102338786993,2.5498704242930974,27930.91242882468,5251.149019216352,2.8734682044630658e7,1.257270814954381e7
0.0019399999,-1.155085052498116,0.0017530315955729516,44.762496747381036,2.4753167501410003,24948.495738598824,5409.337107159965,2.7361976101428784e7,1.4299380619352052e7
0.0019299999,-1.1556345458015027,0.001702486239086456,43.01859463102676,2.4595123473541385,25356.539179216586,5720.531664734026,3.375216277086538e7,1.6515708446855895e7
0.00192,-1.153615935972872,0.001685892642201077,40.47779502741313,2.1546929806879693,18064.794661023097,4298.052538705697,2.1091595499941897e7,1.1292536880799571e7
0.0019099999,-1.1539209908319643,0.0017040993324384177,40.81276141787266,1.9790352628932804,14935.4325100602,3303.0082584277948,9.951055680749394e6,6.135902144275405e6
0.0018999999,-1.1553490376016395,0.001739695162368989,43.11689511934591,2.1606658044438682,15171.057036789649,3763.13679125417,1.5296244013728479e7,7.9622167446187e6
0.0018899998,-1.1546441036053225,0.001799509561720372,43.2892074162743,1.959619014526079,14183.633915104667,2805.0993052355416,5.201982447927568e6,4.0672215172916083e6
0.0018799999,-1.1504919088567276,0.0017814136967859583,44.397804174693675,2.049027358186455,17834.96332829546,3009.405760263798,3.312602630249339e6,4.94728872190942e6
0.0018699999,-1.1519724137807033,0.0018490048754355956,47.45906416809678,2.2779316372473413,19857.312837283956,3869.241431920225,1.3078618949784087e7,7.206276467299075e6
0.0018599998,-1.1503929832984092,0.001859062427234824,45.806886334237646,2.1319404366776293,18846.881028445594,3412.3991417209877,7.410275862333583e6,5.727586247661691e6
0.0018499999,-1.1512048501222183,0.0017910999244330325,43.554592383173926,2.049701508365825,16681.192588319394,3551.545177494419,9.65468588245225e6,6.391406249836511e6
0.0018399999,-1.1482602666356845,0.0017584968102017544,44.04196897867749,2.2272801612751247,17734.6801805415,4048.5758201721005,1.840682463351279e7,8.225270643891191e6
0.0018299998,-1.149114909111572,0.0017773463007309275,46.83244040171639,2.375202940481869,23210.253131338723,4210.837739101822,2.0893199988556746e7,7.914594234901278e6
0.0018199999,-1.1485237122040728,0.001747334973060556,44.22963222464437,2.316329242363891,21220.114596086652,3934.7231124884565,1.5225114266779112e7,7.573395763392264e6
0.0018099999,-1.1499757058285538,0.001809219393644857,47.327770807642544,2.6590535059956975,24891.854424019617,5751.580419068645,2.9487431394995473e7,1.6184099694247369e7
0.0017999999,-1.1508435914018957,0.001806508590239643,45.25264879358594,2.621631154082145,26573.619614202926,7190.074931287158,3.572879121887212e7,2.5862568061341014e7
0.0017899999,-1.1508919783851739,0.0017509360714819421,45.16284097380695,2.6798864113104908,28498.29895525657,6512.602538666044,4.326929061015587e7,1.860484489916362e7
0.0017799999,-1.1503800579825216,0.0017384678292339556,45.85978533065274,2.637540380486973,27236.059088641152,6227.982602421675,4.1701687493590504e7,1.769387677414848e7
0.0017699999,-1.151281785510538,0.001785348584588484,44.90754936086437,2.3351717483957484,23338.041113622665,4839.073948784473,2.8199249657390274e7,1.1605432104270907e7
0.0017599999,-1.151879043214532,0.0017760732865544804,45.313887229821084,2.2721673352270146,18831.397043955956,3985.440126860967,1.845256733867145e7,7.483115307930165e6
0.0017499999,-1.149705534897646,0.0017952671760505913,44.02020176336835,2.140625395748445,17410.36936902878,3546.868683970779,1.6525037111103158e7,6.347045858458182e6
0.0017399999,-1.1503073594960362,0.0017214778435075719,44.95682743128838,2.2672153668412602,18853.9185596114,4432.314829682154,1.8960407412080657e7,1.0455921741153631e7
0.0017299999,-1.1487808144367584,0.0016968175391252557,42.65622643361231,2.013728283146707,14860.45078899977,3066.5777910316956,6.889553451610984e6,5.043055516309683e6
0.00172,-1.1483519277321956,0.0017876501475543617,47.01348913417902,2.426547899028466,23424.787007600822,4459.155007026391,1.9456037330342986e7,9.764578113076758e6
0.0017099999,-1.1483243002517092,0.0018249099166093847,45.457777358415804,2.1761395530397256,16459.067503070517,3129.3551946759862,7.53178743748753e6,4.95355699624234e6
0.0016999999,-1.1493254646112403,0.0017990866771606649,44.00560038306144,2.2327282725068165,18999.56086655597,3678.616586203903,1.3520765056447968e7,7.102157245091008e6
0.00169,-1.1491082048327528,0.0018014090228516658,43.69648964230391,2.237601827330291,18310.293816094065,3838.0941517498313,1.2566632065074604e7,8.089334002430835e6
0.0016799999,-1.1456225741609753,0.001777600399363507,44.24077232382922,2.5290424144590813,23616.16810520083,6776.104545853967,3.868724479340487e7,2.3222820819803614e7
0.0016699999,-1.1458848121777838,0.0017033406072427813,43.33273715183086,2.2571987235881763,19739.38053928841,4307.546921670772,2.218663004889406e7,9.688280667051075e6
0.00166,-1.1452485368294227,0.0017560539527164277,45.32153010876402,2.3618039260184154,21036.985487030357,5196.940263174432,2.374593763178004e7,1.5694192253694614e7
0.0016499999,-1.1433613822568056,0.001819156420107034,48.53985552852575,2.4065263997493362,22697.47231636669,4548.659092328982,1.7606472330557927e7,1.0120878048939807e7
0.0016399999,-1.1426733213311833,0.0017537389576918435,47.856907603046935,2.3072792737550185,18159.01634521519,4740.884124326862,8.140780289234818e6,1.332822376140366e7
0.0016299998,-1.1432311003546387,0.0018425363112759383,48.52144238183136,2.5864041311312693,21088.25251941963,5654.08231102707,2.3894055534670606e7,1.4506965637571642e7
0.0016199999,-1.1428205263572864,0.0018130600154558697,49.53656197894117,3.0399344174152696,28552.88237558769,10041.56934212026,6.0379727899622835e7,4.0362695431700714e7
0.0016099999,-1.1427258945062013,0.0017914243602436327,48.277578037565284,2.8388550380155806,29372.95691509152,8656.967878558959,5.2695647728413746e7,3.162475270669919e7
0.0015999998,-1.1417814915368856,0.0017780575166216595,47.965663075800535,3.0188562181679295,31848.42535640501,9916.235518206242,6.831442104436609e7,3.837877838587916e7
0.0015899999,-1.1408469410992104,0.0017680276704215318,46.481602695683875,2.5794974537709967,25357.949813672538,6126.496378882527,3.680693372499715e7,1.8469307060931876e7
0.0015799999,-1.138619323891174,0.001731565342284842,46.93924556353389,2.67222042686179,27131.78741007309,6469.06668405203,4.296476238489422e7,1.754815928934788e7
0.0015699998,-1.1386860370980156,0.0017383970617061042,45.94346942192305,2.369809651511599,23555.530443041367,5268.039594542213,2.7889241382118423e7,1.381824854454828e7
0.0015599999,-1.140591639032362,0.001733437872252384,49.37381785814187,3.0125799240195144,33357.592965071235,8891.174941466745,6.840880430692284e7,3.0883190454381034e7
0.0015499999,-1.1402596083378602,0.0017963026787733926,49.54963714517618,3.0369572464459202,38587.819524284336,10641.384200595434,7.947063446165667e7,4.689001017993326e7
0.0015399999,-1.1414101652029707,0.0017602105271222396,48.979869629778236,2.532621272354159,32393.912253468556,5807.153152446181,3.731753894998816e7,1.498394563861272e7
0.0015299999,-1.1404301923491424,0.0018167140578948472,52.53368416699268,2.77513716050373,32405.903712551244,6027.076830914911,3.735299910598133e7,1.5521968951429632e7
0.0015199999,-1.13919923516496,0.0018041142664075838,50.56310245214711,2.9302588941228747,35953.073315189285,7394.933220635538,5.281753957138515e7,2.1505252388660558e7
0.0015099999,-1.1392841500956827,0.0018042736908889865,51.04718283131777,3.169769978437116,38940.350527012066,8751.946371097873,6.56647051413383e7,3.01732068272584e7
0.0014999999,-1.1392442021458506,0.0018193316969732694,53.687315128231134,2.7669846008849777,33554.53623621912,5852.960093423261,3.586601834766487e7,1.437186837717597e7
0.0014899999,-1.1387041105581632,0.001690774938346341,46.43407620126531,2.149127912654508,18549.118152606672,3685.8016739892605,1.1950291857138176e7,7.028498590857533e6
0.0014799999,-1.1379390952314625,0.0016806031057178786,43.805598126935585,2.023616144206096,16406.60231409559,2994.4534604646014,6.799484179335079e6,4.380119408298999e6
0.0014699999,-1.1376668359580755,0.0016869352653386212,46.17274464835977,2.0851088802790674,16775.16085772671,3157.138485158491,4.283688929464613e6,5.455004982198577e6
0.0014599999,-1.136980689019219,0.0017331411121780274,46.744185239805425,2.1963570729849073,21297.674470293758,3613.1011007480024,1.2378948058314765e7,5.956808694659178e6
0.0014499999,-1.135619974300575,0.0017284805925062488,45.86614820972954,2.192597590824035,19088.838519457866,4187.808183086218,1.3564633100885257e7,9.013306198588328e6
0.0014399999,-1.1356954746328898,0.0017980111681367029,47.70845227077692,2.200586305349442,19236.77497249787,3686.4178440732358,8.462953426270531e6,6.596300874619796e6
0.00143,-1.1341528864730477,0.001784558282515998,48.5784254613017,2.185247463265128,21089.010050094337,3660.708608575917,8.565754320414236e6,6.117628598027865e6
0.0014199999,-1.1340471091247557,0.001785668952071824,50.4432305496298,2.438113436284282,23387.313196982937,4620.639029673208,1.5791367111702014e7,8.735216273502465e6
0.0014099999,-1.1328021093623224,0.0018280173475776014,52.600860723214495,2.443013142757938,24244.292167325773,4719.455523830602,8.650918896384787e6,1.0406571359484667e7
0.0014,-1.1302252240034751,0.0018678667040446105,54.24431423141829,2.537432151338427,21722.381173155132,4283.321641853071,6.118075982537375e6,7.461224550272332e6
0.0013899999,-1.1303609863440043,0.0019162066097735211,54.08190832581752,2.63958653244328,23905.652368243194,4979.245571833043,1.3927248635711553e7,1.040931885545714e7
0.0013799999,-1.1287431365515335,0.0019164802761460435,54.92551565710199,2.4981344765945632,23874.10161331047,4477.11489725044,8.754932731379509e6,8.842727877791699e6
0.00137,-1.1288623074253614,0.0019300261341712321,53.13375830258349,2.7813099174628224,30417.640601850217,5746.484085409682,2.9736584468346767e7,1.3406954072689977e7
0.0013599999,-1.1285222457055768,0.0019725944348618443,56.04330180322762,3.2095150275369244,33444.5479554989,7903.211341702913,5.204157999422411e7,2.4509665639852844e7
0.0013499999,-1.1289756298283302,0.0019408876218160512,55.10320645342543,3.086288317224958,30089.190213517624,7213.707719057933,4.728117268278476e7,1.9236708300581433e7
0.0013399998,-1.1278404426845499,0.001980602863571466,55.28199380260178,2.824961862329172,26670.495120459665,6430.393608893126,3.516260058327962e7,1.5548870747085864e7
0.0013299999,-1.1273121034865519,0.0019816308815896206,56.11657158881084,2.733280659559335,29089.338913831743,5643.782919552468,2.2044236845523357e7,1.2415418835625848e7
0.0013199999,-1.1264736463650389,0.0019363141638523474,54.22258447237761,2.6149352589449446,24152.51042191648,5165.334823648416,1.6453145346449306e7,1.1506830189152185e7
0.0013099998,-1.126562984785763,0.0019505749362057558,56.68490306060822,2.838904588315297,30245.50749553174,6016.497693099378,1.876582250819456e7,1.6462884833544256e7
0.0012999999,-1.1261490986358713,0.0019608134398986917,56.309241464899536,2.6420581842263617,29985.011845734323,4869.022871165503,1.4435542246196577e7,9.931911726305438e6
0.0012899999,-1.124648903274335,0.001982258522435959,55.012827014296874,2.6161707753073293,33073.74409140371,4570.544374815926,1.990045412057437e7,8.413032445186595e6
0.0012799999,-1.1245923678351082,0.0019676829194677455,56.58111162879287,2.836956444821932,34595.87183941223,5848.466292799154,2.888509024095116e7,1.3734924491997099e7
0.0012699999,-1.1252431419752946,0.0019407723119510487,55.31483290105756,2.9138506650801075,33887.59526628755,6264.850903853714,3.855483856941536e7,1.410241289676194e7
0.0012599999,-1.1254023433753537,0.0019082239799277168,55.41871848761045,2.663396953735897,23130.3215407365,4968.056652968129,1.2665432770456014e7,1.2027857069206567e7
0.0012499999,-1.1243352254957808,0.0019295782147586858,58.485487334597494,2.7848041097169514,27504.218969107616,5153.376893877047,1.0017466988509225e7,1.0371284630114432e7
0.0012399999,-1.1257067687058988,0.0019852822006502023,58.33446322657561,3.0572081750877067,32667.699631510382,5787.65907080609,2.573671411487832e7,1.276032304611474e7
0.0012299999,-1.1238540557587107,0.001981747122531497,58.213509409112795,2.86709525699413,29734.04141739989,6364.700136987357,2.2706160330105845e7,1.7590287014739748e7
0.0012199999,-1.123450165359512,0.00197767898454002,59.02580723830711,2.9571569050393323,29374.68047279242,5241.243460139705,1.9948503810489915e7,9.68319576296255e6
0.0012099999,-1.1238268895400798,0.002113511816769221,61.45857205136335,3.186220794040715,40130.10361519469,6299.765060705171,3.0873468826808866e7,1.4113653606303858e7
0.0011999999,-1.1209801352205946,0.0020209399181811845,57.40729737313175,3.1471427279428927,39861.59658630359,7879.299027557398,5.061784790649985e7,2.5388592932963405e7
0.0011899999,-1.121200755732421,0.00199438811503088,56.85826819788247,2.9932182808760457,36527.31762661025,6793.286698647778,4.33489028034516e7,1.756932799137623e7
0.0011799999,-1.1203184104719146,0.002038748692172755,60.24902436939181,3.286448172603875,39119.41635300021,6775.4900158250075,5.037824025697081e7,1.514290721167569e7
0.00117,-1.121673556236496,0.0020984698726730856,62.569252043945404,3.1512239745773565,36783.23283766396,6292.051275376656,3.589665717909691e7,1.3290015715516198e7
0.0011599999,-1.121075053578046,0.0020505990231638187,59.52119188616632,2.806547929044353,32116.721807326783,4688.1746168429945,1.1132653432264796e7,8.44047774630712e6
0.0011499999,-1.1188884286176841,0.002140765968899911,61.702917296776285,2.982811323318578,34868.52633816789,6449.0950486707525,2.6236096533167925e7,1.5636258407456735e7
0.00114,-1.1163617881932821,0.002055683415643344,59.64961321706482,2.907142936495924,34978.63860782242,6235.270568483342,2.851685561232634e7,1.4295590738567626e7
0.0011299999,-1.1172345692906556,0.00201134343684277,57.94865628064319,2.9638386405631025,31287.047042583203,5838.316027697762,3.0519755712456528e7,1.1576814004737053e7
0.0011199999,-1.116548700643282,0.0020359714661835147,62.78033071286112,3.0834891457867037,35255.03987261779,7301.810719955445,2.510825592843038e7,2.1167286253328446e7
0.00111,-1.114561770671191,0.002084531458048511,63.65364961661726,3.4179066494047605,41288.288272244434,9370.122712412283,6.235064158650262e7,3.11992643273624e7
0.0010999999,-1.113819193102927,0.0021217228159300786,67.14836383397454,3.6221283876760215,46103.68127905336,9520.087161287336,6.169392553702574e7,3.329842251874372e7
0.0010899999,-1.1128233849522156,0.002168326632008944,69.20770557589142,3.9421423355343856,51622.00815503112,14557.026097053216,1.0182200789786056e8,7.096437203106023e7
0.0010799998,-1.1117008263802257,0.0022527123110444814,70.65754087757678,4.5707173314190355,62594.01634612497,20864.641182213192,1.7345005542288834e8,1.2249122866848128e8
0.0010699999,-1.1116374506659477,0.002230956003365127,68.86988531157422,4.85370968448823,63620.008254528584,26171.567175048538,2.2014646918981668e8,1.7461038499894577e8
0.0010599999,-1.112509689837353,0.0022160903257691113,68.55288593336581,5.119245409245348,67444.6497052743,30326.026578449662,2.675173532519204e8,2.1134627330103675e8
0.0010499998,-1.111104507189004,0.002202432467608205,68.16482116945808,4.110403482306916,53931.72664316302,16470.24220335994,1.2106276323943758e8,8.028421130059521e7
0.0010399999,-1.108986159247481,0.0022215105016882104,67.32925743223367,3.7431081519925997,49053.92650913656,12817.20554368241,8.74751354359259e7,5.68033306245709e7
0.0010299999,-1.108961066921864,0.002108225179482415,67.74431951986311,3.8656355530694233,52472.662145595445,12772.027706581706,9.518239664381696e7,5.268352822454995e7
0.0010199999,-1.1090840238054989,0.0021155434094855116,65.86771679900275,3.7943945045173253,49157.53856058751,13611.264434116834,9.073342349275118e7,6.0852830157339334e7
0.0010099999,-1.1095951178085655,0.002047910689973244,65.72783506859481,3.836017093242609,45979.05445348312,13429.742774131319,9.948621230327827e7,5.84328116247033e7
0.0009999999,-1.1100479848487874,0.0020590202572515763,64.85131347121644,3.769963405830063,42563.881373401746,11867.584521310719,7.932008642853157e7,4.617087950489057e7
0.0009899999,-1.1056133516803912,0.0020572394703431258,62.705804993180976,3.3308097344589087,38198.61753160749,8596.57180546711,5.388072218549596e7,2.545784426796141e7
0.0009799999,-1.1059718498175979,0.0021336642867018428,66.43623854883334,3.5507586899766945,42102.32988248388,10140.365234164747,6.0223040250261664e7,3.7408740870969556e7
0.0009699999,-1.1055193618488681,0.002134970501156972,66.31908720516138,3.304371507440717,39414.20023102559,7189.758122206578,3.28280879341561e7,1.724549921019565e7
0.0009599999,-1.1051886489407328,0.002258076872572797,70.23688798436903,3.3199766368918056,39811.730117587766,6304.014613374466,2.2607020641612984e7,1.2011202610087903e7
0.0009499999,-1.1035143359044441,0.0022310234155178124,68.13642544333267,3.173127471448613,30742.62377668572,7139.999708166828,1.981693405337346e7,2.04427844119939e7
0.0009399999,-1.1012945890818935,0.002206218196236396,70.19521614039787,3.3678696719221413,41974.728039537054,7853.801502845435,2.9877981149877246e7,2.1485453213349696e7
0.0009299999,-1.1007784569556824,0.002149578784794913,68.63232814836806,3.3613231818735114,40203.946049100145,7473.622821883847,2.47935153872882e7,2.0199475237820882e7
0.0009199999,-1.1004895642454302,0.002190013545590505,69.63550871967104,3.761715335359217,51755.477852663236,8528.631031669604,6.118189403395332e7,1.8990702833993245e7
0.0009099999,-1.1000555840644812,0.0022323994268241484,71.31978676295142,3.6268969915904283,52379.96108145696,8686.938838853797,4.97693493285971e7,2.4619314802899186e7
0.0008999999,-1.0989489949230655,0.0022649815943120897,75.0445956450211,3.769341102175876,57113.1316922444,8726.40710668909,4.967686944125401e7,2.286774585011399e7
0.0008899999,-1.0986712678753148,0.0024153827604656104,79.62361667320495,4.117574693051889,63818.28233113495,10316.775854356343,6.431969687235448e7,2.8175126974380035e7
0.0008799999,-1.097645456842052,0.00244429204249103,82.45192531332376,4.615281713911152,70159.33685279985,14136.34515712722,1.0122516425880231e8,5.313467977440912e7
0.0008699999,-1.0960797635830866,0.002543253637345918,87.3701925191223,5.406753462286953,91372.65434005651,17204.529126395188,1.7164654056424537e8,6.427248615522594e7
0.0008599999,-1.0937784494650378,0.002471129397525639,84.92311489420695,5.4981702272052235,88051.375405213,19750.866331145124,2.02722809898482e8,8.320132931321436e7
0.0008499999,-1.095049319483408,0.0024154117536979605,82.82854638851042,5.210818483483588,83027.86740535323,15765.615385485915,1.6230072744742358e8,5.2805278780679435e7
0.0008399999,-1.0940462401149609,0.002466989681792278,84.07619330960428,5.660386654891865,94606.23385049708,21717.739583839353,2.2892103677960807e8,9.746238994061957e7
0.0008299999,-1.0919334681042385,0.002468019927835984,81.82436190909644,5.381524245931896,84748.95865164629,21806.53140992517,2.007122666248972e8,1.0442733056036666e8
0.0008199999,-1.0931589513496769,0.0024898086135443144,83.84113649477145,5.638671331855761,89522.4227897117,22332.880509588915,2.212185801059573e8,1.0656464502685301e8
0.0008099999,-1.0935415705802425,0.0024802157417758586,84.82886133603978,5.957120913716978,95790.68024189131,27443.6780104641,2.652107254768897e8,1.5228555267504835e8
0.0007999999,-1.0928406786126468,0.0025213490275350033,88.72566294115774,5.6646801915071645,93026.30415063599,23649.712999424228,2.011383316329007e8,1.276528576998443e8
0.0007899999,-1.0925544223300092,0.0024205959758645725,85.92142059125274,5.622943438426178,99247.38951156371,27955.63651486851,2.4655483399433613e8,1.8039002558290568e8
0.0007799999,-1.0915519670174816,0.0024976297054258804,90.7449375985344,6.023632454192844,107063.70034902287,31251.74705576268,2.731151003517692e8,2.1126181785802883e8
0.0007699999,-1.090304890599521,0.002504549334580116,88.9905266181557,6.401555730314445,115252.30736930366,37470.880584345134,3.732156688454615e8,2.695742809332362e8
0.0007599999,-1.0897752797822469,0.002445449099161412,87.98364929730494,5.7939343475393805,99356.18471535142,30838.244748298403,2.925064847880442e8,2.080636165277071e8
0.0007499999,-1.0897145423964945,0.002443141893408167,86.50729878208021,5.607029744212478,97304.37900164911,26118.80877727621,2.5640659811279428e8,1.618472921652032e8
0.0007399999,-1.0890209159297473,0.002458954699935853,87.72424527453144,5.276082368813973,94104.5136584864,19850.40733722672,2.0713416201284215e8,9.409900038133931e7
0.0007299999,-1.0864192750367474,0.00245850950770767,89.76799213463381,5.524078334871842,104577.4533496577,20495.62179069805,2.4416923019336933e8,9.05558359614e7
0.0007199999,-1.0848408433770784,0.002498126336701254,94.44271506691516,5.502006935214088,93720.17604817168,21088.912969861798,2.0025725234562337e8,1.0501420823654164e8
0.0007099999,-1.0832905130743071,0.0025044116698974854,94.84903747640357,5.4253329397681656,94406.57778714884,24020.508490338856,2.0166548869673046e8,1.4477492883916262e8
0.0006999999,-1.0816677724583592,0.0025471569668705316,97.04590471603773,6.02438337134139,111424.72835743708,28913.903502991125,3.088615122702528e8,1.7200252062669152e8
0.0006899999,-1.082213742566974,0.0025566827447620465,95.85240231797317,6.0226310141236015,112228.74789282391,25928.072797395376,2.8353906837563676e8,1.3974870839491692e8
0.0006799999,-1.0797434218197477,0.0024594425568331833,94.50768427115965,5.4595636294954675,98092.64806546783,18112.346429572863,1.8155862745159358e8,6.6802471886995606e7
0.0006699999,-1.0797915677347276,0.0024980290229205016,95.39531757469666,5.791770775282081,96575.4324654585,21164.115465129056,2.2858300831622243e8,9.303664697310829e7
0.0006599999,-1.0804865500438285,0.0025245161354815505,99.03605430067714,6.03068003270187,117146.1306058022,24405.5522904172,2.813677162299238e8,1.1375675740871857e8
0.0006499999,-1.0803296487051768,0.0024859054539836463,97.44230127439248,6.140196524619922,123563.74483229712,23871.13397641498,2.938286114384584e8,9.881621856136623e7
0.0006399999,-1.079317320649854,0.0024987621170658746,97.81946452983625,6.207811829660596,123188.77937191336,24724.17330620148,2.945523437694649e8,1.0972927160499428e8
0.0006299999,-1.076810592156151,0.0025577759601924633,101.42816579421245,6.882522812262774,141344.23961015596,30514.41285072566,3.886918628817436e8,1.4524851983405954e8
0.0006199999,-1.0775591095855754,0.002550774862168224,104.72969817355013,7.343506808817478,152906.43790856787,34208.39872832874,4.569854841735004e8,1.7678730638972193e8
0.0006099999,-1.0733862283252438,0.002564953608648235,105.55938824142383,6.473352421241109,136494.03209803763,25876.84307681905,2.967052117798561e8,1.148645784990325e8
0.0005999999,-1.0742832445366888,0.002557675879232962,105.18825254434921,6.950187208927059,137089.03031924897,31311.902233495774,3.72207620263541e8,1.6637496383698988e8
0.0005899999,-1.072816824870771,0.0026050900455745285,103.50121926181774,7.156705276431549,137247.96986109886,37069.26574221937,3.9437203842125434e8,2.5294943654275542e8
0.0005799999,-1.0738240554789955,0.0024856362031246146,98.71519708536037,6.311634193389667,121502.58846071977,28830.487917785005,3.0148414327882e8,1.6673850308284414e8
0.0005699999,-1.070328407390545,0.002605988388568307,106.26881426364876,6.406140344864275,130217.85025420385,23581.225214285216,2.6737218607023543e8,1.0623720273005703e8
0.0005599999,-1.068901556088106,0.002643314425812885,105.69402189776812,6.170899403526723,123515.89483258837,21064.97998313411,2.2346469016551003e8,8.17899514827893e7
0.0005499999,-1.0670182312007517,0.0026673006373419236,104.76167826775897,5.775156368613143,119420.02877440817,16658.174543057856,1.7267864020782843e8,4.885140347731741e7
0.0005399999,-1.0680449980443947,0.0026052695437349402,99.57687402480748,5.593819673564615,105043.19325534381,16552.07077065301,1.7641507858362478e8,5.096837999839885e7
0.0005299999,-1.070517328991319,0.0026336458792171474,102.37560429420728,5.69671827859069,108370.21975992827,17877.83601127786,1.9346463468186375e8,5.4690364381517105e7
0.0005199999,-1.0670895057245018,0.002739299687720072,109.20316789037888,6.018859645972481,118399.77095407424,19398.035550580422,2.0031926989506686e8,6.157843847111214e7
0.0005099999,-1.065648068608936,0.002720143149558197,109.4068783255822,6.299624829744121,125133.05987836796,21510.354645383184,2.458901773609913e8,7.45164948420705e7
0.0004999999,-1.0633673733201863,0.0027104393004134986,107.86280246863876,6.343574829887088,131204.06974577726,21578.76234517445,2.6514985931023517e8,7.08433862510335e7
0.0004899999,-1.0610249466087123,0.0027074798999745806,107.10762282438849,6.113690219739091,119975.72255543353,19751.19389957661,2.1806232649559617e8,6.4748994058255695e7
0.0004799999,-1.0635014723932739,0.0027621232387940405,106.02220507935816,6.229387687400993,108181.3685210376,23084.681541083068,2.2091999287022993e8,1.0860469031882507e8
0.0004699999,-1.0614368494875217,0.002752677898297695,105.74208541751652,6.225116607031123,117371.31666292538,22521.034239517303,2.190728701329321e8,9.727733181770806e7
0.0004599999,-1.0606112136750394,0.002834717887909378,110.1157028386944,6.493672447522018,125950.99305054474,22930.801922826853,2.357615718260828e8,1.007962243569718e8
0.0004499999,-1.0579419716662701,0.002863351476036103,110.7655086260059,6.552614285384143,118724.74932742941,19326.53173079424,2.0595530020926788e8,6.202313365417066e7
0.0004399999,-1.059180176193975,0.002829621120491884,107.05235238283169,5.9052453064959165,106107.38954120172,16023.343369090877,1.4705481902411768e8,4.679451281752805e7
0.0004299999,-1.0605197648964158,0.0028364109152498127,109.94080397318669,6.18550463431636,111222.13301025562,18119.186125929995,1.665247926955301e8,5.8662569431026064e7
0.0004199999,-1.0602389387543858,0.002858614228483487,108.44052856414467,6.2156096031956665,120992.23254358448,17850.47418365624,1.754592600945646e8,4.9965267084742524e7
0.0004099999,-1.0585995273135458,0.002898608196952901,113.64509692964339,6.642329253645743,144715.79267661247,23451.413623355438,2.5741713932303888e8,9.687830817655696e7
0.0003999999,-1.0582819566465718,0.003024476450928986,124.12906453318672,7.322125615435464,166727.5017240825,24890.19570674,3.25061285146729e8,8.506689530971198e7
0.0003899999,-1.054790633519902,0.003059554518359942,124.06006078697096,7.229890317925647,154172.53267403308,26546.15094991154,2.997033891668742e8,1.0344993367484896e8
0.0003799999,-1.054276490825272,0.0029154810005501655,121.69750651686634,6.970503429436035,142713.64001906614,23064.10951467846,2.507562423305762e8,8.401189081209277e7
0.0003699999,-1.0530255754848046,0.0028651758568687172,118.42597385676132,6.697996242016368,127513.98364704648,22264.44166621453,2.4372491406101006e8,8.853687283361696e7
0.0003599999,-1.0513078431942005,0.0029609272170962237,124.03248723104558,6.44604543268583,112570.01951484675,19494.178540232086,1.1886072777399455e8,7.513925848006922e7
0.0003499999,-1.050965537081065,0.0029213842657109267,121.00068347364247,6.3340045347402985,114805.59860228929,19021.790804070064,1.1272871459762242e8,7.320803513608564e7
0.0003399999,-1.0485242247660849,0.00283517707690112,119.22103632445375,5.885587581920878,109789.32038650583,15516.524992206454,7.629129997914699e7,4.730328064967396e7
0.0003299999,-1.0461088206438487,0.002821389936269835,117.86663658919481,5.700135855100318,102899.83556712572,14002.346452218266,6.316095181544087e7,3.519342497293622e7
0.0003199999,-1.0456838026778421,0.00281525300657387,116.7872604395275,5.615555444171127,95817.14656304636,14212.362601346937,7.055259305340636e7,3.549702367253202e7
0.0003099999,-1.0449095214508801,0.0027955984993849694,115.83731693651909,5.682496263748861,102248.05888411847,13629.306920291168,6.642882389170922e7,3.2258416105870213e7
0.0002999999,-1.0442044316953227,0.002801889133922018,117.27088299060102,5.965959492144657,104435.83536722312,17018.84645245894,1.044898337388846e8,5.522223537785915e7
0.0002899999,-1.0408734014801284,0.0028608792491073703,127.12830895839325,6.057134954151922,122015.22373290868,15826.87637785989,7.454175098374616e7,4.491825393529206e7
0.0002799999,-1.039371407664707,0.0028828706127455614,128.25973264234688,6.218381677028158,118871.70856500183,17469.147411975362,7.94364691735687e7,5.166564220632402e7
0.0002699999,-1.0398780804711423,0.0028654423918158998,128.48067751827298,6.412949688062515,123545.69885341577,17967.944112847723,1.1099012228575487e8,5.4891440441880874e7
0.0002599999,-1.0377053842779984,0.002923816964977473,134.1372250526735,7.404719571608233,150158.40753864212,24642.378725354803,2.500528543754537e8,9.73352770231972e7
0.0002499999,-1.0380121072354007,0.0029403923664662146,132.7563615687708,7.4640136774408115,147948.2244101008,24972.39389875146,2.809471352323421e8,9.35960461759938e7
0.0002399999,-1.0364179741226267,0.0029739726037365977,130.8830480903232,7.1550743438708,147137.26382498894,22175.4231126338,2.284533059630871e8,8.459557834114407e7
0.0002299999,-1.0343639525415127,0.003009625374803416,136.01831563483387,8.219193980689642,174996.29574829564,45481.20491249264,4.626200383168425e8,3.4064158378936106e8
0.0002199999,-1.0341315710986123,0.003018038740590157,135.81550686879672,7.064099678238685,151398.78046942124,26213.821459288578,2.2169124426272425e8,1.208989002174863e8
0.0002099999,-1.0305560960731466,0.0030218196339430814,137.18476163680046,7.707147368862362,169810.29536945416,29479.509504364738,3.097971972964686e8,1.4198264989238754e8
0.0001999999,-1.0311718212379304,0.0030186150452663355,139.58114005407904,7.655400775063304,169327.28430150455,27326.378139054836,2.872206748118935e8,1.2086560358750512e8
0.0001899999,-1.0301777036324429,0.003051476695914647,138.03558031872808,7.2713878736007755,162101.8763451137,25730.480164489738,2.5402340138086832e8,1.1515813894692677e8
0.0001799999,-1.0297908398584195,0.0030795089755507,138.28467935341104,7.52799847116827,178420.9109669526,30143.595275534408,3.4581374969818366e8,1.5290404170567456e8
0.0001699999,-1.0268570550016105,0.0030215811778756914,138.2641113119877,7.369306244489911,150228.03445686513,28665.65098583194,2.4995475771474627e8,1.558206620041039e8
0.0001599999,-1.023575549250332,0.0029671065378474282,140.25968950818356,7.246262488961599,148389.15311991272,22903.517207047335,1.8420180486552963e8,8.524522917276734e7
0.0001499999,-1.0239589461261733,0.002992752794197597,144.220579970826,7.6116042326188245,177980.35384676282,23749.869362515063,2.2478492049051112e8,8.567641870405395e7
0.0001399999,-1.0228381712712507,0.003114946287762797,153.8244026771722,8.313888926332465,200676.9827341586,26733.372701441083,2.9281316577238864e8,8.403333403391108e7
0.0001299999,-1.0224150500259859,0.0031231389964748394,159.06349969024453,8.68902462049987,224618.2853851187,28726.543682574174,3.550362818218424e8,9.882014803642724e7
0.0001199999,-1.0193971098584766,0.0031762087115907835,162.44224631391788,8.663876493562245,226235.495150993,31976.95714341612,3.8375965884128827e8,1.3002862353119135e8
0.0001099999,-1.0181611113355653,0.003381873355020142,173.52676849172954,9.77391793060025,256697.58530855994,39919.4609762291,5.1905635768189704e8,1.8898666106391284e8
9.99999e-5,-1.0183872505044231,0.0033655041696646322,174.6073553573412,10.183385162364836,284283.91680711776,43104.50513148693,6.164804662817909e8,2.0877647823898208e8
8.99999e-5,-1.0136541076667587,0.0034417395647042786,184.16246246031264,10.725453910186047,313153.0372666036,48408.6203090574,7.158274997916619e8,2.690688011183842e8
7.99999e-5,-1.0119748769348729,0.0033860374550482345,180.13488365691927,10.757366170724778,310121.1902989255,49906.18644399095,7.480299422946477e8,2.7889792830322033e8
6.99999e-5,-1.010535521655977,0.0034686285775376597,183.2393858531286,10.765871678826894,308920.1381824842,48141.69418596147,7.123399339387728e8,2.4738876549015233e8
5.99999e-5,-1.0101604509284754,0.0034311847197469737,182.51736858009335,10.759163030432196,304799.392820918,51086.047698443814,7.081461078823014e8,2.7491678247486144e8
4.99999e-5,-1.0081373835787608,0.003500873633343258,184.9852515283769,10.581548093724686,298836.0425040059,50304.38466516309,6.846763484395585e8,2.870990306510366e8
3.99999e-5,-1.006941754134326,0.0034405962163487815,178.5073474956598,10.468966745152557,308004.6327932925,46485.36308933294,7.145703775002267e8,2.330190061228224e8
2.9999901e-5,-1.0044236902081036,0.0034488164062863747,185.84878533923083,11.139655180863791,337344.86994879134,56895.36862182927,8.732290497617974e8,3.670060078605662e8
1.9999901e-5,-1.0023502683912104,0.003572384219859921,195.70885275757468,11.558633832077609,349956.9020032675,58072.677402256304,9.160993332119666e8,3.735131616396149e8
9.999901e-6,-1.001182300689259,0.003539593057040619,198.25625696449845,11.691596538062116,357278.3447748101,63597.76194115533,9.624484274102623e8,4.289359519506467e8
-9.913492e-11,-1.0019430762163575,0.003507642209299224,194.616055316183,11.41687506167191,323213.2653851617,63253.48924438038,8.4868012256933e8,4.6823500428077656e8
-1.0000099e-5,-1.0018499939477044,0.0035740565552847214,196.58390540015677,11.496783295594298,328294.22196401353,58298.970150361754,8.256082734689987e8,3.323027844861414e8
-2.00001e-5,-0.9997988211415427,0.003577502465382278,193.22640870973981,10.575314427885138,286403.35406453727,46427.279938625856,5.3437608182918215e8,2.2703462599088818e8
-3.00001e-5,-0.997636517309103,0.0036802321652131755,200.93870628975975,10.756811490163251,284659.66014152917,44022.895030443746,4.7526578415531206e8,1.8536990917843184e8
-4.00001e-5,-0.9919797484312398,0.0036310905104369982,201.12847269079109,10.86316295683938,282718.0418215002,45804.89258592958,4.8079846454345095e8,1.977214392341218e8
-5.00001e-5,-0.991236088102627,0.003690462598027154,204.67416743901205,11.172274913937173,304763.2569143118,46898.991116378456,5.128331321847005e8,1.9967145181653455e8
-6.00001e-5,-0.9887664956840121,0.0036946776023110035,204.7932323941919,11.340362852188193,318790.8117927523,47718.634562676496,5.471501886193625e8,1.9821890639682788e8
-7.00001e-5,-0.9862278765430471,0.003742496827213055,210.27248544753584,11.42363076393972,319698.2621027632,45556.81739626447,4.58743498234591e8,1.7578636538186118e8
-8.00001e-5,-0.986759737846085,0.0038805723875885603,217.0191352363764,11.46854624171205,316850.28939881583,46880.450322820536,4.2180131325031966e8,1.9318327948721188e8
-9.0000096e-5,-0.9830554555919057,0.003978286357025918,224.77823932356625,12.869715702430444,364066.4660488387,57108.82684166941,7.430881819513081e8,2.5909523673663333e8
-0.0001000001,-0.9802878455724504,0.003988288901244378,231.0010646983117,13.335723964363417,395756.9824323474,62496.75013287274,8.666610425294094e8,3.0272331288877416e8
-0.000110000095,-0.9792496973849802,0.004030867772918279,236.6229438299525,13.632004328704404,423638.5575171532,65315.185008576256,9.172716353853999e8,3.427050473685676e8
-0.0001200001,-0.9774698913772166,0.004024975471800399,235.45476853205756,14.971286796431778,464891.3328446859,80754.57848579848,1.367701864787755e9,4.771711210218686e8
-0.0001300001,-0.9755062767069143,0.004067588933703247,236.98275762552183,15.333247711236714,488405.6202459545,88158.6455971757,1.6038567845885673e9,5.465027874304242e8
-0.0001400001,-0.9727735166059367,0.004134908585582425,243.27971027725027,16.49448942008575,525349.8354698628,100642.01513373046,1.8887605899525511e9,6.769531430774817e8
-0.0001500001,-0.9716359827872463,0.004243031895692024,252.88388683393887,17.258546423377354,557094.9636644883,107613.688149872,2.0557904291192312e9,7.413743204453164e8
-0.0001600001,-0.9683152452720812,0.0042835016999323685,261.46821504847566,17.367898929537056,575272.6713081704,99212.65484746137,1.9172025725564945e9,5.996648457290905e8
-0.0001700001,-0.9664402727609083,0.004456173773558025,273.3333917650614,18.117391227524458,644058.867764448,105162.04692955891,2.215854917592565e9,6.344293934339782e8
-0.0001800001,-0.9667307438735752,0.004471000511702737,278.1737214355052,18.85018352573562,699645.861415916,119744.33010719826,2.642150749961377e9,8.241941019264486e8
-0.0001900001,-0.9651427699596071,0.004373541346270156,277.16342271472246,18.230648162547357,663769.4315842681,111586.2577104064,2.3826863457921696e9,7.323250417929732e8
-0.0002000001,-0.9632269145689155,0.0043897945051495375,280.21735287669145,19.232794163147155,720820.331185005,121333.23487398955,2.865012672103957e9,8.178554170717086e8
-0.0002100001,-0.9607147539120112,0.0044815991447874235,285.70720560909655,18.7883766891338,708919.7356782795,114165.84989045621,2.6127676739375887e9,7.108619202572061e8
-0.0002200001,-0.9612115885490031,0.004394150922950094,285.1979918050717,18.049800939970947,673027.440921058,99932.92262004552,2.272171477214999e9,5.692293742128458e8
-0.00023000009,-0.9586808546776259,0.0045075503871036685,296.94637307944987,19.028152511441345,756804.3742101769,106887.15672632694,2.6090182557541513e9,6.039554273055263e8
-0.0002400001,-0.9553769690034091,0.004544616726031732,292.67658447192713,18.245294250875354,707282.7054055117,99787.74856871308,2.296118145001215e9,5.974926997334234e8
-0.0002500001,-0.953781274232217,0.0045388797102624626,308.7431345934331,19.396953227967586,765512.6222189633,111207.06982255461,2.536175017397685e9,6.757431291574434e8
-0.0002600001,-0.9514671921709269,0.0046321471952219286,317.87373302462817,20.211993876380316,797423.6134030232,121351.9491419411,2.897351797172766e9,7.7417414111155e8
-0.0002700001,-0.9489378509774802,0.004618240189113007,317.982639676281,19.483397388494577,781630.6826126353,106564.70690229461,2.4998199576571155e9,5.888714943834058e8
-0.0002800001,-0.9459030048138569,0.004669898940014602,321.12926883989786,19.766151837499088,780260.8195677728,115892.45043755561,2.627031846251062e9,7.325357350755776e8
-0.0002900001,-0.9433045311104385,0.004682330890758108,332.19724743565854,19.85617549167657,791601.8381399562,112255.84672272604,2.5093861954529305e9,6.450829760186815e8
-0.0003000001,-0.940748799172149,0.004788372214839738,337.8247347602358,19.942021761973074,810733.8029588249,107260.21303614699,2.394780652628215e9,5.781598064543316e8
-0.0003100001,-0.9375951986298644,0.004801957639668323,342.80812916214927,20.03847673063552,835301.098325027,112403.3975163508,2.5737948253633018e9,6.615056834707336e8
-0.0003200001,-0.9351645091051176,0.004823983129175063,352.1501170073705,20.54476262186009,869068.224891738,118179.54236627849,2.6776156072941303e9,6.925233751949255e8
-0.0003300001,-0.9324745013798057,0.004930686739203374,362.8523756858554,20.745325381365326,878714.8892349629,117380.18551561351,2.484312155911759e9,6.491421472198447e8
-0.0003400001,-0.9310546258071485,0.004997344640700952,369.2400916185537,21.19175834454494,931196.2553159609,123466.22583412324,2.7882142801307745e9,7.286903954982638e8
-0.0003500001,-0.9247073444952143,0.005028963382249977,378.69608082385366,21.747174881665682,995963.5223864035,125640.96424422643,2.9971903309563336e9,7.31543504280038e8
-0.0003600001,-0.9245045678846583,0.005036750545461578,379.93445873174073,22.06574550262048,994252.3484104959,134948.03237699036,3.105922537427869e9,8.378872113935426e8
-0.0003700001,-0.9179021119995214,0.0051178777606513785,393.7176976354708,23.994002174460476,1.1167049699308532e6,157622.77561539403,4.0764180306417656e9,1.0540737202581866e9
-0.0003800001,-0.913885223751963,0.005264600241907186,400.428108689855,24.201463506702144,1.166439874566677e6,163195.57397344374,4.1490594840959263e9,1.1648799266092026e9
-0.0003900001,-0.9100650355992481,0.005334079619859848,421.4497912298573,25.483319852154246,1.2466530426283234e6,173922.7592896069,4.46698943315362e9,1.2411347619448297e9
-0.0004000001,-0.9074512146564813,0.005404773260873114,441.22287380399786,27.839837071517294,1.4184545734962942e6,214922.84073921913,5.828775938074983e9,1.8374949873081121e9
-0.0004100001,-0.9076977072552836,0.005422631982417135,441.90824361666523,28.218108541034,1.4673255412500345e6,217511.23228751702,6.442948214017655e9,1.8265306414964118e9
-0.00042000008,-0.9044606884313819,0.005480698664158676,449.96584096763985,27.987982794649483,1.4768312780902856e6,211074.98233951733,6.319764093161114e9,1.700570494698962e9
-0.0004300001,-0.9005905535932934,0.005634993343639181,468.91121299118106,29.424229275086596,1.5879132614914651e6,222001.643164064,6.848597809147103e9,1.7937788226485574e9
-0.0004400001,-0.8953107734536021,0.005682845230364406,483.5567400197479,30.35154436811549,1.6552249932746023e6,221009.83794269827,6.958405237247202e9,1.6475049883072536e9
-0.0004500001,-0.891230229950239,0.005829255829031516,500.27326186737804,32.18323881234944,1.7989016783084283e6,244438.28429628848,8.1260644634687805e9,1.8993993694852169e9
-0.0004600001,-0.8897144670246445,0.005889584793298292,506.6502446097189,32.314474420903835,1.8460352831769027e6,260653.28651186737,8.601261745506535e9,2.2303064983765354e9
-0.0004700001,-0.8861084196472895,0.006085769284768307,533.9315079394328,33.93694565700649,1.9949065308243795e6,272936.027497586,9.631274085820953e9,2.2473485862477036e9
-0.0004800001,-0.881891701824865,0.006227880474111857,552.7435843242823,36.916418137006715,2.1906237738873223e6,330187.18814432557,1.207765112883622e10,3.147399944125799e9
-0.0004900001,-0.8786683861988583,0.006235592567468138,571.6956680929486,38.03761442189262,2.2690767375370986e6,355228.8259986746,1.2750045782382833e10,3.759776977570012e9
-0.0005000001,-0.87515437495664,0.006321869194031557,584.0790300450153,37.411318513464536,2.273312838777836e6,331239.209167173,1.1761116086808613e10,3.3087527140689087e9
-0.0005100001,-0.87056047219411,0.006342471600799848,591.4639122635436,37.171311132461916,2.247587906614385e6,323352.195297754,1.1429699802256462e10,3.077628088081138e9
-0.0005200001,-0.8669257050011503,0.006392997224313291,599.013387194388,38.82189328858442,2.404250105280718e6,347534.0949447445,1.2948352990722733e10,3.5102824046493435e9
-0.0005300001,-0.862045912265734,0.006396584998808591,611.552791961406,38.55976908564173,2.433867699905836e6,341351.60494822374,1.2575203307576666e10,3.3276886104111376e9
-0.0005400001,-0.8560463176862886,0.006502579593397037,631.1536172220751,39.22890502771775,2.4753525630586385e6,353619.07791243005,1.2456896802536629e10,3.652374494766291e9
-0.0005500001,-0.8540452007124033,0.006599600629563373,651.0778714233874,40.73225493367784,2.64784635871704e6,379882.4269719123,1.4003664448576658e10,3.9488038408920026e9
-0.0005600001,-0.8484369835870157,0.006689447650284241,670.9012255277272,42.027625592639914,2.801366017590716e6,385830.8536607517,1.4956317873737143e10,3.6886241747985883e9
-0.0005700001,-0.8431917891965962,0.0067089377080746535,671.3540269182148,40.87707806214936,2.717304097755493e6,357774.12567797565,1.3471681104013973e10,3.1732849049427967e9
-0.0005800001,-0.8368500242262141,0.00689908978677798,699.7504824839825,43.38441811614367,2.9280351969506093e6,395724.35688967945,1.5276960761373093e10,3.625133869521344e9
-0.00059000007,-0.8318764857237582,0.007031832597746265,721.3603424169023,43.63531038403991,2.9503413878070284e6,387909.13813159947,1.438315253598127e10,3.4068147110751696e9
-0.0006000001,-0.8270498767121842,0.007134629271314597,735.5960293813629,45.1342088589343,3.112363963838964e6,420971.2403217517,1.6569354371364475e10,3.9942477997670155e9
-0.0006100001,-0.8219525479117077,0.007036606598417996,739.3068780507863,46.110951893860886,3.1794405512101166e6,435878.88296297216,1.7150469267580631e10,4.097326090583882e9
-0.0006200001,-0.8177752745392947,0.0071853687054499495,763.343343775324,47.53212642518736,3.3251684428692805e6,463558.75132467004,1.8448062089684204e10,4.594792897118374e9
-0.0006300001,-0.8111411568986937,0.007307453357555735,779.8066598677661,47.920058737137815,3.362480561100311e6,471863.5437017681,1.841699486884477e10,4.79657454435664e9
-0.0006400001,-0.8064795803763933,0.007338225326751788,801.1676214134883,49.43211241294429,3.585978501344358e6,487408.1595280474,1.9599297755759117e10,4.812177048268792e9
-0.0006500001,-0.8007479916886893,0.0074207768138984135,814.7137397442996,50.93439517069779,3.7404452218099185e6,516219.3205627062,2.182062012930933e10,5.125862921602747e9
-0.0006600001,-0.7957041280116232,0.007488482309674833,830.0630156780459,50.84756870116727,3.75009931706329e6,495429.21439364157,2.0551466305063995e10,4.686957516028317e9
-0.0006700001,-0.7908314470522966,0.007496805853011235,840.4097725193724,51.53562158834466,3.728851890908661e6,507880.48306362797,2.0446513122635983e10,4.868788022426263e9
-0.0006800001,-0.784489210767314,0.007619541487046395,855.0841549438709,52.73974435476604,3.8254353767141993e6,522825.50730970985,2.153636104703358e10,5.066832434692996e9
-0.0006900001,-0.778982306545429,0.007740940811441892,877.4149476752928,54.17925015322572,4.014905907637436e6,532859.2940015501,2.239766921651955e10,5.039376431601652e9
-0.0007000001,-0.7705795757323891,0.007894074729180828,911.2283409644762,55.865559898584635,4.1820276808695896e6,553753.4073086447,2.3273803182825665e10,5.666986500807419e9
-0.0007100001,-0.7694794746691473,0.00802029529923179,919.3132713833659,55.77230353767333,4.1004120618030904e6,538969.523649485,2.2005069237688976e10,5.34685702727297e9
-0.00072000007,-0.7636824134885101,0.008292228804574378,954.256748125916,58.99597696781574,4.430907956212262e6,616273.1273702473,2.5688487214636845e10,6.939055756371759e9
-0.0007300001,-0.7590153567075246,0.008333284318697533,959.7964481564702,59.801710003795705,4.453047118906036e6,642846.1665664085,2.6781525985039433e10,7.910277263326837e9
-0.0007400001,-0.7558763706799378,0.008349470105405443,966.9229052100617,60.56485126537844,4.449420935255084e6,622541.6942741522,2.5904041214140175e10,7.133031007300074e9
-0.0007500001,-0.7500733484225942,0.008503035616791624,1014.0591124239593,64.78791078787884,4.915856519178814e6,705092.4662144777,3.038273337854568e10,8.590993878221184e9
-0.0007600001,-0.7449252588083102,0.008715041089664961,1055.5699529599924,69.18911851483584,5.349746353331319e6,809441.6714827251,3.65042041023209e10,1.066112636894089e10
-0.0007700001,-0.7382948274835381,0.008859898110772462,1099.676032441934,69.26148630141034,5.4295933664257005e6,763837.9118237739,3.384080578687101e10,8.974928888362745e9
-0.0007800001,-0.7348515394210086,0.009074177069719198,1125.8591162365924,69.21882437032973,5.507797896345096e6,759439.502842175,3.28794152559427e10,9.19322262654323e9
-0.0007900001,-0.7300111882748668,0.009104070890640518,1146.7397241074448,71.17209528220033,5.782851519797138e6,794112.789314833,3.4396608159773964e10,9.802376355225029e9
-0.0008000001,-0.7247515126039076,0.009188999180526606,1172.7156647547474,71.6764637012701,5.844900303946286e6,778159.9385131045,3.2667344280089024e10,9.348093515530834e9
-0.0008100001,-0.7169256357975461,0.009254614957099023,1194.5346321553282,74.33584150247982,6.198544968705806e6,865326.0432860159,3.746326894891194e10,1.1507351486858639e10
-0.0008200001,-0.7067081170596345,0.009427904150329347,1246.0305099359862,77.99556511317851,6.542945121711192e6,958141.6595244803,4.140942726869045e10,1.406406954171031e10
-0.0008300001,-0.6995023354467376,0.009540354003687366,1274.3980384506362,78.07221849160469,6.560858812997674e6,926433.4457392344,3.905089160611271e10,1.2834346188237461e10
-0.0008400001,-0.6908005575494317,0.009686720324922272,1302.2144765578134,81.13597714664307,6.765547850391842e6,988470.1888461089,4.310197996131703e10,1.4257340762529509e10
-0.00085000007,-0.6844614548306489,0.009885741202102538,1344.945859539413,81.93523399388555,7.003074157866423e6,951052.3109914465,4.2337881084471855e10,1.293185994712687e10
-0.0008600001,-0.6775293818737828,0.00995653616271252,1373.2728116975788,81.81571708168438,7.130404025284995e6,957402.10149219,4.1781723897947334e10,1.3503748894730427e10
-0.0008700001,-0.6694520536522445,0.010028749792583815,1409.9741768898837,83.11768603325172,7.40432545366309e6,932352.9347105788,4.136498051571193e10,1.2388870404963295e10
-0.0008800001,-0.6595414229542024,0.010078290626284615,1429.997944498822,84.95331013950121,7.603098177976626e6,972320.4432528334,4.503957333179348e10,1.2899226246872318e10
-0.0008900001,-0.6526190381920413,0.010151281392166932,1454.4329377146485,85.65007116385844,7.84379655367724e6,964780.0727418461,4.566100529854864e10,1.227826263868416e10
-0.0009000001,-0.6456108099358296,0.010197453634202588,1469.3791024117781,84.38857054579957,7.771983372673368e6,907373.2944086449,4.179808346174639e10,1.038806075821509e10
-0.0009100001,-0.6367732501617991,0.010381335071796182,1534.1720738804204,88.69864960331526,8.453436951245084e6,982578.2372890515,4.807776093231199e10,1.187389036623267e10
-0.0009200001,-0.6304774421865391,0.010524218810800795,1590.6385763428825,92.79581147385765,8.972110892775755e6,1.0899120290889884e6,5.412604713041472e10,1.3849054756740833e10
-0.0009300001,-0.6224069520012163,0.010503002948240008,1599.8431939607094,92.96720476255406,8.922055504078435e6,1.0855361432189464e6,5.376780500788454e10,1.3089913906068182e10
-0.0009400001,-0.6133977306019077,0.01071320834254137,1664.5261091470898,96.91726450205506,9.409701129275637e6,1.1850832781637579e6,5.745804494676847e10,1.5283402454989676e10
-0.0009500001,-0.604561004944528,0.010948989295175666,1716.4850836811256,98.51126570276516,9.772173943139296e6,1.1918294920514468e6,5.748753685822068e10,1.4687178112908094e10
-0.0009600001,-0.5962387356280778,0.0110323318700564,1744.9236668455674,99.98026727737256,1.0132637814686654e7,1.2234906080690352e6,5.864430108291029e10,1.5717382829725143e10
-0.0009700001,-0.5877148998226247,0.011203365734216746,1806.2460840497183,101.05371753349405,1.028575589098471e7,1.2332908786027725e6,5.643688143259209e10,1.5945716368224796e10
-0.0009800001,-0.579777044516397,0.01134741187631085,1866.5714679791968,106.10252185504683,1.0715477323572515e7,1.3041193580376217e6,6.138558741980394e10,1.627655607241563e10
-0.0009900001,-0.5718861437040217,0.011609586561278896,1934.3834712253768,110.29372395043009,1.1386062886474932e7,1.3685553603459916e6,6.770497546792981e10,1.70941730022107e10
-0.001,-0.5621804436304599,0.01173314986991882,1978.715469139,111.40860158923289,1.1674437318571655e7,1.3661967437031802e6,6.653716924409035e10,1.6875353685716589e10
-0.0010100001,-0.5526514295590942,0.011967506769892337,2055.805568874033,114.22535339497234,1.2351103379034529e7,1.4346842929284924e6,7.020078898761327e10,1.833843976240716e10
-0.0010200001,-0.5432080924482338,0.012097256286480219,2080.668614505186,114.96469328370556,1.2198945639319826e7,1.4168744509805895e6,6.651222709282612e10,1.794566547502903e10
-0.00103,-0.5343682378622518,0.012302313787023227,2134.3497702213604,115.89452229493024,1.2219080009538323e7,1.414851051399093e6,6.177638298254278e10,1.8131574566476227e10
-0.0010400001,-0.5256707592839193,0.012399515261148835,2179.1218720699344,118.02773335405976,1.2463516761861283e7,1.486745566880554e6,6.432276636149823e10,1.9621939502858475e10
-0.0010500001,-0.5147649798922826,0.012523400617519602,2233.0489394128904,120.27141652235674,1.2787329766422456e7,1.5162697897961251e6,6.341348948600667e10,2.0278394227001686e10
-0.00106,-0.5036125338706093,0.012567564907282582,2253.063300023023,120.54131354061124,1.277671089013577e7,1.505422928410618e6,6.119024066989534e10,1.963646490617397e10
-0.0010700001,-0.49162044108799036,0.012813813988198128,2308.109029969662,122.12447788038382,1.3068867297354849e7,1.506969630871398e6,5.785992398869303e10,1.905834642432313e10
-0.0010800001,-0.48031867184793287,0.012961040480157164,2355.8425383208923,126.01274019852701,1.3458474825494636e7,1.5766705177855708e6,6.236760808971298e10,1.970159350743467e10
-0.0010900002,-0.4683474376550564,0.013058815070171719,2410.062086963763,126.76039480960466,1.362250320730524e7,1.6111183062983474e6,6.0857762065412476e10,2.067524390022414e10
-0.0011000001,-0.4567009184756874,0.013276689309150932,2472.149128370222,130.27873669298415,1.402583056142008e7,1.688795186811715e6,6.204330987322826e10,2.208804459476811e10
-0.0011100001,-0.44692121893775066,0.01331979487310489,2508.547624291787,128.7260824929689,1.3746487416161858e7,1.611488494510862e6,5.175999432876329e10,2.045349975743976e10
-0.0011200001,-0.43443957880490025,0.013426844245089737,2574.30074451458,131.93646618261224,1.4137134461019529e7,1.652994981004528e6,5.153806307539603e10,2.0984736791479507e10
-0.0011300001,-0.42288065032160627,0.013576254684794408,2630.072483191975,132.2838522335672,1.4016618644851673e7,1.5844909688295545e6,4.380984491155296e10,1.89887184552649e10
-0.0011400001,-0.41034388231236196,0.013644946622602967,2673.031251586752,132.51013101806174,1.411013072011376e7,1.5530842107556304e6,3.536611803335687e10,1.904870868244815e10
-0.0011500001,-0.39878628783739606,0.01383815280970191,2727.498018323747,133.84621796116255,1.4193335347521914e7,1.5970585739465987e6,3.519004038067642e10,1.97810393315872e10
-0.0011600001,-0.38682417807262454,0.014031117849391815,2809.129854358568,136.49385212832186,1.4594474012037762e7,1.6342356414336134e6,3.0403893263442085e10,2.0821135756845543e10
-0.0011700001,-0.37470185832722036,0.014084701237075429,2854.6048611853166,136.70990568393833,1.4556702141673148e7,1.5737152495368423e6,2.308375088204797e10,1.9423281103815384e10
-0.0011800001,-0.36421287115195533,0.014224669544510845,2930.501818089472,138.09722035026596,1.4614857072784139e7,1.5779431555411734e6,1.4167573286853426e10,1.979934590380831e10
-0.0011900001,-0.3508632221978591,0.014387369788464758,2983.6901179244996,136.99955320154348,1.4276316338590667e7,1.533183983149548e6,4.711830069867586e9,1.9322751911763367e10
-0.0012,-0.33545309171282506,0.014525866231338608,3051.204620545539,139.15816062789386,1.4166608922875458e7,1.5325587132453094e6,-3.5879112039538755e9,1.9338769668295937e10
-0.0012100001,-0.32075575912425297,0.014736023699526103,3126.9207220339836,142.0761439092252,1.4319932037703732e7,1.5740367342549115e6,-5.979364167979929e9,1.9971234585206284e10
-0.0012200001,-0.3085705536823042,0.014814807558616054,3175.793166136007,142.87652506506657,1.4487804343322083e7,1.5572427838409566e6,-1.416782277063419e10,1.984507293411671e10
-0.00123,-0.2932220709984104,0.014939391706286607,3211.732613973529,142.6406970213385,1.401601688669911e7,1.530942901130388e6,-2.2156826018045357e10,2.001358744624041e10
-0.0012400001,-0.2801107088964342,0.015204524716559401,3304.3641453548316,144.62173099830343,1.3849908876570376e7,1.5535994816108367e6,-3.12916905691025e10,2.0545161095032093e10
-0.0012500001,-0.26423263469168484,0.01529753300686269,3377.048099904151,146.14499179972447,1.3695523127639575e7,1.5330134686101244e6,-4.30624080816564e10,2.0805123524547554e10
-0.00126,-0.24895565233537512,0.015460408681588288,3466.455184957415,149.09299229617054,1.3851625758336369e7,1.5349284551933107e6,-5.1957953913400276e10,2.117397243307571e10
-0.0012700001,-0.2341710225553453,0.015502495916322094,3479.77160379053,149.13994305301145,1.3593501471970031e7,1.5122095916339024e6,-5.3800971860448524e10,2.096261521547777e10
-0.0012800001,-0.21988671656811645,0.0156746353167881,3562.3453230437935,151.7116864444802,1.3544306922524516e7,1.5345950536035001e6,-6.092157022095629e10,2.168684773202127e10
-0.00129,-0.20737195893300392,0.015711648940588047,3614.760994767154,152.19978358802666,1.327167288188701e7,1.5223562909750012e6,-6.885667204924869e10,2.203278330148113e10
-0.0013000001,-0.1906769792199527,0.01593008490536978,3684.8684005995624,152.45987047847484,1.2953590152894745e7,1.5187753714471797e6,-8.231114304186305e10,2.2376497080377666e10
-0.0013100001,-0.17236714675030032,0.015967588904604108,3739.5413479414315,152.90496447344475,1.2852525274065955e7,1.5267011843608625e6,-9.292602142319473e10,2.3232107624807938e10
-0.00132,-0.1573049160233836,0.016044024728609312,3779.5071021481317,152.07851153483347,1.223581263881872e7,1.5201015049045575e6,-1.0677378705054729e11,2.3453095303498795e10
-0.0013300001,-0.1437561578310283,0.016185620594306654,3816.3000567116173,151.1270953042388,1.201627929174344e7,1.5030746212663734e6,-1.163123337255323e11,2.3515135290769363e10
-0.0013400001,-0.12853574945051469,0.01636914867622133,3892.5466411084794,152.49835468174237,1.18030002144064e7,1.5221685189464125e6,-1.2834053819174722e11,2.432092157009359e10
-0.0013500002,-0.11057308434218065,0.016453583878781885,3952.3504043943067,152.64808020041744,1.1328993887249677e7,1.5343424249929225e6,-1.4349527850368497e11,2.458701178858556e10
-0.0013600001,-0.09347813994779898,0.016541876370671157,4000.399078288755,152.11630187600005,1.0898579574285412e7,1.5397203906760598e6,-1.564159513988076e11,2.5281518894545834e10
-0.0013700001,-0.07593358904882297,0.016715429715184135,4052.9702434712194,152.01853078927545,1.015895699013393e7,1.5425991989045204e6,-1.657107798512041e11,2.565063854119831e10
-0.0013800001,-0.058855339184382,0.016767715754548208,4095.287266504001,152.7390286232759,9.737318627771927e6,1.525493323482287e6,-1.7523684467041718e11,2.6372846809183887e10
-0.0013900001,-0.04098039677531276,0.01671848816735851,4113.5804925988505,152.07056683842936,9.016322531005442e6,1.5272605862664669e6,-1.8365814129556442e11,2.651798179903751e10
-0.0014000001,-0.022423599311183193,0.016756958703915418,4136.804709132733,151.51252313593852,8.136988737200153e6,1.5163091526405376e6,-1.9187547894708078e11,2.670470360316298e10
-0.0014100001,-0.004350852999086323,0.016911129169871933,4199.28096363348,153.40095585465252,7.89897553619568e6,1.5502938034266867e6,-1.9961353204827374e11,2.74005761867581e10
-0.0014200001,0.013225859691161024,0.016906605200971977,4230.880710866986,152.05656695886347,6.73432766319355e6,1.5352591407531505e6,-2.1102320186585086e11,2.7636865389556072e10
-0.0014300001,0.029197567208028217,0.01692466334451785,4223.558881632351,149.2560822429974,5.870091151689274e6,1.5188495740281087e6,-2.171361712330427e11,2.7165868222855457e10
-0.0014400001,0.04717905855540257,0.01700065060241698,4236.757456334358,148.78973268118312,5.458792297681438e6,1.5218601763271582e6,-2.233507769353321e11,2.729591909490731e10
-0.0014500001,0.061076918014677614,0.01702180027770037,4260.599310844168,150.169296256603,4.422448184430337e6,1.5433231921465108e6,-2.3108394342641614e11,2.7799556190259666e10
-0.00146,0.08011994664132935,0.01706008464467882,4280.776990285648,148.48740564057252,3.74191295607518e6,1.5429726461771377e6,-2.3805679903341916e11,2.8060565510179874e10
-0.0014700001,0.09722034140890318,0.01711715960254182,4317.6009305147145,148.16713244348873,3.073021538122123e6,1.562275319894217e6,-2.45655783686917e11,2.836457435025544e10
-0.0014800001,0.11859372036696827,0.017120951895539638,4332.848471617376,148.9436753859216,2.4152610757946563e6,1.5818377420472344e6,-2.5260170357475388e11,2.848103184622155e10
-0.00149,0.13827959966846545,0.016995053300045693,4315.428933570776,147.03187890540542,1.6223207444945346e6,1.5563208287949092e6,-2.5617277173292557e11,2.8414078233487347e10
-0.0015000001,0.15465698482311432,0.017014197761598897,4326.917214577385,146.71632453602732,415733.9478689318,1.5624848536392779e6,-2.5741317320141956e11,2.852541848457278e10
-0.0015100001,0.17065741813669993,0.01704099037703175,4348.035176629169,146.85839132176125,-293973.085144463,1.5667936508279615e6,-2.5841425190742566e11,2.86072448410671e10
-0.00152,0.18728914014494058,0.017014377834222844,4331.895395564938,146.66929516947008,-1.367550783984071e6,1.56802733615322e6,-2.5572517581596848e11,2.8551885692439014e10
-0.0015300001,0.20594175104921386,0.01703346135277923,4342.495804401454,148.02260831413562,-2.728563706290053e6,1.5784405516950316e6,-2.5671524319642126e11,2.8898363510163723e10
-0.0015400001,0.22493547456309576,0.01703618673909456,4348.86647905915,147.68532845335437,-3.501701205086572e6,1.5992775417004602e6,-2.5784387169586298e11,2.897661487907601e10
-0.00155,0.24343251419872433,0.017051621732633682,4358.9216476807105,147.28264452798635,-4.290175225614272e6,1.6053301068144892e6,-2.635299558241889e11,2.9181552310263237e10
-0.0015600001,0.2606197762411337,0.016950799786724407,4330.054702353941,145.1419575131981,-5.516427224985093e6,1.601058297635814e6,-2.5738557083236728e11,2.878902863342972e10
-0.0015700001,0.28170911495270373,0.01695540792187641,4322.770327296451,144.69562694698786,-6.665631996694533e6,1.6415797090014108e6,-2.5418278193312833e11,2.8605186911428364e10
-0.00158,0.30073538788931575,0.01697865599475774,4319.498093279494,144.92308683049,-7.853802395654172e6,1.6595067472107077e6,-2.5054283539549426e11,2.8734089688835175e10
-0.0015900001,0.3188976501121246,0.016897063379548296,4307.296746542565,148.32947825258347,-9.008557362612426e6,1.7103099175413006e6,-2.3479338766491754e11,2.880850832575351e10
-0.0016000001,0.33721393393392357,0.01684769991307024,4286.288218454729,147.16065932915436,-9.929805399034427e6,1.7112459749982744e6,-2.319309180517104e11,2.8956922213615414e10
-0.0016100002,0.3547509141518525,0.016865579493188617,4291.965162401732,147.03817518427945,-1.0942654033413561e7,1.7142346258487364e6,-2.3183790662685263e11,2.9284862190685734e10
-0.0016200001,0.3704514655028769,0.016809002256168278,4251.923721377911,146.6336696992908,-1.2223836590017451e7,1.7082759608356713e6,-2.179774741838021e11,2.9262388800276928e10
-0.0016300001,0.3880948180063268,0.016825823251774737,4259.433594574559,148.02298972994478,-1.3049894795872249e7,1.7172885425788336e6,-2.155164964335912e11,2.9923944511153053e10
-0.0016400001,0.40502215020739035,0.0166753408218306,4214.056823087073,148.22134666891574,-1.4156824090030849e7,1.7348850053093713e6,-1.989418096030305e11,3.0042441016007538e10
-0.0016500001,0.4237484178183001,0.016514942674596095,4163.106625787835,149.0603486379218,-1.5083011513098435e7,1.7255336618869747e6,-1.831786144977263e11,2.970395657455305e10
-0.0016600001,0.44006953153205636,0.016460820059787582,4147.144129724247,150.12526109573747,-1.5904096279597662e7,1.7643154516683638e6,-1.69803987813966e11,2.9661061947610405e10
-0.0016700001,0.4572953961498334,0.01633589855005075,4084.7315349941373,150.200402027443,-1.6856927610695876e7,1.7373914568766356e6,-1.5755473876959827e11,2.9547005919061996e10
-0.0016800001,0.4739144152809105,0.01629227101945777,4053.2299473453895,150.2192416220515,-1.770982944650107e7,1.7522539261930943e6,-1.4577442109748804e11,2.960444522729641e10
-0.0016900001,0.4912886670288705,0.016040226877945925,3969.198297114211,149.35227744918132,-1.8294605481530122e7,1.741744894349349e6,-1.2658802753357846e11,2.898068952036343e10
-0.0017000001,0.5106262093009715,0.016002980903607043,3933.215539968023,149.42879629591488,-1.8823977689965934e7,1.755293898119871e6,-1.1607892044666031e11,2.8782255423528416e10
-0.0017100001,0.529010460742087,0.015717517257286782,3831.8595373249805,147.6561636390998,-1.890898753121739e7,1.7902334993361335e6,-9.86044899597415e10,2.8499763104972157e10
-0.0017200001,0.547734941150089,0.015565623247290581,3746.1657338541745,147.1549632899377,-1.9274685899966307e7,1.8009965438182382e6,-8.073919895359572e10,2.8138071681123615e10
-0.0017300001,0.5663606755260449,0.015513092820826333,3707.467123485362,149.91207829952816,-2.0036300096500717e7,1.866879143409669e6,-6.087783289681916e10,2.9055143929897404e10
-0.0017400001,0.5836127370450123,0.015365487315882704,3628.2201092415535,147.62416521268344,-2.0209475887389034e7,1.8411219155784873e6,-5.136507967231004e10,2.910473186426427e10
-0.00175,0.6018314265748558,0.015249564933313177,3585.213699437746,150.27831955999363,-2.1142552421019822e7,1.9574227062295729e6,-3.0883911459121185e10,3.171489201650242e10
-0.0017600001,0.6191142019330197,0.014987981216503963,3504.815897663339,149.92678950439804,-2.1379095177037697e7,1.9466774050265697e6,-1.6949665777001455e10,3.0464675778509212e10
-0.0017700001,0.635734081861681,0.014808812769560862,3424.34154415233,153.26115865717327,-2.1980495423320916e7,2.114930271805764e6,1.3458427553038706e10,3.3501159010666424e10
-0.00178,0.6512525884785605,0.014584103102872536,3341.1603029205135,149.98907996497192,-2.1720584493464284e7,2.0315607581358864e6,1.8551582831575634e10,3.1738170958685184e10
-0.0017900001,0.6661943072907844,0.014491966477416946,3268.238307217908,148.31606575570774,-2.1766364368671715e7,2.0238604903485966e6,2.8058457559824875e10,3.1348815406974487e10
-0.0018000001,0.6837355723256119,0.014288058426459608,3161.910571336746,146.65478205978619,-2.1616581405485135e7,1.9743057995638424e6,4.032643242999569e10,3.0321664333839306e10
-0.00181,0.7001009916834336,0.01407279674959565,3077.526698010991,145.42725109175103,-2.1374429424483016e7,1.9584508379783884e6,4.824221156107963e10,3.0306566679669933e10
-0.0018200001,0.7132079409998198,0.013839989677941953,2979.02623673406,142.9456981265975,-2.1006297721166097e7,1.9089025498214017e6,5.466900307538699e10,2.887129462965553e10
-0.0018300001,0.7316600644786956,0.01359943392196699,2877.9540942462395,143.14578963726203,-2.1040740489859167e7,1.93955001531413e6,7.300771856149704e10,2.9606186643396587e10
-0.00184,0.7431657444974737,0.0134040055961719,2784.994756533397,142.04356824439168,-2.0881401933251116e7,1.9353102239053638e6,8.467568062001581e10,2.8258671504861267e10
-0.0018500001,0.7583754601104084,0.013235075183307354,2718.2282079214883,140.4354436753603,-2.0361227727473415e7,1.896878178313867e6,8.448478992860538e10,2.7183792391756435e10
-0.0018600001,0.7727708223714516,0.013058100803426296,2615.763984688495,138.19006757734095,-1.973633035668605e7,1.8824211685193295e6,8.976973966659097e10,2.6881455195182198e10
-0.00187,0.7879531004333948,0.012861004642841607,2545.6154464760534,137.00394619148065,-1.962345837062311e7,1.8695893598530088e6,9.648095588096109e10,2.6613546252347485e10
-0.0018800001,0.8010507719639052,0.012709141189428572,2471.758985739895,137.17957765003686,-1.9455833525898878e7,1.9173825594717604e6,1.0724273302755028e11,2.7556865544586388e10
-0.0018900001,0.8162628291012407,0.012510102695941994,2384.388979681815,137.56612455883615,-1.937276870445358e7,1.9906393179734582e6,1.2145998695322043e11,2.967482165542215e10
-0.0019000001,0.8298545427306017,0.012380615505832877,2326.688199533069,139.83582915232094,-1.9550538322430287e7,2.0604423158883378e6,1.324868470271469e11,3.1391486236151665e10
-0.0019100001,0.8460314696500584,0.012156316157426158,2230.1283652846714,137.31409008370144,-1.8925347523340546e7,2.0351954278064966e6,1.3500986277501884e11,3.17566574224163e10
-0.0019200001,0.8578391097446549,0.01187349674282117,2142.0865179774737,134.51162156871126,-1.8244544050944492e7,2.044956758100712e6,1.3732139348490779e11,3.3141273338135967e10
-0.0019300001,0.8691231067744518,0.011666064452792165,2071.3216518937274,133.83641374815102,-1.7911396570955303e7,2.0635910261385944e6,1.4110035164660757e11,3.3967044988943e10
-0.0019400001,0.8825807602237028,0.01144965550344719,1993.946741968411,132.3155415876203,-1.7382036322432958e7,2.0580802424736796e6,1.426100577519655e11,3.3986496531382244e10
-0.0019500001,0.8921347671761092,0.011102801525803547,1864.4349405883609,124.56529213011748,-1.5854149637407247e7,1.8874499401929113e6,1.2695114364238039e11,3.0270580435945755e10
-0.00196,0.9075825703088389,0.010791497916374336,1760.0982252699828,120.10919886335968,-1.496149849946629e7,1.8180697421122657e6,1.2304310364745798e11,2.9042506681471718e10
-0.00197,0.9184091352656345,0.01050701534501923,1684.6563343989922,114.87164839974481,-1.414678208160715e7,1.6600588863035154e6,1.139770948761178e11,2.477904665673373e10
-0.0019800002,0.9277677626975945,0.010237227131017016,1609.2147290772039,111.93769634305345,-1.360990542358086e7,1.5944157237832106e6,1.1244562817620653e11,2.2542460195197533e10
-0.00199,0.9392076277774996,0.00995857912412621,1523.1000656948206,108.61488808287152,-1.2982793527282828e7,1.5415086251363838e6,1.1056984865233119e11,2.189316182645684e10
-0.002,0.9481224309370107,0.009703485110217762,1455.8566537581637,106.30550708237105,-1.2535290148632826e7,1.524649407752655e6,1.0983718987881123e11,2.2340263074367622e10
-0.0020100002,0.9591278732910199,0.009510830050480437,1359.3994921177361,102.21250810375767,-1.1668735384942878e7,1.4614122498183202e6,1.0428373392711967e11,2.1090689190158897e10
-0.00202,0.9706605598313872,0.009278425094711442,1275.2463859524457,97.12592468413585,-1.0762059387460876e7,1.3650823681684234e6,9.475902081897691e10,1.9463410728627293e10
-0.00203,0.9796980089934532,0.009048744820158489,1218.7413620697146,95.71843260469247,-1.0352497005234258e7,1.339592749485981e6,9.395452268124474e10,1.8828607640964397e10
-0.0020400002,0.9894044145032781,0.008758430749885145,1158.339298898887,92.42388273383803,-9.753514501436451e6,1.2828704881986068e6,8.846162744428061e10,1.8076901622788612e10
-0.00205,0.9980408684496953,0.00856260249960046,1103.8427634096745,90.79821295989316,-9.412569811190935e6,1.2828724795262427e6,8.85254633282916e10,1.8641983720183773e10
-0.00206,1.0061686476582956,0.008307436574972994,1034.4580312420046,87.01379146965303,-8.747484419952054e6,1.214806579432707e6,8.21644140524914e10,1.742203771831144e10
-0.0020700002,1.0145356720939764,0.008132536925455276,975.4649056501934,86.05862831023815,-8.376728252887234e6,1.2493908448833125e6,8.263140381593811e10,1.8773324148052017e10
-0.00208,1.0210731699909457,0.007832679272055571,914.9335985946451,83.19071562343223,-7.795758202609513e6,1.2117998345853256e6,7.80533922091086e10,1.847927099851757e10
-0.00209,1.0305493540389368,0.007560317814244431,868.9315684850919,83.63988592696275,-7.545775360291285e6,1.2843178284917397e6,8.074352239230266e10,2.093779196448861e10
-0.0021000002,1.0385549754112973,0.007449456768421807,842.1053993093403,85.11273708868771,-7.5848519043764295e6,1.3571268530583794e6,8.600678205622272e10,2.3168409362553402e10
-0.00211,1.044847892403508,0.007226208452041595,792.8430735089166,83.60115581892538,-7.155281738641775e6,1.3472264724131906e6,8.289671917388329e10,2.3156600897764584e10
-0.00212,1.0540035728515418,0.006995555191727764,740.8567372534025,80.4518274313976,-6.637252060100954e6,1.2938698385746474e6,7.662816825895168e10,2.2543118433371166e10
-0.0021300002,1.0598340496573984,0.006643027280636303,672.5613700169577,74.35356874601621,-5.813691837601516e6,1.1791868204411762e6,6.5954551960202286e10,2.052643462494942e10
-0.00214,1.0646790044969157,0.006463339099926802,638.0060891788281,73.1301039984859,-5.557659153156737e6,1.204818815636335e6,6.4922358413262634e10,2.2432577487466988e10
-0.00215,1.0709673393612769,0.006200905860091244,590.7244833790564,69.37113657195515,-5.015182377604267e6,1.1757964838092087e6,5.899619359723585e10,2.3105231158570618e10
-0.0021600001,1.0765326938472852,0.005925510387015914,553.3657320686202,68.83855451317564,-4.801726121642007e6,1.2156642848310317e6,5.9187534279175606e10,2.4923373741204964e10
-0.00217,1.0840393132443766,0.0057213450619142715,513.3517972177519,68.30643161855832,-4.536029513404446e6,1.292877718217598e6,5.939239637298781e10,2.8499440120813408e10
-0.00218,1.0905756971373046,0.005481797618278424,465.6635519250121,64.19040764223512,-4.058888450118309e6,1.1865690164422044e6,5.336976908135623e10,2.5134474105528236e10
-0.0021900001,1.0949789287129703,0.005306641356000312,433.3710185035602,59.53996569091018,-3.6069143792095007e6,1.0596895778507898e6,4.557020908472896e10,2.160900756521075e10
-0.0022,1.10079387538816,0.0051889023237737305,403.9858183714731,57.4979728942641,-3.3871260426272894e6,989397.2405566305,4.266474179115644e10,1.9544772621303806e10
-0.00221,1.1060978130188024,0.004958496962936304,367.66877692159954,54.88955641369493,-3.046289123483545e6,979160.6135208192,3.933980826152377e10,2.0176420635102356e10
-0.0022200001,1.109325670631336,0.004857782697864431,344.11452092646095,53.77590105519329,-2.8360541364526446e6,986395.0229555836,3.7714197640690475e10,2.082698790006171e10
-0.00223,1.1139925556546753,0.004666635920459873,321.829234481466,53.39723481705331,-2.732206311559719e6,1.0063207853173664e6,3.813006989361754e10,2.146773744990862e10
-0.00224,1.1178577513141217,0.004550853770796405,304.4272228689928,52.75390133124452,-2.6245351323302537e6,996768.4235484147,3.7382554807119026e10,2.1151014606771976e10
-0.0022500001,1.1209940545684791,0.004362281644993505,276.2524636964644,51.4784272052732,-2.4447681548546376e6,999520.2502800378,3.63158756014311e10,2.154022633965129e10
-0.00226,1.1256053973823434,0.0041660008517159525,254.38602200106692,46.72552769986718,-2.1412964715022007e6,848343.9276068376,2.9984372318711845e10,1.7142545571280596e10
-0.00227,1.1295219919109851,0.004109349280908591,239.56957632749993,47.228798105868066,-2.0770348100454442e6,913847.2961650698,3.104204492504688e10,1.9561768713853004e10
-0.0022800001,1.1317571522833014,0.00396287579649657,222.05323362844672,43.26274409560674,-1.8390460409740163e6,777623.0965932856,2.5874359788231575e10,1.55131686415532e10
-0.0022900002,1.1340804193696423,0.0038086722559405825,208.2895572455413,42.17451082827623,-1.7211645653193376e6,778701.4906770493,2.484558713596263e10,1.5808060633080713e10
-0.0023,1.1358668754128793,0.0036286156056810548,195.09333997606433,41.274861859302845,-1.620432939737857e6,768324.0174404485,2.382164392192902e10,1.5654936354914528e10
-0.0023100001,1.141398098584814,0.0035148534544058264,183.60704316884969,40.56114043872925,-1.556216583702297e6,761741.9611542315,2.321332071051928e10,1.5584983572963005e10
-0.0023200002,1.1433387493198541,0.0034549490291345504,174.50737621064118,40.14336027418354,-1.4907029635760996e6,759293.273680836,2.2904647962934494e10,1.5495056505252855e10
-0.00233,1.1446715237972576,0.0032423510843495543,158.53598442268103,36.39062385758976,-1.2907421779229222e6,649575.5408377973,1.893776150275174e10,1.2426001531341486e10
-0.0023400001,1.1479563731014268,0.003132716348356312,149.9621714845057,33.0729557930823,-1.128347426683046e6,572511.5380661796,1.5854609802219707e10,1.0475803537763786e10
-0.0023500002,1.1486776703470716,0.002962969844256687,140.07513366440955,29.809802186211062,-979925.8619372889,481319.9222909036,1.2883777890765736e10,8.183862110257803e9
-0.00236,1.1513384088775296,0.0028177227063547147,127.15534120476505,28.76332777508133,-890204.367243652,475548.60160861723,1.2128915375598318e10,8.249754528720048e9
-0.0023700001,1.1524658589460646,0.0027861133961842362,121.46000640679885,27.553111889789623,-833386.5023933875,449956.9810608306,1.1216473221252684e10,7.670863711616456e9
-0.0023800002,1.154419912008048,0.002754232071368411,119.19472340858928,27.153284688456985,-814095.3931834659,433182.3298614628,1.0865293515536808e10,7.197767306508468e9
-0.00239,1.1569710777252378,0.002611349227808023,106.76740253936104,24.049925488215425,-674582.6975524091,357615.74962806614,8.560855940806546e9,5.493871604440431e9
-0.0024,1.1594213227866486,0.002436601705051403,95.5801615320844,20.3595028448839,-528254.5096516164,278323.8996590819,6.139073486982381e9,3.9134661330801497e9
-0.0024100002,1.1600921601565441,0.002366769874500336,85.57868306239273,16.315755721051083,-385101.5675196869,192463.62221038417,3.8815390395004005e9,2.3519714430962644e9
-0.00242,1.1603601766936222,0.002317124218057569,80.91343970359574,15.423123704414119,-352532.364397904,180159.74968799463,3.50397231098439e9,2.1764253086647325e9
-0.00243,1.162443823985947,0.0023271824196822834,78.26144648683656,15.177367803898719,-339905.4047241299,180118.56524187152,3.3602053881466856e9,2.2360560163567786e9
-0.0024400002,1.1609836620900196,0.0022801403313760017,75.37378798709256,13.673835035844364,-300818.0352180892,150040.7087022437,2.7351699906251006e9,1.7145507618408124e9
-0.00245,1.1653133543010845,0.0022006606541229235,68.25815230339597,13.478339546184559,-279273.39060755074,150355.03499985047,2.698775187599772e9,1.7071803782583194e9
-0.00246,1.1656122357147867,0.002081143630034085,64.36613278396301,12.346325719359013,-243717.66304637716,130836.94115608111,2.2324364532047577e9,1.4141018552051656e9
-0.0024700002,1.166571008838808,0.002050054341876923,64.35015937334398,12.609573714064734,-248599.2382953002,135629.16982358022,2.3218686601232376e9,1.496894078907796e9
-0.00248,1.1671879931202038,0.0020234610503531035,59.192002625424664,10.90432718450922,-194776.82994168877,108989.16570978901,1.7257341517430482e9,1.1072641112878065e9
-0.00249,1.1672779078721403,0.0019133107605537856,56.059965906567015,9.506153657818096,-161959.92681877365,87900.10719396244,1.2937369301264818e9,8.416781327833257e8
-0.0025000002,1.1700388091917002,0.0019207751782115497,55.6658411829322,9.510174055858766,-157533.05932818944,90529.26864079158,1.3019559397095451e9,8.885871021382306e8
-0.00251,1.1715991009884787,0.0018177082208882956,48.30898506045481,6.457862177812742,-87649.67209284654,47618.88882502077,5.738062032108814e8,3.634788725092598e8
-0.00252,1.1715109599692277,0.0018260996378080374,49.52626671135909,5.2555239655035155,-69821.93714843126,33397.04741292233,3.5731253503341573e8,2.2241974033574942e8
-0.0025300002,1.17242534705996,0.0017933500935084932,46.054400882614296,4.15296525339723,-47847.74107056514,22301.455325357878,2.078587378750805e8,1.3046427886608817e8
-0.00254,1.1725838257663577,0.0017115305161818765,43.422112815978,3.4993796681523635,-38665.021771001666,16136.065009498263,1.3313404286503308e8,8.212881712368827e7
-0.00255,1.173928464383254,0.0017452039501989318,42.80743605400012,3.5035867701496297,-38615.86162093977,15650.159904552127,1.3256580028766575e8,7.871256675500104e7
-0.0025600002,1.174682693918047,0.0016726507667613132,39.09543161690281,2.8108443265884024,-27414.67138696814,9944.530858612097,7.136089458034046e7,4.0600100521683626e7
-0.00257,1.1749793508603517,0.0015970274337371202,37.762099191473,2.151727056058967,-19174.06695304243,5053.834549116068,2.869829261031907e7,1.4357622845429434e7
-0.00258,1.1758490855205668,0.001660205430797693,37.81638569876997,2.3054776918522752,-20080.51147021242,5817.131246545221,3.291413097057706e7,1.8067670936538555e7
-0.0025900002,1.1753937659930376,0.0016370625769777923,37.64732297020246,2.904579300491264,-29657.33429873797,11974.301336663379,7.943371869592991e7,6.058341245405896e7
-0.0026,1.1770141112554684,0.0015781475701050329,36.494420857434115,2.218912792919788,-16071.193112790905,7896.337183607087,3.682188194298222e7,3.5312032030968726e7
-0.00261,1.175066978182568,0.0015686265488292985,36.437552151418025,2.000015420286012,-15907.000611291685,5270.604381391733,1.943969927375748e7,1.908078210949819e7
-0.0026200002,1.1761359941729672,0.0015768472619484648,36.1071683479639,2.080315234368051,-19250.779632643917,5705.596723265626,2.7695807739113554e7,2.025280723589404e7
-0.00263,1.1777285740463872,0.0015907493793066944,37.185828029205695,2.012770136770672,-18522.120119007806,3792.6160480180733,1.9859831947589334e7,8.992434539130831e6
-0.00264,1.1779018347801762,0.0016539990213262118,37.411155249438764,1.7093956651342865,-15543.726987373659,2438.524635394294,6.75188539028489e6,3.785570507399412e6
-0.0026500002,1.1777513968099618,0.0015216004792996771,35.50690205874572,1.798349599067544,-15982.117692702957,2944.775215249425,1.2589353325706054e7,4.657198670181942e6
-0.00266,1.1785200503164073,0.0015856347038046307,36.68131371971233,1.7648693751049653,-13360.09155759757,2367.9043434533432,6.6045583600882e6,3.18008789258503e6
-0.00267,1.179844337971096,0.0015709077809289234,36.445555722143474,1.7919607903613493,-13333.03221524767,3008.665680263879,9.263071741791096e6,5.392615907671698e6
-0.0026800002,1.1794715418439536,0.0015319910245855475,35.557957905271685,1.8102776744894253,-14214.359843967717,2544.4142756211895,1.0523419193592198e7,3.435075127363641e6
-0.00269,1.179713814149794,0.001635464726507929,37.43977369392447,1.9992663722325996,-18644.22886404094,3850.0077753157925,2.1225801463768978e7,7.56886439782554e6
-0.0027,1.1818831347042955,0.001609634635143108,38.362681991385905,1.8316008232540835,-15331.99962506287,3275.8106888197153,9.946105597063519e6,6.4695936398440255e6
-0.0027100001,1.179592778016847,0.0015258158360736739,35.70915185985072,1.8035685343106007,-15108.36949374863,3119.6871239860834,1.1431380126108373e7,6.655429823604436e6
-0.00272,1.179491581989209,0.001514068995917839,32.971406375508984,1.7756045648905776,-13564.99264406682,3267.014697005229,1.4296561044239767e7,7.5402174502417715e6
-0.00273,1.17962206684712,0.0015581953856163852,35.55024352113938,1.7668924883045374,-12863.042978611165,2986.3001680818,1.1506725135255225e7,5.288875786987356e6
-0.0027400001,1.1795932515422862,0.001512515558510937,34.33052963985021,1.8212939410920475,-13780.581826080155,3625.4760299177074,1.353520019561985e7,9.37851673076901e6
-0.00275,1.1787235103863183,0.001519762038604374,34.51598344907664,1.7973575081918571,-11811.99170878727,3327.330784299007,1.2201913907539396e7,7.599010450435114e6
-0.00276,1.1816097607643072,0.00151868549237507,35.02483648499289,1.7043271668560858,-12175.396589015485,2749.3247595362855,7.685380654835656e6,5.1789708678964935e6
-0.0027700001,1.1810796577470224,0.001548510434305028,35.3818974198828,2.0796452713971214,-18422.06060440428,5363.757118649186,2.978459067398635e7,1.758044450420382e7
-0.00278,1.1805745634752927,0.0014914467615187756,33.39424709492609,1.8344465239434624,-15681.636078530923,4291.587961981427,1.8082506759307813e7,1.2528764759004558e7
-0.00279,1.182246886406462,0.001482348729331925,31.680878845539098,1.652979595054402,-11977.966929452343,3641.4523516398935,1.6395275523820415e7,9.333667065405387e6
-0.0028000001,1.1835607939363184,0.0014273343583497981,31.9599043646544,1.6301756088955124,-13055.775153634764,3379.2931832457302,1.3359833385459036e7,8.50638685437986e6
-0.00281,1.1838612909519528,0.0014158351064345734,30.93443954490925,1.3880266883019563,-9490.983309099354,2103.2333347872586,5.160809041173828e6,3.46381120853269e6
-0.00282,1.1842836927214055,0.0014160910261774619,30.698394463458435,1.5381996697718312,-12726.167279667905,2521.488235074256,1.0803358418697918e7,4.949049688600309e6
-0.0028300001,1.1863950845348834,0.0014335072221688106,30.45135027472412,1.545054327541211,-9889.315555793753,2751.050953781764,1.0764192416522533e7,5.922556090617335e6
-0.0028400002,1.1882171555473626,0.0013771332626130541,28.443547539885667,1.3698923769645532,-6782.263913659166,2273.245187303763,3.694579162998893e6,5.2605117513444945e6
-0.00285,1.1871809592239255,0.0013923213778797234,28.4807109297063,1.3642541041803378,-9266.867573870219,1826.469144437523,6.380011843306493e6,2.4862609184148964e6
-0.0028600001,1.1878515903877935,0.0014077587965135461,30.58120652920233,1.4329412585380759,-8267.354695887163,1820.903458701336,3.990313545358388e6,2.565869959730616e6
-0.0028700002,1.1876732965707033,0.0013335940786000462,30.167194945511955,1.4493700725577339,-11491.754799841596,1955.5045397239173,5.30879906876554e6,2.8896806454001428e6
-0.00288,1.1870237889174806,0.0014269328426262608,31.286697857419018,1.4769085787974416,-9593.021068153701,2293.5844343330555,6.257585050000481e6,4.000517429660311e6
-0.0028900001,1.188742441510156,0.0014039582558744836,30.195732237416625,1.5088488312400226,-8112.197652259871,2175.7012631483612,7.589647352118616e6,3.7205399668585723e6
-0.0029000002,1.1879165167221677,0.0014387167457897434,29.40896335775508,1.3709472987079323,-6087.579043781352,1572.0830334998607,1.6175303123042653e6,2.1978026126450063e6
-0.00291,1.1876400608574214,0.0015106666381616428,31.93506629656412,1.5835509821179021,-10571.277155988226,2112.272779029048,5.175201081992589e6,3.3174663662590343e6
-0.00292,1.1870597615941405,0.0014620409621595072,30.324269162553335,1.4963652866042105,-9694.204277914734,2089.612144456007,4.78396960652882e6,3.641455030005704e6
-0.0029300002,1.188269485520019,0.001437847035610617,29.41699617440333,1.3792427674260963,-6228.914947237629,1672.2133288848058,2.725437073802604e6,2.0593265204109424e6
-0.00294,1.1897285912097626,0.0014482194254004706,30.044028256666177,1.6168002006468074,-9090.498445948471,3032.824305879404,9.96515407283893e6,7.775364142215995e6
-0.00295,1.1912146611666992,0.0014822125789962595,29.40650512823386,1.5290472617752795,-10842.106685568933,2452.7510819879662,9.155762966243697e6,4.641331426281683e6
-0.0029600002,1.191443254382537,0.0014459816446908502,29.186135547406742,1.472922767578426,-8807.929344307286,2425.341002214893,6.5189384213097375e6,5.083147779434301e6
-0.00297,1.1918216709428897,0.001378604289590294,27.790973020078066,1.3890470421139292,-7416.645021327698,2190.3932233160067,6.681514340670309e6,4.550615714469937e6
-0.00298,1.1919164251149394,0.0014353103116392055,29.027119541515102,1.420565520135681,-7926.760832341178,2005.7462090153033,4.1513328866655547e6,3.32063858411153e6
-0.0029900002,1.1897766725686516,0.0013648058942205947,26.64053456708561,1.3300561943410283,-6478.198540661779,1978.1399092177235,6.146014117819853e6,3.39867446897141e6
-0.003,1.1913536419509754,0.0014027859734395446,29.000382844713048,1.446785537456552,-9364.511388169063,2523.298114128933,8.97397497420943e6,4.867106201231645e6
-0.00301,1.1911870333016619,0.0014096034535649627,29.001794160030492,1.413048140728086,-7722.011912791124,2250.615359636451,4.621479345889978e6,4.484191129431953e6
-0.0030200002,1.1900770973164074,0.0013888184015033644,29.001886170402127,1.3855854166272559,-5863.100659032337,1850.8240068681357,2.462936440296874e6,3.3638969400718133e6
-0.00303,1.1908445866119133,0.001390173229436257,30.260503649317535,1.3543028121971967,-6317.414244264467,1752.7523451065813,-315891.6739119489,2.7196130864079054e6
-0.00304,1.190554686887988,0.0014024469081012829,30.487717610515457,1.3270764481122153,-6850.098903978036,1486.2259815743573,-1.1587018740534077e6,1.6748787933423012e6
-0.0030500002,1.191473262320704,0.0014412124477419244,30.522285661455296,1.3248729427434127,-9995.884387666505,1558.0225678096954,-716263.5580616688,1.9279235216603514e6
-0.00306,1.1921487520986325,0.001474466187186844,31.578006014322366,1.4543756633587848,-10297.31383959664,1914.6095516509604,2.0870071157068794e6,2.660395981433939e6
-0.00307,1.1929254321666976,0.0014883389176614061,32.94344122156392,1.716333688350225,-12479.838911693665,2499.994664565764,9.39939510831757e6,4.423381767395236e6
-0.0030800002,1.1926739898229712,0.0014336311589792164,32.01471061870194,1.6148366908523601,-10752.672520140357,2688.4093633079156,8.46091643301185e6,6.293945929437479e6
-0.00309,1.1937890602245107,0.0014550985141887425,31.611608852636483,1.662505142969202,-12409.04037772803,2556.6172420608286,1.0104141417009419e7,4.855167471113694e6
-0.0031,1.193290083024766,0.00150554684880677,33.41735114046593,1.901109347520173,-16099.508453440589,4114.981002559312,2.14830305102484e7,1.108167734721208e7
-0.0031100002,1.1926713148042003,0.001477145533788742,32.36750392423565,1.600994201890506,-11600.272833304949,2437.796793631429,7.001855259727721e6,4.2204671027683625e6
-0.00312,1.193206571616367,0.0015294505422756015,32.6027703324121,1.6137300107632941,-12121.988892329307,2539.5733071281734,8.275773043682884e6,4.909698339288419e6
-0.00313,1.1952357764768555,0.001441079017158711,29.830458291198187,1.3699358113620088,-7708.065358981896,1733.6319436820122,3.251951285052046e6,2.505150947264584e6
-0.0031400002,1.196720175612498,0.00145575856984926,30.926651769568224,1.3996956466206643,-8390.27684745933,1689.99963073379,875171.2178427012,2.166396288797095e6
-0.00315,1.1979427103773437,0.001415377856601932,30.959759522258466,1.5154536810512742,-8882.290177701507,2303.9942397646414,5.817683462325442e6,4.481525728945266e6
-0.00316,1.1982975970275391,0.0013264297223371728,27.709356637023713,1.378214266116147,-8840.951258545942,1865.3456298476883,6.973689821523681e6,2.576335076998847e6
-0.0031700002,1.1967557013148433,0.0013820379280998568,28.955013003178312,1.5496617372104393,-11372.997792033853,2657.331040463469,9.049759106922116e6,5.678550544995718e6
-0.00318,1.1953824856314954,0.0014244898881449852,30.76446351168538,1.5324000872440302,-9861.027342559622,2229.014883928304,7.4461288858193215e6,3.873424816340472e6
-0.00319,1.1962811023524418,0.0014341044326601194,28.60615491405504,1.4411806199453265,-9614.323124974677,2029.503322215421,6.094322839290679e6,3.2192887829514677e6
-0.0032000002,1.1943815007917007,0.0013582765857167668,26.54221738465284,1.2532599395123345,-6439.969093571991,1692.7293191857377,3.439895134914793e6,2.2488247157605e6
-0.00321,1.194257507750194,0.0013767364342283737,28.2823930362598,1.3848062518578732,-6899.784426145325,1821.8694276211793,4.811834180026523e6,2.4813834867405053e6
-0.00322,1.1950656147434575,0.001367643443232379,27.833134151023824,1.2572407645657662,-5366.372638842954,1397.675670323932,534458.1713671554,1.8616327997628022e6
-0.0032300001,1.1964107016163095,0.0013331604243451511,28.054148827526546,1.2449631884577066,-5998.088843415887,1760.8293367919193,2.1466745812944234e6,2.9541208120576423e6
-0.00324,1.196994679694141,0.0013194742719974688,25.826949364121642,1.2231050902833565,-5216.880890081917,1719.1516876690353,3.428387757673936e6,2.6462008827256397e6
-0.00325,1.1980847613688461,0.0013990755360456428,27.81051753876089,1.3626791665315454,-8312.85319302615,1844.0032418837927,3.9204147823179015e6,2.520848798711289e6
-0.0032600001,1.1970544681073239,0.0013703463441390401,26.99552131837174,1.2815399490395976,-6869.368851165552,1568.4676629750668,2.0456261943098847e6,2.2282389763057795e6
-0.00327,1.1985692557439456,0.0013414710310882575,25.15972476369671,1.1843944479723005,-5078.050640828044,1457.88897400414,1.877937488306681e6,2.111497408974949e6
-0.00328,1.1972418880720683,0.0014499752683429594,29.98033621376226,1.30259319833807,-4965.059767700323,1530.1305033743192,-126558.14759388006,1.804788504835619e6
-0.0032900001,1.1987931620147463,0.0014456210441032129,30.0639889365129,1.439220329244532,-7677.303434466397,1789.1315245750318,2.412016126969264e6,2.779211319589059e6
-0.0033,1.1993367823319352,0.001317350410845785,26.845664734072116,1.1973646512640037,-5111.959708726506,1394.5343159171125,1.0891935390156754e6,1.7093125701402356e6
-0.00331,1.1994282031448245,0.0013240241747792447,26.62737723143636,1.15430198253559,-4291.175112850269,1173.1867806713446,-1.3867022882013384e6,1.4338462745215318e6
-0.0033200001,1.1987736128711897,0.0013297714922860223,29.219571093471068,1.3229908927140217,-4526.7431333276,1410.304095994007,1.544577741162917e6,1.5119396556664e6
-0.00333,1.2014971754853523,0.0013096401946643106,25.506382247496138,1.2303740358675201,-6667.943647652321,1482.5462584678312,4.064550771385169e6,1.9350835039338751e6
-0.00334,1.200843339014651,0.001329694511342103,25.628087567755948,1.2120462035566233,-7505.7585731540685,1548.1284367278838,3.724059282680966e6,2.049787044317247e6
-0.0033500001,1.2015221995208984,0.001343588554058864,26.220662375723894,1.191711255264815,-6513.398650651519,1380.161128568838,1.3552281929302448e6,1.7891085251291613e6
-0.0033600002,1.2025009105712865,0.0013090329425209316,25.4212578993677,1.1707825192174688,-6363.550022908582,1202.773270606712,736021.5546635288,1.3847777014031238e6
-0.00337,1.2037832841769518,0.0012495949087949604,23.60228798481063,1.0929511273915549,-3748.4454487422854,1180.7149739612944,1.2664576130975592e6,1.5618828522405091e6
-0.0033800001,1.2031261208979505,0.0012704619131794913,24.769339642524464,1.0568939133186173,-3514.466094244195,1137.9079294614135,-798875.4283310876,1.4109229693205946e6
-0.0033900002,1.202155267078808,0.0013254575421608723,26.401667574046364,1.3368196478962076,-5274.274073338914,1885.609805881293,3.9497147149952594e6,3.4509596559964297e6
-0.0034,1.2026584613184563,0.0012870442378424675,26.53628756975881,1.2435068630445247,-4848.767574360354,1271.0225205134097,855722.3923824673,1.4186885975973054e6
-0.0034100001,1.2024174871311524,0.0013586188192743168,27.961392368544047,1.299800130133328,-7137.510110539772,1495.6150382909714,1.045697482051898e6,1.8372119462521528e6
-0.0034200002,1.2020942189206036,0.0013747232066230752,27.724855217660508,1.418557325717923,-8267.1987756792,1857.8218957292047,5.37822749989122e6,2.5808644045509924e6
-0.00343,1.2019953818838882,0.00136043879003936,26.40321747142038,1.262032928696265,-6886.089762398809,1504.2475977763731,3.1678418646201547e6,2.1145459337050854e6
-0.0034400001,1.203425193082031,0.001350545781461863,26.11723214938983,1.3564216112007008,-8937.041656074589,1888.4338931245488,6.098950520558924e6,2.7966561912514432e6
-0.0034500002,1.2023960768468747,0.0013968832743049314,28.3419433470878,1.4289634230042452,-10086.205800325117,1893.990414980734,5.9863658121710215e6,2.684457276278624e6
-0.00346,1.2035915693680659,0.0014078928247473286,29.12922436519745,1.3597389225495529,-7890.492318615449,1778.2630389433964,3.7573740516260234e6,2.5240637914504013e6
-0.00347,1.2038491788166992,0.0014131413032836008,28.262700656004373,1.285977257795006,-6950.932600803883,1574.651238660588,1.8527897105031603e6,2.4153902646632176e6
-0.0034800002,1.204626803989648,0.0014341683620948753,27.831683943439618,1.2317537758986559,-5700.316270073339,1365.7939587532433,-250168.7281494874,1.7406450179912332e6
-0.00349,1.2050541035425801,0.00138957917415125,26.459366617662923,1.1149844651312883,-4704.455354257541,1172.868441147284,-799995.8755764143,1.3542181807128207e6
-0.0035,1.2066033776195304,0.0013587118304448753,25.564889707318983,1.2981547746774595,-7268.706092113119,1794.9401898071749,7.097977607344763e6,2.8737883002341255e6
-0.0035100002,1.2047733307222648,0.0013433751144426354,25.10280145842446,1.1603124270625096,-3242.8879818505898,1382.0417686635085,1.3364736427300177e6,1.8868684915463903e6
-0.00352,1.2066545053151363,0.0012600012118130631,24.49015807703733,1.0582649757809603,-3536.5580657580363,985.603615517342,-668438.3137518463,984462.8266540045
-0.00353,1.2061910670583986,0.001323074002989605,24.744368483902168,1.198586516054393,-6192.212373045066,1577.3656876362988,3.4249836322476277e6,2.3881798386659077e6
-0.0035400002,1.2073362316957974,0.0013703203203015554,25.350621525161046,1.2109610495625098,-6695.607037071911,1880.8722938712094,3.4262311892139865e6,4.002185877038442e6
-0.00355,1.2073190507294929,0.0012814658858969858,25.110030898045867,1.1013902530468698,-4009.6327334167086,1141.499742576597,57108.50567111743,1.229530186869872e6
-0.00356,1.2091723617446304,0.0013046942918138221,25.821310161808878,1.261881181528174,-7049.871370427256,1939.6793928770642,4.809302729845844e6,4.0108839897894748e6
-0.0035700002,1.2072242638830084,0.0012874267975111686,24.794823460211063,1.1938295079835046,-6333.058687340005,1467.3749882125633,4.033756402261193e6,2.1441052814665167e6
-0.00358,1.208021394986914,0.001281173353835143,25.368653139795292,1.2851425681507027,-7260.871328021242,2182.5139535317044,7.2025289762457e6,4.74527240027755e6
-0.00359,1.2075526968028323,0.00125057425231237,25.410880724752136,1.3050314574148942,-8616.061516061569,1852.6897795972075,5.848023099378445e6,2.6538511854662593e6
-0.0036000002,1.2089744136652338,0.0012872637733032006,23.58332845358005,1.1391303559059025,-4739.515722557658,1290.381009814698,1.9581666815029003e6,1.690680441770103e6
-0.00361,1.2098890101761712,0.0013094832282790464,23.34924648587708,1.10628118501527,-4907.105359150711,1245.1502660765932,1.781703231945837e6,1.4567880627825141e6
-0.00362,1.2084256777888673,0.0012843228796114105,23.0201597526128,1.0757950899797466,-3398.2056398510153,1409.4250707513143,2.208160060488704e6,2.306379555876232e6
-0.0036300002,1.2096373066801764,0.0012209897285950112,22.29073526488753,1.0995687424604996,-4106.962751174219,1542.482553413655,3.3297338029902275e6,2.983284500333285e6
-0.00364,1.2069837483409176,0.0012973463961834539,24.05348695163605,1.0775408147211454,-3907.962749607158,1121.4543055303661,392379.4435264203,1.3498710256448586e6
-0.00365,1.2086953461072258,0.0012991150059958056,23.453120542240644,1.0999947678973743,-6387.018000920154,1298.906220868948,1.9810561888412358e6,1.7074677283777697e6
-0.0036600002,1.2094064317363271,0.0013276983727651822,25.415015196135002,1.1212459476630152,-4309.409920399946,1161.5224567069558,633381.1940227404,1.2585593393158396e6
-0.00367,1.2091724779484385,0.001235897408416899,23.891216946279336,1.045277670260655,-3829.1146327840465,988.8628205159958,94028.54597344923,1.0800682863526337e6
-0.00368,1.2093238493050773,0.0012269369937014244,22.57054742208543,1.0147138019706547,-3846.4351736969584,1079.0223917607436,1.3982485638284876e6,1.1955698881924085e6
-0.0036900002,1.210006174947947,0.0012492879707578014,23.531244495816143,1.0491647599708345,-5707.923732907923,1206.0946256813572,1.9582461984241544e6,1.7349661839922317e6
-0.0037,1.2090959757739248,0.0012786762404492938,23.543430164536826,1.0817605932694667,-4451.587480893445,1208.4745324794956,1.7405357752949102e6,1.473247227405315e6
-0.00371,1.2121730216261721,0.001307452513740045,25.196750224644127,1.396384141275299,-8253.55733057229,2438.0815148042266,9.648508874949705e6,5.487572226166141e6
-0.0037200002,1.2119998874906248,0.0013332725958845099,26.35498140100832,1.2811202541684241,-6370.573765085636,1716.879829672892,4.141228706205088e6,2.6702140691647343e6
-0.00373,1.211003656017285,0.0013072243118302088,23.426370686718176,1.044864971704166,-4848.486357346124,1097.3641811674793,683355.719185036,1.1127672810693367e6
-0.00374,1.2107268693548845,0.001312329651197262,24.606121037596278,1.1167858707129987,-5103.412651093605,1281.3450023029,1.6896120742067466e6,1.7420044720051829e6
-0.0037500001,1.2107650499065417,0.0012612977607008768,24.536677740181805,1.193678015387682,-6920.865412269003,1489.8897852895238,3.798196301313172e6,2.0044181690181303e6
-0.00376,1.211428821350683,0.0012913313963285845,24.13474260551532,1.1000662161220394,-4731.1605373334705,1062.526233296598,924190.4128930629,1.0504850703247327e6
-0.00377,1.2139852235110338,0.001228709566706237,22.997855264233962,1.0220551826209712,-4281.185210885513,971.8950910050013,783139.7136817073,953270.9015047038
-0.0037800001,1.2133752935558604,0.001260869679716675,24.69418987356302,1.2319092389619244,-6151.9189106507965,1605.8483509186144,5.0527921010976825e6,2.306017597574293e6
-0.00379,1.2135606462173825,0.001251124633971639,22.02734279545019,0.9463231622821675,-4298.648843317852,837.4313632347504,-344612.7744108372,848066.908516358
-0.0038,1.2134540108444332,0.001233459691142692,22.39624706150404,1.0687935557414137,-3518.205228391262,1111.647688591862,1.8818113267168931e6,1.2776626415518492e6
-0.0038100001,1.2147217448746084,0.0012326644993288609,21.67046566347107,1.0091763101346871,-4875.472798015773,1037.4811845135912,1.6879781501241007e6,1.0680363356599447e6
-0.00382,1.2134829194717793,0.0012797669296078502,24.580087843078008,1.0741465561313635,-5649.179752631884,1052.9527255876992,-619015.2033661272,1.080324694876421e6
-0.00383,1.2137978251122072,0.0012799593402387502,22.680675050784213,1.1307663512885682,-4917.956219056432,1266.5295399192435,2.5815170934867593e6,1.7700033080616444e6
-0.0038400001,1.2132548288895486,0.001280929379528979,22.237817001432933,0.9897856817572425,-2754.6128038252637,889.307188666066,477926.9985843751,815589.6947743391
-0.00385,1.212711094886523,0.0013210734652080048,24.541118705809495,1.0656423915795312,-4001.152428143714,1040.9073719539792,157347.26695922387,1.0283014649232759e6
-0.00386,1.2134288473459962,0.0012891681030067687,25.479761228736507,1.133743448581193,-3810.2086853719834,1270.8284743850443,701216.5355168604,1.7601016993447908e6
-0.0038700001,1.2143575256075216,0.0012086040093935212,23.273769256727707,0.9592099711203885,-3676.723851382759,863.1693809998651,-2.2360052972510224e6,896111.3600255
-0.00388,1.2120054154987336,0.0012475641451493772,23.191453438033406,1.0648599521353854,-5211.965871994127,1270.9313485812786,1.6168430991459065e6,1.5249676201427688e6
-0.00389,1.2146949070215824,0.0012698396176343695,24.747068627611377,1.1316347012740702,-4505.700527510806,1090.110277635366,1.0403371022654967e6,1.1285054408023632e6
-0.0039000001,1.2165217735075198,0.0012678244865807304,23.41373110399947,1.1219845182191943,-5336.693306330478,1290.2814075444562,2.0786882262794191e6,1.6659961343771014e6
-0.00391,1.2147843454461886,0.0013262098652715509,24.9946329124502,1.2444425701406971,-6218.412991948637,1759.1288910581943,4.389058292591595e6,3.134239922451384e6
-0.00392,1.2150088913653325,0.0012880162623088453,22.970940989595075,1.2161566124994263,-6543.083384473814,1884.1804481873623,5.221883747846151e6,3.631711463067526e6
-0.00393,1.215318824594199,0.0013152660860290407,24.203103466372383,1.3495268358762809,-6325.224701117524,2715.127747401763,9.75430485461253e6,7.50319111051966e6
-0.00394,1.2156500071340801,0.0012745561675575959,22.660826397610045,1.2776440580824646,-6422.223837629229,2417.8401823240392,8.95393398089725e6,6.05654743184885e6
-0.0039500003,1.2165199475385768,0.001223652328087474,22.269009363063628,1.0553143384055585,-3669.3552637283897,1349.4114175772586,1.7826752483403715e6,2.0972278438431714e6
-0.00396,1.2149692949163082,0.0012125892591030923,22.536547349697752,1.1182514333576772,-4947.304843885927,1362.5380380552806,3.132161033881989e6,1.7963249963123892e6
-0.00397,1.2163214626107397,0.001259812018250172,23.31142222194572,1.1598826512890892,-5932.6927924947595,1660.3440896220454,3.890202588280783e6,3.2913898102526898e6
-0.00398,1.217610701685155,0.0012880868128147473,25.158820329508302,1.220502081058193,-5904.109491371106,1405.2309223108068,3.9941144701400045e6,1.4914381271978081e6
-0.00399,1.2167646289520515,0.0012462268777149884,24.713446565854795,1.1195132931217524,-3922.3664092919544,997.8078021032092,-793216.7304356686,977265.4383805437
-0.004,1.2175210996938453,0.0012136233086254965,23.41688271979275,1.0914223426744474,-4209.375987247038,1123.5906955222677,1.9422805566849492e6,1.1471167511276908e6
-0.0040100003,1.2179865958673843,0.0011679912535248929,20.399718440621783,0.9144713671253372,-1424.1705269256743,777.5156928910833,558224.96200933,653740.230772607
-0.00402,1.2184793813902361,0.0012452087107829317,21.683912207869977,0.9436583591341754,-2184.3557199432053,875.0495027330437,-317932.6691664952,963322.4000826263
-0.00403,1.2182092417387693,0.0012077442099899644,22.628874722128902,1.0369299218179482,-3582.649968600961,1009.4208632804792,270878.33412450826,1.05497572544028e6
-0.00404,1.2186698188292986,0.0011431130645586656,20.655192731243762,0.9388284661203482,-2616.707690730824,1012.0076686805169,773467.2516506268,1.1518189993996276e6
-0.00405,1.219323230457713,0.001225539422364015,22.651530465302557,1.1365296181460658,-4570.464829587534,1307.5862107997075,2.7037572449347135e6,1.8279877135183525e6
-0.00406,1.2194578312618174,0.0012236405107918828,22.905145509170467,1.1298224873032257,-4719.923867175435,1412.3992605566496,3.482815712842159e6,2.1483750366363623e6
-0.0040700003,1.2194059876699206,0.0012975356589123438,23.33955711171645,1.0529882796154348,-4265.042618051713,1077.6104297448362,259852.44145189432,1.2914495572387085e6
-0.00408,1.219627243839159,0.0012557195049139349,23.529457407027724,0.9786605018484288,-4401.793135613783,1014.7398610955352,-54013.34824766086,1.1743178013456238e6
-0.00409,1.2209102718271483,0.0012258832096652707,23.400942480179175,1.2042439484156102,-6323.63493220936,1903.1421727736392,5.022635885283326e6,4.176513698341085e6
-0.0041,1.220078663269045,0.0012195336629598893,22.099539240406912,1.0454302000736508,-4659.941525509693,1165.021034001056,1.6698796935306857e6,1.313113148310771e6
-0.00411,1.223720578460155,0.0012799878904381642,23.578884687669287,1.125940957652142,-3324.048690983541,1240.3137373992668,1.4639791695068039e6,1.4171838517869562e6
-0.00412,1.2217590455808582,0.0012330998787199736,21.439853838043305,1.0244554190573079,-4891.177724197021,1359.8085019258808,2.7739257659824514e6,2.13914236171463e6
-0.0041300002,1.2200572026584,0.0012352972440870242,22.01459843682779,1.0591788832751363,-4169.8589536428535,1356.1328151173277,2.614147042038256e6,2.0181696050363667e6
-0.00414,1.2202010111053703,0.0011901882617142495,22.016544818931397,1.024509561586494,-4583.866928131341,1127.8886095120395,1.5842975412040795e6,1.4692718216832175e6
-0.00415,1.220808905070216,0.0012025962194689135,23.779092055637182,1.1704429623019708,-6827.228080077548,1574.5032199885463,3.7282508198432606e6,2.4850430000414513e6
-0.00416,1.2225958405346669,0.0012205104318672765,22.75012737226491,1.1131945931606444,-5437.698789805837,1433.0466805140034,2.6632699639882566e6,2.3412046483023106e6
-0.00417,1.2219581746888644,0.0012248896067679409,22.92954381062594,1.1842661257720764,-6110.204023707299,1536.0809340700232,4.669509137038935e6,2.1466218326576096e6
-0.00418,1.2237012465279287,0.0012006775934796327,21.382964171866885,0.9728298277892741,-4034.560206523033,1158.4100649429813,1.8823782082082506e6,1.6662343009421404e6
-0.0041900002,1.2220966384428698,0.0011777806430046528,22.223487448918885,1.0675441827850005,-4696.540085168161,1084.5677790569825,2.641307381528323e6,1.3066130502351036e6
-0.0042000003,1.2222782994361343,0.0012092624929122434,21.690500515006658,0.9790045807864867,-4891.629716513182,1099.1233876217195,1.1592034295201146e6,1.4379621673347314e6
-0.00421,1.2231652957596677,0.0012509505438114236,22.863776694347273,1.3120159755463845,-7864.844041758531,1926.9765479809882,9.071695205380658e6,3.396554620991802e6
-0.00422,1.2235794124756814,0.0011871284806213296,21.28170469175815,1.049814242946137,-6121.599989334628,1337.7921634721972,3.798662748428369e6,1.9724281972134367e6
-0.00423,1.222937769705178,0.0012067791269797414,21.546180437613156,1.049366361889079,-4142.681673374037,1480.63173500577,2.5944079822802204e6,2.8424312275653994e6
-0.00424,1.222693636578419,0.0012640117594617613,22.872989269139282,0.9944290263396648,-3841.34648895986,901.8768328228651,-631426.9700897881,954768.0474838922
-0.00425,1.224263715434472,0.001222882866805355,22.000731965922196,0.9872676641339645,-4431.443295143039,1253.8539269150351,1.1463535929345104e6,1.7995865900053512e6
-0.0042600003,1.2244377600293936,0.0012025792694394858,22.176889890513916,0.9387194466805632,-3497.743994094307,829.8193178828301,-716731.5675487507,785704.5310167174
-0.00427,1.2244324863480471,0.0011977237992451665,21.678012370478235,1.0492014489134263,-5119.948232475655,1147.5182491872697,1.9512980298473479e6,1.3989067474974785e6
-0.00428,1.2238141701975593,0.001155089824237423,19.565641893767378,0.9441564181131235,-3392.6640190901517,1091.6869677241696,1.9041128250797777e6,1.4048306190916141e6
-0.00429,1.2243362918643548,0.0011511421245434202,20.457558205745794,0.8822613243167337,-3369.9061059431992,867.1107848490055,-241439.73693795828,943635.5924146915
-0.0043,1.225093323978515,0.0012561661497168676,22.900286516867617,1.0697318100597386,-2961.5105858047627,1252.9054689375384,1.394072132197075e6,1.6890881722812117e6
-0.00431,1.2251141223579076,0.001201495181950378,20.37511328933921,1.0105313115603658,-3979.7176579113575,1064.7342285106622,2.211526000591216e6,991328.7444947509
-0.0043200003,1.2266103765590826,0.001251347266135932,22.26135172324035,1.009069252932921,-4101.0892779560145,1050.7608956797312,587065.7489383509,1.4940752636485891e6
-0.00433,1.2254723053118162,0.0012102827831306177,21.511157102711817,0.9772836239144903,-4580.4688325164525,1080.3831221188416,1.0767443743979374e6,1.27265368871854e6
-0.00434,1.2279921720912093,0.0012155013646003169,23.340620837680614,1.136484089238967,-5510.532916488635,1262.4205340305748,2.688328288645575e6,1.4906847697009074e6
-0.00435,1.226246727468947,0.0012269877414186172,22.25912564647066,1.1042753042758076,-5111.338521043058,1430.926091952984,3.024252482862121e6,2.3658219961666646e6
-0.00436,1.2265829416511724,0.001176599765929165,21.109407413738445,0.9857895046923046,-3990.3816615767546,1047.7039102001495,1.0357024436950631e6,1.073633895612255e6
-0.00437,1.2253001448876948,0.0011612625222871525,21.030557915094523,0.9314890653142007,-4045.350930438419,876.9626126821618,-255874.9919537823,931571.1267311305
-0.0043800003,1.227191969639941,0.0012135958842284448,21.3689254216302,0.9241089358706306,-2910.3187402709077,806.3910226303276,-953980.5870758123,728682.7120291331
-0.00439,1.225714257445116,0.0012251183599031863,21.582691135930016,0.9741637282169481,-4301.42442957426,990.8073908862265,734418.8328551083,1.1345813349413571e6
-0.0044,1.2265717407409191,0.0011818179990340072,21.594113610784213,1.0155740339453034,-4227.6044534729435,1127.3342177273605,1.8591213290104514e6,1.5694138405153442e6
-0.00441,1.2264602874222652,0.0011336781435331124,20.763194635300184,0.8820569328739712,-1831.9677211828389,825.9447565500449,-853582.4542499281,924917.92484446
-0.00442,1.225689180146974,0.0011658817774844845,20.683608972677277,0.8970127318936881,-834.6266696797323,816.4477562853955,71436.20025267896,767940.3581625283
-0.00443,1.2260209472764645,0.0011795470102791714,20.0924126428876,0.8804818234156176,-3309.59529925965,876.910909191466,-428795.0961716003,958037.2265110984
-0.0044400003,1.2269914344491228,0.00114687719531997,19.714040908538884,0.866395362951535,-2927.150039955289,765.1167152378944,-390722.97797343775,662789.0005830076
-0.00445,1.2290757199449223,0.0011953437273435029,20.079560753915477,0.9605859685839979,-2949.429840005409,1015.6385192028845,1.4854871979789226e6,1.118125010777794e6
-0.00446,1.2293737848178696,0.0011786985048323243,20.24291559365563,0.9055198798668983,-2871.378768391983,780.8007706843993,-199831.7614153079,665975.7682085956
-0.00447,1.2283010983615235,0.0011639895459572961,19.44611726499053,0.876536775627334,-3134.3407835574026,838.201650307654,142800.38104904792,961207.1715857
-0.00448,1.228092936588381,0.0011683921558762395,20.11809201654437,0.9746030098477476,-2930.181043083115,1090.0696920183004,1.9185176353442878e6,1.4096743149434605e6
-0.00449,1.2285166844646485,0.0012609298859814996,21.79907669822538,1.0837210092810696,-4355.828645617124,1308.9051252270006,2.8690515952581917e6,1.7714133234225616e6
-0.0045000003,1.2291470143875978,0.0011836041092027298,20.681177892762424,0.9332151890088013,-2295.9382270152582,864.5083827735866,131537.09565500234,826742.2980436361
-0.00451,1.2281287372086922,0.0012648708163134816,22.482571829458053,1.0321421273619589,-4827.875925839111,1239.8468738150832,2.1682864670530036e6,1.7767634454354262e6
-0.00452,1.2291279907136725,0.0011950489459369882,21.575946353147025,1.0633908239290337,-5011.753373130335,1116.3705396561058,1.8668160319733561e6,1.410206581217022e6
-0.00453,1.227414869797265,0.0012183674643032932,22.66339230196869,1.0609508958133191,-4952.007470099593,1133.166638244609,1.4059186784245102e6,1.3411088187489226e6
-0.00454,1.2285323087412114,0.0011963249933219869,20.991185746776313,0.9738179446271137,-4113.1564878418285,1129.668945656719,1.2262090508180244e6,1.5423399880935082e6
-0.00455,1.2310932713002922,0.0012027040847197713,21.79488396145711,1.001542112969615,-3370.2222359008265,957.3281526921248,996847.0023808213,931115.9801880876
-0.0045600003,1.232130598553515,0.0011636060766769638,20.640845041620416,1.0145318019771126,-4841.010154869495,1130.8250762330235,2.10968521474784e6,1.4483630301369966e6
-0.00457,1.2326362101090824,0.0011841723987487478,19.966659051790877,0.9806821500953946,-5262.573607144264,1190.1271760857749,2.9870198724687165e6,1.6410659687128412e6
-0.00458,1.2340204083087896,0.0012227253455664605,20.759822357756008,0.9460325254014541,-4738.52850193732,1100.503489093501,1.9418272184709306e6,1.4978473677037456e6
-0.00459,1.2299767447107401,0.0011832496477506133,20.34391645805979,1.0003373325469034,-2600.2050284683132,1268.8393495137914,2.3833450242005372e6,2.167864509458401e6
-0.0046,1.231334100351562,0.0011100698927868752,19.183492497431768,0.8955507801205709,-3151.878463525146,1055.1916994353178,1.1828672884575075e6,1.6669975249596615e6
-0.00461,1.2286434768023438,0.0012183590249441314,20.879494184505315,0.9693061412774578,-2894.93641898186,1104.3828830768791,1.5619034445429044e6,1.7911411509063984e6
-0.0046200003,1.2294473707070308,0.0012302912513169862,21.73996538480354,1.1315503434968255,-4721.8823764044,1831.8396351979964,4.443604154646237e6,3.9157970652035023e6
-0.00463,1.230726150016993,0.0012054912705669473,21.72549817039888,0.987087355891401,-4286.46995145965,1120.4599089276478,1.277533431118661e6,1.6401382031791196e6
-0.00464,1.2304546472791036,0.0012124718512352567,21.84114542821305,1.0527827356422934,-6247.047694272878,1130.7451589209888,2.409995906177182e6,1.2806204141882667e6
-0.00465,1.2309897052389656,0.0011517683219225668,20.756611872485596,0.96816988587554,-2924.8197374957176,1157.739319259115,1.933767603589651e6,1.4273300913345201e6
-0.00466,1.2319027695874039,0.0011949588189508243,20.50716171259497,0.9401539761803158,-3954.120494557439,994.4397712307383,1.3528808645953322e6,1.005814762407777e6
-0.00467,1.2320355722976548,0.0011627231198634938,18.96867706505269,0.8697387623816211,-2989.9193283518807,824.3015854279585,921436.8710242576,881997.2855309242
-0.0046800002,1.2310462472925767,0.0011488094927245562,20.047351710509894,0.8367018653375742,-2528.9379416450543,710.5655615365168,-1.223821258800269e6,706017.08241687
-0.00469,1.2329566487379888,0.0010861407719662973,18.696241740371097,0.8342647129739317,-2685.5455982551043,748.6682336326653,259315.93514216552,666420.9795711385
-0.0047,1.2343677334493148,0.001120252988296948,19.08211767201684,0.8892828385225228,-2598.756207443499,896.9431585391781,1.2971967052337779e6,955844.8900272038
-0.00471,1.234208733278415,0.0012191170447394797,21.843763461699844,1.042052158885435,-5803.503464803907,1204.513574134966,2.798030258245626e6,1.400141968519569e6
-0.00472,1.2345217135166013,0.001203003205343899,20.694850408888918,0.94634271247969,-4102.643942231498,986.1260836296676,1.6304152862627322e6,1.0988071341581251e6
-0.00473,1.233294670198145,0.0011437122194086992,19.069563221192528,0.9202615679726088,-4143.213653270028,966.5869665844847,1.7905353552265044e6,1.1805596456454382e6
-0.0047400002,1.2332129255520523,0.0011825068360513367,20.79709259006971,0.8236234319075204,-3406.993947402636,723.111958772594,-1.4523045629379533e6,747116.12993898
-0.0047500003,1.2340653177292988,0.0011396648075381363,19.400400509827055,0.8859238042968264,-1968.3308856234823,936.4015897336119,849300.4688276215,1.183175382964426e6
-0.00476,1.2339336948086927,0.0011655608879918631,19.205273374400495,0.8555387722860779,-3346.0516851822736,868.847161659686,959196.7159563015,1.0051222497444537e6
-0.00477,1.234216685957616,0.0011645936164207803,19.714312140833904,0.8970279726716877,-4284.147043358465,795.0475255808431,460853.5841573331,730484.0745470779
-0.00478,1.234636455866602,0.001190065726455537,20.53990743203187,1.0047250936116723,-3628.8639134261707,1043.6068138441533,2.532955179911311e6,1.2713288187073194e6
-0.00479,1.2339066301967776,0.0011963020823583478,19.659864807141275,0.8487069665608837,-3231.3229098426755,852.3912609438721,-435152.4076980362,1.012136670088512e6
-0.0048,1.2359733448035175,0.0011921097819542563,21.144771620557965,0.9029320696264953,-2407.4342118579,814.2272420378823,-434206.9382846846,763067.9976883715
-0.0048100003,1.237511589008693,0.0011387689845975136,19.61856085721998,0.8525872259984524,-2727.6108804963524,751.7527060975771,-300254.2554655026,706289.810252945
-0.00482,1.2384507092037127,0.0011575061675133573,19.925565141682345,0.9934983750789754,-3512.579686522576,1256.2613699812398,3.5429487457759716e6,1.7314444458349324e6
-0.00483,1.2366817007727542,0.0011598733347577914,21.009549165289357,1.124020023650193,-6100.317349360553,1728.5242949657434,6.112350102404179e6,3.417131919584414e6
-0.00484,1.236317946153028,0.001182085737279787,21.149944064416612,0.9527539925205759,-4401.980680851399,1068.5067943251129,1.1046093102976948e6,1.3607335676164879e6
-0.00485,1.2362691603023435,0.0011234901327525353,19.490594947817033,0.8713041231227368,-2386.5580613925204,923.5132826964227,271847.5855209854,979481.2593370399
-0.00486,1.2349691148633806,0.001138093633965935,19.07671396418642,0.8631659389629159,-3576.570638323977,786.2117436473285,544837.3728538206,753836.6476495686
-0.0048700003,1.2346593271659192,0.0011120782605223336,19.701118968167034,0.9138370260528439,-3688.8541635158826,994.7055719973251,1.1322008319123285e6,1.1965783875475514e6
-0.00488,1.2364353027079105,0.0011164829895464864,19.414253150696954,0.9298557683850309,-3796.5589611947094,919.5265765044511,1.6243030758319567e6,895044.4121970313
-0.00489,1.2363046784094742,0.0010932025913805137,17.497580938285044,0.8743434880272287,-3043.511015218465,866.088958874492,1.5659414327597904e6,941742.7708291785
-0.0049,1.2364513302769538,0.0011416622102060328,19.974181556987556,0.9657382419805767,-2594.2975735262066,1033.3027694005905,2.342801562289663e6,1.1131326543415654e6
-0.00491,1.236306693653904,0.0011706152010284466,19.112751661410986,0.8994165772438286,-3838.2906397840993,857.5091771892786,1.2340896552026197e6,911205.0801262263
-0.00492,1.2361289629208028,0.0011014086038443178,18.85130256256826,0.8569362964727045,-3289.7587118740757,939.8794305353525,1.6189081989402997e6,1.22195426605461e6
-0.0049300003,1.2379029997453126,0.0011583145933437744,18.977962337013416,0.7578499112917721,-2745.176584515206,564.4402825860903,-2.2194003980114423e6,544535.2557999139
-0.00494,1.2368781960416966,0.0011307124043231484,18.995932642800312,0.9371554395691968,-3691.5518344643797,1034.0441844630832,1.704252123510638e6,1.3532763740223353e6
-0.00495,1.2376036306886717,0.0011943129364184435,20.220171667701404,0.8889346393405635,-3781.8615112708344,897.5039221133255,202.26228192483075,990456.3930021
-0.00496,1.2356568905764638,0.0012212765324754237,21.223781057124604,1.018407634161188,-4942.6355477731695,1029.8127595162289,1.8214012086503753e6,1.022068067353673e6
-0.00497,1.2359671973417972,0.0011723095590419198,20.24253809063749,0.9138014401448331,-4416.887300367827,893.3749934381281,1.2185659944362994e6,1.049393443371247e6
-0.00498,1.2373363080556639,0.001153978904815264,20.477723358114694,0.886145368464442,-3395.865724850919,887.5852837387097,-34.13275520203635,807098.0443231956
-0.0049900003,1.2368790977649415,0.0011752690860643272,20.522010420015025,0.9397667137390933,-3535.2819194064814,894.143328773389,454117.9535535726,850626.6944408013
-0.005,1.236063867893263,0.0011163734794843807,18.88828399243845,0.9135743842042603,-3203.4225110979783,1091.0306284912365,1.3550917095628495e6,1.5335411884333806e6


==> anc/Figure-5/d2_L254_rJ1.2.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2414798315199231,0.001091733595815109,18.36258243776998,0.8033518430972597,2850.5731619189282,711.0585032252316,-51399.164604748046,771028.1952886322
0.00499,-1.24009115841543,0.0010513188142336665,18.46155120579418,0.8711347200116585,3765.9633945102632,826.2589939214957,1.320013441528108e6,834475.4649215946
0.0049799997,-1.2400121523147443,0.0010947346210198072,18.03748948778561,0.8112372001126434,2704.611013881683,848.1905318367458,812702.1690971127,1.0041297532435815e6
0.0049699997,-1.238816819283594,0.0010998657794381633,18.628739048332875,0.9099567291157646,3683.522811689853,1277.8687289284826,3.0837337086297213e6,2.3463974585965606e6
0.00496,-1.2390797150757809,0.001087581114253513,18.349259879796925,0.8529110075612515,3517.4783443448055,940.0536121177014,1.1936328860281492e6,1.3652251777823563e6
0.00495,-1.239508729814503,0.0011720720541212105,20.195677774782077,1.2439480681137032,6662.642697884839,3103.8524900699626,1.1503883183629923e7,9.909435133623665e6
0.00494,-1.2386316082901352,0.0011752694134839847,20.624909694489407,1.1065058741429665,5457.034487311873,2105.4236658163004,6.201462458616417e6,5.505767489194997e6
0.00493,-1.2381652748428713,0.0012152713581685512,20.735654969760027,1.0249285754896036,4295.040191464493,1662.6860517101943,3.677057950093925e6,3.7006265785290934e6
0.0049199997,-1.2379420252243158,0.00116671367713123,19.956712095038434,1.094649280150755,4336.54778505423,2076.627726024636,6.595558252811547e6,5.226022265913992e6
0.0049099997,-1.2379694006882827,0.0011327745883208309,20.024656846489084,1.0159154840675515,4253.527668038001,1932.6318010246478,4.705602572476196e6,4.990853681832592e6
0.0049,-1.2390750746255852,0.0010985403035453434,18.82629587526877,0.8622590655518243,3703.420110790258,966.7313935628875,960987.574136848,1.433471155711011e6
0.00489,-1.236312560685546,0.0011287697362168754,18.552636102337758,0.8514040148182315,2097.367943167743,1003.5065637471833,1.287510700456906e6,1.5404157851858682e6
0.00488,-1.236089887046195,0.0011786146682269743,19.72981060428284,0.8918440042962004,2923.513109330029,950.7793790768942,1.238497748840805e6,1.0834923741219477e6
0.00487,-1.237171108388477,0.0011542244762898998,20.064481611522638,0.9048493186027915,3077.7748025998844,863.5342594211874,361995.18722514965,896342.1181360059
0.0048599998,-1.2371259570500985,0.0011215298991077624,19.92443897589349,0.8847081155035467,2251.806877278262,778.6798789544769,-563940.9411853973,803586.1875062026
0.0048499997,-1.2357684230321297,0.0011354499375404005,19.058349463234,0.8825805982576282,2499.1192871683147,827.3158404500821,268490.933830688,900494.8861398884
0.00484,-1.2358412555491212,0.0011401396122473315,18.919370831006688,0.8857379169977552,3321.265169392824,747.4347056152252,672628.2457722456,769428.3383384641
0.00483,-1.2353470870213872,0.0011510783623104222,18.413916573512626,0.8607724757465014,1616.2584429232072,783.3069876060754,689122.9668328422,770575.7261600905
0.00482,-1.234925210948632,0.0012036884369500754,20.61936806638782,0.9509846021585721,3627.9884779544004,1007.8438735552891,675779.2358018646,1.3348816533255652e6
0.00481,-1.234739390560548,0.0011698908029682772,19.862671362232057,1.0326493884602084,4617.6106361990605,1660.467272652084,4.690515232755958e6,3.453962424560826e6
0.0047999998,-1.2356858170043943,0.001229924397696986,21.215618512647314,1.0842465335554266,4782.8370489085755,1823.5599891377458,5.436182443348581e6,3.8633930704645286e6
0.0047899997,-1.2364721639020506,0.0011866647882385535,20.133095052815044,1.0473439822760175,5775.525305283384,1538.8608742017414,4.926066069054074e6,2.7439887221140987e6
0.00478,-1.2369464025720713,0.0011963001794918155,19.786580407619265,0.9793770934579967,4392.273425703316,1170.4373701792897,3.1270913590781665e6,1.6043672637677186e6
0.00477,-1.2356342561765623,0.0011882083882684819,20.513149880076917,1.0952958414922986,5922.464562412236,1260.8107218851458,4.1598900558011564e6,1.629715714609632e6
0.00476,-1.2345471587792003,0.001174575032618084,20.114614613434007,1.0439622522980092,5026.35908076013,1041.084284089594,3.3286656819560546e6,1.0029962804968772e6
0.00475,-1.2340929655679693,0.001182039785265091,20.46747486452282,1.010931186403982,4222.449894084784,1300.830016355688,2.865503073985528e6,1.9054483937017226e6
0.00474,-1.233668850610254,0.0011933426688303611,20.148256884289616,0.923094768665692,2768.21892825826,1037.2220616290892,1.0277641495091318e6,1.4081110043867382e6
0.0047299997,-1.2350130586518553,0.0011968746076183544,20.486432422900265,0.9628976741776872,3787.9143316059676,1240.1958890174815,2.2538160107844253e6,1.7661338527435216e6
0.00472,-1.233043590861717,0.0011679903371400173,19.483679543255032,0.8415862612166619,2554.390694556202,772.1391126317004,-218683.6699585155,712780.262418941
0.00471,-1.2344057454018542,0.0011575545251225445,19.77000672628972,0.879852209525672,3065.1999335419137,852.4883442942547,816296.6447507637,864228.1393468255
0.0047,-1.2336673298762701,0.0011756263436517647,20.63386165341631,0.9444707974996166,2935.3764122928455,1001.7129709342582,528709.4577093767,1.2656860024971105e6
0.00469,-1.2337473835305677,0.0011470076331499958,19.44175214430065,0.95936930047047,4458.2430681285705,1060.5597574429598,2.1671567276765616e6,1.2149323276395537e6
0.00468,-1.234129877864161,0.0012099670341584926,20.777664604876872,0.9850230228381246,2542.6055655682367,983.0416938786326,995293.157959012,1.0505312016045183e6
0.0046699997,-1.2328771207679694,0.0011376021066415486,19.815130962966528,0.9865659536029069,3846.263049709529,1295.743596491855,2.350016880713355e6,2.277879739855262e6
0.00466,-1.2335652563329111,0.0012397983969102654,21.926443835518317,1.1374163040514933,5839.835310394303,1965.5474590875338,5.690961817460039e6,4.691043112949593e6
0.00465,-1.2331608021547826,0.0011826226423691476,21.000619180341175,0.9949951428778002,4886.838269406473,971.5752568325228,1.7523666464795107e6,932350.6643670221
0.00464,-1.234117267581541,0.001175107196587219,20.455392480631424,0.9860793582112026,4280.43915217341,1164.7743736545667,2.3940981998197017e6,1.6251305378695044e6
0.00463,-1.233392459011033,0.001133084090543962,19.367405845413074,0.8508161305388453,3860.0884382799636,883.5971542726392,539193.3184390052,1.2138351427881122e6
0.00462,-1.23289184014043,0.0011459283607225474,19.039182508875623,0.9463368477220088,3698.1151192200805,1111.08024220517,3.3222471669081654e6,1.575350457936431e6
0.0046099997,-1.232472457668848,0.0011457386376911795,20.090893096185262,0.8546627202735476,2562.8700928848634,785.4613595863009,-266416.3995513408,859222.1311751753
0.0046,-1.2320224700656255,0.0011788216907902438,20.162807811177704,1.0048219760611452,2627.1601203841437,1359.833065336482,3.357968532492675e6,2.326469954527713e6
0.00459,-1.2321216284262693,0.0011734107283528211,20.22821540672637,0.9432591448977237,4057.6172669023354,963.3356438924068,388799.2721877181,1.1310354279391787e6
0.00458,-1.2319436176979477,0.001194670870317586,21.70932832375853,0.9975277296622197,5048.412934348276,1235.5857574508564,1.8314754339071137e6,2.178010524282019e6
0.00457,-1.231264238250878,0.0012677133307610982,22.988255664549484,1.0602802293690952,4037.6787583416,1083.8056045579838,1.006932486191057e6,1.3651258042851551e6
0.00456,-1.23144445967891,0.0012075673148795906,20.906874562253034,1.0194885385340176,4269.665615717899,990.3331982195408,1.884260615083107e6,1.0375078766750528e6
0.0045499997,-1.2311375173879866,0.0011636668327544243,20.28657977167335,0.9597706219173747,3801.53704685168,802.1138088259565,588517.3938972943,762486.6393681696
0.00454,-1.2299040400311538,0.0012025390694899046,20.467131200428177,0.999622519768957,5510.630264354022,1072.8806762039462,2.6792582526041446e6,1.1114528201015587e6
0.00453,-1.230233239321778,0.0011809720914856391,20.94734605525402,0.9813338147895694,4001.2123611733186,1066.4973530826094,967213.4125370957,1.2588246830683355e6
0.00452,-1.2303460648460922,0.0011617510616414646,19.74883366508567,0.9315820959163954,3162.813888947971,833.0426172327175,449153.7632178159,761918.4421528289
0.00451,-1.2298384993587865,0.0011419962452791465,19.39205820074318,0.8729310309398493,2554.3110338292054,887.6292154354637,-14877.130255014688,1.08889128571847e6
0.0045,-1.2300150258346687,0.0012258291978881227,20.871878392495567,0.9864815429401661,3574.5340835896695,1112.9401059099227,1.2536680458118592e6,1.5010065922553435e6
0.0044899997,-1.2307594623309543,0.0012294320427674427,21.094423843716346,0.9701804532759098,2867.7455542288694,1118.500860931479,1.4252793686129944e6,1.4871975496518028e6
0.00448,-1.2296246212931643,0.001245640654272356,20.66986287315344,1.0296030101020484,5020.62429760588,1182.8226091389506,2.62105084023781e6,1.419587551603373e6
0.00447,-1.2290635036125974,0.0012280165419732685,21.001803683161736,0.9837256370690634,3443.7313921180494,1022.1058531522906,2.1998488333919747e6,1.0177962771866843e6
0.00446,-1.2303403560875008,0.001243074103084115,21.782626769076973,1.0052878447633333,3151.638233611973,1033.651169138264,1.289481049918436e6,1.2672877884784583e6
0.00445,-1.2302877718901373,0.0011541412150264582,19.527873013066948,0.8358437813097725,568.3797160569543,687.2482663336817,-598842.3500335633,585340.7917968574
0.00444,-1.2300750693659166,0.001188520449867779,19.417355893131752,0.8422964090388526,2403.534742838298,767.3632089791713,-144163.7237346424,675897.6973303746
0.0044299997,-1.229899150515918,0.0011861836220448667,20.39630284918076,0.8857354927443833,1710.5209870954025,750.8437525219566,-620529.5679709836,644342.7400865727
0.0044199997,-1.228966171542284,0.0011694254190639899,20.084569103305387,0.9195923866265696,1689.0451802353778,943.1481758792189,1.1998195102309205e6,1.1717085540433216e6
0.00441,-1.2281024889328094,0.0011788285016092553,20.952856141786324,1.0302393811455612,3744.7103837479817,1107.0592887080134,3.064044875338221e6,1.330676801890969e6
0.0044,-1.2269629372559585,0.0011928806303352112,21.862990190725398,1.1255533110758331,3040.719879070874,1455.7731925429823,4.931772641628874e6,2.377393265193599e6
0.00439,-1.2266766228458992,0.0012320924413178724,21.7982200511404,1.082810329044507,3582.1706507698354,1346.603589011026,3.4724221934850896e6,2.1523656446241746e6
0.00438,-1.226059130097464,0.0012483848056491509,22.726473039605867,1.0305031086723004,4267.0107674817855,1033.410313467907,802179.9592619138,1.2282620548826463e6
0.0043699997,-1.226548775537013,0.0012634960397709697,22.456003420307976,1.0026717628572501,2026.7724908331784,1014.5032351002615,304582.30507021357,1.1012477551876667e6
0.0043599997,-1.22635162069873,0.00121675161798398,21.152019869779974,0.9143824652137471,2413.6241152958164,738.301103491847,-428256.089662236,702453.7176014973
0.00435,-1.2266702987117182,0.001208120463950406,21.558800291246747,0.9824443970897401,4161.183377629926,1014.5118190825448,484921.2382071779,1.1497214094781377e6
0.00434,-1.225507087435252,0.0012084441335317552,21.66616927586903,1.0614756045767113,3787.455508691315,1089.8220365641862,2.4105294986685254e6,1.2244030403488297e6
0.00433,-1.2244483390847656,0.0011615571679533677,20.539152496854022,1.0258691896179597,4183.555883419288,1318.3146724567084,3.2425644565159087e6,2.0285599813590772e6
0.00432,-1.2240558718056636,0.0011893006784401273,21.144258190298885,1.0374883177885603,5834.997572905759,1266.523336562706,3.5086764062519055e6,1.813882521780862e6
0.0043099998,-1.2254249235206054,0.0012290754441218405,21.648699330840504,0.9277382590219384,5056.891752970851,826.3677257201597,-179174.04954016238,849152.8041155001
0.0042999997,-1.2252471352966805,0.0012458572352437415,22.25764374338238,1.0593854462667158,5629.55352439452,1110.3974684802772,1.5401234366256294e6,1.215067907692384e6
0.00429,-1.2254143398153317,0.0011879944879611682,21.69700560575738,1.062828105692051,7360.8812276349145,1423.9531198740308,3.567221257335151e6,2.4678985035283384e6
0.00428,-1.2247862524922852,0.001244431474775756,23.069712791836672,1.1434995681139233,5836.995114959123,1470.0423325433096,4.0036380944792787e6,2.0538053777364232e6
0.00427,-1.2253671184733397,0.0012213517150995831,21.543486694667866,0.9892304039703155,4291.294951562297,1055.5123582249605,1.1655084667497159e6,1.2040591521530885e6
0.00426,-1.2244210201515615,0.0011690213207204096,20.743011784953442,0.9641196926608028,3465.1529245889224,1068.7063430987641,1.6008609412972305e6,1.4996256478326384e6
0.0042499998,-1.2245225941029287,0.001203144691370355,22.101012592842586,1.0277012935165442,4080.107286190745,1225.1122900012124,1.754546796091347e6,1.6918128325598596e6
0.0042399997,-1.224862137191601,0.0012396316442186098,23.10195305948116,1.142239407085388,6857.736851036635,1428.9128934670125,3.889112740724763e6,1.8604763980274096e6
0.00423,-1.224124118618163,0.0012159658539578982,21.957144100631005,1.004451807139227,3995.992878526961,947.6989804773608,-334255.49397175625,1.0255520170187226e6
0.00422,-1.2235626905842787,0.001243958976974239,22.65938038407476,1.1210991753213808,5525.5028239869325,1161.5133050531174,2.299242315601601e6,1.1919131149838406e6
0.00421,-1.223408505854687,0.0012582288252775153,23.450455516446745,1.2270955998614608,5817.019765347485,1607.7879532421762,4.894960076633999e6,2.555568626128149e6
0.0042,-1.2230678808300781,0.0011885893918802586,20.879761287103126,0.9433383460415101,3971.9204141789687,1033.3300967297016,1.5242632671137874e6,1.178344954715548e6
0.00419,-1.2232501046140631,0.0011933952901479316,21.530408332411923,1.2216098738894745,5313.957874735479,2274.0554467753086,7.531769089785862e6,5.315938524866139e6
0.0041799997,-1.2230128490080066,0.0011887761588950886,21.837250536836304,1.2764308031398977,7136.600217638859,2471.3936667687644,9.696254558639875e6,6.249502755659093e6
0.00417,-1.22187547395879,0.0012251672189418279,22.452434859048115,1.2405928369287345,7997.402266334833,2029.0771305498506,9.00207804196296e6,3.763672418753936e6
0.00416,-1.221756654172166,0.0011999549097512963,21.7671261588084,1.3105928797763817,7778.265292114382,2488.5654660692303,1.0438420056844896e7,5.916051974924669e6
0.00415,-1.2211235751873053,0.0012362191464402696,21.953088061813286,1.2596520213947968,7789.70568590924,2518.963796462503,9.168825461604813e6,6.549779888551398e6
0.00414,-1.2215313167739257,0.0012108343047749631,21.64147163682087,1.3086535449383467,7321.793938066122,2723.3578201146097,1.1864121172131525e7,6.692677864251104e6
0.00413,-1.2217154886910153,0.0011724466409832484,20.22351928504108,1.2800821656213868,6845.992551526777,3385.665888300266,1.2105831532184755e7,1.1000149666232457e7
0.0041199997,-1.2222853504083988,0.0012053704045112289,21.585778489952254,1.1637776376770506,6446.6618475654595,2196.9930910548787,6.6463291521362e6,4.912952084277723e6
0.00411,-1.2213883169475597,0.0013126229932810187,23.23297080605506,1.264540725655709,6775.015484410028,2339.268405315678,8.378054415466943e6,5.536189640136716e6
0.0041,-1.221302506487206,0.0012988029817051086,22.777671521916798,1.1729161037057878,6380.904715892558,1716.593413096094,5.414977487046657e6,3.1206470920307836e6
0.00409,-1.2211971970440418,0.0012819014377082806,22.85570024460295,1.1183576783734133,5558.930362741821,1626.7793549383389,3.4541253960724226e6,3.091290781074196e6
0.00408,-1.2215181354222657,0.001240494389902295,22.584731765638523,1.0640612454779126,5813.299218083155,1380.7301750365425,3.3598561507673203e6,2.065432149467519e6
0.00407,-1.2206472402200197,0.001194693204881317,21.07890952160462,1.0475831683760783,5173.752772024183,1491.41819696772,3.1280737294753348e6,2.917720136759343e6
0.0040599997,-1.220745692499609,0.001173570493141757,22.26331840647502,1.3045814129260207,5458.101830418391,2421.4745172442827,9.151091074467875e6,5.800489357377385e6
0.00405,-1.2189339246473636,0.0011414778261003566,21.487946577556155,1.1511703434325582,5559.752305015771,1776.9713671974823,4.737823372853885e6,3.5472358811935107e6
0.00404,-1.219035336521485,0.0012182665892731667,22.248964616387585,1.1223475712077362,6689.126975565174,1861.8637014534013,5.361380710494471e6,3.674786814526065e6
0.00403,-1.219188057962255,0.0011917608620585097,21.73657155726149,1.2575264732286355,7230.40236637501,2415.941529378715,8.938631394016214e6,6.540206132724165e6
0.00402,-1.2200552589725586,0.001263183261975281,22.71700355242548,1.3346787754124332,8634.307983552175,2247.3261163670895,9.542713295505779e6,4.567451055265897e6
0.00401,-1.2183487425263673,0.001221312092663802,23.678269885294974,1.3506464198812418,8210.524996705939,2406.55027340764,1.0394220976441879e7,5.189382046729132e6
0.0039999997,-1.2183398981890643,0.0012735565261632047,23.53827109038515,1.267983280232129,6847.879895435446,2094.711365691902,7.82652753852222e6,4.225272298059659e6
0.00399,-1.2188534505958013,0.0012360888560096087,22.928308433472992,1.1019931475820308,5370.7864859404,1415.816780194877,3.743806636880449e6,2.118020181310496e6
0.00398,-1.2175336321784183,0.0012636547701887443,23.087212364441594,1.013845314440929,3461.0759029312026,1077.5553584146592,382773.6940840487,1.1714459792593438e6
0.00397,-1.217212145890528,0.0012933315820675194,23.426162288666863,1.0530109803537733,4278.8300579051775,1278.2917215861833,1.278514367496918e6,1.7458194926262684e6
0.00396,-1.2163609672198217,0.0013167213620812602,23.600351751088983,1.0691642055583284,5031.652960105552,1309.4537119068016,927238.5797689412,1.80002657081496e6
0.00395,-1.2167275775852529,0.0013547942895923873,25.645560048530935,1.2650141119346574,7452.199039683121,1801.6575735053489,4.739779375568539e6,3.178430973749724e6
0.0039399997,-1.217521691260839,0.0013406749299651449,25.00856999086848,1.2778164877774627,7475.150658326197,1889.2017986040667,5.0570702497011535e6,3.4186246989740822e6
0.00393,-1.2179053834980462,0.0012771199568039982,22.99733511270783,1.0977001139266334,5014.783783575446,1363.1426745568297,2.471269761855605e6,2.031583222175429e6
0.00392,-1.2185560431498046,0.001260340939590263,23.915276019623846,1.2314145859447516,6463.8214316068,1569.0099593263997,5.391780053721406e6,2.3613251840432314e6
0.00391,-1.2177894118271484,0.0012893466499648834,23.410474030025277,1.079744490187627,4579.27352223712,1329.4837799155857,1.5800826816779743e6,2.19954291810881e6
0.0039,-1.2179540200124017,0.0013077341641002877,24.274504291915736,1.2110922431095466,5838.4438347918285,1752.2557793812139,3.902294905783659e6,3.297804000406141e6
0.0038899998,-1.2168626692911149,0.0012749624184525902,23.546022944001667,1.142081000690824,4125.451917168479,1467.9857795444327,3.506452715877614e6,2.1736478276069285e6
0.00388,-1.2161176417115258,0.0012789596997324773,23.385810602292025,1.1485631042987312,4657.511596589112,1210.8348696961036,2.275230103909736e6,1.5142150607963998e6
0.00387,-1.215858929479103,0.0012861500677570708,23.493501343674904,1.262040526444619,6165.465310489102,1994.675983877602,7.371830482850756e6,3.8727197066114675e6
0.0038599998,-1.2161205119965814,0.0012667241890860928,22.76720476753797,1.3253756476310206,6829.777959586156,2101.2321751222858,9.322845351690847e6,4.218505363122142e6
0.00385,-1.2149957670351577,0.0013127506068622114,23.839824353137026,1.2825527314984064,7789.379493314867,1907.905082797582,8.126628106412734e6,3.19376293897255e6
0.00384,-1.2152996959032236,0.0013171692338233938,23.541209209885494,1.2448286891902385,6808.873421992508,1814.9816580365173,6.604848841282191e6,3.156931750857288e6
0.0038299998,-1.2144794811172868,0.0012794546157465377,23.737832387202488,1.1152382149265156,5318.847822340847,1252.7057200868403,1.8882108716977313e6,1.5194560515146602e6
0.00382,-1.2143906245707037,0.001284743780319636,23.475363775316854,1.2423855412557603,7784.495701791508,1790.3139162645657,6.079115870968365e6,2.936564767365511e6
0.00381,-1.2134175447409146,0.0012880029144303501,24.71559173074318,1.2420088415996429,7612.214925431552,1636.3627979043413,5.374959876469734e6,2.2183975725313653e6
0.0037999998,-1.214181508911327,0.0012474284512147351,23.5908954544449,1.201594352243462,7244.585894194025,1766.304763744989,6.274428868303528e6,2.8099268345733723e6
0.00379,-1.2139155092621094,0.0012669464672241293,23.53799900874971,1.074655718679829,5863.676508742942,1300.4950676065964,3.5652789135590517e6,1.6837055978988893e6
0.00378,-1.2135533792718776,0.0012701508651693392,23.065684960821365,1.109488387762813,4054.0189419801486,1754.490921975346,3.7829633513841494e6,3.708683852080362e6
0.0037699998,-1.2148214988036135,0.001292634279138835,24.502470064834238,1.165213161014281,6008.857141818326,1791.8449452163543,4.658398856675957e6,3.3396354446837786e6
0.00376,-1.2130679393773434,0.0012073594679614709,22.667507323267248,1.1424333994848639,5184.724450264927,1633.670256331597,3.4427146152941347e6,2.8494374517849833e6
0.00375,-1.2128047099621087,0.0012641525153211626,22.8797810393655,1.0692586807119036,4513.880561124003,1196.8386810458903,880518.0159180606,1.3815952493914932e6
0.0037399998,-1.213191152106054,0.0012129481267951702,22.10822166995128,1.0901968529407609,5640.0604363954335,1682.9017848814115,4.0895486409908636e6,3.3390961095674965e6
0.00373,-1.2126872136673805,0.001216047362148926,23.27655249098902,1.1341512071386528,4831.369784036948,1224.8970271881487,1.9191775435209433e6,1.3138166586928489e6
0.00372,-1.2120101231562506,0.0012643801500744588,24.19086773995103,1.232999874978779,6388.226560630526,1591.9601723385215,3.682366892163838e6,2.400804457073964e6
0.0037099998,-1.2125414288321288,0.0012786566415753245,24.14864187876271,1.1784625209084132,7199.884228583081,1593.0806204066814,3.531291104466109e6,2.4847329539321857e6
0.0037,-1.2140533369342779,0.0012363103931466197,22.911766701190665,1.0270437649527793,5543.5546489420285,1204.8775078284623,2.047633225796391e6,1.5342536132208623e6
0.00369,-1.2135812278963884,0.0012818849206866119,23.346033521047087,1.1301994207618686,5981.23888328652,1336.7032384236088,3.5338428301973375e6,1.7339752971471413e6
0.0036799998,-1.2136504885572252,0.0013034106126874822,23.207473189870875,1.100235080684668,5586.62349625978,1329.0547714866311,3.6254738235641727e6,1.653074564577578e6
0.00367,-1.213509269028709,0.0012801822007929055,23.226436566223974,1.135246024167175,5058.636970523437,1706.1137440457226,3.868354093930173e6,3.4584539338112124e6
0.00366,-1.2142935152789054,0.0012905845917333385,24.2234088650617,1.129897469091931,5847.196195875359,1468.4259295633701,2.5233529364722082e6,2.5059871907574898e6
0.0036499999,-1.2128377893671862,0.001241034443330085,23.246594225460022,1.0491759485461238,3628.3891171615405,1129.442489521935,680344.488630561,1.4098994106580876e6
0.0036399998,-1.2127019162770512,0.0012258762609078171,23.670355985509428,1.0851067053466856,3210.4415047846537,1331.1271447539136,1.193510697944093e6,2.25005865049972e6
0.00363,-1.2113970981239235,0.0012777272036085864,23.60664728588727,1.0763501490838256,2534.008970598174,1074.7544669057843,599284.8129606158,1.253314647622645e6
0.0036199999,-1.212978159889453,0.001252578691705698,23.33843689490261,1.1829994188475395,4906.755993731821,1736.999193944681,6.067305311729068e6,2.909098348787933e6
0.0036099998,-1.2123511540856462,0.001240618626781278,22.679543983348154,1.0673702355240506,4114.51311747001,1064.0630016774812,1.6763068307123627e6,1.1492317494825397e6
0.0036,-1.2110038583725586,0.0012470794255085098,22.779211892378225,1.1503285873104134,4300.0664144608445,1676.4660150346106,5.154240889278891e6,3.0454089350755657e6
0.0035899999,-1.2105622176813484,0.0012481233840113334,22.34298432807118,1.0541636331927509,3816.385998378654,1625.6144541638741,2.0157035744742067e6,3.4115096446321905e6
0.0035799998,-1.209892335534865,0.001246067609849132,22.419647304721266,1.1608590651156574,4162.279971122831,1839.8355930557907,4.237663351521362e6,4.367874386224691e6
0.00357,-1.2103068767183591,0.0013241199818587953,25.635672714060657,1.2985334916377247,8315.697879426789,2558.4450205815624,6.711816856406848e6,6.887939107674006e6
0.0035599999,-1.2093284446518537,0.001301522346688572,25.277646458693173,1.196729650844481,7221.722141081428,1607.5856438850824,3.537617343412874e6,2.3694833834679835e6
0.0035499998,-1.2086237325982432,0.0012991910759515444,25.47383579570363,1.1865526771002606,6148.915003477832,1428.478281452368,1.7568591605000172e6,1.8714200497433254e6
0.00354,-1.2084207886183576,0.0013051330604860205,25.163818836739814,1.2509648966667326,6668.574963437251,1622.5828823705006,3.4836734411655003e6,2.7421672754589603e6
0.0035299999,-1.208364489096679,0.0012936678563935226,24.232344580506993,1.1111184931143963,5963.607696747912,1289.282714901914,1.781531111386743e6,1.6889735814355132e6
0.0035199998,-1.2087929424235355,0.001329535043565573,25.274177940216724,1.1680567400520854,5872.285318356718,1255.6126669485373,993988.4928419989,1.4020094752301548e6
0.00351,-1.2082976963453134,0.0013248015291139929,25.88729308299593,1.3016503847705743,7237.43278601963,2008.5575131643714,5.521454929490806e6,3.982735569424802e6
0.0034999999,-1.2071995181970707,0.0013710801734574333,25.991697002966315,1.2612359066894705,6338.227311390709,1603.5981771613153,3.535929146976229e6,2.190020679048145e6
0.0034899998,-1.2064759866636734,0.0013625932704377183,25.84204176631064,1.2492650272686352,6599.916359152225,1542.4870078896092,2.892186097105236e6,2.0140927631289528e6
0.00348,-1.207442517229102,0.001324147842139422,24.488226982310646,1.1416523003787293,4442.310233825172,1365.5544968524362,1.694952863712634e6,1.781103835371316e6
0.0034699999,-1.2067771363598643,0.0013253182576035063,25.635453206025876,1.233998928055199,5868.342284532301,1578.683152372304,1.8739236071518378e6,2.807133890325704e6
0.0034599998,-1.205140459674611,0.0013827690024522412,26.271911418777993,1.2247091580471556,4757.467818725206,1424.897408093601,2.0946913374142852e6,1.8626345049525893e6
0.00345,-1.2053893213053706,0.001368551088268863,26.914394856505865,1.2180220967751763,2430.9487965097937,1407.3606902450113,1.6920226167419907e6,1.8084767174290493e6
0.00344,-1.2066470017966784,0.0013175250530227571,25.604751641415447,1.1963694339772113,4718.9638457056335,1226.4880594466442,1.5427088000371004e6,1.459518729058893e6
0.0034299998,-1.2053231046253898,0.0013043865712337901,25.538911211629816,1.2455822391248779,8119.336613082237,1578.0403851917129,4.505933518305374e6,2.1117945584604354e6
0.00342,-1.2050687656275365,0.0013218899820595367,26.668164806767248,1.2049544222350372,5919.849632101288,1572.699634565734,1.8417205275865875e6,2.40867270652036e6
0.00341,-1.2041816281764648,0.0013003032834747283,25.262236498816375,1.2043524001399153,6864.420101064595,1729.247563304325,4.0034578750455608e6,2.785315873565116e6
0.0033999998,-1.2042875677121094,0.0013207933741732876,26.196711455786566,1.3790440611259949,8796.110293266443,2320.2267579853133,8.601850856269492e6,4.8153005988917e6
0.00339,-1.2038420777050778,0.001307270181294283,25.685977691804194,1.313548390830179,6969.255964292044,2107.099165982787,6.690311719337756e6,4.0711802423912105e6
0.00338,-1.204555176829687,0.0012475401520315808,23.99175553759867,1.1851868039283535,5348.388784295921,1520.3796800912578,4.626165701694803e6,2.07296504581541e6
0.0033699998,-1.203283713885256,0.0012698801264380791,24.552162615603283,1.237894007719256,6613.233483234157,1628.2715057706232,5.092502866797661e6,2.1047043561781417e6
0.00336,-1.201950837046192,0.001305564544156734,25.966030564851334,1.205985457047037,4585.482879364384,1415.5903085621583,2.5618297011582647e6,1.8522995387468569e6
0.00335,-1.201383007142288,0.0012802426724366595,26.257403834435323,1.1980495972069602,3483.738481552018,1367.1471203932394,1.139373532316425e6,1.6185916829492978e6
0.0033399998,-1.200075865750685,0.0013392616992768613,26.741103694654804,1.2754395785974,4592.131330280333,1788.5792570095205,3.880820606472386e6,3.046819789858142e6
0.00333,-1.2003721701478507,0.0013106933473962688,25.756611182419153,1.2572039632091752,4944.393814988817,1730.6010445135819,3.161716788159613e6,3.1376989979424034e6
0.00332,-1.2016406454513682,0.00131484417077587,25.626778986480158,1.1617987823126754,3613.972038827075,1200.2790180290244,495383.689787765,1.306577004839817e6
0.0033099998,-1.2015959225391581,0.0013546876445298863,25.825768019617207,1.173935249009116,5886.463244157742,1192.6481976441933,-339983.9715218444,1.4796532582419182e6
0.0033,-1.2031399242550767,0.0012748566095220105,24.12948931189445,1.085656498840602,4242.339807906925,1221.4296302929422,593703.844902971,1.7374812964569237e6
0.00329,-1.201768290851953,0.0012975161481606793,24.953858455680063,1.1635430085375882,5228.9801901830915,1323.7396136866353,2.1278687601861223e6,1.5644252220739678e6
0.0032799998,-1.2019038406168934,0.0013446792619726134,25.319556424755383,1.195259058827788,5688.557641744681,1356.4080573651197,2.277699243523294e6,1.660894201072489e6
0.00327,-1.2007475833033214,0.0013779487831111958,26.39502886197746,1.1449599519308071,3215.5936020328318,1035.3458042464908,-1.893113170317329e6,1.144402862905665e6
0.00326,-1.1999324679531254,0.0013736684532847595,26.673079427205597,1.2739694162609436,6092.172684998016,1469.5195366168975,2.3134546072528516e6,2.0603846895269991e6
0.0032499998,-1.1988302485253912,0.0013758686311912374,26.626785622166867,1.2406501971620014,5552.0793791421775,1373.5801904422817,1.8160779705833949e6,1.4387279383454686e6
0.00324,-1.198490633426369,0.0013549452154147513,24.965697061433787,1.1679440401952723,6766.967657045901,1348.4997169039252,2.0234733941184161e6,1.780157052761609e6
0.00323,-1.2001766421708961,0.0013014662884952947,24.887686484847155,1.1536158249715536,5722.037191378907,1067.2115206432077,-225808.8809889806,1.2064877856423538e6
0.0032199998,-1.1989128881218762,0.001302089694651086,24.970301782010917,1.191480051338929,6490.125258593794,1267.2061441945186,1.6170954338525678e6,1.4558840390104342e6
0.00321,-1.1994313100692375,0.0013202931109256156,24.999037652524045,1.3389528802099218,6597.958638363649,1784.6152866289958,5.785098064778029e6,3.193837907445165e6
0.0032,-1.2011592309498045,0.0013064029574274003,25.04996972953655,1.1909147596634544,4407.645699471603,1286.8005547910648,2.0017635570162758e6,1.6302904966335583e6
0.0031899998,-1.20044477768418,0.0013258715803047953,26.14915146497603,1.241613010161869,5581.054891358781,1480.746550613355,2.5656024709511567e6,2.1070126687942445e6
0.00318,-1.2003753534562502,0.001387451845846455,27.531368809147583,1.2514828961148297,5557.519501821321,1461.9915894549165,2.26392073167645e6,1.8256537124547663e6
0.00317,-1.2008197793946298,0.0013712673120747573,26.500311783147907,1.1510575105071454,3558.7005749373507,1453.332033031179,1.21324982066581e6,1.8510495274740767e6
0.0031599998,-1.200305025256446,0.00135268437628561,27.121425042376647,1.2216286839343993,5242.885401434408,1692.8620886116382,2.4483110675089974e6,2.699944185659508e6
0.00315,-1.1981900774091816,0.0013232458190992526,27.420393374526313,1.188521138602159,7358.892670063791,1478.194883872482,752135.9070348677,2.297526104118353e6
0.00314,-1.1983507452916013,0.001304188916828323,26.506948320477417,1.2078933408661372,5899.005757106311,1400.3457848147184,1.8757984490903083e6,1.7272545022343833e6
0.0031299999,-1.1976718193265625,0.0012733711708496375,25.339820348979252,1.3090777051600122,7620.376897805297,2026.6648721885535,6.55576679816857e6,3.820834086757896e6
0.00312,-1.1986375080699785,0.0012862509321416216,25.188806463149728,1.2343647765029553,5942.361771417578,2063.351748908123,4.754523531856341e6,4.614170521910617e6
0.00311,-1.198654530854004,0.0013203844790202778,25.59708645683568,1.1725782207951085,5892.93362161354,1419.9800871872421,2.209130593354146e6,1.8154791083909173e6
0.0030999999,-1.1975077702216814,0.0013440224400275412,25.748970120772544,1.224464375649902,6665.342483369618,1444.8565174988885,1.7903025203769335e6,2.0173672603018933e6
0.0030899998,-1.1966382807700193,0.0013080803516868046,26.3454563853343,1.266715984994458,6237.830391716591,1496.8370194473985,2.0515295418600019e6,2.0173177260068841e6
0.00308,-1.1961902541290046,0.0013057782170053703,27.614745494196843,1.3496209523424756,8583.946893777633,1948.2491536751133,4.857117173665232e6,3.4514079990552627e6
0.0030699999,-1.1956838367620095,0.0013177178319392204,26.729592939585036,1.227945555759587,7108.386611762681,1454.4380308825037,2.0470593733083394e6,1.7615574947525018e6
0.0030599998,-1.1951493735009764,0.0012700147272882878,25.87515904319874,1.2494715735402477,7285.176982678171,1672.944663708633,4.032939406819551e6,2.281999888842992e6
0.00305,-1.193804730829491,0.0013188983176638256,26.030268787419708,1.2413543341783735,5186.27990690988,1351.339697560243,2.1159846849050336e6,1.4262320559932464e6
0.0030399999,-1.1939684910403325,0.0013224843246737383,26.156811696159515,1.2292159519617711,4236.998465164881,1285.8898115032628,430997.88473934884,1.580390678923807e6
0.0030299998,-1.1943360726798848,0.0013595448166975775,26.748930849845536,1.2142888359338688,6393.66484585134,1245.14163594698,-361358.9569454,1.3762829175432704e6
0.00302,-1.1947307189534178,0.0013634907882790728,27.497754359583638,1.291384344933537,7079.4033177685615,1536.8434259303035,1.7499682293069072e6,1.9790321716414776e6
0.0030099999,-1.1928509165645491,0.00138268279106632,27.12724428763256,1.3443802463928476,6463.883061939064,1601.2805678813074,4.1311082029266222e6,2.0302926577201607e6
0.0029999998,-1.1939382741855473,0.001362672359231954,27.248710931569665,1.305483754835439,5994.638782786766,1482.3392924955886,2.3746081451041577e6,1.8396268138011643e6
0.00299,-1.1929621695791979,0.001442305785924656,27.45358252419371,1.3555140601523707,8499.949646305779,1633.7262002739233,3.905410896844603e6,2.1217455221233396e6
0.0029799999,-1.193153017900488,0.0014532755719957988,28.531449149579007,1.393447861089231,7007.67538344893,1609.5408510183981,2.480623524874443e6,2.010155464187377e6
0.0029699998,-1.1920552149402355,0.0013995031581785615,27.933534124793614,1.3151072638854222,6746.579209586127,1357.4307423322891,202917.239732957,1.3616234320749228e6
0.00296,-1.1908230213294908,0.001391555646436316,29.81196733724188,1.4120524283610325,10017.78100942943,1676.2752048402835,2.3792535297548543e6,1.9754310194533989e6
0.0029499999,-1.189974319294825,0.0013360996644193282,27.49755711507634,1.2534633300594293,8135.936515382759,1280.3977124157138,943302.1670399137,1.368038448707559e6
0.0029399998,-1.1899102176800789,0.0013710442629736644,30.5871888946441,1.3991720456405508,9947.688140831846,1841.204150660223,4.809902616396923e6,2.3003021203517346e6
0.00293,-1.190911444829198,0.0013912114369424528,30.87738399709877,1.536607349809368,12400.5774546934,2951.476505999473,1.0424585954528095e7,6.867436966903567e6
0.0029199999,-1.1907936229216607,0.001401936453923858,30.722464206748285,1.6914466069263292,11332.605909569796,3756.027998533503,1.7162786608078334e7,9.895479785859386e6
0.0029099998,-1.1882166514337884,0.0014168166206745731,31.06716797058517,1.59291467312082,11853.543602431753,2900.135756148996,1.3011958472690169e7,6.08987540294725e6
0.0029,-1.1892050534660839,0.001452070953892951,30.14592409776816,1.4414287434230182,9773.864220415531,2041.098361904941,6.208392527600548e6,3.3160529865005985e6
0.00289,-1.1907786983989255,0.0014914873027585022,31.63272797422346,1.5882844495997344,10670.94105595,2025.9689419691729,6.195517998009109e6,3.0191857192007266e6
0.0028799998,-1.1903037792919935,0.0015081581816158444,32.69052471292683,1.6488184649025972,13042.709811564615,2555.4424531774084,9.779005610779995e6,4.429217360482777e6
0.00287,-1.1905112198116226,0.0014418748023903903,30.23334813926936,1.5180166873447527,9360.02509414074,2274.0067117081117,7.051714500937613e6,3.834919457255838e6
0.00286,-1.1916727794657218,0.0014066129920105581,29.11773971283512,1.4308892997266112,9313.378776500476,1899.5832993128156,4.3387430851463545e6,2.377664790144767e6
0.0028499998,-1.1913002633210927,0.0014566520136000281,30.787237961922827,1.4366388447599336,10300.772275981002,1803.1545670051312,3.5215686857683724e6,2.2695015150917973e6
0.00284,-1.1897413154812508,0.0014961771754315638,31.67161392086827,1.4770389471757182,9190.573480862135,2042.1366454807996,3.7499579453964382e6,3.1930455199579587e6
0.00283,-1.188661800625487,0.0014823802287629174,31.221178126921878,1.476982560361606,9536.824858183281,2244.5727333659133,6.050041783538657e6,3.886050356263922e6
0.0028199998,-1.1875438151315398,0.0014602591800994115,30.687297492747657,1.4744421952853213,8520.290786633046,2091.402584208102,4.241468108533563e6,3.5122344505431717e6
0.00281,-1.1858055058463872,0.0014042385915204465,29.63144629039166,1.5624905493857852,9950.837709926489,3180.0613402917556,1.0608834986807596e7,9.084423957949672e6
0.0028,-1.1847258003192396,0.001463147379577061,29.990105420875377,1.4548123772723032,10562.864051358298,2449.5204919348935,7.358501717545859e6,4.764572643806297e6
0.0027899998,-1.1864593476395504,0.0014944339903085846,31.54724755817821,1.6545003021487366,12263.7541173824,3226.159583429675,1.2784067333984217e7,7.533663527528087e6
0.00278,-1.1856962125250954,0.001464653237105113,30.67122800510133,1.5590168842447327,11445.808416214595,2616.672197544887,9.898238699205918e6,5.1451323914608415e6
0.00277,-1.185224752479201,0.0014525529821279855,30.308558480331982,1.4255697656508755,6895.516756429537,1947.764402570901,4.047467835661323e6,2.898883955325687e6
0.0027599998,-1.18627886184619,0.0013969075541934593,30.117995752412607,1.4120851865824438,7998.348987007126,1719.8386029416674,2.6429405127934115e6,2.4198369996266e6
0.00275,-1.1857241944129884,0.001442509684769465,30.122357879501912,1.3853535742527556,7459.507813290044,1499.713712493102,1.1868966973696493e6,1.6688098001518734e6
0.00274,-1.183825663139746,0.0013961351209846775,29.99078027905609,1.2939167756961238,5074.410853570262,1508.6154209872936,-1.1189665764944754e6,1.9633136029820144e6
0.0027299998,-1.1839235490864257,0.001428968093300409,31.343560181223452,1.457118431647292,5473.574638669567,1676.6245934747262,2.45169951474241e6,1.877500792965633e6
0.00272,-1.1842562925136721,0.001453652230340124,30.408440749140457,1.486156784116964,6926.415737710532,1566.801112195457,2.4190458446063367e6,1.7273912047766172e6
0.00271,-1.183061256833303,0.001519176833717417,31.38789716927639,1.4863790456998194,8687.86520716387,1811.4925382124657,4.2795911424394185e6,2.459027166460261e6
0.0026999998,-1.1829122662066414,0.0015046602809095056,31.78446039755553,1.5072113791986272,9120.845224195882,2124.574183109649,3.9438919317594455e6,3.764874170564125e6
0.00269,-1.1837041713670866,0.0013959796374878467,28.913853939488963,1.388393075846081,7161.039363134769,2033.0730082806867,4.752518540740874e6,3.7426596856187433e6
0.00268,-1.1816121485678714,0.001368728796148116,27.376026211433434,1.3002811315159455,5574.1949731503355,1680.4671086976764,4.191775008103893e6,2.564277692325026e6
0.0026699998,-1.1812260870101072,0.001461758731448415,29.850531422445567,1.3442422345616056,6527.055323864662,2007.2391158179255,2.040688975017025e6,3.873927520118253e6
0.00266,-1.1807337363322266,0.0014423687821921234,29.645826465951906,1.3199774036648637,6526.759122952481,1634.3961992876962,1.888145164794592e6,2.5586259975407e6
0.00265,-1.1801739651853507,0.0014201835090098377,29.95224466152032,1.2920834962301209,6121.953506551617,1523.5423703240713,-516232.43563086475,1.904099232175984e6
0.0026399998,-1.1804587348609281,0.0014813339083442427,32.17362879182242,1.4725447904285673,8443.351057506294,2004.554380359703,2.5069501957664215e6,3.443671443931843e6
0.00263,-1.178734185222168,0.0014124248386447435,31.912266263298964,1.5628104225080812,9011.669825128338,2483.7299483622805,7.834352367060797e6,5.232501822634945e6
0.00262,-1.1793099386892583,0.0014342081300474916,31.02759307837747,1.559774178862693,10010.275204555288,2742.6672062526595,9.169829635327391e6,5.550527326198067e6
0.0026099999,-1.1806673790485245,0.001468010127198935,33.38964441853227,1.620907222583201,10699.847589738192,2592.046907465585,6.451725135829165e6,4.775400136365234e6
0.0026,-1.18070092563873,0.001459448877628125,34.19163181106041,1.5890548381989293,11113.633516408021,2716.6714799788797,5.12326761586416e6,4.916375639548045e6
0.00259,-1.180013642631445,0.0014379867077294747,32.30569952044457,1.4578848081965854,7718.319225034869,1868.6362757373854,1.1990243644909e6,2.4571208523157956e6
0.0025799999,-1.179000481212636,0.0014457686267498324,32.18512083626673,1.5328286593870752,9125.080723051577,2073.2084839670383,4.219318822797395e6,3.1853429268334853e6
0.0025699998,-1.1789173649742186,0.0014943945766774172,35.670760178458245,1.6086528496334678,10511.425564568519,2235.231075484944,942816.5037127547,3.830321563638986e6
0.00256,-1.1782606540811522,0.0015019148000079547,34.63524303246738,1.6468236221148829,9296.24273386953,2436.4720084446226,5.524053909247907e6,4.321893164831306e6
0.0025499999,-1.179235069440623,0.0014820301623760205,33.791968728626195,1.6032427753987637,11041.771562018213,2727.486145273057,4.93321769563783e6,5.836222262020902e6
0.0025399998,-1.1805271659706846,0.0015343692114095618,34.0391099700519,1.8149009304325787,13268.252744790847,3505.229934286368,1.4051049905418668e7,8.196698904513214e6
0.00253,-1.1798590275809566,0.0015405883678890869,34.80553027908659,1.5171009039995371,11446.06206625248,1947.6651294555563,-458021.1550523903,2.757489852105326e6
0.0025199999,-1.1798624242238285,0.0014771251713117824,32.12205406027703,1.511448494513447,8765.400946312424,1978.8018522729265,5.618681784281165e6,2.709910877220561e6
0.0025099998,-1.1796936994024436,0.0015191001310418944,32.29935715657533,1.5113745133692122,9821.18724101835,2190.925230342392,4.852180880920006e6,3.5189325844258512e6
0.0025,-1.1790757911188476,0.0014692487649908554,32.137730498224045,1.4918680760498675,9844.202642815193,1965.2969864381514,3.2137621778001213e6,2.739044796552446e6
0.0024899999,-1.179512379889397,0.0015529017525895694,32.748108758380404,1.5910230949251853,11313.289660103606,2166.291406596197,4.256971600207491e6,3.456854533914644e6
0.0024799998,-1.1800541692541047,0.0014697471670214034,30.76432169000238,1.560376804218098,9456.955494890466,2179.509954030116,5.293934509947744e6,4.0942197362095728e6
0.00247,-1.180533954017091,0.0014744132063633994,31.16178839335665,1.4493124629664071,9264.673787618194,1990.3800642956435,2.93912614126404e6,3.3780067715922897e6
0.0024599999,-1.178751401481249,0.0014458255987675256,31.340421324802826,1.5032570607790616,11988.515358138804,2097.658936594035,6.567761532654417e6,3.340393758625879e6
0.0024499998,-1.1778084124844728,0.0014911089100535222,32.777877150246084,1.5350086202078974,10410.92362614648,2235.362982455097,5.315526389671251e6,3.5304728674105695e6
0.00244,-1.178813933034882,0.0014703245424079953,32.46811372342143,1.6045908544618364,11797.761976043474,2625.747836075024,9.047450757769642e6,5.416605729657023e6
0.0024299999,-1.1778990088148926,0.0014909309561991293,32.576885551040995,1.6109164138763203,11549.743518843616,2418.0129837045993,7.245599520977059e6,4.688425357846361e6
0.0024199998,-1.1779216517044895,0.0015212234811906031,34.368497011086724,1.659501500070029,12382.908878966953,2423.4236533752573,6.84286798300692e6,3.3716258605010062e6
0.00241,-1.1767672826631053,0.0015061936509816363,33.56883692267595,1.6627619343490532,11922.035381822581,2439.353794732894,5.77812907619433e6,4.421579881012685e6
0.0023999999,-1.1769284976168952,0.0014857791577878407,33.30294807914329,1.5581711885997347,10790.321396429625,2119.107330315449,4.372056764030316e6,3.1402010840371833e6
0.0023899998,-1.1757181025004868,0.0015287253007883754,33.03252130786202,1.5447017613521206,8545.727627242544,2015.2459376223983,2.1825741065260773e6,2.825426559317432e6
0.00238,-1.1750233041967755,0.0014998580996674878,32.31910870685698,1.5040600893199665,7896.337317935424,1994.76942095904,3.110308750312274e6,3.2497085287157153e6
0.00237,-1.1752728936054688,0.00149196479518607,33.16773561127222,1.685058829918575,11478.290686138183,2415.08333181872,7.921834252780277e6,3.556254661890462e6
0.0023599998,-1.1745592890140415,0.0014508301780960266,31.872078495540407,1.6719257687862659,10000.282186828646,2966.485099783488,1.208614155517915e7,6.9984713539725095e6
0.00235,-1.1732271230818139,0.0014281037187821807,31.35138395264617,1.5987246151057593,9453.601966373306,2462.35308032646,8.932008151556024e6,4.52225619174678e6
0.00234,-1.1734582439902455,0.0014589345965273016,33.1535473077169,1.7560931864005687,13372.874062071436,2747.7526538538295,1.2030680659328911e7,4.8436039357815115e6
0.0023299998,-1.172914751830527,0.0013987455003871023,32.857844051592636,1.7086134355799287,10975.97840883973,2615.1697752517375,1.1740650558252197e7,4.537236751871696e6
0.00232,-1.173338354408301,0.001438031168219791,32.70316617987434,1.6586836571841315,13315.47492827993,2796.391885415264,1.1786437965333493e7,5.0267488059682e6
0.00231,-1.1733083906173722,0.0014589274058090054,33.89759128178483,1.7644949639329657,14572.611631025273,3062.16468100758,1.450626204772733e7,6.442505575383842e6
0.0022999998,-1.1735369852710156,0.0014652588130070737,33.150712029592206,1.6245852993135947,11507.333735431497,2682.0528523805974,8.506984467022857e6,6.051435505874103e6
0.00229,-1.1748246490923437,0.0014485959035008165,32.95641730005012,1.7308826992926856,11248.130174486949,3657.541538977439,1.4776902753584098e7,9.887076164902901e6
0.00228,-1.1733800344014165,0.0015470115664704058,34.98608634877386,1.7803573118257996,12296.065762236138,4094.041688716046,1.459172608206506e7,1.3353631386185644e7
0.0022699998,-1.1714682100769533,0.0015143313387011251,36.03691025343556,1.8518823535397662,15227.833239374922,3827.514882700556,1.6105299473128304e7,1.0951421516133351e7
0.00226,-1.170803336526054,0.001492117550677355,34.883037489335045,1.7131524935980134,11923.874567816287,3183.212949943764,1.1273930681763563e7,8.058208090849913e6
0.00225,-1.1725727164073059,0.0015245291969854333,34.205828934750535,1.6457899077551796,11831.460427131191,2817.6266331421034,8.387843322578422e6,6.154784043874177e6
0.0022399998,-1.1701682893435164,0.0015210234587248936,35.073572533454474,1.604903589715982,9159.092776931548,2622.5465070776045,6.011004811710077e6,5.655003605601561e6
0.00223,-1.1703566138415054,0.0014997408353141985,34.793205743523885,1.5255277209532152,9286.893295791506,2212.8821316071553,1.8901125526877304e6,4.34216688925159e6
0.00222,-1.1691490352997558,0.001505358254149145,34.84072643340642,1.5052959264274508,8102.025124473936,2034.684611300699,-704271.3281758705,3.5613830537913106e6
0.0022099998,-1.1695949366757719,0.001564151299162491,37.28310439439692,1.701102353693015,11391.13227696711,2828.780718582529,5.359566606367306e6,5.965377876259055e6
0.0022,-1.1670763078006934,0.0016133552926799217,38.68827010757532,1.6566056476424393,11155.200639492186,2388.1167927660567,1.2243306759424496e6,3.759805204214546e6
0.00219,-1.1661551569039066,0.0015989995512219958,38.20944989465254,1.7209460608761598,10447.353810141343,2764.3943560702473,5.78585509019715e6,5.339239583029268e6
0.0021799998,-1.166638867511865,0.0015823107678718037,36.63974239823747,1.8756564470414498,13397.783059517222,4305.090794981855,1.7086949796444137e7,1.3204886772170406e7
0.00217,-1.1656794594376265,0.0016121425282879297,38.384871888406245,2.019316434199607,16921.787669527912,5075.407361184602,2.3983970357641395e7,1.6184848287308758e7
0.00216,-1.1649038143008779,0.0016643669466587898,39.60615593289631,1.9796859653163816,17639.04729475048,4041.715968648035,1.579318654093712e7,1.0942663333254952e7
0.0021499998,-1.1639396910975484,0.0016419477211456754,38.92404012644145,2.031397285940041,18978.208471512873,3872.8058849787417,1.9023473790921975e7,8.261647766209019e6
0.00214,-1.1644189012232813,0.001583231543700005,37.32214102900244,2.2114504137382496,21596.16001328684,5966.440893282994,3.3288398540412642e7,2.0790090279949885e7
0.00213,-1.1630740125307915,0.0016512321876905364,38.60200440136276,2.4104946098788282,21445.231584240984,6369.074352961829,3.6522655752573065e7,2.243369209342044e7
0.0021199998,-1.1644076276708004,0.0016483836140315535,39.100456557066884,2.15206232333326,17700.255743906393,4993.313827147632,2.3733445897531305e7,1.4854486519054275e7
0.00211,-1.1654321250072164,0.0016055725408172874,38.505926843186266,2.0045028623077044,16653.712138950457,4636.067256137055,1.6391631034793615e7,1.5007089710917622e7
0.0021,-1.1635630298021484,0.0015429007799799366,38.1224321910989,1.8366703106240672,14001.88557569007,3003.8960594534774,7.009711685387677e6,5.880072814628443e6
0.0020899998,-1.1639461344408286,0.0015761625920086156,37.69232557964082,1.7713516251779353,13203.53604863246,2679.1529577246756,6.745609937973759e6,4.468885971446069e6
0.00208,-1.1628841416198943,0.0016076347583416338,38.40058862098165,1.930050499925597,13244.183217801792,3281.3636254442767,1.0125299787613826e7,7.568699625935772e6
0.00207,-1.1616788001388265,0.0016084236882765062,39.11667639900925,1.900873305148694,16030.352769639956,3509.832810403315,1.1433906017931642e7,7.897243800091204e6
0.0020599999,-1.1628338139942773,0.0016063929377980429,39.40269649488571,1.8622146211711956,14647.276991253113,2914.1982398916425,7.492013566191902e6,5.005795879446249e6
0.00205,-1.1625474111918572,0.0016093385884729753,39.58652866852166,1.883007153900773,12932.820370592013,2915.183189247123,6.97769879835347e6,4.508872607019157e6
0.00204,-1.1617275515215935,0.001644785087741703,41.728691354933545,2.1684098703105983,19863.49006623562,3685.37899435849,1.5195716995260144e7,6.712737524138504e6
0.0020299999,-1.162070536164073,0.0016586333523471114,41.276322902485205,2.138623355315293,19662.855483375297,3547.1130221943035,1.5145394163655207e7,6.061576590626058e6
0.0020199998,-1.161157250639678,0.0017147051927739608,40.82151809281923,2.1625496864662104,20822.52209058624,4500.640110089615,2.0745342566423234e7,1.0738934442300623e7
0.00201,-1.1607985082807517,0.001738485177435479,42.379905609254955,2.3343607139618254,21482.048666546347,5934.579937604478,2.9647002441373255e7,1.9646000280118875e7
0.0019999999,-1.1611250081470594,0.001680981393646867,40.515707873846225,2.336243639943811,20854.975163285715,6719.3263528872385,2.9519282387055904e7,2.4728079326925617e7
0.0019899998,-1.1603873160333578,0.001642759960172453,39.78995642852199,2.1566782191190432,20457.20096215589,5578.120697206584,2.1943414975994747e7,1.8642377848635085e7
0.00198,-1.158470675731545,0.00164352320642502,39.05547248913475,2.240972740831797,20647.322553795835,5523.000842964558,2.7883111756619077e7,1.770020639145962e7
0.0019699999,-1.1572099125381923,0.0016942537482068799,41.482419430645635,2.293301188380012,20353.22359349411,5381.281035736317,2.577341249148244e7,1.5667059990580551e7
0.0019599998,-1.15698881877915,0.0017032089016943478,41.506860542940245,2.2022387006153554,21900.697327576643,4516.358929825468,2.0845336753803037e7,1.1189668706358049e7
0.00195,-1.1573151610351176,0.0017265321890748387,41.19112402801362,2.1504962988168046,19965.20639155049,4244.448956635105,1.8153272011005647e7,9.993472208421186e6
0.0019399999,-1.157302067051054,0.0016962886864777627,41.06762484914787,2.1122089455018775,18509.73044804616,3988.926964799725,1.568032971819338e7,9.622105755106185e6
0.0019299999,-1.1564112889372657,0.001632242125319982,39.22773226759795,1.958933015666143,15559.64595876979,2752.372858357082,9.071611235371366e6,4.206841703069622e6
0.00192,-1.1559172455172166,0.0016343183496805801,40.62170238091716,1.9923021781208563,14935.55522580519,2922.0250997911303,1.128275939529225e7,4.426792460023508e6
0.0019099999,-1.1555495241907718,0.0016203541278413571,40.95869350510031,2.1059132170516657,16642.05976801998,3691.0391478058104,1.5799140353548184e7,7.294818665527452e6
0.0018999999,-1.1547464099494742,0.0016327269856719192,41.95861984466591,2.277908515081882,20558.189798133848,4006.9684798537887,2.2900750431288905e7,8.299606022112717e6
0.0018899998,-1.1539236135762,0.00162579917867658,41.716025326336414,2.0760719862482775,18559.086306169986,3195.8538505045417,1.308746536021802e7,5.324928108688643e6
0.0018799999,-1.1536845546046015,0.0016366742052310547,41.605485563715284,2.0153431712007603,17685.428138569838,3352.1642182153,1.0192360203612637e7,6.426832185012121e6
0.0018699999,-1.153851501077227,0.001693704689115009,43.06082648488813,1.9738214342620146,16340.971252050937,3176.4731076757084,4.1699009810706857e6,5.329829917157672e6
0.0018599998,-1.1544106922310926,0.0016945024468591745,41.90297280840114,2.01678639128709,13700.296079721236,3315.6944401046535,7.763060182843888e6,5.809480192784968e6
0.0018499999,-1.1540037174816897,0.0016610351620941293,41.47741946372063,2.07741991909023,14909.923423691342,3678.1379506847315,1.4464228941789884e7,6.782260878273413e6
0.0018399999,-1.1531921937632297,0.0016468270714938644,39.845862302475076,1.9503791789924252,13857.525656189979,3461.4538781048145,9.371872869796153e6,7.4764612596798595e6
0.0018299998,-1.1529798325529574,0.00175150748884037,42.072135019751954,2.039682722462903,16647.233448356284,3862.911371369318,1.194996386589822e7,8.251789267111519e6
0.0018199999,-1.1539010340790334,0.0016485602576663428,40.376919006577175,2.018718819619179,14612.340455480009,3480.8902401679075,1.299669753257383e7,6.884064113809881e6
0.0018099999,-1.152453680887783,0.0016122876061074806,41.041794315830295,1.9211215077152735,15653.982819305565,3170.649003710119,7.376381615930262e6,6.259071488405574e6
0.0017999999,-1.150999639852575,0.001668914438443742,41.647992345101,1.9616269836290106,15889.344705987047,3194.061893648808,1.0157142432170084e7,5.678036698559618e6
0.0017899999,-1.1510188315034675,0.0016946221251607958,42.61420372135102,2.068017956902761,17766.87138083581,3301.1725327777717,1.2088748997533072e7,5.476254588008778e6
0.0017799999,-1.1518849880693365,0.0016685965219460197,41.11335359323754,1.8968043277722797,16139.901303469043,3027.3227283503074,7.566616706184249e6,5.137660724240596e6
0.0017699999,-1.151208098904337,0.0016968243309177754,41.43566510847825,1.9788713419082957,12653.759330883378,3424.9817605200506,9.617951394628419e6,6.199113485128624e6
0.0017599999,-1.150213394086846,0.0016631585003820386,41.24508204485424,1.9306568221372236,13902.172271727602,2908.534838507084,5.469619937986546e6,4.735293804000073e6
0.0017499999,-1.1504370356206919,0.0016311318402765938,41.13506357681922,1.9198659852262574,13667.51231037915,3020.8336785357064,7.2687316646509655e6,4.85139341335216e6
0.0017399999,-1.1499136747241492,0.0016313691677988299,39.959050219403935,1.8329754988167128,12655.334026063512,2924.339137041634,5.530260834899359e6,4.818535292198277e6
0.0017299999,-1.1503313107968736,0.0017116025315810225,43.009479408178684,1.976857264108833,15085.408254211241,3251.165281921417,8.1847013874832615e6,5.47300442531008e6
0.00172,-1.1496694570626471,0.001766804605819135,44.19559259727013,2.1060748602764034,12864.823648680813,3413.381292186015,1.0662945855237389e7,6.791297312741888e6
0.0017099999,-1.1493038704728809,0.0017426514007257247,42.788660301374684,1.8947584045160362,13739.564170288206,2768.7752970438596,2.7212548441246203e6,4.148310267171235e6
0.0016999999,-1.1491591695103909,0.0017828377526898412,44.21048963593242,2.0347573075241736,15439.589571716251,3407.490621706465,6.705274021670119e6,6.608676998543676e6
0.00169,-1.1476344142317094,0.0017653197408594886,44.97050474231029,1.9455044536484287,15647.914295478915,2631.6711475416937,-1.505289067779465e6,4.462760354566656e6
0.0016799999,-1.1470734558409557,0.001781839939389222,45.09918587295965,2.0482105937916892,17266.902896465235,3205.941049633915,4.5765795865366515e6,5.13010086053879e6
0.0016699999,-1.1466923264642874,0.001749452386951719,45.92433266915751,2.1081432414776757,18241.225179575726,3600.9170839743733,9.397969267713951e6,6.991557202776849e6
0.00166,-1.1464360896791905,0.001798758925619609,47.61986161313426,2.4396577413981357,24971.19788685614,5242.1585710454965,2.7035381085647553e7,1.3363289714526769e7
0.0016499999,-1.1454570761587506,0.001748851517970607,47.51699050307703,2.5792014277654234,23951.375965463863,5448.751696227612,3.1383125886244435e7,1.3445079663303964e7
0.0016399999,-1.146395422533156,0.001775231233546125,47.72604430803943,2.728396238928759,31076.373653651375,6848.131926679784,4.575674855664907e7,2.0134989546879932e7
0.0016299998,-1.1451556431495875,0.0017364985297846835,45.18935797528187,2.493467401735672,26294.254924814737,5852.212283446001,3.768314851234189e7,1.747374646833172e7
0.0016199999,-1.1445889339087685,0.001710970042767788,43.70216441338077,2.353942837636832,25110.749514528037,4990.581017425957,2.9484248850045662e7,1.2889646987743096e7
0.0016099999,-1.1447184568871571,0.0017397078800812699,44.81046223068828,2.405154460536945,25402.02432070162,4953.260619591834,3.012717178163093e7,1.139348264238128e7
0.0015999998,-1.1434238928780385,0.0017548331791668553,45.43870493749411,2.507109221490092,27167.972837782043,5741.039535024997,3.613515658950882e7,1.5179748893328067e7
0.0015899999,-1.1423657765656825,0.001732159284830751,46.31327414162948,2.4300178355223707,24158.213124366997,5515.4692760847665,2.800995769889743e7,1.5379736405045597e7
0.0015799999,-1.1411626996045794,0.0017620399166941602,48.33097477338343,2.800799611918237,32224.024460340115,7236.599681740747,5.097771928367541e7,2.176459089310703e7
0.0015699998,-1.140633814005879,0.0017679968981312384,49.965751423508145,2.7643138717877167,32335.810671515123,7558.708302505911,4.7785706320253596e7,2.4512665702072155e7
0.0015599999,-1.141269424742754,0.0017795260694977264,48.80290995633932,2.7109748488390473,31116.365357520808,6630.735603562665,4.508928829120508e7,1.9149768048993025e7
0.0015499999,-1.1390469916601151,0.00181987216290487,51.565370744439136,2.9693932912898555,34743.23265875877,7714.186247346651,5.7188679654319756e7,2.3399986954796623e7
0.0015399999,-1.1388828304651253,0.001827992839138456,50.19082132513367,2.697858706580203,29642.575782202395,5540.780427304013,3.97633524151386e7,1.2812121054270608e7
0.0015299999,-1.1390665652737808,0.001782745637216145,50.196281772893556,2.5768746373206306,27960.925143915407,4861.187194367771,2.876973826023821e7,1.0816283200226592e7
0.0015199999,-1.140116757114549,0.001822133343109352,51.09619356325664,2.674712578282615,30067.721284810254,5259.820862876983,3.471292372252635e7,1.0546935826310882e7
0.0015099999,-1.1398751744334952,0.0017971575480219295,48.55296146629852,2.4430702358957483,24835.367797391595,4499.2159023967415,2.3200381913986336e7,9.31841249893121e6
0.0014999999,-1.138599972435546,0.0017973700070145582,49.78683068304054,2.5160699405809246,25404.761425195116,4653.53201698089,2.4416367495009527e7,9.682921276218345e6
0.0014899999,-1.1377697474054285,0.001827619245632034,48.550547653077615,2.722934626253728,29232.467243903633,6717.06145238113,3.933603973107299e7,2.080565539239248e7
0.0014799999,-1.1383930627955572,0.0018785092220092372,50.245354956646565,2.7510073832145943,35518.536495030756,6206.319521124964,4.425930973967228e7,1.4893372470289676e7
0.0014699999,-1.1377345180727314,0.0018856491997348301,50.594683978412114,2.96647637134614,37638.602320006525,7149.776912091254,5.9214827673212364e7,1.865941911917307e7
0.0014599999,-1.1381874326367774,0.001853566107251728,50.4160692512994,2.7374779291442644,32813.29039887441,6202.10632078028,4.318654982289912e7,1.582846479674047e7
0.0014499999,-1.1378509169175977,0.001836585538889945,49.93551757756555,2.5506972960618097,28097.174811209115,5144.7608703314345,2.9162694175526828e7,1.2337101635095816e7
0.0014399999,-1.1372508603963787,0.0017745267211455667,47.806116187036224,2.371549032000018,22346.172245377405,4634.42438519385,2.0482480263384625e7,1.1631939169459535e7
0.00143,-1.1362719235553032,0.0018833541212568829,51.05071715024169,2.649834229373474,27686.502779277555,5666.308794128187,3.122456234008727e7,1.5133874385293625e7
0.0014199999,-1.1362097443288572,0.0018963289083801808,52.397918496423415,2.856683442763962,30542.299944668976,6517.587295520431,3.934077271172838e7,1.819804681122615e7
0.0014099999,-1.1364786088687395,0.0019162579778957574,53.43600133268991,2.918205288357953,32536.62025082117,6437.318804287772,3.928164368579998e7,1.692038753147854e7
0.0014,-1.1356326331874027,0.0018684863860039193,52.60127594950447,2.6756459131176404,27770.181189995907,6013.5897238104835,3.0801851249235738e7,1.7033897588688605e7
0.0013899999,-1.1358090406770784,0.0018761674814601085,54.50624576401567,2.856820442096779,33238.62796829189,6594.2107517106515,3.5488340799458385e7,2.056670376949705e7
0.0013799999,-1.134694229401572,0.0018490185154253918,54.26823657825636,2.815942773293752,33066.48033678855,5737.47407305875,3.302070440907759e7,1.2316981958716305e7
0.00137,-1.1333502403610738,0.0018452617756393355,52.513911039044835,2.885035129294769,35166.66350091243,7285.906426732357,4.568601485523485e7,2.0711093720684484e7
0.0013599999,-1.1331802109603222,0.001842591617084006,53.63869766486762,2.9652063988526356,34946.715319578,6598.5791758511305,4.450447314074699e7,1.4659738300983885e7
0.0013499999,-1.1318032458777925,0.0019086003567824494,56.024123239695115,3.0661591601773504,38117.123071616894,7300.491285921683,4.914465572536997e7,1.9369946697305165e7
0.0013399998,-1.1308016923258901,0.0019126016463930275,56.08941457630461,2.983891716058192,34914.671186156425,6942.402704145613,4.313806082185745e7,1.8058412498000097e7
0.0013299999,-1.1309493735141498,0.0019474219559598004,57.96476916405684,3.1954171658655484,40087.40373780708,7890.93923926303,5.300856533532105e7,2.238855100687484e7
0.0013199999,-1.1305713066562104,0.0018715865544301617,55.754912867312285,3.4523335045831187,44152.16453743419,10604.1267746743,9.1424225876432e7,3.5960571839049004e7
0.0013099998,-1.1315856914146472,0.0019761176396482735,58.49262655333053,3.925331601809293,48164.25668233109,13541.142480030147,1.2355038516012825e8,5.2301339595787466e7
0.0012999999,-1.1305160989587129,0.0019466467087992899,56.386202390271634,3.778916690740412,44616.48669687063,12195.410252219734,1.1400053376513083e8,4.281149227950545e7
0.0012899999,-1.1287598691125291,0.0019656725057587126,56.96968615275914,3.2216933142704725,36805.74040270885,8510.215554400911,5.5516394870399974e7,2.4086968868871693e7
0.0012799999,-1.129375647013044,0.0019521697399641402,54.54991041349534,3.0687795533492332,36777.02234768284,7550.594057309248,5.5803950517128445e7,1.9427226664437447e7
0.0012699999,-1.1306294762447833,0.001935161373251921,55.84343159591468,3.176421823661102,36764.492768998905,7637.169615296226,5.622109806069526e7,1.9177475010293584e7
0.0012599999,-1.1299399190031627,0.0020163421054365483,56.95286062201699,3.209861581397474,37258.121553465164,7451.016202126869,5.250337841814192e7,1.9805882336017333e7
0.0012499999,-1.1301359685018548,0.0019509170026410635,54.37454758262753,3.068521413720063,34511.932182599434,6959.344448080953,4.893009977733953e7,1.678904468202336e7
0.0012399999,-1.1289943631868644,0.0020227315394252465,57.575138973000044,3.1639413821404707,37985.358794529835,6530.710435823727,4.325969499773757e7,1.2241340796530997e7
0.0012299999,-1.1291377763790134,0.0019429188884447306,53.56090360142231,2.7870020408059935,31349.059702376617,5105.882061912692,2.533178797529341e7,9.787654124069247e6
0.0012199999,-1.1288001473786413,0.0019552323779637136,52.988765746550676,2.689578794230637,29201.88000823318,5461.682623204529,2.6961445662026092e7,1.1144620964388277e7
0.0012099999,-1.1278082596684385,0.001927175158834684,49.70411275778676,2.490215327810769,25416.70911751524,4496.941753232513,2.2296927064692643e7,7.634592922339817e6
0.0011999999,-1.126776974149911,0.0018930860320851334,49.940912426807095,2.5751162239279455,27337.30692349143,4401.204291931091,2.1409935483065836e7,7.637478358924675e6
0.0011899999,-1.1253102649901388,0.0019525511655862629,51.652928375820096,2.713329301588447,31076.196811573496,5162.881921878006,3.0979407452090852e7,1.0827612791274693e7
0.0011799999,-1.1260948775189847,0.0019186284617490083,51.5359912439718,2.6069086010378455,27561.116151978218,4649.290596465492,2.049223874708687e7,8.083449255774435e6
0.00117,-1.1257795170987401,0.0019160517068032836,52.620041581554375,2.809280384741714,31853.320635589393,5771.222873015937,3.435429776314044e7,1.3362157148887798e7
0.0011599999,-1.12523588205078,0.0019086256129558243,52.52977085417235,2.7980671916139004,30025.45595039532,5600.48040620691,3.195346042110579e7,1.2404548055097284e7
0.0011499999,-1.1258621964017488,0.0019080457483180524,51.85390035433728,2.787821064503284,31346.888454679494,6581.4067805764835,3.8693050947112866e7,1.939936349322964e7
0.00114,-1.1247308114677539,0.0019405865741629242,53.86778831014089,2.844698117700382,30949.059222846194,5671.359681583786,3.221242952983554e7,1.2582013349803146e7
0.0011299999,-1.1254388314364454,0.0018755372387891578,52.19101418761138,2.7973313850596693,29180.66155727301,6347.111415792736,3.2988568913058486e7,1.7727580880304012e7
0.0011199999,-1.1237158562066432,0.0019437308631540236,54.32988653389226,2.8943994738633636,32016.341242505514,6878.869811761762,3.980939944786654e7,1.9170550501583587e7
0.00111,-1.12175131067123,0.0019744067277472073,54.735388319490035,2.7971409009974373,29287.0727411451,6460.39207927502,2.949572535659526e7,1.7241190606174435e7
0.0010999999,-1.1229965938880264,0.0019747874817602935,54.99791023163102,2.893648374375036,30885.548643414142,6679.447506190411,3.549933262471682e7,1.7475373437761124e7
0.0010899999,-1.1210861929941605,0.0019724940392884453,55.77632286666684,2.958313533533333,32265.319461846004,6416.950655847456,3.4622650520920135e7,1.493278240178868e7
0.0010799998,-1.1187052325771083,0.0018961054582898262,53.72266833510112,2.7492354396173644,27017.79185750323,5427.974846732835,2.55567211921911e7,1.152035710004738e7
0.0010699999,-1.1195920804370303,0.0019024898769991014,53.805701744858915,2.7224826888135283,25112.173174723768,5373.09272733611,2.5802331089383464e7,1.1829983324993417e7
0.0010599999,-1.1189162547454885,0.001979720881739597,57.30816872162547,2.9497593302651515,29846.424618710604,5801.834091295777,2.6207549800038233e7,1.1940242661077932e7
0.0010499998,-1.1182773614056543,0.0019923178366474236,57.968870865803666,2.996519987032173,29610.904433577485,5707.154959393434,2.706429472122374e7,1.2041934416631173e7
0.0010399999,-1.1172524620600992,0.001970682530065511,56.68878349984023,2.8285381344162146,31364.917329177653,5216.855153388544,1.904907190762405e7,9.569937867481729e6
0.0010299999,-1.1174199420713289,0.0019535438995004813,57.028590179888994,2.6941703587383388,25092.945591435393,4589.234799563765,3.9459025167040667e6,8.054628413913431e6
0.0010199999,-1.1163275081966122,0.0019738871702771237,58.936885965928134,2.8403101128575243,31368.852129331142,5576.295978817917,1.4284136062215772e7,1.2650652786738208e7
0.0010099999,-1.1165447671925477,0.0020359432751338256,60.24863080931638,2.848497992225407,31146.85289912181,5335.904151217032,1.0049468314047327e7,1.057826847998909e7
0.0009999999,-1.1139378329804976,0.0020254131366237984,59.72576261337327,3.1101298315973236,32965.508790522195,7237.366117748132,3.677631981371346e7,1.9010030979798798e7
0.0009899999,-1.1121768119651179,0.002053109284558599,62.24933890528745,3.322222640026077,33541.357589193845,7967.12796680561,4.378697085074466e7,2.064684802692639e7
0.0009799999,-1.1121704538193258,0.0021157540703958784,63.43154152385325,3.2793956040187253,32968.84406789388,7504.782365987685,3.017394910599865e7,1.8969063520844188e7
0.0009699999,-1.1117163733702056,0.002003325117312158,60.08834874151793,3.0001783015979804,30427.34517979823,6417.6950922040105,2.3406087313168462e7,1.5979158201287866e7
0.0009599999,-1.111812380501797,0.0020249836977599208,62.73131568841555,2.9913975241033057,30458.97311912432,5824.688233351173,1.938339791361584e7,1.191783974910315e7
0.0009499999,-1.1125300677862604,0.0020459701366999814,62.386178282202394,3.054755726446204,32146.925751956333,6307.138882098429,2.2665250185925458e7,1.4163679475361839e7
0.0009399999,-1.1124347477819436,0.002029500022331736,61.584714231596635,2.999402749375454,28308.673060528152,5543.110551500842,1.969818401489281e7,1.000115193649211e7
0.0009299999,-1.1107131268259862,0.002053767110175443,60.87939140647716,2.9132310192906945,32462.439812833123,5815.929857421911,1.8402195432943176e7,1.3213894636596462e7
0.0009199999,-1.1102692534432923,0.002028597148341522,60.17555535092742,3.0099188650684816,31880.2233841932,7890.0191709928185,2.72882951604004e7,2.8751241571126964e7
0.0009099999,-1.108604452132813,0.001969893885017335,60.38975663990517,3.4766973926175857,39581.125019991414,11464.720468004045,7.023512251449795e7,5.021322649954938e7
0.0008999999,-1.1105487698730865,0.002063657371703015,65.411742830387,3.724477911571942,41496.625937124845,11896.39169793106,7.81637615167695e7,4.858339253858875e7
0.0008899999,-1.1098897700816304,0.0020650213192471476,65.33110395926738,4.1052388065400045,45554.49966156653,16342.330484818105,1.0437666141176419e8,8.571452144324997e7
0.0008799999,-1.107853117690996,0.002085092827700717,70.56086337383772,4.031693690198131,53061.377072991665,13086.610199031216,8.778963222298628e7,5.575143677513111e7
0.0008699999,-1.1086153879443073,0.0020960982698984367,70.53050216031261,3.8788254127571005,49695.85848278862,11329.199207034657,7.092958522138287e7,4.033433501726624e7
0.0008599999,-1.1065147604179302,0.0020748201075105614,67.62034188251423,3.347209050383203,40787.947949702255,8383.756251118511,4.012800310420965e7,2.285966325752519e7
0.0008499999,-1.105159289033935,0.002126334786021838,68.91065685544778,3.7892071346930796,47377.68077584465,10062.878299315204,7.631529949400023e7,2.894168822791894e7
0.0008399999,-1.1050462048694731,0.0021628840091576203,71.3790177508382,3.855530015223789,49849.596825975554,10497.903618711283,8.170108293872881e7,2.9776638187780477e7
0.0008299999,-1.1033237682706631,0.0022262435822182,74.11665833414528,3.9522900243952614,51413.73766134921,10534.053022373599,8.529119982411827e7,2.9563687138451383e7
0.0008199999,-1.1027739604312994,0.0021681091370593496,72.07513319398933,3.8232158281448414,52232.95756792102,9249.536614563074,7.212061144199032e7,2.363462754949467e7
0.0008099999,-1.1015135702582544,0.002151569015818487,70.08126947181565,3.4898851536430064,41761.48335318005,7722.0077790983105,4.761781232241347e7,1.8328699499307398e7
0.0007999999,-1.1013770938188092,0.0022102261649733696,71.73155379690921,3.5612188140427063,43780.89314875566,9045.453054324651,5.6097356257113405e7,2.773057135467804e7
0.0007899999,-1.1006333023160237,0.002228501193518248,71.77878967771161,3.5094389813209164,40822.927774250835,8863.694267139515,4.0754284936044484e7,2.766306557695342e7
0.0007799999,-1.1002350875579399,0.0022099384871389622,71.76695717026183,3.3062030153450817,40724.22537845925,6861.250646562613,2.4391460135350265e7,1.630576149932154e7
0.0007699999,-1.098407970886651,0.00224334301605201,72.980783759837,3.6797185050805723,42491.934340031024,8811.13557880249,4.879311064740029e7,2.437090268645816e7
0.0007599999,-1.0985899829273431,0.0022553386595633093,73.94913402798649,3.857407547988004,52858.34499895454,9603.208563716917,6.976364918891981e7,2.650295315435991e7
0.0007499999,-1.0975866326000112,0.0022119079134879454,72.42047611139066,3.7553850511532585,51351.64998924848,9285.554245227904,6.486669121899052e7,2.5275733879752412e7
0.0007399999,-1.0961262956345619,0.0022123387594735694,72.65156253240835,3.6210322953512706,48430.91373552914,8490.088252140984,4.919746289454984e7,2.551400448620903e7
0.0007299999,-1.0949875806828306,0.0022493569873343485,75.00169099618171,4.128261757594349,65093.347695646415,13161.218456624492,9.898890493850769e7,5.3249748979336545e7
0.0007199999,-1.094088262299862,0.002232895440152318,77.48705958516169,4.374707141118138,71975.83686191293,13245.248478041249,1.1442397759039062e8,4.8507198578913264e7
0.0007099999,-1.0939387099151758,0.0023491294042293862,78.69775912289138,4.4518760278255005,73311.72195731064,12431.962069685162,1.230893526670436e8,4.094631842783782e7
0.0006999999,-1.0928004017555473,0.0023543126494587436,79.64507790652124,4.367894272108931,65838.3668604041,12214.24050437326,1.0603051009613474e8,4.2136323652852654e7
0.0006899999,-1.0936372484407908,0.0023451402758295197,79.53036972878043,4.40654978243247,65381.410451097065,11968.134980178276,1.0389976186576636e8,3.66533968642794e7
0.0006799999,-1.0931893752167587,0.0023481675394209215,81.51354424189104,4.4020414258216105,68401.50622674008,11160.389294730778,9.644373927102408e7,2.8126821771251842e7
0.0006699999,-1.0920022658750688,0.0023914643580423625,80.4930880428978,4.426713309444282,68093.71845390699,12114.345631826493,1.0384955233544739e8,3.452299252242543e7
0.0006599999,-1.0900574775178424,0.0023703551106793973,80.43947435710872,4.464211319970649,67681.58781493001,13553.71203320949,1.0372368837442324e8,4.844710572224464e7
0.0006499999,-1.087537139500967,0.0024047242769677053,81.43104023471035,4.691700735827457,70346.67377652411,15423.199340574512,1.3069676692605615e8,5.927865569594716e7
0.0006399999,-1.0868443429397074,0.002441822839136632,81.66785247981186,4.698228212831162,72199.53759935242,14300.488444717834,1.3130475728913859e8,4.69397166755443e7
0.0006299999,-1.0873364787213091,0.0023840330764329453,81.67767216446752,4.694352978926207,74388.26149356355,15167.907905926679,1.4597697181843027e8,5.53304392719546e7
0.0006199999,-1.085720565587705,0.0023716698167241014,83.91713797191865,5.04358506813673,78242.81568767835,17691.970812691772,1.7695520591487205e8,7.126060094084872e7
0.0006099999,-1.0848237917670904,0.0023982625297081866,87.0005211355228,5.0206321274310035,85684.74079431691,15815.60775238967,1.5315521039931175e8,5.317198605748892e7
0.0005999999,-1.0834180330657337,0.0024476175437409156,87.23822496987833,4.929735246347634,82074.0015618464,14835.132229498226,1.364862112768204e8,4.788858198928646e7
0.0005899999,-1.0845406666481432,0.002397436731969686,85.50447182554075,4.823057001404267,72825.19708484045,13783.430519176352,1.1896932719413668e8,4.2151564536308266e7
0.0005799999,-1.0826199832811272,0.002404120860194306,87.48499339551937,4.766920533745648,71084.15950382056,12433.214904773462,1.0691188456324843e8,3.2742745046502482e7
0.0005699999,-1.0813627557672179,0.0024139452430504854,87.47306138689483,4.573899790322595,71017.4008060856,10892.054918226024,7.318824512013653e7,2.6601933069796287e7
0.0005599999,-1.0810838985272457,0.002430025454675198,85.00733109793477,4.590177219484953,69795.70093800712,12158.849776591464,9.381352376430221e7,3.791938504090823e7
0.0005499999,-1.0804506264732792,0.0024411063310427745,85.3475951058421,4.5386925063983385,74875.21551907284,12482.454516100921,8.991980808466667e7,4.073584910993495e7
0.0005399999,-1.0805706314077237,0.002462985157280787,87.3280962005908,4.7521660125357394,79423.14454367015,12880.755649584135,1.0031063543550801e8,4.2073601200136356e7
0.0005299999,-1.0784482796368462,0.0024830816281146326,89.37484806460625,5.007679675465081,88120.6454312249,14173.281840338666,1.4195084684344396e8,4.750808041309927e7
0.0005199999,-1.0781438403538965,0.0025291519665644165,92.05778431692991,5.287764299827763,94445.28663844688,16641.09357799925,1.6922743399240217e8,6.3145405687448286e7
0.0005099999,-1.075845607992757,0.0025359389861550528,90.84518912916515,5.428531839307176,96690.05069266252,18495.03231572979,1.8352608365371466e8,7.995919129585722e7
0.0004999999,-1.0765567896419836,0.0025629337004908085,91.03007489861618,5.328790742858965,94440.2550546917,17246.33414766157,1.8164016725153092e8,6.3502864993703075e7
0.0004899999,-1.0747868672926066,0.002584850282859745,92.72090072866527,5.1993150954704275,95136.78607870726,16416.18472457656,1.6198086441041955e8,5.786674999246483e7
0.0004799999,-1.074790676936163,0.0026094525036287537,96.13512918317527,5.708763947265483,110137.81129807816,21506.32613873639,2.2873481424927512e8,9.177147720200294e7
0.0004699999,-1.0770309868646668,0.002544818062117433,95.38075104587422,5.967467544900739,109932.98991019548,24209.299103386526,2.691957717005164e8,1.1063752148337927e8
0.0004599999,-1.0753726309067002,0.0025298476849201458,94.32814993094465,6.064623825630283,111541.83811750876,25702.69914784556,2.989937910297697e8,1.2327713422097285e8
0.0004499999,-1.0733457289024129,0.0025277368461818013,92.26362261249591,5.618991638841814,98995.55189867571,22399.08074275582,2.491276510085491e8,1.0234335200111139e8
0.0004399999,-1.074221533099842,0.002523873259990412,90.11536789958627,5.544937496985581,98508.98842127681,20892.72341372377,2.4939676871012974e8,8.560290448150711e7
0.0004299999,-1.0739759410535257,0.0025537183111330047,94.163132934898,6.142952894741081,110134.51495414454,26889.578428572215,3.047010818094623e8,1.3214536862208211e8
0.0004199999,-1.0717641181520396,0.0026058449777975803,95.60207927877242,5.839773434729021,103790.89530030724,22666.71616884958,2.4649044112104455e8,1.0309385048777285e8
0.0004099999,-1.071436616929981,0.0025997540255318016,97.94097680696494,6.031545808009875,112390.01471120799,23630.777564403943,2.498538505103378e8,1.0904766471505328e8
0.0003999999,-1.069270490923896,0.002681461234004946,102.33450654224212,5.978961899876284,113169.86264101576,20595.301473985717,2.1829756796420372e8,8.161021056165151e7
0.0003899999,-1.067714863190323,0.0027296079302347753,104.28660672614033,6.0793620876763255,117285.75049014621,19830.555690768277,2.1797694448266205e8,7.738425105140516e7
0.0003799999,-1.0661364267846483,0.00267882023657184,104.24261264781289,6.052491516967996,114346.00394466001,21101.871478624074,2.1873139495760617e8,9.02594384059575e7
0.0003699999,-1.0651504965894334,0.0025947451940782013,103.67285202858766,5.919736903752414,113878.32409875368,18937.938015831915,1.9531636308545932e8,7.371066172235553e7
0.0003599999,-1.0632529663533976,0.0026074243065150617,104.71861550047416,5.995123952329715,121805.49799629321,19185.478378911605,2.0957295006141114e8,6.67046482681323e7
0.0003499999,-1.0631227149565137,0.0026332688607636208,106.31184792347686,6.253427404936677,132289.36333434674,22050.864202531244,2.7000676668695146e8,8.294789130610617e7
0.0003399999,-1.0630127710682615,0.002643397936815617,112.11781737533906,6.464223989843667,143139.6115934056,21408.337518292603,2.5537804496802002e8,7.208440237034744e7
0.0003299999,-1.0615851711962005,0.0026034018414001444,109.07592110613669,6.518036641729217,132262.74278877265,21414.54009229815,2.6689326232698804e8,7.056546760310042e7
0.0003199999,-1.0600804085165614,0.0025762617281695614,111.29831238149606,6.37789485951721,132155.4533658753,21013.158643411993,2.6004399954883298e8,7.447204565769531e7
0.0003099999,-1.0583565967078707,0.002628582593549359,111.51155732094438,6.296600885798863,121485.55796044396,18760.948457971946,2.2288239011237106e8,5.5474166841185264e7
0.0002999999,-1.0586074596116894,0.002674104692176171,109.86776460916269,6.503951247061075,134675.82686097655,22099.540129980407,2.887222724833983e8,7.74715128066355e7
0.0002899999,-1.05687736169094,0.0026947162985852396,112.89507447650111,6.661884434215824,143272.7026336533,23327.982066654724,3.119872704325353e8,8.552260241555527e7
0.0002799999,-1.0556084609532028,0.0027222763470064444,110.02073107116682,6.2067380068711095,122071.4117057657,19099.10894017128,2.137606068063173e8,6.285138392510445e7
0.0002699999,-1.053793592469912,0.0027362831469436824,111.52860799586648,6.321676712364526,121350.617074204,19835.350475514184,2.1882315483775592e8,6.4488658251653865e7
0.0002599999,-1.0548243964802146,0.0026831150791650025,111.22345092673989,6.248359505757616,115063.50744403432,20918.608229651214,2.0598283958370757e8,7.831527258982131e7
0.0002499999,-1.0550992135462975,0.0027176519024145135,112.01005648297523,6.176367482979938,111458.00011436064,18513.815307297467,1.8545388609263057e8,5.889792266318504e7
0.0002399999,-1.0536721894468661,0.002652183663457113,111.57813462254227,6.148563237197081,116259.6755368991,20264.026933194902,2.0682810744648975e8,7.578284609206238e7
0.0002299999,-1.0517922825196373,0.002689103986581457,114.26782102333473,6.312847298503977,118215.24704742439,20495.474154936255,2.032807491626024e8,8.418748818780132e7
0.0002199999,-1.0516406248396677,0.0026968138598610805,115.58466363383792,6.377913451892804,129796.28686586516,22961.46198365392,2.2714220479522943e8,1.0662382071420434e8
0.0002099999,-1.0502850842176361,0.0027236711501853047,116.42868054178292,6.230014410486334,123035.76887997301,23692.600548742565,2.2397090179989192e8,1.2287018599393712e8
0.0001999999,-1.048742771037569,0.00280648121027828,125.84331523317293,6.398400533200262,134513.47878164277,18819.573318024253,1.7424426281989324e8,6.241778809965649e7
0.0001899999,-1.0470472179631838,0.0027616756591434003,123.26009815592998,6.380549302157789,131288.34800261227,20849.894938196656,1.8857962342992893e8,7.7337295733739e7
0.0001799999,-1.046197121401279,0.002828283063132637,127.30672021075897,7.005771254983722,154585.59868500713,25143.449480522446,2.8607921461323506e8,1.0056376344122207e8
0.0001699999,-1.044528913755742,0.0028156427845343864,127.09442007309815,6.744968006824882,132759.34502062984,22719.721720464822,2.160863079076054e8,9.279331229827218e7
0.0001599999,-1.0415477031120683,0.002845574319394154,125.60141191839325,6.632546898489005,132913.06411289316,20684.352043892362,2.0324020188684106e8,6.638641708533195e7
0.0001499999,-1.041207453281563,0.0029035425729823823,133.0239020415115,7.2626535296835595,144391.49509340734,22607.29786602552,2.4513948207168522e8,7.511819677023226e7
0.0001399999,-1.0398590215601846,0.0028881772496882683,129.14254021096136,6.876307038647271,131850.5807722268,20704.4477183808,2.23341138504909e8,6.711459536686385e7
0.0001299999,-1.0392061362277447,0.0028861100609086777,131.44675961729533,7.397928251075603,150555.914497555,28105.860947560137,3.0904230052998376e8,1.4375686562730473e8
0.0001199999,-1.0368783017073433,0.002908069528000294,133.7838011264269,7.608523682181489,157916.85021740777,30895.422414258344,3.475716181817279e8,1.5729447050655654e8
0.0001099999,-1.0373435950782515,0.0029641720174188534,140.0193175673144,7.50649154472234,161009.9729740674,27244.04049573192,2.7887315138810474e8,1.1836368234925073e8
9.99999e-5,-1.0349652202770407,0.0029674836228159108,141.53459017491306,7.8876312678242675,175621.28580045115,31760.203598399043,3.3493994486359453e8,1.653943422100467e8
8.99999e-5,-1.0355188818895404,0.0030595530204762344,145.93584473950494,8.51427781179922,201312.79117406585,35969.90771781056,4.445841992217857e8,1.9542863743795902e8
7.99999e-5,-1.0342109974666975,0.003114526375516654,148.70110563358668,8.69819278960551,203908.1164248538,34907.41215306016,4.3702942067437994e8,1.7870075523640755e8
6.99999e-5,-1.0334173778253128,0.0030848568659645375,149.42557345800145,8.58294704117362,203915.42045551204,34273.71777996051,4.3525786187424916e8,1.6066220179457945e8
5.99999e-5,-1.0309177654688157,0.0030880292943526936,149.34620765318323,8.661763178190553,210941.5462914929,31525.567439249306,4.232634493530207e8,1.326395866123971e8
4.99999e-5,-1.0319717480904584,0.003051962884165487,146.83513315731074,8.488861429354957,200761.06702704116,30409.532102318084,4.0504344480605716e8,1.1864008108664604e8
3.99999e-5,-1.0302145772181046,0.002990317203339056,145.93357090593662,8.25093279443446,190104.29146388092,28631.733947648037,3.831494367782318e8,1.0289938655400243e8
2.9999901e-5,-1.0273960783882903,0.00306070352559682,151.93388482105325,8.401253385800562,187185.83933930384,28871.85181369469,3.4476765136769843e8,9.915683497153646e7
1.9999901e-5,-1.0268276635044715,0.0031469975461855073,155.10312859187005,8.716246679152533,205108.38542916885,30519.82143504471,3.6054382114423704e8,1.0719203304967926e8
9.999901e-6,-1.0231554789844624,0.0031743642661085807,158.69901757282972,8.954457127581058,207500.92744082972,31706.57293591823,3.6855842099348885e8,1.1949156260912447e8
-9.913492e-11,-1.0216461549664453,0.0031955203402321253,160.84486410034867,9.439262355132769,239985.29511950645,38234.39961682995,5.1754511090917426e8,1.624340683372597e8
-1.0000099e-5,-1.021280800833564,0.003217158209420234,160.48473821409132,9.602804221130924,252327.19189028512,40018.42710642367,6.090682860603744e8,1.6508210061167043e8
-2.00001e-5,-1.021486623809629,0.0033259798272705014,166.287624370212,9.706284101197628,251428.4976777134,41138.29885973186,5.614959585928526e8,1.8387098617839694e8
-3.00001e-5,-1.0201801026823933,0.0033046895846330104,164.13653341463362,9.232720413688503,248928.37821067282,35539.341890577576,4.5488207946701556e8,1.3877624326308042e8
-4.00001e-5,-1.0201613240480862,0.0032735101454260634,162.20298183695698,9.205601345084709,242082.03461886552,36873.43813970178,4.81386307955974e8,1.5243476305772072e8
-5.00001e-5,-1.018117811191864,0.00322987426497923,160.67045265353028,8.891992784135894,223842.4764972099,35572.62387027032,4.164330399853363e8,1.5590047250027344e8
-6.00001e-5,-1.0179445065110262,0.0033067717340999744,164.0919849875878,9.498394324732361,256060.3905070878,40325.90286721089,5.675111465209562e8,1.8630167449288702e8
-7.00001e-5,-1.0172704268150807,0.0033204598674038853,166.70312841209068,9.198619436507595,258673.5128906774,36777.46049143343,4.920793896603433e8,1.5383028262816957e8
-8.00001e-5,-1.0158543529109472,0.003353247501876236,170.5041904774077,9.613432385310844,284624.2805686663,38420.81086588761,5.710471075047992e8,1.577868746794293e8
-9.0000096e-5,-1.0154219152139352,0.003307870035037553,164.69766258203796,9.519807461664858,268088.8627601692,38470.59786884885,5.700217000150574e8,1.6130975760197842e8
-0.0001000001,-1.0139381014132056,0.0033825998574167665,172.3568683225353,9.761753995750713,274824.19141656737,39938.47054348323,5.594031153562452e8,1.706035539280104e8
-0.000110000095,-1.0135290867996984,0.0033381708081992385,167.114529895392,9.30105283015264,244858.3459457885,36929.19693474697,4.7074854864470637e8,1.5434864212569717e8
-0.0001200001,-1.010085199642354,0.003381586817876784,170.66564906641088,9.424649070034796,252856.18787346233,38737.19497734334,4.985170819082306e8,1.607934373547574e8
-0.0001300001,-1.0085940477033304,0.0033687360339105304,173.70626949763746,9.773056612713914,256177.56701673951,38801.930200475654,5.218851706415104e8,1.5080830524891177e8
-0.0001400001,-1.0071805106115819,0.003368426402115944,175.08104072329274,9.515387518822223,243590.2138988497,39808.064794552134,4.7017637470052963e8,1.7115637723329026e8
-0.0001500001,-1.005883287452189,0.003382544499351546,174.13157878557826,9.382163492138154,244096.95745722452,37406.01191513167,4.325608963746621e8,1.582359631683001e8
-0.0001600001,-1.0032067963980966,0.0033995777373864583,174.76410179466555,8.881697362424061,225778.12478071163,36479.83392690079,3.4919379395632833e8,1.818262151709768e8
-0.0001700001,-1.0011625153395012,0.0034339520843759326,177.11328237629382,9.122822154056887,234030.74637507217,39501.82238168477,4.163018060355717e8,2.1202090480100304e8
-0.0001800001,-0.9996826039876557,0.003394366982603989,174.77008214844997,9.255380466036597,236716.892329378,40608.582946083734,4.5061945277723086e8,2.0564208372154373e8
-0.0001900001,-0.9983562753149505,0.003370902280046651,180.10491583502116,9.682923054531976,259126.0303905699,45202.15725512898,5.38687072987829e8,2.5155087747627687e8
-0.0002000001,-0.9970918756618171,0.003367283995442302,178.4511784278546,9.326018749963067,245629.3419108048,40386.943558115934,4.7860416288864684e8,2.025561186080366e8
-0.0002100001,-0.9956668789986247,0.0032755900254667195,174.01047023124866,8.513535477248295,224491.26356738177,30695.457444491778,2.816936121221126e8,1.2520077716264506e8
-0.0002200001,-0.9921344484419433,0.0033760316426607226,185.12119680312514,9.755625803011801,275392.7971221502,37765.32382406127,4.69998544379476e8,1.3887270892462918e8
-0.00023000009,-0.9901160983370124,0.003391345607265195,185.73286452531997,9.867825811341122,268277.27590139525,38499.397035141636,4.857424297232654e8,1.4524454420815852e8
-0.0002400001,-0.9878246611465815,0.003478195489435173,191.4561214401619,10.364668896193212,274986.93657909625,43416.36492996522,5.409420816652184e8,1.8380850153609008e8
-0.0002500001,-0.9858839584269212,0.003501901736854146,193.98543250655177,10.057928560564207,272465.2626659567,39678.61353053295,4.34100167724978e8,1.5257887322822332e8
-0.0002600001,-0.9837957868352641,0.0035160931466812215,197.95883496473996,10.887752047327595,301480.0363084893,46947.057853699655,6.193215412466223e8,1.9360785346449193e8
-0.0002700001,-0.9815566581863862,0.003603081850691862,206.94165630207516,11.32988773928151,316516.0999334532,48002.42957664619,6.201802494125075e8,1.9369302237198883e8
-0.0002800001,-0.981601228503468,0.003604883027057244,206.80992570731493,11.031336707762508,310570.2069772995,44888.664573756505,5.1810009530832183e8,1.7360378440707996e8
-0.0002900001,-0.9804406338230278,0.0036757931155428124,214.3525310353547,11.699766324301168,342790.6158343255,48156.217990841746,6.325011377524257e8,1.8946539080501288e8
-0.0003000001,-0.9785605888751586,0.003703198744166019,223.97699820870668,11.713040625516372,351148.18668857135,44712.029951798286,5.289386618503635e8,1.6709704849987468e8
-0.0003100001,-0.9763279647290335,0.00376131211620829,223.60331243737454,11.475659154085704,339766.35002086224,45484.77050923491,4.696107125180375e8,1.832452425122394e8
-0.0003200001,-0.9739199776323811,0.003765332900721421,228.64501525975723,11.662450294191823,348233.90935569117,46939.25140062322,5.0052268954986924e8,2.056511396960264e8
-0.0003300001,-0.9710693607057325,0.0038803555567156743,230.32912476642653,11.643160855236571,344274.1588724054,45501.348621463425,4.6671571944381475e8,1.9609107299496025e8
-0.0003400001,-0.9694198070548522,0.003801654628437559,222.73833611966697,10.969634113173896,320662.83344722743,39215.99605261041,3.619639057674137e8,1.5439838963139886e8
-0.0003500001,-0.9664132555574712,0.0037715263411194676,221.6122295898826,11.204663887241196,335929.69038123416,41807.02562800939,4.0073071399978393e8,1.701838772855137e8
-0.0003600001,-0.9654645853872275,0.0038149657950831825,220.57833451156404,11.024735163518622,335243.0481427529,38371.49526236312,3.636826108004054e8,1.3748416624821705e8
-0.0003700001,-0.9635359260090137,0.0037836390271620466,220.98815881638444,10.8244471236352,322437.3681524294,36867.48799832951,3.4063310285724354e8,1.3049954558339207e8
-0.0003800001,-0.9623150703178011,0.0038143144961200544,226.90424052417592,11.639508122044914,346212.2987829844,43430.28327480609,5.1761051955876493e8,1.659083125182678e8
-0.0003900001,-0.9587218890329573,0.003873912082839745,234.83314354790676,11.757543801854567,341718.5673182086,42030.5658308766,4.2279613871104485e8,1.5642595338233587e8
-0.0004000001,-0.9560846391811343,0.003925105724797369,235.2243524544323,11.793552597312187,337238.70855892135,42438.44254912796,4.1509308784819335e8,1.5788319822207546e8
-0.0004100001,-0.953922283275499,0.004013435265362038,242.24936194932872,11.98059396119309,358099.9393791466,43655.764337796085,4.2653705712523806e8,1.740699854792577e8
-0.00042000008,-0.9512349506354579,0.00409986793693052,251.21825647227547,12.357766802890628,383015.2591172492,47634.342054867615,4.568832605181647e8,2.088282647332245e8
-0.0004300001,-0.9490503616066783,0.004183197189137623,255.47955971873444,12.086267436414412,393735.7683347107,44966.75641208371,3.415775713681008e8,1.9622025828262252e8
-0.0004400001,-0.9454395025838469,0.004164739741363397,250.0577725852109,12.436480233384986,401050.52424885816,46303.80990461601,4.888685970513388e8,1.8268333190054297e8
-0.0004500001,-0.9435826024801848,0.004201032305443174,253.50249400861233,13.047231635944943,438895.9629230322,52239.07845112668,6.634604799652017e8,2.3303607271720782e8
-0.0004600001,-0.9429732106980182,0.004268029022693046,264.0319035519673,13.432287655865823,460072.2221442556,54764.59461903442,7.56841228478578e8,2.3488213846609622e8
-0.0004700001,-0.9431511418210645,0.004271306572932007,266.2888910360436,13.034951707856756,444071.7885498731,51948.081738827495,5.949489615619519e8,2.2434515656290826e8
-0.0004800001,-0.9407829208508394,0.004313104302732363,267.39590204730433,13.447353460266331,465673.6470864642,56120.16371511108,7.488490856275586e8,2.549752638781557e8
-0.0004900001,-0.9377153542142308,0.004314118689573658,273.6723252789407,13.622630306847915,492392.7957277901,56253.631038912645,7.822096520833595e8,2.3846494160912585e8
-0.0005000001,-0.9368564048001575,0.004316765377625774,279.7954020294444,14.379294250348659,514873.6930304157,61756.248527454816,9.439663639532888e8,2.7895606970953846e8
-0.0005100001,-0.933406973919717,0.0043473771176396935,281.85394794595487,14.112607987098762,515001.4952213624,60238.85889604899,8.558479954402621e8,2.8534468256188e8
-0.0005200001,-0.9328312775582417,0.004440737097999545,293.21330281423957,14.7440697469618,543402.9751753082,67746.38635132514,9.550709927808193e8,3.374651229884244e8
-0.0005300001,-0.9308492602844528,0.004558990946747912,304.50488401819916,15.457634898736185,571868.138090218,68377.51112201546,9.379387066215907e8,3.2345108184648263e8
-0.0005400001,-0.9278798276488175,0.0045962907437380315,307.2250247569781,15.646036394837196,577821.1339202004,74133.6882507488,1.0203071302481701e9,4.0185963723546445e8
-0.0005500001,-0.9276669400269241,0.00459682109084526,306.755017307355,16.208400477253594,600245.0114911619,76720.41768724292,1.276090065023252e9,3.900595357432854e8
-0.0005600001,-0.9249018704331736,0.0046090287631012205,304.7654606624447,16.364800032178117,600887.2393771574,80066.24392196287,1.3408361123876264e9,4.195936504980315e8
-0.0005700001,-0.9225367167838479,0.004683418428847363,306.7719349785112,17.204758844226898,634372.3217016489,93840.22164638362,1.6751635316037805e9,5.73893164423708e8
-0.0005800001,-0.9199131797407922,0.004708706240855427,304.8100918303329,17.64179580300997,652282.9636458204,97777.61228844806,1.8453727071267185e9,6.086775743491608e8
-0.00059000007,-0.9172826420084489,0.004807655639954267,321.5996256416182,18.179792024331842,662868.9777844768,102591.87418811905,1.7932568514669569e9,6.457856765635623e8
-0.0006000001,-0.9169851050588764,0.0047497609082287305,315.23916065231595,17.587847038698847,650855.8482347368,94023.86194414797,1.608712181090972e9,5.443898538802751e8
-0.0006100001,-0.9154073360927327,0.004764892954491759,317.6564798151899,18.271113432083887,679881.5082645562,103975.65073266934,1.8977635183703845e9,6.517871263128145e8
-0.0006200001,-0.9112974759144818,0.0047546149110349965,318.50592905607647,18.779754470202548,718917.1202199466,109610.60267389429,2.14196555376036e9,7.101581238667301e8
-0.0006300001,-0.9102385347824318,0.004751214636443312,323.7989543454647,19.63924016016011,761877.2304034607,123257.62405719442,2.513227138223892e9,8.697393966175312e8
-0.0006400001,-0.909427643498848,0.004753502119575984,325.3255940005938,19.59793741908238,746272.2904994139,120027.6388268182,2.441506311048038e9,8.201673085859921e8
-0.0006500001,-0.9061801931791991,0.0048544638417029945,337.0353616930831,19.252513413187337,724261.3196863015,109225.28074638292,2.0978677299670475e9,6.44885123439889e8
-0.0006600001,-0.9035624514353328,0.004897967846909406,343.69845137986704,19.780311538686828,767066.330205983,113962.89547589661,2.3257786932510543e9,6.748895789641267e8
-0.0006700001,-0.9020397764526866,0.00496024987697739,356.5405718490387,20.356934468215076,815540.0453635093,119637.77952239572,2.4956924936658583e9,7.15951912909752e8
-0.0006800001,-0.9002511204549131,0.0050608816358589555,369.21144795207647,20.262487533366233,820300.3245944361,118121.23567444921,2.2706830276796837e9,7.224830137216444e8
-0.0006900001,-0.897601411709589,0.005098541045819592,370.8756392495041,20.155686768566188,806817.3261259851,117094.84242626115,2.247062118512664e9,7.035428290940113e8
-0.0007000001,-0.8955877248107803,0.0051761022325066365,379.3104835270825,20.83792355440532,868702.3913147115,122887.40005757925,2.398202018825107e9,7.496992771257826e8
-0.0007100001,-0.8923987415030737,0.005191622476821006,383.3717380927604,21.518301523739748,882712.9445176716,125659.82970633612,2.5005594691228185e9,7.667842185028028e8
-0.00072000007,-0.889863435621171,0.0051608888929449105,385.75156581450943,21.62242039025413,881501.843458189,125388.49440214464,2.3989421119002094e9,7.802035504857157e8
-0.0007300001,-0.886208337996387,0.005215239814950033,392.48553483027695,22.182211873081503,925059.7085710517,134302.82329067562,2.678040929298595e9,8.737449559724022e8
-0.0007400001,-0.8832326112020813,0.005254727968844245,403.1717423466531,22.67104190207301,982027.9687315563,133382.71168241906,2.7341589863300185e9,7.866333970482992e8
-0.0007500001,-0.8814406301933491,0.005218661414444527,404.09136165355875,23.17320293330619,1.0267786746214996e6,142827.64729646686,3.2092778029728136e9,8.789977346885159e8
-0.0007600001,-0.87840121453795,0.005311488702584502,412.8756160549535,24.465951926267827,1.099137462998523e6,152997.59587394394,3.7397984237811923e9,9.715331565088125e8
-0.0007700001,-0.8768102737916904,0.005373686142775223,424.0314612445079,24.943224742483057,1.1087433254104706e6,156379.5360070031,3.78304627483522e9,1.0148561978820697e9
-0.0007800001,-0.8741772454131262,0.0054676709876684115,430.182051376997,26.03253363447015,1.1612315437728579e6,174907.27383216584,4.514000490488629e9,1.2377804809518416e9
-0.0007900001,-0.8721224693264316,0.00559913474777499,441.9122235941791,26.634149152062857,1.1899201633546732e6,182996.11448982375,4.633937474701151e9,1.3329541106803963e9
-0.0008000001,-0.8694942065555064,0.005613722021651371,441.27395976530613,26.013097024554376,1.1473733742640973e6,170584.18041587525,4.1418063410872426e9,1.1786875022791078e9
-0.0008100001,-0.8642556498993652,0.005655501421776618,452.30055594538186,26.51272477481107,1.1747162871515108e6,174197.5330015753,4.039533265843599e9,1.2236226075603004e9
-0.0008200001,-0.8597449925290935,0.005733525317649629,462.38588559992724,27.149956875167984,1.2230706504615215e6,181288.49906474454,4.156020894405662e9,1.300526996356023e9
-0.0008300001,-0.8560317098992085,0.005781353698142031,469.4895794945156,27.649102211273267,1.2406868296696513e6,182674.69270260833,4.265573410641619e9,1.2831328864787183e9
-0.0008400001,-0.8514455260833007,0.005838416528738818,480.3709400633327,28.234839328143032,1.2764741107435238e6,184392.54501139338,4.382594848202461e9,1.2674985724871874e9
-0.00085000007,-0.8480993420612698,0.005971588018296635,501.551752355901,28.865524379304823,1.3482222718600733e6,184429.67987445908,4.385789125504487e9,1.255647943593564e9
-0.0008600001,-0.8427442017155188,0.005964758311041917,506.99805471061285,29.248112228674497,1.3814181202260156e6,190608.51010952648,4.560635425026521e9,1.3072751874727347e9
-0.0008700001,-0.8407709822973432,0.006060682959187453,520.6020273577484,29.51726539133079,1.416138939209185e6,187278.0494021476,4.431942417007733e9,1.2522745472537622e9
-0.0008800001,-0.8366625432875641,0.006151143039360819,530.6933602845648,30.557171581715647,1.425480711799901e6,203325.67645747765,4.845430371964533e9,1.4270652157470229e9
-0.0008900001,-0.8328967009492296,0.0061763056977009205,540.1239275151341,31.171042785380045,1.4801923391757288e6,213021.9690909675,5.196627022172965e9,1.5238991936783185e9
-0.0009000001,-0.8282249951874617,0.006234138197023905,550.4300280891146,31.95886529254604,1.5369526029870138e6,226322.80313991514,5.658724660064752e9,1.7546748818397782e9
-0.0009100001,-0.8239731573830256,0.006254753733000316,557.3815111316198,31.90948162606588,1.562742924348918e6,221308.27769531708,5.593711146394069e9,1.613994839737562e9
-0.0009200001,-0.8199148962067915,0.006352365178475423,574.4384949661138,32.62235849751582,1.61451193610904e6,234416.54129473458,5.826947318973426e9,1.886538890610744e9
-0.0009300001,-0.8146461194935853,0.006464875592050767,595.0241685100333,33.44034965480762,1.6670767223603062e6,240099.06413901967,5.826600793142021e9,1.9064821773559496e9
-0.0009400001,-0.8119985629859122,0.006512187493719303,603.369468710587,32.36010461086226,1.6363308717671356e6,218563.30634035252,4.840932415581533e9,1.6303663387575507e9
-0.0009500001,-0.8077386676772793,0.006570275086474604,613.7153116803427,33.15351823161257,1.6806468994695572e6,231436.03893196484,5.332814700431382e9,1.7572319651704824e9
-0.0009600001,-0.8051224570574355,0.006573739222471375,621.5655065134875,33.230057286039646,1.7235704374010318e6,231098.93679047853,5.142478107050293e9,1.773643978238841e9
-0.0009700001,-0.8018043308730787,0.006667017085771791,642.631865177633,35.612127834056054,1.8269786212477721e6,266440.09924676176,6.332617551128394e9,2.2467938579012246e9
-0.0009800001,-0.7978907992921228,0.006661465880526297,647.6376475927267,35.436916152027486,1.8681290654261913e6,267112.64784354286,6.20516544791504e9,2.2527009587031293e9
-0.0009900001,-0.7929986422513766,0.006707900340173282,649.8900182541921,35.27067157511138,1.866546741748717e6,249263.16820748948,5.697691901621126e9,1.9220799696717927e9
-0.001,-0.7889381249923659,0.006772731163626884,667.7493811844068,35.907790923322615,1.9497537541636399e6,250239.1661384123,5.823286231168319e9,1.8556331495795567e9
-0.0010100001,-0.7856843608183169,0.006809531610118099,675.3108397968963,36.39146425222954,1.963441865483049e6,249638.7275412109,5.7828445833118305e9,1.7629303598129253e9
-0.0010200001,-0.780332007380578,0.0069730147309817235,696.302934334439,38.756801625046215,2.126706417123497e6,277749.9007065373,6.9077312601845665e9,2.0469383113404744e9
-0.00103,-0.775153050395449,0.007057972269945147,712.5572862598826,39.53253731988015,2.246336182569597e6,286314.6906642899,7.563194116248034e9,2.0997879007753248e9
-0.0010400001,-0.7693868244053177,0.007057968679795676,718.7461486971146,39.925990858063415,2.3063246673420714e6,293608.5282633046,8.038411412500003e9,2.230690673976444e9
-0.0010500001,-0.7651147303210641,0.007050532575438378,718.4147168395954,38.91759511155029,2.2533461163138617e6,276668.2679221681,7.100212680400096e9,1.9428606753105974e9
-0.00106,-0.7630851929295089,0.0071605623256026695,730.9214484171134,40.18728122746349,2.3120047499099197e6,294933.1445513056,7.6081857297155075e9,2.167194336674503e9
-0.0010700001,-0.7585506014108847,0.0072755174514659935,758.9732198558911,40.94328956720074,2.319563451859179e6,308925.53185530845,7.133135900128812e9,2.4251349268656325e9
-0.0010800001,-0.7529790817048717,0.007329196388017335,782.7632713072405,42.754868370843816,2.5291133066631067e6,334279.18844439444,8.296756077283744e9,2.7516604344313e9
-0.0010900002,-0.7462795138729786,0.0074266027498706135,799.0947844133315,43.364631468446625,2.556023682414019e6,338455.1110308665,8.128843812834565e9,2.8240948641196103e9
-0.0011000001,-0.7422303443505298,0.007526651983755389,817.486549991485,44.05062820959877,2.5985584093896686e6,332311.8656422912,7.846668542023717e9,2.671795744314162e9
-0.0011100001,-0.7388390760439235,0.007562250784311407,821.2187668147868,43.731742690020035,2.5639223954252014e6,338779.7435661746,7.716722925906506e9,2.8553424403636365e9
-0.0011200001,-0.731277018754426,0.007679960299007764,841.2665074583655,44.462765168035205,2.63575778910677e6,340073.66549497284,7.703814944129862e9,2.7723483503758063e9
-0.0011300001,-0.7273195004827719,0.007733371596156675,864.8190192073753,45.1153768151163,2.736565694704179e6,341816.70034718857,7.365612914239217e9,2.7466716754025373e9
-0.0011400001,-0.7228373408014378,0.007818424938204952,885.1555377695386,46.739813354065284,2.8789722811563625e6,366227.44019481307,8.331720675370297e9,3.0950672415449767e9
-0.0011500001,-0.7172289029747075,0.007956670023274222,908.2473201338878,47.4318425760312,2.8665287981799566e6,364716.7802534826,7.662553545311615e9,3.0450909926079683e9
-0.0011600001,-0.712429316813358,0.007949213899660528,919.5024482745424,47.998864868145645,2.853675576111551e6,373183.71147992945,7.48537961285207e9,3.188591801417715e9
-0.0011700001,-0.7068928271979283,0.00804497341835766,930.8832172261511,48.034626304681716,2.9409946814826857e6,362180.4132516617,7.043558974467253e9,2.9227009088030615e9
-0.0011800001,-0.7006588232006876,0.008170155993134906,958.864524546361,49.86132725314194,3.1083940637950264e6,401341.5215771793,7.931164342496142e9,3.657406024029813e9
-0.0011900001,-0.694667852461151,0.008237676870254892,977.0877132626417,50.906857483910734,3.2308714966042554e6,411660.55941272585,8.490466385559443e9,3.648215851067996e9
-0.0012,-0.6875818615499161,0.008257190569843744,987.5550124498826,50.657245428644245,3.222434488023415e6,397134.86092405947,7.72149929897667e9,3.4082067812664685e9
-0.0012100001,-0.6823234877868848,0.008316229389754012,1003.8454406270863,51.160908598131925,3.3310705405658744e6,404154.9021522837,7.79970892461847e9,3.4345116327990417e9
-0.0012200001,-0.6756577425937428,0.008447333797492542,1036.197169871075,51.67624030499819,3.4147217752637453e6,403351.2226574819,7.09877546553836e9,3.4430941708616047e9
-0.00123,-0.6694640442745101,0.008447343927126233,1041.8756948239864,51.42354546771398,3.4240357559157787e6,401137.8588794752,7.003430126262749e9,3.464509817774567e9
-0.0012400001,-0.6632110415656596,0.00846144612202273,1049.236179842995,51.78121821313683,3.4325075357257747e6,401731.71388056915,6.464586512003053e9,3.6260482346699033e9
-0.0012500001,-0.6591894368274055,0.008600637096320682,1070.7230658655517,53.67991689877858,3.533130640248463e6,444145.0993473778,7.906352952769106e9,4.298530050284615e9
-0.00126,-0.6539808320027535,0.008708397057422547,1094.658945373214,56.68157258249001,3.794361526816782e6,483969.8556135555,1.05407361666423e10,4.514308708929072e9
-0.0012700001,-0.6473909673382067,0.008781702152087036,1120.2389167558895,56.63787176423502,3.876754541440337e6,479964.07159867656,9.792937222211075e9,4.398126812495821e9
-0.0012800001,-0.6413682801303036,0.008849674599306799,1144.9581923045512,57.58708640661457,3.929921647694338e6,483455.28941386734,9.295959548320362e9,4.395700942180577e9
-0.00129,-0.6332813628312383,0.009009326020432716,1169.070910949047,59.47590044902604,4.1584627506811735e6,518872.95174466295,1.0891953750553715e10,4.949956818172814e9
-0.0013000001,-0.6275970247274766,0.00904737358590301,1198.8411719830206,59.61194024778566,4.226784615707347e6,506807.2861328575,9.46552805204768e9,4.59432558975333e9
-0.0013100001,-0.6208931930512619,0.009070670403076624,1214.153241202532,60.27497237730601,4.264626060932308e6,517980.99043737486,9.692437540029572e9,4.74458043010679e9
-0.00132,-0.6137400204088118,0.009264682919038758,1255.528389873138,63.01595649111845,4.521332012424748e6,560779.5082703893,1.1887684284952948e10,5.442169776906884e9
-0.0013300001,-0.6053191251495135,0.009348380505466491,1289.8565557355978,64.02444580260519,4.56247314893087e6,553835.9528214644,1.0794435845546057e10,5.092521743459322e9
-0.0013400001,-0.6005075134386063,0.00940301199222404,1312.1294967355102,65.11149606563394,4.770647300977818e6,574788.3106806512,1.1612304294733812e10,5.312482384893943e9
-0.0013500002,-0.5945547193378503,0.009484439499149887,1341.228812841895,66.12120462738054,4.8232330865274705e6,585839.1185519592,1.120672213523651e10,5.438472408425868e9
-0.0013600001,-0.5857055805404551,0.009590964029416116,1368.7458391074167,67.12516510612664,4.902646334796718e6,589144.6887355006,1.0573287259653376e10,5.329756669184143e9
-0.0013700001,-0.5776193755787561,0.009745653902852562,1395.7149267828793,69.12186189571369,4.999108558844781e6,625027.5485563705,1.196938272349427e10,5.910783106400872e9
-0.0013800001,-0.5700220139631842,0.009837457014846163,1411.030199007751,69.13935925562032,4.98587147414376e6,613469.6767372568,1.118215702333031e10,5.55652189942715e9
-0.0013900001,-0.5635620048127797,0.00992299846762882,1440.6488933926582,70.06281712873157,5.1427448406554805e6,637603.8987130307,1.1212840463603668e10,5.809801344941248e9
-0.0014000001,-0.5569970815778893,0.010006093219038241,1454.1838867645781,69.85159798220042,5.120997302900427e6,638044.6677232129,1.0467585139136034e10,5.89525399106097e9
-0.0014100001,-0.549015948920707,0.01005365579061089,1475.836185980074,70.33956726269257,5.092901142899317e6,635990.1186506349,9.37377633784014e9,5.841081679242337e9
-0.0014200001,-0.5409291052597531,0.010214640917605218,1519.5500645025365,72.70608279753077,5.326167154483977e6,680709.3009718482,1.0159022393125757e10,6.589840598532885e9
-0.0014300001,-0.533374914901409,0.010331497046125881,1553.3783679473563,73.55924081692508,5.400033829680679e6,693773.6395396141,8.75490481406218e9,6.823704713936187e9
-0.0014400001,-0.5256859775018025,0.010481866296134174,1585.0137494361404,75.50589036459034,5.621026344304628e6,717754.5912504499,9.648699684613003e9,6.977365565560878e9
-0.0014500001,-0.5175234408333199,0.01053049037607866,1601.3336469286285,76.05522323899949,5.667509223590537e6,717453.4458189061,9.921693929960182e9,6.883378430451984e9
-0.00146,-0.5082631812167379,0.010600638108969622,1633.8487500938331,77.13116586180799,5.717003698069505e6,743869.9163248452,1.0166342877335726e10,7.1664307509654665e9
-0.0014700001,-0.49988798752648633,0.010688142322916552,1657.606723452743,78.47558039117364,5.903309283184788e6,758340.8070074529,1.1135523624259186e10,7.377028783428225e9
-0.0014800001,-0.49052225875054933,0.010764323575725218,1674.894952975901,79.82574726399824,5.947838131415475e6,790706.2858557682,1.2706769171392838e10,7.759772434450033e9
-0.00149,-0.48293644288868987,0.010876841480707857,1700.6433053903656,81.14485784563003,6.068650740572977e6,805302.0191694626,1.3858117437465687e10,7.922672906023235e9
-0.0015000001,-0.4741145900386441,0.011007188870357957,1740.4987105689986,83.45693803820309,6.344022638360214e6,831484.8298008688,1.596504111318836e10,8.1921283627598915e9
-0.0015100001,-0.4648619652843418,0.011061374213206332,1762.3783669191157,84.04335793137642,6.444772602015709e6,850000.3199437144,1.5021868048081724e10,8.783323399286606e9
-0.00152,-0.4551530743036402,0.011165581226512733,1794.2353725533042,84.09528597955769,6.429616504119999e6,845234.0603655706,1.2364051732481022e10,8.677072195793922e9
-0.0015300001,-0.44636359329144243,0.011260660586117511,1836.0072732543738,85.10619923616242,6.512101752814262e6,841855.8125722845,1.0011593466432255e10,8.486659003898874e9
-0.0015400001,-0.4398477372243183,0.01130265294816238,1851.8259066686057,85.71605473529327,6.635906019614341e6,857247.1807939376,1.0363295168522947e10,8.698871825766903e9
-0.00155,-0.4312620883506987,0.011444274352497449,1910.291481458681,87.53125612813207,6.746474441764294e6,880820.8489473652,8.67022815260312e9,9.352068370181751e9
-0.0015600001,-0.4211974611268833,0.01151056061083107,1927.5918472822812,88.19998851180573,6.808718658477327e6,868706.6956103622,7.396914236960791e9,8.974183586986351e9
-0.0015700001,-0.4112562482406797,0.011616679843440494,1959.4930231132078,90.02492878712629,6.903303874630195e6,905651.0010196714,7.188849416440951e9,9.473482203913177e9
-0.00158,-0.4015484684259993,0.011714411060584339,1981.317341251545,91.70214708408773,7.016113291565614e6,943419.700480089,9.094275303750338e9,9.952904714181263e9
-0.0015900001,-0.3923114167720109,0.01177597891077112,2009.9111926816017,92.63553787191111,6.89350480321815e6,976663.3982349113,8.615619079797007e9,1.0894803411479343e10
-0.0016000001,-0.3824910392165668,0.011892914662718522,2044.4747662329687,93.84759282088501,6.802928989295417e6,974088.128820774,6.332877074624996e9,1.0747423550045328e10
-0.0016100002,-0.3711608340641481,0.012057784676553922,2098.8746574311426,95.8710930245565,7.1049263157021925e6,985026.2444976986,6.484907801345532e9,1.051730765872253e10
-0.0016200001,-0.36068488460358333,0.012188446225356614,2151.7469132821793,95.4360210116724,6.8651779165142495e6,955182.8285395369,-1.4496294624302304e8,1.0226119124630663e10
-0.0016300001,-0.35210951165687776,0.012227973794250023,2176.1306952835143,96.987196302817,6.977482420199712e6,975453.9764553527,9.588458758281465e8,1.054248696997366e10
-0.0016400001,-0.3413880315155266,0.0122850459458881,2208.036057872832,97.7797408270606,7.0346547041289e6,974333.490927749,-2.086305923963896e9,1.0585194997938126e10
-0.0016500001,-0.3320593906165381,0.012329121661009839,2213.811563064048,96.52667371133464,6.699973745998361e6,951019.8074724484,-5.511167229873088e9,1.0106347220544662e10
-0.0016600001,-0.32237095172315694,0.012507917311400276,2271.356003979323,98.91441025517896,6.978526781274688e6,982037.2200695124,-6.236836119049817e9,1.0336878024952948e10
-0.0016700001,-0.31196269043275265,0.012576976703206283,2311.217644945015,100.13678972559183,7.083629492211777e6,997217.5081411047,-7.39040029831785e9,1.0757573445588667e10
-0.0016800001,-0.3013424433487955,0.012562565552053666,2322.7143389755493,99.66970775717876,6.768011264844152e6,966139.3436773679,-1.0626412900294792e10,1.053926903482295e10
-0.0016900001,-0.289192454885709,0.01266310416694138,2364.310815773292,100.13261940806058,6.536154013294414e6,971391.6830624025,-1.4055331404356623e10,1.077750032282812e10
-0.0017000001,-0.27807566963928076,0.012734119613441697,2389.93412052109,100.97575097961459,6.590734320441249e6,965246.530499468,-1.622751831512321e10,1.0510843323790464e10
-0.0017100001,-0.26684932714385384,0.012807233241646116,2425.20717518971,102.24545379766248,6.723610057520586e6,988049.7385338822,-1.7797124638267555e10,1.108567315085543e10
-0.0017200001,-0.25742924447127497,0.012778907225028193,2451.8297756476095,102.15812261064897,6.5123646931231e6,961302.7810452561,-2.1145803429043663e10,1.080332209234336e10
-0.0017300001,-0.24572200617393117,0.012862944352399493,2483.309076693319,103.13897752954804,6.6559101540117115e6,970395.6398891057,-2.2170304608852695e10,1.0951229187242086e10
-0.0017400001,-0.2339321213967242,0.01297491014104253,2530.7574617783844,104.40881315213439,6.775819969959823e6,957858.0986545227,-2.4803429648121513e10,1.0741055408872595e10
-0.00175,-0.22366800826913963,0.013045818765869605,2557.195377849649,106.13343215275196,6.921344012627436e6,966259.9332597987,-2.3773755112777637e10,1.0754282303079727e10
-0.0017600001,-0.2128355726753365,0.013176953114694509,2594.194155939129,106.75469622842493,6.695241956539415e6,952482.0300200687,-2.851088416340157e10,1.0701156950812645e10
-0.0017700001,-0.19878944285983613,0.013301478718967844,2627.829022403499,107.3685393867659,6.534876921707744e6,971282.3556039664,-3.099659081633677e10,1.0987684377775454e10
-0.00178,-0.18808366585272257,0.013412050605606336,2645.090767079246,108.11495580221684,6.477028420585123e6,982521.2218895725,-3.1903582433376675e10,1.1104662423453218e10
-0.0017900001,-0.17780769015412967,0.013502379887404537,2685.3538721770065,108.662434816877,6.371784278258072e6,964925.1529304126,-3.738240946678381e10,1.1123256811122305e10
-0.0018000001,-0.1650313315258427,0.01352543677274274,2706.731053087152,109.25553016101217,6.2405147895606095e6,947056.0329624466,-4.011021199450015e10,1.1004469924083237e10
-0.00181,-0.15408080472661323,0.013602137383239087,2734.6953749864388,110.12233362889808,6.159743084696223e6,961339.4593394235,-4.223945903509198e10,1.1315139627718845e10
-0.0018200001,-0.14154784117008734,0.013691375971966629,2765.3264794738147,111.14620137452688,6.014265708559595e6,963715.6781718966,-4.470397723571981e10,1.1562216939068623e10
-0.0018300001,-0.13085354331240864,0.013732563333182514,2783.7254373642522,112.11511794521566,5.8925680513467025e6,964811.8830965314,-4.541853763820676e10,1.184781176582368e10
-0.00184,-0.11934421353102719,0.013737103799900157,2791.9773655148033,112.86049551790445,5.704337532973196e6,992267.723970047,-4.411582479666519e10,1.1996577846225845e10
-0.0018500001,-0.10863582602191706,0.013857658526557848,2845.152081407174,115.57320633252733,5.614814012742479e6,1.0240220655155355e6,-4.540983676749981e10,1.2317142491448282e10
-0.0018600001,-0.09638159950363459,0.013970750199056083,2877.9375645142927,116.53820573023938,5.7116387991769e6,1.035002773817985e6,-4.8825425755740555e10,1.258585341147661e10
-0.00187,-0.08474625328599418,0.013969505372385093,2895.556929971367,116.47940586763633,5.316838261534345e6,1.0199234581165779e6,-5.231810233419787e10,1.2616362879741423e10
-0.0018800001,-0.07210111645993694,0.014017215233314896,2914.7208138914066,115.44102099430026,4.900170795457548e6,1.0177998161229911e6,-5.6954052532761e10,1.2536368809493628e10
-0.0018900001,-0.060012756960992335,0.014036257402987435,2930.0681843220264,115.65456217630134,4.740084005764797e6,1.0345182491437035e6,-5.816751990901137e10,1.2792967127548094e10
-0.0019000001,-0.04785524877528203,0.014099079905729011,2964.0207785713983,117.20355696901898,4.67108602560678e6,1.0316276780723161e6,-6.175032159184428e10,1.2862125580515661e10
-0.0019100001,-0.03608498553268949,0.014213395952314462,3005.9220374657875,117.55660153793116,4.355562229279757e6,1.0260207199306949e6,-6.619395897651457e10,1.31968675447776e10
-0.0019200001,-0.023548621911416427,0.014212253918443746,3030.4074986538344,117.55606867339621,4.08287531822857e6,1.0093245245774447e6,-7.078475164607088e10,1.3488727108120369e10
-0.0019300001,-0.010616344018862104,0.01439321004579464,3072.108560260169,118.2850780035236,3.944377194194758e6,1.0155706346259526e6,-7.385606285273076e10,1.3716671192386766e10
-0.0019400001,0.0037545855281395438,0.014506029145730046,3099.756187415627,118.10711876444367,3.600575045079091e6,1.0125831266080647e6,-8.051651472434041e10,1.3876261679377165e10
-0.0019500001,0.017842602680004038,0.014530720475020601,3141.8685541329414,119.81005386991174,3.542383602616635e6,1.0266193190119773e6,-8.39982639638135e10,1.4255238618556557e10
-0.00196,0.029621831058666833,0.014449821653250946,3140.1951446480793,119.71960298782851,3.310399281167569e6,1.0260643812727132e6,-8.495470940403804e10,1.4309183589507786e10
-0.00197,0.042257070528585544,0.0144715094768915,3148.4958735417736,117.9124231401747,3.0222719984072135e6,1.0229227646753072e6,-9.105461750885587e10,1.4178744665081495e10
-0.0019800002,0.05769296903908259,0.014503590468358085,3165.1540417190495,118.17790916271153,2.8718275189113147e6,1.0221209134069766e6,-9.283027412419543e10,1.443824957074872e10
-0.00199,0.0706841428098357,0.014520368827915664,3172.8708198980844,119.12332628533746,2.744747283283418e6,1.0271267231470377e6,-9.333571095821422e10,1.4485054833866173e10
-0.002,0.08461239887808311,0.014569942649936244,3204.5903865600335,120.0398740410874,2.2794949607094047e6,1.0313481918525042e6,-9.708925004136014e10,1.4828243218249332e10
-0.0020100002,0.09726097910754326,0.014610327310545857,3225.327568895609,121.34943894998815,1.8052760060950113e6,1.0489486569307258e6,-9.756384845267055e10,1.5150464668631907e10
-0.00202,0.11024244994407555,0.014670920861214727,3250.610703089524,121.90057562901468,1.6308058139366813e6,1.0584461839663202e6,-1.0027986020338217e11,1.5325225072367857e10
-0.00203,0.12315882226227558,0.014717604756174101,3248.520328083348,120.74401751559179,1.190278821439479e6,1.0486957383447653e6,-1.0399767130716649e11,1.5408547478826546e10
-0.0020400002,0.13604159927599768,0.014794276544256045,3263.0901694580084,121.84004215054024,977801.5129740564,1.0757781175982547e6,-1.0327227243640114e11,1.5421290435457548e10
-0.00205,0.14794738286877632,0.014821630019872006,3284.9245104707925,122.09555149792514,667685.0508223827,1.083454709361721e6,-1.0538149124585783e11,1.5629264995222408e10
-0.00206,0.16242132259326822,0.014889205745678256,3302.012450623725,123.14639236070992,34398.23419322084,1.1155054980315347e6,-1.0486423568793639e11,1.5697678441918102e10
-0.0020700002,0.1742636856555619,0.014921896945924395,3299.5050379177883,122.94183194956234,-211731.62736813724,1.1214922027106828e6,-1.0665547101348505e11,1.568259596961295e10
-0.00208,0.18798020049708247,0.014952984255488832,3318.885096677653,122.93234333679062,-701944.9482857942,1.1358895742730685e6,-1.1048368364470335e11,1.59208605054395e10
-0.00209,0.2014545886107103,0.014848099915164212,3305.979917540995,122.8523779308365,-840292.7589298644,1.134291753561971e6,-1.081392934489067e11,1.5800226379086763e10
-0.0021000002,0.21549659452224876,0.014828594259942554,3312.4390011302694,122.75676593436381,-1.171510611102195e6,1.1558222635590793e6,-1.0942151325268509e11,1.5926663789672722e10
-0.00211,0.22866855970598923,0.014772835292134221,3298.1208000097354,121.2800500917185,-1.7031648317627735e6,1.1336329991291873e6,-1.1079266706162944e11,1.5743888800641357e10
-0.00212,0.2439159569343064,0.01480160220088291,3295.4035164931984,121.64713175912432,-2.1678420306601087e6,1.1436297819319174e6,-1.0883094035970464e11,1.5784985538953026e10
-0.0021300002,0.25867893158266514,0.01479704753325189,3282.4890286549216,120.3246928230184,-2.637595096827736e6,1.1241639886205993e6,-1.09790589284001e11,1.5752503734222214e10
-0.00214,0.2747930499945316,0.014775655314463353,3274.277091391909,119.61973691805959,-3.1434541163331037e6,1.1373421270279053e6,-1.1076732214862909e11,1.570578168123917e10
-0.00215,0.2882705652364507,0.014783222811074104,3243.4878641872506,118.26237162597316,-3.3307166375134615e6,1.1108323164200129e6,-1.100390154962632e11,1.5534451693884768e10
-0.0021600001,0.3013880809848618,0.014799740995763516,3254.7470766408433,118.53190503994641,-3.8329470004038247e6,1.128543037838725e6,-1.1137536881188757e11,1.555872000731801e10
-0.00217,0.31583259517090234,0.014768455247680588,3243.7393944562723,118.38894726412964,-4.354149930524705e6,1.1442826645122345e6,-1.1074483882989133e11,1.5527668183875252e10
-0.00218,0.3291226742230177,0.014782473051425543,3224.613949885789,118.57587598585852,-4.739387127876675e6,1.1511737105997948e6,-1.0779251648862645e11,1.5435607201575205e10
-0.0021900001,0.34187057765720263,0.01477220503643853,3234.147747825208,120.21175222756956,-5.181683283491648e6,1.169650414486921e6,-1.0602620971798428e11,1.5494015321339233e10
-0.0022,0.3551068221485703,0.01473277485639759,3222.3177464126143,120.01798414059711,-5.724897548475982e6,1.199844419368698e6,-1.0358702940225407e11,1.5826454403281363e10
-0.00221,0.37012564968588046,0.014719539454219187,3201.040961511388,117.9384248853473,-5.849881416851777e6,1.182335190032693e6,-1.0408689114592046e11,1.5491011279865366e10
-0.0022200001,0.3839231813689591,0.014706008145991007,3189.1180244183256,117.7862141649698,-6.211960801496575e6,1.1694989308734625e6,-1.0289865055807234e11,1.5357770958565289e10
-0.00223,0.3986546056834153,0.014617120410877838,3164.557909708839,117.41596985433081,-6.561664999747019e6,1.169913680661479e6,-9.988170082571349e10,1.5372427696786564e10
-0.00224,0.4123383133373225,0.014628304077806499,3155.6120885781766,118.13847728724951,-6.967124868376151e6,1.1882318507325752e6,-9.659181978760524e10,1.5596960323224392e10
-0.0022500001,0.42509854132083813,0.014541776672879538,3143.250444831563,118.26696812422324,-7.212263369894889e6,1.200002325267226e6,-9.372626200295045e10,1.5676042680357538e10
-0.00226,0.4377825589867415,0.01451678924336999,3119.198603866564,117.12401823678161,-7.531277476002859e6,1.2060707952815539e6,-9.296664002292004e10,1.5531409275551117e10
-0.00227,0.451315313088497,0.014468168148773209,3092.540972402262,117.20469938167678,-8.123191136169223e6,1.2056338436481245e6,-8.768896927839809e10,1.548823439534159e10
-0.0022800001,0.4643689331308803,0.014422254411657124,3070.334582663118,116.70295296381067,-8.214575241032999e6,1.2025644834715745e6,-8.662668133694435e10,1.5356823863087992e10
-0.0022900002,0.47812833145940153,0.014336589152537228,3055.187880078443,117.3866179363476,-8.732663363870488e6,1.2325253240047556e6,-8.132770867458586e10,1.5553569254400362e10
-0.0023,0.4915495536386082,0.014299549755879364,3026.073914040215,115.82949709179775,-8.868774240692727e6,1.2392852671695114e6,-7.782210191738036e10,1.526282956743984e10
-0.0023100001,0.5049895033225164,0.014199718408532958,3011.7150578199376,116.2298185835197,-9.092765309611129e6,1.2539991498812297e6,-7.362903058010838e10,1.5530018303660181e10
-0.0023200002,0.5175553818832956,0.014177774751629556,3003.527070734892,117.19162204448266,-9.524816864881642e6,1.287451428068417e6,-6.918429601080775e10,1.6181844442448208e10
-0.00233,0.5297929212620606,0.014127995818292726,2957.357017776442,117.5647787132514,-9.697868451382251e6,1.2805026970411881e6,-6.3672339379459564e10,1.6101944325360071e10
-0.0023400001,0.5441020841377862,0.014035962955368356,2927.432885410034,119.0556020300814,-1.0116244730381738e7,1.3217695928803138e6,-5.439764015358012e10,1.6515436479888994e10
-0.0023500002,0.5571670456416076,0.01394087973947145,2871.438862793905,119.3131570627977,-1.0402047142199958e7,1.3581239950729494e6,-4.473308838653073e10,1.6503038068995358e10
-0.00236,0.5697020531361648,0.013889442648346186,2839.7534114020173,119.8653526481663,-1.0612195223553244e7,1.4062279434845066e6,-3.5933987239166016e10,1.748145223349921e10
-0.0023700001,0.5832325644193289,0.013790995349873127,2798.0209585240405,119.5895338214948,-1.0748111147412466e7,1.4144359249179978e6,-3.0234931412267258e10,1.7545506692162193e10
-0.0023800002,0.5972553576457545,0.01379609556501509,2769.428555600733,119.46677719238504,-1.089585349788889e7,1.4132399543412363e6,-2.613599123845943e10,1.7257694685250492e10
-0.00239,0.6108230121053868,0.013661415280779828,2722.3580223419203,118.88049455977308,-1.1149954824930016e7,1.4168309020975793e6,-2.060551785321775e10,1.751303214529895e10
-0.0024,0.6243167861438254,0.013576091009736516,2684.6914319519346,116.69683027431361,-1.1131787801430697e7,1.3855915528054961e6,-2.1231324491436882e10,1.724373721402252e10
-0.0024100002,0.6369795658650259,0.013382127821291605,2614.443224453316,115.03457882735903,-1.1151007560351457e7,1.3339585170561261e6,-1.6428716600635992e10,1.6628991612182215e10
-0.00242,0.6507745851432987,0.013280173528156119,2568.746561032174,115.67532248094281,-1.1375520749318864e7,1.365664506465734e6,-7.041821241539864e9,1.6753361336639923e10
-0.00243,0.6643148428218418,0.013211794034208347,2542.6169751919415,115.25648301071288,-1.1504623511160592e7,1.349534908850242e6,-3.871134434505025e9,1.6345058110043674e10
-0.0024400002,0.676473545928041,0.013155154816911395,2498.750225081023,115.9508389330883,-1.193735688954679e7,1.4116464637375558e6,8.967892878548733e9,1.7366065647516186e10
-0.00245,0.6884262648150562,0.012968964164676912,2440.1446489511363,113.37984577738297,-1.158565475210132e7,1.3493104824475208e6,7.312032765667595e9,1.6174066604929651e10
-0.00246,0.7012447242172584,0.012902031501816087,2400.148468431465,112.05742571556404,-1.1632578327513648e7,1.328950165978134e6,1.0939801383568052e10,1.5997192118692526e10
-0.0024700002,0.714320616462697,0.012766462427866805,2356.2875984117827,111.49519434261032,-1.1763217656493755e7,1.321319886169913e6,1.5934802485761995e10,1.5414898371495285e10
-0.00248,0.7255813705493227,0.012596646088607147,2293.7329796349136,112.23189441304574,-1.1794961917345112e7,1.341783323208145e6,2.272725357186235e10,1.5588983743111713e10
-0.00249,0.7347854615705239,0.012453332407463264,2245.638223361946,112.18655603480694,-1.1855078377605934e7,1.3775885862355207e6,3.0701775185865303e10,1.6492540571396528e10
-0.0025000002,0.746897329023377,0.01236754213913923,2203.4726522023043,110.80381839418874,-1.1822216299960727e7,1.354156461110647e6,3.1644993633232037e10,1.6281181111197308e10
-0.00251,0.7574527083100346,0.012145616806298507,2132.7238429559857,109.41497456889311,-1.1590059154907413e7,1.3271529142537122e6,3.496164020834394e10,1.5871933717473589e10
-0.00252,0.7679400378545294,0.01200579257630251,2080.02904409183,109.23917553553397,-1.1702509959726542e7,1.3735297677585385e6,4.285658834803785e10,1.6997418264901163e10
-0.0025300002,0.7790833924449597,0.011968292918451216,2057.072943985046,109.65363258858342,-1.1798065419655336e7,1.3974980749894022e6,4.709313784620013e10,1.7470176619076958e10
-0.00254,0.7909152128256638,0.011810428406107845,2001.3355711160132,107.7671318790712,-1.149076515162462e7,1.358215434310662e6,4.662278026957768e10,1.6736832997942305e10
-0.00255,0.8025213215159808,0.011714137931560405,1956.8790087265393,108.24167440093595,-1.1632000960607342e7,1.4126507706760308e6,5.387993866483002e10,1.8353483478771633e10
-0.0025600002,0.8130914145445447,0.011558811898682133,1917.531000100852,105.60466911927055,-1.1323305292118108e7,1.3330712497451415e6,4.941591962203496e10,1.6857278142096806e10
-0.00257,0.8245030046568194,0.01136450472969942,1869.857800790206,106.65479604925864,-1.1363954065173041e7,1.4023576920816994e6,5.73631841634865e10,1.8663018356698402e10
-0.00258,0.8355031400466105,0.011188387592770431,1821.4228207074398,105.93182318529003,-1.1208689739032798e7,1.3874656927848433e6,5.926038850398378e10,1.810155346870354e10
-0.0025900002,0.8471749972779076,0.011020347045086193,1767.8579997780228,106.04859255520928,-1.1064483146661378e7,1.412197104731016e6,6.307923013063613e10,1.905762387770585e10
-0.0026,0.8579181246677725,0.01079155826434588,1706.5118829599012,104.55755239942062,-1.0852659877567723e7,1.4000006262226407e6,6.537689581291882e10,1.9058753995276855e10
-0.00261,0.8676937567197951,0.010674695571083357,1662.529183690624,103.96847338356545,-1.0793415942720426e7,1.406879483861178e6,6.770298792959687e10,1.9714233787511192e10
-0.0026200002,0.8784069492246548,0.010475102224827308,1601.6231003944254,101.26239912627724,-1.0471340004143631e7,1.3679941491651887e6,6.808633824847428e10,1.9269618538026077e10
-0.00263,0.887675437429468,0.010335065461947344,1555.847069568885,100.0881892440011,-1.0235507094882673e7,1.3730445410526278e6,6.962934810268605e10,1.9996412221322178e10
-0.00264,0.8971797707593735,0.01014110425197013,1511.6702389483219,99.67798515515624,-1.0111318344974803e7,1.366717191663523e6,7.118920238475258e10,1.9699714071071247e10
-0.0026500002,0.9058628470643743,0.010072926222997224,1490.6455575282807,99.93639752701829,-1.0229465122683814e7,1.3802277051983702e6,7.455874167059206e10,1.9987945204599094e10
-0.00266,0.9156489838563397,0.009876548714690594,1428.1899855383965,96.1341982513002,-9.682152858292716e6,1.2994124608858267e6,6.900339444181207e10,1.8369882319492634e10
-0.00267,0.9259554778167517,0.009697685397358151,1379.5114340787018,96.15117299749855,-9.57337214827759e6,1.3429105748040571e6,7.291786114313116e10,1.9932484636829582e10
-0.0026800002,0.9352278784664458,0.00959072321229344,1326.071756962843,93.32484195367675,-9.204987525935337e6,1.299454749321221e6,7.014560522903038e10,1.9754339438161667e10
-0.00269,0.9424227099305622,0.009448276013795958,1285.9584209471827,93.19255312924543,-9.078553889751814e6,1.2996363093109576e6,7.24160656315579e10,1.954583052753241e10
-0.0027,0.951652277344726,0.00937642876228818,1258.6995175807629,93.02016022556325,-9.059073496609038e6,1.2918734844609373e6,7.360236534717455e10,1.9209740070846863e10
-0.0027100001,0.9599333021308902,0.009188547022090656,1217.1593992015964,91.3591957894161,-8.799811355083624e6,1.2537594603859829e6,7.247999322257315e10,1.8201298223048847e10
-0.00272,0.9684630524045097,0.009024825147189296,1177.4562514738564,89.48080330548785,-8.555190831369169e6,1.2194308051457987e6,7.066923144416551e10,1.7299763010257504e10
-0.00273,0.9754397646974375,0.008845169504918558,1122.4060175772906,87.1161449761901,-8.134185879636065e6,1.1971739752631208e6,6.791733297896515e10,1.750887692642046e10
-0.0027400001,0.9853059599194047,0.00864574570924839,1072.1925948636203,84.69899715654827,-7.753098221663392e6,1.199302906936e6,6.6372364681303e10,1.855575033078917e10
-0.00275,0.9927127712275334,0.008447099904853341,1027.0928648645727,81.66516743329804,-7.31595203350839e6,1.140808146064271e6,6.2412438938172264e10,1.75903343625972e10
-0.00276,0.9993976307146407,0.008242232061466391,986.0454788598076,79.50163718489017,-7.048120613603701e6,1.0920891180311898e6,6.026592482626878e10,1.6634742444083784e10
-0.0027700001,1.0062105434832465,0.008038699964418822,945.2563460035691,77.5954524002248,-6.752516560842455e6,1.0606234513602126e6,5.799249659237849e10,1.6131821543152634e10
-0.00278,1.0132268677379628,0.007925453624004018,910.4298012456877,78.14938068144512,-6.631553535720813e6,1.0797032792594775e6,5.953467579978553e10,1.6446868701984314e10
-0.00279,1.0210421943880155,0.007782580577595677,869.4454388019255,74.61132459794473,-6.224415829940759e6,1.001075613481176e6,5.449324033177044e10,1.4532259983690474e10
-0.0028000001,1.027409574461145,0.007577774872159958,823.5838997188187,70.51351112715007,-5.781629677816897e6,904612.8488087107,4.916153620534421e10,1.2588309274725948e10
-0.00281,1.0331668581766353,0.007431303685066738,788.741632425881,70.82282071509961,-5.708796373539199e6,932677.4398172351,5.088633811368149e10,1.348974135608563e10
-0.00282,1.0393298815228762,0.007293736768259042,758.3693204848648,69.86095641853913,-5.528777951155865e6,950808.8841343889,5.0732696609352e10,1.4628996476528343e10
-0.0028300001,1.0466141799250273,0.007090770228530475,719.8829698057367,67.59360941150285,-5.255614244144846e6,914923.6020794477,4.8262748605013016e10,1.392495654465295e10
-0.0028400002,1.0519872163297286,0.006937634493921079,693.5548040066423,66.31252632616227,-5.042055650677974e6,921835.4141738337,4.740748272550276e10,1.4465020537966078e10
-0.00285,1.0572082381186434,0.006691509674353644,657.2630188370522,63.265567957570084,-4.674868208666028e6,850563.4983591001,4.296678320879511e10,1.2808081395107613e10
-0.0028600001,1.0627763212071173,0.00660301552173369,632.0978879397164,62.20046448264705,-4.524381048764117e6,826672.3612076906,4.18635847864828e10,1.2307457040339668e10
-0.0028700002,1.0668733739259584,0.006523775868447501,611.6626786880499,61.06436565137442,-4.352898605472373e6,813582.2995860742,4.070993351337919e10,1.2097064330340204e10
-0.00288,1.0732552163504592,0.006389630024315836,578.534020003175,58.134223253348104,-4.0284928272261866e6,754613.3824412647,3.675544861037428e10,1.0986320125714804e10
-0.0028900001,1.0773061147627965,0.0062224058043910385,551.3635978255362,55.93495334761905,-3.8199040756138503e6,700168.9800407178,3.4132062857329647e10,9.753585196894371e9
-0.0029000002,1.0833544569749753,0.006106922673336061,530.817487816733,55.648390740166576,-3.7144934003390623e6,736563.2302440477,3.485217361437635e10,1.1147936561182943e10
-0.00291,1.087631615065622,0.005958256461144662,498.43548053842903,52.7537085157778,-3.402658127556424e6,698109.303227014,3.154355346340244e10,1.0671166262093018e10
-0.00292,1.093658874652968,0.005814670966842072,470.34792971495625,50.59259474582186,-3.190219838717156e6,651602.5564724745,2.922795870399497e10,9.64300352820193e9
-0.0029300002,1.0994218751151668,0.005696208387351597,447.4577132204614,49.40513922530779,-3.0356432162884963e6,645422.849310389,2.8230728350662685e10,9.711254076625015e9
-0.00294,1.1051813433254942,0.005576210604119911,428.9666626555984,48.15652988542225,-2.8873985301022795e6,632624.1433636462,2.683869426791614e10,9.746126408131693e9
-0.00295,1.1092061355585128,0.005442873648901068,409.8732070868692,47.09623150643411,-2.7857878566948343e6,618281.5932834363,2.624832268670157e10,9.499554529069689e9
-0.0029600002,1.1137296169553903,0.005295013829213467,388.5807629551968,44.94156852134497,-2.603890084795838e6,588309.1511951145,2.431210274614797e10,9.148750554970446e9
-0.00297,1.1174057192596571,0.005183021963236821,373.2916167653693,43.76423541438036,-2.496174869886599e6,557821.7298997245,2.302731629362172e10,8.342397370008037e9
-0.00298,1.1218168686657433,0.0050001921693987065,344.9279450485388,41.47486403744756,-2.250134886837845e6,519058.21128911735,2.0554032979008427e10,7.601015849558513e9
-0.0029900002,1.1268333695566608,0.004805088461807993,324.1072468070548,40.18517479373782,-2.132677571548763e6,511457.796883369,1.9900205461350563e10,7.635383344428409e9
-0.003,1.1308555140615513,0.004675042352987389,305.5274382836998,37.78122518701585,-1.9614352623462465e6,448978.5750722295,1.7415941600328136e10,6.209301652120836e9
-0.00301,1.1331973266292281,0.004581609760942916,291.56612506964296,36.16204909190411,-1.8442711859865526e6,417450.0010748931,1.606960964786784e10,5.571367801078711e9
-0.0030200002,1.1346527029780065,0.004447593194072615,276.2961593409542,34.40132798610748,-1.7093764061617856e6,380679.17409226863,1.4625258122831669e10,4.715837001008286e9
-0.00303,1.138346352326201,0.004367091458096059,264.98801286853137,33.13402812173539,-1.6129589206044707e6,349162.00002948864,1.3376424411650444e10,4.0123806958126383e9
-0.00304,1.1421498764475004,0.004210217684656696,247.58818609530172,30.89665947345683,-1.4562571664175286e6,308890.7494744208,1.165406942329756e10,3.290342730408807e9
-0.0030500002,1.143901556547745,0.004146274593518963,236.25346417464522,29.486001222607175,-1.3474522504486549e6,286451.96450238023,1.0445048154759722e10,3.0056218639167447e9
-0.00306,1.1480928752870208,0.0040007069802896365,217.37025982015635,27.49335651063149,-1.2063866016450343e6,264200.42329504935,9.268031164134226e9,2.758256598615922e9
-0.00307,1.1509801652454201,0.003938551230228354,209.76234683726278,26.483514277451693,-1.1536653433103461e6,240473.7837695096,8.654253526246065e9,2.288133228322189e9
-0.0030800002,1.154312960917588,0.0038971498975734205,200.2211170978584,24.984935783145783,-1.0611784600127856e6,217655.66462769022,7.667104383810114e9,1.9605938903473818e9
-0.00309,1.1547704330887019,0.0036852722510660107,186.64202281673718,23.518334534610755,-953637.7513845661,201633.14923540788,6.80069781048415e9,1.782341040090983e9
-0.0031,1.1569257052031332,0.0035534526249642777,173.59022823386923,21.91236694733649,-855137.8227438955,181020.38862183568,5.877825516264893e9,1.531859795299791e9
-0.0031100002,1.159621208459589,0.003398995942003377,158.00796590564235,20.06506740517461,-739451.1158207648,158234.55179541156,4.865040540582832e9,1.2920031410421276e9
-0.00312,1.1624336225967584,0.0033193840828508975,151.98313669774691,19.395519810590773,-709097.2322985084,150703.64582453066,4.613455774907203e9,1.2017476705497258e9
-0.00313,1.164360880735273,0.0031916199918488705,139.2468194746512,17.7107217829871,-612960.2169126124,135644.17279210917,3.8844584160289316e9,1.0814122855592315e9
-0.0031400002,1.1660067287566778,0.003132575234638448,135.50331731059921,17.858457149517296,-606886.2526514939,143834.05250167928,4.000648603282669e9,1.2308605571495423e9
-0.00315,1.167712200245499,0.003041326521097683,125.58481593940814,17.193115055445915,-559022.2127530155,138342.51281923815,3.7165250494968233e9,1.1854772389192042e9
-0.00316,1.1703677037423723,0.002911198777931155,118.25278988058602,15.837202522171863,-491321.3607015554,121770.45742896285,3.1214342578645587e9,9.96377681608588e8
-0.0031700002,1.1716118938164555,0.0028559075099132635,113.35429408662374,15.344807083531562,-453623.5966543247,121303.87478906954,2.927272467184738e9,1.0292793690699773e9
-0.00318,1.1729674652117477,0.0027833560761194253,108.2357503793283,15.582368104569085,-451514.4603035935,135576.62002656737,3.139033333593087e9,1.2920294249581263e9
-0.00319,1.1764543197418842,0.002647204410744624,99.82095865296127,14.245795250352936,-398344.59306042845,115727.6755403006,2.605167108262961e9,1.0084680200683185e9
-0.0032000002,1.1788014802217175,0.0026053822072656706,94.20597786727198,13.324320231045117,-357488.3688923756,107368.50164962288,2.2736946516646576e9,9.504040227904553e8
-0.00321,1.178952084019297,0.002547818766101259,89.58614417405296,12.86563464261606,-335004.75924243877,104619.97833066719,2.1510657743076205e9,9.152627176126716e8
-0.00322,1.1789108302223348,0.0024384901041057064,82.12902384560171,11.334332798644693,-275786.09797318716,88611.51351826353,1.6611065461041293e9,7.721229242236432e8
-0.0032300001,1.1808896538216984,0.0023677443165735796,79.3113154361557,10.806579644233507,-255945.78713245335,81113.05283137629,1.5033695140104277e9,6.563102474231153e8
-0.00324,1.180493124245352,0.002347895316115493,76.0576177502436,10.70207785647466,-242635.6651248292,83706.83330902747,1.4902314154629118e9,7.048510359012012e8
-0.00325,1.18153157725423,0.0023278847967273873,72.81071155891368,10.221899394950746,-225088.74378452523,79462.80589850586,1.3640022899655833e9,6.65837275704024e8
-0.0032600001,1.1828790413041443,0.002263046546229641,70.36528406826893,9.897157704076053,-211569.2466379781,75828.89856043122,1.273006740844218e9,6.270834997025751e8
-0.00327,1.1835350026146199,0.002206712725298876,66.99336194790963,9.768625099506664,-198468.56562850004,74948.43528119684,1.24296700757339e9,6.163797925071986e8
-0.00328,1.1867849144833482,0.002179383054739746,65.42418436275705,9.213065390268284,-185285.6924186592,66637.79458628315,1.0993320033739257e9,5.230051158468972e8
-0.0032900001,1.1877112596038957,0.002101460113970439,61.91226167620897,8.747710479684367,-168399.643155,65685.56913553335,1.0057423579072946e9,5.396894531398547e8
-0.0033,1.187255841107665,0.0020523103243158193,59.93750264299023,8.46080234985841,-157654.18363625536,60301.169822854645,9.19603363840449e8,4.636194750187445e8
-0.00331,1.1906781006903908,0.0019552117381722604,56.10576823990741,7.621009481735918,-131324.91781795892,54805.9542346426,7.487752320902296e8,4.373997654618959e8
-0.0033200001,1.1902528670937886,0.0018780646157231656,52.15524438313473,6.996002515175001,-112443.65185427785,48842.311529476516,6.222336359635681e8,3.769245869118563e8
-0.00333,1.1907089071598904,0.0018310442717825765,48.91554074849891,6.5554559283861495,-102228.26572011938,46518.794331623365,5.446461385849414e8,3.7394070743113565e8
-0.00334,1.193380837907315,0.0017851060171652268,44.94115126764416,5.596924438968957,-83234.44635991761,35026.72321172033,3.9720746598371965e8,2.4951969021179807e8
-0.0033500001,1.1937898466395394,0.0017450485183319413,44.952731496196286,5.9758104441641215,-88904.52758051449,39921.63062071368,4.577622588704204e8,2.98596103921785e8
-0.0033600002,1.1946653613181355,0.00177791263606596,44.79835215387471,5.77067728526616,-82412.84100336814,37903.6407751005,4.268418139472365e8,2.768991307350071e8
-0.00337,1.197126574262987,0.001758650296611985,44.10316677623702,5.222551244438635,-73966.10269896254,27424.322826781827,3.224206726209277e8,1.6358314348872992e8
-0.0033800001,1.197349232001992,0.0017488240030473854,43.61092172686861,5.276827378521263,-74137.81322482103,28949.42903211234,3.345156741446354e8,1.761855459136483e8
-0.0033900002,1.1971453647249997,0.0016715784138251414,41.250146101007225,4.308565104449228,-55016.60452156999,21103.198548237255,2.1419259950828698e8,1.1696719417512427e8
-0.0034,1.1973308652941979,0.0016368484775394424,38.90422285669959,4.141842391855902,-49859.23016711386,19769.964806084507,1.992938869409104e8,1.07268130323917e8
-0.0034100001,1.1977384058573435,0.0016421666285116301,39.78712110218544,3.918914546703565,-48320.12008456795,16685.45951959827,1.747176765200216e8,7.82116165440845e7
-0.0034200002,1.1987626630403319,0.0016279234809102436,38.00723793807087,3.691435194993331,-42767.17596634508,14958.928722501461,1.5152655827570975e8,6.472728241858255e7
-0.00343,1.1973991459307909,0.001569699031638967,37.15061807737158,3.244957622293129,-36671.09967750057,12215.385025582415,1.1463421132252271e8,4.967158308683794e7
-0.0034400001,1.1976257569488298,0.001593346175196442,35.09211499011027,3.10411846871268,-33630.511303439125,11725.066074607,1.0384874086846179e8,4.935980134496028e7
-0.0034500002,1.1961620693668564,0.0015374589879089786,35.23245350471056,3.0212017201486954,-34510.03338793904,11026.93861153795,1.0027034699880591e8,4.4654511330541044e7
-0.00346,1.1986270084430666,0.001547983232066516,36.067192171673334,3.3117152688042455,-36451.04966512729,12664.514646579533,1.1983747711093315e8,5.2660140493471324e7
-0.00347,1.1975389456392969,0.001439810161538669,33.06668247986541,2.982279135237853,-30953.76822349388,11172.969575650459,9.891282182579727e7,4.519739639180631e7
-0.0034800002,1.1980160470549979,0.0014162917072352787,32.23731972139405,2.667468201045827,-25316.72546203642,9017.807520050645,7.708431958783221e7,3.3338707319317866e7
-0.00349,1.1994417437011797,0.0014014739829820355,30.50022040689228,2.5807632115868255,-25088.674591160125,9493.18237976559,7.415508025037207e7,3.8894076840265825e7
-0.0035,1.2002655418127826,0.0013631888759190736,30.173025253363033,2.677754030380104,-25242.2663505506,10205.954608324972,8.333410969373703e7,4.183812363708215e7
-0.0035100002,1.2012477897378415,0.0013692412195400613,30.34663905298288,2.3379600468093313,-21670.22938252542,7655.894457820763,5.727507893258215e7,2.846455158547005e7
-0.00352,1.2025350392477034,0.0013956289549079304,30.106094360372676,2.011741887635053,-16335.794694849617,5235.961296340337,3.4875049361057915e7,1.5790363470666617e7
-0.00353,1.2014638503253705,0.0013550466177681723,30.336722584376115,2.1430819431915706,-20068.394024602814,5800.54923060197,4.0585853201315016e7,1.7720877306584444e7
-0.0035400002,1.2044680231464568,0.0013526842459585066,30.536898579030115,2.200072057030545,-20820.52803367413,6531.83963119479,4.349378152347576e7,2.2351495356179997e7
-0.00355,1.2031246080013678,0.0013438828271976253,29.97193318418828,2.095633538369769,-17807.114188144104,6261.954059852754,3.916082044146475e7,2.251682856741286e7
-0.00356,1.2033478054670408,0.001390761834327236,28.47347807812508,1.6900314700451933,-12272.86598003905,3723.7391325483554,2.1190654351095386e7,9.315529601166075e6
-0.0035700002,1.2036064252403318,0.0013589710341720437,28.612095730440718,1.701468657472752,-14951.042991641447,3978.864960725667,2.226893640984853e7,1.1497106560607696e7
-0.00358,1.2030531180963853,0.0013977438419795934,29.44810902452861,1.8797535638060536,-16815.010261640175,5408.812367825406,3.0217643582490318e7,1.78308701261722e7
-0.00359,1.2035835948517593,0.0013524602568072087,27.40571665500863,1.5972078111833838,-10449.718454631751,3718.61500724193,1.8896974207564197e7,9.888929831724925e6
-0.0036000002,1.2048366716194328,0.0013669197746571074,27.451871012795912,1.6194520778582477,-11425.39758183876,3834.88992788712,2.193299092914758e7,1.0146590067234196e7
-0.00361,1.2056632391316422,0.0012963307885652585,25.700755041094162,1.464002749074762,-9132.968323500303,3400.7892270732164,1.5457360709026512e7,9.828249140023725e6
-0.00362,1.2076219154586914,0.001324604842421063,26.446150314232657,1.3653507270389753,-7785.866640230947,2094.69479688549,6.653352731444853e6,3.798799056294036e6
-0.0036300002,1.2060783157638657,0.0013128792566763825,25.380498968006187,1.2115932573664203,-6367.328463392637,1806.0451699663217,3.5281940198967736e6,3.3569216059812685e6
-0.00364,1.2069371953893562,0.001329639465622244,25.01987167810273,1.285470543796044,-6266.061417547795,1817.0561993328706,5.996360511169004e6,2.9743400825221273e6
-0.00365,1.2078638770728516,0.001316307649063863,25.643538739165106,1.3368310415717024,-8497.264463277928,1975.6704242388423,8.3265342410034025e6,3.1717063784815585e6
-0.0036600002,1.2081773090945296,0.001302271465647628,27.254974724895558,1.390109188234377,-8390.115751818324,2286.3979292983104,9.149215063786512e6,4.557598215447305e6
-0.00367,1.2078790538709963,0.0012732421587565892,25.003952560559465,1.2528911833492267,-7703.140144411402,2056.0709530819076,6.848962221908203e6,4.273752665765719e6
-0.00368,1.2095824944813476,0.0012570852247732406,24.838750520532525,1.2260563220923837,-7713.37818015946,1639.8941652325432,6.2291001226337375e6,2.3296761714541004e6
-0.0036900002,1.2113213353284167,0.0012511344080019396,24.74173447534031,1.2478403404115908,-7930.634805857024,1991.1246422303573,6.455896473745397e6,3.6917853142035487e6
-0.0037,1.211329338735057,0.0012489999927849848,23.506022007182466,1.2360301248951369,-6241.932735392838,1855.5208586172473,6.280742578121583e6,3.184964383149371e6
-0.00371,1.2111986243667976,0.0012266325100232394,23.138560405127357,1.1914908534870898,-5540.754467181145,1412.5421117428289,3.4875230545553723e6,1.7273129888916267e6
-0.0037200002,1.2109782600147456,0.0012639914933322406,25.14274484457762,1.3549726453523612,-7847.1230919095415,1934.4543162205841,6.056434553674546e6,3.58523637893015e6
-0.00373,1.211786079044043,0.0013070080998452958,24.97497756244687,1.2793678917167142,-5042.618390903172,1632.9842739480446,3.971868631070824e6,2.3881724912397796e6
-0.00374,1.211219933537795,0.0012855950224378938,25.948704854530117,1.1581481389982191,-4610.597769058308,1273.6561196777468,581780.1078096726,1.3289120471443725e6
-0.0037500001,1.2118377464667018,0.001259319838272384,24.83949826462891,1.0290337965787462,-4312.165352737078,1032.0781347015559,-1.454695917853282e6,1.0645689111969005e6
-0.00376,1.210971216924807,0.0012880901565407556,25.537340470749584,1.1466376762279131,-4113.97648326223,1379.0760738050542,1.1344407299583124e6,2.009235701117336e6
-0.00377,1.2109957132456068,0.0013459368673107357,26.198354667685635,1.16352871301117,-5744.716093676685,1318.6855928883215,1.6542279031529613e6,1.5417940392754748e6
-0.0037800001,1.213697251503124,0.00130742943077763,24.787221834120775,1.0667314017672875,-4953.15549948411,1083.8052710553816,-436327.78479640104,1.1606573428980329e6
-0.00379,1.2129381459211908,0.0013729788993905082,26.636107475735322,1.2758638592164178,-7325.6112070754425,1402.4037291141203,3.0875262200241787e6,1.6034570479220708e6
-0.0038,1.212925633558692,0.0012852722725254417,24.459233106430464,1.3273686364974873,-8022.726612957441,2037.0866303949347,8.44564377929484e6,3.799971526623534e6
-0.0038100001,1.2122585691766588,0.001269917426767268,24.08869467010339,1.2646474316025424,-7676.48923908257,1730.0585474951404,7.037456280502974e6,2.484087495585687e6
-0.00382,1.2120304048976573,0.0013202465584884347,26.005212929199804,1.326327562001542,-8070.260935414508,1863.3234265713247,6.649241900290621e6,2.7562382915757936e6
-0.00383,1.2133317870771472,0.0012766228464583652,24.919901765084028,1.2448014920562445,-6870.754406356767,1644.092711288741,6.134983603222316e6,2.3057718285073624e6
-0.0038400001,1.2152187831748065,0.0012282304264710393,24.32919512665419,1.2764121995798052,-8024.0655815002465,2101.4206735851126,7.994900564783542e6,4.287073691237079e6
-0.00385,1.2151025148693355,0.001238174900224039,24.120599113850872,1.2287025379873961,-7364.304766584132,1742.0876521295509,6.22303773315398e6,2.969079119459172e6
-0.00386,1.2147170469343753,0.0012953347778210274,24.236502900636374,1.2559354536560212,-8735.05864011918,1968.3908314658954,8.612442124008704e6,3.9643771240349435e6
-0.0038700001,1.215346166093653,0.001267254841248428,24.324139524610683,1.2571091585241183,-9191.79136784514,1661.8769696219847,7.435047291748432e6,2.329002452412001e6
-0.00388,1.2145968442565445,0.0013061376148975113,25.099627812688283,1.1733879804085252,-7799.408247670495,1614.4139823329904,3.822945977315259e6,2.5325939368773364e6
-0.00389,1.2148819735000989,0.0012843450131212134,25.257707309410897,1.1775912317203208,-7376.054726583677,1418.22504642278,3.5975815770963207e6,1.7692370830298145e6
-0.0039000001,1.2145626384815429,0.0012770958674411513,24.29505413697392,1.1392771544142792,-5512.920424554909,1343.8814263349263,2.9670228075698637e6,1.65361841513025e6
-0.00391,1.2145049816675795,0.0013147516751055481,24.953202052309496,1.1492363662312188,-5496.909192322635,1303.8022941138277,3.6213830248636934e6,1.5921687343078614e6
-0.00392,1.214688547145898,0.001307764492667805,25.0304001818567,1.1744463301909618,-5979.002382236179,1375.107553259245,2.0919871904867988e6,1.713105400337307e6
-0.00393,1.2144784180244146,0.001276595827895874,25.112717854883417,1.1386310389462622,-5742.064417210487,1341.8517631898133,2.414061952691441e6,1.5847020755273602e6
-0.00394,1.2169872815856442,0.0013319892833854416,25.092116459430134,1.1417524475557945,-4399.649334519562,1199.17192442086,644604.4721817313,1.40255175643269e6
-0.0039500003,1.2176724921617175,0.0013535463811684165,24.751521347445706,1.159043935017698,-6980.54592944972,1318.641873140791,1.9742208736244505e6,1.6014029347712938e6
-0.00396,1.2161396609819335,0.0012868852645359183,24.929285151416376,1.1975297314845568,-6112.559977071751,1496.7766518291512,4.347692969981249e6,2.152658208997449e6
-0.00397,1.217508181922754,0.0012627016272718377,24.898359868980506,1.2256151300856821,-6318.339571186254,1684.3344225741675,4.061551125364663e6,2.6745963802497173e6
-0.00398,1.2161151219743154,0.0012473092567595154,23.529454516876886,1.2742097858170534,-6368.650794214598,2007.716345984564,7.432512542883669e6,4.303769269727172e6
-0.00399,1.2159573705580085,0.0012339907876475571,22.8341262689288,1.167885932553608,-5233.126676782448,1574.549316118003,5.777048559906404e6,2.3901752944412665e6
-0.004,1.2176932935478517,0.0012601207864216778,23.408492244157447,1.11916068052244,-5502.344111015438,1372.2379221440858,2.0103013893520983e6,1.7384757740231105e6
-0.0040100003,1.2174089530371097,0.0012706238696673178,23.88705191272358,1.1729048536955848,-5095.877963341892,1702.5051258403637,3.7286041000679648e6,3.0792099479054464e6
-0.00402,1.216429974291602,0.0012660842931786474,24.043139726055145,1.094583304012676,-5274.634986245762,1282.9331098344155,1.8924836266378416e6,1.6357495475534813e6
-0.00403,1.2176797490176756,0.0011960703904380075,22.124903178282175,0.9843767308845889,-4679.192199309926,1120.764669450611,1.4389697437713677e6,1.397525406318207e6
-0.00404,1.2180055215559569,0.001189062661461952,21.904738635789034,0.9564938361301288,-3960.4097048259814,902.0561345030345,206324.92388180576,791619.2864761306
-0.00405,1.2192329377563476,0.0012206268632010257,22.982498196300558,1.0033302834420734,-5310.381181423798,1061.9444043233532,491776.7311132926,1.0813120746523254e6
-0.00406,1.2204746117697243,0.001191005743374261,21.443131696511173,0.9306922898575529,-4572.870194712824,968.0757921825159,430340.32275808824,1.1180736678355092e6
-0.0040700003,1.220320645274511,0.001232447545900486,24.411767262318573,1.1258551165136252,-4309.104652343388,1206.5333328753334,1.1316368424035746e6,1.3248091854875914e6
-0.00408,1.220315319670411,0.001212153704489616,22.841696436047194,1.018644863640435,-3583.2255224253195,1141.7288961375755,1.255031457385611e6,1.2972626606717152e6
-0.00409,1.2204956624693357,0.0012112438755447687,23.31145829433898,1.1570367637892227,-4924.092898965479,1541.3719061734664,4.208782907534739e6,2.2552414726427393e6
-0.0041,1.2189120155791995,0.0012376014983303998,22.127847314861754,1.0164196844095712,-4244.690653267088,1175.7010873808647,2.0490191502484318e6,1.334663389223297e6
-0.00411,1.2199875571143555,0.0012667764026975112,23.2938819003281,1.1536873098866403,-6199.441187151025,1564.8315076624674,3.9750165897852727e6,2.3288657010187423e6
-0.00412,1.219594472858496,0.0012137908200013762,23.158016626011932,1.1683491323274058,-5423.419347266326,1843.3357526157226,4.408301960830436e6,3.909303390611683e6
-0.0041300002,1.2199426303170886,0.0012460796603918007,22.881146752051517,1.0773531762385626,-5044.837659688905,1350.5331509211062,2.304736822900529e6,2.151182271049732e6
-0.00414,1.2203578241769524,0.001246886799305065,23.390235684242437,1.1976179681028756,-7011.952902537267,2087.4210494636186,5.805978155163336e6,4.663832246211901e6
-0.00415,1.2204318613949219,0.0012541993139822596,23.070538983054114,1.0354380794732143,-4510.059089416277,1228.2229846192704,435493.9410612841,1.8375329819093114e6
-0.00416,1.2200526989214853,0.001203341036585365,22.62922825858538,1.0602199847034905,-4207.716911193267,1133.1078811470177,1.238647043994638e6,1.3784750098069694e6
-0.00417,1.220368187697851,0.001193142474963287,22.305978072489232,1.0113641106316484,-4665.837853331677,1037.903248507416,854144.7119005714,1.0676577158984458e6
-0.00418,1.2211593049404308,0.0011809429386429515,21.433918872305103,0.9703895233548376,-4561.734787153708,951.3755650629904,637077.8092451408,941470.0642483723
-0.0041900002,1.2202444324716795,0.0011841668958376345,22.61870885470214,1.1154864653359802,-5291.307581342147,1656.7308301492274,3.7039567937447974e6,3.421154272070356e6
-0.0042000003,1.2225584644500018,0.0011663023639435475,22.561622663786405,1.0572715511297124,-5169.306454459464,1118.2137542687258,1.6921674355499402e6,1.3609355499339483e6
-0.00421,1.2223613351391605,0.001171202507175969,22.892735330950387,1.0844550803217627,-5101.75598834135,1109.137557919511,1.4652196092964176e6,1.3782960325685502e6
-0.00422,1.2216043811089825,0.0011653295960759391,22.17101334185409,1.0416090249071914,-5524.477763695325,1242.5782349942704,1.9059960763591605e6,1.7401654010830133e6
-0.00423,1.2217198588085938,0.0011804151679802057,21.60113543480712,1.038260111128601,-4665.996695761905,1159.028252969946,2.1951848203889015e6,1.4601865999794013e6
-0.00424,1.2217437505458983,0.001154163113761959,21.44633356505153,0.9475488384383411,-4746.642365209047,875.2552276056263,178256.26935171787,904211.0305010736
-0.00425,1.2207389878104495,0.001226243823606334,22.896087729925643,1.051490368130508,-4394.680394726305,1056.3099857804996,1.424154316835169e6,1.1797854364466032e6
-0.0042600003,1.2197525766618178,0.0012173813866115945,22.344802451666187,1.0348440471891964,-5226.343673763409,1024.3679505596851,807837.5817840111,1.1544160395286377e6
-0.00427,1.2210543432475598,0.0012057567366549249,22.611379779770875,1.042437875399865,-5004.6577099568985,1083.2007682099857,1.7303343339985067e6,1.1093812554091425e6
-0.00428,1.2211621910956045,0.0011761831157680038,21.759897518844696,1.1117767794003859,-6047.015675332178,1452.816134424578,4.528879893026563e6,2.2138581024526935e6
-0.00429,1.2222191562605478,0.0012256622536590612,21.653033429162253,0.9813658005315524,-5007.508094602394,1012.9517099770546,1.0377956663872551e6,1.0454609714857604e6
-0.0043,1.2231330576208967,0.0012251463745870381,22.1120437523329,1.0820536955576505,-4602.066702436985,1151.2963477703458,2.3850153071879665e6,1.4065383560276332e6
-0.00431,1.2239309908632796,0.0012355177910687543,23.28566427682739,1.038870074434434,-4557.857359682858,1247.578259383014,1.4406140777742793e6,1.7919058011018017e6
-0.0043200003,1.2248474615567377,0.001232785132870576,22.09682529669038,1.049077444541169,-5011.031727036977,1185.7055169395148,1.5313844608273795e6,1.4881026527824155e6
-0.00433,1.2257071667365231,0.0012061114382215703,20.399718509541426,0.8904834249278764,-3067.418406551674,831.6960809109563,-206177.09673750788,839036.3492618134
-0.00434,1.2261021669703132,0.0011767838290480514,20.597525079765273,0.925024994012066,-2221.331070253261,914.5266940703805,139498.81568455923,1.0430157622177026e6
-0.00435,1.2263509411774398,0.0011953666947783009,21.128225746611303,1.0125130625595502,-3614.934577193211,1013.1276549429865,2.4697776867858632e6,989409.2813939885
-0.00436,1.2260627543277354,0.001250294710811393,22.378775875399768,1.0146869651872568,-4246.763951543629,1097.5700214608626,1.7575440422741729e6,1.3313716901421088e6
-0.00437,1.2254264664655259,0.0012069570885891406,21.1506547072289,0.9366622768295986,-4473.918167668477,896.60920405723,146995.66000240782,896725.5016343376
-0.0043800003,1.226222160401952,0.0012493737132438126,20.592400721374382,0.9236634899262949,-3209.1452414846917,1149.9935290098917,508085.7043002958,1.885733477682174e6
-0.00439,1.226028259756836,0.001234005204858164,21.448941981844836,0.913699495775636,-4109.212685452844,967.7746218354113,54799.66308042577,1.1393427906530416e6
-0.0044,1.226679754776562,0.0012012517194272018,20.89701652420443,0.9600045943477876,-4156.819807440118,1105.1818308177656,1.5862884388655873e6,1.4808815701978065e6
-0.00441,1.2261725938211911,0.0012268564826392874,20.773187608136137,0.9911996526641343,-3809.5355951535025,1093.298632185697,2.0510085841666686e6,1.332563963632739e6
-0.00442,1.2270866733454089,0.001166496335556827,20.243905177029536,0.9147906923677089,-2491.800884407505,832.854764748323,627721.4558339972,795545.7899172409
-0.00443,1.2268849669790987,0.0011751963181038316,20.162834209800522,0.8800474201764654,-2173.3489821606995,840.9474338866447,-654139.2183499936,998975.4363157094
-0.0044400003,1.228065249889452,0.0011971193192933972,20.92113993447678,0.9905582694264617,-2875.376635694205,944.7236195235665,401900.7875049941,905124.1079161097
-0.00445,1.2280147402451183,0.0012136222972387975,22.10024990562337,1.0211352326312733,-3390.2216136365537,928.5229349270088,479062.77932421205,962906.9006815696
-0.00446,1.2295274025291985,0.001254076020784301,22.14986456219766,1.0868458007826574,-4210.201985829828,1208.3113662974788,2.6700092592468075e6,1.362260824012665e6
-0.00447,1.2279434556820323,0.0012565141158223142,21.911556799746997,1.0879861160457145,-5190.982023421448,1419.8781289326223,3.4900366707574925e6,2.368678613157857e6
-0.00448,1.2272400407551756,0.0011911467305530958,21.760136926722474,1.0399397322075712,-5171.013629054149,1222.480543874027,3.4191658996618134e6,1.5114847507266724e6
-0.00449,1.2269325314056638,0.0011827320180861336,22.206480811899034,1.1116186758534754,-5945.114915111847,1478.3289483174347,3.069783075204171e6,2.561068700763388e6
-0.0045000003,1.2280303454679709,0.0012189482086384519,22.504339445505913,1.0359198199444817,-3679.8144131017657,1282.030063941723,1.3179793048876205e6,2.0825986483267203e6
-0.00451,1.227828560111327,0.0012272362731959013,21.656136183183815,1.0790469615002916,-3907.548460238862,1408.0178348303775,2.9682180324596204e6,2.0364943874570753e6
-0.00452,1.2282926909542955,0.0011762899974176698,20.944245889383488,1.0392373340614354,-3687.240335043483,973.7004774442572,1.6145822102705715e6,998197.5325774876
-0.00453,1.2290743505730448,0.001125869456843855,19.014991514012344,0.9542336157571244,-4243.276110573519,1016.1329961279599,2.989496431010318e6,1.1625724570632265e6
-0.00454,1.2281882015308605,0.0011323950994793469,19.8696399183098,1.0062560166214898,-4009.3812923318947,1202.831217069133,2.787717886114626e6,1.9151312452465086e6
-0.00455,1.2291756996460932,0.0011486962886002937,22.283449347471468,1.0492165298465583,-4673.7796364270935,1186.777924302835,1.5063129711687965e6,1.6447104755310833e6
-0.0045600003,1.230251137531934,0.0011383487323371232,20.38762828726586,1.0186692976358596,-3831.1988142378186,1336.6582223647756,2.4789453234460214e6,2.471568779687123e6
-0.00457,1.2295578481849598,0.0011770092316188106,21.565405087799206,1.0421377733758659,-4435.85690929691,1415.748426811598,2.626337451564217e6,2.4366814695814042e6
-0.00458,1.2293096906521492,0.0011927927998834974,22.092942219487735,1.0526901667792525,-4404.777359629556,1119.7588585687417,1.7713300449692232e6,1.3013053021824495e6
-0.00459,1.2295056768366228,0.0012220296436674508,22.14773958693034,1.0342179486406793,-3612.939004114447,996.3537367353821,1.62294705170172e6,975528.0171915721
-0.0046,1.2298394899434564,0.0012930469708724763,23.473250466120835,1.1875076936018838,-5596.1040570316345,1297.7870857350101,3.9354186410290906e6,1.450834273044535e6
-0.00461,1.230109446278712,0.001257578502402001,22.8375369967874,1.1616496522402346,-6422.278445004841,1361.9205080317004,3.8951642243238436e6,1.64756441124283e6
-0.0046200003,1.2296124707587885,0.0012411407352836538,21.978979927876754,1.0429475233322407,-2906.777633760005,1058.7703940208814,2.158198052085629e6,1.2744913139703597e6
-0.00463,1.2293323290784182,0.0012155904166604335,21.208721259343417,1.0373959202571186,-3703.3475136093057,1157.949198153468,2.372069203656698e6,1.3977577448111093e6
-0.00464,1.229300937544826,0.001167821602561273,20.781021497892485,0.9434731294411423,-2997.53156791505,1104.3954091646738,1.52093854917224e6,1.5669449289058573e6
-0.00465,1.2299990241258785,0.0012374445581422049,21.424844977082344,0.9886454709854486,-3044.542095125177,1132.0730374676166,1.3082681752029285e6,1.4943064661163583e6
-0.00466,1.231420290418846,0.0011615298220051845,19.636977983951986,0.9153483659707149,-3649.419416955795,890.2767208748442,937398.9109328318,965185.4230388323
-0.00467,1.2299793172978535,0.0012196373260852937,20.30337552374218,0.9127873063151033,-3510.655321594484,924.8534336738451,403804.7845045317,930730.0413276041
-0.0046800002,1.2306755187048835,0.001151772736331055,19.610407201788345,0.8872102560504673,-3383.16057556941,909.8456316866925,1.3177574804503552e6,1.1142794334210763e6
-0.00469,1.2312855438292942,0.0012314056028231962,21.77769688868612,1.0537188763241105,-4387.462516060276,1259.1467307338878,3.378510852186373e6,1.6127247066911566e6
-0.0047,1.2307359706178713,0.0012003514305771836,22.09630094579653,1.1640835708214905,-4469.528868012332,2202.5104383443227,6.121085096217773e6,5.729656245735667e6
-0.00471,1.230724173180957,0.0011558978391011643,19.760898553649742,0.9306186552997577,-4376.503837663827,1013.9325523292016,1.5849306477221122e6,1.312365727866752e6
-0.00472,1.232135069783399,0.001107442033402063,19.39630022355767,0.8566747380339325,-2861.0014174689,781.1614917878505,226881.64399685586,802759.8376230858
-0.00473,1.2330579103467778,0.0011450196960374856,20.055124875817036,0.8640778793211901,-703.5570891778823,804.7207516296784,-5256.5906904678395,848568.9408597229
-0.0047400002,1.2339690974190418,0.0011525266684364816,19.89189564205044,0.9520873139628531,-2682.4447622701055,1116.6755443062732,1.8431515861315965e6,1.7645603001904755e6
-0.0047500003,1.2346137829373047,0.0010657148131943974,17.918149495164087,0.8251038011008791,-2530.7062519167253,842.5617409476156,687838.7965203727,960683.6002488518
-0.00476,1.2345906366824217,0.001171504678852974,19.668828591181352,0.7755166667333632,-1519.0861190448759,629.9834107347217,-1.7302367041008342e6,615767.7250985239
-0.00477,1.2356982207272467,0.0011088357626228198,18.280980345580453,0.7852054051257494,-1929.3752111776607,639.6308420719288,-345321.0154104387,572892.7696679529
-0.00478,1.2355909784679677,0.0010750799116004026,17.421139622643658,0.807697318281403,-2317.512341666297,753.7823937767762,710289.8106380505,750960.8320923094
-0.00479,1.2340203499414055,0.0011022588100654805,19.44336455062272,0.8763433409695427,-2961.5492656985653,839.6809161631118,479630.4255133206,926352.2130684692
-0.0048,1.2342746208918935,0.0011086582138019982,19.108985944978304,0.847279842119255,-1594.0559208806585,757.8492798988298,106038.1727733691,759618.1923172555
-0.0048100003,1.233132930057715,0.0011180588853450886,19.270737671489,0.869306791115147,-1930.156267911749,823.6988650711191,263325.57122043305,927114.0594305343
-0.00482,1.2334210765585931,0.0011142633276325822,19.438907786873823,0.9239770601083921,-3578.9785928859847,1096.6471077899143,1.8982755741014106e6,1.5544523761347425e6
-0.00483,1.2343815452070315,0.001106673396959824,19.723634042735878,0.9119843214081218,-2758.3509770637274,897.2026586227418,185585.8599191995,994460.2004222757
-0.00484,1.2346588095016586,0.0010706060970749464,19.151247175055474,0.8294509714084716,-1817.0478263150821,760.9566365860309,-763579.9242978138,708373.011130709
-0.00485,1.2365840365269525,0.0010722049036479397,18.6952502908226,0.7953382546944713,-2013.779894504523,787.2145339887844,146686.93468851122,791520.2139017705
-0.00486,1.235745460283007,0.001091248269533039,18.69580246730503,0.9100939428252354,-3304.7340735894945,946.8012077234243,1.445940364017584e6,1.3358409083755943e6
-0.0048700003,1.2356297269566392,0.0011060048672468165,18.40748826186825,0.8889857280011908,-2880.6633123132865,957.3915094389495,1.1948442095502203e6,1.3628696367370286e6
-0.00488,1.2375866295788092,0.001129405041745092,19.366518783289525,0.9775259109197754,-2568.578164750674,1174.572958783801,1.9781214665979797e6,2.0207651659602488e6
-0.00489,1.2375818083922843,0.0011444309320705567,19.81961910873295,0.9436341127208805,-2491.7367234336766,976.1519087989491,1.3078918428650815e6,1.2657461592647755e6
-0.0049,1.2373565438583005,0.0011651777652779251,19.10195995817032,0.8682318913790799,-3591.397898590311,835.6041664757266,751675.5088174526,747897.0361233195
-0.00491,1.2366861528728506,0.0011345810681680762,19.165763469784366,0.8325909058430754,-1083.5016014049197,713.3447870857102,-518032.0114935124,692775.6067183875
-0.00492,1.236844625748632,0.0011227295898472442,18.621041891622465,0.8264733654518377,-1524.3311698366142,807.8299990600838,377302.83493621286,797653.1405334575
-0.0049300003,1.2363138623010739,0.0011372590185691962,18.80904267720792,0.8329760079965762,-2569.881457220267,965.0576122591897,332023.7153375184,1.3785716163609514e6
-0.00494,1.235937847083202,0.0011090756493729948,19.05384067786967,0.8965440334908865,-2866.75912943517,951.6577611989276,1.2077168137935137e6,1.2401579360932272e6
-0.00495,1.2347004347395498,0.001145236474658972,19.249850434078837,0.9345662641489767,-3617.4227125127336,993.1133144210171,2.5441648033228903e6,1.1361798137047866e6
-0.00496,1.2364715278458003,0.0011399755002137104,20.084167816538557,0.8785586071143575,-2663.1305128980466,775.5794220840181,-575005.4568258147,768359.8587619053
-0.00497,1.2380067865530267,0.001130535427384458,19.294845784830798,0.870888650472035,-3584.7352432218863,808.6362259178453,111046.9632906719,848538.0690549251
-0.00498,1.2373027119028295,0.00113131812504681,18.183862451356642,0.8772444119618579,-3410.8835050279313,945.321864837214,2.4311582760406365e6,1.2187652644487177e6
-0.0049900003,1.2396960080471684,0.0011353072918893234,18.068052252750473,0.8274060778818539,-2990.3401397221455,833.6494196806093,862416.7540251043,880329.2543502686
-0.005,1.2391874015000979,0.0011185492967424198,18.824282586215382,0.8736809222786974,-2495.041236513566,888.239735006438,936357.9070357513,1.0254618545979959e6


==> anc/Figure-5/d2_L254_rJ2.5.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2388578686008802,0.001171949112371875,19.458480078757653,0.9384284155033129,4406.075625492811,1129.8617220910985,2.6830920156639046e6,1.5524359813045221e6
0.00499,-1.2387320692792974,0.0011948531987280018,19.237871335703293,1.0127020574049141,5265.948624120127,1398.3284999231364,4.336891687077163e6,2.3131955892760693e6
0.0049799997,-1.239426692612499,0.0011442286917050014,18.551881641765455,0.9643066327302909,4447.572890938317,1045.778257702206,2.9163231339340922e6,1.3216432876618258e6
0.0049699997,-1.2390987394466806,0.0011227813755437688,18.44105762219515,0.8251339619294811,3005.5105846165343,739.9877692671199,-283252.28707610106,735278.5298948758
0.00496,-1.2391003876332993,0.0010972105786096313,18.217892006210057,0.8131987406806179,2730.227596538971,696.2802255922896,327748.82850820856,630749.8788866119
0.00495,-1.2397527687993148,0.0010950332479240546,18.002268582321964,0.8590418454159245,2983.3795891467125,773.1267635088747,1.310357182607291e6,765204.5383886055
0.00494,-1.2395589110858403,0.001146780747834655,19.25932027167932,0.8955736328327627,4147.803919400761,876.9027366734443,1.1363585636468497e6,832781.8439618964
0.00493,-1.2396155263872075,0.0011267157383851123,18.921133813114416,0.9310919634446942,3210.139248398104,1184.025784682088,2.2844775188121665e6,2.121004263076392e6
0.0049199997,-1.2384083329092768,0.0011540552520780093,19.16709449745512,1.0657413107253426,4369.383808355468,1703.8926337360874,5.373818484481469e6,4.022203146195024e6
0.0049099997,-1.2380286742308588,0.001089527472300977,18.29004034559893,0.9023547083195756,3376.2817131995816,1129.6265112388705,1.5060727093577203e6,2.175399032178456e6
0.0049,-1.238283606501953,0.0010675177144245022,17.38261401742561,0.8046871464736114,2624.029977596128,738.2110433028823,890398.1228343241,712893.4170344603
0.00489,-1.237275228772853,0.0010794105211295484,17.985226617270555,0.9042968031567558,3696.3902797604574,1014.7506505547599,2.205516216368768e6,1.4903986955471216e6
0.00488,-1.2374753564560543,0.0010994779006849355,18.20634290450339,0.8158619389081837,3382.565723237518,775.6818715522462,587579.2545609068,790379.8637838791
0.00487,-1.2373385287844691,0.0011180016320992215,17.6423659239042,0.7543011791113629,3010.6045825860565,600.6871057306128,-203413.49734220607,543004.1930959172
0.0048599998,-1.2378863772356452,0.0010945076376699984,17.099796765614734,0.7940275616060073,1915.5551167463398,692.3426006074837,475987.3994516728,650620.2931238064
0.0048499997,-1.237255699604298,0.0011191563046579302,18.232821861500682,0.8450625934792033,1278.0763624782085,852.9510716871578,1.3775693929882355e6,956138.5963754093
0.00484,-1.236793784924708,0.0011313280132302494,18.72383118654353,0.8681094956161033,1931.406690364893,970.4614713052559,1.272914973506579e6,1.1900418633681093e6
0.00483,-1.2374217408791015,0.001135980658042908,18.982555515979133,0.8857317836949782,3195.591278602061,884.3377140544436,1.1321459892682577e6,916862.1898618479
0.00482,-1.2373728209126946,0.0011336947811024878,18.637431722743642,0.8422237051628267,2241.534468574657,775.0134500370339,669299.9829104783,774324.8770573376
0.00481,-1.2366338696235353,0.0011237376642830247,19.015386172624208,0.8377009955348949,2459.5346569208186,817.1516698427577,361565.1884453768,1.1416697440273508e6
0.0047999998,-1.2368843185814464,0.0010931686264747682,18.34281938255174,0.7893131219407584,2216.850843507794,640.1517657452789,-328544.81987092085,601916.7529061842
0.0047899997,-1.2368285837408186,0.0010850131364038415,18.423723047190766,0.7917092295039357,1731.6933973169032,651.2683248984998,-338572.99932509207,645576.7957297147
0.00478,-1.2370968126877906,0.0011140303649952799,18.588027342662603,0.8645723258896086,2417.275099482098,776.8143467237276,1.1631827985009206e6,698845.194452714
0.00477,-1.2370545499885723,0.0010983972834187992,19.26431873904223,0.9007150583452234,1598.3700521102812,892.2810456844766,1.215180771707567e6,924019.0147466612
0.00476,-1.236773283370018,0.0011036840463450612,19.130723910147704,0.9274966975465735,2655.701512897419,965.2997115565154,1.9601738905627606e6,979637.6508797496
0.00475,-1.2370036753466795,0.0010847666335955055,19.22658288854577,0.9216338432129633,2554.611215456665,1006.2675021508999,1.6624267590584923e6,1.2734600858871206e6
0.00474,-1.237185140837986,0.0011014039253948583,18.567086273305915,0.8424947079069359,2820.821512555515,730.3948198757746,-124816.62235691454,652567.1940223016
0.0047299997,-1.2358941756744142,0.0010507444079542014,17.212277534026125,0.6914434614968502,1240.5307739389377,530.3637246759499,-1.4337951933147667e6,468383.38005316776
0.00472,-1.236631731096094,0.0010983598456216963,18.107428752567788,0.8078364821275226,1478.5135145095028,725.1186062093699,326695.32318363996,741596.8459581966
0.00471,-1.2361190048414061,0.0011418580869848695,19.03575302870731,0.8935812118886534,2307.512353487825,933.2805715045702,1.8066918002761144e6,1.1046198610773592e6
0.0047,-1.2361342940820301,0.001126566995237741,18.42318168626421,0.791007091899606,1786.8213773200766,687.9789213429185,-772725.3068516692,726669.5559641026
0.00469,-1.2360359538414036,0.001150518869640986,19.811918521641676,0.8686043339726705,2327.5962557388143,825.7551831116285,-86828.27873536681,828849.6004048386
0.00468,-1.2354517676459962,0.0011501494892406051,19.76082169267211,0.8031906329615792,2130.7490577025346,681.872511930949,-1.0916888919613983e6,688791.3113838774
0.0046699997,-1.2346062076733413,0.001118340798311458,19.123530125444837,0.8162236111961981,1422.3213252764933,733.4851586653718,-162506.31663529534,607521.7799691426
0.00466,-1.2341169042192393,0.0011398834628127581,19.091894149818575,0.8232094584498446,901.1872132181277,775.2356079263391,199727.84942401238,677933.2183503455
0.00465,-1.2344093789713895,0.0011462840343077422,19.115516214958525,0.8162760865916177,1083.799189345206,685.1872556156981,-295153.3251744815,599345.2156510011
0.00464,-1.2349909909455075,0.0011451284074634406,19.056187304764908,0.8194398935730247,1362.796575744863,771.7390714060916,66095.9808490441,825510.5184072615
0.00463,-1.2337359249179678,0.0011545092357702683,19.366972341545186,0.8938786163782232,3058.8940205088347,1275.3741420602537,2.009119314464581e6,2.502937645673302e6
0.00462,-1.2341455670497063,0.0011877324152034707,19.835984191962876,0.9091816629706515,2834.0190818326037,1175.0968855289484,1.5933276476726362e6,1.929144320474534e6
0.0046099997,-1.2343957509185548,0.0012192237220750401,20.77592099144237,0.8995136783705756,2304.5754434096675,849.3375247714329,-367297.2545389513,854785.8699201522
0.0046,-1.2336310514362294,0.0011797212923244254,19.99798419777465,0.8961384154612704,3474.6111812121085,1011.525886265172,753291.9368851219,1.3727368105462738e6
0.00459,-1.2340259589228528,0.0012366539353021867,20.81574073888632,0.9448928180521523,2995.6478080473807,1088.9012100689952,1.8424304796066713e6,1.6957009180204342e6
0.00458,-1.231882677422755,0.00123950739787529,20.753509091747542,0.9576259201404107,3865.942587535287,1326.8764658909429,2.0096442079058788e6,2.632773473708317e6
0.00457,-1.2327209390763663,0.0012031325343908837,21.39848175565465,1.043556742126337,3420.7225119861764,1646.2107641422717,3.265552367170027e6,3.5083135684470404e6
0.00456,-1.2327652454644522,0.001213424169356883,20.5706189216831,1.0301422623365482,3445.4839268593455,1439.7376049976508,3.425962403196836e6,2.6215122617580816e6
0.0045499997,-1.2317722930576167,0.00117175011684819,20.124870837213074,0.9677614068764475,3341.447118700556,1232.5435247073972,1.7870218007350073e6,2.0457397487941142e6
0.00454,-1.2311926016783203,0.0012001811530137653,21.313577576690157,1.058586608715232,5266.430819209571,1528.6857158622447,3.536652969745694e6,2.7891127020866126e6
0.00453,-1.2310802711060562,0.0012103853421635362,20.521523202928677,1.0784206977942294,4696.712139456261,1563.8585777312162,4.642366222185686e6,2.993388089336092e6
0.00452,-1.2316378842546865,0.0011954412432307422,20.364579752596562,1.0468733996192758,4770.984574016936,1578.9855917878067,4.580899542026706e6,2.9758728122323314e6
0.00451,-1.2302273514415027,0.0012666751834275655,22.778143524938116,1.1025941391900127,5299.394424802062,1488.3008044794353,3.3730404789423565e6,2.2601470806183387e6
0.0045,-1.230524412179784,0.0012135293992106891,21.381354735225745,1.0085655956802115,3833.2189341950216,1092.6601234738584,1.8980215726093056e6,1.2605746453476578e6
0.0044899997,-1.2288643025562505,0.0011863540525440168,20.88013196138952,0.9083948249027898,3226.7779219368217,985.3640335647324,529534.3939966296,1.1251589997804633e6
0.00448,-1.229256376011915,0.0011693553227855658,20.45579057301479,0.9092589256757923,3666.604147207115,854.5734903212074,460530.26377827325,881135.6964506034
0.00447,-1.2295276517156262,0.0011876625790136327,21.066641557926946,0.9363869922125654,3422.707424296913,942.4511224019831,441882.4484115618,952402.2884525616
0.00446,-1.2293531129283186,0.0011874945999597094,20.740563650469944,1.025613331872358,4512.4606670692265,1242.9224853562744,2.949622814472375e6,1.7202143048300426e6
0.00445,-1.2296496642456063,0.0011908662309996563,20.185943507606623,1.0066262925435614,4103.70408126127,1189.57775062667,3.2739369015780147e6,1.7136160261975853e6
0.00444,-1.2291930086040013,0.0011520721727052328,19.635102764669227,0.9617899001242594,5177.276744154015,1208.5485787299613,3.4721104221682465e6,1.6798749393240807e6
0.0044299997,-1.2297061707259742,0.0011994061349863585,19.036524777260787,0.8990671702862233,3917.109295025337,834.7332298986627,1.3415632495451332e6,807689.8120960025
0.0044199997,-1.2299553864135757,0.00120142051544062,19.46073510911064,0.9906710800902023,4320.696207763568,1401.355653599846,3.3620668723296677e6,2.5466788804279803e6
0.00441,-1.229037125513185,0.001186024241058039,20.464694496498677,0.9943910258271991,3910.0019029364503,1029.5653380392291,2.0824876124782944e6,1.1938073815024414e6
0.0044,-1.2281457500474637,0.001147073927041614,19.46031308378424,0.9239678300575883,3250.4750053655034,954.446955394738,728029.4596240703,1.2321932063236425e6
0.00439,-1.2276056766569337,0.0011847379885515637,20.207020726348798,0.9999548429412576,2607.4023368907524,1118.020361052502,1.651965441961849e6,1.661171164219429e6
0.00438,-1.2284069666032227,0.001189267889541622,20.23358074245171,0.9605879301259804,4363.234214998913,960.0662201758928,1.4371743279282458e6,971284.4145387002
0.0043699997,-1.2279205154200208,0.0012057347518466845,20.73557941353294,0.9785530568338658,2923.9209286155074,924.3312588011958,647356.6090476095,1.0129502231292462e6
0.0043599997,-1.2287313583925807,0.0011616180537111782,19.79102773889412,0.9688142982415819,4510.855651643609,954.7391061191014,1.3763114684691376e6,1.0073508842075319e6
0.00435,-1.2280070703363262,0.001200729163580225,20.21456423534158,0.9332127805837729,4254.170136568808,853.5694171808893,288647.5567381364,784858.4718419504
0.00434,-1.2266947092726543,0.00122017529996692,20.501541668347222,0.9505677978489757,2574.1127802322876,847.6020015758158,535093.5037986485,792406.7712166443
0.00433,-1.227488663782812,0.00123739125399821,21.256665083665336,0.9772184575478322,3173.76095508654,986.1345047278456,1.1221756203320355e6,975970.3055222259
0.00432,-1.2263420535446297,0.0012494278768675207,21.514108109803086,0.9702044237568818,2809.8688020989694,927.6811295289336,615801.9788216619,997416.1751320667
0.0043099998,-1.2251543416516593,0.0012030020820699855,20.977624540879635,0.9680472073167756,3923.15013512052,1005.4457608080629,1.2995082121922614e6,1.1725391191113682e6
0.0042999997,-1.225560001777344,0.0011965333792657,20.436282623552092,0.9750317760512248,3157.705396557443,901.1162563403866,1.4224969638661633e6,849795.5068189179
0.00429,-1.2258388439528316,0.0012048573107082113,21.933223042394296,1.0678308148044993,4704.168904044133,1242.4654339898373,3.316888785044765e6,1.7300834843219873e6
0.00428,-1.2259313581689455,0.001215636665496652,21.389894622015714,1.0727093998916697,5230.433383049708,1637.034475087745,5.417620294023332e6,3.271207576771274e6
0.00427,-1.2249193272823231,0.0012411361053627067,21.772603026198222,1.0200169676597268,3627.5624427331004,1072.6668430302097,1.6474320756953652e6,1.174643019500965e6
0.00426,-1.2253232416426774,0.0011586094753399164,20.084977786975493,1.0595609211794608,5033.418440006992,1512.316665244119,4.562474464647535e6,2.8248400462698974e6
0.0042499998,-1.226555946849901,0.0012051532810205864,20.783402202667197,0.9447741964724794,4384.853292703167,945.1545124433909,1.0051138905096898e6,1.0250359309367073e6
0.0042399997,-1.2274088897288082,0.00120792513534548,21.076082579364293,1.0011988993363077,4820.596649380507,978.9816186111786,1.6091577863148623e6,1.0230644944235701e6
0.00423,-1.2274388623050767,0.0012061790234133478,20.634253544873346,0.9379527038567503,3472.8658853201573,911.7726536991333,616147.9271126328,899067.6920344781
0.00422,-1.2265913281442389,0.0012461785403794917,21.3710187093836,0.967373142107734,3073.835836528736,943.0152710691228,223634.51919003305,1.0059923304279511e6
0.00421,-1.2264681083618179,0.0011456306552972432,19.47671047036001,0.9185387778340754,4195.805887519986,877.4491458716441,1.0160444144659097e6,928386.8198996792
0.0042,-1.2256972233289078,0.001179554581179562,19.501986983980935,0.8871130769502229,3317.048873562002,763.7477332780641,-49041.769164358484,732021.6812589292
0.00419,-1.2254255341072258,0.0011564101092157689,18.729163539703027,0.8522164702174893,2712.560265456791,804.1087456062628,268171.2641323735,837371.1808353986
0.0041799997,-1.2251799330116224,0.0011833964786281512,19.569383641135015,0.9771494076103077,3385.7099361301434,984.7134887171046,1.903635321659038e6,1.125479783129558e6
0.00417,-1.2244417573637696,0.0012177211212261807,21.43178854030177,0.966001745786958,3590.0678537932345,981.0731941298313,-108315.07739734188,1.2017456895838245e6
0.00416,-1.2239407316798812,0.0011908236319641166,20.090017279868132,0.9486118045785079,4088.7452601455634,1119.6395622726038,1.6601560553885493e6,1.5951664416368895e6
0.00415,-1.2244495328132798,0.0011870130237031976,19.843766350697145,0.9634876261627126,3981.8509001808243,1173.4741498034164,2.4156202929659123e6,1.5218763715280988e6
0.00414,-1.2239952942522474,0.0011578012942954526,19.875182733729304,0.933669769237035,2643.658476764442,920.8907178529269,1.1851773084094825e6,1.1092251064213796e6
0.00413,-1.2236068769745108,0.0011488022059266971,20.183497759945876,0.934077707553219,3214.2540165870814,1144.9170718494004,1.0258567564150624e6,1.7496248962582662e6
0.0041199997,-1.22214591724131,0.0011791178280246442,20.893386768256562,1.016954456206562,5579.229910760817,1386.408991685356,2.856938436701495e6,2.2900874536408824e6
0.00411,-1.221624320584765,0.0012069119471214795,21.361587850099056,0.9967353276402195,3855.8203727121345,1146.7719459492985,1.9822363856261815e6,1.416993323488171e6
0.0041,-1.2216776050888671,0.001217922486221554,22.058462472981855,1.0414939112567587,3990.3780890732505,1155.884853514809,1.148969884478923e6,1.5249882883162624e6
0.00409,-1.2222676249397462,0.0012100244697711429,20.64625239149538,1.0279098533639974,3058.5553286324634,1149.4336603311913,2.9619462932670056e6,1.4827450478689172e6
0.00408,-1.2212912189482406,0.0011998742708987495,20.559203978644227,0.8937759188502699,3557.0898045936524,905.0080476837295,270402.2987294031,919345.7271088645
0.00407,-1.2196300646951175,0.0011879809317257716,20.997593199409973,0.9418116006240326,2902.6458998810003,1027.4539630414756,1.2491420045403778e6,1.217443905921573e6
0.0040599997,-1.2202231662402314,0.0011527763216732168,20.998141020060466,0.9700855561985857,2567.72030263667,989.6045285495281,1.0604663878481009e6,1.1721750335490499e6
0.00405,-1.2205304913884785,0.0011575436386385815,21.17231610490031,0.9277375439676757,3066.6061986849736,937.2300628152742,1.0812853431064028e6,987804.6447306724
0.00404,-1.2198101578391585,0.0011864569951787255,22.257587687798765,0.9726691069155955,4125.60884070198,1104.6132740934765,1.6324882818681153e6,1.3971442189608468e6
0.00403,-1.220269998638379,0.0011643662926649793,21.060270632159757,0.9337609464130553,4038.0628574470047,1222.0892180056578,2.1895336247345037e6,1.7109486975042587e6
0.00402,-1.2195727834452126,0.0011701925983890805,20.996008254159587,0.9179606699097729,3789.9533493213507,1097.0881718374608,1.1717989198347258e6,1.387830623671162e6
0.00401,-1.2190495841531266,0.0012022625517052218,21.38996938241997,0.9809777303460078,4333.471837848235,1151.5286628612928,1.914080453923287e6,1.4595150030131163e6
0.0039999997,-1.219129749656153,0.001172766307692997,20.538839604243883,0.9267447692430463,3485.1796553214563,969.6568649484154,854895.0804008538,1.0706733895251588e6
0.00399,-1.2189298061896485,0.0011935938777682283,20.878732843886723,0.9569612396071943,2663.1140351179447,837.5577330021256,763342.5601952618,852596.0406927638
0.00398,-1.2189140281379875,0.001208498865491326,21.448431978571183,1.0289685157680373,4180.674589500701,987.3650169756944,1.3830859082485593e6,1.1080990360328993e6
0.00397,-1.2191185387180659,0.0012417375092838587,22.506819193875543,1.0030657836138654,2624.317060548229,916.4823952337109,-45095.5646729187,962399.6265968786
0.00396,-1.2170548845923803,0.001231338955227187,22.337798488806243,1.0358810212709033,2783.7570522489927,1018.6533756846218,278693.23804561334,1.082767936418833e6
0.00395,-1.2180048350622061,0.0012611046828629718,22.534002057894675,1.0120455406511009,3802.37364977195,978.6340405219204,-801681.3072350202,997566.2580652488
0.0039399997,-1.2179913502031237,0.0012372157829971828,22.5949190042629,1.05157597294767,3837.629028188272,1159.6879391967511,1.49104138635325e6,1.4570672040479255e6
0.00393,-1.217667850472851,0.0012364781806442511,22.686440911192253,1.1568950825694708,4415.3303364941585,1306.9753438176442,3.569561627842454e6,1.7232543410458816e6
0.00392,-1.218529145903417,0.0012196962286158439,22.618361987133817,1.148872397066358,5979.0961107649355,1407.5303967836992,4.481830506625154e6,2.00426237923693e6
0.00391,-1.2188484024291033,0.0012069805818134861,22.605109112815253,1.1621282554566432,3805.889918057353,1726.0982819297417,4.236945556178811e6,3.2455360662489384e6
0.0039,-1.218154958676464,0.0012277488047162412,23.756955503602516,1.0881132375676765,4669.397225551038,1345.2116515925713,2.112297078200809e6,1.9804694424389596e6
0.0038899998,-1.2187544401521475,0.0012295941377086991,22.53674437231315,1.0212730353648591,4969.39837173303,1213.3456495693372,1.7837383550924673e6,1.6468959795444622e6
0.00388,-1.2179192181527352,0.0012507094309002185,23.986751746140428,1.063933144103124,4363.770415164615,1224.09270032421,537445.69976334,1.473538608500057e6
0.00387,-1.217616939366798,0.0012093339683933728,22.32440682147297,1.0174823823393617,4406.152884077625,1086.8740894308144,683172.1368692812,1.295584423774068e6
0.0038599998,-1.2175696589601566,0.0012575548780215952,23.497743540009175,1.1031552788945935,4863.528301597723,1192.8878078060231,1.6236314510655692e6,1.5079209026162403e6
0.00385,-1.2179215357995123,0.0012973634921106883,24.096849596621936,1.0417224758349464,3860.5329510393503,985.1645937105538,-1.0984016672799287e6,982010.1636899154
0.00384,-1.2171594439452134,0.0012698506071670843,24.282498279610376,1.0485560116747885,4179.847399293144,1059.844923041342,-644338.8646096581,1.1392915884563017e6
0.0038299998,-1.216784375479395,0.001295479481200147,24.3403299133088,1.0792713756021608,4380.626895191864,1048.8895359006056,-679792.0298417592,1.1005449429924972e6
0.00382,-1.2170270651456059,0.0012606911946776874,24.032350300312476,1.1084100420092378,3369.1286732151443,1198.7900636402758,110316.52329207574,1.4787667000542542e6
0.00381,-1.2166120018221682,0.0012298788647504399,23.581925565382193,1.1223762786948213,3498.8829148270884,1350.4191705604087,1.4705948865485971e6,1.9572759023665134e6
0.0037999998,-1.2159384860992202,0.001222463740580428,22.903442164685494,1.0331709891002279,2653.0226743524245,1064.6872213116878,623789.5360487702,1.123795719750063e6
0.00379,-1.2161779590237314,0.001265574673659929,23.45131808159098,1.075156579340725,4542.4773781908025,1037.9706724414439,284383.9998136484,1.0337923323244287e6
0.00378,-1.2153001620774397,0.0012645747281299926,23.217680180965647,1.117427833704518,5084.6564041711135,1230.7946633846816,2.013641412180009e6,1.5319347265049375e6
0.0037699998,-1.2147649722708016,0.0012525863290218599,22.874801220007214,1.0901237305237748,4778.693084972449,1210.8888058190576,1.9214370503882756e6,1.6095818549888653e6
0.00376,-1.2146611066481448,0.0012289772992800905,21.974701466097397,1.004575715097216,4325.201407898257,1012.773573374905,1.3711835984802183e6,1.1801999246925856e6
0.00375,-1.2148690038302725,0.0012422104731172822,22.600097293151812,1.1134846440638664,4284.809521553011,1240.954323409798,2.7817322726369924e6,1.6204735979893452e6
0.0037399998,-1.2148068456183596,0.001252885047989124,23.7775930441466,1.1886474115681114,6122.026363366087,1569.6685099728475,4.241397360892107e6,2.275135160060504e6
0.00373,-1.2149145249563498,0.0012652644795427019,24.571762754888702,1.2347635017267498,5884.619835313684,1729.4209475162993,4.261009233664036e6,3.0198939957684353e6
0.00372,-1.213992266308496,0.0012427991152853288,23.52263955626892,1.2485807862960956,5767.372410800461,1742.9169866545826,6.692752948610274e6,2.934541488911074e6
0.0037099998,-1.2142945763622077,0.001229910281682741,24.062112873063754,1.1784127986551207,5136.561755338994,1424.0930451810966,3.9914026913520675e6,2.110973010787309e6
0.0037,-1.2138472443191402,0.001236215077367893,23.3241833780617,1.1266589192386667,4826.566640151252,1263.9020411222375,2.9999794782994096e6,1.4125745525379793e6
0.00369,-1.213231688886426,0.0012152656020320849,22.8071044044796,1.0579745169252694,4252.995324049208,1057.3495468643566,1.2457908615148626e6,1.1902438199942487e6
0.0036799998,-1.2148465982650414,0.001222945809254997,22.938779019948175,1.0175311274005732,5069.432907520599,1025.7387620720733,21084.71230002672,1.059945005777009e6
0.00367,-1.213639401705762,0.0012163728107388088,22.168054816049604,1.0750500734987893,5004.512687170969,1272.2089953766347,2.8471579026166573e6,1.8793931474746664e6
0.00366,-1.2120940786488268,0.0012357748288931542,23.01507559029653,1.094492739163524,4899.095315921254,1312.7575148281906,1.781342761674371e6,1.833095209827173e6
0.0036499999,-1.2123156918055675,0.0012180334848377443,22.214184349430347,1.063365800465914,4617.403784066484,1196.6567926834527,930838.0575391031,1.7019690857684554e6
0.0036399998,-1.2131390871804657,0.0012672385787235413,23.244217276223537,1.1100865532198694,4707.599800844069,1297.4789864135132,2.005394233416896e6,1.7332110139603002e6
0.00363,-1.2126834730229479,0.0012916394882529717,23.755211070950075,1.104795554009102,4883.261909572111,1161.7084749176804,1.0267875590201808e6,1.3208084750021931e6
0.0036199999,-1.2118578504689443,0.0012770342112498668,23.10447296783229,1.0813396235744468,3344.304786333294,1167.1283973021748,2.0239907600699004e6,1.1803273761817578e6
0.0036099998,-1.2113857262528338,0.0012496446288631558,23.356601562328983,1.1389359968658255,3827.7745489914487,1288.406144653203,2.9720895212667924e6,1.5368573438809742e6
0.0036,-1.2119177526053746,0.0012756774477608486,24.003289138582854,1.2278190168825163,4532.21478261562,1679.5593211546188,4.80416832889227e6,2.725896735408092e6
0.0035899999,-1.2115724389446303,0.001249420676620366,23.30677169444511,1.1515411180428388,3906.1270232189017,1471.7470953586185,3.7063784387793336e6,2.312323283172311e6
0.0035799998,-1.2112082654783227,0.0012576687113160742,23.393327366700507,1.0788777897544906,2988.700222127882,1257.8278342536987,1.5358739222604006e6,1.7528318195212672e6
0.00357,-1.2121582358322267,0.001300290396366519,23.479405725350823,1.0389720957924027,4063.858436787715,1076.147123129895,280111.79829172546,1.099077855222179e6
0.0035599999,-1.211915891754883,0.001332210852996004,24.118219109141496,1.036944759603848,3095.144712728646,939.7719139439519,-653342.7654897345,942701.1810530031
0.0035499998,-1.2118735454174814,0.0012923184704856515,23.098161725626557,1.072657885301926,4696.448858128934,1166.7121599464192,1.9558829870188679e6,1.2221502025424845e6
0.00354,-1.21109277545586,0.0012980386689878482,24.628722205330085,1.1043069400087915,4435.639757042823,1267.7977838286554,1.1956699384672078e6,1.7303872309792475e6
0.0035299999,-1.2110534311888692,0.0012912901725665017,23.968866343814916,1.1112051628059119,4737.525631729969,1289.67042556079,1.8350576060720305e6,1.8450837349065144e6
0.0035199998,-1.2100914249403314,0.0012940711628725984,24.70699140556229,1.0855519022594364,4470.555285768585,1084.863723502914,-351095.43108140636,1.2894943291872998e6
0.00351,-1.209723819022948,0.001364442653512984,25.616978689139145,1.0816128414048396,4582.713208542856,1058.1472445964725,-1.5498800247309105e6,1.2549496664885303e6
0.0034999999,-1.2088494772790026,0.0014209488058887524,27.22750839965113,1.140984434804899,4836.585159960808,1066.8947734574422,-1.8954358169855576e6,1.2191186279194243e6
0.0034899998,-1.2092765409201174,0.001392215921447087,25.832815418297077,1.1800818968150169,6105.3879423215885,1509.7744982190861,1.684648770213742e6,2.4414976365513755e6
0.00348,-1.2094817770909168,0.001371220325903371,26.17912731393478,1.2266045378518757,7281.069311546333,1590.8429794960743,3.3707598285079016e6,2.4355355340669146e6
0.0034699999,-1.2085395226717772,0.0013433524630955735,25.730051992674394,1.2160936161471503,7565.163295912401,1429.209571247508,3.1845160425471766e6,1.882177123398562e6
0.0034599998,-1.208409979592481,0.0013491542919292865,26.824256241692535,1.3119253896534577,7708.940981034149,1536.6412991432778,4.850750734809058e6,1.8226066651969387e6
0.00345,-1.207784881495214,0.0012981908693440243,25.414317017544306,1.209961579520075,5711.201548910783,1388.513491885941,2.8840886663214387e6,1.6627460793841358e6
0.00344,-1.2065826325977516,0.0012847822495930152,25.161042747176147,1.2731907639946007,6092.017749667907,1610.2611040371141,5.048229700814092e6,2.291156839749548e6
0.0034299998,-1.207219493711427,0.0013099310467949363,24.270692049457608,1.250667071401343,6869.391934646746,1683.8162422019677,5.065326786360319e6,2.7655810244576363e6
0.00342,-1.2077868806584973,0.0012880200886760593,24.511350475448697,1.2042733930554,6231.267675685297,1530.7081770150726,3.8561262719887192e6,2.328839287902879e6
0.00341,-1.2068056403253902,0.0012857239271145341,24.818414431174116,1.1868402115463235,4555.792877300999,1465.5324087126132,2.510757773200606e6,2.408016242999664e6
0.0033999998,-1.205472190040038,0.001291983659431882,26.14826495995413,1.3302452464110317,6537.467312962086,1830.138645150106,5.533544090824419e6,3.0124837930082055e6
0.00339,-1.2051246950278323,0.0013250007284883556,27.224482831519666,1.2318920602575871,6117.336909021686,1539.1400396147365,2.3046004685407933e6,2.0924006951688232e6
0.00338,-1.2050789746166022,0.0013181940888053701,27.031020361910482,1.2558322085393732,5732.23439594004,1673.326286909006,2.1199896528324247e6,2.8147879601042126e6
0.0033699998,-1.2053503497080071,0.0013415438905727464,26.29468793828579,1.1898315849514822,4129.950682581763,1274.635983083234,698413.6055005727,1.5077605100447284e6
0.00336,-1.2046395569781263,0.001345117127798259,25.23575818666797,1.1319326179517026,4482.007950619702,1331.1908689432864,1.2603347867796663e6,1.8287754797056033e6
0.00335,-1.2043526164601543,0.001420096094138556,26.821108190630586,1.308995927492012,6401.739670688592,2023.3313187122283,5.808040344182073e6,3.790431985001211e6
0.0033399998,-1.2054736401362312,0.0013700256475593527,25.591496904769187,1.1880847443522575,6213.1589594242605,1697.7139866619282,3.5860536236698334e6,3.3071916275215372e6
0.00333,-1.2055559762058599,0.0013899363825202568,26.92084447912718,1.298229106149286,6914.670527386745,2060.798149468158,5.356776255687548e6,4.62150222329732e6
0.00332,-1.2041106153526369,0.0013318548798223106,25.383902774999957,1.1878435478996512,5831.666726217831,1559.1981540701795,3.7472267656161403e6,2.629031514399279e6
0.0033099998,-1.2034910877556628,0.0013396153674875258,26.57627938749334,1.2214190091338257,5813.159312920455,1502.6565627273835,2.149674765084774e6,2.478103180299584e6
0.0033,-1.2031067344945314,0.001309356885752929,25.354807404116876,1.2306858750416259,4940.771766857602,1550.9666007789617,2.894585767777255e6,2.7008076131847757e6
0.00329,-1.202909745896094,0.0013061534691659873,24.830288398172,1.1389727046060891,3205.82111027832,1118.751389352336,933253.050210856,1.3995651166061722e6
0.0032799998,-1.2036682107613295,0.001381545247646972,26.93417128417056,1.184818763224971,3724.560171036761,1146.4560920460744,-835468.5472233177,1.3408776512745e6
0.00327,-1.203088657007912,0.0013960591162696697,27.70566336364555,1.21427319670001,5006.584736203158,1285.4107294816408,763481.2579330438,1.3731076268585408e6
0.00326,-1.2018705656851554,0.001367167598498611,27.16825392297816,1.2439485002950366,5295.927495568974,1448.836312386399,3.416171342022302e6,1.784977600825081e6
0.0032499998,-1.2011844850264644,0.0013987714907131475,27.043405152609175,1.1838107296879883,6719.334862538927,1354.7120208660772,1.2683695936697836e6,1.761062345623788e6
0.00324,-1.199659084268165,0.0013603136047022908,26.918029206739252,1.1727318570353495,6296.493099544218,1452.606638062117,614240.2370218867,1.9434465558671395e6
0.00323,-1.199486894298441,0.0013725536311272521,27.788576436398397,1.3090304899475589,7364.5825238222515,1663.8776206705445,3.706894851882586e6,2.1708192894424167e6
0.0032199998,-1.1984932438883777,0.001398732291377904,27.734015021415207,1.3483295863700528,7735.41423924791,1722.6916224469503,5.096657556071058e6,2.447500124263998e6
0.00321,-1.197440598499219,0.001374485818829443,27.211218576979977,1.310548146234208,5849.874371832821,1540.2532051939488,3.5918014883187385e6,1.899710522157011e6
0.0032,-1.1973104069518556,0.0013986221067757113,27.550481017638532,1.3634717103563745,4995.293641435708,1745.8099036594617,4.698583637260971e6,2.5517251636253716e6
0.0031899998,-1.1970027892767583,0.0013374269221539995,26.851615360473744,1.2847487226236551,5098.644700181285,1689.8608118608568,2.955382684078551e6,3.0538231814525994e6
0.00318,-1.1973115863031252,0.0013728988566236624,27.580626175496274,1.3137422013696887,6097.013819161005,1961.8950182008,4.021576181373008e6,3.4724124424975547e6
0.00317,-1.1976332900537103,0.0013430744925076702,27.66766293175944,1.3693640767239679,6343.737337148924,1969.7982992323577,4.097222779219989e6,3.534339090557868e6
0.0031599998,-1.1963043830934565,0.0013408193996627435,28.48535312727907,1.4033909372310474,6440.07777796009,1972.83360176798,3.8979302925201217e6,3.130666474922281e6
0.00315,-1.196000764120117,0.001302356777470749,27.09015847788961,1.3276303120590542,6155.2554854129985,2006.0172065287388,4.596973310642559e6,3.3919114758830266e6
0.00314,-1.196171418194346,0.0013367174129997263,28.858751964300716,1.4678176072007374,7293.692010065834,2423.810548492652,6.548591053017271e6,4.946195093120688e6
0.0031299999,-1.1959461032024905,0.0013438599442560267,28.137039735748456,1.4109141338480455,7335.524691106133,2210.120972500268,5.561957077255665e6,4.319451179093258e6
0.00312,-1.1952185913922853,0.0014040800435476187,29.21264930131407,1.4797180821681504,8915.972858838764,2548.25610928107,7.31823347310272e6,5.748477082128681e6
0.00311,-1.1947016041867182,0.001341178285914408,28.81927176121122,1.5366896913399852,8658.813032803584,2968.9920381612437,8.715457423125003e6,7.944706575347362e6
0.0030999999,-1.1947506433801778,0.0013895850791265571,29.464371741625804,1.6346940857019505,10696.041605341281,3306.145397526724,1.2385495247784585e7,8.90360387117435e6
0.0030899998,-1.194689713481935,0.0013689701331398697,27.81465510211642,1.5153334884028895,10086.842786403746,2568.148070903817,1.0456327369819207e7,5.6666635580643825e6
0.00308,-1.1958124301499027,0.0013702530573409004,27.343240925490075,1.4246456998847727,9238.718851669391,2097.127017945475,7.559614394685056e6,4.188805682149464e6
0.0030699999,-1.1958648099021487,0.001407453395400866,28.71297607242237,1.5585452765376722,10246.493136764555,2637.6621070673646,1.1388538573434958e7,5.509037139854675e6
0.0030599998,-1.1949779515174788,0.0013536202761793626,27.757372251355907,1.420376143604735,8290.582000989467,2135.9190388565808,7.134818850941701e6,4.475880414508531e6
0.00305,-1.1953883614171386,0.0014021501595372226,28.126934834460954,1.5223412216946848,11015.773504262792,2508.0272176720355,9.40632248644546e6,5.769301158685979e6
0.0030399999,-1.1938287062657218,0.0013441755685960923,26.15194649768009,1.4236344863162778,9490.650775255197,2438.308016751556,8.8487505989202e6,5.8656084731387915e6
0.0030299998,-1.1944144399031276,0.0013412215246711003,26.720887011873323,1.3123336925955205,7923.9329183969985,1669.4376910229992,4.050883501606584e6,2.7042775952622304e6
0.00302,-1.1933186876405244,0.0013640400022542018,27.047033814073984,1.4699657017552905,9581.274601220945,2550.0377576218857,9.945364621211927e6,5.8871034997679265e6
0.0030099999,-1.1930386231480656,0.0014085383744943053,27.719889944728603,1.4078842889151637,7806.631837265768,2516.0790241737473,6.958107019276363e6,6.022289956506401e6
0.0029999998,-1.1914820668308599,0.0014413444486976261,29.142912532799766,1.4449088520529525,9211.851554209687,2208.7057779371476,5.887194494610759e6,4.1676215570041533e6
0.00299,-1.192081814414844,0.001437638710674614,29.173384238206367,1.5850895282091928,11420.600647407411,2742.4741414862465,1.2208150128196254e7,5.951076173226975e6
0.0029799999,-1.191013962003907,0.0014414452020217391,29.744198101524578,1.4295532927294363,10012.459555921401,1994.7251805615836,5.767688068096858e6,2.941624185998438e6
0.0029699998,-1.1921976110269532,0.0014249676763330003,29.30303732764956,1.439188143076478,9394.199049800196,2468.931417246143,8.807607979872085e6,5.168190058779517e6
0.00296,-1.1924848487698627,0.0014442127475668613,29.56698137567719,1.3820951252009135,7152.147798788222,2229.2901765014103,5.558940692131326e6,4.609118016813037e6
0.0029499999,-1.1924378447881856,0.001423919691610795,28.71432493544919,1.426076361627675,7999.110707432503,2268.946710568328,7.016296140126976e6,4.1169215808977457e6
0.0029399998,-1.1928015606261715,0.001442986641023416,29.20443863519749,1.4149347748128525,8587.133249349932,2179.874807557524,4.800709382035177e6,3.9794606145283375e6
0.00293,-1.1911565068241217,0.0014422369535591984,28.692417426456768,1.3484370549801108,8097.118715458595,1736.6329994651755,3.300480813271431e6,2.428080586240673e6
0.0029199999,-1.192119497769532,0.0014424338985701182,29.529742165645114,1.316144041851162,7830.716850028532,1820.8105378460496,2.8749431075626453e6,3.0351812213525553e6
0.0029099998,-1.1916838267193335,0.0014091572118261498,28.281823780704208,1.3340483772266896,9171.925466100178,2010.5625063497257,4.858567910386624e6,3.6945249895727737e6
0.0029,-1.1912666151085942,0.0014256141622450613,29.116556058630238,1.3702418594575576,9871.769717078738,1957.161676719614,4.6615304803800015e6,3.3363358585456023e6
0.00289,-1.1910790500138677,0.0014383397412868109,30.002941299587793,1.3337168835081412,6835.499547334872,1678.5773404822864,1.782062390401486e6,2.2822331269844705e6
0.0028799998,-1.1909881580514652,0.001438639884092767,29.85171321588631,1.403542358952563,7365.034882090762,1832.891878676119,4.389751110403093e6,2.6626872254999396e6
0.00287,-1.190799429605468,0.0013881133728520197,29.3908851487016,1.3303485081122066,6443.471180498861,1646.3700568633922,2.0193405116102768e6,2.177615972363374e6
0.00286,-1.1910151621372078,0.0013987527467697518,28.977023896995753,1.38885615872517,9175.551353534049,1852.596096823005,5.20021139647492e6,2.62341129536274e6
0.0028499998,-1.189843328310156,0.0014776407040470042,30.673299372228144,1.4190844865747014,8573.404312459052,1845.7515416050896,3.7572207417419106e6,2.5626081839543306e6
0.00284,-1.189946644960254,0.0014553174260836406,29.463161481449326,1.4432168795261595,10055.300887609033,2047.5213144458562,7.948759502958204e6,3.4881737626323025e6
0.00283,-1.187644295640773,0.0014601139589529193,30.095388425694544,1.4485051035921062,9869.269241063455,2162.967159707641,6.40692369431063e6,4.41292921606547e6
0.0028199998,-1.1885193707236315,0.0014695884545311115,30.3553481569344,1.611541452258609,11271.426529778495,2913.1931002975634,1.2341387125785349e7,7.533145353735492e6
0.00281,-1.1880566347610353,0.0014840104015476758,29.56470875030872,1.441727058648267,8518.286057805086,2119.076838891692,6.27760965692458e6,3.86903709261623e6
0.0028,-1.1883245343580071,0.0015203498731071073,28.74023615382773,1.3390771471189902,8799.063534053766,1951.2721395961262,5.140063063264465e6,3.254935374653665e6
0.0027899998,-1.1876908458165034,0.0015331994054427242,30.123630175330373,1.4033723384480201,9136.870022787749,1890.4447033850624,3.759706922672098e6,3.1455371495427117e6
0.00278,-1.187305550621386,0.00150978936178109,29.41561286985405,1.3166599241048007,7879.375454816265,1562.2869630424084,645723.8622242844,1.9879146258384068e6
0.00277,-1.1881767527222673,0.0015155799738224025,30.424029701991635,1.3121790800417363,7194.574176409338,1470.6572257123753,-470802.83142124035,1.7079285118014256e6
0.0027599998,-1.1867134009424216,0.001541263587713488,31.88481550964777,1.487694025020649,9358.154947585972,2152.383893819232,4.186883636830466e6,3.504319481157702e6
0.00275,-1.1880377191573253,0.0014915225391917593,30.844699308461177,1.363106112591538,7599.158938547052,1783.9331571015878,540805.2041007066,2.8024174288140326e6
0.00274,-1.1873509752577647,0.0015081224400313672,31.80057081213738,1.4804521521477703,7817.961068241541,2277.532915917361,3.0338017617060654e6,4.855128871464782e6
0.0027299998,-1.1876876251143558,0.0014535635384767677,30.6889520376547,1.312530054961308,6846.721538451455,2075.712044272011,-305833.48057810264,4.518460458282066e6
0.00272,-1.1878937763998352,0.001456431720697283,30.777565180949214,1.4135247467877057,8161.94575422258,2347.470617076686,2.1152214299237262e6,5.106439445875909e6
0.00271,-1.188087368589785,0.0014705055207530487,30.94093291619633,1.4443743935501256,9678.72699539349,2460.2825071444,3.815534149879185e6,5.663907700166944e6
0.0026999998,-1.1873230451273438,0.0014831664917827891,30.46543029075262,1.493918358143636,8567.213358106193,2554.5581171539366,5.439829459857668e6,5.581343851469686e6
0.00269,-1.1878678605914836,0.0015015896087783392,31.472143795202243,1.6125945852038852,9430.43513558668,3070.166142426518,9.906041940072251e6,7.189107548928895e6
0.00268,-1.1870840856998037,0.001490389875045437,31.3907995168838,1.6227595526201164,9622.236496732572,3012.4118915945733,1.0694377154985288e7,6.882531677238399e6
0.0026699998,-1.1876565283026372,0.0015119966569839209,31.873832181201337,1.5091693003592643,9159.760272029393,2448.773821544305,5.601778965525466e6,4.491987002687603e6
0.00266,-1.1867603228299786,0.001495796647774367,32.16077459677642,1.4860344899229014,8622.610886815852,2083.1451865190156,2.061321877205237e6,3.4476473674486964e6
0.00265,-1.1866024185643564,0.0015420381176205608,32.912437047545794,1.5787168209276032,7349.2631619644835,2305.0820211446685,3.89189187037272e6,3.906334942423816e6
0.0026399998,-1.1866383034453116,0.00148747994012231,31.468882908540774,1.3981691913583607,8361.359225708458,1831.9159171101464,15584.66446541941,2.6401886562286755e6
0.00263,-1.1863399194147448,0.001481532517742097,31.951284811671755,1.4893986974028923,8683.443153384775,2050.776201230059,3.229517893649472e6,3.132895708880581e6
0.00262,-1.186003798343166,0.0014259181406352348,30.76318485009441,1.414427057905251,8763.626921209068,2035.0881319175528,3.2634660425562104e6,3.8174050955130155e6
0.0026099999,-1.1852497851530275,0.0014685805287989028,32.215049241486795,1.4480919378533716,7640.867139068499,2005.5978951313355,4.720664547577991e6,2.782419617371493e6
0.0026,-1.1853157040669924,0.001421438675961832,31.398105347463083,1.45117787361175,8345.32580867997,2021.1323377031754,3.3556362519464516e6,2.858849075046614e6
0.00259,-1.184971147917822,0.0013846534611067535,30.38576931460429,1.4308206231859135,8884.952103839116,2075.3485503581664,4.326557368048746e6,3.4777871928417115e6
0.0025799999,-1.1849172758069038,0.0014215227367765726,30.721355940635544,1.509072167070328,8216.02857277009,2302.9007242093667,6.58856414573821e6,4.134290698079472e6
0.0025699998,-1.1832866330680654,0.001460283322571781,31.203541177820785,1.4897398975197351,8002.543776923751,2096.7721620458497,5.256708492801138e6,3.12376028938659e6
0.00256,-1.183002650197361,0.001412988854226708,30.058677805800645,1.3657666652923586,8383.063320543484,1954.1724859025137,3.825725349142381e6,2.804393716506388e6
0.0025499999,-1.1829411120416053,0.0014261661920332103,30.594526664842917,1.402390204274741,7749.991288679491,1801.6808100046376,2.1060916226249556e6,2.572368462741798e6
0.0025399998,-1.1823210677038867,0.001402039160758046,30.378778974163442,1.435668639351663,9055.26171365716,2095.148549573895,5.136582224595786e6,3.6365172656822056e6
0.00253,-1.1820895911740232,0.001470979791223419,31.523202841327837,1.4937253799547427,8963.754085793507,1901.2025390636115,4.395229912543082e6,2.513036915398324e6
0.0025199999,-1.181924588586377,0.0014529192876434215,32.1340700355225,1.4245715340542124,6949.637603531172,1808.9494603974604,1.113089348327388e6,2.562157152346343e6
0.0025099998,-1.179753157456152,0.0014554616283308632,31.55572423327725,1.3781815438681133,7347.32878355821,1652.7886575233547,1.0100862102654834e6,1.8731382773847196e6
0.0025,-1.1796043074041986,0.0014703215539237228,32.37507220320327,1.4047362418086218,8201.524677573669,1781.5940493621526,927590.1177730554,2.1787943113955366e6
0.0024899999,-1.1800854951144537,0.0014680496686105017,32.34070042619912,1.4373620910406517,6458.337335868185,1996.2550115810177,1.8070387158938039e6,3.0454281736055235e6
0.0024799998,-1.179867054158498,0.001461584951875751,33.28094091621564,1.4815439962423296,8058.401614362039,1997.3110266294416,1.1447857862612496e6,2.883841477788003e6
0.00247,-1.179359220342285,0.0014654553662408092,32.22764513625776,1.4396882082939075,7688.405325800561,1947.9130094797642,2.8271611919361334e6,2.692611743073728e6
0.0024599999,-1.1775349552694345,0.0014613381876021783,32.024821523954415,1.4612208472632213,7886.585331274738,2014.6321608382257,4.1571909826044585e6,2.7175473284875625e6
0.0024499998,-1.1776596502616214,0.0015122893720018163,33.41244319163965,1.5816638170478807,10610.208455306032,2311.403917901213,6.347348807069198e6,3.5529110921687465e6
0.00244,-1.1782953169252925,0.0014371886695285071,31.095402879091214,1.4265750523307326,9976.306247996223,1889.9580868182484,4.662011112955669e6,2.6001038056799956e6
0.0024299999,-1.1776091567665052,0.001471184735422997,31.748588688237625,1.514080943964704,9909.977323621855,2112.4353063902095,5.808855764769657e6,2.9741730142336767e6
0.0024199998,-1.1770081782463868,0.0014768321241852434,31.126153446168843,1.4941243281165457,8629.324917100215,2055.3907299809007,5.268167887031596e6,2.9204871013794313e6
0.00241,-1.177262205127492,0.0014743150483598059,31.638310876847303,1.593396419350214,10294.674118442004,2468.1493018619235,8.1845277665124545e6,4.261621080473986e6
0.0023999999,-1.1768503996520612,0.001486880745927814,32.26812938483233,1.5728952918394357,10971.543495750288,2431.4827566592207,6.814039651048674e6,4.247655931885394e6
0.0023899998,-1.1755902392604585,0.00153970050610744,33.068385651660535,1.6470270271907999,13517.019966760708,2654.6080079576327,8.464102752970621e6,4.499009644174059e6
0.00238,-1.1761282981102548,0.0015051512607093976,33.18566469247408,1.5882594876995288,11886.175463000141,2501.403734669502,6.338165377445477e6,4.290370885437586e6
0.00237,-1.1742667656894525,0.001529546736242126,33.80209924234038,1.6394583900090904,13550.66686869032,2646.3838450514877,7.166283479282727e6,4.721060303626153e6
0.0023599998,-1.1741619066798425,0.0015365916105988722,34.44600418762212,1.6892869461442506,13117.389463289954,2460.4386690758697,7.1576616603555465e6,3.699978683232202e6
0.00235,-1.1734064640167479,0.0015353861653292576,34.99197196192929,1.7175847342949133,11184.48158776864,2372.184892717102,6.082783244409086e6,3.5753493144918215e6
0.00234,-1.1720545217782232,0.001545213225809339,34.34170385442727,1.5190780979285252,8841.531541809216,1805.625811918052,322148.54083391855,2.2664028355600284e6
0.0023299998,-1.172922456269795,0.0015644241342145618,35.716382448115716,1.6501363824930864,9533.84330829795,2104.683798087371,2.384495811563595e6,2.93627214175642e6
0.00232,-1.1730829623559573,0.001590163876067664,36.29616512249583,1.7393685704600343,10503.209409249912,2351.892082056562,5.591201630071856e6,3.450727403155416e6
0.00231,-1.172197270171386,0.0016076492679749346,37.21679187640581,1.7011239698680265,10716.712614082267,2268.69092831317,3.734646959917974e6,2.8400134347607307e6
0.0022999998,-1.1718692776039068,0.0016334295607874298,37.105208880646785,1.647552243528527,10622.100610428524,2040.5988146964291,1.2392261998406781e6,2.5095173988962932e6
0.00229,-1.1714060457490234,0.0016347930353353282,37.63465983080632,1.7680004012901085,13374.414562255379,2456.3948613660377,5.604477759439892e6,3.571973007099478e6
0.00228,-1.1723340219789056,0.0016393854506386643,39.031839366908095,1.8889110113969922,13705.468103429163,2955.5590178749953,1.0228719617009193e7,4.800012460328485e6
0.0022699998,-1.1719301620513194,0.0015952880844063656,38.18630488192987,1.8844026625661818,14199.559766581935,2950.630829865366,1.3457795017932113e7,4.553815342319794e6
0.00226,-1.172053534479085,0.0015955638741487275,36.794163833926234,1.7091727906186758,13155.916616988598,2702.940855943374,8.335249350324956e6,4.049926833055381e6
0.00225,-1.171476727245019,0.001602525765036472,36.46671732299801,1.677190776472402,10691.224007516246,2720.013740902408,5.090491611260046e6,4.781155210509036e6
0.0022399998,-1.1717344268626957,0.001656546724083897,37.144209865582916,1.6631049323777085,11727.02354840482,2383.7282746796163,2.7195514411994745e6,3.615463679947498e6
0.00223,-1.171631935765527,0.0016417426271696058,36.86393243322631,1.729944277873316,10657.420526907583,2470.338542641121,3.877017332951718e6,4.686140019597855e6
0.00222,-1.1724286329550002,0.001638486316884869,37.75050066862653,1.8795342679857838,12671.764065999221,3155.932157105023,9.0930586891539e6,6.622397797924739e6
0.0022099998,-1.1724112098216313,0.001590145603177069,36.13564111407145,1.8458499529921555,12155.060254452581,3012.8916559351574,8.32170449078764e6,6.172285356639496e6
0.0022,-1.1718049185901558,0.0016682736488147665,38.42206380186667,2.002441085452374,14947.182616323851,3689.8696046088994,1.3206245039588396e7,8.258961579004811e6
0.00219,-1.1714584631661926,0.001626065172977587,36.41700903999896,1.8578799308843725,13875.846839787202,3044.166758090796,1.0219715302360116e7,6.032733278960068e6
0.0021799998,-1.1691619559634179,0.0016210293189089235,36.97009500571679,1.855877640599423,12473.744094948921,2695.0302052776597,7.581227660374857e6,5.171997801582461e6
0.00217,-1.1676704102710342,0.0015977514697461744,35.17995576534442,1.6335877672818473,8515.911790892562,2097.3441409609454,2.659884893949005e6,2.958472173579174e6
0.00216,-1.1687119907447292,0.0016230280322312302,37.570993774498405,1.7059884691154379,7486.376521428068,2169.1171454462783,2.2772085961911445e6,3.2452053061416666e6
0.0021499998,-1.1682194148840819,0.001580854723188522,36.239402338221474,1.6771626711003653,9950.9303477048,2238.029109180808,3.379904968571354e6,3.1751203466166267e6
0.00214,-1.1673080541513663,0.0015976953763503965,35.90519803929312,1.829919997230429,11972.821922794366,3069.855447397636,1.1202806303035524e7,6.264292154046086e6
0.00213,-1.1680612429794919,0.0016120028374792253,37.25296063890873,1.8723469398950203,12760.368650172099,3254.1218517680254,9.995586098123465e6,6.78694922563271e6
0.0021199998,-1.1676518429200766,0.0016409466386962577,38.35723761772372,1.8764800861106081,11515.850678715318,3024.933637088785,8.483380147880293e6,5.728864132929007e6
0.00211,-1.1675052539272088,0.0016726157442229154,38.539453237083436,1.992851495865884,13063.727209420187,3126.569792575573,1.2769451675940242e7,6.09826603889795e6
0.0021,-1.167284522708671,0.0015950947585893671,37.10632905294098,1.7424753996394406,10099.629313448459,2418.5702924748425,4.995848475409097e6,3.4492953488583006e6
0.0020899998,-1.1677072512408697,0.0015699112705840857,36.90569017884504,1.7017612260496138,8491.598943870766,2420.122502198801,4.144690267275834e6,3.579032570031225e6
0.00208,-1.1656808505330365,0.0016277063407926433,36.85545148614252,1.7449308938957009,11154.20270942216,2553.2717435024533,6.0456248463178435e6,3.7978440740244556e6
0.00207,-1.1648253796079775,0.0016369142526403697,37.460554548927064,1.8238777497126215,12441.38830335724,2720.6797332356646,7.024149771509956e6,4.297987191660574e6
0.0020599999,-1.1642046529481245,0.0016705244442905462,39.09244107583175,1.8454780936233552,12502.404973985651,2995.989137442269,6.552488889530634e6,5.242227880385925e6
0.00205,-1.164056531893144,0.0016612837016099793,38.57378464652363,1.7285545286411803,11480.606925147526,2218.018463759882,883464.8531883169,2.939750284278403e6
0.00204,-1.163643530861376,0.0016228796944850092,38.474920919691066,1.7271264215036346,11637.15736006129,2279.665294524866,1.756351902749704e6,3.269561937180388e6
0.0020299999,-1.1642646471366405,0.001605113476715539,37.43685297128626,1.7080871544247618,11708.82635857891,2102.9223952213383,38515.62152050146,2.8283140688953525e6
0.0020199998,-1.1629815899452525,0.0015750604889854078,37.172796064506095,1.6869254870797943,9951.528783652846,2213.242208678452,846786.9685231141,3.150471009903376e6
0.00201,-1.1635486471252925,0.0015901409857780298,38.35142692474451,1.7172370323157713,8442.056870629125,2340.9594602376787,661987.3633493746,3.6612573226144495e6
0.0019999999,-1.1628438531339247,0.0015974964490697643,37.56682031341821,1.652298731345581,9295.984129556122,2281.7555662153627,513411.58482952527,3.421504127063567e6
0.0019899998,-1.16227139642298,0.0015921596931347056,37.34118706900838,1.6748803995622272,9745.573138314317,2555.371416052056,2.7377716381387874e6,4.775904329722487e6
0.00198,-1.163110691695509,0.0016164839813387463,37.61085026967206,1.6206439098053393,9145.59016807561,2193.986663127343,-151677.6097930627,3.3480052943747058e6
0.0019699999,-1.162273153378368,0.001643581266623227,38.45926559543181,1.6916760634166181,9925.454606551997,2430.1208087710506,-710246.4012444583,3.817983541708968e6
0.0019599998,-1.163106672284432,0.0016145993240145628,37.61338653362128,1.7029783175220476,10311.886255603362,2146.9664519454486,1.3499734454072476e6,3.011956399779626e6
0.00195,-1.1628370485859356,0.0016216015987448088,38.518653641348365,1.7185056900714137,12516.432781540341,2442.8377111996506,2.0538688876525739e6,3.8801569613935947e6
0.0019399999,-1.1618464886835933,0.0016054246938954255,38.40683016885478,1.6638667559287776,12632.022855529818,2200.7413251584508,-630459.2869789384,3.0213109728372637e6
0.0019299999,-1.1610129952373036,0.0016130912862741785,37.80733491863092,1.7109898291380907,12744.118634826647,2877.3895509810054,6.444021486329713e6,4.991087010451741e6
0.00192,-1.1600123052063396,0.0015824796370483792,36.78671938301768,1.7826269591713122,13150.462240972596,3033.8409978218733,8.596861309096534e6,5.991785285861076e6
0.0019099999,-1.16022832772129,0.0015619747911615838,36.585559319370674,1.6692718037323944,11131.985466155393,2509.8837118666843,4.1547024712023544e6,4.311119600089102e6
0.0018999999,-1.1603008898927933,0.0015339738063926856,37.37527308867212,1.6386228776931908,9350.570806556687,2142.8481521838535,1.252831750056423e6,3.060710828523922e6
0.0018899998,-1.1595595979236921,0.0015272745215981923,37.661152851932236,1.7882255163045233,10866.148317973753,2647.678274743832,5.632556533145399e6,4.974285556763967e6
0.0018799999,-1.159744217497412,0.001530368573667852,37.61567344364674,1.7160746280117976,10144.635198894763,2441.8420813439934,1.3768696852820802e6,4.440720656709971e6
0.0018699999,-1.157591027594736,0.0015707907785693235,38.25222970456555,1.7569033370795715,11052.46264624132,2824.5901207383363,2.686030547711666e6,5.970958357031693e6
0.0018599998,-1.157005665580381,0.0015569224905841188,38.19290617725989,1.6540333746612932,11017.677198886944,2122.454345742318,-1.3922840835877024e6,3.146779367296206e6
0.0018499999,-1.1566003938226763,0.0016281080876803906,39.05895151872766,1.8670166916485202,15177.66300677865,2700.2884455836415,6.541666691811898e6,4.963724309020494e6
0.0018399999,-1.1556726001562505,0.0016153571881077381,39.71600305244708,1.9648904422095659,15754.241408930315,2998.674566035615,9.136725470828893e6,4.8906890423096195e6
0.0018299998,-1.1548271320945902,0.0016306029090376345,39.129119878424326,1.8711267515869565,16765.647051585172,2753.8946682114333,6.583935082080936e6,4.088180670458995e6
0.0018199999,-1.1551648624871502,0.00162635877276046,38.80830897373998,1.8710824244905175,16010.013750982318,2898.0701081313878,7.753480599874489e6,5.259229326207034e6
0.0018099999,-1.1558118772187502,0.0016619394168801138,40.878284989590945,1.8534007430669248,15425.410642382913,2823.6717292128037,4.890606780948704e6,4.532897062958265e6
0.0017999999,-1.155964214932305,0.0016579220629276273,40.56483395390787,1.993441973475821,17784.130069905852,3169.642979503272,1.0261181179939793e7,5.737489440094465e6
0.0017899999,-1.1566151275627552,0.0016482131377503417,41.480731522693226,2.0487367442727455,16820.12284061834,2896.836217157409,1.0412781880295819e7,4.2129043060266245e6
0.0017799999,-1.1568469097290242,0.0016287808134416572,41.25284297303055,2.0026805344677197,16156.54674674255,2822.7475081003986,8.910029035492217e6,4.176886475316293e6
0.0017699999,-1.1572085254839743,0.001637164450235395,40.679864674611366,1.914065880757721,14320.361597131756,2797.839742809836,7.456912296788487e6,4.602110595646626e6
0.0017599999,-1.1559436562276948,0.0016667056568511302,41.67859290361228,1.9655754122086124,14372.627493276446,3186.585643682197,7.289320612704828e6,6.214906377091221e6
0.0017499999,-1.1554627072054773,0.0016601714014686882,41.8488743514711,1.8872168941509009,15424.880191135737,2892.3666655417073,3.381306450730425e6,4.857945596319166e6
0.0017399999,-1.154469356686621,0.001680721616000054,43.053567379491646,2.0075355888997706,17252.873282947126,3139.53951315101,7.687077048721887e6,5.52204326199957e6
0.0017299999,-1.1530618407947577,0.0016816234998714029,42.47236931066766,1.821411121483685,15650.802634191587,2337.7565491395303,-1.335370483617018e6,3.579667983970655e6
0.00172,-1.1520914877345592,0.001687238448032891,42.84380620202377,1.8262778354402969,16061.463161999713,2568.33046741058,1.8093062250732037e6,3.7626161879221317e6
0.0017099999,-1.151385652898009,0.001749571129976903,44.37265502049625,1.8791882070422812,17366.40414751494,2825.0275234657142,1.5468995438612981e6,4.3771140141292075e6
0.0016999999,-1.1515874701246473,0.0017550332901209032,44.04936785082671,1.9455946225017113,18095.376428318727,2927.64686314457,5.126812928575632e6,4.248783980395371e6
0.00169,-1.152394612330089,0.0017326484801628546,43.38469378976877,1.8924511986212764,17674.43465581441,2516.7625400511542,884675.6656168017,3.660084784333373e6
0.0016799999,-1.1511761238671283,0.001737378062747404,42.83610784674034,2.0096601360671467,19043.15975261159,3178.02205462681,4.959108454122467e6,5.910752557453851e6
0.0016699999,-1.1501382520132817,0.0017198696823882596,42.84402814976035,1.9619574833219084,16673.8072164037,2942.0227686786734,3.8340802642548983e6,5.100682533311917e6
0.00166,-1.1500866156738767,0.001683658731459831,42.03059411803471,1.7829778028337868,13649.072048596374,2439.7462655352915,-615662.7498019906,3.4995493350047627e6
0.0016499999,-1.1504030603388475,0.001655615648376329,42.59159483608831,1.8568448985594581,17337.13335566048,2484.4823096078703,1.019165736430448e6,3.627256379342694e6
0.0016399999,-1.1497905201135654,0.001658218279665513,42.16580158947676,1.9178759017682439,14188.950340448251,2897.5125085202385,3.9486735066070934e6,5.23458353007312e6
0.0016299998,-1.1494958182007828,0.001706435263509802,43.77833668620935,2.0141726621530203,15287.30399084806,3361.6274124527804,5.403597049793758e6,6.680563015495527e6
0.0016199999,-1.149943937990341,0.0016824010947787107,44.458069414175014,2.0118239840551033,14369.97858833739,3035.131739655353,3.190810474906814e6,5.249159503726904e6
0.0016099999,-1.1483112014343178,0.0016601216783950334,42.06880494923753,1.98185408307013,12762.121968675974,3000.3175948522044,4.902423098518023e6,5.273155302370795e6
0.0015999998,-1.1483331503190048,0.0016430628744749213,41.398742489736726,2.0014333077590747,12717.13404392646,2772.2120715822216,8.925716029050665e6,3.7528801689824276e6
0.0015899999,-1.148243093058605,0.0016515960988108583,40.98446318616415,1.9626493318855827,13377.636673196528,3402.0601802691376,1.1271034676979238e7,6.4044064123765975e6
0.0015799999,-1.147984697043661,0.0016627091463361835,41.75123427471953,2.0755000005757096,17203.825509367045,3661.5296385303154,1.6118104694248926e7,6.16719692388543e6
0.0015699998,-1.1482168297244635,0.0016365330668367502,41.7646417580401,2.122544474453521,17318.511714828546,4027.834799522519,1.862125166919784e7,7.8113508722526375e6
0.0015599999,-1.148108482790488,0.0017024873320813036,43.8984671336946,2.3176459373346985,18719.300394429385,4575.579276991262,2.3783445991470456e7,9.062955219484389e6
0.0015499999,-1.1470889503186432,0.0016941328391697288,43.00738524431271,2.3102636239338814,18036.366830714593,4418.501800905411,2.3217276461536944e7,9.00101861210924e6
0.0015399999,-1.1463445859661436,0.0016935769097588392,43.31682580544125,2.2177466183048313,19463.405332403407,4299.614255475484,1.966618793615649e7,9.366820446120972e6
0.0015299999,-1.1457601073742858,0.0016885835073194271,43.18330018529365,2.249256293786048,17672.597007637785,4335.989604579773,2.207781305324691e7,8.959740810183762e6
0.0015199999,-1.1453234077070409,0.0016525161448593736,42.136417268651684,2.144729763781318,15288.776585792164,3688.1221540187503,1.3411641233112399e7,6.617207427645584e6
0.0015099999,-1.1452289463944525,0.0016847857457188834,43.926118432316855,2.1834407442041615,14633.297713843824,4098.397099985281,1.306056669415125e7,9.132568151684148e6
0.0014999999,-1.1438311612286733,0.001737554191331555,45.51151255285583,2.259070827181532,16948.63998804453,4782.259589476609,1.7809393063441686e7,1.193280414376979e7
0.0014899999,-1.144223974434844,0.0017368606066877016,46.60621681889852,2.4521368743519787,18929.371030368235,6145.661573704678,2.6075217800500415e7,1.9586167856324594e7
0.0014799999,-1.1424466185172653,0.0017430524448993243,48.51620588977134,2.5304284292763173,20145.200382453335,5422.2689689559775,2.6194908766052768e7,1.3690292973627102e7
0.0014699999,-1.143211925044874,0.0017451891356869782,48.14290372986954,2.382326358587033,17558.892968606844,5105.725825043777,1.888155015564307e7,1.3345323647078393e7
0.0014599999,-1.1427341120242291,0.0017221914966018095,48.293746946249904,2.5302073610426223,19970.22275593243,5731.344476827167,2.5612960994233396e7,1.6360723638451364e7
0.0014499999,-1.142614101317412,0.0017355347099243417,48.95656725968701,2.573054858123432,23095.053999741114,5592.576302199353,2.757852143072281e7,1.3927368604916118e7
0.0014399999,-1.141816017722441,0.001764507867392571,49.582821866989384,2.476221033548059,19425.005737603704,4969.01451078818,2.3525502598210067e7,1.1194381198974317e7
0.00143,-1.1411948463700194,0.0017316803838114058,47.25271094158363,2.1928840472217024,17650.309036388848,3541.824331672114,9.165453583817273e6,6.583246049685814e6
0.0014199999,-1.1409805611334563,0.0017726251382600563,49.169283758501166,2.263754096576284,19147.00836017001,3567.2738150159917,7.418639828847002e6,5.546776093610932e6
0.0014099999,-1.1404370010714666,0.0017473669897835019,47.17762250919595,2.2445291077607967,17660.87771412862,3424.555523008422,7.852417112663915e6,5.158786067384591e6
0.0014,-1.1402467956755862,0.0017403317655938276,47.00645271073894,2.12325626749712,16229.572012570805,3128.8399977695244,2.3004015098745977e6,5.16165538438047e6
0.0013899999,-1.1397202447382038,0.0017711685739291933,48.11072033436617,2.2461122684113697,20115.812522354983,3487.432182362839,5.467617781825213e6,6.79570319483483e6
0.0013799999,-1.1390456808453322,0.0017787257551405001,47.96276648936765,2.2654988008020505,19214.28400897089,3974.8408999399003,6.177465053634203e6,9.039315235776154e6
0.00137,-1.1387790103726068,0.0017489957242029094,47.814355627783065,2.2231313220581193,17945.294953277233,3517.616164744225,5.105080328033778e6,6.760396406864688e6
0.0013599999,-1.137700631187489,0.0017356963180328088,48.96623986888123,2.2387522880056223,16536.71361180361,3430.93917341714,2.8223188831731784e6,5.9998308445928665e6
0.0013499999,-1.1362754712074707,0.0017026805247797605,47.60807585989533,2.169362904339864,13802.61816059157,3180.8155202977996,1.9781027000829084e6,5.533174055741641e6
0.0013399998,-1.137112426336815,0.0017690198058760353,48.82375044540297,2.140708109159119,16747.018847604548,2949.747980888688,-2.5438769438071633e6,4.2893400909906775e6
0.0013299999,-1.1362632672816018,0.0018044681686292835,48.18874535307701,2.2592700316189145,16617.1423262807,3140.2672203054494,3.8793650995209385e6,4.341930397040141e6
0.0013199999,-1.1362351792071872,0.0017832003161476226,47.4897230761711,2.1008720561984706,16333.463821836669,2845.0831389100704,-2.9194555269670747e6,4.357506476050935e6
0.0013099998,-1.1358584616962866,0.0017856634101282623,48.18239470542609,2.1841186447838465,17402.704961503412,3101.2696404525,2.1913458927456206e6,5.004181510590925e6
0.0012999999,-1.1356597347647666,0.0017712646695566751,48.11626714910003,2.172842848506694,18019.04209246664,3272.5866844391635,5.320330184516511e6,4.956437863482026e6
0.0012899999,-1.1357064723092867,0.0018117291994543638,50.07841833166171,2.267149624703779,19170.001993956794,3576.730763263647,3.143514492396615e6,6.101920956221504e6
0.0012799999,-1.1355492001446694,0.0018121098534027778,50.18232491966025,2.356318170492568,19336.352219759305,3482.2931667189887,4.584723119153338e6,5.569947787271314e6
0.0012699999,-1.1350378479687204,0.001824736270445709,49.75198271994272,2.440966745528224,21003.80601668244,4372.343975104594,1.0698768665761653e7,9.114098594547857e6
0.0012599999,-1.1344682821142769,0.0018392333274402093,50.723813593627185,2.5033106250546475,21314.22661288826,4349.5697750611625,1.0440451270823209e7,9.58150766118278e6
0.0012499999,-1.1351656712219742,0.0018461801694408865,51.3832878852229,2.426378857893956,18948.092949556303,4175.338825780086,8.336171691594349e6,8.039337395247714e6
0.0012399999,-1.1331046910476084,0.0018125749902901385,49.51996749730538,2.385758567765692,20340.72030268147,4187.996057179303,1.0540606459847052e7,7.967324294807046e6
0.0012299999,-1.1322216879059859,0.00181809607975388,50.221711234007934,2.523559962770888,21585.957050169196,4769.099974937921,1.5795049741018003e7,1.1495913203381404e7
0.0012199999,-1.1330153021117177,0.0018026121612619646,49.48750984825466,2.4446038014079967,20406.53109744444,4220.19171540474,1.2337196717928443e7,8.175952323898569e6
0.0012099999,-1.1310904811334554,0.0018028873735071048,48.29282241218932,2.3198286583936003,18855.991706338173,3707.7173706405433,5.889667301916471e6,6.538715754808782e6
0.0011999999,-1.132037297215068,0.0017957177198078174,47.647987869566556,2.116269850231601,17278.461249645614,3462.864310864792,78248.60710541399,6.682616954585377e6
0.0011899999,-1.1316892802786311,0.0017540877046911792,48.18596100440445,2.1974477410709476,17644.27495526973,3540.318328957199,893438.209258337,6.062576776342037e6
0.0011799999,-1.131439901243662,0.0017961412554566045,50.73368977756582,2.419502431913694,18441.99384530221,4433.1160589089295,6.880527745489699e6,9.282024390031455e6
0.00117,-1.1297961349860532,0.0018286670056597417,49.83778629175867,2.413086397713169,18967.498002170134,4287.901284781438,1.2353522401117435e7,9.423631575187694e6
0.0011599999,-1.1283459767085537,0.0018111858060500705,48.859902294220674,2.417529804186957,18446.525559044614,4288.617711484186,1.379513249103893e7,8.670120216922574e6
0.0011499999,-1.1272431404851744,0.0017943734851132577,50.06912499108855,2.400504498936723,16722.377215089058,3759.110870142808,6.984023626963138e6,6.07876654450662e6
0.00114,-1.126076018713134,0.0018124566534932442,50.3736061412876,2.2961128518198497,17160.273953920616,3495.21420091455,2.625290327418028e6,5.946807043033752e6
0.0011299999,-1.1276206310021681,0.0018206312680701382,51.33135604052258,2.3346687257902117,18193.380376388217,3377.804051358969,1.5864130573917679e6,6.006817794867851e6
0.0011199999,-1.127531279701837,0.001802028054567229,51.6810249144323,2.4062216103713006,18227.224165037238,3728.166803120811,1.2304393090400994e6,6.776915585017416e6
0.00111,-1.1271353404751856,0.0018205103346443598,51.21080186281385,2.3256913154957517,17756.216407495525,3567.9990976671697,918057.0524716093,5.598437593249397e6
0.0010999999,-1.1265695424722872,0.0017721860596991456,49.49272168447678,2.2475262639890663,17143.538383808675,3781.2704519784593,1.5755188535092406e6,7.112294786877897e6
0.0010899999,-1.1251668377457824,0.0017971821780991292,50.23866456697443,2.3005995225876292,18220.62626473153,3381.3504108568545,1.7341271763856316e6,5.0640645255519245e6
0.0010799998,-1.1257762534755167,0.0017799943545560026,48.47216861289584,2.1103300985670175,16274.618439899268,3056.309629205317,-4.289763541669152e6,4.878272321476974e6
0.0010699999,-1.125504639748507,0.0017928333979939548,48.631332108666875,2.201789023384844,16137.819182524629,3133.1484722046093,665895.4043045026,5.306197926443023e6
0.0010599999,-1.124332432841144,0.0018005268222601825,49.74198879457842,2.3123065194609858,20592.755088717902,3676.9098837126603,4.970072039378028e6,6.4259688364605345e6
0.0010499998,-1.1234744559484375,0.001766748873551834,48.14076335975194,2.2353478722124476,16358.186793631796,3216.921828583151,4.233966734007515e6,5.33301624717863e6
0.0010399999,-1.1216212708087978,0.0017876447380377372,49.534997611666356,2.2099343534238476,19649.744052784274,3145.5904670157843,1.9869097582693722e6,5.086413043377e6
0.0010299999,-1.121140576637833,0.0017946905755967665,51.26847360977568,2.335823841157239,21864.567059217396,3309.163161962408,2.775940244178723e6,5.168574742579723e6
0.0010199999,-1.1203036160033584,0.0017953724038518323,51.64473076119315,2.385605890754284,19232.4947932926,3599.0335189817406,4.1750324633546714e6,5.359806549832812e6
0.0010099999,-1.1200290244883486,0.0018557814742175144,52.294659160430115,2.3464628208981986,19251.82797683522,3557.381026077055,1.2139712693776602e6,5.688276876405301e6
0.0009999999,-1.1205544333947253,0.0018175146945396893,51.51762852783443,2.246781071518989,20129.429594182537,3070.765371459129,-1.863838563953218e6,4.820557253058712e6
0.0009899999,-1.1191736876904304,0.0018391400964393168,52.44075470284045,2.2998098825418802,20779.43187838747,3146.492046840054,-3.2104161924086735e6,5.246913761906609e6
0.0009799999,-1.1180725611031646,0.0018596929723792173,52.37961564497424,2.3885531343086024,21718.171536706224,3476.8329571711506,1.6806311859969648e6,5.364200690065883e6
0.0009699999,-1.1180758616595698,0.0019249760218592146,55.31576281539844,2.4772499671648607,20595.526901501322,3422.2177354883847,-3.1580344785615588e6,5.504055566000319e6
0.0009599999,-1.1161965640702554,0.0019486463275256035,56.97894936104896,2.5508168095373063,21855.03013599438,4036.7842321953967,-538217.9077369373,7.378706755235865e6
0.0009499999,-1.1163447492067178,0.0019816591899670375,57.76493639256161,2.623198548273404,22321.193216214324,4535.2995024297325,3.5053304407053143e6,8.973084385627147e6
0.0009399999,-1.116386567184258,0.001963434707416263,55.96424896180714,2.6137790614076977,25040.40138835847,4581.210848197356,7.232320593296505e6,9.543698290129744e6
0.0009299999,-1.1140357633520896,0.0019671348139583536,55.20957924758643,2.544171688681531,23405.029146037134,4099.311271610835,4.426678299377444e6,7.329755660029649e6
0.0009199999,-1.1151291028143056,0.001943246636338791,54.722190753923414,2.5443642262300545,20699.450785919096,3905.2289475887706,5.1062868289392255e6,6.90348355102672e6
0.0009099999,-1.115184906266954,0.0019381654645615498,55.11012971220971,2.5266221600476735,20764.770784307566,3934.0620542513584,4.127347503169042e6,6.431945217408779e6
0.0008999999,-1.1146892266398443,0.001923080192452915,56.47418454515159,2.5351508389057287,23924.131088331935,3876.948869750288,1.4263601983401768e6,6.628367813623703e6
0.0008899999,-1.1144067788303325,0.001915886898301998,56.1879198898968,2.5912906569360503,21061.598025865518,4204.6209689812185,4.712882137462033e6,7.208477947833179e6
0.0008799999,-1.1138222696968958,0.001950206185677651,57.137693733297255,2.7054463276818708,26490.228987160197,4534.166386142887,1.290947788333384e7,8.163385626810109e6
0.0008699999,-1.1134380231298413,0.0019505999665400265,56.06018479997329,2.767299671670621,26853.633827392587,4925.444924250786,1.5893659985372499e7,9.631927502219008e6
0.0008599999,-1.1124971738041287,0.001993699289865705,57.84716808512876,2.935749197935401,30215.859722034755,5924.704004773772,2.2246435918485466e7,1.3560085200061891e7
0.0008499999,-1.112153923877294,0.0020279030944976933,57.53710594951009,2.8487445999573553,30543.117843023043,5716.5706421443065,1.963204996310966e7,1.3969369614695607e7
0.0008399999,-1.1118213231521972,0.0020279095471862434,59.85772079854162,2.953409706937402,29765.384057466046,6229.924903421181,2.0134007447702367e7,1.5276138954709884e7
0.0008299999,-1.1107673351492684,0.002013333108761306,56.82560192618157,2.937151743914138,32434.72648847534,6525.837566820724,2.635220422585282e7,1.786893865197306e7
0.0008199999,-1.109719766000839,0.0020214939395903756,58.3815944850631,2.8307024358159794,27101.225532326203,5528.126476828278,1.775769045187371e7,1.2951519929568447e7
0.0008099999,-1.1095767635730573,0.0019733645701247478,56.96516311703928,2.723012001231935,25215.956307479275,5098.7320471845605,1.2406094611339744e7,1.1657264581087641e7
0.0007999999,-1.1082147476039634,0.001979615310584071,57.14141916511919,2.6921863417386773,24481.61245675087,4655.484856344573,8.890452430061413e6,9.535597964485282e6
0.0007899999,-1.107433873352041,0.0019981883941637764,59.83574360618064,2.9704048710785527,29973.1677710718,5795.33389030893,2.1949685272920314e7,1.2648792483823847e7
0.0007799999,-1.1068443783419901,0.001989058501611051,61.02726921458652,3.0805851404139895,31272.66795790645,6486.018326452159,2.5780487464095462e7,1.5814094458469288e7
0.0007699999,-1.10705210206633,0.002026639789894291,61.58343571673661,3.140253009466169,32633.567428792452,6535.034711629905,2.9668224645366505e7,1.431581737632481e7
0.0007599999,-1.1068515822341705,0.0019952241900564735,62.23436123398159,3.343823041046829,34402.46691394002,7725.106402805213,4.194559858705617e7,1.981464081558016e7
0.0007499999,-1.1065810030961516,0.0019783289131183636,61.921741967232165,3.217639657043555,31729.867883448474,7119.205292142881,3.3471480090347577e7,1.6975639997453436e7
0.0007399999,-1.105338502888865,0.0019991591215462036,61.30316712725038,3.2289327481596275,31468.559627777733,6697.491420006748,3.0619368708202686e7,1.5489384678665027e7
0.0007299999,-1.1045918104717305,0.002043667292797759,62.71451177097771,3.2236469824400102,34832.93723821866,6903.082909498085,3.241047518541965e7,1.4934648070148168e7
0.0007199999,-1.1037938154899796,0.0020781365299303613,64.62047640979144,3.2834041530839704,37726.4341814494,7191.280179497484,3.3793801952263094e7,1.6420278641355705e7
0.0007099999,-1.1038462643225593,0.0020740851164047264,66.03586452931386,3.2599117627413174,37478.65551981824,6756.052565632844,2.6802311905384116e7,1.480901702596232e7
0.0006999999,-1.1031743168200372,0.0020836698054924247,67.65616830222817,3.506624259514891,46670.75391522972,7177.13900005241,3.850334303099899e7,1.3805480777533954e7
0.0006899999,-1.1032581369258871,0.0021004613954717886,67.11002732577442,3.2643378540690717,40608.298672328245,6381.975866537615,2.02966637384614e7,1.3244396463840682e7
0.0006799999,-1.1018040770178226,0.0021119659135580547,66.63448692336942,3.5729174818289597,47481.07734291566,8454.28687907724,4.850090247477629e7,2.131505247743577e7
0.0006699999,-1.1018083732219432,0.0021648081525770056,69.02016628500981,3.733914067605191,49467.27816724952,8759.223572118273,5.349242306133581e7,2.2788980465183944e7
0.0006599999,-1.101099516096506,0.002182160646394406,67.55413064453211,3.665102377129912,49419.7170408201,7826.153968133529,4.949098457616347e7,1.7224902708826e7
0.0006499999,-1.0992506392761332,0.0022354145152133167,68.61615495463988,3.612800646435094,47652.81288610537,7160.853256177578,4.0407249136029266e7,1.5094309602239683e7
0.0006399999,-1.0979181066015717,0.002269396001236184,70.59817225600048,3.6797248736233645,43861.95364070218,8021.147751045079,4.028682361045979e7,2.1382843629826304e7
0.0006299999,-1.0974632246045122,0.002224296271705651,68.46046101919791,3.4059485924329,39169.17684566656,7027.131561527908,2.514116853672671e7,1.8145522611663986e7
0.0006199999,-1.0966732253136238,0.0023117160292140506,70.89524721077736,3.6116845031790525,43962.3533014239,8219.350466803871,3.411682070206393e7,2.579514950612358e7
0.0006099999,-1.095262758852472,0.00230284810980598,70.2750163396402,3.5740452074058107,39966.51797449766,7610.800582424747,2.6262373565093413e7,2.299935466879738e7
0.0005999999,-1.0934793338898823,0.0022755442893058423,70.41468439046851,3.5915701345495132,40477.93714512098,7802.49646480732,3.0957936990864873e7,2.3956915417107936e7
0.0005899999,-1.0918521439900881,0.0022823073023578518,69.57936445508655,3.747002281927307,45986.22463660075,7714.621783847762,4.770070484291339e7,1.9070984570004012e7
0.0005799999,-1.091237507121953,0.0022650115816135754,70.8394725234441,3.9801060729208073,56020.59249405689,8787.248508582365,6.544577049621209e7,2.0889098317917373e7
0.0005699999,-1.0917168937899027,0.0022955651853415553,70.85711090620896,4.031636335564109,57469.79615479626,9753.740345876618,7.911198520091628e7,2.721856605472021e7
0.0005599999,-1.0914114027070316,0.0023440133313687036,73.76190028883975,4.206243176067139,61234.23295018794,9633.620678119807,7.991104234630229e7,2.4917326406156164e7
0.0005499999,-1.0909737891179596,0.0023209489269961155,71.7947755045305,3.884545669376776,57283.927043437674,8441.111121773292,5.833149878203193e7,2.0513230491209764e7
0.0005399999,-1.0905423421053029,0.0023415268420402587,72.07926014092668,3.981856287283855,57017.523266741184,8449.645371924638,6.000471796350778e7,1.9243052658817306e7
0.0005299999,-1.0910588773038272,0.0023567305766428047,74.00832877442699,4.025322108998122,57711.41537294782,8698.287488879423,6.041607599041817e7,2.1688777730427124e7
0.0005199999,-1.0883417107713858,0.0023800132855741367,74.54101841328843,4.0751631745488766,58899.80983599678,9232.219911426033,6.44411104743773e7,2.355833573964288e7
0.0005099999,-1.0873160832865516,0.0023535493753375418,73.92281081718339,4.075224112890229,59995.846422601375,9572.346288976385,7.120411745175803e7,2.530959289984188e7
0.0004999999,-1.086584840959003,0.0023633967299487714,74.91648222979492,4.093921900049593,58913.07329644651,8654.05788733128,6.2118976188491106e7,1.818582481175201e7
0.0004899999,-1.0860211583713673,0.0023384604456065617,73.63192107637319,3.7752140572328297,48590.00096877284,7543.837998612852,3.424839534998215e7,1.5962222910721287e7
0.0004799999,-1.0856095262348249,0.002423534874919934,78.6774277291507,3.9707749592265484,54839.36259208133,7841.460149998388,2.8260635798075918e7,1.6762343929881422e7
0.0004699999,-1.0848025938402257,0.0023876879488110743,76.94219240635024,3.913910062005373,47629.811235532456,7628.471226299508,2.076590281237571e7,1.4961382610636875e7
0.0004599999,-1.0839520251947654,0.0023658805670461504,76.21533059783691,3.8757813776575687,45538.6623315797,7876.3096977269,2.91940893991779e7,1.6408382702358747e7
0.0004499999,-1.083741387035127,0.002423616496085358,80.4302654125175,3.949584682630434,48367.20165968804,8290.532238507696,2.3059946488945834e7,1.78940338664819e7
0.0004399999,-1.082964244326895,0.002402326023265075,81.54465641029297,4.048153807417184,49390.618210536246,8658.482900098123,3.1706841650244217e7,1.970076497525217e7
0.0004299999,-1.083547853376963,0.002400872052612139,80.73056998191034,3.9696957199575427,48998.14491093721,8062.142405862789,3.1232720867000666e7,1.7354573191303227e7
0.0004199999,-1.0825036306631728,0.0023815967925275433,78.93556109468301,3.9307241704069678,45407.63076554043,8790.325872949948,3.7709533998272955e7,2.1900661086896002e7
0.0004099999,-1.081708588618594,0.00235725019692266,79.08300608859479,4.042208655619486,51233.69903507276,10034.751405378653,5.452827299525803e7,3.1827989604401946e7
0.0003999999,-1.0816373740799223,0.0023756967846813807,78.90928914465792,4.22222948373176,55482.63904699615,11522.250822662456,7.410638797433841e7,3.979099680146004e7
0.0003899999,-1.080966935252657,0.002387804923997039,78.44598650563542,4.378383273057966,61064.060193884616,12574.19490524543,8.996869285691184e7,4.850108178617731e7
0.0003799999,-1.0818769263188868,0.0023885846707871966,78.23402728928022,4.310304043255475,62316.515592372045,11403.028365680528,7.648718119969085e7,4.140415954923947e7
0.0003699999,-1.0795854980056736,0.0024107272579579914,78.57243942034309,4.224705646158874,56221.22043284121,11508.810330249396,7.449641563136531e7,4.0291322812389284e7
0.0003599999,-1.0776986826377055,0.002386949047855053,78.35808108495104,4.175098668836805,57264.84274589207,10301.333672227083,5.97867996561342e7,3.0516086411351863e7
0.0003499999,-1.0769567211233781,0.0023844073057454574,79.854187286563,4.189247277921948,56021.63157481597,9650.031710719815,5.755468376627788e7,2.5697320856876574e7
0.0003399999,-1.0773630234521197,0.002402251583065336,80.7301314479253,4.281575728617981,58825.56604999313,10758.109489088083,6.62016868813794e7,3.1371654513173543e7
0.0003299999,-1.0765690122163458,0.0023715435243553537,80.71889510119703,4.4916788022485035,60878.86946552717,12463.547604354564,9.953453422893716e7,4.1597451835424274e7
0.0003199999,-1.0748948208119233,0.002338556859392709,79.48896428057051,4.286811337980374,55584.300688973686,10918.819258366031,8.102742170028234e7,3.1170470098246306e7
0.0003099999,-1.0735939225117175,0.002376512366791552,81.78180604294494,4.612026261454588,60389.39265619498,13293.888610294696,1.0804880143761705e8,4.641994498120413e7
0.0002999999,-1.0721993073802738,0.0023735576785065752,81.28154155265776,4.259197826960982,52889.554683541974,10292.467119431836,6.5865977154806465e7,2.760174350564218e7
0.0002899999,-1.0723780770153117,0.002417349245722293,82.53900763544151,4.1230453032877294,55315.46447902758,10090.548386643191,6.5623816129334986e7,2.524102036752012e7
0.0002799999,-1.071454867106181,0.0024444504514938717,84.12801480356316,4.078919668175575,53996.21177792614,9210.964906503565,4.5380026814777516e7,2.1734821316811536e7
0.0002699999,-1.0708444119560445,0.0025074284516771127,88.02162577898267,4.3247238690288885,58523.08665694105,10031.111833116742,5.488508425385084e7,2.4837871434719678e7
0.0002599999,-1.069457224164504,0.0025244069307726763,88.15305062604122,4.231176422047645,54827.36607685107,9602.386034560803,4.07237043912728e7,2.357617945811982e7
0.0002499999,-1.0691344935251568,0.0025747698466318824,92.13079683274205,4.478639179235246,61497.18947371051,10687.436040749244,5.612540515936805e7,2.986579520301943e7
0.0002399999,-1.067161464602705,0.002551598319578751,93.1023607094647,4.601041483317422,64933.54864373681,11245.328438767527,6.329700418666714e7,3.060139248625357e7
0.0002299999,-1.0656165400924513,0.0025906132843631544,94.74225990107811,4.649015059165938,65167.156067156466,11738.436864408077,5.726006118085105e7,3.519360413121008e7
0.0002199999,-1.0657797770757806,0.002615329596382521,97.60874356932632,4.97746319845771,70077.3789932775,12764.098079835238,7.084707684272447e7,3.857974602282973e7
0.0002099999,-1.064630644586837,0.0026726341519495685,100.34986018474922,5.193387108008156,79001.47056155247,14984.245068817823,1.0265942020548378e8,5.4513910913061045e7
0.0001999999,-1.0656272657671673,0.0026756393092594597,99.76969803553457,5.117379077916527,76692.09546711227,12879.950405208796,8.650428187483126e7,3.828525680019469e7
0.0001899999,-1.0635102257175402,0.0026828251103271786,101.3324912990111,5.349007614321555,78436.6727927125,14835.020498176915,1.0311171817207213e8,5.27051988647531e7
0.0001799999,-1.0639968955917194,0.0026613699606324276,100.22936649429883,5.195978592253847,78210.17260282527,13427.6533038764,8.776847218531193e7,4.068694192458191e7
0.0001699999,-1.0622458012668259,0.0026861953430366366,101.81363308761806,5.179988195924942,77349.64390435166,13517.651445165633,9.000580215166521e7,4.253728023893379e7
0.0001599999,-1.0623756732396017,0.0026925090503607594,101.7770985577804,5.143735100859731,75126.1663192806,15480.17444683775,8.910980945241813e7,5.957727897412472e7
0.0001499999,-1.0620896111002551,0.0026764885948960147,100.00497473464925,5.021132134664149,71396.12668492082,15133.497644096009,8.67927045635387e7,5.955505261927921e7
0.0001399999,-1.0600475356282124,0.0026840579420014947,101.79525371069636,5.084671852307287,77903.34532217332,16336.22309089933,1.0661584586253932e8,6.606330028515663e7
0.0001299999,-1.058537875355,0.002655771871109194,100.04448115125655,4.645490913515261,65481.25288144076,11493.594317372095,4.747105880901119e7,3.2834947247988388e7
0.0001199999,-1.0585399878956943,0.0026852191831742912,99.89401170361508,4.755826617501864,63842.24059548616,13263.022553501602,5.323416033061476e7,4.617641271231997e7
0.0001099999,-1.0572855036500906,0.0026972406757703534,100.95648705207728,4.567996776765917,60417.803391698944,11061.60146908791,2.6036588081680655e7,2.9717117769262988e7
9.99999e-5,-1.0573213846143252,0.0026292506766233343,98.31200861359126,4.6036992740267255,66166.81793484266,10524.477992803346,4.138154465353767e7,2.348377447769737e7
8.99999e-5,-1.0549326498104994,0.0025904077294474116,98.61395940705445,4.827745340662195,73643.34519335884,12097.793525979232,6.471530503974892e7,3.2553342354216825e7
7.99999e-5,-1.053762500617802,0.002657097735326255,100.87285062727403,4.979859763246237,79920.88382884092,13490.129852085734,8.140431692431262e7,4.162615803609407e7
6.99999e-5,-1.0533902381535456,0.0026931679668593827,103.62009918254654,5.191635000363494,87507.10714386262,15159.559442370064,1.0559373780631758e8,5.5607179644612975e7
5.99999e-5,-1.0535866658267001,0.0026930137878504318,104.18093558294127,5.132514478836095,90345.0482941938,13387.674965680577,9.6889067008473e7,3.799320604925026e7
4.99999e-5,-1.0526484181681335,0.0026926774317369215,104.0306048465679,5.319883595678772,90017.18392563945,13966.590542094891,1.1081679979165286e8,3.959588072362414e7
3.99999e-5,-1.052669699015282,0.002700868580638123,106.32276153364255,5.473321451393844,95760.34585083203,15137.872455722398,1.2655220592446917e8,4.361190873266055e7
2.9999901e-5,-1.0524124393811716,0.002727264340445456,109.30785721000821,5.644907292088519,101829.42325965976,16685.231432334243,1.4889092759549874e8,5.135641317559736e7
1.9999901e-5,-1.0516532255011246,0.0027880338289100067,113.0744321228907,5.702132727748049,103705.50436762969,15214.656853907672,1.1838542406284587e8,4.283399186899406e7
9.999901e-6,-1.0497984464792378,0.002742871937390584,111.3944954044819,5.475982503809274,101363.98400022156,13993.837228252127,9.970452353660277e7,3.852370470027979e7
-9.913492e-11,-1.0492062171318168,0.002793037401491496,115.1430542848373,5.794940667524771,113171.62239509847,15718.96452190817,1.2387553159803523e8,4.277730845217767e7
-1.0000099e-5,-1.0488779608035168,0.0027662713004534822,114.1250220558093,6.06505840749347,121941.72256832804,18964.385453516174,1.931910988322948e8,6.5122185926465265e7
-2.00001e-5,-1.0473975373588982,0.0027625399797677895,111.05962625157912,6.028683996140007,115953.94672217556,18831.856753020355,1.953734365541302e8,6.650596366825634e7
-3.00001e-5,-1.0466081901107818,0.0028109782762212924,114.58231715815131,6.17147481286026,124698.56949552606,19398.230762812214,2.0105755697637227e8,7.235395363362972e7
-4.00001e-5,-1.0450508562847942,0.0028550156032851573,118.55620600101116,6.296650422657814,127762.76362399045,20867.791331434528,2.0363460477177376e8,8.265261038397771e7
-5.00001e-5,-1.044638747125967,0.0028489540097484563,119.52249893120359,6.344640993207044,124965.61286329418,22553.862164714665,2.1193063729773307e8,9.894468214380176e7
-6.00001e-5,-1.0437042971576551,0.0028645448226738575,119.30191969040418,6.506628408046261,128603.42694278227,22126.22519866679,2.1192312863033226e8,9.10438436308144e7
-7.00001e-5,-1.0421888682879106,0.0029016945773491865,119.95237819613936,6.698839076623586,134311.89161596066,22914.80015778644,2.4216010016930178e8,9.358205601593988e7
-8.00001e-5,-1.0411459438985935,0.002901861053536541,120.21899446314818,6.486410017857772,129136.48160824031,19946.81389057998,1.9310497598790982e8,7.034168144224752e7
-9.0000096e-5,-1.040168055005861,0.002887774114218737,120.98098728604194,6.2776743502059675,123544.33034994057,18031.985652664764,1.4407629410665137e8,5.999849942633154e7
-0.0001000001,-1.040412690231182,0.00294673707597797,123.45630575123616,6.004903647134311,117818.70011383155,16841.057849852325,9.97771518838849e7,5.296878327235048e7
-0.000110000095,-1.0381884697925086,0.0029587798401238966,126.55344434000973,6.378267527586934,119935.82747092133,17295.304332434353,1.2399625130859067e8,4.789804203219379e7
-0.0001200001,-1.037126266802236,0.0029565068476595487,124.83647674381356,6.541994659161541,127615.25817270449,18961.06712505205,1.548364757552571e8,6.196183089808329e7
-0.0001300001,-1.0364102940644342,0.0029798448204086366,126.10638504333645,6.503909843643441,129475.86974085396,18511.79735102381,1.3809947057059047e8,6.1803955040733606e7
-0.0001400001,-1.0349445537574813,0.0029916540255461653,127.35993361329506,6.392814766515531,120887.15320344528,17291.219856587417,1.2141275361396036e8,5.331145280817868e7
-0.0001500001,-1.0332470839282233,0.0030207113714988266,126.25840204104964,6.2328792849715375,116468.42485592884,15472.675593184274,8.785898783360074e7,4.38979354960327e7
-0.0001600001,-1.0322477286202347,0.002988104137570377,128.16972439289174,6.054484635536999,108739.34184799885,14053.87123890399,5.203504702125383e7,3.642412781394982e7
-0.0001700001,-1.0312386584595508,0.0029484330497516462,126.65974619198703,5.986559729400173,106254.11032273881,14225.479736832353,6.279929740987333e7,3.65863811274296e7
-0.0001800001,-1.0299761025156255,0.0029262197810795807,125.16200433068964,6.259260082815258,113561.10525367309,16955.261127565733,1.2296008527209905e8,5.403808973869312e7
-0.0001900001,-1.028585349255078,0.00298879529141325,130.5837425658988,6.449833611209548,123003.91203783562,17518.07165863766,1.2464697286539318e8,5.200251639846695e7
-0.0002000001,-1.0276113417665125,0.0029933575052911656,130.5229758793907,6.389254614846035,120315.0565403329,16831.368228107654,1.2106270680460088e8,5.0597419361165464e7
-0.0002100001,-1.025982226158749,0.003033646695584224,130.1239189728062,6.3403183809855985,123108.77128079957,17320.308023643258,1.183815428043109e8,5.135985168058582e7
-0.0002200001,-1.025506402514571,0.0030234710298251925,129.12913627917047,6.440587974165603,118159.29750774187,18021.576002906615,1.4290400625854906e8,5.6021521380591355e7
-0.00023000009,-1.0249944199903422,0.003030227235631896,129.3586955179763,6.288905995562654,114632.67499622481,17674.37248823861,1.2300559373348244e8,5.635965611486484e7
-0.0002400001,-1.024429835413487,0.0030529686387892486,131.66829939777844,6.4318632615945095,123820.20956311449,18674.368978383518,1.2924462441014278e8,6.418775500225745e7
-0.0002500001,-1.0222144926945311,0.0030958652449241415,133.4908111236596,6.761127781436941,135308.48477761107,21082.00720048645,1.705437914270439e8,7.413588380568196e7
-0.0002600001,-1.0201604318312982,0.0030831695528443933,133.74705988230423,6.960227189371407,142169.2110617728,21220.262209893135,1.9378684466184288e8,7.26120229373225e7
-0.0002700001,-1.0197966456031056,0.003104459169234495,135.49451308995685,6.973342381736382,148488.0714222718,22405.932870106342,1.9022292186027223e8,8.001762159582701e7
-0.0002800001,-1.018518579291954,0.0030948169410469867,132.8318980081972,6.8012348798621645,139500.28682431325,22233.244137229318,1.849308188935912e8,8.399203542979111e7
-0.0002900001,-1.0178255867797563,0.0030919934645727066,133.88401123359588,7.2155641965086375,149925.03666218222,25605.893294139412,2.5037242305373546e8,1.0862442078821918e8
-0.0003000001,-1.0177436462821674,0.003085540600009448,134.79243621451715,7.050712780824184,146279.07734886307,24106.30458856878,2.1698865076834667e8,9.40336740558535e7
-0.0003100001,-1.0144124839232036,0.003075155845612816,135.17846957014456,7.295515579026299,147979.06054278556,25041.364029658736,2.5019872312496707e8,9.571527277586196e7
-0.0003200001,-1.013356349701991,0.0030843829877881543,135.68100900708498,7.313769722867721,147017.31567183582,24531.240688862348,2.5175546896594885e8,9.200206788757826e7
-0.0003300001,-1.0126167374285353,0.00311795335030398,137.7069602285921,7.415770108428289,147704.2711761619,26693.227749899972,2.6172079037793577e8,1.1581679049161296e8
-0.0003400001,-1.0112132360178323,0.0031367594886936158,138.5278899197688,7.610194464061916,151190.87493251945,28974.77010409947,2.887665754396928e8,1.3881124334479135e8
-0.0003500001,-1.009450835808223,0.003193091077785437,143.64674927750207,7.725637413962352,152884.96685620208,30995.123072995135,3.0224989984738886e8,1.6921051393797916e8
-0.0003600001,-1.0080879042562678,0.003225696271890938,147.9398248282616,7.947602771426443,163433.17671678797,31871.042201384444,3.182285017360161e8,1.8145557278512338e8
-0.0003700001,-1.0046816317828322,0.0032284608436151598,147.2515111408537,8.035111848360595,163496.87141757965,32413.994068690125,3.2811309272804415e8,1.858706518326625e8
-0.0003800001,-1.004292525372325,0.003184067703982624,147.61743961724108,8.153644168046695,171354.72072057842,37386.01857476546,3.75406010130162e8,2.332427127338618e8
-0.0003900001,-1.0017954627960082,0.0031623342534189873,145.91685777180854,7.927026514819698,159136.54293482983,31620.101153906,2.991652489134595e8,1.7454270843100795e8
-0.0004000001,-1.0018024018646199,0.003203396767890961,148.8606956373903,8.207240066137839,164153.21957084074,33455.09824274616,3.419091280370784e8,1.9235577621647322e8
-0.0004100001,-1.001312374153321,0.0031989699844902526,150.39851832381223,8.240328449129786,169293.33294277752,30215.601541676373,3.126301041719699e8,1.3838606528026277e8
-0.00042000008,-0.9997703024531144,0.0032657356655440718,155.91632218506203,8.366042653978798,177271.32997629457,31576.17127935048,3.1146697065913033e8,1.5826848122081575e8
-0.0004300001,-0.9976513153822564,0.0033072506227751976,159.73432402603913,8.595901246974133,189882.10443864658,30895.589984389906,3.310537254149245e8,1.3160789636251056e8
-0.0004400001,-0.9964022740290903,0.0033327789250875736,161.45329119230206,9.064609166937327,201262.10708470418,33484.96425279574,4.1160325968609214e8,1.4014670607103017e8
-0.0004500001,-0.9956458346652546,0.0033362457119857423,165.01676580769697,9.062060141697929,201391.42505620376,33022.86194008995,3.8255859993407536e8,1.3899196592747948e8
-0.0004600001,-0.9948965169133684,0.0033978616180789707,166.13639813301236,9.228944204828517,211125.23259241437,33918.02628875988,4.129781457433863e8,1.4303786906393403e8
-0.0004700001,-0.992186479327879,0.0034423927138311355,168.1380490870371,9.13128193441843,209897.90372862364,34875.32714685801,4.032819589970686e8,1.5642570424275514e8
-0.0004800001,-0.9914977899587895,0.0034661425280758315,171.416943258953,9.574487945170581,223052.49543317792,39213.79380492807,4.7253776368599284e8,1.924732126572071e8
-0.0004900001,-0.9902984413677537,0.003485793029284698,173.48933761497725,9.655644589040929,234184.00228676377,39758.50776920531,4.9941517828877616e8,1.8513771854110202e8
-0.0005000001,-0.9896441302682613,0.0035050578689806294,177.48804800157757,9.725846783679938,239123.33041287892,38320.48876504107,4.757403910695571e8,1.6548642758164638e8
-0.0005100001,-0.9876540443057017,0.0035143647974743134,175.6277671364002,9.915424108365595,251187.18054925615,40166.38650804198,5.517637346557077e8,1.7181746189606944e8
-0.0005200001,-0.9868720905749903,0.0035022621996042436,176.95792942961197,10.191774174473744,248616.41546155637,44232.40680737066,6.0718291897166e8,2.140085187184013e8
-0.0005300001,-0.9832818709236842,0.003573415175037267,184.06859821200737,10.370055836401642,255896.67459514685,44082.53366492088,5.782302555425209e8,2.1350986965551496e8
-0.0005400001,-0.9810751226588493,0.003599170965778487,185.6900795627188,10.397029776581457,258917.5096580838,45583.88743157706,5.81804264036547e8,2.341513748305353e8
-0.0005500001,-0.9792461261999598,0.003597695554193982,186.055665513201,9.804492615320246,240619.25792079762,38874.56117926255,4.021678992573637e8,1.8628660327038148e8
-0.0005600001,-0.9782043875374121,0.003578099203022352,188.72105717251046,10.078770891079833,246856.6398716482,42881.35965871563,4.763001804383027e8,2.1548992922452214e8
-0.0005700001,-0.9767894742529117,0.003578756771769812,188.24281158399563,9.814604311673824,239525.36231058298,39587.5259746638,4.14846298118427e8,1.8760273661594766e8
-0.0005800001,-0.9758653963525779,0.003632553819684734,187.70300545727926,9.800191351912243,248007.21426940814,40184.90029067386,4.1072746217730975e8,1.8920718314484698e8
-0.00059000007,-0.972906088438447,0.0037358232586536346,194.56518578818012,10.339096689582302,263444.12878685736,42970.82915957169,4.9594477703840005e8,1.8920403253157166e8
-0.0006000001,-0.9701247454055962,0.003725851195844527,198.70788516276676,10.416025230905067,275291.19604905084,43911.700262206534,4.6576861952359927e8,2.0680867616407612e8
-0.0006100001,-0.9695378569373044,0.0037487968978260205,202.5875782872709,10.672411018950324,290678.0014070778,45797.625403514925,4.887017690102312e8,2.2080747672279668e8
-0.0006200001,-0.969198270734726,0.003725934835739833,200.07406036277686,10.797395777325217,289037.3387076908,49091.15312667754,5.595147873015492e8,2.54394271126736e8
-0.0006300001,-0.9688061197463278,0.0037762030783568628,202.53824195742212,11.083876496484717,300838.6734522571,49661.7288903898,5.505668960752809e8,2.570934564851355e8
-0.0006400001,-0.9662581267835948,0.003795612341297882,204.15980616488702,11.10475462416906,300620.2721270051,54919.741459170895,5.809072129209536e8,3.2950767026892626e8
-0.0006500001,-0.9641089525494643,0.003809512650031749,205.3500348298135,11.388935507202932,310068.19584932,59667.41421279983,6.665527817286005e8,3.849182664580409e8
-0.0006600001,-0.9624614227736421,0.0039045114127003494,213.65215797835015,11.656624226453003,316927.9677688537,61812.76167629422,6.483609901969494e8,4.153363216509621e8
-0.0006700001,-0.9594724067899898,0.003841722344074089,208.72886207336683,10.95525505717472,304398.242571714,50014.94014491671,4.855070989173013e8,2.8358743251256925e8
-0.0006800001,-0.9574417454858493,0.003926507937362106,215.02656200149985,11.418055038699075,318070.39763031434,51962.031679988664,5.575475022771475e8,2.74049781084035e8
-0.0006900001,-0.9559034619655066,0.003945034436515459,216.2864139066065,11.510024864486567,334300.7330243058,54015.93113407268,6.250640463415319e8,2.8400513603741425e8
-0.0007000001,-0.9539525654790832,0.003957393543717983,221.4097493316767,12.051426345406023,346881.6992680239,62102.277987612026,7.856074326497228e8,3.682923763183937e8
-0.0007100001,-0.9517407781873046,0.003955094703984029,224.48669930479906,12.243817373763656,345631.19815378817,61085.45506305493,7.921925002598789e8,3.575191439093558e8
-0.00072000007,-0.9497439016023634,0.0039758096684220185,229.15985870769353,12.186231887166871,348636.1177036255,58614.86237674099,7.269871860210897e8,3.319667763173131e8
-0.0007300001,-0.9475892404240329,0.003914361407129248,226.40356939827066,12.316076059563043,355233.75676056533,61284.5431056571,7.934492892161235e8,3.4847813235199267e8
-0.0007400001,-0.9473286089680177,0.003990707796631186,230.06505621844246,12.171838561388224,351474.40791458776,60236.73932030894,7.420327339347614e8,3.336785307968469e8
-0.0007500001,-0.9458867565254101,0.003909716107951263,226.2747782225325,11.504648196177108,330221.75905978796,52631.89295672812,5.527649742598568e8,2.7450627638956505e8
-0.0007600001,-0.9441189885303523,0.003923755981206891,224.54162248578902,11.453302560222655,310386.0417158735,50396.26582063047,5.48538617795105e8,2.5024316616766638e8
-0.0007700001,-0.9422938317291016,0.003990379652331692,229.5398334915772,11.527314733158446,310120.10664957674,50789.66160280669,4.9549483617235655e8,2.5082314227281654e8
-0.0007800001,-0.9402318378167887,0.003993773178841401,231.74658339732156,11.355715323642464,320602.4171013152,48178.39419014408,4.416040385031115e8,2.2588796081918457e8
-0.0007900001,-0.9386244178897752,0.0039995973889703955,233.64628674678596,11.917644420128006,344499.90412361536,54807.182129737164,6.015448195863218e8,2.843200247569739e8
-0.0008000001,-0.937137449136709,0.004000116957973793,233.402840853917,12.076527740583213,356927.57592969475,58154.777309502875,6.737116580639853e8,3.25911958786138e8
-0.0008100001,-0.933766123939032,0.0040494333312736655,239.60127740935548,12.425980705308989,369651.10890641034,60170.19782918857,7.251463485319062e8,3.410727176990195e8
-0.0008200001,-0.9314682030745616,0.0040459080638441825,239.38849776805694,12.715709208874788,375800.6706188798,62229.88113549588,8.134899409790357e8,3.4410512064588475e8
-0.0008300001,-0.9296228003060639,0.004056826891040453,244.53584150802035,12.752583536285819,385064.6261379215,63159.78664039876,7.968992498302723e8,3.4318055148336744e8
-0.0008400001,-0.9282153134786907,0.004101488537630686,246.59478104525232,12.382491529818012,364528.40053333575,58505.07785624241,6.479901917571429e8,3.0376381910539067e8
-0.00085000007,-0.9255342634425763,0.00406839208689775,240.88222134943575,12.112066112799894,366480.18155478843,55769.007524781366,6.031701852484534e8,2.817462812314143e8
-0.0008600001,-0.9224564189655853,0.004088458986855,245.05732873554965,12.36115654711986,367807.71537203674,57588.172544633686,6.213338623554486e8,2.984254074510819e8
-0.0008700001,-0.9218431042858686,0.004072321711169536,249.30573733276,12.934571276685773,391794.2770805054,63419.63175460823,7.730054475364699e8,3.763752692195276e8
-0.0008800001,-0.9205455228846865,0.00409567071232768,254.58080037036797,13.044913326803686,410717.0912791845,66902.61995724465,7.399467573526943e8,4.0978358828721386e8
-0.0008900001,-0.9187460840694042,0.004130585620574871,259.5977412122401,13.525548179232787,412340.1667799076,71048.73008941994,8.532208916304619e8,4.554429942192841e8
-0.0009000001,-0.917172845738584,0.004170712510643956,263.9631662459102,13.68766270841196,419472.3071825647,70408.65546082254,8.650758180584264e8,4.199578594483066e8
-0.0009100001,-0.9154799909162208,0.004208591865339942,267.7901654075351,13.892692303413424,444026.2312463456,70148.21640747829,9.048775135865139e8,4.025828952345364e8
-0.0009200001,-0.9148103729286328,0.004227795793920099,270.3299658509931,14.123703883494857,445750.69732828124,71078.42798681911,9.262423766581951e8,4.0832755504066634e8
-0.0009300001,-0.912589356214814,0.004235817148707276,271.54143011565833,14.264996329450423,445044.72346396925,74213.7441560565,9.318466232843336e8,4.573642293518919e8
-0.0009400001,-0.9097748490559854,0.004268965747947621,276.6467207710583,14.77127057224054,471359.33826074714,81612.35157812349,1.120875933761087e9,5.351755105643948e8
-0.0009500001,-0.9082873325523141,0.004274526259670597,281.876829586182,15.186138915351453,482348.41506943316,87656.11992329231,1.233685819197382e9,5.918094937377181e8
-0.0009600001,-0.9058949366185844,0.004336451873549041,287.4744464760695,15.339848649540963,493692.8027631256,89886.97680273936,1.2597066819897838e9,6.32467032814231e8
-0.0009700001,-0.904679123567608,0.0043881364557390185,292.63324621868617,15.693276863044545,508360.26382546703,96679.05276029698,1.3582033737979522e9,7.093761605119765e8
-0.0009800001,-0.9030082039912197,0.00445842813258275,300.5959713847383,15.661573644274434,505184.42710579355,90943.80568456517,1.188044177151429e9,6.042974289516021e8
-0.0009900001,-0.9015991404526262,0.004559393297874123,308.54930126007287,16.480285455742834,532749.7454567037,102761.99980928791,1.4602595681332886e9,7.373763860328615e8
-0.001,-0.9001173044275295,0.004587800562034497,318.11312188653545,16.54398612540524,526562.5360061226,98926.16447556994,1.2623224456976542e9,6.808897157478083e8
-0.0010100001,-0.8968076519919335,0.00457809797638197,321.9994806878809,16.687959534479166,531477.6544121797,100099.36136856128,1.2196240985535283e9,7.014666767203685e8
-0.0010200001,-0.893739809061357,0.00463880597692668,327.1614045511753,17.27824796563196,573160.5580518674,107868.51674286414,1.4886477304385757e9,7.774792203118616e8
-0.00103,-0.8903337348184662,0.004709744152148812,337.60556937332115,17.88177794132035,596216.4081291322,111991.55667598099,1.5648180819307723e9,7.942997315791445e8
-0.0010400001,-0.8889615115920797,0.004717940574755733,335.8804751620105,17.914343391313697,596954.0965600865,114208.7631796074,1.6182970602311614e9,8.273426110492977e8
-0.0010500001,-0.8879721960722061,0.004705535906686552,335.55603595081226,17.819926072490333,582406.7524267244,114205.15951047394,1.593536946584104e9,8.19026894078007e8
-0.00106,-0.8856324665131056,0.0047759474909193364,343.32483918859737,18.071050169897696,603276.6104385855,117491.2272826564,1.6189712880010617e9,8.476015079543114e8
-0.0010700001,-0.8838647277803799,0.004868826442284044,352.261967320977,18.833707420090292,616384.1348451625,125137.87155691262,1.761879534746931e9,9.278289190850548e8
-0.0010800001,-0.8808067472863581,0.004897250493436239,356.20614203846003,18.707790686205968,619189.5566398959,124572.6503254682,1.660752243906948e9,9.23167614599547e8
-0.0010900002,-0.8772719344340721,0.004939782237105312,361.6845712908679,19.343707889894922,654507.7222057817,128778.22246412218,1.7962173042129896e9,9.53940772563875e8
-0.0011000001,-0.8748849401706159,0.004977326438695464,361.6298931700678,18.71215416685394,627243.9915239095,118728.13135600566,1.4424571834435198e9,8.24546102616061e8
-0.0011100001,-0.8717533116462304,0.004972503275191379,362.4419708815465,18.197944896406014,606323.3039726844,110608.23618350309,1.17294727979828e9,7.516862289791032e8
-0.0011200001,-0.8700743045172058,0.004994298538951923,364.38990571346403,18.40383489537847,630775.525042808,114851.97868026026,1.270766235627153e9,8.013167831732082e8
-0.0011300001,-0.8665048838348338,0.005012944457159298,368.17973172843574,19.239419069794597,649567.2874075419,126229.34159630777,1.5762150995549767e9,9.334874747548394e8
-0.0011400001,-0.8648819516702941,0.005047156577511204,373.9313743611549,18.560562424915762,635487.6649216069,116402.63600960291,1.243961101714549e9,8.177061883061312e8
-0.0011500001,-0.8622333299382416,0.005043393732412695,376.2936751712425,19.064426668342232,640758.5301345576,119027.03871180576,1.3446685543033154e9,8.438803759219347e8
-0.0011600001,-0.8599243085979392,0.00514998955611608,386.44420853322964,19.437887061298486,644582.7638511522,122282.24683711164,1.3831807111812856e9,8.628153830153116e8
-0.0011700001,-0.8575491475228336,0.005123502370114585,384.3687781096392,19.3065001049789,652617.7251210418,123901.91347940506,1.3952499547629447e9,8.941855717922679e8
-0.0011800001,-0.8552658462684771,0.005175668699347478,391.4552987855684,19.526363859135838,652643.3585485675,125051.8291915573,1.375145086167427e9,9.272487062110897e8
-0.0011900001,-0.851892204910928,0.0052187674317289625,395.4439809843794,19.569077557639453,668171.95721098,128419.20759390183,1.3753880395902092e9,1.0000254623363725e9
-0.0012,-0.8482835673215142,0.0052473746123661204,398.378413447511,19.78374696858947,684497.7143576796,129136.81124884139,1.4233350954590719e9,1.0026541582129955e9
-0.0012100001,-0.8466837929113772,0.005238535156678678,400.72345850365645,19.847703696052264,696399.8237220136,126082.22580319321,1.3806650206757135e9,9.337847804308035e8
-0.0012200001,-0.84235278090046,0.0052464786457201516,407.0657905383484,19.98321765724185,690501.8022661168,123785.04440768252,1.2583930548780642e9,9.148488370076886e8
-0.00123,-0.8398098029144058,0.005310624653705808,416.81258788033034,20.760042632142014,734157.3959759823,131220.00221320413,1.4808439373081157e9,9.58238773206405e8
-0.0012400001,-0.8376481972577836,0.005316455324014204,420.1369454516953,20.96934196531755,741656.5017629989,131962.4263460321,1.5304292983526864e9,9.473692366446213e8
-0.0012500001,-0.8360513053591196,0.005404022891078019,427.816905069009,21.625711466185333,777707.3668144684,140247.55161710328,1.691463465407362e9,1.0577257167623105e9
-0.00126,-0.8356285374675039,0.005435432755195742,433.7683152499648,21.93464284589066,778889.8435444768,141226.5272941173,1.676999803020202e9,1.0542133527396555e9
-0.0012700001,-0.8320444726717297,0.005443475861493867,437.0179087075458,21.70937596359599,796905.173572299,132081.53964070827,1.4342391486377509e9,9.064760810725576e8
-0.0012800001,-0.8281751370346577,0.005478619149341606,443.1124893238566,22.010841052574882,817169.3124901403,137862.4571957212,1.5305963725514717e9,9.899255205067034e8
-0.00129,-0.8263620553713272,0.005527164623677357,452.7779676514765,22.070546551904908,849384.4483222971,135274.57676264,1.467011009790047e9,9.05754302895744e8
-0.0013000001,-0.8232403454864147,0.00554006279086847,454.5123270153605,21.79822394176752,843194.9074287261,130967.87613275912,1.2102533115193717e9,8.7630569091345e8
-0.0013100001,-0.8199012378406748,0.005534236746804766,458.92195998048936,22.443824621547854,878457.4121329434,139714.3385865865,1.5023813259109058e9,9.800257512509907e8
-0.00132,-0.81739019514867,0.005626454005795102,469.3996595351903,22.79923865879917,917553.0659575739,141417.26048468795,1.5436128113625371e9,9.542360488071166e8
-0.0013300001,-0.8139442151617375,0.005637591706453181,470.80137794001064,22.889212986448104,935611.8912863495,144553.1187364915,1.572569257543676e9,9.872563939422834e8
-0.0013400001,-0.8101762771922199,0.005640845674720533,471.061843864649,23.15886944385052,934306.1510929394,141935.5855818512,1.631750632431799e9,9.473685060203215e8
-0.0013500002,-0.8077145096950762,0.005681048655546376,476.01598406158877,23.21700162403629,901925.0501583383,133373.70382115955,1.3391304841609733e9,8.491691109646715e8
-0.0013600001,-0.8036772015884017,0.005656709824600011,477.983864883404,23.14361005049694,888157.5124969352,133192.14246296065,1.2271008719798183e9,8.478993031343454e8
-0.0013700001,-0.8013549489875973,0.00571225378840802,479.57863697358255,22.8585914279584,880879.6479560544,126405.867914438,1.0220913594036747e9,7.661292818553724e8
-0.0013800001,-0.7994226247098338,0.005773043210054987,489.61316985372184,23.915547729234007,942776.719888147,134181.38532872085,1.3101650978810189e9,7.952193231416318e8
-0.0013900001,-0.796228233617803,0.005807409944627567,492.52548162631894,24.251380050010198,961492.7437318627,139922.32870011943,1.5328129531110754e9,8.34658554349266e8
-0.0014000001,-0.7940833145494829,0.005780574956742116,495.13606748919653,24.423623164400993,972034.119139961,140809.6509957488,1.5422428772371104e9,8.431628409083128e8
-0.0014100001,-0.7908141485717983,0.005795100318718524,501.52644870450865,24.675731918829445,1.0150007777146687e6,141064.43859992022,1.5637663420873237e9,8.082651959609576e8
-0.0014200001,-0.7866675831067381,0.005788621152004186,501.5213916343663,24.498962861752698,1.0115111994515329e6,135627.48555925296,1.5223446539155335e9,7.404410168316172e8
-0.0014300001,-0.7834592713575024,0.005889810675638571,516.3455788886249,25.145830898929873,1.0357903289927117e6,138656.62598654235,1.5461134940596185e9,7.895645471161546e8
-0.0014400001,-0.7798414556742482,0.005934211659897431,523.8524422530265,25.393581846281553,1.0629246952517116e6,142056.11594011114,1.5958530063877618e9,7.936739435900921e8
-0.0014500001,-0.7756067417065042,0.0059852987768864154,537.1168007800376,25.87409188168398,1.092944009406854e6,143435.01210363486,1.430835883230286e9,8.076069053601367e8
-0.00146,-0.7720145142405178,0.006019849182985116,544.7934202441916,25.820442426531237,1.1037158527222718e6,146257.94098516167,1.173421307893594e9,8.148241031780659e8
-0.0014700001,-0.7670395099117158,0.006119037287511419,558.886491855389,26.616652081528457,1.165295021372668e6,154821.27246380845,1.40465087316494e9,8.75670023306423e8
-0.0014800001,-0.762765369898184,0.006162214558096831,560.4462301888934,26.567930341882345,1.1683684695070882e6,153289.2289024485,1.305022731978784e9,8.555557748017828e8
-0.00149,-0.7588571500222359,0.006179492428024931,574.1652016561876,27.050816102158446,1.1987983497864055e6,153294.7308281935,1.2275633363316355e9,8.726416196876782e8
-0.0015000001,-0.7550401566806878,0.006184535532223862,577.0588731249508,26.806035200492627,1.1753220163454555e6,153335.62194593163,1.018951542188345e9,9.154037976357981e8
-0.0015100001,-0.7514470444597284,0.006234032023766043,586.8110371535757,27.619456321984455,1.2002899225092928e6,161405.62666585855,1.2442251405729046e9,1.025631992434187e9
-0.00152,-0.7467083696213414,0.00629201807583395,592.3481835731703,28.193727518609656,1.2213020864987546e6,170728.03325047725,1.507416808893804e9,1.1353826261290424e9
-0.0015300001,-0.7433470910879486,0.006265210144293941,595.097255606667,28.07351770193477,1.2006621300407846e6,163505.71439610532,1.190270219616861e9,1.0192920555095463e9
-0.0015400001,-0.7385335090047769,0.006268719178083739,602.9711518988547,28.585928345976807,1.249500832424062e6,166624.46115171022,1.2148466836656334e9,1.0257865433051195e9
-0.00155,-0.7345873271127786,0.006326152510971794,615.678675784559,29.39479763794352,1.2707409939273288e6,172290.4831830679,1.4247287984410982e9,1.091175281469422e9
-0.0015600001,-0.7317585408489607,0.006393839668339098,624.720641099979,29.718409783290337,1.304031695500267e6,173815.30846335384,1.4582570224816303e9,1.0628126497005022e9
-0.0015700001,-0.7275098735093742,0.006416151029516976,636.2944724615306,30.002418461684755,1.323613139328754e6,173474.79944900452,1.1820621391758819e9,1.0419386224527205e9
-0.00158,-0.7244956803634255,0.006467471595669081,645.1701682549174,30.741858455365804,1.3999903586292767e6,186008.7370094527,1.6152686280919638e9,1.1655687117171135e9
-0.0015900001,-0.7215690979582451,0.00653610299240933,656.266363760528,30.688750782648206,1.4143789757383717e6,182687.01483937455,1.3912089150431561e9,1.119788274824812e9
-0.0016000001,-0.7163964274247445,0.0065408302994923685,658.5451967354301,31.415180158923285,1.4405426923400543e6,191257.80444848063,1.834418556021701e9,1.2197189510084226e9
-0.0016100002,-0.7128157914080031,0.006577139568743125,669.0278826002151,31.216616349909906,1.421190284713377e6,185273.24484222464,1.449144051180652e9,1.1184011920564969e9
-0.0016200001,-0.7078734118898249,0.006669304307279523,682.7173699646996,31.34166443147339,1.4517931248809274e6,183848.0981590917,1.078721448385046e9,1.1168558734397693e9
-0.0016300001,-0.7040543081563628,0.006736036267349675,689.3283058590089,31.78018646163386,1.489194526815689e6,185832.42215484605,1.058914486524364e9,1.0876130585644097e9
-0.0016400001,-0.6992439768687755,0.00680254923780063,706.9549503280733,32.243611099675924,1.5058025961222975e6,193143.3843960618,6.796775174994403e8,1.1738194183406582e9
-0.0016500001,-0.6933939380428749,0.006864993525922293,716.4485093761614,33.24791029986008,1.5671319171274619e6,208141.14409748986,1.2623788749396677e9,1.323275897672742e9
-0.0016600001,-0.68941719340417,0.0068852049184425675,730.3929144901005,34.022987665916624,1.6012829204089984e6,219009.04666051595,1.458913798792743e9,1.4210473846615484e9
-0.0016700001,-0.6844654608241378,0.006883062126855635,736.0429907939294,34.26235446345535,1.6019635091427986e6,220448.2287416009,1.4019584986673753e9,1.4628741297727144e9
-0.0016800001,-0.6810570833733753,0.00694866682940788,744.2207908529825,34.73289284551652,1.6465127690539523e6,226804.05468242386,1.5578717074381201e9,1.5221580807433856e9
-0.0016900001,-0.6754191146016807,0.006970147051772088,760.3022938949656,35.51801185124152,1.713707683703411e6,239268.81427571736,1.774407433328312e9,1.6812082903439405e9
-0.0017000001,-0.6699933214897258,0.007030309111620489,775.6321580215008,35.86383961983931,1.7214242724408717e6,234922.47099641303,1.5075285322549899e9,1.560105301357656e9
-0.0017100001,-0.664655442027862,0.007158863484390749,793.2463877709412,36.631912449704195,1.8183302104809957e6,247483.3306691148,1.8239810218191807e9,1.6395376408121698e9
-0.0017200001,-0.6605812320367865,0.0071911830027274444,801.748064089688,36.697856092398304,1.7678830708773655e6,241838.459681312,1.353638223767338e9,1.5910749123657978e9
-0.0017300001,-0.6559778039860735,0.0071946343631681545,804.0736492419769,36.86247717647568,1.824652010934013e6,242354.68791375923,1.4635256111591382e9,1.5828810700587678e9
-0.0017400001,-0.6522209351922913,0.007284539213009047,818.352605910615,37.88924773481997,1.8803879387564587e6,256310.9577089916,1.6230383691008723e9,1.7288762404561393e9
-0.00175,-0.6488496359083686,0.007309936932347681,826.5711138005132,38.64252187600464,1.9415135451258086e6,266736.349684552,2.171849681775264e9,1.8172093981183908e9
-0.0017600001,-0.645390334169101,0.007278395764348698,827.80634912219,38.77785878027734,1.9331662275240214e6,273193.3382847583,2.397631488093021e9,1.9210929912076988e9
-0.0017700001,-0.6394373892218246,0.0073352284339449,836.7173270856721,38.69481939367735,1.9274483985363077e6,267549.53645695024,2.177217485426093e9,1.8606839618465552e9
-0.00178,-0.6351154839221056,0.007424607336869919,851.8749074222627,39.30041300355721,1.910318330195213e6,272090.9656344223,1.8977217655657063e9,1.8492613837117863e9
-0.0017900001,-0.6307291450967484,0.007441710649859161,849.1610439611542,39.855852984219915,1.9769180812452214e6,280961.5377365463,2.66586918498799e9,1.9487955768328865e9
-0.0018000001,-0.6248664651044734,0.007402518677963463,858.7873481067717,41.20313938082422,2.0555903792097184e6,313621.9981533134,3.61994739814288e9,2.403936455458295e9
-0.00181,-0.6202773311546996,0.007474023664989243,873.4661201920221,42.34443593569818,2.1269165555622824e6,331803.7184697333,4.216271031434298e9,2.6339185100925484e9
-0.0018200001,-0.6139224139717557,0.007560116716042489,893.2661988209072,42.635454074412266,2.1133207520915037e6,337182.8215334194,3.7576279618804526e9,2.757695125008727e9
-0.0018300001,-0.6095514249311124,0.0076675419531746615,910.0420133497971,43.29591220959447,2.13266737367069e6,347083.4694297481,3.638783354774489e9,2.868214877705028e9
-0.00184,-0.6055851326046023,0.007739336652175772,929.8269425097766,44.117563138190945,2.2017755430531166e6,356228.7610401046,3.7365676067149367e9,2.9041897675195217e9
-0.0018500001,-0.599570198094885,0.0077450242321276735,941.3923378039068,44.16093407512732,2.221283741359034e6,345984.6068335404,3.315439628107221e9,2.6570034459430165e9
-0.0018600001,-0.5942296723253496,0.00773111804801093,950.9559606491733,44.590613354470484,2.2326511756463205e6,353946.69368082745,3.568367886600627e9,2.6705204522431507e9
-0.00187,-0.5891445022797693,0.007796549467290974,962.9385460214166,46.11184823710653,2.3726762053049346e6,378310.4275576354,4.613524313447451e9,2.9862352922490487e9
-0.0018800001,-0.5846692018272662,0.007899580361911691,976.9190306394657,47.308828962918135,2.4149161524359593e6,401279.1817945998,5.511117916813564e9,3.2554895583315964e9
-0.0018900001,-0.5787507282588489,0.007986645009449345,994.7882257143334,47.755744765718134,2.455176268381048e6,411020.6005510358,5.412792645095466e9,3.398996470476745e9
-0.0019000001,-0.5738009237578372,0.00806612906530976,1011.7782996308756,48.786672653986,2.475395285667257e6,425694.7950829822,5.593246032647892e9,3.6187076313734617e9
-0.0019100001,-0.5694519402247065,0.00813276827756427,1024.8994151166305,49.010210867498294,2.559719634450087e6,433718.8661145923,5.625456915513828e9,3.6926350810673804e9
-0.0019200001,-0.5628122040037737,0.008252327145618134,1051.915228481103,51.24202783238028,2.8169214388368167e6,477253.5511948709,7.575290223022247e9,4.306548908304133e9
-0.0019300001,-0.556008518529556,0.00837429215728997,1080.7303843442435,52.24683014290405,2.955754111087228e6,489274.47048039746,7.785131081210138e9,4.432983851745662e9
-0.0019400001,-0.5503243253499301,0.008433045248127023,1091.9790809762997,52.5420589313959,2.966750378925896e6,499156.1150079711,7.7439111002169e9,4.633586810622239e9
-0.0019500001,-0.5446360495577737,0.008504275866741134,1106.3155664231542,52.66233437174298,2.9454079013684816e6,492397.54347093974,7.125475108995981e9,4.469544194318452e9
-0.00196,-0.5384471255508029,0.008512592957718527,1117.0722750699367,53.32734041565071,3.0090449829794136e6,499932.26239604177,7.288532906806198e9,4.628095851715899e9
-0.00197,-0.5313215955627952,0.008585235499507472,1139.681964784892,53.98155272138645,3.0563699455577666e6,506592.7553613677,6.853809960940808e9,4.725026521864053e9
-0.0019800002,-0.5243643885754566,0.008623775652331658,1147.9104660843325,54.303319267592165,3.1100371113451626e6,511157.36772312806,7.101304340656385e9,4.823058351072096e9
-0.00199,-0.5185676593634703,0.008666225319430818,1162.4793269708186,54.19825485010555,3.10125633365917e6,503362.3118467044,6.1948430698397255e9,4.559783261462961e9
-0.002,-0.5139284868372632,0.008722521025745542,1179.1475682173218,55.31915989819446,3.2089632284923196e6,535223.0514958058,7.178079992441936e9,5.0461161773633585e9
-0.0020100002,-0.5075699749200647,0.008793353741871446,1186.5909703722343,55.537008152641604,3.173826091175019e6,531111.9079293029,6.721594702004341e9,5.020150824505142e9
-0.00202,-0.5033365074951455,0.008862254738362921,1202.4597613637993,55.82104354603828,3.164249140521667e6,519882.7445423872,6.113702217784459e9,4.692922603024813e9
-0.00203,-0.49713902260544707,0.008909958098146882,1219.192603348322,57.48451030526221,3.279412191717762e6,558937.4141007616,7.763583835354899e9,5.30589841403589e9
-0.0020400002,-0.48996675727448885,0.00898650768361476,1237.6486929590487,59.02966649956022,3.43751850964559e6,593468.1749018758,9.349379541616993e9,5.9240448482522545e9
-0.00205,-0.48423603619680466,0.00906442913830433,1252.0350849806603,59.22658399279289,3.4931376088682166e6,595988.7325110312,8.872614981758255e9,6.136143196034291e9
-0.00206,-0.47788515870363985,0.009090655748312844,1259.5548101938457,59.283435499125666,3.431927719716794e6,592449.0794842538,8.44483144110872e9,6.003407649873339e9
-0.0020700002,-0.47114347546153607,0.009199619095132052,1282.365295977038,60.44551275872853,3.438554655054049e6,636141.6240191188,9.132420218769382e9,7.017374622053416e9
-0.00208,-0.4652075149470352,0.00923404929194778,1294.0609238867175,60.63808345743506,3.44747399233191e6,620873.9229791114,7.914155681621575e9,6.6043956621816635e9
-0.00209,-0.4609540140887544,0.00924676181698808,1307.2668967982033,60.77821837164421,3.404232965820604e6,615670.6330720198,7.083140014552732e9,6.480496470138904e9
-0.0021000002,-0.45344208786824863,0.00925192419504905,1310.331758163454,60.76513526266739,3.402394689331347e6,611173.4916989736,6.703938128779352e9,6.283011979059204e9
-0.00211,-0.44813504401305815,0.009353995380778675,1331.8993687899588,61.26702829700055,3.3877973095104108e6,610016.2651720967,6.293328751821009e9,6.076297410595871e9
-0.00212,-0.44229203647216775,0.009387686111663927,1345.1477962017964,61.643665864751334,3.4284220064166184e6,619388.0498136244,5.871803169926141e9,6.190393441009898e9
-0.0021300002,-0.4346480644253995,0.009526021515883406,1365.860004946016,62.600925416474965,3.490684557321211e6,636991.7989258339,5.771809726781172e9,6.403121578061038e9
-0.00214,-0.42739952514516033,0.009602639845006842,1387.087421137868,63.219741647907384,3.5414892547329073e6,629739.1455537531,5.0665273977841425e9,6.200393632415122e9
-0.00215,-0.42089432517908154,0.009663457646982175,1403.7046459127214,64.10458800569918,3.568335378647683e6,634825.5123498958,4.933078183034802e9,6.127510428876873e9
-0.0021600001,-0.4146885315916331,0.009734195263271643,1420.20665810065,63.60186198702308,3.481880268900715e6,614230.8247747461,3.3668451474310293e9,5.690964209314666e9
-0.00217,-0.40735248064249413,0.009786864489691148,1442.0943877773818,64.87208840584496,3.6171046768580717e6,619783.7815138048,3.234884768808064e9,5.665117570727719e9
-0.00218,-0.40079035060963397,0.009794556952828916,1450.1919415497268,65.15702751466677,3.5160750102794813e6,623394.0223808717,3.0661042481329465e9,5.728746437442721e9
-0.0021900001,-0.3944475101293219,0.009889739039602436,1474.9382544989471,65.80321214052451,3.5327848078177846e6,625228.6159549745,2.92139907008478e9,5.676371754452779e9
-0.0022,-0.38697785702027265,0.009946840967594428,1485.9403807549957,66.16830174590432,3.494081763176733e6,629163.7775053374,2.7791165073092813e9,5.681637743976592e9
-0.00221,-0.37905170418017187,0.009987419100785652,1489.7586739951594,66.37217037394406,3.437324127802933e6,623443.5470614998,2.4279020252407904e9,5.63249314993268e9
-0.0022200001,-0.37254275679637505,0.01006889797824383,1515.8561752440482,67.10746740734783,3.554282404509849e6,627906.7150000471,1.468859425417341e9,5.700806735924666e9
-0.00223,-0.3652103075076413,0.010122770900969904,1532.5251599771302,66.88607589312974,3.530735512852708e6,626816.6300914384,1.4137561219007485e7,5.744593450830694e9
-0.00224,-0.3575807532956682,0.010177478432002104,1547.4261078627126,66.54286824133239,3.604470655322926e6,619896.9141929253,-1.0769370340803437e9,5.6405164187029085e9
-0.0022500001,-0.3509789332536173,0.0102154893460848,1566.416152199759,66.65439094839256,3.5750571682080394e6,625314.6085506323,-1.615731617652928e9,5.821617450818109e9
-0.00226,-0.3436811246321524,0.010290526088216772,1587.156444474327,67.56900175367282,3.5728252139821076e6,635632.5767692899,-1.0226573428727878e9,5.969877785202115e9
-0.00227,-0.33524292333011074,0.010328634829924082,1597.5082620282117,67.13017598178021,3.539642548385324e6,622733.6555925262,-2.744023358842803e9,5.738149614062911e9
-0.0022800001,-0.3276245759263095,0.010355598112117441,1605.8848857190094,67.42588632604054,3.5728398087107097e6,622633.3619749208,-2.639381707790004e9,5.72052894683229e9
-0.0022900002,-0.3184380895269726,0.010447377680441485,1634.7575605085374,68.16959473779708,3.582317810576919e6,623153.2150010023,-3.911035558120223e9,5.640211473991936e9
-0.0023,-0.311558790526656,0.01050404619277562,1643.8764962588723,68.90968964182117,3.4930664690301125e6,631484.2472473229,-3.9321196295084915e9,5.789806676269859e9
-0.0023100001,-0.3044947252140284,0.010533904400016897,1650.9645523806555,68.51860244435598,3.388009776013624e6,611681.8142737441,-5.933262096351855e9,5.617377771124499e9
-0.0023200002,-0.2974405041417008,0.010581043683985755,1669.7547328065732,69.78775241094287,3.346056146463312e6,611742.713872701,-6.5560523581808e9,5.541082074432309e9
-0.00233,-0.2897677878311344,0.010624317287921103,1683.3810030044513,69.82871797975743,3.2625210917981113e6,612832.7166337585,-7.462006713027088e9,5.452424195269072e9
-0.0023400001,-0.2807592211249163,0.010660666953115364,1688.9523873256132,69.22521149270715,3.16962568682141e6,598857.4452602534,-8.854499932024231e9,5.287892396714531e9
-0.0023500002,-0.27344397094131095,0.010765039461174271,1706.3228701696562,69.63137233606206,3.138212931177788e6,598289.6908312559,-9.676126233784105e9,5.263452813577423e9
-0.00236,-0.2642174406445739,0.010759379463389422,1713.9615753486937,70.19931921928998,3.155064155913685e6,610555.5218520658,-9.947566538377594e9,5.578785792736855e9
-0.0023700001,-0.25615005046152317,0.010787516529453478,1725.1149841369725,71.08274991987925,3.214543217842746e6,618704.144878537,-9.306251316559511e9,5.561973730758549e9
-0.0023800002,-0.24841463431364721,0.010863905827053556,1754.696317867384,72.40123183177428,3.138349767279003e6,637653.0256848452,-1.0091362316248308e10,5.742689570043571e9
-0.00239,-0.24051256261036297,0.01090581820628064,1772.0443201858307,73.07083975411118,3.188956341220457e6,637621.6372167021,-1.1416464660067976e10,5.693962036892767e9
-0.0024,-0.23276476825703254,0.010970333714535334,1786.1162242657447,73.15026474779334,3.110528707260702e6,633764.1551577626,-1.2699258657795748e10,5.701786009934826e9
-0.0024100002,-0.22428993652206494,0.011010597866925723,1805.7780104427286,73.51861001760358,3.170536324505494e6,638906.0782165054,-1.3063924246221859e10,5.77604491553769e9
-0.00242,-0.2157047579905088,0.011071552544799827,1817.4364660051508,73.81516465619858,3.196906598048732e6,634520.2944790927,-1.3590238476162985e10,5.752941784080414e9
-0.00243,-0.2069469516385888,0.011139334323005312,1842.4281982815055,75.00124580431834,3.2662503969285823e6,640874.8034427436,-1.4192123314575783e10,5.87511676720618e9
-0.0024400002,-0.19770811197883287,0.01120705066931285,1860.7737330934558,75.4812256446219,3.18989084169407e6,627730.7486842049,-1.5979812255290468e10,5.764878571868649e9
-0.00245,-0.1893091939322282,0.011256853597449261,1881.6354708195709,77.25276776881279,3.1387129323034734e6,646660.3276628108,-1.5719799380737164e10,5.942983331099288e9
-0.00246,-0.18154933003341012,0.011318181604402117,1894.5653986699388,77.74388777988099,3.152185525116704e6,650174.9464350656,-1.4881610620487104e10,5.981523699206868e9
-0.0024700002,-0.1735140982094381,0.011329979353288626,1903.3444757247073,78.27605473548098,3.152369174862755e6,658657.2464033361,-1.4889654454282589e10,6.139475507328371e9
-0.00248,-0.1641674179889164,0.011422106283362564,1925.5318464913605,78.57629123693458,3.099426929871049e6,654542.1947623912,-1.5781870129658602e10,6.080532018157688e9
-0.00249,-0.15496010003630714,0.011526460749365709,1949.0530458062765,79.67301243822267,3.024360890705086e6,660234.7470673175,-1.6600774358051208e10,6.136365667631414e9
-0.0025000002,-0.14599386443726897,0.011591863683320621,1975.8405059598902,80.14755445843328,3.0269227007160634e6,663001.1019576127,-1.789896439515386e10,6.216144191281196e9
-0.00251,-0.1368190101848163,0.01165718569476023,1999.2064367513838,81.10481312389747,2.9766618842572076e6,678216.7822022304,-1.787571754928272e10,6.36657884442872e9
-0.00252,-0.1272808885356416,0.011765570061803489,2027.041286650349,82.35868990534436,2.861602874610782e6,670513.4062557007,-1.865906674968281e10,6.304281511238687e9
-0.0025300002,-0.11965747800019966,0.011799910853468402,2040.1437456042422,82.34726958966809,2.6517577221939308e6,670351.4246975457,-1.9969883048281796e10,6.301204243735925e9
-0.00254,-0.1109564836965942,0.011848285718356028,2058.672790308087,83.34078487266422,2.699591046659085e6,680115.3461005384,-2.0093302216083096e10,6.298369082776676e9
-0.00255,-0.10208230425182198,0.01187827057167415,2068.4820845450067,83.762895669141,2.5146445030698087e6,688376.939117106,-1.972830094418328e10,6.349097306134591e9
-0.0025600002,-0.09232473862360344,0.011843000317136318,2062.9700023054716,82.71482199358023,2.3308631390713374e6,669763.2502137019,-2.123153169155783e10,6.232180299767174e9
-0.00257,-0.08167837221240701,0.011894949462327041,2080.0261470760306,83.2544796506855,2.21618021265891e6,671258.1936211018,-2.217439537056268e10,6.345066682108274e9
-0.00258,-0.07204247041992132,0.01194155925095108,2104.5132476996982,83.65308473835606,2.1457956683321027e6,669850.1166193209,-2.4119281355545906e10,6.427701128129996e9
-0.0025900002,-0.06336079702613703,0.012015769170077052,2118.605463268854,83.49934381681587,2.021438399643824e6,660588.9015726838,-2.582509596703838e10,6.383652165177933e9
-0.0026,-0.05391005230006656,0.012070637118254197,2129.1508929421184,82.91916735804476,1.795853954419195e6,654636.299610922,-2.858899844305618e10,6.375695533747283e9
-0.00261,-0.04515276164708234,0.012103774559197866,2142.47104968789,82.80704453398026,1.676573679169555e6,636331.7364637093,-3.0958276689979813e10,6.402781180025296e9
-0.0026200002,-0.0361289091072448,0.012152132175128434,2160.119365574952,83.02860475516226,1.424482920487301e6,637713.8902965621,-3.3128293462949146e10,6.478983612697683e9
-0.00263,-0.025831523319107014,0.01219959418189203,2167.491537357845,83.92213246966999,1.1287306731784535e6,640657.9320182034,-3.2521720422058716e10,6.460012818040531e9
-0.00264,-0.015624880321693553,0.012215345997173915,2182.546551618938,84.41378597540097,1.176832106771774e6,640559.8372010296,-3.3481323058473038e10,6.571048421716459e9
-0.0026500002,-0.006378610842421096,0.012270862228434407,2194.121338597589,85.11224510812876,1.0572434637746508e6,647006.7455306051,-3.346758875704881e10,6.697790736761755e9
-0.00266,0.0026515960884777217,0.012285873087924976,2210.847547258368,85.21007489196035,966762.4657822703,647743.3729052613,-3.507156630435251e10,6.740986318934136e9
-0.00267,0.011591412429762886,0.012287546179061404,2224.3481204952227,85.39645953553509,841737.9058346482,650854.3068493546,-3.643616267927862e10,6.842557640002976e9
-0.0026800002,0.0216656497914285,0.012321646277141092,2226.366590787695,84.83428404834638,703403.2337629176,646225.9723742778,-3.670552653533649e10,6.826209030426541e9
-0.00269,0.03132745037237572,0.01229283871434821,2220.8738267716094,85.4515972668154,532306.4115254676,639788.7140933565,-3.632988764409035e10,6.853194033995067e9
-0.0027,0.04119030963693647,0.012302540514036711,2234.5268811581327,85.83797158075254,470280.00169177266,652265.9052213898,-3.6504944093488655e10,6.942577674669804e9
-0.0027100001,0.05146498397426981,0.012329509646736956,2260.8336342890866,87.04754722169254,66232.25580434136,669606.0939127132,-3.706848000595387e10,7.07043820975986e9
-0.00272,0.06059125204978967,0.012405858618194383,2277.478113596278,87.05140819310397,-335405.2767905173,669378.1948408072,-3.75459419276591e10,7.102081724564903e9
-0.00273,0.07065149940495763,0.012432772344348692,2293.03830222112,86.84202000516612,-401883.2862020647,673404.0187302502,-4.0714779565445015e10,7.206849167689961e9
-0.0027400001,0.08061228639805725,0.012466405710392378,2307.10425228816,87.38890051953106,-445647.7843276974,686920.2028749292,-4.0866332077034065e10,7.355303366092588e9
-0.00275,0.09140211925311963,0.01245187593823225,2315.2377787300284,87.36317738395687,-482619.8251756097,683925.4107326018,-4.211630307322712e10,7.323529367639452e9
-0.00276,0.10164324061729539,0.012472045698579293,2321.294621952475,88.17718014698613,-653435.2464233714,688270.4236861453,-4.164536131797507e10,7.384425526969508e9
-0.0027700001,0.11201718384128284,0.012503082200589903,2327.171205119805,87.92050640323448,-686165.7988275496,689887.9231002332,-4.188436682017209e10,7.504240905593045e9
-0.00278,0.12266888111295704,0.012498061828003608,2334.1426267807483,87.8222246109446,-854292.4053531225,701387.7559183217,-4.198537647162215e10,7.596493760707576e9
-0.00279,0.13244155193284093,0.012491482145596188,2329.219350985872,87.19593290451093,-888812.4314623341,691126.9049012848,-4.344582034900224e10,7.454224852381915e9
-0.0028000001,0.1434966966496288,0.012547343559869174,2347.181768529174,88.0144272215977,-1.0012107600601116e6,698286.1398729448,-4.297647866425847e10,7.579799924219941e9
-0.00281,0.15343185683621885,0.012526573575237288,2358.0271919499537,87.56529156286666,-1.249238599433213e6,697841.2235962574,-4.443050417547195e10,7.594934207099733e9
-0.00282,0.1640893961949442,0.012495341004181443,2347.1240786541684,87.32119052185507,-1.5854756741008225e6,692045.7367449538,-4.331416388144636e10,7.586150723978393e9
-0.0028300001,0.17447690758341092,0.012499703480839576,2349.816822967467,86.4844366442385,-1.471922966008752e6,688216.4424917598,-4.5851847637099266e10,7.635177022328323e9
-0.0028400002,0.1839175939984413,0.01254309693697038,2350.9648010510496,86.51054499204378,-1.60441176333321e6,688930.5858208588,-4.4650826302860405e10,7.62079599844177e9
-0.00285,0.1939666100909264,0.012546742355111372,2355.0164864530884,87.26166712007138,-1.65863871389764e6,694560.8977938397,-4.263904542839968e10,7.667385622510106e9
-0.0028600001,0.20418265260098506,0.012537181590180987,2350.4756894512657,87.46256570734357,-1.9006824754677636e6,700740.1881233517,-4.165123078018383e10,7.645500812138828e9
-0.0028700002,0.21374663508563346,0.01254639207360425,2347.468560737278,86.69278934353892,-2.0359140258032582e6,695460.663919361,-4.303291515550588e10,7.637062066426434e9
-0.00288,0.2243830124732705,0.012555352653295451,2342.1330688831317,86.95020705868649,-2.1159507527837995e6,701224.6576552462,-4.219628739910247e10,7.664214401544261e9
-0.0028900001,0.23506070225079004,0.01257378573446009,2341.4515767271046,87.0391908697799,-2.0916097262271184e6,699461.6540726149,-4.164176215584448e10,7.727778623971803e9
-0.0029000002,0.2459302205811403,0.01257323352205592,2344.4189283869173,86.33500752332189,-2.1201179211270874e6,698874.3191804508,-4.302258173563871e10,7.720662353100486e9
-0.00291,0.25571284149998447,0.012547472090264598,2361.8457413298834,87.13054652023479,-2.3842955227913037e6,708667.2416418097,-4.370806231775768e10,7.891263645530495e9
-0.00292,0.2663483072016624,0.012560823999848121,2356.4863094148627,86.78477258566978,-2.4819729286958175e6,708365.5644892139,-4.360166891005798e10,7.864411468442024e9
-0.0029300002,0.27755333170557506,0.012591830300916726,2367.3281082972285,87.19258469904287,-2.686093484140195e6,713745.7982773774,-4.398859480090091e10,8.056120929987916e9
-0.00294,0.28686293340711233,0.012604707348886184,2369.957412686515,87.8436085392885,-2.9509155523954486e6,725955.6501695708,-4.251907605877632e10,8.091036710386054e9
-0.00295,0.2973655371127922,0.01258517445669282,2349.4909533388536,86.95559027938404,-3.1536929033777867e6,717169.2601363596,-4.251523510314911e10,8.003361886037531e9
-0.0029600002,0.3073883437387388,0.012640199311739573,2360.3475379574766,87.24896523714905,-3.1949177155920067e6,721999.7421463676,-4.334264027954302e10,8.166365541622563e9
-0.00297,0.31849947708613136,0.012609254481265516,2354.067511005835,87.8762203989715,-3.3807571559550883e6,734132.7296419748,-4.134898857149787e10,8.112443515764956e9
-0.00298,0.32881158609545863,0.01255232268157677,2351.8448225982115,88.28282595284601,-3.636839911747164e6,750598.6660907216,-4.029620577485237e10,8.29455094982804e9
-0.0029900002,0.33979459000910783,0.012571717892599778,2350.442084171807,88.98243411497444,-3.7868701976607395e6,760864.4551531035,-3.854564111796501e10,8.342872923833325e9
-0.003,0.35129947698068625,0.012570764621624273,2353.8660293744792,88.62789925302374,-3.851940814969206e6,750137.2183109566,-3.942393462486083e10,8.376575230568371e9
-0.00301,0.3618701139640379,0.012522740720645123,2338.9258380712745,87.53924768394118,-3.847147350661666e6,740605.5107419332,-4.041647798543659e10,8.335071087457589e9
-0.0030200002,0.3724103339285255,0.012501662358374762,2324.2198190562985,87.97288372139064,-3.93856201824345e6,754940.7042404015,-3.776248954471424e10,8.482937528964257e9
-0.00303,0.3831445838005089,0.01254037839931704,2319.0235947849974,87.35480800676656,-4.106317117808326e6,755358.9837681296,-3.7251604693748245e10,8.677464613427717e9
-0.00304,0.3934508127982099,0.012519140777570131,2303.7058450846584,87.77174380481999,-4.448909917906127e6,762509.8587020065,-3.488029919413475e10,8.624146213724411e9
-0.0030500002,0.404195247556269,0.01249083870611749,2289.162527879111,88.02874150244453,-4.564454980978187e6,757298.9009270718,-3.353886555333985e10,8.457613168609957e9
-0.00306,0.4151920096415182,0.012487454209174194,2282.374377355347,87.34821479482183,-4.611132113432171e6,754514.7797081311,-3.334086447602352e10,8.380979453986253e9
-0.00307,0.42695545631167786,0.012475729428885444,2276.4527996003485,86.51758370285529,-4.698519145822138e6,750788.3276420219,-3.40033953039652e10,8.391376685086347e9
-0.0030800002,0.4378437694708886,0.012385537032401592,2258.997927413021,85.67809350516882,-4.609937227428679e6,740371.2171994445,-3.3784944862497677e10,8.109855183941694e9
-0.00309,0.44837723756024783,0.012361959117032922,2256.4147671253504,85.27416014937302,-4.662339272098995e6,745380.7253937022,-3.378774574677722e10,8.257126967907967e9
-0.0031,0.4593109238468401,0.012315522184405538,2228.365901457345,85.21646900518172,-4.8386810078710355e6,738624.0220479863,-3.1197392046184254e10,8.227834919276874e9
-0.0031100002,0.46911621175343493,0.012291621077648534,2214.9334274095086,84.70738528712684,-4.849700380231591e6,743301.2880503791,-3.093808431494609e10,8.337677547916461e9
-0.00312,0.4792879644341215,0.012195386077844554,2191.3175764878783,84.41075995966852,-4.922731160521236e6,744916.1918967743,-2.875964254009338e10,8.3486074235502405e9
-0.00313,0.4900544873415196,0.012145085496931475,2184.460353974521,85.28227941262665,-5.182254493357209e6,771141.868211394,-2.684952327796302e10,8.82812280627753e9
-0.0031400002,0.5010084568107468,0.01211545590463708,2159.859979665497,85.20871462842547,-5.256221684014117e6,774957.6899862909,-2.4347913599810947e10,8.756209505221458e9
-0.00315,0.5112790192377743,0.012011785029895715,2133.2924803128644,85.1936314452019,-5.286618394456105e6,777604.6236871182,-2.1594669324690662e10,8.662553666550169e9
-0.00316,0.5229992622526044,0.011988175676949984,2127.19933381019,84.98054973375854,-5.470030613193771e6,772339.5915508764,-2.2023969114559006e10,8.577309480819045e9
-0.0031700002,0.5330771167408043,0.01198121158750648,2123.6195130992614,85.4063533910579,-5.646306414779014e6,776892.0027536988,-2.0523786139690052e10,8.838989865519564e9
-0.00318,0.5432884433294427,0.01194651272488442,2098.5588463299455,84.91163274544546,-5.688013147626829e6,767588.4314419508,-1.9552994161668415e10,8.833402071264698e9
-0.00319,0.5548431767563746,0.01187237264186598,2070.3225694829,84.29807890836607,-5.604313778846608e6,741998.852919444,-1.824746751453684e10,8.251384116326811e9
-0.0032000002,0.5645771479780126,0.011852558040015136,2053.687037919543,83.77275469789099,-5.620897192274908e6,733332.6690274593,-1.8021863926998684e10,8.074972994676571e9
-0.00321,0.5747722168226765,0.01178087732253505,2042.502733093898,83.62333580798541,-5.741922244026e6,731534.6306959608,-1.7815543304015266e10,7.85993512733462e9
-0.00322,0.5851437038965227,0.01172533115498931,2028.5972830111373,82.95503275081096,-5.750910772103416e6,718936.0099260921,-1.8417547184575897e10,7.529813839625469e9
-0.0032300001,0.5943736548487348,0.011640659011729101,2000.3163233057942,82.36736480163937,-5.869814904981971e6,720601.4111682303,-1.5810298818466473e10,7.363246420612134e9
-0.00324,0.6031218066838875,0.011625265582060701,1985.7020644372367,83.25211441127114,-5.993262526749336e6,736368.3444970648,-1.2650965862246544e10,7.610815025969855e9
-0.00325,0.6139141215624244,0.011520030863004696,1958.5549700369165,82.33480852801323,-5.915369357313686e6,738756.4702612541,-1.2676145775026573e10,7.797740393916742e9
-0.0032600001,0.6231635533900118,0.01145361704634351,1942.118755306222,82.03320012196426,-5.98919326091903e6,742496.9361719965,-1.1780049667246418e10,7.725574648777273e9
-0.00327,0.6326699566651979,0.011403226656125975,1922.3942430442723,80.99482127517076,-5.999605538623551e6,728824.1175947847,-1.1191093324175007e10,7.4399143220506935e9
-0.00328,0.6420597142167991,0.011340341610346952,1898.2510588851378,80.72592713272773,-6.055436791458949e6,733138.4233371014,-9.051252771024878e9,7.316902199260035e9
-0.0032900001,0.6507001356527666,0.011269117135688645,1874.659783918041,81.00423963701328,-6.1540928497679345e6,755968.2023114233,-5.953499534352372e9,7.563035571086639e9
-0.0033,0.6607341502140981,0.011223178907310463,1851.1514825077406,80.68941293628724,-6.165307559023414e6,750532.8516692094,-4.859270502115528e9,7.529497194053303e9
-0.00331,0.6701919729564196,0.01115592653240227,1818.3556611247786,80.92572795912453,-6.260514143054442e6,770726.040506969,-1.303117842363767e9,8.01306832253404e9
-0.0033200001,0.6792266525481097,0.011067576187520052,1785.2397936114226,79.93618080085317,-6.138210889701602e6,755745.4465679827,-9.586045811873745e8,7.697675410231791e9
-0.00333,0.6891645943481227,0.010974965894067637,1755.9934114366179,79.30952920014772,-6.142772337264891e6,750948.0961966306,5.428932081877255e8,7.529002801151949e9
-0.00334,0.6984043858352866,0.010917912091221553,1732.5985563643735,79.40704223742134,-6.135361016409504e6,765833.1448271415,3.025073200682321e9,7.807993614665688e9
-0.0033500001,0.7083321929017784,0.010834528445106883,1713.3554108587616,78.98425198122452,-6.173754220859326e6,774645.1798217491,4.0951361148778157e9,8.022193602685855e9
-0.0033600002,0.7177816940525679,0.01073601406160514,1678.3350667210645,77.7027706327958,-6.104099268791237e6,754915.3962204801,4.955883783083194e9,7.665149371660275e9
-0.00337,0.726566677460042,0.010709762156424645,1663.802050495942,77.85017760006222,-6.150628022021862e6,757887.2474808005,6.570494956973303e9,7.617361391752964e9
-0.0033800001,0.734866544207419,0.010635809509307802,1640.1670420303676,77.65019978990782,-6.196581215665987e6,761206.0806033913,8.238097857184358e9,7.595068837164373e9
-0.0033900002,0.7435890625639777,0.010563273087411444,1615.600330872051,77.39635431025519,-6.153485092014028e6,767452.3870669622,1.0028622532500668e10,7.654476345577374e9
-0.0034,0.7524742239814197,0.010425830797047965,1576.071401049644,75.34365385645393,-6.02361140657421e6,743316.2715683742,1.001032196355422e10,7.391675616154679e9
-0.0034100001,0.7615410709010031,0.010351647188651388,1551.3806054069398,74.49141183921401,-5.956138152416683e6,728345.2315950405,1.0604903481688946e10,7.174059538193698e9
-0.0034200002,0.7714157964277876,0.010296440730990704,1532.466825938823,74.93730076258032,-6.076469150486165e6,760224.4397730064,1.2924283090807476e10,7.874192565131279e9
-0.00343,0.7793633277576045,0.010196779071632375,1503.6069365746353,73.59675897189288,-5.945470920295092e6,733566.6252396513,1.2426735331113537e10,7.331734334400761e9
-0.0034400001,0.7889170259007745,0.01015689085931174,1492.9038332554644,74.28126527702611,-6.069997248156717e6,756341.8973785216,1.4718144117521742e10,7.58496661990309e9
-0.0034500002,0.7979824636515299,0.010067531926005638,1469.499702654546,73.85611234040151,-5.999693656687965e6,746933.2442046049,1.523781792119319e10,7.382569124908032e9
-0.00346,0.8065609417795944,0.009969959666532748,1444.6642547579709,73.8238899363224,-6.046038100098841e6,756440.723211917,1.7178239625179222e10,7.572998890853654e9
-0.00347,0.8144559973620339,0.009846823655766024,1414.1426345826635,72.37699657757418,-5.90041799703172e6,730780.567052901,1.6901564238809706e10,7.14091941209646e9
-0.0034800002,0.8240023819290208,0.009757340273163226,1376.4685791061715,71.78331882999153,-5.816364278473478e6,737877.5650745508,1.851513994272837e10,7.489069323339572e9
-0.00349,0.8327770274064767,0.009649811669378184,1345.1137939497237,70.50495556297064,-5.742999428442272e6,712144.8697506138,1.8608795993646385e10,7.063828054389233e9
-0.0035,0.8419232673830648,0.00953997233332582,1308.9749121160376,69.56424235609103,-5.709992021366684e6,703760.79499717,1.991354208505358e10,7.051335993226662e9
-0.0035100002,0.8499016869715673,0.009488241296244761,1286.8055635475907,68.62581331224682,-5.662751020676521e6,692711.3324768363,2.024381001999802e10,6.951322811208218e9
-0.00352,0.8581258115674724,0.009341196607322277,1252.1018536137817,68.86699917907528,-5.650920447188687e6,717270.8979306414,2.303956463917359e10,7.543448538575424e9
-0.00353,0.866126418839469,0.009282042046962188,1227.230541777301,68.30206408909393,-5.526851837562518e6,715108.408110693,2.3221361568946335e10,7.498363798047037e9
-0.0035400002,0.8720770718744679,0.009192479592369695,1209.900585513163,68.42472431729023,-5.544089098689688e6,724364.0776031631,2.4644326925732605e10,7.656223798586014e9
-0.00355,0.8808694349606996,0.009122824350596477,1188.3958565793616,67.89838984429284,-5.456492811016629e6,714461.1577195639,2.46426014414501e10,7.486488494836891e9
-0.00356,0.8883021483507721,0.009073387543116642,1174.9143548735801,67.73687911393955,-5.44471098414197e6,724672.9785870358,2.5530378264076813e10,7.845386798466794e9
-0.0035700002,0.8953272297342838,0.008978156846978306,1145.3889064884556,66.21355871727023,-5.28866428255879e6,701702.2872597933,2.459319614901409e10,7.478722106759613e9
-0.00358,0.9019481566174345,0.008844815787001128,1119.5600972365417,64.49202659058204,-5.107512956082924e6,666603.6146852643,2.2923378400768414e10,6.955120086475985e9
-0.00359,0.9110846773446013,0.00873891861590166,1099.1213386679904,64.29231354136493,-5.095691947741796e6,673458.9684701759,2.3607261646488e10,7.189114060541755e9
-0.0036000002,0.9176688102370892,0.008629750555649036,1072.137942836822,63.26160302933786,-4.981022859984366e6,659869.5756600695,2.325093340082624e10,6.993773499779226e9
-0.00361,0.9245535422996173,0.008515181837102906,1040.6350736568993,62.351622348600145,-4.862552306460331e6,653433.0341732822,2.3641767223234737e10,6.950303044950933e9
-0.00362,0.9301254148865408,0.008385257343525403,1008.1209340412296,61.75893248100223,-4.798923436670129e6,651286.9390171762,2.4342861531373e10,7.0323222773427925e9
-0.0036300002,0.9377794665379826,0.008250263378641383,979.0927968951088,60.90669323612571,-4.699904135760868e6,651493.9838261403,2.459998101587124e10,7.219019630062549e9
-0.00364,0.9452515059083267,0.008208385719457279,956.979796094959,60.607037898849256,-4.659077825863833e6,654517.0025519495,2.534437139729645e10,7.309448525155876e9
-0.00365,0.9520113768894476,0.008115675827539201,932.1067781785991,60.54544281086375,-4.587338734242288e6,670496.4926029884,2.622652559428079e10,7.800427886902893e9
-0.0036600002,0.9591011251780224,0.007968088457532399,904.5302138111006,59.20680816022728,-4.430932713406506e6,638687.8896464454,2.5036759347396587e10,7.107246267514662e9
-0.00367,0.9655784960066177,0.007827469727334025,877.884750213338,58.13998604594045,-4.3394290027531115e6,624579.0676915596,2.4641197478873707e10,6.972523153775147e9
-0.00368,0.9714196477460989,0.0077233858916257,856.4355708965478,57.86022356880323,-4.334635196850252e6,632935.7665729156,2.550451725278828e10,7.349249521330939e9
-0.0036900002,0.9783719978732178,0.007639581375645175,841.8377868238864,57.48061999874815,-4.308795199945979e6,636490.623717207,2.5910274698158947e10,7.5658774923646965e9
-0.0037,0.9852558887863326,0.007538975845754676,819.8804029426282,56.24476243463749,-4.210813225675249e6,614756.510276631,2.5515131180890976e10,7.15349684436513e9
-0.00371,0.9903926640535741,0.007432007248327138,803.4026102570671,55.10703341953654,-4.1385143704373846e6,591204.8800767402,2.4485341161944042e10,6.899844078142169e9
-0.0037200002,0.9944599272857083,0.00724856228289493,773.96169924053,53.05386653219286,-3.932991486737931e6,553378.528438297,2.2911622394040054e10,6.181726049989108e9
-0.00373,1.0010788059152647,0.007248749343904354,762.7912927935141,53.76351931098797,-3.950814241961551e6,579828.2214748763,2.411482656874413e10,6.877286146733912e9
-0.00374,1.007634828915138,0.007186033964845369,747.4623089958144,53.14996290944852,-3.8790452675273363e6,571940.6481962426,2.38476212225377e10,6.720284412214085e9
-0.0037500001,1.012423040817986,0.007059297030514527,721.2897664967479,52.22619197184609,-3.7505668390282854e6,567867.3172395476,2.33959667162318e10,6.87935783695843e9
-0.00376,1.0187266212125583,0.006929108676922378,697.4035467983326,50.86447010215011,-3.6291707822041744e6,542025.929099189,2.2680775574251343e10,6.303099644343016e9
-0.00377,1.024219541466147,0.006843843533116865,675.3021856592899,49.82346150116103,-3.487926646086132e6,534880.5269544271,2.2069266131083145e10,6.247006900348111e9
-0.0037800001,1.0312221986388554,0.006768617621510353,650.7179816497409,48.26273830240087,-3.3352129954953883e6,510157.1039117617,2.099938041372577e10,5.870826795990845e9
-0.00379,1.036700667992334,0.006681322074786369,633.0516894335537,46.974275355208,-3.232290380841134e6,484520.68376795965,2.0209678439543747e10,5.248702491920292e9
-0.0038,1.0423388849975588,0.006556906070281773,614.1370712484912,45.87678318584573,-3.115289790054471e6,467058.2728288671,1.9407690897189278e10,5.053448514780887e9
-0.0038100001,1.0474510227399512,0.0064464361968199525,595.546232332569,44.4527461818056,-2.9558245497468975e6,443103.508723089,1.8057230979395267e10,4.659671320925254e9
-0.00382,1.0525482365758263,0.0063051934430447395,572.5739823035564,42.73042172032405,-2.805685767379208e6,413871.4940689703,1.6838035054232765e10,4.2050914747482643e9
-0.00383,1.0562928615584761,0.006186142820000624,553.4134326972653,42.25270072539099,-2.7248134655210306e6,414020.83436870447,1.6579651879624855e10,4.384338925126772e9
-0.0038400001,1.061309359455924,0.00604554669478629,531.1469767050065,41.48975813996792,-2.6426956321850196e6,419241.1746290589,1.6596159137030516e10,4.67375050773458e9
-0.00385,1.0665039968678698,0.006021700622516995,521.632207653233,42.07585369752312,-2.6393394722739933e6,437479.3522299045,1.728914957138548e10,5.096901700842391e9
-0.00386,1.0717280907672266,0.005963276035237768,507.9947267236428,41.88183329375381,-2.5861998372065667e6,448528.2702974792,1.7365828754994457e10,5.473800339317947e9
-0.0038700001,1.076242383852121,0.005902374361203718,488.3712349063293,40.69946576968271,-2.4692793495950396e6,429803.329974904,1.6547145955473112e10,5.161923393680484e9
-0.00388,1.0796285727648594,0.005785178989832293,470.6468087883443,39.82737866761537,-2.362894933262041e6,412551.2859922717,1.5769347126221909e10,4.8053258124563875e9
-0.00389,1.084646504310875,0.005663141105467461,454.54795643536795,38.653947928335256,-2.254460097746425e6,390603.020857366,1.4796493075056679e10,4.425856719282936e9
-0.0039000001,1.0871380788810752,0.005580604936370919,440.91196443116695,37.34569758796495,-2.1573713437910574e6,363080.8133498227,1.3752311253520912e10,3.897902604568643e9
-0.00391,1.091910035250205,0.005510212778650736,429.0071627804167,37.43699570529069,-2.1527524527161736e6,375062.0994923124,1.4328151054888853e10,4.188158463501568e9
-0.00392,1.0959969880489158,0.0053839502515973525,413.92867465999694,36.762896785402084,-2.0819096803540185e6,366653.06157570536,1.4007028058827917e10,4.051190157047524e9
-0.00393,1.0992952571274432,0.005347095770472581,405.27903997693574,36.2828478458348,-2.0438448251513978e6,358094.6382214847,1.3686628869650692e10,3.8641407917062426e9
-0.00394,1.1028318543161997,0.0052636956963171945,393.7730278897688,34.844086157730075,-1.9399342092571312e6,337193.0453723959,1.2502804358476778e10,3.6387945239292183e9
-0.0039500003,1.1062594299212019,0.00516727232441918,380.18426289897263,34.61340402773192,-1.890169227615507e6,342793.8330105179,1.2517384974164019e10,3.84828559522988e9
-0.00396,1.109399886617019,0.005045901221742338,365.49541716409215,33.890611400507375,-1.808678063134334e6,339159.1248324599,1.22306240377759e10,3.8382385670298467e9
-0.00397,1.112598113095462,0.004934160411183792,355.66341131381307,32.86858404836862,-1.727561953868597e6,320637.33104455407,1.1503513793264978e10,3.4677962354388494e9
-0.00398,1.116008029400009,0.004851815972046085,341.43457381756895,31.65231733294055,-1.6406735590541086e6,297909.04440967203,1.0616101365039227e10,3.1179865535587363e9
-0.00399,1.118480453562298,0.004813454240842545,331.68103896983183,31.219880549700406,-1.6028056151197795e6,299754.33286281116,1.0498029556300142e10,3.2249794562504516e9
-0.004,1.1221254504460447,0.0047499519355202755,320.31525692277296,30.867482130287076,-1.5634141746595933e6,295246.7104393455,1.0395367197923725e10,3.1379730653837214e9
-0.0040100003,1.1259486260549203,0.0046357179759387475,302.95606459489716,29.851566202174425,-1.4629213654580798e6,283240.3240468625,9.638913645475912e9,3.0146505158172007e9
-0.00402,1.1292620393623642,0.004648855400520111,297.6023411759041,29.977261872289606,-1.4615732838673533e6,286833.4962730887,9.837746348903765e9,3.033861383276636e9
-0.00403,1.132050149546857,0.0046149007136379264,292.11985439649123,29.41893357075533,-1.4350401294329574e6,277795.7747632956,9.560229349540192e9,2.9036092224576116e9
-0.00404,1.1352325367608693,0.004479314441501398,273.41628780844184,27.462849121355507,-1.292845122592188e6,251095.8603846554,8.303966291771246e9,2.558063910266468e9
-0.00405,1.138756193132169,0.00437551224446853,263.9272001027468,27.246043889965442,-1.2583206110844002e6,255629.49908480866,8.288840620211332e9,2.726450254599669e9
-0.00406,1.1418331120712306,0.004320210438565543,253.94158502693801,27.2769561814798,-1.2376697527327386e6,264112.09301824315,8.538034901465724e9,2.918163161669773e9
-0.0040700003,1.1445832453787788,0.004255118237020711,245.00362620758844,26.526833222544578,-1.188574186635299e6,249589.18919439035,8.065745430541832e9,2.6822256876852713e9
-0.00408,1.1478492638883016,0.004149196696043322,234.18755723932568,25.91570789136395,-1.131283339905404e6,247939.60629568493,7.809989721480816e9,2.6956239567860246e9
-0.00409,1.1506307523258472,0.003992801187805033,221.6760093388129,24.259199073252287,-1.040729276290594e6,219973.04737000022,6.845791171380186e9,2.2180788008281183e9
-0.0041,1.1542459540359478,0.0038787564363710215,212.63073531100244,23.38523897791615,-979490.8275259763,210008.58254559743,6.397148138375985e9,2.090009771296386e9
-0.00411,1.1569461431981356,0.0038449788131590243,203.38818346986724,22.939828926594615,-935380.1129166143,207631.93733675347,6.207505840611534e9,2.0899609221687756e9
-0.00412,1.159178408684463,0.0037459330553005913,195.86912511791408,22.396401013721082,-881681.9071147214,204052.70871124315,5.899810946034211e9,2.069870250946683e9
-0.0041300002,1.1613362337057216,0.003659376510102488,189.91822694554284,22.445512093828146,-862812.3395109246,212196.76295990948,6.001452611084616e9,2.239535626367895e9
-0.00414,1.1638429681190439,0.003568487951719827,181.2631004786024,21.550672388707827,-809336.05689009,199611.33591728596,5.579217120930983e9,2.0279702701854303e9
-0.00415,1.1657499320885356,0.0035473564018110625,176.62875401822174,21.168720029809034,-783572.7073207159,194120.17743394352,5.386736849118183e9,1.9532435327865684e9
-0.00416,1.1677160027228917,0.0034668612346455668,166.86555330622235,21.027685811258525,-739041.1415257567,204092.0780866457,5.348012798201482e9,2.211609735760246e9
-0.00417,1.1689255116367865,0.0033967953855861136,159.22770245918306,20.612799213890597,-710410.0273519764,203739.50086831357,5.2052234905750265e9,2.249026267436694e9
-0.00418,1.1728779703773242,0.003343559616384517,154.78312808546866,19.839894615963154,-673674.0084156625,194117.02268304265,4.811864254120584e9,2.144374243856816e9
-0.0041900002,1.1756042834036324,0.0032196426168864356,144.7016518933626,18.35449968592947,-609100.2197422597,163328.72441273686,4.1249299273563437e9,1.5898077707890928e9
-0.0042000003,1.1779151969600081,0.0031931273903978677,141.14675201127514,18.081327201828447,-587951.1589463063,162713.960007768,4.008380022410573e9,1.6178481999028003e9
-0.00421,1.178589022108869,0.0030881309430536024,134.3894513639293,17.00728250772103,-543563.9399639508,147254.35506073505,3.5682401684955864e9,1.389005304481714e9
-0.00422,1.17956009448419,0.0030543764869633166,129.5682374280592,17.006245628429145,-529693.6824616592,150352.5186384132,3.566777559703763e9,1.4660272194971259e9
-0.00423,1.1825212595260712,0.002979295578647829,126.37009703052897,16.798915026666318,-513279.694159901,149537.50698540316,3.5111680330343328e9,1.4570558644547281e9
-0.00424,1.1836887181743259,0.002961826430900996,124.38469500349169,16.776666883820845,-504366.3604504486,156324.1934454354,3.5319636823314743e9,1.627733571295487e9
-0.00425,1.1865082886354281,0.0028265415896641054,113.93691419583872,15.530900326522257,-446717.73135375825,139749.36224903978,3.015696825473518e9,1.407899823016881e9
-0.0042600003,1.1883039562565616,0.002769531327008115,109.04844217767743,14.386184053417402,-398395.71546335216,122721.89323585984,2.5489515494156294e9,1.1807008325634544e9
-0.00427,1.1900710025034946,0.0026971704789942883,102.00167491882124,13.51004299759799,-357354.2510472824,113366.36318227026,2.2353060328626094e9,1.0843379175670714e9
-0.00428,1.1915453873662776,0.002699764674286428,99.56719231961053,13.140943420497921,-340163.7416979941,107862.72292793618,2.110266131562456e9,1.0012921980408211e9
-0.00429,1.192538824251572,0.0026038202996957593,92.97064342468146,12.309691137228352,-313608.20903465815,97918.3644631038,1.903906939804997e9,8.668295394796729e8
-0.0043,1.1950866332483876,0.0025073761076738425,87.77629262390633,11.951814544815972,-295911.77200468176,92241.20647657977,1.778741511804001e9,7.906875603834563e8
-0.00431,1.1966171056089354,0.002453030918390876,83.80440267840187,11.353929029805585,-278095.6437642591,83997.97519374143,1.6240935874278278e9,6.827543793919348e8
-0.0043200003,1.1978794281959673,0.0024287283898517796,82.136391511174,10.803814801787778,-259526.79025521872,76546.33928751029,1.471107949876505e9,5.905766449439504e8
-0.00433,1.2002368167764352,0.002418534308669462,78.66334791469161,10.126656321620189,-234881.2844611835,69697.93131540534,1.2891795324736936e9,5.209531397804109e8
-0.00434,1.201336610010672,0.002359746674442119,73.9085204306858,9.67561973480568,-219117.35910727453,64920.709055222316,1.1846421471347442e9,4.669841957149772e8
-0.00435,1.201906946423945,0.002354467611151637,74.47124968587464,9.589784679218308,-216802.62649608386,64229.24525607303,1.1714841285651793e9,4.589652080955643e8
-0.00436,1.2035259036022445,0.002359487045791645,73.16804921020673,9.52602048506019,-212441.50568252394,63761.1147526191,1.1670378261741776e9,4.5446680642601544e8
-0.00437,1.2039149626595316,0.002316508460270558,71.32994524015876,9.239424915042882,-207894.76694842894,61175.99831385088,1.1138078159647868e9,4.3154944651950735e8
-0.0043800003,1.2040740265909164,0.002267063695922427,66.94793015691286,8.77777076914207,-190858.11435490657,55904.58935122606,1.004953757626127e9,3.8102013627916557e8
-0.00439,1.2060010778513572,0.002201149090683093,65.11439207723552,8.567269328101935,-181705.6123646489,55579.711160401464,9.69033251281457e8,3.868518230559446e8
-0.0044,1.2068253906995619,0.0021933630484952285,64.45115646584591,8.425109227334337,-178106.17686380024,52374.229254375,9.245422169738575e8,3.3996923447021866e8
-0.00441,1.207087914704481,0.002162992189470614,62.871830917229936,7.894863565147848,-159358.18643140548,47620.345637752245,7.901592431569244e8,3.0876499327475226e8
-0.00442,1.208404621073867,0.0020765574998435564,61.29716886264127,7.967123949095096,-156697.18989330175,51491.0070755519,8.295396072861446e8,3.578973484614697e8
-0.00443,1.2092487616488072,0.001976317328069216,56.25251603417654,7.310219173558214,-136958.70359801725,45955.40472880121,7.132721068210164e8,3.0713757598356116e8
-0.0044400003,1.2109372573328618,0.001930294470113616,53.69551121676239,6.679444493835214,-123117.25113655512,40140.34427076566,6.072495323108357e8,2.561387822632663e8
-0.00445,1.2125287725088192,0.0018577834850880275,52.05023385611998,5.792588792015567,-103247.72706524478,29798.99317335668,4.353508772134864e8,1.6326388226153466e8
-0.00446,1.212366261612031,0.0018370809562691542,50.71410007734301,5.808938287276148,-100957.85391428307,29761.76291732453,4.3291898531593335e8,1.6085370914804983e8
-0.00447,1.2131293298152563,0.0017906043183792556,47.851019136617836,5.658527103197216,-94764.17967701679,29864.986179565934,4.177852717345258e8,1.6911340681768435e8
-0.00448,1.2149687917447947,0.0017747235916339306,46.31747947768589,5.774468668546301,-98646.53104678408,31344.03116862331,4.5153545269960916e8,1.8252834739868364e8
-0.00449,1.2163172021995026,0.0017575134190322824,45.246520840578,5.589975559434786,-94000.7023429175,29256.738249897306,4.135937711164808e8,1.6382049230102944e8
-0.0045000003,1.2185238770684756,0.001673314394492083,42.43685718253345,5.135988323590947,-82338.23422494416,25383.072745371897,3.458507255403208e8,1.3634206573310262e8
-0.00451,1.2186075239130973,0.0016474710556189135,39.75817877124347,4.86210543139153,-76750.43857561973,24045.8093722465,3.196038329446374e8,1.2813617652342069e8
-0.00452,1.219465084892411,0.0016254732448166712,39.495512410700826,4.833767163274314,-76371.57945585082,25168.872302600183,3.2883399836222756e8,1.4178918036534545e8
-0.00453,1.2213351240603614,0.00158354143913621,37.5649958082827,4.667326768971466,-69549.73235630116,24617.19512917819,3.006984182536355e8,1.4108476035829985e8
-0.00454,1.2207247780275083,0.0015463117256060087,36.63130969051054,4.342586250114418,-60815.37657581775,22552.318563998353,2.5467927978699663e8,1.3200787279163542e8
-0.00455,1.222179146795823,0.0015775656647225023,36.566450377115615,4.4989770405373,-63559.20547343655,23882.925246168314,2.803248391429692e8,1.406573480215298e8
-0.0045600003,1.2215329159095236,0.0015521570467153818,35.291254939187674,4.094206770371914,-56523.262153206786,20184.126117716853,2.2831181411762875e8,1.1185868387275131e8
-0.00457,1.2221792435970795,0.0015390018414165047,34.414968138189,3.7532081323449797,-51423.684025367394,16402.71718203528,1.8574590194433373e8,7.751923474990392e7
-0.00458,1.223526756915371,0.0015040699614894636,34.16857729509539,3.627660031996432,-46769.826231863204,16110.939081722709,1.7301029895538056e8,7.817115832087591e7
-0.00459,1.2240160769952442,0.0014885517864893694,32.52411035679876,3.4098532030291113,-40775.83064405217,16054.123198439665,1.5647247250860468e8,8.728963568200383e7
-0.0046,1.2244167871730176,0.001464429729429184,31.439196722647686,3.2476582414092476,-39631.620834232715,13962.077858104107,1.3717419914233947e8,6.972477240868764e7
-0.00461,1.224951989559803,0.0014494184165087958,30.80460309787062,3.2229052275759185,-38207.402193865375,15017.03588744264,1.420640870519658e8,8.014177608025934e7
-0.0046200003,1.2252160220272381,0.0014009241929323793,30.317017167529563,3.1929753789359414,-38088.91045288642,13770.127297164514,1.3403819452438332e8,6.5821756971200615e7
-0.00463,1.2254172236766425,0.0014324866366833564,30.55939656660721,3.523660364667997,-42506.06412460649,17666.821276069888,1.7265357963856384e8,9.72656677835408e7
-0.00464,1.2255818853879608,0.0013945467597972795,30.771961079701377,3.024333084016336,-34286.60196500553,13055.177584521829,1.181197045030461e8,6.251225683145587e7
-0.00465,1.2261814377508335,0.0013797060291356722,31.00747974434823,2.83825280612186,-31162.02153997994,11838.296837420914,9.989690548984608e7,5.639813779654207e7
-0.00466,1.2258640502408409,0.001325363120718282,28.7925282084321,2.809195795352281,-28752.153872529954,12827.142135888775,1.0344791601007782e8,6.748614595890602e7
-0.00467,1.226768925448096,0.0013503968817281688,28.790531340606556,2.9869377568379964,-31474.410523724233,15389.258844596208,1.2668348145855257e8,8.948831701069097e7
-0.0046800002,1.2272783080987286,0.0012741684051433726,27.336537221331753,2.7104988701939035,-29074.790477451097,11869.969955810046,1.0258729401901165e8,5.893124438031743e7
-0.00469,1.2269384612713963,0.001330235044898595,27.401467846112496,2.7012062480363377,-29065.875904461303,12285.332263359933,1.0275136960866074e8,6.376583071666247e7
-0.0047,1.2287547097850595,0.0013287913800411977,26.954405628365127,2.9017564921353225,-29275.131156572017,14418.510120881767,1.1915108875455104e8,8.114637015502948e7
-0.00471,1.2283948006361012,0.001308328892403472,27.106392506612977,2.631131844494521,-26680.207382906003,11375.016013549808,9.494673915210235e7,5.606684664291172e7
-0.00472,1.2279963642976577,0.0013137988217768997,26.427188333946326,2.4705819204655346,-25179.603023472853,9814.68646476957,8.154532233411476e7,4.444994301663731e7
-0.00473,1.2287071509205574,0.0012753212763384578,25.53209416869993,2.2337027782692847,-21694.952249582246,8562.812977809774,6.638563493564402e7,3.682642228534868e7
-0.0047400002,1.2293805381832024,0.001253359970769111,25.459965482296425,2.1270820691113075,-20344.749456243582,7295.391743482155,5.848261937598531e7,2.7884294285592265e7
-0.0047500003,1.2303672997452635,0.001287141431026584,25.351207943165893,1.6972891772582628,-14310.525391208295,4721.344204242847,3.11451965244245e7,1.5328146034129474e7
-0.00476,1.2320295329477544,0.0012329827289051462,23.318659791858558,1.508602175764277,-11904.5850081887,3553.4558997795316,2.195678743402179e7,9.7413667614205e6
-0.00477,1.2330713602108394,0.0012169003965882988,22.954272256364938,1.444658481229074,-10885.167689544913,3143.562816454866,1.98377322504187e7,7.574905393009266e6
-0.00478,1.2334018656904275,0.0012201554441137363,22.844439154938076,1.4889368082434475,-9978.797604592906,3735.355884775532,2.13889984011681e7,1.1251869187729476e7
-0.00479,1.233609264194237,0.0012132543889285556,22.23099198216833,1.2792037240942982,-8092.352416919943,2665.195457691915,1.3518107325474141e7,6.536817277781822e6
-0.0048,1.2326403785566402,0.001206229194671089,21.665274057666117,1.333524032886323,-9139.901224214616,3036.753548977644,1.5427221250808518e7,8.672845486422129e6
-0.0048100003,1.23297917990625,0.0012163039846177183,22.285411377382065,1.2684281772522814,-8323.486339079109,2549.183015395182,1.1130008255958274e7,6.396911609900669e6
-0.00482,1.2327847704333,0.0012039763029259823,21.590048998968033,1.2974416823202364,-7620.256050501139,2733.454523720039,1.1578055856674537e7,7.497258539975779e6
-0.00483,1.2340983577950189,0.001197678503445654,21.244638221554165,1.2085033634301834,-7280.682466382435,2304.404181245856,8.692185131171336e6,6.087896156301113e6
-0.00484,1.2342879889110363,0.0012643453533351383,23.371596022097364,1.1714615352895168,-7514.705247804413,1611.4921792468635,5.657425846904595e6,2.726051251404142e6
-0.00485,1.2348528034666988,0.001193982488025209,21.58841329169004,1.1318734152607737,-6213.7657826272525,1472.1205938792293,5.384151901481229e6,2.3086713378247824e6
-0.00486,1.234283702136426,0.0012234581458548178,21.986715191927548,1.0895003766142135,-5059.948429886822,1288.987497142603,3.4552044977194164e6,1.8083922862935145e6
-0.0048700003,1.2340291201812492,0.0011890903617588452,20.243087406308057,1.0161132809698346,-4318.019480386867,1180.8736427916817,3.0865949898101743e6,1.6393971144543593e6
-0.00488,1.234696133347657,0.0011842952433511367,20.473074798708808,1.062630728491304,-4996.71577776051,1450.5537223471965,4.408093396948113e6,2.571038060758564e6
-0.00489,1.2343880770196294,0.0011942089196615828,20.826231756411048,1.0723051838279645,-4316.386898604843,1576.0427686245887,5.240232159663206e6,2.9407681989566204e6
-0.0049,1.2350696602532227,0.0011663485333970505,19.84355081935593,1.0188728229124893,-4310.477781145506,1443.199475889654,4.0751468634958146e6,2.7327526248353887e6
-0.00491,1.2361987197801747,0.0011844367274899926,19.479325621507293,1.0155233550897529,-3689.415657250301,1559.1147925447654,4.065588770836519e6,3.197061509751344e6
-0.00492,1.2380799724664056,0.0011888567357997099,20.458667533558344,1.1292315252779062,-5726.474728515809,1757.8601800373003,5.55638933784449e6,3.785862693001204e6
-0.0049300003,1.237434536794141,0.0012029231980682426,19.74543530919858,0.9768361230181933,-4696.623372076257,1234.025293836426,2.5443990978748514e6,2.0475736452841817e6
-0.00494,1.2381138892377923,0.0011786980563579532,19.70871375180631,1.0628397577904274,-4710.216042183071,1443.0325311137458,4.831058808424693e6,2.3589713779758676e6
-0.00495,1.2379097499711915,0.0011835728315788853,20.418824273016245,1.0367348853199376,-5052.213364829927,1459.9537250838696,4.260115153594662e6,2.574385331810463e6
-0.00496,1.2375260454313468,0.0011553665887930101,18.956876687531782,0.9185999819423202,-3759.5566528392233,977.470851135056,1.6560489993183792e6,1.2158882989413526e6
-0.00497,1.2371257570114276,0.001141896464541661,19.715827962926483,0.9329771996536728,-4023.657687463522,1017.6837968319312,1.5267447144984473e6,1.394602903076461e6
-0.00498,1.2372541661770526,0.0011638338283958022,19.981644958963127,0.9980927814334398,-3360.0735117114964,1060.3254174295964,2.37526528664064e6,1.2697386548419232e6
-0.0049900003,1.238223103267969,0.0011821985629320087,20.258628325104766,1.03925480713468,-4745.502463887362,1337.9152952298289,2.996589625531788e6,2.0438890380280183e6
-0.005,1.23881367044883,0.0011666551615588578,18.750343344691707,0.9625595011667055,-3553.8700641995492,1071.9709451096653,2.3079045502952733e6,1.2814375703274864e6


==> anc/Figure-5/d2_L254_rJ5.0.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2385984256865246,0.0010676881054398001,18.50581023536679,0.8322166668669256,1699.3457103924213,822.421558124701,541818.3692066305,837588.9929619257
0.00499,-1.2382899142991213,0.00104024767844774,17.925197928500232,0.8522632442243069,2326.8254820952543,821.9796492163487,980372.2006454157,831497.0326577555
0.0049799997,-1.238408943265236,0.00104757717582974,17.851765254049056,0.8365255325901377,2269.9842796470475,796.0216039931106,880203.9835487395,782537.3559849623
0.0049699997,-1.2384172403777345,0.001093545185934997,18.50025204100194,0.8640480109683198,2996.9119193477786,903.6207388237835,1.0658139354880336e6,923370.595922188
0.00496,-1.2384925475160153,0.0010765150924327727,18.441859707294917,0.886955788405589,3491.369250178069,1065.2139770543056,1.97037844209225e6,1.2584935325541422e6
0.00495,-1.238251830641797,0.0010593175720875737,18.50812842159161,0.8720904397545779,3574.015382155943,1121.6732017486863,1.7261574893225525e6,1.5123850040045753e6
0.00494,-1.2390935659652331,0.0010637341163547698,18.709479541333724,0.8748476595683806,4082.2397118610475,1089.26611503071,1.6354883704696964e6,1.49973395078919e6
0.00493,-1.2394224686629887,0.0010660646969016191,18.830541206549437,0.8787303077823755,3798.3771194246065,1179.6895387802927,2.0755724436484966e6,2.0511944737019327e6
0.0049199997,-1.2394368479867202,0.00109839431573907,19.142534856853473,0.9489650835203888,3255.650996754812,1425.4584527324691,2.8858571857035533e6,2.9852404671537164e6
0.0049099997,-1.2402688320754864,0.0010947450491314438,18.362995865013538,0.9533483384007805,3384.678538456291,1503.0985005467057,3.6556781018756856e6,3.3431614495700425e6
0.0049,-1.2403186470284162,0.0010895009016633895,18.256833136768932,0.8880341799456232,3563.543033142187,1193.5512173087395,2.194319299052866e6,2.2508846428461466e6
0.00489,-1.2396076006971666,0.0011141283781437546,18.494890620244856,0.904415382880434,3566.254160742736,1142.0422559777148,2.1732950802545366e6,2.0786517763128623e6
0.00488,-1.2396031481778325,0.0011182549275404036,18.290793356814184,0.9327530696462866,3334.5298791101,1366.370913312764,2.7379610566721447e6,2.6938577787575903e6
0.00487,-1.2393471980206066,0.0011144982916567506,18.319475856248467,0.9608845048261996,3150.865944241473,1521.6517446162932,3.2819934220301835e6,3.1764305901438817e6
0.0048599998,-1.238610197921779,0.0011416523218609476,18.455033124000135,0.9063922723698288,3773.164291791671,1245.8008692929523,2.1473939933863375e6,2.2948685119210053e6
0.0048499997,-1.2386882107475585,0.0011548685783062766,18.560958873576276,0.9022467339281185,3688.4220587496925,1183.749396200803,1.9702148187538318e6,2.0873276100803963e6
0.00484,-1.2388609035711915,0.0011506214017705288,19.20133599671559,0.917299628025967,3753.7445757497785,1172.4700184530789,2.119830363770471e6,2.0722038662625817e6
0.00483,-1.2390162200463863,0.0011493852988197532,19.383744893689137,0.9156909099284617,3934.9539888350373,1093.2425147942322,1.7148938262966755e6,1.747873842980185e6
0.00482,-1.238887428658107,0.00116032427943366,19.075100618622084,0.8867567355073446,3342.906228432541,884.1250028715485,823892.1587015049,1.1912518174018988e6
0.00481,-1.2385539589568346,0.001158124903440775,19.09104432908163,0.9077043105252255,3445.3733776975632,758.486264677535,940048.182148646,699989.3047638483
0.0047999998,-1.2383275964013678,0.0011411941404004685,18.90519958608409,0.9542262873532522,3999.6923012900897,987.6085271609674,2.558430900276399e6,1.2250225160282308e6
0.0047899997,-1.2384883462259766,0.0011566856906975636,19.351626314552824,0.9917413222965668,4059.003896072527,1248.4108984130492,3.347554482150955e6,2.0602616619479584e6
0.00478,-1.238189588923925,0.0011742533360523059,19.16046488897701,1.0103833577595092,3367.550438164772,1259.670745273105,3.6640385151563613e6,1.9868368904303322e6
0.00477,-1.2377965656617218,0.001154568346694657,18.873953193682574,0.9618285393906094,3623.2604223147864,1235.5062897583675,2.999835061164646e6,1.8685049478317944e6
0.00476,-1.2380946079485358,0.0011319618744117727,18.333454372762574,0.9386142776788022,3514.7167647760975,1263.7088598311557,3.0204164701748956e6,2.1438443586304407e6
0.00475,-1.2379862050389634,0.0011182209128076336,17.7199173930097,0.9469686907264441,2884.4724012362217,1342.9064758639806,3.7208009463730296e6,2.350098161795695e6
0.00474,-1.2369815386402367,0.0011329431215223954,18.02017799295847,0.8769156310164425,1724.7549601969965,988.5386013913244,1.5445453030607505e6,1.3905516695908655e6
0.0047299997,-1.236240271119239,0.0011474804760315364,18.64678915624036,0.8545653131824245,1661.230519988612,806.237153728644,500266.48427863605,903428.5705656736
0.00472,-1.2362977355317386,0.0011701936085225673,19.187912101483235,0.897092440531373,2170.971689044919,903.718615332744,627627.2642695998,1.139751236229094e6
0.00471,-1.2358312599464871,0.0011927208644437453,19.366966494326316,0.9202049453344283,2789.1025910920494,1054.4822423037845,1.555824381751073e6,1.6108329212002172e6
0.0047,-1.2353003351845717,0.0011932472949982866,18.95343386589346,0.939294709723435,3293.994364453045,1114.5256511470204,2.679041438869589e6,1.596419011291628e6
0.00469,-1.2355771048339859,0.0012111519523407513,19.112113328294562,0.924412598241764,3343.8571688763773,1086.7772050078875,1.9008395483160235e6,1.5737107482713172e6
0.00468,-1.235593316410742,0.0011997240931355432,19.633395981964537,0.9369214160577651,3470.558094533663,997.5415445757923,1.2288765922826175e6,1.354252873943025e6
0.0046699997,-1.2347361391010738,0.001175809274019018,19.65801513373323,0.8980483912650957,2678.1741450260056,849.7631011464068,107633.62944333364,978264.8131267569
0.00466,-1.2341564488712895,0.001199000639199243,19.90419730327339,0.8968542684230183,2360.6959421574315,767.4050140051513,-240816.33621808433,745018.1325265721
0.00465,-1.2338377772963862,0.001214955801044148,19.99829492711719,0.9429731551028343,3574.539710256348,906.3137813913186,949604.0449179965,1.1203313148411515e6
0.00464,-1.2331782985326152,0.0011951951910932357,19.694991669813,0.9371014402059763,3968.180828904537,1064.9775574482069,1.5763999390402602e6,1.4878384289214758e6
0.00463,-1.233074782697851,0.0011728908872484828,19.82937459369417,0.9738931078613252,4130.202472441673,1126.6389567891536,2.2174806054080827e6,1.3970971273107994e6
0.00462,-1.2330479026597665,0.0011998276493537126,20.22175019396512,0.9740624697572753,3586.2471147190913,1071.2103453107534,1.9063019809827532e6,1.236964538410589e6
0.0046099997,-1.2332026166225596,0.0012135239437871728,20.289778786107274,0.9300635396869156,1576.466418563802,949.791597110197,810331.9721200602,1.0244926588698004e6
0.0046,-1.2327112272607443,0.0012203857065330441,20.8831824096545,0.9229523657134235,1413.1019614723994,913.9056308867285,-300997.9922474431,989103.8963813798
0.00459,-1.2326768124581045,0.0012304309676064318,21.108667211084963,0.9172510130234737,2893.81602236705,842.5736730903827,-1.1992082361240492e6,835429.4328146687
0.00458,-1.2321706645575177,0.0012437856052796338,21.419377388830103,0.9438587155828811,3942.6211999305774,886.8638612283456,-586333.9086002104,831094.2134058786
0.00457,-1.232025655561815,0.0012398505987928602,21.330709718775267,0.9335358318656621,4674.2953630247885,942.375075499308,-443867.36526385776,1.1042979418398857e6
0.00456,-1.2320880046538112,0.0012634206532111834,21.676345331202324,0.9786906338444352,4825.6756337468305,1045.4447095892697,66948.1149944121,1.2360401983418944e6
0.0045499997,-1.23220825444287,0.0012706347480229494,22.456436369768007,1.0347887516270462,4295.521236440039,1080.874045060341,304361.1571772502,1.1699611559921694e6
0.00454,-1.2317685173033195,0.001247889477662748,22.06922733763618,0.9979706741403974,3676.258504524021,1042.1784302329206,154868.64739677898,1.0681216186922041e6
0.00453,-1.2317815200420887,0.0012087492419686986,21.081914533460658,0.9534044776444791,4011.0973390018107,988.2019982342198,561651.3665492537,1.002982727471292e6
0.00452,-1.2321152324777338,0.0012056679813061113,21.090893055549135,0.9426843751188198,3661.3843047349355,963.7417508468836,289319.0709357273,1.1603104932455134e6
0.00451,-1.2319327408708982,0.0011921954317203485,20.636440093739207,0.9664926111835185,2949.5727020115182,1052.3333097981258,1.023278469578352e6,1.4525149518840427e6
0.0045,-1.231489061086622,0.0011730572202156575,20.30461560972709,0.8869915276764243,2196.41392729538,797.751206328628,-571567.8088602078,813857.864239305
0.0044899997,-1.231263188689549,0.0011461991226969438,19.78412241446241,0.836856860708909,1790.2218404830132,738.1711619639925,-887192.2404519,752952.1965997576
0.00448,-1.230910100386036,0.0011256145838265058,19.644813067812702,0.8380851503580156,2074.4267683228895,685.0150326091434,-993173.5850115913,619849.3063351726
0.00447,-1.2304332430833975,0.0011274335540414435,19.64392194661836,0.8345223386451981,2471.225941834447,662.4633275492312,-1.308101462410027e6,636660.9893269637
0.00446,-1.2298433717599626,0.0011590457605578667,20.121814834820828,0.8490162836694363,2322.665069116535,717.61494151475,-686076.7582922156,704416.8172302338
0.00445,-1.2299714998561526,0.0011854328544139165,20.35126836476283,0.9257407551656915,3099.9893435028566,929.0819939424766,912045.2075395605,929179.6698589768
0.00444,-1.2299348113964839,0.0011638735339960342,19.76489850852689,0.938834498438438,3625.416166905658,917.7894389591927,1.3602911751449248e6,852399.1350106018
0.0044299997,-1.2306595927022463,0.0010935692845576747,18.543855037256627,0.8554446478829857,2877.769278590673,860.4259323543466,592112.5674480576,852740.5212373325
0.0044199997,-1.2312268209935553,0.0011040147717200591,18.821342878723815,0.855259777819651,2743.2098727724524,890.3470627509358,527520.9199511446,867836.3891164097
0.00441,-1.2309480406158202,0.0011241855053681392,18.89040469335401,0.868150568260844,2832.8086491411736,923.4025126507879,756758.6698537632,931097.9121458677
0.0044,-1.230231963180567,0.0011585356113055214,19.415599646859544,0.902086607615528,3105.3898388414013,891.6920528613434,930431.9711561085,854449.9985353786
0.00439,-1.2304694748698246,0.0011246276254320803,18.99373320925734,0.889711275644342,2849.968731093927,929.318267745006,1.7488412769950589e6,929639.0032856631
0.00438,-1.2307784584706059,0.0011168229066619846,18.567097230770894,0.8461858753055186,2416.6542473994327,873.3014828021326,696883.9248419274,910661.6737947309
0.0043699997,-1.2311637938526363,0.001126202948715191,18.77396967272086,0.8460848395644173,2705.2298668789117,838.2958579176498,426393.75160368625,841061.8998840579
0.0043599997,-1.2310527550465802,0.0011297482244784901,19.089958939531595,0.8749844343218237,3001.392973850526,813.3255862779714,469844.9420044115,755901.2411559918
0.00435,-1.2305157372485365,0.0011333727037771593,18.909151818724226,0.8425884352682178,2595.3750790282056,679.5117567559115,-352706.42965443264,566938.5741579882
0.00434,-1.2297425138375,0.0011117253689921283,18.21501219273035,0.8068059961359572,2100.3900956483308,678.2416705544892,-228556.53107673785,548553.4393293789
0.00433,-1.229671619822071,0.001117503268208302,18.446998847331134,0.8442024978956951,2735.3423754864366,743.9174660981352,233145.37582764303,705842.6116561303
0.00432,-1.2290330202227535,0.0011294427660755318,18.767327984461797,0.8761125666782601,2754.279354593193,875.1407015260078,848279.0019175854,948044.9570949633
0.0043099998,-1.2283591653785164,0.001153171143574938,19.813584239821115,0.8802881572539167,3030.226278283125,826.8971469402476,113971.56125508844,779177.2757107874
0.0042999997,-1.2282824446526381,0.0011619173135441253,20.450459665115396,0.9191248757269999,3833.7271939038856,912.5012895539679,600011.4835366802,952743.4991657748
0.00429,-1.2280883359632833,0.0011504593656980078,20.086353805920762,0.9323823784373484,4436.189827777096,944.4216746154942,1.1189361668607185e6,946350.8132470888
0.00428,-1.227781889749607,0.001147985414581227,19.876190213093853,0.9072615898603615,4665.3897642364,800.4659768559973,668361.9456157164,756556.0042061785
0.00427,-1.2277815827806626,0.0011422068451312358,19.682227268902103,0.8758297044930062,4088.6535275297206,777.2063641445694,754471.9452029669,735326.4721670215
0.00426,-1.227447021830276,0.0011627116247255405,19.757937596241813,0.8574003840072341,3944.314438586157,754.1071370153912,142523.7234232617,805823.8272713046
0.0042499998,-1.22717609093496,0.0011866835427940257,20.212559779940687,0.901371016002195,4659.225832138914,872.5875889205515,717748.203797967,835876.4092165296
0.0042399997,-1.2276234962277333,0.0011797410071181138,20.562919133286805,0.9490351633674712,4819.989813830562,982.9838894116251,1.7424796692558564e6,963496.1493879157
0.00423,-1.228281448603516,0.001173816034229335,20.360587654324476,0.9633926995173436,4284.162615239212,1086.6661076336839,2.17921459079053e6,1.2348414801631954e6
0.00422,-1.2273140191185539,0.0011940823613843295,20.478693172026812,0.9295858183321158,4183.668737038623,1010.109658858032,1.3625964093097104e6,1.0727348204520887e6
0.00421,-1.226657409593748,0.0012004269297032125,20.356992960074233,0.9247083933281455,3716.552822089672,964.2904979194744,901870.3600352315,1.0958743366183718e6
0.0042,-1.2264961433831063,0.001192407010584571,20.509088453711087,0.9105979080524724,3124.8443508846585,895.1843473231136,237953.73095427558,1.058500003018423e6
0.00419,-1.2270139607647448,0.0011364389130581994,19.96622534711876,0.8934783140931984,2211.7878714810026,843.844608050139,380282.56349366833,916205.9135013814
0.0041799997,-1.227038400525881,0.001103448595758009,19.56104845970885,0.8590683550414205,1861.3039564764433,794.6644550903354,280766.59582766413,747528.6935906559
0.00417,-1.2263628636484367,0.0011183531760843776,19.397001819478863,0.8504298329663295,2778.0192781071405,795.5117724528519,350212.88450103434,743657.0718944639
0.00416,-1.226693816284866,0.0011090889224346814,19.26003233738206,0.86822810279955,3418.528238724548,887.610033520819,975590.7116222061,930607.8501313339
0.00415,-1.2270954179610363,0.001109047559441869,20.058865481016184,0.9232951817862138,3393.470996218221,1026.8300747227258,1.3560790576702594e6,1.2199795650929061e6
0.00414,-1.227598671789256,0.0011510838508168532,21.129757034875595,0.957352396863719,3364.106125762987,1104.1024431116675,1.352694262459181e6,1.2996684285989718e6
0.00413,-1.226579477860547,0.001176511068113091,21.36522884698121,0.921312807429193,3216.471822540663,1048.8777375862976,15135.842512385003,1.3939404179979344e6
0.0041199997,-1.2254122640645504,0.001159051188648909,20.678022243551684,0.9205826522922509,2789.4632379476616,1113.2692618858807,769918.4061845074,1.9491991425017202e6
0.00411,-1.2246684656698243,0.0011460065343656544,20.903389164670674,0.9041390486540866,2946.7551207204847,928.8694061526603,172683.73556179288,1.2478490554541445e6
0.0041,-1.2250917910897465,0.0011438161084123839,20.99544743509946,0.8761300227490652,3257.445172764606,788.4836620818967,-716174.8797556666,780792.7519183105
0.00409,-1.22547574728164,0.0011239044869614256,20.686526333212424,0.8854284776627589,3505.20931173213,805.8411563120885,-297675.6506281219,779429.5552002888
0.00408,-1.2250382651587899,0.0011159266010570608,20.45173707575424,0.9194315191999773,3559.4859172218803,946.1252819705381,849714.8449189176,905208.7787099625
0.00407,-1.224818708533593,0.0011182719625695435,20.35883467022505,0.8833130581228329,3354.331138297912,887.5960573368499,233146.8012013291,773617.3377109627
0.0040599997,-1.224505078297459,0.0011213954229523412,20.251208939483234,0.8923390823035354,3388.6154212109213,832.9705494536241,628058.5853564542,695513.0712169447
0.00405,-1.2242778160270495,0.0011234395383289601,20.1688801051128,0.9304137854930028,2983.1570322021994,861.6267916849823,1.0952671837271391e6,769600.4130484075
0.00404,-1.2242847386067393,0.0011559818484757254,20.82712139565122,0.9836668611372213,2136.8134617672313,928.6772494028608,1.2121331228479003e6,863419.8258899263
0.00403,-1.2227968241697265,0.0011926331399219894,21.561344970689465,1.038025986691288,2629.10918611638,1105.374536394648,1.851816851394507e6,1.1674840078843967e6
0.00402,-1.2213893897422852,0.0011993354061392478,21.322344302313205,1.0426778882608208,3999.495914753657,1234.3951717351547,2.6868353157866057e6,1.690690311042712e6
0.00401,-1.2211273638714841,0.001212944595744774,21.35887415779761,1.086487149724916,4192.538252839316,1444.6866144290286,3.546556086090962e6,2.5972441762477513e6
0.0039999997,-1.2213979803519535,0.001197701327943152,21.419801414381205,1.0637539809908907,3726.559549852061,1251.2087441721635,2.6937057124371645e6,1.813971920281439e6
0.00399,-1.2209343842819342,0.0011924477870334177,21.197051722491548,1.055745416091607,3683.2572715666593,1202.582459608013,3.177462411933749e6,1.370143681465652e6
0.00398,-1.2207288556531228,0.0011819817515566163,20.669879091037583,1.001789375212286,3524.567471356952,1104.666921325005,2.859712747129745e6,1.1530853588089785e6
0.00397,-1.2209316412187505,0.0011828972916532508,20.974453250283524,0.9913252428908642,3341.2557678873313,1062.7979032832932,1.8900494787912853e6,1.1021714278400266e6
0.00396,-1.220709424107908,0.001204767545203417,21.583469622392297,1.080425464335575,3639.2077128233627,1317.2947922430976,3.161821808377181e6,1.8870948576714916e6
0.00395,-1.2199873839291009,0.0012126522759524439,21.9288538857974,1.0819491015553133,4152.928055688715,1537.7115237388814,3.2764697457015193e6,2.46800589649492e6
0.0039399997,-1.2194048764793937,0.001174177408896954,20.555566751582464,0.9972852410112885,3452.125644418789,1334.3316534992919,2.833515091515764e6,1.8392767891663874e6
0.00393,-1.2197009110891592,0.0011426669341144775,19.862457635362652,0.9286688959040333,2546.083465118146,1087.981799612172,1.9460966984248667e6,1.3563631793407176e6
0.00392,-1.2197356644543953,0.0011515844754190656,20.303694533641234,0.898657497983148,2478.917698103236,948.6211576913691,566742.3177755515,1.1853781551893125e6
0.00391,-1.2199069835451173,0.0011799821827628116,21.120394254574265,0.9436988662185096,2999.8955727297844,947.0773176129989,-145304.81915015657,1.1567404493851976e6
0.0039,-1.2196599117513662,0.0012055080973814567,21.388277429402937,0.9606622419922162,3031.9943815777488,983.7135382133654,-111475.26075237257,1.2290725088704487e6
0.0038899998,-1.2191708630888667,0.0011816717043284558,20.994469274005763,0.9815441023282898,3632.3307427008817,1117.4744934852727,1.336465847543932e6,1.5137529069117345e6
0.00388,-1.219438458687696,0.0011805380020230404,20.76188338858617,0.9843827042819029,4554.546528684953,1078.8933700828395,1.845631762028747e6,1.4273637558542169e6
0.00387,-1.2195467526235346,0.0012166472328018088,21.20397337189717,1.019672088528074,4811.410200431753,1155.4089850731043,2.6524247633445794e6,1.6696040863477045e6
0.0038599998,-1.2190472557750955,0.00123516925770487,21.677350992769654,1.0497029621053833,4672.698434412193,1308.9689301372819,3.015470585012285e6,2.128568594263465e6
0.00385,-1.219311585094432,0.0012211799746910468,21.311947529055395,1.0919131780058369,5463.902780145672,1501.849093501104,4.214483250461501e6,2.6624705039740093e6
0.00384,-1.2191072862804668,0.0012022408695540315,20.9706025411468,1.0565632064860953,5728.296230782267,1379.421154666537,3.4682318535074657e6,2.220688805356037e6
0.0038299998,-1.2187144189727512,0.0012228351275064085,21.641162289509506,1.088263469466794,6659.939324831096,1274.4289334898904,3.706118848239524e6,1.6148368348467913e6
0.00382,-1.2192073573980453,0.001234064710974961,21.8367577160206,1.077444090380432,5861.189595100067,1177.8980602590066,3.1047425207254454e6,1.304486311887623e6
0.00381,-1.2190018333543946,0.0012555246133239,22.361550952805217,1.0526837479404993,4649.214583252812,1167.4245775942738,1.9974324963007998e6,1.341707435825763e6
0.0037999998,-1.2186984558127938,0.0012207392896216999,22.273347248415032,1.0592823587729558,4237.594836154308,1194.1984035000755,2.0560454582623397e6,1.3678462925492977e6
0.00379,-1.21819795582998,0.0012007692955413902,22.919814218437036,1.1102126208578682,4100.209971502366,1204.6339388955937,2.458063641366963e6,1.3519678792712647e6
0.00378,-1.217608313573143,0.0011892495170872893,23.05660790078753,1.1514376145772602,4959.194786176724,1356.9859780012835,3.071934781309486e6,1.7046345565977006e6
0.0037699998,-1.2177119967857413,0.001189219515881985,22.968305362877793,1.162931294074328,5040.940785411678,1549.4795540751409,3.522568978678562e6,2.5367526663870215e6
0.00376,-1.217424706834179,0.0012057779094129324,23.222169313032687,1.2118702220909787,5590.159576342262,1783.2896414899442,4.596669221061267e6,3.3862544378370023e6
0.00375,-1.216654954687109,0.0012515759047957962,23.621037944533203,1.243654792453583,5500.503785606953,1786.376759291982,5.082323557758651e6,3.592818248115898e6
0.0037399998,-1.216440166765137,0.0012636176994140797,23.526107771256946,1.2446538781754901,5541.144383557553,1582.1960340842663,5.327666597652111e6,2.5287180968042277e6
0.00373,-1.216053638257128,0.0012442287749751743,23.360587700009315,1.2260151551886809,5890.947562289425,1565.805598275227,4.605467582896964e6,2.3933361466869456e6
0.00372,-1.215105906827733,0.0012317076467105675,23.468877687822033,1.1793005570300443,5586.530129362663,1430.2414554416587,2.61902918992383e6,2.0815364856300673e6
0.0037099998,-1.2150788016149432,0.0012305702897031697,23.447317708850452,1.132285466933454,5607.693654101879,1176.4394117990123,1.2638899291613398e6,1.2449191587867169e6
0.0037,-1.215548032891699,0.0012370471050529234,23.48590846511754,1.106313690330447,4931.175652614011,1144.832837329281,1.0212054973864674e6,1.1420244767371381e6
0.00369,-1.2157901262666024,0.0012408856292104933,23.27403612227529,1.0565862284887175,4688.674101796417,1150.4545988705856,730579.1932494446,1.3470599651182815e6
0.0036799998,-1.2157514451881821,0.0012494613838555122,22.573615546781635,1.0500326796617487,4366.141299424557,1164.9996217014173,732667.6929034727,1.520386759787689e6
0.00367,-1.2156947540525387,0.0012657885991568868,22.749281860109942,1.1029644275388002,4254.524273132946,1266.3042872247433,1.8709214763653877e6,1.631699182785259e6
0.00366,-1.2155449083429692,0.0012660747135116606,22.554206095744934,1.0498826106422159,3944.6638375987554,1109.6978333098455,924752.2443461742,1.292601619154845e6
0.0036499999,-1.215330959271877,0.0012618813003613164,22.503952257268637,1.070191780391385,4861.749074416677,1228.3702623349197,1.1554776901094061e6,1.821684473962553e6
0.0036399998,-1.215262287468846,0.0012525377821968502,22.429658469890033,1.094951288210468,4947.5054589957135,1502.600576082493,2.1622268102872e6,2.735124469287376e6
0.00363,-1.2154106679596661,0.001259110689621051,22.53950361814673,1.120213652791874,4800.448774847947,1649.1656824231827,3.048178061609742e6,3.2170177016582335e6
0.0036199999,-1.21536323199834,0.0012493800503360075,22.435689109389944,1.0669006030008028,4044.352327702554,1428.4812900861673,2.0424995567037268e6,2.299521759695582e6
0.0036099998,-1.215369171975487,0.0012478784537879168,22.3484543452973,0.9600441408481462,3421.777065789149,989.6655542618233,-665494.2291155208,1.2028992002937768e6
0.0036,-1.2145486543829085,0.0012338585615829303,21.88035353630176,0.9347864641617539,3566.531594720788,890.5553333306854,-1.1512100063886212e6,959044.5744514772
0.0035899999,-1.214168506639063,0.0012378941324571856,22.271177982941452,1.0117991223044067,3840.3031070095094,1050.4056236857466,471909.64077494235,1.20255621961665e6
0.0035799998,-1.214021361839159,0.001244234873718987,22.397586538014348,1.0482821344658102,4345.872126459933,1128.8968956049775,1.0270568791258363e6,1.32279625527016e6
0.00357,-1.2140480611474584,0.0012393717049239128,22.429174524034853,1.0772663743655888,5800.886257519025,1242.260254849929,2.174071896087782e6,1.6671414220984075e6
0.0035599999,-1.213990329667873,0.0011908542596400858,22.143879675119905,1.1181070019443053,6229.488464051573,1417.4063788571013,3.6703667894029403e6,2.173834565719299e6
0.0035499998,-1.213881037147461,0.0011858033570066875,21.8909799748056,1.0738487970702633,5270.892933522368,1188.9539068706113,2.888577995789927e6,1.5785501184895395e6
0.00354,-1.213514586837403,0.0011843757650486435,21.80169158453487,0.975158500816826,4173.737778643447,987.7582229317729,823913.7360220164,1.2141075384147116e6
0.0035299999,-1.2123299613985346,0.001225333859796408,23.294273689173554,1.0420247398478846,5188.149757759176,1156.4372828067928,1.1123762852907316e6,1.4753317148091388e6
0.0035199998,-1.2122536894866212,0.0012342104954418988,23.466171036224296,1.0737276542384238,6034.827382884289,1222.996112579471,1.58991192375442e6,1.5628688868278891e6
0.00351,-1.2128275432397464,0.001235896186831263,23.576038426143647,1.0889651660366817,5467.20397458515,1178.3904750984595,1.317772413967446e6,1.502192380995813e6
0.0034999999,-1.2126840515560522,0.0012474624205330704,24.15084567483241,1.0905295571010776,5407.262326525604,1154.5299429134968,834883.1009174748,1.3658719109659807e6
0.0034899998,-1.212174059422851,0.0012473058320476911,24.198086773323094,1.1208890828133455,6133.699609312114,1269.4674792302992,2.3971601897432557e6,1.5875702533631143e6
0.00348,-1.211904715013279,0.0012737268588791462,24.76830656153563,1.1713393493860487,6588.302613732516,1352.2858522370457,3.8866794979013097e6,1.4516587664681002e6
0.0034699999,-1.2125912241041994,0.001318803542962234,25.50355786766579,1.203237757824396,6605.043270504263,1391.481987437995,3.940639423072168e6,1.5799026355992043e6
0.0034599998,-1.2127462673184588,0.0013136863738655634,25.30300489686968,1.1466299521911163,6069.268215368551,1171.287672583891,1.162916054384217e6,1.385834781108867e6
0.00345,-1.2119357035884755,0.0013068414819955806,25.352489131119818,1.0783396417697166,5096.0576367660415,1184.2086488606913,-340863.14805070305,1.5274207413937314e6
0.00344,-1.2115930866164046,0.0012743514119999309,24.466635328422893,1.083908946258737,5091.59973320556,1274.8335825513047,657369.0683384632,1.5187231279302754e6
0.0034299998,-1.2117430390561525,0.0013028861199217909,24.265464083137974,1.0744517405888212,4446.819622465723,1169.3495530435266,338204.6475332964,1.3741652357276448e6
0.00342,-1.2113976690121109,0.001315031772420836,24.3272068042341,1.1001451528593935,4662.35295480443,1228.0436791148281,1.2011357420494321e6,1.7365910378151305e6
0.00341,-1.2105306350381821,0.0013006751777611006,24.302246595182286,1.105670635535563,5435.211019048161,1356.8916623718642,1.5703361750868885e6,2.217027999449676e6
0.0033999998,-1.2103075238877918,0.00128124623131628,23.921731789696373,1.0765748965339672,5695.633816770798,1289.7924132419541,1.7236504295485346e6,2.0030655451703966e6
0.00339,-1.2100739754430672,0.0012858888944938533,24.143441066791606,1.0921386538365185,5097.731300038457,1255.6703673607908,1.3480465032839882e6,1.8708987353286056e6
0.00338,-1.2092098774099618,0.0013138194146101578,24.2816469022567,1.101460932673944,4566.235419631292,1371.2561246919254,777600.5697313497,2.281265120250685e6
0.0033699998,-1.2080958377106457,0.0013413636601540375,24.78341735051105,1.1973144565831988,4117.584478902358,1856.1469554635735,2.903320551926562e6,4.0995328644610466e6
0.00336,-1.2078523122398435,0.0013346258761896196,25.11482554396623,1.229081514269812,3919.599044779998,1977.8210753076328,3.254782689721311e6,4.496933134873826e6
0.00335,-1.2076476081039067,0.0013299893598606683,24.65846709566151,1.141602579044769,3496.873547756775,1586.7707939904426,1.3587606013443337e6,3.165587890366964e6
0.0033399998,-1.207375922596583,0.0013122535331982171,24.25606975093781,1.0995433133997459,3492.944614455978,1406.6085350157182,659833.5745698926,2.376233834326361e6
0.00333,-1.2074085032304684,0.0013105147265087963,23.94779745854184,1.1167516009298573,4074.3278799555524,1652.5299019913323,1.4605370436068627e6,3.343143194654608e6
0.00332,-1.207754968192578,0.0012851377833642745,23.620911048800735,1.1127828594731366,3758.160374280692,1803.1445215569445,1.8764721826865815e6,3.997006880309598e6
0.0033099998,-1.2078620474745123,0.001278715526622735,24.196621580931936,1.1571067052975024,4192.8449324829435,1666.857986622753,2.2861162431497443e6,3.224997092995416e6
0.0033,-1.208430824701074,0.0013125464874577527,25.619826594319967,1.2849071991585208,5593.1388179906635,2083.904906697924,4.566874269285776e6,4.710271462795711e6
0.00329,-1.2080326390124978,0.0013141347746351594,25.72610440098421,1.391633804970578,7610.220148414712,2810.9311642140524,8.945554249556167e6,7.7244962222189475e6
0.0032799998,-1.207291271866406,0.0012986405456564185,25.709711912672137,1.4453584707514895,8498.43474564624,3583.280200763424,1.174885083833469e7,1.1394534733422738e7
0.00327,-1.2070491186059578,0.0013105564501935704,26.885591364570605,1.4304835599189316,8720.24563856814,3258.249335071654,1.0152480561638677e7,9.816605363679824e6
0.00326,-1.2067944115890632,0.0013416586187346207,27.59455576875393,1.4699400004250107,8843.00844192131,3111.025350814154,1.0702531383372962e7,8.725528426433109e6
0.0032499998,-1.2067144025800787,0.0013148511935540696,26.713817705352078,1.4050993413456643,7902.354198835482,2682.7932757456956,8.264193738917079e6,6.763994763839973e6
0.00324,-1.2070659981088863,0.00130800016230992,26.709873180413897,1.2934036228058312,6764.149434426322,2053.913009704262,3.70955693609228e6,4.030484565625127e6
0.00323,-1.2069667106307609,0.0013165058167921807,26.57839350115293,1.2765853219284864,6358.420689083023,1917.3817546824519,3.909693539663984e6,3.420025551462802e6
0.0032199998,-1.205808990758009,0.0013523566103170643,26.238155775168185,1.2832216641330998,6639.7894454730285,1851.1765314099603,3.964276248840142e6,3.3185232566722347e6
0.00321,-1.2052064480472666,0.0013316882850861803,25.752111807991394,1.242640226714583,5356.115327578582,1629.3218201186037,2.561719985297881e6,2.57124845241316e6
0.0032,-1.2055045821664063,0.0012818597825569548,25.107366842110448,1.225118413487702,4592.883065817835,1610.8132845486864,2.4734867751281247e6,2.5959694763066205e6
0.0031899998,-1.2050773981299812,0.0012951161890593311,25.062411594896822,1.209907696595604,5051.804359254386,1631.3175779504481,2.3990796531141223e6,2.7836893832864505e6
0.00318,-1.2047917808445319,0.0012909949034081065,25.60346016887728,1.2850649584795217,6681.088548207465,1874.7020827715705,5.024206837205265e6,3.262616327117418e6
0.00317,-1.203823414317872,0.0012982800118052497,25.76286357589471,1.303744003664466,7539.43698681148,2138.340125937565,6.222681362154672e6,4.295587785594953e6
0.0031599998,-1.2034934753613291,0.0012988307410452496,25.481322288833546,1.2237224824762227,6767.099194171574,1788.2242642854178,3.847253018440896e6,3.229166446694331e6
0.00315,-1.2035479487149403,0.001304911406995912,25.17553038244083,1.1169646946221174,5161.526664412396,1336.286237816569,592839.8340030336,1.917294344052028e6
0.00314,-1.202967860984571,0.0013417041798662113,26.26888487449903,1.1520219043563618,5121.810566891788,1195.988900957088,-222634.7644467876,1.3843580964151719e6
0.0031299999,-1.2025991695196285,0.0013509464596309954,26.402587813097565,1.2552292872960769,5968.489938749361,1581.8262039649273,3.5310860184028493e6,2.181316359606039e6
0.00312,-1.202745127000098,0.0013536809771153274,26.348373738763573,1.284560680889768,6358.558401971748,1660.534994165324,5.302641808633418e6,2.2588542111798585e6
0.00311,-1.2031311321861327,0.0013563857664057831,26.41180512726673,1.2831397475753965,6548.750603425217,1730.8019756072729,5.113926719975192e6,2.454160603480116e6
0.0030999999,-1.2029994425979482,0.0013584072186626538,25.92246499552423,1.247524388302651,7250.650281793744,1729.9154268240181,4.536129999461349e6,2.880982452069455e6
0.0030899998,-1.2022583399044915,0.001333158805302786,25.457681157117054,1.242565005108827,8093.4540116680355,1706.1994316758235,4.522073908710864e6,2.8934570196858468e6
0.00308,-1.20203101239375,0.0013323006009365976,25.525933957456218,1.2364323308698113,7685.1299170500915,1484.3810289813405,3.8707862621906237e6,1.8925443398760709e6
0.0030699999,-1.2014734645800775,0.0013707457097503122,26.601255337181517,1.2608267637650208,7685.777227687345,1517.0282859476963,3.392031021336644e6,1.981651140255134e6
0.0030599998,-1.2014322842492178,0.0013853939138796575,27.29194532663217,1.2385032327105183,7387.202727417762,1514.4860957230765,2.486163262968407e6,2.1191121351752477e6
0.00305,-1.2013926001262696,0.0013637148982768336,27.166169085049415,1.1794736405456407,6758.769039925715,1378.4162257017344,1.4197312860468642e6,1.8134692966265404e6
0.0030399999,-1.2013809195714849,0.0013532634138946583,27.15992150439817,1.1655463650513833,5902.725234856681,1287.9559063977688,570975.0177091348,1.666670332124597e6
0.0030299998,-1.2014642216865228,0.0013520944742553762,27.434327064137186,1.2122445452618766,6163.14763411009,1422.6773575198529,608088.9638273807,2.0573911314835085e6
0.00302,-1.201333764533594,0.0013477162147824287,28.274190654821403,1.2639982837606014,7132.900518834783,1536.8612682467096,852157.5509106044,2.1411151402493836e6
0.0030099999,-1.2009298317964845,0.001363923439771949,28.398433897193268,1.2595156437517538,6091.671876693376,1367.9643964849536,788434.2353136825,1.6446668168296702e6
0.0029999998,-1.200338405079005,0.0013663630508227776,27.222830871452814,1.2069104668016628,4974.946230728801,1221.4958468838618,116858.91696641123,1.5172033890507196e6
0.00299,-1.1996952727379888,0.001332354676920221,26.37063912147103,1.2043481863685512,5178.704515357907,1225.5432342043734,361831.0696006293,1.4684479984679602e6
0.0029799999,-1.1991920222039048,0.0013503797672117387,26.587559249718037,1.2450790797318745,6069.3580669683815,1358.4891238193868,1.5320525985767357e6,1.603520920112696e6
0.0029699998,-1.199050237986229,0.0013808302899281405,26.796330754477736,1.237377484677258,4417.378093121843,1324.934186426847,1.5904262478028794e6,1.4806989608070245e6
0.00296,-1.1988107973300772,0.00137494486356861,25.911783794528425,1.133216129603903,3098.437350471868,1052.9060845580952,-551555.1766377647,1.0636978371175698e6
0.0029499999,-1.1985276245319338,0.0013614362092794782,25.362208369352395,1.0798743118880954,3049.5738450189842,1036.7256176041803,-1.0249288708213217e6,1.016943052021015e6
0.0029399998,-1.1978069806007807,0.0013582158146920674,25.445845970964303,1.133197473083339,4696.564250481883,1288.5604359997014,865104.8791131187,1.4499757637690052e6
0.00293,-1.1970649812640655,0.001342708763862068,25.386290811816146,1.1699363371033367,4898.727999662449,1392.5307503617146,2.0662524548573259e6,1.7269827275592284e6
0.0029199999,-1.1965030375174832,0.0013402854274981305,25.083487463407046,1.1779231963627357,5033.538979617239,1371.1771382398852,2.074491745059428e6,1.7959626314102386e6
0.0029099998,-1.196700140332616,0.0013674415163693276,25.683858728154426,1.183262024150286,5306.191937741626,1364.1683753361592,1.751039883632368e6,1.8804996549129898e6
0.0029,-1.196798291268067,0.0013738759638943984,26.06219243590745,1.161725710171621,4543.104722095189,1299.7000013946601,1.536383953455442e6,1.5132517489451168e6
0.00289,-1.196324643247951,0.0013531250850729744,26.34103035360278,1.172168209901231,4891.7081775254355,1286.354962689996,1.3089058292625528e6,1.3730662808318e6
0.0028799998,-1.1962267150292973,0.0013526465029840018,27.183232715434183,1.2408969997830088,5653.288818881911,1433.3348785344094,2.2128128446519007e6,1.6793819244628844e6
0.00287,-1.1956446069485371,0.001381213769007192,27.73271021536788,1.3176022976864994,5730.040500648792,1611.1847225312772,3.4515892542737094e6,2.1233359007812887e6
0.00286,-1.194501484260351,0.0014136467849627703,27.917331594368825,1.3880918795210657,6919.474421640584,1893.0474559996942,5.070475821837994e6,3.2054292995717623e6
0.0028499998,-1.193446190809863,0.0014032339609099539,27.378247096962617,1.2952265282813082,5295.381009992708,1713.1368478732682,3.3232341619724766e6,2.842707205048378e6
0.00284,-1.1935343787546877,0.001394733451519886,26.818491542290836,1.2112046829725396,3876.6388988165713,1504.6983880026953,1.799740619907014e6,2.2656354098849213e6
0.00283,-1.1933615418627925,0.0013970510328528243,26.97686292974946,1.2695107899322604,5433.913304093475,1760.3044488169494,3.5747278489708016e6,3.080631758532877e6
0.0028199998,-1.1933776013817394,0.0013649391850422215,26.19129484913566,1.2634573672951308,6460.217973720005,1717.0059026137553,4.0496096630370338e6,2.819711923804259e6
0.00281,-1.1938414400459576,0.0013593883868297638,26.474940201386254,1.342665566673264,7182.5602535717635,2087.312945407891,6.358409989444602e6,4.153626755291839e6
0.0028,-1.193943071232032,0.0013729099001863444,27.05438099109178,1.3531970635188897,6170.774217504623,2198.8678644422926,6.012229615593819e6,4.814682056752279e6
0.0027899998,-1.1933813286443353,0.0014275838328120737,27.938774639310203,1.3391842087328225,6307.33749335456,1891.6494262250176,4.123905808902768e6,3.5395491712523857e6
0.00278,-1.192770245587208,0.0014455193402306986,28.285360327899497,1.3770446971516628,7919.506027035583,1959.1154277744313,5.859614224594796e6,3.184348070940892e6
0.00277,-1.1920277303553235,0.0014541521587772192,28.49797162548188,1.4550304136224173,9800.199728818165,2435.5535297390447,8.612274050785989e6,5.071321825868977e6
0.0027599998,-1.1917226385307602,0.001432341026950628,28.904718256080088,1.5255637396956023,11030.837136781802,2779.300001379387,1.055693545751336e7,6.627599967400174e6
0.00275,-1.1916505666,0.001419392390909188,28.82198661495353,1.5133293459747676,10484.906317762403,2680.7383976948972,1.0437650179085644e7,6.161964126596248e6
0.00274,-1.1917332484590621,0.0014061516167577501,28.060639032047867,1.5094515238347983,11384.932870890043,2973.336312632589,1.3297780244319998e7,7.268991629643849e6
0.0027299998,-1.1918274410768077,0.0014314511647188057,29.446824144192068,1.6381908824590883,14298.220447018732,3454.602581470268,1.8201850729310345e7,8.904142164793273e6
0.00272,-1.1921178059068362,0.001458847330696892,30.47936468035617,1.654224738187508,13800.76413512826,3421.527216714735,1.6295200986947667e7,8.700493322625108e6
0.00271,-1.1923220774238295,0.0014716557270386295,30.62019293750771,1.7285197138235775,13126.406966163871,3631.3861714352006,1.829966751539231e7,9.3867638534445e6
0.0026999998,-1.1922319664157233,0.0014615203748375824,29.93482726456993,1.609517074989749,12731.478803830165,3155.165347883999,1.4485193400519783e7,7.666780978626356e6
0.00269,-1.1914290600756845,0.0014374955056376368,29.100558065061442,1.4344531866415726,11126.374482754307,2305.771519806141,8.467229004036758e6,4.380675273409948e6
0.00268,-1.1905675924864239,0.001409599805976363,29.165446614281276,1.4250985910139777,9461.04610601144,2037.98091180697,6.61818988043198e6,3.097958302094813e6
0.0026699998,-1.1896564945815427,0.0014001878874375805,29.09422833406852,1.4427520526450661,9389.977460114065,1975.2560785365959,5.778887560687987e6,2.8855121926605836e6
0.00266,-1.1893658126137696,0.0014514390576732977,30.0654066242031,1.5283934330279008,9554.50244282669,2072.7834089261523,7.01898377294129e6,3.1810898698291834e6
0.00265,-1.1893107564785161,0.0014735856869254372,30.085893242178475,1.6157643940016362,10655.849704844431,2491.399204538398,1.211591539203859e7,4.544543239996911e6
0.0026399998,-1.1885830640634762,0.0014614717550788226,29.356042083380153,1.587847344573855,11283.640348049978,2765.7865247587424,1.4075126562722238e7,5.5659242567291455e6
0.00263,-1.1882074091008585,0.0014474871524034266,29.03825354341747,1.5113349263023477,10782.535188092834,2243.407588934486,1.0030455605630407e7,3.6608000797902755e6
0.00262,-1.188279740125391,0.001451794830915358,29.619062801614675,1.5797429087635266,9609.44646392452,2067.538043993647,9.691968573625833e6,2.8578464361646804e6
0.0026099999,-1.18826871006328,0.0014623210449938296,29.590379078406293,1.568680422845755,8738.93394837714,2078.8523363810314,9.337078985094821e6,3.1020643296205346e6
0.0026,-1.1878153813023444,0.0014670073480866023,28.967072512167267,1.5008008671641648,7767.807342656315,2058.343678095021,8.40334674224634e6,3.105481237397677e6
0.00259,-1.1873202157467775,0.0014354954990621496,28.20805847999015,1.3748478470558827,6428.9843234686105,1710.6033759950167,4.574577854737534e6,2.3554768509817347e6
0.0025799999,-1.1879881352202148,0.0014458195998938988,28.06242462479785,1.367657981469313,7063.424218704616,1746.3177752042736,4.512179866101341e6,2.3914100602516695e6
0.0025699998,-1.1881955645560554,0.0014368186932650416,27.6640091753194,1.3416842162803961,7181.268340819423,1664.225828146005,5.270273878005026e6,2.0879027081333164e6
0.00256,-1.1876332316846683,0.001443847863458692,27.88245239498543,1.3491990571147,7875.264925021896,1729.242973234807,6.086488047169356e6,2.435622285935008e6
0.0025499999,-1.1868268657848617,0.00145267811060588,28.39281328343679,1.285342117161577,6311.8006755835895,1507.7431233866423,2.0349250408001074e6,1.9303853687221254e6
0.0025399998,-1.1861523982238282,0.001491639093465891,29.6373314296492,1.3003826650152757,6041.092745054795,1486.8861961985929,192270.00224448857,1.733462869422859e6
0.00253,-1.186518146532517,0.001502501338124005,30.33359575111691,1.3026916851356558,6466.609385582342,1386.2764659650288,-1.155640943012305e6,1.6371071372698944e6
0.0025199999,-1.1865504476322255,0.0014970588696017978,29.948359010110718,1.296715807597442,7437.481739209456,1480.6628721751215,163457.5687742154,1.9360451261613304e6
0.0025099998,-1.1861327317887682,0.0014925396884810022,29.93606363140162,1.3296839941323328,8397.95604630618,1650.1587961577732,1.4831215888610375e6,2.3230921031380882e6
0.0025,-1.1862392289022463,0.001511111071445896,30.673783573368084,1.450666872215421,9824.750367983994,1879.039729678796,4.0396609878662964e6,2.6582222062940425e6
0.0024899999,-1.1866020562538047,0.0015381553869582465,31.32686422518845,1.520529769197201,10869.672816635211,2157.487068937411,6.124374805649229e6,3.321426817670838e6
0.0024799998,-1.186924479478027,0.001513915819230511,31.374867561279157,1.5329357327278326,11476.034767989335,2442.791301810858,7.470438289132166e6,4.346586073024143e6
0.00247,-1.1862033207332154,0.0015041318660584605,31.529820315237767,1.5348337695113872,11254.787331268606,2467.074839521598,8.229842454967423e6,4.55571855050569e6
0.0024599999,-1.1857580444508986,0.0015007164850381828,31.642000085892178,1.5204820189136279,10968.560247383692,2299.5183378530332,7.59328669328352e6,3.920994261887134e6
0.0024499998,-1.1856265802708015,0.0014616581001111535,30.15790490972746,1.477228706922593,10409.845967500672,2272.95094518837,7.4178671555711e6,4.097783911450028e6
0.00244,-1.1843477243786604,0.0014304705929504267,29.058976836355377,1.5047791077527113,11253.536052125895,2540.5048962331534,9.145441696233079e6,5.275758150528049e6
0.0024299999,-1.1829801518269025,0.0014189910258721457,29.401789790474382,1.664381098694521,12939.658998489289,3335.8688956481305,1.563236029705507e7,7.834046174979575e6
0.0024199998,-1.1823270879229097,0.0014417259953333184,31.06519779974403,1.7676421890174259,14037.234725641007,3760.808963704777,1.9548906356100507e7,9.390061332212545e6
0.00241,-1.1822623350914054,0.0014612011596585725,32.135566859870075,1.8190976977664677,14167.655469454949,3816.797605605329,2.0968991390062418e7,9.592259817464143e6
0.0023999999,-1.1821077482187095,0.001430253746337035,31.107717849770467,1.782904301545377,13409.363127925273,3807.746887585422,2.0033661540596887e7,1.0398176558432553e7
0.0023899998,-1.181760748092617,0.0014129393242191415,30.45477067508029,1.7864042667629791,12503.501251478901,3886.5147360528326,2.1169849362392373e7,1.0459611834616037e7
0.00238,-1.1814458150772453,0.0014286507271358852,30.95981692013801,1.7608303100504008,11825.968396054426,3573.883837240465,1.87213818679133e7,8.950186491963508e6
0.00237,-1.1810057512650565,0.0014507534672151374,31.183934274816643,1.7557344219359838,11524.197386545502,3247.9723932295947,1.6118612575727688e7,7.2116661359461965e6
0.0023599998,-1.1804676184438678,0.0014505847125947633,30.577049539961777,1.6702217474122643,10788.824448549794,2917.7493801443006,1.2545307701211613e7,5.904279917271211e6
0.00235,-1.179403200776073,0.0014245162692166147,29.686057380201973,1.6410032289750631,10397.871120533358,2906.320456953547,1.3624155723848877e7,6.185448832405001e6
0.00234,-1.179663177859062,0.0014649358152448064,30.152525828112424,1.670205035750751,10716.511902845288,3330.7965293104216,1.5479719779447084e7,8.52066237789996e6
0.0023299998,-1.1801220900841805,0.0015120380534920839,31.263217413303654,1.7274579499548606,11702.143040861196,3350.2996086353446,1.6475501386461644e7,8.390516913331961e6
0.00232,-1.179810393098825,0.0015227205661975806,31.239454384543528,1.6585025577501673,10743.210289711691,2914.519413226798,1.2265995153491642e7,6.636620996344848e6
0.00231,-1.1792731812794337,0.001530126968208287,31.372316498522718,1.6248105084843385,10447.640981275146,2797.8491272441433,1.108113382344405e7,5.846847588362315e6
0.0022999998,-1.1786801848145516,0.0015560140495237999,32.343172806073525,1.664343339611031,11323.851020045653,2882.0408765507223,1.0747325493789569e7,5.793513799941833e6
0.00229,-1.1781136127476481,0.0015449837198997912,32.22188169285049,1.7670265089821293,12399.548047867907,3169.7863132704474,1.4779299286198368e7,6.351588844486594e6
0.00228,-1.177622576656006,0.00152736335602577,32.27235882294364,1.8940794032100159,13226.996210171545,3924.553383039166,2.119683447710595e7,9.387322218589058e6
0.0022699998,-1.177838245819708,0.0015404768477023064,33.214907475525926,2.028194394885034,14622.206304185534,4763.416849389513,2.7272350529931083e7,1.315668137033407e7
0.00226,-1.1781444148615041,0.00154220187602285,33.12035335265604,2.004011568851777,15161.671499589713,4516.983003911315,2.5395158724012513e7,1.2054435499943094e7
0.00225,-1.1777036083994155,0.0015407610591900323,33.40429275810806,1.9641359298718635,13731.70185275789,4302.1289579143695,2.2865505262976244e7,1.144093366817547e7
0.0022399998,-1.1772778550808982,0.0015571500699231588,33.58418184538699,1.9076226240023373,13314.355948674503,4136.289438584852,1.9995264105057254e7,1.1030820762525098e7
0.00223,-1.1765856677458013,0.0015587737478393883,33.95722316245428,1.8814549101504794,13877.022741593853,4016.0006363496727,1.8187348217136774e7,1.0248928438302288e7
0.00222,-1.1762919991068161,0.0015306195730772376,33.523258071722424,1.8467011225154872,13277.919672840122,3763.1245839826843,1.6439997878382402e7,9.27905861900171e6
0.0022099998,-1.175464681861535,0.001519721719326672,32.94665684689324,1.753879440552653,12684.613519844177,3129.89865539099,1.2752453019967467e7,6.287218835159947e6
0.0022,-1.1749936104645482,0.0015480786193019962,33.786506188156906,1.7608301108355024,13590.452069202245,3121.1524918425284,1.168052162932369e7,6.231877123662677e6
0.00219,-1.174086167980612,0.0015378425576127687,33.14366384960582,1.7728372241125263,13304.400917826364,3342.256781762347,1.3725591223468058e7,7.669514943713085e6
0.0021799998,-1.1739510577585563,0.0015213699702682879,32.18767927971405,1.7061504673170096,12830.53295223681,3039.2902731814916,1.39001841332024e7,6.386788974414378e6
0.00217,-1.1742153422194335,0.0015361357764987031,32.838449153453375,1.7334534339284713,13844.322453498642,3098.1786077745633,1.3713926398202233e7,6.782627756189384e6
0.00216,-1.174670902450096,0.001508428521492028,33.500633285923556,1.8027052591126804,14281.336676213125,3388.971070508265,1.4028545243711123e7,7.909066681316386e6
0.0021499998,-1.1748946351518545,0.0015024035385811933,34.61881831654558,1.911628640584093,14236.991320436533,4137.059049764495,1.7061470318779156e7,1.1356717649053114e7
0.00214,-1.1750124861849727,0.001524215857949118,34.88277173612562,1.9695152560131168,13200.575111810613,4982.455077129443,2.1169411726718474e7,1.6623599367916433e7
0.00213,-1.1751358451727723,0.0015285370552604266,33.627785987494555,1.9777737295997861,13467.081200478568,5427.66130033283,2.452147105436968e7,1.9826836080123477e7
0.0021199998,-1.1746532456215812,0.0014835127613300795,31.948688093256724,1.8261700358663557,12698.637769738742,4623.82702624012,2.012294895835121e7,1.5966163719188517e7
0.00211,-1.1736737283961896,0.0014461002886628188,31.15754526580028,1.791824418551351,12688.17896883673,4576.602177187329,2.009649806145656e7,1.5564846436501708e7
0.0021,-1.172683310910693,0.0014827342862273002,32.039427944887265,1.8374405230503614,12975.965932417976,4494.002404682054,2.0276864789369684e7,1.4434277317931218e7
0.0020899998,-1.1719390489425985,0.001520067844326844,32.80970138629723,1.8657358401750037,13209.8837365855,4463.0860068048505,2.0357502193453975e7,1.352322473680823e7
0.00208,-1.1714961050743171,0.0014928679512512227,31.944965319262106,1.8147876828877614,12741.609857273597,4168.544708426104,2.005751938301776e7,1.2022832378681313e7
0.00207,-1.1717319350277355,0.0014588704968962374,30.735209625525457,1.7763873049120014,12926.058678303132,4173.701246223946,2.0888139701083556e7,1.225390414187404e7
0.0020599999,-1.1717032875701152,0.0014409284531491258,30.693868789216022,1.734941942237033,12414.598229949652,3727.200963097995,1.8301006075770207e7,9.56149381900407e6
0.00205,-1.1704792243341704,0.0014655613191842268,31.64317410168966,1.6924189657931923,13561.512856772279,3147.4266320074885,1.4481005401655594e7,6.542198427848741e6
0.00204,-1.1692198480429488,0.0015068901044330556,32.80315459759202,1.7525940042600365,14382.66859217403,3550.0075484220756,1.6235687540834673e7,8.217353513727495e6
0.0020299999,-1.1692741772019344,0.0015360787055047297,33.62894208065575,1.8216444600656165,13973.114813360462,4179.255349662076,1.880524768041125e7,1.0885546950956047e7
0.0020199998,-1.1700222044166293,0.0015417334543841945,33.42803873901553,1.7751183607137873,13910.457093433228,4004.824543949312,1.6491763773344733e7,1.0338989442584172e7
0.00201,-1.1702402465911148,0.0015540980900859286,33.5786011887783,1.6963794400792684,13021.885940345943,3333.5523947226807,1.1900140767768221e7,7.776413380965711e6
0.0019999999,-1.170404255075685,0.001543899749794152,32.8482678618009,1.6948415238050785,12706.484454050056,3163.6218458380085,1.1865560600515567e7,7.424537037357381e6
0.0019899998,-1.1703185324067387,0.0015511422532639796,32.40714723116261,1.60892275574167,11581.083951970519,2935.7278299276372,9.551096543437975e6,6.65522775729448e6
0.00198,-1.169791942571261,0.0015442779500834968,32.15750471246005,1.581712972949747,11350.423876031678,2705.339279604137,8.671000703133322e6,5.48784578958395e6
0.0019699999,-1.169683211935918,0.0015290262600215392,32.848220691286734,1.5768325107854408,11262.335839232772,2621.064170471149,7.672859792078702e6,4.929238646036466e6
0.0019599998,-1.1695034555743167,0.0015217649902435474,32.94828716957384,1.4638373008566674,10154.18397853821,2062.3672352897265,3.151331880182111e6,3.06228489233353e6
0.00195,-1.1687010010380854,0.001517258277279558,33.19550384073186,1.4465437664986274,10825.213144725485,2052.7393564048466,2.267350084594212e6,3.1077605507812e6
0.0019399999,-1.1677674914785634,0.001527681822018775,33.815383051633376,1.5117052041846877,10905.832892247563,2382.7009594266697,4.015752091290627e6,4.335967289595959e6
0.0019299999,-1.167303608044142,0.0015249470475385987,34.3479897989005,1.5177513749056306,11085.35009250137,2037.8916452819283,2.097956275195679e6,3.0686865995265557e6
0.00192,-1.1664146756707612,0.0015356433836679778,34.930995755389404,1.541824815720175,10627.49647169332,1916.9463809705323,550107.9528530041,2.6722420433650794e6
0.0019099999,-1.1658736525645517,0.0015734875322206063,35.03536657561747,1.5106382828869922,8904.79108374506,1926.694919748477,-259912.7254878633,2.706310164870991e6
0.0018999999,-1.1655543437682618,0.0015986312131876434,34.83840206558508,1.4661272944461536,7953.041555846125,1787.8048479271047,-276104.1889968277,2.286749426179483e6
0.0018899998,-1.166217899302442,0.0016001910611831566,34.79380258203182,1.481601282504374,8986.080043358317,1805.1339609966844,-102404.1634297222,2.3004325774804363e6
0.0018799999,-1.1659827673767569,0.0015762165545008498,34.4157788784523,1.4956991678182572,8137.410318924794,1711.9448055793769,-1.0553883928925318e6,2.0663619805563798e6
0.0018699999,-1.1651677832037126,0.0015256512694270257,33.48083653987337,1.4431296905143287,6850.5502634804225,1584.4320466013753,-705540.2757128876,1.8050761059902194e6
0.0018599998,-1.1648102208606437,0.0015135067980959376,33.10642991566389,1.3640448828953768,6755.246503464986,1591.8093852180168,-1.916416008071161e6,1.8222220326827148e6
0.0018499999,-1.1649809814710068,0.0015101623852043313,32.81311955736926,1.3739730395338483,7621.421225733977,1763.8845031036972,-1.3882477272479914e6,2.4607869153913525e6
0.0018399999,-1.1653455309170928,0.0015213087130989881,32.75243031942721,1.494575303359752,7678.184996666922,2220.717223512113,2.4663992738210736e6,4.153867247681938e6
0.0018299998,-1.165837564780469,0.0015037827283880315,32.7678552998886,1.6279968341459599,8905.871223363281,2634.2721558354747,7.720533450543704e6,5.353458113971684e6
0.0018199999,-1.16559475892334,0.0014873000936952078,33.05618245068971,1.6374566092459133,8344.17513647551,2331.964365503549,8.191489934712163e6,3.526311223443296e6
0.0018099999,-1.163866028098153,0.0015074667944859313,33.291406179181486,1.5947226651906863,8419.040100300548,2182.041948790299,5.515037897349516e6,2.836178643367945e6
0.0017999999,-1.1620700749110435,0.0015237053488510069,34.045036107760616,1.5177109846639476,8133.6016308444805,2014.804021518208,1.8561199175490513e6,2.6094030245526736e6
0.0017899999,-1.1619079276452164,0.00149829761172026,33.97698411246674,1.457722953709938,7577.12544031817,1876.4658657336638,502571.182127871,2.309572073919603e6
0.0017799999,-1.1620925040277341,0.0014914607350861799,33.3243298858927,1.482248479119176,6773.2503904946225,1891.4960809212753,630325.8438778258,2.3561502752074283e6
0.0017699999,-1.1622116924677754,0.0015066801074355728,33.68396242816185,1.4601290896049597,5526.954389982928,1696.5410556793809,-1.7434241044613537e6,1.8668277063364869e6
0.0017599999,-1.1615671458457029,0.0015360287597743483,34.8124275162585,1.458476189219008,5755.603762322926,1570.4227375411167,-3.6324577348785545e6,1.9332732952936187e6
0.0017499999,-1.1611725235962895,0.0015471806365674621,35.283804029559754,1.4688924490113464,8273.302339582799,1658.811349671749,-3.140781791324042e6,2.2143760303379796e6
0.0017399999,-1.161357076480566,0.001546440178295553,34.89874511151967,1.4400646356468731,8415.502388427245,1724.8342157716136,-2.128536928416491e6,2.265658250925086e6
0.0017299999,-1.1621978615903303,0.0015240758629368682,35.33692499245055,1.441708612852733,7852.931279123983,1672.5692729940786,-3.2896158419243274e6,2.0852980763007442e6
0.00172,-1.16150310343625,0.0014996597097594257,36.08269386842191,1.4812472853234493,9005.060839920294,1790.170852877111,-2.576787438803473e6,2.367899845874931e6
0.0017099999,-1.1597563414244543,0.0014977827754768585,36.86670797092696,1.5884834435395234,9556.579117318131,2102.7345084108506,281979.79793528566,3.0025590070525133e6
0.0016999999,-1.1594154152863188,0.001516671497277102,37.15937713738692,1.6857903342423817,10214.549880434372,2457.137084154653,3.9368243822173206e6,3.7406718284581415e6
0.00169,-1.1600459411849127,0.001547469788888516,38.00499141611372,1.7303319154290018,10797.97018024509,2746.341917363461,4.232892948892966e6,4.878154903553874e6
0.0016799999,-1.1602506639520218,0.001564656383118779,38.47269900312908,1.7678662398144782,10662.795933670124,2897.6994425229746,5.057543305470012e6,5.180033886702365e6
0.0016699999,-1.1588411726396768,0.001560080880142398,38.68002291056914,1.813356297301563,11337.543121922587,3096.82381597031,7.897904888736377e6,5.882088133432319e6
0.00166,-1.1580753226880165,0.0015400074489994363,38.015818318352224,1.7543668845834888,12286.330980466988,2777.8845577129728,7.307093543059852e6,4.888989820772627e6
0.0016499999,-1.1575608720507415,0.0015552843231017026,38.353275994940006,1.7700671338563976,12043.177451824027,2876.458045812968,6.680289862573844e6,5.135761755971748e6
0.0016399999,-1.156759988249052,0.0015699048616881056,39.61460468135845,1.7925770209897618,13415.133663653181,2939.7989856241047,5.612480354581568e6,5.285383136248673e6
0.0016299998,-1.1562958905487117,0.0015739665520811828,39.69840609369954,1.7648450617373743,13278.34189498616,2629.084915334743,3.338905795011341e6,3.991573326891741e6
0.0016199999,-1.1552885987355548,0.0015790015990696266,39.240975213813144,1.844812150408255,13648.762102438219,2906.8608415911017,7.200856580467998e6,4.822252945352033e6
0.0016099999,-1.1542212894177732,0.001612831274262336,39.456103497289455,1.8350169947880384,12782.869244308018,3003.183981744826,8.04795093006019e6,5.188043859799874e6
0.0015999998,-1.153161939015322,0.0016364253734488547,39.67940508949049,1.7789376188754937,11540.767680650273,2726.4250183310473,5.955024075606832e6,4.481983182919608e6
0.0015899999,-1.1525632638808208,0.0016331656304966334,39.861131356570596,1.7792940212742958,11209.151513826204,2445.1317579602933,5.099770046387779e6,3.2372617640055045e6
0.0015799999,-1.1521368133553114,0.001619514129329772,39.891566701259855,1.811774335634033,14139.453523754517,2695.6981245086704,6.521855346919048e6,4.0374497664951184e6
0.0015699998,-1.1517233956392596,0.0016217206885770186,40.555660527146806,1.8317382620769722,15372.291959691413,2681.3028000523846,5.362991674341677e6,4.0670909801627104e6
0.0015599999,-1.1516574477353325,0.0016337159966457327,40.82575345794053,1.8407434912238845,16316.27747185512,2591.155586813053,4.793295327440636e6,3.608512823593255e6
0.0015499999,-1.1511759030243065,0.0016296530813512161,40.54742502886157,1.810219995029602,16030.41800804608,2560.3709301593685,3.2291871713698865e6,3.528835699505427e6
0.0015399999,-1.1500785386313495,0.0016015849402332622,39.50806042370303,1.78107482934049,16221.860021388715,2665.3099923511545,4.755173271969894e6,4.198819158451462e6
0.0015299999,-1.1495229992486715,0.0016076791736742027,40.333309363095054,1.9096825933306647,17379.652643962112,2804.197442202521,7.898809473614264e6,4.195001673218561e6
0.0015199999,-1.1497208926039766,0.0016292256172704498,41.251141410263095,1.926163402724786,17300.725183154693,2711.3640206109417,6.5686253349257875e6,3.8476672619893095e6
0.0015099999,-1.1495770579077937,0.0016484100945396664,42.69261721188564,1.9778376379904006,17217.002299837273,2870.124162780616,5.524182933380419e6,4.351085856998986e6
0.0014999999,-1.148970716768358,0.0015936877164016627,42.370555774001176,1.9915354917868244,17411.697212895288,3228.697095629377,8.219231558916183e6,5.912098429135631e6
0.0014899999,-1.1483122200511924,0.0015612734624590907,42.21109644851033,1.9555406835154627,17723.75998029805,3370.234894357294,8.161296488150207e6,6.646777138549941e6
0.0014799999,-1.147903769341717,0.0015994748327343071,42.85372735894295,1.9710903348255508,18958.511645589093,3031.5420176133152,7.041210372454774e6,4.788797048265611e6
0.0014699999,-1.1478367068731634,0.0016296144881931336,43.28912203505994,1.9926923027868062,18875.078648867973,3058.18688864975,7.937963117671186e6,4.840409957017072e6
0.0014599999,-1.1477765576208987,0.0016241908738427234,42.92561909150204,2.051174575458385,19553.788084777123,3452.985266274605,1.2595837668142928e7,6.46066948139558e6
0.0014499999,-1.1468708687449225,0.0016332811685592316,43.1718542796077,2.157735796312415,20744.757609279884,3979.8922188877273,1.8536959724710118e7,8.138071907712068e6
0.0014399999,-1.1469581576125383,0.0016567520605303464,43.30401045747049,2.136592724185081,20775.818168933056,3876.183672940827,1.783096138104246e7,7.405707448769995e6
0.00143,-1.146764196499931,0.0016549192376450342,43.28281498675824,2.202507037936404,21091.539818434427,4023.86649466971,2.1497536754043713e7,7.753519356186303e6
0.0014199999,-1.146363897004882,0.001629647921581652,42.86971472888337,2.243791282370274,20514.527676106325,3972.27813218213,2.166452617398765e7,7.646981971199963e6
0.0014099999,-1.1461124216577145,0.0016470395440077077,43.569877093965445,2.2821653392249357,20314.488895421233,3854.9774101535763,2.0358212892865248e7,6.848270448077149e6
0.0014,-1.145834842985314,0.0016891125767815854,44.610101341266194,2.3553352741872597,20813.68761538762,3998.0968957995387,2.233249944607797e7,6.743952461934337e6
0.0013899999,-1.1454454301752433,0.0016890819690574186,44.419993946575055,2.366459453355478,20796.796314768275,4220.412768668136,2.5996918800527886e7,7.729748106871586e6
0.0013799999,-1.1457530699644252,0.0016807484914413303,44.029510244350405,2.4897450478670793,22119.271358985952,4861.130970220611,3.573375279709792e7,1.0056967219237396e7
0.00137,-1.1460332971555642,0.0016529060019747051,43.48076208161721,2.5209242732859742,21994.26723641791,4855.53399023384,3.677038122849295e7,9.486162465056252e6
0.0013599999,-1.1447267433619523,0.0016564217724318083,43.66611785166229,2.456988004650515,21272.583608771354,4392.241458798787,2.9639400035499416e7,7.974304716512494e6
0.0013499999,-1.1435081431726948,0.0016934703418035146,44.43784675613097,2.479760509585035,20672.751369677386,4487.915285202572,2.8963284371259764e7,8.573896227450853e6
0.0013399998,-1.142734486509434,0.001729443774905123,45.056760988663214,2.395290130172252,19590.150249833718,4126.594432851584,2.408032884655187e7,7.675695070048764e6
0.0013299999,-1.141682200061357,0.0017160421809301184,44.02851667738119,2.2509885907095373,19038.498040126444,3907.503244664626,1.995025514109277e7,7.551989132184974e6
0.0013199999,-1.141089352401172,0.0017107388834486457,44.09671177126632,2.2560022254476975,20440.252229086105,4370.380033363976,2.208988850409256e7,9.498916574254302e6
0.0013099998,-1.1409292714264647,0.0017480429130224335,46.679984452700445,2.390927453694271,22415.101228819887,4826.1842173145715,2.4021873945288982e7,1.11416899873931e7
0.0012999999,-1.1405978280470999,0.001761096548622615,47.737670903539716,2.3148311678051683,22033.634773750277,4345.207738882307,1.7170823963503063e7,8.910786619954305e6
0.0012899999,-1.1393911562621275,0.0017626413671687174,47.39213480350356,2.193550089168412,20389.672963972498,3979.175887602851,1.3187389959152462e7,7.946422413874979e6
0.0012799999,-1.1378690494761914,0.001797962259013027,47.34235472785414,2.299806426909548,21652.634934967027,4402.657921193973,2.060736799870972e7,9.009686579671405e6
0.0012699999,-1.1374368758227529,0.0018360563505425928,47.869459833650026,2.334011358688737,22898.717823258823,4371.584066171288,2.0841604431722704e7,8.532171482305344e6
0.0012599999,-1.138168576928828,0.001806605069018009,47.076088913120735,2.2671327862128017,21882.037923744272,4150.061350344953,1.7468144419500407e7,7.780640145516964e6
0.0012499999,-1.1387429874508996,0.0017673692287865186,45.00443402024484,2.1878860889306857,20554.58654407549,3770.7783583447585,1.696287315351024e7,6.682232441452533e6
0.0012399999,-1.1385041648476157,0.0017639537917095271,44.52262769230878,2.1276658991123845,18065.220488541974,3407.318946782073,1.307447249318514e7,6.017157263133978e6
0.0012299999,-1.1378873997568564,0.0017854981095629908,44.85806249653316,2.1262122476084193,16190.470319889702,3439.518180594574,1.0626655650217997e7,6.962691656318204e6
0.0012199999,-1.1373986764371786,0.0017809928302030432,44.49680175652883,2.0911423362930455,16098.165613723704,3497.077587306276,9.518582131723922e6,7.255608093408198e6
0.0012099999,-1.136902244939746,0.0017881574475850498,45.117663985558,2.143117507341471,15801.148902138544,3838.990059744424,1.103721379743497e7,8.529540769510144e6
0.0011999999,-1.13645355555543,0.0018247750733352854,46.578779901043326,2.191133188366924,15598.031858360868,3888.1467365292287,8.80706097825231e6,8.678114126926746e6
0.0011899999,-1.1358801988108684,0.0018242338457708064,46.911631780862145,2.1589000019737465,17250.659221314698,3720.6771797847714,6.378371009387732e6,8.134894097623629e6
0.0011799999,-1.1350988536812205,0.0018153275520948827,46.7175919401412,2.178420536862416,17752.00622710706,3562.9511183401105,8.121023385243072e6,6.789086075299542e6
0.00117,-1.1348166524311736,0.0018187862012696572,46.386334834623774,2.197224518242984,18531.3990607869,3549.490159628009,1.0811465121027399e7,6.356333096626879e6
0.0011599999,-1.134887690310958,0.0018346580168739997,47.10529955346095,2.1965481069966755,19101.405372514826,3470.3702228654074,8.51370309129874e6,5.75712656747613e6
0.0011499999,-1.1346736396321009,0.0018170091779058694,46.87169203682794,2.2061473266245715,18419.563780987286,3441.140600958703,7.088013802408591e6,5.63989776694652e6
0.00114,-1.1341176132445798,0.0017919153945589459,46.016461285489115,2.2620480747270904,17543.400309667428,3594.849519605628,9.998053558093727e6,6.347020928897368e6
0.0011299999,-1.1332079618481739,0.0018144580993089726,46.21679945622176,2.262627498631862,17166.332308162284,3530.7071255117194,9.854103148996923e6,5.979183947263889e6
0.0011199999,-1.1330522052448049,0.0018414395770130047,47.61407847316176,2.282451366183234,17408.79946730734,3930.0134988599266,1.1419239573563294e7,8.242300714142303e6
0.00111,-1.1327574951738388,0.0018113561671924843,47.9990585819501,2.378842224626757,19485.38675965666,4855.720735159804,1.822971851365532e7,1.2444681964766642e7
0.0010999999,-1.1315902041340618,0.00179132984142807,47.776216019051546,2.414111248526209,22634.689408858103,5045.676632680385,2.0928497320195016e7,1.2897148100437243e7
0.0010899999,-1.1306847976286134,0.0017989880187986018,48.04520081605471,2.3806415320252756,22083.385178280845,4595.621490662852,1.809675477022944e7,1.0489069277614523e7
0.0010799998,-1.1304468106111334,0.001794662877129735,47.464555865809444,2.458992049166344,24262.444275230944,5225.414059739098,2.4501456675520856e7,1.3716547970989613e7
0.0010699999,-1.1305505113671586,0.001829570779363684,47.806039512282275,2.51099431530312,24852.701281546135,5237.756261027314,2.6256952237885073e7,1.326253881111928e7
0.0010599999,-1.1300006336039847,0.0018471983127089004,48.264453061620415,2.450766835829044,22205.947863651218,4570.262684280731,1.9427263308598507e7,1.0664741788087297e7
0.0010499998,-1.129864879751457,0.0018207566490166063,48.11022026379523,2.4497628994173013,21739.415901625303,4606.126032410684,2.08046472633691e7,1.08531417426715e7
0.0010399999,-1.130256818910909,0.0018165709116027002,48.688656537038355,2.5727519393681066,22324.072799296737,5423.8790501230405,2.439108417022276e7,1.4696099435480205e7
0.0010299999,-1.1298423936025004,0.0018448124152040423,50.19620315480015,2.6633825722739624,22833.276022217622,5965.441305871133,2.6394387403501537e7,1.6916920395950045e7
0.0010199999,-1.128970970974913,0.0018527565118894582,50.449585238076544,2.6360421419696634,23850.0561466884,5509.6980304523095,2.378733503579494e7,1.4128917631322892e7
0.0010099999,-1.1285965525967971,0.001848091652919548,49.47916707508028,2.593402816002465,26118.76616181376,5405.434071044112,2.6175899756699916e7,1.3169793300908929e7
0.0009999999,-1.1283059712813188,0.001846855082029574,49.35453106106837,2.5806496242318184,26157.29094719964,5609.644359963172,2.900928358783941e7,1.4023928004831942e7
0.0009899999,-1.1278670488233982,0.0018787709099434137,50.36886892116002,2.5868116334083235,25366.056844567625,5493.513160317808,2.6390262457427867e7,1.320916287902208e7
0.0009799999,-1.1274132725134158,0.0018900047832880024,51.60611007935193,2.6162950758897883,25303.43727060334,5623.609304314161,2.5107400528926075e7,1.2927415494964788e7
0.0009699999,-1.1276506042066785,0.001865477258963567,51.08149823041621,2.522092125053059,25652.599891471695,5211.0156861604755,2.0132541028130103e7,1.0853880933037324e7
0.0009599999,-1.1272238863233282,0.0018699645573540286,51.1442421683518,2.468181217826077,25036.72124871467,4891.3914556935515,1.877434638324279e7,1.0012164156581346e7
0.0009499999,-1.1258714184310739,0.0018858112275514512,51.45717138966227,2.4432771279570087,24100.05682350655,4641.540696243489,1.6995529717099305e7,9.570689333051194e6
0.0009399999,-1.1256996354932038,0.00188910302663307,51.97033428580338,2.4119560814313172,24071.36033640927,4383.743950824773,1.2280304423396217e7,8.721771607566204e6
0.0009299999,-1.125741979386418,0.0018730026232715302,52.152048413970704,2.4195231600087252,25690.192465597414,4653.005963523789,1.2706023689080758e7,9.843235844158927e6
0.0009199999,-1.1250202931666702,0.0018782792763154855,52.53537975290802,2.4304301290875743,25058.888856333393,4571.027690423139,1.1291345702751225e7,9.419522425074222e6
0.0009099999,-1.1241732988208506,0.0018887526652691842,53.42900786738211,2.421176291952704,23911.88018822357,4503.884309858005,9.92709789938153e6,9.363638202561306e6
0.0008999999,-1.1241175210565626,0.0018624863671269439,53.41717027842046,2.426107482954905,23293.517556501487,5015.456455067664,1.1243544910888715e7,1.2484554040380726e7
0.0008899999,-1.124201554260899,0.0018387894034158007,53.03627007374823,2.4212595728124744,24635.087412378514,5311.652882912421,1.2012188061490783e7,1.4189537422066292e7
0.0008799999,-1.1241852876365217,0.0018524520184363218,54.04538067769479,2.416851160653432,25778.642456062513,4727.522518882551,7.528452104737513e6,1.1346132348203275e7
0.0008699999,-1.1242291665371098,0.0018523082994473248,54.16395324791115,2.418731538180217,24640.625444243677,4395.8978879240585,6.909424907876688e6,1.000601732820402e7
0.0008599999,-1.1236463749846584,0.001852614339382376,53.71881412362475,2.502206577543136,24887.60914072777,4952.437373566905,1.4408199050772555e7,1.2983408046633111e7
0.0008499999,-1.1225364706105467,0.0018614279487798992,54.12267212119459,2.5830338387571947,26863.380682038496,5228.383793768887,1.745809879277402e7,1.4067984858957214e7
0.0008399999,-1.122043010369952,0.0018605098515060195,54.46614850004675,2.588599229948227,27783.215336788024,5013.945845968596,1.6484648803429829e7,1.2488021210356692e7
0.0008299999,-1.1226635511986225,0.0018574256283420383,54.879353848241685,2.589273118820525,27482.78919946212,4883.5980406087165,1.5176023864205005e7,1.1054587299422363e7
0.0008199999,-1.1225363147956051,0.0018823063059442567,55.64237717892923,2.6474861868353807,28608.875202597985,5279.48895526488,1.7348852525050934e7,1.239876476489163e7
0.0008099999,-1.1207669096680368,0.001909301181745346,55.99895122238933,2.6781816290772835,29953.30702669878,5354.365030645004,2.0206321448808234e7,1.2626137954883873e7
0.0007999999,-1.1200208297660554,0.0019223865934507574,56.76834884626782,2.644798993474594,31718.534747639682,5215.122166177737,1.896595401899017e7,1.1742538030759234e7
0.0007899999,-1.1195890867917573,0.0019267297604340721,56.95156809165105,2.728555930149709,32930.6898382039,5416.65376416322,2.4366488308511853e7,1.2504461597668841e7
0.0007799999,-1.119078287521963,0.0019584757216119224,56.86215725823481,2.8702036548826113,34973.2023187713,5850.130618000964,3.42251054431053e7,1.4020207447071278e7
0.0007699999,-1.119037619607383,0.001962284081092255,57.00533256945538,2.980274124930727,37574.92539184001,6781.684134722509,4.228392879079309e7,1.8286369801129244e7
0.0007599999,-1.1195115135812792,0.0019524602093792308,56.50144462539656,2.989923768854065,36462.34678033596,6850.732051157767,4.05716824010505e7,1.866078915688368e7
0.0007499999,-1.119488008697169,0.0019671344726636614,55.95447839527307,2.9313523900736125,34466.38199962568,6203.789270859142,3.418893977090041e7,1.5771876656873839e7
0.0007399999,-1.1183342550418858,0.001976369166800626,56.049442886443266,2.94511684122921,34980.561967967304,5987.257485376797,3.464177430131268e7,1.5219691616196433e7
0.0007299999,-1.1178188837469327,0.0019887148273690877,57.06100948682445,2.89573930831519,35050.956297472214,5688.77175605274,3.2413881298937745e7,1.4137256839449018e7
0.0007199999,-1.118327245050157,0.0019848997464919495,56.979187543558794,2.9031685361377284,32873.09887540468,5847.138590266035,3.3074240290755484e7,1.5351736359865794e7
0.0007099999,-1.1180392203347373,0.0019845273578588517,56.71867591688178,2.962373665673212,31494.61468305021,6165.331936840517,3.736223080296898e7,1.645832806469809e7
0.0006999999,-1.117310583945176,0.0020032852830629147,58.255061604099005,3.0069447852473776,33915.627814049905,6085.859635822909,3.622201006267874e7,1.4837371081277393e7
0.0006899999,-1.1162361734004207,0.0020088169683262305,59.290867169056,3.0028069093405914,34518.89681432701,5787.866045958833,3.2837803909736734e7,1.3359367835871745e7
0.0006799999,-1.1148297536759166,0.0019964596106948037,59.88332978105522,3.0446556504314746,35568.00629941392,5870.238008828839,3.421423338305011e7,1.2914356861491183e7
0.0006699999,-1.1137520650174222,0.001970632788723149,59.78438435446213,3.111816910917796,36801.4243668096,6128.781768063712,3.466583219756955e7,1.4290841171537582e7
0.0006599999,-1.113285677897198,0.00196262383135026,59.250661396137836,3.05318340702519,37163.51424467471,6042.262518007452,3.171734413863391e7,1.4470805073258474e7
0.0006499999,-1.1135406905559861,0.0019980941930209236,59.2626086038766,3.072949507964813,39766.39160449877,6169.68098983799,3.444347629975253e7,1.4050131861361492e7
0.0006399999,-1.1136453686307917,0.0020046191983140583,59.29695175669173,3.041615333412433,38604.969823420804,6104.929451969746,3.268106873974292e7,1.298428839241836e7
0.0006299999,-1.113100470699337,0.002015133344116503,60.88363175552518,3.0306069724900357,34662.01392260006,5667.823324682462,2.421667057224794e7,1.0942985247354927e7
0.0006199999,-1.1124392791368358,0.0020094623150846134,60.65204661750165,3.025545143521611,33736.41835226722,5467.530622571103,2.2382680595478423e7,1.0210611864604913e7
0.0006099999,-1.1114219050679097,0.001989136975021232,59.22475310001226,3.0162975807197214,34141.87693064262,5722.193623215996,3.008347486247252e7,1.1124794241821341e7
0.0005999999,-1.1106131501710643,0.0019728626428713813,59.330158420627775,2.9619065408798098,33474.910230663954,5531.2515035964025,2.9357225567383092e7,9.863685366745265e6
0.0005899999,-1.1108200223266016,0.001978274095080027,60.852823032386205,3.0187430499909813,34698.247565426485,5738.042560773337,3.0675336402420025e7,1.0285038917269837e7
0.0005799999,-1.1111280804169925,0.0019886898446763272,60.83561428278426,3.059367222785615,33656.838204695254,6125.066432547405,2.9784460241276857e7,1.252457731289114e7
0.0005699999,-1.1106498634986426,0.0019904927005008617,60.10106069308774,3.069205777369949,30659.859481360385,6247.246169741325,3.181704419991858e7,1.2980866358516226e7
0.0005599999,-1.1097404737284482,0.0019818367516838647,60.49941187671718,2.9735822171992967,29304.984834395396,5945.832680932797,2.5747855547720972e7,1.2487641673429525e7
0.0005499999,-1.1094171388455072,0.0020064369717198542,61.82736254518457,2.9915461109472425,31054.833846240577,5881.827682097779,2.5337965621298e7,1.2281963410701094e7
0.0005399999,-1.109342525007081,0.002025435223696507,62.22550722504438,3.0253485623264167,33573.80907280631,6095.210309096361,2.837798688828722e7,1.2864754366252474e7
0.0005299999,-1.1085047254880833,0.0020304411468508154,61.61156766203145,3.0340670142778583,34237.88564626108,6556.194463696225,3.1930474758447785e7,1.4848561715617016e7
0.0005199999,-1.1071561892211896,0.002058419953324042,62.57520737178324,3.0873561870253092,37318.52307426412,7054.660841977715,3.610758548112975e7,1.728663281265241e7
0.0005099999,-1.105469562642833,0.0020430072476402533,62.6666027856286,3.0373473059794547,36516.84451284778,6637.315107384463,3.1601545145053525e7,1.521740889160593e7
0.0004999999,-1.1042949807799898,0.002024337699213704,62.80723178316076,3.046013582732632,35573.483081752194,6525.169731802974,3.0251309421529166e7,1.448071359035635e7
0.0004899999,-1.1030033296288186,0.001998972485355597,61.7956602500975,3.080495826060761,34307.26673293885,6788.088099007809,3.2314098151780974e7,1.709262671129315e7
0.0004799999,-1.1023354973529507,0.0019927139769388767,61.29381160625206,3.0618224369211333,30545.808726585095,6922.886291956847,3.3455224766886212e7,1.8254382607523795e7
0.0004699999,-1.1021903311032335,0.001989163703137749,60.27283702042669,2.937522331745698,29095.824059040027,6298.590106508125,3.048195399085354e7,1.472124801426912e7
0.0004599999,-1.101893763688299,0.001979891289325394,60.30359191724657,2.9286775517971693,31774.526301674505,6009.272529506695,2.972876324569041e7,1.2618688598002076e7
0.0004499999,-1.1012589855665906,0.001990764405487322,61.881560982010186,3.0233822908018917,32573.46894794446,6318.984482282746,3.1436253784498747e7,1.3470031228543045e7
0.0004399999,-1.0997784505874517,0.0020241581610194927,62.330672062111,3.086405615892333,33403.76200976599,6647.876203382778,3.654398717331622e7,1.4341619027349092e7
0.0004299999,-1.0988998743012703,0.0020408800023713593,61.89553438498665,3.171946585566399,33405.81812738672,7200.09982647341,4.429492360336429e7,1.671119499024407e7
0.0004199999,-1.0986023896891728,0.0020293369179147074,60.54859672249527,3.1173416823039517,32466.4338443912,6898.26998018653,4.1409876118191324e7,1.4959496073950728e7
0.0004099999,-1.098385968250773,0.002014185132059151,59.84968170098389,3.0754083278320206,30779.817823627407,6709.922152138984,3.990003938450986e7,1.452272150806965e7
0.0003999999,-1.0973221144512597,0.0020115041181804874,60.32206511587291,3.0691926559858222,31350.7911621566,6469.674621444562,3.875112576426538e7,1.3469517165706541e7
0.0003899999,-1.0968120419158394,0.0020136982146223377,59.890853873436065,3.02292584665961,31281.91412948147,5997.350131711475,3.3080376348945033e7,1.1645923138322107e7
0.0003799999,-1.0968522955028013,0.0020335248836052884,59.717131030014045,3.1748302796875003,33793.95684531108,6402.077148352394,4.241927409295029e7,1.335811456995352e7
0.0003699999,-1.0963122987673923,0.00205589371316614,60.632870873954374,3.292225954607309,35554.24495053312,6796.340771084243,4.7227895046784796e7,1.4974572787051149e7
0.0003599999,-1.0956066425889748,0.002037810974712426,60.79392523001607,3.385256995157614,36711.55073415975,7335.0754111376755,5.425955668909679e7,1.7358588655070655e7
0.0003499999,-1.094956019505595,0.0020444022825175353,62.11803970244265,3.4192504106891644,36061.94567887807,7251.77429491702,5.109309684093029e7,1.7091139897229906e7
0.0003399999,-1.0938868305828218,0.002080453470472683,63.85317544763616,3.4701052820829275,35675.64664822994,7083.040073895318,4.994523592450459e7,1.5682492268753367e7
0.0003299999,-1.093011547150686,0.0021245499129388203,63.6898838621385,3.4903701415268094,36899.88931829298,7273.308552903927,5.502833201351261e7,1.576442507345836e7
0.0003199999,-1.0922628389608482,0.002106992685972425,62.253500387645424,3.4559245127686897,38868.43761454127,7401.194795043409,5.810641664959788e7,1.620538650141757e7
0.0003099999,-1.091727111652118,0.002096146302014411,62.47756812440086,3.4901922931005287,43029.10116785477,7370.617332670836,6.048549068215794e7,1.5773309039493993e7
0.0002999999,-1.091090617648817,0.002116763748027639,64.62782206951525,3.540387470731507,43190.65415899685,7177.857528281502,5.494508071881103e7,1.403496035840995e7
0.0002899999,-1.0905201842806067,0.002155039313252923,66.46243524655048,3.6413259001343183,42409.45948383326,7615.542864926473,5.669959251674405e7,1.6413079812288944e7
0.0002799999,-1.089698405298282,0.002116456334022814,65.26457922109643,3.5130206163425903,39416.97280385488,7314.835837111512,4.939107067573679e7,1.6622447502139198e7
0.0002699999,-1.0884576533571102,0.002077841975258437,64.1624603326419,3.4242982212332835,39074.725138795635,6983.282080433334,4.233790033294304e7,1.566932767196378e7
0.0002599999,-1.087577587383898,0.002082438786301582,64.4092689003729,3.6170074342223346,43177.147910306485,8115.614213815729,5.692151889110261e7,2.1431394847726054e7
0.0002499999,-1.086628555505176,0.0020937047299035972,64.7977241106059,3.7265513948247535,44275.963442555934,8773.693887968107,6.807077919745982e7,2.4011376201438483e7
0.0002399999,-1.0864153240362202,0.0021144439523374994,64.35193427365238,3.6259918753448797,41697.9531828039,8541.286134967682,6.232246186121497e7,2.414138149469892e7
0.0002299999,-1.0859866756202041,0.0021135782437777893,64.01816451418065,3.5338386372630417,40886.54047245603,8669.346924924279,5.845031671152501e7,2.5073682552773125e7
0.0002199999,-1.0856813162112793,0.002104296929311859,63.70138934709711,3.4857464733644528,41060.08822874502,8616.947405901718,5.666079210826361e7,2.4624059846114088e7
0.0002099999,-1.0848129863391023,0.0021341724915201385,65.3057793465344,3.5496677962667635,43663.518351897,9186.433806515204,6.2883372482742e7,2.764034773536426e7
0.0001999999,-1.0835407374967294,0.0021517250251236815,67.24880113078946,3.588202445977881,43158.653780572204,9331.233183441456,5.9175041040440015e7,2.9011158782417584e7
0.0001899999,-1.082683396872901,0.0021168577852534796,66.56340153284226,3.5423288100558783,41506.48837185602,8809.407263465877,5.449715275647436e7,2.5375025420329683e7
0.0001799999,-1.0820557364158125,0.002124831947885179,66.94971906097376,3.640646739613635,42689.202654839566,9437.22051998027,6.195620895454939e7,2.8386186293571834e7
0.0001699999,-1.0817961349722753,0.002146887643433671,68.37885869492422,3.7519494566273384,45983.657733022155,10153.405728852142,6.863217356056683e7,3.2632482695053227e7
0.0001599999,-1.081438852610235,0.0021560310907571133,69.9473699851255,3.7846465067604362,46696.52386090122,10433.65620117165,6.768853608797355e7,3.3927704363907166e7
0.0001499999,-1.0807699683987495,0.002175413646207657,71.32895027704365,3.821217791730118,47166.0140818308,10853.787940477974,6.786007574801062e7,3.631016875687561e7
0.0001399999,-1.0802588275272265,0.002198804790200081,71.87362730929408,3.8867772702045986,51376.923675464976,11530.672221589866,7.635288886409284e7,4.1428969053328276e7
0.0001299999,-1.079290268464648,0.002207794640406453,71.64722309869295,3.863522729715112,50998.42525366718,11196.021142757016,7.800000586179423e7,4.019025917036252e7
0.0001199999,-1.0793199742721191,0.002268464489271265,73.43631521123606,3.989910330839067,52323.26517200228,11988.189566826855,8.573613525432967e7,4.501013399195556e7
0.0001099999,-1.0790319325392788,0.0022868087806574375,74.55760072831129,4.041795451796978,54934.317994543264,13137.426771292272,8.907796381444407e7,5.391812176017945e7
9.99999e-5,-1.0780293733179782,0.0022598885803650766,75.04543040970042,4.132963576463653,55707.64502242329,13890.227970814305,9.83256400097003e7,5.9118425679390214e7
8.99999e-5,-1.077393386526514,0.0022219259449456235,74.35259446130128,4.103668468023337,52916.057434517665,13681.884722681387,9.750588710213584e7,5.915234758539752e7
7.99999e-5,-1.0766629860574213,0.0022365121267778646,75.33126419596474,4.104339688162917,51931.131326044335,13099.200748599567,9.339545841858757e7,5.332895698796521e7
6.99999e-5,-1.07584024711377,0.00227799559401235,77.0246567921084,4.08277324694023,54004.81196802848,13130.537318925672,8.687768500605342e7,5.492860936789222e7
5.99999e-5,-1.0745887845136146,0.0023059000801940533,77.96031856223968,4.18868401894152,57346.17563351343,13780.072977917585,9.681590459228079e7,6.0177668532102786e7
4.99999e-5,-1.073289868071005,0.0023387536273469585,80.57572968717342,4.347516459771456,61790.66342459832,14241.100037018992,1.0680551528693892e8,6.1106246750677556e7
3.99999e-5,-1.0730365484824813,0.0023475018703248965,82.04153726864038,4.333090377632471,62694.5369071716,14286.38700641482,1.045330759286873e8,6.185240049187355e7
2.9999901e-5,-1.0731778388162705,0.002342273539068603,81.79420022826088,4.306003677289283,62609.7329706638,13689.90085413501,1.0543686870518044e8,5.572276780334976e7
1.9999901e-5,-1.0725693567475496,0.0023379252823315048,80.7853474341378,4.138082094771973,59925.36254272988,11797.606999794314,8.919381514630726e7,3.9940044506316386e7
9.999901e-6,-1.0718389305471392,0.00232689900032745,80.02812524357202,4.149652600578467,59830.24825383852,11355.712052872637,9.065075925498718e7,3.577716780288232e7
-9.913492e-11,-1.071485856356065,0.0023192836249398387,79.83333070380097,4.135779073721286,59831.12287500193,11152.04911848601,8.82279579403865e7,3.489567012441689e7
-1.0000099e-5,-1.0705336392732814,0.00231182576964196,80.17081214987314,4.037844053875968,59198.28228425867,10558.233687525075,7.29771057833517e7,3.2364345796177085e7
-2.00001e-5,-1.0693714167638204,0.002310944097266846,81.22242565545496,3.9977483239863405,61131.66787474577,10815.400293884502,6.495309788664976e7,3.3519024526848692e7
-3.00001e-5,-1.0684545000224424,0.0023435607267004092,83.00122781533,4.138835443624874,62046.80887842761,12363.020233579533,7.517784081091915e7,4.175841087649963e7
-4.00001e-5,-1.067566988509883,0.00236285798971173,83.83084140395998,4.249386274054358,62659.26823701204,12826.472103847114,8.824491709830752e7,4.272098437702104e7
-5.00001e-5,-1.0666815264001546,0.0023518242233687304,84.01170725525772,4.205549859059336,61620.73180159676,12184.534418344241,8.500594541641425e7,3.868764409840424e7
-6.00001e-5,-1.0664629143955953,0.002325879041150841,83.31295570153709,4.164233558891969,65800.42076749276,11533.532834426624,8.286597764139757e7,3.5553060248340346e7
-7.00001e-5,-1.0664515710111921,0.0023172584387555675,84.45758045794888,4.185829651080276,67267.1540067947,11651.54457898664,8.015696906311367e7,3.6863816284574874e7
-8.00001e-5,-1.0653681895760636,0.002322559235727284,85.80716651058633,4.21224008934337,65191.58110745535,12153.241713503568,7.870854977390245e7,4.0748627725941546e7
-9.0000096e-5,-1.064219631834932,0.002364651408338608,86.86889072111163,4.353619254306463,68759.22169737029,13043.757427774852,9.148181528442231e7,4.504566108224854e7
-0.0001000001,-1.063080285694902,0.0023975837994629125,88.10341203161752,4.526290053921347,71000.42395955701,13858.669806576016,1.0383068046755648e8,5.001463343662388e7
-0.000110000095,-1.0623558947217184,0.002396945785914212,87.85063140955405,4.567157083152875,69458.5704057929,14119.991502187997,1.0692575846278462e8,5.179321823891881e7
-0.0001200001,-1.0618819043561714,0.002399440825052592,86.84793697402655,4.506873305035786,67530.40327694007,14036.255672631445,9.979327153704377e7,5.420580860647133e7
-0.0001300001,-1.0618967117407325,0.002393931473955322,86.06089852786303,4.550306730266984,69112.05106876671,14647.862952614723,1.0729444056385593e8,5.771465926316887e7
-0.0001400001,-1.0612509234758785,0.002427612194978617,88.00715553687029,4.803712961510026,70335.57389037948,16889.702739294662,1.2859956108079763e8,7.641882827504759e7
-0.0001500001,-1.0604523038875875,0.0024477165539535137,89.72502714862426,5.003604513986821,70291.73515256363,18261.098473896414,1.4413481113001677e8,8.851709449864843e7
-0.0001600001,-1.060056958031084,0.002440007769919903,89.11007059835644,4.934679082387597,69486.67784531083,16809.538223264994,1.332114605850454e8,7.552043028220452e7
-0.0001700001,-1.0599155883382316,0.0024491170596038715,88.51375091661887,4.919440029473782,75155.99225676227,16274.505588710377,1.4169312637082112e8,6.614276331033418e7
-0.0001800001,-1.0596686809910816,0.0024419450615481377,88.92464565612548,4.888483797638463,73758.42709851831,16480.470583096307,1.4510048897300115e8,6.425561709809656e7
-0.0001900001,-1.059298261861562,0.0024412904886754396,90.45807748812238,4.847396729684611,67998.62267856998,16487.928380416888,1.3575546825396788e8,6.428271640530386e7
-0.0002000001,-1.058870667659404,0.002422534607969274,90.15141915811373,4.801325299349767,65524.60801600496,16221.324009169026,1.2407025803508289e8,6.474618312150888e7
-0.0002100001,-1.057838600485557,0.002417024223600913,89.19544118299613,4.8607036683766935,67833.11856960968,17050.409099941928,1.3065412241542357e8,7.549657925634931e7
-0.0002200001,-1.0560960460213564,0.0024354040017186356,89.28289391167036,5.029167185985557,71188.14868526786,19400.78578673302,1.5942977432963097e8,9.643725611061843e7
-0.00023000009,-1.0547424132241388,0.0024731135389832004,92.80103069884589,5.08162435364229,71024.99003653206,19608.67784130005,1.5391031707131588e8,9.65459471347461e7
-0.0002400001,-1.054236027795254,0.0024859545555570707,94.78038204858325,5.125583336317627,75471.30926132142,19292.87799105564,1.501177661597408e8,9.124748367317978e7
-0.0002500001,-1.0538232669238585,0.002465929348235663,95.87987445004319,5.259206998328839,77765.92559156356,19717.97004944825,1.5532346257574672e8,9.39229620404586e7
-0.0002600001,-1.052548620218672,0.00246337519506381,96.8040191647006,5.419241075710639,79395.315964931,20494.518612255844,1.674004464361469e8,1.0081702703651208e8
-0.0002700001,-1.051396593568173,0.002498642304729543,98.64825792128487,5.428995837703866,78958.24667523293,19902.85228623052,1.5956226831221586e8,9.399152897061479e7
-0.0002800001,-1.0502317356442574,0.002534073078649756,100.17109394934513,5.282347780705859,78148.47187940274,16975.144328094335,1.2438515363656439e8,6.898072913835853e7
-0.0002900001,-1.0483959292386829,0.0025600809426189856,101.59113732807516,5.304766474205068,76420.7674564616,16608.00901842347,1.2264327479835506e8,6.424381885713396e7
-0.0003000001,-1.0472498541208606,0.0025975937975935394,103.43176164166054,5.42283104893042,78151.50300161484,17786.76037976723,1.269830985007979e8,7.39821772499385e7
-0.0003100001,-1.0468901383717393,0.002623058000694911,105.17548468227714,5.596950669297409,85447.03222576971,19359.22909881835,1.386713545132712e8,8.69159037185535e7
-0.0003200001,-1.0459525458085455,0.002635469416145176,106.48881932307137,5.648458534677781,88767.9249754671,19595.20423959987,1.3492796977349222e8,9.1883084406594e7
-0.0003300001,-1.0453933933336046,0.0026287857198834465,105.43682448633506,5.729653888240485,90279.42496285937,19832.434269302314,1.4266976712479475e8,9.48526828029763e7
-0.0003400001,-1.0454192439096672,0.0026312480419155254,105.02260985343429,5.760159641753383,87651.01584607759,20277.985329275674,1.4701340771675223e8,9.759720496328986e7
-0.0003500001,-1.0446919030926958,0.0026181376642586385,105.39194868090672,5.73102512803944,83095.32329008816,20132.693267253406,1.387709469119674e8,9.474024559406005e7
-0.0003600001,-1.043207059446514,0.002607242084952542,105.56473846964195,5.772510564913592,84323.8759938869,19651.648998122313,1.3742679193241805e8,9.044671629456241e7
-0.0003700001,-1.0422709655479607,0.0025921003945109733,104.75371597337075,5.675540899403081,86560.1890526375,18111.704591673577,1.3012108224498658e8,7.696728693668634e7
-0.0003800001,-1.0413317011226968,0.0026252453697365127,106.23677723470274,5.612440059971184,85726.38237068728,17285.532042783838,1.21036923069199e8,6.908249993557552e7
-0.0003900001,-1.0400303289670414,0.002637261837846575,106.42826390245335,5.791389322509907,88598.16469658163,19270.461611092695,1.5035716573521402e8,8.257727804079369e7
-0.0004000001,-1.0393094037320598,0.0026056010938931974,105.1329769866757,6.0278015547437525,91382.91105509158,22024.396951558105,2.011128752258654e8,1.0362686477291334e8
-0.0004100001,-1.038939009584727,0.0025869026760719574,104.40535216333026,5.8641584135785525,84578.60291322759,19883.670098962062,1.7635657584978983e8,8.831358656629944e7
-0.00042000008,-1.0383848035542396,0.002573966774922102,103.49009655775426,5.758419772103829,79272.77840324907,18973.36970046474,1.5895420616084412e8,8.491338590842228e7
-0.0004300001,-1.037370369873106,0.002599792891085414,104.39801603476437,5.778217967007344,83133.32867365783,19818.117288243713,1.5350444134744802e8,9.557490147884543e7
-0.0004400001,-1.0365162362109461,0.00263110512990688,106.20163620069088,5.786712968420199,87050.97739150948,20064.23007327269,1.53093032900388e8,9.627192490006432e7
-0.0004500001,-1.0364429654325964,0.002658661387147461,107.1143666665691,5.751186100628574,90691.86420676473,20831.998071239173,1.5541756195143506e8,1.0497785365415044e8
-0.0004600001,-1.036083166196427,0.0026528573581570012,106.93207396160889,5.696344904165546,93176.01260439062,21006.590306913364,1.653194822661603e8,1.0698873604364085e8
-0.0004700001,-1.035282229068828,0.002649580557501289,107.02316227058756,5.833679738062467,99064.92824889436,21567.673403372308,1.8413287506608433e8,1.08253100298517e8
-0.0004800001,-1.0346477376116012,0.0026487152823273896,107.65502329926109,5.835199614926502,97632.91985618227,21873.397083745793,1.7771077088771302e8,1.1106071971301238e8
-0.0004900001,-1.034062296758779,0.0026653213035671536,108.87087873868491,5.822570850428038,95909.4984053094,23242.994816419712,1.766003688919759e8,1.2429224621242158e8
-0.0005000001,-1.0336023411731248,0.0026870342745956284,110.70725980766684,6.059727491643254,97180.7929145612,23913.64732913192,1.9217404210269502e8,1.2640828212828232e8
-0.0005100001,-1.0325168604852815,0.002679176099575884,110.87435919005753,6.084564915798237,99394.00504919674,21649.26403218459,1.8332826934333915e8,1.0310954385045181e8
-0.0005200001,-1.0314945959844648,0.002681220891698251,111.47869143707655,6.107984791278577,104376.2588941442,20358.474450823138,1.8288115926474547e8,8.956141286856921e7
-0.0005300001,-1.030277313784317,0.0027021057506532754,112.30295842296914,6.121166813331084,104243.26966034662,19679.314721977767,1.762396092262543e8,8.149502777061647e7
-0.0005400001,-1.0286642726395803,0.002722266744537553,114.92633306025868,6.2133844045831905,108554.07589966108,19910.39587866656,1.7900194203054768e8,8.214747918416065e7
-0.0005500001,-1.0278928329842667,0.0027245310375805234,117.20658524472474,6.412275545679316,114035.63755479472,22144.932774724963,2.0305425320453846e8,1.0438376852422982e8
-0.0005600001,-1.0270482744647271,0.002744795674687923,118.68549421567555,6.389282919402096,112444.55965133046,22879.9769098153,1.9346672555467865e8,1.1187131760379557e8
-0.0005700001,-1.0255978695582324,0.0027752123609255767,119.22876201040725,6.311076613134648,109434.32384197677,21551.178962003247,1.6927227913156894e8,9.742858430447972e7
-0.0005800001,-1.0239609292088676,0.0028147582702099513,120.8093154282826,6.342860563021891,107482.29873288533,20147.55354283732,1.5598468473368174e8,8.057743925006892e7
-0.00059000007,-1.0230859335795495,0.002842305292783287,122.9737351716879,6.506309149229908,110693.50961849658,21319.354153684973,1.7753997165763858e8,8.70254413578506e7
-0.0006000001,-1.0217969667975495,0.002854702331300589,124.14737054754002,6.7340629629127,120913.84271617138,24950.372542459154,2.2594826837538853e8,1.19116196528788e8
-0.0006100001,-1.020554208804355,0.0028643886635048572,125.92214200550735,6.890888830848552,129083.42881403654,27605.14640253642,2.5917311207407466e8,1.4578518499970415e8
-0.0006200001,-1.0196991168851937,0.002860907264481889,126.86333938490945,6.79147765745304,126949.66683551298,24964.203373251315,2.3206958486067626e8,1.2086776902979088e8
-0.0006300001,-1.018328765440869,0.0028448173184750965,126.29171619222764,6.691821907819225,124449.54682030395,23150.494579832102,2.0924714752736747e8,1.0196988650574553e8
-0.0006400001,-1.0175812084941414,0.002850315318522051,126.92601933111212,6.67094951752658,123433.25260401255,23172.15904537306,1.9708093769670063e8,1.0317415148690602e8
-0.0006500001,-1.0162869722019614,0.0028675219551187667,127.60693907081837,6.880333438645707,125565.04876347625,27439.320699911557,2.5008079255479163e8,1.45206479217826e8
-0.0006600001,-1.0143427712303805,0.0029023390785528924,128.5030637271885,7.114560652419475,133123.6459984657,30264.4140959104,2.925805685255704e8,1.69328431448737e8
-0.0006700001,-1.0122958519080167,0.002926143715299978,128.7737783602762,7.084346966877374,133240.02084914068,29191.12600829181,2.698324073318719e8,1.5604385955863366e8
-0.0006800001,-1.0110755723497655,0.0029467960159812166,130.74556005403596,6.980561308255352,129446.0956122134,26003.536915531135,2.182619045240717e8,1.2485494994441833e8
-0.0006900001,-1.0107493154478127,0.002994615573507365,135.81204742397435,7.151213434902564,135859.87467061856,24820.91421596311,1.958447129766271e8,1.0994922074370117e8
-0.0007000001,-1.009825942991583,0.003049522888365646,140.38722646322796,7.311319769630055,141474.65163620553,24239.90138454422,1.8017556361029354e8,9.979599259520617e7
-0.0007100001,-1.0085188809617276,0.0030572729531398108,140.12579529451648,7.186615735366474,136096.42985732152,22575.083538327282,1.5422532710025743e8,8.40131856642616e7
-0.00072000007,-1.0067467163349018,0.003026126681133886,137.80474239283757,6.9362715098432135,129517.46045164933,21140.103664344984,1.3026000583726199e8,7.554366180347405e7
-0.0007300001,-1.0052842392417967,0.003037521008244614,138.8082240553824,6.816233582081508,127217.6751091187,20653.6251269399,1.1434483488715442e8,7.387348019425777e7
-0.0007400001,-1.0035846126349213,0.0030532639186542578,141.0399728354127,6.894772667049943,127773.85931805914,21364.77969005739,1.1553330081442718e8,7.951625654827665e7
-0.0007500001,-1.0022571473168946,0.003052822146344955,142.59654307707925,6.926211922723426,129816.28724824899,22389.417748652617,1.20195071442961e8,9.215853497943641e7
-0.0007600001,-1.0016934880296082,0.0030247778823659253,141.42282402523003,6.911834903310612,130835.31163872416,23384.919058836782,1.368964503192385e8,1.0527462123392798e8
-0.0007700001,-1.0006305191508484,0.002991297952882714,139.45406292405485,6.917097219856118,131059.61045518694,24087.51828838801,1.5680261601402128e8,1.1176057555175547e8
-0.0007800001,-0.9992336012891209,0.0030147515077895352,139.8135273002273,6.7858260932672065,128380.84671301999,24645.000184563967,1.3985548274983e8,1.2038044511223297e8
-0.0007900001,-0.9983759420394251,0.003039725163870568,141.45712233192182,6.736849708897746,129425.65985114135,23050.73461566039,1.1268332270398656e8,1.0425875795239162e8
-0.0008000001,-0.9981267300935049,0.003054111127371069,142.66229620406884,6.838449274251149,133111.5934089895,23318.01385986291,1.1402685663485003e8,1.0460618904475626e8
-0.0008100001,-0.9973614522079416,0.0030438718241238404,142.50707726327462,6.7351464510883705,126002.78582383129,22032.558009420325,1.0188696403525059e8,9.340489405971679e7
-0.0008200001,-0.9962261727768069,0.0030406353310337936,141.68823924912908,6.517827612839513,115907.15756853367,19973.011190809877,7.07163351011912e7,7.615520184735513e7
-0.0008300001,-0.9946276400614927,0.0030669975724415747,144.28687358434388,6.451843125320001,115281.00841783478,19963.879352769163,4.984106318620979e7,7.687035512808964e7
-0.0008400001,-0.9924839703538377,0.003096802664267587,148.98822773553934,6.726452639900495,119481.72710786785,22428.086189003854,7.367091484936115e7,9.385298074203762e7
-0.00085000007,-0.9909471579962026,0.0030935401468492065,151.4666735078941,7.100223521023636,125995.54354300197,26624.963623759162,1.3722195512270585e8,1.3091010785337698e8
-0.0008600001,-0.9910831419671766,0.0030668033732898026,150.63207726694597,7.178318795279773,130640.28030496337,28779.843670598453,1.5167076311041412e8,1.57421442078021e8
-0.0008700001,-0.9907315867511801,0.0030816783937836745,151.00686556399037,7.1665328248562785,136256.33354673654,28036.847672222262,1.38896817715152e8,1.5211634869904584e8
-0.0008800001,-0.9893126506001167,0.003139799366212305,153.46931584300503,7.204351585984915,137804.66280566747,25627.221668059443,1.2860702589088644e8,1.2075133489551167e8
-0.0008900001,-0.9880310501840326,0.0031735472530199783,155.5435424103492,7.380655112370717,137610.35105451397,25862.131653700755,1.5540089260039875e8,1.0840168228988566e8
-0.0009000001,-0.986951984572754,0.003177509113977911,157.53778209445204,7.488776569376187,142683.98221496565,26459.726659019998,1.656158027355356e8,1.0740906394797526e8
-0.0009100001,-0.9848943261619232,0.0031614486367687582,159.33799562225948,7.688879576079949,149743.51586565128,26792.53323357349,1.7388490564673394e8,1.035507251117808e8
-0.0009200001,-0.9830898129158478,0.00316493206190747,159.83031628995622,7.676081316450545,144894.06771774447,26376.60265133992,1.5208587672510245e8,1.0548038613619502e8
-0.0009300001,-0.982105700896112,0.0031866522995390193,160.88969698792283,7.5776616499545995,138753.10434931744,24730.587387928957,1.0571213462854345e8,9.11548524357284e7
-0.0009400001,-0.9817474607844836,0.003204075545773795,162.50156024154597,7.777619848030293,140673.01819637168,26034.324695942,1.2560311682509053e8,9.341040271055059e7
-0.0009500001,-0.9815065918910634,0.0032227904165602786,163.58399693587344,7.891062633224243,147645.76825710892,27076.433601805107,1.528466527542789e8,9.788303492556615e7
-0.0009600001,-0.9807080573321101,0.003233143439196518,162.4541103687211,7.902512078602933,156746.15816626765,27679.021576064115,1.7965416914189637e8,9.959220179333228e7
-0.0009700001,-0.9794561479841195,0.003230860200621956,161.815866516436,7.912645448391331,158730.36659859974,27718.204955218975,1.990828058179805e8,9.876407657763508e7
-0.0009800001,-0.9777161021563009,0.0032274174671952345,163.92398261866745,7.922733986390791,160545.94824446834,27073.626912590957,2.0227472132080266e8,9.539677971404336e7
-0.0009900001,-0.9764684595455955,0.0032379952319149165,166.0619088978594,8.05251206256013,165072.46622609816,27199.69188084004,2.094364166840857e8,9.899230990228815e7
-0.001,-0.9755456600742007,0.00324795161380877,165.30757189276187,8.040163113077321,166864.47106987846,27905.69397195317,2.1174576891681108e8,1.0688655194945738e8
-0.0010100001,-0.9745588586269232,0.003253734768426467,163.60515566044762,7.862625318830029,161877.93579373718,26653.9032458989,1.7869589682503203e8,9.836693376021436e7
-0.0010200001,-0.9735828311721968,0.0032590074929852377,164.53594844040578,7.7855637540200835,156680.11014386322,24970.297537305072,1.414715982584932e8,8.818879422125508e7
-0.00103,-0.972467110162587,0.003269221472829448,166.06932931546308,7.876130731214928,162761.86767699232,25371.25043260904,1.5506802314542183e8,9.152664573203696e7
-0.0010400001,-0.9705658449443841,0.003277228404837581,167.51129393779806,7.906720461130913,168582.5384947016,26048.173209177072,1.5912997319613886e8,9.754474647104274e7
-0.0010500001,-0.9695736770031249,0.0032870578226896047,168.60953426107542,7.95393041431251,172643.1167977121,26199.93141698082,1.4724838555514723e8,9.879072151400323e7
-0.00106,-0.9683476731983083,0.003265435028932378,167.0065281900806,7.963203017898372,166244.1764284284,25851.05992780888,1.4554106443414453e8,9.709927274907714e7
-0.0010700001,-0.9674093790525295,0.0032319498714048884,164.21488589128896,7.761608052369507,155258.94616675552,24319.430117290896,1.1637398368845114e8,8.86155464300351e7
-0.0010800001,-0.9660294368258497,0.0032231742010534453,164.51018148243315,7.655875547875739,151969.64700467626,23519.721482182875,8.403296480674846e7,8.241965352297194e7
-0.0010900002,-0.9641949749025402,0.003230467705806738,167.875235543108,8.080242241841518,165441.2775680082,26992.755446007915,1.377315585867799e8,1.0409447580806823e8
-0.0011000001,-0.9630910348264553,0.003241531798434893,170.3214097380151,8.448558676407092,178721.95969742697,30427.31566434039,2.11232104414425e8,1.2508443539883706e8
-0.0011100001,-0.9625565481310753,0.0032812548071626205,170.9774382184026,8.441444128005006,174248.55220721703,30859.75231138992,2.1082450628219476e8,1.2247876411444125e8
-0.0011200001,-0.9619210285110726,0.0033019280094998124,172.19613003473074,8.48328362372351,172141.12143860382,30501.742051884015,1.925929592377496e8,1.1541417485011923e8
-0.0011300001,-0.9604329770448028,0.0032879883813026595,172.28263395768244,8.550195838958393,178126.94953175625,30797.193920054004,2.0227060984927067e8,1.1711710496101771e8
-0.0011400001,-0.9587335603259471,0.003285812778423889,173.02104311114934,8.548803209649629,182413.5993112996,30637.704002437036,2.0534765845902666e8,1.1517249874284162e8
-0.0011500001,-0.9569146029725285,0.0032893041377920857,173.90924170397102,8.496983249861836,179468.82073623897,30198.443033708274,2.0377490938438022e8,1.0998667431422009e8
-0.0011600001,-0.9547680407421562,0.0032831277092772258,176.64528891744578,8.441246996389202,179284.32174265402,30652.908496044896,1.851964733018007e8,1.1807853032902953e8
-0.0011700001,-0.9530449609278423,0.0032738349663463556,177.68901443045553,8.491832812897616,178383.58895059163,31764.62849470575,1.966447155104263e8,1.2990385663895497e8
-0.0011800001,-0.9521554774107315,0.003310664858304308,180.28382540561734,8.722234931546383,182870.59689415985,32823.955170498135,2.2771189402006152e8,1.3729217106984168e8
-0.0011900001,-0.9510421891725487,0.0033262990028657072,182.78738667223465,8.892301116783631,189124.65232894913,34845.02586167022,2.464705123328181e8,1.568105782990921e8
-0.0012,-0.9493386398747073,0.003309370860037545,183.9855675631908,9.002442079891654,190644.85736553444,35116.24396391249,2.457524971170652e8,1.5628766883871156e8
-0.0012100001,-0.9469930006494537,0.0033412158722387077,187.07316885328456,9.220430960187658,191693.03058022133,35952.38082010312,2.5881298621478683e8,1.593831459503701e8
-0.0012200001,-0.9444358484588564,0.0033702993389371143,189.32793288601036,9.333613250441823,195992.7665849308,36403.177548518855,2.5858513298415896e8,1.5944895548989072e8
-0.00123,-0.9421837327312401,0.0033878385647367493,191.77012295120164,9.426047010481387,200609.4485697173,37173.01465149194,2.4234877096345785e8,1.7151291318099412e8
-0.0012400001,-0.9403114460081446,0.0034285017055409777,195.23819650534196,9.500101739226027,204148.0343093856,36929.75664442686,2.2192461786710623e8,1.7185660447199696e8
-0.0012500001,-0.9388336763040331,0.003449169470234728,196.11073516546293,9.542668596587657,204604.05598332873,35667.76779674002,2.064010639030111e8,1.6233018659961587e8
-0.00126,-0.936293717045539,0.0034765307315899156,198.78641907798055,9.686871490685746,207876.65255839005,37111.78849209918,2.3284292200106043e8,1.7059125819022128e8
-0.0012700001,-0.9348002773872649,0.003495582610578934,200.81701061850882,9.681501227326654,210184.7678643064,38291.67601779628,2.2276232470346898e8,1.7755229887270686e8
-0.0012800001,-0.9347239514080944,0.00351024745854566,201.31102650268514,9.637032467947991,205266.17093496653,38030.68700166158,1.9617682187967166e8,1.7704299665930906e8
-0.00129,-0.9335598142411922,0.0035040768973125685,201.50872983948898,9.542100976292891,200328.90922588302,36448.44034466484,1.6573676802055714e8,1.632916486383138e8
-0.0013000001,-0.9315532502777536,0.0035470474806390292,204.35273328168813,9.596035801783154,203528.41726348994,36151.03399992368,1.4709314801987666e8,1.543847674028571e8
-0.0013100001,-0.929748710014815,0.003626655090416639,206.2036090227848,9.637882311178926,209219.9521945049,36157.258903349015,1.4984469248616225e8,1.5294573686232585e8
-0.00132,-0.928857601223516,0.0036461652666327326,206.2612879668184,9.73747492484584,213982.25003728407,36950.7093710122,1.8008803329688948e8,1.5774917581334072e8
-0.0013300001,-0.9281041327067289,0.0036407366043451385,205.96229267532345,9.801718213392538,218946.18927309787,37217.12051398427,1.8798620333712065e8,1.5935731654155782e8
-0.0013400001,-0.9269344318694328,0.0036416652498643897,205.92072762972003,9.953759208644305,227386.20092624184,37143.72629048839,2.1940165272419444e8,1.5667789339339605e8
-0.0013500002,-0.9255023709928435,0.003650668464129676,207.06281443944854,9.96513227664581,222739.4045443886,37162.53076354452,1.9676508382909304e8,1.5927308238954207e8
-0.0013600001,-0.9239419809294341,0.0036724979217504497,209.45519928833562,10.113660682883278,216572.6427224977,38529.93762186367,1.9706238637695125e8,1.694879791906808e8
-0.0013700001,-0.9218792874249409,0.00371792344524414,213.41135386897912,10.367403471157864,226948.7852776763,40170.481683247235,2.3203862616521344e8,1.769422656528472e8
-0.0013800001,-0.9206461821695696,0.0037339477826442715,216.25860729399653,10.715524187271516,248870.48163337295,43675.33636847679,3.058604555871354e8,2.080040450168751e8
-0.0013900001,-0.9194932243620989,0.003745866306604299,218.06081176978844,10.754096657851807,254336.74889482654,44383.99821676727,3.1101730400451714e8,2.165857304677286e8
-0.0014000001,-0.9187078320329192,0.0037442970256760656,218.45698801769984,10.669715306941168,253939.9837177217,42835.625512520324,2.8436262968222415e8,1.986352905349055e8
-0.0014100001,-0.9175093012062902,0.0037667242855371763,219.89370969405962,10.548956382633603,248015.6919157756,40897.4932033875,2.4204519316272762e8,1.834808061553681e8
-0.0014200001,-0.9157196805837802,0.0037956594362208874,220.90282607917834,10.385864685686238,245209.6794627291,39742.09536842776,2.0838382082803205e8,1.7774997814351153e8
-0.0014300001,-0.913282332619775,0.0038218987205431636,223.32449967120368,10.431313522148624,246462.88094977292,39493.40687965592,1.710053354530274e8,1.7485157236716026e8
-0.0014400001,-0.9114694817798838,0.0038490951595701157,226.65167112002982,10.537661268465257,244460.95509053697,38985.12016386646,1.3613743850053176e8,1.6405260946071622e8
-0.0014500001,-0.9101728331553918,0.0038888903892020103,227.7194517943858,10.732476020521267,249498.37513291815,39883.7400083669,1.6122523829054505e8,1.672093176954482e8
-0.00146,-0.9082130542796678,0.003892839069817671,226.63378602338616,10.678961343708917,252102.66283367854,39964.48444396234,1.6608246341969976e8,1.752667201983123e8
-0.0014700001,-0.9055194382983401,0.0038661094015949088,227.91179320369739,10.512521733189313,239960.82996686717,38474.11463471126,1.0768349624016263e8,1.687339254324944e8
-0.0014800001,-0.9037629297221873,0.0038705463248678612,231.19325376625594,10.587009318601899,228855.28435442544,38585.32373189357,8.580006113316825e7,1.6806747287421644e8
-0.00149,-0.9023629709337304,0.003891969522103429,234.87323014192233,10.74812553834813,238713.98131127076,39907.32242003456,9.420326000964712e7,1.7388467195016506e8
-0.0015000001,-0.900834754129629,0.003916904977570301,239.33285457700188,11.081018591346277,263319.65804576135,41276.46267942383,1.4251650906881762e8,1.7553030868497145e8
-0.0015100001,-0.8988530166622538,0.003948702268817203,242.12406522995337,11.420377316819286,282317.25669476436,44434.27183995489,2.3280102367441672e8,2.0214542509565276e8
-0.00152,-0.8969438450098725,0.003971786741801193,242.25805196633937,11.68562566991924,296832.3204366802,48231.63942450849,3.2131171069455063e8,2.398148574735823e8
-0.0015300001,-0.895569187028769,0.003984097762497459,243.39035017352916,11.925110135520312,302336.71201455675,51267.212137037954,3.8838216233573097e8,2.596890777992967e8
-0.0015400001,-0.894145486304863,0.00400871337314366,247.0715561730365,12.011095780462389,294276.55686588085,50696.822957016884,3.7186765994401187e8,2.4275409899961412e8
-0.00155,-0.8917367540512129,0.004010808402666446,250.71585057133382,11.930383992281815,286555.0754780819,50056.56024169181,3.010202394949578e8,2.3365779902249175e8
-0.0015600001,-0.8890639396457245,0.0040180183053587165,251.6858400006405,11.627958831352535,279409.8060359875,48367.14831585439,2.0346817597535065e8,2.2780533264100134e8
-0.0015700001,-0.8879652390664363,0.004038716710681768,252.90953552671945,11.550623195249672,276161.8561404617,47799.46817362694,1.7815865175316033e8,2.3843317132745054e8
-0.00158,-0.8863891420895224,0.004080799071403622,256.54592072792923,11.805307518953917,290675.13506077125,48808.94754230202,2.1695036813491002e8,2.443868239432548e8
-0.0015900001,-0.8847255035410736,0.004081103229917815,258.9319915738359,12.006085728355984,295894.6837737944,50225.294242568125,2.6187622715955886e8,2.4201808491351444e8
-0.0016000001,-0.8823768957515915,0.004092032482721515,261.4803462247971,12.09545929994637,299104.6821144732,51563.448536830576,2.800099067229297e8,2.3913734576238483e8
-0.0016100002,-0.8793970978403023,0.004131754277051052,264.7422910497608,12.386892557517127,310522.2620195324,53746.844924516474,3.2216351648582464e8,2.5567280864422822e8
-0.0016200001,-0.8770561388126671,0.004205135499911825,269.671952054377,12.561298728081553,319910.39238342486,54784.66797951808,3.187477230964874e8,2.5786063637102845e8
-0.0016300001,-0.8748847559208207,0.004264029239239679,272.29274970051677,12.529343058034485,320287.60654773284,54579.5830936848,2.97146613703775e8,2.513364847107878e8
-0.0016400001,-0.8732531702254216,0.004267807006025529,273.0748636643467,12.537522335551053,318928.0885285793,54545.85675088585,2.748733365237943e8,2.4874146755909476e8
-0.0016500001,-0.8714217544444339,0.004299182259401345,276.90011992114233,12.599353743024968,321629.6103381925,54163.494357655625,2.4578933147310612e8,2.414975481600141e8
-0.0016600001,-0.8697990351619047,0.004369685095054254,283.38900886475807,12.809161130284801,333912.4074622856,54065.62838020938,2.331703617318956e8,2.403333794565947e8
-0.0016700001,-0.8676588162933206,0.004399404317837265,287.35431931986426,13.060430179894558,342974.4448731255,56534.97267606794,2.637948959273091e8,2.626480382693216e8
-0.0016800001,-0.8653580769518462,0.004410506139524222,289.5191311817225,13.33206456352974,356836.77232195495,60812.23389477305,3.398393297892344e8,3.0328493476468074e8
-0.0016900001,-0.8629344688505268,0.004406625668937288,292.73940734605424,13.506812609239017,369029.89976187446,62129.84315856374,3.567861507955605e8,3.108010753051065e8
-0.0017000001,-0.861164517985791,0.004386664001611272,296.281745138006,13.813294888979977,378797.1912771552,63125.14477188562,4.0872609350638396e8,3.0626491559665793e8
-0.0017100001,-0.8594327707166103,0.004367827084748536,297.29178964076516,13.956110899082438,380281.9809953434,63989.75200389246,4.795893043830979e8,3.0126668915640396e8
-0.0017200001,-0.85818753307547,0.004388948747268005,299.2145396625033,14.308015070352624,385968.9922027613,67253.61736038506,5.789625526546824e8,3.3272112398271203e8
-0.0017300001,-0.8567117948989846,0.004429000918571082,301.1937964588562,14.609085561318029,399166.7552477899,69625.26315747289,6.536522538651439e8,3.4742496173539567e8
-0.0017400001,-0.854008045596405,0.00444525321586618,303.16522704471816,14.754575739468521,400893.9643813012,69369.79149476334,6.846916050915612e8,3.338888280450942e8
-0.00175,-0.8514326214953892,0.004468414079752623,308.04638790211555,15.278496335299936,411073.94571630174,74211.47578778278,8.192246985647511e8,3.708295431454506e8
-0.0017600001,-0.8498342197087095,0.0045016974217342645,312.2250742332409,15.579030615563548,423515.3525334517,77293.41043088303,8.766160297637701e8,3.9652923513026917e8
-0.0017700001,-0.8480207126531936,0.00452757568784508,314.92608444172464,15.745988137161394,432038.1830732903,77452.89007961717,8.803741765342544e8,4.0552247080861205e8
-0.00178,-0.8457076333790933,0.004541222976140466,316.33118177549403,16.064195408701043,448026.5694512982,81058.44238818774,9.697391445608133e8,4.502203311751656e8
-0.0017900001,-0.8426740817886217,0.004574681797358661,319.5093100570341,16.234027451573738,461280.350609737,82902.2086714897,9.928857730661373e8,4.668622430840869e8
-0.0018000001,-0.8398502792835266,0.004636529005175608,325.9791649781616,16.287237557177143,477300.64293430845,83999.94582410072,9.471839038668307e8,4.7732720493559223e8
-0.00181,-0.8379855908881941,0.004631820640513941,328.1097378435304,16.341841316805358,489596.92221977486,83159.52764238637,9.412834821258031e8,4.5981875662750435e8
-0.0018200001,-0.8359568931979691,0.004639305769352915,331.4189684869188,16.748187850185463,510766.02384992375,85157.13837877504,1.0356660789139051e9,4.686774002010651e8
-0.0018300001,-0.8337139414429,0.004701116483395141,336.6879606357128,17.11880708845188,518828.92095851543,85520.92235857346,1.0806837218506591e9,4.6027171986420184e8
-0.00184,-0.8319203426798615,0.004770015306247541,342.91471076072634,17.25931053747499,499561.59010823106,85791.707746095,1.0202371399299159e9,4.6217600342221993e8
-0.0018500001,-0.8303606749654014,0.00479038447966774,346.8480447807676,17.43719407819114,496553.89600551885,89300.00778167229,1.0573776169782174e9,4.9006711761961377e8
-0.0018600001,-0.8279259317633304,0.004776489228435732,348.25128921377893,17.49779921406941,511782.96750519297,91507.01388519457,1.0780962336649787e9,5.149960539349314e8
-0.00187,-0.8251187046457411,0.004776945878258208,348.86277936923204,17.460358615194888,522072.79197413457,91901.14603067019,1.0554992164090892e9,5.3228018340375626e8
-0.0018800001,-0.8231624074586906,0.004799914641716796,351.45195215982886,17.529086972389738,524564.5214725885,92660.928845031,1.0473819540981543e9,5.34384983087583e8
-0.0018900001,-0.8211498563490618,0.004857577890321978,357.814900399505,17.825069050537696,526932.8630529563,93679.77136444287,1.0289115023852648e9,5.530650966171954e8
-0.0019000001,-0.8182690764141395,0.004880854011700441,361.45725155464845,17.904692427321315,526109.6652539523,93785.90990564507,9.1986014964256e8,5.557049249517245e8
-0.0019100001,-0.8151476493525879,0.0048954495503330895,361.90367861589635,18.18775792232688,542403.4353855969,98776.02078277235,1.0472017556292058e9,6.129860989192739e8
-0.0019200001,-0.8125248169258107,0.00493066522948429,367.29124980673214,18.816092391534752,576571.2145184828,105784.28540606739,1.272587005991809e9,6.784987326767907e8
-0.0019300001,-0.8096388146422844,0.0049442766268570654,373.46949499728134,18.9434006825299,590708.7318064416,103304.6522658492,1.1896964748191133e9,6.391561472099816e8
-0.0019400001,-0.8068421968884772,0.0049860987955964295,377.26485397192704,18.601201639627874,580582.4133727881,96863.46216908193,9.350726782564735e8,5.594559527936796e8
-0.0019500001,-0.8042168702894624,0.005001774709253511,377.85250414243177,18.708786658682005,578412.8810743813,97902.80659937837,9.55173612531365e8,5.535129496468724e8
-0.00196,-0.8025567730732907,0.0050125027508660155,382.5523764484952,19.237167484495224,595627.9291643517,103746.00647442693,1.1277176580547953e9,6.080538538252025e8
-0.00197,-0.8011926165553624,0.005010604060286226,388.83566705092124,19.873136469324702,609398.7646615655,113154.44952744448,1.336264696799818e9,7.308032192577989e8
-0.0019800002,-0.7995452505304887,0.005033260385932786,394.4017240037521,20.07318144409431,621034.3885401485,115145.61603639205,1.3288959582232656e9,7.470070132034829e8
-0.00199,-0.7968132470780371,0.005072232404850286,397.5557621188372,20.131595724252236,624178.0928890231,116426.26090744756,1.336412025929402e9,7.485512257769966e8
-0.002,-0.7938748089522364,0.0050817151241163445,397.6753361867939,19.985762071273523,628464.9980126914,114999.22545188123,1.2773383324399724e9,7.379587871282173e8
-0.0020100002,-0.7915584069952925,0.00509620990412169,400.4587335977338,19.7103296571726,615211.9092472838,110320.88944806148,1.0570668752803543e9,6.940778603425579e8
-0.00202,-0.7894161016320792,0.005131994583358187,407.277120689313,19.898531853485977,631409.8092767047,109292.84699133135,1.0006734799313171e9,6.722133989969037e8
-0.00203,-0.7868621492472063,0.005128526878915435,411.2325860822731,20.233349726836956,649749.3805820155,113156.32778432996,1.103302012817095e9,7.130589356586437e8
-0.0020400002,-0.7841717366573927,0.00510364329679635,410.9858409235689,20.34677667652986,653220.8401289145,114915.01203122576,1.168781719912544e9,7.22398443791063e8
-0.00205,-0.7812357131991682,0.005098634330020378,412.8357092013525,20.29256019468459,657276.6561533227,112362.50786103119,1.1109742352182903e9,6.684656104211838e8
-0.00206,-0.7785115828112602,0.005095839348910326,414.6438555919801,20.45287952730086,676898.1502766839,114140.88015791378,1.206763201554008e9,6.787593698504951e8
-0.0020700002,-0.7760474470020295,0.005079884634373862,415.28039988733025,20.520276346715033,674728.32932349,112692.37653528257,1.1917913578442292e9,6.513974425011688e8
-0.00208,-0.7738507278091703,0.005105831703572178,419.7174335901629,20.624549904199508,663757.3658251831,112122.97207517445,1.0919627135371363e9,6.479228784719214e8
-0.00209,-0.7718729870339259,0.005153314229395484,423.44206933597894,20.576960303221053,655992.1263380243,111413.3185731798,1.0090335414899734e9,6.487893135615574e8
-0.0021000002,-0.769809423549874,0.005203000693269265,428.4632672361124,20.660513645622157,665215.968195856,110917.79259917884,9.908214800688322e8,6.425709651611565e8
-0.00211,-0.7664681694774121,0.005227735931040952,433.45005879375003,20.817523830782836,674711.7016671144,113221.09453031383,1.0205241342296233e9,6.817470038833877e8
-0.00212,-0.763016028175146,0.005231784208816276,434.4663822277873,20.706657886147667,680382.7899249833,111514.88796871512,9.262508542971947e8,6.608930704877372e8
-0.0021300002,-0.7605395645138682,0.00526868570440739,439.05304902329755,20.944280923605472,696400.6434118589,113270.07161738657,9.773582734770083e8,6.699537948144615e8
-0.00214,-0.7574050701360746,0.005317393321864296,444.9518782178174,21.403676632396632,714685.1964651684,119044.09791288016,1.1409140610266225e9,7.478288400591514e8
-0.00215,-0.7541050695532721,0.005354578317068496,448.25125898173764,21.440223515971823,711120.7035585264,120627.6305838436,1.0883189576492393e9,7.803438239692761e8
-0.0021600001,-0.7515467798692876,0.005374166892756408,448.24308322537087,20.99809640662422,695659.7542178746,114410.91807588286,8.087550769028182e8,7.007535491602575e8
-0.00217,-0.7494966568754878,0.005375643400459965,451.4679669996584,20.92233910341687,708174.7278909163,111896.03365924112,7.035110467603108e8,6.616143490410715e8
-0.00218,-0.7465936738486324,0.00538746164483298,459.01390239267766,21.181911262458677,717970.170247321,113123.05407549256,7.019288012559925e8,6.530654810120224e8
-0.0021900001,-0.7434627840341199,0.005410115768915917,467.8567798516597,21.400549617735187,728927.7057506603,112676.07277610355,6.561902884302939e8,6.207020569451733e8
-0.0022,-0.7407803193941602,0.005445804041110436,472.66155812272774,21.311667139375892,722842.3077374207,109676.51299580345,5.134072725361331e8,5.790602727222861e8
-0.00221,-0.7382241932596598,0.005500572138817603,479.70679772731046,21.692528468123324,755739.7262637672,114965.58761119987,6.308796781041483e8,6.344085096372548e8
-0.0022200001,-0.7355380910637107,0.005570563150793346,489.4063561821642,22.08556635466894,772560.0514748575,120566.88945085245,6.86433984845612e8,6.986574378868002e8
-0.00223,-0.7318903227591156,0.0055994599153313465,496.58275159728333,22.421672570611772,768979.0307584115,122366.30843326298,6.751361550655162e8,7.212171633863649e8
-0.00224,-0.7280745548464396,0.005646997144725642,503.7550159262252,22.924472395289712,790458.8278570831,125221.3767974292,7.406043467012651e8,7.429941273079995e8
-0.0022500001,-0.7250133528615558,0.005701548964114378,510.63753637866193,23.133756711651113,793870.0199315468,126543.35247665492,6.802532283810674e8,7.597287891933072e8
-0.00226,-0.7226440033266442,0.005754292824997434,519.8625480813761,23.500816234008752,781471.7028013099,127600.901143153,6.016069288933427e8,7.624451943053384e8
-0.00227,-0.7198918781386111,0.005797362390842246,528.4779154651139,23.85816724678864,788256.9429865025,128379.0642088332,5.263857686445474e8,7.5216461020549e8
-0.0022800001,-0.7167617578633753,0.005814448753871234,532.9282865526937,23.960522651152104,807005.6214232123,129544.07140531455,5.101140902718726e8,7.506075851882432e8
-0.0022900002,-0.7139365159507791,0.005822855953924971,536.9111265904538,23.869673339639785,827033.9428634885,131760.7148776247,4.839809169287533e8,7.662919061415535e8
-0.0023,-0.7105284607412085,0.005849076042628353,541.1530238748246,24.056799420079475,851814.8498777902,134507.83998269416,5.970599783573781e8,7.974396251240835e8
-0.0023100001,-0.7069487185413789,0.005886870016227082,546.3992515338368,24.38359817899476,857996.9653018829,138919.70688237305,7.313743297568405e8,8.70456817501569e8
-0.0023200002,-0.7039848488502576,0.0058949556910253475,551.5134745333395,24.473141568818626,854877.709118846,142228.85281744046,6.951854898357908e8,9.462356654253159e8
-0.00233,-0.7010226845390665,0.005931273369610768,558.0453537505783,24.549318671418625,873888.9523796072,144652.90809407394,6.238179979624215e8,9.947711217367216e8
-0.0023400001,-0.6979535186649737,0.005945220119549401,565.6485528135472,24.70627610406854,888622.9128632338,146435.41706054803,5.604750072944075e8,1.0297218525294265e9
-0.0023500002,-0.6940590703646062,0.005976143278085015,572.6206307978566,25.251824925883653,907601.6463208874,154782.73496548977,7.902161731956978e8,1.132453961758534e9
-0.00236,-0.691021404917387,0.006002314780667355,574.8540752092339,25.60707305361332,915951.5091542687,158504.60269862186,8.879532383558043e8,1.1847505106289744e9
-0.0023700001,-0.6886353570809057,0.0060298912626933505,576.3923317686852,25.62716860581286,933339.0827015791,156149.3150508376,8.51400739187501e8,1.1145088550372999e9
-0.0023800002,-0.6862547187272129,0.006075200211987327,582.6319154546641,25.613923288308158,968283.2837297705,154509.6709547035,7.670693361778644e8,1.0465699742804312e9
-0.00239,-0.6839557819900668,0.006129159636251427,592.9718520327151,25.953941419696793,987276.6891368168,153982.8707560618,7.028434321279757e8,1.0169800494243033e9
-0.0024,-0.6812426747703978,0.006135935308688455,597.967797844896,26.073020077565943,983440.495190854,150892.78887637975,5.904133777111458e8,9.867355380864139e8
-0.0024100002,-0.6776456175231419,0.0061347705141627734,601.1632366027287,26.092229402215708,993587.3955618897,147585.8344822462,4.494287433184584e8,9.568822199625592e8
-0.00242,-0.6734569368406493,0.006151978896886529,605.9216803932851,26.209583645536394,1.0199862223319535e6,148974.5746583016,4.3620964267411023e8,9.725351519387612e8
-0.00243,-0.6694631147916948,0.006193466430274948,613.483466686729,26.74702735478759,1.059604279653532e6,158837.54975604996,6.694888522662761e8,1.0928316971675234e9
-0.0024400002,-0.6666714894277417,0.006252582296314896,621.0178454777521,27.227156980263654,1.088330211197175e6,164946.7587830538,7.926572888327581e8,1.144305109640646e9
-0.00245,-0.6634605498387579,0.006303533276700091,628.2985981580704,27.656450713386793,1.1184322512275144e6,165058.63132095055,7.264379889941566e8,1.1315899792686937e9
-0.00246,-0.6596363702448985,0.006334741249493273,636.0292349906106,28.001473360541393,1.1433116324247813e6,166256.46498179497,6.269021669809431e8,1.1419459945915139e9
-0.0024700002,-0.6556568732943276,0.006351107668868269,642.3238432825764,28.275150765029583,1.1614686693125619e6,168980.89425813738,5.708322559914975e8,1.1531034617311127e9
-0.00248,-0.6516649704191785,0.006360399058913114,644.5774717174946,28.4714204250167,1.183706428393559e6,171376.1118725917,6.508253715619757e8,1.1604171867743306e9
-0.00249,-0.6488514908657923,0.006364840150697092,648.3936779921793,29.043332508517008,1.2217932030385544e6,182858.89908918348,1.0666795618470061e9,1.322106599028203e9
-0.0025000002,-0.6453703155078595,0.006375570314346855,649.3908525586829,29.28060564244687,1.2320999098492695e6,194302.05383148047,1.3060362387203834e9,1.5289324962980466e9
-0.00251,-0.642189615737097,0.0064098959813521225,652.2891767870562,29.381303153141854,1.230838600224915e6,198119.77456846632,1.3009849489811025e9,1.6051133348961127e9
-0.00252,-0.6382382177538518,0.006438922449510765,656.4298618273692,29.523552558761263,1.2080913826260294e6,201078.4118204054,1.2528241798601074e9,1.6788810042237945e9
-0.0025300002,-0.6344188777271504,0.006463518306738888,664.1289308685102,29.591019421587777,1.1810592125029583e6,198193.14341791204,9.57906696306257e8,1.6066649027156103e9
-0.00254,-0.6307505798568007,0.006479275546278581,670.7368158095588,29.69092182648335,1.1727905113803863e6,198044.64386505797,7.884554655280747e8,1.5751986656886508e9
-0.00255,-0.6267441071509854,0.006496811217124584,672.7660553568529,29.79751217661486,1.1745939419477102e6,200962.46372341109,8.594833124339833e8,1.608992165143692e9
-0.0025600002,-0.6228190968064987,0.006545418914369628,676.724442519928,30.298128944919892,1.1998676303823793e6,208998.17818722656,1.1285687130421019e9,1.727084644723438e9
-0.00257,-0.6193427076350442,0.006591010680563745,684.9350846869606,30.78534607499097,1.235453153463667e6,212774.81202506192,1.167254856742714e9,1.7795706698705037e9
-0.00258,-0.6154916222008652,0.006638361197114225,691.5641717263998,31.300791091903363,1.2751078546478979e6,212179.83740214873,1.1855228407316403e9,1.7040956405062692e9
-0.0025900002,-0.6117416544471935,0.0067068223338658025,699.5733837442697,31.945940889887414,1.316091118837747e6,218019.12498094182,1.4105941331592736e9,1.7451981168535378e9
-0.0026,-0.60833549505096,0.006782703184695847,708.051054786556,32.2451812948436,1.3485771982757207e6,219634.90505302924,1.3711619181876419e9,1.755975767065079e9
-0.00261,-0.6054160305425587,0.006833051204267461,716.6982444064247,32.16487187312568,1.34320970514127e6,215119.73091925684,1.0214088800854259e9,1.6900937834710927e9
-0.0026200002,-0.6027571134459456,0.006862605402947758,720.5247684750462,31.91938281357843,1.3290845778913612e6,210874.41052640998,6.874992780047671e8,1.6079521195650842e9
-0.00263,-0.5996583248188382,0.006899546478679427,728.4761130807146,32.11867919190802,1.3294342114111392e6,210655.52737737287,5.562037869486257e8,1.5716353212102692e9
-0.00264,-0.5961383809991966,0.006943524564553845,737.0268261567693,32.589105884491474,1.345266487771312e6,211480.5304275692,5.334038980582465e8,1.5489624088937085e9
-0.0026500002,-0.5915794052580051,0.0069658852878422516,741.7132003826871,32.8964664294928,1.351721199295222e6,213355.40419429087,4.8043971035178983e8,1.5958762532416744e9
-0.00266,-0.5867454489133528,0.006967819104932591,744.969409208042,33.0976677166709,1.360127539228686e6,218255.75713965943,5.361246868829751e8,1.6718382545821743e9
-0.00267,-0.5824209117999692,0.007026490907291262,754.9267513426427,33.53960736298653,1.405813455884248e6,225683.92773992606,8.113505039116371e8,1.7450219157608092e9
-0.0026800002,-0.5784103802461548,0.007105772784863101,770.6064842809947,34.48053503377419,1.4691041902673114e6,235732.90012979478,1.1168407448998568e9,1.8407530925368056e9
-0.00269,-0.57386714893094,0.007144965127712129,784.0527496995529,34.834147915616946,1.4722655331541477e6,237550.97102069293,7.778232571254944e8,1.8343291342404962e9
-0.0027,-0.5694079269943091,0.007209841415998186,796.642697646331,35.57374459792979,1.4883141916612175e6,248664.79877671518,8.374942763439664e8,1.9943621813639045e9
-0.0027100001,-0.5648647844103831,0.007260639655462488,802.8697004554311,36.23597996214008,1.52455943804405e6,264064.1466805867,1.2220577020123682e9,2.282072022795341e9
-0.00272,-0.560318717576503,0.007323071699965245,809.8090454530768,36.20747425068836,1.505580117523372e6,259472.7166883417,9.797766005892627e8,2.2117930057884903e9
-0.00273,-0.5561349461007544,0.007399320262291741,822.6850034986098,36.459541463395766,1.5076351992622083e6,249966.37335540346,4.672519816040089e8,1.9378410963172228e9
-0.0027400001,-0.5521565797571703,0.007461478234103936,831.8360107008076,36.85889449812848,1.5467851846776896e6,248680.80849382599,3.950276777818696e8,1.8530498593892488e9
-0.00275,-0.5473750672570351,0.007467384831051906,837.3952729618402,37.26428126233424,1.5957828373865548e6,257908.21409686984,7.097192174268258e8,2.029040084893896e9
-0.00276,-0.5419057041692462,0.007463848672932578,840.1714247263394,37.69326886539236,1.6221885751656592e6,266216.2648689533,9.825969858022897e8,2.1534561595211964e9
-0.0027700001,-0.5377133492601511,0.0074688829957129796,844.2406461158081,38.21018950756359,1.6429506327847142e6,271935.1184273235,1.1575488764243906e9,2.207153302287312e9
-0.00278,-0.5342758105191054,0.007511825477546567,856.3061267845859,38.9517185734068,1.6795080668261081e6,276793.7542603015,1.2089168802816534e9,2.2281358743909073e9
-0.00279,-0.5302617937252341,0.007562640817848194,867.8564653629256,39.511102595539384,1.7226817268108686e6,279860.33432374505,1.305753754419993e9,2.2598137593488994e9
-0.0028000001,-0.5250661698259029,0.007604473306231528,877.5591356746282,39.801050663570294,1.7649721181311333e6,281817.85294878343,1.2277890912812684e9,2.303293180381409e9
-0.00281,-0.5203274127157754,0.0076051631971915,881.28003855993,39.58680687014322,1.735551789684105e6,277571.91086758446,8.419983470671064e8,2.2542636798559756e9
-0.00282,-0.5158800988170699,0.007651585642567176,886.509309954442,39.90790268459524,1.744253473964202e6,284911.9638105295,9.482232188008085e8,2.37695411492715e9
-0.0028300001,-0.5116426774108629,0.007678061633742065,893.0782329277972,40.16830902845183,1.7448622424945205e6,287473.7334225031,9.829602032360855e8,2.4355397590329084e9
-0.0028400002,-0.5073178973624872,0.007723624785217918,901.7088297637528,40.447493566803935,1.7508501637027874e6,288831.41377195617,1.0093343582328292e9,2.4881570312364216e9
-0.00285,-0.5023205205621134,0.007802312092951254,913.2188582199436,40.73802429506069,1.7469654141810378e6,285159.5283276552,7.373072317546904e8,2.3714256200803204e9
-0.0028600001,-0.49732707337597243,0.00781811431996226,917.4531021022331,40.90322765663581,1.7359479773835258e6,288904.3096037419,8.325093967182267e8,2.445875345782458e9
-0.0028700002,-0.4919949342735356,0.007823325462437348,923.8937027431396,40.99685533539995,1.7346570121174708e6,298467.34388894524,9.781555595624175e8,2.6205726113925843e9
-0.00288,-0.487049094469124,0.007846349403939601,932.2615715975033,41.51649623987672,1.7609438528087542e6,310329.6849524552,1.321002846537215e9,2.7913146940833173e9
-0.0028900001,-0.48174457647059116,0.007893668808727253,938.4893644697656,41.49150202175905,1.7501970967367247e6,309153.1001065306,9.219623095104634e8,2.7405770525975018e9
-0.0029000002,-0.47618410518299387,0.007941715830668454,945.7025714038697,41.44492181002057,1.7506591947900131e6,302908.0061353725,3.059340796069505e8,2.574905673473688e9
-0.00291,-0.47063383723913793,0.007991874192327386,955.1944660650112,41.865653156595684,1.765784539033676e6,302810.8767366456,1.615198354443187e8,2.466683139525565e9
-0.00292,-0.4663479663823817,0.008049381068254017,967.5905837418688,42.25374021979398,1.7410105171947281e6,306094.46350893215,-2.5299624628227144e7,2.4420850895324907e9
-0.0029300002,-0.4623436379164909,0.00805023217757903,971.4421590092605,42.29367947443069,1.6964905116400693e6,306732.97049499303,-2.4680984193427357e8,2.448641800182465e9
-0.00294,-0.4576040182331209,0.008079018447323918,980.7415214805823,42.22231465384416,1.6525846666018849e6,304032.5416809608,-7.947746884705117e8,2.381481056685686e9
-0.00295,-0.45198268918811935,0.008120890705851012,992.327921729995,42.4446850018314,1.6603733624177775e6,302484.37423946284,-1.119721194757956e9,2.321923782709435e9
-0.0029600002,-0.4463591519006834,0.00816815072477444,1001.6626050277739,42.62740788016162,1.6586225902535208e6,304883.44181351486,-1.128971512316556e9,2.3665237174469523e9
-0.00297,-0.4406566738919394,0.008234487244647593,1014.5383066537477,42.69070946684085,1.625556510330984e6,302187.08059759135,-1.708554177094967e9,2.3127633270494704e9
-0.00298,-0.435989372450031,0.008280472093697077,1028.4547681233817,43.29636489826651,1.6957973443493887e6,305376.381466238,-1.9644920488973927e9,2.321417435072057e9
-0.0029900002,-0.4313271605658582,0.008332831333363891,1042.9882198013645,44.22341451238523,1.7808228333313353e6,314705.3289075949,-1.8100652111320465e9,2.429687995989241e9
-0.003,-0.4270948129524574,0.008374102524679454,1055.7564310627545,45.05434659032699,1.834245286682579e6,326648.0858229504,-1.4813854401998775e9,2.5744804467598305e9
-0.00301,-0.4221163360873681,0.008360950467715702,1058.706374733089,45.19159122656387,1.8250698222674504e6,334335.9265129245,-1.3008138639895313e9,2.7073103902107162e9
-0.0030200002,-0.4164333391595099,0.008359569795374201,1063.0024345258425,45.09225132251282,1.7935590148320703e6,335112.5802364565,-1.611725751897119e9,2.706001133582404e9
-0.00303,-0.4107527931917056,0.008394302383552172,1074.1202335457879,45.266626879035776,1.7859975104105764e6,330224.33017673093,-2.234116748309747e9,2.571744521180943e9
-0.00304,-0.40537181508084097,0.008389279333292735,1079.3727280846726,45.4006171296692,1.8037972869651222e6,331099.0664587271,-2.3944803947240515e9,2.595084223025953e9
-0.0030500002,-0.4005949715667948,0.00838050707207163,1085.9848505296777,45.79621583265994,1.7922404295720055e6,346158.74842178915,-2.2634766151442404e9,2.892216862957533e9
-0.00306,-0.39530969072371075,0.008398228890878264,1093.7543095131057,45.9081843094391,1.7803904281451192e6,353133.9137557132,-2.377946961673625e9,3.072189590195733e9
-0.00307,-0.38964983036202605,0.00842279735101404,1098.612618359694,45.81869270845307,1.7994602007804345e6,354864.5438645175,-2.7228040699302244e9,3.109023066908642e9
-0.0030800002,-0.3841070114722213,0.008436090574295063,1102.8596087570065,45.85593424079633,1.773491135395081e6,352726.04904899094,-3.045553042623832e9,3.01218239399315e9
-0.00309,-0.37919401905112593,0.008434090026932704,1108.141720575119,45.88346575339153,1.7349989132803387e6,348630.8410503604,-3.4386028343040156e9,2.8608758020030828e9
-0.0031,-0.37431805987168537,0.008445497522469855,1117.6196566087517,46.08519652778294,1.7408191464177477e6,357665.30599448417,-3.487239435981454e9,3.0223053069059625e9
-0.0031100002,-0.3689534027937861,0.008499287003670697,1129.7559578758357,46.46971808681179,1.7651152117232895e6,368634.4070826076,-3.3349471214105883e9,3.216001430365369e9
-0.00312,-0.36328689347557597,0.008526532212054854,1138.6084019459865,46.917288370531985,1.7898534346680082e6,370586.9692434241,-3.314083044062753e9,3.191878782359767e9
-0.00313,-0.3578518368503068,0.008540768966054515,1149.2378421453327,47.33254951633271,1.808958172736623e6,367800.6917938404,-3.6129213915862203e9,3.096285156473895e9
-0.0031400002,-0.35262156209418405,0.008573394617664331,1157.9768066775382,47.79353946670275,1.8512019707630104e6,370936.4507835245,-3.664338649176363e9,3.167559824578893e9
-0.00315,-0.3469505188063183,0.0086081062664158,1160.6064838121683,48.01671820453072,1.8556941605184833e6,372539.7612918216,-3.672525323435027e9,3.1943580763556314e9
-0.00316,-0.3418079599701758,0.008597044469602173,1159.8329802359337,48.04387310120549,1.8263120504903947e6,375610.1655022825,-3.662992514478396e9,3.2939985738731627e9
-0.0031700002,-0.33662010988699853,0.008599189239593404,1164.792511251023,48.100453462267446,1.7879276181334269e6,377779.78917293344,-4.032358086456486e9,3.418558246041227e9
-0.00318,-0.33119065019775223,0.008651098178451999,1178.5248313633044,48.238643103048396,1.7816026627005544e6,375926.9343114781,-4.70069702422792e9,3.4144783627258434e9
-0.00319,-0.3261562824878931,0.008737481448671527,1196.418023093516,48.76426272878721,1.7873471501419833e6,375762.9676101826,-5.298948106866935e9,3.356850192722217e9
-0.0032000002,-0.32073924419852456,0.008800899495033853,1209.8045837093096,49.68603254578496,1.829465249216627e6,386772.8650401289,-4.91557930590411e9,3.485385708220002e9
-0.00321,-0.3153475808514048,0.008819183947548593,1212.8643008190763,49.818615348788114,1.8141445021311287e6,383936.4001156687,-5.027316887300245e9,3.3832373036211405e9
-0.00322,-0.3100968167544163,0.008846403527327497,1218.4303254697447,50.11923154252977,1.7937911258564496e6,388684.8015987569,-5.186655471161573e9,3.4577957097785726e9
-0.0032300001,-0.30480393665566935,0.00889194937493262,1230.4514463000814,50.67274877616466,1.8231546347639642e6,393850.6750372024,-5.222919559938493e9,3.555591915302847e9
-0.00324,-0.2986858223228077,0.008939462520104823,1241.8546590837473,51.05985144370869,1.846794879838446e6,398646.98883582925,-5.196198712218707e9,3.7122207019079947e9
-0.00325,-0.29204321948082484,0.008956314082578559,1249.8118416137577,51.29304622605211,1.843418177956127e6,395218.7944122082,-5.428201435276427e9,3.581246642332387e9
-0.0032600001,-0.2866534562856839,0.008991855159641326,1254.7994609538634,51.65800890448706,1.8426432255025727e6,393691.7901728355,-5.6308173662376e9,3.462295414357128e9
-0.00327,-0.2811760481698238,0.009021729451807504,1261.0873323961655,51.718662496846896,1.82153620673917e6,392565.51321061736,-6.252857445060961e9,3.3794427071693254e9
-0.00328,-0.2749976357115166,0.00904731037996426,1270.3328302059056,51.966821411212266,1.8115053170346832e6,395369.35419617273,-6.740856144946174e9,3.4311929674940553e9
-0.0032900001,-0.2682384236610877,0.00907177864965838,1278.5796141623375,52.17736267704721,1.8023473970241472e6,394968.86917270574,-7.077655721907919e9,3.451836361696437e9
-0.0033,-0.2621251234813117,0.0091128467037271,1290.4546064776252,52.355366213166825,1.7864399608747137e6,387527.2719297894,-7.867930115086976e9,3.2660985734450097e9
-0.00331,-0.2559871165819808,0.009144841042180604,1304.0450017452322,52.82943673218244,1.7514635463889993e6,392560.66697158274,-8.332438729194294e9,3.2688054497345586e9
-0.0033200001,-0.24917519614455447,0.009178304760393765,1321.0978041318076,53.816778107969455,1.7759458251684946e6,406905.144057351,-8.244037965035055e9,3.3983109766439533e9
-0.00333,-0.24313960379323518,0.009218077957940572,1331.8485465584806,54.56792281354613,1.8153519033036649e6,414791.1976506797,-7.775483521231688e9,3.4505324568010345e9
-0.00334,-0.2369733913278917,0.009273937935498335,1341.904187813049,55.1440538409479,1.8273454547916579e6,421035.7499580802,-7.416775390133239e9,3.49067199808613e9
-0.0033500001,-0.22975659185179864,0.00933765923820879,1348.42988425945,55.27955212266323,1.8027055527573342e6,421310.54247869813,-7.594542396217081e9,3.444672867087123e9
-0.0033600002,-0.22309955834423886,0.009388175119376537,1359.5879253643843,55.440057505126035,1.7686395561289145e6,420661.5217999142,-8.339482279513625e9,3.4094277341382227e9
-0.00337,-0.21765421130778587,0.00940096063401252,1372.1582710592627,56.102185821827014,1.7977498231867596e6,425023.64076240227,-8.448373346670648e9,3.4240829018798018e9
-0.0033800001,-0.21233251110124646,0.009434031036476782,1382.752080505581,56.75147780085238,1.8310193447966785e6,430806.0980973315,-8.418259133020848e9,3.527967984698359e9
-0.0033900002,-0.2061804305703418,0.009463800739109771,1386.4570138486854,56.87312973635371,1.7884219203737983e6,433491.95721866284,-8.421685175423208e9,3.638870775364524e9
-0.0034,-0.19947163886096334,0.009498025745282834,1393.0128532938468,57.28490900699093,1.752253381375575e6,438011.0082110094,-8.212925038863727e9,3.6839102959539423e9
-0.0034100001,-0.192822678545264,0.009517353830851633,1400.5430703469535,57.53018568231687,1.7155370040890495e6,437555.1887206904,-8.439289136445081e9,3.6410875600491905e9
-0.0034200002,-0.1869631004018352,0.009565094756406095,1412.1518204243605,57.58216251584952,1.6361276501090543e6,428584.8946208792,-9.507778855051336e9,3.486074159117072e9
-0.00343,-0.18031623064193755,0.009612380653607772,1425.393838635234,58.1075532999147,1.6009697906269254e6,427437.02160287334,-9.986460233878712e9,3.466374378186192e9
-0.0034400001,-0.17423015362054295,0.009625727610289783,1438.1007138342857,59.10210399029794,1.655109454757734e6,437380.16402441164,-9.839856007893438e9,3.5765704911636934e9
-0.0034500002,-0.16812244522559552,0.009652740155255484,1450.856553250344,59.70753389332168,1.6392220700198654e6,445016.99308361404,-9.761312494206446e9,3.6539125143933845e9
-0.00346,-0.1612303801216613,0.009671909051452161,1461.9851180451515,60.0870486461743,1.594037803054372e6,447985.99612751184,-9.766662669071615e9,3.7218410372544646e9
-0.00347,-0.1540228063580387,0.009679360693897323,1468.19033409921,60.25562340551327,1.5964862018526904e6,455210.97107098164,-9.718577653365973e9,3.857675924956e9
-0.0034800002,-0.14769934481486285,0.009718741221874596,1475.215056329727,60.140783509513795,1.586210740743551e6,452832.0123977556,-1.034450881345662e10,3.807540160838629e9
-0.00349,-0.1410125535037169,0.009737570445558603,1480.35537767536,59.76501690082331,1.5601946750312066e6,446253.0313777698,-1.1256707336647219e10,3.709738064323617e9
-0.0035,-0.13369308518732848,0.009725764777226992,1484.6630649635044,59.88263015944134,1.5888335981164398e6,450813.20721259346,-1.1470390025907038e10,3.773158356274032e9
-0.0035100002,-0.12637607806976972,0.009730646311808649,1492.2370679074456,60.42621626061529,1.5529112313563095e6,457021.8523637805,-1.1241587912478035e10,3.8202663729144344e9
-0.00352,-0.11909065343488148,0.009744079121649447,1497.5557317504386,60.743020331262066,1.5230322349216256e6,454898.37566572527,-1.1210558305774933e10,3.7646998061107726e9
-0.00353,-0.1120924367306073,0.0097724166898948,1505.6412694342173,60.84875837824077,1.483049264731146e6,452613.0146338827,-1.1600480550708652e10,3.7130127850310893e9
-0.0035400002,-0.10521780345024964,0.009795719893586208,1515.1509977595674,61.239250210529576,1.4646970002706465e6,455744.2999686993,-1.1736181245520576e10,3.7410318661642985e9
-0.00355,-0.09876326038536669,0.009800097857011969,1521.6491000500528,61.90372567092133,1.4568987702499945e6,467277.99522746267,-1.113056894591224e10,3.854297533008637e9
-0.00356,-0.09255968729845901,0.009792314100455815,1522.6713931717838,62.20144395080713,1.3951592691552562e6,474003.50646955165,-1.0727895230538029e10,3.893238302679647e9
-0.0035700002,-0.08580935610324177,0.009798121191503903,1525.9357948809431,62.35910026789725,1.3942428855527635e6,477432.0078148089,-1.0461966330072088e10,3.884408530418103e9
-0.00358,-0.07926603440168735,0.00983352011348344,1536.1567129002128,62.63020275719688,1.4043157203046964e6,482385.4985717697,-1.0453649922885231e10,3.9414896640383067e9
-0.00359,-0.07319052090462015,0.009861919727423372,1551.7032744585854,63.02655499564252,1.3344158842776064e6,485646.13796835166,-1.0958941112375317e10,4.0001325649029274e9
-0.0036000002,-0.06672413892474988,0.009860402169890401,1555.0537019993994,62.80573995847888,1.242975317876013e6,478948.6896406271,-1.1628051051590612e10,4.016380106589076e9
-0.00361,-0.0596053247278187,0.009862340109286424,1553.0115329523928,62.662467351642086,1.2046517628794943e6,473324.65442110517,-1.1704211297782942e10,4.0541617256872416e9
-0.00362,-0.05265064620032909,0.009912717475026705,1564.3564433925603,62.866689756499966,1.110634980424026e6,471376.0751620983,-1.254617951981336e10,4.079902471858101e9
-0.0036300002,-0.0457131324822208,0.009965330602966001,1581.1192362645022,63.66121719714063,1.043708990440335e6,477538.77269488905,-1.3356264655935717e10,4.1680575350746493e9
-0.00364,-0.03805240530244961,0.009994443823153265,1589.5914202226768,64.11694048932146,1.0117178809275059e6,479628.49061920727,-1.377211073201538e10,4.233222346729494e9
-0.00365,-0.03121030644719028,0.01002887705797975,1595.305825649225,64.21497504473872,1.0039647701976438e6,476057.62258639163,-1.3955776711267258e10,4.1668338131541867e9
-0.0036600002,-0.024674990274264754,0.010075309784261709,1607.1172583668642,64.52335071624861,959573.1474287774,478178.7773456784,-1.4455129125503193e10,4.1401574164192343e9
-0.00367,-0.01816865747102527,0.01012338731568823,1620.738996077905,64.93059053369186,874133.5283463382,484859.5214948548,-1.5057794986288952e10,4.1812098252419624e9
-0.00368,-0.011084936275843059,0.010137914692706205,1624.7099349510859,64.96194185811184,819031.0966105702,488280.5994858884,-1.515437004955292e10,4.2514542524351463e9
-0.0036900002,-0.0029271766777938654,0.01010821660044199,1620.9313097045363,64.58541834786276,765336.0094978587,487872.02970333514,-1.4906048628042675e10,4.324189047618562e9
-0.0037,0.004781487340953703,0.010129288309065152,1625.5411555000758,64.7009494685747,679762.3024117681,487860.90287347866,-1.4852210336446949e10,4.312622442846309e9
-0.00371,0.011686513507614942,0.010171698118740823,1640.614897919307,65.25514306385205,641136.953813776,491819.83530094376,-1.5119320882547916e10,4.2862879443934784e9
-0.0037200002,0.01922059027946885,0.01017598848854976,1651.4358974406787,65.12133674206245,624009.9742570985,488994.47956443275,-1.5908133207794664e10,4.2689661500622745e9
-0.00373,0.027440123282233372,0.010184082154839732,1653.5152863241785,64.63242328287194,555124.5094792774,481746.35866703634,-1.6839476497722775e10,4.176269417305432e9
-0.00374,0.03474970850644628,0.010204403413942237,1656.143788527485,64.82830401459152,487634.5644049242,486223.4120343518,-1.6755801020890205e10,4.188139127961318e9
-0.0037500001,0.04169970181163792,0.010237674925035899,1661.5768721723905,65.20382108818421,471756.5348077133,484021.2000624193,-1.664448625338283e10,4.2297749827586207e9
-0.00376,0.0482618326096974,0.010270226766379347,1666.1027769201842,65.27999838588921,399161.8354388191,477685.53538115235,-1.7152036112142141e10,4.215569375285991e9
-0.00377,0.05504312274081694,0.010284730838997388,1666.2592829971645,64.76654090467635,351663.2832849131,473052.2726129746,-1.792258300039109e10,4.1852769216484523e9
-0.0037800001,0.06183956631205095,0.010273738544903148,1670.8413091326252,64.68836503641309,321216.87592975394,470837.10860433965,-1.8212752128500645e10,4.1871147788334045e9
-0.00379,0.0687238461246116,0.010305247992993143,1677.6891730810664,64.91755548787076,259118.8635087236,470968.9856121438,-1.8356498613835163e10,4.1991810988381166e9
-0.0038,0.07620778891487598,0.010324859458204015,1680.9748097559702,65.08690512324839,187773.71318981572,472053.2664127439,-1.8789111984411343e10,4.1917311001532383e9
-0.0038100001,0.08391789896828793,0.010371015318681181,1687.5533157646848,65.45336191596297,156285.27907967402,475292.5241086847,-1.9002933875014748e10,4.227766016496168e9
-0.00382,0.09099065686558715,0.010404983059811442,1689.157893087905,65.71151787247621,77908.64792716966,474826.0378633246,-1.883520135619101e10,4.235341400495012e9
-0.00383,0.09807415934983524,0.01041545299521115,1691.017788654389,65.7395800960676,56710.580747063905,468238.4235200013,-1.90994114523836e10,4.200039116520107e9
-0.0038400001,0.10561418533745973,0.010408974072026308,1695.2930585271235,65.80014146367698,19194.519548654087,470053.812752621,-1.922331927623822e10,4.1897587883131437e9
-0.00385,0.11353279779253554,0.010428136671676679,1703.9289129802014,65.88841430903435,-7343.027878399171,473999.9509794455,-1.981169865832596e10,4.213792773610991e9
-0.00386,0.12137351651535447,0.010423615880746086,1707.713622857325,65.98381673973905,7115.041763404006,472056.4192658768,-2.0271860247043423e10,4.222096465679255e9
-0.0038700001,0.12896435639782958,0.010397618104290901,1705.6599282462555,66.18894911577891,12783.819336246908,468385.4605557594,-2.0106265359347073e10,4.2109494620265446e9
-0.00388,0.13618270640630986,0.01039449502886684,1708.9423899117357,66.59640300265862,-49090.228327719306,469697.03855141444,-1.9856276839431812e10,4.219514788126765e9
-0.00389,0.14325801386784223,0.010393424008896321,1709.3855812993072,66.62030936587857,-56479.39592812511,470725.53380765015,-1.9815808334296707e10,4.2248476348010044e9
-0.0039000001,0.15122543709304534,0.010394573214984826,1709.9096510356583,66.57890875825089,-133315.3369770342,472088.1116773597,-1.999028020392337e10,4.248232820550497e9
-0.00391,0.15915245126338629,0.010396987018982383,1716.2166066742636,66.72204740519722,-204391.37103065118,475386.3291617179,-2.011384762918236e10,4.2892641517403903e9
-0.00392,0.16628352189615347,0.010407079164593134,1720.3738087603685,66.96944585485613,-207101.66609819856,481368.20988648664,-1.9260225819095985e10,4.317711683904243e9
-0.00393,0.1734040174757143,0.010421575561424945,1724.9673627915092,67.19138476308886,-274126.88678459,487957.5080827223,-1.8576637199052048e10,4.364801356476233e9
-0.00394,0.18044171198239045,0.010414058691481994,1721.705626610505,66.9122502193802,-425050.31135334406,487239.5369932134,-1.8551207188396286e10,4.339715704446585e9
-0.0039500003,0.1874342610334039,0.010412255646284979,1720.4451302261502,66.98542795383915,-493848.8409925819,481679.19340584875,-1.8949575065230743e10,4.281186221850279e9
-0.00396,0.19439355505031966,0.010418144782774138,1721.7269677377706,67.03519655507752,-454465.8569807946,476837.4273889767,-1.945514716713336e10,4.2411835691397057e9
-0.00397,0.20198206450429948,0.01043405197669856,1726.002351916756,67.33205727626817,-498909.6321215299,481974.14682168857,-1.940914774734876e10,4.250779447629902e9
-0.00398,0.20974074362253875,0.010442541394565942,1724.9006785203549,67.51204053867718,-573530.8270312211,485029.4527913571,-1.9289525636885307e10,4.2578800949102435e9
-0.00399,0.2173563876437839,0.010445996744238911,1719.9111636730202,67.5275033358351,-672982.9365294907,488839.43739115115,-1.889687318289507e10,4.298827554148342e9
-0.004,0.2242010008777776,0.010465008084047368,1716.1446356189049,67.45760830344116,-800332.2819615128,491087.15316372726,-1.8651546569753105e10,4.332337120934286e9
-0.0040100003,0.23197556489191068,0.010501106749404023,1723.9115578775868,67.7462292253771,-890782.0194677428,496452.37005297566,-1.891938577085974e10,4.388173211691402e9
-0.00402,0.23957317980812096,0.010511084835832867,1727.5084764793808,67.60641211641052,-947381.8598380903,496426.8027153469,-1.9248223923818142e10,4.39288593991464e9
-0.00403,0.24674711932534926,0.010523016466121915,1727.4588370106235,67.58808245964931,-1.0401987473035958e6,498175.9704483651,-1.9054479272848286e10,4.435650130245967e9
-0.00404,0.2543639772799846,0.010525750749334834,1724.4262496942135,67.51001409610154,-1.1290603788267255e6,499178.8344971145,-1.9017389727911087e10,4.445484867794912e9
-0.00405,0.26176595444668327,0.010528114310575641,1723.3141188687653,67.55754493614361,-1.2043035321247273e6,505015.31758160354,-1.8394101490469044e10,4.464778626137222e9
-0.00406,0.26897760313338737,0.010536414239951402,1726.2847815521025,67.55379775697813,-1.2833696991469003e6,502596.84624134505,-1.8390590957807827e10,4.51573558425286e9
-0.0040700003,0.2760406011078406,0.010531689755047884,1725.3938565086694,67.2685972407786,-1.3285593636667023e6,499637.96924276534,-1.8506150478911556e10,4.477639524956087e9
-0.00408,0.28347520674127896,0.010563488198139482,1729.6153099429039,67.1585423357288,-1.3899755797685417e6,504099.3714901527,-1.8828087883137436e10,4.459935473927574e9
-0.00409,0.29160878659355216,0.010579265954437055,1728.626954547441,67.052372183957,-1.426140945752791e6,503912.0516638958,-1.907600600239315e10,4.471663479292634e9
-0.0041,0.2991181274031424,0.010567196773309093,1727.7038734418104,67.49133554078637,-1.453851291691872e6,504413.23502817715,-1.886417728553324e10,4.509639043663561e9
-0.00411,0.3059009008382099,0.010562011952425586,1729.90578756241,67.66911397047014,-1.4941747373601273e6,507056.09470153326,-1.870946579321324e10,4.561307341760634e9
-0.00412,0.3131891616450818,0.010569683073884844,1733.9054280027613,67.71668532389585,-1.556171726789159e6,508830.90549704304,-1.874026939934001e10,4.626668443043233e9
-0.0041300002,0.3216546056393005,0.01056822680921597,1731.6937854487394,67.69364648184268,-1.6449708385835853e6,511058.08657922177,-1.8578387071897163e10,4.671192009734149e9
-0.00414,0.33045524493044826,0.010573212963580648,1730.2264743614187,67.68740967578618,-1.7002944223179547e6,515452.2569724821,-1.850343905413112e10,4.7097408186816e9
-0.00415,0.33875653540913053,0.01053969745025456,1722.2317913008042,67.4632623818332,-1.6797683243303474e6,515137.2771828229,-1.8434814343174957e10,4.688269936491236e9
-0.00416,0.3466055463578235,0.010514287068002469,1715.1466628759533,67.2807713021386,-1.7013332717005431e6,511070.0903006283,-1.8233575545324493e10,4.615672810634056e9
-0.00417,0.3546471379850395,0.010478346082107768,1708.1207980808244,67.12296496801218,-1.7204949283230305e6,505102.7891635005,-1.8113342218694168e10,4.591549220034247e9
-0.00418,0.36255313234477277,0.010462386315875044,1701.5362996894646,66.82530894093834,-1.7663297275326147e6,500921.5693750868,-1.8217272433172825e10,4.635371928761945e9
-0.0041900002,0.3706402867609753,0.01049473442391608,1700.198108669861,66.33391382036065,-1.7954206024102813e6,495169.90658261545,-1.8867601551740677e10,4.624857403907943e9
-0.0042000003,0.3784988598061373,0.010531900486861822,1705.7147709090095,66.22063049107157,-1.8465902646264224e6,495726.5571095708,-1.920592862142646e10,4.629050740315807e9
-0.00421,0.386324138923389,0.010523872634162833,1703.406960419643,66.19439418746508,-1.862212960790335e6,492567.5953553683,-1.910698139432306e10,4.548977318995222e9
-0.00422,0.394390781123613,0.01049223267520539,1695.2106724066966,66.00148030740534,-1.8522502684024842e6,487626.9437305458,-1.894781520486751e10,4.505878899318865e9
-0.00423,0.4021823003142302,0.010447949913512607,1683.2735608968392,65.33791706264277,-1.8759820473635355e6,482437.17532626935,-1.88949012740148e10,4.462415891606834e9
-0.00424,0.4099890472858267,0.010405938652259064,1672.7758449883095,64.87537523787627,-1.901284731593372e6,485433.7408961163,-1.849561279992332e10,4.456636007291763e9
-0.00425,0.41820555836475787,0.010371759802205277,1664.6314517220708,64.65414674221256,-1.9005256626544448e6,484760.30455532117,-1.8264763763407112e10,4.427639515779515e9
-0.0042600003,0.4261015286613256,0.010365387591649306,1660.64070185729,64.58094309114941,-1.915836209970268e6,486297.8590674005,-1.8079265406290417e10,4.434309874170001e9
-0.00427,0.43386044814056685,0.010361009060469526,1653.4954199108495,64.38318638098337,-2.0132779743349098e6,488844.79680649366,-1.7459490540336975e10,4.395854904726246e9
-0.00428,0.4419235687585422,0.010322140413813513,1643.813715200158,63.95342766032235,-2.147099300219291e6,488635.00613732793,-1.680973552466651e10,4.355627987416678e9
-0.00429,0.44942114371114467,0.010269890569814507,1636.4032443611356,63.688813160444745,-2.188116342843266e6,491395.22139949474,-1.645739595095163e10,4.421150596608055e9
-0.0043,0.4570916446331917,0.010233674123012116,1633.6196345552146,63.57942522898758,-2.1914945454045725e6,484885.240687474,-1.6717073164112486e10,4.390490940800765e9
-0.00431,0.4646297087515949,0.010199620067518027,1632.9595102191536,63.3714688477668,-2.239601517351225e6,481382.6551136356,-1.6830968480281832e10,4.343945214088251e9
-0.0043200003,0.47240258351533215,0.010179902776940534,1628.9234508800864,63.18157918888586,-2.3475327311694575e6,481281.45434725174,-1.6740595047410488e10,4.320177677722742e9
-0.00433,0.48010834939258057,0.010171777946175502,1619.0989589984415,62.864135545602934,-2.359577463921699e6,473161.55169223103,-1.662842903055889e10,4.195772577455062e9
-0.00434,0.48777687759123506,0.01015848194145722,1618.1238911926062,63.36619730333955,-2.4033526059903903e6,475219.27201183216,-1.5997165805010984e10,4.198633027020922e9
-0.00435,0.49523071198351915,0.01014700616891591,1617.6313431962471,63.45705173792085,-2.4704545243242993e6,475767.76320486143,-1.5553970524303806e10,4.1978907546685615e9
-0.00436,0.5028153690078947,0.01013408169601281,1611.2902124759203,63.298724862897444,-2.5411275501375063e6,474960.5411725588,-1.5081073427176731e10,4.1384192650540133e9
-0.00437,0.5107924303768818,0.0101053587453373,1603.4441300948802,63.21176879827876,-2.609291057989721e6,476680.5187651428,-1.438940642999801e10,4.162584817419969e9
-0.0043800003,0.5191696360167506,0.010091536897034506,1600.709252142832,63.33006830329305,-2.64985552008359e6,476669.93545900314,-1.4045826180446636e10,4.1917739726819077e9
-0.00439,0.5273264028099963,0.01007906753784119,1599.1381242997309,63.11064142461795,-2.6921861751039224e6,473205.15612625337,-1.4060366236286594e10,4.162709636031311e9
-0.0044,0.534128122608937,0.010049807514688957,1593.6914684888777,62.87842142216893,-2.7905934351106933e6,475619.958773896,-1.3773380964449131e10,4.152334053891986e9
-0.00441,0.5411121524240713,0.010054003539979199,1588.7261882797864,62.56646077123302,-2.840756807579275e6,470834.6284059111,-1.3863169066879591e10,4.1249687620893893e9
-0.00442,0.5484016743845394,0.010044214047958152,1580.568075847144,62.36477679309446,-2.8941940482426644e6,464715.5753855865,-1.3595577873081459e10,4.090525274663539e9
-0.00443,0.5554762246281995,0.010000401270839612,1564.2049051263932,62.13066156865678,-2.9604592804057673e6,467984.54835994716,-1.249964895395445e10,4.13494037856994e9
-0.0044400003,0.5627564642846812,0.009986634748249621,1557.5300414997178,61.98449341990813,-3.004678418465739e6,470771.7014663332,-1.192019263349603e10,4.2488896130617423e9
-0.00445,0.5699587022238775,0.009953936230357638,1550.7841287384238,61.73138731922184,-3.0274922863928024e6,464864.95821326046,-1.2108666822904083e10,4.231695250308001e9
-0.00446,0.5773914373748533,0.009924710719507228,1547.080547642632,61.43402668671408,-3.017760212253129e6,456983.9410529506,-1.252343749142051e10,4.0859093934487534e9
-0.00447,0.5853210184915901,0.00991155844908541,1540.9563373576111,60.854283964572005,-3.022376236228211e6,450700.94357219496,-1.2893601499212732e10,3.956626229926288e9
-0.00448,0.5933731217121965,0.009878399062383832,1529.1954468912693,60.00392975805316,-3.000207820550141e6,438846.7337233762,-1.3348362368815727e10,3.818497991623791e9
-0.00449,0.6008115040606055,0.009848845628775436,1516.574943546039,59.796370326284205,-3.0457095157145225e6,438109.0239292601,-1.2893424069284908e10,3.7938661305820155e9
-0.0045000003,0.6081775571893108,0.009794230306334917,1501.9411627350257,59.90454937323895,-3.085000360293639e6,444485.21142537054,-1.1438662691220697e10,3.7912102938843246e9
-0.00451,0.6152704417198266,0.00975519518074975,1489.3177570771225,60.13533824693049,-3.127827128004917e6,449753.15653735324,-1.005668251785616e10,3.7624013515322156e9
-0.00452,0.6223363100527556,0.009705606140434335,1472.9434097883484,59.89942149945522,-3.079164208058796e6,447139.2148257671,-9.557356861297024e9,3.7183111972984543e9
-0.00453,0.6293105999280194,0.009679728826746106,1465.3604483425518,59.69164015782857,-3.0749631982394173e6,450750.32051688404,-9.317463481483978e9,3.772511778661059e9
-0.00454,0.6363708192649984,0.009665346416054994,1462.632131893739,59.94233195101336,-3.172307518382449e6,455432.6411887588,-8.762479474570423e9,3.783896950461733e9
-0.00455,0.6433566401590927,0.009623674833124436,1453.6655896790587,59.818263740495674,-3.1878677388393446e6,454938.37107771414,-8.353107267315861e9,3.74917449046801e9
-0.0045600003,0.6508937465302171,0.009554231556252549,1439.5601639595557,59.20795634888613,-3.120188525201578e6,445756.425870793,-8.282214379979862e9,3.682549615276562e9
-0.00457,0.658692046688231,0.009513610842950389,1429.950858326845,58.85807893574576,-3.119895753016518e6,443140.8521813007,-7.996347485049304e9,3.7049455867767854e9
-0.00458,0.6653188864990064,0.00948207770877712,1422.6543432437525,58.63502066067009,-3.181032065930268e6,443788.1063675848,-7.947309250200638e9,3.7207976549837365e9
-0.00459,0.6715345875154589,0.009433615281784413,1406.4717100417663,58.45099337800198,-3.234071443721858e6,442461.06399599795,-7.309506545989535e9,3.6885422508918614e9
-0.0046,0.6782223339078447,0.009430545280913683,1398.2921758590605,58.19002594008617,-3.2388857184583894e6,438010.3284838718,-7.140056487807738e9,3.6533167268917103e9
-0.00461,0.6850446971429627,0.009388100151311009,1384.9731820236489,57.528297203542046,-3.1950956105486476e6,425777.73009192094,-7.159129652115526e9,3.513748819735665e9
-0.0046200003,0.6918799499789264,0.0093624008157461,1372.9179338793622,57.03753839785099,-3.164002557507101e6,422177.55550890113,-6.995176310072437e9,3.479939657661793e9
-0.00463,0.6984409721240284,0.009339645001987118,1365.540524865491,57.07666739391849,-3.2266846626377683e6,428740.57022824656,-6.131259872031333e9,3.527213460083478e9
-0.00464,0.7057430567450224,0.009304947923383686,1356.460159330505,56.750215817429805,-3.239077122335517e6,428996.9747961569,-5.856700193773807e9,3.535131067808859e9
-0.00465,0.7131769938362598,0.009253459303206523,1341.147422768567,56.46058312254438,-3.2368126930787964e6,424742.4456587418,-5.26147625977269e9,3.4503934883310366e9
-0.00466,0.7203582140148657,0.00919594220672361,1322.249101680451,56.14761788325008,-3.2467410524210767e6,418318.46086782723,-4.635283697198853e9,3.3257165411968107e9
-0.00467,0.7273269887725299,0.009136606273811784,1304.3457109814897,55.57655604669019,-3.186878199362101e6,415588.71067076176,-4.2672231040294104e9,3.2855595253221235e9
-0.0046800002,0.7339995150683508,0.009077363166983736,1290.0805830952343,54.888405124812586,-3.1156254591082395e6,415433.50432576856,-3.9467283722934546e9,3.292914767186781e9
-0.00469,0.7408979828674961,0.009011918081499074,1279.1313354085362,54.31801375548787,-3.1290576731459973e6,413235.88576466084,-3.755884347197085e9,3.24855150096734e9
-0.0047,0.7478610228516653,0.008960898132750115,1264.5360453232033,54.39346898417056,-3.205899420571694e6,414508.28668471804,-2.712242523120745e9,3.1952149120573754e9
-0.00471,0.7540253395582663,0.008931365572663483,1252.2564169151362,54.13681292538975,-3.2324436930949525e6,407700.1400337191,-2.310668232402933e9,3.0854489955805225e9
-0.00472,0.7601172464212073,0.00887302952209768,1235.1799216479355,53.47381713822967,-3.2201744249525554e6,400448.1326802326,-1.6719105234588196e9,3.0062293247643023e9
-0.00473,0.7665871548295864,0.00879411412866909,1220.7764589640433,53.373943695294614,-3.27171108795057e6,403672.30654600426,-4.8576764244142085e8,3.027092553234297e9
-0.0047400002,0.7731265063276653,0.008781898765049501,1213.0985308546744,53.63522072030571,-3.3504513843024625e6,409813.961123828,4.499522476333937e8,3.066150323920351e9
-0.0047500003,0.7796369308194305,0.00872066380717258,1198.8542863751345,53.221876324124,-3.3382909268879094e6,407398.8485296873,6.680411638334414e8,3.0031322027788644e9
-0.00476,0.7854407777875143,0.008642531945386701,1181.3509274051946,52.5687889112123,-3.322637573471004e6,396972.07060448366,7.952833590392135e8,2.880145378374521e9
-0.00477,0.7920074961405333,0.008574481335271963,1167.645196280619,52.34832031526695,-3.3023809268853003e6,393357.5653368517,1.2808287502047744e9,2.879966013629251e9
-0.00478,0.7985313896282347,0.00853481329300664,1157.5742055334758,51.76054699543585,-3.2607780306456e6,389050.4741279854,1.0687468640371448e9,2.874701321819767e9
-0.00479,0.8049908777078605,0.008470692664137938,1140.4685394178334,50.69975533524041,-3.2521276654708395e6,382449.8727592422,9.08921749645557e8,2.8558708313258533e9
-0.0048,0.811372981418822,0.008401600182979451,1127.2001947848241,50.147829326019256,-3.2706273024731944e6,384350.6236582447,1.4691220642489378e9,2.9484561090930986e9
-0.0048100003,0.8172727979046134,0.0083247283574296,1111.3918159449631,49.466632530597906,-3.1936547003688305e6,378815.60363453865,1.5583215381139529e9,2.9634323685120773e9
-0.00482,0.8233687149856306,0.008258172036875762,1097.6008646215807,48.872858323154496,-3.135569290496274e6,374059.24249830516,1.7275985692760937e9,2.934902627344819e9
-0.00483,0.8307097947218753,0.008206039748016395,1086.1332809162986,48.31898042858858,-3.163463139766099e6,371426.349400018,1.9681124729801538e9,2.9112558842124133e9
-0.00484,0.8379122466867132,0.00814683825965771,1072.2832300314863,47.71631140239961,-3.1487977060117996e6,364311.14459435234,1.9851074866846259e9,2.823373522264591e9
-0.00485,0.8436734871445346,0.008077383833871108,1056.7141128413982,47.34356960989289,-3.1251256699414435e6,358990.23670350935,2.258177123507892e9,2.754587225212117e9
-0.00486,0.8492023451227326,0.008008911844819113,1044.9158624202303,46.941084258937565,-3.1447132602971783e6,356699.6661773254,2.6678951487995195e9,2.7232280935529876e9
-0.0048700003,0.8551823731192244,0.007954512030801855,1030.8152724548004,46.40946753294016,-3.136886619070284e6,353858.01088874054,2.8781169264344916e9,2.7980814754511065e9
-0.00488,0.8610132312893454,0.007916542379429604,1016.7800708172248,46.02593717588997,-3.1193063340758164e6,353090.5785272016,3.1301401350979276e9,2.8380120205958376e9
-0.00489,0.8667886251307029,0.007848586966020563,1003.2615592720505,45.59903166451116,-3.109973788690636e6,353655.6243096046,3.524370516506985e9,2.819810223468557e9
-0.0049,0.8725995593188096,0.007754679696945262,986.504744890082,45.230213844622746,-3.075496035390008e6,353311.2000984198,4.1117426288027134e9,2.76439597307259e9
-0.00491,0.8784506650743483,0.007724091711289854,974.8489316299903,45.024576629219695,-3.0503000622582235e6,356177.01100009837,4.5512883620548525e9,2.789092570675688e9
-0.00492,0.8842890265806244,0.007674473145224789,961.410709067173,44.78151343290523,-3.031672451576876e6,358413.4607657249,4.916788715951474e9,2.8503075930539985e9
-0.0049300003,0.8902251841542645,0.007631204051821452,947.3706794967939,44.17834098888234,-3.0001143595443713e6,351555.73449407384,4.92998815616796e9,2.8048392484948688e9
-0.00494,0.8962643335540901,0.007588267138718184,934.9235103620707,43.735124379056366,-2.978144827856448e6,344656.998042399,5.031311017468423e9,2.755176977562652e9
-0.00495,0.9017992082816156,0.007526151132232151,920.9509946262626,43.4461757692704,-2.980387775967714e6,338045.76636425423,5.225189798217241e9,2.683151569511796e9
-0.00496,0.9073066036080792,0.0074522743941582,909.0412857162895,42.987575521915254,-2.952701066929043e6,329652.0458642558,5.074087765363095e9,2.58749027914212e9
-0.00497,0.9128754609158694,0.0073812558765159325,892.6135835431398,42.08981785042611,-2.8863677993396283e6,321579.7952254973,4.948331735830877e9,2.5089361062816005e9
-0.00498,0.9189694322867752,0.007339544402928487,878.635668704733,41.55959667877626,-2.8388917561921068e6,319572.6686650905,5.037990609258923e9,2.528912861105734e9
-0.0049900003,0.9252916246802678,0.007287044346312211,859.7956218111538,41.35020768508599,-2.7976733069459447e6,322140.5827058233,5.553115112761262e9,2.6549018861247225e9
-0.005,0.9314395060448946,0.007194480416569252,838.9713999218446,40.8475543187384,-2.7296609663649667e6,319016.8065541781,5.863640621294142e9,2.5924935766826997e9


==> anc/Figure-5/d2_L510_rJ0.1.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2389795732970932,0.0003667314187576911,19.391129932458615,0.5260573820255661,3114.2489289870728,1046.1983448987473,1.8975237360628385e6,2.1908635942125e6
0.0049900000000000005,-1.2389963575610938,0.0003633331294629697,19.46485294890352,0.5359728915862534,3671.9923852856477,965.3061205515055,-1.6246654733887431e6,1.8920787031758537e6
0.00498,-1.238509375236655,0.00035475685193685544,19.195737422872618,0.5781728413613206,3488.2688334314307,999.2231281286487,1.0442717737441565e6,2.0844072798513286e6
0.0049700000000000005,-1.2382475518077312,0.00035698121011621184,18.994294903380403,0.5406079910550917,3917.9514596389786,1053.8374577224067,890430.0073500433,2.4658505879509943e6
0.00496,-1.2382284951163363,0.0003547810140443883,18.358921528566366,0.5074628814659149,1583.545918489165,886.2617794947854,605662.2473649194,1.5797756502870237e6
0.00495,-1.2379878006486211,0.0003469239770507226,18.53732725463649,0.5161138834164269,2783.589526012952,993.2977751967223,-284550.8550097021,2.1948731755568814e6
0.00494,-1.2377590444439044,0.00038515208703395186,20.361209559470062,0.5446852988852936,2076.1315452057097,1052.5951691034252,-1.0028419515023419e6,2.103519256785449e6
0.00493,-1.2374856844344004,0.0003618230008634331,20.194030131226786,0.556354931335015,2203.7025331402365,966.3642382894897,-2.3225711842272147e6,1.8441519520412714e6
0.00492,-1.237298410184807,0.00035920485261969805,19.974930582320308,0.5715927975620286,3858.8906136520104,1251.9188677758236,2.70515654443544e6,3.3466582552749706e6
0.00491,-1.2373921761837061,0.00034281950133247056,18.671469887451103,0.5080894380500255,2212.584259128979,918.3543157577104,-2.169079212604153e6,1.9148437618828746e6
0.0049,-1.2371434423141676,0.0003558383176032406,19.81316475713015,0.5682913540429341,3734.152172819625,1026.400398919065,-417993.9257771034,1.9867338530434268e6
0.00489,-1.2373004033244865,0.0003485278369264068,19.03358465883391,0.5274905143327925,2246.422440834472,1096.5767441650453,2.555415757774405e6,2.301910623284585e6
0.00488,-1.2371836584953975,0.0003588458749607074,19.99254181978298,0.5797135626302601,4666.3753129266925,1069.0672423715864,-102405.99937214209,2.23398418599914e6
0.00487,-1.2364838432395553,0.00037138952131709823,19.935143384114735,0.5574838253081723,2453.6242160195447,1032.4879886583699,613037.259161692,2.1532385023932047e6
0.00486,-1.2360885669910642,0.00035096029778118994,18.921007336543866,0.5486237757098315,1959.704538026292,1014.0428851366074,2.702503745696508e6,2.320515833507429e6
0.00485,-1.2366893878505434,0.0003624968696087309,20.19072676872476,0.5951158631400458,4360.416647051352,1249.9203223455702,4.244574841851598e6,3.3404681034611417e6
0.0048400000000000006,-1.2364504045813598,0.0003504827822688127,19.246102577961462,0.5567282829170703,1791.3731755959834,1097.7237005994043,4.459011958968915e6,2.542078327649974e6
0.00483,-1.235851664706376,0.0003616666809052621,19.232052553290032,0.5157728907711551,2832.0013937503873,885.9610914933011,-3.2531045115945567e6,1.6937485370512612e6
0.0048200000000000005,-1.2355352149434353,0.0003626318849522671,19.092743089817375,0.5395256229603387,3858.693424352573,910.6516491857443,-115928.04147371517,1.7767625036583105e6
0.00481,-1.2348592873517685,0.0003785380421889249,19.954642299275232,0.5645788012543186,5295.844084681119,1052.4179492609624,200431.21420911868,2.335127935631758e6
0.0048000000000000004,-1.2349908998930572,0.0003680209237638269,19.6192142923661,0.5683656689388249,3321.6311196829984,1040.6263612854743,98295.65367465292,2.0882405969923171e6
0.00479,-1.2349370624675238,0.0003612566757558551,19.268931384045537,0.524501813694321,3373.469184091766,1010.3328011660337,1.1195117604782318e6,2.303601260331088e6
0.00478,-1.2347064958453453,0.00035044329799967846,19.737430514323783,0.5914095075543467,1729.9061149599738,1162.6757766739672,3.921271080653395e6,2.6530424147513187e6
0.00477,-1.234286201834701,0.0003484222842788473,20.143597905395886,0.5855816420704774,4800.726529169761,1085.0685992162628,260088.5383667995,2.313138353970838e6
0.00476,-1.2337806130387625,0.0003723404578954885,20.204853693716863,0.5842237461231653,3897.3222072937147,1130.992736234206,1.183673662007851e6,2.5386144969241098e6
0.00475,-1.2344812640188318,0.0003628236238268532,19.98245958609837,0.5798188839218865,1740.283127429232,1342.0193430914596,3.871381502313574e6,4.491451150659379e6
0.00474,-1.2341572260091274,0.0003734413819014836,20.43441683793102,0.572887513636589,2924.452305235064,1126.917412799177,2.443494130210241e6,2.459941414355815e6
0.00473,-1.2337272359495692,0.0003525267509320351,19.244670004748198,0.540449971626903,2260.445939194454,948.4909362200893,160616.70980066326,1.8067393796782074e6
0.00472,-1.2332637047471373,0.00036148990783257853,20.435639932012325,0.5989892089252031,2736.716762198309,1048.5803038802399,-51010.346176173065,2.0852188405200536e6
0.00471,-1.232527594774448,0.0003547060080027548,19.480418887439356,0.5480438768121473,1490.4125540171478,1064.9235958192344,2.1945628030079035e6,2.4043948300251886e6
0.0047,-1.233496214823113,0.000361745033093147,19.74943762456066,0.5684192610370223,4131.698257327408,1054.2869889490644,874828.2794889412,2.3293748829281977e6
0.00469,-1.233049637607193,0.00037378765777326586,20.263053389237594,0.5801516247274513,2763.968647362444,1124.4771781539919,1.3689002114455714e6,2.730151182471073e6
0.00468,-1.2330421481329281,0.0003520716397372748,19.343837889255123,0.5644282705690761,4122.067111874072,1220.921129258659,2.9506239163825866e6,3.7309361526655024e6
0.0046700000000000005,-1.2315655107782877,0.00036956700031392446,20.490352787660516,0.6233675595706079,5253.8634042886,1171.5978979609108,3.3815010101504475e6,2.607524030649755e6
0.00466,-1.2324561508126126,0.0003725266440109641,20.39462751698296,0.57561098541271,2825.0497136420995,1061.4296512079081,557911.8183730943,2.026075387987954e6
0.0046500000000000005,-1.2321495912587823,0.00037314457388484384,19.4046110346387,0.5647890914755845,3112.5087293806037,1033.1059591806863,1.4210931703610362e6,1.9933717069367596e6
0.00464,-1.2319109265296784,0.00037393006559606387,20.61072615793689,0.5787773307880106,3190.756312330691,1233.149552222529,2.4982137439545277e6,3.050878903784798e6
0.0046300000000000004,-1.2324491955592318,0.0003577068305666315,20.039285306034632,0.5642614505200896,3898.5831844882837,1060.1751969104957,2.6307179516019e6,2.3125412394911754e6
0.00462,-1.2316815141550068,0.0003713454375806725,20.42113670336446,0.6248823780985628,4869.696294850765,1550.753427144306,8.88964459076388e6,5.016698590004664e6
0.00461,-1.2308597330600433,0.0003660897325241026,20.29393189976692,0.5844437960971446,5470.312817518513,1239.301359622051,3.8509546697614654e6,3.0377660544201573e6
0.0046,-1.2309132966525778,0.0003762815039179275,21.29684969466399,0.6112030993904127,5509.255273866084,1315.8957691486105,4.422777206330638e6,3.1428313205251377e6
0.00459,-1.2308197999675066,0.00037906180109621327,20.314071226468798,0.5671103107154393,3522.599919302303,1090.4759811984027,-827183.7423333223,2.433520099025511e6
0.00458,-1.2304502009610088,0.00036407532835220296,19.773874209844855,0.5835483971542468,3559.090782154564,1154.9389728276578,3.9243125146964365e6,2.4923857965664156e6
0.00457,-1.2307007380783004,0.00038228303391706395,20.826445080383696,0.6034573186714284,2700.555719233583,1045.9173126501335,508978.3209149333,2.099183708042177e6
0.00456,-1.2305338292279233,0.0003639925007432142,19.728102467891958,0.5595136182161613,1899.7226955264741,1103.6307818153364,2.1966372359506045e6,2.3782876960001723e6
0.00455,-1.229560535490554,0.00036158005973722365,19.816385464888732,0.5266950361893912,4412.369873404452,962.846387005796,454384.01839428564,1.9197242720301524e6
0.00454,-1.2295969120453438,0.0003770457353264739,20.672105565323623,0.5846532913757762,4728.487347579343,1105.6679901442092,1.0641710449229975e6,2.738156093300487e6
0.00453,-1.229748434182558,0.00036052990453765854,20.263405428757114,0.5912331097347668,5592.064927293627,1231.1941120095162,3.7902734000727977e6,2.820254096464263e6
0.00452,-1.2298887688445153,0.0003540966829901511,19.154161883193048,0.5169792840073948,2306.986589060388,1004.4072494014381,901667.8125766806,2.1595268614228526e6
0.00451,-1.2298257005304642,0.00037049148537157586,20.60862437219139,0.544873102485691,4081.643701541453,1011.8074617665739,-2.3428768591420036e6,2.2159158159918063e6
0.0045000000000000005,-1.2293007420098638,0.0003579915167713587,20.921620162444967,0.5872010771365941,3722.0747035594845,1177.1350710063743,1.727407560556435e6,2.3940078586584344e6
0.00449,-1.2284416858421157,0.0003746048838464391,21.211735815779676,0.5854643367953007,3634.043669140595,973.8265928465831,-5.019688291799344e6,2.0367551087299166e6
0.00448,-1.228855731690159,0.0003550996044885012,19.5182016730608,0.5574869010848519,2271.7522620567447,1041.2066999145063,1.1957063272891636e6,2.001951515140692e6
0.00447,-1.2294597903028894,0.0003692851086044367,21.053237059081663,0.5977889861336213,3177.0731469709963,1192.8674318264066,1.08513942186225e6,2.5756680895586973e6
0.00446,-1.2278074126626632,0.00037746545514460474,21.457126006588034,0.620488360440543,6393.222522738207,1314.4987509575567,954059.4319135111,3.6491253935728935e6
0.00445,-1.2282800126462434,0.0003824717108426193,21.95588177532128,0.6152637401651238,4443.3916314646995,1147.6997142954133,1.0075576162970379e6,2.488828852352521e6
0.00444,-1.2279200945874305,0.00038980607333515845,21.80235949021273,0.6015640303290218,3479.4003997965874,1078.5159184854429,-1.4985188992589484e6,2.2143977515735e6
0.00443,-1.227648025870703,0.0003806408524514959,20.85888349585094,0.5650929711259675,3284.709313318567,1063.527247128298,-1.8625617654169768e6,2.1761533928686054e6
0.00442,-1.2275956798849657,0.0003664332237668431,20.290157248498264,0.631497886985923,5603.973148053235,1577.3060017728947,9.115534673591072e6,6.158782986913619e6
0.00441,-1.226642336608517,0.00037096156167997803,20.47292239763327,0.5652977928585778,3438.9269263740575,1085.3858754691812,443700.34209145827,2.0796054506911568e6
0.0044,-1.2265929052488178,0.0003833486792270644,21.782375751237304,0.6295800502913761,5521.976691469883,1346.8955993218563,5.212046484242034e6,2.8595222625713157e6
0.00439,-1.226712165500439,0.0003716865297461923,21.69152248555979,0.5986473141969593,4897.246191728027,1162.0234994422146,-249928.36901374985,2.327311435968373e6
0.00438,-1.2263529921287635,0.0003737494053076147,20.84589772717208,0.629109951413644,5312.33036262046,1467.6747454386045,9.875499311352013e6,3.621975896941327e6
0.00437,-1.2263500963496197,0.0003817279233954987,20.8956899720169,0.5867790972500841,3155.4168089143545,1080.9593075587209,-527594.4662226725,2.196577731795549e6
0.00436,-1.2259111083692305,0.0003862058144119,21.884363129731227,0.5871355137354827,2144.5943913670235,1139.5326263533743,-26671.607517244294,2.356633889378759e6
0.00435,-1.2253719967047687,0.00037321138541348344,20.47795865500769,0.602076085790555,4865.626747694766,1243.493878761743,4.543689335477501e6,2.8730118922666614e6
0.00434,-1.2257005780691117,0.0003910649175298448,21.39665684610929,0.6395741159344206,2754.35847625017,1314.5757409984571,3.243877235196572e6,3.3957532451399746e6
0.00433,-1.2255626584199424,0.00038746925095007733,22.355652582949396,0.6211741892295283,4471.8504799162865,1213.3120307890001,458470.23939291877,2.636911232239188e6
0.00432,-1.2254703009222812,0.0003691488514655793,21.691118487463918,0.599780554027296,2035.2232507439621,1050.4123589231178,-3.9005520704505644e6,2.3760155089002275e6
0.0043100000000000005,-1.225173258129394,0.0003598173668096479,20.624103811616095,0.5304618010451954,3714.576231904825,1016.8906909819832,-2.119559549595442e6,2.0506719421814845e6
0.0043,-1.2247826959231176,0.0003791175295027442,21.592602413378653,0.5753685319068554,4097.84586548485,1182.019526182827,-1.2797415168748181e6,2.5764896958457925e6
0.00429,-1.2243986943207612,0.0003967924734756383,21.818160546198943,0.6231413835537214,2853.7226281300486,1172.9697369623732,1.3156398814159313e6,2.307923682052551e6
0.00428,-1.2246364556269902,0.00038814855692484543,21.971822248974544,0.6358451570162121,3049.9663104144634,1283.7537957135235,1.622021812047427e6,3.1041420559471054e6
0.00427,-1.2240639260929482,0.0003887647103000839,21.64921214407154,0.6283493484367342,4042.3248888970807,1325.771036938191,2.739147005940271e6,3.1119854894760894e6
0.00426,-1.2235444275801977,0.0003931883104098715,22.201269777761066,0.6344292387608309,5259.147268779399,1339.7738988159128,3.3655239942317363e6,3.2533790697411723e6
0.00425,-1.223990409628602,0.0003847931478158883,22.584780875547175,0.6520057497929087,3531.5612069878457,1492.0524817800626,5.201626478737961e6,3.7845743203760693e6
0.00424,-1.2236262833004896,0.00038975554720969665,21.834238907167286,0.5996209514885522,3046.3435764346414,1099.326217439192,-3.009647565796817e6,2.1001550257030306e6
0.00423,-1.223341808903211,0.0003875604386314932,21.964216011698305,0.6490458749587201,4280.106173292042,1361.564422268499,4.0946019100838453e6,4.0344512606028263e6
0.00422,-1.2229336000572708,0.0003806027465580305,21.6702781399217,0.6109718412836529,4396.382891414982,1303.0739635488603,2.7067575497670784e6,3.0232678165676235e6
0.00421,-1.2222117918101267,0.0003819592809976439,21.85599741115112,0.6458197635430223,2170.3813145941754,1258.2097042024986,1.3443059449440725e6,2.7589560488961595e6
0.004200000000000001,-1.2228972017421038,0.0003978413738015203,22.01785409193071,0.636737980234388,4530.208873742086,1433.5371314840174,5.103480530342985e6,4.087821981266607e6
0.00419,-1.2220569058537405,0.00040545388040991875,23.098476012685957,0.6601157415685416,5233.3010065425415,1368.542862029612,2.4384372127134777e6,3.500178585397861e6
0.00418,-1.2225331074440395,0.0003851581410083079,22.668662897490798,0.6506169745567416,4955.851062025067,1288.2049774667996,-400783.9723347957,2.751893505194709e6
0.00417,-1.2227678314616675,0.00037539737999620743,21.391575187087543,0.6025226749499837,5447.99162091885,1253.9637280276297,4.340758009023577e6,2.8199992134926505e6
0.0041600000000000005,-1.2221971110978957,0.0003854978028184952,22.68702370524352,0.6572689648955783,3752.4421743669623,1397.1449822664595,6.5692215856800405e6,3.030757083601743e6
0.00415,-1.2217715097023083,0.00038540812559412495,22.241481751092746,0.7002154823431138,5613.578721971635,1428.816519641665,5.1871988088880675e6,3.5430583311103834e6
0.0041400000000000005,-1.2214944746630954,0.0003805353331849658,21.341539052986562,0.5826583423237565,3966.895040799385,1080.9921004127991,-2.8765135581408036e6,2.2618291699637724e6
0.00413,-1.2212666056957873,0.00039021145381553063,22.22143468831017,0.6134179230904159,2483.2115185797975,1302.0096799294504,2.1507083423353727e6,2.652547883104348e6
0.00412,-1.2205683194253365,0.000400433372201848,23.074447814084873,0.6510214059960722,7322.694917850344,1333.615223816638,667463.5900468405,3.6244715129714888e6
0.00411,-1.2199017310098492,0.0003965725656225432,22.635940905685374,0.6626859235312642,5084.609799175994,1345.8649584150553,3.855169195505605e6,2.7946537077411e6
0.0041,-1.2205502005338584,0.000389187505447138,22.73573656236495,0.6278017068918742,6221.441979492384,1327.4069434763833,1.4286962964010087e6,3.132972017518888e6
0.00409,-1.2203337841117532,0.00039667813494677795,23.05785959138508,0.657775940874639,6205.948903885661,1393.8300335539989,1.8145715881315453e6,3.5825626078359876e6
0.00408,-1.2199543164264939,0.0003943210646635792,22.733641832225306,0.5997217428303258,3776.5378137732037,1310.6181566021803,-704184.1551006209,2.783605911447708e6
0.00407,-1.220080360707568,0.00040125071663728074,22.103548387812125,0.6678524825935095,5923.826241078717,1485.6408912294044,5.853001083262701e6,3.939301630871946e6
0.00406,-1.2203337392246951,0.00040589741768376,22.626257614073573,0.6763666477321538,4483.728373596738,1489.0676985156035,7.642065880053176e6,3.732113665380395e6
0.00405,-1.2188163112300845,0.0003740249711148592,21.457524772346023,0.5664456601521859,3132.4935576040984,993.2007801538741,-4.784628729383179e6,1.9616112958290991e6
0.00404,-1.2192610615398654,0.00040590992877418715,23.901013842829993,0.6723431269251974,5039.066646145862,1495.9158942803535,2.9592395508222384e6,3.4023162270756927e6
0.00403,-1.218537777104821,0.0003930115877635602,22.231589316358683,0.6287661199528757,5924.342907576533,1365.2092109157545,3.007784371834255e6,3.3454698950843923e6
0.00402,-1.2182487171224283,0.0003906467975496722,23.29378234574403,0.6431482581344267,3705.0086756641936,1368.6900500834759,1.3503694017304783e6,3.354462781074211e6
0.00401,-1.217873794699209,0.0004152698213024594,23.846883189699366,0.6699710080533832,5278.494881138573,1339.794855423278,-1.5233275828740974e6,2.8942692716841414e6
0.004,-1.2177443780039303,0.0003912726896246902,23.406649770994505,0.6566118413078262,6476.077412235901,1352.0588625494458,-41240.9905447252,3.2864256622329066e6
0.0039900000000000005,-1.2173795778773977,0.0003899775942233666,23.674839522848053,0.6693774587830541,3875.2361348314344,1361.7115565596137,3.061573734855745e6,3.0287310970924855e6
0.00398,-1.2167966438181195,0.0004117542294265677,23.787757656783484,0.6992028320952283,8925.606814783294,1710.4752905460298,7.928747003008105e6,5.125833601450616e6
0.0039700000000000004,-1.2176441202282737,0.00038614388780660436,22.493517464135348,0.639831912779793,4086.315731128543,1306.35445168681,1.0574667852735827e6,2.944430329846819e6
0.00396,-1.216705435058236,0.0004083593139472875,23.726202250712806,0.7003903203488365,8693.066593410837,1537.238085829715,6.180714138309541e6,4.17874202222627e6
0.00395,-1.217254499453367,0.0004014984683415815,23.304336171004586,0.680475182027114,4581.764722318323,1400.1007127851708,5.060687560288193e6,2.9155749572419575e6
0.00394,-1.2160807320689513,0.0004018062349130456,23.914981220010713,0.6703822758171682,3348.7849049557317,1571.8554065715873,5.769293627180023e6,4.1271870156281223e6
0.00393,-1.2163997589519007,0.00039476392036675055,23.13274219172981,0.6418889816906748,5052.865527705561,1281.4110139413776,-1.0042931991597513e6,2.5622861241025096e6
0.00392,-1.216300242418607,0.00039104446169496384,23.766402781543967,0.6475121734537631,2950.7086231317135,1338.7237344743974,-615245.3460164319,2.8652842935917834e6
0.00391,-1.216187253872735,0.00039840940413944355,22.978473189370376,0.6263507099975697,3740.3815369884314,1164.6565384568332,-3.3941128383986754e6,2.5889479892020277e6
0.0039,-1.2160384645444189,0.0003817686206976084,22.98211312656548,0.7014935993046214,6927.366271898987,1630.9609518916689,8.69051085536634e6,5.218366985444632e6
0.0038900000000000002,-1.215860516329754,0.0003720654874401668,22.73422241742372,0.6713004200244731,4968.90097589663,1366.3341834516732,4.0278727247449844e6,3.0545337121168636e6
0.00388,-1.21507113300567,0.00039510413199795116,23.097505234058488,0.6415281640696604,3205.6160534736887,1347.6162924262567,2.33824306451554e6,2.9113710176693746e6
0.00387,-1.2152262792806532,0.0003864231745324107,23.025938850841627,0.6847292193619412,6528.355126275389,1459.3637333945276,7.011293443083592e6,3.472589449048306e6
0.00386,-1.2151554693952598,0.000404275849535247,24.07364628379741,0.7123867054730795,5766.333182894479,1596.9961742002406,7.67534092745687e6,3.9911899610376954e6
0.00385,-1.2143107649110623,0.0004138584961306309,23.506580353759233,0.6807823522793368,5293.029110750359,1314.3071264369928,4971.802734815424,3.032485720731913e6
0.00384,-1.2147408077110273,0.00040164949468926,24.359577826668204,0.692619319518706,7183.6853242784,1641.3145834092672,5.119777974769584e6,4.455924319376221e6
0.00383,-1.2139109021360175,0.00039201527094305776,23.946748864822734,0.712793043948102,5079.14784326324,1542.4097986739177,6.653497766611078e6,3.9885975091961003e6
0.00382,-1.2140350599026255,0.0004084829166717564,23.54742903223603,0.657241583094919,6917.389558555651,1450.5834108487268,5.169200352009778e6,3.274839720073824e6
0.00381,-1.2131291756544742,0.00040150792659456036,24.81822269936755,0.7192075494753785,7004.568884549545,2084.526618803029,1.0713404036662137e7,8.86085753550285e6
0.0038,-1.2135951641008185,0.00040373098600117213,24.2175660198783,0.6636265046554833,7178.567734959608,1285.5065731517677,-2.2949245096628843e6,3.2781456072150753e6
0.00379,-1.2128104573681446,0.00039556670497942973,23.08217683737467,0.6562497054069649,5867.666337411315,1359.4000890928262,4.4627389274537265e6,3.165542021683068e6
0.0037800000000000004,-1.2134218911726693,0.0004040441714108752,23.512812059211743,0.6709457045285653,4247.490671047723,1468.1726019914863,5.448720433697206e6,4.151322106283986e6
0.00377,-1.2131731201296172,0.0003933803035758434,24.143893851185215,0.6521953721790013,4437.693352180503,1510.0690226245038,731330.551783799,3.999392863450207e6
0.0037600000000000003,-1.2125803456621969,0.00040006482014820195,24.037286196252925,0.6854921491278162,5824.736386611508,1442.8553839483106,2.066765215942551e6,3.4686866260144864e6
0.00375,-1.2117865099673861,0.0003832815809718297,23.99520470291815,0.6983947856661591,4886.157266361049,1425.5713468199713,959130.3760276656,3.467612006455935e6
0.0037400000000000003,-1.2120479005879652,0.00039958586936712185,24.364386436091547,0.6691272480835776,4512.132490064247,1470.809087251776,57446.60315841923,3.388374616528147e6
0.00373,-1.2113283641563253,0.00042824303723929777,24.13771062742692,0.7291091261512134,5730.522097622154,1625.880674425871,3.957963217622832e6,4.648406009496107e6
0.00372,-1.2115820856251147,0.0003987175792776154,23.955530279042595,0.6952323353520353,7139.915324825108,1564.1649209866866,2.8188623992956453e6,4.468694658272855e6
0.0037099999999999998,-1.2111285529458276,0.0004098578662556905,24.949829020895795,0.745140519777259,7410.555767056628,1667.949622195998,7.6108663708006e6,4.711730036263857e6
0.0037,-1.210495026573169,0.0004052772752134004,25.183094866787858,0.696409189013012,5482.338861920002,1392.369774878534,-1.487610421525031e6,2.7874351562234554e6
0.00369,-1.21127463243702,0.0004196328663611387,25.589842092134127,0.6944639932326243,7780.632589048135,1324.0586500759928,-2.322822307763262e6,2.7379627259133845e6
0.00368,-1.2107873274045438,0.000393679688336509,24.592085534099578,0.7486466887147826,8024.538357491284,2330.340617158167,1.6483671389026316e7,1.007374855376477e7
0.00367,-1.2105768778839012,0.0004226187955798566,25.511115273957525,0.7040529284193401,3339.1403026498992,1383.6862286196988,-670785.6545455991,3.0457143106017355e6
0.00366,-1.2096617539289676,0.0004216114542232866,24.867938691726135,0.7102145555018794,3478.156541503545,1480.7521785549434,854102.9552160149,3.189349672581047e6
0.0036500000000000005,-1.209490647451345,0.000403160804199741,24.606461946275775,0.6856531948424462,4154.256371544857,1360.9211523810864,-4.0859618661159333e6,3.0515911332141696e6
0.00364,-1.2088116401998648,0.0004070614926525941,23.961058892359077,0.7133012774106826,5729.3587089290295,1789.087371429072,7.421467314988614e6,6.293898746320476e6
0.00363,-1.2095708244193963,0.0004222917063140501,24.91592856988369,0.7045883413611456,6383.062912475013,1491.0166025564429,2.4407947224799856e6,4.235522992006531e6
0.00362,-1.2090677558094762,0.00040190085168194135,24.814228914374496,0.7144948900664662,5517.627267437047,1661.2907960758012,2.7911864505981444e6,4.500509823592692e6
0.0036100000000000004,-1.2091261707478065,0.0004015043612799894,24.35510895055333,0.6915630768747228,6976.249385806971,1523.6957901934636,4.483665624708544e6,3.7887533805401507e6
0.0036,-1.2091646590375575,0.00042305468304765855,26.633791189408885,0.7563085607457374,7629.646883476818,1617.4010973927004,1.7503936503548606e6,3.5767555580255343e6
0.00359,-1.2084454209049964,0.00040649604746129114,24.31492620089987,0.7171680294508851,4259.731101682759,1506.8362377122385,5.029828414788628e6,3.5469327959674424e6
0.0035800000000000003,-1.2085859041354505,0.00042580660871938055,25.778940875271505,0.726163094793374,6476.234106839504,1507.9559919605422,-295782.34124327154,3.361799830139602e6
0.0035700000000000003,-1.207644646037027,0.0004122083941888242,26.133431398898686,0.7642246117887775,6762.42338561108,1998.1407103731358,1.0681120016246466e7,6.163303606229447e6
0.00356,-1.2082299211416918,0.0004207835294772524,25.37102509674976,0.6998755896906168,5106.766706480533,1510.3027172043546,1.3192661711459127e6,3.216357452199558e6
0.00355,-1.2077118604263446,0.0004233699091422512,26.497332252546332,0.7409063022518736,6593.288860637832,1653.1414205322017,-2.1512031736453776e6,4.457044534641478e6
0.00354,-1.20756755496588,0.0004254401683371548,25.62952060986906,0.7463079974693516,3990.0805321696653,1601.1480304464171,3.0914278056514286e6,3.6701014152893857e6
0.00353,-1.2067717393436448,0.00040983894917402956,25.086371089906375,0.7181114189308005,3951.8512996584514,1426.7704672255593,3.558870563342428e6,2.893147978219304e6
0.0035199999999999997,-1.2067566119843134,0.0004053493918588681,25.46945385379233,0.7138463914034949,4583.96788745276,2006.9945106079354,2.885435419001968e6,7.810811361742025e6
0.00351,-1.205868280231595,0.0004056276739191263,25.530935130552255,0.6876697093681803,3304.672167427243,1533.8506242818783,100716.85797702591,3.7303200487063243e6
0.0035,-1.2058669726960796,0.00039917783730562063,25.121665862184578,0.7101325711196103,6726.0377032939705,1485.2291147737635,-85094.16632016681,3.153669126022796e6
0.00349,-1.2054073702000185,0.00039893976099842395,25.469784327894587,0.7264530007834326,7473.582601829792,1573.0765069126073,880120.8328350121,3.9548502795606274e6
0.00348,-1.2057469548419633,0.00040919518178375136,25.743330055627062,0.7151340668599035,5397.711148210721,1574.6961208146558,2.2016614933607043e6,3.8556084801443936e6
0.00347,-1.2054253074982415,0.00042441039172280427,26.344121017749714,0.777589904468637,5198.179080578197,1711.7455193865317,2.4103158386517204e6,4.05539881744699e6
0.00346,-1.2049256771165475,0.00041437236638806717,26.114365510939784,0.7266807336531254,6125.24651109335,1462.4051562746401,-2.6522364487548363e6,3.0024467605845323e6
0.00345,-1.2051466195539766,0.00042185002248129366,26.529261846379015,0.7509669734991626,4851.22101387732,1632.3474729757593,2.303569142548963e6,4.394681616580799e6
0.0034400000000000003,-1.2042182077238712,0.0004000643324067337,24.94418622748262,0.6932367659382901,5668.362467108117,1486.1627999046084,937121.6452739295,3.411822935218326e6
0.00343,-1.2041088179322357,0.00043536591799735435,27.727816211292474,0.7795134648227632,5912.544160013511,1842.853444685425,-950906.8430198336,4.904252197216697e6
0.0034200000000000003,-1.2042188000721241,0.00042413121151663825,26.03821633918184,0.772786368090111,6499.218766334776,1560.1018623651357,2.668653746581395e6,3.6082459248160757e6
0.00341,-1.2031997446511646,0.0004104041553477192,26.92639552715412,0.8081243702576189,9192.468583711541,2639.962919076947,2.000506975029813e7,1.1806596612695957e7
0.0034000000000000002,-1.2031275676084043,0.00042101398005257195,26.42504907505862,0.769126852375911,7325.279717300989,1835.4651717644263,2.1425769555077073e6,5.553994998757992e6
0.00339,-1.2031509999466166,0.0004330290461107777,26.390354225227306,0.7322387438540516,7112.52162733309,1519.4157437889826,229920.53985482527,3.7386522908900646e6
0.00338,-1.202452245404666,0.0004297118957031803,26.72502720511317,0.7529212932496057,6227.838839355314,2122.672958348046,9.818414038555488e6,6.674450387792438e6
0.00337,-1.2032111047110408,0.0003982609048385301,25.320593148647628,0.7377677366865059,8918.762894740601,1665.1848647620611,3.852567369977443e6,3.9602959009627565e6
0.00336,-1.2020835104192336,0.00042601934537068157,27.118242905130042,0.8285925111316698,8565.985634454195,1985.4804268012606,1.2835780598993717e7,5.653168294849638e6
0.00335,-1.201982036868821,0.00043097527490631706,27.53022399635131,0.7823257276249695,6586.067336723086,1732.0862948166623,2.1464609894749853e6,4.272398445466983e6
0.00334,-1.2018328660749813,0.0004425739761029304,27.507573553091536,0.8184026500531929,7451.550990913545,2485.401518923714,1.417662402408214e7,1.1018327736783687e7
0.0033300000000000005,-1.2014917524928,0.00043102024534893735,27.63182456753973,0.7990638137290272,8001.948052029087,1899.7804670779608,7.315893779156995e6,4.870723459343483e6
0.00332,-1.202091529082093,0.0004107931800230505,27.160251409235375,0.7561575386396474,5013.337906160432,1477.3399550408506,-3.395128333639038e6,3.3424534531661873e6
0.00331,-1.201141609428151,0.0004026515620960692,26.75974018033356,0.7489475645513997,4188.949666617548,1771.8323903830878,2.4403947956240303e6,4.911098126631391e6
0.0033,-1.1995368528918524,0.00042369087136976134,27.05961464259265,0.745005975082688,7241.465070156862,1670.913119644112,-2.611230524752253e6,4.85263438781728e6
0.0032900000000000004,-1.2005844981469835,0.0004443043560996789,28.40664224012856,0.8020730036356216,7789.703961413118,1694.469442790232,-1.78556200979325e6,3.7963965929643945e6
0.00328,-1.199658891140588,0.0004351317624298868,26.491972991311435,0.7651916233477603,5637.848859271387,1614.6566871874868,6.349767114925071e6,3.8131599367258535e6
0.00327,-1.2004141201015772,0.00041208898329540513,26.797913461912334,0.7718395914909277,9763.037005700906,1944.0251045983373,1.3573323712240389e7,4.880762104753111e6
0.00326,-1.1997936915602971,0.00043448231095716684,26.633021461625155,0.7483713871594632,8682.856806334883,1655.285201082096,4.604279177037413e6,4.0826884616974755e6
0.0032500000000000003,-1.1991451080806284,0.00042826553903782674,27.120157497687934,0.8146795001444844,6094.463773531399,1875.7489840293254,8.010843288162541e6,5.691765845809257e6
0.00324,-1.1985510977133758,0.00043845440487125584,27.75442491750504,0.7923453056264864,7015.926169292652,1847.1105094749582,3.4294949865678228e6,5.748386286649367e6
0.0032300000000000002,-1.1982043694316553,0.000422896089854612,27.183421869092648,0.7659015497698244,6086.116212007532,1846.6787137922106,1.2244041900862064e6,5.462745682963094e6
0.00322,-1.19780758600627,0.00042178816759558865,26.300205599221204,0.7320619945418555,8260.581176386555,1662.4548599109123,944739.6882869132,4.194755181981133e6
0.00321,-1.1987058370494459,0.00044488536264120933,27.94634044182734,0.7936094351238686,6838.958699072625,1820.1323338782959,3.4975395130382827e6,4.5205717289962275e6
0.0031999999999999997,-1.198040214368995,0.00041953495044406053,27.74255238188905,0.8149015474911467,8803.880985108122,1822.4718489763932,2.711078805660144e6,3.9788214451064635e6
0.00319,-1.1976045781500808,0.00042310568345781466,28.009969841608342,0.7904147701791154,9790.612593222439,1700.9692031516227,-1.5029105509149695e6,4.0408068085755357e6
0.00318,-1.1970008637842593,0.0004314165296446052,27.851102220577985,0.8103052067785704,4736.29738013786,1880.4581436818273,2.53320707783416e6,5.72817963362405e6
0.00317,-1.1972121159990878,0.00042802538131817415,28.010225413743946,0.7539974769742492,6487.423791896361,1613.0745900251757,-1.9810128992421182e6,3.5548032532345783e6
0.00316,-1.1963719858748099,0.00042509797644313326,29.206288637556497,0.8269217763337693,9025.304282829546,1706.8519349327428,1.200172450933387e6,3.9936977490401766e6
0.00315,-1.196367903250646,0.0004403967033952805,28.334752182145934,0.8431758243810535,9991.151242918575,2072.142932316809,1.5048940928960662e7,5.1383590697751e6
0.00314,-1.1960674099589856,0.0004361269936105355,28.479882327353742,0.7867652867915799,5482.109785265695,1762.8658733574896,-534925.7514313508,4.434662826422924e6
0.00313,-1.1960422987687007,0.00044456029641398975,28.934383187468047,0.8741778520272847,10521.251439733525,2469.3771141707703,1.6003800839100935e7,8.474791235962613e6
0.0031200000000000004,-1.1955850363619165,0.00045239069977788066,27.86131120335783,0.8173487371477818,7141.719281494544,1808.1379604272229,4.499043207301108e6,4.458211940512398e6
0.00311,-1.1953823191610449,0.0004402365083426894,27.750860049463252,0.7616093092435756,4323.189598983312,1591.8362865190068,-3.288151647990349e6,3.7383839593426283e6
0.0031000000000000003,-1.194751271746268,0.0004488519090374383,29.032192411184315,0.8117944615080116,5266.44217808295,1884.7645345241922,-709226.5972857726,4.569502325802213e6
0.00309,-1.1952288194459615,0.00045431445717544826,29.27356507828301,0.908303961250063,8043.823852064142,2299.949858579502,1.2663696486500472e7,6.22454471853325e6
0.0030800000000000003,-1.1944563738593947,0.0004187417645237412,28.184203142005586,0.7549190092306468,4001.218045044512,1734.0214602978283,-6.94607694380781e6,4.53541276836695e6
0.00307,-1.195491428648457,0.00042711802878656063,29.071847605556925,0.8549473575346909,8217.399488008252,2212.6909601897337,6.628824208878202e6,7.449977867751187e6
0.0030600000000000002,-1.19448237026582,0.0004422983602152473,29.381219970478178,0.8190834111265068,10333.196111520761,1866.4073169561746,1.800073224678583e6,5.027390744925571e6
0.0030499999999999998,-1.1932353979600734,0.00045038683602277514,29.442861015923615,0.8432883747991606,8704.64323392544,1706.1911655258375,404588.4696251034,4.072620494984087e6
0.00304,-1.192874670925398,0.0004485652986243653,29.671619962522065,0.8603942684269443,4662.132130219078,2219.4321578025956,5.212022057483355e6,6.662007040291072e6
0.00303,-1.192609576420231,0.00044817776875671515,29.092796216977806,0.833021521222851,11287.00964515298,2081.6845370474243,1.0564752226304652e7,5.623477505435404e6
0.00302,-1.1933048077622228,0.00045074654927108887,29.315827585355535,0.8202158509600961,6625.600785551973,1707.6571510726133,-2.0136319447935135e6,3.729929527351007e6
0.00301,-1.192607639293265,0.0004342624148231452,28.2905329306635,0.7401021688687854,4037.8556575628104,1532.7594065790813,-9.716527531796718e6,3.3573084526977846e6
0.003,-1.191828231755683,0.00043865730466381784,30.478632659200144,0.8568338002202438,10112.268288933486,2068.274945664318,1.7718487269004555e6,5.603427086468468e6
0.00299,-1.1912300030724312,0.0004349930550939987,29.21626603609728,0.8238464013861669,8383.709490249277,1664.1196304409314,-4.489968025936681e6,3.7632869720158116e6
0.00298,-1.1919146927537962,0.000465496979749559,30.748467907407818,0.9331128790368017,12147.569782747263,2621.3091219171206,1.6384431924287725e7,8.298164644649138e6
0.00297,-1.1925650693274834,0.0004493539392030125,29.403974034641475,0.8497828288841889,10373.777746671796,2200.979902919756,7.114563703480298e6,6.571145106724284e6
0.00296,-1.1911990985185794,0.00043341259257883403,29.43293266527206,0.8933521082333237,12781.303681945024,2776.951436887246,1.823128045148366e7,1.2695764740813551e7
0.00295,-1.1908055265324868,0.00043811751640673857,29.95792299045026,0.8774258055805672,8893.93418987811,2150.340695296807,9.245294032317417e6,6.461942955581141e6
0.0029400000000000003,-1.1900793289643763,0.00044053475468593356,29.208393862213832,0.8450117917788575,5703.653712202326,2165.945360303142,8.705494172878537e6,6.062190241189169e6
0.0029300000000000003,-1.1903995519089692,0.00043773278685348046,30.49336967264603,0.900457246743149,11538.64865840147,2689.747555340939,1.7365097054194454e7,1.0948150249906318e7
0.00292,-1.1905440925434283,0.00043665519724078315,29.588989136725438,0.8222787711417798,5489.3367552311165,1960.2902929766049,607784.0829532262,6.239181790442674e6
0.00291,-1.1891563002630163,0.00043217610732617165,29.236605418829647,0.8187547775144675,10812.768590887294,2066.3065131722587,6.5209885878115315e6,5.629195891284268e6
0.0029000000000000002,-1.1886644214568203,0.00045345477875212946,30.794237689004387,0.8657036961663096,11296.931872912404,2308.5963658318233,2.33779425530764e6,7.371918227612919e6
0.00289,-1.1886509004631403,0.0004553986202569389,30.926483211092215,0.8594348540772292,8331.65675990279,1859.9379388480447,-2.2232764678589525e6,4.499329833527607e6
0.00288,-1.1882586865909959,0.00044197492084069003,30.14741267415915,0.8530613157965299,9659.997120276004,2319.889433642858,1.3142045132439308e7,7.505221528331968e6
0.0028699999999999997,-1.1883677897954439,0.0004582492220110781,30.516464481175905,0.8764600415568249,8424.373614179583,2513.568068807914,1.4797298157348465e7,8.047218271839365e6
0.00286,-1.1887561089834158,0.0004458520614176249,30.691678528120875,0.8333865864920617,9913.613871396681,2273.2396095743625,8.368395602876083e6,7.082912358329947e6
0.00285,-1.188415374070367,0.0004593463226923298,29.662713286588655,0.8653084883576391,6422.965327612703,1846.9013599501752,-156913.71269912532,4.3577303038598765e6
0.00284,-1.1883571455563706,0.0004499168660988331,30.293708346718844,0.8447063265416946,9059.971971141646,1938.697405908504,1.0597989276410975e6,4.758214019876401e6
0.00283,-1.1874934067536702,0.00044309237783913874,29.216052594696617,0.860887519210492,11995.582443030393,2100.6808882298646,1.3071357216094576e7,5.632560930525258e6
0.00282,-1.1867859584409692,0.00043941882135191656,29.219773299018513,0.8775285684025447,10151.894371307573,2195.2588640291797,1.1665653629841601e7,5.83707082748133e6
0.00281,-1.1862207760637224,0.00044135872244607246,29.80071765939813,0.8210375454014182,7697.773080596399,1891.3138353546149,374550.67472133145,4.683875883613027e6
0.0028,-1.1861470022684757,0.00045256519949382477,31.23426279363085,0.9298773641733253,10479.325256990567,2436.216479620992,1.3806492930825556e7,8.039289949125085e6
0.00279,-1.1853625304234978,0.00044088904093915596,30.724519638510333,0.8717731431500353,6886.823581678611,2019.9586530573295,4.380909591800951e6,4.960527123856103e6
0.00278,-1.1848306073052812,0.00045630933640784723,30.899503497715052,0.8795242653999105,6969.229355828286,2010.6404518527768,2.338082905996736e6,5.448392358934976e6
0.00277,-1.1852863817675916,0.0004731036105946231,32.65917382357424,0.9415272359946143,10501.55416359828,2230.110470294294,4.681488300206594e6,6.071546778569047e6
0.0027600000000000003,-1.1852951886922498,0.00045910539216242045,30.5070761954896,0.8670648810089642,9689.58174543776,2045.0306421291448,504314.5657516085,5.246591989755149e6
0.0027500000000000003,-1.1851064994033131,0.00046098842221498136,32.55691553030683,0.9579305589790964,7314.019292185233,2287.3319697296424,462906.04452949966,6.418274610567648e6
0.00274,-1.1845277612366736,0.0004735061519096866,32.360934849150716,0.9273084310824968,14009.756980342803,2529.5068743234096,9.80559256531685e6,8.081502640328461e6
0.00273,-1.184521775264276,0.00047225646657055183,33.54264809040261,1.0110729296067413,12477.081968241113,2695.428895332224,2.1415313213780485e7,7.956356177215893e6
0.00272,-1.1833914625624276,0.0004768137119442387,33.05289184031007,0.9445614522084591,11529.34616195954,2727.479644379545,1.5456522229831642e7,8.916914311851768e6
0.00271,-1.1834243479347355,0.0004538009919402927,33.40547757905767,1.0205990342340674,12580.861419089277,2715.016912348044,1.853307716707755e7,8.299792254547743e6
0.0027,-1.1831473729855158,0.00044457828744490284,33.54327574384107,1.0290246482898342,13938.52900436315,3152.48020239127,2.743012018999971e7,1.0830374948902769e7
0.00269,-1.1825328050326596,0.0004444703806528536,31.89092201352951,0.8862117236325413,7277.889242136221,2465.29828225483,7.387643361236799e6,7.954407807001092e6
0.00268,-1.1819474268223868,0.0004578395406348202,32.957815001031015,0.9541656808522879,11330.37569089636,2511.6245574854047,8.454294392921565e6,8.599977774809534e6
0.00267,-1.181463450784657,0.00046054700437726115,31.46621505773849,0.8794537149916601,12704.70146113253,2306.1709733619064,3.61458896233539e6,6.535228790454641e6
0.00266,-1.1815775868825358,0.0004688379435817893,32.570430919368434,0.9386340319670528,10903.831741471708,2216.4685269870324,2.3039345255761473e6,5.988906055496644e6
0.00265,-1.1818011611810553,0.0004502474320257978,31.39773803062525,0.9277410167570779,12798.732104251068,2187.928836760913,6.158390577879736e6,5.566912548002744e6
0.00264,-1.181651502484778,0.0004632789827206916,32.54553354295761,0.9410406371257666,8924.832708661172,2676.7186764949893,1.3690759290342871e7,1.0590125468939506e7
0.00263,-1.180872739732454,0.0004749038578412833,33.2905870311077,1.0005668872461293,12567.678521953543,2865.1248810622287,1.4344399516206993e7,1.1387795525807947e7
0.00262,-1.179889156136107,0.0005008415410630602,34.3795420751241,0.9365289976826775,12977.596514344958,2246.634800613015,-3.1034482324110502e6,6.246148026121889e6
0.0026100000000000003,-1.1803614307247292,0.000475255095585836,33.628906810557915,0.9740461837186795,12345.037606657674,2813.3173047076016,1.2061638908203939e7,1.0316339931462785e7
0.0026,-1.180010006184878,0.0004669810409317951,33.944733186606285,1.022270504008355,14888.425622078004,3072.960551895272,1.5298348644944947e7,1.221279938197415e7
0.00259,-1.1792451357745286,0.00048682362248885413,33.64138877304753,1.0216178059367427,17771.270589884512,3046.244467367113,2.3819549830514096e7,1.176965220328385e7
0.0025800000000000003,-1.1790399437890737,0.000479461659403287,32.13249113323646,0.989256201024331,15751.226058129041,3168.3040888833416,2.5204359130285315e7,1.2461478631292352e7
0.0025700000000000002,-1.178803523824034,0.00047803880451228846,32.275574695166654,0.9232009216196213,6236.25464530938,1979.3019467997462,-3.618965607701528e6,5.058270249535048e6
0.00256,-1.17820376681305,0.0004934683490789004,34.42685684889698,0.9516082122403504,7254.179550811635,2482.93690320494,-173869.98863506506,6.897157255105532e6
0.0025499999999999997,-1.1786716566526914,0.00047822796869792533,34.112295386945,1.0077200776727795,8277.815368289315,2541.8281527489075,6.604475537057553e6,6.684743094241003e6
0.00254,-1.1784813366101978,0.00048284377690044014,33.40467205649218,0.9503536209318776,9992.046370298161,2118.62161386196,2.0700752398936385e6,5.48776365510698e6
0.00253,-1.177790355503929,0.00046612241123976476,34.14770865407732,0.988526631494862,12021.510946032326,2288.39010575104,-1.3995996165277637e6,6.066068456606114e6
0.00252,-1.1782640276986278,0.00047802638432567046,33.91243789264578,0.9905283280167759,12937.098652777322,2792.855265398501,1.905484298459964e7,8.492806996084338e6
0.00251,-1.1767263197239581,0.0004884690301690522,35.16633308803326,1.020820988990257,12275.582746903869,2661.7095390186682,2.4345856211669277e6,7.8031862497236e6
0.0025,-1.1762839281251751,0.00047103737518035374,33.62628635241523,0.9964222107225987,10391.245361355524,2946.1508458182575,1.2039752932242041e7,1.2856982519961923e7
0.00249,-1.175933205698268,0.00047674874677323687,33.42647166912192,0.9316919255351684,10360.579636175547,2560.531640479777,1.561079498320075e6,8.457175412582515e6
0.00248,-1.1759201336732683,0.0005000227218908109,35.09329749750717,1.0193458691961856,14439.040393902535,2994.1325270768725,1.6877271576993175e7,1.0260470150459893e7
0.00247,-1.1746693397242554,0.0004683893045560056,35.46689106467031,1.00137446579459,13915.533675447152,2799.5084074624956,1.685177212370147e7,8.118132932578153e6
0.00246,-1.1747615959488973,0.0004593846543263326,33.91992009021517,0.8943151386912592,8829.523435163566,2277.952104943339,-5.053852038590437e6,5.93190928746921e6
0.00245,-1.1751900962468969,0.0004987869231060663,34.35995907579048,0.9893455895037365,12558.205369368881,2748.2727270072082,1.0894657468747612e7,8.435652928667752e6
0.0024400000000000003,-1.174431080661606,0.00046506443230868793,35.374388924840254,1.00294564738079,10332.816178735913,2416.287437708129,-4.665028816683851e6,6.726753338265807e6
0.0024300000000000003,-1.1743325853222042,0.00045423219564527114,33.84378997420359,0.9419037673227724,12496.954417506775,2203.371863621737,-2.931298252942362e6,5.462570045291703e6
0.00242,-1.17521886105636,0.00046040728334674025,35.52055130461717,1.0701932896233564,13158.444201718146,2926.0885476888525,1.7682515081604943e7,1.0694292779672107e7
0.00241,-1.1737035318072975,0.0004884199075045549,34.27926022478991,0.9931829309727747,12476.346701914152,2535.1108370674783,5.883419044542997e6,6.528427403094896e6
0.0024000000000000002,-1.1727620629048439,0.0005110667577469615,36.94533111207936,1.0629179161588187,15237.750958792934,3135.1851298317047,1.7107439894166034e7,1.00948767143716e7
0.00239,-1.1733668535861004,0.0004720181764982036,34.358886759265445,0.980563310191299,12438.131715185005,2618.33969880925,3.931789659636215e6,8.93369061156776e6
0.00238,-1.172059139017771,0.0004867019973533098,35.60344102066543,1.0067897902679097,11826.798932631347,2546.620979297509,3.66652679181781e6,7.679133259285086e6
0.0023699999999999997,-1.1719384483059703,0.000490415154299081,34.78903748452786,0.9876906518688645,8239.258756406844,2583.2004485324364,9.607683652969679e6,7.867549731318639e6
0.00236,-1.170813206907924,0.00048149437771647106,35.7214167339626,1.0046332867925492,12168.798812835157,2606.1718213042673,4.82102834479675e6,7.215986006528018e6
0.00235,-1.1709620758798476,0.00047247161796473155,34.02186669354118,0.9408825455681563,11377.088367543132,2555.43754835226,8.459315464462046e6,7.349777855246402e6
0.00234,-1.1706912390575168,0.00047419341116407786,34.42983122074367,0.9398546669208563,11472.377057058597,2331.797975762721,-1.3865662172020264e6,5.997036784134288e6
0.00233,-1.1699815463397965,0.00047812515981904047,36.17163401581667,0.9683694508309856,10383.442316996943,2474.747005279744,-6.71750480076763e6,6.636150282764856e6
0.0023199999999999996,-1.1704010711740476,0.00048082508772271336,37.733222393548665,1.0639498095912674,13923.637677643412,3110.4899037987902,1.1667184296024527e7,1.1243876897362068e7
0.00231,-1.1692088538967118,0.0005077013956574041,36.5512563847038,1.0571700247723013,12670.312033547365,2939.421302557828,1.4922962350026349e7,8.048233954768741e6
0.0023000000000000004,-1.1694738791779156,0.0005043153498736529,37.46410091798434,1.049902945820411,13775.715979470577,2550.018265952011,-1.3216926658907272e6,6.326242691407819e6
0.00229,-1.1696891984353532,0.0005096005286687236,36.41965393341864,1.0289374273615095,9981.73395523225,3055.9188491073064,1.147991323550043e7,1.3377085449428365e7
0.00228,-1.168836619424409,0.0005038525681464464,38.43167418827326,1.1192323453306694,18619.755220629424,3752.995461553975,2.3055984208181657e7,1.7601955357040185e7
0.0022700000000000003,-1.1686968355648768,0.0005152075225982765,38.22049058151438,1.0682391810383474,15833.247539633227,3258.8393988621,2.5364428014683012e7,1.064180612472409e7
0.00226,-1.1675277880583381,0.0004974127527721372,37.47027800876432,1.1075925902388497,15128.350067290577,2799.4666256420096,8.318826829300256e6,7.6306707226979565e6
0.0022500000000000003,-1.1677840527988106,0.0005088370740260789,37.55865039631447,1.0919968779458773,14968.17308423763,3204.1171519628174,1.780768539732717e7,1.1081088031180305e7
0.0022400000000000002,-1.16772314777199,0.00048777324653838784,36.949902242911136,1.0494117621343217,12626.833918267334,2682.957787658294,8.207425727471443e6,6.963990481187968e6
0.0022299999999999998,-1.166413379180698,0.0004900302372480566,37.71099182383749,1.1500152899129,14721.69595164432,3480.305702146971,2.536422847164214e7,1.2804990835861633e7
0.00222,-1.1653657701675875,0.0004979977033710732,37.09651032996075,1.066895693971086,14640.379902915438,2992.7666564355864,5.284485937203362e6,8.962102880245386e6
0.0022099999999999997,-1.1664581255100412,0.0005046904464421802,38.52997132519906,1.0889893519566203,13839.590858360161,3599.1817797856247,3.3159227374448045e6,1.6164158436217465e7
0.0022,-1.1655027559198272,0.0005148673511907148,39.01156645690156,1.0613570315405216,11537.007159209212,3009.9257356199223,8.158910651791855e6,9.080958705284938e6
0.00219,-1.1648750681532198,0.000491027358634121,38.043601736515974,1.085523811820168,13107.674802509826,2926.4384203311715,1.1417322579201091e7,8.564569197036685e6
0.0021799999999999996,-1.1650383702538636,0.00048710197951571093,38.21894593487758,1.0478121842960142,15568.506537039204,2647.9431584926724,-2.558020913696757e6,7.695161550679366e6
0.00217,-1.1647038016666051,0.000492644499152325,38.791840574164794,1.1464971042182972,15099.874051724464,3247.4277905776175,9.651284553584004e6,1.0869039367076999e7
0.0021600000000000005,-1.1641268524938475,0.0005111310842924522,41.412249241701744,1.2017945320416816,18930.0789241808,3579.1306341351865,1.4675768407287285e7,1.3665974028838707e7
0.00215,-1.1637693455663036,0.000501772741254866,38.38846557702366,1.1659050613820205,16519.87430689144,4540.238238629247,3.3575528383609705e7,2.180963761785254e7
0.00214,-1.1634679164493298,0.0005087152613393005,40.87175109663793,1.1580611945514951,18692.308497838076,3395.2516734070186,8.674378112311706e6,1.2844525292727022e7
0.0021300000000000004,-1.1623820540194878,0.0004986572983939811,38.4390375856003,1.1225172621715138,15692.820249941637,3511.64754897821,2.2731266794697516e7,1.490195639240889e7
0.00212,-1.1627564916679352,0.0004906962712168552,38.049835288163536,1.1020980996002379,14478.092979098561,3001.796461851116,1.2048290631378924e7,9.001299087082721e6
0.0021100000000000003,-1.1624852032746928,0.0005116134401663215,40.12689983489388,1.068001573953131,16938.355933917515,2871.258228269758,-3.0733816799350977e6,9.03197104884683e6
0.0021,-1.1632924390468513,0.0004980475138918038,39.46365729459875,1.1810532835520116,15300.265501602657,3380.4063084770087,1.9556485887114767e7,9.725847690301362e6
0.00209,-1.1602810926507978,0.0005388185510216625,41.4973701120227,1.2435927199807784,27663.822481131032,4453.75177792587,3.8521679099252254e7,1.8660092740974527e7
0.0020800000000000003,-1.1608976324793825,0.0005155300225071764,39.53100913498324,1.113953791290081,18186.096087374754,3013.1700983498577,4.9160925135911e6,8.905796578911666e6
0.00207,-1.1593654623464786,0.0005018949791476343,40.5029100608514,1.1782301474625156,14885.88463102075,3973.9755103721673,1.868727738143032e7,1.4827349516168088e7
0.00206,-1.1590482901409334,0.0005203613293679606,40.42088939994761,1.2115002078767607,19357.598511716045,3195.4317191987543,2.022795404354813e7,9.49207651245348e6
0.00205,-1.1601304807892303,0.0004847037314195651,40.936383172278646,1.2447264396228241,18817.042660088464,4574.181254322536,3.715919803181637e7,2.775985545410983e7
0.0020399999999999997,-1.159126014884258,0.0004992148232925984,40.891117842002906,1.204515580159271,19837.44028740007,3683.174861308387,1.8914037205259167e7,1.2192777100187453e7
0.00203,-1.1586172406165427,0.0005394522073358516,40.77421553709399,1.1850726453721347,16328.686032450347,3295.0870266818265,7.391062157317486e6,1.0234053449355066e7
0.00202,-1.1588231134110183,0.0005106837973449675,40.01646851201222,1.1835785477712117,19535.575899256826,3373.697353149046,1.885754047792113e7,1.1873605747041104e7
0.00201,-1.1583336786999487,0.0005065157388828792,38.81595471221363,1.1081922908043542,13857.46881525146,2866.960184542845,-2.7412636305570533e6,8.281838911319377e6
0.002,-1.1581139458310414,0.0005306987038732874,40.566685620794935,1.1399582264217691,14715.90197224313,3060.659347277923,2.7287174990899093e6,9.82735364935546e6
0.0019900000000000004,-1.157549971285561,0.0005232016083618153,41.66125489391625,1.2309785794616823,16873.060989938447,3490.021870852771,1.4242701130830022e7,1.2190224680890448e7
0.00198,-1.156742345311456,0.0005421245289559449,42.73319858278861,1.2202642930817977,20226.170076451133,3521.119972848069,9.97815348961646e6,1.1992017733814606e7
0.00197,-1.155930784994764,0.0005415503195529391,42.752300477440585,1.267047701855149,20272.598634374663,4009.344448698764,2.6896899745966084e7,1.395226620965767e7
0.00196,-1.1556477877229256,0.0005425477410756758,43.89842902380411,1.3835041422807457,15976.211399008802,4022.923311398593,3.0823298122648764e7,1.4415213550614925e7
0.00195,-1.155841168217152,0.0005335130618715992,42.0214787842863,1.2576911230779753,19486.160074511277,5447.282528221674,4.6863190999384575e7,3.636972199811563e7
0.0019400000000000003,-1.154732671463742,0.0005312062086203427,41.83407467356537,1.207060140486968,21006.47168480679,3569.4022811613686,1.3595008530073207e7,1.271429726127781e7
0.0019299999999999999,-1.1541365138934334,0.0005162289578570061,42.95599836139133,1.2370922208887551,14825.955025858295,3368.4653370993474,8.141534722629714e6,1.009325353063965e7
0.0019199999999999998,-1.1545287227875396,0.0005355772633423296,41.328984033643295,1.1697006123145586,16831.491053054357,2960.2002577510093,-526532.8549919953,8.616283860118126e6
0.0019100000000000002,-1.1537740151697895,0.0005777396504095024,45.07159869269131,1.26054417566907,23660.490533854616,3675.155007963687,-587432.2561807217,1.3361761254324375e7
0.0018999999999999998,-1.1535487523561214,0.0005567434868828311,46.36401458214582,1.3486157034995898,24219.339972337195,4095.9521152133216,1.5551673298318878e7,1.7532792745043807e7
0.0018900000000000002,-1.152289119039367,0.000534916435301147,44.03355387009184,1.280109647979792,20128.706345894927,4014.1005597243156,2.8059304959038146e7,1.5565149367341962e7
0.0018800000000000002,-1.1531642663781558,0.0005509899621192816,44.834539102194945,1.2474644282909115,17602.901032343347,3660.8724897308753,3.512629887725747e6,1.3765707271239595e7
0.0018699999999999997,-1.1524695170524797,0.000545627577971931,43.08061925121037,1.2532778253591852,27068.535234841835,4269.483687844699,2.2901326816614423e7,1.814436165467692e7
0.00186,-1.1521350850208287,0.0005177892616254614,41.52780469423996,1.2457846454279828,19954.440116264235,3886.359963350431,3.215655743845549e7,1.3986991548051897e7
0.0018499999999999996,-1.1506107320869328,0.0005339215327143298,42.82047966914909,1.2800088829895981,18077.456870290094,3975.5807496197544,1.9620906966171384e7,1.4428633379033385e7
0.00184,-1.1512286427582155,0.0005319845488666816,44.63999590638111,1.2857361693727107,22144.782450609007,4653.632029809495,2.052342447795727e7,2.3785955451125875e7
0.00183,-1.1507252824652718,0.0005283858878685492,42.41317646634287,1.273401482991387,20978.210390670934,3849.696023413488,1.6170779947861264e7,1.4304998039764956e7
0.00182,-1.1500984007011423,0.0005697626333659324,46.853269496012174,1.4246670527435072,30254.68321705768,4841.768835258306,4.388242959710363e7,2.37698231956376e7
0.00181,-1.149137140166307,0.0005435721075161546,44.51360054197675,1.2924890913700269,17913.650106056306,3943.430433082776,1.689765145946194e7,1.4457870331936855e7
0.0018000000000000004,-1.149336655191768,0.0005436006480457754,44.52624398292969,1.251477443241424,18913.558972421743,3734.276194699848,2.229469117988275e6,1.2639508651175477e7
0.00179,-1.1487189148293655,0.0005568865351597075,44.76543688617522,1.2460773644970677,18266.569952178277,3499.620826814244,1.2117364354087347e6,9.646020810219577e6
0.00178,-1.1485356812118346,0.0005422409893797597,44.402132195491745,1.238251723245923,15542.267637161383,3457.8622879401128,-1.6039950881364716e6,1.0906977940568317e7
0.0017700000000000003,-1.1476218234435827,0.0005622957963354649,45.56363853539059,1.3820526449016837,18289.094203736335,4213.032550287234,2.7855485697313204e7,1.5894698703664938e7
0.0017599999999999998,-1.1475245709438606,0.0005772733871320148,47.43165006380472,1.4420361677517024,26887.95281261953,4723.027438178676,2.8069431314569667e7,1.868888840933309e7
0.0017500000000000003,-1.1466293877247817,0.0005706142368591027,45.42636844999471,1.3897124077436327,19452.22634826667,5466.301612787072,4.24833909707235e7,3.1797852688560836e7
0.0017400000000000002,-1.1457519835503427,0.000547240198882658,46.03347184466963,1.2945221319361044,18493.79659578051,3759.8072064042194,-1.1585800202882553e6,1.2380096014089484e7
0.0017299999999999998,-1.1455058131635616,0.000554807546004526,47.07101856167072,1.347701181674512,21635.919718666464,4462.06028809918,2.3696735481908303e7,1.5788295462567572e7
0.0017200000000000002,-1.1450918530541274,0.0005568727707827631,49.483432656567814,1.470313018609388,31701.902528113318,5331.694504343606,5.143395634879299e7,2.3824061189034697e7
0.0017099999999999997,-1.1439803800397506,0.0005840364767610745,48.34282935213071,1.3350927634607082,22592.594801345767,4103.580470017608,-1.1604084981178378e6,1.3772448776440747e7
0.0017000000000000001,-1.1441981848553116,0.000577193205175205,49.40340581668631,1.401792040041185,26469.002177421324,4479.0430127882755,3.6535230819135387e6,1.839114779992062e7
0.00169,-1.1433385865948609,0.0005835561372624946,49.38725426848628,1.5406469091725887,32247.016880436648,6315.334543502759,6.513455131852471e7,3.1964254274883233e7
0.0016799999999999996,-1.1426903873427787,0.0005951912669484561,53.392779686095075,1.601481542899006,39761.541792343894,6784.485315838509,6.6309378603683144e7,3.794392891729221e7
0.00167,-1.1433322599922027,0.0005594001942316189,47.08972004120199,1.4171988486556437,19524.9810917262,4155.059942477437,2.8712358528108947e7,1.3331604435154894e7
0.0016600000000000005,-1.1428496691645675,0.0005795321523544984,48.77685645040432,1.3964790274646492,27586.325496772617,5714.574190079715,4.2384558544784956e7,3.090168159976758e7
0.00165,-1.1415311874372072,0.0005638193846521887,50.15494601435216,1.4517226878129652,26376.604495095467,4758.027501856041,1.6751352463053867e7,1.9405728250276703e7
0.00164,-1.1412225185342015,0.000546044873905962,49.42143544364913,1.4057074646042218,22332.515253678823,4109.514996846324,6.828478357485903e6,1.3911698414361589e7
0.0016300000000000004,-1.1415358034110719,0.0005447780798272971,47.625806832539126,1.3661376090144066,24064.069856581547,4044.2405055563145,1.6035977317428084e7,1.2295969901568025e7
0.00162,-1.140424004161251,0.0005513584026919938,49.37676781800539,1.4469096602668678,23081.680477525613,4896.7929398601,2.5379474630783048e7,2.045213138034678e7
0.0016100000000000003,-1.1390250956528047,0.0005870375241253215,49.57197533852853,1.532391458591499,31184.919337545864,6222.050251102547,5.698018150640427e7,3.1299626210936252e7
0.0015999999999999999,-1.140182848975955,0.0005577947815291486,49.80202263937283,1.4294126386659514,22516.572934220352,4213.81312090539,7.274517030127418e6,1.4654855816017564e7
0.0015899999999999998,-1.139667927811189,0.000581818545582503,53.052889640358856,1.598033698789876,33943.849737411256,5450.758569285803,5.233579309509559e7,2.238865039674203e7
0.0015800000000000002,-1.1381507038353504,0.0005938159304186031,52.72995802150613,1.5770665051640826,29548.51116625374,5477.11876278948,4.878440123973826e7,2.0777709179467183e7
0.0015699999999999998,-1.137544157248331,0.0006003601059734142,53.226915755032444,1.5961441559971628,39506.30901276101,5532.128390458902,4.20949981109254e7,2.4040200383193355e7
0.0015600000000000002,-1.137479292243464,0.0005821329118648663,53.411563177084105,1.455670636255163,23422.42649955983,4548.252419326328,-1.0095143112079702e7,1.6148492974977935e7
0.0015500000000000002,-1.1368860707018562,0.0005859499989815403,51.64710425081777,1.4752535551056138,30059.50236561102,5293.672633216437,3.1159339183667324e7,2.278235031513962e7
0.0015399999999999997,-1.1354529651495833,0.0006046600626333995,54.15925752914239,1.5663802860202751,30568.901125113076,5764.597339975761,3.871760564747586e7,2.3464771078639954e7
0.0015300000000000001,-1.1359777348427758,0.0005809891013809484,50.229504313571944,1.5586047802598513,35395.47038640441,5936.072108618222,8.194231272308788e7,2.7278505963552896e7
0.00152,-1.134495701706956,0.000598721254638464,51.6974802087036,1.6498053910843782,38103.750328029884,6295.075631639961,7.739037580058342e7,2.819830171257133e7
0.00151,-1.134148028925506,0.0006100584280916176,55.91146886063726,1.689903734214582,39227.0279118916,5965.8976029841415,6.741939381426471e7,2.4938737635019954e7
0.0015,-1.1346051460338913,0.0006072160500678995,55.103748529505594,1.5871940101013249,26787.67975518957,5065.945383471123,1.9782696560204815e7,1.86855174726074e7
0.0014900000000000004,-1.1341946804374965,0.0006179479497323714,54.45576132658389,1.5849683740803144,34448.56071131718,6302.054667358042,5.08328018980756e7,2.794049951406181e7
0.00148,-1.133914283966925,0.0005963192038251599,52.96055435237063,1.4914782897100252,29729.963868555045,5067.066218013953,2.6109438976881653e7,1.9283663968911044e7
0.00147,-1.1338159238437557,0.0005954757970541861,53.99857428233557,1.5158220195623953,20484.97779798803,5298.273844384402,7.41053868610185e6,2.282436244518037e7
0.00146,-1.1315947040100063,0.0006121131486252135,54.002077330026694,1.5848706830984036,29144.585648695826,5138.450631765051,2.8095116729814284e7,1.830850673233541e7
0.00145,-1.1308612945971466,0.0005978381218432121,54.02702702374218,1.5878541718512387,38647.06072943232,5812.474757259708,5.441219343747256e7,2.6418495320824724e7
0.0014400000000000003,-1.1315867953929128,0.0005818123592230163,52.84103766650494,1.5216168845426092,28047.08489045854,5196.869737449763,2.730998734882682e7,1.8648312867245298e7
0.0014299999999999998,-1.1315053116883582,0.0006153271168122316,55.739423052728746,1.6191800315023919,31031.35203132358,5296.308441268401,1.747852549752287e7,2.0946145602556083e7
0.0014199999999999998,-1.130316995669749,0.0006037565013019388,53.319416344142184,1.4451535773028146,24405.06227702282,4492.658971912034,-1.3969756857060451e7,2.0127016874665227e7
0.0014100000000000002,-1.1293345071976186,0.0005940796382737164,55.45585558568125,1.5977882660184024,27839.90877201643,5714.364184930277,2.58162800730371e7,2.5194104426073052e7
0.0013999999999999998,-1.1274467313365686,0.0006269575114004829,58.59209702930638,1.7590411427912427,39328.24135535949,7124.781216842568,5.757040592307658e7,3.7151707645749025e7
0.0013900000000000002,-1.127589981447765,0.000630581382292245,59.19167541114779,1.8216990283900545,37363.44375176315,6914.090428228308,4.840897370081867e7,3.448939629114052e7
0.0013800000000000002,-1.1280775476243463,0.0006235567713453193,59.351298250566366,1.8351646240962718,44077.04700519487,7642.373855255153,8.959893592100598e7,3.687443272237672e7
0.0013700000000000001,-1.1270412143354471,0.0006273240143083071,55.47004304003771,1.5743088630620192,29902.1009791828,5478.165198057159,2.8406086801490184e7,2.1319845318871092e7
0.00136,-1.1278124458623215,0.0006360265056735469,60.262938078805554,1.7082372871054916,39510.948133595055,6519.006574645759,3.838791842857909e7,3.0679010825582884e7
0.0013499999999999996,-1.1258024718967086,0.0006639057939569115,59.57720750334938,1.718614399074511,38804.304039281706,5831.507774578349,3.108168489007375e7,2.2926197027788058e7
0.00134,-1.124405980004804,0.0006311820014582108,58.80832025468214,1.8261511196266451,39909.891307223625,6611.727262608787,4.990603685563211e7,2.9049862308642343e7
0.00133,-1.1253671794350033,0.0006277479068970623,56.59735826898398,1.649573635418703,36791.74713985241,6014.547776717001,4.997821834739343e7,2.5772803314328175e7
0.00132,-1.1249408097459772,0.0006714954518820876,60.868312416912175,1.9112792577713302,42381.81703176411,7587.063832551983,7.264367404490767e7,3.6871788020387635e7
0.00131,-1.1244610426932469,0.0006254764841458082,59.28895355784803,1.8001050468620068,38586.39708151039,6712.802127977344,4.00826487909142e7,3.442082432504072e7
0.0013000000000000004,-1.1234175163917985,0.0006479868253889294,61.07870072340715,1.8092231895626067,41393.75003959591,7716.5113520821005,4.005796571812102e7,4.14054431753505e7
0.00129,-1.121544186784084,0.0006387812768396858,61.890105079841,1.887266439127126,50336.69344891386,8127.401517101495,1.2182584732598935e8,4.3026396714695625e7
0.0012799999999999999,-1.1212283499840028,0.0006466360012139254,60.82532552106164,1.679999630997771,27086.659896380115,5480.938031962832,-1.4256846182396248e7,2.0649813644635122e7
0.0012700000000000003,-1.120257792550549,0.0006373479402289001,60.85257928801372,1.7698359389128668,31893.635274276134,6307.693521514047,4.107517339575915e7,2.9337075018395007e7
0.0012599999999999998,-1.1193881488293722,0.0006702276352906694,61.56140732428835,1.7513929446024599,40910.44342440932,7248.79652502851,4.857642615209294e7,4.108772814374289e7
0.0012500000000000002,-1.1190401401407637,0.0006759346683175407,63.98721035958752,1.8711078378638435,40918.79732109831,7037.877201370705,4.60697751841561e7,2.753103569191492e7
0.0012400000000000002,-1.119123328356304,0.000652429317285057,62.356374066408996,1.859516422119728,37121.77128448269,8096.206988441363,6.936041887563734e7,5.224106874661968e7
0.0012299999999999998,-1.118069781983661,0.0006356347600409188,59.360173624499375,1.8471544067107954,35175.33757613379,8003.977831359257,9.649327122934113e7,4.637160132983428e7
0.0012200000000000002,-1.1177488526684585,0.0006678107653825127,64.22990384039547,1.8289261001813313,35211.93682586137,5845.34339581,-5.868810073393154e6,2.2382683580961492e7
0.0012099999999999997,-1.1172856254429724,0.0006543080602476843,66.14038395039506,1.9776448909806066,52265.21087464359,7635.437292053931,3.844568424356674e7,3.491143668434772e7
0.0012000000000000001,-1.1168214186068985,0.000657960311613335,63.475918300671715,1.8981623861317674,43678.10524173807,7098.690217038727,7.524873451564516e7,2.786621653556474e7
0.00119,-1.1159338652153046,0.0006761404068834902,65.97187071680432,1.974545513292098,43661.83724066129,7824.934496695101,7.70331621251745e7,3.2727358419977363e7
0.0011799999999999996,-1.114913326098105,0.0006604155192580021,65.02799720349124,1.9849071945266148,59584.375077770834,8378.277467806343,9.382178773850092e7,4.13663455575795e7
0.00117,-1.1140065674328459,0.0006656207080947968,65.0069890051426,2.0142641255058154,56045.610191016196,9086.065185666312,1.0587792755441545e8,5.454152984136932e7
0.0011600000000000004,-1.1121437670574814,0.0006739652527249383,66.46960546710906,1.9921474248672029,45712.68347882163,7611.111760882948,7.113134873795836e7,3.353893724955425e7
0.00115,-1.1120437439296402,0.0006427239301392984,64.69116844301911,1.9333871381851848,50271.0196426074,8419.937110023135,9.289752584613074e7,4.422833018756875e7
0.00114,-1.1130829070702817,0.0006458077157445205,63.96800770573554,1.8871037581915588,51788.32636791694,8858.892506345632,1.0212211011219032e8,4.989537766592709e7
0.0011300000000000004,-1.1119310145022838,0.0006889274106330611,68.48222101931093,1.981223764313696,53977.43667251207,8136.843527950245,6.877850007312587e7,3.968396584964789e7
0.00112,-1.1118694904192468,0.0006976067523933868,68.44746685171603,1.9908335513964555,47802.3911021841,8132.108328259197,6.443701987809415e7,4.0143789737778954e7
0.0011100000000000003,-1.1113234735673339,0.0006882293619401875,70.47621974978757,2.033022444318863,47878.33906956669,7832.186002589544,6.837411800143586e7,3.413874392443686e7
0.0010999999999999998,-1.1110090067420835,0.0006763085203327074,69.03017281705965,2.0354561108385996,50025.928027414695,7475.274617514475,6.417200538995511e7,2.90684687357036e7
0.0010899999999999998,-1.1108992896296606,0.0006705118967663572,67.17463245793279,1.8833301599392944,39303.414532651805,6597.430579227173,-1.1382822299788285e7,2.616135220055708e7
0.0010800000000000002,-1.1092321328786783,0.0007168612204110053,72.16892561546176,2.29764291261167,56088.574733363144,9401.022863755068,7.783798014916147e7,4.988464415038517e7
0.0010699999999999998,-1.1080537743140821,0.0006913003192169707,74.93535726910052,2.3023099110415792,67727.73551440611,9264.031833183493,1.0818767869201238e8,3.9257539646812394e7
0.0010600000000000002,-1.1067297167982288,0.0006872130641071908,75.1799743993971,2.225993631095279,57246.17515312631,10754.194114231761,1.1081671829830852e8,7.137764746104023e7
0.0010500000000000006,-1.1068112649059818,0.0007142288728627945,72.26505189177306,2.2330469145160734,65283.4877735241,9784.053620054578,1.0968505493798761e8,5.4950243124555655e7
0.0010400000000000001,-1.1060101235759567,0.0007147042012033151,73.06515999496102,2.271842328901342,60470.37092382171,11049.209060955365,1.2439538954722229e8,7.767532025503337e7
0.0010299999999999997,-1.1058243617009136,0.0006874417292600186,73.6311571817186,2.06118553302182,63823.815667142815,8870.697155443166,9.394455631009853e7,4.6355961750470825e7
0.00102,-1.1045068864228997,0.0006959726625051456,72.77435531660407,2.2587484689606034,75599.5758259746,12121.443194671494,1.7562191803668615e8,7.802836562003744e7
0.0010099999999999996,-1.102940652581037,0.0007341249629810846,81.4967864084287,2.532167561797636,89834.48004502148,10962.06547509871,1.6223915916063446e8,4.8870525633591585e7
0.001,-1.102648594832516,0.0007334594810894406,78.8051552802287,2.553951539244536,84436.80982193924,13121.883393759932,2.356389151167375e8,8.661948584676209e7
0.0009899999999999996,-1.1023109266668598,0.0007289979055279387,78.3579431781926,2.543679398776264,73595.74589515376,19279.10298882366,3.001717952305138e8,2.1754513978203747e8
0.00098,-1.1013159844217506,0.0007296823557885878,76.20301955130482,2.3032278864545908,56427.757893623566,11096.516206755774,1.1053755878778954e8,7.293473700676492e7
0.0009700000000000004,-1.1001152194070813,0.0007126885267632463,78.39670507526353,2.33539743487817,60829.938891059384,11766.491611528852,1.6257995098762757e8,8.327684346990798e7
0.0009599999999999999,-1.0996784199858294,0.0007146977388519098,78.68536508128344,2.3563916495835127,64378.15796724098,9237.213890049314,7.366055597054136e7,4.153696960841329e7
0.0009500000000000003,-1.100410221692413,0.0007251219194908992,77.36550454865632,2.2058009736744166,60461.641676480314,10658.166667256266,1.0500403159118983e8,5.725764591990453e7
0.0009399999999999999,-1.0989964250995994,0.0007254317067884597,78.18245284579051,2.4038957461390833,78571.007072808,12204.553190106413,1.5185867267823395e8,8.218051375237401e7
0.0009299999999999994,-1.0976352483511904,0.000748299611631303,80.73293496085753,2.40411595435414,73834.71924591552,10998.3843424475,1.5250205504494062e8,5.761755764260592e7
0.0009199999999999998,-1.0966281956410682,0.0007262869064263534,79.76440359757227,2.4471936795369,87192.91592015722,11251.356949039659,1.6297507445731148e8,5.973082185554017e7
0.0009100000000000002,-1.0963623236583384,0.0007360029410235188,81.08902931002753,2.4206376845190065,75698.02747438503,11410.085070745066,1.1615621178294905e8,6.641035854896726e7
0.0008999999999999998,-1.094238302378633,0.0007456347800346733,84.98132863370196,2.6348303392361165,79185.31200045705,12614.346524722241,1.80068079085122e8,8.003198338141444e7
0.0008900000000000002,-1.0938412729934759,0.0007512164301860833,80.29649653710214,2.321960188568435,61283.62651278954,9461.524201952927,6.984994713826548e7,4.512894740602953e7
0.0008800000000000006,-1.092601633802096,0.0007478095603871666,82.29025939165109,2.4556621749365712,74628.80087584004,10697.652540338731,1.0355992578246835e8,4.97706193235353e7
0.0008700000000000001,-1.0925078799133916,0.0007504697715947877,85.33110659591588,2.494608522695681,89402.21031905136,12796.99558804489,1.8469145653573713e8,7.434818201411477e7
0.0008600000000000005,-1.0907704178105322,0.0007807931439906777,85.75678657556193,2.578785070752439,90697.77439352807,13143.618598215524,1.8954538075600263e8,8.237071357631427e7
0.0008500000000000001,-1.0894320113751623,0.0007321127489310736,82.11757735355047,2.5149911643394973,69533.00412665376,11243.080711480463,1.678312779243108e8,5.930205296539308e7
0.0008399999999999996,-1.089007779825296,0.0007739723241329353,86.90046582282926,2.9733191189834165,106398.36749697122,22907.751833321563,4.659836726058297e8,2.5169898999874148e8
0.00083,-1.0885022992739746,0.0007391116853780276,85.57459691740935,2.822209600828252,89091.16543945865,15534.681391963692,3.009947223366582e8,1.1082117821849552e8
0.0008199999999999995,-1.0879869654825713,0.000773220066462623,89.22850015219814,2.927824153982953,98217.00970322512,15871.531336546755,3.0976372561758846e8,1.123894033366296e8
0.00081,-1.0871127359857364,0.0007769389669879061,90.456984083939,2.9897428173714955,114996.85336388527,17606.337208985096,3.0352753247201556e8,1.455090673116437e8
0.0008000000000000004,-1.0864565638136698,0.0007837135990451822,92.39816427647568,3.0195522227417873,123071.76369552899,18473.224762879054,3.8087789108253163e8,1.3121123175851475e8
0.0007899999999999999,-1.0853022126166116,0.0008042831319865832,93.11861070030231,2.7950721694603553,90237.21461160247,13432.035670337218,1.6550308953923818e8,7.82397020913141e7
0.0007800000000000003,-1.084352242591496,0.0008063262674444843,90.68722783896088,2.7330144338241844,97157.17233716494,13174.098600299569,2.1957221451391932e8,7.573319060462205e7
0.0007699999999999999,-1.0841963028318615,0.0008176433416095068,94.69530006303728,2.8169257851117298,86477.4109717364,13351.626268789807,1.1767944245595896e8,7.551021908117102e7
0.0007600000000000003,-1.0826885712759302,0.0007803505486196399,92.62578870959398,2.84636686449773,89678.88861286751,14264.989424148385,2.165793205320702e8,9.886141333841966e7
0.0007499999999999998,-1.0826392269606913,0.0008001929154087256,98.37223078790332,3.027813666307847,126004.29523070688,15606.396230664763,2.802435111285214e8,9.243843022872174e7
0.0007399999999999993,-1.0809841308369916,0.0008066737377606,95.9751290652996,2.9733335493751376,106832.71825606855,14509.502952428014,2.1803259509916472e8,8.369733652096127e7
0.0007299999999999997,-1.0797049275817996,0.000821220665931054,94.63553047270936,2.7492787701871313,88657.6720654125,11884.714643207575,8.256844778677823e7,5.4609389744663864e7
0.0007200000000000002,-1.0784729432304272,0.0008289974422134948,95.65292753398644,2.920800283250957,104015.90002551876,14962.811153020242,2.121796893324791e8,9.203731339887762e7
0.0007099999999999997,-1.0784943836186955,0.0008299204809538513,99.9442521242679,3.344912537468787,125481.0592976319,17920.526231624055,3.632766072247212e8,1.1180409115214072e8
0.0007000000000000001,-1.076235645639113,0.0008519993299390415,104.77109339573352,3.501222614574795,150077.24877384165,17762.774416961503,4.039568158127303e8,9.8341454272533e7
0.0006900000000000005,-1.0766098811377762,0.0008212492346599424,102.59729407631366,3.2062280166109565,130588.55628263752,16463.552476466662,2.7113990808418953e8,1.0745480370746994e8
0.00068,-1.073658982675387,0.000796528289894865,103.98437311309539,3.2804148545366014,125899.2694131806,17083.60249031763,2.737883016341453e8,1.0612076473358378e8
0.0006700000000000005,-1.0738005448646797,0.0008221377175901028,104.17715731213418,3.284219847527704,115487.82265888051,21517.584182983563,3.2231806223991835e8,2.1881657851602012e8
0.00066,-1.073497159255333,0.0008347783697043611,105.02232984199064,3.5047005327809595,140713.7965098317,19465.54269019623,3.1268353450256836e8,1.401062069814815e8
0.0006499999999999995,-1.0721309898072777,0.0008808291884482322,107.78411025634712,3.3450525939382767,132186.32558803543,18865.397233096624,2.6645163100296602e8,1.1355566577411126e8
0.0006399999999999999,-1.0713060405180608,0.0008349000278112769,104.35079124661083,3.3062479145452435,121463.80959002917,18378.887544171175,2.611700865756731e8,1.1072146641829728e8
0.0006300000000000004,-1.0685165283724856,0.0008503552173023258,112.84632413927028,3.536835268782419,140140.7063462914,21212.16295065885,3.521937643049772e8,1.6683747577544865e8
0.0006199999999999999,-1.067768892878729,0.0008604425809565855,115.46004864583902,3.3625600060313707,136363.0376096123,18071.111875185878,1.3866545736179656e8,1.1458730592168617e8
0.0006100000000000003,-1.0676158912364466,0.0008417376610214453,109.02153728251042,3.4912005944311923,145307.5814342334,20155.55829228545,3.623430284417663e8,1.1891232678128235e8
0.0005999999999999998,-1.0648588806151258,0.0008731190034197338,116.46910376176487,3.80496879657672,154814.3282318811,22550.46465216111,4.3755583278463405e8,1.5468987934410578e8
0.0005900000000000002,-1.0641669571832646,0.000892214182573612,117.2646630059398,3.7099454169796813,167933.21574478503,25412.26694448437,5.025782234594184e8,2.1514702374724773e8
0.0005799999999999998,-1.063123802829142,0.0008837116839560536,117.67230579325468,3.56838792347359,163529.8213863505,20796.910463073636,3.847468084490163e8,1.5988386464479008e8
0.0005700000000000002,-1.06267581699227,0.0008335309153917681,118.29760690894611,3.5729447950043958,169576.1708061247,22016.6928131495,3.5956540541739917e8,1.8153718139935777e8
0.0005599999999999997,-1.0614299465943713,0.0008726641330444464,120.24847066374218,3.6604128585679465,167577.40763104835,21160.32158369775,3.514073316919763e8,1.4699242591267818e8
0.0005500000000000001,-1.0597565949405987,0.0009287166180821275,124.93706130568167,3.8189593557561174,205638.3017176278,21617.258731151138,4.937006309237851e8,1.2971853499879445e8
0.0005399999999999997,-1.058739912770487,0.0009551139481765408,123.55742433372191,4.07807900167501,206153.05638091904,28079.54791838275,7.254162011776386e8,2.383800525776749e8
0.0005300000000000001,-1.0585915653716151,0.0009343615200545293,128.61705138454636,4.148505011979711,195788.99862803568,28507.57156748906,6.160631214319625e8,2.2310054713909274e8
0.0005200000000000005,-1.0577398093949084,0.0009419518831313788,128.75015088506757,4.153577966299581,202216.76264880455,27770.629052040003,6.845623875756787e8,2.2803300687426856e8
0.00051,-1.0568938033229538,0.0009203810645702294,129.08368630954155,3.9235552654920056,178219.78827149692,21998.727138475675,4.4230334421747094e8,1.3866848604059157e8
0.0005000000000000004,-1.054889576588632,0.0009060314862128025,130.24596134041514,3.886767429241564,199213.96306526137,24571.303352077102,3.9988501532136756e8,1.93725229533961e8
0.00049,-1.0538646101556521,0.0009451816824436641,144.20660838345526,4.722998002444271,258945.05199658938,33541.30434717741,7.874243493606641e8,3.113197683026876e8
0.0004799999999999995,-1.051431260375928,0.0009257530673179124,145.49568130395514,4.515210386895816,247248.21899946994,28660.581309193385,6.382835162475201e8,1.8954275269061083e8
0.00046999999999999993,-1.050225822778069,0.0008930024993721714,139.04083241311767,4.400118714678727,247413.697533051,27166.919088184917,5.921722661675721e8,1.7960212404784e8
0.00045999999999999947,-1.049443603934442,0.0009327914099568925,139.1279637754952,4.3949107585697496,211516.2724922735,28747.858738312003,6.931270902460275e8,2.3947378112886816e8
0.0004499999999999999,-1.0489606305679653,0.0009444179953058312,141.90774546060956,4.923447308675236,271844.1275502299,44622.23822341126,1.317457480657113e9,6.148605327539555e8
0.0004400000000000003,-1.045643813835117,0.0009772616618947648,148.13338316727322,5.726493067917541,319352.4189305973,71167.30753017926,2.3432304705322933e9,1.2836031947621615e9
0.0004299999999999998,-1.0451769657290224,0.001031632579766813,151.9905626285994,5.074815820789156,327886.92203277093,42860.66941447547,1.4198098795399508e9,4.818507801478876e8
0.00042000000000000023,-1.0435873774759479,0.0010454744706011945,153.565407883955,5.079399056960136,310368.4829431533,39653.01855350126,1.2583320539783988e9,3.764155789576372e8
0.00041000000000000064,-1.04239932780166,0.0010411182836220988,160.9466037118842,5.622929043218756,338431.56040134665,50560.707465064355,1.7512994753468227e9,6.186920176179618e8
0.0004000000000000002,-1.040202352093807,0.0010325431453535334,161.74663284143455,5.878216537638677,372490.94717839576,57005.258623619775,2.0966240818263006e9,7.330354624253685e8
0.0003899999999999997,-1.0391697442599848,0.001039947182034016,169.2536898708509,6.334868028954391,393316.3941102627,71648.4562968662,2.3358682238341656e9,1.1585543845241253e9
0.00038000000000000013,-1.036171727699239,0.0010109632670997101,161.24004019864046,5.542864310051189,330950.5093766021,45494.44096309543,1.4570968157944064e9,4.670305672833295e8
0.00036999999999999967,-1.0356164399738856,0.0010293484507186961,171.59998710834572,6.541100813370384,435922.2010147605,80758.73407362789,3.099426311081362e9,1.3328304581972077e9
0.0003600000000000001,-1.033475359271898,0.0010157843526261761,171.21245995825058,6.1647870582825455,395761.358653497,62140.162202058396,2.2965648399534917e9,8.655492131261699e8
0.0003499999999999996,-1.0313924755190582,0.0010951408182279824,177.40109236220684,6.6539817852830945,499265.8212442472,74406.33815755314,3.115665515331573e9,1.1025385268516893e9
0.00034,-1.0293972361046884,0.0011091945566633402,176.67561926960573,6.45666284016963,435677.60332613223,81214.57448515273,2.901380902798896e9,1.4309109846624398e9
0.00033000000000000043,-1.0285797866751705,0.0011078788527806743,181.37755731605932,6.011286706363274,387102.53619558254,65185.99878940003,1.6909901578062758e9,1.097702341813447e9
0.00031999999999999997,-1.0279735978449156,0.0011144626792111978,182.70561248311384,6.031582916970778,399299.8282782561,54132.0633864862,1.7879029634411824e9,6.512087700696543e8
0.0003100000000000004,-1.0269079946948894,0.0010935390483835649,181.2905227357455,5.782840624209301,359860.6453209325,50854.07847654647,1.2045166850036187e9,5.94210839113028e8
0.0002999999999999999,-1.0236100240371322,0.0011073364960998194,186.76780289799842,6.906489168857497,437594.7744924388,73590.0188270395,2.786972948847887e9,1.0227553516101508e9
0.00028999999999999946,-1.0218552922552726,0.0011299013973252727,190.80784493782318,6.52978001157019,409025.9104726152,75764.91506123055,2.430732193947966e9,1.1884494111148639e9
0.00027999999999999987,-1.0194936733832516,0.0011520664452462593,200.40155506768662,7.346124003434587,534430.5661984197,100569.51019210994,3.8290435985429306e9,1.861723527338175e9
0.0002700000000000003,-1.0172181244248597,0.0011702882606897584,206.26161859760967,7.379954434281681,552103.4913016629,80964.70789754714,3.2583277646960864e9,1.1381714668614519e9
0.0002599999999999998,-1.016304915017893,0.0011938014074938997,212.93304544060942,7.528567042027768,571831.1534294321,75774.34319709321,3.3230849217657504e9,9.132314967679199e8
0.0002500000000000002,-1.0136482643628166,0.0012025402030484602,214.72721604665315,7.443076569314373,545381.3581120621,81710.61742421683,3.1036278005119495e9,1.1170187140489838e9
0.00023999999999999976,-1.0128454870702277,0.001245062890092596,225.31762030796168,9.134755958139507,693651.5390039645,136716.93443301477,5.837439967384557e9,2.948381578059909e9
0.00023000000000000017,-1.008254892818318,0.001229816360087939,218.91347051641227,8.078247271568785,611077.5384525872,102875.16319064907,4.364088618389156e9,1.75115093344609e9
0.00022000000000000058,-1.0069229253974572,0.0012362674563163951,219.46333132931645,7.357107507001058,561613.8291981147,75406.3348714616,2.8007990816557455e9,1.0039235813281509e9
0.00021000000000000012,-1.005290050942446,0.0011941141540422644,230.06944294297432,7.7567874414503,588684.4609202602,81216.29591190883,2.970001677260322e9,1.0698175042492281e9
0.00019999999999999966,-1.0027481252789026,0.0012209993514908292,235.55401299004296,7.9502532112260695,622875.6771696297,86314.04752004889,3.325931355318678e9,1.2186959203071854e9
0.00019000000000000006,-1.0011935004858978,0.0012569482186195941,238.85392332838188,8.030545638775916,666281.0587070343,89252.61360046177,3.654011383127401e9,1.3340952571656606e9
0.0001799999999999996,-0.9993786106493424,0.0012847874462337508,241.92657312800523,8.021015912615427,634023.3576319613,92004.94476121193,3.4636798586167316e9,1.3003402738401997e9
0.00017,-0.996967649571005,0.0013096196139930178,251.35721174647907,8.556513988131387,699036.2775527108,89851.34391639856,3.6113736618276844e9,1.1827670723173795e9
0.00016000000000000042,-0.9952352908846186,0.0013502821473664608,260.23452548970886,9.049155007701227,688527.0241431823,100580.56423522902,3.9428142883365026e9,1.4892654537281146e9
0.00014999999999999996,-0.9928104941424115,0.0013621514947758004,263.22103415197364,9.147174853690366,759456.9531528027,106481.77401248153,4.682095739864167e9,1.491919790976434e9
0.00014000000000000037,-0.988819393199792,0.001409482550594044,276.2512986753171,9.969722423703303,846696.4078098225,126979.20407768886,5.704653815253718e9,1.9233357168515573e9
0.0001299999999999999,-0.9858831066320198,0.0014578613581819337,302.0558747831199,11.115879152128894,1.0462902232282147e6,136509.7611507178,7.039225650276484e9,1.9405390416721618e9
0.00012000000000000031,-0.9821665075645098,0.0014255714812541655,306.02113307739427,10.944206416324292,1.0552232507243408e6,126688.88826926507,6.514756628165717e9,1.56003985054956e9
0.00010999999999999985,-0.9798344863510186,0.001488224063521108,311.3893532392909,10.955340086153697,1.0747574146879597e6,134679.72770848204,7.045524728111094e9,1.9227618696916122e9
9.99999999999994e-5,-0.9773585936290893,0.0014571742355926054,316.05211983196864,11.914010681084948,1.24430194871997e6,161594.39944536684,9.1082696487322e9,2.5673580822993603e9
8.99999999999998e-5,-0.9751600215520344,0.0013984779278449658,305.52218696568883,11.557249630799125,1.1819979535120963e6,146089.5552175239,8.63153484544304e9,2.0423120062273147e9
8.000000000000021e-5,-0.9738080401779875,0.0014060945061072497,308.41401776414597,11.820829074800786,1.1671118339489608e6,162094.11911976503,9.151483918543047e9,2.873675784290033e9
6.999999999999975e-5,-0.9701396530720355,0.0014604937088633088,320.07646467237123,11.877750028124339,1.1711021808531405e6,155416.209412392,8.930374900317265e9,2.437573957274341e9
6.000000000000016e-5,-0.9679951193352411,0.0014883232369639675,350.082028340493,13.208452094240444,1.3942625731235682e6,190945.26729979398,1.1527266128852808e10,3.417085180458134e9
5.0000000000000565e-5,-0.9649407574764015,0.0015297677615821244,375.5107072916969,14.03420658037053,1.652083278051049e6,196941.91189623432,1.3189132119135416e10,3.3295868423092737e9
4.0000000000000105e-5,-0.9597847805792064,0.0015655726223210986,387.1211941680159,15.036236741253818,1.8362275659220454e6,216851.2945442436,1.6048181419093437e10,3.7388204612981243e9
2.9999999999999645e-5,-0.9560625356403902,0.0016069310372222856,401.9921510053615,15.755571978749183,1.8735919906419506e6,263039.9738653082,1.754722725103489e10,6.150605534716518e9
2.0000000000000052e-5,-0.9530236198241103,0.001621508120419639,408.4017828435884,15.86903751236958,1.9748418920953376e6,312964.9410047701,2.012094535111208e10,8.68402655013963e9
9.999999999999593e-6,-0.9487516464640501,0.0017065074617380839,444.04799576017143,17.334225954759237,2.179843504823494e6,343589.7716100006,2.2111757261804817e10,9.564874614067211e9
0.0,-0.9438363970347248,0.001681986678081,457.8015364684588,16.84070519719088,2.1793516732816375e6,273796.4594495949,1.7962019199011856e10,5.588993085286439e9
-1.000000000000046e-5,-0.9396473155676535,0.0017251723986274631,476.645701757726,16.73705333373372,2.109145627717169e6,256594.18973713368,1.5353446116691357e10,5.10469597262272e9
-2.0000000000000052e-5,-0.9354743151850786,0.001804256107308814,491.6259220979502,17.722073175526003,2.2656464235520167e6,282777.4991411473,1.8556711110156067e10,5.54420548410792e9
-2.9999999999999645e-5,-0.9297495431839216,0.0018250619798586558,508.74223134180477,18.664336447779633,2.4373461342504374e6,333599.2751730731,2.1830568157800167e10,7.929335291467253e9
-4.0000000000000105e-5,-0.9280045039262937,0.0018725814469787204,528.21597301789,19.77825937818023,2.7139923281764495e6,426100.09529134154,2.6815089231012047e10,1.3265606289648844e10
-4.99999999999997e-5,-0.9240612017877882,0.0019147032920924022,546.9253781692711,19.850977246147238,2.8561804353790157e6,391011.1281985379,2.6674930675345566e10,1.0419117738738928e10
-6.000000000000016e-5,-0.9200542504187421,0.0019336205014539069,552.622411602306,20.451589653671363,2.8083653863435388e6,434506.4331327729,2.6085872892932545e10,1.3771955232409098e10
-6.999999999999975e-5,-0.9163177767503011,0.0019915349744592504,593.9859200798589,22.364775830168032,3.2739775033936226e6,458803.154902082,3.1855150301444233e10,1.3542612520251194e10
-8.000000000000021e-5,-0.9121347880340765,0.0020603532790279327,617.8066790018229,25.00183499364534,3.783192449132613e6,641870.5685294553,4.924340888698361e10,2.3218625385261345e10
-8.99999999999998e-5,-0.9056021744985552,0.0020131040461141814,632.7621769244321,24.927009030636604,3.6718410850209105e6,634917.4783152351,4.665625326731202e10,2.3123198272954292e10
-0.00010000000000000026,-0.9001238498742952,0.0020682193520527212,667.7035877473295,24.889428191444416,3.976961397573859e6,590086.9230284786,4.4025279771418274e10,1.8462380131212753e10
-0.00010999999999999985,-0.8949120044648807,0.0021159937144022796,695.8706623370814,25.397930670959898,4.1286868246204043e6,698790.9575795181,4.994258657860061e10,2.6013000994337337e10
-0.00011999999999999945,-0.8895289320392766,0.0021511145162504044,711.648618897206,26.658951182167,4.45203008790083e6,746236.8076707884,5.577019396253613e10,2.892188615925088e10
-0.0001299999999999999,-0.8843551365757643,0.002174727278635711,758.105588532466,28.93177339243098,5.013304162211999e6,808160.3157294742,6.619763196653048e10,3.1011218374627533e10
-0.0001399999999999995,-0.8798954181744587,0.002277024908586097,806.6603609633086,29.780621656435613,5.396096444365238e6,778114.3433458803,6.052816817985001e10,2.9225230979136738e10
-0.00014999999999999996,-0.8727078671103007,0.0023525850022012994,861.1056874986426,32.8485470762883,6.408729468924815e6,913046.1153629287,8.392695255865117e10,3.527132684526784e10
-0.00016000000000000042,-0.8669049700301931,0.0024211449962031,911.915317037924,32.44734658714742,6.402190020559509e6,875560.6895153177,7.529237143468538e10,3.357963721278991e10
-0.00017,-0.8591727476499953,0.0024448965986545892,953.5093094185852,35.849660305611515,7.076514919304028e6,1.2155295081902535e6,1.0140414114590703e11,5.705557191250178e10
-0.00018000000000000047,-0.8513903141702891,0.002500413561599291,1009.1410216818962,38.24119427741267,7.897919548731315e6,1.368920983826395e6,1.2581376694139557e11,6.731380849276385e10
-0.00019000000000000006,-0.8448117440185645,0.0025479821789032666,1058.7058803487134,43.76390713806805,9.389871382408638e6,1.9535519785046633e6,1.8359896561881262e11,1.17484456566377e11
-0.00019999999999999966,-0.8372216446697682,0.0025817549014016685,1096.0379188592547,44.019120098838734,9.98150507328812e6,1.8834371040310627e6,1.8775693403411514e11,1.0987732770308463e11
-0.00021000000000000012,-0.8294477558784803,0.002609772007297187,1140.244322564526,47.182121016067306,1.074259886689796e7,1.9020630296240503e6,2.1598423761849295e11,1.0477279969638834e11
-0.0002199999999999997,-0.8194835916752257,0.002736180630682782,1227.4292512874895,49.62285742579465,1.175134929269174e7,1.9098352351546828e6,2.240771386306042e11,1.0074839585396616e11
-0.0002299999999999993,-0.8120058405103721,0.0028252172425366753,1292.3833751292282,50.28942153576088,1.2517941272863114e7,1.8531577025207076e6,2.2742129718415692e11,9.096278784875836e10
-0.00023999999999999976,-0.8028646902307843,0.0028916862869175944,1358.2111689631474,52.7151118956332,1.3512675834819825e7,1.9472386726523866e6,2.366894047956508e11,9.87404064576437e10
-0.0002500000000000002,-0.792906879960172,0.0029891376391453484,1450.1444101291243,56.45730597524849,1.485809873870253e7,2.125655042737937e6,2.7418737087613187e11,1.0658617760769452e11
-0.0002600000000000007,-0.7817248573040565,0.0030389525931061425,1488.6578224065502,56.205250225964406,1.474415416241402e7,1.9510516482544907e6,2.5085553176020486e11,9.130206690070844e10
-0.0002700000000000003,-0.7721831286198348,0.003117361890773317,1565.310158281516,58.780184941479774,1.5858205703440558e7,2.0721458556341347e6,2.7123350926659442e11,9.693156349252728e10
-0.00027999999999999987,-0.7613405991340265,0.0032254874361139986,1650.1693837789246,59.83454763285686,1.6524131986566082e7,2.1170747949040146e6,2.8173199566172345e11,9.853802874709871e10
-0.0002900000000000003,-0.751184453662164,0.003326775597002495,1739.9038671288447,61.0849914351832,1.7525201828861434e7,1.953903480470512e6,2.6646109154227106e11,8.239254642143886e10
-0.0002999999999999999,-0.7400987633502611,0.003435777611866517,1841.871633597518,67.73703804821467,1.929649838081367e7,2.225372584285548e6,3.12608493432799e11,9.181885839701149e10
-0.0003099999999999995,-0.7262165837830947,0.00350358788199655,1960.9683938647177,69.58886320732296,2.0525161896259636e7,2.3613961630985974e6,3.219825757973868e11,1.0207764213720004e11
-0.00031999999999999997,-0.7142000129533437,0.0036673627064424757,2084.4484742000204,75.61197922167432,2.2517409366822135e7,2.8204032461511237e6,3.8609007560645776e11,1.4170732473445435e11
-0.00032999999999999956,-0.7005881174496694,0.0037697977029681516,2224.7847032945556,77.81280122117626,2.4276925323738895e7,2.7399459193143044e6,3.887336665110185e11,1.1923677678935797e11
-0.00034,-0.6865170049536727,0.003870636414437827,2361.663178461174,82.24563600557278,2.623327867012987e7,2.836701355336854e6,4.163266953367025e11,1.2278136024907716e11
-0.0003500000000000005,-0.6730149589581795,0.003944765545421,2475.257129764633,84.01989058640301,2.7611307024596386e7,2.854874888803184e6,4.134611185087423e11,1.1729609850895117e11
-0.00036000000000000094,-0.6580649180845853,0.0040047404257450864,2629.798394371395,89.69373693352493,3.012941690200983e7,3.231181614628321e6,4.781092053373817e11,1.4247258633206058e11
-0.00036999999999999967,-0.6417183740689741,0.004178195161220879,2815.294846634182,95.12920338627883,3.261994989457574e7,3.4856686713229134e6,5.145027699646334e11,1.540770055668861e11
-0.00038000000000000013,-0.6248165982085847,0.004347177588133545,3007.0013711881406,100.81489466586757,3.5565632899027586e7,3.9328573272854183e6,5.631495516088749e11,1.8825457711940607e11
-0.0003900000000000006,-0.6047349711896131,0.004458679446339466,3192.385479294337,104.17274316912051,3.78418151527899e7,3.8792584749503443e6,5.3806832688229095e11,1.7159130234862158e11
-0.0003999999999999993,-0.5863322068694123,0.004600282602702633,3394.874866788784,109.06691547725019,4.042558195347944e7,4.248230004566849e6,5.642486963600306e11,1.9688321716995563e11
-0.0004099999999999998,-0.5670761106085238,0.0047500858605200235,3603.6207078493007,115.63061049053894,4.248398329306278e7,4.52710035494073e6,5.997722996404172e11,2.1649843738237354e11
-0.00042000000000000023,-0.5483701797428496,0.0048928939414079635,3826.1141996499746,121.55786822090757,4.589439208267627e7,4.6693487486294e6,6.67125565474073e11,2.150817450878059e11
-0.0004299999999999998,-0.5270130883394638,0.005042351899702422,4053.8734061181235,126.2372094196339,4.902114329843116e7,4.941913317004985e6,6.798678949775403e11,2.3258130580657632e11
-0.0004400000000000003,-0.5062642501555898,0.005171911573179358,4290.13903104447,134.35296552109656,5.269734237085322e7,5.415050819985759e6,7.510480042075336e11,2.6643388771180875e11
-0.00045000000000000075,-0.48420137352182757,0.005314281980343621,4556.234704073802,140.56925291753151,5.515131772168292e7,5.559493218926453e6,7.260539747862616e11,2.702930063630569e11
-0.00045999999999999947,-0.45990644029220995,0.005494763903594243,4828.123821862974,145.26985557326847,5.854416460166504e7,5.673383432060235e6,6.61571148555487e11,2.7348996743283902e11
-0.00046999999999999993,-0.4358686089524694,0.005648975510568861,5096.687273764454,153.05520349163893,6.242017697428036e7,5.9481833056048695e6,6.35994275316482e11,2.785537027529028e11
-0.0004800000000000004,-0.4109314491750527,0.00575961004908775,5335.993647918286,154.46723544604583,6.3050743462927856e7,5.802272644683609e6,4.7563652128855914e11,2.5760070543249066e11
-0.0004899999999999991,-0.38584061035726386,0.005945068093195314,5568.821596404625,156.9732674151073,6.4889637234243505e7,5.864949197923082e6,3.725659926399191e11,2.4754515585229132e11
-0.0004999999999999996,-0.35935711984196395,0.00613839437922554,5897.649571974675,163.4045698843574,6.705984726497942e7,5.912626182268403e6,1.8437383266345096e11,2.3852399700870856e11
-0.00051,-0.33273862388817516,0.006302145482524037,6203.318475818453,171.47371696050993,6.989465695459399e7,6.297263281664023e6,1.2752310085087775e11,2.6100808965830533e11
-0.0005199999999999996,-0.30290266500472596,0.006541352138395987,6557.898188158534,183.16431565647133,7.301538634558187e7,6.630476206574835e6,1.4335443706737384e11,2.755643012607614e11
-0.0005300000000000001,-0.2743918139546142,0.006702649339813397,6907.20098429657,189.1343992628101,7.404233673906343e7,6.860332645788948e6,-5.440777143959511e10,2.831174874418789e11
-0.0005400000000000005,-0.24107379288277392,0.0068259544817734314,7168.307523043957,195.45560651814893,7.072757786089242e7,6.942224386578967e6,-2.801897744744201e11,2.821681984581769e11
-0.0005499999999999993,-0.20815695803908724,0.006958191504722796,7481.881901313124,199.37787358195268,6.901502913156767e7,7.070796208062411e6,-4.888425717605375e11,2.794127071845612e11
-0.0005599999999999997,-0.1743903787766671,0.007093706403168592,7706.713232743288,204.15943479480708,6.473906408347906e7,7.053328577706346e6,-7.186131492880797e11,2.7434127917367877e11
-0.0005700000000000002,-0.13931814136211693,0.007271898518712534,7995.778319009476,208.02228031674576,6.149510823194505e7,6.957845023619954e6,-1.11741895265134e12,2.659031525246468e11
-0.0005800000000000007,-0.10180555917748388,0.0074350398036100085,8314.725043382996,211.36545425050824,5.5280353698791616e7,6.781858232197517e6,-1.581596955307414e12,2.7098493422125494e11
-0.0005899999999999994,-0.06426364112168187,0.007452964562969066,8508.994984007224,214.2634925776334,4.869710621450471e7,6.785526585817992e6,-1.7801680757140593e12,2.69410967749378e11
-0.0005999999999999998,-0.029272519613337187,0.0075979004276176655,8732.8926182994,219.79256940886145,4.23492696240346e7,6.8354207492613755e6,-2.027399687372666e12,2.7704530380859247e11
-0.0006100000000000003,0.008723384700422918,0.007696511254174245,8905.631951798756,216.8910517166302,3.4668435781290516e7,6.671282611232564e6,-2.4157390989229956e12,2.8335553975619183e11
-0.0006199999999999999,0.046980609636692656,0.007770770972318062,9088.199267572107,220.66496932508193,2.4691933064213946e7,6.691187319752741e6,-2.513490920471404e12,2.9419388846252167e11
-0.0006300000000000004,0.08559357121991142,0.007814433766718039,9125.785767099844,217.09210406349908,2.014929671323265e7,6.621168882910801e6,-2.6432619653747783e12,2.9591173996608044e11
-0.0006400000000000008,0.12620228572232545,0.007856537243381593,9198.187148543966,218.11472344946682,3.7535932565534585e6,6.607130394039364e6,-2.7827944193746953e12,3.00557823399322e11
-0.0006499999999999995,0.16657406533202015,0.007925300724095764,9334.80294206488,217.80373818558422,-5.623457335684668e6,6.779397439677922e6,-2.976160764056933e12,3.0821356775250806e11
-0.00066,0.20842835454659958,0.007954494543959719,9344.627353445541,216.28305288373116,-1.945766584371761e7,6.806954054162085e6,-3.0185030223297e12,3.137952431167944e11
-0.0006700000000000005,0.24949923971190432,0.0078842957374599,9263.730604326638,212.87274415899324,-3.2598114438934833e7,6.805722403629611e6,-2.877938986901428e12,3.13487525957608e11
-0.0006799999999999992,0.2901151506261004,0.007871780675818583,9215.217072729276,216.32886618267221,-4.688758701830996e7,7.2182094772045e6,-2.6359806287641694e12,3.264464583250287e11
-0.0006899999999999996,0.3312818074843607,0.00791034242556892,9129.83103714511,217.9551952494878,-6.061899571218163e7,7.383629772426202e6,-2.373644739349205e12,3.247263716500463e11
-0.0007000000000000001,0.3723686057787252,0.007858366663355548,9024.95512880961,217.73529354014252,-6.775590495416997e7,7.3878712075667735e6,-2.2592415053622227e12,3.2093455106303986e11
-0.0007099999999999997,0.4116728467602433,0.007786821258129526,8873.959005325185,219.7399409547894,-7.807193405652182e7,7.660940135355033e6,-1.9330214087240698e12,3.2050394505691e11
-0.0007200000000000002,0.4522074213316966,0.007690154626861028,8562.500327080419,218.27865760268182,-8.844885919411044e7,7.748262353450031e6,-1.4453010506543203e12,3.2355825301117505e11
-0.0007300000000000006,0.49254141241949084,0.007559222874384922,8248.156233153706,216.733859685253,-9.602063879434408e7,7.701032929358982e6,-1.001208430492288e12,3.237438799640919e11
-0.0007399999999999993,0.529771754877833,0.0073859723849327855,7949.475470475233,216.40820613876838,-1.0416702960489976e8,8.012151525622516e6,-4.949035224529818e11,3.438366659147327e11
-0.0007499999999999998,0.5704079523431064,0.007277076610323635,7636.885451673,213.38851406278843,-1.1112382726802713e8,8.2110650970988665e6,-1.7541942049535107e10,3.626570211310364e11
-0.0007600000000000003,0.6078833581949886,0.007053145155852713,7205.533675320869,207.32442390260184,-1.1222448446425512e8,8.055751313752841e6,3.4336129277202576e11,3.5432852140868744e11
-0.0007699999999999999,0.6458567637050538,0.006801779897951087,6760.468218717474,201.77042813982337,-1.119540884581181e8,8.002882477040485e6,7.54202415991298e11,3.534655901353354e11
-0.0007799999999999994,0.6807936780873093,0.0065468622028155635,6340.456284793059,198.02681067695966,-1.1292950236170888e8,8.26893958689268e6,1.2230087931553193e12,3.893567593761279e11
-0.0007899999999999999,0.7164030658439464,0.006236073551791222,5883.637301652848,192.50373852698905,-1.1038508133285926e8,8.363516435009602e6,1.5787930281889626e12,4.253742080474578e11
-0.0008000000000000004,0.7487317905204084,0.006021553364634636,5423.592487774863,187.60073178028367,-1.0791724386170028e8,8.38578442106486e6,1.9036555927813271e12,4.399046310376627e11
-0.00081,0.7803454369269476,0.005708122781344449,4920.709752155027,177.56728700798877,-1.0105693721600208e8,8.33592738677717e6,2.0850764680920403e12,4.5331292832701447e11
-0.0008200000000000004,0.8115476818244647,0.005472855541942695,4453.795709967192,170.31733867576457,-9.561964435678664e7,8.174398779629943e6,2.2231394202671484e12,4.5672460504352374e11
-0.0008300000000000009,0.8384922409989949,0.0051333479358630285,3993.577000434232,160.44937563249707,-8.644085967221498e7,8.001991818373475e6,2.1397415313738318e12,4.7350172692951434e11
-0.0008399999999999996,0.8646887374453213,0.0048795129562559485,3606.9971213660124,154.17879495225458,-8.076021777138865e7,7.942314137162858e6,2.1905249507652222e12,4.962677952254882e11
-0.0008500000000000001,0.8889412352830335,0.00467372698972076,3256.357290317434,151.53106688831824,-7.554777971745017e7,8.445217761098724e6,2.277335808672147e12,5.965073618657124e11
-0.0008600000000000005,0.911834651638475,0.004449756185152822,2909.525900648169,148.40946792950595,-7.037125801730481e7,8.340069245226559e6,2.3130879864058677e12,5.719842498420569e11
-0.0008700000000000001,0.9338605687166494,0.0041516067339760696,2531.5549049361175,137.83007340120588,-6.116302770040621e7,7.717956404760128e6,2.0807631742625486e12,5.171652545578268e11
-0.0008799999999999997,0.9530391930591324,0.0038526559471403266,2194.0170018178683,129.31673483561298,-5.352302754483624e7,7.497300813088756e6,1.9252929285527627e12,5.197568148014816e11
-0.0008900000000000002,0.9720381823758836,0.0035620734579363115,1898.9278184127993,116.161789068944,-4.552665469369403e7,6.208247082424503e6,1.5765058543362214e12,3.926151710053736e11
-0.0008999999999999998,0.9877410769507509,0.0033441997496889983,1608.579398959859,109.16930118938772,-3.89892312819141e7,6.071914199030688e6,1.4383167489421006e12,3.9526772739273004e11
-0.0009100000000000002,1.0043924170483036,0.0031210433880139816,1372.630551643762,102.28626463359306,-3.347339512498132e7,5.804234180628375e6,1.290236377183006e12,3.822568906092635e11
-0.0009200000000000007,1.0176227891967624,0.002835929010721912,1155.282528688623,91.59879069624796,-2.719504339413124e7,5.139360459187579e6,1.0345407509472085e12,3.4459248656426044e11
-0.0009299999999999994,1.0282005672186931,0.002587998323368735,991.5024492713322,82.06790251200624,-2.2767929201587286e7,4.484183159311551e6,8.548064934778842e11,2.8893025162800916e11
-0.0009399999999999999,1.0395737640132257,0.0023542411996743135,817.8948046693037,72.09833133650308,-1.803476047787302e7,3.8141551720383046e6,6.620025896524055e11,2.4003463038964188e11
-0.0009500000000000003,1.0489675520643764,0.0021514950665526425,672.6841032641192,63.26351554863332,-1.4145037558336847e7,3.2209801426788666e6,5.0673797606887775e11,1.95134019596567e11
-0.0009599999999999999,1.0577278858998709,0.002000647176779587,564.169613751473,56.4613459653532,-1.1418391565355297e7,2.8475743061685897e6,4.0890027883612494e11,1.689647053872292e11
-0.0009700000000000004,1.0650805679186222,0.0017766883783036716,465.29977176930385,48.53979098746148,-8.782466163924415e6,2.3057910952907833e6,3.001829955495408e11,1.2867956211442438e11
-0.00098,1.0709225468993027,0.0015828571998020315,387.19953200384504,38.172831504854,-6.446244725936284e6,1.5642445121526928e6,1.9251605222386923e11,7.460322670455508e10
-0.0009899999999999996,1.0766331461511782,0.0014419410936606038,318.81089563266823,33.08831685483769,-5.021298977670376e6,1.3131991797620882e6,1.4563209167385492e11,6.1290735833968414e10
-0.001,1.0823229161146843,0.0013075631048459209,259.4763391114488,27.119725510664285,-3.584890743236027e6,1.0505983066571401e6,9.804858742914403e10,4.8751616559951195e10
-0.0010100000000000005,1.0864073410720323,0.0012377325899103017,222.39635849091042,22.24196835006297,-2.6403172873886884e6,756918.9095279151,6.49023417487276e10,3.020989089524929e10
-0.0010199999999999992,1.0897313965473088,0.001085041473561447,183.36971982677917,18.488562319051724,-1.8931553219225344e6,581110.7650494303,4.4195859889831154e10,2.0779812757845654e10
-0.0010299999999999997,1.0923586701754218,0.0010410021325381598,164.96793056915598,15.564802774770502,-1.4532916248662642e6,481901.2648748664,3.2271068639018887e10,1.7234947396005016e10
-0.0010400000000000001,1.0964486543160432,0.0009599117102504299,140.49061942847646,14.147556336707284,-1.1331392213633982e6,474644.15169162786,2.7229870127663017e10,1.7726154539928642e10
-0.0010500000000000006,1.0997408971583686,0.0009353018137059635,123.03330106725357,9.574734898665623,-698355.4294852787,219277.81292074296,1.1589673585263603e10,5.690187006177503e9
-0.0010600000000000002,1.1012641504178562,0.0008558343897900864,105.42812836771057,7.550750224425901,-441353.79912841984,156264.53384316008,6.742899066420214e9,3.750022457539961e9
-0.0010699999999999998,1.1028763646019086,0.0007788869861787686,90.07210922628522,5.825986025298875,-293034.11227757775,114689.00458628815,3.901473227575843e9,2.686905438956297e9
-0.0010800000000000002,1.1050384633408432,0.0008060144469547818,89.84974898239976,5.029178957715429,-240959.9670591957,84013.23791313599,2.6225440964618783e9,1.7334446609565234e9
-0.0010899999999999998,1.1051767516021898,0.0007545027935026493,83.50678916732647,3.911291552803454,-177235.68004040638,45338.631546885284,1.3289529605430293e9,6.658410952671008e8
-0.0011000000000000003,1.106454541093634,0.0007361683339694756,81.21529085303733,3.0077386599170817,-107563.33842642832,27593.77644527868,5.826244966344446e8,3.4630889753262544e8
-0.0011100000000000007,1.106991785969988,0.0007355179138898037,74.43677665281228,2.882239866408339,-95514.9754929197,25748.72014293904,5.2841312850993544e8,2.977036536809299e8
-0.0011199999999999995,1.1077713602526127,0.0006890747031979991,74.98645458808339,2.5172048895902637,-87814.77639034795,15853.820142110133,2.8626445341519445e8,1.3691703334709114e8
-0.00113,1.1094244699176634,0.0007234935591934411,74.75242838830007,2.376197532773246,-78065.75461205881,10823.71757601353,1.8166995290803227e8,5.495140751364329e7
-0.0011400000000000004,1.1104539227644699,0.0006952820072095345,72.00735896145166,2.2801675783448223,-62369.12136622219,11827.208269420418,1.7117529390733156e8,7.073358537371662e7
-0.00115,1.1112077088132908,0.0007277651799601179,73.80729399018523,2.3582144137397063,-72208.58455162484,11199.449264829203,2.023456982227949e8,5.8363874362145774e7
-0.0011600000000000004,1.112940750998611,0.0006890255730932356,67.90623196188855,1.9751740748972195,-41427.41530646344,8688.21910099404,5.761820924805343e7,4.384008948065636e7
-0.00117,1.1141309691945824,0.0006628911360012794,64.22509723175675,1.9202846213063482,-38420.45850401284,8583.804347245106,5.3380297775952995e7,5.871428663647319e7
-0.0011799999999999996,1.114290387183682,0.0006798961884480944,71.35628521854952,2.1436813992169244,-58194.80873487627,8995.807123087288,7.67390400059992e7,4.357593069350165e7
-0.00119,1.1150876597927104,0.0006861909103039554,67.28425370277034,1.9967419146887546,-58967.02665375621,7213.243643071994,5.632655193386323e7,2.78011879628434e7
-0.0012000000000000005,1.1148706829113724,0.0006611160784949,67.39543932691687,1.9379106553523486,-45553.44542958663,8130.063830711982,5.545210158325751e7,4.056769180220512e7
-0.0012099999999999993,1.1136415487186004,0.0006347453237118846,65.27693097795824,1.922770168828809,-43783.75763277629,7280.450474430668,4.90619403431202e7,3.416137769190509e7
-0.0012199999999999997,1.114958614763595,0.0006849089196486847,69.33526791615066,2.0645101233507517,-53071.72221180433,8349.324044840698,5.694812654122377e7,3.987132721687441e7
-0.0012300000000000002,1.1166041494379355,0.000657828711025448,67.67879921715657,2.0629725737501494,-50434.19427339,7245.020321880645,4.966950749577978e7,3.2101762008238267e7
-0.0012399999999999998,1.1175017920394528,0.000655248039777338,67.4195675231139,1.9731009761020928,-56875.96021200297,8153.078002089864,5.88908757713269e7,3.783780835658976e7
-0.0012500000000000002,1.1178431941100873,0.0006378089916670624,64.45689795350663,1.988777321226896,-44863.069192221,9431.275139263942,1.0296860278863181e8,6.42277682576032e7
-0.0012600000000000007,1.118808335835742,0.0006303090069615724,63.011068316602454,1.7956181164858684,-47545.51321102996,7415.026416094773,5.022517973958351e7,3.2868864817539573e7
-0.0012699999999999994,1.1207137349069412,0.0006323963235531649,62.282310077030814,1.7072469027467347,-37956.075030226486,6576.624030739126,4.601544854778187e7,2.828352196994532e7
-0.0012799999999999999,1.1210017261697511,0.000641786121963221,62.84074265350004,1.8762602769164383,-42018.95318411966,7544.576095881885,6.510415169252198e7,3.646589469624084e7
-0.0012900000000000003,1.1216028384394696,0.0006610096142138346,64.32716427214987,1.9469820898894252,-53017.1271275277,7778.97986669737,9.205306990809765e7,3.4127821890141316e7
-0.0013000000000000008,1.121331609668747,0.0006960903720394088,63.14974724522394,1.9143325918070846,-46646.49990337649,8171.942355636163,1.0051447794175105e8,4.0311024070955895e7
-0.0013099999999999995,1.1223868166533806,0.0006192167812901179,57.40898779840524,1.8743810271750634,-53832.790990160654,8367.913215556791,1.3415098135543737e8,4.644270092408634e7
-0.00132,1.1227641969579667,0.0006632491827290809,61.22991891448316,1.816333375455426,-37391.566572401585,7021.416857113268,7.194521392945877e7,2.9248075908340883e7
-0.0013300000000000005,1.123029413890519,0.0006614699188000093,63.039188149518026,2.0828392676243337,-54756.568177326946,11927.364809643559,1.4868972909609938e8,1.0615358858315466e8
-0.00134,1.1240465913061124,0.0006463297076411352,59.42046848358137,1.8000874318068603,-38966.25703138718,9645.554201746208,8.734349733655143e7,8.348493195376061e7
-0.0013500000000000005,1.1254069512871208,0.0006185353544629019,58.2004875775552,1.6360089079812532,-38775.439503885274,6077.472218026496,2.3509016432203677e7,2.504862967679721e7
-0.00136,1.1262996445913993,0.0006207121479666523,60.35181411097409,1.6637864526979138,-33620.40927753626,5502.23293386008,1.3307945293352567e7,1.750153627458225e7
-0.0013699999999999997,1.1260583559592412,0.0006353923755106587,61.10081846332172,1.8328630283674316,-48565.48635126238,6797.134287353704,5.566710561849061e7,2.7577456856719248e7
-0.0013800000000000002,1.1269864369091092,0.0006080575594225478,59.846095434902594,1.7758689869880708,-37106.214496064924,6110.241811246943,4.5438417038769454e7,2.3656575414924324e7
-0.0013900000000000006,1.12680100025674,0.0006121446351242182,58.86837557114607,1.7327287185020452,-39814.6724686873,6384.663960674477,6.365646944449083e7,2.590293975068332e7
-0.0013999999999999993,1.1273954267105026,0.0005983758976785207,56.223368216075265,1.6488925054405705,-27342.650426664957,5200.306775672252,2.7371215922082867e7,1.609515127871206e7
-0.0014099999999999998,1.1279712423817887,0.0006253719741914269,59.33552404696083,1.8344517314323536,-45080.64338718244,7890.07480738768,8.577519981455591e7,4.1620624374101095e7
-0.0014200000000000003,1.12849871496924,0.0006103902331412091,58.02166893676575,1.7951997275867477,-33896.31603884028,6494.112576658267,6.3226723758871526e7,2.8227441813653372e7
-0.0014299999999999998,1.1289332802271232,0.0006397534925305367,59.44233377300237,1.8423884253764606,-42268.180413119866,6838.073734919035,5.4739146459716275e7,2.9061303133829936e7
-0.0014400000000000003,1.1298972645635472,0.0006390364592932116,57.66723048306007,1.7272852979599946,-38806.64588524913,5766.8632665574,5.031253236888224e7,2.0078625329271268e7
-0.0014500000000000008,1.1300177564917706,0.0006313017147114312,56.78064712722572,1.674651118535369,-39566.94351120881,5995.159464235214,6.033989095802383e7,2.383844028065444e7
-0.0014599999999999995,1.1304796198947624,0.0006228471364460122,57.75091336362496,1.6353116563611272,-38391.04667394909,6598.2833696931275,7.599351555968092e7,3.088872209829121e7
-0.00147,1.1315641365295597,0.000584950636874261,54.40498413756856,1.6199712019658457,-32032.942595048225,5462.534371401053,3.1950816030114286e7,2.360827176567911e7
-0.0014800000000000004,1.1315334701022073,0.0006098714961500764,55.45165528842862,1.6792279340134346,-32117.046354417565,5210.443510223503,9.989698921851665e6,1.9619525816894967e7
-0.0014899999999999991,1.1322944646049642,0.0005986355661176419,54.48842344552429,1.593006158359395,-30068.639486189248,4941.474495532617,1.1889111998864692e7,1.7489118100446973e7
-0.0014999999999999996,1.1335052009680693,0.0005883779361470403,53.8039391891004,1.5716087936527792,-29011.427693878268,5487.276474914872,1.5479589443967262e7,2.3523359229954105e7
-0.00151,1.1335581794370415,0.0006383394011724364,54.84965073043013,1.5541793855371848,-28795.856252920268,4891.53293564494,724795.9695815314,1.683023676353638e7
-0.0015199999999999997,1.1348060730887706,0.0006124446372674404,53.61029548286501,1.5945870003461133,-31206.124323335996,5982.793125792605,4.296103355867967e7,2.6977586713649016e7
-0.0015300000000000001,1.1339445454751298,0.0006104870355697817,55.126095456701364,1.7549673903311866,-30167.189207982436,6316.722133091546,7.021232710777223e7,2.7724697328710333e7
-0.0015400000000000006,1.136465174868371,0.000612958670584295,55.51478618052797,1.7001511979513224,-34991.11056896711,7149.343139796472,6.002131858350007e7,4.0353876539396495e7
-0.001550000000000001,1.1360611288252698,0.0006088756359473377,53.77927278249606,1.5944418232357656,-35823.07298864383,6095.6300851697915,3.898145290049858e7,2.812894965329027e7
-0.0015599999999999998,1.1369959914105159,0.0005875847411548179,53.08422578676437,1.5913873958786404,-37111.90115317152,5788.689670987626,5.527266704959103e7,2.2037646275188185e7
-0.0015700000000000002,1.1369515411680446,0.0005876112690442583,50.98272466795971,1.5062403299481752,-20869.046173635263,5031.271472487235,5.05586706684458e7,1.6688820080053374e7
-0.0015800000000000007,1.137315500676615,0.0006135624460584346,53.543984848104266,1.5668696199577448,-34817.52713129155,6116.771182287342,5.354774170203704e7,2.9729999106397845e7
-0.0015899999999999994,1.13928842515094,0.000602861652648548,51.692741527416096,1.4728394383010919,-28230.561445975844,4831.698481233008,1.9088695593596064e7,1.6828422981001046e7
-0.0015999999999999999,1.1384520780244154,0.0005867172414065915,47.730202166001135,1.4414135254378024,-27038.6369116686,4377.737079753809,2.151223565039524e7,1.6099522228161795e7
-0.0016100000000000003,1.1393819986915652,0.000610306382285296,52.5144528149626,1.5114866085616445,-31696.305714466936,4554.8697907124415,2.1315963110048924e7,1.5042694740706028e7
-0.00162,1.140166382942499,0.0005719436742539359,47.95303049671219,1.3343830433647654,-24435.940453339786,4488.146431651445,3.718966717377585e7,1.5999998854878297e7
-0.0016300000000000004,1.140944089872442,0.0005891602122502855,50.892421134823216,1.4884765380839449,-31946.208557302605,4843.963620929803,2.8995297843318727e7,1.7364660551554408e7
-0.0016400000000000008,1.1399209505470598,0.000574110641767684,50.02561889672496,1.5040475554031223,-23211.035126852214,5105.106650830119,3.894413895527095e7,1.82748481450779e7
-0.0016499999999999996,1.140272517287199,0.0005593702394138191,48.286011001467465,1.3816042911751678,-24930.879018209882,4242.306715990495,1.0251324788947947e7,1.546902516636079e7
-0.00166,1.141876902673248,0.000602148238040333,50.910561787241086,1.6307683587452628,-29419.804269481996,5366.127079762943,6.5537511871714085e7,2.1202878917003866e7
-0.0016700000000000005,1.140864694388083,0.0005705616739257814,47.979372296580486,1.3156322195580492,-19258.946976404135,4144.423909870497,6.3561391460415535e6,1.3389012081977243e7
-0.0016799999999999992,1.1408034421010549,0.0005656316004291886,50.17836819711343,1.4100737246613224,-20909.705886351443,4027.5680703913154,-1.9751178564558937e6,1.268279771880269e7
-0.0016899999999999997,1.1430887249384438,0.0005841970367167096,49.609731280860515,1.3293966341042556,-21075.37362186778,4049.1675569822482,-1.3385374292162394e7,1.519644528534504e7
-0.0017000000000000001,1.1436909413833298,0.0005836355120339688,49.90968261519289,1.5554305129725787,-27599.7963162922,6084.611643872326,6.2404114885939054e7,3.0829036969746172e7
-0.0017099999999999997,1.1440661913792003,0.0005650949560934449,48.3483132285739,1.4259392024112276,-24811.796902357735,4890.131396233617,3.916238482242764e7,2.073482395980026e7
-0.0017200000000000002,1.1438427271081837,0.0005638633212584621,47.987536209265876,1.433179943411136,-27744.12561439592,4577.839296067418,3.7606466546132036e7,1.5258853094398856e7
-0.0017300000000000006,1.145036038970237,0.0005601602896416991,48.09207676559825,1.4149191368078162,-29076.850795670412,4647.9624022064145,3.2648670725545075e7,1.8913119343471296e7
-0.0017399999999999994,1.1456029138340902,0.0005711787066867913,46.91713523858182,1.3692097160929226,-20700.88817007221,4776.090124041588,3.352016939994047e7,2.0286850984633688e7
-0.0017499999999999998,1.145713995342481,0.0005432780481117317,45.321955930346256,1.3070699179632999,-21969.042464802023,3934.527819316066,1.657395451588674e7,1.351679834466525e7
-0.0017600000000000003,1.146232587751472,0.0005453440665808756,45.42329298887184,1.3479965756767434,-22917.1337033234,3940.479144602111,1.650062337810389e7,1.2864358094384238e7
-0.0017699999999999999,1.1462203862120595,0.0005558991871114435,45.55037138598985,1.2957029568492089,-23694.98721530277,4062.5323238442365,2.0395580735517792e7,1.4558538530333046e7
-0.0017799999999999995,1.147181387031818,0.0005695441700434195,47.45768273402199,1.4533961384137792,-32387.01753011381,5102.051809705541,5.3389925470098145e7,2.1872790490638256e7
-0.00179,1.1476601245405678,0.0005565712945485122,45.633487056635445,1.355276129989905,-27437.326033061843,4418.760864858713,3.7564379447690025e7,1.809264317705757e7
-0.0018000000000000004,1.147062700585697,0.0005367763322527458,47.002235999638486,1.4505447143510335,-23019.015593231892,4728.938686913829,3.288035330765011e7,1.875032993249013e7
-0.00181,1.1485185353098952,0.0005341884647810467,45.326178747857604,1.329413586142596,-24581.849763602113,4298.3640432857155,2.7740364471344724e7,1.8529665573173575e7
-0.0018200000000000004,1.149300273335277,0.0005267523066346211,44.299005044149865,1.2019431189777539,-19592.34863490166,3515.596631324463,3.7609370380145055e6,1.0351389804654915e7
-0.001830000000000001,1.1497299241349417,0.0005491550675542698,46.89287357814005,1.346250764660716,-22030.332490585628,4251.251082400194,1.5844471037776208e7,1.5421877527512765e7
-0.0018399999999999996,1.1496562229984613,0.0005714226245427109,47.052736256358735,1.5368775252049707,-28369.887901632534,7227.578966004236,7.443319498790047e7,5.6120129452554256e7
-0.00185,1.1497230017333377,0.0005615842423990496,46.7956103937002,1.43729333873939,-25993.42234671991,4781.524345283947,3.018014194494946e7,2.0959104083217464e7
-0.0018600000000000005,1.1503386407585594,0.0005268264392214935,45.37795101975592,1.3356799571063522,-21321.90711840306,3924.2496253504905,2.0394820301492054e7,1.4315036170020236e7
-0.0018700000000000001,1.1521947357042306,0.0005428114053235414,44.491160944430256,1.2603678088522365,-17067.9104370422,3663.4287958101236,1.7890241052530833e7,1.2137342083660427e7
-0.0018799999999999997,1.1514369644066134,0.0005468268560478193,45.93891183329885,1.4845766370469051,-26508.52630213403,5974.40147933382,7.138236306478728e7,3.343576600835933e7
-0.0018900000000000002,1.1531221487075733,0.0005602878685914865,43.95036667405244,1.292981265418024,-20759.629511821237,4035.8708314887904,3.42216430333378e7,1.690568130965311e7
-0.0018999999999999998,1.152244833258497,0.0005022040965510453,43.258625366305495,1.19283138187196,-16911.314853290354,3716.3692568539736,8.947386928775802e6,1.330130516856925e7
-0.0019100000000000002,1.1524357742017857,0.0005197786564976147,44.11042359986,1.2728534954003943,-16826.52690652221,3704.639133787133,1.2248798116572829e7,1.3167472320125083e7
-0.0019200000000000007,1.152812083452643,0.0005319005193306744,43.298977652346416,1.299375768826117,-18788.27861787475,4112.831113574756,2.5604712786224935e7,1.541030431385369e7
-0.0019299999999999994,1.15381591732797,0.000541751308728974,43.8330504993794,1.2325790097239724,-19115.97357263916,3644.152516411028,8.312365454584287e6,1.156679669639479e7
-0.0019399999999999999,1.1548581422547666,0.0005676430003060133,43.75382299849992,1.3505590622814179,-24951.171638179756,3956.1852712160794,2.8085651924682245e7,1.1921635027867703e7
-0.0019500000000000003,1.155650710193642,0.0005482533240879959,43.41715511572054,1.266534284497423,-19957.45719765176,3839.4267365527667,9.048595223318318e6,1.3883642835812068e7
-0.00196,1.1550997048296519,0.0005438026920106205,44.65100106036279,1.4059671985529874,-30606.547009489503,4758.44221064944,5.130438735808429e7,1.7567866847618252e7
-0.0019699999999999995,1.1557886404022368,0.0005583828290177475,43.7708306258353,1.2245368983089129,-15459.509591457387,3399.634763096232,-832329.8290155216,1.1012439764400607e7
-0.00198,1.1557793334653408,0.0005340250753437507,40.73639552061666,1.1866744854741114,-18838.392769047176,3320.7527395277007,5.516886719814782e6,1.0187957454507852e7
-0.0019899999999999996,1.156908007521847,0.0005331765752217713,42.23174667086797,1.2526604641096957,-16962.70140148918,3311.4735476993455,6.68060480760677e6,1.0643772831650725e7
-0.002,1.1567046838647033,0.0005278609480540735,41.84774071795758,1.275258590702117,-20082.65479374917,4454.685853144058,2.7901449237788193e7,2.1229564445850506e7
-0.0020100000000000005,1.1577210631296784,0.0005113683095904307,40.25858589898835,1.143905229077599,-14259.181338010836,3516.852199078964,1.8658328596939318e7,1.1907320921334287e7
-0.0020199999999999992,1.158202256629821,0.0005319465649231727,41.60936314419308,1.180916829513849,-16474.029374060072,3225.1788147081556,-2.948734213593564e6,1.0032152303896014e7
-0.0020299999999999997,1.1583632578355514,0.000532863955409183,42.92361853491251,1.2963477545694873,-20551.465469898536,4583.272975905298,3.0038058212380525e7,1.999603200685779e7
-0.00204,1.1600269332502313,0.0005325144782410074,40.485354040499956,1.1296429202570717,-19201.97001964152,2979.1131371736647,4.51972678578104e6,1.0012641283808686e7
-0.0020500000000000006,1.1585059779401372,0.0005298981422564727,40.700311279723685,1.1219212522423185,-17809.226312527935,3222.3870685046622,2.8990645646954617e6,9.83438158159904e6
-0.00206,1.1592800350075936,0.0005148992803595941,39.806782217382874,1.1614068240186863,-15090.059865047124,3096.648274566771,1.0885665933339661e7,1.0687873198640319e7
-0.00207,1.159356867488345,0.0005356745599593623,40.04313935552321,1.1396947698713904,-15876.640463151525,2918.5756693941744,-2.7972873033754174e6,7.180011329778884e6
-0.0020800000000000003,1.1597108167786279,0.0005426865338477713,43.60734838806714,1.3029633310416953,-23068.050672042715,4400.265076385629,2.815449961205043e7,1.892442542625471e7
-0.00209,1.1599625066893553,0.0005277689639836725,41.49574321361625,1.1804900580161197,-18182.774458307635,3212.4891942896493,8.606740283549273e6,9.727457725457093e6
-0.0021000000000000003,1.1605273881414002,0.0005211674705346011,40.968213614505714,1.229498609599538,-22930.430073072046,3480.509474282466,1.7384090660702683e7,1.157276601476298e7
-0.0021100000000000008,1.1605461409463689,0.0005242091314363634,39.74946153843383,1.1813572211840349,-16146.716631277914,3413.2458721117346,1.992180046979227e7,1.2177576087876055e7
-0.0021199999999999995,1.1607855306473178,0.0004802317586878998,39.34903772736298,1.0767566750132034,-15558.757838338312,2975.583073350902,8.591778288155258e6,8.466172647347147e6
-0.00213,1.1617785330753276,0.0005060760785013333,40.1425937217246,1.1933390622864244,-24032.79348774493,3906.683802875835,2.9336928830481697e7,1.4992798730345324e7
-0.0021400000000000004,1.1634807706389312,0.0004934086540857784,39.14086621258939,1.0960824632282218,-15389.69878393026,2893.1967057371835,4.25555233832139e6,8.759591213399133e6
-0.00215,1.1634508259755458,0.0005043852271716768,39.44352011786386,1.0787446235527893,-12080.781389335261,2747.680980029122,-7.944019600295579e6,8.042627514616326e6
-0.0021600000000000005,1.1637918322582617,0.0005290252519518124,38.053238362944185,1.1413196828831391,-16014.18634296511,3040.765178757364,1.0961800937750941e7,9.506771807328708e6
-0.00217,1.1632609164150092,0.0005113639080485186,39.54666542778026,1.125372535272932,-14000.02964567517,3413.5131817305714,1.5443107583535878e7,1.0773369652766502e7
-0.0021799999999999996,1.164535439527936,0.0005062847309018524,39.280517244165964,1.1312429935459305,-16097.43437891884,3175.7260405887423,8.163959754765364e6,1.0097386288334833e7
-0.00219,1.164344494412133,0.000525139556581613,38.409985667874864,1.1195697777933131,-15612.281764745261,2973.7321055254515,3.549188632052589e6,9.489757056114627e6
-0.0022000000000000006,1.1645420447369121,0.0005031529046480397,38.392879659565466,1.120326836213561,-17739.181703722967,3130.972794896899,1.4036466349083373e7,9.520578850652078e6
-0.0022099999999999993,1.165355829861763,0.0005231581423088714,38.926791898380785,1.1078225010501592,-12104.977106436843,2816.534668922826,6.153588562304138e6,7.984303409311833e6
-0.0022199999999999998,1.165912640871828,0.0005072398747143936,38.85417134276236,1.13908813914658,-19098.686996409935,3568.995736458251,2.4031108304493494e7,1.5936010954655698e7
-0.00223,1.166024105617156,0.0004964776659029988,37.81738384878991,1.0443369896196673,-13592.04647249544,2857.799407352255,2.3203311869849474e6,8.03157084380991e6
-0.00224,1.1661612909848627,0.0004989261873271726,38.00875157449146,1.084402136328999,-12889.158670607752,2784.1643937190065,56809.89410271287,7.8599598851336455e6
-0.0022500000000000003,1.166785347306786,0.0005137196099218942,37.90515116045728,1.0560964135147863,-14500.654496454144,2820.571613751154,6.882599466236928e6,8.46512797455909e6
-0.00226,1.1667258828270342,0.0004888969628662526,36.398392386881284,1.0621645218670661,-12426.685978981839,2634.837901788633,6.7569095081021795e6,7.295454041866075e6
-0.0022699999999999994,1.1671429283081034,0.0004870761288746336,38.5546565957582,1.174692880194498,-18943.368199453642,3571.15357148737,2.6397675608769737e7,1.166686169738229e7
-0.00228,1.1677686781671837,0.0004995963799644147,37.50972904572221,1.053617825856331,-9920.92577973975,2803.6684339598232,9.363874168544285e6,9.147410327061467e6
-0.0022900000000000004,1.1680467332384186,0.0005015233268757408,39.12958765354701,1.1448910407645112,-18826.973983356977,3187.2559325917828,1.7369850296426896e7,1.0041949613943957e7
-0.002300000000000001,1.1684787320368017,0.0004904233935639185,36.61321845636261,1.0323559083972171,-9794.062326927002,2649.254654424491,2.0315451997028412e6,7.306945295794289e6
-0.0023099999999999996,1.169025642810189,0.0005055406262299291,35.69767248511424,1.003302955880845,-11634.953905034845,2473.7200444129476,5.952496539658623e6,6.859827753168912e6
-0.00232,1.1694090791230405,0.0005049623482038087,37.70799055906392,1.140759411777963,-11645.63907460158,3208.411181164495,1.2370596340500439e7,1.1535107427048195e7
-0.0023300000000000005,1.169759575293086,0.0005090219358441421,37.6619225832052,1.0660757570775903,-11154.375986370269,2947.7329289326285,4.451142535370145e6,8.5615999402419e6
-0.00234,1.1703745413597937,0.0005150773857174486,36.34027810079655,0.9969287960638296,-11540.44954801189,2627.723180296039,2.207802781715713e6,7.575723516251656e6
-0.0023500000000000005,1.1702594117197398,0.0005238373644121784,38.62673803439043,1.1154031882545419,-12408.067092050713,2907.1389622821807,4.196241162063467e6,8.261939870430446e6
-0.00236,1.1705887340014962,0.0004969873172945174,36.31942534662411,1.0329362864975509,-12058.713425491791,2780.4356128670447,-668025.2528842016,8.64468335890696e6
-0.0023699999999999997,1.1710689189739603,0.000507388250069567,37.09093118541157,1.0378967013618081,-12438.284283797886,2492.7940608702083,821595.2498301879,6.223640522601649e6
-0.00238,1.1710927657503223,0.0004952293579250186,37.69911548938402,1.1180581789051733,-14767.276644340167,3932.667416797641,2.553254391732911e7,2.1485372951309156e7
-0.0023900000000000006,1.1717006834521062,0.0004863927338993319,38.62284334276032,1.1150979207726714,-16874.21514293027,2996.9956853234203,9.046919962257829e6,9.066368890622258e6
-0.0023999999999999994,1.1716353926672338,0.00048385543228505806,34.83286359190024,0.9765917262481001,-11885.412651513876,2714.827540037062,4.565465673920724e6,9.343498926117988e6
-0.00241,1.1731378423992642,0.0005052735917116968,36.93063688746701,1.0719871429456969,-13207.470606296434,2983.0899458535728,1.375710540474858e7,9.702222822780313e6
-0.0024200000000000003,1.1726498592961003,0.0004908907420132036,36.22571137628224,1.0104384885331619,-12548.561623552365,2795.9472818661575,7.469913199276482e6,8.882678517091928e6
-0.00243,1.1733937215799268,0.00047888386690418704,36.60802351058455,1.0764360604531928,-13974.41016753381,2667.453011725732,1.4035520038201904e7,7.35773864065057e6
-0.0024400000000000003,1.174152533776292,0.0004735963556036379,33.814845703283275,0.9055626944478198,-11823.737940627629,2231.667696552561,-306751.47638766683,5.832084997517141e6
-0.002450000000000001,1.1746114714557396,0.0004643987763814545,33.847724187898216,0.953977803248114,-12036.980742598096,2647.471080041585,7.174361654947444e6,9.359324191395456e6
-0.0024599999999999995,1.1753518176665747,0.0004821046422572411,34.02687079836037,0.9283018589075418,-10183.822545259372,2377.204935590355,5.606912816972923e6,6.292611649547063e6
-0.00247,1.1750625326840498,0.00048742160227674186,35.45447500329676,1.0717485156028572,-12955.965596035947,3121.4046285927243,2.4866710702745162e7,1.0503114075141925e7
-0.0024800000000000004,1.175608955315447,0.0005149254853796138,36.28483601165381,1.0652744111185113,-15712.509006796325,3057.4304243561824,1.4500342449068999e7,9.846741319249617e6
-0.002489999999999999,1.175705649277735,0.0004925007101766872,36.38859218514322,0.9734719491019876,-9454.282351577476,2413.261089216654,-5.462378856688625e6,6.060764057516899e6
-0.0024999999999999996,1.1757281498023728,0.0004928051799935987,34.30041200796942,0.92154696894612,-12714.207921698518,2175.7212708815214,-9.185521760858333e6,5.46784446789075e6
-0.00251,1.1769473952328373,0.0004903025308457991,35.84165815110239,1.0844909275194825,-17237.873453936274,3127.5253294528256,2.0569715922129527e7,9.579213934582608e6
-0.0025199999999999997,1.1767962306158681,0.0004952370269975715,35.03646872807035,1.0058446157713485,-8574.690283652502,2438.2063594558904,-2.477058729911158e6,7.51527234986858e6
-0.00253,1.1765313378235769,0.00048598042704770195,35.36375694841662,1.078628491184056,-14155.256067077025,2787.2859834915444,1.6886108453902964e7,8.360530180209062e6
-0.0025400000000000006,1.177047805282434,0.0004995233971111508,34.71179780234186,1.0501282660150175,-15745.270624440962,3403.5409660121163,2.1773831799587112e7,1.41388028666396e7
-0.00255,1.1777546577327667,0.000494411325682712,34.24274669989713,0.8945977988410259,-10951.45765760427,2220.73734105881,-5.329505131064744e6,6.03867846111333e6
-0.0025599999999999998,1.1782562362949587,0.0004983015800109388,35.79048508877297,0.9797160429917314,-11458.771360390716,2410.3293042517503,492237.4639185378,5.9734050020528e6
-0.0025700000000000002,1.179219606738321,0.0004827200203819538,34.27864304713476,1.0146161309140413,-13131.709158966,2672.633540579319,1.0271088205643872e7,7.899698527768144e6
-0.0025800000000000007,1.1795413151954872,0.0004638260271152996,34.021714649314944,1.0051718043157694,-11153.489366566046,2506.1439971109976,6.913877968880769e6,7.801717828099756e6
-0.0025899999999999994,1.1794171879549102,0.0004800494644456368,34.93935090903442,0.923379345434572,-8452.89565177085,2318.9095173527558,-8.838738383843979e6,6.463121063279539e6
-0.0026,1.1790053648672212,0.00045504023665567366,32.11829070864567,0.9323806266875658,-9538.96664228127,1871.0084346989875,-3.777857881524253e6,4.544580707287205e6
-0.0026100000000000003,1.1793119142585622,0.00048487977243821004,33.49033099475803,0.9778303866804761,-10785.463246317573,2692.0707318184673,4.733460075727683e6,8.88041647471734e6
-0.00262,1.1797539390555178,0.0004817778734964914,33.31445573965883,0.9875486066065691,-12826.603267066244,2494.0201809653986,9.44286231858724e6,7.427164440555682e6
-0.0026300000000000004,1.1801365981903555,0.0004680078910156181,33.44403102345506,0.9613198038504488,-9602.893650025533,2250.556339614076,-234677.982090226,6.562673209191445e6
-0.002640000000000001,1.1806226742354178,0.0004664108270538711,30.76328846211599,0.8749362613948479,-8315.120821349421,2116.1411297922614,2.3379829656885057e6,6.442210288123091e6
-0.0026499999999999996,1.1806426014370548,0.00048276077928190636,32.50715378143779,0.9505938869144229,-12499.151168475095,2282.347891188424,82057.78465844652,6.713739836032237e6
-0.00266,1.1813819724093593,0.0004540643446997153,31.717307520585393,0.9407483978008725,-12254.78829876166,2722.188148053233,1.929591964447617e7,1.1904047648080256e7
-0.0026700000000000005,1.1827275386058749,0.0004616001003084251,32.242520379705574,0.9551498491000656,-10633.364085572988,2506.9468282056987,8.652189263530787e6,7.883773091928719e6
-0.0026799999999999992,1.18195079271847,0.00046199280636755405,32.58551226304835,0.9701733216801839,-8666.285819993129,2718.2117006067683,1.044559160845622e7,9.144135598877087e6
-0.0026899999999999997,1.1824966526617973,0.0004586314786116496,30.331591896964415,0.8860758864588886,-10210.23724773817,2173.8139231685177,9.282505664713372e6,6.950690287344275e6
-0.0027,1.182472773598577,0.00046281093559047767,32.05240755133531,0.9302367857924537,-9507.10060667372,2440.107415587857,7.208945020855523e6,8.282488015676171e6
-0.0027099999999999997,1.1837122892269503,0.0004357190648847939,31.789356554548668,0.9013057081895377,-9767.346042825175,2484.3588737121286,3.8750186806145255e6,1.005376963043247e7
-0.00272,1.183502031362695,0.00046922889446875625,30.687220431425413,0.8613355247697406,-7074.077110179072,1946.7419309657766,500444.8256490625,4.850836770594708e6
-0.0027300000000000007,1.1832747711880933,0.000473417007769447,32.736550895518754,0.8971518120453136,-4769.388692655316,2261.761950085323,14322.33958473068,6.021455455378947e6
-0.0027399999999999994,1.1841772998388376,0.0004778314506156268,31.96038108157949,0.9645211689782442,-6579.912760777987,2343.090737266207,3.1815489869522946e6,7.255893245818095e6
-0.00275,1.183834623905957,0.0004764547898043787,32.08694051264153,0.9413166627629459,-11390.609824803454,2956.0975340292043,2.4139323754712757e7,1.300013512305032e7
-0.0027600000000000003,1.1847211167732685,0.00048314163587355935,31.505817364889793,0.9634385166906521,-7959.448997109198,2398.982324937889,1.4981021514333276e7,7.441402922181599e6
-0.00277,1.1848228042213915,0.00047065827460048275,31.995885191330565,0.9554517488761795,-10445.96778114534,2579.191088757602,1.6967312084409304e7,8.33998314655429e6
-0.0027799999999999995,1.1851172377632986,0.00047954397884635843,33.114192475773784,0.9148944923169545,-8928.41311620113,2307.199315529092,2.8066425908984714e6,6.748992038636897e6
-0.00279,1.1862210968491216,0.00046746036523686224,30.633201020201888,0.8897951440960034,-6026.744846397108,2240.7428182692715,2.25179010053616e6,6.722016369684552e6
-0.0028000000000000004,1.1861485846620232,0.0004726587211267649,30.970238340933697,0.8839985650889417,-5192.032822970609,1987.7422069937645,882169.127229478,5.162681419287735e6
-0.00281,1.1858377855937088,0.00045392681965298725,31.851944542615552,0.9077941888187414,-10077.381048276657,2171.711714997892,6.1968841440829765e6,5.589721896664846e6
-0.0028200000000000005,1.1858416935987577,0.0004409089684760223,30.52242671444756,0.8386450953344126,-6371.528616203906,2204.5195862165524,2.769833734355787e6,6.427607762312808e6
-0.00283,1.1869187982342966,0.0004471313975128758,29.93643254281079,0.8035484104254667,-6464.887618563657,1811.9015463940564,-3.2041892551740324e6,4.665893439683212e6
-0.0028399999999999996,1.187299871276166,0.0004678687171872968,30.743982590471948,0.9198975939100819,-8417.330469347788,2235.322075013653,1.0013536575612795e7,6.793086919781444e6
-0.002850000000000001,1.1881019392274779,0.00045453131445192407,30.415561128893515,0.8614250937250281,-7303.522522427052,2148.1394466959746,-231835.7464796437,7.120242177343256e6
-0.0028600000000000006,1.1876465677481114,0.0004626285191230835,31.436536258643745,0.8915969644084046,-9743.977042815352,2206.2820124970144,4.345780770551854e6,5.726945114789614e6
-0.00287,1.1879983423519915,0.0004429584012999271,30.064290593227557,0.9660466842250206,-11333.968783821994,3324.5092641665246,3.189101293659723e7,1.3787593808855912e7
-0.0028799999999999997,1.1885178205468614,0.00044409888369355353,29.569512808701298,0.8368773442970057,-8350.249880740965,1858.586317824604,1.2008131075136454e6,4.536519457438133e6
-0.002890000000000001,1.188385550977682,0.00045934298273551656,31.350738746575047,0.9081164366594476,-7420.516401517834,2148.674043645665,3.706836609636407e6,6.011685337183239e6
-0.002899999999999999,1.1897248350501541,0.00046986133888843404,31.066238494326967,0.8833025739807991,-7929.352147786574,2316.9652788693247,4.7720966758730365e6,7.436625315280054e6
-0.0029100000000000003,1.1896057514779328,0.0004593762052433242,31.851807826524052,0.9407561062162599,-10662.653673926425,2763.7793046706747,9.783586808744729e6,1.0535724554219626e7
-0.00292,1.189272792390104,0.0004566797070649788,31.39034953149921,0.898077885687579,-10102.709047392073,1935.7367076407202,337639.4677213623,4.968812626940104e6
-0.0029299999999999994,1.1900236211437953,0.00044575227308922896,30.635804400608862,0.8698690082611202,-7505.795120760403,2100.770154323776,6.38619780628153e6,5.713464131035419e6
-0.0029400000000000008,1.1890414582574051,0.00045399991411358915,30.448542297977234,0.8609294521508867,-4176.839651944806,2058.677435085975,3.445171151252999e6,5.37178609729853e6
-0.0029500000000000004,1.1907205547588033,0.00046135225732852985,31.772715813841046,0.8675831177476577,-8335.87238120283,2159.3953935668314,3.5944549140151497e6,5.976131033705843e6
-0.00296,1.1907602864017686,0.0004558562120858257,30.794615687677457,0.9199949902385416,-12012.27873249844,2332.966828553021,8.903930972218785e6,6.694918996312613e6
-0.0029699999999999996,1.190934472735121,0.0004407042000335523,29.045588728458544,0.820588662749498,-10190.670347453835,2093.061594812814,4.736143395519597e6,6.775150415626078e6
-0.002980000000000001,1.190536118869957,0.00043651160509197126,29.920090001866146,0.8998256343572597,-8934.81962582882,2331.1837466635393,1.4344875339901468e7,7.423042908307013e6
-0.0029899999999999987,1.1908820658608097,0.0004416311608952804,29.922435184415654,0.8146160587297552,-7390.139560007193,1853.0447854153597,1.389481221450646e6,4.416703263080841e6
-0.003,1.191639847253587,0.0004325519213965308,28.78602604789644,0.8817150472521444,-11571.571402605838,3048.0365438939584,1.8977337730277326e7,1.4682331883300293e7
-0.0030099999999999997,1.1923264008758818,0.0004481206566128141,29.309849672663674,0.8327315737827398,-6641.0855484022795,1895.667563477495,-1.6538777433635793e6,5.117692887877689e6
-0.003020000000000001,1.1918161621527223,0.0004504605939864822,29.681289211487602,0.8157318081162069,-5383.501713621891,1901.1279942552974,-466149.6898671438,4.506081458506727e6
-0.0030300000000000006,1.1925207658810768,0.0004524719180562938,28.650550795168364,0.816979169452943,-8960.800083276694,1840.0004129363776,-591029.8649963071,5.043652386656197e6
-0.00304,1.1930257200170673,0.00044099367222473707,28.53361733479973,0.8148651686050322,-6361.904021159939,1773.3097621738377,1.0468750360784286e6,4.653264044482351e6
-0.0030499999999999998,1.1935832148607746,0.0004263339763565749,29.478930550512175,0.8348411186432427,-10320.28618545076,2074.127856524375,6.209679688703205e6,6.020402848865354e6
-0.0030599999999999994,1.1947522151545757,0.0004714266146086605,30.34833674530304,0.8646752662922155,-6450.709063086262,1921.1464958091378,-805294.0519850103,4.840601146920535e6
-0.0030700000000000007,1.1950978219748298,0.0004247572351868854,28.168788278743943,0.7991324375692873,-8874.458926802881,1967.0303771662243,4.2622453517806865e6,5.770404506379524e6
-0.0030800000000000003,1.1943449253945646,0.0004392939349764028,28.93916763727241,0.818053563657229,-10145.824524609467,1924.104576764973,4.266584534344128e6,5.091550904474995e6
-0.00309,1.1943831357230918,0.0004385514748528119,28.32456284858567,0.7793198786707441,-8467.991123827871,2038.1604421239988,5.302508337685291e6,5.808917232937031e6
-0.0030999999999999995,1.1947098029813892,0.0004374059006502775,29.004646634596934,0.8200616481324975,-4897.049673692362,1884.092940602128,2.4664136501023895e6,5.536870054017697e6
-0.003110000000000001,1.1948078767483357,0.0004499955615132585,29.06138377140766,0.8889969924870595,-11469.108164677236,2251.338257341349,1.478228285595569e7,6.037438652625166e6
-0.0031200000000000004,1.1953275732504407,0.00044448048719728216,28.558731188488665,0.8231459020022236,-5233.67194611951,2084.2760573908986,6.169657067888819e6,5.870003846473464e6
-0.00313,1.1960994444895905,0.0004364125535978637,27.869158161846183,0.8196721217591898,-8373.753369888702,2124.4561479891163,1.0886357503351672e7,5.900662027487925e6
-0.0031400000000000013,1.1960881369017942,0.00041308655459239936,27.152399359916995,0.8094616189401493,-7906.219124796829,1999.5755475063884,8.374983747071893e6,6.722771379090645e6
-0.003149999999999999,1.1953979004280681,0.0004317438427954218,28.371485844949486,0.8393008808069704,-6958.24092201041,1928.4091194633852,5.108544284097085e6,5.172707664141489e6
-0.0031600000000000005,1.1960424767344173,0.000448170341766855,28.82571200835842,0.791505316162223,-2800.640351292045,1619.0009780307482,-4.981258600172259e6,3.7977820783142354e6
-0.00317,1.1970004323521262,0.0004610780606327133,29.229632420737552,0.848587092782848,-9709.723509691878,1837.1588620484185,660272.773205777,4.283359676687316e6
-0.0031799999999999997,1.1971282262180214,0.00044486417027331704,28.222095285869816,0.7993689966042102,-7687.628401695265,1751.2610186476882,1.423757722708376e6,4.4186160914196875e6
-0.0031899999999999993,1.197112685113428,0.0004402085343622074,27.013412140073097,0.783574240250795,-8894.330421771532,1843.1169583954756,5.486765448797238e6,4.791791074241548e6
-0.0032000000000000006,1.1972782585080226,0.0004467031967236119,28.39055825561737,0.7868761286681432,-6591.726082740162,1717.0191396869911,-570883.4628160459,4.458486686150775e6
-0.00321,1.1977777987579044,0.00044385548267514014,28.096888220217902,0.8408656822925307,-9126.56374259977,2085.5709392422973,1.2755409218554975e7,6.399806672525901e6
-0.0032199999999999998,1.1993178492706886,0.00044610254508941385,28.542295748956516,0.7666815606039344,-5732.329115786112,1630.0053278204798,-6.780092590135926e6,4.410808738974637e6
-0.003230000000000001,1.198251897797946,0.00043488207159526123,28.40759974059904,0.8397724850195679,-7018.125099222139,2310.4365891548614,1.1635197777459567e7,7.854946634951309e6
-0.003239999999999999,1.1987884119264496,0.00043110013779137853,27.373005545669105,0.7719983914773958,-5735.388728642808,1706.4265790470054,6.257363967648395e6,4.1536145424924856e6
-0.0032500000000000003,1.198975151623092,0.0004293540331762717,26.57692716420254,0.7881253722904904,-9773.18757754045,1919.583246086573,9.006639709028067e6,5.106396398108023e6
-0.00326,1.199175009753684,0.0004304471982750662,27.525583368162888,0.7977231744343898,-4924.7668876570815,1695.174584908268,5.481508905272272e6,3.9070826129008913e6
-0.003270000000000001,1.199864817500922,0.00042354958652830277,26.972610815832216,0.7411101587458119,-6629.685617441478,1467.200473896795,-4.427532298899279e6,4.0354844531700434e6
-0.003279999999999999,1.2002409152322568,0.0004178691109483377,26.695687538106352,0.7471063931996335,-7497.057472442303,1688.1566659302473,1.9320997790421292e6,3.87372816004699e6
-0.0032900000000000004,1.1997437598281007,0.0004233371602953756,27.415528015361364,0.7985973295474441,-7972.914108922007,2002.1153685433592,6.3749712155973045e6,5.626711065446082e6
-0.0033,1.200132018495293,0.0004296691653610532,26.67922536626181,0.7634520848924123,-9151.83483949752,1825.7247129639738,4.667718714276787e6,4.904483251693731e6
-0.0033099999999999996,1.2007754108079294,0.000436245205536108,27.110485373873043,0.7810881672137078,-9921.942730115736,2031.057944419846,6.532603527563918e6,6.507495100463636e6
-0.003320000000000001,1.2012075182104165,0.00043316362744513575,27.256895475031445,0.8512498201579901,-7044.547995215272,2349.9951725184937,1.5223002992128314e7,9.632478184025517e6
-0.0033300000000000005,1.2007798264480143,0.0004423226508086659,27.69703247919374,0.7737554183551911,-6176.453178432275,1677.8284151678322,457071.41827950225,3.8544297534584356e6
-0.00334,1.2016896357883737,0.0004225240387391202,26.83087387524774,0.8323333606208779,-6202.57421493995,2497.1256961683644,1.7622495662265684e7,1.0919914058682006e7
-0.0033499999999999997,1.2020637938634264,0.0004152763526417055,26.205931900561513,0.7629228330845605,-5646.364484423195,1722.1226550604288,7.346717968352614e6,4.201033167840434e6
-0.003360000000000001,1.2019823528347766,0.00041533469067296636,25.906339223200696,0.6815235520363282,-7172.846353586378,1523.4624796835287,59024.282016817284,3.4171036352855973e6
-0.003369999999999999,1.2021844614076527,0.00041138099392525236,26.847274672267897,0.7554834901307248,-6094.229652768327,1942.2066277040508,3.1142986028367537e6,6.518174682652454e6
-0.00338,1.2026825120025861,0.0004261593300313753,27.042188514336484,0.7389004174565827,-6422.682240235518,1804.433765112755,4.1799128551402297e6,4.742040394861251e6
-0.00339,1.2025706321440117,0.0004221220303806624,28.040493427873802,0.7441398042320686,-7034.044377904944,1702.4742366577093,3.102709413420662e6,4.864961026729981e6
-0.0033999999999999994,1.2029226929523282,0.0004344070619531202,26.96732191928812,0.7724459552030883,-7544.700719709837,1887.7502313465409,6.022759967358478e6,4.636214644361175e6
-0.0034100000000000007,1.2037750671911394,0.00042466073497735837,26.98169326318948,0.7765839781052972,-6650.752099685436,1591.0899728748564,-1.5365945901341217e6,3.4247477161332117e6
-0.0034200000000000003,1.2039167092464853,0.0004228930694782232,26.220752920116084,0.7065498689224221,-5534.977822723495,1473.1873492503967,-5.379366327385224e6,3.731588430492165e6
-0.00343,1.2042168636679556,0.0004200698556502575,26.641902734229635,0.733729206506056,-6111.4259505811,1620.6181107157029,-1.4164150664769432e6,4.471388376651318e6
-0.0034399999999999995,1.2043289294391433,0.00040876835272714556,26.81362873237755,0.7417380131777301,-6697.980840794277,1689.0865678238843,2.203851440802124e6,4.501660144442827e6
-0.003450000000000001,1.2047262488308723,0.0004343397922865,25.97988497443222,0.7308650381131372,-4809.23345698945,1457.2181771042533,857939.9230583529,3.187468818256954e6
-0.0034600000000000004,1.2050392252221365,0.0004055569013447349,24.950258963900442,0.7055748209074703,-5457.328094112542,1468.5783446231421,1.0906634852509715e6,3.5241734915518537e6
-0.00347,1.2050321415845102,0.00041965550666533903,25.00785987960756,0.7155979240319924,-4801.323457132396,1536.3680936244277,3.5675126549172765e6,3.8230560931139872e6
-0.0034799999999999996,1.205238146788903,0.0004216358110054924,24.8833937204766,0.6866534881927927,-4068.708776356362,1470.5940597962904,-183017.9098029547,3.695627291163644e6
-0.003489999999999999,1.2061841529445527,0.0004031769974569261,25.223996970132053,0.730686498789798,-4629.8206461650925,1430.3562100921072,-1.6599953444614294e6,3.161407831423468e6
-0.0035000000000000005,1.2054592785994866,0.0004215926882413641,26.042361517612008,0.7756527930022133,-7905.89827842802,1904.7130985366086,9.535120885403631e6,5.35107547359711e6
-0.00351,1.206301978470744,0.0004045355241681898,25.43202833015844,0.6785529041671796,-2238.828703563562,1464.7289988558102,-1.7343515554887273e6,3.2482624977072794e6
-0.0035200000000000014,1.2065628248988864,0.0003956359441512694,24.546916011274018,0.7216929282543256,-3723.218435895925,1545.9224061116772,2.26040428410406e6,4.253354231795652e6
-0.0035299999999999993,1.206235360694471,0.00039563606129401743,24.76693249312283,0.6883713088965859,-5060.972262046174,1653.2323014470264,4.495280143898016e6,4.268433354180119e6
-0.0035400000000000006,1.207009986016292,0.0004113565820793069,24.955856586368252,0.697823396289639,-6495.88052133166,1438.88108671114,416616.81710364204,3.0320281390590426e6
-0.00355,1.2070760480456162,0.000404804109337048,26.320767691916274,0.7572493549162518,-6389.111738042982,1782.648041595416,4.918256504282805e6,4.728245665289921e6
-0.00356,1.2071967592723807,0.0004221721879913176,26.046812861711526,0.8021571907437363,-6779.0994497221745,2340.950370214234,1.719612676671959e7,9.414127265537772e6
-0.0035699999999999994,1.2069023557187126,0.00040783031150251164,24.58394924346744,0.7125459229139862,-4578.406626083784,1530.3818456661002,2.6762843678015065e6,3.947644555751722e6
-0.0035800000000000007,1.2073869947755502,0.00041699916475731026,25.30974858102692,0.6999720098312764,-6398.150080471531,1344.5042198232404,-2.8121840935828085e6,3.006402721027866e6
-0.0035900000000000003,1.2078475383757465,0.0004255077005151485,26.178771011643825,0.7220708515836155,-5885.905947361778,1804.5240497241555,3.166099741633391e6,4.993145262420645e6
-0.0036,1.208155494774096,0.000412607405620786,25.30744677338579,0.7257555841579783,-4095.163310145561,1621.0733835212063,3.059835949521442e6,4.54788799948596e6
-0.0036100000000000012,1.2081746460314962,0.00040697717861232,24.791179582847196,0.7418892490029382,-6436.8314586783345,1662.625775089707,4.210575442681396e6,3.740857998554906e6
-0.003619999999999999,1.2085699270887673,0.00039721914166630367,25.00889693314581,0.6795843124219902,-6129.015266866667,1452.7698109427843,-554828.1719091309,3.2410057388248844e6
-0.0036300000000000004,1.208886730488147,0.00040947623341824766,25.328986626340104,0.6418341614557548,-4588.928616559181,1364.5637371521882,-7.465634534170327e6,2.942352814581304e6
-0.00364,1.2090153663400154,0.0004161572268526211,25.807668637058566,0.779538835429135,-6441.921429056161,2028.6301360710113,1.1720975205564182e7,7.235539418241354e6
-0.0036499999999999996,1.2094159537376514,0.00040455702099193806,24.508909541444797,0.6881364940299576,-4031.9796970736816,1721.234148710616,4.451696895322247e6,4.813251129424549e6
-0.003659999999999999,1.2102142788869252,0.0004023329948734318,26.188959960913536,0.7536275315443787,-7598.043209328387,1623.836727969436,1.9843954404077593e6,3.7055855039321645e6
-0.0036700000000000005,1.2095540587127602,0.0004140287419539345,25.2868348185245,0.7199568828355969,-7810.208812884761,1593.66604265287,4.017249123886382e6,3.846797883113186e6
-0.00368,1.2094506035294652,0.00039374677285506184,24.68781706842121,0.721058069742445,-5989.455602798334,1676.7186270901384,4.813461030955502e6,4.8263065109427655e6
-0.0036899999999999997,1.2098810211939646,0.000400936634058948,24.701174805589442,0.7126816356591374,-6620.130498110765,1471.3959717891837,4.909388957224159e6,3.3980549105602507e6
-0.003700000000000001,1.21042960341451,0.00037871552203605263,23.853450539271375,0.6821422845080647,-3087.3818710500345,1382.6245670631527,1.927630715325504e6,2.812488329224629e6
-0.003709999999999999,1.211174332933947,0.0004033601841528116,24.118832755452726,0.6513394682182863,-3344.5645573080596,1292.3499030810144,-3.543911993989e6,2.546776617810856e6
-0.00372,1.2117135922167748,0.00040434222347572146,24.460888655114413,0.7046723556801779,-5127.384039126737,1456.4360365640257,3.5193023804572625e6,3.3965078108934886e6
-0.00373,1.2112728108363982,0.00039122869757759977,23.535976467102394,0.674727158042471,-5574.27455879496,1917.0542749864221,2.2918483063890287e6,8.73080631303098e6
-0.0037399999999999994,1.2121950081703459,0.00042184458855442145,24.898093678792584,0.6685821706188757,-3289.0073320250344,1319.3845029136796,-6.336757326198705e6,2.9477102923894855e6
-0.0037500000000000007,1.211943367440505,0.0003999962146566253,25.31657750890534,0.7725770323855764,-8787.04156519354,2338.0846013971186,1.589034776049061e7,1.0018383513941906e7
-0.0037600000000000003,1.2130550076897584,0.00038776136630909187,23.834372652005662,0.7166706851247991,-7686.6101906661825,1744.8585858704753,9.13548658194701e6,5.446907684377755e6
-0.00377,1.2133115714867908,0.00040359432138455884,23.42927692815385,0.6604015327465497,-5060.462323113298,1299.159309499024,-1.1623336811562532e6,2.940126383466451e6
-0.0037799999999999995,1.2125424929807012,0.0003901457972279534,24.32583820839366,0.6874856874482056,-4851.295244100023,1419.1166987309261,320326.5600537598,3.3476208629118837e6
-0.003790000000000001,1.213092539689481,0.00042021544958679036,25.05277647681277,0.6612394924748101,-4430.163378348548,1335.225086971443,-5.67705177422335e6,2.9842576275975313e6
-0.0038000000000000004,1.2123295877009597,0.0004028440669110008,24.622305057078343,0.7063193186886055,-7048.459473455082,1593.6374552377488,4.886123575316576e6,4.1828214365793047e6
-0.00381,1.2137396341748878,0.00040193620512360444,24.380559704973088,0.7104624863378634,-4146.098419595278,1534.514004792442,4.625140481680807e6,3.6068210990366978e6
-0.0038199999999999996,1.2141718147395302,0.000412737383520509,24.68281986757254,0.6957650465464621,-6839.189449307632,1404.6415278137893,-1.4203141183382696e6,3.0622784172928357e6
-0.003830000000000001,1.2138379448804044,0.0004061863388073499,23.94497153934097,0.6643236369756885,-5304.336497059007,1278.7371599436874,-98481.25238218973,2.8118265658528036e6
-0.0038400000000000005,1.2135944482810126,0.0003933458676159001,22.75632432762141,0.6681320671123381,-5545.173314665532,1273.7628075012026,2.6250369176738514e6,2.693476170046626e6
-0.00385,1.2139517064694998,0.0004010686872414168,24.548710106740685,0.6898966668717806,-4675.654273413885,1387.6028487540618,341142.57471212023,3.0281350184148806e6
-0.0038599999999999997,1.2134834898359563,0.0004018228326741045,24.69679616719999,0.7166905664282708,-3963.3533179005117,1834.7449710618591,7.1610825779535435e6,6.037929696584078e6
-0.0038699999999999993,1.214600732560966,0.0004041122467474699,23.127840871409692,0.5974215550034729,-5633.014650217359,1129.0391120174006,-3.8177780400594417e6,2.114355929190623e6
-0.0038800000000000006,1.2151880837280968,0.0003705144264451785,23.26426220306787,0.6727502174917822,-5229.362622904493,1308.5069414908507,1.9924811662688756e6,2.962353067235427e6
-0.0038900000000000002,1.2152066842278741,0.00037736971330753317,23.05883085085421,0.6178530403605339,-4425.740985243895,1232.3359860702017,-2.510171577870293e6,2.6783233670663713e6
-0.0039,1.2158047694932461,0.00039559250617157905,24.301483257906206,0.7469124648347547,-6130.496012977556,2381.589654345533,1.2779963913109628e7,1.2329906628245464e7
-0.003909999999999999,1.2157911281586167,0.00041197536251983254,24.528742239647407,0.7063514788257609,-3346.7137007716615,1391.1851937889032,-1.7993275085969325e6,3.770857873030757e6
-0.003920000000000001,1.2158934083974056,0.0003785654802987689,22.341336918989313,0.6512316333041704,-3026.538270326667,1379.3204994911753,5.563650367183267e6,3.249532711965297e6
-0.00393,1.2166631869589455,0.00039410006004728804,22.841742809528952,0.6431167050926012,-3648.957032846789,1288.4004763959028,-464306.29014157585,2.665468868768301e6
-0.00394,1.2166996385822788,0.00040479266545925504,23.112756836780203,0.6630137397952055,-4807.970163431996,1297.551065245302,1.4581344315216804e6,2.953456603952424e6
-0.0039499999999999995,1.2163575124945887,0.0004035356495658504,23.55901464790398,0.6499389270941253,-4662.262083802379,1320.3302157679427,-357343.2534475868,2.9935901740868227e6
-0.003959999999999999,1.2169647526362535,0.0003964112576877746,23.177191824444,0.6347467883659015,-4716.022094853761,1303.5803554712363,-94793.92371098786,3.0675500009464137e6
-0.0039700000000000004,1.2166666324670543,0.00039296593001662036,24.289014566243683,0.69639199754053,-5533.779672246757,1484.7921713828275,3.689069067472135e6,3.296155759904086e6
-0.00398,1.2177520430590643,0.0003982500689767803,23.27945224365582,0.6671543855465111,-6211.546627245237,1391.1180701602382,2.183838724884898e6,3.7465045933775646e6
-0.00399,1.2177725184305506,0.00039711240468584514,23.777004887833314,0.6726602308881885,-5304.238777836553,1371.2351733249789,-539104.0247219387,2.936649339179219e6
-0.003999999999999999,1.2181948638631686,0.00040024732894560345,23.411717534363344,0.6730969445084416,-7427.837381448245,1445.550978251147,3.193408663732554e6,3.833899927329668e6
-0.0040100000000000005,1.218480335420412,0.00039658334398347646,22.87323996529561,0.665212846042337,-5619.541173686754,1535.0201419051118,5.52837787657636e6,4.392497522681649e6
-0.00402,1.2185051887591636,0.000406368355146708,23.60836706670349,0.6520457341226307,-4418.74051535275,1382.8060524147786,388503.9425622804,3.008781092313475e6
-0.00403,1.2182500702005952,0.00040942940762797375,23.672578048548097,0.6662929727582022,-4065.103599987247,1301.2249320817416,968543.4768868573,2.7410638156648926e6
-0.004040000000000001,1.2186383785074257,0.0003659578928358673,21.479586252236768,0.6241171493283871,-3528.6778210858424,1213.8226890600731,4.0936191283796127e6,3.0305106417887616e6
-0.004050000000000001,1.2186325293860267,0.0003994496616379516,22.073558431130486,0.6439664411552577,-6225.540772460939,1271.5947059832104,3.1521926815611213e6,2.985926469978235e6
-0.00406,1.219403992983604,0.0003980242632712606,23.021872247137306,0.6060692468169487,-2490.4777739565197,1232.4824341945346,-1.2455830823279202e6,2.5817794985862584e6
-0.00407,1.2201536583728074,0.00039929562464597923,23.11476981572043,0.64744827230253,-4414.332589110366,1345.5871774978852,-819663.5287262133,3.3430373632440623e6
-0.004080000000000001,1.2202979689454516,0.0003775913044854506,21.57728085805025,0.5971829709630183,-3550.0467693007868,1065.0872355985289,-3.642414615609293e6,2.1809906885368284e6
-0.004089999999999999,1.220767922092487,0.00038263158608326723,22.02140428478522,0.6231578523017518,-3939.722766946353,1187.8165488238462,1.0326739986555714e6,2.5618481750283292e6
-0.0041,1.2203578099567263,0.00039012601941509857,22.61119314426342,0.6549879457725815,-3413.9027042195503,1492.4440954899271,5.658962854471498e6,3.892006206502306e6
-0.00411,1.22157554646639,0.00040619545019411526,22.853293837063106,0.6300879998890898,-3995.0731966538824,1302.979844998433,-946698.5764897473,3.3410991736487965e6
-0.0041199999999999995,1.2205142410880536,0.00038693496491818216,22.25937197558704,0.6649272654197352,-5228.318832241877,1486.9456685665052,6.061819976258475e6,4.49969656582079e6
-0.004130000000000001,1.220869337856118,0.0003812295600821135,23.017874624755972,0.6572570583582157,-6590.230061182984,1458.4528732181357,3.2645785360433115e6,3.7613390001708036e6
-0.0041400000000000005,1.2205213909362251,0.0003970898196442886,22.907799577035824,0.6807768323800448,-5518.783157765107,1519.8197340373454,8.49194623935861e6,3.930411553464525e6
-0.00415,1.2212808941926874,0.00038796494047782434,23.160275064932975,0.6323236973669543,-4784.908368678331,1169.4753618187224,-3.768882792728715e6,2.319974010834682e6
-0.00416,1.2215933820999842,0.00037865941981399297,22.094338733500603,0.6473974017397929,-3602.7229970074613,1419.8513625051123,3.2612703532857616e6,4.326911799534098e6
-0.004170000000000001,1.22190773642606,0.00037869192436911794,21.258373582604044,0.6172951073037218,-5109.8049236305815,1317.536710545901,4.1539178261140315e6,3.2066761927908305e6
-0.004179999999999999,1.2220734798804709,0.00038975830872236346,21.608548957925255,0.5977650209907036,-4498.396189859961,1163.9978048517617,-1.1552241152432025e6,2.3462525456658266e6
-0.00419,1.2223651251815628,0.0003732983261876974,21.618191037791405,0.6540485764140054,-5256.449539936057,1128.176268320524,1.441251667945e6,2.520469493363633e6
-0.0042,1.2219458064369246,0.0003814348280272054,22.410356532730262,0.6449640395787346,-5246.4669270052955,1560.291788035584,6.840850533086953e6,4.535371528579554e6
-0.004209999999999999,1.22243823118446,0.00038346470879417795,21.531204712809668,0.5842703384546162,-4877.7465637129,1211.6917340049258,-1.0241420143921054e6,2.981567145835931e6
-0.004220000000000001,1.2231027466533262,0.0003913422996907256,22.18307866665082,0.6013467374072999,-2334.0265643589323,1109.6176488088217,-4.258483302862563e6,2.3702544162930897e6
-0.00423,1.2229769671737516,0.0003781785837111049,22.011601051232482,0.6127674386612506,-4509.091033012116,1106.7940314305608,-4.357640236347363e6,2.2450960014882805e6
-0.00424,1.2230876637251387,0.0003842427245626353,22.6856215079483,0.6613586544822879,-4267.768119017365,1128.6222006186863,-3.9681919229083303e6,2.4027694008037485e6
-0.0042499999999999994,1.2233536953926187,0.00039479854273083263,22.390457240290512,0.6108953980958495,-4536.782375585506,1186.5531929630172,-598704.1196195823,2.613124271867584e6
-0.004260000000000001,1.223930891004561,0.0003735619853062459,21.31133453687676,0.5799568548084987,-3951.891752450919,1242.1519840644382,-1.6940747388487868e6,2.697709516861515e6
-0.00427,1.2240614654562574,0.00038219846290407877,22.204798647398096,0.6284227452271448,-4889.677969706076,1428.2828259276334,930094.5761537999,4.081689269287171e6
-0.00428,1.2237122229633228,0.0003719412440134639,20.50707788550911,0.581951627788723,-3444.888021121703,1169.343075036502,1.2015048195887043e6,2.439854762208371e6
-0.0042899999999999995,1.2243494652521754,0.0003680985124913642,20.828129615061766,0.5906146569237453,-2886.4827291565925,1128.7691167758,646191.1116540862,2.5258204071229473e6
-0.004300000000000001,1.2254971992603518,0.0003836462171930527,20.87582139691205,0.5825898022259993,-2787.3648494230897,1064.97968620329,-808104.9451086604,2.3690517250545514e6
-0.0043100000000000005,1.2248577913028893,0.00040445970009290885,22.174931363005328,0.5808331386355363,-2466.39669050018,1053.8840068256586,-4.8855933636232875e6,2.1049449847045015e6
-0.00432,1.2255086067116405,0.00037437385419681756,21.928412953428662,0.6030957384597971,-1339.284529497557,1215.4515693033675,-752071.7108133644,2.869506974542847e6
-0.004330000000000001,1.2250144912053567,0.00037428740895032874,21.370503841364485,0.6212756646080076,-4915.4136543213,1562.2326907873435,5.661558395115807e6,4.776601446241189e6
-0.004339999999999999,1.2253245163313005,0.0003889319841240586,21.015490710373022,0.6137400738777755,-3284.654901024831,1294.9443713217247,6.516031574403935e6,3.1735993439317527e6
-0.004350000000000001,1.2258379370429016,0.00036314910067836143,21.701950489879454,0.6178572088784855,-3084.073583133593,1273.627782587039,813034.4102382766,3.3198435014081453e6
-0.00436,1.2262636953371484,0.0003764543651429087,21.73560587058183,0.6038252427398629,-4912.640002600818,1202.3320416960219,-1.838059451692964e6,2.774295577210309e6
-0.00437,1.226852740381793,0.0003866291449976941,21.740385367359284,0.6117798433980685,-3145.05944626285,1213.495725916583,2.1364358816538574e6,2.4978643389003263e6
-0.004379999999999999,1.2270543612691645,0.0003838316654069369,21.074459721717318,0.603485421014244,-4563.346501688154,1191.3278533735934,2.837392422037647e6,2.6238917539447723e6
-0.004390000000000001,1.2260722697642967,0.0003886662540382254,21.645174458023526,0.6082926200944324,-5739.279905024128,1448.3529801775733,4.3352628804342225e6,4.215307256589646e6
-0.0044,1.2266457279418996,0.00037707501194231903,21.064812495062338,0.5653191541147821,-2362.8567794367414,1088.6831322999628,-3.6829509828675836e6,2.4133540992213977e6
-0.00441,1.2271859511601921,0.0003739434570164688,20.458841447293175,0.594520325689425,-4246.9221535123625,1331.9302732455644,4.95014599201912e6,3.821181738883696e6
-0.004420000000000001,1.2274479317001787,0.0003632758707077212,20.681636526869,0.613131791233896,-3210.267301144841,1400.2506729687273,5.88752435860599e6,3.18171827934768e6
-0.004429999999999999,1.2280772254088077,0.000366997753384741,19.79220064732267,0.5664761385820175,-2782.3829448123447,1215.1456600405447,1.097301071259949e6,3.7194895357949347e6
-0.00444,1.2275974700961882,0.00037557233141957225,20.374731239896956,0.5723571573140587,-3542.2386604142434,1062.3070298752798,1.9781717269946435e6,1.8736036471683958e6
-0.00445,1.2278134663312241,0.00038212589798725756,21.212268779928312,0.6463356374337357,-3995.3420607286935,1223.6565418921175,4.13870626952599e6,2.6511992467263076e6
-0.0044599999999999996,1.2282823980096214,0.0003648681629705288,21.17805017064964,0.6134277594445631,-5303.819926445668,1158.4376484680904,3.1249135881333495e6,2.333442111084626e6
-0.004469999999999999,1.228942292880039,0.00038729936989249664,21.574754568492274,0.6183398443045026,-4502.47301137602,1240.8975873668967,3.910825795308988e6,2.6172549692770643e6
-0.0044800000000000005,1.2280062698823901,0.00036601524908723063,20.99774991143417,0.5913686704461828,-4638.752287486894,1279.117855813288,2.629807648080039e6,3.280045095048453e6
-0.00449,1.228907804998422,0.0003886503356334488,20.76651215802246,0.5811121758036538,-3596.653349472504,1118.7895205748189,-478963.9576251339,2.873142910293424e6
-0.0045,1.229140217284466,0.0003778477851748229,20.989982150189206,0.6456590508992393,-5531.594358209465,1722.3812438145749,8.144054757108928e6,7.001245343195943e6
-0.004510000000000001,1.2287959576035663,0.00037673876898518634,21.112092067034176,0.6135094830331648,-3395.1929095643764,1145.6416731915042,2.299745369340849e6,2.4403980320009505e6
-0.004520000000000001,1.229312143408806,0.00037078387032371806,20.351284178835712,0.5851659169206034,-3779.9517967642796,1093.4549332204824,563109.518604741,2.632453487614031e6
-0.00453,1.2296354015213773,0.00036958552271512544,21.444207673204108,0.6203925568546063,-5048.932762042635,1217.3656685150836,2.131737280953577e6,2.650681465585467e6
-0.00454,1.2305974863931428,0.00037164252440570516,20.220058138282837,0.5717802704568463,-4318.538357412128,1094.9671340500588,2.267757986793378e6,2.2099450839444036e6
-0.004550000000000001,1.229734419335244,0.00037471000935522297,21.442809109731424,0.6413351316221225,-4772.647412819376,1240.5498097092645,2.9401213261752706e6,2.4275443334116125e6
-0.004559999999999999,1.2299232392687036,0.00037265934738199574,20.545301141990308,0.5673726550754618,-1640.6855834311336,1008.811064927939,-2.576355053631531e6,2.0120750843722338e6
-0.00457,1.2304230948813544,0.00037183437463720047,20.57143588996865,0.5994059910318593,-2930.1477251171805,1126.1892324217815,1.052605196397445e6,2.6540705863672867e6
-0.00458,1.230524425510834,0.00035127209159395526,19.97983357895908,0.578077431083976,-3015.8024209921946,1212.2411974873364,5.482231806518684e6,2.7273319240807435e6
-0.0045899999999999995,1.2304576489620485,0.0003850221395988396,20.655522652266082,0.5665272221092406,-4417.371868893741,1092.033989862645,489876.0910213725,2.2111634560594205e6
-0.004600000000000001,1.2313528432401666,0.0003678534311416681,20.630565362143873,0.6244557129410994,-3364.9564009426213,1143.3356513509357,4.1056714046928324e6,2.58628369204384e6
-0.00461,1.231044095121383,0.0003768833579255191,21.067716645194206,0.5823486908792324,-4342.538806653792,1128.8626875895238,498236.2303210906,2.3151085898908754e6
-0.00462,1.2314735559714673,0.0003713497515182103,20.584699421030372,0.5843564265704175,-3234.7348891181355,1211.3991482299875,3.0311089177319645e6,2.7511825762600834e6
-0.00463,1.2309556942317395,0.00038933086508110594,21.40562221443607,0.6174578427152073,-5180.52682191517,1280.9528546826762,4.110027038791647e6,3.1298046444029678e6
-0.004640000000000001,1.2315601704987857,0.00035693993621127535,20.322763144939767,0.5650191350715761,-3245.861848726616,1136.6656686132542,1.73349020324049e6,2.552831203836125e6
-0.0046500000000000005,1.2322828219138298,0.00036890894736209224,20.281786951328996,0.5395483217822502,-2510.608225244488,951.6733250746419,-3.1270916005194653e6,1.7213286203567267e6
-0.00466,1.2327998371580033,0.00036551048433136184,19.110814902002154,0.5909319160386808,-3277.3281746292173,1080.6067593111882,4.536425798876533e6,2.5740169990800614e6
-0.00467,1.232705239740446,0.0003710191174137999,20.171126466074494,0.5878181529391755,-3282.980597337142,1216.063239806144,3.9643248500045827e6,3.0166253240289567e6
-0.004679999999999999,1.2329306988487667,0.000359565071528683,20.682854383150058,0.6126986474267484,-4541.596041284632,1198.10250097359,3.850112216471628e6,3.0979682023286154e6
-0.004690000000000001,1.233602603747271,0.0003700336549095696,20.1233281791652,0.5625089560514892,-2296.879623168818,1111.570986584649,801362.0344607963,2.6133811141719855e6
-0.0047,1.2330402431633003,0.00035333031870339013,19.449212556368973,0.5210590604271254,-3554.4113122154968,1016.7107445929852,-1.089638023442966e6,2.2203421810115133e6
-0.00471,1.2330738801930103,0.000365534338697537,20.70112160081831,0.607087955592557,-5277.9256134123825,1191.4205652096791,4.0268108051249445e6,2.8587031569351633e6
-0.004719999999999999,1.2338794453664188,0.00035357755411308717,20.019174593982886,0.5651599562346964,-2856.8707980333343,1096.9800301472412,827778.9658105519,2.763494026917145e6
-0.004730000000000001,1.2337812587750852,0.000347191376681392,19.026700530920436,0.5410059071861626,-2593.384326194053,986.4188819793676,-851042.3110120745,2.2016309462630753e6
-0.00474,1.234126330185998,0.00036386765746587805,20.07607395230511,0.6142802994889973,-6120.645702413026,1315.7000578983357,1.013502012950946e7,3.3653304689477133e6
-0.00475,1.2342885440889897,0.0003591992221332203,19.632286720330082,0.5444509185101404,-4131.40587697495,1045.583685398164,-1.5711200969927134e6,2.1305009054038357e6
-0.0047599999999999995,1.2346501708539683,0.0003660749109192692,20.119857728535557,0.5906353861691983,-4902.896459983257,1208.0417786860498,2.327352688217689e6,2.5327642467815154e6
-0.004770000000000001,1.2338428942631818,0.00038538249357479034,21.695279828235073,0.56861483117246,-3871.322904839591,1073.487776198204,-4.492518380330098e6,2.0968392450331745e6
-0.00478,1.2339885938271602,0.0003828415192710496,20.49290582306473,0.5694581306339873,-4097.952098972423,1017.4238197409029,1.0313308838439849e6,1.999154278209126e6
-0.00479,1.2340325507560577,0.00036845060247931696,19.624315741320192,0.5644552860314365,-4519.337758531045,1052.7309449920833,313707.25587280875,2.4301342265316965e6
-0.004800000000000001,1.2354691161605595,0.0003493800128698884,19.203586673919897,0.4854827220778786,-2156.3141967543766,849.7734079846421,-4.0461241284191613e6,1.6710848386431215e6
-0.004809999999999999,1.2348855902111655,0.0003603733106139694,20.721237250290095,0.584706160032426,-3403.1044216907862,1097.9294917724283,1.1211189290258742e6,2.249289577928704e6
-0.0048200000000000005,1.2354598947749058,0.00035305598779645646,19.756935317481584,0.5595699679604886,-2115.8062216462085,996.4604039483156,-837937.8720682701,1.992927459518846e6
-0.00483,1.2354842172420186,0.00036297891811486714,19.314110141282537,0.5556233551349293,-3190.7706931402295,1063.0073529144724,1.846342811534667e6,2.519755252076991e6
-0.00484,1.235645947346982,0.0003637045770581746,19.549147559693967,0.5397099575285665,-2269.5117821455096,947.7438363625938,-1.3746414565513695e6,1.8780470286685252e6
-0.004849999999999999,1.2363219658701505,0.0003601171643911921,20.188551552790532,0.544846507029565,-2411.139077582842,1008.0439637903502,-1.3163355462901623e6,1.9860980536698329e6
-0.004860000000000001,1.2359105188522608,0.0003586402938188597,19.284376388157728,0.5117919271427129,-2447.2460048581297,919.2833849772212,-3.767387107464623e6,1.709947428857357e6
-0.00487,1.2367478940573904,0.000362337208946188,19.605077557339804,0.543732898526699,-2855.7885720561335,978.2635258546867,-2.5464349382815897e6,1.9497977515039844e6
-0.00488,1.2367435651122671,0.00036532653389142474,19.67106429086831,0.5642096530598393,-2581.298797363993,918.4401635176798,-333445.56397769187,1.807708092975104e6
-0.004890000000000001,1.2368794487001125,0.0003477034552115102,19.009476767816558,0.5267203594455525,-1674.104087762323,1027.848734200446,1.2899508101573416e6,2.318706165651938e6
-0.004899999999999999,1.2365072921270568,0.00037360011092366866,20.385343498404797,0.5782235471585568,-3007.3738570335336,1165.0514257713971,3.364725243266754e6,2.6262975366892093e6
-0.00491,1.2375874702233935,0.0003738934623028642,19.923961537591275,0.531563054340503,-4136.389420694932,949.2235417134764,-3.029153424625298e6,1.9590518183778105e6
-0.00492,1.2368572353345018,0.0003608418585890205,19.223128153541264,0.5664388994044081,-2479.6130259219217,1103.7328375208076,2.761608235321787e6,2.167158478179299e6
-0.0049299999999999995,1.2376809036357168,0.000350756450216283,19.2619618160691,0.5712326394663553,-3997.2067109075692,1171.5897224731125,4.1790066155361654e6,3.027663989784578e6
-0.004940000000000001,1.238168653826128,0.0003636646193979269,18.481854356686153,0.5365790450890142,-3581.880201711917,893.3478393883888,2.185544108940494e6,1.9266940534372458e6
-0.00495,1.2384099806347728,0.0003629737397926848,19.83787191713038,0.6004175794478548,-3833.337408680346,1356.2038278238922,7.012844217167496e6,3.8843852855387805e6
-0.00496,1.2382961099030845,0.0003526160640802949,18.554350274666547,0.577450098624945,-4609.514072780387,1228.656881457833,8.193293608215058e6,2.9901588487801035e6
-0.00497,1.238045369270424,0.00036492417042114663,18.904089644293837,0.5251607104980694,-2999.348192717629,870.96394656642,-2.25024125766594e6,1.6431983615505307e6
-0.004980000000000001,1.238384109838527,0.0003575838964722584,18.873650459464184,0.5127915096360776,-2823.567813181111,901.9721672877884,-2.0656656636770903e6,1.9199373595535404e6
-0.004989999999999999,1.2382300965649,0.00035369124615832083,18.568251772143054,0.5220166895407553,-2311.0615956495817,989.8992041474568,1.1275279471744501e6,1.8825250225007143e6
-0.005,1.2388337023534892,0.00036914540956773474,19.669817021693248,0.610000807354041,-4463.31120915205,1532.9202294659967,8.859952550976602e6,5.21356475930201e6


==> anc/Figure-5/d2_L510_rJ0.16.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2390343954295522,0.00036813304826362403,18.959292645182998,0.5356771131097816,2499.457467792806,1152.3825287463303,1.608135586718574e6,3.1934659528442775e6
0.0049900000000000005,-1.2385893067357339,0.0003587381619416503,19.11978974016375,0.5628796471425289,2609.290676596486,1108.2156152315808,3.284556563255583e6,2.386381935564935e6
0.00498,-1.2388801517555863,0.00036358177881324965,19.255558929092718,0.5855417949466312,1444.7769449262282,1048.1655521060345,1.9523682330833809e6,2.534347170584934e6
0.0049700000000000005,-1.238066247495408,0.00036225096663853093,19.519358562909606,0.5313947013365539,3816.6377052634302,1038.6262658719352,736610.4907036973,2.212932321904722e6
0.00496,-1.2383222016436901,0.00033589559339310127,19.4834827104998,0.5713537905036705,3630.7263258083403,1041.1972496889705,2.350148040423513e6,1.992654208359297e6
0.00495,-1.238616036280325,0.0003671946978090667,19.373258344947693,0.545375121756981,2636.7139329816277,1075.4693470850061,1.2221148027220396e6,2.6950224951158916e6
0.00494,-1.2381182329852842,0.00034161910665411147,18.886076779393132,0.5689161163290262,3101.294671102764,1165.8825736361816,5.350944970292164e6,2.89084283895306e6
0.00493,-1.2378058200469466,0.0003547585196978312,19.015578249527454,0.5349307669931491,2906.074352953194,1046.251934690827,1.5006032548141303e6,2.096714397169786e6
0.00492,-1.2373360772383322,0.00036841385815024704,19.605449109219553,0.5417377061009051,4266.784372111729,969.7380105109437,-2.110209159028285e6,2.1415115470721535e6
0.00491,-1.2372960646519822,0.000355180382629183,19.559903054488004,0.5509544089270471,3259.1987174519177,1060.5537373091936,1.6998231855671648e6,2.3015748063919814e6
0.0049,-1.2371024250397031,0.0003471682021928884,19.41734930177051,0.5437139908509974,3168.761105416101,1009.0194597533966,-233325.77313291244,2.2523386021166462e6
0.00489,-1.2369555389138933,0.0003665503284399585,19.91006118458213,0.5664762526827125,4632.34901192681,1256.4667205341736,3.769761133468504e6,3.2301984501563683e6
0.00488,-1.2372420267787014,0.00035713191122675893,19.232925558087736,0.5522465292549427,1871.8157320607102,1064.736008338681,1.8151951665517406e6,2.1598650551204113e6
0.00487,-1.2361913978440868,0.0003694081688211209,19.474209520940715,0.5888671685317123,2840.520060007689,1015.1937972363969,2.766603894101548e6,2.0121557851663972e6
0.00486,-1.2362581508773611,0.0003639993282999288,19.337396656902094,0.5352194704697241,3324.9276098681207,1061.9789160859987,655225.2821557139,2.5857468038853784e6
0.00485,-1.2354441027044005,0.00035928484125060626,19.84184889241486,0.5845497994780343,3050.533089532034,1127.0089812150045,2.138521883944964e6,2.2740913778026653e6
0.00484,-1.2360738200337245,0.00037142073591959384,19.546525876660777,0.5539174559708241,3599.2560781343122,1063.2853746556632,508153.0389700881,2.216152548528713e6
0.00483,-1.2357454150093532,0.0003504523972491531,19.168783663159513,0.5291805468022786,2979.132082413764,963.0011565736758,-441977.53491574276,2.0983645290445834e6
0.0048200000000000005,-1.23557474369622,0.0003606019221349414,19.803334166883364,0.5311055499953775,3488.8770921080563,980.017008927448,-451500.28665598884,2.008790315986167e6
0.00481,-1.2354102619407568,0.0003648075089295703,20.214866904856216,0.5598570147139456,4126.065612587904,1096.6129846178253,887736.2388903422,2.361542822898285e6
0.0048000000000000004,-1.2355528110704943,0.0003510003561806374,19.57917567704847,0.5218238778838992,2944.078676640845,911.7922857550029,-2.3971184781588186e6,1.8856484605633912e6
0.00479,-1.2351557720413229,0.0003657934212066528,19.93579941487072,0.5538591001920704,2096.808285110712,920.5770961861563,-1.8048706326990249e6,1.849180808000503e6
0.00478,-1.235015300551859,0.00037504539993242253,19.66709420278578,0.5483778985110984,2803.5685213429388,1023.1066480343133,1.7370774066401662e6,2.0528693357283473e6
0.00477,-1.2346469627384478,0.00036090004850345596,19.385342536239015,0.5603031168995495,4622.021710194204,1083.7992185254832,4.124193634010049e6,2.3610986027759644e6
0.00476,-1.2352319516683663,0.00034948891230907313,18.510715344167018,0.5362138701535352,1974.3285276972767,899.8193008884019,-520176.184268134,1.6143598424512593e6
0.00475,-1.234095464931603,0.00035321049391223686,19.170342831179493,0.541060654120651,2251.329151158626,1040.489701920726,1.2113996605062063e6,2.4708283191129155e6
0.00474,-1.234057082342715,0.0003617728926721155,20.500045336642437,0.5538297941930488,4140.555546749876,986.25985738108,-3.445097019301885e6,1.8324148070974494e6
0.00473,-1.233626757072521,0.00035802444366727504,20.07226598283186,0.5465561913704835,4395.462742956461,971.8710370085483,-1.7674959597326652e6,1.8363170071772407e6
0.00472,-1.2336137246091439,0.0003770436430990661,20.82590198085258,0.610917060485238,4260.455556717903,1252.6225882633312,2.78387968744292e6,2.813572130080493e6
0.00471,-1.2334166631484582,0.00036683422423772845,20.61220552625942,0.5471775257956749,2134.8933593966794,1057.2363564147593,-4.301255801067706e6,2.0875285776958305e6
0.0047,-1.2331152664319978,0.0003710316946449579,20.45323445070861,0.541308049987277,3297.6489351991563,1036.9049911118598,-3.2982729908759757e6,1.9475136994628194e6
0.00469,-1.2335905825721052,0.000348196265790581,18.770617852181697,0.5438722983011625,2331.404004756689,1077.7393923666527,3.938998319457043e6,2.44804542939754e6
0.00468,-1.233248229135145,0.0003668637191153012,19.44657007484011,0.5292913175943327,3374.0225011181647,953.0374955250221,-1.0191518791929268e6,1.9595481594048538e6
0.0046700000000000005,-1.232749569703639,0.000368097995379901,19.545318214098188,0.5257007471430339,2597.0572738398578,1117.3328438244064,-605673.3975569742,2.6392690217547137e6
0.00466,-1.2329778349790328,0.0003687276169147106,19.509309389612604,0.5664488882786242,3671.78411331959,1094.6125867475437,2.8948677300220607e6,2.4008116629130077e6
0.00465,-1.2316584219104667,0.0003651128353781623,20.49403541410293,0.5868429287336587,3184.503017211398,1127.2711054586123,2.645649511743387e6,2.4212259905650266e6
0.00464,-1.2316941214397645,0.00036796771377360004,20.096381869708217,0.5869037788304045,5124.288959024185,1147.477743228514,1.9445818843757287e6,2.438624658525242e6
0.0046300000000000004,-1.2318530697465877,0.00038556227540323715,21.750525338342268,0.6212489061639477,3605.6943189385947,1314.5763207816697,5.793566615960057e6,2.743007604572039e6
0.00462,-1.2313527764187957,0.0003713420548008833,19.967375320144853,0.5454846719115095,3983.2353060273003,960.5652160441864,-412404.37553712237,1.8490098533590608e6
0.00461,-1.2312376495472217,0.00038272026299747365,20.545463325134286,0.6067993707838117,5081.45729143469,1160.9465603402639,3.838146896465518e6,2.4055337589725233e6
0.0046,-1.2307086458860783,0.0003728941077024998,19.634244514423674,0.5011828922799303,2785.93762895164,950.9818499399323,-3.11335393587807e6,1.983604335657449e6
0.00459,-1.2312423354096336,0.0003743694339802199,19.69459947196567,0.532013048332427,4497.762438779084,950.5959683333556,-2.199749215907412e6,2.0354329317302713e6
0.00458,-1.230630131282465,0.0003765685635710801,20.822671370626413,0.6181317332578863,3100.4023999922883,1159.440929141411,3.0256796044267877e6,2.272117202638412e6
0.00457,-1.2301159177502068,0.0003802394684563671,21.053552914063484,0.6004076645790883,3532.712500713328,1236.5252173900237,3.7645417580708712e6,2.5353815390513227e6
0.00456,-1.2296836232332258,0.00038571978542717363,20.834071454940148,0.5943672290879141,4510.981447870556,1120.2970906115872,-1.1200727977458283e6,2.5216693713878826e6
0.00455,-1.2293762677282247,0.00036226248884006643,19.45156362894358,0.5825251754697038,3557.707411203031,1298.3479576703076,5.384335887352218e6,4.279346005847712e6
0.00454,-1.2297413286269199,0.0003850743169133897,21.157162747592796,0.5822190897783757,3024.200893565289,1147.6443411097684,643033.8111194432,2.347642305534903e6
0.00453,-1.2302153019152255,0.00034927528089268646,19.935800721522458,0.5813625325098811,3956.0547062208443,1177.8715253046246,2.0281378889283128e6,2.9300498986541415e6
0.00452,-1.2292147628056915,0.00036053112796653926,20.664519979954555,0.5941517688644775,3864.5540171160137,1114.8163229324418,1.1541888025575224e6,2.175473432108367e6
0.00451,-1.2291725866284249,0.0003653734318051751,20.65214417391579,0.5765778197107174,3359.5531663979223,979.4831327041555,-1.3451263039115674e6,1.9167417625098317e6
0.0045000000000000005,-1.2290692818065552,0.0003605531809395015,20.857373598157178,0.5918583579234155,3235.587426436269,1029.1656258287746,-1.4545962753936893e6,2.1436322107944707e6
0.00449,-1.2297404409275026,0.00038143967780563846,20.98301277737739,0.6355680972879562,5649.491927515441,1387.66842354973,7.276411035950286e6,3.5633956897137314e6
0.00448,-1.2281959773744884,0.0003820792847968478,20.93474061161766,0.5927657746764842,3980.0667373025344,1136.6877938822033,1.7686528333881681e6,2.4004964986290107e6
0.00447,-1.2286655652122034,0.00037256088991109373,21.03758723769699,0.5632369958377446,2376.7487437130885,1056.8165564250057,-2.32135954033886e6,2.008820967968358e6
0.00446,-1.2280972117995088,0.0003706936411713194,20.597691732567313,0.568433029586669,3153.27643431123,1074.6751963782374,-330927.98289940343,2.1150029401120846e6
0.00445,-1.2282370485814054,0.00038706265362920754,21.144505746746937,0.612257230955779,3620.300012388024,1148.299903601857,3.5811605167157194e6,2.097328660416676e6
0.00444,-1.228083666211065,0.00040134413657526334,21.833139716843935,0.5956010045434604,5336.428796771198,1264.21842098546,910223.0037553671,3.183107114708939e6
0.00443,-1.2277244043339464,0.00037845501285382286,21.34562850813905,0.6059046255156403,4476.0477760169,1355.9966587498168,4.461215587364386e6,3.4547416563083394e6
0.00442,-1.22845265639377,0.00037943649178601537,20.757280666126942,0.5762887317683889,3005.8613678492875,1111.858374049321,-840023.017058038,2.145027008762192e6
0.00441,-1.2277646456774132,0.0003757137648725981,21.02449159092948,0.5608413735033475,3613.1793247461596,1099.069023304261,-2.278991374702771e6,2.5926252941693678e6
0.0044,-1.2274408289147734,0.0003830340316565058,22.001230266973323,0.6098848185216286,3159.77316523826,1168.3506776702784,-1.452608168968647e6,2.5895646955886544e6
0.00439,-1.2270393301776348,0.00038440475026261156,20.91623298456444,0.6393376515191221,5445.377852797072,1410.6275411559632,5.1374668836232275e6,3.796642076951484e6
0.00438,-1.2266905918072346,0.00039481716901534864,21.86022571531379,0.6452592067295879,4886.551868900067,1372.3129895359518,6.818174159397705e6,3.2880488695935276e6
0.00437,-1.225848347764006,0.00037778083813477245,21.430554892991,0.5813084524707653,4722.330437630643,1116.7237684321258,-1.2142277671717973e6,2.2017243469277606e6
0.00436,-1.2265144148257021,0.00035814992910152487,21.335493611948113,0.5614744573378041,3311.7711032547923,999.289503872143,-2.49793405871047e6,1.90155417395227e6
0.00435,-1.2253496810990439,0.00036218398415919915,20.20586137606896,0.5891353482824312,5175.454283413842,1215.8148192641017,2.960636812055121e6,3.140585119725562e6
0.00434,-1.2257859332067544,0.0003770067389121924,21.10148610649594,0.6201926200299338,2975.8977587136283,1152.5661608516941,3.0467194949964946e6,2.580227887810686e6
0.0043300000000000005,-1.225616370614871,0.00038255467981843197,21.27825706330845,0.5867638713257132,5782.747192361139,1168.9090629858338,1.9998974174952542e6,2.3853133071304094e6
0.00432,-1.2249281698613697,0.0003822154512235396,22.139995935949432,0.6504100257501015,5069.7198968115135,1192.941399217669,2.0009669030282048e6,2.5721267674603234e6
0.00431,-1.2250481993090359,0.00036551334998322,20.943943204047425,0.6354978848826128,3975.602001459754,1901.4017404357523,1.2812695156831212e7,8.506704087207656e6
0.0043,-1.2245842399718845,0.0003789640501000687,21.9897319441345,0.611152895453116,4617.233727639552,1232.1999282267768,-1.021667016716242e6,2.8914823868019735e6
0.00429,-1.2241760502573997,0.00039372539663602897,22.56278294933552,0.6355686280046006,3749.869650563155,1293.295367251471,1.3581374390722474e6,3.2289514147985275e6
0.00428,-1.2240457572912578,0.0003816483913527286,21.515007181174006,0.6145553014986609,6062.91355497983,1231.7465941003109,1.0693897040274246e6,2.898547661595105e6
0.00427,-1.2241760985064318,0.00038458038348180125,21.517299533072407,0.62456906350678,4111.613317923598,1245.533137909013,1.6684684379599993e6,3.0914523608688703e6
0.00426,-1.2238205226920496,0.000372349648984742,21.10603018519001,0.5934821228055684,4536.678633377915,1328.6856765424607,3.8517412549945e6,3.0498978978734096e6
0.00425,-1.2243523901361504,0.00039546679108066004,22.764701442028063,0.6406841539585493,5169.746358135905,1312.7078317948324,2.0531303363870166e6,2.698745735145239e6
0.00424,-1.2237485902354668,0.0003639314695575202,20.81397963748528,0.5614479863535228,4530.766367927184,1031.9170192831589,-4.250695990657916e6,1.9819878269518632e6
0.00423,-1.2233445618673364,0.00039089044113254734,22.776321434949818,0.6008472561778861,6673.9299104623215,1286.965384168921,-1.4858387024595079e6,2.9167779331748635e6
0.00422,-1.2231795022252516,0.0003700287768448068,21.195877145676587,0.61172787181108,6239.4975153899895,1191.7274440808778,202300.117067201,2.5361697241549203e6
0.00421,-1.2230425101951268,0.00037666459414553894,22.546950965053743,0.6584353037086376,3667.94370474528,1389.6924540164946,3.8914192719658045e6,3.6963673451452577e6
0.0042,-1.2227487953517466,0.0004017917964798732,22.250140588968335,0.6314994849090583,4277.005486844135,1351.0673565685827,4.866652447038365e6,3.0771933613866903e6
0.00419,-1.2223901618656112,0.00038548129139085244,23.60654800530386,0.6658200931716989,6455.493447081967,1514.9475968486045,1.8484356469183357e6,3.896118727878574e6
0.00418,-1.2222944897683343,0.000398084103101181,23.12536535597136,0.6562448627897034,4589.144608518034,1275.930495779212,-846996.3684075437,2.842970777110946e6
0.00417,-1.2223798471962752,0.0004060394069995588,22.602859519515945,0.6112840879498309,2445.8661699106838,1196.8580380318012,-1.2715842640208807e6,2.938250166095865e6
0.0041600000000000005,-1.2213058482237402,0.0003728648414141365,22.278976281761647,0.6283303496995867,4388.252183550802,1283.307817702481,40642.37900415597,3.1730930971216294e6
0.00415,-1.222241668861423,0.000385422106273158,21.643495479448625,0.58885131094977,1256.7267933789246,1189.6119537767572,-187640.24479307284,2.3951462365497416e6
0.0041400000000000005,-1.2217588758253426,0.0003858742081202749,22.395584143700827,0.6467213099362948,3860.4633019418743,1291.5612285926954,1.759849808277226e6,3.234550093610047e6
0.00413,-1.2215301913617505,0.00038459349564563106,21.787969508674404,0.5909066950683388,3808.5221183763065,1199.4962830525,-2.0019815409672244e6,2.543165345108532e6
0.00412,-1.2209595036743817,0.00039626063858778324,22.492018707743185,0.6061552133504042,6418.675771234122,1282.977603894682,582686.4402596117,3.1669617960512224e6
0.00411,-1.221311761784108,0.00038436838773225717,22.590993336960583,0.6384583814711535,6626.504248342666,1336.9450746502766,3.4342253555925777e6,2.992565348212883e6
0.0041,-1.2200110676575222,0.0003949102865441151,23.22146392672152,0.6470397623226479,3086.3880754394404,1225.4267127024739,-1.2442607903039532e6,2.6408098723410843e6
0.00409,-1.2197504660284355,0.00038736704952070634,22.441390286164584,0.6343696235744546,4220.789223192785,1288.6002855517681,2.4791454773300574e6,2.898492788144793e6
0.00408,-1.2202454407561638,0.00037408516255506963,22.38911068217593,0.620841564056332,6137.748565638564,1410.958735773041,2.2695777579858787e6,3.2511655335183833e6
0.00407,-1.2199391899748064,0.00038354488509588307,22.648691392574424,0.6837803995674642,6482.0893011347525,1822.9343788533124,1.170127728134577e7,5.740826419342934e6
0.00406,-1.2190504279958754,0.0003948218533331827,23.285479490647443,0.653352532429395,2923.168691657992,1206.1996827182056,-2.1692241021570726e6,2.5378142913305587e6
0.00405,-1.2187309301474905,0.0003805711832925905,21.43244686171531,0.6051129086134736,5176.03214830834,1230.0310820177885,2.458342016263936e6,2.9392095329170055e6
0.00404,-1.2186825231130594,0.00039229581668832815,23.57123748313399,0.692306764174726,6068.587215670038,1570.2407919764335,4.431817637452891e6,3.825666808970489e6
0.004030000000000001,-1.21922267562263,0.0003770520060781392,21.476571564335448,0.6182949166001029,3173.2548997054896,1234.1409108361368,3.386458743719283e6,2.9344539659578963e6
0.00402,-1.2180170859495991,0.0003696409418046831,21.640559107478726,0.6183170071131581,2128.6711748890543,1216.2285825616532,2.4944783476841347e6,2.5480112408515364e6
0.00401,-1.218259113192998,0.00038119788629004066,22.000916174315133,0.6404391062590644,5087.413554195405,1355.12776347831,6.444210968881569e6,3.3944724648038335e6
0.004,-1.2180777482217233,0.0004020838953565939,23.71049833975528,0.6394503400469952,5202.049832115117,1349.2629156108635,2.4509523325880957e6,2.9484770342355566e6
0.0039900000000000005,-1.2185268803469835,0.00038866880891607464,23.143503183660222,0.6658223159260755,3836.6221578816817,1427.1647428622036,354449.0635471957,4.2440869569615675e6
0.00398,-1.2179074438870332,0.0004150957266896106,23.793207602729847,0.6932407781956587,4937.227464842482,1471.181953684912,4.571099009824519e6,3.4832123580034976e6
0.00397,-1.217019779473135,0.00039052074354192225,22.80307543721306,0.67370643696942,6755.178877704482,1476.9298938317925,5.131872425878107e6,3.694607282465062e6
0.00396,-1.2168366346274369,0.00038405899999330095,22.92865388402319,0.6455609713743677,6508.188630464695,1449.4861936693935,2.8581824658806454e6,4.0764693800371103e6
0.00395,-1.217118758936976,0.0003997739614104544,24.543237057850728,0.6974293411134013,7727.422977642698,1713.7470954178527,3.5877877335278406e6,5.741686641253582e6
0.00394,-1.217079796864797,0.0003874137643101387,23.483907382750303,0.6422632831769692,5447.336956151223,1369.0131159018952,-1.126778810678465e6,3.0878476403260864e6
0.00393,-1.2171824721430675,0.0003862434737975435,22.340618545886485,0.5994627002094672,4611.620241092436,1203.328465615728,-4.960972614002099e6,3.054788239173496e6
0.00392,-1.216225954856488,0.0004140002230528663,23.295512214895837,0.669355778274201,4536.902278118275,1646.3432680161084,8.0802786468091e6,5.077227741200815e6
0.00391,-1.2163244570094973,0.0003927960962227536,23.509788917570713,0.6591218604847061,5453.03812951257,1371.029660007891,2.285247729917191e6,3.3040066422336968e6
0.0039,-1.2157650062576617,0.0004000609540524972,24.88483499519601,0.679448096659549,5644.8489252008485,1368.4320732007475,-3.4399438213788997e6,3.1325117076549307e6
0.0038900000000000002,-1.2155318692553543,0.000402772807804115,23.788512805527226,0.6842645677984526,6140.777980340584,1522.5352851538091,3.477923297233131e6,3.4321300544859543e6
0.0038799999999999998,-1.2152168785358475,0.0003997966528527102,23.712414567897866,0.6856542137986033,6268.149413962356,1452.9273211817442,1.1753831469702106e6,3.4717139636939797e6
0.00387,-1.2152149667362582,0.000384017600534444,22.344100047606833,0.5985558189927843,4430.717379766341,1136.7589190816534,-4.216231616277112e6,2.4163447575207995e6
0.0038599999999999997,-1.2145226092089458,0.0004016807127527237,23.88438506157718,0.657916988758398,4912.709680862041,1408.8928419335548,-1.799053103597721e6,3.6693639199910024e6
0.00385,-1.2149181884148956,0.0003794642040103972,22.881745294052585,0.6746297448871728,4846.331924460879,1664.618544173085,9.28320639744114e6,5.700691222621591e6
0.00384,-1.2146384300831288,0.0003972336753576849,24.244993890824926,0.7031611669385884,8497.198768907461,1665.011609400826,8.332410656877406e6,4.1364575743490863e6
0.00383,-1.2150637559173023,0.0004003661278092247,22.07862076050362,0.633138477878308,5783.652293512894,1348.0194458230594,4.487800331407799e6,3.006146747150785e6
0.0038200000000000005,-1.2140806103058175,0.00038049435982457817,22.427952187116162,0.6320186381962943,5323.867175846026,1337.4956907346607,-536514.0713052878,2.7214867118851542e6
0.00381,-1.2136646667129847,0.0004035229635767064,23.441702822281318,0.6341234255799918,5601.881051820388,1340.3966512698064,-1.4638739785519342e6,2.8005607259633727e6
0.0038000000000000004,-1.2127592592582122,0.00040050396397587864,24.7187214968755,0.6886866382429128,4570.829516663722,1476.2574435345236,-2.55363112116796e6,3.5111234609986385e6
0.00379,-1.2125992036542241,0.000398808881590125,23.183190429390514,0.603308358212103,5460.311462190435,1402.7617742238906,1.0030470160139567e6,3.6171879144220506e6
0.0037800000000000004,-1.2131020372394181,0.00040433495973840665,23.998258576716257,0.7040391230761025,7048.62969294308,1560.4771483982563,8.030426436328848e6,3.93699768881891e6
0.00377,-1.2126122362447274,0.00039892841323263187,23.711296648664824,0.6343223751949315,5125.747597964264,1163.925846595567,-4.4820238033233415e6,2.5303868354376038e6
0.0037600000000000003,-1.2125753634609477,0.0004023022635568327,22.89279543670839,0.6982866058808865,4569.893888337491,2004.0955658483992,8.191239358424565e6,8.749440667464642e6
0.00375,-1.212294909935472,0.0003863001007802417,24.628148683149046,0.7284134447448859,9340.488845807959,1850.3001321951324,1.0724658915477516e7,5.521633012668821e6
0.0037400000000000003,-1.2122684771336854,0.000383815457006871,24.243812047943894,0.6954419630785507,5036.424837880411,1511.1036769311688,3.400773306406372e6,4.1337619962876267e6
0.00373,-1.2114514764464712,0.00040672527297758366,23.888930250064895,0.6773575549410061,6798.551996332443,1491.6703116179615,1.298349882823423e6,3.850492017162961e6
0.00372,-1.2113015550975286,0.0004036620464087503,24.459922067572037,0.6891333562532027,5361.372083925444,1319.4479551011136,449100.433658019,2.7758564967904733e6
0.0037099999999999998,-1.211286545767208,0.0004176940169658574,25.59571292747166,0.7007816159780245,3318.9093837179744,1323.435274273308,-4.705067612643602e6,3.061159615831713e6
0.0037,-1.2121932701440206,0.0004057087377640406,24.40150949828502,0.68479802602305,5044.564170088245,1413.334517601649,2.250019403340077e6,3.3841415181381064e6
0.00369,-1.211038323810515,0.00038507749954648355,24.10499695756888,0.6889492412081184,3104.956297566161,1381.110040472651,1.879798587063087e6,3.327038108810808e6
0.00368,-1.2102418697231392,0.00040097188736657634,24.781109483536245,0.7313681573861281,3987.130444596122,1589.121838252582,6.4228434576857155e6,3.838132296168397e6
0.00367,-1.2098875102419775,0.0003883233959336548,22.93599830002691,0.6370226874811337,4203.059073985135,1223.205590629832,576118.3466472484,2.5148267065356486e6
0.00366,-1.2098211869076931,0.00043500192314095123,25.721072748228302,0.7562190852343015,6599.401403184516,1811.8397690022002,6.654356255796354e6,5.487453940044255e6
0.00365,-1.2102866656825237,0.0003857316330801421,24.13191343690469,0.7033552519556547,5842.641551541969,1529.7938786732811,6.567861480267075e6,3.7435831655722936e6
0.00364,-1.2097779096053856,0.0004125144805169061,24.876663613955095,0.6939935459171922,5472.1338011600055,1483.3779781532396,1.9030745498555582e6,3.420887690751209e6
0.00363,-1.2092314212026685,0.0004126069781744003,25.643650181565803,0.7310698954038615,5284.375885903882,1673.8094610860642,4.942839441958492e6,4.824672947148789e6
0.00362,-1.208690751965254,0.0004181978588236062,26.376874879819212,0.7975796567054869,6298.525299850098,2096.3551910779,1.1404340237831661e7,8.917389577601355e6
0.00361,-1.209206612995576,0.0004125518801506934,25.377689758233114,0.6874345072170456,7462.751074785626,1484.2258521716237,-3.6974565838005333e6,3.7793024225217993e6
0.0036,-1.207521055395491,0.00042597087635839646,25.4760427241912,0.6922564897540776,3617.04726475612,1479.9491410319583,-2.61243236980584e6,3.2505403477692115e6
0.0035900000000000003,-1.20797997419699,0.0004167702271093509,26.417161713473494,0.6977433283799039,5523.1990022584005,1575.8224781713632,-1.8724971853818425e6,4.148198265229157e6
0.0035800000000000003,-1.2081982772663202,0.0004007625671887989,25.49338933939846,0.730725551911354,5346.369039658768,1779.5605858093354,5.727243052307019e6,4.644020507742572e6
0.0035700000000000003,-1.2077994283857074,0.000416346794486203,25.73168585489063,0.7725157788515471,4209.513428781083,1529.3727760747447,1.521465556360451e6,3.514683191139422e6
0.0035600000000000002,-1.2075364984415204,0.00041221138239879227,24.733585644460838,0.6936987073091134,6055.95599701412,1531.7738871481415,2.583274809581569e6,4.235823142465412e6
0.00355,-1.2073116980552876,0.0004054718981136523,24.949483542260374,0.6719624595909643,4305.514733101202,1573.7929847921118,1.234117985346936e6,4.211939963706822e6
0.00354,-1.2071340910166306,0.00039739882357686483,24.42574375843051,0.7002193062575481,3249.4804545179672,1440.9624373675717,-2.458045990603129e6,3.4337233655221937e6
0.00353,-1.2061904063692714,0.00040732464612507063,26.594359605633834,0.7509286959788372,6390.79271368693,1628.430026829125,-490052.034012123,4.0116936806588355e6
0.00352,-1.2061741456883832,0.0004063385884805705,26.91684459746174,0.7850680105274102,6619.432608106346,1786.94698855441,5.73533694222279e6,4.223647974560241e6
0.00351,-1.2060709646443843,0.0004244471785733609,27.022288018213438,0.7948634683293722,10538.348282750869,1720.7633318381656,8.735932118633714e6,3.9421471182777476e6
0.0035,-1.205564867546304,0.00041054676767105365,27.068336189030223,0.7703032519061015,9516.72638946377,1711.5754954029012,2.087623067117345e6,4.306970834949487e6
0.00349,-1.2059416393779083,0.0003969493230401879,24.94442553194387,0.6838987392952303,4356.416496299924,1425.426207915118,-3.6872207838013913e6,3.4519191665708125e6
0.00348,-1.2057091586743587,0.00040607074204933866,24.472696017110135,0.6901698322608686,4018.554708279324,1381.6361706351704,-621848.9796571992,3.008795406517207e6
0.00347,-1.205314310024307,0.00040714700728416005,25.293209776681643,0.6998882593380623,4012.341694040116,1357.6161279091828,-2.39516261899362e6,2.9411404283882123e6
0.00346,-1.20457150681315,0.0004338477745683079,26.388634903647,0.8112718549287151,8875.510767523436,1991.6087845787797,7.396794859299367e6,6.465295468522492e6
0.00345,-1.2048390060299132,0.00041255472812286184,25.73045868592142,0.7264041777111101,4150.551780262454,1603.7659572932666,810622.678095964,4.741102782141665e6
0.0034400000000000003,-1.2043830690863133,0.00041739070028766245,26.52724110756056,0.7432544382018791,8401.53347307785,1885.4239949182193,5.47515238399592e6,5.598770815074053e6
0.00343,-1.204166469268199,0.00043828802860399965,27.488993010390157,0.7979650370895455,4814.57564280396,1678.6549400437796,2.3349282934077256e6,4.135635442679487e6
0.0034200000000000003,-1.2040335692046686,0.00041256907241551396,25.709052005325987,0.6872490221003544,4481.163118428634,1479.4909858939648,-1.4677809001441868e6,2.972846825973248e6
0.00341,-1.2033038472844808,0.00042496407625628254,26.526291158281392,0.7527813638127208,3203.7505657645784,1987.9809548566705,7.090956876874534e6,6.503498107523535e6
0.0034000000000000002,-1.2037469446372198,0.00042996378696680585,25.51535727185327,0.741268610598084,5418.757967527413,1859.6066138215558,6.31529832252374e6,6.5835348923631115e6
0.00339,-1.2037343584296274,0.00042598182714753316,25.470092064410338,0.7078826008538537,5635.0497533725265,1657.761912117737,-219452.95729107983,4.555044021294766e6
0.00338,-1.20249562140391,0.0004320484623455692,26.884906378715222,0.7439950672742784,6202.360790444351,1601.332325469852,1.0305901241456013e6,3.4390257901017675e6
0.0033699999999999997,-1.202077053750753,0.00041965038304411794,26.399499215921963,0.7193776850003207,6278.492888100924,1514.8168129497608,128072.11689720274,3.6487386271212148e6
0.00336,-1.2017164502870712,0.00041260421569999585,25.51207000388204,0.7845035733008899,6111.650185130111,1781.3366450812603,1.296179504392789e7,4.652172716498723e6
0.0033499999999999997,-1.201792490330033,0.0004072549777921718,25.494786937990522,0.7198775260792409,6948.815331604551,1697.1645682135763,7.816921470555217e6,4.200245309940684e6
0.00334,-1.202330244286567,0.00041627523796830166,26.50988107832977,0.7463140759090671,4880.688976213804,1687.8336983574825,2.4084330508876736e6,4.850773937744034e6
0.0033300000000000005,-1.2017800344054825,0.00041606566656580556,25.991134994608824,0.7107825056815533,4912.080655358006,1454.9240155856935,-6.308268419526871e6,2.951185997469526e6
0.00332,-1.2017152848713182,0.00042590027883164413,26.611190080857522,0.7539936646682082,7892.9584876940635,1608.4088594127566,115035.42234141221,4.1625995624638055e6
0.0033100000000000004,-1.2006718947287265,0.00044109505697048314,28.404546401634125,0.7481849384988528,10694.571202545163,1727.7097542023253,-1.773453465958775e6,4.2730580280746985e6
0.0033,-1.2003876716575348,0.0004069476704647049,26.27142041073763,0.7310107144340046,6729.197807809868,1493.1486775140104,-3.014570768195964e6,3.5109540462418464e6
0.0032900000000000004,-1.2004799588052877,0.00043119227536822746,25.990399949304397,0.7650663483358494,7271.097725839123,1863.444092269734,9.154710388282606e6,5.323175817903312e6
0.00328,-1.200361565619758,0.0004292659949100225,27.258685370146743,0.7720420235281508,7223.9008523356715,1765.4535003043895,1.0688265115506737e6,4.7598679418317005e6
0.0032700000000000003,-1.2002392787557394,0.00042913336389937217,27.813477355627768,0.8374530217443763,8938.603373894543,1964.686388516368,6.545595183206492e6,5.22494172916458e6
0.00326,-1.2001191254591865,0.00041824148401472757,26.66840997589332,0.7811792062098105,7550.131283066771,2043.7755041290134,1.0029793018670894e7,6.50552459598614e6
0.0032500000000000003,-1.1997058462197512,0.0004032299996724922,27.164508478073525,0.7826900502870753,4376.427105204073,1746.878171627239,610462.5553706618,4.805920388288552e6
0.00324,-1.1996132512042963,0.00043471604094596816,26.51413223222535,0.7342476378267037,6999.011716969976,1653.341673193827,1.9278803166066285e6,3.7621189219958414e6
0.0032300000000000002,-1.198667449628835,0.0004317651818525756,27.083536892807498,0.784582218422843,7332.575460063584,2015.526269542876,9.42697531649623e6,6.339303208612516e6
0.0032199999999999998,-1.198914320803822,0.0004349222044931869,26.97098687976876,0.7729114381752705,5514.257466138246,1780.5445778966732,-1.1619043194670856e6,4.968658947891089e6
0.00321,-1.1987410454406278,0.00041169383864900634,26.565043452411214,0.7470299994083427,5489.445502209874,1721.0228502309506,1.901204754180366e6,5.003689130568539e6
0.0032,-1.1982349506430454,0.0004182075026155616,27.197312124362725,0.7743122405883379,5546.736099541066,1870.8687232445836,2.9236135781342387e6,5.4649236583290445e6
0.00319,-1.1977937294663679,0.0004503365576863042,28.394789567272085,0.7880434878047938,7238.606816695963,1811.0478183965834,335089.09082290006,5.075027014340075e6
0.00318,-1.1975724183236234,0.00041732447863402565,27.537081291317183,0.7508963816497055,6875.663423619746,1802.8356920596382,-822565.0028748752,5.062741770252761e6
0.00317,-1.197302991068015,0.00043853146465839453,28.528122368950434,0.8125816457847196,5943.420851335977,1890.391140129738,2.462984755588599e6,4.924225311094693e6
0.00316,-1.1972377516153947,0.0004468992856941911,28.661787540797913,0.81871085183115,10337.46195975316,2169.501300721817,4.1765736333621354e6,7.127386817829609e6
0.00315,-1.1969016978517024,0.0004347102146630073,28.74170664230002,0.8324164683834899,9616.123321985271,1930.0412622866913,3.86346688543109e6,5.315592612168926e6
0.00314,-1.196357714186184,0.00041347879414237,28.44799966376372,0.8248528297073235,7618.247933286953,2301.7002699729246,1.2103018194676695e7,9.491238211340036e6
0.00313,-1.1965163601820807,0.00042822826492760395,27.761038991189274,0.8293269046646276,5621.352752118949,2082.297333591633,8.150500381813788e6,6.41367618589014e6
0.00312,-1.1960038304471794,0.00044559636460281775,28.12357526637266,0.8358741826600236,7980.535533755547,2152.2410003233545,1.0718203478575492e7,7.633122131540603e6
0.00311,-1.1954218447857083,0.0004443664310283231,28.57097931988303,0.8093514793780859,11220.405455302041,1852.370187608942,4.31091105017195e6,4.716660228537644e6
0.0031,-1.195930968615079,0.0004364561924350136,27.915069096841282,0.7460255453306621,7047.696630885438,1655.6402364283913,-3.0432790655951323e6,4.598424063560901e6
0.00309,-1.1954885150789027,0.0004504207228279563,28.619684794837514,0.8144051586973643,8669.604098509437,1721.523200142732,244129.95794333634,4.03455816778985e6
0.0030800000000000003,-1.1953920687868274,0.00046032143882386117,29.519813369529512,0.8665281730536609,11956.412010249678,2174.4021644666977,8.647617998804417e6,7.229132966087134e6
0.0030700000000000002,-1.1949366250246372,0.00045253135414042146,29.62700674363096,0.8649921059602985,6644.787590604288,2206.072252784571,1.0362762118263787e7,6.055687704232432e6
0.0030600000000000002,-1.1942502520371168,0.0004377302837431068,28.360297213535635,0.846879296223521,6149.335027251059,2019.0298175983885,8.497714148716297e6,6.302382945452966e6
0.00305,-1.193816917084967,0.0004432406886268801,28.814965235592215,0.8159053441819226,8367.308377667126,1809.063228064611,-2.376999245187264e6,4.519211013678231e6
0.00304,-1.193224769162412,0.0004273142869741629,28.83650729394008,0.8165077171603583,9100.698586341196,2064.8281555975295,6.25998044501207e6,5.256787622704686e6
0.00303,-1.1933339098816906,0.0004335147621337779,28.305370843219894,0.7911432922613394,7109.792493002401,1772.143715146128,-2.2149069552103593e6,4.27626504538518e6
0.00302,-1.19259597438621,0.00043267237330026645,29.49979754102638,0.8515579731313381,6985.303838318933,1858.6377615888366,-37169.026840135506,4.79596873324359e6
0.00301,-1.191774045768411,0.00043739923687730796,29.224488001237177,0.8684375170629252,6682.033219182087,2026.836078139208,3.8561814320866056e6,6.262667952108166e6
0.003,-1.1921598601731265,0.00043333685325155024,29.236714613354785,0.7957398480513175,6352.021003441557,1775.4368232319755,-4.151918432005211e6,4.331505569505693e6
0.00299,-1.1917839323506114,0.00043604213692810713,29.46453880476655,0.811076574348177,10527.386948071698,1991.1618673404807,-20559.24833534614,6.161714468375266e6
0.00298,-1.1910625351473987,0.00040744209315131055,29.02926128652112,0.9005161422827687,7839.636984654219,2331.066310651972,1.3635920864056665e7,7.116415041757724e6
0.00297,-1.1917578284077468,0.00044528392842206724,29.368061060899194,0.8268089611703555,6981.503534386226,1776.4713212937731,-1.4604855459889732e6,4.031947919360774e6
0.00296,-1.1911940158104128,0.0004522823084630008,30.949474825801282,0.9318509145237291,8060.819173638929,2632.195201896517,1.892854561967364e7,9.401058412156494e6
0.0029500000000000004,-1.191511339448699,0.0004347858778772554,29.29530002789052,0.806813752713411,6508.125415223659,1891.8337807676314,-1.2645601367313545e6,5.629818820466282e6
0.00294,-1.1907490576841917,0.0004613604738475004,30.19308501202919,0.8091693568251078,7500.123499333888,1899.939137622601,-5.346635226078338e6,4.953800445550719e6
0.0029300000000000003,-1.1907782439483512,0.0004526966044092731,30.597958648914286,0.8929976006787912,11209.463463613876,2056.2806668346557,3.4590927045705887e6,5.250690638647312e6
0.00292,-1.1898485113904003,0.0004603528338166081,30.90575096016768,0.8966941908042785,9968.187987850035,1982.4209374693255,1.389234193480111e6,5.163406854255818e6
0.0029100000000000003,-1.189402590738595,0.00045794422462141896,31.963256487114737,0.8971718420734663,10074.414738737125,2069.185106758841,-2.6426816392893824e6,5.374101251437216e6
0.0029,-1.1887299738300845,0.0004622186731366484,31.152770337612388,0.9606052876031703,9253.128733619893,2849.012974275863,2.076384324063521e7,1.1129399999545995e7
0.00289,-1.1881344558433393,0.0004561582430395689,31.446013209314938,0.8849574374703557,6947.221093012093,2362.708614748445,8.309985599071964e6,6.435939128894784e6
0.00288,-1.18857925274757,0.00042990183590233075,28.86314417152059,0.7864173963533959,8967.51445308534,1794.3902839754328,-597656.7291122598,4.77231666385804e6
0.00287,-1.188510305407752,0.00043217006613104146,30.67264019661236,0.8733885767270887,9343.86120135038,2311.2998356330436,1.4572863220473453e7,7.6963801720365845e6
0.00286,-1.1880419225580807,0.0004590716052650781,31.409042067636385,0.9312526693103624,10188.3980826594,2450.295711284043,6.175932491552723e6,7.926644958986711e6
0.00285,-1.1882487016792695,0.00045378822498525,31.388947025938226,0.8795988854846801,9615.420136737017,1831.6822975489001,-7.364318344491466e6,4.664584008962491e6
0.00284,-1.1874080109686598,0.00043862232504470063,29.698049226615655,0.8459716288196751,9174.35957359585,2291.6742282534733,7.412277157488212e6,7.889057185013335e6
0.00283,-1.1871334454886864,0.00045997276104608944,30.877612135893763,0.8971196528380863,9579.56843057761,2270.778816965354,6.369078091365666e6,6.882307253181787e6
0.00282,-1.1867267257029963,0.0004356106701589016,30.07045000221713,0.8670051620794395,7989.0618376002385,1936.0403682643448,2.833019911269194e6,5.050093674712853e6
0.00281,-1.1865798631875064,0.0004642902810650127,31.285093832445156,0.9432037006293847,14400.964384906369,2726.8481363512647,1.740933172660527e7,1.0136370660993423e7
0.0028,-1.1869937830440147,0.0004839894733930193,31.48266397008719,0.9207271461348503,12129.253732594176,2433.325825888813,1.279923893423352e7,6.80581459772247e6
0.00279,-1.1861195664305924,0.00046275350857827936,31.58507368137479,0.9047845683188325,8916.092461321061,2348.4808979316526,6.313487821649237e6,7.705482927828531e6
0.00278,-1.1857702877857177,0.0004436611049963928,31.48319900030116,0.9120523752387302,9687.874625885826,2253.3271269284824,8.605040586587446e6,6.197236988437804e6
0.0027700000000000003,-1.1854813562356457,0.00045883288858887593,31.633138420046755,0.9094430540096844,13085.233473792858,2143.5284276633242,1.7004180683040333e6,6.282875397693384e6
0.00276,-1.1857756263327508,0.00046358666279472507,31.75924743976147,0.9525421867764094,11836.176719193063,2524.423192743147,7.462498456239387e6,9.979288547104135e6
0.0027500000000000003,-1.1848867125085538,0.00044898153712746137,29.98929254096188,0.8068219776588558,5676.771527364755,1892.9379523355565,-580005.6740863733,4.781257085944951e6
0.00274,-1.184281235768265,0.0004437154374356376,30.81876252144319,0.8698426415419344,6439.0370676309485,2208.2174105045556,6.429548238467446e6,6.108797370932882e6
0.0027300000000000002,-1.1838549964741472,0.0004681741808297195,31.051591792755673,0.8776682959993504,8983.391248171063,2425.3162511232877,1.0135119400644405e7,7.742939303824896e6
0.0027199999999999998,-1.183799866619985,0.00046990435236167775,34.24010973170678,1.002730236954623,17156.008399415325,2441.289751375262,9.454137778964337e6,6.746708511670114e6
0.00271,-1.1839568293021998,0.0004635984862632327,30.283334653231933,0.8570011639434935,12450.194063220737,2166.6684319061646,1.1333551652929673e7,6.201712665152865e6
0.0026999999999999997,-1.1827174432237597,0.00046414279983884464,30.483334660760157,0.9204260738195768,12822.5665780942,2806.295292282641,1.6846729781734083e7,1.2239755193498755e7
0.00269,-1.1829829608570128,0.0004565989393512979,31.593526148262477,0.8779895019444425,10122.194084960174,2338.4392719864168,5.84501167123372e6,7.137694227152379e6
0.00268,-1.18221537047277,0.000461278837031691,32.17174559800951,0.9155726320144555,10284.777964234376,2220.386746600829,3.9964611455840296e6,5.80250225242049e6
0.00267,-1.1824576146556502,0.0004591367995468851,31.946929208822972,0.9469914191301041,10780.408402760762,2572.336675837637,1.0368122404042074e7,8.2742599777155295e6
0.00266,-1.1822641598172332,0.00046442675300526485,31.791929510836578,0.9141107646598654,9393.437779352294,2165.3066495950666,4.16692656378474e6,5.7785504668386765e6
0.00265,-1.1811634270285694,0.0004759437796923565,34.33306042237358,0.9849309758595465,12553.837890538538,2504.9040135523387,5.8836749264882915e6,7.862814621040951e6
0.0026400000000000004,-1.181483135752007,0.00046997094207567827,32.41428642917565,0.9457736387622729,9902.139511128475,2767.423996033316,1.3005237453857819e7,9.570300839271657e6
0.00263,-1.1805341905098352,0.00046551278831940575,32.215636035184666,0.8881798990847328,9898.938260520097,2221.8568494361407,459676.8432073953,5.886328021103277e6
0.0026200000000000004,-1.1802212772778544,0.00047061127227011266,34.14493207676493,1.0562348309992775,10220.986171780958,3190.9064543334316,2.533061745916569e7,1.2518811449305475e7
0.00261,-1.1796849875412725,0.00047527677554198063,34.06620557038885,1.0440861440920983,10650.637776971298,3006.7540528563127,1.8373079263925485e7,1.2144730979414145e7
0.0026000000000000003,-1.179690379290243,0.0004730158901953173,33.50236883617492,0.939248531514325,10143.078844712669,2341.3938080120993,486877.57830798405,6.3631039155152505e6
0.00259,-1.1790652676862363,0.0004909015531989283,33.833500031360536,0.9849141836729255,13078.722274906935,2392.7677909395256,8.237680490294408e6,6.163845909137848e6
0.0025800000000000003,-1.1787577062353944,0.00047123024723398535,33.74475634998139,1.0326308277247198,10675.815161274606,2864.9364334642582,2.034984357780467e7,9.899411848886289e6
0.00257,-1.1783906549961192,0.0004770024585367082,34.472082943409866,1.0393829777350911,17878.52783584784,3515.9831134697934,4.080773009555959e7,1.2991307896498198e7
0.00256,-1.1778832132547028,0.0004698663880442367,33.695285929532886,0.9754793810955303,10246.085702610073,2863.185195697566,5.741406486622322e6,1.1706373911112616e7
0.0025499999999999997,-1.178340235237077,0.0004849126497664914,34.92182006186133,0.9740205504620488,14930.007351834889,2753.582767147934,1.0275110668811219e7,9.443915401407098e6
0.00254,-1.17802656540827,0.0004753634228242141,33.55614151901078,0.97258710309357,12956.853016545823,2346.6892755526214,7.493956774850586e6,6.34594049578792e6
0.0025299999999999997,-1.1771773140405253,0.0004584655184226714,33.35467626039799,0.943688850828474,10956.72037429853,2271.301066968174,-796454.4255924021,6.515099350746824e6
0.00252,-1.1769570516324606,0.00046811292313085644,33.45912021785156,0.9056485547499331,9535.928426463126,2495.9325445834706,1.1168863953822306e6,7.8140239550047135e6
0.00251,-1.1767635515006685,0.00047860242252927,32.97915964540415,0.9520584986825755,8544.677425854476,2208.0270991734114,1.4059004726442902e6,5.667038752553128e6
0.0025,-1.1764453391889904,0.00045584158473717753,33.6586275131535,1.0074452255921391,12027.140261649398,2965.115088969673,1.1346949227746582e7,1.0404795182663336e7
0.00249,-1.1755246943040973,0.00046744975070438216,34.27387189010558,0.9567275102062038,11951.65949544771,2555.140603771638,70113.05254361175,8.012077759683205e6
0.00248,-1.17567247750482,0.00047739586817115105,34.440317675405296,0.9562731491321675,12718.394668356543,2486.6286630472823,284970.0662228572,5.933501262253261e6
0.00247,-1.1748243437208559,0.0004719884670289353,34.636622681193735,0.9612345498727287,11089.800662356276,2424.7838570706886,-1.2387488933504657e6,6.397385634094283e6
0.00246,-1.1745636704318805,0.0004736458654200934,35.571365166673104,1.0239949056468858,11245.45818898133,2553.9838054414727,1.0499709786277523e7,7.850270205569689e6
0.00245,-1.1742601356861053,0.0005013180304682585,37.90467593221521,1.1628460286647362,17721.988326710227,3659.0769781501435,3.1321846421558965e7,1.2572384104046464e7
0.00244,-1.1742666451525738,0.0004972611838664892,34.8733615706237,1.0554636908671553,11699.528714963397,3130.866813961983,2.8791134841381658e7,1.0578454899606857e7
0.0024300000000000003,-1.1748465148383045,0.0004874931639721807,35.304863712165904,1.0867225818103137,12409.367135845025,2899.1975245312315,1.652181710186979e7,9.389995643763086e6
0.00242,-1.1731706793298922,0.00048476201621728323,36.05390787540397,1.0026972153068439,9773.055993869652,2422.8325120418135,-1.4238315142707801e6,6.041040067687369e6
0.0024100000000000002,-1.1728522184156327,0.0004803910827479262,36.523301027964614,1.1407681503662739,17405.658570830976,3270.380983504815,2.9695680954597656e7,9.965932615958707e6
0.0024000000000000002,-1.1730062088637123,0.0004920540260314806,37.04703587131637,1.061207989527241,16262.697549688923,2818.7310469863187,1.0145815739899898e7,8.514997759644581e6
0.00239,-1.1729283718175896,0.0004892334421111121,34.24407674738292,1.0026736701070698,12678.799443244718,2551.5428145210967,7.351762417002673e6,8.441086776958263e6
0.00238,-1.1723263667832167,0.00047384503183135827,35.28058071046418,1.095411068285413,14490.48543573113,3517.9289191401704,3.7131005468337424e7,1.5837172542329159e7
0.00237,-1.1726867475802538,0.00048429295401276635,35.309289605793204,1.0498521264934233,13112.55531589215,2988.1896480057844,1.5566403379282821e7,1.107844048330341e7
0.00236,-1.1715116839877597,0.0005107153778758004,37.10312895387001,1.0770812445363271,11381.754149538241,3011.9501450583907,1.5763454149163036e7,1.069756646743105e7
0.00235,-1.171206867915757,0.00048366228046434635,36.047774935876014,0.9606379346243059,11172.46945441935,2252.087844873053,-9.645582449664537e6,5.979829194034655e6
0.00234,-1.1697629404243917,0.00047893160227387345,36.10143088707445,1.0113537470378229,13290.85668857311,3006.4003791059267,1.6232120945392773e7,1.1570441120400721e7
0.00233,-1.1703512214909795,0.0004772326364491015,35.077989790282714,1.0027038460589264,12300.903169068093,2507.5235032253304,8.451462168185411e6,7.050992866969793e6
0.00232,-1.1691752382408904,0.00047320119360217793,34.22515670409616,1.0075170295210825,12479.554973080682,3014.2264572674003,1.5503269815986559e7,1.0796632477192502e7
0.00231,-1.1696860013895674,0.0004987446559617678,36.778882410045874,1.0302935423390476,15570.554969700182,3312.8892575242953,1.0780622072948445e7,1.170126992111424e7
0.0023,-1.1692098858282864,0.0004860872500454632,34.554702666145864,0.9640760665480341,17224.78964203184,2890.808028044618,1.5964539432252541e7,1.0486395226256577e7
0.00229,-1.1689666090145776,0.00048244975751718014,36.98982308169428,1.037504992169869,13944.289002654827,2560.360985555066,-1.6293546490488932e6,7.202879261236968e6
0.00228,-1.1689151192600389,0.000480610791692617,35.31822298519215,1.0245073300391196,14514.744735506472,3534.645193808103,2.8978648443989012e7,1.4899051961937418e7
0.0022700000000000003,-1.1679182645280741,0.0005201677146253542,40.32480427091837,1.2754224673507597,17881.633080909276,5083.988358382931,4.35670459580831e7,3.222076543490949e7
0.00226,-1.1672399931731983,0.000505976915092182,38.50642559538906,1.1115522880896618,15551.776623127404,3282.967631030913,1.5691432865150224e7,1.1255596383385789e7
0.0022500000000000003,-1.1670722341652016,0.0004999630327394334,37.943413784401905,1.0793903280467767,11145.150040714825,2525.5828223044036,-1.2159975332218783e6,7.037503023461455e6
0.00224,-1.1670160527650142,0.0005058343624302663,38.34392811998055,1.1042117795880633,11863.684128311595,3286.6968504662814,1.7974034525335222e7,1.015645814118429e7
0.00223,-1.167472740067655,0.000481330083780911,35.76382316746262,1.0684713234785899,10016.185598170014,2877.106229413997,1.0118733647146843e7,1.0855329334227737e7
0.0022199999999999998,-1.1664911094130688,0.0004951213295352225,35.63242797153145,1.0241990131150016,11525.477991832538,2801.2538842819945,1.3225910741982434e7,9.478959341438703e6
0.00221,-1.1665113744552973,0.000500723789657187,37.07868984209612,1.1059545146807288,12280.035986843217,2620.1450394734293,2.66864320367376e6,7.459394263988378e6
0.0021999999999999997,-1.166069594013286,0.0005095224087270663,38.28863664758394,1.140283119301051,14836.873827673024,3175.9779055756326,4.999923724533285e6,1.1242393225555534e7
0.00219,-1.1659554661266234,0.0005007569562019221,38.16020707170483,1.1305884130791086,15868.78645949602,3008.043570986216,8.0402177533622375e6,9.093736839631343e6
0.00218,-1.1655502385577914,0.0005081763482764493,37.91419565561777,1.0248917458464566,8214.79589156677,2477.5643660161772,-2.820430921416176e6,6.86765289351312e6
0.00217,-1.1636169834791672,0.0005237226263845738,39.35620156948122,1.0983251989792047,14899.89039044674,2899.132132351562,7.477787891867596e6,7.912936552016693e6
0.0021600000000000005,-1.1638881784219166,0.0005197664358275052,39.66522597388503,1.1157521588602302,19406.018273229125,3153.9391492738855,7.332507273454757e6,1.0083688232668424e7
0.00215,-1.1643830418058394,0.0005085605025968752,37.760710303174285,1.0705955641901939,12097.71209887975,3291.738466495332,2.034437884086435e7,1.1810417722999524e7
0.0021400000000000004,-1.1636399363200605,0.0005166237419838373,41.68405044133606,1.2272503659360312,19514.322418497602,3551.09863227563,2.1271599245701853e7,1.1026690771751972e7
0.00213,-1.1629524643646818,0.0005124125263274476,40.16227270129398,1.153967256633781,14487.221551751652,3321.262750865456,1.5007305963439582e7,1.052455752584948e7
0.0021200000000000004,-1.1622853939177034,0.0005246598289327985,39.72923463019984,1.2696518214743417,21724.04951471951,4507.195489323208,4.204945783046096e7,2.170817366927062e7
0.00211,-1.1623539140223487,0.0005198678217567912,40.91146015673815,1.238653801412436,16510.84315007316,4135.11883718351,3.993473436414758e7,1.5301328192501009e7
0.0021000000000000003,-1.162308811973789,0.0005237396466806169,40.74210437862631,1.1886766391033556,17633.365379945273,3439.326814715128,4.733986666922762e6,1.1562334814050132e7
0.00209,-1.1615419757588645,0.0005114876031370654,39.870959816524994,1.2012011126921496,16331.392563399288,3741.1788746073576,2.71328715652712e7,1.464914163357574e7
0.0020800000000000003,-1.1610563122348172,0.0005227087139467455,38.541419344567146,1.1171233841696626,12386.646432946703,3037.0768172679896,1.6259307724555874e7,9.231354608799623e6
0.00207,-1.160346815393218,0.0005262404532736568,39.40141035730052,1.1329982294626055,15998.20699282358,3886.138969409811,1.770614057297605e7,1.7641886062443666e7
0.00206,-1.159613627954636,0.0005421858816757505,40.83565493618812,1.122327055007729,12664.293826445297,3226.6627021548593,9.077456270507006e6,1.0256215955112126e7
0.0020499999999999997,-1.1593128963859345,0.0005342822813896855,41.84744502961966,1.2042855939237895,18023.66420317136,3379.787329436986,1.0589256178325225e7,1.0456685475167206e7
0.00204,-1.1590508250595715,0.0005167229483335503,40.17537626045672,1.2090859948043478,16514.522038443505,3953.142227998334,2.9320974951501578e7,1.6347958552722199e7
0.00203,-1.1581764707440125,0.0005127766248751708,41.74510268811743,1.1406773771492773,10791.635604059367,3613.6294724942995,1.1812590527369182e6,1.5050082278802512e7
0.00202,-1.1565522454319976,0.0005218271494973905,40.802145372344924,1.1891018855315718,16500.745758307636,3530.7313454049963,1.707794329482127e7,1.0836374273553075e7
0.00201,-1.157631608303023,0.0005207643886332246,40.079777815098836,1.0721388322787901,11799.214909798911,2922.2019166167725,-8.339936128224332e6,1.0663665154148862e7
0.002,-1.1574417735460787,0.0005379150905355959,41.82398706801425,1.2760906164610932,21813.29937419481,4557.686258839456,4.188809886050869e7,2.232933307535926e7
0.00199,-1.1566680132222487,0.0005372252168171732,42.082806380924836,1.2326357949068332,17522.261296804583,3654.897997276211,1.6323999913381632e7,1.1998022674898675e7
0.00198,-1.156868471767959,0.0005549880893520003,43.05574294006271,1.218169185655221,22752.12486469954,4091.19226794184,1.5840011961022422e7,1.895427538450328e7
0.00197,-1.1565494264137433,0.0005252880018498608,40.51455898315963,1.1842731096563988,16134.999151736745,3378.7345530128505,1.4665752690045435e7,1.0881826391378496e7
0.00196,-1.1563253302648753,0.0005000859861214843,39.86471573219389,1.1300703329879318,13016.695118475422,2981.6022122124755,2.4943701800258327e6,9.21900340521235e6
0.00195,-1.1558365293984765,0.0005200947019888046,41.39747445760939,1.1467494592960872,14815.40415497579,3175.606840570113,6.744255519475936e6,9.403238877614003e6
0.0019399999999999999,-1.1548396408094919,0.000549996371175928,42.1818867945269,1.138372835687257,12559.206394161456,3253.0314795450768,2.7772479952927562e6,9.596145187062459e6
0.0019299999999999999,-1.154623008946275,0.0005318977461082523,40.91242792173878,1.138885282591872,19582.606275761416,3072.446914627069,5.133022576856413e6,9.35511949440063e6
0.0019199999999999998,-1.1544524181448514,0.0005058402716021604,40.646804358401354,1.2186360724968144,14760.557472201239,3918.945152605103,1.8254630444954608e7,1.5572472558661543e7
0.0019100000000000002,-1.153324191643783,0.0005538063037842806,44.20982047701476,1.2894408265110777,27517.13926583591,4050.5384381540084,1.6270634710572109e7,1.570803774518655e7
0.0019000000000000002,-1.1532875971237506,0.0005072696015460579,41.32029098130754,1.0801430709797937,13944.230925200238,3140.8023858113693,-5.341025811624768e6,1.0146842244325036e7
0.0018900000000000002,-1.153331065300824,0.0005434816520909419,43.86295784347361,1.3004758770824825,17061.978556626837,3732.4402443776985,1.8740602689837996e7,1.2296233435289815e7
0.0018800000000000002,-1.1529354931288078,0.0005531852626313659,43.056076417932374,1.306105691261435,23615.15935363712,3687.242628833877,2.074078320279405e7,1.2470252694037642e7
0.0018700000000000001,-1.1522458179389254,0.0005542856938670049,42.868838999047,1.2826397232965208,19180.14091377524,4704.8316729332655,2.0982478575430933e7,2.683072484714732e7
0.00186,-1.152611060112059,0.0005312500242445113,42.22457963026483,1.2215381564570869,13022.237034812497,3608.271756348739,1.8457503129957285e7,1.2064468396958053e7
0.00185,-1.1518680362400076,0.0005242932454334813,44.89601163130657,1.1923777647078833,19438.61753506726,3786.4622550998834,8.90930840367225e6,1.3636583755011324e7
0.00184,-1.150975185915831,0.0005571863776261508,45.32298365368025,1.2591427856208142,20365.166139639095,3590.567890467238,-6.5508626912569525e6,1.3287049422745196e7
0.00183,-1.1500880432481175,0.0005522468254687761,44.52388333656372,1.2540497139456845,15819.697603518545,3956.7134729954723,1.4315056024974216e7,1.3865047264535818e7
0.00182,-1.1500560849518555,0.000551381632425566,44.806980243217296,1.368240398926473,21996.73548243438,4856.576324427226,4.465357421831558e7,2.2928616420703284e7
0.00181,-1.1489556503308063,0.0005458524205621958,45.91913299912211,1.3846990570212931,28275.513180888745,4756.056931497166,5.22922094009904e7,1.950691927925676e7
0.0018,-1.1492326189280295,0.0005479749794153134,46.73364606019529,1.3096351423617905,20015.41189481267,4195.279815269706,1.9617663904909864e7,1.444102451880562e7
0.00179,-1.1484007482019136,0.0005742419554537426,48.23393610499146,1.3351732494999897,17475.144322184267,4388.71903780045,1.667301294164973e7,1.907774018490069e7
0.00178,-1.1478883318944013,0.0005465117539598874,46.64414893419297,1.4471387643597082,27067.94885853008,5737.988824847096,5.4209766587496206e7,3.1090865360155474e7
0.0017700000000000003,-1.148246202545628,0.0005822964728767942,49.66421164984511,1.4652937874745517,28139.5388399308,5310.538083945973,3.793213548639225e7,2.3270179027098563e7
0.0017599999999999998,-1.146937512047507,0.0005550154447267026,45.11992953397456,1.3068287932413387,14131.53182890873,3898.9152844980817,1.0229772901701145e7,1.308342520952802e7
0.0017500000000000003,-1.1463285166557853,0.0005563068568114689,46.69491329228325,1.3591334468553689,19968.08392602072,4138.220231915659,8.378106078291862e6,1.511041165537906e7
0.0017399999999999998,-1.1470054544769297,0.0005894334615740464,49.23997780114517,1.430419012689203,22601.209039993246,4201.194011540121,7.098966935167236e6,1.4635088083368946e7
0.0017300000000000002,-1.1462608814890147,0.0005843784036168449,48.02942515541292,1.4775707685539847,29523.799536626702,5073.610912052525,5.9610318429230966e7,2.1485303091540366e7
0.0017199999999999997,-1.1452430720697426,0.0005650518583828572,47.93847205062703,1.369324905007044,21220.00639872612,4082.377381116927,9.269600781821184e6,1.2043459255937735e7
0.0017100000000000001,-1.1446399042284894,0.0005667250690942912,48.19049506358386,1.525201080187173,29011.22417145904,5349.876557961934,4.873235738655422e7,2.480162403843392e7
0.0016999999999999997,-1.1443713968496791,0.0005674210947014606,47.586972703094986,1.333705718419081,27345.360748878567,4605.546514608535,2.376876410854183e7,2.045598988012002e7
0.00169,-1.143453371712304,0.0005337081692894896,46.08452689716682,1.2947536140435392,20059.001429688346,3711.47058314017,-2.5052830807032497e6,1.3054097403958175e7
0.0016799999999999996,-1.1430800181529859,0.0005601780095489506,48.582041143408055,1.4533130524932394,25523.254629253377,4862.988391834858,2.4113957132140957e7,1.6695001484439934e7
0.00167,-1.14343513352683,0.0005714371005274604,48.356926915704655,1.4693626531422812,27515.762401446067,4543.447737792362,2.7515374943489302e7,1.671031322911911e7
0.0016600000000000005,-1.1425452806052323,0.0005846305671713169,50.76858646557358,1.6054987978288224,38702.91284267471,6878.136310877374,6.993526491746923e7,4.116997986362905e7
0.00165,-1.1421979107657019,0.0005583033087072364,49.15390453160199,1.5057095265078424,30562.961967886426,5260.459728959933,3.405572612515892e7,2.2408936045531586e7
0.0016400000000000004,-1.1406759667510025,0.0005767800932524392,50.721748316390695,1.4504337056597538,26779.545281038332,4685.995835166177,2.2644436032645356e7,1.6924212387886077e7
0.00163,-1.1405290754880506,0.0005812214435384943,49.48906973496414,1.4915394429648663,30417.98540027493,4803.2083663758995,3.3355093118275125e7,1.6783492075740896e7
0.0016200000000000003,-1.1411915764942486,0.0005536814151940504,46.16936960278135,1.2498374351529873,18483.450599278338,3589.05064466997,6.259459806048252e6,1.1090926623352148e7
0.0016099999999999999,-1.1402057125027907,0.0005810577337587621,48.550070076447916,1.3398462915513953,19106.540720852958,3974.658087948365,-4.235777564668357e6,1.4339594212052519e7
0.0016000000000000003,-1.138660241943851,0.000584292409990134,48.533398123199746,1.3426764401087745,16727.881436676562,4279.868674261358,5573.224943809494,1.6862378234184712e7
0.0015899999999999998,-1.1380765903044352,0.000581910063936729,49.38453057421694,1.4698335578576003,21218.392452750923,4597.602795915235,7.570639592005713e6,2.0429857135479633e7
0.0015800000000000002,-1.1384662176303368,0.0005731796067214776,49.94199943601101,1.4447520554361033,26852.662339657298,4451.99798144791,1.9896391027163487e7,1.4057691277230958e7
0.0015699999999999998,-1.1383627695269125,0.0006176432956159734,52.32140488836895,1.522366828959861,34050.582349082426,5201.18792987802,1.0795424749191312e7,2.2341602690145113e7
0.0015600000000000002,-1.1375188898463604,0.0005777073208543368,50.58342436126473,1.574203475826721,29027.593320254164,6115.385831779312,5.430379482014485e7,3.338406991019273e7
0.0015499999999999997,-1.137431387993701,0.0005904335266051493,52.326761532864644,1.5045309602954822,27386.199645051747,5154.885286464366,2.3819980118777953e7,2.2450796684057675e7
0.0015400000000000001,-1.1373955813480303,0.0005572481976042463,51.28254446717678,1.48878418151399,28775.51598094938,4674.376341274408,2.068282936699404e7,1.7437383132413857e7
0.0015300000000000001,-1.1359629399838946,0.0005938565502945117,52.68536896888456,1.5818209301414075,25998.461045810847,5301.762089208329,2.682535875184316e7,2.1837428110379566e7
0.00152,-1.1357525366146164,0.0005895762190988517,51.739177688786896,1.5905547569261809,34061.8545287938,6475.668467163121,7.192197384743504e7,3.215604568702416e7
0.00151,-1.135267268740204,0.0006004299589457291,54.097962941814245,1.6781587848539512,43660.657539629305,7240.507790707953,8.375353491399892e7,4.507285082950964e7
0.0015,-1.1340993870474319,0.0006089604934463055,53.918038571947015,1.5958289170190811,39723.9436110505,5997.939229342807,5.496648079640824e7,2.7625531969701815e7
0.00149,-1.1333777169396222,0.0006075240221914656,54.66609199764498,1.6772340960852772,39507.46896422621,6555.0694009068175,7.45779307768939e7,2.9190325470278587e7
0.00148,-1.1332028667286416,0.0005901052967302948,53.635709388369676,1.55501163029296,37668.72854626487,4239.374047812589,-5.751990685025145e6,1.3246652959818542e7
0.00147,-1.132516766898348,0.0005824355681102183,50.88423048611324,1.5259446033791095,32632.75697369169,5592.582082194882,4.703247549870184e7,2.4121479506643992e7
0.00146,-1.132419227377135,0.0006193132517378194,55.92130739034586,1.696383101898579,33096.23177273278,5811.2491778808535,3.682231371893083e7,2.500824268585835e7
0.00145,-1.131101834054438,0.0006055576003355412,56.37999418310672,1.858317324050372,38668.49550347821,8914.03576785167,1.1997310672139765e8,6.531273312269719e7
0.0014399999999999999,-1.1313378327426276,0.0005914080167875176,55.93557287232668,1.512406755986765,29304.934414791718,5629.454998349121,2.0577372395310264e7,2.737763954752907e7
0.0014299999999999998,-1.131707491844566,0.0006076083430776719,54.86379233366545,1.625887083760841,34621.274155199164,6841.924881562834,7.358649324913804e7,3.490664840121122e7
0.0014199999999999998,-1.1297475795104488,0.0006289206868943718,56.568080100056505,1.7664127399389864,41516.0822771993,8265.239344223224,1.1031035090445209e8,5.072916754630163e7
0.0014100000000000002,-1.1289681327764818,0.0006265306508177924,58.58286179328982,1.777880848960789,42743.58810164636,6780.665486088119,6.5732368010291584e7,3.021967478047386e7
0.0014000000000000002,-1.1295188278377442,0.0006298652333770777,56.09733944138477,1.588445212473395,34010.765081213205,5040.333439447673,5.543815501207234e6,1.68455480253792e7
0.0013900000000000002,-1.129116553883941,0.0006356238561100791,56.86368141119106,1.700152235751034,37662.12111884963,5853.392125508992,3.409432929371679e7,2.1570634140115976e7
0.0013800000000000002,-1.1276786350314503,0.0006182526744034183,58.313247381832426,1.9148170073827913,54977.23062210555,10445.473986617973,1.4590371117005935e8,8.274999831270936e7
0.0013700000000000001,-1.1284079536094216,0.0006397321224491523,58.83627363659248,1.7795357330208756,42758.14733042299,7103.893360109107,6.5215353438734576e7,3.4311036871119596e7
0.00136,-1.1269643322559824,0.0006635619119860952,60.39353854293249,1.8729220413730654,46497.10582922271,8458.145779270377,1.1758133068392761e8,4.632588786724e7
0.00135,-1.1265517255164832,0.0006273425460876244,57.657269715404766,1.8057527157742839,42908.00700230851,9168.788770638826,9.744854331118844e7,6.4689813358069636e7
0.00134,-1.126586879765271,0.0006285854146285396,59.42573562907649,1.824013880480622,42442.65687049942,6189.372714840018,5.7132766163104475e7,2.295371080860979e7
0.00133,-1.1260105086057388,0.0006279266760213527,59.40482114761255,1.8133523907641258,48093.40272197486,6326.409246169698,5.280550672764611e7,2.5629352723804455e7
0.00132,-1.1251099252891748,0.0006282549648481601,58.492935492093665,1.6402924134425323,39355.291145201954,5479.185418078977,3.115885385370357e7,2.21227629140495e7
0.00131,-1.1247106301981815,0.0005965053255544741,57.65191081804269,1.6758734217795797,36341.130612676374,7258.535197438265,3.4807811366072275e7,4.064157766264389e7
0.0013,-1.1230700203814494,0.0006229007624589982,59.74799337420512,1.759969926044739,38790.78543925881,7092.912878932613,3.794016640439483e7,3.4172359179446734e7
0.0012900000000000003,-1.1220354990059194,0.0006461675771833073,61.25721246089132,1.7893022054967067,36597.52876059197,7179.7004524474105,5.957500997170314e7,3.552721234946321e7
0.0012799999999999999,-1.1215476340360682,0.0006296162446574772,60.779066929680724,1.8383408622686006,40675.50911837288,6732.441597418237,8.26801287138043e7,2.7546745809868515e7
0.0012700000000000003,-1.1222810831563668,0.0006323377314246382,59.37870598843705,1.7505320280529926,39002.01311381043,6596.527308708201,6.7165634889235e7,3.1479708694533575e7
0.0012599999999999998,-1.1216125853158627,0.0006421066926652954,59.95132750771752,1.9537467126274517,53225.27729476347,9102.544680663399,1.481161018716371e8,5.06667471862261e7
0.0012500000000000002,-1.1212283941047645,0.0006152243158435029,60.56036109210455,1.8172216657685838,35192.77472141929,6447.19667490175,4.548350001402216e7,2.6351823598968826e7
0.0012399999999999998,-1.1206046485418444,0.0006512210799189966,62.003013354146745,1.83157680110885,48676.521714849456,7080.551920806379,5.4803003068783574e7,3.3038341286720823e7
0.0012300000000000002,-1.1206030804040303,0.0006674747614332778,62.27028577850634,1.9385619567405317,43855.56464166214,7671.222591221932,9.511423107424322e7,3.4600880123636514e7
0.0012199999999999997,-1.1192709170971,0.000619499035642977,60.16851880976285,1.8582639308158135,47789.47621967053,7348.39043158244,9.020246815958528e7,3.376600816176711e7
0.0012100000000000001,-1.118449321414213,0.000608053912992824,61.78841158955567,1.8127786498526168,43095.10624570138,6700.087764588762,5.095927579358481e7,2.4868034359308317e7
0.0011999999999999997,-1.118648602670838,0.0006639509971647506,65.13438944685963,2.085761143353769,54510.01020347441,9457.47398372907,1.1590393158317454e8,5.579854962237173e7
0.00119,-1.1171547399675856,0.0006705843696826361,64.83318379778267,1.965284747242238,46157.01559911122,7832.355761176366,7.807210515817247e7,3.3545355172961064e7
0.0011799999999999996,-1.11630006292301,0.0006534858649255986,63.927787152473734,2.0544641011840095,50039.13590703842,8244.864947874275,9.79465909724884e7,3.623815211182153e7
0.00117,-1.1150573817229885,0.0006615863211546147,67.25289893643036,1.9239301184050872,42878.90814524068,7468.813063098877,4.1508684860858425e7,3.506623587942136e7
0.0011600000000000004,-1.1144678557709817,0.0006811933927593865,65.02830429711862,1.8742803110933355,48273.10614631859,7689.50173606916,4.792975053577712e7,3.690640345207507e7
0.00115,-1.1138640557762116,0.0006625625931278262,64.64650898919908,1.8122067991541944,38411.12792651634,5984.957136838494,1.2937017527682321e7,2.306147083062095e7
0.0011400000000000004,-1.1139701765775731,0.0006454699282717764,64.55302436654091,1.847353383921138,43350.50116006789,6137.431960629476,3.935067822781183e7,2.3203254548873242e7
0.00113,-1.1130901986740518,0.0006540688805897906,64.6869430863357,1.9913696832526426,58088.256768938634,8751.542553543695,1.423691774257664e8,4.496805494487366e7
0.0011200000000000003,-1.1119701104593638,0.0006823652508759319,67.75802090714059,1.9611784148774616,56141.706976181704,7030.738995535164,5.565607731900435e7,2.8960857840760313e7
0.0011099999999999999,-1.1123638173173143,0.0006797382408107155,68.02217547274275,1.9969261815977166,65166.131010786456,8806.280089899188,1.0824739421912485e8,4.429398176479888e7
0.0011000000000000003,-1.1106323565997707,0.0006853102682223493,66.85305537398298,2.1377855562425836,63540.136341303085,11669.950478164315,1.8742936334522358e8,7.761627887242636e7
0.0010899999999999998,-1.1101391221577406,0.000668982318416315,68.17333460268911,2.162493001585601,66701.6368834584,13939.445994303704,1.9809612371661788e8,1.3201752956141968e8
0.0010800000000000002,-1.1095827681481272,0.000671462276781685,66.39963566434288,1.8158483518030903,39001.53994475985,7076.893650455243,2.0841311544847846e7,3.41158511853422e7
0.0010699999999999998,-1.108461753979721,0.000686264537522458,70.34189848854352,2.036878673084603,44958.68297589471,7551.77726481656,4.561568582072507e7,2.9166810266610626e7
0.0010600000000000002,-1.107194173886251,0.0007152616555219187,74.07313308686813,2.1879562807766884,57901.65025308646,9850.305866312245,1.0167845895310408e8,5.769986612413646e7
0.0010499999999999997,-1.106484794247339,0.000747006573186688,74.309208994823,2.3269787814931595,64572.75718936448,9659.380612545829,1.0282837422416598e8,5.23568937129993e7
0.0010400000000000001,-1.1057551344800776,0.0007317509280854837,73.23894974895941,2.2382597693715853,53540.676012918586,10421.9466864914,1.3012406509767602e8,6.17539106567229e7
0.0010299999999999997,-1.1052324519001067,0.0006821167474192261,74.10393077267655,2.2436969552844754,56324.946416808096,9944.627451349326,1.4231144201684505e8,5.160368390732744e7
0.00102,-1.1041560071204757,0.0007062900091771763,75.96853840026063,2.409929901609009,79799.50978598084,10494.599235429105,1.8666795791374788e8,4.772305561896351e7
0.0010099999999999996,-1.102900464057694,0.0007430759424091938,79.80615582153484,2.58882054383225,71774.09189961928,12252.517502433784,1.595332429937611e8,8.420459049481201e7
0.001,-1.1021989063878534,0.0007312622450354998,75.95637910578598,2.330787659765761,66125.63691567148,11465.670845336748,1.2785717981551659e8,8.475163613973466e7
0.0009900000000000004,-1.102790676592127,0.0007059289322848814,77.31452006607067,2.3887156747261353,71750.99129273757,10675.669307690518,1.2368351459629455e8,6.008510361307559e7
0.00098,-1.1016042964261055,0.0007325467720995164,80.931582619108,2.2737611622164464,66259.78852225404,11247.426457461996,8.43236750582231e7,6.378878976141227e7
0.0009699999999999995,-1.1008329256686114,0.0007385324832724222,80.47949265945496,2.395568217148297,69045.73389275793,10206.89422517598,7.037495813076454e7,4.724927281758982e7
0.0009599999999999999,-1.1010501986263446,0.00074983283088157,80.70854197184545,2.4712710928531796,92110.49997086347,13010.435891608984,2.3005097530255815e8,8.596385288025613e7
0.0009500000000000003,-1.1002133719318439,0.0007491667360295806,79.49721130400543,2.2662828260524805,67125.8283656249,10674.252746128246,6.007242879965625e7,7.01867764140931e7
0.0009399999999999999,-1.1000672021876632,0.0007308024234282352,75.89318453110631,2.2016673553858612,59841.0585956308,9221.525387647618,8.004633209216505e7,4.449836616518721e7
0.0009299999999999994,-1.0989165291911813,0.0006989333259780744,75.98884972616725,2.3226121070598045,68264.18959039368,11809.92420613749,1.2977607457637456e8,7.653436863092384e7
0.0009199999999999998,-1.097499147597087,0.0007249830955473465,78.96090377199152,2.505567912014638,78024.45682009561,12768.224728167155,1.896332259425474e8,8.253196915211338e7
0.0009100000000000002,-1.0964187827976517,0.0007335642057431706,79.07073115089545,2.560880864956757,80288.5248403967,12615.970837514496,1.9751250119753355e8,7.984236185303688e7
0.0009000000000000006,-1.0950725597413697,0.0007321699375687008,82.02675939076416,2.5568575629161505,79773.47069715151,12093.382161619485,1.7890822629725856e8,6.527780308360195e7
0.0008900000000000002,-1.0952821141848523,0.000753600629151177,84.71861741074329,2.666436800225004,84776.72998558234,13545.503822414088,1.937600118061478e8,9.037586349412209e7
0.0008799999999999997,-1.09453333433482,0.0007727456616380749,84.45646177132036,2.5232514601014175,82697.36093334566,10480.556864904456,9.879526436965697e7,4.609895652645856e7
0.0008700000000000001,-1.0939012992213035,0.0007490494961726918,84.3820966930877,2.5610047709015693,80783.7690729561,10968.863013182583,1.0633778350784612e8,5.48873633380843e7
0.0008600000000000005,-1.0917743454998183,0.0007599152949645107,88.32031326406158,2.7010425388900083,97352.54933345664,11718.82422359378,1.168566472655641e8,6.016499633037773e7
0.0008500000000000001,-1.0919333930442439,0.0007433852253218736,84.67991650200678,2.552020583440448,79096.42815521685,11267.015798224498,9.088019571398452e7,6.2576205740953006e7
0.0008399999999999996,-1.090857961884145,0.0007606375180718526,89.36895297207005,2.8053152449215504,102313.62780739402,14705.280873113696,2.5306483733291948e8,8.448968765329021e7
0.00083,-1.0892403902799777,0.0007603570947433456,87.56783213514444,2.6813303492745995,79025.69596983817,11892.525170213255,1.1069311820032097e8,6.394696123459257e7
0.0008200000000000004,-1.0880591040506948,0.0007681645757965709,89.07453496100504,2.745062419109727,86285.98983985983,11913.887741455286,1.1364492204360709e8,5.5224442751840636e7
0.00081,-1.0867398472087728,0.0007860076417888889,94.42599272327821,2.9073738002095824,87594.64985706935,12882.764895962107,1.5817450942960358e8,6.3242506608509794e7
0.0007999999999999995,-1.0853459814624655,0.0008130097089654717,95.67009165365066,3.007142956832573,95360.92854511001,19428.926275784845,2.5273122980790985e8,1.788908635932326e8
0.0007899999999999999,-1.0840909256526394,0.0008415719025169809,97.88526493616712,3.0026580608736517,112649.29221353002,17203.090297137725,1.9595928757862037e8,1.3623828542452207e8
0.0007800000000000003,-1.084221246675285,0.0007912476940158614,95.95545175547866,2.7768234532214198,99412.10363647171,13388.989849816484,1.1016201022344978e8,6.949744521138485e7
0.0007699999999999999,-1.0833299006506,0.0008262692715751608,97.8001654114418,3.0584689842311206,116860.20518837772,13416.469658949656,2.190688397955317e8,6.06801549555438e7
0.0007600000000000003,-1.0822386265718447,0.0008331157274007263,99.02248787318132,3.132285458030695,132730.62491722478,19121.66591189771,3.928394806923557e8,1.3504779395713878e8
0.0007499999999999998,-1.0809338362874417,0.0007794228712425337,95.24466743019183,3.1160698618695406,105931.26966787575,17507.671948479983,3.2544305554758185e8,1.178544585702156e8
0.0007400000000000002,-1.0805930787091063,0.0008051746153941918,94.8104895538928,3.2840413828434496,112001.95656934737,20320.52107014752,4.1152453097193e8,1.7010589065075424e8
0.0007299999999999997,-1.0802132958394213,0.0008034357836484959,100.46048864022097,3.3095183568815494,123884.62335991877,18333.087855314523,4.117923798020383e8,1.0697097987425233e8
0.0007200000000000002,-1.0789365815132463,0.0008318615277532124,100.84173258253429,3.1113909855707456,121387.70315326058,16764.7436144114,2.948390591916117e8,1.1126619141950032e8
0.0007099999999999997,-1.0783551465272163,0.0008369089980569762,98.09979101039553,3.0161231622459965,104408.25798568562,15167.929586372215,2.361315856795881e8,8.595009565466818e7
0.0007000000000000001,-1.0780135885805835,0.000828699754964052,101.79000136456749,3.1594287249243074,106118.22700546641,16504.947512170795,2.309025900404974e8,1.0524173629118556e8
0.0006899999999999996,-1.075885842107516,0.0008192978238147243,103.10612056682378,3.0569658360226093,130152.45352599412,18250.66906893083,3.2399837390875e8,1.3498386979336268e8
0.00068,-1.0751575053486855,0.0008414065451999254,104.00689485147855,3.082095390593617,112181.7162530965,15265.17614938176,1.6058434560041875e8,8.075374444248156e7
0.0006700000000000005,-1.0746321109655212,0.0008310153224915665,106.55818835350738,3.288960957092747,135531.4025761566,18600.790821676615,3.108443282781144e8,1.344209635385965e8
0.00066,-1.0743727719024745,0.0008325032702735721,108.46425647321892,3.3547915318801467,135117.52255948953,22827.329516697067,4.131100238006318e8,2.1676217376907045e8
0.0006499999999999995,-1.0729460720318116,0.0008226932948125807,106.7643994466826,3.504365904456568,145331.47764099462,22638.467791065657,4.8218146380181116e8,1.8450285708408728e8
0.0006399999999999999,-1.071577262629389,0.0007851815446456948,105.86921981445433,3.347682616937254,150277.89235761276,18369.12706673712,4.258683582910077e8,1.0235720962786493e8
0.0006300000000000004,-1.0708588418956224,0.0008275835917482905,105.06729447099907,3.2277676549519603,132855.51338463544,18574.066184953772,3.1345827798461413e8,1.1974089109849618e8
0.0006199999999999999,-1.0701565167152922,0.0008521506258248018,112.38458505535215,3.5696726887985144,159595.1800862781,20644.178033289245,4.289933564873637e8,1.5674017597942528e8
0.0006100000000000003,-1.0698090400904758,0.0008513486795007959,113.173210898353,3.5294249336094037,147167.379166893,19682.678782677103,3.590803191542442e8,1.1676567003080894e8
0.0005999999999999998,-1.0681721856410389,0.0008687085911852105,111.03467414680955,3.5145992654141267,154532.6516393043,21641.442591489333,4.365712859582951e8,1.9915535285704875e8
0.0005900000000000002,-1.0672945678366366,0.0008603702689862085,109.90328249542566,3.1949859793974644,127545.27667550395,16046.663463834198,2.0412178205383667e8,8.567775067551237e7
0.0005799999999999998,-1.0662448894929655,0.0008401633127771715,108.31576988362629,3.231536727954855,137029.8421653812,16612.77317309457,2.1069678748877147e8,9.255055966406313e7
0.0005700000000000002,-1.0650518097417778,0.0008417074561150566,112.51287874939368,3.3868908200684458,125206.8463948581,17621.276822209715,2.864070317956932e8,1.1244830725516881e8
0.0005599999999999997,-1.0637919999570162,0.0008541629201306923,114.22915216757819,3.574091578551894,157701.29064020084,23693.782726624293,4.5896010225572425e8,2.1017800660887924e8
0.0005500000000000001,-1.0628793177105544,0.0008647328833136335,118.33702498795445,3.6229146729672714,179224.77848658297,23114.687641920307,4.871846820381702e8,1.7315811474038836e8
0.0005400000000000005,-1.0619054380114203,0.0008895789747408738,120.16779836549415,3.8041761751434517,181358.0366518492,23046.296609369914,5.313576497979289e8,1.7149184072491288e8
0.0005300000000000001,-1.0617288971238033,0.00089386018419094,123.86998462087101,3.904103319221071,175542.78316581863,20739.85425229552,4.2704139244584155e8,1.2157604598229706e8
0.0005199999999999996,-1.0598987008017275,0.000921648756152341,126.41132980256621,3.9215957364651417,170310.7071643936,19643.67401529234,2.3484261494472888e8,1.1139538813979538e8
0.00051,-1.0575768409999227,0.0009498925433418549,131.81451081210113,4.015676027852858,193239.2155879341,24132.524524127864,3.6630598453070766e8,1.656210161514563e8
0.0005000000000000004,-1.056462632977505,0.0009632034230067556,126.61230492730772,4.033984190739181,185632.60795940523,26081.222513122473,5.488872377761343e8,2.2054687767230713e8
0.00049,-1.05467225559029,0.0009659020611904417,131.63298095756952,4.374948159594847,199968.7856165154,31163.753954933636,6.120647136115556e8,3.283306939255179e8
0.0004799999999999995,-1.0534378564223499,0.0009504282916641131,125.57492186390665,3.800713978038864,157255.9423101916,21507.52637696677,2.1782706694189477e8,1.6100603539676958e8
0.00046999999999999993,-1.05213957361434,0.000980460566593082,135.60724540247404,4.320273572768984,214047.74517478902,28703.157812507387,5.382475488919929e8,2.1300683779312435e8
0.00046000000000000034,-1.0510307254987978,0.0009670653154506973,137.49892260642966,4.626910727872566,220716.87875641623,30760.608337681373,7.959354650772593e8,2.1780647178418848e8
0.0004499999999999999,-1.0485957380873756,0.0009750590978323522,138.8284130224351,4.582243523969257,254631.41041187473,35912.589984373124,9.259206210538479e8,3.8553944422185725e8
0.0004399999999999994,-1.0466215264805119,0.000991063603615176,146.36054281927701,4.914172855278702,258878.28611766876,37740.65268455748,8.595586062420173e8,4.26462292925429e8
0.0004299999999999998,-1.0465167164487237,0.000999383934458301,153.44121696630245,5.363559763020684,293551.3986926969,50055.89504363216,1.311938875101908e9,6.654413977489349e8
0.00042000000000000023,-1.0449951734731329,0.0009832254603962594,150.75000947496954,5.451905147001397,306822.1711055034,54127.58667899133,1.5490309740751379e9,7.870822153560648e8
0.00041000000000000064,-1.0434300994398982,0.0009685179300455832,144.33740018031992,4.306331503447348,214429.90162901615,24423.2452011231,3.270067532586148e8,1.5950826128011146e8
0.0003999999999999993,-1.0419522919126567,0.0010059735487663475,150.1643342781783,4.763462469479418,242609.5901638393,30757.55594374004,7.294185559358845e8,2.1856547703128344e8
0.0003899999999999997,-1.0402310823966971,0.0010127784504701406,156.01819678157682,5.042733558390355,296998.5966028382,36891.317317942114,1.0595419014107248e9,3.6255019690788764e8
0.00038000000000000013,-1.0395163045970637,0.0010508931659667824,160.99461420501123,5.071615298006954,248801.46707290717,34041.95104554701,6.478461368826352e8,2.903769304148716e8
0.00037000000000000054,-1.0374859128502256,0.00104802248430496,155.655915504918,4.67210656406371,223065.17548308524,30705.534634892843,5.382047661979498e8,2.2702556903264007e8
0.0003600000000000001,-1.0355762083127364,0.0010435293464349875,161.97799749928419,5.096144845276876,294082.5591013021,36446.03521471694,8.532691431179048e8,2.916821969484093e8
0.0003499999999999996,-1.0342734772050566,0.0010629905341856963,163.38486003209078,5.642918826343181,332044.07852830744,44129.89386315866,1.2653939761361694e9,4.248866570808154e8
0.00034,-1.032587185678955,0.0010564661263034669,164.3882389726842,5.858317220575963,359421.41616609314,49086.92855503695,1.7191120219154372e9,5.026677032610959e8
0.00033000000000000043,-1.0317736520375176,0.0010757728638963553,166.27971040338747,6.058760507956919,375769.84850727837,50006.0680529228,1.8921435593031454e9,4.933095816312837e8
0.00031999999999999997,-1.0305359521947586,0.0010867655292466879,172.9067383057191,6.338708510819396,425552.79794817197,55593.529113875855,2.2653661581795654e9,6.173298907779706e8
0.0003099999999999995,-1.0289666391494776,0.0011051009939388081,179.07535071371757,6.424464292362676,435698.5895580404,56137.8669549234,2.261134752399876e9,5.735931366914554e8
0.0002999999999999999,-1.026657959585299,0.0010988939286378512,183.14854987798418,6.426175123357719,414502.2146205049,55573.13433740241,2.022208623924741e9,5.2597855691735363e8
0.0002900000000000003,-1.0254982285974112,0.00108411415682399,179.7289367281628,6.256008781980529,404975.1098312468,56179.511560151484,1.7954247071085937e9,6.102335640881622e8
0.00028000000000000073,-1.0232950841982862,0.0011057924224229184,185.41907780037786,6.539537464088999,446478.6230147004,58175.91308825937,2.1747482910395184e9,5.900060138594741e8
0.0002699999999999994,-1.0212848454660721,0.0011164508400309575,189.42179871070488,6.528450596137074,399711.53984075366,57050.642915775716,1.8599101166964638e9,5.98841043885691e8
0.0002599999999999998,-1.0196149753594885,0.0010944066407419936,192.77580744978022,6.500304632734596,390714.5259693409,54297.54005163977,1.5523438105281055e9,5.0417916922552127e8
0.0002500000000000002,-1.0177584598545095,0.0011383315743258846,197.82735486068944,6.642728427597048,430180.64177053707,59648.8620328967,1.907049906413678e9,5.722654372033644e8
0.00024000000000000063,-1.0157185717949453,0.0011122776162864792,203.74802775031648,6.57898665649982,458935.90304458525,53805.921473936054,1.5831410684374108e9,4.549911549771478e8
0.0002299999999999993,-1.012817147942027,0.0011285083059782298,202.8698803458354,6.284090200751173,441070.9380241684,50801.89415794039,1.4127057624503145e9,4.1212319970378584e8
0.0002199999999999997,-1.0122065778438916,0.001143909811187365,208.01890764243046,6.497676800817819,482952.8872830737,55537.60775282612,1.8366792321333234e9,5.2545958032056123e8
0.00021000000000000012,-1.0113545024010602,0.0011872256803916652,217.14933299324247,7.029765094498863,512085.0339973027,59908.28662359218,1.9949081621427188e9,5.90937594582308e8
0.00020000000000000052,-1.0080315315566601,0.0011569655706550877,210.62156481840395,6.623466125369779,511607.06222634023,59131.380609729786,1.9974764644758859e9,6.116304940414357e8
0.0001899999999999992,-1.0060399874694497,0.001225397664792993,228.6898383352035,7.0464107749556595,624920.8412641167,65392.31126961326,2.508284469996873e9,6.695044152850324e8
0.0001799999999999996,-1.0040598364404156,0.0012358035607719273,235.24624132829837,7.562619871856228,643379.5082127268,68126.98113404388,2.6118454497761354e9,7.304262930458136e8
0.00017,-1.0021375593890887,0.0012933944511112124,247.00437418736587,8.339604250746367,743447.3827232413,86174.9559297464,3.783845507181775e9,1.0823768823047705e9
0.00016000000000000042,-1.0007177317041152,0.0012762132493376725,248.43905252640306,8.156663143653741,659200.1873818818,90143.12521344812,2.9567089735380735e9,1.3764428322718213e9
0.00014999999999999996,-0.9979241199109686,0.0012962906513402496,252.65637259430616,8.486365472180239,665599.7505903817,86211.0629664929,3.3356523654008617e9,1.0483113792528644e9
0.0001399999999999995,-0.9955249719705835,0.0013344672164765493,261.8895727594769,8.882769835757946,665416.582501018,93355.57187372532,3.129951507863689e9,1.2279517088076625e9
0.0001299999999999999,-0.9936104171272009,0.0013411016611243856,267.699290138296,8.998422703835887,696291.6603397318,91024.62911313624,3.0096687787351437e9,1.0852938319407523e9
0.00012000000000000031,-0.9912914321650876,0.0013320079662963724,267.74102715278076,8.798841090923935,704873.0232055536,84266.18893442031,2.7670640201724186e9,9.825921643963006e8
0.00011000000000000072,-0.9878705758834806,0.0013755906715894706,274.06334557962936,9.85394717846114,825870.4786578118,107662.10652934795,4.719031568408322e9,1.3021350789259894e9
9.99999999999994e-5,-0.9860458753432231,0.0014108144595776878,280.9057427754359,9.752513204362534,882843.6733816928,99028.27001102119,4.5719092456460905e9,1.1055021710276542e9
8.99999999999998e-5,-0.9825384657311046,0.0014419532726076827,298.8953493361825,10.355018741335124,953106.7111320741,110565.842366029,4.74962445060316e9,1.4078323962218745e9
8.000000000000021e-5,-0.9800004273311206,0.0014208736988103239,301.54527019453656,10.402502835481148,1.0035187838160484e6,120182.4581977617,5.739636676339118e9,1.5222476471501105e9
7.000000000000062e-5,-0.9768007230872429,0.001493484396295099,317.0549988118912,10.609922967862238,987659.5815445838,123009.0307934543,5.098949766009736e9,1.765554755830777e9
5.999999999999929e-5,-0.9744994883537784,0.0015080362090172453,327.6918307435381,11.525296172729783,1.1215807491350207e6,144086.0675607936,6.483034105596291e9,2.2751223746581616e9
4.99999999999997e-5,-0.9720743056561318,0.001554502895009778,337.3631069004645,11.734406251727705,1.2731358920055318e6,150552.36311962528,8.020328182465792e9,2.2079660534196734e9
4.0000000000000105e-5,-0.968330154431318,0.0015343102424505903,345.9402751350715,11.880020596773408,1.2815043684723643e6,148320.8338355983,7.443840999034219e9,2.347721205777792e9
3.0000000000000512e-5,-0.9649304029823298,0.0015248975355510056,341.7869946855917,11.437132764993509,1.164878852010072e6,141546.17945920606,6.4568613884990225e9,2.0233038514488673e9
2.0000000000000052e-5,-0.9618672314164054,0.001500361806064936,353.9170866738829,11.901190789293315,1.1876443400538967e6,139874.49256828873,6.202841869202783e9,2.0475365248326197e9
9.999999999999593e-6,-0.9590758182170191,0.0015230223392333506,361.0999449376965,12.09372416571616,1.213468379480186e6,135968.8044917414,6.215115942780523e9,1.741692404141083e9
0.0,-0.9568427423773693,0.0015839809112980394,366.10829168137593,12.221524235742072,1.2357281214949812e6,137467.10543889602,6.408789125271449e9,1.7314765475703552e9
-9.999999999999593e-6,-0.9535220405481811,0.0015984304207294472,370.6583541123213,12.110912612908336,1.25383959553748e6,129648.66801078363,5.256607064436944e9,1.487792528284887e9
-2.0000000000000052e-5,-0.951111160094414,0.0016350160949371911,384.71011645770307,13.029762510996235,1.4232337978974706e6,147349.8367500177,6.898532397642836e9,1.8940827967532704e9
-3.0000000000000512e-5,-0.9484209185993291,0.0016238682488771126,399.87951471452556,13.410735623626485,1.4423833955704754e6,144899.03760390624,6.628536930377089e9,1.7542082233342412e9
-4.0000000000000105e-5,-0.9449388207104432,0.0016530033202265893,412.91720086927336,13.062250358616753,1.4396375480609422e6,147624.573988003,5.833893389263752e9,1.8511090662815123e9
-4.99999999999997e-5,-0.9417399381001433,0.0017058323443641696,430.264936950507,13.897796877765817,1.6683665873958385e6,161558.05739684045,7.699937949833706e9,2.2704760838983455e9
-6.000000000000016e-5,-0.9372026653162663,0.0017307650350360203,444.54248771685855,14.502742813074098,1.7412165052781985e6,180548.70434425,8.575656836601479e9,2.7960656662056103e9
-6.999999999999975e-5,-0.9335436130956504,0.0017082177676975598,456.6358466319537,15.352181844834256,1.8962759561551511e6,199724.51101236822,1.0804403817903894e10,3.048781470094226e9
-8.000000000000021e-5,-0.9306550953272726,0.0016860550676703868,469.09008640478874,15.204825165097994,1.8782963732417459e6,203997.34934069225,1.0104692219270868e10,3.1619960148855586e9
-8.99999999999998e-5,-0.9273716277938255,0.0016925457859909914,475.118236268448,16.418361372307007,2.0697679336749827e6,247270.37370665267,1.4171967304294245e10,4.268106056369817e9
-0.00010000000000000026,-0.9218328937792359,0.0017599305605025851,490.0606675610638,16.77781236365079,2.183494570123707e6,252136.10913113237,1.3737452536576206e10,4.613402646666649e9
-0.00010999999999999985,-0.9167700591670678,0.0018025196764925786,506.7148375723294,17.461016455881065,2.314374682196763e6,254919.43259139304,1.5253176299015587e10,4.38659798394133e9
-0.00012000000000000031,-0.9124025026159706,0.0018365422601490592,531.237005109982,18.65133824092309,2.4939208523600874e6,298907.8124827962,1.770807206347617e10,6.017230286757704e9
-0.0001299999999999999,-0.9068408017736833,0.0018438649142842236,534.8074495698045,18.431521390024713,2.41839178641878e6,302887.3269421813,1.6709930150729328e10,6.408995047848979e9
-0.0001399999999999995,-0.9022507781344066,0.0019072195902770277,569.1962152426788,18.925456717365165,2.615436169444398e6,296728.6759375455,1.7379975672197727e10,5.524488636319578e9
-0.00014999999999999996,-0.8969591453566165,0.0019307863850517983,572.6572927127398,19.7686306799658,2.4920046159475306e6,332654.697538685,1.806352259689178e10,7.200903736275891e9
-0.00016000000000000042,-0.8929456722645177,0.0020165730884952157,615.0702736565976,21.62795514492606,2.8422762793942597e6,391047.7164767845,2.2126283004610703e10,9.024610836141487e9
-0.00017,-0.8866178659229671,0.00210798465056035,639.8108112244819,23.519187681618373,3.1647944014393925e6,445459.5835569116,2.9181036754983204e10,1.0246252323925535e10
-0.0001799999999999996,-0.8804362159385785,0.002143464646626601,669.2229386161616,25.052605351520555,3.437645517103272e6,504848.6232341713,3.259441624876698e10,1.2945055189588697e10
-0.00019000000000000006,-0.8757132555584884,0.002213909034945761,706.7293953386372,25.57625407023076,3.6147650066335723e6,554826.1698657242,3.686374376014871e10,1.5739826489735157e10
-0.00019999999999999966,-0.8701031603267231,0.0022834615728374408,734.0411395534228,26.756399879031616,3.996267632335902e6,563590.7834864084,4.143715918597706e10,1.5207446895120003e10
-0.00021000000000000012,-0.8634493392241379,0.002240630887639959,745.0219392274049,26.741846114275944,4.0638901725420086e6,563321.3275029252,4.245404972240393e10,1.5243140121101072e10
-0.0002199999999999997,-0.8584651619756011,0.0023063869979808075,794.785148105794,29.628143163317883,4.897748048294739e6,660335.9231023662,5.6587908126326866e10,1.8526109694652092e10
-0.00023000000000000017,-0.8538516212911736,0.0023486293510376166,822.150038926022,29.332543568665923,5.088983892635139e6,610075.7924378794,5.15507925077732e10,1.4986664193723846e10
-0.00023999999999999976,-0.8471375690738256,0.002433386171980415,873.4586577333994,32.07725095792935,5.76484962460664e6,708855.3426633282,6.422050039125714e10,1.865181289272758e10
-0.0002500000000000002,-0.8415787821039002,0.0024923236678732782,903.0822040807756,33.48831498662755,5.8985415344514875e6,775029.1599050072,7.170090189287547e10,2.1709230150931076e10
-0.0002599999999999998,-0.8344489234935577,0.0025498843863858353,944.1210888802325,36.14265242483062,6.764442710634675e6,894965.0932160382,9.063594318679382e10,2.6888999200519585e10
-0.0002700000000000003,-0.8271501156913098,0.0025940121552473893,999.5614767218813,37.992505514647036,7.157059022816665e6,934863.9143621814,9.327650362283717e10,2.8422960681578606e10
-0.00027999999999999987,-0.8200929680238137,0.0026346646286617816,1047.8445680097789,39.72007348591335,7.765300498176324e6,1.0241491680398416e6,1.0332102595825516e11,3.2429162454137875e10
-0.0002900000000000003,-0.8133643321593151,0.0027079354058325337,1086.292868264963,41.89891201376663,8.503694506689169e6,1.1217179499655361e6,1.2062769956290512e11,3.763206745032599e10
-0.0002999999999999999,-0.806365291662538,0.002737547554904227,1124.9763977069179,42.05290494489644,8.510665554289266e6,1.0405295002705393e6,1.1373167280168277e11,2.926857335037496e10
-0.0003100000000000004,-0.7969818355527166,0.002773324140313989,1171.0859003181313,43.74833325000599,9.058327333098637e6,1.0709972482458428e6,1.1902504584324052e11,2.928785801794666e10
-0.00031999999999999997,-0.7874027920308959,0.002837554171049716,1230.7501088430492,45.36866554311889,9.372231374674331e6,1.188886439922353e6,1.2224978899960023e11,3.8107553014091095e10
-0.00032999999999999956,-0.7786457110319561,0.002859960176344821,1269.710172788767,46.16389310341277,9.91260008543327e6,1.2112839348810122e6,1.3282586210059282e11,3.635251407307828e10
-0.00034,-0.7700023669941677,0.0029014179499755586,1311.4190117060605,47.76514120992377,1.0318958528750604e7,1.3131107416419212e6,1.4151354793538226e11,4.434853757008046e10
-0.0003500000000000005,-0.7619577751543578,0.0030168303441422853,1386.6304705831044,47.31992309227009,1.0360230000423891e7,1.2339777579493613e6,1.255999436666261e11,3.7425885891595085e10
-0.0003600000000000001,-0.75395842392268,0.003127765254373157,1447.2314692836285,49.01537232625709,1.10537663891865e7,1.257349743471426e6,1.2743936936184782e11,3.658067911292811e10
-0.00036999999999999967,-0.74438820797325,0.0031953054502296525,1500.7923025496186,50.24129392847082,1.1655213694689216e7,1.2989429988016703e6,1.310999408107932e11,3.947859759365095e10
-0.00038000000000000013,-0.7330379550249375,0.003297968337154913,1582.8072747567674,52.03554857651777,1.2223301625847306e7,1.3640073301787379e6,1.3754076743400015e11,4.424098951625711e10
-0.0003899999999999997,-0.7221041316617686,0.0033577812325330993,1658.9727165317634,52.915971213387024,1.2909833722309072e7,1.3055884058243188e6,1.2822350117699335e11,3.6749003690003845e10
-0.0004000000000000002,-0.7122933077716277,0.003457904860084364,1750.8540203480086,55.82584817351438,1.3691191650107255e7,1.4374426650465224e6,1.403945138305347e11,4.0015688945781494e10
-0.0004099999999999998,-0.7008964740084176,0.003531258280792686,1814.8721628400544,56.895748504039936,1.3924626226886695e7,1.4071707450837106e6,1.3248057090601854e11,3.6931807092361305e10
-0.00042000000000000023,-0.689187560922319,0.00363751801470964,1927.7045146795442,60.63584877872956,1.5036531410201505e7,1.5287047372174948e6,1.4741080252310648e11,4.106171311064529e10
-0.0004299999999999998,-0.6760262175017129,0.0037745138845026284,2063.2500193432584,64.26978667127241,1.6624302254978575e7,1.692571770449375e6,1.5977414572287027e11,4.7459042929400055e10
-0.0004400000000000003,-0.664006933604724,0.003846243094047367,2184.8826902150545,68.15183445519315,1.8416404747825447e7,1.812553782092984e6,1.7339364914367624e11,5.1574292545207214e10
-0.0004499999999999999,-0.6509958682406642,0.004014388463004519,2295.3018063072223,71.43273038654623,1.9462089678148318e7,1.9798631826267934e6,1.9069537263811835e11,6.059437092670606e10
-0.00045999999999999947,-0.6376716902542938,0.004090499317529329,2412.2171803154038,75.7000421887401,2.0901025362585887e7,2.1047877160954545e6,1.9101998181135382e11,6.504257732624096e10
-0.00046999999999999993,-0.6244293491322007,0.0041947110846425155,2509.607567474313,79.07939838322486,2.2451397787349775e7,2.3325063618258284e6,2.2270098147979547e11,7.90083270637532e10
-0.0004800000000000004,-0.6082377012679051,0.004321959787864845,2669.4323649800135,85.42019236804062,2.5194502864698004e7,2.617321037498515e6,2.866001635290567e11,9.063206657480528e10
-0.00049,-0.5933590297692005,0.004431998300529975,2796.885317385764,89.91892108818136,2.677507459200988e7,2.7309065484103025e6,3.140469880975858e11,9.32446010627212e10
-0.0004999999999999996,-0.5756138675641349,0.004577675174133108,2973.609560023798,94.10269264244606,2.8248659074120704e7,2.8932685930087334e6,3.097715758093378e11,1.0045057302544772e11
-0.00051,-0.5583649203110418,0.004766016716020541,3173.3130529138834,99.75353194019641,3.1097318417757902e7,3.104003013042788e6,3.429932007857155e11,1.0778109367780298e11
-0.0005200000000000005,-0.5418023367978463,0.004831190475943737,3301.7195387658385,102.55115694842281,3.2418847829096813e7,3.345869017879554e6,3.4429989542357855e11,1.3040542143231886e11
-0.0005300000000000001,-0.5253064662227569,0.004913660667596438,3467.8580450491713,108.6927200801337,3.4738809396473564e7,3.5696786248983257e6,4.0043533625115985e11,1.3422685156935907e11
-0.0005399999999999997,-0.507393894439055,0.005011262228876373,3641.450236538597,112.00976106318657,3.655666417764527e7,3.6312404791506794e6,3.7482068477145874e11,1.2555163000503694e11
-0.0005500000000000001,-0.488543253422349,0.005094298767502212,3749.70169365757,116.47080262377955,3.762581090633752e7,3.8101419862804734e6,4.0951207375054224e11,1.3467805580059831e11
-0.0005600000000000006,-0.46960816983696524,0.005199647317213183,3873.9320069950186,117.42098099336984,3.850543640335872e7,3.848715163359085e6,3.738394183168509e11,1.342731655865441e11
-0.0005700000000000002,-0.4477556109469618,0.0052932396839230345,4093.5383851308843,122.00943565158897,4.017473574312467e7,3.992719497595038e6,3.0213854615421045e11,1.4469030340794037e11
-0.0005799999999999998,-0.42595703270402674,0.005414997389327407,4296.299515517589,123.60401943300123,4.130555988970443e7,4.037423097476165e6,2.2455793801408786e11,1.424595082630421e11
-0.0005899999999999994,-0.4046422354621958,0.0055417034907385395,4503.8966871403445,127.19152403207433,4.2780620038866505e7,4.229017914155556e6,2.0986288248956635e11,1.4846175483106375e11
-0.0006000000000000007,-0.3831795975010525,0.00560228319615792,4648.611738175836,131.6767150476946,4.404343655336442e7,4.386098929885999e6,2.053809043443637e11,1.54969722382415e11
-0.0006100000000000003,-0.36044769023915957,0.0057182012261247795,4886.7939060463195,139.83212933286205,4.578303964427407e7,4.724131717329774e6,2.3377756400496292e11,1.7557927940211386e11
-0.0006199999999999999,-0.33904679320323466,0.005880341773623434,5144.984725514673,144.80513590918696,4.7532389585957065e7,4.911312794964264e6,1.817409988906166e11,1.8008696225040323e11
-0.0006299999999999995,-0.31443722846799055,0.005992816740459039,5320.964840029221,147.9043339984613,4.8135636157113634e7,4.937989072936291e6,7.175019088621132e10,1.814187013147308e11
-0.0006399999999999999,-0.2890769763263827,0.006115227055129458,5507.29166061246,152.34364710295606,4.8777186173630185e7,5.144447936319904e6,5.5107737077269966e10,1.939567469501223e11
-0.0006500000000000004,-0.2622120676166597,0.006219576143364727,5772.561031922906,159.22148262169839,5.0001291655928895e7,5.457456116163985e6,4.529742661049009e9,2.1108040130548947e11
-0.00066,-0.23584398653661548,0.006341240558247276,5951.897162467261,162.46581650865045,4.990885187854708e7,5.48673866198424e6,-8.030215583006775e10,2.17222854990269e11
-0.0006699999999999996,-0.20933699172093934,0.0064645747639517125,6169.845902182677,165.77522869733193,4.9607113069728434e7,5.656719857554458e6,-1.9940972085750998e11,2.2216314343286935e11
-0.0006799999999999992,-0.18091881271043447,0.006604601045019035,6351.276680664946,169.62539589111458,4.743861999574102e7,5.641853011129878e6,-3.429737027770397e11,2.1383489919875555e11
-0.0006900000000000005,-0.14994902959028034,0.006714369132255357,6565.772697733065,173.76089886203462,4.702625847666933e7,5.792810399417607e6,-4.46914054656246e11,2.1988433120190277e11
-0.0007000000000000001,-0.12059505832751692,0.006766523766093979,6736.756474672567,175.27485564141077,4.439653395756525e7,5.763096146835985e6,-5.83815472827895e11,2.1699014472037302e11
-0.0007099999999999997,-0.08929580869912311,0.006847347841599592,6912.5620800083125,179.96292867309046,4.1646869474902496e7,5.918588134702732e6,-6.888254341383696e11,2.2137491713506943e11
-0.0007199999999999993,-0.05868145090991014,0.006894041864215767,7023.708112424926,176.8603444878523,3.694117631009756e7,5.571473883441638e6,-9.45754835821725e11,2.0592849733800894e11
-0.0007300000000000006,-0.026825950598549107,0.006973330953422005,7171.615864645827,179.42360979756867,3.387730364899277e7,5.607995488852035e6,-1.0419139748527124e12,2.0760124894292575e11
-0.0007400000000000002,0.005391882316258829,0.00698575250221184,7238.760469637935,181.23449344551352,2.815981951999377e7,5.578112386321547e6,-1.0849513382088258e12,2.028507820100028e11
-0.0007499999999999998,0.03848404111433182,0.00708112515984035,7349.618929331311,183.04488037574657,2.284454126199743e7,5.674487489947325e6,-1.2056028760584514e12,2.0332414375223068e11
-0.0007599999999999994,0.0728163338242147,0.007096214437248539,7410.123062310153,181.30098860917136,1.8243893834539004e7,5.552952967315302e6,-1.3703424617082712e12,2.00587631559607e11
-0.0007700000000000007,0.10563141018061004,0.007105919507445253,7483.469441723163,180.12520447167762,1.3205785964743791e7,5.459668730929777e6,-1.526907248741072e12,2.01529481263832e11
-0.0007800000000000003,0.1398061416391547,0.007155302139389304,7557.060763563188,181.3999561382219,7.448300803390919e6,5.612376131180635e6,-1.4900801779318838e12,2.0245181421470947e11
-0.0007899999999999999,0.17425963291145055,0.007143034574420589,7626.804544025886,181.0452727676571,3.2500422063979474e6,5.460055665535126e6,-1.6516748567251257e12,2.065113820266011e11
-0.0007999999999999995,0.20821666070714523,0.0070930044712599555,7564.57152256047,179.4446359798949,-1.1112727408464174e6,5.35246022895264e6,-1.6564333481981355e12,2.024254089294785e11
-0.0008100000000000008,0.24233029151003854,0.007099763548472354,7535.353149363633,178.6773760047387,-7.918346082507187e6,5.293391941218898e6,-1.7171190079276453e12,2.0530116777647964e11
-0.0008200000000000004,0.2779768488534876,0.007093208786207925,7559.583467009538,181.6108521980028,-1.6007388181258263e7,5.414339624186531e6,-1.704105327895847e12,2.0993904833229727e11
-0.00083,0.310893571279573,0.007108022682823358,7537.99000719218,181.8195003869229,-2.1588099725297015e7,5.472275789502465e6,-1.6528440539129006e12,2.17628859373637e11
-0.0008399999999999996,0.3456887835729721,0.007048157593761889,7464.250925565707,182.10981275995283,-2.9420724860766392e7,5.685085309689382e6,-1.5706779136947498e12,2.3076220065462863e11
-0.0008500000000000001,0.3808921200898656,0.007015437543742991,7308.901172701368,179.75872480067846,-3.581806263434273e7,5.788793639287644e6,-1.3408267022274604e12,2.3958769596279843e11
-0.0008600000000000005,0.4161896726350414,0.006879338792567318,7112.784334789992,175.51522938968503,-4.144832266696108e7,5.7031578564981e6,-1.2369998619246892e12,2.3088890173307343e11
-0.0008700000000000001,0.4522657004947525,0.006770274887550619,6920.436168987562,174.8066811761309,-4.70442167334399e7,5.77453584418056e6,-9.876319889891189e11,2.245680265405213e11
-0.0008799999999999997,0.4865724750591629,0.006733328119629237,6741.075554953627,171.60847233287674,-5.153607346221301e7,5.811548640931704e6,-8.633471620135679e11,2.2351214164484048e11
-0.0008899999999999993,0.5192579515865088,0.006625222492303533,6543.033993391061,165.4806166698842,-5.482105426389027e7,5.691663515445306e6,-7.285898270161907e11,2.228287526397718e11
-0.0009000000000000006,0.5529631873540237,0.00646862498569932,6275.038441149169,161.97630018784864,-5.7947292933291085e7,5.81594867804382e6,-4.75979970515117e11,2.4394156643817047e11
-0.0009100000000000002,0.5848182539226846,0.006341038919127936,6055.632552863227,160.42666574407605,-6.069675929827626e7,5.911379523514282e6,-2.4433664686264557e11,2.5181034603835947e11
-0.0009199999999999998,0.6156110349579368,0.006155090481983415,5769.908384341894,156.38898687037252,-6.200241780733491e7,5.981379997429905e6,-1.5210555997583778e10,2.6610049927214886e11
-0.0009299999999999994,0.6472304637291859,0.006011701529487362,5525.753870782556,153.85516217681126,-6.460681137944989e7,5.934966273962964e6,1.9645919166495706e11,2.594219172665201e11
-0.0009399999999999999,0.6763138640606726,0.005857329982897617,5228.3459426661175,149.2747010330852,-6.489890243586344e7,5.54599627865608e6,2.8551201021420593e11,2.3395077104043027e11
-0.0009500000000000003,0.7053469495677979,0.005677428582652359,4903.260710994359,143.97622626385476,-6.482435941724819e7,5.396025584845189e6,4.62404242346781e11,2.2419304045786417e11
-0.0009599999999999999,0.733759017695224,0.0054686229963804775,4570.50008974881,139.02711044138434,-6.308891964017486e7,5.323391365071152e6,5.800905851671011e11,2.3142410980595026e11
-0.0009699999999999995,0.7615501213119541,0.0052463099424872065,4295.214024819812,139.0571688119621,-6.3600113703364834e7,5.495058382142293e6,7.858340265473613e11,2.5098538348631488e11
-0.00098,0.7883612752961627,0.005049554078471793,3982.3381968433787,129.96709710208978,-5.905051609890523e7,4.989038763606581e6,7.220842610770309e11,2.2491303995839047e11
-0.0009900000000000004,0.8150977563749298,0.004833640070570082,3665.412862696205,126.36751260026035,-5.6326111244762346e7,5.107727360843915e6,8.271238567867518e11,2.4915882553740274e11
-0.001,0.8385314423277784,0.004598040879000725,3357.917501396235,118.76156069454463,-5.2187221461217366e7,4.719298660359086e6,8.105854732284553e11,2.257450684104365e11
-0.0010099999999999996,0.8627124571602427,0.004399772683975273,3042.5735612796484,112.46518722633458,-4.803218674292154e7,4.442620629487583e6,8.094295455565477e11,2.1518588807578494e11
-0.00102,0.8841151007830468,0.00418111407606399,2731.7310544718084,104.03342115149549,-4.325749350289034e7,4.169658213787563e6,7.657795524343157e11,2.105366580526489e11
-0.0010300000000000005,0.9044773178322351,0.003956358816242855,2465.0211355625916,98.44401488221476,-3.917448509965062e7,4.1001163519093823e6,7.397022548582777e11,2.246085077298037e11
-0.0010400000000000001,0.9246934973612745,0.0038165480397329924,2220.810464474248,92.12019928524992,-3.552667598100047e7,3.7733810878810217e6,6.921256930150713e11,2.0552507961185587e11
-0.0010499999999999997,0.9435964229405143,0.0035774965468605797,1960.1260154870663,84.9780053830976,-3.1273971084206674e7,3.4788482248957627e6,6.319898021789218e11,1.9146756797459082e11
-0.0010600000000000002,0.9608647193161922,0.0033855567515688315,1749.3365480633965,80.18043248667693,-2.79773215239264e7,3.459171642969e6,6.017376467473796e11,2.0155476014039566e11
-0.0010699999999999998,0.9767555088491642,0.0031485394245796975,1540.8472569495395,73.55832348551483,-2.4368239535114985e7,3.089573554134826e6,5.2455748819732367e11,1.7481905699144397e11
-0.0010800000000000002,0.9915967905665851,0.002993262482537349,1353.1367235168238,71.67594348059262,-2.2055890913622268e7,3.3641014928526855e6,5.41325635571858e11,2.111613684366414e11
-0.0010899999999999998,1.0044693822158768,0.0028273685558564774,1192.142463229458,66.22435328830312,-1.933110629120205e7,2.927012099266029e6,4.712371377751324e11,1.7140958604610843e11
-0.0011000000000000003,1.0178990432214101,0.0026130457199950298,1034.3413981259262,62.28407014903238,-1.654584637266662e7,2.9084866016003336e6,4.2697118273845026e11,1.829559241798736e11
-0.0011099999999999999,1.0288780306366707,0.0024616259972376187,910.1029708406255,60.70951993923438,-1.509942184595594e7,3.1471608038646714e6,4.3399837696249725e11,2.1419670184116696e11
-0.0011200000000000003,1.0394990483193889,0.0023095612824540917,794.3555158222997,59.093253997564524,-1.3672050746330818e7,3.3252492730743615e6,4.3724711972379565e11,2.3754844755907574e11
-0.00113,1.049409656926102,0.0021800772134146565,700.145973978103,53.97142053940134,-1.162664550517096e7,2.940936974071975e6,3.6804555769182324e11,2.0150737775236636e11
-0.0011400000000000004,1.057130467221293,0.0020134626894800353,593.5568408842727,46.87162476187888,-9.276343930105757e6,2.417781229942292e6,2.8218672476121936e11,1.5479552498350583e11
-0.00115,1.0656627464963333,0.0018494484717050995,502.24759857554545,41.4489938177723,-7.612194322527003e6,1.9985314329411066e6,2.2500064725458032e11,1.1969283333899666e11
-0.0011600000000000004,1.0717508621793062,0.0016919373578690913,435.67663296460023,40.27332243366563,-6.713475896996706e6,2.135070142168188e6,2.2034501120111807e11,1.358176920842014e11
-0.00117,1.0784506278633548,0.001562306034333854,377.5962946710813,34.93899898641372,-5.408801313504644e6,1.6945073778649585e6,1.6654262644464114e11,9.882211429826878e10
-0.0011799999999999996,1.0839039301034301,0.0014605515508015537,321.86662726318036,29.988256731292264,-4.306291215661034e6,1.328967521392394e6,1.2326250790164636e11,7.054245113559607e10
-0.00119,1.088743231184105,0.0013315781965378345,274.948119540118,25.847006405602333,-3.4260735197352315e6,1.0396945200925941e6,9.256020567929958e10,5.01321316191129e10
-0.0011999999999999997,1.094195899340367,0.0012527808705233218,229.57258106020473,22.370662132408064,-2.6932115912641096e6,820589.5457237662,6.951899510500124e10,3.530310900432988e10
-0.0012100000000000001,1.0973964995491767,0.0011733211798839848,208.24624038404838,21.615722604637995,-2.4341661461290754e6,825134.8556521377,6.585305206346784e10,3.650958616177667e10
-0.0012199999999999997,1.1002411955787499,0.001092512786847721,181.05536750697055,20.33374981278803,-2.0849011444785683e6,817300.8923819052,5.9636047543268105e10,3.726385587151999e10
-0.0012300000000000002,1.1040210245800197,0.0010256406027207732,159.3006927000427,19.55592202094898,-1.7981621003071917e6,840582.9945446384,5.567765598318232e10,4.00997727053132e10
-0.0012399999999999998,1.1066517624593177,0.0009647672939516883,143.36973271606385,16.324434422540758,-1.4089220080796108e6,618376.8155976406,3.916470878439275e10,2.6122770654089653e10
-0.0012500000000000002,1.1091302808592598,0.0009278018308167086,130.18076022474432,15.501032814616844,-1.2696183511834722e6,561597.8024961485,3.505454702653019e10,2.2521538255508415e10
-0.0012599999999999998,1.1112401611719107,0.0008674286697843471,117.1951254400399,14.98986386516998,-1.1303950813556148e6,564215.0313432713,3.3078606678475056e10,2.3264989871451946e10
-0.0012700000000000003,1.1141678765110985,0.0008257746000463956,105.80325319223225,13.214989015508515,-925675.4785597458,463374.0385826198,2.55312897753363e10,1.7806995407062046e10
-0.0012799999999999999,1.115233675317134,0.000819436901824288,97.26967148862818,10.091746241776807,-655996.7251403717,297647.4498616925,1.5017853222337446e10,9.63704636603328e9
-0.0012900000000000003,1.1168994678883468,0.0007751189225809109,89.50625614877188,9.24612771121584,-519260.7214829688,265369.4713631217,1.202489610293609e10,8.457906846214012e9
-0.0013,1.1177303486077983,0.0007625345543504875,84.35841141235866,8.103828089553513,-428685.02281041,218079.22714833808,9.325239481439447e9,6.45575493987711e9
-0.0013100000000000004,1.1191482288998589,0.0007352284614755137,80.37118258858857,6.628978130984672,-306871.7831394236,164008.38414229325,5.969473924309406e9,4.495744385842741e9
-0.00132,1.1198256941037041,0.0007299094975927543,77.38041809239144,6.7395978278150475,-325175.78889491584,176463.20691355085,6.607281980664516e9,5.002709519865769e9
-0.0013299999999999996,1.1214503946983099,0.0007256284545566216,75.30253721054399,6.079479766594439,-270166.7614802412,142533.2936573063,5.063665880547752e9,3.6802995012068477e9
-0.00134,1.122171350536079,0.0007088085172160083,71.43415772004079,5.72147140033933,-219707.2566068062,142293.93577407018,4.429673572066474e9,3.824722253957391e9
-0.0013500000000000005,1.1237582121347272,0.0006963689572836673,71.46775450794223,5.037960952353942,-190509.538512222,111960.07823422502,3.2605982736248617e9,2.7662761792582717e9
-0.00136,1.1248442494850752,0.0006761910326927948,68.01534079695038,5.12075037660735,-183069.9112394934,121984.111369859,3.480015725071985e9,3.1373560074046073e9
-0.0013699999999999997,1.1253910475000042,0.0006329788713032558,64.16273258320375,3.6006839182235035,-129667.73485853375,61648.94436929432,1.506883245930267e9,1.2287335323890758e9
-0.0013800000000000002,1.12657330685715,0.0006795957768167377,65.01147960403817,2.8880562801302694,-89694.99851481331,32768.38795626139,7.037348001919338e8,5.0318631350549364e8
-0.0013900000000000006,1.127478992351511,0.0006400692303032853,60.519131269083516,2.5374836668552057,-86383.87558394964,27984.320741089385,5.768850697009268e8,4.080109321348976e8
-0.0014000000000000002,1.1262753350255477,0.0006284464764699864,59.489390575199906,1.9603618843467676,-53683.78837782418,13590.676122277511,1.787245286818191e8,1.395152868933734e8
-0.0014099999999999998,1.127529350830256,0.0006264782864177001,58.586931621802535,1.8386319168023657,-45618.24342342275,8237.263294048507,8.386637941977565e7,4.814739389430858e7
-0.0014200000000000003,1.128008337162798,0.0006401210990993116,60.77332921453253,1.9242344803318476,-49314.75417323287,9497.277568821735,1.0045243528210373e8,7.114825666153729e7
-0.0014299999999999998,1.1279510401712687,0.0006291495363352768,57.65280004322228,1.7898924859728265,-43173.02786101316,6780.837947317346,7.710550759990466e7,3.662525581897771e7
-0.0014400000000000003,1.1294493274270239,0.000627296540623112,55.27948841143279,1.6219932612251255,-36488.128062362506,6325.717269373718,4.195709666879654e7,3.009918841152267e7
-0.00145,1.1295745685751801,0.0006272518430711126,57.04758963139564,1.6740878273019009,-41176.57076537944,6363.372172641845,4.723841856098626e7,2.696221852381032e7
-0.0014599999999999995,1.1305908799627318,0.0006115346059624716,58.252102662329655,1.684725047882551,-35577.775869239806,6205.553257129193,4.8233171990727976e7,2.675320228279791e7
-0.00147,1.1314793964271705,0.0006095122860914851,55.55697208110676,1.5555170256436706,-32451.447508041856,4872.193784595926,-2.5436356180227627e6,1.711985184456192e7
-0.0014800000000000004,1.1312986570493508,0.0006293530081832486,55.88779443471551,1.681576345774889,-33755.03642313782,6602.276006080681,6.802281313380933e7,3.450025818172795e7
-0.00149,1.1325340768278183,0.0006095442085924717,55.22969000317149,1.5695577291564273,-35260.90399443102,5838.671060839101,3.887014209381041e7,2.4322288428716037e7
-0.0014999999999999996,1.1331764475064516,0.0005877363566315822,55.65926075171814,1.810286723192026,-41258.178225729906,8851.885629741177,1.3196043428553495e8,6.265976379691383e7
-0.00151,1.133661354817579,0.000599770280410727,53.258388235305574,1.674427184934628,-36471.12192069436,7596.143931746404,9.961231098392949e7,4.78388334127275e7
-0.0015200000000000005,1.1346117637095572,0.0005833096557740894,51.063414451483574,1.5116176884915657,-23568.89548128658,6552.09826028499,5.3655284568058096e7,3.4902285358061455e7
-0.0015300000000000001,1.1352763793829355,0.0006068802018982628,54.082295369867694,1.6377167552421925,-31857.981289704974,6673.231577801725,6.593920547663926e7,3.678431896823654e7
-0.0015399999999999997,1.1353151755337922,0.000595161300180701,53.73250919102755,1.600688132533831,-25365.479573087323,5825.627913882916,3.4992684581821494e7,2.279177262547947e7
-0.0015499999999999993,1.1360968280175292,0.0006039920170996927,51.32039338246687,1.485940517623905,-31956.288160951273,5848.63485134448,4.001402855424219e7,2.6628233035323285e7
-0.0015600000000000006,1.1365318440976568,0.0005967418946911223,52.36544305174607,1.4951337320733094,-24246.64313894126,4903.739030987388,8.707793431515565e6,1.843830087554568e7
-0.0015700000000000002,1.1373804870259556,0.0005839337442197604,50.583432914730274,1.5234045444688613,-32401.32541410249,5020.388435575966,3.327159716455188e7,1.926770611741144e7
-0.0015799999999999998,1.137405075368005,0.0006171648672786186,52.83275636133994,1.6314871932432242,-36914.03655880236,5857.061451580395,6.366563575473728e7,2.301622789531835e7
-0.0015899999999999994,1.1385053486445118,0.0006091571371419714,54.32615281372203,1.656013085650989,-35928.47448767663,6468.669039281165,6.93165193567114e7,3.0404187071035247e7
-0.0016000000000000007,1.1379869458357672,0.0005864610478566054,51.36675657680607,1.5900459399337852,-33814.87466598063,6459.911658244883,6.610564030172716e7,3.5725527647100136e7
-0.0016100000000000003,1.1384978336991827,0.0005574614696810512,49.87251273840336,1.5300189256602466,-25123.25779402065,4485.278744400381,4.416798103495195e7,1.5404715680042144e7
-0.00162,1.1386058051150856,0.000565107518709936,51.639589100269625,1.4463108396961797,-24392.639229620123,4310.610494197661,1.0016849468604757e7,1.4468726901285535e7
-0.0016299999999999995,1.1388117985555108,0.0005856789520600338,51.204991777602494,1.5204453413823347,-31394.904990227453,5142.58548417581,3.387607123550985e7,2.156367387707917e7
-0.0016400000000000008,1.1397123004218987,0.0006167955520171248,52.06844282863525,1.631459051862105,-39534.62116464977,6531.480925071026,8.148562899665903e7,2.9332039651111513e7
-0.0016500000000000004,1.140578828273095,0.0006041473764521769,50.37177493163055,1.5274702678223395,-30584.715260703695,5783.088037156411,5.844667702349227e7,2.6981419657984294e7
-0.00166,1.1405584548238252,0.0005962040358646938,50.72664673925238,1.494530607959043,-33446.905783389404,5000.252866975772,3.251438183768766e7,2.0766436817316633e7
-0.0016699999999999996,1.142527010743724,0.0005857538644511369,50.87067294833771,1.4412654755603653,-25171.106784273295,4507.152579489408,1.4263400519803356e7,1.413724209058713e7
-0.0016799999999999992,1.1421002130256463,0.0005798881013665827,49.29777697443266,1.423808303815419,-26810.626191425705,4611.4619965335905,2.4715120810627766e7,1.6602394680536745e7
-0.0016900000000000005,1.1435764783629183,0.0006116174636838584,50.34389181422617,1.449597836468004,-34202.443257901,5793.894190489273,4.474575610272701e7,2.8465066984157223e7
-0.0017000000000000001,1.1437761757289573,0.0006035388714052598,49.759169126064386,1.388583483271703,-26602.53013947966,4275.708983008949,9.175096652688242e6,1.5204044417614479e7
-0.0017099999999999997,1.1429754057228254,0.0005712293621369201,46.87076960607159,1.3457388638458327,-21120.95206852082,4423.43957287364,1.6163744231883056e7,1.8386489810907293e7
-0.0017199999999999993,1.1433076785338534,0.0005778187422650214,48.54646238515679,1.3157989458192996,-13721.425634746598,3706.1771306178234,-1.132921870004244e7,1.109618587122533e7
-0.0017300000000000006,1.1437622690569604,0.0005890137856993079,47.49973947073952,1.4012801814383762,-23926.93877987036,4748.199955563345,3.525060710193315e7,1.9658231694319837e7
-0.0017400000000000002,1.144499157899074,0.0005640093777739611,46.420167262614065,1.3828411352273373,-26234.281027059504,4510.262425516891,2.9666937245519165e7,1.7717406198957887e7
-0.0017499999999999998,1.1458017974316834,0.0005622842706790978,46.92230903133419,1.447896885970882,-22259.363401405306,4974.339899672921,4.290197199390046e7,2.0788548497711536e7
-0.0017599999999999994,1.145972407709517,0.0005564939983916512,45.85152682431388,1.2680618276001423,-18554.22479236435,4286.070924911557,4.855662768661147e6,1.9391142722197272e7
-0.0017700000000000007,1.1461733573960262,0.0005717341732632172,47.6843522346026,1.3542621502364367,-25324.701472990277,3985.9296384813774,1.891119657559412e7,1.2679117690978164e7
-0.0017800000000000003,1.1468183935182434,0.0005900278455398968,47.01756115733535,1.31070888628502,-20835.59396407645,4001.1118811845313,1.5413654391137343e7,1.2987897982921991e7
-0.00179,1.1473523353524173,0.0005860232914195322,45.87942091402736,1.3124869531331855,-20028.012794640395,4012.1700590477917,9.283832266804023e6,1.2782639156099515e7
-0.0017999999999999995,1.1483598699347333,0.00056898336274939,46.37853156529594,1.2916519848305805,-17355.25550007265,4172.818822293205,1.2089052082436219e7,1.538073059983852e7
-0.00181,1.1484440071358408,0.0005701979999569554,48.61817807066677,1.4322071897854363,-28236.403100720556,5163.023696573391,4.15561069620736e7,2.1443080995073542e7
-0.0018200000000000004,1.1486956030773252,0.0005564854111768208,44.45421930417632,1.2304184000805132,-15855.534743928009,3709.9882763726728,6.706062043906223e6,1.2677366580207609e7
-0.00183,1.1491434072980846,0.0005427822414725331,42.61640394792255,1.2046520542725474,-14196.323517382547,3729.5874518789597,1.5160394126439085e7,1.371468527871363e7
-0.0018399999999999996,1.148741223358664,0.0005238021871642274,43.31990988641923,1.2656070934177803,-22538.980721057404,3684.0489246011357,1.3954504133832539e7,1.3310544386201203e7
-0.00185,1.1502781315937458,0.0005707835969065984,47.14882889707961,1.319161290584454,-19872.400431311187,4162.761940017694,1.6596962649019536e7,1.3855061667922346e7
-0.0018600000000000005,1.1505085393317411,0.0005729245738737111,46.65213363580448,1.4005016313631133,-22975.93137649631,4110.773914018955,2.438249373488616e7,1.4300385052593444e7
-0.0018700000000000001,1.1517582514311946,0.0005448000029868714,44.66819928486374,1.2960375726391282,-17689.38652466558,3850.6704438468296,1.5148973074281497e7,1.2796702033082908e7
-0.0018799999999999997,1.1517512999027064,0.0005536674430276692,44.15611193103195,1.285757468141355,-20631.563496569397,4139.711451714314,2.496573602746337e7,1.505407786708012e7
-0.0018900000000000002,1.1523977031078594,0.0005663751377902021,44.72174051372536,1.3318459971586258,-29842.76665206751,4725.662084299288,4.857633869047731e7,1.9926268012981504e7
-0.0019000000000000006,1.1522733878187654,0.0005372024573853845,44.60437943263261,1.2295307710200607,-17638.12249746185,3875.972457767972,6.73061489586076e6,1.3577517881282642e7
-0.0019100000000000002,1.1526236871434095,0.0005442999625634914,44.05536516905614,1.3854236621878135,-25201.64023709067,5571.411912793973,5.663160077286505e7,3.1389918884018153e7
-0.0019199999999999998,1.153097932284019,0.0005489468198366761,44.02162013678423,1.3153187142424945,-25602.377711391215,4841.804315030163,4.228498766204652e7,2.3556633791342795e7
-0.0019299999999999994,1.1528107403746597,0.0005587786462550624,44.38252855508524,1.4085643374215309,-29690.593926994068,6186.473898162758,8.132147975452882e7,3.4843498950984895e7
-0.0019399999999999999,1.1541092483460997,0.0005500004755872269,43.245540671200004,1.2514993545485902,-21699.14063844971,3837.979201100725,1.3500576925890906e7,1.3191553714088626e7
-0.0019500000000000003,1.1542716908014483,0.0005576010752007631,45.02306917603282,1.2508301432914684,-22680.659436253467,3891.427753563461,8.329523123545675e6,1.5403198061997429e7
-0.00196,1.1545185991252445,0.0005496643674660649,40.984524920579645,1.2348376633965297,-16236.260136317176,3795.7110509534004,2.440830891207761e7,1.4424875915448729e7
-0.0019699999999999995,1.155092173571199,0.0005294625209458388,42.95124422591776,1.1864476273175375,-16168.033878965034,3135.544068960402,-1.5660520859533e7,8.995860402837848e6
-0.00198,1.1568058786726383,0.0005206834632220222,42.61898871011389,1.1756505822530985,-15682.54675976577,3712.599775692676,6.51429529092937e6,1.3867969336077495e7
-0.0019900000000000004,1.1563960060296465,0.000522182343342538,44.27385799277219,1.3586740296147042,-22591.687440614827,4464.417387028194,3.0618003733309958e7,1.755346994457253e7
-0.002,1.156105452057313,0.0005365999106102043,43.23727201596689,1.2584905750801008,-20081.230515519648,3819.371924765993,2.150020422253943e7,1.3716565009466857e7
-0.0020099999999999996,1.1563594040513712,0.0005493235934853312,42.40265265650093,1.2953910868913545,-25891.591207292942,4282.122356743266,4.28099036312368e7,1.4994165652011516e7
-0.00202,1.1579998620895544,0.0005210415678496065,42.93746417271507,1.268124638109187,-15424.123773301717,4143.9347078784995,3.292737012791979e7,1.6160451784338666e7
-0.0020300000000000006,1.1575841821009605,0.0005275123574411301,41.57796169956155,1.262860206531191,-17817.377773788707,4020.2376332309796,3.3551651375567652e7,1.5832840419719288e7
-0.00204,1.1582184038175023,0.0005029070283729156,39.83034909607947,1.1983899850713067,-13024.009487826374,3568.7705359597876,1.6173205077886425e7,1.2729540941160884e7
-0.0020499999999999997,1.1592082524468388,0.0005388718497277631,42.52097410002848,1.2369154632422188,-19542.13112809751,3969.2506371702407,1.4180411510727504e7,1.5468934942144275e7
-0.00206,1.1590398742650787,0.0005382555785097598,43.32345831597848,1.294780672180017,-17755.06325322464,4452.2174950999215,2.1525361449786134e7,2.244135044468709e7
-0.00207,1.159292117227753,0.0005411505377772033,41.52692833971339,1.1482770862608411,-19621.663235446526,3502.898831051645,1.8784361478072017e7,1.1776154744231798e7
-0.0020800000000000003,1.1596457408326595,0.0005211393725301285,41.259963405609525,1.1806327213554124,-10966.345410646149,3266.8166762920764,8.603863350442704e6,1.027432722224326e7
-0.00209,1.1595712832138363,0.0005231958103054718,39.74344673891673,1.1532650250056717,-11969.058918715482,3241.179882834813,1.852986473833928e7,9.532879167403093e6
-0.0021000000000000003,1.1597704269720353,0.0005051046081834042,40.610967315356156,1.137975397815466,-13206.081886151647,3312.935448067129,8.447556296593899e6,1.0146467371044915e7
-0.00211,1.1608453250938695,0.0005162058827957611,40.1980047778928,1.1693323106802458,-15480.545809495305,3065.076089548081,1.2418324591127666e7,9.958454525248313e6
-0.0021200000000000004,1.1614031560012932,0.0005185464852542229,39.76054195260907,1.2437226156065586,-18859.977243156944,3937.0877286596324,2.783182175713742e7,1.6657252965377826e7
-0.00213,1.1621335998334337,0.0005058838420341993,39.18893537592507,1.1250831662139387,-18811.583408114493,2927.3988603567886,4.693210730004631e6,8.2148083098425595e6
-0.0021400000000000004,1.1623033328951409,0.0004991110421832965,38.301206102095314,1.0851178600518776,-18003.206938976793,3204.032395423662,8.773005521913478e6,1.1685053537023839e7
-0.00215,1.1627012796354281,0.0005151010520160225,38.564098948050045,1.1548845427914611,-19062.508892669866,3693.1112611624626,2.9401963775275834e7,1.4608952404175159e7
-0.0021600000000000005,1.1629862916754004,0.0005071160303870294,39.744558366201616,1.2240136081956066,-19727.60488572621,4710.527477760766,3.938549864598013e7,2.8894817161374725e7
-0.00217,1.16355128381206,0.0005200474403158502,40.73466993906431,1.2730184576527321,-24215.293632463043,5594.269310041783,4.830138456549181e7,3.416164059963208e7
-0.0021799999999999996,1.1646961850034394,0.0005002184018058233,38.487186689625,1.1944000733653692,-13635.25358450549,3274.318219104031,1.9166370929752965e7,1.0868560205462292e7
-0.00219,1.1649882535780802,0.0005009646552073555,37.919544834992415,1.0837149449044272,-17876.318147228987,3418.8450221087032,1.4926594678842947e7,1.435628467926781e7
-0.0021999999999999997,1.1662976821040312,0.0005052192279086184,37.82516072448324,1.162336458261465,-14986.884496787881,4322.2083160330185,2.8672478272766687e7,2.3944684724202737e7
-0.00221,1.165190368658694,0.0005007293785203775,39.77642199595378,1.050250754440153,-15338.062889652303,2844.8103657015345,-1.7923516187493212e6,8.148830915358713e6
-0.0022199999999999998,1.1664471799884848,0.0005009638005560364,38.735180649603834,1.1517795449619854,-17081.57909459262,3879.23113782057,2.5137107388131246e7,1.6479416272424666e7
-0.00223,1.166599888273508,0.0004836907544733587,37.271088905716304,1.0955660947368195,-15804.699738480116,2951.564941037035,6.928212011437582e6,9.28464027473013e6
-0.00224,1.165901072929932,0.0004956870554847907,36.04364682952653,1.0273745448463933,-10761.415429393273,2574.8226667887925,-1.8407789543134724e6,7.975551849660946e6
-0.0022500000000000003,1.1670453137226242,0.0004988012949698673,35.778429636636524,0.9996081907829301,-13204.618167430657,2687.305757034721,6.330329336653629e6,8.098504561872951e6
-0.00226,1.16713747559002,0.0004915010667394394,36.227902479429105,1.018028427289916,-13341.88760010014,2673.648941088233,-3.417129167585464e6,8.607702896365521e6
-0.0022700000000000003,1.1665705684643186,0.0005139742272426697,38.452222051942115,1.1051184735438693,-17723.360343299075,2991.0494833221496,1.016460240800033e7,9.14408973842741e6
-0.00228,1.1667887936822623,0.0005026120633149154,37.135802704149334,1.1061779196807437,-15029.334594626753,3169.392399966337,2.1251521666393295e7,1.0720501948238129e7
-0.0022899999999999995,1.168352970057064,0.0005031775729302868,38.9078406912119,1.109108493460121,-15238.88092215264,3048.216023177038,4.375596489947424e6,9.050016396441381e6
-0.0023,1.1686742393502616,0.00048331960010366095,36.83952915838326,1.0381812190216313,-13213.221459786017,2725.172952903972,7.4674661831005905e6,8.566923273956949e6
-0.0023100000000000004,1.1695618956619187,0.0004982847950083199,36.88799137663589,1.0728660723598453,-14082.448727664007,2773.0679194037593,1.2429582982839027e7,8.573908347711591e6
-0.00232,1.1695132931156316,0.0004996376513737746,36.062807491856304,1.1204948627084053,-15754.439050662451,4120.231433113014,2.8361505444575086e7,2.078452532629279e7
-0.0023299999999999996,1.1704572875679704,0.0004986098682675766,36.01981536255296,1.0616215398296216,-14014.312768355587,2939.886950464634,8.429842420860637e6,9.346052378845623e6
-0.00234,1.1700451864943904,0.0004947214707793982,36.5844182980435,1.0647958785782847,-14363.09861662977,3508.8303306202306,8.660130129376858e6,1.7507605894449465e7
-0.0023500000000000005,1.1702774240021758,0.00047340698729928605,34.8396097313594,0.9507745768053125,-10256.125411225941,2496.2324252755443,3.1426727200941e6,6.486965665554837e6
-0.00236,1.1705556505027814,0.00048138276110659087,36.86136355975133,1.0378069329504631,-11203.353885547442,2600.5079907093696,-3.8968355302383318e6,7.424704301138554e6
-0.0023699999999999997,1.1716207423202134,0.00048715269116467636,36.99603290880774,1.0496336698965816,-14361.549577830467,2754.910830087627,884091.5287856921,8.342398215416555e6
-0.00238,1.1714594051218878,0.00048567396642071206,36.20798720199344,1.0563095270821468,-13925.661589690051,3182.0942214026354,1.4350220126740472e7,1.1735966703137001e7
-0.0023900000000000006,1.1717097634101747,0.000469627485160939,35.725245343253405,0.9831054659928398,-11267.681099189473,2485.887185085258,-3.3334783471924197e6,7.3222246721714875e6
-0.0024000000000000002,1.1726034260725116,0.0004970097153124077,36.70805504690769,1.0301656997907487,-12389.551514435918,3140.8336656195584,-879393.5912807867,1.3246671486329608e7
-0.00241,1.1728976670993363,0.0004951515671726306,35.90572187074586,1.036393308992161,-13946.081006484119,2542.4461734178276,6.783943777295054e6,7.714223898132021e6
-0.0024199999999999994,1.1733521097185544,0.000514163849913466,37.6015124422756,1.095625172777812,-17222.566905089563,3370.9276897919744,1.1103491863144135e7,1.2860014180005163e7
-0.00243,1.173524627455257,0.0004941920150464058,35.66495821296884,1.0356552249987925,-12143.733634117183,2407.1386577304243,4.473836131392365e6,6.85889781596758e6
-0.0024400000000000003,1.1742431721959345,0.0005027994021936803,36.73131096752963,1.1293823030856176,-16592.1556077474,4192.3103681893335,3.251844694473975e7,2.303118127005609e7
-0.00245,1.1739029097527613,0.0005015889684102008,35.873098251564514,1.0400962367932893,-14633.874994963877,3167.4147962349307,1.1781345176054824e7,1.3814014763362123e7
-0.0024599999999999995,1.175040551573515,0.0004963594702572896,35.28844625810043,1.0238789001583053,-12905.113218409544,2785.2645684560116,6.193300333669626e6,9.413373515408041e6
-0.00247,1.1747292834442027,0.0004970663088076314,35.83155306058602,1.067461589228106,-14565.390672915375,2851.7882276198757,1.7406904387921467e7,8.927684524762524e6
-0.0024800000000000004,1.1754176648384262,0.0004904887450218909,35.00633832426163,1.0085752832613053,-13925.510608139051,2839.6312656524574,9.271779035081545e6,9.384183539981084e6
-0.00249,1.1756540676468463,0.00046692516041365434,35.01911859865329,0.9617831109440795,-14140.78842796462,2559.638264981596,7.971323400036817e6,6.994579844186033e6
-0.0024999999999999996,1.1762134169638525,0.00048441106327301125,34.09753896095433,1.0119483012492734,-11492.82429731312,2721.976498222848,1.0694457000464734e7,8.58196075227397e6
-0.00251,1.1764239845560556,0.0004884349018014064,35.23192313339068,0.9980285206555543,-8946.08127066271,2828.7955638454628,7.706256446321692e6,9.332229231069e6
-0.0025200000000000005,1.1773279091171558,0.0004496502847524195,32.44939811540311,0.9546357429146206,-12354.137708460015,2405.086478688428,6.1162736430302765e6,7.392271734694628e6
-0.00253,1.176944307283742,0.000491242645622938,33.601278560094116,0.9757937700241672,-13287.537885536256,2683.051524167573,1.651326632835999e7,9.327613867894571e6
-0.0025399999999999997,1.177325963263137,0.0004740595282422823,33.382177063168726,0.9737650402386985,-11686.543217793334,2676.276405055821,5.923847291262897e6,8.5707300728786e6
-0.0025499999999999993,1.1777166799290173,0.00047667146212859105,33.83024263075731,1.0138901311532666,-9332.50525941241,2629.473405882235,1.2554764576047374e7,7.934580008488855e6
-0.0025600000000000006,1.177884666065969,0.0004793953898259736,34.436790213056604,0.9274173935971866,-13905.15561326404,2508.7409204652113,9.02692988535524e6,8.348900260402505e6
-0.0025700000000000002,1.1775423882402032,0.00048199667669466607,32.79685867620231,0.9310315894386932,-12167.20304850937,2459.642575374547,3.5603292453989154e6,9.102771310373994e6
-0.00258,1.178463497408398,0.0004593067929082271,33.179565004892304,0.9967359071542089,-10410.386098047657,2892.26792431503,1.290336505353901e7,1.0919156552529868e7
-0.0025899999999999994,1.1786520424771478,0.0004781497703719757,33.744882996606606,0.9634942867251238,-11143.73145090269,2821.2331662060274,1.79917165086147e7,8.792761788357783e6
-0.0026000000000000007,1.1792780081822118,0.00047625353751394443,34.461016255539484,1.006772657434818,-12075.70521550622,2824.829337527121,1.2708008479896763e7,1.0144281701992095e7
-0.0026100000000000003,1.1797111203064639,0.00047349437082678207,33.12125010578825,0.9378547702912021,-14414.163937605272,2400.4284648064304,5.365506822570867e6,6.461962519902232e6
-0.00262,1.1800936806114488,0.0004853386476047577,32.546365643433106,0.953177808231585,-13972.857965837702,2194.639566255143,1.5830591662770314e6,5.511400157258704e6
-0.0026299999999999995,1.180758377065603,0.0004619159779182919,31.55883417058545,0.84431855127194,-9196.917341956732,1955.5663293504583,-5.126999218775431e6,4.818319937824683e6
-0.002640000000000001,1.180689982279834,0.0004664610281812365,34.128409895411096,1.0317631122656923,-11843.890747619513,2980.587671822564,1.4980566387890514e7,1.2908684768467326e7
-0.0026500000000000004,1.180064956767052,0.000460262611204246,32.092932716863835,0.9155485553817433,-9106.55243313116,2461.6387849879347,1.896536757168774e6,8.322888461357112e6
-0.00266,1.181275373409813,0.00047819537411367564,34.63763209561657,1.058606842787803,-17196.001568118576,3485.3921035694157,2.3771377633174032e7,1.4658309595719637e7
-0.0026699999999999996,1.1813922629153168,0.0004788262976322203,32.32368596184432,0.9131880398410483,-6432.847938601495,2073.9805060372014,-3.051934627490936e6,5.122580110409733e6
-0.0026799999999999992,1.181968323097795,0.000480693176489367,33.26628763795536,0.9714167067105085,-8611.559048319083,2413.2430077053973,728294.8537126482,8.232641995067691e6
-0.0026900000000000006,1.1822750863912255,0.000464322777382019,31.76630415266538,0.9231991298362778,-8834.076449240232,2148.9737576309535,1.4027377192089495e6,5.520582279915009e6
-0.0027,1.1820635588025032,0.0004626795371845953,31.06197364600773,0.8419238755093797,-5241.848432554534,1898.326670107358,-7.960274229939809e6,5.157127406045512e6
-0.0027099999999999997,1.1824488974660798,0.0004645008393182486,32.48027234438001,0.935579086963981,-9974.26979220307,2338.02292121131,3.854730058541626e6,7.7075148386771325e6
-0.0027199999999999993,1.183165931886956,0.0004733712439420181,32.27249570365991,0.8553672453462136,-7154.380966418761,2072.7545122060487,-4.670102639684834e6,5.354652598045639e6
-0.0027300000000000007,1.183872931262753,0.0004471050191592501,30.927235218632187,0.8437061082718621,-9325.235569966275,2027.036793180656,-692458.0239269036,6.316647914923859e6
-0.0027400000000000002,1.184693649818081,0.00044910456696988866,31.75826045741781,0.9520859061121887,-10902.003250853695,2485.7468582198358,9.250015858218275e6,8.284490867658554e6
-0.00275,1.1840332734432333,0.0004446055296533738,31.777020218989136,0.9257343008653303,-6656.626896555348,2136.8742913416827,5.619677207585918e6,5.8928629673144715e6
-0.0027599999999999994,1.1841550377045114,0.00048098260645330627,32.79812437390919,1.001099081830083,-13964.417612392637,3056.6065110444933,2.3960946957893725e7,1.1607941746980842e7
-0.0027700000000000008,1.184605904701826,0.0004775069458240864,31.278605113011867,0.9055657799734187,-10012.3254919692,1872.2383941852843,2.9466451288153534e6,4.632004331880678e6
-0.0027800000000000004,1.185442043233643,0.0004644112712615352,30.95241784322938,0.8614936308775208,-8052.054158858915,2209.786422958306,3.855043924369063e6,7.149072830855475e6
-0.00279,1.1852865181357783,0.00046548069517627266,30.79832763540529,0.8814819319703778,-10656.94577257626,2278.1900158752946,4.972530052324128e6,6.873373033250277e6
-0.0027999999999999995,1.185687738440171,0.0004465617690220649,31.13106825095533,0.8510606407755188,-9163.700117417016,2049.3940360837173,2.0676161138967467e6,4.847161129501541e6
-0.00281,1.1863583260832355,0.00045825607503622207,30.872935726960886,0.8635964954778041,-7224.747790962074,1948.7210195243076,2.163650980947429e6,5.210103649469998e6
-0.0028200000000000005,1.1863995182854805,0.00045237121739386476,31.24307510741856,0.9604190645844899,-9522.165706731428,2404.199107579837,1.777992452938027e7,6.629377048811421e6
-0.00283,1.1871086042835017,0.00047137010048612044,30.57543916479149,0.8914946099176996,-11737.189547445158,2105.949901551097,8.581445489678496e6,5.087406000947896e6
-0.0028399999999999996,1.1868931623232364,0.0004497448108425407,31.85902883190218,0.9354734586434118,-12358.892516096847,2453.916153282638,1.3649981010087503e7,6.464855505222178e6
-0.002850000000000001,1.1867927822995048,0.0004623275978650065,33.23075040175857,0.963976180689526,-9453.734055273597,2178.5250412451137,-2.1906253635274195e6,5.97743882031623e6
-0.0028600000000000006,1.1873439958997314,0.00046701080449471007,32.18282631782473,0.9186030628790316,-10225.66387396385,2407.0536056440183,4.684008152184009e6,7.559732478438539e6
-0.00287,1.1873790262468622,0.00045487848854104603,31.72040184948123,0.919597447573884,-11451.628740448383,2126.6528413644182,4.249399933883525e6,5.714453053466304e6
-0.0028799999999999997,1.1885795541902293,0.0004457298126244687,30.24204719809461,0.9182005173948559,-6563.494312013789,2206.83754361894,8.453363421685854e6,7.079935367994985e6
-0.002890000000000001,1.1887056325042482,0.0004498915737838206,30.955004413855516,0.8827410774467657,-8273.117061551196,2190.449902564335,3.913655736486926e6,6.316012932218923e6
-0.0029000000000000007,1.1886548019696948,0.0004398407112730054,29.858151754345084,0.8482329967193373,-8552.522043351757,1956.2999059317294,-1.1289545046938895e6,5.664412441280996e6
-0.0029100000000000003,1.1899145766261952,0.0004721025830956692,31.50921548824598,0.9018933018376929,-8532.4671245247,2099.844245048256,-320125.31436600286,6.69513570250909e6
-0.00292,1.1896260599343083,0.00044246092196107654,29.385602598302103,0.8629189038551327,-8451.191662078672,1893.2511096222104,709599.8454725527,5.318064992377278e6
-0.002930000000000001,1.1897520239850048,0.00044285945734780224,29.966585222956773,0.9193993838427341,-11690.180489767046,2616.136502253056,1.7880965771829095e7,9.38083204560451e6
-0.0029400000000000008,1.1904979983561597,0.00044365704755128466,30.54435096722878,0.8848600823259978,-7146.197780585143,2198.993406260128,5.972274894426034e6,6.472908862419314e6
-0.0029500000000000004,1.1906634392313364,0.00045370949874029814,29.367154741452254,0.8391853439339693,-3809.9466509839854,1940.564732808282,272815.26433500927,5.291550490415994e6
-0.00296,1.1915917266455305,0.0004591570872752379,30.64970859177406,0.8526566593122907,-8435.072069404458,2280.5515324063845,8.72302476124213e6,5.85968935975175e6
-0.0029699999999999996,1.1913337795487644,0.00042464836100514257,29.804896913278622,0.8112664754305817,-7366.447276189404,2012.1678949171692,-2.854910075278258e6,6.301121129443502e6
-0.002980000000000001,1.1917812455180665,0.0004425222392360129,31.12999845028701,0.8681437121086064,-7072.6565342833965,2083.502273826957,5.819282815988607e6,5.405767088966044e6
-0.0029900000000000005,1.1916397245524688,0.00043502219821475935,28.49173444851807,0.8538800395903402,-6190.709551069101,2077.1948706417184,1.127086368800516e7,5.632784721906363e6
-0.003,1.1917494032381666,0.0004554600195927892,29.71752286965799,0.809749714671759,-5136.673130517644,1742.162911535531,-5.940601450495729e6,3.972100975092951e6
-0.0030099999999999997,1.19207675264413,0.00042564605161969947,28.59247006047701,0.8167815150244908,-7637.61079031803,2160.5712237127354,1.0907475223028496e7,6.976038450916006e6
-0.0030199999999999992,1.191588510151393,0.0004337348575578231,27.809205117977346,0.8012255913554176,-8173.730690649595,1852.5940338867608,5.837489341097996e6,4.545627266539917e6
-0.003029999999999999,1.1919680739984713,0.0004273975919021408,29.254163662631793,0.8076584427506903,-8442.157027540936,1770.1266113826996,-2.527066215668338e6,4.1257380457822005e6
-0.00304,1.1934073760522033,0.000430179581672721,31.191332264196877,0.9008082306031923,-12934.647905746506,2426.035541367125,7.400026461627872e6,9.071040402473288e6
-0.0030499999999999998,1.193632880589752,0.0004260692858488949,29.605403063215416,0.8609750678281807,-4346.270433553128,1885.6414860049767,7.093347043211291e6,5.302972177399061e6
-0.003060000000000001,1.1939108574092845,0.0004272061905679013,29.634329208813373,0.810003224351953,-8309.352404339224,2021.488666070355,2.356796408456165e6,5.689052520545638e6
-0.0030700000000000007,1.1934133596135548,0.00043260145563943613,30.125905451189617,0.8551555737472472,-9764.980902399378,2006.7656710152623,6.8136910229986785e6,5.685230899996994e6
-0.0030800000000000003,1.1948618794232542,0.0004353356612457257,29.67080930752428,0.8821911744348537,-9860.708147109122,2185.6438451646513,1.0470451475211952e7,6.654889291463626e6
-0.00309,1.1941690095516533,0.0004515438062973632,29.630578123249567,0.8164662606487173,-9581.869184294954,1951.6517834988972,-1.154503914249867e6,5.14794841862851e6
-0.0030999999999999995,1.1939281111887192,0.0004664790557665781,30.46006140408876,0.8945736461889717,-10148.680126369007,2158.87342696642,8.255193066187173e6,5.767920248623079e6
-0.003109999999999999,1.1951216789532182,0.00044148765766354294,28.40389672358518,0.7892736936080851,-5584.477642815955,1890.3030367677106,5.03978422889045e6,5.303800498047129e6
-0.0031200000000000004,1.196075409980161,0.0004355369739031109,27.438193192007155,0.7599381233784498,-5865.069119726264,1666.8264213838406,-432657.7118182236,4.209582534677635e6
-0.00313,1.1957382456495136,0.0004444300926157152,29.41043822064063,0.814495856776441,-6703.2499948614095,1832.2658647911412,-746697.0910832487,4.590743584497571e6
-0.0031400000000000013,1.1958182900621335,0.00043822368536658505,28.919312298091054,0.825720023371641,-8003.181754599201,2166.986795129086,1.0795088103692764e7,8.134256194293127e6
-0.003150000000000001,1.1973088825248723,0.00043061033749529836,28.036505858358026,0.8696064344399839,-9509.62233961765,2918.809788506844,2.2826850173385702e7,1.360753043597889e7
-0.0031600000000000005,1.196928577757903,0.00042622385786965367,28.35601974326395,0.8535836899243837,-8866.381507549611,2010.586864608316,8.084027523598045e6,5.79086327204111e6
-0.00317,1.1971826685454707,0.00041145272149278785,27.360896289261174,0.7539717784649632,-8483.516827484913,1801.6887040668569,-391520.88233152585,5.09384038668956e6
-0.0031799999999999997,1.1973212433581137,0.00044897128593815927,28.92063201931673,0.7716929530008441,-7668.67064914777,1716.1061586240141,-1.7721851033934571e6,4.220475057415313e6
-0.0031899999999999993,1.1971028081954436,0.0004375592987178265,28.961931052837194,0.8096092182341266,-9030.093909425901,1719.0331129426477,-2.7043610000869124e6,4.0928293627156536e6
-0.003199999999999999,1.1977606030320378,0.00045008182756726956,27.79135687263066,0.8568356999390565,-7344.319180892035,1887.3089155243104,9.249544729989257e6,5.394128800912295e6
-0.00321,1.1979234907862164,0.0004431412168943911,28.600294222395362,0.8251850044671527,-7498.243070289159,1946.2621459624274,7.498060615888427e6,5.191145650975679e6
-0.0032199999999999998,1.1981969346091976,0.0004291701226612972,27.621497054030094,0.7715339766737797,-6003.2199589467755,1706.901152178337,3.407717198307777e6,4.0214909128636587e6
-0.003230000000000001,1.1985089850592692,0.00042557052643697686,27.616424381368752,0.7807997272339321,-8071.182890601709,1855.7068062916167,5.4313769553951835e6,4.302360995350512e6
-0.0032400000000000007,1.1987854564755773,0.000423377029715263,27.347461651241247,0.7792241892995739,-4752.100168206433,1702.0184222359803,101572.04067972103,3.799843533251024e6
-0.0032500000000000003,1.1994501200294085,0.000411267425196282,25.40669575725897,0.761661197572981,-7030.926633218837,1933.9725761688599,1.044133308289877e7,7.231311901404642e6
-0.00326,1.1988686743182553,0.00042453171254188646,28.937077932601504,0.8314914309748616,-8833.355540624674,2444.1820774395023,1.2547594590784974e7,8.773370356512113e6
-0.0032699999999999995,1.198281080556404,0.0004392939696099755,27.800104823356843,0.8278661963487275,-8080.427424627202,1798.792042467362,3.67631683555828e6,4.631904759293331e6
-0.003279999999999999,1.1989273536683427,0.0004243453661892177,27.273236957212006,0.7665782344539103,-5888.7276213638725,1724.5970052089851,-525980.8007514965,4.1589130169185395e6
-0.0032900000000000004,1.1993313703872406,0.0004283333477881119,27.85009907116501,0.8074093863119408,-6372.146516068521,1962.3231823212288,5.474916802651011e6,5.281202527951314e6
-0.0033,1.200065562617192,0.0004292183504194149,27.08116829538873,0.8029475240490553,-6821.297594711216,2072.4097298926304,8.06438590980111e6,7.944284478212648e6
-0.0033099999999999996,1.2005203796653274,0.00042329675149456957,26.951415988469037,0.789432065110835,-8058.707574327012,1797.8407709997168,3.6959305990174245e6,4.727888827475911e6
-0.003320000000000001,1.2009474855317364,0.0004171799220608011,27.77024099839124,0.814051333590729,-5269.6264473664605,1786.3216567122806,1.3912124771587732e6,4.500244301153549e6
-0.0033300000000000005,1.2014753023689881,0.00041373503954679903,26.141698937886567,0.7283594645286651,-3498.7151656257265,1396.7200034667046,-3.682259342175701e6,3.1329340129587566e6
-0.00334,1.201141916252115,0.00042946227956903055,26.213621954920523,0.7217864739718015,-5144.422783596047,1847.3674317459363,2.1968435238220864e6,5.057122460191513e6
-0.0033499999999999997,1.2019714511169395,0.00043391210977611,28.97561093996131,0.8332917373244029,-8447.577296887821,1765.4306083199024,1.0414510177870293e6,4.012061473675465e6
-0.0033599999999999993,1.2023662210377388,0.0004114807580997475,25.477908136976225,0.767140525859485,-9314.565083782101,1789.2983037673537,7.976581746074774e6,4.557965907933529e6
-0.0033700000000000006,1.2020174470364464,0.00042737938539685953,26.202899344791916,0.7770241516897008,-6562.2532574145725,1937.726905704813,1.0468995003220651e7,5.573212340229457e6
-0.00338,1.2018395811341709,0.0004214229132511963,26.479541667307863,0.7663540800257735,-7095.296765981363,1729.2712435259552,7.454052151122062e6,4.081637881958632e6
-0.00339,1.20302120202283,0.00042980476785501193,26.31176787238599,0.7321719125679699,-3741.264275760104,1577.2414471088032,205215.09177795865,3.8644262001050506e6
-0.003400000000000001,1.2029436265212814,0.0004304769632735316,26.54501473856472,0.8310458498600564,-11337.298153999514,2226.9841348562286,1.5406322260934766e7,7.116126636144292e6
-0.0034100000000000007,1.2028848967798305,0.0004206693540933387,26.766825963593107,0.78579935616056,-6202.009076986058,1785.2125393497538,5.544755289143723e6,4.334503464788004e6
-0.0034200000000000003,1.2038578660857102,0.0003983062304529255,25.835563290728608,0.7520091935247449,-9397.171496257915,1666.0733530434695,1.2643868050284488e6,4.271687385036736e6
-0.00343,1.203745827844477,0.00042160032725549555,25.929737308683492,0.7605044367809798,-3997.3257970051022,1902.2148565980303,2.775172524656758e6,6.84181776923024e6
-0.0034399999999999995,1.2045554373599556,0.00043028379401476323,27.127707250808573,0.7414916202263439,-6653.652375151806,1668.6680583642756,687005.9520490819,3.947094917486826e6
-0.003449999999999999,1.2040237514776917,0.00040910652916272087,25.352486601558585,0.6893144368338441,-2861.672227949639,1367.7588550247528,-6.142376690267241e6,3.03649336577026e6
-0.0034600000000000004,1.205065836817328,0.00042153066346033635,25.99461678379685,0.7425819287066093,-6679.556095981294,1615.0693907082375,2.5984431160553955e6,3.867150388623595e6
-0.00347,1.2052830878934757,0.00042624668016935343,27.154446420540822,0.7421180663632488,-6992.795363532195,1632.9808495390778,1.7533680974451206e6,4.20225099960402e6
-0.0034799999999999996,1.2047397722745263,0.0004076087340812546,26.460581775764897,0.7693264937317306,-5674.202320610168,1646.6488092314446,3.4158786771861278e6,3.855425506771736e6
-0.003490000000000001,1.2054781014230462,0.00042365439811230867,25.725990245400943,0.704574060372669,-4851.123019926898,1750.240533347403,2.8438512768924837e6,5.334668106954912e6
-0.0035000000000000005,1.2058471475841825,0.0004124931305614888,25.046820869314935,0.7565240741631285,-5321.579375923647,1460.332070793961,2.903658244440993e6,3.7053506235154686e6
-0.00351,1.2057585333001077,0.00042095051048314855,26.322903006431716,0.7365264121190991,-6014.536255747137,1687.8894713757027,4.777105434695527e6,4.344160693725908e6
-0.0035199999999999997,1.2065951802569115,0.000419829100014299,26.6579644384325,0.7257497257611268,-7101.385986508214,1633.8346617281184,219235.6162805222,4.093146391293731e6
-0.0035299999999999993,1.2069018060537267,0.00042107379066004026,26.003376465486006,0.7644386515294005,-6620.480508545884,2075.504614817716,1.283401679994383e7,6.4080400238439785e6
-0.0035400000000000006,1.20664046129332,0.0004075490973033767,25.769886137015085,0.745754957003941,-7636.297323607202,1724.6501529003704,5.365942862982083e6,4.294898598160523e6
-0.00355,1.2071824663826463,0.0004053177576175569,25.39367638272882,0.7097459881393227,-8167.846596063516,1497.983739301239,453524.40325377043,3.4874735065602306e6
-0.00356,1.2071748843357484,0.00042897895815181424,26.757563206382418,0.7389449252976056,-7043.752328690315,1527.8139864517034,-1.0385573898093374e6,3.5179344639632944e6
-0.0035699999999999994,1.2072990234949303,0.00040291420357003966,25.330925687390284,0.7070994829372194,-5402.395438380257,1459.582888584947,403140.7636982542,2.7882005220283736e6
-0.0035800000000000007,1.2074953024582287,0.0004232996398686247,26.3733019839224,0.7185659693116471,-7695.308544590459,1586.7426646368465,-2.38051753077211e6,3.9994037354428507e6
-0.0035900000000000003,1.2074828150483425,0.00040045032766199547,24.49840079147424,0.7071868189120316,-5219.4232422969635,1534.2314468786808,5.468874225618111e6,3.9854244537229626e6
-0.0036,1.2080272017887956,0.0004119830094232636,25.150510149273035,0.6986704253985143,-6273.2300823431615,1694.4053381962785,3.855005265986158e6,4.502247205117008e6
-0.0036099999999999995,1.2086168664996988,0.000400337381158662,25.248082305679965,0.6994378873879176,-3926.5340398585113,1499.6411143954294,2.117785480863163e6,3.3828800648439587e6
-0.003620000000000001,1.2079434843913361,0.0004244086915937536,24.717419961076164,0.6949860359427222,-5884.703153083105,1538.5408403048316,4.868713387858362e6,3.7883341707525468e6
-0.0036300000000000004,1.2087959426418682,0.00042697847152148256,25.587027719104217,0.7188927051489937,-5049.589104430488,1632.2424952630665,3.715055427135223e6,3.9286002590358453e6
-0.00364,1.2084906593377445,0.00041450566603786436,26.43663207561655,0.7531450287287735,-7109.061310453578,1743.3323243545908,4.849902552158841e6,4.374712739230617e6
-0.0036499999999999996,1.2091594498351195,0.00040125737825723844,25.349740507924142,0.7112492099247841,-5342.267729894129,1757.8311782826122,5.05400087988761e6,4.555655208726602e6
-0.003659999999999999,1.2095973158583797,0.0003943586614297808,25.351872637122725,0.7597811473913202,-4203.39314785871,1629.8107154852228,2.777306016448866e6,4.2825749748026775e6
-0.0036700000000000005,1.2097158258111058,0.0004067000872338163,24.968685706140004,0.7380191070731522,-5287.695081480816,1580.542065697036,2.92959645773725e6,4.0822216319348807e6
-0.00368,1.2095151643095143,0.0003966573716147636,24.386952558978006,0.6820110512991051,-4044.072494655574,1300.8695958583064,-2.099108633838144e6,2.724992621671524e6
-0.0036899999999999997,1.2104009605121397,0.0004149433260226541,25.16406579455413,0.7108524808494603,-5122.939376657502,1590.5085318778606,5.731464599623436e6,3.7031511996803638e6
-0.003700000000000001,1.2109262284091045,0.00041442841807188077,24.357705648415386,0.6815172593893395,-4564.6372782947965,1390.2113928117735,1.1196778831840951e6,3.1335524050682676e6
-0.0037100000000000006,1.2110183290557752,0.0004147118501803709,25.338221999835064,0.6778532824360446,-4658.703090363997,1458.1949846756527,-2.315334854108925e6,3.3246943881142144e6
-0.00372,1.2109845837387578,0.00039928629626213857,24.07602719712737,0.696966042411531,-4321.185105162187,1444.5944260361268,4.661154810469795e6,3.4288734238703367e6
-0.00373,1.211075579967149,0.0003959004900051087,24.765838910307128,0.7484055612170996,-10661.462869083203,1907.45772358091,1.240101432991205e7,5.88220124834766e6
-0.0037399999999999994,1.211247876326383,0.0004017060798629627,24.08184544475608,0.6602290783479663,-4990.417907456011,1562.7776309911299,4.820229240783967e6,4.0955011437884695e6
-0.0037500000000000007,1.2120273526076286,0.0004037306717436793,24.57369148011619,0.6786543126575227,-4839.066752494197,1312.530240455266,-2.452282815391448e6,2.8084113919642563e6
-0.0037600000000000003,1.2122045095646885,0.000408237937608077,24.274155632639854,0.7211963333658202,-3696.3561462943458,1692.4970122552556,4.1678893761346433e6,4.90016034957756e6
-0.00377,1.2128134875995842,0.0004126585553193396,25.38155255818199,0.7650501805024094,-4620.110610934892,1578.67685749957,1.7341130889274434e6,3.566893208741762e6
-0.0037799999999999995,1.2131332095136889,0.00039519058585324186,22.564098553642943,0.6524413080140405,-5217.2933693035375,1629.5346108486208,5.274042284880868e6,5.496209808991586e6
-0.003790000000000001,1.2139073604267512,0.0004063122614601767,24.239243895158406,0.6799760752595443,-5932.3243533499235,1347.6686907000744,-556965.8204523225,3.020775991773758e6
-0.0038000000000000004,1.2136684849681285,0.0004005205097296804,24.70228731134264,0.7400424182090923,-6966.592350970122,2007.732101298716,1.4452453924936276e7,6.977705650317096e6
-0.00381,1.2135848122278763,0.00039332609412567643,23.776443801213933,0.6871941784112592,-5736.245288324566,1598.7517867999095,4.395240902808618e6,4.338484675891042e6
-0.0038199999999999996,1.2137684603844165,0.00040715768396547237,24.19544499530478,0.6898829502848981,-6331.092134946026,1622.3764975113388,5.231855318920418e6,4.442408167800592e6
-0.003829999999999999,1.2135237538617722,0.00039379785171970056,23.5515511194399,0.6505630681063214,-5298.705467920324,1396.6455922934938,-1.6692708674439925e6,3.08663044064515e6
-0.0038400000000000005,1.2148138853199584,0.0003943003402259904,23.127428250954093,0.6657492128890701,-4951.106066708779,1441.4522250276032,5.900461344233477e6,3.6381733342825486e6
-0.00385,1.2146315419543774,0.0003997502596366974,23.961592725543454,0.692357773129343,-6241.89911843843,1655.688885291042,4.405481282934886e6,4.501865459425015e6
-0.0038599999999999997,1.2150545548121217,0.00039335825034292826,23.733412586584887,0.6945246061301646,-5941.7809609416545,1252.153607418895,2.1010970665862565e6,2.5094198069088426e6
-0.003870000000000001,1.2147582084814614,0.00038704948109834214,22.937685984398037,0.604650809169327,-4532.0056299117805,1143.5106804060956,-3.3478843858314664e6,2.303782070492702e6
-0.0038800000000000006,1.2148840334827182,0.0004101953885395198,23.85279584974952,0.6959360967334814,-6267.424563507612,1486.1907809355232,2.7891244175804653e6,4.235262801060375e6
-0.0038900000000000002,1.215174337644614,0.00039421510840192893,23.225744309747828,0.6347426151484749,-3818.1623414159053,1401.0199659976772,3.418389019729509e6,3.563347768086835e6
-0.0039,1.2163132871223366,0.00039454851546661383,22.827640177384456,0.6585445287057347,-5951.538232759417,1397.784170459881,5.317923990716621e6,3.315118887108101e6
-0.003909999999999999,1.2163187800937971,0.00040145680543802136,24.02245110279097,0.6327791844258319,-3343.972364585073,1433.731834940612,57374.77305084714,3.7327440079798396e6
-0.003919999999999999,1.2160881530367365,0.0004012820506238535,22.649680048648314,0.6802612461403121,-7328.469016411717,1883.3402908892824,1.0751042444425954e7,6.908170013662367e6
-0.00393,1.2166039722487978,0.0004098371004940748,24.406411040280155,0.7095413335046244,-3879.579121945428,1303.7061193131792,-2.2215017362829344e6,2.6810872559482735e6
-0.00394,1.2166901189339063,0.0003968704802717855,22.94188883680094,0.6370132234721161,-6701.591311468987,1381.0239025120784,2.2380605908067455e6,3.250278803306548e6
-0.003950000000000001,1.2164604722689891,0.0003892226423424642,23.24089711414078,0.6850463339855758,-4351.720509010876,1413.239774007768,4.368504784947835e6,3.325477389372766e6
-0.003960000000000001,1.2172355248572613,0.00038643165001971683,23.749388514457085,0.66670536901401,-2664.698657948363,1363.7206406510218,693853.3557043034,3.3327523764269906e6
-0.0039700000000000004,1.216870013653509,0.00040458583132857304,24.049268168276278,0.6893717848337882,-7046.797006739741,1443.9730106031757,4.0814494907478774e6,3.0905691539482228e6
-0.00398,1.2173253785502323,0.0003885289359403646,23.381115636723848,0.6512834140661986,-4109.443269428438,1401.5762046828079,-1.5747385686830217e6,3.4229569536977448e6
-0.00399,1.2180734419066026,0.000399948961983183,24.634887649729425,0.743348351131629,-6576.511723988584,1993.2271055174192,1.0421559466145389e7,6.211626059579435e6
-0.003999999999999999,1.2185932530933252,0.00039586368196163304,23.218917509009433,0.6236706230463189,-3885.107421183592,1273.2374403972926,1.723370715262402e6,2.7233022863031686e6
-0.0040100000000000005,1.2183900418948368,0.0004013740652386684,23.628810958906705,0.6609160554679282,-6430.614738459445,1298.261079288002,-1.3168933090745357e6,2.6130185136804977e6
-0.00402,1.2184057360425775,0.0003956266582086834,22.950055540912153,0.6938417467348348,-6131.270261002441,1497.1378727991048,8.7168442269117e6,4.0213240185605423e6
-0.00403,1.2187369007142157,0.0004057161382947549,24.81120908506916,0.7012714268223952,-4700.80105526597,1469.4107633851463,653121.153813648,3.805846284333886e6
-0.004040000000000001,1.2190793686193173,0.0003699504633222438,22.21232737126885,0.5826939925049385,-4100.0596379090175,1101.0114333628417,-2.3172785911456873e6,2.1154617543191067e6
-0.004050000000000001,1.2188244739811624,0.0004028893365981684,24.82115278918312,0.7511173359032599,-5250.039569731851,1752.3358642738087,8.456648316299077e6,4.4637120784964515e6
-0.00406,1.2192774403132267,0.0004208206704857691,24.364839484154228,0.6772685410683973,-4367.501212926827,1333.9289281256622,-2.627691088516886e6,2.6872808370210044e6
-0.00407,1.2201490114098028,0.00039294213652453204,23.671465280620655,0.7020461200775407,-4813.763784419183,1597.072442875701,6.249941853859266e6,4.417509556731075e6
-0.004079999999999999,1.219980809848744,0.0003969636867872796,22.662360142558565,0.6078442563768116,-1204.399350910737,1089.0090832215762,-4.867168722837703e6,2.342371392250911e6
-0.004089999999999999,1.2202409208390406,0.00040181090455372267,22.685308896369413,0.6506850578584672,-2290.527486035732,1476.3526994270142,1.7825006876249947e6,5.487561607248387e6
-0.0041,1.2208494026328722,0.0003931902893349912,23.249067834186995,0.6442119357166028,-5497.623579916724,1377.880849330385,2.6020453886887366e6,2.9654902997881426e6
-0.00411,1.2207657155871197,0.00039768767979319225,21.48605891816338,0.5969873162428158,-5090.243039403279,1134.3760176870164,-1.1052006044914748e6,2.6037107900098646e6
-0.004120000000000001,1.2209068586799483,0.00039086982762795495,22.125033999080124,0.6269794201141977,-5761.315403706437,1352.6105379888056,3.2605769139489294e6,3.4724105665090675e6
-0.004130000000000001,1.2213366060205355,0.00037161767362099555,22.088604750632406,0.5994739464625639,-4261.262602652541,1123.729900282192,-1.6465921542855739e6,2.316061531442325e6
-0.0041400000000000005,1.2218419255022028,0.00037536013082581094,22.151656501900355,0.6488856150067809,-4839.562018310661,1409.1630596811813,6.0988020576051185e6,3.949495596302038e6
-0.00415,1.2208488638920905,0.0003860291404689089,21.649377362630037,0.6296244752383766,-3870.6546710532857,1386.2682821277804,4.909737973813148e6,3.466176144547775e6
-0.00416,1.2212593534352518,0.000389239600627012,22.042905714207713,0.6457903075620139,-4722.533936004456,1319.878924065026,5.602884489836278e6,2.995086772637285e6
-0.004169999999999999,1.221601680405393,0.0003700553492442813,21.88053887286162,0.628862110592593,-2985.428374099352,1357.4116581239487,3.143869415010108e6,3.7720628998395023e6
-0.004179999999999999,1.2218368420612495,0.0003819909005298282,22.6624679315618,0.6407714143048381,-3680.6487313004786,1158.0548562456327,-2.520306860166285e6,2.488435166189186e6
-0.00419,1.2225279103001496,0.0003883966675289309,22.910256342450634,0.63437436936448,-5444.929486232546,1490.7138264066757,3.6176260761141726e6,3.8844892282758486e6
-0.0042000000000000015,1.2224113966551937,0.00037414698068228175,20.98768465353116,0.5944937564249423,-4952.05992855086,1294.3216208172737,2.1421910826971587e6,3.1674989831908024e6
-0.004210000000000001,1.2228245855448547,0.0003963484345571253,22.4051774151127,0.6054454216239492,-3616.025171807548,1235.5151906856634,-834198.042305134,2.557097974018417e6
-0.004220000000000001,1.2224506961043793,0.00038360472000498717,22.385100384098443,0.6358184611719484,-3104.7712667681712,1211.457530204436,-610264.539859328,2.595782114069896e6
-0.00423,1.2225115106621225,0.0003891556484417467,22.05318044913105,0.6406299311031338,-2598.672994428506,1224.79445710288,1.9698166643394982e6,2.8089705369933555e6
-0.00424,1.2238510484045,0.00039419050567804386,23.108312287145594,0.7153272188159082,-6924.263665691903,2071.599602324722,1.3816040907901743e7,8.907617743029485e6
-0.0042499999999999994,1.2234269695952666,0.0003913983263656718,22.489836272582814,0.6111422484533355,-5840.585493350251,1119.0060734942458,-3.0973651114949076e6,2.3030272127922247e6
-0.004259999999999999,1.2243611876200704,0.00038316919016044993,21.961314893708863,0.6227369022306609,-3652.1836975312017,1205.9693271214373,-1.9532906787772386e6,3.148321714068831e6
-0.004269999999999999,1.224951331869286,0.00037939199515716644,21.794634331291977,0.6003558136055426,-2768.156291491521,1165.1204168738727,-595484.0936723321,2.9355458881320986e6
-0.00428,1.2244554261652991,0.00036480871948285,21.292900751041905,0.6399202558619056,-3877.0397468555193,1832.3461609154756,6.793503969684609e6,8.73964655909728e6
-0.004290000000000001,1.224570266356407,0.00038865859565908575,22.368292067525438,0.6560896239806139,-5948.57466900173,1243.0924659012428,518782.169387175,2.639149912007481e6
-0.004300000000000001,1.224594779625448,0.0003713220217338254,22.187202837765522,0.6678473856124589,-4284.975957024712,1581.6239169065593,6.496571962727954e6,6.284615721734231e6
-0.0043100000000000005,1.2251346579459705,0.0003861335730182718,21.676699145602672,0.6298067703894034,-5857.061632162081,1299.7509816875854,2.085132079962693e6,3.5406728989384985e6
-0.00432,1.2251055097251866,0.0003961830792479063,22.14585680568158,0.6314708857189048,-5609.806411609227,1206.4568970789371,1.0448852122375774e6,2.457935447942043e6
-0.00433,1.224883443114974,0.0003807087644499536,21.770992235259563,0.621148922794574,-1976.4109412837568,1323.8233610285574,3.1607779887021016e6,3.6963600234265327e6
-0.004339999999999999,1.2254968366692032,0.00038602418109589897,21.503350233279967,0.6122635990833682,-1552.9820723044932,1112.3538341468295,-224659.02763914317,2.5010244609650453e6
-0.004349999999999999,1.225851267445128,0.0003649253583592587,21.771531739878768,0.6098739691742798,-3528.125778900562,1255.5310822580363,2.5322694426453384e6,2.9919385534985303e6
-0.00436,1.2262975865575265,0.00037335908537973743,20.978307376438334,0.5928687608828913,-4617.182807212602,1218.357035828731,-130701.78291720235,3.1254719522179137e6
-0.0043700000000000015,1.2256320235024163,0.00038217543707660815,21.540686677712635,0.5952733949510103,-5375.483183737791,1165.9440328710643,-597172.488533098,2.391866378829893e6
-0.004380000000000001,1.225753087876699,0.0003930388532391811,21.877559515994378,0.6481934159443976,-5717.837537623155,1494.5877104336535,5.762975956986014e6,4.3135896831072625e6
-0.004390000000000001,1.2263082062691333,0.0003883640393624385,21.124550217767272,0.5975063804359028,-4319.297502942389,1142.0769797971177,-426191.79952371115,2.3580608650072482e6
-0.0044,1.2266779025843257,0.0003958276874289623,21.99278656843433,0.6070362007856155,-5542.236707400107,1385.5493006374816,2.4476517783355806e6,3.3315423811795544e6
-0.00441,1.2274805366767125,0.00037437403924214883,21.27955458245715,0.6280236845964331,-3832.3127770156,1172.3944171880187,904864.191002235,2.6177033202226404e6
-0.0044199999999999995,1.2278607073857095,0.0003960014755394957,22.596883654443786,0.6410852096008326,-5180.426545406652,1307.2383253709602,1.3843625694662884e6,3.1660339496064656e6
-0.004429999999999999,1.2274962300104932,0.00035930865350292736,20.097904636726174,0.5749232377276894,-1780.659745997005,1245.4309128985685,3.2431365574306007e6,3.1986869579773387e6
-0.004439999999999999,1.2275180935511192,0.0003761800272357627,20.852079478041194,0.6191258476857616,-3228.334084798943,1301.4741798461207,2.4887849475886226e6,3.749849472332172e6
-0.004450000000000002,1.2278212007305305,0.0003969876380950143,21.800666674130124,0.6222794847100297,-3455.9436894852047,1149.8635957726965,-574308.2062050074,2.5258759658751423e6
-0.004460000000000001,1.227372637234882,0.00036773453102577103,21.641607512139867,0.5837774067904243,-2058.879148688057,1121.6128729417294,-2.995789314935108e6,2.4499213721320643e6
-0.004470000000000001,1.2281365440504604,0.0003654479003998026,20.63125322893646,0.6323915959726053,-4011.412096918291,1495.9629642345362,9.424429829872467e6,4.450784134668527e6
-0.0044800000000000005,1.2285370313401651,0.00037325632792716554,20.497101799275235,0.5827782333906862,-4021.8229403162127,1130.2890212981388,1.3108059385740224e6,2.405290563229226e6
-0.00449,1.22789232060046,0.00036589066988908453,20.52134209790602,0.5937908973038157,-3180.2663095972275,1100.2705278114297,-130700.84227688758,2.663346216551253e6
-0.0045,1.2282725252501674,0.00037908742016694525,20.549807970467345,0.569700163345659,-3510.2586955014626,1148.6669485064958,1.2267659202508703e6,2.668176107799876e6
-0.004509999999999999,1.2294948686970417,0.00037214629208817126,21.38553978100254,0.6538495130591264,-5419.038014708679,1491.122685234564,8.32849878769291e6,4.467024531684647e6
-0.004519999999999999,1.2296364909820443,0.00035059832868894084,19.82726943763168,0.5907385352363715,-2305.102303957691,1039.9400693021228,2.1644092038530307e6,2.5859794378391053e6
-0.0045299999999999984,1.2291132441145907,0.00036007086930000377,20.525250254800888,0.6030663847487031,-4124.08836758251,1557.615791636988,9.036834705851104e6,4.909842170369889e6
-0.0045400000000000015,1.2295517365101813,0.0003825113900750382,20.26449766680053,0.6034259499887248,-3964.60584584654,1188.6194552363813,6.576390159454527e6,2.5157371349929282e6
-0.004550000000000001,1.2288756299550516,0.00037688245006490786,21.52214723850969,0.6087337098468649,-4233.7723235177655,1253.9492007522174,2.6881146115067573e6,3.5092677788597806e6
-0.004560000000000001,1.2297372289451556,0.00037410292665888083,21.135459588796547,0.578778122172362,-5139.340924532298,1191.3816724067672,-149358.52872241964,2.699326324260506e6
-0.00457,1.230355951765746,0.0003844056034300254,20.84941191585474,0.6207292060959337,-3969.8033161633293,1061.9360709423793,41426.15954666749,2.2015031521442854e6
-0.00458,1.2304477738631805,0.00037594451854617726,20.45564090380162,0.5854444527205306,-4450.330311678288,1084.4170343708856,-545136.3538742082,2.432853266444749e6
-0.0045899999999999995,1.2306556236369783,0.0003522284859585381,20.78179008446906,0.6131559950646945,-4386.14824480827,1265.5324639036749,4.237443221351667e6,2.987072369653006e6
-0.004599999999999999,1.2312365196469253,0.0003673773099692528,20.00329788870101,0.5707020942241428,-3693.4090281983786,1135.1276783068156,1.484420967618759e6,2.813742583564754e6
-0.004609999999999999,1.2314764414005261,0.00036526753294769076,19.59035032426097,0.5302283018936172,-2232.2322764337346,923.2795352055912,-1.8412633833723345e6,1.7102441005680093e6
-0.004620000000000002,1.2316157275224378,0.0003674106577673804,20.797280687377285,0.6009767322220061,-4951.208035244237,1228.4834996980983,2.5612928858460584e6,2.916988669086359e6
-0.004630000000000001,1.2321922935947096,0.0003525107377272404,19.586583320935237,0.542520384469642,-2706.0815126100515,1075.5075959748128,57260.35637607844,2.8355294549600016e6
-0.004640000000000001,1.231850129551244,0.0003612994855080753,20.209561732214798,0.5908498411723142,-4180.640853785985,1273.1990246619857,3.9753403282995257e6,3.2112761729986835e6
-0.0046500000000000005,1.2325039087833476,0.00036923832274297794,20.635999969414517,0.578465787815397,-4283.529963046704,1123.1101427990689,-286577.9528219084,2.4668668518977882e6
-0.00466,1.2320186115938812,0.00036127327573925967,20.47368180994314,0.5539416937648576,-3442.6773459200313,1052.181139268309,-883374.1585043321,1.9273204920432675e6
-0.00467,1.2321847797193117,0.0003667451355624106,20.224022995125814,0.5769263754830015,-3832.877723601779,1090.4481751235196,537613.8408850371,2.4125329686338287e6
-0.004679999999999999,1.2323316514009952,0.00038104742906434,20.29101305616775,0.59423582399729,-896.6769033518273,1227.392878542808,4.645947381446615e6,2.70341314938983e6
-0.004689999999999999,1.2335905569531542,0.00037106205013085093,19.945050558898235,0.5649210467320652,-4448.051864579972,1042.4099957246276,966803.9867958311,2.262896915924051e6
-0.0047,1.232732742867742,0.0003782535428941271,20.309824294796794,0.5638160274040273,-2132.949105325006,1060.327096470597,881319.1266637248,2.1780851114458824e6
-0.0047100000000000015,1.2330698026985958,0.00035523995637020523,19.352894231035982,0.5350593945508956,-1899.9634943457697,980.5772550016619,-240098.37179567883,1.9862861346996438e6
-0.004720000000000001,1.233586200621767,0.0003525037579388393,19.379886142400103,0.5712060936650004,-3075.1119306037235,1083.040591103421,1.6377238536597595e6,2.8077236446884405e6
-0.004730000000000001,1.233443207095609,0.0003681439562016637,20.051292394128808,0.585372801240066,-2854.906805457512,1266.0780283350043,4.0849998868041183e6,3.2780641056040623e6
-0.00474,1.2337022333301153,0.00037023478195200395,20.03412606225485,0.5687408531116354,-3670.8107404009093,994.6395527483279,168381.75643369285,1.845314308349633e6
-0.00475,1.233594642374297,0.00037827360773290224,20.8622703493374,0.5732253930624855,-4274.696745335604,1227.8026658230592,-107984.09560203803,3.2249854211348705e6
-0.0047599999999999995,1.2344702992642238,0.0003675206993096119,19.121070902913267,0.5355872431201328,-3042.757140631643,929.8603602494256,-1.6735673495084739e6,1.8791363192999677e6
-0.004769999999999999,1.2345333314874254,0.00036269084933099435,20.228825000407856,0.5761495681393755,-3825.3542973811113,1014.2123597465139,1.761330941220276e6,1.9411708044586051e6
-0.004779999999999999,1.2345569853460934,0.00036144493257479776,19.358705813643404,0.5353351659830012,-5054.139473177244,1023.6414255678463,567784.0048037627,2.154027605729845e6
-0.00479,1.234925352971642,0.0003493117791684179,18.904793947947788,0.5622581381220589,-5452.471092248878,1117.5873269346341,5.0011524096593745e6,2.431472362940519e6
-0.004800000000000001,1.2351301854299637,0.0003602055963437473,20.346585041137455,0.5860675280470393,-1628.797510460503,1091.645301605715,2.4523144398946576e6,2.496780371144635e6
-0.004810000000000001,1.2352819251418063,0.00036287413845184776,19.454270749629426,0.5537754022278678,-4004.1641489720387,1033.2102677612108,2.0633974728951822e6,2.130824675093615e6
-0.0048200000000000005,1.2352324348046004,0.00036893926806845923,19.757917213425053,0.5742576147565729,-4413.379143448,1235.3043091275026,4.1465944222404407e6,3.088974426550964e6
-0.00483,1.2349551143065478,0.00036207846069005256,19.760126836046112,0.5435549646442899,-2799.5169307423894,1051.4756588822731,-134491.52217634258,2.2773613898929153e6
-0.00484,1.2361387171634577,0.00035328895083081127,18.99162312306795,0.5348665063366689,-4163.446095064956,1130.7722574041156,2.187062228564002e6,3.004050669063013e6
-0.004849999999999999,1.2366819899114883,0.00034765265446237275,19.483295951919665,0.545565522265798,-4476.280652744899,918.9075941188869,-245372.1745759534,1.6743970191987336e6
-0.004859999999999999,1.236648107536322,0.00034564401435117713,18.340224060523862,0.5532905345883218,-3656.022943729213,1026.8798819183196,2.4369215141399014e6,2.3570649959770166e6
-0.00487,1.2366303623511619,0.0003563914012287558,19.45582850476387,0.5823532209092152,-3634.250947515813,1078.334003550082,3.698701358271525e6,2.349867034164947e6
-0.0048800000000000015,1.2363735858323839,0.00037436109288896245,20.839375162915903,0.5933330343462537,-4105.119489041113,1143.141232943122,1.326374481348097e6,2.306076400380022e6
-0.004890000000000001,1.2365526676050966,0.00036195556455646854,18.852435289829778,0.5242820633331435,-1663.478244557356,911.4682823418904,-2.392241963167001e6,1.7693462445455433e6
-0.004900000000000001,1.2367870565321764,0.0003627177447463514,19.880626526411216,0.5346971772562499,-1626.1462396031682,1044.5876250343094,-1.9466665996599004e6,2.438941143427853e6
-0.00491,1.2377429694768178,0.0003578310232244059,19.476049443556196,0.5435630269446707,-2998.215142967242,1037.255815014086,1.670936148574466e6,2.0187413576368247e6
-0.00492,1.2374637015834526,0.00036766861857485505,20.353627875273684,0.5369198191309559,-3111.08874203559,1035.1116353207335,-1.7460630422113966e6,2.3487134606861593e6
-0.0049299999999999995,1.2378637180064467,0.0003704431781120553,20.49634413066582,0.595063310056638,-4413.59519586806,1232.8473252117114,2.317284070771115e6,3.102727929830469e6
-0.004939999999999999,1.2384682750684728,0.00036081516984561723,20.19340450248712,0.5728587181900074,-4183.9390233470895,1037.1442882533397,1.20724690406214e6,2.2053871716508954e6
-0.00495,1.2385741290345134,0.0003546990882374744,19.00587035094265,0.5209538834611425,-2367.5316314881998,924.2853508254894,-2.837789727056523e6,1.9040124915597502e6
-0.00496,1.2383427010420793,0.00037559892675974554,18.834320630481322,0.5368324070686004,-2818.952781344722,1035.5956909175761,392826.62049251574,2.5420391590020186e6
-0.004970000000000001,1.2381381058344285,0.0003499678026716861,19.085279181918825,0.5317593433840034,-4354.419308243749,945.7774293399199,1.0845044467494944e6,1.9862268415799881e6
-0.004980000000000001,1.2383892223238306,0.00036903090198635785,19.361301359090294,0.5479480614822072,-2257.6641255334457,912.6489316635484,-2.7239173658498614e6,1.8267832818340291e6
-0.0049900000000000005,1.2387615596967088,0.0003549503398232399,18.974358842841525,0.5751028294748848,-3917.608697485187,1343.5654159650564,4.783315904596293e6,4.109024244032407e6
-0.005,1.2384538285258897,0.0003603434145116985,19.417044276751625,0.5846611859892837,-3486.2728967788526,1214.329066868959,5.796036969158439e6,2.686929058003078e6


==> anc/Figure-5/d2_L510_rJ0.31.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2389348128249034,0.00018310917872131594,19.09860305399926,0.27703759527961663,3559.7698844025686,621.2183917435923,2.634494277505972e6,2.2077098980324925e6
0.00499,-1.2386709961391458,0.00017525095478629582,19.078442419611182,0.26810107279706186,2843.4762953306786,470.28352759981493,784662.755524524,992366.4067716604
0.0049799997,-1.2385810252992964,0.00017899357087867494,19.2095848774704,0.2688903297368294,2788.8591015331726,471.65790733868107,-718770.46719228,1.0383108865945016e6
0.0049699997,-1.2384647218576241,0.00017647000606011608,18.804943512319905,0.2611768761029126,3660.049219732731,489.34894864264436,990164.303750245,1.0705754484677324e6
0.00496,-1.2385508138898014,0.0001767824533589715,19.67153587495249,0.2799243587709263,3580.8064941615075,528.4119419063605,1.4382051576090287e6,1.1572564512785801e6
0.00495,-1.2381403686575003,0.00017986013292199866,19.131259222184916,0.277752487661046,4025.571486287212,537.0928884449164,3.7041724616764896e6,1.1794280271649694e6
0.00494,-1.2381300664757766,0.00018180857986960355,19.05437496352033,0.2726703313436758,3173.013736954449,499.62746153451855,-574117.5343693133,1.0152658099635585e6
0.00493,-1.2375630848130887,0.00018745580363959297,19.47645123450732,0.2783192998182635,2895.9512653680677,506.7940247630298,268231.7304941478,1.2109228589977224e6
0.0049199997,-1.237587206775223,0.000184177999658846,19.746139568095057,0.27728236824441294,3558.536468942885,571.8276936192301,1.4555891738163787e6,1.4407153311940674e6
0.0049099997,-1.2371104614844965,0.00017778964055189148,19.714930536564808,0.29091323489495724,5453.923365392705,581.2642892472919,2.4106768950851006e6,1.3829016931365991e6
0.0049,-1.2369165701713851,0.00018393610218284963,19.44617572014889,0.29022919350543,3830.937019317949,602.8712338687094,4.304512124478586e6,1.5962400730976057e6
0.00489,-1.2367698599565697,0.00017836026992035535,19.578891187861434,0.27185782245837514,2850.2917873098554,548.0048322068075,349752.31072162604,1.3582159431566792e6
0.00488,-1.2367944964318645,0.00017860338396289357,19.45931742338322,0.28544092873353594,3375.932242980103,548.785752654295,1.7881491687169697e6,1.209539321434511e6
0.00487,-1.2368113757735202,0.00017671646215502927,19.080838950096744,0.2759516516551113,3759.027551057153,551.9917950963559,2.698736885271326e6,1.4712049814852662e6
0.0048599998,-1.236351901671864,0.00017720899539498696,19.62184210276125,0.2756099177513913,3698.660460092866,582.520213315124,2.9993255630577407e6,1.4095513010525112e6
0.0048499997,-1.2363872207066327,0.00018141159531129413,19.911078184673407,0.2772273305808037,3082.4860833979774,503.57638112184725,-1.089986290684473e6,1.0128839870172654e6
0.00484,-1.236233152414651,0.000181932963774085,19.378197347266383,0.2698051699233072,3784.924053521435,486.57076041408266,1.5070538443416432e6,1.0328787938710498e6
0.00483,-1.236000934904619,0.00018391349320059417,19.119746562503853,0.282936371353225,3964.882492523323,534.4398399173062,2.263204658583321e6,1.3809777768676125e6
0.00482,-1.2358500256883083,0.0001794902032241743,19.14027893216874,0.260292886766915,2410.4932880465503,507.88835132776353,-40958.50482983505,1.0518738893991802e6
0.00481,-1.2357352331697293,0.00018088528854412668,19.822429023431198,0.2925255538361949,3506.843145035079,541.8007988759514,2.2220656172732296e6,1.157372316103618e6
0.0047999998,-1.2357542782245128,0.00018170771531991772,19.181047005385487,0.27359800525685074,3265.988782566838,507.6820605965327,57407.23094378987,1.0648668387227461e6
0.0047899997,-1.235121627412722,0.00017836804484980005,19.635799968469733,0.28406705668705456,2812.5008973522276,506.6721352531902,-196505.9738665077,1.164593969501474e6
0.00478,-1.2349785680046554,0.00018117658564097727,20.06484403235574,0.2707890071581665,3297.9700535234983,527.7407362506179,-163539.54298983442,1.1032416642271345e6
0.00477,-1.234462285590429,0.0001862630989532333,19.713803260404397,0.277803220987357,4222.316530182197,566.0160912465655,673961.6729434029,1.3774197971506298e6
0.00476,-1.2340067611078782,0.0001884907951880736,20.400166746092687,0.2885264328560601,3290.263918230084,548.9622319736109,1.9249893994312491e6,1.1973914129154535e6
0.00475,-1.234253419224576,0.00018062299796596507,19.970123554379253,0.28665851690284033,2988.038828071072,524.5361254739576,1.530164787526822e6,1.0280344749299032e6
0.00474,-1.2338358466053236,0.00017825890316489182,19.831458796850495,0.2759142399429186,2921.7363237342647,587.0757022128876,2.301935286892758e6,1.394228827671488e6
0.0047299997,-1.2335880467236198,0.00018602122209731108,19.834718326246243,0.27243433385305804,3101.857797633506,558.1127032083165,734166.0401022835,1.1707454420010366e6
0.00472,-1.2337975222142399,0.0001756038476894431,19.627929201297164,0.27726678623235845,3450.2225375336347,546.5580912920317,501180.1640944619,1.3139558467541225e6
0.00471,-1.233498821054644,0.00018602505449927996,19.6862084401675,0.2804139521809944,2725.1028033093817,530.0868798276053,1.2180938888859933e6,1.159708007709355e6
0.0047,-1.2333517799336997,0.00017843225962212446,19.8579638219017,0.29065399741137943,3427.6571215590516,588.8210396024857,2.386186837113197e6,1.3538444076315067e6
0.00469,-1.2331236211888565,0.00018176941502887292,19.786884000795865,0.27873519790681034,4005.995915930571,516.1436631640105,1.1869065829909828e6,1.247193034319147e6
0.00468,-1.2329341821699218,0.00018364597021633823,20.187279817962647,0.28821876170730615,3430.9533578321307,609.7729000794707,3.2474454763424303e6,1.4250807221191395e6
0.0046699997,-1.2326603242214675,0.00018103250172206854,20.035282273683215,0.28422963368105736,3452.130626288387,572.932599497493,865105.4878387454,1.5630053517132103e6
0.00466,-1.2327972748799603,0.0001869368126072471,20.34058813887134,0.2913122524842911,4024.5437509832377,568.5130936181613,1.6848983259494896e6,1.2313944548221696e6
0.00465,-1.2324602234385191,0.00018758960379564748,19.880930147419154,0.288580137968682,4615.834871365929,558.3089240825752,1.7629151180571313e6,1.333361847081052e6
0.00464,-1.2319168081400862,0.00019148041337351383,20.100341411572558,0.28229177891510027,4519.4097191799465,597.370538897157,3.495136746340995e6,1.381174134493822e6
0.00463,-1.2318898942252297,0.0001885592031863771,20.23160052430681,0.2917942772996566,4537.003380144136,558.183907830068,1.3889783945221433e6,1.5110280773006924e6
0.00462,-1.2318999812019051,0.00017718742072734523,20.011657070573012,0.2933671433212264,3293.829049448894,566.6490149717682,2.192348969983672e6,1.3903744521253002e6
0.0046099997,-1.231705503636946,0.0001908180765143146,20.521115501503807,0.2908886570694259,3014.5936538585756,553.7567802943389,46795.322156393544,1.2905184242517743e6
0.0046,-1.2312998215925366,0.00018629612191947242,20.22656689556325,0.2858609680410474,4634.670168800773,574.3082013353763,1.47645771101679e6,1.4295787109622858e6
0.00459,-1.2310410288032152,0.00019311542756375772,20.38861383289042,0.276943126028892,2725.409780119827,561.3023599452149,1.9382867241439882e6,1.2078602193678129e6
0.00458,-1.2309057583848466,0.00018359957375106126,20.370178413761305,0.29048165854710933,3562.719169288421,546.8696335726786,1.9788036674435055e6,1.1858318614165501e6
0.00457,-1.2302026561325667,0.00018345139384045138,20.129882089545973,0.28453838886822863,3168.54606211886,536.0201832344087,-121321.62486422097,1.26239352773331e6
0.00456,-1.2302108008045711,0.0001839183351579336,20.566662887950372,0.28843791158905857,4638.549913909092,663.9376621857086,4.447612757094668e6,1.9294173070065388e6
0.0045499997,-1.2295706399326944,0.00018803481993365603,20.68614236928227,0.2909475936465287,2991.59141892332,555.435042742367,2.096207859807192e6,1.3304698576753663e6
0.00454,-1.2298127087047714,0.00018752591233564815,20.92692658458688,0.30705172584131196,4095.2859327298693,655.2322173548172,2.912165887394604e6,1.5561635052901406e6
0.00453,-1.2298617401127336,0.00018778271855549925,20.734995762665847,0.29677218441051806,3493.829731417718,565.7081220867647,1.9185866746059316e6,1.3449181068311643e6
0.00452,-1.2298045970630367,0.00018321115799676275,21.162306206329905,0.3101928002654431,3757.5155502944385,613.2691743387836,946766.7161225128,1.4777752329892763e6
0.00451,-1.2297013120778582,0.0001882506580077179,20.963891731305463,0.2975654164875118,3615.4246147815716,557.1282624048267,-344438.33468797844,1.2240075574515902e6
0.0045,-1.2294229106323333,0.0001948317255681388,21.19443706061342,0.30323130808794174,3577.21505341237,586.477977724892,3.0111273371849833e6,1.2530956579080285e6
0.0044899997,-1.229131034414159,0.00020011253304446253,21.095615271028198,0.30159540342573576,4310.710039925451,614.7849881026276,3.070053767642525e6,1.5804230070391712e6
0.00448,-1.228709432877708,0.00019101418667662816,20.80051087237172,0.29567752024294175,3141.044653916069,559.240394471523,-448520.95034593885,1.2512809056446906e6
0.00447,-1.2285053600171705,0.00018960309075889464,20.985418579670313,0.29974121225767103,4416.700365075049,627.8252092499923,2.515927073940597e6,1.6970772768865712e6
0.00446,-1.228323675650237,0.00018485085197391668,20.789280861355056,0.29366705286451195,4319.793734248186,595.4609207178358,1.63630725989483e6,1.4886201657317895e6
0.00445,-1.228163200913051,0.00018412232800267344,20.70175889524951,0.2841702133072712,3948.236981730305,561.7785884884928,-127077.23521792311,1.3284220016738137e6
0.00444,-1.2275244585162675,0.0001847979618028862,21.47016895300026,0.2946504506797942,4917.940428634709,592.0195674272696,1.4804951122556217e6,1.4725463515589566e6
0.0044299997,-1.227927070936111,0.00018682441163282875,20.805634754042003,0.29416442309819696,2223.1916384295673,569.0735429491594,827109.8445752639,1.2502183272745593e6
0.0044199997,-1.2273063015643308,0.0001902802458532906,21.115860531413908,0.288819527079663,3165.2310567920176,585.3198562624287,63050.83758490681,1.3170485603488854e6
0.00441,-1.227449864434269,0.00019129355860273114,21.23698931283698,0.29806403691189104,2969.343017015372,590.8818906655129,627913.8764144779,1.2741559187457282e6
0.0044,-1.2270211430058713,0.0001833202300216738,21.212500265921477,0.30962820853846124,4721.982500740632,663.4646359890031,4.437871808097447e6,1.7828820745257277e6
0.00439,-1.2272403776329652,0.0001844190913264792,21.01843794465693,0.31258764297970537,4211.661573976303,690.2240721598876,4.330127182992434e6,2.223699818821378e6
0.00438,-1.2268964598179388,0.00019209498198475297,21.007101509733968,0.2993709372710131,3766.6096980395,543.7668348598074,-525563.9283042223,1.2043953698921048e6
0.0043699997,-1.226467000333299,0.00019006397044021454,21.83081904759694,0.30500959622298535,4073.6934986830283,653.5537270260639,2.290572778430176e6,1.8049625490050125e6
0.0043599997,-1.2263955870245122,0.00018621329473198322,22.000286900825387,0.3124667080896893,4275.71948771236,595.5929260830501,1.1076054929919897e6,1.468075718466068e6
0.00435,-1.225992613368032,0.00018658446347827063,21.900610364538515,0.3005850217257572,4361.515443680867,619.5353205688258,1.4176129597862845e6,1.515103939310957e6
0.00434,-1.2255639807421244,0.00018333180302485395,21.343581114696114,0.31007594757332047,4370.7617487433,623.9827146348125,2.5250293552404093e6,1.6500135972455458e6
0.00433,-1.2257812720876067,0.00018974227423011763,21.873969904046607,0.3230227670858425,4695.236478439142,671.5748891183358,4.19441003602371e6,1.7257523981829653e6
0.00432,-1.2253976121828611,0.00018721191820108164,21.539010872015734,0.31621279501902416,3707.014920291598,663.0707558501446,2.1536781189266955e6,2.2734720535645625e6
0.0043099998,-1.2250628557225156,0.00018234965661184898,21.76586024365366,0.30588333328226097,3764.9144266160465,631.1831798369255,1.4193394268440201e6,1.522192154490214e6
0.0042999997,-1.2247386786465517,0.00018953315370846016,21.287854660191847,0.2952153934585037,4745.331000561478,556.7306815611648,-696706.3986567322,1.2596518752531225e6
0.00429,-1.224530293461166,0.00018140140283688818,21.659756645325984,0.3172433740172979,4416.726041353299,706.4336291346377,3.9816353570174407e6,2.3806503541379366e6
0.00428,-1.2244852296188546,0.0001909288428139013,21.74347594626242,0.31776745217080954,4368.810360288091,615.3709643868775,1.0118428307212896e6,1.3184480877075337e6
0.00427,-1.224069019023586,0.00018887323962534682,21.630735083785932,0.3046757475941817,4492.147174431354,586.27338264219,-60344.57918003288,1.3173455065131758e6
0.00426,-1.2242210157584836,0.00019181498948955881,21.40105031491603,0.2941120819931529,4374.04028101391,536.2097932791298,-744590.9246285595,1.1382099216365167e6
0.0042499998,-1.2236078122599348,0.00019905838406978024,21.89301859046469,0.318292100208661,5913.017757034992,618.0331942443476,3.0177978547476535e6,1.515313992146298e6
0.0042399997,-1.2235166861658033,0.00019252365251506566,21.99172965782614,0.30715103520009246,3987.3082056361745,649.3384769340037,2.1469493509378294e6,1.8017163736284997e6
0.00423,-1.2232787305542003,0.00018907047961482158,22.065805914801288,0.30714719670125845,4398.1628401979715,638.8689239813198,1.2043100885623745e6,1.6395466281004918e6
0.00422,-1.2231081637100047,0.00019789655594429625,22.520850553167254,0.33170998478758484,4679.893927906789,713.4177210179362,3.266384028140017e6,1.9049082975706132e6
0.00421,-1.2229405967727411,0.0001945023008969734,22.030162275871497,0.32066937103357324,3870.838273483663,676.9283539913279,3.235714924686694e6,1.8114637462215854e6
0.0042,-1.2226683250465928,0.00019900865597129066,22.41290547622837,0.3223620147430314,4419.588559579256,647.4762164784412,2.142835824996973e6,1.4600172330787624e6
0.00419,-1.2226350375654513,0.00019824750953704258,22.688263675062274,0.3158788648181925,4539.320652995908,695.7820947302188,2.970610745878349e6,1.7870923352026234e6
0.0041799997,-1.2227695632899165,0.00019264488040320708,22.583761095069747,0.3081518422044229,3360.9500347960247,573.8577864320138,5949.7381194956215,1.220779028313357e6
0.00417,-1.2221920665287864,0.00018710121204583113,21.80747419646244,0.3253430486635042,4048.7556875030987,643.2245264347725,2.710571355704271e6,1.4102644666463886e6
0.00416,-1.2222305922023242,0.00018831120854571347,22.06678872523286,0.30542419932077364,4697.444555283995,631.6000882418086,1.3713102838412346e6,1.3987103018972846e6
0.00415,-1.221888416251458,0.00019106835032835348,21.967981174301222,0.32008147741641507,3960.563123285289,628.8098755327032,2.589165785285224e6,1.4653771177321433e6
0.00414,-1.2212448857565807,0.0001900559963160667,22.235251985977904,0.3069783919784604,3962.0875549544876,620.7470390148118,301043.5844534057,1.3276441618004104e6
0.00413,-1.2209161701146267,0.00019095218860125366,21.83609734572079,0.312097513130352,3634.2339302442597,653.3067488136417,1.5622119184921642e6,1.6516024107150093e6
0.0041199997,-1.2208434731807445,0.0001933914443515696,21.898566905602753,0.3243557835488462,3893.7050428829375,687.1107052525962,3.2502758908294695e6,1.9471690837396514e6
0.00411,-1.2206341347983267,0.000197754373923099,22.42904677449807,0.31700387830623517,4349.059414088615,597.813369800198,734117.8870542711,1.3461465840575811e6
0.0041,-1.220755921461368,0.00019715113434999482,22.077915981018062,0.3213335736035245,3739.471698049347,597.668952356189,1.0029666343430894e6,1.3662962950949396e6
0.00409,-1.2203430144515963,0.00019046693406580905,22.35611686603478,0.30961213239825575,3854.0117591027715,679.8269761684793,2.151798779708274e6,2.0563126077908757e6
0.00408,-1.220299224933015,0.0001865599988317981,22.517890345040644,0.3291802691385505,5395.062503820739,717.5939245118441,4.666320613324632e6,1.840244539367303e6
0.00407,-1.219674775745855,0.00018643291164898096,21.984962345171063,0.3032264405072725,3707.7802571007214,620.1626898454806,1.2316265248831788e6,1.449993944241937e6
0.0040599997,-1.2197560479949285,0.0001927071170902967,22.659067299386738,0.3211745383756937,5647.0114281828955,662.1475259375289,1.5338375329325476e6,1.5215868704052856e6
0.00405,-1.2194401827465275,0.0001966284853839524,22.791716255037745,0.3058670477204042,4257.258309937933,637.091599593133,371353.9724341949,1.5142313367179926e6
0.00404,-1.2191283429613358,0.00019822144072224385,22.740013295726243,0.310780688710421,3575.5581087831447,656.1211684764091,461486.37917834637,1.6419921473806144e6
0.00403,-1.2190015382616621,0.00019996846898244955,23.30332134242663,0.3417994746677175,4936.642706247805,743.262417498356,3.1035748211473166e6,1.931205380506727e6
0.00402,-1.2188912347025582,0.00019720298338530334,22.789834140480796,0.32326304801427785,4816.320525379481,722.6593906671674,2.9515414313629866e6,1.9593829626967392e6
0.00401,-1.2187653591633896,0.00019927884652548483,23.06801960688619,0.3281156469891859,4526.913690056378,697.4491678929344,2.148185207786997e6,1.8999593444442924e6
0.0039999997,-1.2186414608241114,0.0001943749705249877,22.69917933067638,0.319629841660668,4677.513676100368,669.7769711377068,1.405059316558986e6,1.6382526989144858e6
0.00399,-1.217998380824459,0.00019983396539945751,23.075637625491865,0.33422136568442823,5360.6469088991535,708.6522119766147,4.167887655905711e6,1.8402249314084637e6
0.00398,-1.2178340239133618,0.00019614512418484028,22.792326040893666,0.3144967252773237,4131.142660795896,721.2603263298117,1.1746679804244956e6,1.9445696466848247e6
0.00397,-1.2178840440816203,0.00019485035364726115,22.879099392171973,0.3062191164305311,4414.248863468468,644.479620856,409695.0304254514,1.687474396567979e6
0.00396,-1.2174447275230444,0.0001845717003981057,22.415500313076247,0.3179888163080818,3149.087331228714,674.7803023014216,3.0627648727852367e6,1.6291129571779268e6
0.00395,-1.2170617047006969,0.0001985630363855892,23.061324718167945,0.3318437150249821,5187.849000646754,779.363920369812,5.996723765714504e6,2.0935853164832585e6
0.0039399997,-1.2170392074718765,0.00020132459991738843,23.406017738553313,0.33156854781352985,4960.4276604037095,705.811275584765,2.6473341946792337e6,1.8308200558809638e6
0.00393,-1.2167037959333755,0.00020125173893192658,23.301141696639764,0.32791795608828084,5311.669849030596,774.4973023935386,3.5251312644058163e6,2.6488504738223613e6
0.00392,-1.2164224932305263,0.00020070514485862314,23.354616056627407,0.3420016842528893,6403.732219806858,782.4376380716062,4.0142341082979986e6,2.4731226467282455e6
0.00391,-1.2160452350811057,0.00019069208019101058,23.154046779933203,0.3362967236700537,4730.570046730141,676.7855158240908,1.58804882429905e6,1.5760196016002651e6
0.0039,-1.215866508152215,0.00019416068914323084,22.82238633750333,0.32146035246273286,3839.1091033403404,652.376439217679,2.832061164243656e6,1.4582846156730165e6
0.0038899998,-1.215542955012884,0.0002005792953805042,22.951831321463903,0.32617919133062295,5511.607141325477,686.3092864384645,2.9530159049242446e6,1.7807215964376705e6
0.00388,-1.2156104081690096,0.0001943249788694863,23.987261495178057,0.34386199049137434,3921.6980090008265,720.4092285397312,1.6035781509872067e6,2.0606504883599882e6
0.00387,-1.2154745394027522,0.00020450502452445162,23.35832025503432,0.32165848665280666,4478.104006181338,665.7970720399444,368358.88540975936,1.4525892466383246e6
0.0038599998,-1.2151084441853923,0.00020010508572730244,23.869048120967516,0.34417773782909766,3837.397158684291,776.4973128893398,1.2055352221119488e6,2.595770684383024e6
0.00385,-1.2150106178042037,0.0001999870095968187,24.27202524848855,0.33949177512303075,5200.253953775582,666.2135790809089,-2.782720750004986e6,1.5935332154925345e6
0.00384,-1.2144593366253533,0.00019402308777271532,23.750939833657217,0.3380407090800748,5747.151054533248,690.1543504737211,2.182574200835349e6,1.5365852376251996e6
0.0038299998,-1.2142020910700317,0.00019676792425075114,24.014102602387567,0.36085545147211734,6616.179206389816,935.739468417605,8.259815990528013e6,3.296787011736674e6
0.00382,-1.2138562498048946,0.0002065280447622372,24.580112924924812,0.3613427038207287,6504.85280990891,823.6903576577556,6.298047691222888e6,2.309081802188936e6
0.00381,-1.2134573010663645,0.00020135544978994185,24.47431834738626,0.3561798035707084,6156.914574626146,731.299440215997,1.49024292458655e6,1.8943398668219384e6
0.0037999998,-1.213431843011599,0.00020041616320937147,24.056346838251503,0.35853077133539824,4601.307377494614,772.882693033497,2.8842842067704117e6,2.040516423959861e6
0.00379,-1.2133367541178428,0.00019684830973187514,24.089467951510233,0.33566930737681727,4998.02269222065,716.8161090578345,1.7149918057049778e6,1.8269038627111346e6
0.00378,-1.2130373682863553,0.0002019135886781665,23.865110612770483,0.33979134905719716,5599.4437244569635,741.0483583694762,2.4633650707093626e6,2.067567356187258e6
0.0037699998,-1.2129727512635766,0.00020229281789626574,24.356460098391896,0.3413784825345011,5711.277623894751,707.7402469962924,88183.72176351373,1.739294482553995e6
0.00376,-1.2127836558789487,0.00021161824375726793,24.337364885431146,0.3476965548071592,6581.673414429977,780.0383524764281,2.557748693796198e6,1.8215952524796342e6
0.00375,-1.2122871556148485,0.00019724519570481628,23.920310152491858,0.3568216322546804,6772.395750124677,748.749943847035,7.038242545471613e6,1.8205354597918529e6
0.0037399998,-1.2120887263803457,0.0002056690574570847,24.39099979881854,0.33769618530029255,6813.648837063637,779.7302760600256,3.8407415210843864e6,2.1222045364548624e6
0.00373,-1.211776252304064,0.0002036584432742276,24.29050906257645,0.353752683528568,5864.869341841432,818.2768953961845,3.1084841878702575e6,2.269907437824652e6
0.00372,-1.2116734834566187,0.00019856011756802462,24.70117295797809,0.3492005266230069,6378.018438087329,731.3431605971189,1.8128437760460747e6,1.796314735811246e6
0.0037099998,-1.211866091879625,0.00020008929131329432,24.184171601270926,0.34772002202248503,5496.913140445556,759.5517960452281,2.189417804303702e6,1.7915248634920015e6
0.0037,-1.2113124797616677,0.0002003589140512443,24.60644562680396,0.3558268145019395,6125.037956468172,802.8541725171256,3.6524497216457757e6,1.7320475059976182e6
0.00369,-1.2112640074375272,0.00020438346234000185,24.744734035631165,0.3519606246186512,5916.609520716053,725.8645552916286,2.560806336742166e6,1.8445812369735932e6
0.0036799998,-1.2107580386289791,0.00019814276576927907,24.45386361873367,0.33561968513489837,4397.935413088017,686.9610999436834,-679232.9671150773,1.6343746265881164e6
0.00367,-1.2104856102160615,0.00020441660671306666,24.88446769946305,0.3560555508726515,4527.289987330996,747.5085418182487,362725.4468267138,1.9072206057509617e6
0.00366,-1.210306802247595,0.00020244132460602853,24.31068046793009,0.35114684485369957,5129.857196242309,746.107185275774,2.287860942291972e6,2.0448215258038472e6
0.0036499999,-1.2097349193301068,0.0002004494471155644,24.47369281194437,0.3473645095106571,5769.790149963813,714.8517064359775,1.1028647505506785e6,1.6455110936370713e6
0.0036399998,-1.209980816095124,0.0002043075857846938,24.886485067102136,0.35313075593590537,5733.861360833177,728.4189332937272,2.558561714714314e6,1.8171814340238036e6
0.00363,-1.2097061330984717,0.00021205404862432848,24.940618177899236,0.3494961052090746,6053.74707759495,817.955019177061,3.636924456413935e6,2.3349012680561664e6
0.0036199999,-1.209342824289986,0.00020493155160917473,25.765703495330072,0.36445679990518853,6630.960604941735,818.7440643229952,1.956694430590782e6,2.072337580927668e6
0.0036099998,-1.2090372273153984,0.00020648162696828453,25.220071976889514,0.3638242111381017,6468.499102497244,783.8642084219612,2.667281849582741e6,2.118842199549324e6
0.0036,-1.2086931326582009,0.00020634964842352322,25.04811449311192,0.3567144655965953,5863.9626500076365,833.8723816404744,5.29475803923747e6,2.1655147768804887e6
0.0035899999,-1.208271478091673,0.00020507821852032556,25.4748316212628,0.3689740908361365,6683.67237291291,843.4089422111384,2.908119352977866e6,2.374760875629104e6
0.0035799998,-1.2079490354984006,0.00020545571786073887,24.922975897489668,0.3727621891240076,6775.1696932319055,840.0770394107545,4.620972839208176e6,2.4925635312191066e6
0.00357,-1.2077784591497285,0.00020288114977061014,25.2149315515508,0.34086461991513506,4467.09252234441,720.6973481738752,-1.2740229582552083e6,1.613085435938158e6
0.0035599999,-1.2074248087075587,0.00020062700626514329,25.120702799810164,0.3547032837185053,6217.482056261387,817.7248788879149,1.8949875647671628e6,2.0231229438693847e6
0.0035499998,-1.2074845108224384,0.00020546699182000063,25.143328838120027,0.35100008028283763,5580.663573339638,736.0615659361766,849749.5688080025,1.8200521329708332e6
0.00354,-1.2073077826795857,0.00020994841082881487,25.065836201526466,0.3608751624394866,5218.448709570796,815.218377174429,2.332288233927618e6,2.2521866112601915e6
0.0035299999,-1.206660708498793,0.00021617793145801555,25.858854874831913,0.35598704691408206,5277.406968246319,797.2558192321786,1.7037710483972596e6,2.0969048413642175e6
0.0035199998,-1.2066696298926702,0.00020549424732625872,25.804491236463864,0.3806984813178761,5962.64962542174,914.6315938041,6.069740591437206e6,2.5603760298582427e6
0.00351,-1.2061985861359064,0.0002076725074339273,25.70145375019691,0.36737521471292556,6434.479924512081,845.0551462097976,1.3185639667995577e6,2.190971045012618e6
0.0034999999,-1.206343674411513,0.0002059081670624373,25.57103417427347,0.3564849442494971,6030.493913725573,815.6620078670793,2.0919602822480514e6,2.250772055235582e6
0.0034899998,-1.2058727113735328,0.00020022016679430412,25.82288164869508,0.3748386571707978,6103.681054407506,856.40156010462,5.234597793559794e6,2.233203700692204e6
0.00348,-1.2059927593681359,0.00020270882718881932,25.7483358001484,0.3696025177225435,6715.880950259238,826.5952482271878,4.2282642664378565e6,2.119579809582521e6
0.0034699999,-1.205127446373353,0.00021080223436174486,25.946913591550253,0.35848687411121205,5894.9767800709005,787.8933999056056,2.5155966310418607e6,1.890258992019326e6
0.0034599998,-1.2052388996658445,0.0001981703727941261,25.29381245190809,0.35793838195049144,5527.004377387712,819.013134088012,1.7256218764107337e6,2.215049682812304e6
0.00345,-1.205159949234991,0.0001988028930164102,25.428742712684755,0.3527958153843173,4816.092426842834,736.2221395275666,239931.2433958719,1.7580011852710373e6
0.00344,-1.2046169184401054,0.00020173879309938329,24.90754916407266,0.3520462112875114,5333.670906797711,749.5222727550994,2.2311403812395087e6,1.932954681828866e6
0.0034299998,-1.204062351115651,0.0002153057894992506,26.295154499667703,0.3745647794591302,5694.579798765063,784.6570459035167,2.984825656251375e6,1.7547362705934632e6
0.00342,-1.2038153482504486,0.00020910004359986307,26.071979761503286,0.37052903392263997,5709.333572321293,832.1883798951274,2.1427671979894475e6,2.09227978452692e6
0.00341,-1.2039746160218607,0.00021543104095650086,26.680019142459223,0.36893170458588637,7789.6765485105725,886.3030080518523,4.582416714621889e6,2.7148175280732554e6
0.0033999998,-1.2036884869458406,0.0002010274442689907,26.37880961094136,0.38155495884295876,7237.894013526809,914.3262871570616,6.795914546685459e6,2.703827637879814e6
0.00339,-1.2036961594447808,0.00021462437913511885,26.32071195068666,0.3678752733627521,7269.613141338157,814.4637124136062,3.920969674529991e6,2.373248128922451e6
0.00338,-1.2032263967475079,0.00021189913553919948,26.342507971881535,0.3894140178175352,6524.451657335054,900.9164102855784,1.1711443980676646e6,2.4744403102047513e6
0.0033699998,-1.203018638584582,0.00020181701477116297,26.53567806706156,0.37697333333550365,7171.019506717447,850.133841869801,3.9187572188844965e6,2.0484891475146112e6
0.00336,-1.2029124462428205,0.00020737836570057218,25.889194704781517,0.3795460770826776,5686.508249890567,856.7430657245136,5.557925038766521e6,2.1712345721408175e6
0.00335,-1.2027266586094767,0.00021591583175384745,26.63073355381934,0.377147933627995,5450.229232339916,848.9648093588822,4.670008455392037e6,1.9666801652127982e6
0.0033399998,-1.2021861442447175,0.00020092710585481625,26.41016333433169,0.3825393876942559,6837.57729858363,881.3267388102532,5.383065466982371e6,2.3338380794110494e6
0.00333,-1.2016250785164277,0.00020632039054922256,26.7488771511113,0.3646614791001201,6820.978201672523,911.825346126936,3.875757150073517e6,2.880459405789564e6
0.00332,-1.201715043273527,0.00020925841754510836,25.786172538489122,0.3474456145119908,5900.923799199129,759.590132878051,145903.53715406236,1.8706343233744472e6
0.0033099998,-1.2011159776647071,0.00021244675509840902,26.597931004550137,0.3689653562418444,6508.184393306383,860.2893901169926,2.021168019530359e6,2.349531706585126e6
0.0033,-1.2006181374956073,0.00022179296348017366,26.526082764333065,0.3706254063495941,5461.353931838286,810.3846886909065,2.862326761484853e6,2.0969541419668791e6
0.00329,-1.2006850136359837,0.00021503163984875874,27.106769510778374,0.402454078974214,6649.368370265588,922.9989294230596,3.701638193463195e6,3.081790389573147e6
0.0032799998,-1.2003839645495582,0.0002118295698956825,27.327406633027692,0.3959953746430271,7498.518814618252,893.0196802056797,4.396263035629015e6,2.3908912409890653e6
0.00327,-1.2001182669148662,0.00021783227093402483,27.6210773452214,0.4050011699928736,8774.87124257505,953.0792200579572,7.325576063494642e6,2.5743975099662007e6
0.00326,-1.2000521255485312,0.0002172883700649794,27.779184543204465,0.39034414403060164,8202.734913864462,914.2393802463159,4.903399741397664e6,2.5333012921374957e6
0.0032499998,-1.1995298621632549,0.00021169092976585122,27.37232726895089,0.38300133081724974,5821.823070819322,830.940414983213,2.755693594514376e6,2.3372040016406258e6
0.00324,-1.199354535814464,0.00021788694758185565,27.335474475337634,0.4004436046123823,8319.131916702074,947.4004636796916,6.590908345627429e6,2.668339723961713e6
0.00323,-1.1991767907721333,0.0002113236265223924,27.701836782856805,0.393740879615452,7416.843963643441,894.8844920319975,2.9376308098682486e6,2.3525557600759594e6
0.0032199998,-1.1986482980734077,0.000219792134087065,27.868504751082494,0.39909457590974734,8246.571961627236,1029.4244857249425,5.171412524935715e6,3.203910535882897e6
0.00321,-1.1983355401186573,0.0002124812062984939,27.99446131355905,0.42926237805537476,7794.4801027553085,967.7651498465498,5.765250106328715e6,2.5277426217800044e6
0.0032,-1.1981722955154679,0.00020693625968142614,27.268002570813742,0.38102721659971733,5149.953382886742,839.0231006095609,-453151.2197689784,2.0744573714881244e6
0.0031899998,-1.1980686143155963,0.00021111843635340563,27.281022406938565,0.38787274928384946,7455.4944424025625,936.3384615478147,4.2489314303047415e6,2.7441808049046802e6
0.00318,-1.1976086224984035,0.0002177152450782009,27.63481495162047,0.3868349308811222,6862.4845233406295,877.1066458725365,2.520374105575378e6,2.3263123758317195e6
0.00317,-1.1973564502942668,0.00021759123555787366,27.373320660558033,0.4072802994100952,7036.912368504683,912.6938185679521,3.6703737153269057e6,2.525468924433261e6
0.0031599998,-1.196926775878312,0.0002188524318694073,27.676158192712627,0.4076367150575531,7576.795990457787,898.1398749258619,1.872255975315606e6,2.486331373113467e6
0.00315,-1.1967349577712432,0.00021066791220321338,28.10208954771612,0.40318409451756565,7212.8272218552365,1007.9170070470672,4.909669228302524e6,2.6269776519605177e6
0.00314,-1.1964135169064471,0.00021672687634309573,28.51354064087702,0.39577118589869803,7544.501405305137,992.9253741705911,4.1437854983077357e6,2.9412712798365424e6
0.0031299999,-1.1961748615631118,0.00021650169728519084,28.516645345560388,0.42911161641465895,6181.445569870383,989.5846113966032,6.2721857126923725e6,2.9092111374746505e6
0.00312,-1.1957739939601917,0.0002128076596176561,27.734889243767228,0.3961806609841964,8061.654143240058,869.96786850527,1.5663383697100498e6,2.203810336414147e6
0.00311,-1.1959653183661685,0.0002071057974552486,28.12825893675014,0.40828730922543566,8032.134264615645,956.797086450485,5.952097554849553e6,2.7691043407899966e6
0.0030999999,-1.1956426630579462,0.00022180281313061712,28.00451675515565,0.4037443028039675,9330.220200923115,909.4225547759103,5.64903329460788e6,2.5532484656291725e6
0.0030899998,-1.1950259150998221,0.00021629148507074368,28.42175440158701,0.4074508015309471,8232.456776048666,1011.26122030099,5.321559292308273e6,3.24373159393419e6
0.00308,-1.1949766460182702,0.0002210018486804531,28.11567143392846,0.4041091943938372,7967.649187901293,1013.0099288120816,7.710291585804064e6,3.0118735105206165e6
0.0030699999,-1.1943840188479762,0.00021478960641208234,28.98929629067322,0.4078407855766558,5648.845104522808,949.1532455982434,690722.9782294981,2.6919910565646472e6
0.0030599998,-1.1943274192240165,0.00022320195014272588,28.91145609060387,0.3990791547108966,6727.493481208955,885.1212091839858,3.545121200300287e6,2.370522089048889e6
0.00305,-1.1944681735385194,0.00021872857526153552,28.445452627533246,0.40562344760901986,7214.070819431851,888.8268514835507,1.2230514016241299e6,2.340447722035458e6
0.0030399999,-1.1941889756030004,0.00022555918880035636,29.14010384923455,0.4212577196873924,6451.676026929673,923.156767878085,2.8975751780292448e6,2.450891472927955e6
0.0030299998,-1.1935386142083801,0.0002317999704355231,28.85134109705522,0.4387539714662434,8656.055429263992,970.7485022905561,7.544892079379739e6,3.091902661900532e6
0.00302,-1.1933968472537593,0.00022762760792500658,29.235081552314966,0.41835551941980986,7882.7378755606405,981.5664452610374,3.9889381691317013e6,2.43213837948218e6
0.0030099999,-1.1932097545109555,0.0002180081250963661,29.207271279772137,0.41617209910949554,8940.397129739855,1119.6715270303796,4.500980538137773e6,4.303571634984483e6
0.0029999998,-1.1928980080337386,0.00020907068057452905,28.41493667858651,0.39122990829126636,6463.772371771321,999.0768059213593,2.0011974696174068e6,3.5423377424929757e6
0.00299,-1.1924441337446692,0.0002226102502664758,29.67731596201852,0.41415245350041313,7661.938763793174,958.5497688497924,1.3520911543341165e6,2.637996327065547e6
0.0029799999,-1.1923494696939247,0.00022722080684824448,29.726089598206016,0.4203436151388137,7511.199697217244,983.2537799647852,2.317942923027293e6,2.6868231581295226e6
0.0029699998,-1.1918562911123574,0.00023082185446883497,29.93972856544193,0.4183962313468518,9201.789373391406,1094.861695345537,5.803806567787302e6,3.78859795514828e6
0.00296,-1.1913403509321097,0.00022942183853834618,29.06620766388936,0.40936645717913284,8321.088552581801,1005.7770450718084,5.264264094614937e6,2.9157077221444715e6
0.0029499999,-1.1911611807463702,0.00022954620292704698,29.440315727226615,0.41879790731846317,6443.372716238646,1083.5104807880318,3.9576245435059783e6,2.788124833383258e6
0.0029399998,-1.1909209498621378,0.00022119327023341836,29.25263505943872,0.40653715843471666,5517.281995730503,981.9324320802473,-1.1320309924455052e6,2.8663716597956577e6
0.00293,-1.190815471598099,0.00021799371305427398,29.61423351827426,0.427998151249595,8685.342998424492,977.66767548127,2.0722819106891085e6,2.554562651017644e6
0.0029199999,-1.1902652710701014,0.0002288498655500379,29.61805511413618,0.42752427671877924,7437.201460942518,982.2398262140862,1.0483225851732843e6,2.6262295807862966e6
0.0029099998,-1.1898701011626902,0.0002313465677749667,30.351092122591577,0.4455205595190195,8823.136312760753,1051.3828688071335,6.564629165865085e6,2.6009209940159866e6
0.0029,-1.1896383143778717,0.000227011555315868,30.053424895746716,0.4317386462802317,10429.295130690458,1024.8094708655135,5.32854646034534e6,2.891136680494007e6
0.00289,-1.1895523433467254,0.00021549196358476848,29.92633983154868,0.4309132351737529,8630.457423480135,1115.0882008869992,1.01789741960794e7,3.545692266394625e6
0.0028799998,-1.1893183880741556,0.00021243022147165544,29.811545784330818,0.4105056510435004,7336.963087091715,992.8988447425822,3.0363213422372215e6,2.636907918540863e6
0.00287,-1.1887463395860596,0.00022181280964488236,30.289697522666117,0.4392083947352051,8868.148163864053,1126.2696627018906,7.612521104452108e6,3.8537876189494305e6
0.00286,-1.1884481937686693,0.0002233878631026382,30.526906577143126,0.4370937658514358,10019.380592193325,1060.1675918793605,2.7641538014164562e6,3.0278501869113995e6
0.0028499998,-1.1880037690633807,0.0002246077097520641,30.046874455166975,0.4318091835915508,7796.887505651222,967.98310350669,976961.840591319,2.810765913239544e6
0.00284,-1.1880569807837893,0.00022345679149167515,31.229691540825577,0.44900626345595446,10064.82551121718,1085.9314978440163,2.5188016201064377e6,3.4397971616086587e6
0.00283,-1.1876757137781306,0.000214514325101579,30.778464116909714,0.45472311670636034,8617.3206329139,1142.4057190357262,7.890086392447292e6,3.7602417457266883e6
0.0028199998,-1.1878847389738372,0.000213316839198354,30.64491312297316,0.4243016101881348,11278.537078992582,1047.3344498541776,6.121725950507725e6,2.7234667208899073e6
0.00281,-1.1872675183567518,0.00021786842923369242,30.523874481291504,0.4266754463440808,10438.208661052442,1049.1644922924113,5.151717535515087e6,3.101326712959916e6
0.0028,-1.1866265284115969,0.0002211159347134789,30.673748477614666,0.4396498056568893,10460.193285730316,1134.324474419689,8.107821053064831e6,3.4846364746777955e6
0.0027899998,-1.1865710741263211,0.00022288235297605698,30.94361716633859,0.43857313271462334,9699.916643074619,1127.5030663576276,5.0940303693103185e6,3.2569697641357747e6
0.00278,-1.1860486119525988,0.0002271145211810681,30.56124729678297,0.4452906945160933,8370.930207403204,1118.6530832147155,4.686771839932787e6,3.0201713950102665e6
0.00277,-1.185801229301988,0.00022591083369647875,31.186816928093577,0.43377833722860215,8875.608782712128,1050.4522022339636,6.08261330267243e6,2.9771652596370014e6
0.0027599998,-1.185335117233893,0.00023158171941881517,31.8464956676166,0.43484317720566956,10398.631660000266,1119.966500629141,4.1081823917946084e6,2.962708740905291e6
0.00275,-1.1846133610933713,0.00022727955330284895,31.50688130695301,0.4332128908644015,10137.569047146226,1139.7973352963684,4.242305632013384e6,3.8228787790316e6
0.00274,-1.184796388138178,0.00022343753743469527,31.883116502797485,0.4523886624662909,10777.908510570984,1212.2184700777682,6.9272840864699185e6,3.9269620343932747e6
0.0027299998,-1.1849789065724907,0.0002278717141745282,31.48591894845856,0.46228906525163693,10715.712705007827,1140.583436021785,6.73117111986308e6,3.2901398640435426e6
0.00272,-1.1843869796479312,0.0002280990416077823,31.793937387567833,0.45500844450373745,12337.413277977037,1324.8733066313398,1.266073649854632e7,4.6855014897171445e6
0.00271,-1.1839784733844279,0.00022618271544351453,31.479154570231692,0.44421180684626793,9462.196443285644,1161.6724864296402,7.805690203042505e6,3.5086841195933577e6
0.0026999998,-1.1835303431600468,0.00022710391694178507,31.634071285700077,0.45661289346161144,9945.123279705624,1111.6882057032026,6.480984924327975e6,3.495199088673196e6
0.00269,-1.1831991618590603,0.00022641979463347803,30.80768996438075,0.4629555932461516,9776.437173062182,1163.0132282032039,7.5404054100412e6,3.265596772936807e6
0.00268,-1.1825095803481267,0.00022891801593940433,32.226907937826276,0.44945244846594656,10171.866698981725,1206.1992955229255,3.294484526667966e6,3.5957361099021835e6
0.0026699998,-1.1823796607775618,0.00023383277760193668,32.778352796239545,0.48605937588455317,8803.771377345625,1185.0102132597299,1.06881181716657e7,3.839331105968681e6
0.00266,-1.1818690708253976,0.0002350726887611672,32.00212326177726,0.46439167475441423,9729.92136492638,1156.7272985020659,5.084199994781195e6,3.384010989161814e6
0.00265,-1.181365461252886,0.00023423217569593807,32.043722950870915,0.4568300811246145,9963.629268710758,1100.2134750929545,-81700.44155655612,2.9854360882180072e6
0.0026399998,-1.1812556021184961,0.00023379335468218379,32.84861860333896,0.4838894137079785,11569.541804819204,1313.9520753099175,9.605946913416402e6,4.904537631189396e6
0.00263,-1.1809702476463888,0.0002318704668938262,32.313056160275366,0.45541121889835856,10984.972318337534,1204.1894683800854,4.5309890508206375e6,3.8380282292063734e6
0.00262,-1.180674205537615,0.00024008025817112724,34.065072670299756,0.45687786607184083,11285.086773747807,1232.10620495901,3.724115571616978e6,3.6589125357590457e6
0.0026099999,-1.1802712086130187,0.00023968681109484894,33.434257639989546,0.4906072622573651,11965.501808626512,1272.894830931577,1.1858389559523135e7,4.0261666046413383e6
0.0026,-1.1800579650011285,0.00023027987140986924,33.07681644049694,0.4762550310006925,12093.700148718184,1316.7641698470468,9.703983289346326e6,5.007271042691118e6
0.00259,-1.1799859247241253,0.00023312018516644532,32.762629558815,0.497135231658601,13508.902781566427,1450.1087673695267,2.1108676457182292e7,5.568741079679705e6
0.0025799999,-1.1794579798781144,0.00023321546161648993,32.95673996139336,0.4869549051659247,10664.338559630583,1472.6175553421363,1.4727742685087435e7,6.510972375743977e6
0.0025699998,-1.1790948395640135,0.0002295976668298376,33.71471080256304,0.4661573776175119,10109.693987967115,1171.2738740990787,943764.4932424102,3.298839948319076e6
0.00256,-1.1790180854236323,0.00023299865102968694,33.369549616994,0.49231908780003947,13080.662878737343,1334.3870443719095,8.674198338189675e6,4.0725383483064706e6
0.0025499999,-1.1785111083185213,0.00023284352747731947,33.08218664509451,0.4698731254684336,11013.670449352376,1295.226311484142,1.0732288748317946e7,3.81966975220904e6
0.0025399998,-1.1782712288889055,0.00023859996180370456,33.629809347127456,0.4832442482137624,13057.71750606374,1224.4212511404621,5.587011654667505e6,3.6941826699169576e6
0.00253,-1.1780011552645422,0.000236015401796651,33.46003749286377,0.4824093759728297,13456.932443337893,1242.2099360459345,6.573244972608932e6,3.9946706828307356e6
0.0025199999,-1.178092472225059,0.0002478223750565078,33.6562111726485,0.4987370157601392,11536.142403109428,1362.5039874587958,8.922020105768504e6,4.696922627003095e6
0.0025099998,-1.1776660305542677,0.00024292727090698016,34.13300097570043,0.4991944346344875,12110.370956061724,1250.560956623743,8.193821677006632e6,3.707625744614479e6
0.0025,-1.1773458312508691,0.00024112142152339305,34.40810823725986,0.49909303264115507,11924.752058524238,1275.2476392647727,9.328849684173841e6,4.516983879253659e6
0.0024899999,-1.1767366047614711,0.0002471126254905736,33.953714177055964,0.5154181054328292,13325.38406155866,1428.1212196840845,1.3903745501598042e7,4.9952194316400755e6
0.0024799998,-1.1764061864579758,0.0002419272790728914,33.669229141609954,0.48910524269340183,10915.632571529191,1369.1007953364071,8.995805971936256e6,5.172962114980411e6
0.00247,-1.1760431400227926,0.00024371973710750995,34.12364555607874,0.5099144339592634,10895.490018745239,1357.574107131667,1.2550234616859136e7,4.607494364183256e6
0.0024599999,-1.1758500821096498,0.00023175248712888532,33.71212285010927,0.4811180001060871,9948.294606353307,1257.2084841812332,4.706181967950309e6,3.9258883026911034e6
0.0024499998,-1.1756529792669967,0.00023450453073730297,34.524813624544585,0.49106619341050306,12028.664824054673,1313.301385483153,6.773486280153704e6,4.1908598345204853e6
0.00244,-1.1751611575287326,0.0002365913784838933,34.80046389398066,0.5062338834090069,10490.18112354452,1264.87923897649,2.36882591564751e6,3.7695153976560184e6
0.0024299999,-1.1749634880122124,0.00024093671548255403,34.49354894565558,0.5000150942455772,10444.624851816567,1293.251481264533,6.898130227269711e6,4.180040615910088e6
0.0024199998,-1.174650285877768,0.00023933709876342206,35.165829465356325,0.5036027975144719,12746.887452635525,1339.990484281746,6.939765845436899e6,4.1410159410061403e6
0.00241,-1.174417929855344,0.0002407869193690885,35.57501351924407,0.5220308326835554,14133.400025035087,1387.1423692305893,1.2201554106876383e7,4.535503980593941e6
0.0023999999,-1.173759886133629,0.00024337533454474205,35.24476715248238,0.5133907334470659,11233.888522018606,1477.3429033267462,1.1830573926969629e7,6.261793886970023e6
0.0023899998,-1.1734017670330765,0.00024757172573075347,35.72054210820802,0.5142568468976122,13602.87580153491,1430.9221422577698,1.0283897983998168e7,5.225978338139483e6
0.00238,-1.1729865608127819,0.00024451313438849325,34.98873691059696,0.5146960976419263,11930.44760266833,1517.2009702055227,1.2479067592842447e7,5.877032788895518e6
0.00237,-1.1723538646839988,0.00024446281099545995,35.60170633932462,0.4943600038818576,12914.308478801111,1381.3112335881408,6.478382915946369e6,4.177925876486088e6
0.0023599998,-1.1718934057477246,0.00024592950302409827,35.41059917365942,0.503464080795139,11214.454670315174,1478.2370323232408,1.1621205167293485e7,5.4325176244290825e6
0.00235,-1.171313063853368,0.00024137867013594716,36.03215109487154,0.5092696264269952,12091.108021751434,1341.2065913579534,6.024800094885179e6,3.944672461140929e6
0.00234,-1.1710050582241824,0.0002477175453388404,37.63219755992695,0.5600815780098994,14268.195585000876,1680.4429983119626,1.598961918906616e7,6.430833800533759e6
0.0023299998,-1.1708534960109755,0.0002405942122120241,35.96428333351957,0.5277456088050497,12798.922418037106,1490.3509292850108,1.1272293367395513e7,5.459737056776297e6
0.00232,-1.1705557073526778,0.00024072681406768205,36.601403132635056,0.5153232166442582,12150.277845736213,1416.468655509112,2.522040618856749e6,4.43057092897577e6
0.00231,-1.1700990480765798,0.00024590266091937364,36.196711716555846,0.5102206435838045,11027.89824978146,1357.326837126671,2.619152507112132e6,4.03868185803564e6
0.0022999998,-1.1698972078490013,0.0002510420152281583,37.05924839566733,0.553104191859626,15021.430942958401,1593.7198123655137,1.7700388377762087e7,5.478547998828358e6
0.00229,-1.16958233589634,0.0002613301764182658,37.343193736083705,0.5447720298940577,11853.570792984006,1354.2355180116876,5.535496541558107e6,3.8890679167939397e6
0.00228,-1.1694470522664824,0.0002495493384465463,36.839136114990076,0.5295796462167458,13912.818518979502,1433.540422567503,6.421202346264179e6,4.92151266864224e6
0.0022699998,-1.168916218726809,0.0002493888808153886,37.17216307967914,0.552389123548593,15489.118901726035,1479.5897296739824,1.7619818521161977e7,4.896949258344787e6
0.00226,-1.1684652003427176,0.00026450157817081726,37.286504868956776,0.523999000571522,13336.322617177279,1367.201590524914,2.3247035089220474e6,3.862262200541592e6
0.00225,-1.167942381526712,0.0002655011195504537,36.910328198001665,0.5517838346724809,15436.914911392929,1525.9820709587552,1.5255977234363476e7,5.335401648886902e6
0.0022399998,-1.1676261518301778,0.00025076888808783077,37.79763776289161,0.5404489241347681,13906.778774557622,1438.6305155603327,7.023940858480147e6,4.191510138871687e6
0.00223,-1.1672320284560416,0.00024920330169284354,36.373775024168346,0.5236317614061426,14094.514426550666,1397.386567270397,1.1713889393720107e7,4.450609101214551e6
0.00222,-1.1668785069214427,0.00023762760409240104,36.83111348099135,0.556074245609577,17162.377420889177,1507.253073501838,1.7598135617664065e7,4.704149282117919e6
0.0022099998,-1.1665403592177694,0.0002425360304852805,38.0100281005727,0.5454332562891778,16198.934577709342,1517.8997339594368,9.589319523663437e6,4.679107314419607e6
0.0022,-1.1662195054073643,0.00026214951950398783,38.74578120972608,0.5803512433381143,17564.078073437064,1713.846021942805,2.025317471566536e7,5.795525851357084e6
0.00219,-1.1657466940803372,0.00025166634191414934,37.62450920339035,0.5335477196062488,15487.77046297568,1589.4823487438844,1.3326827319875872e7,5.799954663872482e6
0.0021799998,-1.1659124269350265,0.00023514911017057422,38.23946874199327,0.5304761666517961,15179.207508948706,1618.7355660505575,2.0644482890914544e7,5.55937595177932e6
0.00217,-1.1655964911742103,0.00023937358464407239,37.510719316689524,0.538482957057056,13950.392856275681,1648.7794616847916,1.2935471059445428e7,5.935529802549195e6
0.00216,-1.165419595385878,0.000247052125679674,37.80254237187152,0.5366985221461088,15894.534300043875,1516.503544655278,9.918923058626438e6,4.419296417417746e6
0.0021499998,-1.164926664338395,0.0002494183640081767,38.345378255228674,0.5649296343680942,14100.796066151486,1519.0338267011286,7.170557396773172e6,5.10598973975012e6
0.00214,-1.164084673588543,0.0002558366714242649,37.85152129936448,0.5501933749633652,15838.392158554963,1496.329160921846,1.0044010073352173e7,5.015416566448311e6
0.00213,-1.1635430400209106,0.00025341140376836693,38.950414438026044,0.5745395120867852,17052.339356555658,1749.5181879652423,1.793033238158188e7,5.525153241591514e6
0.0021199998,-1.1633843204289906,0.00025980622150936625,39.14386733615011,0.5861843133072434,15579.142990734754,2007.5799397260928,2.7100912017237708e7,9.300156269663872e6
0.00211,-1.162639979806188,0.0002655276889476732,40.69335175271963,0.6266309432053501,17934.13452784607,2024.1016225138544,3.0728938806762666e7,9.417579227485294e6
0.0021,-1.1626309447973242,0.0002698578203140095,40.334661781375495,0.6166324189531616,19747.237679481223,1916.7658296305249,3.1063497396843176e7,7.587902176482717e6
0.0020899998,-1.1622853379353217,0.00026450931346248336,40.345336060796186,0.6013566724504693,19839.414764308327,1794.3515388604194,2.2686990476008195e7,6.068049497460832e6
0.00208,-1.161929935981654,0.0002666450603990021,39.67668145640886,0.5759500972724165,17235.864629792,1856.77595980039,2.4549318638062265e7,7.162522373794053e6
0.00207,-1.1611815651686563,0.0002634131452624289,40.42218629545019,0.5863331121940261,17664.109587404757,1908.3967091638153,1.8119493329506665e7,8.976019479145732e6
0.0020599999,-1.161377782463103,0.00026532067742161147,40.07889749711486,0.6032712533736951,16423.087912339954,1646.7348110846453,1.2965859154428689e7,5.640332341447192e6
0.00205,-1.1608172031677557,0.00025289131003641206,40.34866660770477,0.5877822374287924,19264.049542387682,1797.7288289508376,1.681620479562949e7,6.701153754455338e6
0.00204,-1.1603222970217757,0.00025603111567303505,40.65341716438305,0.5992950020785468,18339.81522978954,1724.265847015909,1.6063021012364356e7,5.775390032786005e6
0.0020299999,-1.1600292140331416,0.00026075207568534536,41.05568939116627,0.5997126899127733,18681.954610252793,1825.2394037300235,2.00434786254671e7,7.144495755339059e6
0.0020199998,-1.1592429249874021,0.000262800125343427,40.65286094475974,0.5671661138327386,18700.308589551103,1716.8605711699086,1.0546390139682401e7,5.425725978341677e6
0.00201,-1.1587756203634123,0.00025057164496764087,40.497806076340055,0.5974390058035409,17778.78860043975,1756.2336628896248,1.5735772659654522e7,5.957320663386205e6
0.0019999999,-1.1586422056727705,0.0002580836017917525,39.84153586210494,0.5881574755836038,19084.304754468754,2000.7856767278772,3.0659685566630267e7,8.784431248145426e6
0.0019899998,-1.1581722517677568,0.00026445009476764556,41.61304214200019,0.5906940701049883,14299.38500146485,1645.070930889844,769533.1091918136,5.444176197479532e6
0.00198,-1.1578098364493008,0.00026408721187402254,41.95892607679427,0.6202260708099941,17549.093177410326,1935.4178268150235,2.1261249193596065e7,8.149430459904942e6
0.0019699999,-1.157520118417443,0.0002658100719768668,40.94187064717092,0.5858813481045106,17016.14890358144,1765.9125988054532,1.2020606022460982e7,6.408638119714273e6
0.0019599998,-1.156874383244334,0.0002729646408590454,41.561835924198995,0.6190265624939909,15635.645079561116,1823.4355208562313,1.2361577648894524e7,6.590807971437766e6
0.00195,-1.1565215395415325,0.0002727382948802335,42.37831803567794,0.5912830163517453,16140.331300234733,1821.524125325338,9.641911529628484e6,6.970389926705858e6
0.0019399999,-1.1556890613395705,0.0002666232510498842,41.45444016440302,0.6147663941198378,18899.319389221655,1856.1562648265203,1.8591946612665724e7,6.629918070072104e6
0.0019299999,-1.1557524215380541,0.00025653494118207357,41.292417743855324,0.613692069361441,19387.481940581063,2003.9232930420508,2.6822291753482025e7,7.30553377630707e6
0.00192,-1.1548661777373113,0.00026093115668800654,40.97803083171857,0.6165667202776455,15629.526487968702,1843.515408656535,1.6637489618314076e7,6.507351766380891e6
0.0019099999,-1.1541795898519371,0.00026872599523686925,42.95226995520333,0.6555601396274554,21251.727504970455,2320.11514193554,2.780712506422413e7,1.2423785961055093e7
0.0018999999,-1.1539614696219744,0.00027554001443104296,42.822703476629805,0.6371517782278073,19519.59995449038,2224.411112877472,2.8498173007485148e7,1.0176681648875449e7
0.0018899998,-1.153652006802825,0.00026362355082039775,41.95519434912996,0.6243154677988539,17482.11478480577,1957.639118947183,1.9465117017995257e7,6.983741593166994e6
0.0018799999,-1.153130728641055,0.00025964978998775385,43.52001891152341,0.6251116357693074,19013.523471764045,1896.8774004454735,1.506281459366444e7,7.250818940146361e6
0.0018699999,-1.1526328866842277,0.00026474469153744344,42.834176879150434,0.6209260756942058,17692.93441484923,1743.9862719829016,8.61276085768658e6,5.906865516876384e6
0.0018599998,-1.1520887154313146,0.00026710617459946225,43.08007606437042,0.6383674750646106,20865.215277060495,2051.47694770305,2.5135838804383613e7,9.320451206422126e6
0.0018499999,-1.151391660112306,0.00027603502805742855,44.735932122712285,0.6657767219949785,22722.7739790798,2064.1897860707013,1.5336100774188787e7,8.172558793343889e6
0.0018399999,-1.1509082941943158,0.0002719707916401833,43.709152779449674,0.6349646695062207,19258.769480963205,2016.0937374118466,1.937671152313499e7,8.174516440623645e6
0.0018299998,-1.1507659329033042,0.0002674099594642917,44.03905185441962,0.627046189342509,19582.7813904579,1810.696768984559,1.7041904750609986e7,6.089897352337169e6
0.0018199999,-1.1504681037410114,0.00027308990598034626,44.47997892010285,0.6374729623467612,21815.83551049584,1908.4932075267295,1.429080049975302e7,6.427706347484296e6
0.0018099999,-1.1501533519834066,0.0002754847527580572,44.66793848322436,0.626362000883196,18100.7088560566,1839.6390577382667,7.662073494359309e6,5.83661726559986e6
0.0017999999,-1.1499690383413046,0.000273856597898386,44.76474289441545,0.6554058735118443,20227.0812165725,2037.4381810484213,2.598143553411186e7,6.521471652168547e6
0.0017899999,-1.1494370624871637,0.00027814244867761936,44.931276347792895,0.6545910654246877,20701.14682520472,2137.8443188444844,2.440315935645462e7,8.187254561464639e6
0.0017799999,-1.1490422661410948,0.00026990278887641323,45.87911328781623,0.6835911668948618,23067.99971109107,2112.8337766218915,1.6715432029156948e7,8.195975117995592e6
0.0017699999,-1.148654505623417,0.0002699484715450935,45.40471552353987,0.6771598865945104,21085.829171446872,2086.5657297013604,2.5727459828587692e7,7.480170811210757e6
0.0017599999,-1.148093642230343,0.00026877797894831785,45.53796166771919,0.6867278609955745,22320.91656390546,2271.924227237935,3.221631865009432e7,9.517547137738623e6
0.0017499999,-1.1476413193669088,0.00027771339427674045,45.6574344512447,0.712598922798312,22443.77781484551,2329.124636338539,2.6972495998373345e7,9.988394088263785e6
0.0017399999,-1.147338649781611,0.0002797490345385177,46.20276425906534,0.6966975531514649,23967.604434566016,2113.710801875529,2.2789144454455864e7,7.890345223961553e6
0.0017299999,-1.146454365477481,0.000286418234903905,46.41531838026891,0.6888415829316933,22825.412214340828,2174.3252437033825,2.0481565633711763e7,9.170729447297165e6
0.00172,-1.1459837638118946,0.0002817306645472001,46.546620593513175,0.6471555897783696,22122.427900264665,2134.584126749044,1.6378071238875834e7,9.075690810155299e6
0.0017099999,-1.1457987767718312,0.00028237867493809956,46.21854883929769,0.6661978586656803,22943.33785656947,2149.7786652051614,2.446416040376324e7,9.015749738372803e6
0.0016999999,-1.1453748404983306,0.00028680701189714633,45.91675687695331,0.6706250710048325,22546.8960178703,1981.5550896783534,1.710630470165438e7,7.370703476696315e6
0.00169,-1.1447493713582038,0.0002859895449312137,46.09834552494227,0.6719985109131208,21508.414913269422,2068.3571569006067,1.9184859527398832e7,7.1064280468481835e6
0.0016799999,-1.1446303041288444,0.00027562814764456724,45.95436707198919,0.6804971456371087,18922.298322283266,2014.2357926320021,1.5544998031138014e7,7.327339986495758e6
0.0016699999,-1.1441349091645727,0.0002781947774115952,46.7094776209348,0.6835056190205422,22423.46929042042,2239.3498107243354,2.6774269473812975e7,8.941720547932398e6
0.00166,-1.1433729330976234,0.00027712369362557483,48.50914375627171,0.7226844659400411,27953.835221306723,2722.731239564607,4.854188916274132e7,1.3284615764825288e7
0.0016499999,-1.1431092588317264,0.00027256574913154895,48.46951261077303,0.6865651352130556,23013.117831830037,2143.7665884439316,1.720803628372254e7,7.993688342015082e6
0.0016399999,-1.142449116657353,0.00028091461911889596,48.672920791448796,0.7080004288515708,24487.919950579475,2115.3036904303563,9.639163553561918e6,7.936919685697501e6
0.0016299998,-1.1418402875629545,0.00027897343093719496,47.97161690782187,0.6923365385260781,24408.528159588746,2117.0507318770265,1.9471436492460474e7,7.646536749406369e6
0.0016199999,-1.1413046088586525,0.0002869467580721769,48.286996611635665,0.6655629857650771,19665.304888310406,1985.279903591463,4.37833653298763e6,6.924451651679854e6
0.0016099999,-1.140934758675919,0.0002898012044550123,50.26200164806336,0.7482323849400734,24674.528918817476,2519.8251152418816,2.604749886566584e7,1.0225527551886408e7
0.0015999998,-1.1399901957491485,0.00029149025533952295,49.572695709039245,0.7076872251958667,21902.721711700953,2467.0729843865934,2.8771575177223843e7,1.0808562587112831e7
0.0015899999,-1.139408019510688,0.00029147301981467664,49.41217183359899,0.6863968696700492,24295.654973330318,2300.5445618790673,1.1786362323982332e7,8.682214858462177e6
0.0015799999,-1.1390444817955119,0.0002858160057711268,48.81450938900201,0.7190820692158807,21609.969606974744,2212.3521393544925,1.89992038311247e7,7.912230467229374e6
0.0015699998,-1.1388229160790961,0.00029667905419056794,49.55021426153663,0.7646071671964045,24594.079576859207,2420.723758737704,2.7872157223316364e7,9.908343949488848e6
0.0015599999,-1.1381335522424865,0.0002960278321181366,51.300274958194684,0.7668015226752841,30232.851412183536,2683.8226837146544,4.993176775356105e7,1.1689226925579855e7
0.0015499999,-1.1378528571076048,0.00029518556159932125,50.92372096271798,0.737985269418841,26012.0479035257,2675.848899145556,4.555025014909107e7,1.0856158067698972e7
0.0015399999,-1.1372836894111207,0.0002887720600813595,50.94228491984119,0.7727626142544082,28792.412594732352,2674.9443215010874,4.247437149390277e7,1.2260978694683073e7
0.0015299999,-1.1368550815439644,0.00028563537362371623,51.01004029013653,0.7145872641005123,22397.967012604688,2098.833070247732,8.55148324489496e6,6.72726506326671e6
0.0015199999,-1.1366248444824587,0.0002836425211150254,50.60397568425107,0.6940619142641944,24583.221549589744,2447.6864620558404,2.5806120028516654e7,1.0948944836157579e7
0.0015099999,-1.135909276549449,0.00029474315903828686,51.201508964137595,0.7462530359896532,25788.81176512312,2394.0345383690837,1.8091748256932553e7,8.652801683672594e6
0.0014999999,-1.1352652401928827,0.00029638360862878257,52.05236356464963,0.7580035705049698,31974.1567437757,2934.8934288163737,3.9875979040910445e7,1.4688883056696428e7
0.0014899999,-1.134861172529304,0.0002894758063824446,53.58959080320019,0.8298283624019842,33272.69303328788,3258.3429769548266,5.331060825242528e7,1.8774586028284512e7
0.0014799999,-1.1336205525468166,0.0002976908587618193,53.983893541923315,0.7767265405325751,30731.82523665059,2619.572192104435,2.358590663259276e7,1.0349092300946778e7
0.0014699999,-1.1328650377109453,0.00029202715305750253,53.495722007253214,0.7906989652308978,29129.395362373605,2594.73400830323,2.5494275783049643e7,1.0183974580870984e7
0.0014599999,-1.1328064049579092,0.00030110003497728333,54.107146696868604,0.7745004490189611,30235.671425589273,2529.889305383923,2.542908275582664e7,1.0295506844307916e7
0.0014499999,-1.1324301899065021,0.000294490045277195,53.07081539410093,0.8114822463427783,33911.07568702596,2836.054664690939,3.71516763307668e7,1.4998635787898554e7
0.0014399999,-1.1324125921961459,0.0002993637815518837,55.1493641460902,0.8267311666957325,34729.14575269036,3005.5087571047343,4.332836921274175e7,1.3290608156870065e7
0.00143,-1.1321000559427803,0.0003038981992642033,54.96150207576106,0.8699244147957104,31703.20650152125,3095.956404483443,4.12847133168084e7,1.33603799105152e7
0.0014199999,-1.1315360799316985,0.0002983945330942649,54.966669472017415,0.855380912575848,36745.75596474169,3216.5283839649187,5.360683809477121e7,1.530507651184914e7
0.0014099999,-1.1310451688969594,0.0003052975761255352,54.89318325385553,0.8144400168762789,33325.75926619338,3209.4181299000347,4.8331042433838315e7,1.5987639115669318e7
0.0014,-1.1302527540074183,0.00029997763645829513,56.48830908220745,0.8419432867425616,34862.13165649756,3231.0218312213133,5.775014815794799e7,1.4535932182679761e7
0.0013899999,-1.1300113821821876,0.00029920017278939294,55.621439443116785,0.8294289199974147,31973.556519772857,3329.1078814348452,6.229950612109902e7,1.7923929321498968e7
0.0013799999,-1.1293986921042225,0.0002968274787885593,56.59866865327717,0.8392395624304265,39214.01763463361,3114.020363280547,4.7524031641192295e7,1.4199112112384055e7
0.00137,-1.1290038718958004,0.00029651349184760576,55.9200155430041,0.8663790410695453,36175.33954901089,3484.5197245046597,7.15119538424838e7,2.0166057063460715e7
0.0013599999,-1.128451843250635,0.0003045073545302973,56.72896281504042,0.8213686487268611,36575.46274700155,3309.685177979074,6.096236796190142e7,1.7090224105285972e7
0.0013499999,-1.127481585265327,0.00031607682441843926,58.251150339615435,0.8753650897943276,36639.57131137806,3193.364796663164,5.364532465698409e7,1.4636895169867786e7
0.0013399998,-1.1267930758792017,0.00031424558683481457,57.2444480308174,0.8835840887841914,40427.14526121959,3507.9241018087323,8.055124699179603e7,1.985558270719925e7
0.0013299999,-1.1257772561999277,0.00030875161054445756,57.732051365672135,0.8695827460303156,37094.271658682606,3630.6733930981854,6.505836733013714e7,2.0686317123961717e7
0.0013199999,-1.1251447848157694,0.0003109524495640858,58.11630642557132,0.8627494168823382,39916.29904513873,3660.9139703993897,6.6396833975167535e7,2.0706283100637194e7
0.0013099998,-1.1246977187078326,0.0003143847545033585,57.893207365208376,0.8748681031262359,38053.62183273669,3451.319122241886,5.376575968668229e7,1.825873808651031e7
0.0012999999,-1.1245515996144773,0.00031682034786964915,58.998562685808785,0.8994295768236019,42071.23752918348,3587.6234543737046,7.470334085989833e7,1.832329217857028e7
0.0012899999,-1.1240500194517709,0.0003187154080234128,60.08516356035066,0.9032793160761149,37691.52692784094,3338.8842969748184,4.365355049728305e7,1.5420390202655565e7
0.0012799999,-1.1234913322182534,0.00031857815486618273,59.4930940155002,0.8616630543011123,34544.84743060138,3284.93029216351,2.942813002369603e7,1.615387437199043e7
0.0012699999,-1.123003880363744,0.00032299891900255837,60.155771426051636,0.909334895679627,36623.26036546708,3538.4547520775195,6.2821564706325926e7,1.900492344436668e7
0.0012599999,-1.1224556232144633,0.00031063525798492056,60.27156941815096,0.8777980091302203,37001.05895926562,3330.365690959616,5.999516213707935e7,1.5714070218250085e7
0.0012499999,-1.1213550732887971,0.00032725534155039293,59.94223232907429,0.8900077891139738,35967.603608273384,3457.6006201424375,5.045819777916043e7,1.6188590088151777e7
0.0012399999,-1.1208877553584686,0.0003222513998461802,61.009638436291475,0.9015541497470404,37272.4724380578,3895.71439509809,5.792484159014745e7,2.0666925567802437e7
0.0012299999,-1.1204448402914733,0.0003317862017208425,60.62696485766871,0.8966826455916735,36136.081716877816,3573.1412089284395,5.503877523181922e7,2.084282240437698e7
0.0012199999,-1.119753966995468,0.00032047715214705635,62.344981081953556,0.9416111896410141,39604.914892121495,3986.644532936819,6.192696653888715e7,2.4088252477637146e7
0.0012099999,-1.1193859865005118,0.00032433654414107914,61.55100044305136,0.9446293091912664,44748.21565540227,3955.665643964283,7.588981730196306e7,2.146692979033897e7
0.0011999999,-1.1186955199818256,0.00032242496091210767,61.916213580924364,0.9831844254674532,48332.948449836826,4543.486454243358,1.0590563400025438e8,3.331950169500987e7
0.0011899999,-1.11788718065258,0.0003346348617397436,62.03755786885384,0.97594174960567,42721.57710372167,4377.057781666854,7.692812734169859e7,3.1236302940119322e7
0.0011799999,-1.117323941093573,0.00033531898860720427,62.814632898167694,0.9408068863288773,41876.37191488377,3702.1868039767614,7.189488920457973e7,1.82072527814819e7
0.00117,-1.116464470399683,0.00032191966976069834,64.50753562717235,0.9182822882076048,48593.20522613878,3809.9055687902437,5.2387463850595355e7,1.7182688554272562e7
0.0011599999,-1.1163886601944333,0.0003159066419761271,64.36019708418354,0.8964197250756071,45632.709649889555,3443.8188630057202,5.1789989941521555e7,1.4831140368491098e7
0.0011499999,-1.1157595639195472,0.0003151051001371156,65.06681904029448,0.9434198614183695,45797.065294404405,3839.066810255493,6.0865683046284534e7,1.969734567274875e7
0.00114,-1.114928067784083,0.00032242084106943146,64.86587456493021,0.9370026971598024,47082.44926367832,3875.294181569207,6.223600745257201e7,1.988913966280013e7
0.0011299999,-1.1144432408595788,0.0003130952367877141,65.29183579735538,0.9627702235477456,45535.61172904447,3806.7366313464113,5.8018134250509426e7,1.6384747456114309e7
0.0011199999,-1.1139637982756585,0.0003188500537660078,65.98961018358804,0.9619140176806612,48074.753966322125,3986.934571810598,6.4660560084934406e7,1.8920925432766665e7
0.00111,-1.1129164740880684,0.00033642990753846394,66.45928920187612,0.9678005697117915,47710.744116758404,3744.9849734388895,4.406545281633763e7,1.7320205753750484e7
0.0010999999,-1.1121687299114593,0.000340602489585748,67.22864211449476,1.004185843341603,47888.55422119442,3754.0545037743136,5.4315942754830904e7,1.8225015934362978e7
0.0010899999,-1.111225982332177,0.0003348599315500395,68.1265623925099,1.0282590953368824,54446.27451066714,4232.198471713338,8.742012729991838e7,2.1861538179215338e7
0.0010799998,-1.1109094119220857,0.00033581990021593175,67.45917863975143,1.0052731849802206,52974.0666604102,4780.453191614734,8.59208985769507e7,3.022054801979877e7
0.0010699999,-1.1099782246060839,0.0003362421499498295,67.536532146682,1.0344931522561724,54597.140539465,5077.237907425015,1.037865332120171e8,4.041061690095527e7
0.0010599999,-1.10944547099334,0.00033254988103389966,68.48787029015972,0.9996131977912444,53689.71409485408,4693.370499050069,1.0409718333412045e8,2.7449092031764068e7
0.0010499998,-1.1089038799605775,0.0003324379729743735,67.47495916223998,0.950401802800878,48431.2044545604,4180.405016268646,7.079903124892187e7,2.1167746688937847e7
0.0010399999,-1.1079287255055112,0.00035000083065355066,69.54384243769219,0.9485445395427282,51303.693137847586,4334.361213286791,8.28096923532364e7,2.2674282688808262e7
0.0010299999,-1.1070766199358666,0.0003479318279525328,70.25507213213668,1.0142648682374829,60525.31865240862,4621.840449284335,1.0677959796386275e8,2.6330498057723254e7
0.0010199999,-1.1064947268707908,0.00033166409583139654,69.92226232967273,1.006137828651525,53088.805845112925,4243.965619648769,6.59769460439192e7,2.2113410435734227e7
0.0010099999,-1.1055226431015492,0.0003471776324611408,72.68457495129198,1.0859383074382645,61412.32241708027,5051.884177776533,9.908748494979928e7,2.947681729464504e7
0.0009999999,-1.1051284496455798,0.0003410270098145378,73.13278789429553,1.1188514716957945,62353.21205003767,4812.566889091223,1.119373336988816e8,2.5283147188968126e7
0.0009899999,-1.1040196769062645,0.00034519949881427084,72.80741570517226,1.0941974671633814,55482.73322610844,4609.784931825534,8.339531564275335e7,2.4062367305290144e7
0.0009799999,-1.1033156442662266,0.00034932319661987394,71.66619685904021,1.0844944760621933,55442.30794981974,4759.64772356084,9.923236833914769e7,2.627753015330838e7
0.0009699999,-1.1028036504823022,0.00034729226057280695,73.6988449079283,1.1248518821663105,64158.171657671934,5487.866681669583,1.3098653491768216e8,3.550852133421748e7
0.0009599999,-1.1020061646655963,0.0003517715228305225,74.06809587945412,1.1040620457094408,61657.03711702189,4998.571789413323,1.0490564469681123e8,2.8736445502896912e7
0.0009499999,-1.1016953038975303,0.00034657205741825403,75.3381870392917,1.1144792139847735,61765.29530205839,5162.507428565519,1.2333901096850967e8,3.1124738158771217e7
0.0009399999,-1.101168850195004,0.0003481024658869269,76.01323855370975,1.1358872941973068,65756.78938578711,5268.034116540443,1.1980293541522619e8,3.2788604483248513e7
0.0009299999,-1.1003248296069772,0.0003452300175717394,75.58907857158503,1.0926332916183108,63824.69603369416,4423.82489774468,6.853731811006054e7,2.1393701358809352e7
0.0009199999,-1.0994914053551244,0.0003485616403242044,75.04183743087094,1.1018610763044399,60635.201811107305,5607.823521049321,1.00762482768836e8,3.84761931858299e7
0.0009099999,-1.0985431179265022,0.0003623928114660715,76.69551447963619,1.1373376163943136,64138.93834735128,4915.692290824549,8.20018766875515e7,2.606451649985275e7
0.0008999999,-1.0977466031065413,0.0003653896964733007,78.1501559939995,1.2023436713357936,64468.91029743754,5195.125551785119,8.96772623912455e7,2.8524729199606884e7
0.0008899999,-1.0972137843203682,0.0003731334188445735,79.41142442606144,1.2339187324706251,64552.326450218905,5472.846787620375,1.2928876739444838e8,2.9810493721701834e7
0.0008799999,-1.096220403237846,0.0003673331050777854,79.52425458524112,1.2172968818590295,65930.81091163213,5192.373120361368,1.086366804600617e8,3.02766272923119e7
0.0008699999,-1.0959278096199498,0.00036908577911538636,78.54700852155908,1.1428503087139084,70357.01123389424,4965.8198076516765,1.0677537616688101e8,2.5691341081915032e7
0.0008599999,-1.0952036082754786,0.0003612529228266095,78.72451066819161,1.174536916471561,71592.58467900795,5406.645602930226,1.3603109404041106e8,2.820457346267786e7
0.0008499999,-1.0945701025419499,0.000382754423851017,81.51550340279059,1.254241729017693,74182.54526633026,6011.317731412792,1.438631138995577e8,3.455930122052255e7
0.0008399999,-1.0936800402577416,0.0003777185738474685,83.92595564848745,1.248682739661552,79326.281656068,5273.4011285589595,1.0669969565701306e8,2.5972265027921285e7
0.0008299999,-1.0928392060727978,0.000363233594268262,84.14178597850355,1.2227073211623762,71471.14080288912,5685.650893709804,1.0629873171187896e8,3.356448921971299e7
0.0008199999,-1.092254094079615,0.0003592964631734845,82.79082578807038,1.1911429017532655,71471.53127311432,5314.040413067223,9.09136034704404e7,2.636171507237654e7
0.0008099999,-1.0914426828453336,0.0003721073255190772,84.47801606981247,1.2594144614279308,75274.61101726565,5877.688778633349,1.0960528615177803e8,3.256487009156218e7
0.0007999999,-1.0898004895235716,0.00036181187165027905,84.1181980662436,1.211560485744244,79071.43173834955,5942.221467612173,1.3650794995241085e8,3.7803620723765925e7
0.0007899999,-1.089634565046613,0.0003654243422850019,85.56092542892425,1.2708879748943807,85917.94719356869,6519.890017242123,1.7257622639606497e8,4.7359217785133034e7
0.0007799999,-1.0886427687171345,0.000376337152180971,87.53897102670678,1.349535209674496,93930.12109456357,6711.835263258692,1.905079477988703e8,4.433151028676528e7
0.0007699999,-1.0878423263359964,0.0003839095405905848,86.40481098348796,1.294670303971272,88119.68979870008,6557.188603396572,1.8130659375833058e8,4.0098985524038814e7
0.0007599999,-1.087061676326774,0.00038911456618336145,87.59885397981859,1.3073167911565997,81025.93232012035,5945.6454497173945,1.0904569484667182e8,3.332247991571018e7
0.0007499999,-1.086059807610963,0.00037649776849621913,87.6684941394468,1.335054975560217,84590.10596215476,6161.069967171253,1.585118244277557e8,3.457669531594592e7
0.0007399999,-1.0851788097846689,0.00037612459858372624,88.1261692138147,1.2868664469131268,86816.35085835276,6064.189288482859,1.372809004820626e8,3.2856070629606538e7
0.0007299999,-1.0841163756708339,0.000371580007571904,88.70887930582293,1.3200843930322894,89015.8575574304,6593.23224498384,1.631445252959455e8,3.625454151785784e7
0.0007199999,-1.0830416523418853,0.0003797161240855899,91.81546795312518,1.3364810211951141,88947.85246643263,6911.338862968112,1.514836515346107e8,4.219811608632839e7
0.0007099999,-1.0826554406358124,0.00039610173004384167,91.06982301167906,1.4032835956075025,90454.23724140268,7402.135583102392,2.0550488415121526e8,5.043680405263404e7
0.0006999999,-1.0817547446997486,0.00040014683135242065,92.11977440052728,1.3888361329853443,86116.73735126815,7026.547140573379,1.608174968195439e8,4.33837136665114e7
0.0006899999,-1.0812307146533007,0.0004039230905292232,92.30341966189071,1.351180920856588,95314.21963924849,6496.984046363899,1.6697214626201665e8,3.6274551882039025e7
0.0006799999,-1.0802194650873225,0.00039970037747014353,94.31327885211597,1.4450819949266116,106381.95672162354,7368.146902719469,2.1168744405227914e8,3.9646844843902245e7
0.0006699999,-1.0792579616127842,0.000405049998120873,95.04716537331647,1.5063102594043123,107918.62434060025,8127.268663859132,2.505373380285163e8,4.944720077999097e7
0.0006599999,-1.0782792341333975,0.00041810016058787343,96.33102157103406,1.5013632827400072,113172.16341444405,8239.227648828812,2.532953466889962e8,5.339376750307929e7
0.0006499999,-1.0772505487999033,0.0004245980363338115,97.23375601575225,1.5269189930436637,109883.15525136131,8027.15530614407,2.1195374898218548e8,5.0760767809933215e7
0.0006399999,-1.0764270366161657,0.00041995880646432567,99.17338689109178,1.558897285082,114822.59776047326,8181.398139873071,2.369040024617948e8,5.2809134806518935e7
0.0006299999,-1.075591526026549,0.00041679917153753204,99.45483806301898,1.48644293482754,108396.7296691162,7365.263471799494,2.0378448153099543e8,4.247013330779328e7
0.0006199999,-1.0743487864059547,0.00041532019590467605,100.79066785348932,1.515660013172447,108881.84055258044,8384.30334949048,2.3712502537607867e8,6.0637034742629424e7
0.0006099999,-1.073230318276019,0.0004116323887628504,101.00644627842996,1.5287957324975334,118039.79470477787,8191.34401579845,2.6216067885476705e8,5.059152942108618e7
0.0005999999,-1.0722730145200883,0.0004201633578900474,102.0644114033325,1.561161562459153,116327.21942561207,8494.047511633351,2.757885812687881e8,5.214962599908393e7
0.0005899999,-1.0712125695767112,0.00043562645772984024,104.44777277089668,1.6017782876418507,115958.93533476145,9046.144518344778,2.727879079603311e8,5.895572626433747e7
0.0005799999,-1.0702193556823874,0.0004309013245732642,104.59175176141886,1.6188059339771046,118158.03390179503,8257.068272836594,2.1430156752722114e8,4.890612026986445e7
0.0005699999,-1.0694644934372202,0.0004252925737193635,105.89983847023373,1.6811346529443154,127789.79584842402,8259.343930769079,2.378537561158316e8,4.579662312821639e7
0.0005599999,-1.068382285928512,0.00041852428224284984,107.24079428781168,1.6321865155272914,118805.35918516858,8287.448922432672,2.3230008676980102e8,4.914010654006231e7
0.0005499999,-1.0673329897684762,0.0004223767509500313,108.86177830211614,1.6807855946401986,132432.05068314652,9520.820501580149,3.001560138552968e8,7.216601276713258e7
0.0005399999,-1.0664305381974277,0.0004272990623146004,111.21156296775145,1.765459459806513,145528.63552711834,10006.03408168522,3.455924568473131e8,7.767251716143453e7
0.0005299999,-1.0651197216178534,0.00041939236008322754,110.88766629044633,1.7416529209199045,144491.54903159742,10163.77091243275,3.7310836027611303e8,7.630709796425934e7
0.0005199999,-1.0640913052555903,0.0004454957477763576,112.61129748531526,1.7089545529033476,140729.9147096973,9627.016067094426,3.184996201236201e8,6.679952366962545e7
0.0005099999,-1.0631787169262805,0.0004422036149795074,114.64856955693757,1.8154321935154225,159839.90907897888,10582.335645439598,4.601164294602162e8,7.625845515182021e7
0.0004999999,-1.0619466461581664,0.0004485191636066113,115.11115819970395,1.7732928169733502,155339.6134910958,10136.943617051329,3.903767466010591e8,6.598241059499996e7
0.0004899999,-1.0610166019295182,0.00044669923489653663,116.50728976853459,1.8308105084412867,157051.75833819504,9810.712185945895,4.2477318546382165e8,5.937239340078839e7
0.0004799999,-1.0602569853719588,0.0004463310279045187,117.75679019974719,1.9221708307926197,159912.74961695977,10799.13288697376,4.3445867628817207e8,7.128221094814385e7
0.0004699999,-1.0587476593252532,0.00044913403740859734,120.28691490922013,1.9809639268593262,170583.02517324666,12147.139649293535,5.2842358673163456e8,9.544218093339038e7
0.0004599999,-1.0575784732245253,0.00044835208645561844,123.25625668697765,1.9096725365257323,160888.24455787626,11019.561227313305,3.7379571793357575e8,8.871252914279602e7
0.0004499999,-1.0557620006667654,0.0004443331653928347,123.68418931935317,1.9350239925909516,170457.63893917008,11147.81235941625,3.6202769926951176e8,8.144823864592215e7
0.0004399999,-1.0543009167535482,0.0004489642881765383,126.74511925334625,2.0131501796021127,183639.76356311963,13376.499573461984,4.963606459459325e8,1.2495668219937861e8
0.0004299999,-1.0531353824565293,0.00045482663562479875,128.23351959362387,1.9776030244103047,184175.6195299887,12080.34500423925,4.612008349046609e8,8.685610625931619e7
0.0004199999,-1.052346416971618,0.00046035394628874104,128.09790060425252,2.0074993197494297,193005.61871393104,12816.58122914126,5.504326374621942e8,9.82923587641687e7
0.0004099999,-1.0512841970801379,0.0004506898260461071,127.88311216045621,2.0493895888955698,192404.06316628345,13174.661856369086,6.13258245529198e8,1.0376715170494926e8
0.0003999999,-1.0498258923721846,0.0004661545029255813,131.26728918176283,2.0988367286612606,195905.88380290952,13222.31996116942,5.855897904148114e8,1.0715331051612294e8
0.0003899999,-1.0488568462426466,0.0004576401274551469,135.04314831031664,2.136719646991657,202949.3754829577,13579.88778372979,5.650549017608227e8,1.12074159461223e8
0.0003799999,-1.0470317037975843,0.00047572348474115943,137.9284294901302,2.175390259999762,205544.0532306691,13389.2873300321,5.442124980196925e8,9.982005288576736e7
0.0003699999,-1.0453034127876164,0.0004914233416787777,139.55177656051174,2.1572597573087644,194961.73406776765,13514.22257434695,4.9961290352256984e8,1.0299197315068202e8
0.0003599999,-1.0442090575253706,0.00047646545119526054,141.63909765547314,2.235993568845446,224380.94629273587,15579.377809465479,6.846191097377542e8,1.403112875445343e8
0.0003499999,-1.0430501275016424,0.0004651873178332473,141.03209085189786,2.196262647545252,208942.72849433942,14833.98194810999,5.854380466499388e8,1.2880987990618527e8
0.0003399999,-1.0416284455395715,0.0004886396940531665,145.73532796639836,2.2107377418261067,223206.55893197306,15286.12054111894,5.917645530754328e8,1.2790007203164396e8
0.0003299999,-1.040151656760578,0.00048782454422012755,147.12449169108612,2.3578874719748746,224689.07966785342,18020.43623085089,6.822187505421971e8,1.9282356326217604e8
0.0003199999,-1.0383757947031904,0.0004984072090258861,149.4719728858136,2.435899964418908,242703.8440461991,18216.98530038876,8.526883743856711e8,1.7978703941697118e8
0.0003099999,-1.0366668914013888,0.0005171740360977118,152.28359917644002,2.4549459038976407,257153.73766436955,20322.568844844693,9.865346654225035e8,2.2567690380000675e8
0.0002999999,-1.0350041107494612,0.0005229339762617809,154.58478003402928,2.5629595893340107,268661.77499756776,20990.831384173613,1.0285556698896599e9,2.404974573201041e8
0.0002899999,-1.0338985017452782,0.000516791096281131,160.88676397252857,2.6456079902073504,296095.1406280631,22115.33107743833,1.1166863698016632e9,2.6646212532870153e8
0.0002799999,-1.032464958995739,0.0005170249169104144,160.37363219828708,2.6734842726419887,296390.3301696808,21450.29503280122,1.2528266588058436e9,2.2966567216914633e8
0.0002699999,-1.030646820072128,0.0005209115771218398,163.53047984446624,2.7660656369643424,314327.27042251604,22248.733974429862,1.3317204456753926e9,2.3275895003013605e8
0.0002599999,-1.0289965272117299,0.0005144054814405427,164.8570886079144,2.70304547689058,313332.42614770296,21498.74100754701,1.2295333403969457e9,2.2448503664162204e8
0.0002499999,-1.0275586067584337,0.0005356852829939448,167.3082018645272,2.707093230243711,310112.6976052052,21613.52835208184,1.1831591297574258e9,2.2254296983520326e8
0.0002399999,-1.0260773269667294,0.0005456232642394304,170.5193606413465,2.7959332807908925,318940.2871922031,21571.516123798596,1.2661557963098478e9,2.1856687106719032e8
0.0002299999,-1.0247263140136433,0.0005453718009777385,172.5058664048593,2.8094114215295187,323258.8654640358,20747.41550822874,1.1991312417280276e9,1.9323170736182317e8
0.0002199999,-1.0232459745306173,0.0005403079660295434,176.28369434075486,2.9268435942393114,339060.36363830435,22924.334783828246,1.3234457886482544e9,2.2807886622434542e8
0.0002099999,-1.0215336468957912,0.0005420629879820052,178.40847500189503,2.9343386857484943,368776.04469059914,24330.107733693185,1.4530618672750187e9,2.5599327909046942e8
0.0001999999,-1.01962221704106,0.0005488071043314829,182.4423068621178,3.049838761605296,392183.75816106243,25100.422840419902,1.5413019119786198e9,2.7426000123914325e8
0.0001899999,-1.0179306014586593,0.0005456395942506269,188.07607923072158,3.142035854434776,407716.15167819185,25882.307777897655,1.5617212504517972e9,2.798820364353125e8
0.0001799999,-1.0163711868148992,0.0005564829599335226,192.4040944722781,3.1090797398210412,409296.1152052752,27277.04681127647,1.7471451298839965e9,2.973098679341187e8
0.0001699999,-1.014795279989379,0.0005536218455857034,192.57143949655463,3.1640280547662205,412234.0898668372,28934.07014173509,1.7603133487110317e9,3.395563690330843e8
0.0001599999,-1.012846322826613,0.0005731684261893158,198.9600424902903,3.238404990286592,424589.4684393979,30759.1031896958,1.8711811323922963e9,4.073778312050374e8
0.0001499999,-1.0112890422322056,0.0005554602582123461,199.21557135441213,3.1480162338182116,402014.24556223647,27609.657737841157,1.5698028444879148e9,3.328850664486661e8
0.0001399999,-1.0095352819629897,0.0005521500081563626,200.50065483406314,3.1680455231214992,400427.25693881384,28362.679054740038,1.6488035026170263e9,3.271791701485394e8
0.0001299999,-1.0077196168484832,0.000556076120601038,205.74733519136214,3.2951855530234497,444126.0999644944,30171.012384358404,1.8228058815729911e9,3.422306081242415e8
0.0001199999,-1.0057789268468944,0.0005573191059225875,209.10792354062164,3.1654264834466233,418347.9006698702,27200.736261601152,1.4481783421143126e9,2.901756482225585e8
0.0001099999,-1.0035338459756369,0.0005742550233583285,212.6874193951868,3.2708504197281805,443330.76904689206,28149.737849204717,1.6200537405222926e9,2.896290856725083e8
9.99999e-5,-1.0020522561841192,0.0005855762947792326,214.30472276135865,3.3244216700053277,438349.9686955623,28926.122016663958,1.5328290119541125e9,2.983524625491177e8
8.99999e-5,-1.0001775269537287,0.0005782850309295026,214.77562874674254,3.432781230038551,468907.78489961714,30351.95425476759,1.7410725999984689e9,3.3869395237199676e8
7.99999e-5,-0.9981872583316106,0.0005770189513000519,218.91366628425075,3.473536292170683,497054.40028904367,32434.599789006636,1.9200582380994587e9,3.558369513700487e8
6.99999e-5,-0.99621178043593,0.0005888700225403981,226.62169674216997,3.5638950854371707,514687.0822456402,33949.973871224,2.055752441044702e9,4.128182057902916e8
5.99999e-5,-0.9946880382932292,0.0005925991184423531,232.02539389616697,3.533159022116575,533507.6443421968,35189.55470029284,2.2106883343959937e9,4.544309400941696e8
4.99999e-5,-0.9921790042236753,0.0006051950353620026,236.54728310913143,3.6925565965034366,554266.2505482846,36139.713569474676,2.2578231313039503e9,4.7527490490168786e8
3.99999e-5,-0.9898553844638236,0.0006321892370083103,243.56275180972338,3.7894743868659826,595610.292466015,38339.90539529303,2.676133073888279e9,4.907653727170913e8
2.9999901e-5,-0.9876129403492471,0.0006443229538800184,250.02773601412662,3.9482858218320462,609716.8604821451,38698.569256036906,2.5970255129477134e9,4.742740685074561e8
1.9999901e-5,-0.9853342315784086,0.0006565394734383357,258.42521367424297,4.01868455583867,634877.8646769635,40022.16002855098,2.5092191068025646e9,5.437367770127913e8
9.999901e-6,-0.983494136001463,0.0006778103756929053,264.8226841742841,4.084042738830687,674502.805297871,42311.159577840386,2.740787462752983e9,5.847716624427452e8
-9.913492e-11,-0.9813125680838346,0.0006859813150840079,272.90345737486604,4.375696414432275,717365.4561504414,46499.31641885372,3.2290107408094587e9,6.219656625210074e8
-1.0000099e-5,-0.9789811801815533,0.0006874722569768509,278.4412201590921,4.4903184060487185,741123.9389024217,46383.796102065855,3.139790272974048e9,6.126417044884771e8
-2.00001e-5,-0.9763450303638465,0.0006898901958368469,279.6921839055518,4.683754773253271,789425.4736049415,50925.68613843966,3.9286979237620726e9,6.908174891326728e8
-3.00001e-5,-0.9737739935862313,0.0006933756865328183,284.06193488519045,4.6626927633579145,792511.7964349348,50334.120817831696,3.9262296781150894e9,7.077584612730515e8
-4.00001e-5,-0.971087309218418,0.0007064776078119573,291.3767961699872,4.823836928802257,829541.1158850774,52768.638889312,4.300857268911805e9,7.023908873795506e8
-5.00001e-5,-0.9687792645968697,0.0007115526367617939,302.0572418604148,5.094157930542496,886079.8791466998,55832.27405802086,4.742952264582812e9,7.703949421994078e8
-6.00001e-5,-0.9655400050208093,0.0007135071953196438,306.64572068392675,5.108761890082741,889351.3248868469,56521.07843713655,4.40303242904425e9,7.801176815266014e8
-7.00001e-5,-0.9632207007080688,0.000720060215293055,316.0089889152098,5.312413549608009,956282.2732304147,58465.67885768754,4.811148624703963e9,7.637258705824767e8
-8.00001e-5,-0.9606366657667877,0.0007359647116507448,324.7898789872205,5.526218080249397,1.0011154781373115e6,61617.30142998411,5.397117558985521e9,8.4110470563572e8
-9.0000096e-5,-0.9579041779481721,0.0007415061172901158,332.636641038508,5.688828590022461,1.0436542437482902e6,60192.26831218336,5.28602284750035e9,7.973322684839507e8
-0.0001000001,-0.955423639295658,0.0007386544341082145,339.2716631273736,5.896892220628901,1.0760238428558214e6,67651.11182310375,5.950116080458098e9,9.858468256224079e8
-0.000110000095,-0.9523168461984154,0.0007510529690068198,349.5857526581894,5.953286413916099,1.1460800402175554e6,73902.28568665129,6.936930044417752e9,1.2228975833572943e9
-0.0001200001,-0.9494237411943927,0.0007656728212825534,356.1045127882178,6.040752259883234,1.1912530915427723e6,71405.86309700384,6.7118015749301e9,1.1078875039733398e9
-0.0001300001,-0.9462252650205192,0.000778731012446806,363.2094248241881,6.183212221396324,1.2250840303002947e6,73193.72257654036,6.837386245774308e9,1.051828365811146e9
-0.0001400001,-0.9430489420231695,0.000766994911546321,372.9569089543989,6.42377349806712,1.2845569067505968e6,77404.8355836324,7.346990587228487e9,1.1538131457332916e9
-0.0001500001,-0.9403607706696298,0.0008014328191728202,384.36140046230975,6.647965977410723,1.340663175319352e6,82310.10916064194,8.211919007106339e9,1.3146345104009016e9
-0.0001600001,-0.9372417138990506,0.0008095307699314451,396.3924377003133,6.850164918834892,1.4225047212404776e6,83381.4972609861,8.640869451548092e9,1.2311630142588742e9
-0.0001700001,-0.9340352608359802,0.0008228739222571149,408.03143726473223,6.858608536236006,1.4533480215455925e6,81244.04534147464,7.786638028826073e9,1.130800507621848e9
-0.0001800001,-0.930972038568779,0.0008522122104358945,417.58163608681775,6.890024523075234,1.466593120596936e6,82900.55274279615,7.283077328580738e9,1.137547700103334e9
-0.0001900001,-0.9277489214463774,0.0008579977583951516,428.0252142188795,7.058716453839251,1.5327530355321125e6,83421.59704070527,7.86852535520903e9,1.150668413780017e9
-0.0002000001,-0.9240355006144032,0.0008568965187128486,435.86765804322914,7.282926659524887,1.643272237320549e6,92075.32991715611,9.147091032301197e9,1.497338383122121e9
-0.0002100001,-0.9205065623940871,0.0008734504336167396,449.3679630929087,7.457391026427694,1.674819478754449e6,94686.63068548159,9.428086640094397e9,1.487347327108381e9
-0.0002200001,-0.9164768724817824,0.0008805555086313647,462.72559192169496,7.768081279825787,1.7541197991257848e6,101686.97793986848,9.91300796791587e9,1.6540072177250118e9
-0.00023000009,-0.9126951856135055,0.0008993415619662203,485.5771808854193,8.14557766577024,1.9010398715962418e6,109392.05503943507,1.1306787705130148e10,1.9320329737786171e9
-0.0002400001,-0.9087730039349169,0.0009161646181015691,498.0682548764581,8.386260075819871,1.9676113150445097e6,112897.87321430883,1.2121537918987719e10,1.8310195563517728e9
-0.0002500001,-0.9050311593403312,0.0009358211845231653,516.462755289151,8.728583547279449,2.0898883129794633e6,117136.34705564551,1.2649153519152407e10,1.9706843235986922e9
-0.0002600001,-0.900695697928516,0.0009505163358673675,530.654668021158,8.986144005959215,2.152389147732786e6,117436.61034611733,1.280203547280743e10,1.7729235808726618e9
-0.0002700001,-0.8965722387100302,0.0009458833450166357,547.6314441791346,9.036076174934415,2.3016154568299986e6,122803.8416844388,1.3743953525748405e10,1.8596296402720325e9
-0.0002800001,-0.8924543170416162,0.0009694266742377686,561.7629514222506,9.27141571630709,2.427234724390863e6,128320.40295639083,1.479210702567307e10,2.0122357531706305e9
-0.0002900001,-0.8880050979813814,0.0009916396295035392,580.7334336152892,9.624270921876407,2.5889330025952146e6,139321.75041620078,1.6950336573899693e10,2.3117104663775406e9
-0.0003000001,-0.8837971270016381,0.0010158701476446258,593.143518077095,9.832042957765921,2.661876049984852e6,142976.69949654402,1.7533003678106266e10,2.377449737365653e9
-0.0003100001,-0.87885273495201,0.001033186726681588,612.9911347454134,10.266586003785493,2.8202367609884297e6,153277.65068732403,1.977886855895887e10,2.6721852400270934e9
-0.0003200001,-0.8747836516147425,0.001041148821651248,631.1100373657274,10.64563688988266,3.0029400437990897e6,163133.47788857267,2.151410018394342e10,2.8979437892983203e9
-0.0003300001,-0.8703918228457528,0.001056063377027303,651.3056178328422,10.806262634829208,3.1112543335070643e6,168501.24885500481,2.186366925972826e10,2.946834313227789e9
-0.0003400001,-0.8655738451976791,0.0010748689205577746,671.436252291141,10.995234489307657,3.2455679885526863e6,171594.59089649122,2.2869870881224747e10,2.9922675453986936e9
-0.0003500001,-0.8608466689257521,0.0010862980837100756,695.7919298249319,11.301681894958325,3.428086791815644e6,177144.48406594325,2.369760864950233e10,3.134777927495498e9
-0.0003600001,-0.8559615484903942,0.0011050365026077944,720.530012334118,11.878547042315468,3.616185547863205e6,192879.5569080248,2.5891987398365185e10,3.5381551101580215e9
-0.0003700001,-0.8511305536561995,0.0011141533284365495,742.4652937793778,12.23474915543103,3.7475439542107056e6,199476.36582441826,2.7482997783917587e10,3.752558241575071e9
-0.0003800001,-0.8464184002572557,0.0011241301532037052,761.2812929836625,12.556572427852766,3.7844059991958276e6,207961.39715858104,2.7105629754473717e10,3.9701358831426415e9
-0.0003900001,-0.8410888525296304,0.001135567162615097,782.2247530281611,12.865555103533232,4.061994329094086e6,225688.5073277188,3.041201736192474e10,4.734555278373748e9
-0.0004000001,-0.8356447617298804,0.0011512134893254314,808.4248615918476,13.292457522829244,4.212723848369669e6,250365.54953877686,3.2808698885720287e10,6.342759722204901e9
-0.0004100001,-0.8301838241051226,0.0011891713061456877,836.0221432670638,13.791898153241487,4.39118149770766e6,272313.4691471481,3.530656103190161e10,7.219982148535156e9
-0.00042000008,-0.8243571006553485,0.0012116843366582128,864.580325218081,14.403315889886356,4.641626280402866e6,296287.0656459505,3.905495348252835e10,8.393516820016752e9
-0.0004300001,-0.818357564506187,0.0012251438813650115,891.8726781354427,14.854974679523549,4.857382824184987e6,308385.3750314902,4.087310925875918e10,8.473956931328792e9
-0.0004400001,-0.8125104127114952,0.0012320595270727222,919.6320142539939,15.247396547448393,4.979067226908481e6,312339.06632218556,4.0404258637650665e10,8.591783541168705e9
-0.0004500001,-0.8063102485221089,0.0012508547843636578,951.7524065012724,15.498095663306295,5.176131227361338e6,306994.84724419325,3.9679802032175735e10,7.76876973075594e9
-0.0004600001,-0.7995672909503992,0.0012656901395678656,988.6689200257201,16.02507829032499,5.528000070907848e6,334676.70579311467,4.4009714624574936e10,9.238042137019978e9
-0.0004700001,-0.7932414709236089,0.0012721915479156542,1018.8336572035495,16.77213555386709,5.81323749271889e6,354846.6228253022,4.7280854323913704e10,9.88510129329729e9
-0.0004800001,-0.7863969045775439,0.001309718793352865,1054.0434220164068,17.62905335072668,6.143182127564575e6,368572.07413015055,5.0717397620642075e10,9.940708289089594e9
-0.0004900001,-0.7795068212227191,0.0013482269577593283,1091.6245612703833,18.06452285976421,6.431979329171946e6,373926.857309487,5.207448479181651e10,9.853498417446295e9
-0.0005000001,-0.7731115284913137,0.0013687621340566303,1120.895985334757,18.311763946012398,6.671311062474971e6,376322.15935453493,5.355735015964256e10,9.732349037727638e9
-0.0005100001,-0.7654641424396235,0.0013931283390772285,1163.4922681466521,19.091312641751184,7.046950573114437e6,395977.01010583463,5.841812830495549e10,9.818620175528585e9
-0.0005200001,-0.7583085808225429,0.0014270944433345746,1202.7459679624894,19.45717854564561,7.422826543770601e6,412778.6556843071,6.038542878069925e10,1.0406496431888315e10
-0.0005300001,-0.7501227285218114,0.001460089512239556,1246.8727246992346,20.13305456832583,7.767277468003653e6,431139.1325321697,6.29635346310442e10,1.0872428709093273e10
-0.0005400001,-0.7423696181186791,0.0014827460844558853,1285.6775770838224,20.663726719243,8.071880380097405e6,460804.10942326894,7.085194215793018e10,1.2417089852270947e10
-0.0005500001,-0.7343853263413452,0.001500020222476094,1329.9512568284374,21.060536300429757,8.391433472931698e6,469920.37082284485,7.142786248051697e10,1.2235462396456291e10
-0.0005600001,-0.7259883350778725,0.0015392006499193101,1379.4206826861302,21.847063988975663,8.839349334999073e6,501642.96350531076,7.700500586053801e10,1.3633619559340258e10
-0.0005700001,-0.7175431744599913,0.0015543122738357854,1428.0635303940849,22.894461186742475,9.323943785565572e6,531880.623432691,8.172646488515616e10,1.4668883128526583e10
-0.0005800001,-0.7089299485259727,0.0015742450319829212,1466.2765789886,23.162610949400218,9.474575518215746e6,529345.5835494038,7.783320942094875e10,1.4331848473514277e10
-0.00059000007,-0.6997285025455112,0.0016102108115640616,1529.718417113058,24.24611481109056,1.0231735337994484e7,572053.422000997,8.531896402491678e10,1.5650582684282904e10
-0.0006000001,-0.6907393378295078,0.0016350113383531027,1589.2363307986914,24.73179246075393,1.050291560584543e7,566230.4670131772,7.946105587652147e10,1.4680252512104486e10
-0.0006100001,-0.6813533408816123,0.0016611180741894008,1646.5981763438754,25.80497767717045,1.1072329439432656e7,586556.3211339044,8.428113731619644e10,1.4753087826705803e10
-0.0006200001,-0.6713727430723619,0.0016804727736943624,1703.7597334961606,26.729864087460562,1.1361493640040696e7,609863.8337131485,8.403769462549161e10,1.5458812222002687e10
-0.0006300001,-0.6614484854398683,0.0017047594883625504,1764.534129475955,27.830643865506648,1.1767870886232013e7,634915.4642608709,8.748604776411255e10,1.6419410733354637e10
-0.0006400001,-0.6513249611994805,0.0017323443730259292,1832.5068435366293,28.986192190975032,1.2240343873673884e7,672522.6871489089,9.089853200986755e10,1.7723001339132957e10
-0.0006500001,-0.640687357713787,0.001769071710536224,1892.9457306381369,30.002728185607467,1.2716012334892679e7,692882.6289639553,9.265033508722565e10,1.7826210167970028e10
-0.0006600001,-0.6301480669057309,0.0018089256096409467,1958.4486750482051,30.77058790606999,1.3230406871745015e7,723679.1576196946,9.66116909684483e10,1.8832066751480915e10
-0.0006700001,-0.6183424290044339,0.0018480972802594332,2051.410766904719,32.43027125766453,1.4141253861667624e7,775135.4766166608,1.0838084904593552e11,2.065372821647193e10
-0.0006800001,-0.6068733857541914,0.0018744548062922975,2122.003676429826,33.39419072869985,1.4765171588046e7,809290.1511517339,1.1350821143656438e11,2.1701628777186497e10
-0.0006900001,-0.5949178380578782,0.0019122718254453947,2218.310849629664,34.77458708658881,1.565721585913398e7,854117.6320440843,1.1523862679186998e11,2.311764947609263e10
-0.0007000001,-0.5826646258124594,0.0019498537823833928,2307.419620347257,36.1240438605782,1.6711455931830492e7,918545.7835151147,1.3151202253033524e11,2.5894734400909225e10
-0.0007100001,-0.5704038198949147,0.001994899802728182,2397.6073229593394,37.27116782642475,1.7156378892677408e7,941579.6003155546,1.2490073526813528e11,2.603588849863115e10
-0.00072000007,-0.5576098687878729,0.0020303776361397614,2477.115109469813,38.70741499140077,1.8012355095228456e7,983994.3943802586,1.3263292662289455e11,2.7415605246952282e10
-0.0007300001,-0.5448748530459755,0.0020753311365670317,2556.708210233125,39.64879322665746,1.863337880264707e7,1.0129454896242009e6,1.2869981772836569e11,2.765975716811748e10
-0.0007400001,-0.5314449664135567,0.0021074641340322543,2656.78160809071,41.30616490961045,1.9380827093542047e7,1.0890265449502154e6,1.3535582865571e11,3.1501212670404778e10
-0.0007500001,-0.5179707173510679,0.0021550034703829587,2748.4220624251598,42.737583044433975,2.0110731230261937e7,1.1679188527909422e6,1.5101703204913422e11,3.485988355547225e10
-0.0007600001,-0.5035851874961395,0.002176488511975013,2843.398837311966,44.233710495394455,2.0618766100294407e7,1.216618436190825e6,1.4626147876144907e11,3.6647632425858574e10
-0.0007700001,-0.4892913596852013,0.002196724108451961,2938.8299943836832,45.465264618558564,2.1329423573367182e7,1.267432176433842e6,1.4360502430189575e11,3.991054292803856e10
-0.0007800001,-0.473822916641134,0.00222831989364781,3038.949678973957,47.193148068336676,2.191567538903239e7,1.3161124077248257e6,1.4445924621588214e11,4.09535052836911e10
-0.0007900001,-0.4593353190231369,0.0022595057175822083,3134.216016101595,47.77320177841731,2.1995587137791142e7,1.3339322818263012e6,1.2898861830714923e11,4.168959171552276e10
-0.0008000001,-0.44380106457535823,0.0022967846101564202,3245.19294332326,49.20461457162815,2.2493576986417163e7,1.3884289005240304e6,1.2480733509908092e11,4.329612098742911e10
-0.0008100001,-0.4282575160281908,0.002351211351532765,3355.1089425051623,50.7640868259279,2.28681448388876e7,1.4250198447292529e6,1.183161969644663e11,4.4250892133824585e10
-0.0008200001,-0.41202216826314886,0.00238005123165461,3456.745537222816,52.36596777393614,2.323783422217635e7,1.466112030007219e6,1.1153919225226085e11,4.5429801813200035e10
-0.0008300001,-0.39567970313383044,0.002415104642965406,3571.9252108144733,53.87266400069674,2.4371382460222956e7,1.544353575891722e6,1.1314305036460661e11,4.758858577736483e10
-0.0008400001,-0.37907972990110367,0.002444317597619372,3675.9081834064546,55.326317280247366,2.49957613179648e7,1.6110484030197575e6,1.1348939781769624e11,5.117620704375136e10
-0.00085000007,-0.3622464909424761,0.0024780831787232743,3786.971629569437,56.758803984297806,2.5517655117581278e7,1.6866732206534238e6,1.111891709572565e11,5.435496535830901e10
-0.0008600001,-0.3442477194764218,0.0025288388731489657,3908.0787823739565,58.05361887739184,2.596154825894546e7,1.728188330135221e6,8.565170907593477e10,5.563478252447655e10
-0.0008700001,-0.32623256604631545,0.0025596605384753173,4017.5100729612736,59.34063871985429,2.5974823453642145e7,1.781513212328991e6,7.621719247553891e10,5.911565282326177e10
-0.0008800001,-0.3078345076585881,0.002602998718582178,4133.021034971157,60.30471073845245,2.646464612706609e7,1.8074541708787011e6,5.688857870267668e10,6.108928013987684e10
-0.0008900001,-0.2891491695681578,0.0026435396786837393,4249.730758156272,61.93730769038532,2.6628404295092884e7,1.8574314115001033e6,4.010108646134486e10,6.2432548080598526e10
-0.0009000001,-0.26945882342789224,0.002676218426223882,4361.955292002417,63.22303880965151,2.649056303082497e7,1.8802033049619151e6,1.45524864676324e10,6.3042221760458855e10
-0.0009100001,-0.2493053701216364,0.002714062418829993,4488.933622629343,64.79350779362062,2.6513981946129657e7,1.9310331137403478e6,-3.217793004685463e9,6.421173582199297e10
-0.0009200001,-0.229025440564242,0.0027398898738476415,4591.857730819122,66.03053146698991,2.5692284360180505e7,1.951972949103736e6,-3.583681220409219e10,6.4193485635360016e10
-0.0009300001,-0.20794769273254057,0.002772220604868301,4708.033120083596,67.05052337400086,2.52895093838645e7,1.9741567539910395e6,-6.809086532875071e10,6.432412396826676e10
-0.0009400001,-0.18711291358512763,0.002806043478060154,4797.681063921375,68.11667637616725,2.39892664979311e7,1.9820960996722446e6,-1.0413640806613264e11,6.2501726451730965e10
-0.0009500001,-0.16614615742758176,0.002847522760438455,4913.499564734453,68.9586250834796,2.3927573849512123e7,2.0490284329741674e6,-1.2982305107502225e11,6.613062656980524e10
-0.0009600001,-0.1446944691577212,0.002871035538111745,5032.946507733518,70.30348975175541,2.303128704915174e7,2.0545382889757887e6,-1.9037420856019263e11,6.5804323387916176e10
-0.0009700001,-0.12273953246076647,0.0029191563388343846,5154.395266630981,71.15416254719626,2.2274962914847583e7,2.0819169861661096e6,-2.393798285276181e11,6.729763944482888e10
-0.0009800001,-0.10082554684531864,0.0029589548482822125,5238.185589698717,71.96594693601004,2.0815396864323527e7,2.105752046495244e6,-2.977800581270208e11,6.8797001496453e10
-0.0009900001,-0.0776069101101257,0.0029908243862686056,5326.326269723623,71.87813200082823,1.9065975248410594e7,2.0775875692889106e6,-3.5686312487480414e11,6.536479279696421e10
-0.001,-0.054254381230405026,0.003015400646991086,5427.861533309437,72.41344038351096,1.7965018162149504e7,2.1217702565077688e6,-3.815273607572945e11,6.708977181250875e10
-0.0010100001,-0.030778060935648874,0.003044027713818312,5528.4923351133875,73.28208118609932,1.5569257804486379e7,2.1099630459138863e6,-4.2968021484569604e11,6.7336237841600006e10
-0.0010200001,-0.006781401423656093,0.0030836881117305994,5610.805541989932,74.80754513290326,1.3770363287501242e7,2.158163930222375e6,-4.451093368477515e11,6.962638595987834e10
-0.00103,0.01718654234362416,0.003100226331078674,5694.698508235266,75.64898555518802,1.154792349071188e7,2.14791576592667e6,-4.920605159680951e11,6.8510145442817726e10
-0.0010400001,0.04123297056676917,0.003129039221088107,5754.572729566464,75.35706405244842,9.47550954683572e6,2.1362419176720204e6,-5.3470688484232025e11,6.932686791293877e10
-0.0010500001,0.06588072826912128,0.0031717866987381726,5796.326780221258,75.78329101670153,6.709716132469723e6,2.153017726990943e6,-5.634324357706409e11,6.817187411494692e10
-0.00106,0.09003825982370948,0.003205241698650468,5838.775174260274,76.00391893061466,4.45400348468279e6,2.1440300760684116e6,-6.099539203549265e11,6.729409071523806e10
-0.0010700001,0.11459525459392389,0.003206432389932118,5874.591838457644,75.26694253272088,2.2763731742136395e6,2.1071871588951587e6,-6.5632697883287e11,6.619451658331635e10
-0.0010800001,0.13973353856062445,0.003210553830129014,5912.683763566265,75.99521497434537,-589332.7707814549,2.132245716383603e6,-6.420584709915087e11,6.692365661862556e10
-0.0010900002,0.16529651418136837,0.0032283823775485897,5929.473590878921,76.38283696869354,-3.3727925447971276e6,2.157702022451523e6,-6.597859882097184e11,6.760506233253741e10
-0.0011000001,0.1898413134488843,0.0032300375651288693,5973.18133772413,77.17294467371285,-6.1715439698103e6,2.163202299128391e6,-6.618865041393721e11,6.859200025449117e10
-0.0011100001,0.21584596294014216,0.003218752976843974,5984.225199772998,77.02880040888405,-9.857791666954756e6,2.1622361418988733e6,-6.752331649748965e11,6.914489687387978e10
-0.0011200001,0.24149120626364898,0.0032247329327868466,5961.733432791423,77.05453198079687,-1.3451294404248744e7,2.161307077438697e6,-6.582091785093712e11,6.951243274745226e10
-0.0011300001,0.2671125626748913,0.0032081209275021095,5963.651943471327,76.93023045927302,-1.7261510858387064e7,2.179788426094688e6,-6.282063747009584e11,7.117848669865976e10
-0.0011400001,0.292276082000205,0.00321659576087123,5930.069420268907,77.7713962517032,-2.0544470421974503e7,2.2301390886137006e6,-5.968929154868618e11,7.302219006310701e10
-0.0011500001,0.31801715885636567,0.0032149742719262543,5901.327957588782,78.16184514794094,-2.3726665682886e7,2.242314077074528e6,-5.572746814990146e11,7.48275373102751e10
-0.0011600001,0.3434318475017712,0.003202255709064886,5843.775348816104,77.29984820352959,-2.639523999806729e7,2.2401980574909123e6,-5.2500118474711725e11,7.619505764603357e10
-0.0011700001,0.3690839944836148,0.003196420251556833,5788.970934737079,76.52636466218357,-2.961092850898547e7,2.2794464286833624e6,-4.541815746594679e11,7.836359506605432e10
-0.0011800001,0.3949205843087572,0.0031788295181724826,5725.980012379975,76.24497585969173,-3.263433395388617e7,2.301452669354084e6,-3.9277209831437463e11,7.924075287932964e10
-0.0011900001,0.4202108063034275,0.0031589581859652583,5640.74714162892,75.53498913191905,-3.5015372619502045e7,2.3003183927082475e6,-3.332218410245685e11,8.017628303937003e10
-0.0012,0.4450914034849841,0.0031190344883840044,5554.177685718922,75.10572834815568,-3.746738332851398e7,2.2872584283180716e6,-2.785906957041613e11,7.968654138307478e10
-0.0012100001,0.4707008441482042,0.0031011386162181917,5463.84028812796,73.35769533374913,-3.9417652643375196e7,2.277879288719115e6,-2.415498708411518e11,7.932017168957559e10
-0.0012200001,0.49527367282553836,0.0030787778114301522,5362.761283874311,72.39059822344034,-4.142614553034122e7,2.2839238459864096e6,-1.800050387208172e11,8.042752013949887e10
-0.00123,0.520258076651215,0.0030305977093870577,5253.080195374611,71.92484356744238,-4.375758786747252e7,2.3148549094842235e6,-1.1249451783909721e11,8.465986050378427e10
-0.0012400001,0.5448652331444628,0.0030003423654816805,5137.4251597296725,71.32036400729721,-4.522247105188189e7,2.3557006716091544e6,-2.732819823046999e10,8.925243049227052e10
-0.0012500001,0.5693033883166301,0.0029691497087140457,5001.65055276044,70.74043248853094,-4.64424697134394e7,2.352380383859367e6,5.0299648081272156e10,8.871623709005336e10
-0.00126,0.5933250617941321,0.0029235538877336025,4864.926045699288,69.59844115286977,-4.6979262616662964e7,2.3133955961813927e6,1.0529858415368579e11,8.691334979704828e10
-0.0012700001,0.6173625475585018,0.0028659685246350598,4713.7266501008335,68.06320804581478,-4.729530792876375e7,2.269050894586116e6,1.511441915368499e11,8.78237004027708e10
-0.0012800001,0.6406408612657276,0.002816946835697179,4554.812935920407,66.9138935774487,-4.8108286441687174e7,2.298720540674273e6,2.2850974010381595e11,9.300369698379558e10
-0.00129,0.6640277664024421,0.0027787618137867258,4391.3647812479385,66.0282103629021,-4.818740982676139e7,2.272328674492667e6,3.021589812334172e11,9.081314761244115e10
-0.0013000001,0.6863236642729309,0.002721356482300894,4228.841149904129,64.86401740832777,-4.79008102457578e7,2.2163796708400124e6,3.376655307403674e11,8.861275002191502e10
-0.0013100001,0.7085641987280442,0.002666728835641677,4043.295681386472,62.311980092437466,-4.716114149128401e7,2.159001522453165e6,3.8128764697317865e11,8.729987486807112e10
-0.00132,0.7294890404203815,0.0025920880128636335,3865.45916076241,60.445271427331996,-4.627681097126749e7,2.1075184149887785e6,4.305670827837912e11,8.586024691827934e10
-0.0013300001,0.7506381511372909,0.002523903710832853,3690.0282114112074,59.1011746944775,-4.561409165095245e7,2.0507146684968325e6,4.7151105707174634e11,8.166812885513702e10
-0.0013400001,0.7711908851660504,0.002462820505751232,3503.3581955148074,57.27311820300614,-4.44714686583213e7,1.9933143381368944e6,5.074837954063876e11,7.820778838523549e10
-0.0013500002,0.7913466170652085,0.002399223694581352,3328.4741337616438,55.98312327463526,-4.344392347586163e7,1.9490711649657139e6,5.3655751402135034e11,7.637491366661497e10
-0.0013600001,0.8110743246987226,0.0023394312883417835,3158.097874292135,55.18161180261943,-4.2238369608835705e7,1.9662947453045049e6,5.821392378314967e11,8.092775716517212e10
-0.0013700001,0.8298670153752293,0.002270708346388949,2981.8968727824276,53.520428618559066,-4.0735405544767916e7,1.904171651443891e6,6.007957100344684e11,7.783675487081096e10
-0.0013800001,0.8477474797394465,0.0022094755268979023,2803.094784907671,51.368656852547076,-3.871526515808194e7,1.870620745687782e6,6.068183975123625e11,8.037201556843085e10
-0.0013900001,0.8655201820808797,0.002144259045460434,2639.49918057206,49.700954356520796,-3.710643303940908e7,1.8026822459774083e6,6.089357423976438e11,7.836636015421548e10
-0.0014000001,0.8827566138068762,0.0020637686418592555,2465.6454633234966,47.37998081403178,-3.490911722895831e7,1.6775529935923638e6,5.799568619235316e11,6.896294268022536e10
-0.0014100001,0.898878275354052,0.0019917863161380933,2303.078995898014,45.3640945985799,-3.2845554094112843e7,1.5862841042618756e6,5.582811225677379e11,6.4053044843890366e10
-0.0014200001,0.9149717642306477,0.0019292378119700768,2156.7974359467107,42.99859256502821,-3.089086803839547e7,1.4932286792870576e6,5.3486521052748206e11,6.084021713653373e10
-0.0014300001,0.9295933111232184,0.001854878441974708,1995.536744134141,40.943177034364815,-2.8705090780581933e7,1.4383228571767178e6,5.144221608271028e11,6.182858780737419e10
-0.0014400001,0.9444248229932652,0.0017701207893883492,1843.5668210665453,39.06297109987279,-2.6558869527465716e7,1.3855349418627138e6,4.894916408510786e11,6.164104417051758e10
-0.0014500001,0.9582125794916613,0.0017081836689550154,1707.217158074373,36.791531531813206,-2.4440333368922714e7,1.2926873787489093e6,4.521990671837176e11,5.653353044673555e10
-0.00146,0.9712473719105053,0.0016451998944351732,1564.3284972283675,34.65669698393935,-2.2400753487907946e7,1.2085802417893866e6,4.2225394753295886e11,5.367811901210353e10
-0.0014700001,0.9838581742243309,0.0015729859826459636,1435.9292887051479,32.24982203072173,-2.0144634308715586e7,1.1017403316990582e6,3.748194160351715e11,4.798058442218413e10
-0.0014800001,0.9959120642669402,0.001490806599370203,1312.7405810773614,30.378927798810352,-1.8380130293821752e7,1.0408700588662829e6,3.4693306821253644e11,4.644604822087582e10
-0.00149,1.006711448638937,0.0014241911894488201,1189.9898390936687,28.363659012039705,-1.6383941098949831e7,978956.1634514728,3.1185033571287665e11,4.534300484561053e10
-0.0015000001,1.0175374052116133,0.001344324555771022,1076.1301755247719,26.770687004773364,-1.4737360512441266e7,907786.7839114111,2.8682480911450494e11,4.090474987802447e10
-0.0015100001,1.0275628725226773,0.0012927305684304672,982.0649586936007,25.577290079387044,-1.3502449467522087e7,898810.4276591513,2.7391988646975916e11,4.23337408941478e10
-0.00152,1.036951989427334,0.001231836261732439,888.0370079263455,24.01487516781598,-1.2098876010112315e7,853503.6837300698,2.4976208528922763e11,4.12703097886307e10
-0.0015300001,1.0459638902603015,0.0011830232685119922,796.9442239437439,21.94653914173283,-1.0561262592659805e7,744905.4367825601,2.1283383122174628e11,3.4090075000462105e10
-0.0015400001,1.0544544922829755,0.001111125422421597,713.8479728120926,20.215721355071516,-9.266907799609298e6,678275.4277213049,1.85339597050294e11,3.0609704553643612e10
-0.00155,1.0623840512888334,0.001047898340978159,632.6065079494823,18.29132512697608,-7.864962972132844e6,591253.2810285229,1.5205446347033682e11,2.5916977282124557e10
-0.0015600001,1.06949194604659,0.0009926909005857313,564.4015510706053,16.468445841747712,-6.760199347478564e6,505713.9669510812,1.2563903398925523e11,2.0797331511443027e10
-0.0015700001,1.0758871278809394,0.000928345513535791,505.86833756188065,14.84439935296982,-5.852139409717835e6,420053.9092866714,1.0426026176455142e11,1.5252485682058313e10
-0.00158,1.0827878339975814,0.0008807383291484605,447.0914773124681,13.455300528771524,-4.993907398495459e6,363054.05075776385,8.713147409067972e10,1.2335699469526781e10
-0.0015900001,1.0882370672704256,0.0008379682159639353,401.1723033933735,12.409972832536464,-4.321901551456171e6,334281.2023229846,7.469772243468794e10,1.1660944397234076e10
-0.0016000001,1.0940900897374497,0.0007939558557664058,353.64117840919437,11.004228091995548,-3.576977532023452e6,277344.12523433805,5.887386787325026e10,8.727799089600859e9
-0.0016100002,1.0990915123480955,0.0007432890633218866,312.12492125302293,9.733473883766276,-2.9710061150908354e6,229794.31158650757,4.660733862116245e10,6.811013285732592e9
-0.0016200001,1.1034171621957474,0.0006832369808178912,276.5345742814945,8.752877356342305,-2.525110036986691e6,206375.39553040644,3.920899743390007e10,5.991275611439181e9
-0.0016300001,1.107814552715545,0.0006366249401452293,249.22471521745,7.84663832941006,-2.138240507773741e6,169567.52522084376,3.126730992305456e10,4.42845152058463e9
-0.0016400001,1.1117613026785729,0.0005989507730148102,220.65869614387285,6.965919172927303,-1.7668746544353908e6,157082.26283289684,2.5194529446505768e10,4.652262150213837e9
-0.0016500001,1.115279589506891,0.0005590388668824105,193.37814721014826,6.217573982115959,-1.448235541556081e6,134516.16194904785,2.0035830686421997e10,3.825319956640494e9
-0.0016600001,1.118554518153331,0.0005296898875082411,173.6444483285927,5.595981704167892,-1.2227601471892085e6,110375.07110483444,1.6107255748449274e10,2.7685318087944117e9
-0.0016700001,1.1217987808384426,0.0005004378983414179,156.84828308710374,4.998655240205743,-1.0008048518970454e6,95415.28475803866,1.2587934878397463e10,2.2948547636288047e9
-0.0016800001,1.1245479806339973,0.00047631671351943035,139.5299933177,4.52712079988304,-837198.9124818202,85448.61163535005,1.0356695471509382e10,2.011443054292842e9
-0.0016900001,1.1271604088362703,0.00045554140842479345,126.08414455045516,4.093431088265712,-687622.8884366119,74557.13396386256,8.311522255733449e9,1.674032806578403e9
-0.0017000001,1.1295632245665896,0.0004381212922668783,114.7749056802873,3.7059642478560435,-578349.4415523701,62251.99159761035,6.631140881849947e9,1.297652628029758e9
-0.0017100001,1.1313854966885457,0.0004154403379728124,103.53128726094968,3.167641040027028,-458186.65871497255,47688.11680058873,4.890889084922166e9,8.781693103299786e8
-0.0017200001,1.1333732716848801,0.00039377144930308753,95.59361627038123,2.8459229940527653,-386141.4229863449,38723.15491118987,3.729367063714286e9,6.472273217553897e8
-0.0017300001,1.13513461663757,0.0003577581678508533,86.44739775752795,2.469628844245365,-301183.646282691,31616.146976587326,2.754630328145661e9,4.9342314669186753e8
-0.0017400001,1.136336916906452,0.00035836248154837695,78.94413419637276,2.199015049953119,-240247.93092900753,28032.805837981105,2.1359754015446126e9,4.385955321563027e8
-0.00175,1.1378211857531249,0.00033909067712763403,74.93827196997985,1.9530598075764318,-200585.9053411991,21448.03049824602,1.5687694384972074e9,2.8249581351506823e8
-0.0017600001,1.1392627874653576,0.00033323666469214734,68.52617479496355,1.6324934713261114,-147799.82105852404,15886.182399653677,1.0353653732654909e9,1.881077614948613e8
-0.0017700001,1.140768378415574,0.0003094617375681781,64.36986616158921,1.4391478930706445,-129062.40314274479,12776.527763509717,8.075620008644705e8,1.3554074325219455e8
-0.00178,1.1416578133663162,0.00031517227100120234,62.12795932442163,1.382747180378714,-110473.73105644278,12962.658544926895,7.256961118963487e8,1.591974789324861e8
-0.0017900001,1.1430566306165335,0.0003114608783444328,58.630309255244576,1.19848527404573,-89442.19785043407,9791.105859379993,4.9520812792575735e8,1.0214642817406283e8
-0.0018000001,1.1441664040773885,0.0003077792919732082,55.254276377299256,1.047534377055515,-70874.66847663827,7373.39281344965,3.31356883117464e8,7.00398706473715e7
-0.00181,1.1452400812874657,0.0002961797678734425,53.609739719608314,0.9399363309004168,-58808.3220396128,5696.8986513896525,2.276316980117582e8,4.805760570223778e7
-0.0018200001,1.1461371515516101,0.0003015161562489393,53.14332221134255,0.9314095314714818,-52387.96643831351,5214.592882116109,1.9811716052575558e8,4.147255496096736e7
-0.0018300001,1.1468903371160326,0.0002903145377208999,51.929100944295,0.8378236372562673,-42870.83583124972,4242.38738745361,1.3517575133145767e8,2.8883314884484187e7
-0.00184,1.147191529431346,0.0002849360993501538,49.70841612215667,0.830075506146233,-38075.3248934523,3826.889987848002,1.114943351149038e8,2.3425655674789578e7
-0.0018500001,1.1478417655314075,0.000286695273439976,50.047633588589214,0.8367791103993338,-39624.18739194029,3651.517763709557,9.911249711343074e7,2.2661215310831204e7
-0.0018600001,1.148548766469334,0.0002831957919044622,49.62472988534983,0.7404804016390338,-33116.62573492922,3123.534794510525,5.6824979480578296e7,1.742972917797858e7
-0.00187,1.1491967181215708,0.00028348705214435087,49.06462816127025,0.7350316520141191,-30947.3331154188,2850.4988372996672,5.729511765803631e7,1.3412645139782883e7
-0.0018800001,1.14989856192476,0.000278642015314877,47.90210675281125,0.7666438734986426,-33602.6233923111,3195.048363212687,7.188793443078853e7,1.7928837740489967e7
-0.0018900001,1.1503927378636962,0.0002826215417818849,46.89126619002797,0.7521966886561041,-33225.7625122656,3140.4248107826943,7.646879544764581e7,1.7827982871000778e7
-0.0019000001,1.150855079949797,0.0002656310761908369,45.868095857818275,0.7177359705916504,-26565.40113501409,2513.476808841272,3.865718868048527e7,1.2311250925653381e7
-0.0019100001,1.1514923813224587,0.00027220427301944094,45.37617754683687,0.709948152280079,-28803.488452730908,2762.823396336572,5.346434477400324e7,1.6070178924519869e7
-0.0019200001,1.152522362734077,0.00027016713089926,44.27727541914733,0.6564138986573568,-23290.63659046881,2240.5472563225026,3.8511699209681325e7,1.0429183843200246e7
-0.0019300001,1.1526768579560724,0.00026645978163808307,44.08947399006867,0.6650191363200235,-21524.68076526193,1915.9704817297031,1.5185686360713286e7,6.764797186392692e6
-0.0019400001,1.152911265626792,0.00027586848360121443,44.100273716243876,0.6515515448307789,-17318.103075330022,1872.8804196642386,1.3232090882123053e7,6.687601422651622e6
-0.0019500001,1.1538153454815747,0.0002783160146377454,44.731783915241664,0.6627232146334555,-23413.414275761508,2045.6325428160444,2.4315961505915318e7,6.981758380881222e6
-0.00196,1.1543871720438028,0.00026888045626891185,44.11836504197225,0.6485729645258869,-19800.22690214453,2011.8031404929502,1.5549027458911717e7,7.367862549514876e6
-0.00197,1.1548932660603144,0.00026740674323448446,43.80204883797149,0.6283723763601763,-18832.98394933809,1913.1891199589122,1.696886547997865e7,6.544225508400318e6
-0.0019800002,1.155491834761784,0.0002633475369001911,43.623967501500964,0.6393388524298579,-19916.307920077394,1945.6113120386979,1.4086892459164442e7,6.752412261674291e6
-0.00199,1.1553708812267154,0.0002573005537723772,43.12569201078584,0.635377308962764,-18767.839112787544,1897.604451563402,2.0867988802184854e7,6.559342904608779e6
-0.002,1.1557129443887764,0.0002735113424234611,42.88406621898077,0.6511416608032775,-17738.733519815196,1983.6316079588826,2.5946792778108332e7,8.047373788060061e6
-0.0020100002,1.1563378224926388,0.0002662867051271919,42.46041367496943,0.6552783768665345,-18437.38163228451,1924.056250832661,2.4929653242916144e7,7.350190293318245e6
-0.00202,1.1564631716683254,0.000264213100095264,43.77148153894995,0.6225017463427384,-20580.81201606024,1898.723482870888,1.176364068562621e7,6.810823491155603e6
-0.00203,1.1569190559145044,0.0002669739038852099,42.38651186699793,0.6318984322022388,-19078.51466044427,1906.751847953813,1.848182133452603e7,6.787266598086686e6
-0.0020400002,1.1574823034238495,0.00026991881124724843,42.354496393456934,0.6231185875571361,-19012.699417357868,1810.9043392105184,1.4219232250972543e7,6.434932744268034e6
-0.00205,1.1580756534126344,0.00027181987111485844,41.884908373935126,0.6131393094546534,-17949.544843924694,1952.0412652013074,1.624669899356367e7,8.066140089199787e6
-0.00206,1.1584429530988725,0.0002634433998644261,41.7920244334427,0.600423740161274,-16398.260152873347,1807.418415580534,1.5609939909155203e7,7.499321050047593e6
-0.0020700002,1.158625404857461,0.0002622862999036899,41.05891288533455,0.6207270080937333,-15867.02307212037,1884.6135712455152,2.6232056352240726e7,7.779559539749599e6
-0.00208,1.159432956643468,0.0002546356712455314,40.919455350393434,0.5804645409522182,-16938.419247979873,1639.2555903229566,7.795547368195977e6,5.057748539967355e6
-0.00209,1.1596671774729292,0.0002568321027493071,40.88412273744574,0.5742680764538096,-18091.50109998481,1754.747459393732,1.6194307356644776e7,5.849812720147166e6
-0.0021000002,1.1597584687308824,0.00025683835606925916,40.78547532926302,0.5832057060676484,-17620.00965391724,1937.5307678757517,1.532566247243939e7,8.661493249454288e6
-0.00211,1.1606405893371607,0.00026499564437067717,40.27269088829126,0.5926075310545779,-16584.04275881651,1789.3195672938866,1.832211299281385e7,7.245636105191485e6
-0.00212,1.1609973100874307,0.0002687318845533803,40.39035905798655,0.5918147701668242,-17071.926967420648,1707.2782164533558,1.299708132660751e7,5.654900627783597e6
-0.0021300002,1.1611744743715855,0.00027024228858945536,41.75142863439817,0.6017763704267676,-16196.800548753245,1779.1528779474236,1.4657274210458018e7,5.525130828684077e6
-0.00214,1.161562728032326,0.0002595542778712789,40.3908025662531,0.5679941661514565,-18899.3800082448,1751.3921995621588,1.6283836399768652e7,6.169531376857198e6
-0.00215,1.1622806870605764,0.0002660873847862395,40.2294088815655,0.572677815312435,-16233.673702772729,1678.7939752060504,2.0130605002463136e7,5.9046499202587e6
-0.0021600001,1.1627399451400364,0.00026050822702726933,39.077593110532895,0.5557710205235633,-16119.21344888714,1541.6962761455356,1.1226891001328303e7,4.900432409394383e6
-0.00217,1.1625855419478048,0.00025626502536673035,39.655660351742725,0.5881802227386655,-15220.339303205606,1746.267796795963,1.4894899836488344e7,6.240097757560039e6
-0.00218,1.1632676423094457,0.00025876510548579164,40.15820831912018,0.575991439649601,-17477.548215041712,1721.3797248617961,1.1848376675806407e7,5.539328495424681e6
-0.0021900001,1.163548283898384,0.0002526703302908384,40.31445216505571,0.5859532155998867,-17683.672211009176,1767.332267247596,1.114831877535623e7,6.989378890360145e6
-0.0022,1.163829042466406,0.00025866534419038734,39.31536442003809,0.5728834447700119,-16339.860224412318,1658.415790873249,1.6213243862945274e7,5.477892742420391e6
-0.00221,1.1639789805170537,0.00025563169740274296,39.58756878239195,0.5794071139011914,-16320.96275196246,1629.665105990515,1.1513735143403508e7,5.099343221643929e6
-0.0022200001,1.1645696014772753,0.0002495500898052463,38.54644965044083,0.5496071011995257,-14152.227155980067,1510.682193664029,8.935967588407798e6,4.967951472879081e6
-0.00223,1.1651317369014496,0.00025460110153741007,38.46694591936871,0.5508043417209282,-13412.84959280827,1429.6272099265511,1.1963180261430468e7,4.336157091767865e6
-0.00224,1.1656990692930016,0.0002462133799864253,36.95536408466448,0.515615225592497,-12793.439622922415,1381.3342616852174,4.217444863297889e6,4.341125508064842e6
-0.0022500001,1.165948419786834,0.0002586983125576858,37.98444052600952,0.550963852120381,-14138.160487266463,1508.1798801497143,1.241295146130149e7,5.117949785038557e6
-0.00226,1.1662475786150555,0.0002538096505058075,37.99378580859603,0.5843818242898924,-17044.889097031388,1766.9450083679908,2.002341649199998e7,7.500173545471214e6
-0.00227,1.166820595878828,0.0002565089084971067,37.864616662920405,0.5446496312006116,-16547.7837931024,1576.3870824175046,1.0943487392036997e7,5.9432668448438365e6
-0.0022800001,1.1674313632915505,0.0002567191802125524,37.665273606409635,0.5397998336026436,-16626.08374640059,1765.1585083400896,1.2882491544834772e7,8.574980031573229e6
-0.0022900002,1.167799906475274,0.0002607098189307069,38.401000542148665,0.5625309353781255,-14276.391583597044,1714.9256109224943,1.5027223092015507e7,7.0120836825804375e6
-0.0023,1.1679137122079617,0.0002554139557975769,37.20552926160806,0.5281873963502846,-14308.583262084265,1550.9245072065573,1.1179210335145205e7,5.603769378726082e6
-0.0023100001,1.1682485498109263,0.00025057124839840536,37.57773062832195,0.5502249578692471,-13004.17109251092,1480.8502712239222,1.3272925567039702e7,4.874503372335886e6
-0.0023200002,1.168969898717199,0.0002540683633146029,37.84341807074521,0.5583828954625943,-17680.893823195278,1699.897021299473,1.5736512517744774e7,7.362912672396007e6
-0.00233,1.1692985043766742,0.00024576234152571825,36.82326088971886,0.5352617129128207,-12571.510882000923,1391.1112942245277,8.259421713843483e6,3.9113224418110168e6
-0.0023400001,1.1697981203432524,0.00024856862473604925,36.485997276732625,0.5150989370163289,-14389.82719865148,1395.594107348985,1.0169189151270768e7,4.357588766781322e6
-0.0023500002,1.170058796063763,0.000244912768202414,37.063365228424544,0.5242459934226089,-15792.075511763453,1665.4808288006643,2.092813719509128e7,6.423540377677656e6
-0.00236,1.1699973082010295,0.00025056640708861263,37.03402389777274,0.5454620519208211,-14364.864083481569,1528.9100140117198,1.058072206487403e7,5.7211635634268075e6
-0.0023700001,1.1702582948960698,0.0002595476539239144,36.45430059681047,0.5430601052892121,-12348.401761949262,1554.6148130710526,1.8096944718683742e7,5.444519490262011e6
-0.0023800002,1.171268243553283,0.00026466344139598974,36.29547218942137,0.5255412572255385,-14079.816901397497,1597.9098951925646,1.5209410298972258e7,6.733271858513177e6
-0.00239,1.1709976195919245,0.00025303619630786503,36.56230560796005,0.5057699041303966,-12691.814344529434,1495.2917889590085,7.777938593106132e6,5.359567403402996e6
-0.0024,1.1715504507724885,0.00025212059808693115,36.84913612282139,0.5204596624492989,-13841.883074643354,1485.5612254550933,6.6823762685676245e6,4.9349038341531735e6
-0.0024100002,1.171689295246282,0.0002401001694772096,36.094432473291384,0.5153018033640273,-12308.898537456322,1551.0346146828206,8.313888661049977e6,6.7355653603097405e6
-0.00242,1.1719828497567488,0.00023624099400039865,35.873189866460386,0.5158068046915019,-13091.334396311344,1430.1324384782465,7.84564133308311e6,4.583459269108839e6
-0.00243,1.1724042165503759,0.00024547251057255526,36.417105946286185,0.5164414439442919,-12490.235154369086,1448.5506265837778,5.964510162511906e6,4.593465371267368e6
-0.0024400002,1.1729390278197835,0.00023804508469821195,35.037686165901626,0.5163564816025704,-14240.586465453793,1414.145902116053,1.260904338921299e7,4.426069339368559e6
-0.00245,1.1734142667302907,0.00024440118377261105,35.57001148906677,0.4997157315368235,-14586.979576115342,1585.3774589069371,1.7465965578202736e7,7.170595342320311e6
-0.00246,1.1734467186302364,0.00023830961613808348,35.69538747515627,0.5106774684118934,-14711.425541483115,1602.4038233661688,2.5123784867972095e7,6.5311763961507585e6
-0.0024700002,1.1737192259326361,0.00024125482787269912,35.76287155767524,0.5365428912371678,-13867.584524393893,1671.1672904015677,2.0913913568586826e7,6.604521586558485e6
-0.00248,1.1741222961403337,0.0002506833373128706,35.96877294970988,0.5402662128528198,-12786.062133518002,1623.0856970975879,1.6218198770373482e7,6.507214194042594e6
-0.00249,1.1745203222702456,0.00024287796844896527,35.292305194001216,0.5207669513190869,-15650.493383595121,1507.2895746190438,1.7369629285336763e7,5.4965553957741605e6
-0.0025000002,1.1747708546950792,0.00023680101943413605,35.409442980973644,0.5114338213052363,-12830.378421900585,1238.7521493541003,3.8512294823128665e6,3.536457412850269e6
-0.00251,1.1755928396026512,0.00023277871200782667,35.59858755361721,0.509796674525186,-13250.223949992986,1450.1032446586137,9.512906426591285e6,4.9143572672108365e6
-0.00252,1.176029049022485,0.00023617587760323217,35.16604710675875,0.502810113524908,-13522.343554919327,1421.7757212927243,5.927519342528815e6,4.886565535601239e6
-0.0025300002,1.1766667060419587,0.00023751887066565948,35.06092714569475,0.517623412139542,-14191.954810842519,1388.21123343349,9.621078545818847e6,4.260264355451088e6
-0.00254,1.1767895987342563,0.00023734143928097213,34.223065892242644,0.49812752398080923,-11403.851191746775,1306.2114220579408,9.799955490060112e6,4.0560787253024583e6
-0.00255,1.1767855696973724,0.00023903909807862763,34.97379476680012,0.491778525508179,-13535.702463584514,1400.2052756051582,1.2918748570780795e7,4.853162166503999e6
-0.0025600002,1.1773224541556122,0.00024462077275816266,34.19856391024912,0.4976839586886241,-13119.369271779802,1379.0299106319494,8.96690322783267e6,4.259256916786675e6
-0.00257,1.1772678638442153,0.00022932190600044678,34.08774207092151,0.49964443302414324,-12821.535758375543,1432.469263122947,1.2241298760565784e7,4.816006343597288e6
-0.00258,1.177593996174038,0.00023917582732754566,34.90024051003512,0.49625309401576795,-12311.501005677743,1297.9165208176253,7.066100540596855e6,3.973953733646589e6
-0.0025900002,1.17770641545689,0.00023763098275163028,34.399238903974734,0.5003047689356577,-13868.323287322482,1491.8399478353779,1.551187335080281e7,5.35260098549204e6
-0.0026,1.1785237537136544,0.00023120599102684867,34.7803332948827,0.5024539083722441,-9454.519509679547,1317.4465260970526,3.8675262100946247e6,4.313541542069141e6
-0.00261,1.1786513321732977,0.0002275702656474585,34.28593241306384,0.4713208433330396,-12311.48814503101,1158.5437291078372,1.0308523584898852e6,3.4953400711020646e6
-0.0026200002,1.1791421643119628,0.00022554675500275994,32.56600325851522,0.4703489305014169,-10278.480765963986,1240.3311129375497,5.214740430632202e6,4.184529770298573e6
-0.00263,1.1795478760601592,0.0002301694077465536,33.103255878356556,0.49456215600315906,-11040.01726006193,1230.1555075387917,1.0020622054804247e7,3.900663491840663e6
-0.00264,1.179540939735641,0.00023304570470476622,33.36065463558216,0.49004777850218084,-12916.09212109384,1578.689386822041,2.0307193985948723e7,7.906639165749643e6
-0.0026500002,1.180208358255215,0.0002374001082086087,33.194852172301715,0.5119933628501622,-12929.36507469091,1529.8157277556402,1.9824587396067e7,6.316038479156884e6
-0.00266,1.1808263540567663,0.00023553903586747153,33.06197949750699,0.4958222730182674,-10691.456036306487,1290.0986993915035,9.302574943882147e6,4.3902116721995985e6
-0.00267,1.1807381528682264,0.00023538371602588854,33.838810101661764,0.5024192817744592,-13706.158126253466,1447.0737080046094,1.7220726735435456e7,4.802695688583526e6
-0.0026800002,1.1811085239510886,0.00022833255696035434,33.35229429050265,0.5170373207090342,-13060.69383648726,1504.9895077882509,1.6149606599946959e7,6.811595621120338e6
-0.00269,1.1813600892305902,0.0002258463903103534,32.720877380452556,0.4779118329374031,-10938.147933640748,1316.278036187307,1.3554431830268046e7,4.711218021380228e6
-0.0027,1.1815761261300852,0.0002300845410671313,32.33228239546058,0.45985195585727295,-10478.426937508599,1155.9848876680526,4.923441419893919e6,3.241406060286767e6
-0.0027100001,1.1820122273941756,0.00023452936298739015,32.8938116909274,0.48308736543637165,-13156.401842189081,1364.7505769506483,1.2732192643396484e7,4.985720346425565e6
-0.00272,1.1824204449910574,0.00023801303983832743,31.69978980710998,0.46977940731700757,-9524.743966682961,1245.9506126164172,1.334478488263626e7,4.0661641547698565e6
-0.00273,1.1828107191215005,0.00023341208525021353,32.01613983120123,0.44848272002896955,-10266.268795455004,1187.8693231463808,8.82134137308626e6,3.5353760925736586e6
-0.0027400001,1.1833587216275956,0.0002259805998220066,31.899888937164555,0.48934046025451666,-11739.67974140376,1456.4105521775755,2.049420624906999e7,5.271549458762923e6
-0.00275,1.18356426861047,0.00023143921200186526,32.008979069845445,0.4678392966543743,-11611.77218485843,1124.0217050542665,7.962081404991478e6,3.304326433636392e6
-0.00276,1.1838502415980838,0.00022899839882408395,31.904757353948288,0.467488913241253,-11558.730703171488,1393.559744367396,1.4712220851522448e7,6.274177511710126e6
-0.0027700001,1.1844783921562356,0.00022433515954420485,31.983241911069232,0.47500373075753216,-10557.967903924991,1406.1724405920056,1.926476453063333e7,5.503682088911433e6
-0.00278,1.1851198032656656,0.00023162441628709926,31.537554495581407,0.44906932853680886,-8698.854104984552,1135.942626394727,728026.575710386,3.271939526573555e6
-0.00279,1.1855783953337238,0.00023110045708298695,31.41121399186402,0.44512771114764116,-8676.145552083344,1078.903378819097,3.9341319633806203e6,3.09009836848156e6
-0.0028000001,1.1858534125656317,0.00023174224591877198,31.062690574420117,0.44634269930195897,-10528.124571043354,1128.8734715077824,7.0579279966236325e6,3.4942470914233997e6
-0.00281,1.1859377995365186,0.00023497753428989042,31.602159578352566,0.45442443343284583,-11727.707157368704,1099.8447590190003,6.894273962059451e6,3.1454961049570446e6
-0.00282,1.1863864717561585,0.0002300920002027988,32.21728489679638,0.4531443122285793,-11536.994417196669,1155.1596861875776,7.202321262786635e6,3.0704144338784586e6
-0.0028300001,1.1862367754375902,0.00022539972385929262,31.90522477499506,0.4719084553749396,-12152.176735879675,1425.5821277469931,1.784274431897911e7,5.832437020572052e6
-0.0028400002,1.1863559330728095,0.0002263522791779776,31.19845718577753,0.4450091907545208,-9225.003831506612,1148.5433693259852,6.477408989623446e6,3.5836542186261024e6
-0.00285,1.1868278176146867,0.00022634369605649716,30.4675370677409,0.4187195393277381,-7045.589481794906,1010.2726105864041,2.1314111639453685e6,3.536896792005961e6
-0.0028600001,1.187105117679466,0.00022757637398529535,31.227802123220343,0.4268701988502173,-8243.87624400341,1255.0211755989596,8.313026934655446e6,4.774302925510172e6
-0.0028700002,1.187316570027845,0.00022400111050478527,31.555535764226224,0.4473187178233365,-10665.278160154112,1136.7211812200771,4.450778518117533e6,3.417554791533695e6
-0.00288,1.1877066667720362,0.0002187749103960097,30.644858199908224,0.41030608639268534,-8549.358978677164,1015.6477946377319,3.5376550096883983e6,2.744088477444689e6
-0.0028900001,1.1882518582627413,0.00023873952297153296,30.699151418776264,0.4387681764756348,-9157.401611853797,1162.6450160248166,8.149846697277271e6,3.652842858006557e6
-0.0029000002,1.1884879253336234,0.00023158981419094742,31.041481665031757,0.4448989018859985,-9949.284216931377,1120.5654852778498,5.421279188999733e6,3.4447510702949273e6
-0.00291,1.1884367989276878,0.0002201541309065111,30.583805066644608,0.4677891132928986,-9295.097460044006,1098.8286563668028,1.0244183110453648e7,3.1564479612911306e6
-0.00292,1.188783941366894,0.0002254303307083998,30.55746619317538,0.4521767130125932,-11303.788549552328,1182.523077236443,9.28069869466854e6,3.8508203286879663e6
-0.0029300002,1.1893059008327365,0.00022441517432971432,30.306545996924807,0.44243271616481034,-8265.98313325584,1138.3805518633408,4.68064345927274e6,3.4488676419264097e6
-0.00294,1.189685874605295,0.00022910741613391098,29.76457975370403,0.4251512933754761,-9982.578713363417,1101.909170319777,9.183543708207969e6,3.251367976047192e6
-0.00295,1.1900649523386666,0.00021933836950633164,30.121384172645023,0.4113395317795312,-9852.5208005101,980.9927996920422,1.993565992502523e6,2.540469166682141e6
-0.0029600002,1.1901598883114315,0.00022318575626445575,29.949810565187185,0.4115954656821332,-8621.607623010295,961.6979869262852,4.144807620930536e6,2.579162908659949e6
-0.00297,1.1906610144214864,0.00022077618529792688,29.467303817393134,0.41812477643088863,-6576.089079031244,971.3142852364532,3.181790211084179e6,2.5831380173375946e6
-0.00298,1.1910935985654092,0.00022250204587992862,29.264106640119955,0.43022266946045706,-7301.404818694496,1082.7531736932983,5.042826556805514e6,3.094640665913357e6
-0.0029900002,1.1910422318383198,0.00022163435073504202,30.11210012592837,0.4517999203922787,-8098.803633175696,1079.6334542055429,3.334060327508942e6,3.2739127867303113e6
-0.003,1.1914573290834154,0.0002228668777517814,29.246252358584556,0.412900805128158,-8357.373034294546,1004.6967688687743,2.033846464453143e6,2.64325430735003e6
-0.00301,1.1917154336330482,0.00022390396200180156,29.62296774287381,0.41852169042899934,-9488.694039698521,1185.5016782697405,1.1852589768260831e7,3.8513834199802713e6
-0.0030200002,1.1917835319599166,0.0002261516666097471,29.469264936694838,0.41056388877990196,-8676.73190370261,1025.1714123204222,3.815873364034816e6,2.863846616951334e6
-0.00303,1.1919392762895513,0.0002202806497104668,28.944308545471838,0.41180318735429655,-10476.101773801476,1059.338001136519,8.889149223200973e6,3.534689707986404e6
-0.00304,1.1922953345262028,0.00022060134192201022,29.691806305866365,0.4564506070489951,-10259.70798046797,1164.3957035366147,1.014372463388784e7,3.625428198454674e6
-0.0030500002,1.1926411632732294,0.00021725573835372047,29.642642571589672,0.4221438858926658,-8277.701420613244,1008.9072025820429,5.820576523096246e6,2.531845768095301e6
-0.00306,1.1931765911693888,0.00022084153231556218,29.31413596849672,0.42247897399000217,-8498.696215975346,988.077961978946,6.461661318692289e6,2.538540576414595e6
-0.00307,1.1930987063483744,0.00022939175225304215,29.568325185076947,0.40842981419345803,-9302.708599880174,1002.7285616395131,6.209812123826703e6,2.757189890249985e6
-0.0030800002,1.1932267624836626,0.00022192070000507858,29.189042036294968,0.42648915956598393,-9470.384269287446,1039.7395528762918,7.2964992594391545e6,3.0958683752016886e6
-0.00309,1.1938658862026408,0.00022595950232343734,29.283980339088853,0.4348332218259104,-10013.546371960081,1141.5728264403162,9.218231615649903e6,3.7808142006142456e6
-0.0031,1.1940899072672593,0.00022542836121699553,29.147101242202474,0.4252253150938942,-9305.1535415307,1021.7444304414927,7.969775949665886e6,2.7372967190098627e6
-0.0031100002,1.1943442442634475,0.00021456488755890665,28.94845929768658,0.4290734190576803,-10310.917215232468,1067.3763219500008,9.893624680476513e6,3.1440598771186057e6
-0.00312,1.1948843980243347,0.00020458155434090544,28.591053924753872,0.40522045091829484,-8052.435514552457,937.9241283158674,2.4961108839824083e6,2.3210740019508516e6
-0.00313,1.194781537944652,0.00021439355206292262,28.760210818660468,0.4199109566519107,-6747.8070379712235,952.8220445950517,5.397250614089275e6,2.558975742601775e6
-0.0031400002,1.195151815473486,0.0002129699287602721,28.2935559203306,0.40900912424422314,-7338.495550808569,963.4474762850926,2.9253843649988435e6,2.9798361442088904e6
-0.00315,1.1959386920377144,0.0002238006489617549,28.805716123479385,0.41420236475832933,-9078.002607167837,945.3968239641688,463198.3364636267,2.3783778578188857e6
-0.00316,1.196045707215491,0.0002193843964766811,28.907080879871078,0.4165115472789734,-9319.592290203609,963.7340882508555,1.1455376558691242e6,2.338361345687537e6
-0.0031700002,1.1959916306760172,0.00021954429625241896,28.272551088169358,0.39446199068052307,-6801.158291673153,949.3455174566958,2.26959619172292e6,3.4442324097830094e6
-0.00318,1.196083149049555,0.00021097027071412564,27.61668293343851,0.3920063922065115,-7612.429176908243,886.436196469918,3.2869975621465864e6,2.195985389634421e6
-0.00319,1.1967473695536193,0.00021879125968260948,28.352200572186998,0.38709216819488096,-6791.98505609073,901.2061974962218,224862.43240410875,2.097281687131138e6
-0.0032000002,1.1970405469331733,0.00021794424199680516,28.129496878911265,0.399204338112151,-6039.36935987726,916.8130152935876,4.879470272702412e6,2.6252838095618677e6
-0.00321,1.196986485227455,0.00022004471763478325,27.45538481491963,0.38161788438855426,-6621.6490292920125,949.1231156706299,2.2431616909702863e6,2.916831063349354e6
-0.00322,1.1974658463509218,0.0002170247481541017,28.616460869778994,0.41264779486246866,-8720.187529133724,1022.5456461325767,5.356232779294648e6,3.2084168616133262e6
-0.0032300001,1.1981066565864962,0.00021142899435333906,28.03362233903441,0.3772797528780521,-8202.968218890685,973.3364185236909,5.0454195322269825e6,2.910138046940444e6
-0.00324,1.1984270224150186,0.0002151222603816043,28.38073665816038,0.4164872782398327,-8134.890246222112,991.9758121199432,5.3895228234938895e6,2.914835631769763e6
-0.00325,1.1987344697438813,0.00021579004697524975,28.062856238051896,0.3998125039984446,-6289.883750985918,887.2064467676919,1.8402324345544346e6,2.3976934631320587e6
-0.0032600001,1.1987536435507844,0.000216089627681779,27.643982679886616,0.39740595164502973,-7164.313408418027,914.354724901564,2.431024085116225e6,2.5182769856332713e6
-0.00327,1.199414166499951,0.00021001198440697075,27.725602756226774,0.3995053848419834,-7646.623993876679,887.737871160002,2.7524938013007473e6,2.3303134070793735e6
-0.00328,1.1993544434649546,0.00021034610490931475,27.286854328467847,0.3910708883311295,-6838.017041368646,886.6104887134401,3.9443333028899557e6,2.4968746091028466e6
-0.0032900001,1.1997395091156835,0.0002095910670211946,27.20410512516185,0.4060799372801575,-9302.555865201472,1106.9717701005425,1.1702056956125172e7,5.166757117432344e6
-0.0033,1.199923058762571,0.00021816470240721884,27.21019609037928,0.38183937510228616,-5937.212669507565,867.9600910472727,2.817776303637128e6,2.428874485025124e6
-0.00331,1.2000042232300492,0.00021249185473455823,26.81702164536064,0.39810706880567187,-6771.643524759469,952.081829639302,6.816959357771015e6,3.550012281839223e6
-0.0033200001,1.2004915241098466,0.0002143436136952189,26.902393141860653,0.38712563374078074,-7768.097694246339,966.029135181711,6.971665035658303e6,2.782594770054036e6
-0.00333,1.2006820145657895,0.00021780760350245844,27.170891328658197,0.3867833782417637,-8031.103649684971,910.8412929031037,6.636333317303326e6,2.2783039141578856e6
-0.00334,1.2010364008646934,0.0002178752378549882,27.098621698880734,0.3865828233499451,-7937.940344168124,914.8995934324167,4.455682182626146e6,2.7796703858272727e6
-0.0033500001,1.2010787480904497,0.00020868549137865414,27.01608860498062,0.3856543682249394,-6557.493645474475,860.835165852857,3.9837775202825093e6,2.376974065246508e6
-0.0033600002,1.201467595973079,0.00021474316669247874,27.35048702816636,0.3839595452106411,-5761.22828639023,891.7819490002186,2.378223167332769e6,2.426439667362255e6
-0.00337,1.2019192419579103,0.00021381116548882664,26.75961317378519,0.38661056914898384,-6562.545476541671,847.4673001311479,4.75822200617859e6,2.304703592940179e6
-0.0033800001,1.202135748892258,0.0002109085249222383,26.2464168672988,0.37097565035727337,-5849.01965944434,820.412757169626,1.8447143757248763e6,2.2875418960795244e6
-0.0033900002,1.2020271816256944,0.00020693647149599758,26.683689196101724,0.3872587637844981,-5467.18266481138,841.1454150230658,2.9247718924639104e6,2.021170137476345e6
-0.0034,1.20224493319297,0.0002208065212535899,26.617790379342807,0.36295346378439947,-6654.88953704342,834.4582889834837,1.5201960994875962e6,2.012394483867987e6
-0.0034100001,1.2024830505514148,0.000211908966319324,26.618314772370702,0.3869327979641605,-8048.298808210506,937.0517936667952,8.543734488745617e6,2.594157713014323e6
-0.0034200002,1.2030131965145159,0.00020479005584144607,26.10262801172679,0.36514625269024986,-6430.8125086272585,801.8518067485527,1.7031637379557113e6,1.9713605935538327e6
-0.00343,1.2035313021290879,0.00020529490687489982,25.99100230349756,0.3678884259190321,-5960.986320284716,823.7280553212489,2.6522504359884053e6,2.0313004496110103e6
-0.0034400001,1.2039368384973606,0.0002107894998476776,25.879125578542514,0.3757087551533208,-7101.897440117853,811.4128827698732,2.566332187171663e6,2.0441034373186028e6
-0.0034500002,1.2042774535679646,0.0002101569820530366,25.914735945084583,0.3734942405242194,-5527.553264148871,900.788804770153,4.263086067259528e6,2.462741180457312e6
-0.00346,1.2045875455747477,0.0002098748410261999,25.749117235839655,0.38183885916664734,-5613.844300619319,812.7918596953996,3.456271348010225e6,2.0881951943597149e6
-0.00347,1.204390658988036,0.00020736439970710856,26.02717182851527,0.36435924744568343,-4184.4129515454,827.2388632887812,2.7988688689244287e6,2.176346538168317e6
-0.0034800002,1.2047875817772167,0.00020720323290934344,25.47140174107324,0.3725588669485104,-6310.820563989093,791.4290848624157,3.7662710590053513e6,2.0725433178992923e6
-0.00349,1.2047405907797253,0.00021969206292862692,26.338405224999,0.3685893618086631,-8318.535298083663,837.7944326424642,4.432835792155942e6,2.1136873493770114e6
-0.0035,1.2048808208687876,0.00021760814837321012,26.055239896240476,0.3607004468004461,-5991.066493834603,807.8012894048131,1.6293598034061769e6,2.0062106152651266e6
-0.0035100002,1.205259132274582,0.0002033545075422344,25.752396219636168,0.37744114353899916,-6115.742762679364,825.1937485763968,6.12795340327377e6,2.1499921882601352e6
-0.00352,1.205771327616778,0.0002081828426775361,26.332616122274004,0.3509917153854639,-5750.230297195759,791.4743678712124,-1.4814137858938996e6,1.7735270637282198e6
-0.00353,1.2059617781623442,0.0002071563903685457,25.50277068840218,0.3609022113055038,-4990.730608155415,812.3511641750148,1.1075957469034034e6,1.8479282259008898e6
-0.0035400002,1.206249912341773,0.00020772335236058712,25.92070202805706,0.3672630346789822,-5428.015416147554,803.7232023146443,2.5763266216791365e6,2.2674218441935955e6
-0.00355,1.20667820917047,0.00021027461432081838,26.20872837662466,0.3644969846340937,-5810.0333424599385,801.1270521821513,-1.0828008349657424e6,1.9415933628802334e6
-0.00356,1.2067541341414174,0.00021829797254875572,25.83634542566257,0.36138893929528604,-4715.685091479738,735.7557415664735,-1.2037167994636025e6,1.6329851922890171e6
-0.0035700002,1.2070903965076862,0.00021142032144526177,25.692172247704605,0.3701607431767989,-6536.347175054655,845.7541834703278,3.773211108874578e6,2.21107969444504e6
-0.00358,1.207442139154222,0.00021112217332747954,25.713010756419006,0.36505652462530414,-6356.8081500603785,812.2190845433103,2.6952422718230607e6,2.1390318932656967e6
-0.00359,1.2075305501526925,0.00020309240107751884,25.612869551426037,0.3553176949482263,-5976.569184298005,776.9651802512561,1.2857047689187757e6,1.753910642335344e6
-0.0036000002,1.2076583612769443,0.0002066812451165357,25.573185715425947,0.3745993413603061,-6200.302118608205,783.5048060952363,3.307804337079742e6,1.913035899810619e6
-0.00361,1.2081553743141873,0.0002010888833222247,24.925610605149892,0.34910785274275147,-6768.013291980176,804.5473638989237,3.610289675932032e6,2.0283973594119675e6
-0.00362,1.2082266338948493,0.00020882957459967814,25.383209432022294,0.3601696155264248,-6742.698891077013,798.1095265645562,2.0383442537425978e6,2.3029960546837803e6
-0.0036300002,1.2088241624946672,0.0002005555131018563,25.094474844530115,0.35965195583650234,-6136.263543312323,779.4289748007346,4.178264459470418e6,1.9994721775116662e6
-0.00364,1.2089970783314088,0.00020377985655692574,25.81451569650314,0.3774788090383103,-5731.14556291978,818.1067671998876,2.0796899085439628e6,1.9514257144383395e6
-0.00365,1.2091271308235327,0.0002075810214804893,24.46803361006836,0.3369621196217306,-4693.963492023457,767.5677549133114,1.3458410178950077e6,2.0078733176205975e6
-0.0036600002,1.2089213704851849,0.00020330554702829523,24.422209693711533,0.35159643341973296,-6368.059099826208,783.5360260950331,4.250577619777416e6,2.30689344019806e6
-0.00367,1.2095400099204956,0.00020766287169335953,25.249657644817326,0.350830879339775,-6106.240755324368,816.7290593731972,3.2173326014627474e6,2.185396575503882e6
-0.00368,1.210083073270834,0.00020528091580300246,25.399243223471323,0.37670153831965686,-7477.6665167024175,1076.7828390874445,9.465192688901287e6,4.7087165071771005e6
-0.0036900002,1.2102810755129885,0.0002055059571042413,24.890419430421193,0.3582820832346517,-6277.560256435152,799.1045119370292,3.6868149500759044e6,2.2038587757412163e6
-0.0037,1.210362606839852,0.00020861357770117037,25.11183837057237,0.337252053030348,-5761.050932333176,774.5393452221706,1.7814378220900195e6,1.942126523096962e6
-0.00371,1.2107134016739645,0.00020452897313923848,24.660393482821235,0.35056483396856836,-6117.519252124225,773.4647723052625,2.557307066860608e6,1.864728570127086e6
-0.0037200002,1.2109710507778229,0.00020076379892946202,24.445762839629744,0.36380283096014354,-5938.334081103332,897.4258416286976,6.975222456451588e6,3.3494903556904695e6
-0.00373,1.2110645941819453,0.00020510266309604132,23.95354308415035,0.33635708807334674,-4081.3967856158633,671.184559818564,-1.5698132395576595e6,1.4443521073300175e6
-0.00374,1.2110896416137769,0.00019531926272739873,24.25183180526917,0.3567991017761721,-5636.5805942784,787.7511283207742,4.950699145841778e6,1.9613042689030613e6
-0.0037500001,1.2114291644556614,0.00019779480048636222,24.526656599556553,0.3504011694921434,-5598.704409962168,760.1068430665779,2.4999101210714234e6,1.941763812433671e6
-0.00376,1.211725442328673,0.00019515334900270485,24.219489608026766,0.335299606202172,-4654.645099412749,725.2831239289782,2.0048002349001248e6,1.6951336504708037e6
-0.00377,1.2122567239346784,0.0002047620810619824,24.36735514989948,0.3442576126711539,-5293.318265966463,786.6429743661848,4.7133561184031945e6,1.9550556349296016e6
-0.0037800001,1.2119149573994803,0.0002058029672315511,25.37602998852626,0.35737738803537716,-5046.950339969037,778.8411562046189,3.5658445754258195e6,2.0080832963073258e6
-0.00379,1.2121168665506994,0.00020525380289239707,24.66603712667314,0.35233246933138895,-5249.5634098959945,744.2107794124241,889809.9766383112,1.832567394090849e6
-0.0038,1.2126160433199384,0.0001943968220067142,24.51441792314103,0.35839601682318967,-6820.880617011457,803.396177453379,4.684020435715776e6,2.3270393154299394e6
-0.0038100001,1.2128981659139777,0.0001971588044549445,24.108414906206566,0.3428404776113517,-4196.74248589996,713.5526663188786,407489.489101643,1.6070670074459326e6
-0.00382,1.2132258537403258,0.00020196881739911084,23.926674920331216,0.34052160033395107,-5749.602724934357,708.4212028682675,1.2874941052103841e6,1.6146735403698175e6
-0.00383,1.2136862866964389,0.00019760100773348103,23.640554451118298,0.3380635549230125,-4693.768768972098,720.3401070322711,1.6713312164517778e6,1.8417862156294086e6
-0.0038400001,1.2138695215045792,0.00020756639073623139,24.051521686151,0.3337486804435681,-4987.730908746504,712.5544934923378,901848.1106441781,1.6216600431721518e6
-0.00385,1.2137552488399193,0.00020700550262951411,24.38227810470028,0.3546284685278977,-5630.056904263147,743.6706254165101,2.5581253061347143e6,1.7840984918546146e6
-0.00386,1.2144579300074647,0.0001956611736951228,23.586271788059012,0.3342667632295768,-6190.276814447566,740.5066161918393,2.1151547564030294e6,1.9821095520049017e6
-0.0038700001,1.2144659274744558,0.00020029891848277845,23.568662566374304,0.33131635929293723,-4787.551358089108,745.622102186876,2.540919947588474e6,1.905067578425079e6
-0.00388,1.2145413896594426,0.0001955491476784025,23.707101554652834,0.33187649217408105,-5144.256201377097,710.2526090490531,3.691183755600617e6,1.6832297533012133e6
-0.00389,1.2150955868527624,0.00019979669767942156,23.25462962033538,0.33840066050897094,-5413.803307252442,719.9327354384307,3.008842603440979e6,1.7908266435574829e6
-0.0039000001,1.2151480438145874,0.00019483275934143623,23.495987120729872,0.34751629678228,-4960.060923649358,797.8524794967348,4.1252976116805067e6,2.622767447559398e6
-0.00391,1.2155390177025742,0.00019520661537069975,23.24453127003974,0.3342946377871554,-4725.671271724446,682.4452461966999,1.943574479696995e6,1.6385205546320141e6
-0.00392,1.215952007290734,0.00019154908070550053,23.38582101867733,0.32361819966067273,-4468.763064485969,660.1409931298867,-128978.50700371499,1.4836433168965708e6
-0.00393,1.2161779346238732,0.00019892022105331037,23.770311061665712,0.33041617123800443,-5144.206197146461,691.7480411835119,1.0096231249367255e6,1.6297584899895971e6
-0.00394,1.2161668531888676,0.0001931554654563294,23.07810627598257,0.3491738833464901,-3934.8018576337304,773.3984772897087,4.89686170291366e6,2.762847927816373e6
-0.0039500003,1.216120588037019,0.00020374586310809183,23.42058913831669,0.3290630841835394,-4608.623035576054,698.6273690448514,2.249181820281405e6,1.6258215231589887e6
-0.00396,1.2165130239744555,0.00019694667463906456,23.29006791558805,0.31822277259086174,-5701.587238274151,708.3272705417052,2.1326690096245e6,1.604120361791613e6
-0.00397,1.216819373722789,0.00020865249580277805,23.52195046836024,0.32910887631534846,-5254.323223195467,692.742449074352,1.1857500367134723e6,1.7960641653179e6
-0.00398,1.2172077807242905,0.00020683076402774764,23.443158913850116,0.3335065877457316,-4661.173388434994,672.8901714364981,966735.243043415,1.5547724408971162e6
-0.00399,1.21710888211102,0.00019881148940567787,23.801674036194605,0.34136053708130254,-4222.817048603035,697.5405175574977,1.6017213386098521e6,1.592431525807503e6
-0.004,1.2174333380786857,0.00019205540106155197,22.91083758862594,0.33587315679257285,-4832.397432721672,727.7637430928602,3.3411666766079348e6,2.174104024699765e6
-0.0040100003,1.2176219165089635,0.00019720423175051605,23.061494276175594,0.322714360034636,-5121.179549678274,668.5183877144972,1.4945211097024316e6,1.7344843838160683e6
-0.00402,1.2179962105296542,0.00019858958095406382,23.76131321926987,0.34330254974026236,-4687.353000063793,689.8125925484029,752665.3758166226,1.5870992264063403e6
-0.00403,1.2182527060693427,0.00019837229648790982,23.279894401225505,0.32051655069774343,-5241.967047127634,693.8197939167061,2.5037773342800266e6,1.6680708899917211e6
-0.00404,1.2184918454696603,0.00019972541521675653,23.28802843695265,0.33095732695380414,-3789.7650020597885,636.7501953767475,979241.7427846986,1.5102251742000803e6
-0.00405,1.2187276442707857,0.00019476633324333887,23.340266982954176,0.32160830656336203,-5142.394253150436,654.9785378904149,-560090.0719851003,1.4664607989885344e6
-0.00406,1.219029599391034,0.00019924190444349632,23.2391627454992,0.3158075845170511,-5871.6782186058335,684.8673233699263,1.145324491653204e6,1.7514695543062107e6
-0.0040700003,1.2191505249235117,0.00019799723738911137,23.23289503280538,0.3494930215037531,-6266.560005881605,781.7597699478144,5.114339534967683e6,2.310237245810644e6
-0.00408,1.2194354990471112,0.00019794132365664126,23.088820359983313,0.33079374666904576,-4734.833446359723,766.6452562644703,5.101692966323235e6,2.248937764626722e6
-0.00409,1.2194656451391728,0.00018724607789865944,22.225795597525874,0.309135754007235,-3680.944578932783,620.8650923806397,574010.0316645897,1.444918030509057e6
-0.0041,1.2199828290960677,0.00018719776611861882,22.266754597346935,0.3214421374400828,-5479.1747445479195,708.0147860765379,1.8621695627124766e6,2.2562231314898077e6
-0.00411,1.2200350043170785,0.00019420381817690266,22.92751566689296,0.325896021168232,-4480.512308242226,628.0760870860706,256210.89723725017,1.493570669511584e6
-0.00412,1.2203458351882293,0.00019579565469944206,22.486350357961975,0.32142864106907565,-4527.899513223773,670.27155662192,1.14501034451278e6,1.764100287823218e6
-0.0041300002,1.2203084199661254,0.00019309573589823306,22.470967044353486,0.31959665550768546,-3651.935092511008,661.3608247755395,2.474456304483039e6,1.7343840986992454e6
-0.00414,1.2207308047286725,0.00019471298865294506,22.724082737937422,0.32021651183816835,-4320.704737599913,667.2873665269934,503233.0744834732,1.500590628442867e6
-0.00415,1.2211152059968133,0.00018943452475651736,22.818326618342304,0.3215725938305207,-4035.8273174019023,672.6367509984492,1.801653511660055e6,1.7022053770312811e6
-0.00416,1.2211121986570745,0.00019423514074577093,22.765733545250292,0.32782263033382625,-5661.613677747767,719.2438264249317,3.9607093289359086e6,2.0268933002751279e6
-0.00417,1.2211924600707116,0.00018638209951994905,22.354985199798566,0.31510143803996504,-4011.5358328483394,644.5590226527906,1.0541404578280824e6,1.4812950648900159e6
-0.00418,1.2215927959689177,0.00018662133357741557,22.036353612584445,0.3262817023087842,-5382.090749969517,757.5239760522296,4.503465908878551e6,2.226311071252502e6
-0.0041900002,1.2219477128350011,0.00018724232203721513,21.816203691284294,0.3056164807512519,-3677.7295305704197,591.0360977631794,132151.57020854604,1.386617129509176e6
-0.0042000003,1.2223911778435266,0.00019602015391386737,23.034390730298373,0.33167921016556984,-5319.871985289543,700.155608694388,2.729348144092443e6,1.7429361237143585e6
-0.00421,1.2225486097003897,0.0001989568176866679,22.171158040794246,0.32540984761715047,-4146.206062771941,669.7089373848294,2.218241046542782e6,1.6154817042199147e6
-0.00422,1.2228220261713698,0.0001994580599732643,22.141490402710232,0.3050982818010337,-3703.714073666869,616.4505103165159,648007.7950848647,1.387691677980693e6
-0.00423,1.2229702112131828,0.0001962934962821303,21.91056738408938,0.3254198455361641,-5815.7756585108145,739.7847459945391,4.220473907965146e6,2.2602735246267645e6
-0.00424,1.2230343228306733,0.0001940622947804595,22.38849689866926,0.31700383170300883,-4919.285202019057,617.2784646678099,1.1902197706582965e6,1.456757670051518e6
-0.00425,1.223282256010496,0.00018528026571357814,21.897631972121367,0.3022296857153732,-5254.1047965457665,643.8705025731874,3.521560775920805e6,1.7607191914338241e6
-0.0042600003,1.2233902181919638,0.00018669645810982013,21.726904578175287,0.2940480156291652,-4038.7681613670948,627.3226446168046,1.336569175541294e6,1.6025899338256128e6
-0.00427,1.2237686656328977,0.00019541847036309897,22.144552892314657,0.3114603200476936,-4171.883542400334,645.2399611706708,1.5487928362421459e6,1.4928279542273656e6
-0.00428,1.2238286552435649,0.00019204480252483773,22.04460078791134,0.31860505777337794,-4411.999609415853,627.3822267063871,1.388121315418248e6,1.6313464210467357e6
-0.00429,1.2241368934763044,0.00019892860582463201,21.71290686362473,0.3070623603482986,-4377.440048235572,675.0961897549574,3.3472299730459386e6,1.844932727167477e6
-0.0043,1.224512638136948,0.00019030529418123792,22.114036684496572,0.31186500538419515,-4395.538229129073,610.2447956208305,704905.393787252,1.3636307753855484e6
-0.00431,1.2242602176413788,0.00019024609578061609,22.35760944351146,0.3139069318536723,-4012.208002984756,672.7582572440534,1.7920624683780237e6,1.7786068954332096e6
-0.0043200003,1.2244996299440019,0.00018692108710912834,21.822436285917746,0.3138854320984761,-5343.482011167612,592.3730082727144,1.3296725322666285e6,1.4445755274353842e6
-0.00433,1.2247053965227188,0.0001872501911974456,21.025085761067405,0.2888538053716164,-4421.347370151599,603.4491049813303,2.970130792860817e6,1.4467751928981282e6
-0.00434,1.2252666903841003,0.00020011745694019522,21.760369625560134,0.307905505099637,-4813.437187749303,695.4590104136195,2.473345546466208e6,1.9251848436393905e6
-0.00435,1.2253596257417838,0.00019500445375287884,21.68685067814157,0.3095004457222458,-4434.830440164012,670.238164179621,1.621256853805526e6,1.858186449058026e6
-0.00436,1.2258193490713245,0.00018766847719144602,21.389477207864605,0.29848290377942543,-4026.9228896354743,591.3194574112059,1.0897043028935776e6,1.2551586459986155e6
-0.00437,1.2255956780440938,0.00018822153393777165,21.96743924190328,0.31697832968083606,-4892.572101284478,660.1404985338685,3.2509197723115347e6,1.6752247226438753e6
-0.0043800003,1.2259462335780036,0.00018791649789582298,21.59695149814932,0.30971449790819305,-5234.48178261282,630.2625221924284,2.47980776723099e6,1.4613726277511087e6
-0.00439,1.226201375945632,0.00019096255757492067,21.78971667536108,0.3086188749597382,-3635.0866092117367,608.9304588125013,547080.5283526705,1.5901886080541154e6
-0.0044,1.2265639050214079,0.00018725585749615112,21.24781926606815,0.30723213467502547,-3241.5430760473296,647.2326071567713,2.5219783607753455e6,1.7538320895341495e6
-0.00441,1.226666459074754,0.0001839952477425503,20.74141190435731,0.2918586982350627,-3445.3331608061562,534.8992307274443,381686.40414914413,1.1564021951883638e6
-0.00442,1.226850957738871,0.00018623570325154641,20.896819283005705,0.28524941700672496,-4145.114283208607,595.0386697268409,1.344573516147442e6,1.352211310286871e6
-0.00443,1.226867048862243,0.00018366245468912898,21.244826969811875,0.29231258469065774,-4822.348326999637,633.9773858503967,2.296996508544922e6,1.67153583812532e6
-0.0044400003,1.2271890608525542,0.0001880763052147096,21.163635021456738,0.29156105940028654,-4515.793769251658,573.2081640472446,2.5853551061419277e6,1.4016031922770026e6
-0.00445,1.2272665142537524,0.00019275072161400693,21.266841901852086,0.29296782764959545,-4471.867545572805,598.7175788942496,1.9242738531129966e6,1.430949867850247e6
-0.00446,1.2275736292995265,0.0001948370335069203,21.507160215103077,0.2961142684239995,-3112.978362231032,571.7846166142673,-575606.4280345087,1.255995415074034e6
-0.00447,1.2275805024661308,0.000187007544324626,21.383907129610506,0.31386135275279,-4384.445552896946,660.7770957480217,3.4873254444677234e6,1.6876054210447902e6
-0.00448,1.2274945792857939,0.00018760464783876081,20.809793978985812,0.294936877381986,-4342.588396474073,583.0497135503373,1.7144038559267817e6,1.4128336853559664e6
-0.00449,1.22799736443938,0.00018638740471328037,20.563719631283032,0.3019908074524871,-2626.0084597312316,596.1436854911157,1.5449459686440045e6,1.2996385901299266e6
-0.0045000003,1.2283729698077255,0.00019334982277780313,21.23617865930774,0.30800480471607905,-4248.328375194609,601.4361766064156,2.4089005793652968e6,1.351042041071491e6
-0.00451,1.2287170680245019,0.00018804964981178465,20.99577207087596,0.2870365010938555,-4257.727954170754,557.1913502358337,79739.86688233899,1.2446773080142913e6
-0.00452,1.228688775516861,0.00018709077388036094,20.935514760017277,0.2991706872524152,-4783.989351272661,625.7612148888485,2.5891051247099745e6,1.4990903323209328e6
-0.00453,1.2289888560765103,0.0001895741456075084,21.10711371788092,0.30124775062402825,-3940.3260425531585,618.5566818346657,1.6383662030409405e6,1.4939557845400367e6
-0.00454,1.2295304222208372,0.0001857440147395322,20.57779542725298,0.29038118577255,-3251.094909493887,583.6489885063996,2.245317498267073e6,1.3582587321883647e6
-0.00455,1.2300288387204161,0.0001832496165841288,20.329337179664478,0.29465062257905916,-2857.6006988974223,550.5746199106406,214907.5934034506,1.2644274631702872e6
-0.0045600003,1.2298125104795343,0.00018376251140968098,20.79293708203474,0.3043115668514025,-3940.3003244967445,618.7088202926262,3.2217653476721956e6,1.420840512035697e6
-0.00457,1.2300575518348997,0.00019475776199910796,20.83079540293443,0.2838958614499208,-3943.103316321408,510.1318492379339,-1.4033162900120167e6,934696.442077104
-0.00458,1.230320149978104,0.00019183904755757072,20.780463376713723,0.2995258835226783,-3982.9332229441175,651.7517707769656,3.411295302990391e6,1.9675681402280843e6
-0.00459,1.2304914734773367,0.00018234671127871947,20.075095185380942,0.29182896302718525,-3406.607418061788,539.407455833567,925445.5231106865,1.1164228965727796e6
-0.0046,1.2305950106050723,0.0001810110464327355,20.51736793230136,0.28642862176045,-3963.5117311814784,547.4728466481947,1.2981356573542457e6,1.2173524632879074e6
-0.00461,1.2308561510154001,0.00019228662038055623,20.54416711443176,0.28677919055161827,-2698.976738181197,559.0581155342439,1.884530743831898e6,1.1198715145373899e6
-0.0046200003,1.2310577687794304,0.00018623918040921645,20.68300349367401,0.27957901247317085,-4318.390197743255,604.5731760370304,2.1076473755913023e6,1.4042396883137275e6
-0.00463,1.2313868248648392,0.0001905640375910916,20.53673952116938,0.2976105480206505,-4068.4147344903968,596.8041123462327,2.314693046606893e6,1.4023921799976241e6
-0.00464,1.2315696423532978,0.00018565864350969622,20.88541745439916,0.2996336962368947,-4334.251632090206,597.686339455993,2.3398156646195203e6,1.3171987735909459e6
-0.00465,1.231723668392266,0.00019097042653183432,20.534547473383753,0.2754860099415182,-4007.5526073620717,527.6384558996667,-1.0049786850750288e6,1.0736352882056416e6
-0.00466,1.231732033239779,0.00018334852691057632,20.144159109743626,0.2754877006976758,-3483.046327891441,550.5999603502324,1.0202401494008694e6,1.2350090606292756e6
-0.00467,1.2320965979638103,0.000182256257803052,20.09598450236989,0.28583045710988403,-3358.3373276664183,582.7647141267817,1.7730400438153422e6,1.4683242726627395e6
-0.0046800002,1.2322051116618764,0.00018364244235906165,20.549531574646824,0.291347708477508,-3633.2861895147917,621.8804596053108,2.3486980308949063e6,1.4829588827027117e6
-0.00469,1.2322784829660713,0.00019059974105100586,20.40309677550774,0.29615264770832733,-4626.491694607884,624.0362474534173,2.7922755566573124e6,1.4181020957955963e6
-0.0047,1.2326684465524003,0.00018692145517063295,20.36713479010491,0.2843443204968116,-3183.928352659672,542.8202858939511,-827071.7716750137,1.300220489349003e6
-0.00471,1.2330337762853494,0.00017552254577363349,20.170966868427314,0.280724858575422,-3714.920191770704,537.7037607530776,378187.4669202006,1.163187267204889e6
-0.00472,1.2328916669738994,0.0001906507174324561,19.946240970000577,0.28570814951507045,-4167.142200384347,671.9419198943273,4.408176273699539e6,2.1708254418881126e6
-0.00473,1.232999100708735,0.00018571954315159354,19.930353521775164,0.26905255429369723,-3003.197831342793,542.7386632106021,236058.60260474417,1.3339495452516826e6
-0.0047400002,1.2334605966138392,0.0001782646561370336,20.355761125326747,0.2866807593450584,-3861.170869430908,539.9660367505528,329275.4413793861,1.1660090754090801e6
-0.0047500003,1.233637667896068,0.00017711966986523698,20.431130913367596,0.2847764063922125,-4062.5166973408623,548.5575683497536,-105175.06723187896,1.2315442066830227e6
-0.00476,1.2340251131486752,0.00017566442181235373,19.673523574905616,0.2889661664397639,-3255.6112547299876,570.7279673296067,2.8409854138037623e6,1.5014751744881568e6
-0.00477,1.2340804213640735,0.00018013397932602364,19.63106186453226,0.2711836756484486,-3298.690093096849,524.2185998542051,2.845285534651787e6,1.2006932989809238e6
-0.00478,1.2341315709836036,0.0001762067644531003,19.975159423442022,0.2856578376650958,-3260.8866862463733,544.2012750251805,1.7058308966679198e6,1.194066580075132e6
-0.00479,1.2344829673179638,0.0001784391410497736,19.56687033538894,0.2683845470013368,-3524.610251883116,649.2738505171225,2.096249556722055e6,2.5182809876493895e6
-0.0048,1.2348040595500243,0.00017786353870821386,20.17939793641045,0.28082713076064786,-2573.395475803021,564.2199664117893,764732.6014538478,1.2123310032948856e6
-0.0048100003,1.234860682164411,0.00018130695706813235,20.079563887366437,0.29078318602386755,-3426.8797654180107,526.9018148707598,1.0384479161554694e6,1.1782863605170299e6
-0.00482,1.2349531962311702,0.00017075672887256925,19.615723553421585,0.2719591908812763,-3554.58717704853,499.12680237314345,-815833.025104778,1.0389858227967136e6
-0.00483,1.23506000732968,0.0001846840684416649,20.07324252597792,0.2798697690365359,-3630.757808537837,549.6822153313487,457787.80888836784,1.2657553976253776e6
-0.00484,1.2358343938879621,0.00018679657219927844,19.99982179453755,0.2859985198825956,-3305.635919963313,532.4778486741732,1.1355301958668674e6,1.1214867425076885e6
-0.00485,1.2359102874712933,0.0001813111098490022,19.923287388633415,0.28857264508092456,-4549.925736465962,563.7515837085663,1.0149210109221917e6,1.262844295483252e6
-0.00486,1.2358649291316475,0.00018339618405962345,19.383658116954997,0.2704545461226191,-2965.5903859478763,483.5847830437635,437175.3755188763,1.0413471122871647e6
-0.0048700003,1.2361271318503353,0.00018251510620093253,19.457765460645785,0.25652364296924807,-2960.880774839991,520.0506196950897,88067.94775356175,1.10991678291349e6
-0.00488,1.236218511132613,0.00017808306748873568,19.750310612865473,0.2819090945240236,-3609.3661948720096,633.114655168869,3.5240071148356744e6,1.9334330764192117e6
-0.00489,1.236630316400114,0.00018203895296017592,19.658726278808366,0.27819316217396967,-3161.4809617768556,494.63022105476495,-1.0846832622975255e6,1.0448853200158862e6
-0.0049,1.2365529801414954,0.0001809684562509547,19.26377072970333,0.2679264841676838,-3923.5703038912698,537.3823364939534,2.8495627179417694e6,1.375715244171937e6
-0.00491,1.2370085311430281,0.00018040848653167222,19.49513464024506,0.27119583557244314,-2937.459174408778,495.5089285289188,679227.7181663007,1.0482093576447432e6
-0.00492,1.2373365197778903,0.00017462185320234725,18.953817328357108,0.27622006864280196,-3463.51286709383,507.1638269947936,1.1994411106488777e6,1.0160099440330171e6
-0.0049300003,1.2372370832393458,0.0001822134505949177,19.348280099919155,0.27566902814102046,-3669.271870133847,585.177638794185,1.600529916554239e6,1.7174880424763064e6
-0.00494,1.2372035761861602,0.00017446354904331236,19.12153409718119,0.28399534569025614,-3760.8501382036116,507.72815108070046,1.4735106905366208e6,1.0489534005905557e6
-0.00495,1.2373642970467076,0.00017808461872143665,19.211416907084285,0.2698341652821468,-3640.3987502894647,529.1539815223101,1.2979234365917726e6,1.1700645236758257e6
-0.00496,1.2379516526930507,0.00018330255330767197,19.582172965698202,0.2660150621605544,-3900.8956401203545,537.2528153143948,2.120813960794593e6,1.2996683618719496e6
-0.00497,1.2377449278855872,0.00017458758147635386,19.224286222420385,0.2778176280558815,-3723.9844821750944,567.716724628735,3.437176399551805e6,1.1857040598423805e6
-0.00498,1.238050028258668,0.00017473404759165063,19.834845103406554,0.28452855194592025,-3195.9321388391563,540.6302041999472,1.4858970896741454e6,1.1434687240823053e6
-0.0049900003,1.2383777666358216,0.00018163791992504338,19.178146162823136,0.2570119715627461,-2959.146644654754,502.12500454795236,664713.1320964071,1.0797976026113895e6
-0.005,1.2384561060612995,0.00018333585588914509,19.369306661714422,0.27830490201655034,-3291.010174352952,524.586111739486,1.2443244760487864e6,1.156377937744312e6


==> anc/Figure-5/d2_L510_rJ0.62.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2390818663468903,0.00018171881725149872,19.028259596850514,0.2766938526751968,3325.775643617283,548.7706381504643,1.2226963294213638e6,1.3901954211025268e6
0.00499,-1.239286856670481,0.00018427340986026773,19.263231185801065,0.26957909771973754,3062.8914824158664,542.0937754604079,1.7735511111046392e6,1.088192449047794e6
0.0049799997,-1.2390605960665786,0.00017476574915075896,18.871264931308662,0.26774395771369464,3366.792964327539,466.7032707898983,-289713.1470784082,908000.2337766232
0.0049699997,-1.2387988481895578,0.00017626819469418386,19.178702569068978,0.2720876210023954,3207.3479321829077,474.0756231303032,-511640.72086624865,904837.0734229902
0.00496,-1.2387365134115331,0.000173706287804164,19.358837358304005,0.2763912354706768,3910.5720100110475,490.6370533517009,180565.0131306166,1.0285727468018008e6
0.00495,-1.2384653607252922,0.00017896207640790687,19.219188922624173,0.2727362404280909,2775.264359738708,455.26262109582865,-1.2324641698307104e6,935380.0086815113
0.00494,-1.2385449743547263,0.00016988913661705618,19.171701558966255,0.2686776799905115,3114.4834638361804,503.375643807307,799310.368530129,1.144303153917818e6
0.00493,-1.2381556946934913,0.00018100999617508688,19.18352223821001,0.27078556263731934,4084.706371910493,527.7473180231782,1.3079431140172437e6,1.3036793195259983e6
0.0049199997,-1.2377710837069662,0.00018182652230970114,19.353477148505473,0.2744865014476254,2383.8687314587196,504.5103887969877,378067.52666484646,954700.4251374356
0.0049099997,-1.2377237660343807,0.0001826481206246908,19.156215521131717,0.27309795893393796,2751.389583900927,525.3900158980802,722583.6633835632,1.0477052941689664e6
0.0049,-1.237407365885241,0.0001869491864528158,19.530435058068676,0.2868085021366505,3470.8283052686093,537.9158868993978,1.5899195159561173e6,1.2283707257380402e6
0.00489,-1.236886651987511,0.00017672727976625533,18.82120525166541,0.27890691356630576,3672.9182180934304,534.602086071483,2.546210489195022e6,1.327393934187778e6
0.00488,-1.2369277573182602,0.00018146925434955592,19.071597742314047,0.2726397693380769,3816.4864778130195,511.8483591775445,1.3762880725648662e6,1.1478254860714534e6
0.00487,-1.2368481804953468,0.00018255926118086822,19.605244156954722,0.26894685798638623,2913.6230142947875,527.6357721189992,-985675.1261547384,1.2945334189812636e6
0.0048599998,-1.2367996144708024,0.00018121206018670638,19.339328502473144,0.27400200104777106,3038.6588698531746,485.7307597980585,37395.48274325442,1.0169375498237258e6
0.0048499997,-1.2365771263466585,0.00017963600229734775,19.228258552431193,0.2731357860894849,2488.7811748059194,536.8165652686539,773635.6801015066,1.467624061335276e6
0.00484,-1.2361744982850615,0.00018217477684813102,19.81129212274525,0.27762978359565305,3184.953451957173,484.1399040461947,-1.6222275696439252e6,1.012312213443349e6
0.00483,-1.2359230047118779,0.0001768476754166768,19.512044109097673,0.28031142027828504,3638.3412941711604,494.74209066237,207047.68802973547,1.0313815340813623e6
0.00482,-1.2357896874488536,0.0001785043741933121,19.479042721760216,0.2728104033192214,3008.661095498689,542.4383145400795,2.0385179747123586e6,1.2081326226105243e6
0.00481,-1.2354646963865523,0.0001809842981536119,20.11686679514727,0.30262664655135524,3562.2331181401364,566.7509026500344,2.218523979545328e6,1.1508579736458845e6
0.0047999998,-1.2352785449432704,0.0001812217401288698,19.987368552647254,0.29243285607828007,3904.4825227416936,628.4460206141712,1.964322816779176e6,1.7200809244014418e6
0.0047899997,-1.2351685980142182,0.000175445819152143,19.803147849271266,0.2809381020919341,2685.682290190378,594.2140518586674,1.9319162349743526e6,1.251352729888607e6
0.00478,-1.2352300726282412,0.00017871820242960814,19.98627020140951,0.2920678794937646,3047.912249575546,584.425863145238,2.6042147971170177e6,1.2759908783541406e6
0.00477,-1.2348055428041567,0.0001810691461676114,19.940726773450482,0.29415051264767156,3688.4508724334705,574.0413717702618,1.5889367806685227e6,1.3642069404428452e6
0.00476,-1.2349627269148926,0.00018355082604288778,20.05906278899949,0.2927742258344515,2788.3105628414223,516.6859078285933,-446188.6314545217,1.0999732799976405e6
0.00475,-1.2345065096468986,0.00018247076622166598,20.056680995438846,0.28050964389544414,3876.8849190149626,550.2613216626651,597563.4953057403,1.2573451131121626e6
0.00474,-1.2343146884634022,0.0001849611044318501,20.121265277994286,0.2933048918769596,4764.684187983291,591.1777622619626,2.465115114257266e6,1.6542858522628988e6
0.0047299997,-1.233999461723367,0.00018792792031479698,20.211452318510823,0.28149480630626883,4177.660118930068,578.6599494683711,2.4775513757708604e6,1.3592611175873203e6
0.00472,-1.2338668488603428,0.00018984126506533774,20.19694030004874,0.2972763854625351,4561.009929157566,549.8861784525773,2.0564224748097546e6,1.2866728297848538e6
0.00471,-1.2335445564608074,0.0001949592408619381,19.746910652558938,0.28116031226187,3892.615441614077,565.44173225897,2.467640337906237e6,1.4909360730203437e6
0.0047,-1.2336904868812324,0.00019447648388221022,20.258582720925894,0.27822770162598554,4357.170197680094,599.4328000047382,1.1477800949081623e6,1.538039662019311e6
0.00469,-1.2333574847245259,0.00018991522051838434,20.617468761977186,0.29191586297215827,4182.328753735543,581.2000105263486,1.534839709057696e6,1.554069013970798e6
0.00468,-1.2330760958757623,0.0001835206621709215,20.225170489846292,0.2944255241581797,4266.471442387372,605.772125351165,3.9874765800570874e6,1.896736650551833e6
0.0046699997,-1.2329765368871912,0.00019412085043950852,20.97593688342034,0.2969953585163821,3501.0104677776967,611.6274102485017,2.4186521240163352e6,1.4327314669456761e6
0.00466,-1.2324669708187268,0.00018401572755983404,20.561149024715096,0.29894800254546267,3621.3127589262513,616.3117541002049,2.765152941471141e6,1.5554057619643502e6
0.00465,-1.2322960826738727,0.00018775542705323352,20.744438251972884,0.30497672069920995,4436.743742181026,604.3937089520048,2.6040210301351305e6,1.3966223905317707e6
0.00464,-1.232153435960904,0.00018260303643577382,20.13800014822185,0.2716575026310276,3004.765895565119,564.8981742380508,1.2410129417985757e6,1.3728800385171315e6
0.00463,-1.2318200072096013,0.00018151630658050306,20.1543178733745,0.2821407577316023,3866.633455643823,624.0062045944632,4.0495760972794285e6,1.6603754772198568e6
0.00462,-1.2314564528581728,0.00018634598463925954,20.455714501328554,0.2831642709943226,3048.2775194498176,536.2586187411226,-633191.9129552724,1.1728504383107282e6
0.0046099997,-1.2313083759759744,0.00018720529648872457,20.274117748388896,0.28403130106461555,3597.8182266761696,619.2717683816195,2.555743012693663e6,1.6565178323390442e6
0.0046,-1.2309771738874518,0.00018445722190389244,20.78585738005113,0.2952320491690799,5287.431044102999,633.5826720312565,3.9536150506257373e6,1.6041377634340145e6
0.00459,-1.2310103396030836,0.00018399319233316342,20.797770310594625,0.29365693989582525,3911.4763135946228,592.1850096864143,1.1325890425207743e6,1.4059830305316444e6
0.00458,-1.2309523291228628,0.0001830476513706523,20.65202141733419,0.277152579940452,4272.568160196255,567.0981929076851,1.5293812218371038e6,1.3653146149429162e6
0.00457,-1.2308352916133674,0.00017909600591547518,20.468063726736037,0.28886871667576186,3295.8670894172346,565.835303955249,1.76009664249344e6,1.2990929251655433e6
0.00456,-1.2305936960855626,0.00017858209668343328,20.681381890201997,0.28816065761604226,2774.4197909268623,522.7212126412426,-935721.4506498311,1.0281532726547419e6
0.0045499997,-1.2303845718089665,0.00019040009366295125,20.96507275438447,0.30139938458335036,3997.2090699611963,578.1317768376648,2.0212188439968687e6,1.4241381887539509e6
0.00454,-1.2302952454211762,0.00017508386774541502,21.09088670374871,0.31013650619841665,3085.204252043022,555.019886830053,1.1282012754455209e6,1.2020200698054207e6
0.00453,-1.2298806056392453,0.0001835293759394819,20.91047241288252,0.2908152346671035,4005.091918777006,587.5687308783762,514930.1277398386,1.3706406581999832e6
0.00452,-1.2296907251994342,0.00018409217200233944,20.540364040349136,0.2983346653501678,3541.223279436777,533.680877455677,645273.48063208,1.2239327976100384e6
0.00451,-1.2296778886146507,0.00018068624727372604,20.901938537020865,0.29896174801398506,3025.2902822522824,583.7369151259594,1.775330987543632e6,1.2834064412611662e6
0.0045,-1.2295285779178053,0.00018638159489065716,21.1373654184299,0.29559286606404767,3368.701366367984,603.8043380228283,1.7670239330603052e6,1.3279167503655478e6
0.0044899997,-1.2291654886410788,0.00018850660231418853,20.356016078267757,0.2782870090625776,3975.0848982951316,526.5924014372275,1.1817715607003756e6,1.0442572683571147e6
0.00448,-1.2287967589942677,0.0001843808482835281,20.483076659628793,0.289165792775381,3950.8933901689347,616.1905746678891,4.693626534165821e6,1.664877183738551e6
0.00447,-1.2287688441029117,0.00018615588068942787,20.65451043711298,0.2938093439434498,3685.0220131550213,582.96588963767,1.6610810680835152e6,1.290047335193572e6
0.00446,-1.2284673180828096,0.0001887871909873324,21.048861184604245,0.3067816164400121,3661.517256929907,579.2663730835068,1.0394737563294469e6,1.2940367009351877e6
0.00445,-1.2280968815578792,0.00019045410871228733,21.339110238007628,0.29297795906436047,4312.978213354479,598.1976008928948,1.5802787291527495e6,1.4226278889435069e6
0.00444,-1.2280601828310225,0.00018968779499474003,21.13207461182563,0.2987516079686983,3990.5776694538727,577.9704519807885,1.4627341591448877e6,1.2725612220440672e6
0.0044299997,-1.2276428618102884,0.00018557958428214714,21.453736556723744,0.3130634374803407,4483.187331874772,628.5014221764035,2.120363530872223e6,1.6418049296605727e6
0.0044199997,-1.22737536377871,0.00019148815669709933,21.263448312053935,0.3022369696480508,4610.235366039528,640.7244128213545,2.4903077922154632e6,1.45888658875147e6
0.00441,-1.2271516450271505,0.00018524919906898947,20.840055567601315,0.3031332482972829,4032.854579909486,608.6337840301719,4.1691218210088685e6,1.4477951281317403e6
0.0044,-1.227214365309524,0.00018765757605670864,21.3386978262351,0.30279318496720736,3239.4703834417,621.6276825158111,1.8031143053221835e6,1.6441869285015098e6
0.00439,-1.2269375922234824,0.00018818281559278898,21.208186245855583,0.2949527142405538,3064.2448579568154,581.1319623116564,203852.51960168444,1.3684974121984239e6
0.00438,-1.2268471169652737,0.00018595578633528372,20.98567549002542,0.30658059183660175,3065.1443540785267,553.0603979692954,2.0833900193742095e6,1.2644250693895374e6
0.0043699997,-1.226652403396566,0.00018384863059938948,20.99749551816466,0.31303703747502687,4138.2228304009495,603.1376846048701,2.0958826264734191e6,1.433864754261447e6
0.0043599997,-1.2265034495604064,0.0001880781083252965,21.366940446108973,0.31719704504330787,4112.082578864351,587.3239412145568,254122.59064110045,1.3328281763000828e6
0.00435,-1.2265536049788097,0.00019806955267606904,21.757423470147103,0.3190005592290279,3308.913223115432,589.3517318411247,157918.13299865916,1.2393897804437885e6
0.00434,-1.2262795584120716,0.00019240542817187855,21.405107170582674,0.31907124246926466,4301.404872673735,585.8710097325866,365726.6777268817,1.3377004677779174e6
0.00433,-1.2260130233637105,0.00019318897156305584,21.649099313912064,0.31177139829482187,5335.093351044765,632.6941860397098,1.6396564194059926e6,1.6636046383233154e6
0.00432,-1.2262304605843726,0.0002012766658504368,21.930066508650455,0.30054842691927114,4288.429498598394,656.066299358845,1.0410199541542643e6,1.6954171212971709e6
0.0043099998,-1.2257235266955002,0.00019618983240384826,21.620065704984327,0.29717079524771667,5452.57285418932,702.5240231801668,3.4109274964517797e6,1.9648259068699297e6
0.0042999997,-1.2254962051851892,0.00018965558583596652,21.166280466204416,0.2878481632352164,4541.02037097533,641.1804506840612,3.365740255703695e6,1.5691338051972543e6
0.00429,-1.2255309586519505,0.0001900621567532595,21.79902826955998,0.3134168886392672,5251.753657293794,674.0798542119203,2.4519462454957617e6,1.739355963696034e6
0.00428,-1.2248334228907114,0.00019233066875514018,21.94239132980352,0.3077254184797205,4321.470423285435,656.9835352939122,569121.9684228353,1.4952263429056907e6
0.00427,-1.2246856135053947,0.00019248008533946537,22.162220297548362,0.3163481800465893,4708.243167785897,620.8871126125625,1.1437310828272544e6,1.308376096919322e6
0.00426,-1.2244678645389788,0.00019262156025159061,22.05944096358323,0.30433808766122994,4615.7213584862575,633.5596746310537,1.3529172179774367e6,1.552985753244887e6
0.0042499998,-1.224246130560279,0.0001981583941400026,22.239421981110745,0.317673103537397,4023.32088459054,651.7772745438257,-289661.7691285904,1.8450519029878e6
0.0042399997,-1.2238962414818215,0.0001955001275422538,21.750211845127275,0.3255487668393538,4184.706047155644,600.7010858624836,1.1756687281829289e6,1.2804707813723206e6
0.00423,-1.2238395604856147,0.00019962727869058113,21.422388042387645,0.30688739082522276,4611.2343420262505,599.6531377721984,2.215830559913739e6,1.4003087462370293e6
0.00422,-1.223514597470379,0.00018672245993313417,21.683150603955458,0.3184745522023608,4512.37219137902,612.968859332915,12830.936607651754,1.373077021346564e6
0.00421,-1.2231454151117611,0.00018064881179967186,21.141604896701587,0.310511671767377,3135.2313389934384,605.8124517110208,865111.0360342189,1.5482437179607141e6
0.0042,-1.2230486070437698,0.00018126705095757115,21.647157217730776,0.31534170909522163,4211.357509859708,638.3638220074639,2.1009230178868603e6,1.7614189334938335e6
0.00419,-1.2228951612877625,0.00019224365207777454,22.59562692074159,0.3210375154750782,4083.2966491662723,755.1314293709236,4.609885273404258e6,2.258432890045771e6
0.0041799997,-1.2226225089452287,0.00019142827264269715,22.4512717282562,0.32520863882403667,3747.7608170223903,642.9278169723611,1.0172769038422834e6,1.4000453085513867e6
0.00417,-1.2223943924651257,0.0001946769826146043,22.133695446038736,0.31202978730896574,3775.917705388793,593.8181848340631,-893183.0959285877,1.3482464990048066e6
0.00416,-1.222120723406306,0.00019157532541011173,22.359057892210586,0.3247566825089897,3982.0113644076387,623.4417765792408,215922.62904871348,1.4586625321501081e6
0.00415,-1.2217046671053644,0.00019403451448958545,22.54958424947753,0.307218143968219,4351.733965997624,641.9555449425127,60322.78375274497,1.8679917881527857e6
0.00414,-1.2216409767776455,0.0002035026178896026,22.47681636141149,0.31398635527183655,5829.027216515883,697.1340596901862,4.194700051432453e6,1.728453271393763e6
0.00413,-1.2213192291538184,0.00020139514438561825,22.343056440259584,0.3163916690299039,5651.189285964588,670.6670673756283,4.1521382970965886e6,1.5371949154367466e6
0.0041199997,-1.2214610790261233,0.00019474289785915795,22.938033130688538,0.326375085165197,5072.17887541667,735.5302767546624,3.6532602258675406e6,2.1366971479818104e6
0.00411,-1.2210437579274975,0.00019047152969736835,22.47051657243411,0.3241746900511293,4984.618581477102,691.1094394012256,2.9693486720649535e6,1.7270481683288086e6
0.0041,-1.2210053929628584,0.00019772527350190856,22.43473829501969,0.31696720109875126,4976.813191273965,676.4810315585119,4.419465553577339e6,1.8662216262535688e6
0.00409,-1.2206945124372304,0.00019824021155719822,22.819959863719877,0.3372121209460426,5825.012816102784,694.153756433504,3.793134168583254e6,1.679063260522522e6
0.00408,-1.2203726102288703,0.00019471408619851284,22.367914023640687,0.3135084274712221,5609.949484035135,701.6263377552591,3.162834774529206e6,1.9902936980432074e6
0.00407,-1.220319313237933,0.00019628177519908483,22.810069430514222,0.3331016492224883,4117.977302476217,719.6788657461334,2.823989636952501e6,2.0082438022417007e6
0.0040599997,-1.219890431617323,0.00019600706022956794,23.037751680685837,0.32936688112307944,5239.098215303609,727.0131380318093,912027.1951311247,2.0245329412881455e6
0.00405,-1.2195947605464972,0.00019361026004225388,22.74107698388082,0.3287016779760378,4102.513377405453,697.4833423938361,3.2801689997806023e6,1.7438776878911762e6
0.00404,-1.2195259052034075,0.0001975226480982118,22.8327665906413,0.33832265002533407,5256.436943393635,735.9240046235288,4.499525253990573e6,2.242098226794054e6
0.00403,-1.2191133424054679,0.00019360161607242686,22.79434832992379,0.3399517761155891,4809.560649132014,684.5999318322137,2.217837793160703e6,1.6503967118139516e6
0.00402,-1.218633929465595,0.0002027974172294859,22.859102060318374,0.3171834694361605,3895.581851545183,716.3387859896616,1.0092482985840638e6,2.0017073078998998e6
0.00401,-1.218527170293792,0.00020220846810701493,22.73206717943479,0.3133489740627761,5243.087402073895,673.9146543455839,1.262267032870934e6,1.6048091733375946e6
0.0039999997,-1.2182853030428118,0.00020000127650429767,22.840039622713462,0.3197519111489279,5265.799267404085,722.6627456809387,2.5949007655507084e6,1.864593392935372e6
0.00399,-1.2182644355643377,0.00020456628329640605,23.21008462024486,0.31955682464280116,4229.206650984895,611.7025822630918,-1.1228943329399421e6,1.3890551339086874e6
0.00398,-1.2183051144872166,0.00020061328050913498,22.80292857743931,0.32241805784180355,4827.656023521537,689.1017207086115,1.1777074333207991e6,2.0599485171384378e6
0.00397,-1.2177934807952187,0.00019954264772372566,23.57262933020695,0.32565354423743365,3431.2908527576224,611.7072927483108,-2.934883681608704e6,1.4524702676574707e6
0.00396,-1.2176725261420958,0.00020335441973156143,23.47176829533086,0.34996587851691674,5000.221647531999,758.0595144321601,2.266287075709514e6,2.2881168285498726e6
0.00395,-1.2175780764973525,0.00019934752113027422,23.246165389309315,0.3338307661030085,4880.108810485407,705.0327288827109,2.6584916878599687e6,1.8968766609483112e6
0.0039399997,-1.2171843261669073,0.00019635750738444986,23.636082563697524,0.33180164145218755,5103.368099398213,726.5052155189484,1.4054277655461328e6,1.8911670015093796e6
0.00393,-1.217089986299691,0.00019411773699058973,23.41036456633206,0.332584469982674,5425.855353417829,724.2710327687993,2.6120386110888594e6,1.8107013854040701e6
0.00392,-1.2167593366424045,0.00019586233856989043,23.487922546224198,0.3286148276885136,4542.346541321965,663.0735264059863,957158.9718582062,1.478605321468253e6
0.00391,-1.216502734908746,0.0001930752409900125,23.763624865789854,0.34027135747544396,4449.632670896295,664.7035621748246,307420.8026297975,1.5350937905736899e6
0.0039,-1.2161561600029158,0.00019271117435993204,23.59368922941008,0.33542123253372125,5971.970728702555,714.9620803950718,2.1961178843453475e6,1.7084091901266046e6
0.0038899998,-1.216069435509741,0.00019934374795946958,23.357215398409586,0.3334394105373167,5675.682735333047,686.2921625497106,2.866518595468192e6,1.6568838525470188e6
0.00388,-1.2157577373039772,0.00019608524707075478,23.63369289431575,0.3411662442582857,5806.989110539506,734.1283442637189,2.3660386324199443e6,1.9032286693265676e6
0.00387,-1.2154333187499649,0.00019112416180346037,23.39542024204409,0.34518260075746504,5926.348655317276,750.9277357355346,4.100771752410759e6,1.9000508190739828e6
0.0038599998,-1.2154225874485949,0.00019980156308440058,23.616551317734178,0.3419139292811039,5381.176941527175,769.4167016813863,4.086815990378496e6,1.9200431229189108e6
0.00385,-1.2152587536600181,0.00020165763895349837,23.596153309888003,0.338740976353006,5127.296966329453,779.1759988891164,5.503301456486446e6,2.1954482077891114e6
0.00384,-1.2152626833894278,0.00020056308602963522,23.62660388564492,0.34154577157251165,5633.452794271507,723.9120378020422,3.814569787060883e6,1.7217532156338408e6
0.0038299998,-1.215106137461813,0.00019391144604066277,23.757451470758,0.33019483365354746,5967.689942566146,800.9063184457793,3.9571200670284196e6,2.461606368009617e6
0.00382,-1.2151456402873904,0.0002048953998652087,23.92251316627387,0.3571727650296922,5834.732921935374,825.3499198470593,8.321579119653186e6,2.501515288792049e6
0.00381,-1.2148512058230179,0.00019803537345485149,24.32348045831383,0.3522341935226084,7002.216133054448,848.8116490077565,5.849829135112238e6,2.716343663539696e6
0.0037999998,-1.2143386962643972,0.00019991008682766978,23.671343522827506,0.33566319967602487,7294.234716837303,787.6070229138431,4.623745246956396e6,2.206751272871163e6
0.00379,-1.2140628536204787,0.00020178407394073075,23.908643044444432,0.34620379812080215,7431.419600904313,814.0453732867275,3.482750759678643e6,2.8789708015112444e6
0.00378,-1.21393522668105,0.00020203885724276956,24.354787480963175,0.3637550225291802,5873.329845617133,753.2924919802725,2.662209280534419e6,2.0126771797987155e6
0.0037699998,-1.213240829022575,0.00020800068383351085,24.51662528446379,0.3602842940371344,6404.82879571362,845.4299991268234,6.2570504197046375e6,2.508622852890106e6
0.00376,-1.2131822518026536,0.00020650213590599973,24.034147244961034,0.35317087460341084,5735.118295059367,753.2124531198679,2.2668564883681433e6,1.7676613756940875e6
0.00375,-1.212814124339625,0.00019557456102632566,24.04385743212876,0.34371530679388584,5176.72607989626,684.96771995051,-351236.8879906107,1.667887057443184e6
0.0037399998,-1.2123208950769002,0.00021067744120742703,23.983838315564938,0.3387575346927689,4324.497156587188,666.1304319189645,-535396.2421347767,1.4462721621240727e6
0.00373,-1.2121300424909538,0.0002024255704563066,23.614700539649697,0.3371025731558644,5133.1408267732495,699.7878422998316,262017.35596906338,1.7994542921153693e6
0.00372,-1.211855037105572,0.00020451662149186634,24.186928148265334,0.35037587471683046,5541.322230119507,725.7937342526021,3.0360954493117295e6,1.715247108288174e6
0.0037099998,-1.2114440056728084,0.00020154419387533124,24.283728825300496,0.36135956821570886,4060.5518916241463,774.1468380413654,6.761419673756684e6,1.9621805889106547e6
0.0037,-1.2114361813077785,0.0001965216019926692,24.25679747131934,0.35318875618901063,4749.210262236534,755.7962089719697,3.8848540182080884e6,1.9640771658721755e6
0.00369,-1.2113379986933182,0.00020814831637124736,24.566884902608294,0.34643001444438,4790.851402792413,724.8233348100302,1.1787281936854362e6,1.6559065879004512e6
0.0036799998,-1.2109989251725406,0.00020677277704476556,24.69107511264877,0.35510135278800187,5252.846214820621,788.5862558142665,2.0540260074136346e6,2.159140163821469e6
0.00367,-1.2105728041958246,0.00021387694967628227,24.453642953512002,0.35459444804877344,6028.844308957201,762.9038379160811,2.6041897760846373e6,1.9796658765432793e6
0.00366,-1.2103063437724204,0.00020778002295309108,25.39612325772905,0.3551220205611563,5526.9474539664525,794.7160400011124,2.585325755350978e6,2.0192021654400867e6
0.0036499999,-1.2099666095809654,0.0002044442573353227,24.945931728674843,0.34178690963883185,4858.876478500176,700.6223097501929,127101.29380822655,1.7693347421491167e6
0.0036399998,-1.209418932188792,0.0002069775637167435,25.46045487779515,0.35355419289013545,6139.861928158813,803.941130884901,2.502843806260877e6,2.257553855916329e6
0.00363,-1.2092915982723105,0.000202945971086956,24.87048848888318,0.3714476916916133,6002.6066827092345,859.71926052756,7.999017588013742e6,2.3908907926598424e6
0.0036199999,-1.2091730020307807,0.00020778406054419919,24.85033681250817,0.36432572171701466,5203.43316940972,762.8025942738623,3.5207470749285333e6,1.9181216895589146e6
0.0036099998,-1.209245884012981,0.00020640378213420928,24.907939444030607,0.34952806378028745,5334.876287898443,803.7978219119359,3.783621677382724e6,2.171312433492672e6
0.0036,-1.2092625008415385,0.00020922155415421936,24.66781227943449,0.34727686638444255,5614.8629598936905,812.5304440008804,4.649123014797263e6,2.240181120964487e6
0.0035899999,-1.2089619526334496,0.0001999966736884521,24.603781169596854,0.3491984743653082,5005.073976145229,750.946337649492,2.7782131010468244e6,1.9624143397141148e6
0.0035799998,-1.208632932402211,0.0002009040109305291,24.852991571470838,0.32800181173589443,5609.366053781524,762.4217147049026,1.3793322719146153e6,1.9763637870135994e6
0.00357,-1.208577174247671,0.000200598836639259,24.964283975997976,0.35006992250495456,4668.255406634422,711.5110432685086,-1.6882944474997872e6,1.5876995590232275e6
0.0035599999,-1.2083156858697135,0.00019873795103309995,25.194475420392344,0.3573286924233911,6918.119682822882,800.0131050296986,3.450634547385291e6,2.134026461969086e6
0.0035499998,-1.208023296966706,0.0002036221019637628,24.89539092418676,0.34843430341943055,5322.743049399723,768.7344188750187,2.5602820044903946e6,1.6375721844783537e6
0.00354,-1.2075783503999378,0.00020241220846615925,25.356295697060226,0.35320706395252743,6092.819644978679,786.986798190975,1.087191777361384e6,2.0939154694420728e6
0.0035299999,-1.2072414904911384,0.00020117105050582534,24.787260503705497,0.3561143750307347,4788.631016826294,743.9789580780758,481943.944119837,1.8674795695464986e6
0.0035199998,-1.2071784554654743,0.00020273566006719077,24.606733639221993,0.3368192165060024,5037.433374814252,710.5900026007821,-910114.7576810644,1.6213481274343024e6
0.00351,-1.2068080897803055,0.0002154566735278926,25.223227725089753,0.3741187281467511,7683.938160479712,869.400969134243,4.747494365929835e6,2.494873011188417e6
0.0034999999,-1.2065437002118249,0.00020438737599767488,25.191179261365576,0.38592000067345894,6618.166920120263,863.2559725184201,4.615783523861868e6,2.147299820165317e6
0.0034899998,-1.2062386125406421,0.00021288348518522257,25.443673261529412,0.3676587423287554,6845.417837720948,796.5802315959038,5.155617403887361e6,2.1153348738103174e6
0.00348,-1.2059470845590303,0.0002036680370532066,25.104098199505284,0.36085238430450156,6139.673231121448,713.0669284968097,680954.2988041539,1.6585693222003467e6
0.0034699999,-1.2058586597065546,0.00020386519317854511,25.29884857132797,0.3607016124111417,5485.8419370626925,772.5878187682482,-93354.53585765236,1.861643817465063e6
0.0034599998,-1.2056259279434043,0.00020267548097252744,25.50306701549024,0.3681719718048398,4125.854760135073,746.2633752312494,-186083.90176686272,1.7963894841756704e6
0.00345,-1.2053528341635615,0.00020222760126194076,25.300220507069778,0.35180458289678335,5987.372352538401,771.8365215222735,3.21335556893694e6,1.8137730922362416e6
0.00344,-1.2050072658634359,0.00020651897363144035,25.785737361341727,0.36970094661729325,6736.183059745909,862.4490870370752,4.202590828445482e6,2.4861989553478314e6
0.0034299998,-1.204555181750404,0.0002089877935281757,26.078380211895848,0.36746453063996815,5432.884553416062,808.8140780355161,2.317954109438395e6,1.9944047151816727e6
0.00342,-1.2040223726154524,0.00021550286155105498,26.22083358233008,0.3703872991387832,4992.729970409247,808.2370272003442,1.9521582083204498e6,1.9146393195931711e6
0.00341,-1.203983240085458,0.0002099490540842329,25.7564439409362,0.35959445706953264,5076.123770847524,793.1751866235641,-214304.6830487325,1.9130292982718784e6
0.0033999998,-1.2039206030323806,0.0002094905139358789,26.43510134199106,0.38648487872418763,4560.322076294702,850.2352519301638,4.291543192947794e6,2.2164366865388956e6
0.00339,-1.203529047153598,0.0002110704992209093,25.78269098953819,0.37333207535157426,5642.631482770843,833.5582310308071,2.3481067922161976e6,2.346300153708055e6
0.00338,-1.2034890331212242,0.00020489470091977627,25.60427689507363,0.3729348268473597,6131.71806976957,812.4768473499146,1.9242664401640343e6,1.922043041268079e6
0.0033699998,-1.203070044232795,0.0002045370217392487,26.323232918454444,0.3712988064812675,5608.375620509868,814.4614189169185,1.179436022885055e6,1.8976797353373726e6
0.00336,-1.2026726797968517,0.00020777727370518636,26.44642085986315,0.3862694632437119,4881.684549931212,826.9736899821412,1.6704560341536005e6,2.280645907538554e6
0.00335,-1.2025162952142807,0.00021567077733264145,26.568107878289503,0.38286341376139127,6571.589750582504,854.959518729297,3.06887240815262e6,2.2044004762699553e6
0.0033399998,-1.2021635363997958,0.0002103992515123884,25.971089713950946,0.3802960163336449,6110.96915019745,919.2682950130787,7.619416231098097e6,2.7232961146697747e6
0.00333,-1.2019578383155538,0.00020070506570376526,25.300108114548216,0.35672480285868957,5806.556453994399,821.1337054012633,1.8876093442440827e6,2.4111017236844366e6
0.00332,-1.2013778429571342,0.00021650048213710664,26.49883521021785,0.3627160854065203,6241.691854676607,837.112779765837,3.4789098685749997e6,2.4201424509177012e6
0.0033099998,-1.2013251996235392,0.00020938905995774717,26.27735691264245,0.3720792915416567,6604.221778281424,783.9411174920659,46927.11975433319,1.9093148068413665e6
0.0033,-1.2011777196793139,0.00020993744709043492,26.527102242729907,0.3641534667968218,6761.672285589427,830.4865413691397,1.936828447178208e6,2.0631496971710592e6
0.00329,-1.2007984566277303,0.00020768219201679525,27.00639879865913,0.3805972927921487,6699.350295363674,906.3300873606308,2.1740615849713343e6,2.858496932904898e6
0.0032799998,-1.2007127469815448,0.00021382929343299022,27.481431915762684,0.41954883286751743,7051.731459014928,956.1060252782243,4.724057372899934e6,2.706877314234843e6
0.00327,-1.200280305312146,0.00020990130647863858,26.96292145351426,0.4023320465086057,7088.469316532783,900.0170700916118,3.128865082010884e6,2.3324670396695365e6
0.00326,-1.199986886831827,0.00021001308613401455,27.342800305869083,0.381111863489369,6743.012599663838,893.3663393763253,3.9031983079156047e6,2.4357650739383167e6
0.0032499998,-1.1999027375621159,0.0002135640093748795,26.296102598977722,0.3836820204013826,7145.1975448398,923.3639086017403,6.501831176968137e6,2.4711465791434534e6
0.00324,-1.1998879730154943,0.00021860233593445037,26.980520478504346,0.3909246224342385,7477.863218274192,967.2351855258564,7.084691590324275e6,2.770769321775657e6
0.00323,-1.199847913329196,0.00021199543772443415,26.602660920054902,0.3869839336792997,7092.343391760405,873.2656806170501,5.109387376670683e6,2.338793033182771e6
0.0032199998,-1.199393326960303,0.00020931116525508715,27.30755777742488,0.3762619676795433,7092.540990800201,882.4478150110676,3.2075130915929913e6,2.1858691946125426e6
0.00321,-1.1989333648603682,0.00021422050693578875,27.473908537822346,0.3985491271841519,7840.27719296454,905.4149899978356,5.149321893420952e6,2.4291222905946616e6
0.0032,-1.1985271233875294,0.00021732668869284348,27.629779105961592,0.3970955349502981,8537.4363700261,901.5891519464284,5.708905927993043e6,2.3333743703374094e6
0.0031899998,-1.1984907356833836,0.00022207152124247625,27.274447833080487,0.3826461628134155,5975.2688084700985,883.4343347342667,4.382501857089591e6,2.3879743174389475e6
0.00318,-1.198381809257448,0.00022080597081393502,28.268014748351966,0.40692488936370774,6760.7940237363055,891.1975559460466,-915867.5823328706,2.0562306143377358e6
0.00317,-1.1980943929076522,0.0002203476583090597,28.204905158071572,0.40509755534028496,8709.449000460969,1008.6056336539923,5.562524676369577e6,3.2643581506001833e6
0.0031599998,-1.1977293299492753,0.0002073448466686687,27.79370123513502,0.394696551814395,7656.192923019535,884.6070339104103,-432659.0283630232,2.4908816041692863e6
0.00315,-1.1974667084571728,0.00020866440246558685,27.377044091241007,0.39209141095175304,5722.178221776413,874.9699629693293,3.5831472193889427e6,2.611678346851215e6
0.00314,-1.1972404204325626,0.00020847012665810283,27.606694630315154,0.3801558453901982,6675.883053656225,866.7558165850363,929103.4025313886,2.1121112716123825e6
0.0031299999,-1.1969957898714358,0.00021023492057510546,27.43239014945067,0.39460288513799635,8080.7680681890215,1019.1908186102585,7.585720335239647e6,2.8575604800861427e6
0.00312,-1.1966738981494578,0.00021419538766540412,28.006968123454836,0.39842238684490044,7640.06588440321,952.219662058624,5.954879564161809e6,2.618106004911834e6
0.00311,-1.196351964947866,0.00021254410043922546,27.995111274942378,0.3992171373551134,7813.370025546945,876.0123598465728,1.0760777073023545e6,2.1864991547134067e6
0.0030999999,-1.1958064189031037,0.00021001327918693092,27.978166137903802,0.39975725316983984,8487.618175442241,981.4251992205081,4.8429886869028425e6,2.7822157115032054e6
0.0030899998,-1.19587515718463,0.0002169554007892344,28.36458520706003,0.40193884441561173,7413.853508722279,1000.1689169261906,5.581076352827446e6,3.1493167298391815e6
0.00308,-1.1956235697146056,0.0002157077331419326,29.023662739505653,0.39477571313044824,7635.217139153306,1053.993174174957,6.039614481484568e6,3.5113280546614625e6
0.0030699999,-1.1953808679980382,0.00021185042874688817,28.09452829575519,0.4024889667194592,6561.369826632583,953.8035229957088,2.4085744799391534e6,3.572235300152585e6
0.0030599998,-1.1945598089602683,0.00021253080863150727,28.493563285078174,0.4122497690643658,7561.173944245487,1013.423298954675,1.0004606097783055e7,3.1226969256698694e6
0.00305,-1.1943349283842557,0.0002222720926881032,28.95797217801341,0.4218357676640982,7309.633448778632,924.0532692914065,3.21613685808795e6,2.6036671315555274e6
0.0030399999,-1.1941865598356651,0.00021810831982615903,29.724439653502515,0.4279676012766322,9528.722082460148,998.1208279559287,5.506888290311187e6,2.7903684963121624e6
0.0030299998,-1.1939695581277208,0.000217349272887544,29.017543665256586,0.4201608837803857,9708.904563376265,1118.608536550915,7.213994099565781e6,3.7608609949146826e6
0.00302,-1.1935542236675982,0.00021857889852337856,29.40123352608753,0.4420966600486099,7467.055607603295,1065.409515245452,7.249793749268388e6,3.4135967550741904e6
0.0030099999,-1.1932415600923183,0.00021945602999812498,29.373846451196755,0.40289581199781027,6613.347384233922,1054.6854685095577,4.1833913437278285e6,2.9934310425755475e6
0.0029999998,-1.192968228504055,0.00022386270489575637,29.177818133069977,0.41133193334261964,6411.379503821242,998.4733573809403,3.1631641614492945e6,2.7064518627666803e6
0.00299,-1.1924091719299064,0.00022405847005651743,28.75805159995331,0.41885320795841235,8440.874525190315,976.936596166957,5.308667582951832e6,2.4617130813911287e6
0.0029799999,-1.192187666321178,0.00021484283812446287,28.87954884747768,0.4309489373160851,8819.943248198657,1115.012606414631,7.141240042330425e6,3.8414181008812403e6
0.0029699998,-1.191913904656309,0.00022400043953806664,28.895563610200103,0.4318097435165103,9019.885931149702,1060.6869998664652,1.1937050835825926e7,3.279691453386875e6
0.00296,-1.1916344841177304,0.00022349917117424258,29.289260514184825,0.41830285697906733,8194.003839323883,1084.5982647048093,6.019747176604216e6,3.4678847119526328e6
0.0029499999,-1.191420201154607,0.00022686137182750677,29.380688158425016,0.4283148370838546,8990.04577822333,1062.7594861394928,6.154032167221702e6,3.1175398651696346e6
0.0029399998,-1.1908698936957482,0.00022415285257754657,29.18331857841787,0.41774028107870903,8061.495486854739,1041.2321843854677,5.869320592473772e6,3.197689116190865e6
0.00293,-1.1908303443427544,0.00023271439187865178,29.571672214620925,0.42984001103391617,9236.787280565935,1086.387660798437,5.078853252816876e6,3.2414241178555316e6
0.0029199999,-1.190428353790191,0.00022413072897068117,29.19966101867246,0.42525841711633827,8068.125081604757,1044.9687204308782,5.472233355916602e6,2.6708826809693337e6
0.0029099998,-1.1904851141485016,0.00021953046965134002,29.953632806885643,0.4379950136875833,8680.809616681736,1074.1186004992521,8.251727230354644e6,3.1077777969316146e6
0.0029,-1.1902399559057868,0.00022905496781620776,30.481355370145117,0.43276510435495447,8893.617931685956,1133.4863450703085,8.399119756117033e6,3.222157580565579e6
0.00289,-1.1897329191601698,0.00022307134160550496,30.674389321365496,0.4679152346037796,11183.968627943605,1091.557664230392,1.0101521126020225e7,3.2058648375682062e6
0.0028799998,-1.189656752350797,0.00022203882930377526,30.017586939369593,0.44316468254805463,11546.197889664962,1027.7831645820593,3.13522187440261e6,3.0504614268071908e6
0.00287,-1.1892530239709518,0.00023056252325789924,29.878944701324357,0.4344102185699385,7470.398944326294,1028.2943733346244,2.4191991065352457e6,2.664001570460622e6
0.00286,-1.188814233069936,0.00022730038345166703,29.86489685967195,0.41927286175537304,8114.510975642659,994.3710934278085,3.428877221832237e6,2.698267918983808e6
0.0028499998,-1.1885831719952382,0.00021778895728297152,29.560702242554378,0.41345685230486073,7259.915073873718,963.7579727575888,1.350893687917241e6,2.959588702804805e6
0.00284,-1.1881237468629409,0.00022667530781308076,30.28611886418818,0.4263619639264869,7371.813176723674,970.9230010960711,-717635.3049218073,2.7282664196952605e6
0.00283,-1.1878026594585847,0.00021774873321705188,29.704219734536057,0.4341471005765311,9069.104352218963,1013.7372954690121,3.3740173974733627e6,2.723816033464542e6
0.0028199998,-1.187637872449692,0.00021879475226975508,30.290011676355167,0.4636992873733924,9931.478248253487,1144.8320142077412,8.71949029207253e6,3.314290596651051e6
0.00281,-1.1871771055396205,0.0002270822493139008,30.462822385452043,0.43447131265882594,8277.966572860301,1064.4493633958682,1.2819509691524901e6,2.937361424309259e6
0.0028,-1.187040604177358,0.0002247620403237077,31.20399989634533,0.4215478460248846,8953.52133352001,1108.5186246432386,-357389.2217485803,2.8376700768316207e6
0.0027899998,-1.1867126357990552,0.00022493153543657102,30.9788037068334,0.4392862490417291,9567.149272413117,1052.0006638190346,677349.2615673896,2.9438094959476776e6
0.00278,-1.1863647922123992,0.00023249018456041488,31.41701186614125,0.45618307322103496,9317.436137778459,1165.7387734266765,7.119691137704611e6,3.5239144496652144e6
0.00277,-1.1862487185906498,0.00023229459556526043,31.113720162149182,0.44382616846449674,9873.901742610271,1089.9937859109275,6.269566218246851e6,2.860910723640951e6
0.0027599998,-1.1858412617433842,0.00023548634167665973,31.61668607628607,0.4530799194361782,9271.270370589711,1070.5622205963307,2.656301257263492e6,3.0887842197825904e6
0.00275,-1.1854458762104154,0.00023433902974864506,32.17691629339603,0.45810458919237335,8925.147948312073,1095.7715820655017,3.4652633370353593e6,2.966709668059564e6
0.00274,-1.185137658658441,0.0002284180035369498,31.597013495678866,0.4508468730889242,10461.132379084378,1121.4304933043359,7.198903531827269e6,3.3800440823347354e6
0.0027299998,-1.184716037321665,0.00022917899005793176,31.028185583181713,0.4451968100547828,11424.752938679734,1158.6596763095142,8.937658764047485e6,3.8462368052166924e6
0.00272,-1.184536814232236,0.00023419897507585927,31.798348204420105,0.4605514474052204,12993.254187307402,1088.8592690327973,3.3379511077133957e6,3.0742645233667972e6
0.00271,-1.1839082386662743,0.00023342346432231824,31.766896074273486,0.46311785885549,11775.646833571329,1172.2010268834579,9.39154100867877e6,3.2061877415476553e6
0.0026999998,-1.1839817113294373,0.0002228285079592161,31.243573942229013,0.44718672670372944,8417.961432239676,1158.944655816507,9.379545842419194e6,3.32773386975511e6
0.00269,-1.1837845603816537,0.000228138159846781,31.987849196986307,0.46289050071049076,10573.687726433065,1249.3289665100638,8.440069417521339e6,4.0059661654489306e6
0.00268,-1.1833904102549544,0.00023565493638091808,31.966994930740672,0.4559932380069083,11492.856665705876,1273.4911554621367,1.2016636165877936e7,3.9749438909312002e6
0.0026699998,-1.1829545264814425,0.00023532014337194544,32.09993569218678,0.4617285434119578,9676.321751791416,1346.2068278379247,7.519213508480181e6,6.91645888907955e6
0.00266,-1.1826223521876862,0.00023541229372807295,31.70371835816937,0.4431793024950716,10240.75171692729,1097.064548792357,2.643300372444935e6,3.034586304716494e6
0.00265,-1.1823061288872359,0.0002334059262333265,31.871659435097072,0.451823674034158,8681.915334179237,1022.8163471276282,748429.4614941046,2.7862024425461707e6
0.0026399998,-1.1819493977787305,0.0002289705407969447,32.080820511585685,0.45838229768137806,7686.532571624582,1062.6350710458676,-855704.7074336507,2.8084945741362018e6
0.00263,-1.1817699482403734,0.00023713490124203958,31.851525969935476,0.43909584984597105,8378.378008405396,1032.800008500849,-579173.8737678779,2.6991544336113534e6
0.00262,-1.1815395504342712,0.00022914944328770098,30.947398641539966,0.44279261303155865,8176.3394918776585,1070.810354204986,6.219639247080936e6,3.442971982263898e6
0.0026099999,-1.1811950587224613,0.00022397442219895282,31.484062952136682,0.4588609756298162,7649.704486390639,974.3008896586806,3.134850548638486e6,2.472234483593777e6
0.0026,-1.1808791028279302,0.00022433994271033714,32.555412919402556,0.4677443352607646,8829.547401445327,1445.4559512066257,1.0546480902154285e7,7.557589775767782e6
0.00259,-1.1802070427815283,0.0002366034355242408,32.787822409332016,0.4729971294410386,10573.256258270594,1375.1558510657626,1.2189216252866857e7,5.174475263326704e6
0.0025799999,-1.1799514140149452,0.00023128727589151495,32.490479650548444,0.4736733879306369,8997.316408107272,1214.1317761735047,5.901598537583752e6,4.160606325500067e6
0.0025699998,-1.1797822595521896,0.00024023599606891547,32.93934651000272,0.48386416803839394,10857.78770943464,1280.0959601702432,8.20847477174751e6,4.3615782434466295e6
0.00256,-1.1793694301893927,0.000242128119861974,33.22005160924308,0.47415463771882244,9159.580323191518,1209.8045290473112,3.321919527975235e6,4.106703974692687e6
0.0025499999,-1.179304315814195,0.00023849101537043603,32.23641124876043,0.44885241989023095,9019.632896650151,1130.2383076718402,1.5222892647107462e6,3.1502092774177245e6
0.0025399998,-1.1789229309216747,0.00023686792101041334,32.56022285837739,0.4512104288571068,10300.982198780011,1177.5729077152903,8.866406858055307e6,3.7100983494734447e6
0.00253,-1.1784317116465093,0.00022769679626507986,32.927121697532336,0.4716114082323194,11361.727632279626,1172.2459185290613,4.152904808889479e6,3.821583180267224e6
0.0025199999,-1.1781030376681079,0.0002271979767631122,32.74400636289917,0.4609177211704293,10366.991419834409,1218.7271956353327,5.1902369656347735e6,3.9578576960006324e6
0.0025099998,-1.1780426938656114,0.0002311278405656338,33.6594786952682,0.4860753177878771,11516.070807750908,1238.8407210955966,5.645820488558555e6,3.788988605195766e6
0.0025,-1.1776683930927887,0.0002412638518526512,34.206452217752094,0.48800279337846564,11682.009280947166,1324.9188125716578,5.760842632575136e6,5.163201898010141e6
0.0024899999,-1.17715742839287,0.0002437735256633032,34.85220598287596,0.5193304239877513,12720.961530998231,1785.7248295511738,1.4818637871656012e7,9.57542519836013e6
0.0024799998,-1.177115050330331,0.00024009331311009867,33.75339930616057,0.4930337746378115,11201.09862630279,1409.7337232443665,8.800740332892925e6,5.251693746611831e6
0.00247,-1.177071456115553,0.00024752021567650236,34.42825120667134,0.49366555493140246,10537.49134622096,1360.1013860938472,7.819677487602001e6,4.757101784579262e6
0.0024599999,-1.1766730826546299,0.0002443431510564182,34.39768367845788,0.49264372283290336,12062.186846381808,1409.2708565573348,1.1719565893937666e7,5.301569880644776e6
0.0024499998,-1.1762859534412875,0.0002419161790462536,34.724290322669574,0.5017527983334658,12649.226601487473,1436.4764388607264,1.0072279573824462e7,5.1247066736616315e6
0.00244,-1.1761249577108217,0.00024192027666264062,34.47195879009766,0.4847689721186698,12111.836511570817,1384.0687530249381,7.813761386428527e6,4.886444668896234e6
0.0024299999,-1.1758568902037099,0.0002472526216301065,35.20849644472443,0.5040078962107059,14607.08821496638,1446.3779872103646,9.236048940016063e6,5.551418475226152e6
0.0024199998,-1.1753863940563773,0.00024453699327634144,34.87668733383171,0.5167762062543615,13716.377996908563,1410.2513283539583,1.686509721892946e7,4.534646179244162e6
0.00241,-1.17515833839141,0.0002441494129593074,34.95477819921107,0.5022321453017138,13551.376499522708,1288.4019944988704,4.55065746495461e6,3.5621485898375055e6
0.0023999999,-1.174865862347381,0.0002482967757323269,35.2385134792133,0.4976265308846805,12260.101489052502,1249.799565082592,3.7582098513296386e6,3.881885002603545e6
0.0023899998,-1.1742569604683355,0.00024398448244981273,35.452569580944875,0.5079382301136436,12801.582900112933,1356.3605088506513,9.125554206140375e6,4.889337636207387e6
0.00238,-1.1737370077923044,0.00024114489513238707,34.76239372159715,0.5065833884230487,12066.07415072667,1337.3212654998017,9.612162538377747e6,4.235498810976367e6
0.00237,-1.1731433742666146,0.00023213293260499726,35.23793740535039,0.5162859280790675,12143.410407221172,1475.0208906636494,1.2989601362911548e7,5.355284404341194e6
0.0023599998,-1.1730451542631375,0.00023778940178740806,35.0009490116511,0.49729069132593695,11992.403709566986,1445.062762386121,1.1185887340840377e7,5.352855083715158e6
0.00235,-1.172589701111299,0.0002404558308620125,35.30327483240445,0.5024047222244609,12448.376224378164,1300.6968092007878,5.478705585094343e6,3.67406257767515e6
0.00234,-1.1721534406301568,0.00024230697029990116,36.35392835605886,0.5116230604538046,12170.01505755865,1429.735043401311,6.96847647456913e6,4.1368567681574263e6
0.0023299998,-1.1717845123108002,0.00024050997194052865,35.855657461767514,0.5040600736823653,12699.875863851126,1504.9076823357218,1.3211899542653888e7,4.9635699706981955e6
0.00232,-1.1713510381074204,0.00023842531097280229,36.00870820571654,0.49966401214132455,12075.971910020196,1318.0904169003131,908667.82747479,3.9904693815205274e6
0.00231,-1.1714178261268957,0.00023897485759545573,36.175100714865586,0.5234920348919555,12091.058895277063,1358.7519242067917,956162.1389216884,4.196044872659433e6
0.0022999998,-1.1707911333240157,0.00023946449435913517,36.27002232842788,0.5208685005158358,14184.613714518986,1488.1000792984353,1.1893631750611024e7,5.72330521639658e6
0.00229,-1.170395200599354,0.00024455326417135444,36.07768604288909,0.5069317570310132,12556.999125191654,1393.362254305934,6.868734757132219e6,4.49173190544309e6
0.00228,-1.1700723418144923,0.0002484565588369036,36.27888397996675,0.5278864922745289,11973.483400898755,1581.9295556241682,1.5286344209773958e7,5.7631379620706085e6
0.0022699998,-1.1698576135932484,0.00024894903156944963,36.51111641404507,0.5379085683339325,14378.2005256705,1495.0978532803424,1.3220128678361597e7,5.272165455735012e6
0.00226,-1.1697367803750356,0.00024714673225179523,36.177093999537085,0.5046627949723604,14616.962689892782,1390.138192770082,1.0358527624923531e7,4.933948457050327e6
0.00225,-1.1692532235332238,0.00025823543637206104,36.726092443635274,0.5260638883964731,14117.204402532097,1422.9863364998205,9.118973163339356e6,4.574476228690408e6
0.0022399998,-1.1686850838603993,0.0002570188233737066,36.8065950016639,0.49670980009925336,14731.57889573619,1461.2858498527467,8.12141807879262e6,4.750401038171329e6
0.00223,-1.1681664684191833,0.0002531909742772589,37.09193118819427,0.5216402882989114,14595.776509154337,1366.2786049088268,6.501725334713346e6,4.238009233589785e6
0.00222,-1.1677585024883879,0.0002577192941433574,36.342279793242355,0.5089393625848173,13845.055584213278,1360.1851414842515,5.851024983979414e6,4.035754676107459e6
0.0022099998,-1.1672555298035632,0.00024941939756762316,37.22813225923469,0.5493430141701067,12938.040622245055,1435.8548451732606,5.120251347876252e6,4.501979481664132e6
0.0022,-1.166645643110708,0.00024209951010144336,37.194394999586734,0.5502285403632857,13180.727003944217,1586.5962936991887,1.3228359908796135e7,5.140491160000987e6
0.00219,-1.166362375776238,0.0002476560681490788,37.1395637771066,0.5615291160430946,12539.259413068457,1603.3688591011498,1.4256761152028233e7,6.489641190273276e6
0.0021799998,-1.1661074470727573,0.0002505025362888063,37.334118070182946,0.5288074365325637,14559.617343242973,1654.3845896217813,1.3824576608661443e7,7.418311708138864e6
0.00217,-1.1656347394973101,0.00024660923483044254,37.4242274699083,0.531737690405447,11297.155732032637,1627.013801320143,1.0519686393914096e7,7.162545910803681e6
0.00216,-1.1653994782457389,0.0002609442950755968,37.533506038234,0.5543601927075276,13963.861002359426,1687.7024392486808,1.659088779378237e7,6.622552726594961e6
0.0021499998,-1.1651557530254555,0.000254358151235037,36.79826063248856,0.5296002539616466,12211.073518020074,1442.73087228321,8.463027439667698e6,4.578596449892386e6
0.00214,-1.1645804091521792,0.0002550693315197757,36.918235458383,0.536108478943357,12686.756685309638,1384.0029032429115,7.374367977179184e6,4.442079698343002e6
0.00213,-1.1642180988753845,0.00026081873011407413,38.13956296708217,0.5350657213335506,13150.257584664492,1458.082137652748,6.945737113142928e6,4.4498777215252165e6
0.0021199998,-1.1638887144306522,0.0002534046659308487,38.263714588232034,0.5524766223585258,14517.695717858565,1639.6721833041506,1.3227145066379072e7,5.728330723882094e6
0.00211,-1.1636671455078904,0.00025325642725723305,38.68027120480232,0.5693012850565511,14325.888400951684,1539.5394184191816,1.109027285385833e7,4.92848094702864e6
0.0021,-1.1631830898921554,0.00024852675243065717,38.884468411550564,0.5547318015026571,15126.926615067096,1637.0355015600423,9.008610237610847e6,5.433808046165043e6
0.0020899998,-1.1627503485971504,0.0002431983721325106,38.15491276384161,0.5586825981466439,14261.15528946787,1624.894338276871,1.3630225210995741e7,5.072312227455227e6
0.00208,-1.162184531337624,0.00024900693389971225,39.17472571432852,0.5923692632845164,14491.908129334855,1833.0713392580572,1.7491570188048806e7,7.672433842351777e6
0.00207,-1.1618529865017926,0.0002561844822201183,39.66017549985983,0.5680910802235593,12931.804396958993,1630.680073439536,9.261211899366567e6,6.280293916788597e6
0.0020599999,-1.1613783355716991,0.0002503793005099664,39.032979939672295,0.5521141782271827,13545.484961664357,1646.9857092431362,9.158200846386345e6,5.768079539548196e6
0.00205,-1.1606616712832272,0.00025195584181792694,40.676487056241214,0.5821574216668258,17131.367534855002,1791.235812953663,1.2808498755731467e7,7.367433631313226e6
0.00204,-1.1606414285529376,0.0002601611929756499,41.01627898600862,0.5940141846069343,18638.111013946578,1767.6656799759514,1.8316762216821235e7,6.359648506876873e6
0.0020299999,-1.1602378873107746,0.0002608349107132179,40.67006049213062,0.5773937537222213,19518.013527602972,1633.1803164638895,1.0413182205082104e7,5.133683024658898e6
0.0020199998,-1.159482342996043,0.00025728208574947914,40.82379529370526,0.5875409576305015,16915.825299832006,1763.6746885413463,1.7147749934221882e7,5.709818700744757e6
0.00201,-1.1591694876416898,0.0002565185997711907,40.1861212843254,0.601714445553906,18373.19055709544,1926.219795376876,2.5300642796523392e7,8.322003838810911e6
0.0019999999,-1.1591021221346132,0.00025333339453121733,39.98379902582378,0.573178334358232,16005.528103339193,1654.1263257378137,1.3528181862398367e7,5.835923705313691e6
0.0019899998,-1.1589307789918124,0.00024908532724281544,40.53975043627821,0.5815808451846057,18810.79829168825,1767.5123259468378,1.6736376132301437e7,6.9886033462527525e6
0.00198,-1.1585582897933482,0.0002575365365889575,40.74401254424074,0.5930228354092548,17604.1035656974,1794.0819251679466,2.481936718631411e7,6.624667033596959e6
0.0019699999,-1.1583689580923124,0.000267730563667362,40.89759265891281,0.5945556508194716,17671.897812345673,1872.6286646540068,2.1660630542872317e7,6.993365800254741e6
0.0019599998,-1.1578046597812524,0.0002581989414636333,40.58944244106897,0.5901790502617937,14131.950838250223,1767.4251893161593,1.07926843720919e7,7.702558529197736e6
0.00195,-1.1575244107085112,0.000268985610643824,41.35960724963144,0.5903219162430433,15604.473262315547,1550.1487114488618,7.849538031057981e6,5.285490107337034e6
0.0019399999,-1.156979386007712,0.00026693560638160464,41.01351637096607,0.5969813237943967,17360.513550139847,1786.525743601543,1.7594674011724025e7,7.397126597868051e6
0.0019299999,-1.1567433574553847,0.00026813856782850287,41.10438483978288,0.6116888405046594,19926.937219768108,1803.6615726518273,2.2147211041650742e7,6.933193161243223e6
0.00192,-1.156622794435696,0.00027001367453722056,41.50465991009011,0.5842658625632405,17320.55491059022,1948.5029516017053,1.6602112230312377e7,9.079829258141132e6
0.0019099999,-1.1560797928682218,0.0002670868709805505,42.13891585794484,0.5982466550449004,20817.732760904488,1790.0182566311066,1.6168183452159347e7,5.8083579030321315e6
0.0018999999,-1.1551916130202504,0.00026562555913582685,42.87716376365206,0.592822248768421,20616.330378626015,1920.196841487,1.5235606807175983e7,7.080811047924968e6
0.0018899998,-1.1549265462328462,0.00026554273958159905,42.192950572838875,0.5660158248668098,17383.580509963933,1748.070101229925,5.774598683482009e6,5.877784323915289e6
0.0018799999,-1.1545704556907352,0.00026700535692564617,42.46297092919201,0.6108663003127717,19675.55006894232,1811.0786729114811,1.2398329873615643e7,6.547476435290393e6
0.0018699999,-1.1545177446331587,0.00027389572525044,43.64745950901488,0.6480530079029444,21167.085622277824,2086.8115282711497,2.27037509078175e7,8.278052875791937e6
0.0018599998,-1.1542520017580693,0.00026735706881025293,43.487936221112996,0.6235399402709064,20386.772421128117,2155.467499888972,1.4478974445575418e7,1.2435796105496395e7
0.0018499999,-1.1536727646164726,0.0002706703871774506,43.3606706123366,0.6126630690802507,17892.209735229797,1907.2759167048282,8.729075455913033e6,8.097228103275889e6
0.0018399999,-1.1529639584807487,0.0002718655261685297,42.82648163983121,0.6225847115993828,17270.46086745435,1747.414903026513,1.1077229395131664e7,6.205739170919896e6
0.0018299998,-1.1524325178157362,0.0002663450631312529,43.00133886466592,0.6195226352902061,16762.513990968033,1749.1473041653858,9.878603381490786e6,5.75761555822008e6
0.0018199999,-1.1519349737144724,0.0002673934679316939,43.056649441658195,0.6228100468630251,17242.98923725643,1753.9475175665712,7.554703726903025e6,5.441917897296653e6
0.0018099999,-1.1513405357575808,0.00026691800378794,43.97147380562611,0.6269563480392124,19453.880349049054,1852.3478853365548,9.742879044513643e6,6.8882567809288055e6
0.0017999999,-1.1508679118582106,0.000264102853330776,43.91208947980647,0.6438322880981985,19109.06932465688,1948.5533037442717,1.316574756221027e7,6.647704846618914e6
0.0017899999,-1.1504618243984255,0.00026479969518105283,44.451051646071534,0.6494661268735162,18471.34891919767,2038.7990331237336,1.308536696701285e7,7.696585069164371e6
0.0017799999,-1.1497908698873298,0.00027031628905977535,45.074417832072555,0.637620604456999,20846.351576874622,2236.462724397089,2.2633737757956482e7,9.703508333390646e6
0.0017699999,-1.149503562246525,0.00026329797735310146,45.099092335646176,0.6430623968771025,19323.755889316246,2055.700414084547,2.2067166477986224e7,7.637627208024541e6
0.0017599999,-1.149006583787483,0.00026304097396126833,45.534210986317596,0.6666961542532566,22722.505903221067,2155.7764013790156,2.7054135349297382e7,8.036466512382449e6
0.0017499999,-1.1486285358363348,0.00026904520978194386,44.82781218594953,0.6438445842414635,21435.491701408715,2045.0894284099784,2.1863411918952644e7,7.72868048259364e6
0.0017399999,-1.148087347438397,0.0002753709183196936,45.59573921488077,0.6477367953145505,20836.422751345,2099.983388241511,1.6061869135882491e7,8.708772203831391e6
0.0017299999,-1.1479016574960819,0.0002624189453323707,45.35478355660794,0.6679567704823944,18369.811168374075,2165.581638692509,1.6303859364973104e7,8.347235972213814e6
0.00172,-1.147299051125881,0.00025917718002370485,45.430452943438276,0.6426633977310761,21432.96837081094,2197.0594707303353,2.289740648272204e7,9.301013944979249e6
0.0017099999,-1.147038771097478,0.00027534942272644324,46.33157826461823,0.7003184880541182,19894.38281992285,2172.3013162090415,2.362203440893327e7,9.634278312893525e6
0.0016999999,-1.1464082485186173,0.00027555568421575895,45.83933563292775,0.6944587641091444,22638.936415005734,2469.9090664060877,3.261111500973505e7,1.2026159962761037e7
0.00169,-1.1459681277177214,0.0002773071664477852,46.72123742691569,0.6828269941653469,26317.188165996417,2428.484277554191,3.2349076263077762e7,1.1240951334248208e7
0.0016799999,-1.1457052108759678,0.0002824417311765454,46.498557554669766,0.6593601581051108,24669.52003912342,2567.848053634601,3.17407272164308e7,1.3400953760286229e7
0.0016699999,-1.1450522973749135,0.00028424071462333187,46.9972381136509,0.6934758739437888,23222.269388800745,2696.532193910572,3.335663640908188e7,1.694237585439199e7
0.00166,-1.1446886081029783,0.00028530846965089425,47.43931672323856,0.7321778567643916,25714.80976533232,2565.9978708884105,3.588256788726233e7,1.457644036388844e7
0.0016499999,-1.1441435392232042,0.00029400794951850445,48.30923277626979,0.7146795461029447,23535.455045807365,2517.251172631444,3.1541056123638347e7,1.303134179425435e7
0.0016399999,-1.1439174784467283,0.0002952538207413166,48.47278335218777,0.7262233876333304,25211.146028199997,2363.351322606057,2.8959610337633587e7,9.181738372117404e6
0.0016299998,-1.143631260749783,0.0002991766787810457,49.15583743003603,0.7214259467486616,28311.98959911409,2619.0289719171647,3.9621989927305855e7,1.1749815269756999e7
0.0016199999,-1.1429673491587082,0.0002911120822159882,49.323391673316536,0.7349845139391054,26505.44581962674,2504.910693682211,3.2349223099668216e7,1.0399613231611451e7
0.0016099999,-1.1424128360120134,0.0002913481467025189,48.859518063919836,0.701434961283419,25736.161119149616,2341.774838857537,2.318706577805455e7,9.2373316432104e6
0.0015999998,-1.1418096759904262,0.0002886700303673744,48.30592991660945,0.6892978730651149,24463.60991814287,2184.927268014146,2.0584605926012613e7,8.13978486572195e6
0.0015899999,-1.1414404329623,0.0002941748226452975,48.83182320209192,0.6836212088652865,22175.308460203898,2317.8270491963467,1.6573165731841037e7,9.928975172886427e6
0.0015799999,-1.1410267484465177,0.0002919797908516261,48.552733635157935,0.7292496073434936,24466.696385674826,2497.8370947938597,3.129650971029427e7,1.032087344123281e7
0.0015699998,-1.1405274456572145,0.0002920961773962552,49.3404167501201,0.7379187258117298,24779.026229466283,2457.625995497605,2.853954937322578e7,9.279341384221101e6
0.0015599999,-1.139946666201488,0.00028451121027101066,49.25456436441106,0.7321720161076893,24107.463961575522,2446.2555175231246,2.601407829294188e7,1.033966377002358e7
0.0015499999,-1.1394076120615388,0.0002863377399506381,48.82077470471213,0.7009706844669352,25232.648788198112,2374.881248548029,2.5042526002011493e7,1.0150402162679404e7
0.0015399999,-1.1390707242889948,0.00028986888014327584,50.49104675799071,0.7466446770842441,27535.149295192172,2491.570078474901,3.2710395223715294e7,1.1139730995432587e7
0.0015299999,-1.138480034341888,0.0002954086968260031,49.98549087455924,0.7370264987709646,28191.035974987204,2341.006693917603,1.6496273166312978e7,8.417033093811968e6
0.0015199999,-1.1380755907212734,0.0003041905845039647,51.80427057129209,0.7637359523626803,28626.503652712345,2750.3362178841685,3.613869626449836e7,1.1662406891596539e7
0.0015099999,-1.137402565621095,0.00029589623281314515,52.27987977669794,0.7665910874109788,28888.185249946695,2414.7052235577576,2.1330034625344332e7,9.80344617174013e6
0.0014999999,-1.1368889695207016,0.00030509209763786245,52.162290818943056,0.768304112345416,29228.80902525985,2513.9133261331745,2.4657884850769233e7,1.0103122833892303e7
0.0014899999,-1.1365535087616097,0.0002924254607326241,52.365306794009086,0.7844147050462059,29802.92245121597,2507.5385049125707,2.846463475942708e7,9.796538279416112e6
0.0014799999,-1.1361737765056896,0.00030061577734831745,52.28058441475873,0.8119821426407127,28691.81377708432,2545.043250856603,3.3506725264307138e7,9.995853098320108e6
0.0014699999,-1.1355251331623029,0.00030293527942292,52.50175579046077,0.8298496454971851,32652.028871879007,2987.829037352837,5.542028183758316e7,1.5218122068592317e7
0.0014599999,-1.1350871299617526,0.00029222026440690316,52.511665510408655,0.7725263836400338,27719.63601145734,2700.938174500953,3.0380838962309785e7,1.2223905122334305e7
0.0014499999,-1.134486423212794,0.0002921829604717109,52.16901104169242,0.7970095534295897,32119.945424519683,3152.194541334438,5.5541435403253265e7,1.737949375304799e7
0.0014399999,-1.1338059771406463,0.00030360483268279583,53.13995162586828,0.780960622871256,30626.010161843387,2805.238280200109,3.422273359730156e7,1.3259528083374826e7
0.00143,-1.1334914391820987,0.0002907322714104453,52.59240633458484,0.773306381506517,29502.05132447422,2850.093194263825,4.769646951391481e7,1.3488622946779212e7
0.0014199999,-1.1328518348834147,0.00029735848969785205,52.895611300294576,0.7828533010525032,31917.737989453977,3083.204296040644,5.6363164190602124e7,1.659513317490025e7
0.0014099999,-1.1325448873306458,0.0002892723035220434,53.79452517983459,0.8157309985198985,34059.27721984041,3435.484169318808,5.9902830761889584e7,1.9859475850913044e7
0.0014,-1.1317901869725024,0.0003008311791527226,54.05283917191733,0.8045645427421856,34304.8549719384,3534.227994947214,6.0614946792776294e7,2.358229491489798e7
0.0013899999,-1.131301194800857,0.0002943833618260538,54.542639339552196,0.793842909759157,34986.33661955837,2982.8370801099973,4.47194206494655e7,1.4866474324643703e7
0.0013799999,-1.130754669641908,0.0003020259989653624,55.26267582161073,0.8091957999915891,31122.77044536832,3053.682778463734,4.678297816518947e7,1.5227941536111476e7
0.00137,-1.1302200331776175,0.000299759071188591,55.12292302035192,0.823067598404833,30749.48045951323,3284.6267660728995,5.629531776157555e7,1.7704182419529203e7
0.0013599999,-1.129519526227685,0.00030605174951661577,55.290998024891586,0.7822922638235623,30610.640695216687,2882.024286495967,4.289879808359184e7,1.280529399140448e7
0.0013499999,-1.129118783773118,0.0002961949124732849,54.620132309204784,0.7752626768635408,32876.315605660835,2751.7425395190426,3.621710227633783e7,1.2314694193950105e7
0.0013399998,-1.1284967136326456,0.0002977961150551187,54.52114046276708,0.7862367504988251,32215.716606919876,2881.7305079947914,3.744366120578638e7,1.24889263315944e7
0.0013299999,-1.1283689283922629,0.0003001824767127803,55.55852111205064,0.8261731483918295,30300.620532445435,2775.471842383386,4.04038688615108e7,1.1917887450413095e7
0.0013199999,-1.127846390957134,0.0003067493458614586,55.52736702681855,0.8088167961165057,30511.310665255533,2791.575556675807,2.9792974363225494e7,1.1001257573029337e7
0.0013099998,-1.1271563614303024,0.0003044199609040471,56.81782579056836,0.8565180738484525,35019.36177995974,3129.0128293018843,4.990227267858118e7,1.4201057989448352e7
0.0012999999,-1.126706987897178,0.000308857014323889,56.59295079217906,0.8170558135453296,32268.282838027153,2754.7623352002183,3.0407058556464195e7,1.0844866907973014e7
0.0012899999,-1.1259744297252587,0.000305595312343388,56.38897074805098,0.8291739137790902,37075.15335002217,3081.6747057743705,4.494056062705175e7,1.3476074871529639e7
0.0012799999,-1.1255227160769563,0.00030432062676603156,56.47214998336303,0.8364892327854728,37385.69531527821,3227.246671142044,5.704642206549448e7,1.4844029721625954e7
0.0012699999,-1.125208833842768,0.00029892068746363283,56.67943997635958,0.8762903304524107,42565.86376864722,3580.1998778617103,8.0356680707224e7,1.75843421462668e7
0.0012599999,-1.1244014130178728,0.0003019663762683259,56.92886837743401,0.8957386644514593,37827.34410188793,3478.5646891371443,6.273316292550037e7,1.670715728808775e7
0.0012499999,-1.1240852116061233,0.00031167452395833414,57.483210022191805,0.8835177869153998,37511.97794532897,3382.219160875587,6.549818428141323e7,1.6117268181766981e7
0.0012399999,-1.1234842027735028,0.00030996303947895457,58.45725080145563,0.8850185074129778,36163.50694682076,3071.454980889788,4.84545646749392e7,1.2603662983889528e7
0.0012299999,-1.1224924375710614,0.0003056250979916023,59.147321556212866,0.8608541386369308,37250.11203142012,3471.0829971510616,5.740615443281661e7,1.8245421127041135e7
0.0012199999,-1.1220386659542574,0.0003127662971760033,59.313663736150126,0.8715180170315321,36563.56545031983,3245.174776298849,4.013403401724419e7,1.4638845394483222e7
0.0012099999,-1.1214330860937165,0.00031092042973621017,60.63005148426003,0.8585857601904864,37960.99763838399,3186.441620408514,3.0154089149707045e7,1.4595246196912427e7
0.0011999999,-1.1211043694083933,0.0003021557114052253,59.07712952908672,0.8200252598266026,33863.574724739,3102.4803304372113,3.1476151532251634e7,1.4685826499137104e7
0.0011899999,-1.1203182611936577,0.00030908997983460383,59.86800292108071,0.8707647481954041,34316.203293261504,3377.0840802655857,4.060991136582791e7,1.614162641199028e7
0.0011799999,-1.1196554314576903,0.00032233477693897374,60.42365075720639,0.8968616931462996,36586.61756763558,3456.524581490053,4.098304986902459e7,1.738721312611646e7
0.00117,-1.1189792977192217,0.0003204306222504117,60.92239723963112,0.9442698682279188,35016.21967881555,3510.893860245577,4.904843533803677e7,1.746628963791858e7
0.0011599999,-1.1184984449527033,0.00033485075307960647,62.08414853358854,0.8958731829661407,38735.13851993479,3158.867997276304,4.029226155831431e7,1.4200214333944747e7
0.0011499999,-1.117709274849504,0.00032719530704462916,61.85230336970731,0.8985037674092162,41901.15709819782,3292.673725720684,5.033192884337382e7,1.4989427396028545e7
0.00114,-1.1169601801664826,0.0003297123182597964,60.87880992570474,0.8984718812504673,45081.97566361959,3526.1398052168615,6.796485150880413e7,1.672000469402406e7
0.0011299999,-1.1163189047459878,0.0003262167018782941,61.72660914505436,0.9173569202044459,42001.54772029088,3426.8985244329397,5.886796912009753e7,1.7197706238961287e7
0.0011199999,-1.1156523792178257,0.0003257769302752729,62.25556030715718,0.914749524624679,39482.66242586881,3228.4919671774223,3.767410781605563e7,1.386303735091347e7
0.00111,-1.1148925537809562,0.0003290701235880396,63.61395319381704,0.9241008604124712,40523.151245033296,3339.9687125794135,2.9529190824782237e7,1.2569408467806991e7
0.0010999999,-1.1141822878267005,0.00032571385674780225,64.01599146279926,0.9187911599190052,40877.32234799352,3338.3126143717077,4.103925514555425e7,1.4279605975982644e7
0.0010899999,-1.1137364224197173,0.00032975516928479613,64.60684755367066,0.9480548898098943,43040.972860092625,3708.059340632757,5.976609945345569e7,1.6604400018165084e7
0.0010799998,-1.1131245195918844,0.00033125067955007436,64.86949662594878,0.9442765344344255,44060.56380990992,3567.284314921124,4.4368948070938684e7,1.6860406041044794e7
0.0010699999,-1.11277734879833,0.00034111999016777516,65.91445125966108,0.9671646408341861,43503.86923312178,3670.8502186667397,2.7028915919880286e7,1.7978391762965515e7
0.0010599999,-1.1117358325424593,0.00033134539918903717,65.84506767139378,0.9408468892398091,41199.94187675449,3583.9801072309115,3.128694127367586e7,1.6418255866573168e7
0.0010499998,-1.111094803803221,0.00032563151582369783,65.31163114830093,0.9332007954656482,34874.95873370905,3640.954534911605,3.1907597178915296e7,1.7402862625081662e7
0.0010399999,-1.1101828963789622,0.00033439242377340496,65.35514005377334,0.9515041936597413,40111.695626450586,3615.1729891725386,4.9351049954977416e7,1.6070423698937105e7
0.0010299999,-1.1095437815336202,0.0003343213150415836,65.7562379845329,0.9708120514043355,41474.74495185888,4051.5294831784736,6.479460076260344e7,2.310134439625073e7
0.0010199999,-1.1088090373350552,0.0003284669166424025,66.72400874187605,1.009182866770644,47145.58365416648,4656.999117060016,8.165979804667385e7,3.285872218767823e7
0.0010099999,-1.1082780346389054,0.0003268844031429652,66.91111961117494,0.9943814016548009,46359.714661442216,4667.369681897209,6.768957882217413e7,3.0864302424430873e7
0.0009999999,-1.1077680085921495,0.00033854979746640563,67.69457824856772,1.0151165470966272,52847.7733879557,4991.039968549671,9.325002175744699e7,3.9175257634995736e7
0.0009899999,-1.107167323216786,0.0003544961768506345,68.3009713259783,1.0423684145575696,51553.44935914978,4874.310947964599,1.0295097487335788e8,3.774822643086706e7
0.0009799999,-1.1067439851579512,0.0003475530136422629,68.74229045125934,1.0686136121982703,57574.74692376877,5982.274615864805,1.4241997219230285e8,5.571878289917913e7
0.0009699999,-1.1061350266547034,0.0003477417498217108,68.96843034395059,1.0426832475624923,57176.3536919986,5318.148869660775,1.0370993043684728e8,4.0349769066469565e7
0.0009599999,-1.1051965192210826,0.0003492885685091313,69.41036439287254,1.0148584542979846,52828.19835552618,4734.8576691028475,7.939873738692284e7,3.2175442228640992e7
0.0009499999,-1.104657535578382,0.0003443134753299054,69.87975647324203,1.0193193284648039,56210.136868218746,4608.669557294428,8.81117756259369e7,2.6755825066334624e7
0.0009399999,-1.104138206758081,0.0003506360166033875,70.54160015630146,1.0476539110763547,50235.75772350029,4380.242370085448,6.2242620730325446e7,2.4007613482254576e7
0.0009299999,-1.103381408510305,0.00035261341296186934,70.56315495868712,1.0739456494890312,52339.514494367846,4633.628352310341,8.836295685259883e7,2.558172492860428e7
0.0009199999,-1.1023691190301932,0.0003553946076020496,71.34043384488254,1.0467836740433292,52481.29257289895,4534.739598275144,7.343742352688193e7,2.4386781050718047e7
0.0009099999,-1.1016323848853202,0.0003525203155574726,71.99190226017261,1.0715621923917305,51076.08543937951,4455.872140822651,6.736564670339961e7,2.382360480625588e7
0.0008999999,-1.1005982703830421,0.000354473913689414,72.8519393332698,1.0851610277699033,51399.235493031614,4551.662646026267,8.439147745825025e7,2.4214416833382245e7
0.0008899999,-1.0999529440439078,0.00034660145310756296,73.92349203701222,1.1150536714078572,55399.434923729474,4835.132747812421,9.575986800915039e7,2.6057846292995248e7
0.0008799999,-1.0993110675721862,0.00034230664907834794,75.0057441306921,1.1167991603235197,54834.350596548284,4553.631798041284,6.568294438824144e7,2.2390249264337298e7
0.0008699999,-1.0987656325397488,0.00035566799637133385,75.05030407935196,1.1063666697553847,56356.09764906698,4586.386047004231,5.766883794603699e7,2.3416333860263534e7
0.0008599999,-1.0981185627809404,0.0003617430034997595,75.83564863996112,1.1304068296924954,60481.43487502404,5082.213128387981,9.656785722877555e7,3.1872827963600993e7
0.0008499999,-1.0971327718405153,0.0003601987214639833,75.74735678808968,1.124657507764835,56240.25431731047,5159.61671060822,8.205986566075054e7,3.2087340383616205e7
0.0008399999,-1.0963592733860996,0.00036171722448806427,76.64196182802459,1.14378480257053,53352.98735585989,4824.641066742109,7.849489202331327e7,2.7076357256465733e7
0.0008299999,-1.0956622718556512,0.00037107762241881087,77.41206834699578,1.132255830436439,56141.54507912044,4939.504285762184,6.895285485758151e7,2.834680333528023e7
0.0008199999,-1.0949353964265833,0.0003692982396063396,76.91417982887774,1.134877022485439,58411.89254766646,5086.442235189752,8.74929002705294e7,2.7209042998337485e7
0.0008099999,-1.094045322163019,0.00038007520113286645,79.49690585502778,1.170642723377615,60116.48090192904,4927.158124784147,5.81478031579663e7,2.396199344752412e7
0.0007999999,-1.093248807264784,0.0003653972111038642,79.9583088043021,1.2074775249635712,62381.43793318038,5540.832997344814,8.739849284590219e7,3.360228299548698e7
0.0007899999,-1.0926727999577623,0.0003609028712221197,79.9822135816528,1.1711037179004944,58866.301106436506,4709.512947221994,5.490076770199007e7,2.3298309985796846e7
0.0007799999,-1.0921256498845964,0.0003657830972896926,81.40196382236927,1.2052066383390168,61219.63972332611,5075.3032891553885,6.062957103254041e7,2.9083382769144896e7
0.0007699999,-1.0910681433504452,0.0003677481917919281,81.00790322554671,1.237709664055065,61517.07345023869,5039.19519941888,6.964477396001333e7,2.7032784144639432e7
0.0007599999,-1.0900492215834778,0.00036901601495370424,82.84228995303651,1.2586704387389855,71993.58505955801,5422.181686277545,8.858953902199902e7,2.7394597216467205e7
0.0007499999,-1.0891953365112474,0.00037610241617125036,83.47540915554532,1.249209257625255,69502.9780944589,5263.6503662876175,7.931847664407046e7,2.515021529128963e7
0.0007399999,-1.0883703082901548,0.00039079890436643307,85.5144057356984,1.2693913163390556,76133.91674315423,5968.7722068296,9.702667751471445e7,3.465443319431746e7
0.0007299999,-1.088062296041264,0.0003758690508649131,85.06879259812126,1.2829019875385486,77150.41258564388,6144.322307822375,1.0994416431092854e8,3.858820008691896e7
0.0007199999,-1.0871499245422431,0.0003775938631713848,86.61809452439046,1.3304800617013592,78583.31889941641,5918.630718384272,1.1166024255725238e8,3.297790576565664e7
0.0007099999,-1.0864116428859851,0.00038944826363434073,86.85657230057704,1.311128606853631,73060.93818870107,5862.776918861944,1.062467360444454e8,3.278401295188426e7
0.0006999999,-1.085577775441406,0.00038964807885471283,86.12331876117847,1.3121753938079506,74489.99337651128,6192.148304375384,1.3748932959551376e8,3.4452411986873135e7
0.0006899999,-1.0846416895308963,0.00039233742752712864,85.61676305383135,1.2871558023116176,67673.01268747501,5759.124720030422,7.840933574625191e7,3.119433598689485e7
0.0006799999,-1.0839304890717938,0.00040310135688226663,87.94827707085142,1.2765959502010207,71857.51386761731,6038.185359378353,8.219358816533855e7,3.523806363595273e7
0.0006699999,-1.0832112525841813,0.00040015859352980203,88.1827534758124,1.2909831429009135,76772.25018045407,6291.098782278313,1.055856839252448e8,3.8210569889114656e7
0.0006599999,-1.0827137564874854,0.00040355995934985217,89.93126664194051,1.3453824745581757,80821.3320802866,6765.421113563443,1.5436029193255997e8,4.295138108964663e7
0.0006499999,-1.0818209730335382,0.0004002637451094607,89.98224238708167,1.3453749519953964,75623.29779075895,7101.9253138357,1.5256007601643762e8,5.469383050225904e7
0.0006399999,-1.0811726773975572,0.0003980027629877461,90.30054512175901,1.328512775497428,73888.5479246165,6671.547464635637,1.1202228543748924e8,4.7717314243851975e7
0.0006299999,-1.0802454173757725,0.00040074594757164397,90.85885280526789,1.3245922717989234,83505.79344416155,6765.196291796699,1.569967343665297e8,4.386153901486243e7
0.0006199999,-1.0791105247091446,0.00039902082920282813,92.30029830050911,1.3617872597043255,93656.76870411716,7266.858732934219,1.9688810723480305e8,5.0990140664240055e7
0.0006099999,-1.0781802479865836,0.0003904280551577306,93.47742066663847,1.382182150531047,90622.03490091758,7327.221417073278,1.7457042734539434e8,5.558279680364956e7
0.0005999999,-1.07736213524648,0.00040232138443798093,94.4486538011735,1.3694715159154163,90840.83720602481,7896.952551459522,1.6117014310953248e8,7.260900231300686e7
0.0005899999,-1.0761886245408971,0.000403148461852272,95.30204044937652,1.4026929299531914,94400.15703929783,9120.058382358164,1.9595979980984232e8,9.582573299800922e7
0.0005799999,-1.0753564710065306,0.00041052560586482724,97.2505610816738,1.4930403509495966,92185.0922934075,8887.121636886133,1.831518154679695e8,7.599680558976384e7
0.0005699999,-1.0745484233752485,0.00041912956930115073,97.32965316573602,1.5793240325251845,101953.85217857652,11772.075135933415,3.204815494801057e8,1.4322330301599976e8
0.0005599999,-1.0736931113140533,0.0004202948653961869,97.721923247015,1.5301327473415764,105432.8598566418,9560.627733522046,2.708134528806237e8,8.77956096218469e7
0.0005499999,-1.072671582984054,0.000417484022021561,97.58380850277727,1.5552165230032167,103141.229359939,9025.82474032799,2.4426966464952284e8,6.941624239161168e7
0.0005399999,-1.0718109704159118,0.00041946353504797117,99.0209712094134,1.5219078737352254,107415.10590930814,8815.424866684338,2.3995350214583272e8,6.447874493952061e7
0.0005299999,-1.070525384377755,0.0004222097591758823,100.5794708355726,1.5329521365377028,111714.50363519529,8328.559904398184,2.2197283167876253e8,5.4109435784849696e7
0.0005199999,-1.0696767449338385,0.0004262177492419398,102.00652034874172,1.6115464522612686,119102.92304196622,9514.054066995615,2.9492809936356884e8,8.12226533589796e7
0.0005099999,-1.0683644251097346,0.0004247032027505968,102.10489848341949,1.617081890118034,106427.89933853762,9157.220310603294,2.065391441049572e8,8.194883287896822e7
0.0004999999,-1.0675821977627897,0.00042393038571306835,104.03970785245548,1.6517854621611991,120334.83065424008,9114.412231141434,2.7075222946471435e8,7.399464953869459e7
0.0004899999,-1.0667411199812147,0.0004191774838265749,104.16727322641975,1.6708198239318526,116981.69336118153,8861.471138310942,2.357398236703535e8,6.5210875594640896e7
0.0004799999,-1.0656772711344307,0.0004318746037046476,106.43767346247145,1.6671700150308275,121112.58054900863,8804.52880113936,2.4831920023579752e8,6.1995959212155215e7
0.0004699999,-1.0644440810134308,0.00044498513059133674,106.51607793626435,1.6461296883652237,122720.54765715124,8998.330867574909,2.5223777181799665e8,6.566922960352462e7
0.0004599999,-1.0637458038919463,0.0004468714559039306,109.35157580916548,1.7308173731561243,129103.92121924067,9713.46291379787,2.896303441710631e8,7.978341942540932e7
0.0004499999,-1.0629201824647942,0.00045418216750081093,111.27420009601298,1.7239048124614829,131033.99562602695,10345.133373153982,2.708393949533578e8,9.103922038902487e7
0.0004399999,-1.0617747897173098,0.00044927595996156305,112.78469562653804,1.7527380648280642,135891.94257418357,10075.86628491214,2.788494358835961e8,7.923330000246303e7
0.0004299999,-1.0605208977158678,0.0004471169565921148,111.21041745229083,1.7172225344342709,131272.94777193974,9687.346343153235,2.803419481908526e8,7.085502229813369e7
0.0004199999,-1.0592676275147288,0.0004463995923331378,114.00064845516503,1.718050802915919,137722.96323299204,9836.349019571955,2.869938149214423e8,6.817747183943062e7
0.0004099999,-1.0582443939376365,0.00044437855676310734,114.4434246266215,1.7453649765903088,139486.45930031786,10167.868682213651,3.223122569941729e8,7.502640789480394e7
0.0003999999,-1.0571647440798135,0.0004456338889672091,116.5274847963928,1.8171802874617207,146975.20413048798,10700.668324649037,3.686682498449874e8,8.515976877687317e7
0.0003899999,-1.0560010427543063,0.00046036291034321907,117.26261799657665,1.8086133585787805,149350.10972433173,10847.578330025515,3.984972266956592e8,8.70183746414752e7
0.0003799999,-1.0547810362302212,0.00045993944861320326,118.0835724182618,1.813670365359948,150945.32676215065,10257.196774804706,4.06351835147237e8,7.83535194778708e7
0.0003699999,-1.0536795290485994,0.00046951252662228376,119.19519204350568,1.8120946298004386,145515.4511456939,10056.57831819217,3.258050329328798e8,7.238929389595099e7
0.0003599999,-1.0526829311237818,0.000469727324638214,119.62424965494583,1.8008286110879326,143035.8434900121,10700.43894414321,3.51329277445857e8,8.0303822179158e7
0.0003499999,-1.0518192677114577,0.00047343373790549,121.88070039887563,1.8718514456866862,158615.2349921798,10816.312478740278,3.8796053107110035e8,7.400653433932167e7
0.0003399999,-1.0508286052896034,0.0004797309103985173,123.19302245040107,1.8846774138812032,168830.22973194323,11066.759273338683,4.1872691278171337e8,8.550869886493944e7
0.0003299999,-1.049358273412439,0.0004857319459658237,124.2167699916483,1.9593833642363716,166391.81495908042,11565.759427075116,4.6264839597518635e8,8.573995922790669e7
0.0003199999,-1.0479313569264872,0.0004843669076455737,124.57123167068184,1.9601105439763193,165242.27605376072,11989.985253237865,4.673674157425508e8,8.772388858988027e7
0.0003099999,-1.0469613818215024,0.000493304500480885,128.27943166332784,1.9887769346024557,167472.25910073656,11835.117836244362,4.3299377413718617e8,8.513298245641083e7
0.0002999999,-1.045694937115227,0.0004976399884763055,132.10363876415224,2.0555929914754714,182005.4119964104,13163.626230596434,4.992982741030186e8,1.0623371266176856e8
0.0002899999,-1.044642561154527,0.0004981974242661909,134.17803337661357,2.1318260387686436,192762.4090454933,14495.501213757563,6.174087038627367e8,1.2646138249572627e8
0.0002799999,-1.0435556166619167,0.0004965716527547726,134.99864419228567,2.10640808576362,190519.83880078743,13956.858044347846,5.100814906245897e8,1.2577467366110821e8
0.0002699999,-1.0422072121332957,0.0005016602574535997,136.9242316747952,2.1880749728472155,192753.78637880067,13555.123737952734,4.7109621733103496e8,1.037817771481161e8
0.0002599999,-1.0410687951962336,0.0004964132578584541,138.92219015238163,2.254095146182395,196926.72562654704,13025.987122300221,4.5157651298057514e8,8.822597760808864e7
0.0002499999,-1.0399621350697077,0.0005064485846752364,142.43323592033144,2.253284503264354,196948.13072848858,14178.623295606742,4.7601708167268044e8,1.2002833793116316e8
0.0002399999,-1.0385622142493738,0.0005012834483479526,141.72206964492412,2.232543382719534,193103.4652649129,13518.34015553351,4.372749378992806e8,1.050038516160841e8
0.0002299999,-1.037173856355117,0.0005059446589274166,143.78295134871408,2.2871030553646152,204034.41780041598,14132.544870508766,5.13513998895089e8,1.0857811722365734e8
0.0002199999,-1.0356958885465257,0.0005047511759726299,146.607806853238,2.301418500229885,217015.9517684714,14645.042338380947,5.410206615791034e8,1.1605175106231087e8
0.0002099999,-1.0345877254529754,0.0005093996517283856,148.8800846934646,2.3680124943463348,230508.14735906507,15720.933085783035,6.498545911093861e8,1.311089244130166e8
0.0001999999,-1.0330350164702273,0.0005291796265090341,153.09623827948593,2.450809574070994,242078.17369659126,16154.464623664122,6.838722310779493e8,1.2752866198224714e8
0.0001899999,-1.031730284984339,0.0005305309262148901,154.32194249572478,2.439636319836355,248819.09900650525,16888.970540268405,7.636078533349309e8,1.344045156016162e8
0.0001799999,-1.030184284574026,0.0005393181230932105,157.08147253075384,2.438450332827332,255106.5335851965,18283.55928121397,7.68924759743769e8,1.640326282216793e8
0.0001699999,-1.0290663277547738,0.0005451946768310925,157.35701009690138,2.571103210628078,271902.30258165544,19267.435970669078,8.578527040228342e8,1.8848602254954267e8
0.0001599999,-1.0277496048105639,0.0005405358808723426,159.12332356147084,2.5737388810616912,277271.6221202873,20305.464860776134,9.344905405085243e8,2.189709441220364e8
0.0001499999,-1.0261339809020122,0.0005406442431813226,161.56314276004957,2.5028101685555084,274278.8409322358,17742.132221575946,7.527748099866306e8,1.5311687416366845e8
0.0001399999,-1.0248394462403343,0.0005463390458269856,163.27736464965932,2.530429540748678,271146.4870767707,17840.124038892063,7.406632258343996e8,1.5832955425479314e8
0.0001299999,-1.0232929354348699,0.0005483448044269197,167.24799845235955,2.669810995329119,283740.39530584676,18051.32806331895,7.576607728798351e8,1.6533536368079966e8
0.0001199999,-1.0218233279716438,0.000538968103680398,168.01885590337773,2.6631923022520128,299062.5811235522,18341.297570441064,8.463586697630612e8,1.679512015629631e8
0.0001099999,-1.0203325180355587,0.0005495493748383061,169.55049520251765,2.725180500952022,307785.6322912022,19950.283561251235,1.0520852298249373e9,1.9573836143101725e8
9.99999e-5,-1.0189915840366541,0.0005430560198165071,171.09482089709604,2.775945446913583,307513.555397904,21265.0641064797,1.077453310164162e9,2.4448536957189402e8
8.99999e-5,-1.017489840306066,0.0005414771611495391,175.26956551747176,2.839016210970184,330293.9669979062,22050.449375462344,1.1226778882092786e9,2.5911532581552622e8
7.99999e-5,-1.0157996667765592,0.000551460062158546,177.90471843953506,2.9041453183799177,356492.39971042814,23438.642133517304,1.3783951677657793e9,2.6088869934470117e8
6.99999e-5,-1.013992309485767,0.0005599546746058214,181.1687614945163,2.987161686141413,360966.67702139984,24801.47720232344,1.4524840555119007e9,2.9174193330034393e8
5.99999e-5,-1.01250525226203,0.0005550858311407973,183.07556135969642,2.9680478561732913,372251.629054548,24369.89534288299,1.4748574743815112e9,2.6226106091440797e8
4.99999e-5,-1.0107657015531741,0.0005591840085290558,189.37500507825686,3.032890794886808,377053.770902824,22964.332650475288,1.320561923800216e9,2.0965024044240808e8
3.99999e-5,-1.0092089883163062,0.0005693017496846892,192.5313674509879,2.985455554530345,381981.6137985648,23429.39127148932,1.26670766700681e9,2.1220074628508854e8
2.9999901e-5,-1.0073197752322942,0.0005687773532406862,195.231113996455,3.0286849685837307,389424.6344315015,24363.218715976644,1.2822779265669062e9,2.2443083614259863e8
1.9999901e-5,-1.0058118928422306,0.0005807333384662635,198.3722313393186,3.030500688200948,396714.8301455095,25387.02691896559,1.3614761811434777e9,2.443792922057855e8
9.999901e-6,-1.0039955384430104,0.0005751800024764274,199.84773178402025,3.039576951145903,404383.78708807623,24449.180442262154,1.2803652861989279e9,2.2730154746901262e8
-9.913492e-11,-1.00231093238524,0.0005748347202780195,200.81681995187438,3.1200664907343527,400490.9774645345,24929.562101771662,1.3503666408395069e9,2.3550060179008085e8
-1.0000099e-5,-1.0004465186888571,0.0005802241607344366,204.46742500817774,3.2175644997735913,422881.899834904,26760.06556277112,1.388628741371967e9,2.743063546227581e8
-2.00001e-5,-0.9985318460494924,0.0005874570766055863,207.70933008203787,3.3250250731764126,431992.17776788794,27932.883904508435,1.5501297137089458e9,2.870380990480771e8
-3.00001e-5,-0.9970487418250378,0.0005967456166416779,212.9471609282237,3.4434052854916852,435487.6211728419,28714.84580859928,1.6009471494598036e9,3.028455727909151e8
-4.00001e-5,-0.9951150374733098,0.0006033297394711768,215.70415973314306,3.4798851091605885,437076.6252776635,27425.135298811245,1.5290386849829016e9,2.5947217207990125e8
-5.00001e-5,-0.9931164654935084,0.0006072893266087037,215.74687884507884,3.535096058183813,429001.09470643307,27208.33089535819,1.371916397641665e9,2.6007417448181552e8
-6.00001e-5,-0.9905847092670663,0.0006071251590138296,218.36258897617944,3.563678287591343,437246.63260633947,29085.439014713927,1.6015303707470906e9,2.881167721673287e8
-7.00001e-5,-0.9890377159952527,0.0006125974795946482,220.5103782960921,3.532910299613965,450172.10749559617,28768.877472091743,1.5696984937932847e9,2.984601642115208e8
-8.00001e-5,-0.9872170407397068,0.0006302756972223803,225.7661485833827,3.5359477720711054,470219.80520451895,31086.273843576804,1.7000491969769433e9,3.545455236525461e8
-9.0000096e-5,-0.9850572045160819,0.0006374161823169262,229.07136421961772,3.5996643039860188,484885.69207836967,31628.97183754043,1.7057522858589911e9,3.794254166458606e8
-0.0001000001,-0.9825090479383588,0.0006413597250634153,235.37193365331717,3.7770268900285635,541400.4521693208,35062.942007219695,2.1090816713042974e9,4.806312689742396e8
-0.000110000095,-0.9804214275515349,0.0006451858757132831,241.07685551197056,3.951441317194217,568141.7422475008,37909.22494661136,2.4804304771048875e9,5.55180894044053e8
-0.0001200001,-0.9786033697528412,0.0006457452069201272,243.2247139968634,3.980284547194885,577054.1270295007,41320.038791478044,2.6932424055551686e9,6.446682762661825e8
-0.0001300001,-0.9764875822677258,0.0006373504337442221,249.37135868221688,4.04131541774674,591408.9640297596,39166.37528641845,2.569867274768839e9,5.483385945307382e8
-0.0001400001,-0.9742734664959193,0.0006325303821744019,254.70930482512227,4.013824761765156,604642.689808348,39023.68652599785,2.5252114650159593e9,5.1201590396066475e8
-0.0001500001,-0.9719829234612046,0.0006465132481937592,259.0706101167931,4.183133734494803,628152.61039372,42291.8683446546,2.820642027084012e9,5.782090437563072e8
-0.0001600001,-0.9699346233048953,0.0006524908491316857,263.5396081281669,4.259906538993779,664782.1235270915,42086.934547938145,3.0310022669199953e9,5.346636295701749e8
-0.0001700001,-0.9674930355736063,0.0006610909889668361,268.83955493590065,4.369442315961537,685297.5018478852,41044.67531401292,2.9314079174060874e9,5.004401679992495e8
-0.0001800001,-0.9652212856251642,0.0006665967616447271,274.94412316373325,4.320408074371387,700538.649141906,44147.675663023525,3.026901730250829e9,6.246648975165744e8
-0.0001900001,-0.9631516159270294,0.0006856380771313492,280.9928021573575,4.526512726547917,728018.1863020736,46076.87096886949,3.3077290394175234e9,6.206354869826643e8
-0.0002000001,-0.9612719560729439,0.0006885472394389315,286.7180059664999,4.715585707738328,749956.1034342683,52325.415190701904,3.6043181006640687e9,8.408109626876907e8
-0.0002100001,-0.9588856353996863,0.0006953151755377431,289.32533693202635,4.640445165538262,761869.9747572847,51673.59774279983,3.5913691126901555e9,7.84075789322716e8
-0.0002200001,-0.9565830172900692,0.0006959817115733404,294.82913031512516,4.739188537912109,781655.3537978237,53496.55680316231,3.9006327698078446e9,8.078898259384044e8
-0.00023000009,-0.9543612963916911,0.0007041805841952938,302.4484376175335,4.8605707753921275,841569.0717085535,54272.09832567721,4.206036250571522e9,7.986867865827901e8
-0.0002400001,-0.9521011625418081,0.0007134495015101047,307.3505870057367,4.985200225329979,858339.9608494784,58271.264709408344,4.578767613024875e9,9.296481348703285e8
-0.0002500001,-0.9497574097194645,0.0007119507801038386,312.50136396144677,5.086988970962258,901011.3956439189,58838.72392756487,5.016326302239294e9,9.129286033231719e8
-0.0002600001,-0.9470664375761342,0.0007324364713809481,318.98223034765425,5.117618820396804,918232.5449779057,60984.14684240725,4.812839005460734e9,9.684334818706576e8
-0.0002700001,-0.944647545528398,0.0007323564835997081,327.6431005876765,5.394174934851229,958496.4325614591,63822.68102531241,5.159581646990619e9,9.981730852867422e8
-0.0002800001,-0.94204579982802,0.0007424598358103269,334.5377396325953,5.46039048982184,997163.6391449649,61525.837257232866,5.005162119018402e9,8.575723883576818e8
-0.0002900001,-0.939212275510861,0.000754278583510997,346.7591481608926,5.50648071665069,1.0431952753620715e6,62407.296838869974,5.129003020449785e9,8.594669135792273e8
-0.0003000001,-0.9369352151604806,0.0007615685484143029,354.34463610389037,5.526271448466219,1.0722742998085178e6,66243.20549879198,5.294038807030872e9,1.0576399576797998e9
-0.0003100001,-0.9340484018092623,0.0007652762250212916,359.7759817162641,5.559653235623644,1.0830328446395406e6,66404.42889490929,5.490061704134681e9,1.0147914690433348e9
-0.0003200001,-0.931606279541642,0.0007809267487254186,368.10737890512314,5.71874694385918,1.11041706855571e6,68927.77129496279,5.485697330159192e9,1.091299210418205e9
-0.0003300001,-0.9288278624112277,0.000778566612754483,376.60616036635287,5.824703773421528,1.1335944820603686e6,69140.92900863876,5.264106032671392e9,1.1408280276242905e9
-0.0003400001,-0.9263819011191958,0.0007906430311055371,381.31853749915473,5.726808755649445,1.1117206290067465e6,70015.0229689838,4.921611581652108e9,1.181275284661313e9
-0.0003500001,-0.9233801829391435,0.0008052824901346,388.41580896976427,5.982067873812362,1.196728428177784e6,73933.18884232655,5.779731554188874e9,1.2402450899656231e9
-0.0003600001,-0.9207307275838358,0.0008151419268581345,395.7349173637665,6.094883663131208,1.2319281577756435e6,74848.39389028883,5.683676429436293e9,1.301077616610209e9
-0.0003700001,-0.9178451229607247,0.0008221730428226124,405.27742940599495,6.183748476167826,1.275412757772772e6,75726.72079756702,6.0839244601463995e9,1.276464454422759e9
-0.0003800001,-0.9146767902465491,0.0008424335973449585,414.4591049554929,6.27154102821189,1.307903828559276e6,75252.74968200628,5.724654473082182e9,1.168615564160369e9
-0.0003900001,-0.9112662948778972,0.0008595743573012981,427.0080900972686,6.574913790063741,1.3931786770977469e6,81784.38426057974,6.173078338709071e9,1.3471603330731933e9
-0.0004000001,-0.9079561479085893,0.000853763075322801,433.7765686331876,6.641254885677529,1.4137998498914107e6,79892.26036539262,6.185352549336167e9,1.2546456679176226e9
-0.0004100001,-0.9043667744892803,0.0008652133151001965,445.2254591994458,6.937546079316178,1.4740851337850539e6,89296.98464782989,6.953312275684401e9,1.5804530690924902e9
-0.00042000008,-0.9006665334961536,0.0008772092373060963,454.5686815603867,7.125251928284224,1.5206452567274584e6,98641.8580478009,7.334414903557582e9,1.9848552512959683e9
-0.0004300001,-0.897462657279536,0.0008749291275447879,460.0980582826567,7.291163664507744,1.5457540121103616e6,104152.27672934174,8.355549869338881e9,2.1357542665350273e9
-0.0004400001,-0.8944086857769278,0.000900188558081952,472.51686178502166,7.509530072256963,1.6429093900491835e6,104935.40349358533,9.102357996365793e9,1.9626459543334064e9
-0.0004500001,-0.8908547488658648,0.0008899801286540241,483.2178904738024,7.5291340085679455,1.706725001400776e6,109428.84240541988,9.38291937736825e9,2.230793307974893e9
-0.0004600001,-0.8873956954062221,0.0009029567828264589,495.94402831121283,7.785893947964611,1.7917008741233828e6,113814.23018762807,1.0023866618329557e10,2.276068922891234e9
-0.0004700001,-0.8842764070633131,0.0009064171835765557,504.71246571687954,7.908992935018063,1.8438969837167216e6,113828.94388424866,9.864606235183577e9,2.2533447888999786e9
-0.0004800001,-0.8805454523830611,0.0009196925585506059,515.0389960576745,8.043840162862926,1.8497878653804522e6,113305.83116066715,9.843349092177954e9,1.965983911844698e9
-0.0004900001,-0.8769934747711341,0.0009338375280684755,528.077121614047,8.250107020498955,1.8886053192222833e6,115104.39920881791,9.895175956826654e9,2.0167447137626176e9
-0.0005000001,-0.8728925442096284,0.000943647617057323,535.4001177413289,8.382715381339116,1.9602118642821983e6,116900.74132714081,1.0269966768340097e10,2.0489769749121063e9
-0.0005100001,-0.869057303678123,0.0009522322956050829,546.8659219452353,8.64981915116198,2.0201805056726371e6,124435.03009996079,1.0812894996298904e10,2.3798236678124833e9
-0.0005200001,-0.8650835133186577,0.0009480310971364441,555.9206070476885,8.834739244956458,2.072935989207323e6,131250.7605076665,1.1080521113704004e10,2.6527370518087125e9
-0.0005300001,-0.8612484629920637,0.0009527479377748955,572.8579792693776,9.145482234196741,2.136369490264945e6,129712.99449787434,1.0873759351526602e10,2.372360765928812e9
-0.0005400001,-0.8569015080822265,0.0009661500364348776,593.0319805886522,9.45786589232541,2.289815350172464e6,142914.7679744242,1.2683855043686575e10,2.86208411506421e9
-0.0005500001,-0.8526906555769594,0.000980846688238189,606.4409337931387,9.665484375663072,2.339176716959624e6,150526.7802617345,1.359334997705315e10,3.2256154625175357e9
-0.0005600001,-0.8487337332366436,0.0009929372811934756,620.0962799245301,9.778450791156487,2.3393404121972155e6,148687.51544219756,1.3080605225696148e10,3.102208274439057e9
-0.0005700001,-0.8440389622948496,0.001013006452912535,636.7695059002434,10.123698744043006,2.4120901743439427e6,155706.88390956473,1.3116996138112476e10,3.369553426372168e9
-0.0005800001,-0.8394629383270887,0.0010170191834384971,646.8363932591866,10.170712969019176,2.449925650116323e6,150608.41870852746,1.2620594662435091e10,3.0370669167262363e9
-0.00059000007,-0.8352805136080601,0.0010173580664824698,658.6704292240044,10.151923244872643,2.495774852324252e6,153223.20308687034,1.2333098000335896e10,3.258687986299588e9
-0.0006000001,-0.8306199801465605,0.0010306705915861356,676.0065926056275,10.507024202671243,2.614504843620183e6,161659.7320706257,1.3450931126651262e10,3.591639805877193e9
-0.0006100001,-0.8261966516142204,0.0010426548490153462,690.4983990133663,10.749780203788923,2.6950462364666224e6,168003.49237604224,1.3683755882368858e10,4.0200898549554396e9
-0.0006200001,-0.8213504863457427,0.0010518395273018215,703.85917908502,10.889520007380332,2.7769142977114427e6,168843.84766852416,1.3733582212705248e10,3.9039793590606356e9
-0.0006300001,-0.8168232256349304,0.0010693213221730899,725.8550443922348,11.423287974874917,2.937164910268309e6,182816.80844738256,1.550598394740476e10,4.428977430314876e9
-0.0006400001,-0.8117958559714973,0.001093163067230078,747.6899566307375,11.95748587215182,3.1270103526976276e6,202632.33232159453,1.7604532602766026e10,5.519145105303694e9
-0.0006500001,-0.8066699077429802,0.0011174529975974204,767.3117583499512,12.393803521421091,3.2824570050616083e6,215731.25989144092,1.8613735239709465e10,6.089812206601985e9
-0.0006600001,-0.8016223100202781,0.0011325614272401402,786.7339215171039,12.579209013786699,3.351699911361526e6,218875.21276231436,1.7486223186432873e10,6.410687860929212e9
-0.0006700001,-0.7961366699850914,0.0011387241443455698,802.7400074012089,12.877702033417771,3.5003835114052976e6,225771.54595006388,1.7923637378573475e10,6.811858483743405e9
-0.0006800001,-0.7908312309385206,0.0011550572057088416,824.8948780980838,12.95150196475686,3.6065063816697774e6,227279.40173368124,1.8095817670241684e10,6.616111759635192e9
-0.0006900001,-0.7857233364204173,0.0011664562943526089,844.0252882216334,13.366934783451155,3.7354994167071097e6,238472.23149520296,1.8903228972605164e10,7.134278104797346e9
-0.0007000001,-0.7802054922907976,0.0011848639312451606,870.8257814927673,13.74512452413012,3.9058361488067987e6,243845.525358174,2.0367443150486797e10,7.152597066277694e9
-0.0007100001,-0.7748895376889261,0.0011996921258483949,889.1010882364527,13.887188203637528,3.9720770111871148e6,230812.63508743187,1.8314902615951473e10,5.497189357858816e9
-0.00072000007,-0.7688291064581095,0.0012165858241540391,919.2242770134286,14.444598512891078,4.257232672057013e6,248676.6025355481,2.2882075648046703e10,6.30386822923222e9
-0.0007300001,-0.7630906493535056,0.0012329460979287644,944.7929879542856,14.5782829680879,4.344444137653958e6,251234.5191206395,2.234486053645465e10,6.152793613490827e9
-0.0007400001,-0.7572516253506009,0.0012580509435340934,963.7394154359531,14.796068500989426,4.4238672604521895e6,258666.0687118948,2.2254669691607147e10,6.349296877505026e9
-0.0007500001,-0.7511542097008029,0.0012707108644418263,988.3603725546773,15.48057316543556,4.737122910459281e6,275224.49000548536,2.60676402810199e10,6.853068835992541e9
-0.0007600001,-0.7451254449167015,0.001277453721590351,1019.2837131611051,15.828718921760924,4.965310344460892e6,284019.25522637763,2.7391689316282967e10,6.578491305897835e9
-0.0007700001,-0.7392027258997256,0.001294991517225312,1044.8532140776529,16.206272671426223,5.088349196959855e6,292473.21385889343,2.7216197699187935e10,6.792569283153825e9
-0.0007800001,-0.7331326331570225,0.0013285178841555298,1067.6036373459062,16.694477986282692,5.315861532564033e6,301026.4878790382,2.824142252391914e10,6.976026891252187e9
-0.0007900001,-0.7263440776375973,0.00134145148141815,1099.4121728442306,16.993630110386757,5.402201696618365e6,305001.12993428076,2.718544134770171e10,6.923418045181965e9
-0.0008000001,-0.71979154015713,0.0013595128693571809,1131.8591482362672,17.324016478628646,5.633060148236118e6,306199.05976740335,2.6369885587608303e10,6.483543570785907e9
-0.0008100001,-0.7127345030479544,0.001382251415872021,1166.9967023165318,17.78282528358558,5.7850089132934185e6,324768.9734886679,2.829478978559138e10,7.208504692299489e9
-0.0008200001,-0.7062579443363844,0.0014005656975614607,1196.4659127455582,18.302535377630242,5.944407581828043e6,342791.78170745994,3.1339511435446987e10,7.908483704471129e9
-0.0008300001,-0.6991536015138641,0.0014316803938982756,1230.19952678851,18.859312177414683,6.083921854472483e6,364653.5324638405,3.442808711322751e10,8.86944656978294e9
-0.0008400001,-0.691973015484111,0.0014597047207940016,1262.0716256701048,19.374160643221057,6.307686037682226e6,375458.24150600936,3.524930838788008e10,8.889434171561193e9
-0.00085000007,-0.6843686570895873,0.001474238554534313,1296.1252877539089,19.96330758603034,6.47234136724697e6,381611.14714897104,3.3035591553853157e10,8.805681605275099e9
-0.0008600001,-0.676584130696991,0.001508068006749182,1335.0570171806432,20.667781625822567,6.829252687940914e6,407046.57271540427,3.8139059406121216e10,9.859048516779654e9
-0.0008700001,-0.6689945167864265,0.001525743133462297,1362.4998414067059,21.037642259234847,6.888026219302491e6,412094.6745782601,3.802405201146716e10,9.832437718281132e9
-0.0008800001,-0.6613659648003251,0.0015440441585698437,1403.931560848199,21.73598668058084,7.24612575484023e6,436987.05624819925,4.165041861319736e10,1.0941441279361792e10
-0.0008900001,-0.6534894760678027,0.0015658861947224017,1442.74734410601,22.278569589701295,7.508757076788461e6,453308.0432660837,4.401994008282596e10,1.1207626212934652e10
-0.0009000001,-0.6450275461717955,0.0015829092150747525,1471.034772274044,22.6264512044904,7.572270984870055e6,466464.2283376252,4.265375501795496e10,1.173457842519533e10
-0.0009100001,-0.6364198994109204,0.0016012850918284323,1510.8580252743805,23.216915897771546,7.671283551273662e6,467466.6640517003,3.979043892437812e10,1.1457367291151932e10
-0.0009200001,-0.6287612584009393,0.0016243230186729336,1544.7312652290698,23.505607761079425,7.724328061686916e6,476255.74789164594,3.769295960492596e10,1.1913690991688889e10
-0.0009300001,-0.6205439059662856,0.0016392956594665734,1588.5170453429294,24.091635869422795,7.952801766146014e6,491331.4243295872,3.711489572541533e10,1.2174044799525007e10
-0.0009400001,-0.6119672961725704,0.001660276220698376,1628.6263623374107,24.64637792221887,8.179929092762166e6,507469.06032239145,3.79388397823385e10,1.2642730139791527e10
-0.0009500001,-0.603183966847397,0.001691041980013973,1675.4570443508853,25.33009180536596,8.47319879389547e6,536918.9268309484,4.129276548599186e10,1.4510964000147245e10
-0.0009600001,-0.5939975504428084,0.0017130360157476309,1719.6686846793036,25.996542805405937,8.822108555974528e6,573729.5247716192,4.7575319913911156e10,1.6556513019584814e10
-0.0009700001,-0.5850398936374793,0.0017357706687591318,1762.9638737498315,26.805657568952597,9.045515110905945e6,586048.6264838999,4.587837553915229e10,1.6171664551069698e10
-0.0009800001,-0.57557266128744,0.00175388977863359,1807.755937991524,27.090899599035048,9.262954524342386e6,588311.3753613416,4.181428649034573e10,1.5062465074085505e10
-0.0009900001,-0.5662039899533984,0.0017857728553233743,1861.2056448389035,27.664710126849034,9.488905616324436e6,602279.1007368837,3.911465017228437e10,1.5668244123103746e10
-0.001,-0.556494841492632,0.0017959109262725105,1910.135452349045,28.641112213534747,9.80099345198276e6,632048.0956415206,4.629655287321151e10,1.6590189510938332e10
-0.0010100001,-0.5466940508478076,0.0018126448668843562,1963.0189301202008,29.304314750145387,1.0047014313100478e7,658773.1651762257,5.145409561490843e10,1.8255288947133144e10
-0.0010200001,-0.5365630748342438,0.001832576319538954,2018.561692912335,30.207316448964598,1.0428470921075948e7,692274.9657233412,5.485508487327526e10,1.947490644904495e10
-0.00103,-0.5263415329601777,0.0018636019930314313,2070.5905307691874,30.943781792095123,1.0971279928048607e7,713673.2180277853,6.026640483921928e10,1.995660783231594e10
-0.0010400001,-0.5157079463490974,0.0018828658090774073,2121.818288435788,31.43709843739902,1.118796433695968e7,731760.8721526414,6.077419322748099e10,2.0311946771025562e10
-0.0010500001,-0.5050525134523315,0.001911994396099282,2171.9800095894366,32.22515899976952,1.1499893377062768e7,764630.3857794605,6.393925007878668e10,2.189071228793537e10
-0.00106,-0.49449201770645806,0.0019213273666647745,2214.1904114099866,32.70585952417184,1.1636411500081727e7,771550.5223740572,5.989717015309778e10,2.1696678489624153e10
-0.0010700001,-0.483512265970858,0.0019432484921333693,2270.7870212470275,33.448587074720685,1.1784553463868469e7,785790.7667832269,5.571520796956012e10,2.272721189824439e10
-0.0010800001,-0.4717645105519484,0.001966415508312801,2333.2046848469363,34.15487601357238,1.2337383813288754e7,804464.0516574573,5.3571377829756065e10,2.3449283695887882e10
-0.0010900002,-0.45998439763893206,0.001983019414580023,2380.557523528415,34.59636812845966,1.261978532666453e7,814613.5437557182,5.1703768400455605e10,2.3343918098544876e10
-0.0011000001,-0.44873500200539157,0.0020104148797663026,2432.735534770336,35.288942440957904,1.2930431555769455e7,830940.2999681477,5.0349058758844795e10,2.4314535849721268e10
-0.0011100001,-0.43695386768534744,0.0020353297921847555,2500.0655913136056,36.511955615414585,1.3311433826692857e7,866297.4643103513,5.27333398854278e10,2.5878391144121944e10
-0.0011200001,-0.42495915199398643,0.0020551830874489516,2563.3854491416632,36.80129507748679,1.32410821811151e7,878586.0275210161,4.199289648929696e10,2.6311203300774822e10
-0.0011300001,-0.41246355201878476,0.0020802714589727095,2620.7898074481486,37.91064817351068,1.3334870657144696e7,899976.3968132528,4.412399143937061e10,2.756840061521707e10
-0.0011400001,-0.4002371241137627,0.002101465604996438,2672.8701921516604,38.43000870250022,1.3491243826289875e7,909323.0785813575,3.842752837122191e10,2.715170438573631e10
-0.0011500001,-0.38823041629377497,0.0021339098082756463,2738.362741993468,39.450269431160216,1.3890754810115172e7,937281.7876816513,3.634214603700689e10,2.8419048388647423e10
-0.0011600001,-0.3756606292953573,0.0021547326645872354,2795.453613770008,40.1017017871916,1.4034499378604645e7,955955.1412746408,2.943791357702157e10,2.8861532745001328e10
-0.0011700001,-0.3627847920088983,0.002181724135291277,2854.9695856733942,40.72042760381957,1.4009420560289148e7,959303.2529914837,1.9927287422878063e10,2.8560975290521027e10
-0.0011800001,-0.3494864000919422,0.0022087029370120447,2914.113132580792,41.80944743244175,1.4324938924194446e7,997080.2928254735,2.4324121767222466e10,3.0722037920576046e10
-0.0011900001,-0.33606798116153763,0.002232312128944612,2973.2885715026046,42.15721761238933,1.4259556216123179e7,1.003643285077771e6,5.694876569649874e9,3.091465564896888e10
-0.0012,-0.3228290467417576,0.002254499913593937,3035.582131142437,42.66163928500792,1.4305462351221696e7,1.0143975038638611e6,-1.141829223621295e9,2.9995255730734386e10
-0.0012100001,-0.3086889986869757,0.0022777274211588,3087.50214309651,43.03565168857004,1.389679162985681e7,1.0178813832239218e6,-1.7161942123018974e10,2.9991171323450275e10
-0.0012200001,-0.2946732169203014,0.002290601967214428,3140.6378304015207,43.58357919616142,1.3888553954931185e7,1.014264224259749e6,-2.9817932779214027e10,2.8996432120160225e10
-0.00123,-0.2807764845282229,0.0023218356692419357,3199.308922892018,44.28843036210391,1.3907715228452094e7,1.0435064964878497e6,-3.2778601584348003e10,2.952484877164656e10
-0.0012400001,-0.26674513615822515,0.002337602270589565,3259.640670156622,44.57028622938683,1.3755788670739468e7,1.0390180148423202e6,-5.0870527455682686e10,2.8801414064651867e10
-0.0012500001,-0.2521774709965694,0.002359490676947731,3318.2152136045697,45.53839740694009,1.3744522801954238e7,1.0673548049054807e6,-5.179512126269774e10,2.949741788803955e10
-0.00126,-0.23738605907485763,0.0023868934865396217,3382.037967063055,46.17372297229544,1.3622486877893096e7,1.11293656015323e6,-5.367073553015647e10,3.144178259945801e10
-0.0012700001,-0.22216894772008078,0.0024075232664893895,3448.7987943613266,46.36808946191646,1.3367185158560192e7,1.1220050413826979e6,-7.226748789721654e10,3.163072849011136e10
-0.0012800001,-0.20643635084484507,0.0024254260625052935,3508.7896820965357,46.74394461099434,1.3428342394084832e7,1.14522916582916e6,-7.878340428454396e10,3.2793395187947693e10
-0.00129,-0.1912309973416659,0.0024352048851671274,3567.159445191721,47.905681475353056,1.321737250871218e7,1.1671223764632985e6,-8.663361478360867e10,3.3320357789532402e10
-0.0013000001,-0.17526900766216585,0.0024702181994870425,3629.3531913964453,48.4048556637792,1.2615565541803597e7,1.1956590755844354e6,-9.566058106246631e10,3.475308302863456e10
-0.0013100001,-0.15962553383976646,0.002499999376651403,3692.521652125934,49.244433246987306,1.2378333273764782e7,1.2203794768419424e6,-1.1258039121479195e11,3.590373051330276e10
-0.00132,-0.14356437525970894,0.002526942410440813,3746.5142985944713,49.96101614144288,1.1851477195573153e7,1.2269607236902288e6,-1.3285942201586902e11,3.568293228221735e10
-0.0013300001,-0.1271403379277314,0.0025683393571925817,3812.8185501619787,50.44374204964918,1.1208438992059108e7,1.2450676473186195e6,-1.471870751040341e11,3.680352651774261e10
-0.0013400001,-0.11095656601417946,0.002590398340141058,3856.138710820349,50.48775420243394,1.0461018843028031e7,1.236521978733744e6,-1.6759694727118253e11,3.675089976265914e10
-0.0013500002,-0.09506940474420092,0.002603812246019438,3908.5413516760705,50.88890149052928,1.0028870697857251e7,1.2499197728062335e6,-1.8849646806238486e11,3.6988428459482635e10
-0.0013600001,-0.0785209095046513,0.00261969120443276,3952.789251076331,50.85092834625798,9.746252555450706e6,1.259765892026681e6,-2.0192957532187396e11,3.724793407667023e10
-0.0013700001,-0.06154977067041968,0.0026338807040248717,4004.3161597049443,51.47455938728437,9.212093588307707e6,1.283881857211978e6,-2.1661572691885333e11,3.762346937450763e10
-0.0013800001,-0.044285832207221286,0.002660666609541342,4059.1507142676937,52.143716219344704,8.302593970842602e6,1.300104454767555e6,-2.2694971982302444e11,3.8366670531786354e10
-0.0013900001,-0.02700919750724445,0.0026826030744126843,4104.851881134722,52.884758217039874,8.234764234009816e6,1.324735358128929e6,-2.3972734736654852e11,3.923780944382321e10
-0.0014000001,-0.009732485263445202,0.0026899482091237168,4149.61505094306,53.06941463036275,7.533924950520809e6,1.3300550439127733e6,-2.5424074375671402e11,3.864649592709595e10
-0.0014100001,0.007714313231752319,0.0027068405796002513,4207.001900649808,53.53946850247173,6.934414607734271e6,1.3501795790341452e6,-2.678472152509834e11,3.953499347345329e10
-0.0014200001,0.025262298512346106,0.0027243671896046585,4247.79283511566,54.43262875391209,5.955495590309237e6,1.3471093176624374e6,-2.7467228222907047e11,4.0147348319703735e10
-0.0014300001,0.04309172083357043,0.002724063226878761,4281.465778857836,55.00814290830846,5.381238614447542e6,1.355167296083047e6,-2.707481389986948e11,4.0313501280255264e10
-0.0014400001,0.061523551593800595,0.0027362492836260767,4319.48599210184,55.388285899231526,4.439171444635992e6,1.364767764699444e6,-2.787432535299095e11,4.031490712293905e10
-0.0014500001,0.07982477403542391,0.002767846569909879,4358.142382720646,56.121774301613144,3.7522097612858545e6,1.3736684685104305e6,-2.9463394272528735e11,4.084254770877939e10
-0.00146,0.0980963988016925,0.002769541021827098,4376.9311539888395,56.09345033517606,2.8771032473934707e6,1.3826109460137316e6,-3.1237100128500354e11,3.956123099034162e10
-0.0014700001,0.11601462634937684,0.002774847519303723,4387.974842357735,56.343448714440775,2.1199836239824914e6,1.3873840797612178e6,-3.170783688105496e11,3.972360521660479e10
-0.0014800001,0.13465247209887068,0.0027699644228376826,4403.765132967409,56.75671359025394,1.317246323011e6,1.3982732221197535e6,-3.174332882556907e11,3.964926009230331e10
-0.00149,0.15279667235122085,0.002763730453282653,4421.842953442479,57.23776029869363,283074.3276355192,1.4202301173137194e6,-3.122161298982155e11,4.02578559705167e10
-0.0015000001,0.17146520398370477,0.0027688490008809805,4437.155133307904,57.85240198885625,-747328.405654126,1.421584659299548e6,-3.1241214739833844e11,4.04411869664594e10
-0.0015100001,0.19026639702183107,0.0027648221100061493,4441.853213912409,58.0544887272279,-2.275782171774349e6,1.4280445884974175e6,-3.0160079797154504e11,4.0446900035463745e10
-0.00152,0.2094037768631626,0.0027634067951929453,4441.439067292457,58.565750222952424,-3.2589327803804353e6,1.425070026466728e6,-2.992926369968193e11,4.1075129650781654e10
-0.0015300001,0.22812671907052945,0.0027506316044816816,4436.92253326637,58.25036257996991,-4.449780525013277e6,1.4233114646893837e6,-3.0420518699932904e11,4.13976420002576e10
-0.0015400001,0.24705642878030307,0.002747690322086323,4447.466440314342,58.22160412871617,-5.643300847432903e6,1.4256436310587581e6,-3.02236765591689e11,4.178341728127557e10
-0.00155,0.2662609111778758,0.0027427787527976224,4439.468973621844,57.67708665278013,-6.787834304792673e6,1.4131784721045268e6,-3.065479930176618e11,4.093764076743865e10
-0.0015600001,0.28560472156789757,0.0027434689122380605,4427.211751025465,57.43791942919482,-8.201737215290061e6,1.4204356326301664e6,-3.003670484223914e11,4.219062418057952e10
-0.0015700001,0.30475154565620205,0.0027399637781735328,4406.103267214303,57.50745173214233,-9.742857813912652e6,1.4211754696705246e6,-2.897333864076545e11,4.165655896981865e10
-0.00158,0.3235200945626721,0.0027414430589735588,4383.017566372426,57.27367311106036,-1.0948243612712337e7,1.4075205507099053e6,-2.790769860724137e11,4.126864866530497e10
-0.0015900001,0.34276474179119765,0.0027414835148107997,4365.890798232627,56.87080102259281,-1.2028580297347927e7,1.4042877701506717e6,-2.7702476585957074e11,4.183778926843023e10
-0.0016000001,0.36217734610970004,0.0027392925986607078,4335.686162490987,56.68229149949195,-1.2906358566113498e7,1.4031115317951248e6,-2.6610572546621884e11,4.238836824662707e10
-0.0016100002,0.3815034969594931,0.0027315805836170687,4302.049157479998,56.3635862901359,-1.4450764340326581e7,1.4130013756254814e6,-2.5099719526704706e11,4.439857776304175e10
-0.0016200001,0.40077097138032075,0.002712336443483357,4265.400524104849,56.21402466345675,-1.539400073701853e7,1.4006212776977841e6,-2.4142810019861987e11,4.4305637407044334e10
-0.0016300001,0.4194699634350973,0.0026947733448269657,4240.196647316571,55.69030467606619,-1.6413333092805289e7,1.4009722653567495e6,-2.1863078872631927e11,4.4230451213471245e10
-0.0016400001,0.43820780766921974,0.0026718971134507318,4185.863121140715,55.13855577278226,-1.7476725477036692e7,1.3891975316644846e6,-2.0203821234183392e11,4.5639017708794815e10
-0.0016500001,0.4570206297927479,0.0026532123488434405,4119.701745707923,54.48455560079038,-1.850050525360993e7,1.413968632528128e6,-1.7061443445967102e11,4.7243844887882126e10
-0.0016600001,0.47552194634737616,0.0026433888566680113,4067.947059582041,54.242704772565965,-1.9506404697398923e7,1.4033315813230674e6,-1.4626418307491946e11,4.674625670618959e10
-0.0016700001,0.4946913646510509,0.0026169699997650327,4011.2475704482645,54.22778606180406,-2.0351284548447624e7,1.4159757592180949e6,-1.1495216164048181e11,4.672058411077011e10
-0.0016800001,0.5133133744371479,0.0025920143963137797,3953.663867226741,53.53023020817715,-2.11470393329391e7,1.4011267120357174e6,-1.025245300658337e11,4.5969274773899315e10
-0.0016900001,0.5317565486069925,0.002563194860780425,3886.569584575167,53.29250563227143,-2.217924161302038e7,1.4054996981746603e6,-7.224663278527792e10,4.5009364204066986e10
-0.0017000001,0.5502275126545273,0.002551652749597786,3825.9636395754064,52.76278056896115,-2.282800243422376e7,1.399861068194213e6,-4.291992109645131e10,4.414526482268983e10
-0.0017100001,0.5687353134212434,0.002523452938580987,3760.2410565971454,51.92939558449678,-2.3394583360385407e7,1.3784562941356415e6,-2.5947969409257866e10,4.279099263045427e10
-0.0017200001,0.5867447445078311,0.0025066552042041046,3678.621414257897,51.37992372908272,-2.3615782314773552e7,1.3488723360219337e6,-1.0953440314218002e10,4.154401703251096e10
-0.0017300001,0.6047756579430181,0.0024725302296109315,3602.0425974011555,50.4251053854864,-2.400659094491655e7,1.3446935271632064e6,1.254620666937749e10,4.285462236794472e10
-0.0017400001,0.6225129268704921,0.0024438840908334166,3517.8654444447866,49.73401551991038,-2.4423273239660706e7,1.356203628921563e6,4.8263324727121605e10,4.407407290117304e10
-0.00175,0.6400844923613855,0.002424626302246683,3441.3546020483786,48.77313232994909,-2.495701252569823e7,1.3455084994810103e6,7.630588558124657e10,4.533306025457384e10
-0.0017600001,0.6571385939295229,0.0023877720733092617,3351.6932908468793,47.89734678339113,-2.5177815939348187e7,1.3321773793990447e6,9.959866691923006e10,4.480442716855314e10
-0.0017700001,0.673888834188064,0.0023369435251365213,3251.9672573484922,47.05368692020539,-2.5049896338166054e7,1.3119815193871418e6,1.13289587420854e11,4.512031292350942e10
-0.00178,0.6911313869024749,0.0023127523734346686,3159.907694540707,46.18377645023364,-2.4821579897382718e7,1.2804732288024882e6,1.2228865995231535e11,4.3949767566851685e10
-0.0017900001,0.7077581250197331,0.0022746606588257743,3066.8471251345422,45.25179889261003,-2.4753381641633406e7,1.2759729700802134e6,1.3917081209383472e11,4.50906378332521e10
-0.0018000001,0.7238881547954863,0.002234514497478819,2969.580232581037,44.37479693608248,-2.48568683159029e7,1.2674387715645349e6,1.6911485950086908e11,4.592650062551221e10
-0.00181,0.739975203017725,0.0022109173938482723,2886.9738654809958,43.826339170518686,-2.4942949285217073e7,1.2520561678132704e6,1.879774953792237e11,4.452738610323188e10
-0.0018200001,0.755911218025018,0.002172972250819065,2793.3331385210417,42.700923342362564,-2.452314756197317e7,1.2206217536051194e6,1.9332247000473425e11,4.299941479231426e10
-0.0018300001,0.7714189206477724,0.0021197110887292334,2691.6176539609196,41.41375242477353,-2.3824332895742327e7,1.1596960019537506e6,1.8772508901682434e11,3.9795607154169334e10
-0.00184,0.7867773853131564,0.0020627824295996093,2594.3792847002665,40.16732423481106,-2.3164805709768523e7,1.1284200944821024e6,1.9319003582524222e11,3.877801486568547e10
-0.0018500001,0.8017410091929755,0.0020310906720608373,2500.923429835196,39.26862001257908,-2.2845882264646545e7,1.10441951159274e6,2.049063231570251e11,3.9042519542432236e10
-0.0018600001,0.8164951201848906,0.00199674105028526,2405.5554103689947,38.27300714619695,-2.247793178930404e7,1.0965681983707629e6,2.1777583489285925e11,3.982062977302546e10
-0.00187,0.8309053078753138,0.0019486199552274485,2308.12452840405,36.985477580090404,-2.1927256664242957e7,1.0665443878008153e6,2.2462375906908936e11,3.945659155497795e10
-0.0018800001,0.8446999578450348,0.0019146889074057353,2218.366491980337,36.07267281709876,-2.130881115141947e7,1.0351080260187647e6,2.207470091084544e11,3.861772126623899e10
-0.0018900001,0.8579368892923945,0.0018708651224902918,2125.7963900564914,35.13942794021499,-2.0763249477658838e7,1.0252149572198413e6,2.2931425615157443e11,3.9379670128337944e10
-0.0019000001,0.8715367882913361,0.0018292750250559434,2036.5450403533794,34.16528046489257,-2.012949418512114e7,1.0007209760279349e6,2.3056204000544186e11,3.83304992394929e10
-0.0019100001,0.8846252022532015,0.0017877669742099346,1947.2209704399402,32.953040119694876,-1.937335048566698e7,951246.4394352849,2.2408309648901837e11,3.561024531077009e10
-0.0019200001,0.8969867948992469,0.0017384479942521437,1843.8886613993784,31.859034808327042,-1.8640809031314537e7,919459.0057500391,2.2479193798284818e11,3.445357025783309e10
-0.0019300001,0.9096100676596901,0.0016972549036559004,1760.6149376623684,30.935101203905127,-1.7848758299460366e7,902270.7841708428,2.2067142419489758e11,3.458949766985674e10
-0.0019400001,0.9216522167540823,0.0016551001931256026,1672.2465665632526,29.863945236717203,-1.708894607363174e7,880116.5983211384,2.2014486320684006e11,3.3790048660703945e10
-0.0019500001,0.9335170854019406,0.001605107353541062,1585.89673236359,28.950627918284145,-1.6314629309555536e7,837093.7026366356,2.1217751178707092e11,3.134009502593071e10
-0.00196,0.9449177931811337,0.0015746880914293338,1507.0839331614031,27.772959694071226,-1.5463755316583004e7,781926.4553751944,2.010906512123502e11,2.823841659228745e10
-0.00197,0.9558208000210504,0.001530267111406914,1422.13161705804,26.823517401231822,-1.4659331933132777e7,763296.4047729295,1.9758111398352063e11,2.82521991449105e10
-0.0019800002,0.9666094081282526,0.0014815599020177746,1339.4205601807635,25.76662537070643,-1.3768664526046801e7,733515.5497941813,1.858533745363465e11,2.740072317699663e10
-0.00199,0.9769905361500881,0.0014337609457195947,1264.934825168766,24.915007978951426,-1.3095758033059686e7,724501.9638763957,1.8514998516300967e11,2.738905365092069e10
-0.002,0.9868544262637561,0.0013908970800195221,1191.2145934818625,23.74078120758742,-1.2378604069576068e7,696731.1285081316,1.7748698717485202e11,2.6515001537650543e10
-0.0020100002,0.9966883130650444,0.0013499184362983278,1120.5903367735436,22.875240926634028,-1.1691524814512955e7,683240.3558518803,1.7262148961189398e11,2.6760991738061157e10
-0.00202,1.0059829443220187,0.0012942998792778808,1051.8894741758397,21.779172245152978,-1.09061592717962e7,639604.7943935111,1.603604589587602e11,2.397909433593903e10
-0.00203,1.014836970078991,0.0012418246195824631,980.6951440375194,20.49162358142854,-1.0067402352414293e7,578559.834903313,1.4652655118504962e11,2.0713980564402096e10
-0.0020400002,1.0233595367560324,0.0012036997123015748,920.1820891543244,19.694364934946645,-9.432393149070697e6,553786.2847138692,1.3931424828773163e11,1.989203846290986e10
-0.00205,1.0320185692264148,0.0011736654415561319,860.6777616564469,18.689191755238333,-8.780118938937664e6,526649.1633982548,1.3132597393079047e11,1.8947273355267204e10
-0.00206,1.0396749005226464,0.0011311625770376187,798.2221563860103,17.609213395785908,-8.006540129083649e6,487951.90977806307,1.1955141128663937e11,1.734068066841484e10
-0.0020700002,1.0473569417305464,0.0010931502666025694,742.8853434806047,16.73050565211698,-7.396283501367968e6,462995.49359716475,1.1074453241506117e11,1.6552021110376595e10
-0.00208,1.0546740103838876,0.0010551284536507446,696.2436152553854,16.04924697461452,-6.960880387920409e6,447565.63667934394,1.060196652523647e11,1.5940993985826105e10
-0.00209,1.06156578154594,0.001016375720319532,647.8924917834046,15.113753979925486,-6.387520342561398e6,410787.75165493926,9.584575208527719e10,1.4202878221029406e10
-0.0021000002,1.068440585140549,0.0009888462505410471,599.5124566766408,14.377306941311911,-5.896882895857794e6,390907.4984748698,8.98051899901923e10,1.3450976015975286e10
-0.00211,1.074560065830361,0.0009451469710144973,553.3640353116418,13.428335353459158,-5.316279389602881e6,365394.3778951237,8.033854550949435e10,1.2674064824764687e10
-0.00212,1.080843658047059,0.0009012358954001002,512.3308832101736,12.579320667617162,-4.804342703303487e6,331895.61726477364,7.116775391879485e10,1.1025324121227873e10
-0.0021300002,1.0863440165063531,0.0008747301533536095,477.3139985254141,11.980485959587702,-4.42534191163103e6,312672.4561020088,6.564458393285645e10,1.0117463107710508e10
-0.00214,1.0917906396271713,0.0008419114434618415,445.13550484465435,11.338793632597081,-4.058986072771105e6,289447.44939828914,5.934320471331427e10,9.26150196897046e9
-0.00215,1.0968762026100796,0.0008095811276426276,407.34411033472315,10.536125766344012,-3.63741267630263e6,258421.54702285893,5.213036792240565e10,7.842970845784674e9
-0.0021600001,1.101943400350784,0.0007769806742143657,377.4439214271548,10.007656160384787,-3.315841420318178e6,244694.47427380586,4.710343542740488e10,7.595263671244594e9
-0.00217,1.1066647719879579,0.0007356934505165886,347.04543882875834,9.279372191744018,-2.966312107620331e6,216141.9961981975,4.1338230423372055e10,6.396469298172209e9
-0.00218,1.1111588114984454,0.0007146031628942538,323.06578957052005,8.713019434914793,-2.6837648175059115e6,194787.97912205083,3.661485985895926e10,5.475714940528168e9
-0.0021900001,1.1149473909490613,0.000693669820571014,298.73966938941896,8.164377076439083,-2.4352826514060446e6,182456.7967283871,3.3293191705491085e10,5.126566455406663e9
-0.0022,1.1191134145884658,0.0006640228290635028,273.14970446758343,7.601069870923875,-2.154459496408541e6,169167.6481308007,2.9366010335479458e10,4.669598577285023e9
-0.00221,1.122978192482397,0.0006311646381266309,252.16396855426748,7.0896369084429445,-1.9362311624444043e6,150542.50952778815,2.559538298541135e10,3.9277225284850507e9
-0.0022200001,1.1263541032693332,0.0006049741069584999,229.98435898670263,6.640559540851915,-1.7180718428303937e6,139794.22240777826,2.255044580858205e10,3.6572255167862105e9
-0.00223,1.12965706750587,0.0005702483679586686,212.43672030792987,6.168352646995185,-1.542623108422325e6,124074.34123411038,1.9682845168398613e10,3.024253464638612e9
-0.00224,1.133006358803431,0.0005439210379756985,193.88230580327857,5.75469487000008,-1.3413732578932883e6,116086.99174830447,1.7063649397388294e10,2.842990235696127e9
-0.0022500001,1.1358963672975513,0.000523793791911073,178.30571535729518,5.224745385857332,-1.156458306523258e6,96440.22220240725,1.3821109937854692e10,2.15388338412571e9
-0.00226,1.1385565104572641,0.0005000230212491678,163.74746580077434,4.844161096340528,-1.0249806753060805e6,86164.6646113543,1.1972967796422358e10,1.8557059688412015e9
-0.00227,1.1413481051866279,0.00048594917541669864,150.34343637636752,4.467851165633209,-904957.2269362427,78247.49546412217,1.0306317981521254e10,1.6485129095736291e9
-0.0022800001,1.1436408341241895,0.0004712809105322035,138.6227575885275,4.12308553421563,-781512.7196724887,71723.76950540087,8.69422581321899e9,1.4963029118139594e9
-0.0022900002,1.1461142678990233,0.0004483572184003965,127.78356698684507,3.9218235727242687,-705600.1061543872,67464.81258745464,7.873927026084487e9,1.4006431794738362e9
-0.0023,1.1479588283853224,0.000427012811083891,117.93032669877809,3.670795359446386,-621296.5275755895,62010.401812820404,6.935259041725138e9,1.2718825092016208e9
-0.0023100001,1.1499297179328491,0.0004097661291140865,108.39572622801961,3.3041720216051904,-534542.9814514699,53581.868588012345,5.735345265392979e9,1.037513391772169e9
-0.0023200002,1.1522765251797467,0.0003985482974467856,100.59950789848075,3.0941399358648427,-455933.7939124854,46593.55611823935,4.698264656306331e9,8.531324448201144e8
-0.00233,1.154018760321186,0.0003922233154656223,92.16958407841067,2.7745470219878583,-384168.1940603953,40417.91048129321,3.7856788639078474e9,7.290329176741774e8
-0.0023400001,1.1556621587274305,0.00037629460120422133,86.51934502375795,2.543490645960411,-337273.11919669656,33506.11211141468,3.1418444999743133e9,5.421870439415926e8
-0.0023500002,1.1572243644813844,0.0003640605117023184,80.46651605822537,2.303722846591121,-289789.51405263535,27604.301202551796,2.5296638070354705e9,3.856411862817774e8
-0.00236,1.1585645292680073,0.00035152184396399936,76.57165610912486,2.1855062004327483,-261237.50776102714,27037.953626521983,2.300970332517078e9,3.8841080228889316e8
-0.0023700001,1.160370182894992,0.0003286175444899163,70.38443683455155,2.0116073724238097,-225110.77278212158,23560.543145231604,1.904106164864115e9,3.223791172167747e8
-0.0023800002,1.1614562433364721,0.00032804795850070414,66.75635533648078,1.7734188329852176,-188048.89237211194,18495.534370601003,1.4192732847420137e9,2.2651486802683592e8
-0.00239,1.1627106839962478,0.00032294256574691573,63.506616171985165,1.5326077689583557,-154097.99358798412,13891.36858267716,1.0135682177660561e9,1.524238864403799e8
-0.0024,1.1639951270050108,0.0003118708168104884,60.49110139598401,1.4507448479015634,-140011.90924271158,12696.267652278404,8.723741513116657e8,1.3331552062961712e8
-0.0024100002,1.165096640721982,0.0002973913251096855,56.75185774570466,1.2998294491797793,-115011.86011929817,10755.714103818567,6.918750501816853e8,1.0633601279233164e8
-0.00242,1.1659123449221702,0.00029584023224754955,53.889665461667455,1.212272561486357,-96877.47287733367,10220.151096138079,5.603253219647636e8,1.1422471712572494e8
-0.00243,1.1670570778117344,0.00029159611193303996,51.25065428420354,1.1039387076602472,-86514.7721791548,8917.386297700272,4.740228483069507e8,8.925112552286799e7
-0.0024400002,1.1680988129439327,0.0002925140645635938,48.95488691874065,1.0319386177495529,-74891.68273382733,7491.139563384927,3.862670339879079e8,7.220084244112223e7
-0.00245,1.168771274485417,0.0002871892092165451,47.712201650646016,0.956459182012492,-62445.43585017347,6227.109522935946,2.9985240464765996e8,5.301686516373618e7
-0.00246,1.1695409617475743,0.00027315692556662317,45.662714808455206,0.8467487378450823,-49126.62876581849,4714.451692513068,1.921679448712969e8,3.464238525866221e7
-0.0024700002,1.170365922944113,0.0002748686901076043,44.67300198912888,0.8335861117637192,-46949.79167970866,4890.580773057317,1.8286689418001345e8,4.0616331994428575e7
-0.00248,1.1710611115831961,0.0002706880791905192,43.11706457365909,0.7669285133915819,-40000.35768384399,4064.097934380432,1.4370648283819622e8,3.0738090433142375e7
-0.00249,1.1717584520422533,0.00026644568389749183,42.05610279123241,0.7073836875317473,-38036.82320168013,3329.4164403853033,1.0889028905600025e8,2.109617356987516e7
-0.0025000002,1.172196419854023,0.00026355309670619376,41.42627934716046,0.6823157345657049,-31246.936360304186,3300.8128856450544,9.088579311180204e7,2.1962261832299743e7
-0.00251,1.1727440059076168,0.00025936750778078583,40.08005655614296,0.678540162549277,-28063.16989577452,3130.7866080655904,8.15039180537255e7,2.1517429686060786e7
-0.00252,1.1728903228919214,0.0002689727098753375,38.61321627888876,0.6096119255260855,-21842.843842581628,2423.999533715968,5.0020145611178204e7,1.361096164101354e7
-0.0025300002,1.1737195045077382,0.0002586135919855238,37.942401523284204,0.6046777730434547,-21470.924885871325,2451.3059825193773,5.301111778644801e7,1.487446635397784e7
-0.00254,1.1741855033293134,0.00025302301250737524,37.74237642195268,0.5806620612163994,-17843.935096054123,2095.8873818306215,3.317930513203873e7,1.1424927609145612e7
-0.00255,1.1745703564135928,0.00024892719874290074,37.42732468556457,0.5829499435286826,-18653.9536642885,1829.3181755770077,3.032941066027967e7,7.408279065348208e6
-0.0025600002,1.175238546868371,0.00024804941288154083,37.29593663002086,0.5531218015130602,-18283.42982803747,1921.975776107415,2.4685336997751746e7,9.119999214368738e6
-0.00257,1.1757356000076395,0.00024717417351411715,36.297205484624904,0.5595906189590754,-15135.690975794183,1831.859718799681,2.2651901858956937e7,8.520218143090907e6
-0.00258,1.1763026872828763,0.0002431728386581613,36.06933575509593,0.5521820697108085,-15609.52856134289,1873.9166089683827,2.7732062748445835e7,9.732196046976179e6
-0.0025900002,1.1766827308637056,0.0002487427018400255,35.72932742381754,0.5162169527616094,-15371.934803441029,1804.640952913885,2.0873765019418444e7,9.689106062278183e6
-0.0026,1.1771328698091297,0.00024398602876453515,35.03903387448592,0.5060706364842736,-15034.26797828174,1680.1167540601282,2.2292749136701886e7,8.02338625670579e6
-0.00261,1.1777750273994525,0.0002402325636667142,33.914441572543005,0.5179240218742643,-13002.265197836054,1595.1365772631002,2.0732641751994114e7,8.88441477624905e6
-0.0026200002,1.1781244199234584,0.00024213367665469414,33.89096552886066,0.4940827739493438,-13767.082598586552,1357.0168165276973,1.6170181148192603e7,4.582559493053535e6
-0.00263,1.1786115066892244,0.00024890074457400925,34.347267298060736,0.5074989271760718,-12545.545550602857,1405.9040453053303,1.125470576708617e7,4.785840165147872e6
-0.00264,1.1794224693861388,0.00023315820354307263,34.680910011585446,0.49328065584652336,-11673.223840821973,1226.5808346438876,1.2718902622272286e6,3.5941031842789147e6
-0.0026500002,1.1797701624302108,0.0002381906365997449,33.546863924824045,0.4771066399005916,-14039.89045065651,1542.527893753229,1.980125066861354e7,6.887859024180668e6
-0.00266,1.1799259567303226,0.00024341746767274277,33.71676377537691,0.5056873952175035,-13907.160036185842,1431.430267977764,1.802214716801175e7,5.081815798263997e6
-0.00267,1.1803688212950307,0.00023512459270149056,32.712709288049766,0.4507812376772716,-11011.303478565726,1089.7600412998725,1.9015654698733801e6,2.9188829932072633e6
-0.0026800002,1.1807197769884394,0.0002210383484473731,33.10569976369562,0.46654632888054126,-11393.083022344155,1172.6801966792032,7.597939374245794e6,3.385400580326011e6
-0.00269,1.1810069408691375,0.0002353580654232278,33.902403366417396,0.49531668459728195,-12213.613487048635,1251.024915332109,4.317889497154657e6,4.0303461099462667e6
-0.0027,1.1814559149940784,0.00024245420438874277,33.65124755259451,0.49641575857157644,-12449.247228312828,1289.8201900960046,8.098902634068119e6,3.9115366962202936e6
-0.0027100001,1.1816058986635298,0.00023720508271698681,32.95080421952327,0.4809958293827168,-11084.01615176308,1262.6858299823384,8.92413839505492e6,4.567034217009421e6
-0.00272,1.1819860359067975,0.00024550431240593257,32.79703069341291,0.4560055569908428,-10722.922426563471,1324.6864109681026,9.652078413922615e6,4.44669285878835e6
-0.00273,1.181954449929093,0.00023397039773396952,32.448684095306305,0.45658319690438304,-9680.284730917794,1231.7666429542292,6.804781695686203e6,4.1666310372739723e6
-0.0027400001,1.182622651555436,0.0002246246258638406,31.923534173857142,0.4577696153511508,-11675.092760090516,1328.8466148863463,1.258889343510458e7,5.4560613859732365e6
-0.00275,1.1830906364199063,0.000229664391763461,32.23409302462504,0.45198941255586855,-9845.259598548997,1231.173633864555,1.1720121835572068e7,4.640337176989754e6
-0.00276,1.1834053152770871,0.00022663803239581472,31.34110230996299,0.44431682301434045,-9088.426964188411,1196.1508693622275,9.296566480620766e6,3.6937209874478914e6
-0.0027700001,1.1838292668047345,0.00022853289678423467,32.5313125295873,0.47451014283474047,-10879.415163468526,1346.463372745901,1.2052223313153425e7,5.506722283742183e6
-0.00278,1.1841869879541669,0.00021859389479383758,31.908562231333793,0.4701705648917468,-11146.718830497286,1175.502972967324,7.38606931377747e6,3.8478548136242335e6
-0.00279,1.184477720816356,0.00023258749762708708,32.09908988271972,0.46514854332109373,-11112.775774648951,1215.3386159341203,8.816036163468732e6,3.8682701921339678e6
-0.0028000001,1.1847160760983628,0.00023592159407279618,31.787817084392103,0.45232786265769126,-10659.264591523264,1120.2254440497106,6.822673600346053e6,3.0680042054276434e6
-0.00281,1.1851620557876044,0.00023344815165542862,31.530398699301855,0.44919944810805373,-11400.799798182998,1295.550550620398,1.3329786164996015e7,4.753801839470376e6
-0.00282,1.1853253608831154,0.00022688705450625742,30.52773692484328,0.42885148054171385,-9011.758080218353,1040.1448340405027,2.4609946170288385e6,2.7463947346628727e6
-0.0028300001,1.1857980135101185,0.00022154022685597568,31.070524242541612,0.4359492276743424,-9311.79652132584,1080.0754425898936,5.099145923335361e6,2.794598232993317e6
-0.0028400002,1.186143512079511,0.0002243054179208326,30.96493040292849,0.46423767243115033,-9521.432591464769,1083.1703260823385,2.3174585998124448e6,3.627598606833338e6
-0.00285,1.1861795769642043,0.00023003302298874896,31.300219229029928,0.45377165357791177,-10776.933706878797,1071.8674974500736,4.0738064534272496e6,2.8493293141133892e6
-0.0028600001,1.1862232794142997,0.00023025990261480245,31.282365465188118,0.4498233281989445,-8608.474438077403,1078.6128146756503,3.9661521389351366e6,2.9552711639736597e6
-0.0028700002,1.1868302658981988,0.0002246254023251381,30.95043631889483,0.44615756536394174,-9856.981520679024,1114.9894668615252,8.214319695811203e6,3.0627022447155598e6
-0.00288,1.1870803096272,0.0002342889698940462,31.05406235465277,0.4691142477416215,-10275.293136344706,1232.909102536494,1.2905426633291136e7,4.1616341232262086e6
-0.0028900001,1.1875788307892423,0.0002179985649297294,30.87439878978656,0.4492358585544409,-8558.471255487391,1070.845720750051,4.525497853931971e6,3.114835456396353e6
-0.0029000002,1.1878239799419943,0.00022464363384043897,30.70788034784844,0.4474156601435537,-9717.42009538738,1170.7154873514196,1.1276216205325173e7,3.6232781237426596e6
-0.00291,1.18805067979585,0.00022830319990546521,30.615076909504655,0.4171956147989968,-7784.527742224317,1002.0454145288703,557018.6844380173,2.8027724825642775e6
-0.00292,1.1884773174374053,0.00022817483257582573,30.89835305630107,0.4253215584540743,-8394.312388472636,1064.0585748077726,3.037337149031722e6,3.0644270216929386e6
-0.0029300002,1.1890510749070002,0.00022871276421116516,30.76397260248021,0.444809340454954,-9105.902341415427,1137.5096386058372,7.50356474790006e6,3.239811160026611e6
-0.00294,1.1892170089324325,0.0002214982290961662,29.98954316888105,0.42680248073489924,-8847.208501565096,1106.8524446976394,8.735673280088909e6,3.131232257332238e6
-0.00295,1.1893087008421468,0.00022357325060955215,30.792550161958946,0.4464093763903112,-10142.104350201826,1180.5593733601222,8.84701808450696e6,4.307236270291102e6
-0.0029600002,1.1894713333539955,0.00022440817452798147,30.44305110043099,0.4450505924013551,-11190.315598843332,1281.2700268789408,1.419236924020582e7,5.1658506389365345e6
-0.00297,1.1899812315799727,0.00022447745910111864,30.46905319911111,0.4583487179491501,-9994.995151778054,1213.823729316231,1.2663759743594639e7,3.9801248166896217e6
-0.00298,1.1902269816759012,0.00022569383182816913,30.675798486571185,0.42277578439502894,-10295.951298681324,1108.7641457850532,7.364075751420234e6,3.396715155318401e6
-0.0029900002,1.190506361518208,0.00022942842000878434,30.08196145423286,0.438432443259497,-10393.193684098711,1091.2819622744846,9.54367288719629e6,3.251805491931553e6
-0.003,1.1904790827094387,0.00023066764546614466,29.78525533613714,0.4246803810662048,-8217.780738495396,997.8891538448855,2.842730784039591e6,2.8406007017538017e6
-0.00301,1.191063947455927,0.00021802594973401412,29.285111581507305,0.4169063275194723,-7797.987202287411,971.330952802217,3.7669239801287525e6,2.6524425357072945e6
-0.0030200002,1.1912393768150962,0.00022040328640822562,29.59505134318722,0.43430026067101474,-8073.9662388503875,1072.024267016324,9.887746315330978e6,3.334672776376318e6
-0.00303,1.1916243535115563,0.00022832385366956204,29.99778959491339,0.44214127700493244,-8782.486277343694,1079.8244194951394,7.657994780901137e6,2.9571206969534014e6
-0.00304,1.1918777249368155,0.00023147914449038663,29.613718526854342,0.4332059068358415,-6657.029014641611,1039.635653910275,5.3791783846371975e6,2.938926007411631e6
-0.0030500002,1.1919933228992519,0.0002275409058891112,29.590091168621676,0.436604911505568,-8446.624193682093,1001.4460947146179,4.617976734182343e6,2.8895902255207044e6
-0.00306,1.1925693058058533,0.00022318483996071545,29.52261930499712,0.4139423263204817,-6436.229326482717,1093.4310428882036,4.0053472983322795e6,3.3844608130279933e6
-0.00307,1.1928332265194992,0.00021731159789309496,29.21628080603039,0.4130284174026799,-6759.159070530797,1062.2122368159833,1.8998575983076608e6,3.9011409056148715e6
-0.0030800002,1.1930679148460268,0.0002172563363697647,29.156927569094794,0.4375794993689709,-8747.728775947586,982.3256983668691,3.5195466272972347e6,2.580334059105376e6
-0.00309,1.1934387228702792,0.00021904241506388498,28.053253454642867,0.38923481079255584,-7197.337289385227,977.2070131834821,3.6130704875542326e6,2.5853042906756266e6
-0.0031,1.194014720209082,0.0002225421554378799,28.979875295130366,0.408882495989776,-7752.224531884807,1000.7427010158797,1.975326014707129e6,2.8603129053207166e6
-0.0031100002,1.1940885489992243,0.00022298613484513733,28.678327718278602,0.41606245644087264,-7654.549440579541,1011.3431515617538,5.6669112964280555e6,2.9501707717902833e6
-0.00312,1.1944842307076569,0.00022813955681797466,29.36826124554896,0.4473345204848699,-9237.912174511981,1128.791516022381,1.0307603502234116e7,3.7080047993762293e6
-0.00313,1.1947839617433387,0.0002286261620346561,29.085109317184475,0.43260620841394526,-10031.539885773382,1181.3562988970928,1.2011414247059237e7,4.611763530429468e6
-0.0031400002,1.1951954111882026,0.00022395853229439445,28.678272705642073,0.41024946960441644,-8062.038301503682,1027.8207940313985,4.995154939758066e6,3.929913479978648e6
-0.00315,1.1953701347998906,0.000221585861261119,29.01323243901619,0.3948247502925605,-5490.776926420399,915.3693206706789,-1.8496821757274666e6,2.3516095737815388e6
-0.00316,1.1958509166031983,0.00022081943050976502,28.6747114529727,0.42399432570004136,-6634.402198120551,1062.1738567947577,5.385090470067721e6,3.484466186270944e6
-0.0031700002,1.1959446552658919,0.00021678336161859253,28.956742873963623,0.4191587600984174,-7910.438603061395,1068.8331505070541,8.227035993506824e6,3.196263034831031e6
-0.00318,1.196292276661962,0.00021642467406827844,28.826120487656148,0.41423871283456204,-7559.956436180938,1087.7304544500598,7.608407328494327e6,3.8307368163879514e6
-0.00319,1.1964763292910336,0.00021045784879278911,28.262915053965138,0.4042266992828812,-7286.353621217066,981.3381081412009,5.542826331588241e6,2.5745720274748104e6
-0.0032000002,1.1966310683994896,0.00020972318744728514,28.127261566816255,0.41250819543911876,-6060.5566422110105,905.3127662980829,2.536126642518016e6,2.702640410031804e6
-0.00321,1.1971109322785656,0.00021510740022331664,27.914384217746033,0.39567286959843617,-6062.68636711726,897.1168714433711,977912.0536356269,2.2825910928248945e6
-0.00322,1.1973115428897863,0.00021800618016328186,27.27946857569752,0.3963689288894683,-6729.624125344884,968.1985994044111,5.678371155009495e6,2.9413720295923343e6
-0.0032300001,1.1980727288812691,0.00021623722562325422,27.93868498384094,0.3984818018044383,-8619.241247212156,914.2717536912843,4.8316262005936615e6,2.3263056027816148e6
-0.00324,1.1982280741833682,0.00022023185960157328,28.215972489815357,0.373918066697295,-8381.87146571618,871.7506545708429,439005.85700024053,2.30135434770708e6
-0.00325,1.198487410226419,0.00021368076836874973,28.21249645324674,0.3899738596730858,-6607.069107507534,946.2382651012774,2.6411094963190067e6,2.420065258986144e6
-0.0032600001,1.1985240537190633,0.00020720779641025873,27.579283507701287,0.38052447591581867,-6594.819235642579,931.5477914066175,4.948531032156547e6,2.786174439691358e6
-0.00327,1.1988497111760752,0.0002158394027043927,28.34767668216602,0.4056912030124377,-7596.690507129802,978.3131783790474,5.016041724677317e6,2.578974105596754e6
-0.00328,1.1992081505458074,0.00021189981699516167,27.704315570566028,0.3962723377416947,-7192.960028512433,927.4999734491156,2.7715601767986333e6,2.710149969639215e6
-0.0032900001,1.1996610245120356,0.0002141755369202002,27.989443241331884,0.4005819112390439,-8541.980448214088,990.7118477608361,3.9809237779156575e6,2.749373616282575e6
-0.0033,1.1994339346880898,0.00021805292443140202,27.358540426772837,0.40028638926739485,-7301.8379309378915,874.4425406633458,1.2023182870911919e6,2.262139707720492e6
-0.00331,1.19979787704322,0.00022638885878532237,27.936178526179262,0.40086252399724426,-7117.934459655518,930.4938417768079,1.7923970363801303e6,2.60650256459597e6
-0.0033200001,1.1999243964369286,0.00021698387313489123,27.60392663335132,0.39965230376370603,-6920.94895432965,906.4052646403517,4.0214411748323636e6,2.2704888526385543e6
-0.00333,1.2001510459307296,0.0002155422054730997,27.21637513573489,0.40364279871168934,-8510.142035194845,1011.3146450395134,6.514135312802526e6,3.023855794266968e6
-0.00334,1.200204031077265,0.00021218256393666255,26.946699220463987,0.3869976453523506,-7311.3276178012875,867.2729936452769,4.91160136047511e6,2.598589177030957e6
-0.0033500001,1.2008557038521672,0.00021633458145171617,27.27588710427998,0.39089103601972364,-7598.880055614842,924.0773770303472,4.321863255900532e6,2.467262962494762e6
-0.0033600002,1.2013719388019324,0.0002139875766014144,27.248874628774782,0.4007326322545105,-8914.945717962682,932.5048211277176,4.472228599247687e6,2.6222197928265994e6
-0.00337,1.2014739827518819,0.00021444844305504746,27.21229910336216,0.3950452079070716,-8558.813666048156,937.1170562273907,6.1449341221439e6,2.7757902702975497e6
-0.0033800001,1.2016403759140917,0.0002088497336885066,27.56898392917937,0.38587741463796693,-8268.8450462045,901.4202464996005,7.463819252381518e6,2.4075530758291897e6
-0.0033900002,1.2019484829278586,0.00021444012390916495,27.809259591510088,0.40218203636721456,-7727.029737682408,1000.137824820903,6.611544993715939e6,2.9983869555919175e6
-0.0034,1.2024358373228496,0.00021206251145028032,27.941620071511185,0.3925893408776766,-8370.255417273496,946.2400509283927,4.834633305660736e6,2.514022138401873e6
-0.0034100001,1.2026681646722932,0.0002171426096516678,27.58529101770439,0.38942455345148286,-7053.367776648462,929.563101673335,3.9965513229249017e6,2.771656048992225e6
-0.0034200002,1.2031929978312998,0.0002188170428402468,27.464887651769114,0.40423599520193376,-8476.919966908708,974.8526165579683,7.841562261302514e6,2.7398445159887983e6
-0.00343,1.203513077959927,0.00021989893434006113,27.583632821334895,0.3871998751589907,-8534.954826038838,930.4608828724824,2.207843088944395e6,2.6480398244787557e6
-0.0034400001,1.2034140634011108,0.0002187104593656393,27.476894652193838,0.40351893258731447,-7616.628857065715,977.1160999569167,6.381511849545292e6,3.0717012894165386e6
-0.0034500002,1.2037893734680063,0.0002177385731856667,27.354325225854165,0.3843688146232139,-7979.19898181962,920.4771383180185,3.7794785594250187e6,2.4333771401186604e6
-0.00346,1.2039359713855158,0.00021419007114399484,26.851464554742286,0.3977574722372044,-8853.107580500342,1027.0020228651736,9.429610973076368e6,3.1972382543250374e6
-0.00347,1.2042421888708974,0.0002107652145902963,26.651780820232226,0.37382439950595614,-6296.859597246542,958.8592152543989,7.234783926094498e6,3.114443035684178e6
-0.0034800002,1.2045560355072022,0.0002128656454922188,26.79103491957822,0.3890574210027775,-7333.366987151931,905.1508474062734,5.694935596409308e6,2.632108234854077e6
-0.00349,1.2048633288277553,0.00020342636366918836,26.2504189807782,0.3756584773424128,-7845.801591010385,867.8027146624592,4.166962695273712e6,2.466144995968418e6
-0.0035,1.2051356800578905,0.00020448674055238247,26.48728517887482,0.37342874401489656,-7568.780592792582,882.5448381228501,4.91376248318086e6,2.4612124139224393e6
-0.0035100002,1.2054077186619199,0.00021208293353477928,25.90460917191374,0.3705327438196863,-7092.070496334926,848.4544146307604,2.8371287554585957e6,2.2065512710544774e6
-0.00352,1.2057945847667955,0.00021225715154382603,26.048176467593514,0.3782596981398539,-6226.039771390188,943.4539263169638,4.1202747731427965e6,3.4611134639597647e6
-0.00353,1.2057210877900395,0.00020836432453354964,25.86358818275929,0.3532814138362806,-5173.035718361631,878.1095268901508,1.6661166539677905e6,2.7172446584360683e6
-0.0035400002,1.2059080578376404,0.00021688993602305854,25.642342116551436,0.359877137899639,-6509.396255208334,858.7408251717743,7.175243040900356e6,2.300760879938602e6
-0.00355,1.2061465095231936,0.0002074103160999166,25.294093908499914,0.35228107444228923,-4855.077667668085,747.1913216444323,401617.2228217604,1.697457451307678e6
-0.00356,1.2064562720851137,0.0002054231799613548,25.633435441871402,0.35567965857500783,-5733.008692070032,785.7531089712377,-840371.0835123967,2.0827652779127008e6
-0.0035700002,1.2066105450493883,0.00020964191562494652,25.11890484116609,0.3792269606541749,-7712.361148068399,800.5284461568436,4.745723779149106e6,2.1982612480940013e6
-0.00358,1.2067657094749318,0.00020235905111751118,25.108956061477176,0.35929351026072853,-5225.054105490503,753.3387640494104,3.1431377396114897e6,2.0224845606126995e6
-0.00359,1.2069878924030717,0.00020094975853374197,25.67479061763539,0.35641045182391984,-4385.102896803787,797.7071204143484,364134.0629068492,2.0319137561681415e6
-0.0036000002,1.2074876164950263,0.00019823426947025306,25.56800101070813,0.35019900511356156,-6128.66728675647,815.8062046967623,2.466452144268846e6,2.2003606464403626e6
-0.00361,1.2077543097592263,0.00018982215715151495,24.82709503751747,0.3524076844354182,-4836.444925648691,731.5677005932725,1.5402419041421479e6,1.845636563493262e6
-0.00362,1.207779337127077,0.00020002025301748484,25.823885234838958,0.3839449157338194,-6086.352354814397,861.0819091618321,5.992314302374799e6,2.4765412534176316e6
-0.0036300002,1.2081926250726285,0.00020467228396224367,25.531842793009357,0.358611883484706,-6217.962302561837,803.7063424209215,4.003565584216166e6,2.0957710702394505e6
-0.00364,1.2085213904719652,0.00020871070513748315,25.36699491110445,0.3718237132860037,-6760.341368954113,873.2211165127206,6.122002835984243e6,2.307790086180057e6
-0.00365,1.2087734410527073,0.00020312989736005608,24.476530649903726,0.3520810700247732,-7417.670685961783,862.0671984711797,7.158562476662471e6,2.614663460877341e6
-0.0036600002,1.2090577172784989,0.00020781088161770514,25.249338454994902,0.36154444272927816,-6345.975260072421,819.7461310479003,3.9055803123075548e6,1.9232475788212684e6
-0.00367,1.2093833980367825,0.0002023749978138463,24.939350619361033,0.36582623144344917,-4507.6405147050245,764.6350802138438,1.2597675184162336e6,1.792217361780957e6
-0.00368,1.209395170767285,0.00020517621771031674,25.682688633725196,0.3594210430585761,-4289.33662264921,750.9517504054871,-744863.3854033602,1.9062470033344328e6
-0.0036900002,1.2098299220638022,0.0001997850903150073,25.107544418899234,0.36425753015895485,-5624.619589019796,823.9447907420457,7.6342301559925685e6,2.253150681548877e6
-0.0037,1.20990335240693,0.0002015257449991941,25.221904674642385,0.3593655304965628,-6082.970758227881,850.1230953054832,7.430045704643141e6,2.2905004307376635e6
-0.00371,1.2101441939306152,0.00020052666993342533,24.770418425667522,0.35210058401721,-5484.705106166018,809.3573607298937,4.335748411536732e6,2.28559194809332e6
-0.0037200002,1.2104829082349946,0.00021251637172694217,24.859512090720155,0.3663009620454209,-6257.659605405267,847.274422372391,5.813103883384018e6,2.296066476145549e6
-0.00373,1.2106457159277222,0.00020950278322361306,24.94724909863727,0.3661660578658551,-7097.936860563783,766.4579440931328,4.405021127319121e6,2.214069464222217e6
-0.00374,1.2110397145269334,0.0002071990678862987,24.224579537251692,0.34457695147747813,-6106.482582258769,732.7197226979357,2.0853082335865472e6,2.130162402521526e6
-0.0037500001,1.2116055119100202,0.00020788757755113175,24.328663088844944,0.3602109755619037,-5278.111286125196,771.747871034343,1.844056844233192e6,2.11552742739814e6
-0.00376,1.21161840168464,0.0002045252695022577,24.111716233612473,0.34498922136388893,-4714.368891072412,727.761218558429,1.210455513624917e6,1.736745912496252e6
-0.00377,1.211902062169635,0.00020707600194815084,24.575003614808757,0.35739429746091533,-5947.957917168517,753.8631328152737,3.7968608455574815e6,1.9293982742864306e6
-0.0037800001,1.2122779073077221,0.00019765840462577196,23.807344654968507,0.33323947491260464,-5237.147378753975,687.6283710460694,-77560.68739895045,1.586965745352055e6
-0.00379,1.212452466280618,0.0002012180192713627,23.97894726793477,0.3410726341789752,-5200.489959121931,765.7166367426248,-487220.4710647906,1.9783614074324134e6
-0.0038,1.212630713050082,0.00020078167099454216,24.227584117082788,0.35666637491850306,-5631.657102593496,704.0505370907847,-173910.62992292584,1.7149579020042873e6
-0.0038100001,1.2128666487340618,0.000202515015944499,24.155238795503582,0.34399177305838097,-6599.677463517445,773.7094441839262,3.5965205988271013e6,1.9407465357745693e6
-0.00382,1.2130627929577635,0.0002006697350367865,24.120013582067664,0.34007095821700595,-5677.799909173625,730.9184303381635,3.2899665841158084e6,1.6914213507262515e6
-0.00383,1.21323712163054,0.0002068584005163846,24.486902097807683,0.3472847887580696,-6550.4092218109745,731.6241655306685,3.734782772121189e6,1.6070022488809251e6
-0.0038400001,1.2136375983784455,0.00020370551167523445,24.610216820752267,0.3605014731495841,-7493.354849432254,765.3560908199737,3.4867040708380938e6,1.9431544788213882e6
-0.00385,1.213986881733229,0.00019788795880779986,24.523745853172198,0.35064862523844037,-6954.865593843871,739.3850400643096,1.5276589625184406e6,1.7741083778015077e6
-0.00386,1.2142394842762894,0.00020494580386355533,24.397631576177204,0.36566278938734703,-6782.416202298494,765.1945766777781,4.32693040299259e6,1.6844182960171863e6
-0.0038700001,1.2143277171344653,0.0002027237523659983,23.929033941585843,0.3398653472515625,-4911.055840846498,747.1562332847584,2.066192595260898e6,1.8066543718812277e6
-0.00388,1.214469775450066,0.00020408648559471762,24.0968247118591,0.3397533590013977,-4997.923874890329,777.9557443503583,1.8668365297668793e6,2.0861667887852557e6
-0.00389,1.2143452336164455,0.00019986095014058958,23.342865961771153,0.32583878481097217,-5282.739752966424,733.5042294043529,3.1320620272821113e6,1.766807298085311e6
-0.0039000001,1.2147528618899714,0.00020496728047032537,23.15801274761114,0.3361588532638581,-4924.875965676924,743.5411543016046,2.910098228468734e6,2.1005608530034516e6
-0.00391,1.2150418737204067,0.00019999800828375243,23.184641692572384,0.3299526021506222,-4369.559834156159,717.0455444418293,581531.9032601414,1.8947604289621266e6
-0.00392,1.215272138141605,0.00020012578960515627,23.261781700666404,0.3322510870209484,-4587.511276370735,709.6765687279615,1.5109597159331613e6,1.8940508103312347e6
-0.00393,1.2158658918655412,0.00020119183426423713,22.94403237472246,0.33079267820416347,-3903.5158935022037,695.6582424776032,1.6621666651147606e6,1.7289720372260434e6
-0.00394,1.216158028832981,0.00019920197951230775,23.206828272539223,0.3321527339088024,-4967.345512324102,690.9835695962207,1.481087312321478e6,1.6753182852823983e6
-0.0039500003,1.216255932033044,0.00020343337722857527,22.842649254262614,0.3256276891574483,-4243.328634223782,672.1371637427727,1.1284516826883664e6,1.8234845813738252e6
-0.00396,1.2162193634455853,0.0002016199117686793,23.005959279789753,0.3424913762237545,-4244.35410282142,685.1752390311932,3.376132632403976e6,1.60473704909713e6
-0.00397,1.2163708600949108,0.0001996588144670568,23.383694158232885,0.3287674619796856,-3617.382729623676,686.8950799460986,879023.915768998,1.445960778323737e6
-0.00398,1.216510388840995,0.0002057083039694444,23.547337867089503,0.33223134143872307,-3983.2327751804605,654.6278157918135,886002.4309701007,1.4492628138285358e6
-0.00399,1.2168593600836264,0.00020205464173831685,23.254238116275403,0.3466502652828303,-3774.182668308035,694.1625354145554,1.5178105600462684e6,1.824371076257403e6
-0.004,1.217119590546897,0.00020084336201095474,22.965130640609495,0.3402826827139464,-5793.782467846257,713.374545370149,3.2471054719667607e6,2.483086042124834e6
-0.0040100003,1.2174931977463928,0.00020291410012922634,23.390812663612532,0.3359211511204563,-5080.399306824687,852.9341743853887,4.638727978985931e6,3.1884656851325254e6
-0.00402,1.217787557224569,0.00019931043574089631,23.496669092760513,0.33020890885273513,-4863.930308531133,650.7378872668204,-1.0090335203348575e6,1.545216284249377e6
-0.00403,1.21828323940292,0.00019654067214398856,22.740121737752904,0.328577394337094,-4385.231023788214,624.0772795181923,697205.624778944,1.47439316984922e6
-0.00404,1.2185879743753225,0.0001999910760870833,23.179001909807557,0.3244313651263455,-4691.134038027396,669.5729084196945,1.0277299333817023e6,1.5328807803861545e6
-0.00405,1.2188986713578953,0.00019503656022302899,23.46955132213862,0.33083191153265,-5048.653390464821,767.3441683596176,4.3440411120246705e6,2.124195143382721e6
-0.00406,1.2187826472096566,0.00019686161036181667,23.099390024895815,0.3324936349003592,-5134.001427952698,679.0397220722408,2.022031517141796e6,1.5053762659643595e6
-0.0040700003,1.2187666377602577,0.00019329123097979787,22.980548317492882,0.3122161518701665,-4693.818474586227,632.1610864063205,-1.7226154876368733e6,1.4506557755350089e6
-0.00408,1.219077977386917,0.00020290230801771531,23.614423921875503,0.33866837802530086,-5086.696765980447,670.3967976801825,1.6424791691689435e6,1.488752589344677e6
-0.00409,1.219321707597117,0.00019475615052044282,22.986410513084017,0.32707423993572404,-4703.479111442327,655.5223442407965,254654.40511515492,1.4959765218199166e6
-0.0041,1.2196407988731,0.00019704122138132702,22.838475179821508,0.3190653521893434,-5902.741823345631,768.6779866680913,7.205967286271317e6,2.2408196158348196e6
-0.00411,1.2203294271999359,0.00019203748838291862,23.187930477410113,0.32553186142721957,-4809.410097820526,676.1463071785037,1.0289452663383028e6,1.8831424069622385e6
-0.00412,1.2205526009561956,0.0002025658734605572,22.785075756303904,0.33605051353367493,-5276.043508094456,685.2286920005273,3.8278321044816943e6,1.801500187393497e6
-0.0041300002,1.2204795136731603,0.00019060806235233831,22.742613986808724,0.3402672791937882,-3908.062964199549,747.4204289146763,4.664928583106825e6,2.1024643824843783e6
-0.00414,1.2207392584666386,0.00019641931393689257,22.0654982718803,0.30747554166724606,-4264.065530878521,671.921447808654,3.0143900210826057e6,1.4399910641001433e6
-0.00415,1.2207461133372925,0.00019732487151646568,22.550829469901707,0.3245483005932553,-4291.542555333197,663.6000056919767,2.2465043233167683e6,1.7500302092965906e6
-0.00416,1.2210841098863099,0.00019722349488580788,21.982031319581175,0.3159302886944516,-4806.109312702324,718.6891323031361,3.849893360238963e6,1.8715202680315569e6
-0.00417,1.2212457821252483,0.00019796765240716566,22.23179409688516,0.3179080560824712,-4065.4116359963914,752.2513207682814,4.751172483358778e6,2.1607154560434446e6
-0.00418,1.221259990516255,0.00020101610378278175,22.746822258392005,0.3156694208577219,-4033.1043173250105,607.1776598019346,-563010.7204272521,1.2318300105097485e6
-0.0041900002,1.2215266234836886,0.00020317785138628756,22.263862997340205,0.3263108590109122,-5156.348269740941,672.832102044105,2.1746986692282436e6,1.697763451347357e6
-0.0042000003,1.2216627598525855,0.00019848573930345597,22.494395092469126,0.3153907291253358,-4910.358700610539,651.9438195327266,1.9263726660460907e6,1.6433926375342063e6
-0.00421,1.2217497470783583,0.00017816100037752674,22.169743975407876,0.31105926575461207,-3108.5808238000814,632.9957700495588,468098.6614353916,1.5802487092297717e6
-0.00422,1.2221670497847235,0.0001861380696822149,21.8376590607458,0.31215791287392713,-4802.235102738346,722.374328161294,3.794352215506937e6,1.897055307536161e6
-0.00423,1.2223156784476485,0.00018805117648104091,22.120905425734005,0.3124213780096004,-3509.114372937035,660.3933247553853,-1.5903568504070991e6,1.8876675122102501e6
-0.00424,1.222479424311109,0.0001896381749028758,21.951816076399336,0.3176652391990881,-4142.576393339434,643.440781882635,2.3337253329481254e6,1.3605822734204629e6
-0.00425,1.2228638870315565,0.000189746509532514,22.015609804358675,0.3145304154045976,-4341.192710170079,632.9508323521432,1.2564289805803439e6,1.538147720993217e6
-0.0042600003,1.2232821880960174,0.00019416423393341705,22.04609169665264,0.317203822725736,-4099.228135429356,664.7459388786699,2.318178884848036e6,1.9067881379871482e6
-0.00427,1.2234686892848754,0.0001856813903501652,21.430154355454793,0.31019567379020274,-4460.240840868657,600.9430616404139,1.5194571500383117e6,1.3767284096439695e6
-0.00428,1.2236469207570475,0.00018527205501514933,21.46086387767708,0.30573857134837784,-3980.2851231213504,658.9014541735162,2.850931566562529e6,1.77711362340424e6
-0.00429,1.223922071927638,0.00018865043889784396,21.454047267320593,0.3026772221010012,-4172.357343015137,679.1607146652062,2.9767948514772085e6,1.7790652838239977e6
-0.0043,1.2239859277951752,0.0001882883383407341,21.655303487974706,0.30534540469646554,-3777.688066584805,583.0582721543892,947347.8929388031,1.1858220409567843e6
-0.00431,1.2243029868531548,0.00019631071109653717,21.893341185358846,0.31928247580942765,-3727.30203662909,616.964510457328,302956.4793887176,1.3244990729545678e6
-0.0043200003,1.2244092270954618,0.00019492519010523394,21.96297895256196,0.3126777743172582,-5588.264200527645,662.1397884185265,4.482165520369003e6,1.7113319271296395e6
-0.00433,1.2246409747241,0.000191383238337362,21.817670822428138,0.31136549495576893,-4155.095342257762,626.7075125804795,2.206138850535957e6,1.6060322812328471e6
-0.00434,1.2247640547760403,0.000193977786097134,21.523948261805973,0.3087455015821217,-3941.5160562630635,652.3343338857203,3.673934441899481e6,1.517398851024046e6
-0.00435,1.225014221874633,0.00019430143164351528,21.922391462408658,0.30518730144966427,-4051.915866506831,662.175200596693,3.1450086837469707e6,1.9611630075380937e6
-0.00436,1.2251844692006135,0.00019347992730068406,21.573257147232574,0.2986878421638965,-3623.4001261008584,592.7860492288182,186516.7949889946,1.3632108783403926e6
-0.00437,1.2253103826311,0.00019851835289305949,21.590881154313713,0.3031869322614183,-3908.93836493102,584.1927125602238,-1.0119548604553288e6,1.2984495286174216e6
-0.0043800003,1.2257392895851458,0.00018444607348473154,20.83446571499367,0.3043012212371376,-3807.357734997266,560.8296865890801,954036.427543643,1.3408575774244769e6
-0.00439,1.2256896514558757,0.0001907282803406087,21.056142592756046,0.3084789647575149,-3921.505601972949,623.9725861420698,1.6249599620256957e6,1.6352843410228558e6
-0.0044,1.2259973437844698,0.0001881134273614018,21.359042657754664,0.3014252240966137,-3259.528523036797,665.5305076049133,3.2514864646735415e6,1.748836905685619e6
-0.00441,1.2262081110407765,0.00018872993917320085,21.2998228566491,0.3040710166860127,-3925.040680428778,575.63799007279,761743.1776115682,1.2185664963665456e6
-0.00442,1.2265628725305366,0.00019174489689408936,21.2632672048438,0.30176654481296755,-3260.2626290057037,618.3367998878128,2.376429287133071e6,1.3669516274315855e6
-0.00443,1.2268348205617075,0.00019355183948831646,21.35480271982826,0.2963072252140193,-3930.5666624246664,720.1623987811373,1.79613047260226e6,2.710054789400659e6
-0.0044400003,1.2270825818005475,0.00019380725428531104,21.307879672359665,0.30309828932501826,-4472.262192817779,638.0995776058367,2.402254909827514e6,1.5568918039501517e6
-0.00445,1.227516277709875,0.00018201227901375462,21.288968517338823,0.30903699840663273,-4020.7369352335863,633.6239720388506,2.7775934423715216e6,1.7897456209877532e6
-0.00446,1.2277232656147838,0.00018546564850043795,20.891793384484654,0.2895478337723878,-3504.6879476354843,556.4865894163817,631437.3557404287,1.1590952091424847e6
-0.00447,1.2276994508398766,0.00018926895714972675,20.925897889176134,0.30066078525664836,-3407.556534536819,583.7113160675776,1.309060883408745e6,1.2992098037765042e6
-0.00448,1.2279422448738964,0.00019141987555512584,21.11982450344909,0.301656675704754,-4592.819950503469,614.740892441313,794403.8852653418,1.613941453159671e6
-0.00449,1.2280121927722323,0.00018963316410900943,21.205023753922227,0.3049987403176961,-3324.8179513042246,581.7282847041544,-251551.0565442003,1.267420769107217e6
-0.0045000003,1.2283063284161664,0.0001833230959429161,21.261237072550944,0.3011901054954449,-4760.406054872624,602.0673387456067,935206.9119582182,1.435880310667336e6
-0.00451,1.2284600404034844,0.00018026528488442116,20.994348588341023,0.3033020499992858,-3686.386436349588,578.1436462892007,1.4677277351535957e6,1.2758452072344134e6
-0.00452,1.2286334970348443,0.00017447250697845637,20.542222591663677,0.2956462566838446,-4100.712955925572,604.2779045594541,1.770454510529069e6,1.4661767557046497e6
-0.00453,1.2289337225312433,0.00019014955186267193,20.888294463464295,0.2997403805690433,-3888.802110732019,579.8602755911422,1.16869761256842e6,1.2828146184256156e6
-0.00454,1.2294688593772247,0.00018460720405200545,20.741617168029915,0.29780883452124773,-3040.3111818124617,542.0994271346528,277925.7206170048,1.2843612969245096e6
-0.00455,1.2294611906055064,0.00019029892955501978,20.758550266264034,0.2950464466880464,-2614.3601714355964,600.1845618270822,1.3936693438607058e6,1.4106703627464708e6
-0.0045600003,1.2298241101960086,0.00018616897941264488,20.598693578020633,0.28425487729613563,-3154.1910564208997,566.501427223662,530859.9316024927,1.356903355948855e6
-0.00457,1.2299110316577873,0.00018084573557070632,20.543650129423664,0.3005695863947111,-3498.3397876894396,561.7007503468265,506961.7245166943,1.3585207021097552e6
-0.00458,1.2300436973654423,0.00018593458159117175,20.443784365818768,0.29424299827152073,-3392.939431293997,570.7979502718823,1.271103777915229e6,1.3240842189855182e6
-0.00459,1.2305609205028747,0.0001808670146296127,21.005672156416185,0.29507581021554347,-3903.5747606842992,565.5412353996599,-595675.1924004923,1.2156714447987902e6
-0.0046,1.2307934220593173,0.0001842144104458707,20.79556497593758,0.2952068027311207,-3743.4359884763567,569.9277146040569,353941.43425429106,1.2033430546909275e6
-0.00461,1.2307261514911356,0.0001842217180253601,20.771925542152584,0.29043525403069975,-3518.96114170222,546.6076722819972,673867.5308475628,1.1232996734828565e6
-0.0046200003,1.2306080500359748,0.00018262273774273297,20.937313526577718,0.2834605692457439,-3697.513559263518,604.1854579640346,1.2928060062090775e6,1.3660184206184428e6
-0.00463,1.2310734355375856,0.00019081910666709665,20.89528869316678,0.3026779908104057,-4601.232621102665,632.7717648800593,5.08586393018065e6,1.5442221015169723e6
-0.00464,1.231257466831061,0.00019420265217670783,20.890066937079652,0.2951029698573493,-3797.482464083503,603.1104320261928,2.4707398658951316e6,1.4189368499212638e6
-0.00465,1.23131482085874,0.00019587500975846327,20.939739314143377,0.28132799807226855,-3747.737786816174,551.5695066248522,-487357.99127225694,1.154119185606127e6
-0.00466,1.2317860183628069,0.00018555149072659835,20.364896087852564,0.2915066203274921,-4063.2276094873723,599.4906524627613,2.6057358592744116e6,1.4736644014711615e6
-0.00467,1.2321995261109562,0.00018694324130089942,20.280392344488707,0.2846679216770884,-3112.5561099977735,545.572094148561,475401.78651035274,1.2567745297980781e6
-0.0046800002,1.2322403098543062,0.00017892231098361503,20.13346374351355,0.2763926265024802,-3978.5405621443088,521.6587850693514,106312.6269923214,1.1628729130669825e6
-0.00469,1.2323983597018153,0.00018905440518409105,20.67623211236594,0.29206305399212035,-3455.182335220961,579.1634143046518,1.094591566503154e6,1.1998211791501446e6
-0.0047,1.232438325243876,0.00017721047177318578,20.150263088811638,0.27964607569331856,-3555.6889749557295,520.4091351256222,299562.2296247378,1.0897700069665697e6
-0.00471,1.2326648240871847,0.00018171592739110306,20.396550215654933,0.29515747279732324,-3899.836591181572,536.988929838606,205245.75067432248,1.1670913279054274e6
-0.00472,1.232662568603262,0.00018993227174309303,20.676773925639605,0.2871369468464469,-2943.150964275761,531.8383627996888,-1.0438010375951452e6,1.0472631370033233e6
-0.00473,1.233069004984675,0.00018487026513381257,20.356024977932545,0.27612414878230046,-3885.02795030305,548.5877121132149,588491.6123361312,1.2604867836485286e6
-0.0047400002,1.2334930458771072,0.00018571510125808087,20.14488688021726,0.2764855851015957,-2711.048858795616,555.716341245134,34579.11456550948,1.289183254823083e6
-0.0047500003,1.2334648384002012,0.00018659575521994936,20.096045475903356,0.2822435937758936,-3179.3465728460087,554.8050981144015,2.2224299242782206e6,1.1799191713374704e6
-0.00476,1.233549217441531,0.00018628433059677887,20.120850133857928,0.29820929911256017,-4974.552917571184,706.2335534120784,5.211283585914515e6,2.0597851095264966e6
-0.00477,1.2339625894488002,0.00019000654553090636,19.715166045198977,0.2741084152201965,-3107.620315101516,556.1442694765757,1.0486646494633316e6,1.362645474744276e6
-0.00478,1.2340873092188518,0.00018906946861347698,19.80239642935965,0.283218903675248,-3722.964903112909,574.9959533157439,2.399107363820847e6,1.3688276363779367e6
-0.00479,1.2341441636004185,0.00019139249365270368,19.883641140238176,0.2823674589505737,-3291.5540833402874,533.1174727675598,1.3859867669442229e6,1.1957879673062295e6
-0.0048,1.2344205243063813,0.00017624987271810236,19.667878808461012,0.2787476819303282,-2845.691477446951,473.26943068346304,-249809.99110042176,956262.4031590759
-0.0048100003,1.234588386014054,0.00018953495156981065,20.269380345702736,0.29070342574936325,-4564.228285692208,658.8622175521247,3.7173619854927417e6,2.149714634171878e6
-0.00482,1.2346997517494367,0.00018725904711378033,20.386585675715803,0.2914641334087231,-3919.374255890857,605.0208083639237,2.8484426551461145e6,1.458692718941432e6
-0.00483,1.23486614119768,0.00018503372892209242,19.729920427439332,0.2739359459933846,-3015.42298897062,537.3869150571913,2.9884924494258487e6,1.185968404130947e6
-0.00484,1.2350567452422183,0.000182609608971082,19.979815731783805,0.29400247332446855,-3970.9181209566664,686.1307594093031,5.747928277874517e6,2.1624608487642235e6
-0.00485,1.235390012057852,0.00018282409184876522,19.86261148056344,0.29921698807840025,-4457.322375237888,610.6769765381291,4.0718298864611145e6,1.7286626340339605e6
-0.00486,1.235840467146763,0.00018635796218461478,19.704981267698113,0.27568222367383055,-3644.156909351476,520.7870082089662,-216365.78034907457,1.0893732199325066e6
-0.0048700003,1.2358463288388115,0.00018947384995326473,20.114746704913415,0.29123545644965204,-2694.228721931255,510.84369602964114,224856.77766134118,1.0437124660274627e6
-0.00488,1.2360422323717928,0.00018168698543699564,19.889544569114303,0.2881399522573827,-3505.478130466134,613.9300260082243,3.8960479748271257e6,1.8477913115666176e6
-0.00489,1.2360612583004065,0.00017842946490999873,19.84744180717593,0.28853265349847795,-3401.0232159890406,516.0926655730907,-409337.9686365526,1.046188573473087e6
-0.0049,1.2364527726600456,0.00017773834930522413,19.868021269735177,0.2852820108435336,-2927.491695849661,536.748969236767,1.2288860595218393e6,1.072088871972191e6
-0.00491,1.2364954776595771,0.0001787179470841867,19.796095962976157,0.27420193624587513,-2221.4123502384255,513.1571742075075,-415482.74316280335,1.0707650137545252e6
-0.00492,1.236657577149372,0.00018398045719522115,20.061706420034934,0.27570235187013337,-3446.086982701477,523.4175944471478,-252993.9766337836,1.0697672606617818e6
-0.0049300003,1.2370047279003957,0.00017747989762953702,19.54714203415287,0.2710714614227477,-3575.0481565823907,517.8552391093517,347338.901250602,1.0738960969107125e6
-0.00494,1.2371818244706607,0.00017553308778025294,19.86568505587128,0.29120593920919574,-4011.1072165308583,540.0355692686987,1.0739670271807194e6,1.1763645151052221e6
-0.00495,1.2375372092685373,0.00018633138327016604,20.40536062040999,0.2937406298240153,-3847.5937233056093,571.3985980773515,2.53693624864806e6,1.3167234165811818e6
-0.00496,1.2377344440237013,0.00017453490460083893,19.31065910740964,0.2659376167695782,-3187.7819184201367,508.57036690840454,1.8210680608628746e6,1.2040583134137471e6
-0.00497,1.2379290011400792,0.00017658287268645028,19.540993629111966,0.2847762410575941,-3062.260425181081,536.7453175184218,1.3335430829022317e6,1.1995218443638165e6
-0.00498,1.2381521946905436,0.0001859351545758381,18.795700849580758,0.2752660285881251,-3505.9713896425797,472.29548782790744,584566.4110256982,990988.5775140951
-0.0049900003,1.2379603192724953,0.00018725970825073218,19.192601853285556,0.27845454460283764,-3548.3621726890815,531.4912508854322,2.0229378636447927e6,1.2134631753136562e6
-0.005,1.23833728412042,0.00018108532121686508,18.68766973634345,0.2743429758854647,-3244.1083078910447,567.5558743936981,1.5080571910804766e6,1.7141931875277285e6


==> anc/Figure-5/d2_L510_rJ1.2.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.238935148318239,0.00017745233343197136,19.51505779886903,0.2779934285016392,3031.751673983066,516.817908035214,-74920.41904394788,1.211985934413214e6
0.00499,-1.2390500030817253,0.00018018650647874524,19.223082445990407,0.2785154852174166,3437.341376610876,538.4290025751553,1.621737251649227e6,1.1416687449942196e6
0.0049799997,-1.2388490608755471,0.00017944587364537702,19.274146277734104,0.27023903600131016,3009.236133884804,576.3664407773955,1.9495751885657513e6,1.385261009688845e6
0.0049699997,-1.2389251834855004,0.0001750174919050131,18.85573120888795,0.2759877830808775,2952.789869514997,550.1765065932931,315843.1335507205,1.4229792385015395e6
0.00496,-1.238737249966144,0.0001765260519531259,18.870486876074775,0.2768346839165365,3039.9755494174465,516.0480454780151,1.3025481764563234e6,1.2111141847463115e6
0.00495,-1.2387596532285459,0.0001769079246221759,18.577981259053914,0.26780349216246074,3323.579914205545,513.2455025916628,1.2511443862820792e6,1.3496384988177968e6
0.00494,-1.2384454301627346,0.0001760407614551148,19.103869193604496,0.27170634412881295,3095.871358235455,525.3028248425484,1.133853799005183e6,1.1169000828211196e6
0.00493,-1.2382014061455562,0.00018142240426905255,19.240969909878725,0.2853537774976688,4012.8752135612867,555.1571586276378,2.0398196053520322e6,1.4862424056525712e6
0.0049199997,-1.2381496741427058,0.0001792332615189868,19.55526778173872,0.28332303230941247,3123.9318700759154,527.3733798141502,1.3615628101408193e6,1.2098867691419872e6
0.0049099997,-1.2379005722632968,0.0001803176554176493,19.152394189888284,0.27159704603614054,3051.0730904804154,540.7950851500274,629014.7504993578,1.4801405032855438e6
0.0049,-1.2376078310638956,0.00018222354943566197,19.25027657794685,0.2794814127385306,3211.8477789662693,508.40233448416984,7483.733290030967,1.1788885465311012e6
0.00489,-1.237555155026588,0.00019098333745879136,19.32001997792393,0.27713639433587517,3502.0211732360963,535.9885181640094,996059.7431877902,1.1770941150940938e6
0.00488,-1.2373094468716082,0.0001891606255070776,19.381124381230613,0.27507097683334847,3232.4934205032887,519.8591996806549,224403.59333314278,1.2037048898051884e6
0.00487,-1.2367931441825186,0.00018866865801435526,19.46544555292192,0.2734878059094643,2720.936519143908,534.2405315720681,203967.5200009103,1.0998225593457078e6
0.0048599998,-1.2369616226963978,0.00018720592778025786,19.306984098792608,0.2843596066733264,1911.4574926300136,524.3145492658894,2.2443685595706175e6,1.2170001286899904e6
0.0048499997,-1.2365760593366535,0.00018221514637904149,19.44261816161406,0.2839457531663207,3309.0231521913165,500.84742624815885,2.2232872199931266e6,1.0640870565552823e6
0.00484,-1.2363459913654358,0.00018277499341672876,19.298192414523047,0.27562279084183117,4394.052253050382,535.1283066746665,1.1846294907627427e6,1.241819038179344e6
0.00483,-1.236160569869839,0.00018257471376506337,19.272582315490194,0.2722422681207244,4181.830960529492,545.1945877047824,1.4220485936735813e6,1.58277490410619e6
0.00482,-1.235883545676791,0.00017993883346053384,19.244845582193463,0.2714668419421427,3564.7858058312095,551.5785769834433,3.5241140788260223e6,1.1944798041414197e6
0.00481,-1.2356677184685767,0.0001821677803824005,19.769238620716376,0.2960119548460312,3347.856902940081,575.0658937593431,2.6840835429750043e6,1.4963724698758135e6
0.0047999998,-1.235602259700257,0.00018312103380910058,19.87365549864734,0.2869263344731177,3746.5905838286126,642.3178620608494,3.643063058933152e6,2.322491063013913e6
0.0047899997,-1.2356186058959173,0.00017946198506303972,19.61784089605519,0.27890895749159916,3105.211402753931,523.9626109429611,1.8660738529733422e6,1.117753847718226e6
0.00478,-1.235327879133898,0.00018097911255513134,19.28319645381724,0.28908114310238453,2926.953389976691,638.9700755599159,3.184916884721808e6,1.9267765976106757e6
0.00477,-1.2352480010608393,0.00018235967409981627,19.852973000018494,0.2801621547856962,3353.679574398962,535.2677706032727,1.2729439741891073e6,1.1830705423880462e6
0.00476,-1.235192238605129,0.000186015429991762,19.968025968162326,0.29935711220240097,5152.494487482799,664.1658409141405,3.974606543405121e6,2.1295174294378185e6
0.00475,-1.2350529282134435,0.0001852125492801484,19.584005667597356,0.29402604486431944,3439.380326479475,672.0874064315441,3.7311016794557245e6,2.430193737802866e6
0.00474,-1.2349430129293821,0.00017849374890463086,19.6064824882274,0.2781956594166985,2964.160084055927,542.9849986380859,1.457799844179302e6,1.1893535702578472e6
0.0047299997,-1.234597761576935,0.00018148345192022812,19.753465680535967,0.29190753573884864,4642.802863710852,655.8349091722484,5.317335580991672e6,1.9341269264201014e6
0.00472,-1.2343971857614173,0.0001801362593270171,19.78573775641044,0.2895505248834213,4269.9667082565475,709.9248553050151,5.85216762565905e6,2.661332454549188e6
0.00471,-1.2342275786416317,0.0001792730378731544,19.4615974737827,0.28228607241893355,3922.8219037719305,630.1508398255612,3.6796788834241442e6,1.7321638982451137e6
0.0047,-1.2339380901423258,0.00018488056569864944,19.70183703036896,0.2867668060264883,3803.629042873268,604.0068811013159,3.4985035997360297e6,1.6165967307877482e6
0.00469,-1.2339770180218308,0.0001788436304648308,19.581465721682378,0.288912274565917,3848.9788623466707,586.5768394843218,1.1528535947508398e6,1.7356538014849892e6
0.00468,-1.2336693331175204,0.0001817389913901544,19.891755581133143,0.2879761027862754,4056.1315279619903,526.4087179936561,875866.1130906637,1.3342972205093505e6
0.0046699997,-1.2334051001921436,0.00018345600267690378,20.213535471239855,0.285829698899286,3316.8740818461383,528.0257621997881,1.0908412254800948e6,1.170721686971447e6
0.00466,-1.2332254330199495,0.00019117068088905705,20.058056965219944,0.27783235399399275,3410.176001140077,510.5267067907003,62489.40999553545,1.2172132891837494e6
0.00465,-1.2330003441064146,0.0001880699115184931,20.380542383700423,0.29622664791410647,3527.974716107118,605.4332384538993,1.9660730234886059e6,1.4138868805039115e6
0.00464,-1.2328634833205745,0.0001853643034902221,20.034246981054316,0.28058497724158105,3717.337723776856,641.642738005287,1.966265176788843e6,1.8337303297702116e6
0.00463,-1.232756582096056,0.0001838253337179536,20.171966792870585,0.2890323371895618,3366.598724439436,592.8962131153147,1.9241113361364019e6,1.3992586428299367e6
0.00462,-1.2324730866060984,0.00018369601980806273,19.771891913858376,0.27323021486775617,2979.0310032205666,531.8571503696157,978507.10234716,1.0417108021018169e6
0.0046099997,-1.2323984066317129,0.00018433852049870057,20.0274610675413,0.28155976445389436,3939.224910563966,561.8832895315632,1.088271690111995e6,1.3258791440758754e6
0.0046,-1.2321809010578306,0.00018862770900493416,19.97891919328095,0.2801867668983695,3722.097277215151,504.27284836903357,-341326.41978479683,1.082016662671338e6
0.00459,-1.231786428113479,0.00018896757666809713,20.060114814537695,0.2860195746917236,3889.2941340006664,542.8155957614999,1.6863394829099001e6,1.265678323032904e6
0.00458,-1.2316582416711177,0.00018985200900033643,20.523072107420717,0.28876772402953316,3548.2877820072863,543.6771034990622,609302.9114854743,1.2527595354968999e6
0.00457,-1.231513868581323,0.0001881410411098705,20.090136781996108,0.281382284087946,3405.0252127253034,578.2548261069876,1.801659329564357e6,1.388506030498773e6
0.00456,-1.2312671037123708,0.00018289888402584729,20.34552451058046,0.29353388200692077,3948.5620275323513,636.1457818276435,2.6811107376976917e6,1.5361115179267395e6
0.0045499997,-1.2308696932955827,0.00018868107219412018,20.355587614881962,0.2967481821334885,3682.091776926041,604.1119335169427,3.679998163823382e6,1.417195193126985e6
0.00454,-1.2307445343829229,0.00018982275386998304,20.501016643518348,0.3042637767723161,3848.200312237395,581.2019237778504,1.2956895638849593e6,1.435049698712895e6
0.00453,-1.23069134066011,0.00019269063277905265,20.33447067991026,0.30164035492419994,4190.245807908734,590.7071503969464,2.7047170730606457e6,1.462110415459323e6
0.00452,-1.2303136889844297,0.00019206178115763577,20.672508790273394,0.2967274450082776,4248.305878321032,563.1093835682411,794463.1037598711,1.1554169556701598e6
0.00451,-1.2302689518973002,0.00018964777548440999,20.32823639856841,0.29190910665253317,3779.511054154221,605.264362921009,2.062878441283457e6,1.534986703798183e6
0.0045,-1.2300825373945725,0.00018393306126643184,20.370787651997198,0.2817566743229826,3970.2220118707173,572.2736419049781,1.467819482220955e6,1.1868748830368617e6
0.0044899997,-1.2299962479079907,0.00019098953804476496,20.723446194070945,0.30134945127288576,3268.467653609905,602.2703632555475,2.8302790285097035e6,1.2392695980955658e6
0.00448,-1.229645348272539,0.00018401898498673723,20.59913570544069,0.306915259530176,3877.4965628526234,719.4790406116798,5.925652267150264e6,2.180892298973914e6
0.00447,-1.2293607198590495,0.00019544494275087538,21.128498134896525,0.3180070772873133,2999.4663824301806,660.4584430614423,3.0466779250241197e6,1.6956973619424633e6
0.00446,-1.2293100330576618,0.00018385034705104873,20.744727167071282,0.28580011126532406,3554.882693835864,568.3676978380204,372883.25912853726,1.2848799402184344e6
0.00445,-1.2288058145510816,0.00018973730889108102,20.36207356020332,0.28385342762387433,3310.1165554978106,552.5127812844537,1.082941357134469e6,1.1653957775592715e6
0.00444,-1.2285481174539734,0.0001912100324686747,20.365168066816654,0.2850085405612815,3504.9773951554407,560.3918539944748,67673.21723346254,1.3288832413201577e6
0.0044299997,-1.2284830676923675,0.00018890469017936694,20.66447232386427,0.294500635193749,3170.853006329205,576.2690894300455,1.0455651000243248e6,1.3194313161962489e6
0.0044199997,-1.2280194893994425,0.000193087841921424,20.755707674293824,0.2970044182851407,3178.6992073391034,550.8426968646472,707607.6617673445,1.2922285291418983e6
0.00441,-1.227629789942969,0.0001941722188127388,20.838629399475487,0.3005608223767009,4458.193177230887,584.0734635087815,500543.63085937494,1.167209005737189e6
0.0044,-1.2277429807919495,0.0001916634121736249,20.902407052658617,0.28106814762820426,3765.4334594605975,576.7086150184977,1.3088562303173763e6,1.2637345051713889e6
0.00439,-1.2274322652171339,0.0001913288269586407,21.08069917710504,0.2927898751173226,4321.873759938921,573.0330889638464,-588163.7068805802,1.2676991101816325e6
0.00438,-1.22732879838801,0.00019343948422247652,20.89756270261352,0.2970595322041876,4161.019449138182,563.6886586836656,-77805.53976513912,1.1899524596844688e6
0.0043699997,-1.2270494501119562,0.0001976116249320882,21.245844470124872,0.3021865531843162,3636.7438306384515,600.2644288934672,261100.63323637898,1.3021477151018525e6
0.0043599997,-1.226826297391733,0.00019783527012361132,20.915225060635006,0.2905370910141488,3640.789705708085,525.0855274086637,-1.9075989457277323e6,1.0565810441633651e6
0.00435,-1.2266466768186803,0.00020043439237973026,20.934875671749047,0.289164678421912,3243.275199337626,514.6017866347916,-1.919917007610113e6,1.0431554623771586e6
0.00434,-1.2263944570452554,0.0001934637702063316,21.28132554368986,0.29854383345826824,3036.7721376093023,588.2031422879463,-1.2657841643692337e6,1.2528273191528507e6
0.00433,-1.2261370239593234,0.00019209876073854188,20.905510851785657,0.30997271022307377,4294.516845426591,600.9278829257833,2.0275492872072617e6,1.3842765097366904e6
0.00432,-1.2260377918352672,0.00019450372835447816,21.312350421430555,0.30800891045566076,3090.1530358905284,580.2247631455996,-813419.1729174355,1.2197875285264628e6
0.0043099998,-1.2259794180618167,0.00018926813121035777,21.231803105904465,0.3089515047106854,2758.820214126203,551.6572467528998,-831220.888632254,1.2572778356526915e6
0.0042999997,-1.2254918583749828,0.00018928318393062553,21.021004571736324,0.30626776350034446,2894.176613186463,570.1659507009622,164273.2505231669,1.3268289165914818e6
0.00429,-1.225255208572926,0.0001898882319800452,21.091982415255703,0.3079565275525985,4343.777943537709,610.6257821314714,3.219341901656919e6,1.3419070486418358e6
0.00428,-1.225216832947323,0.00019453087666000533,21.443468698624937,0.2960906161387417,3815.877441362952,603.2343492333143,1.341638642410599e6,1.353553732917102e6
0.00427,-1.2248687595790901,0.0001844122510843136,21.416218019917714,0.3050939489696387,3911.746624527009,613.564424226867,937767.3162582577,1.3939853326566971e6
0.00426,-1.2246385920388903,0.00018767568981928527,21.708850782007456,0.2950312105200074,3883.4270422673258,627.8374239660908,1.1819061359124626e6,1.7060088733571358e6
0.0042499998,-1.2245536226962284,0.00019245062869893944,21.96176110714478,0.2945586041157501,4096.464856829995,635.0192489427782,1.2562272186832458e6,1.4401312295888334e6
0.0042399997,-1.2244082912205176,0.00019393994974779922,21.89058866804861,0.32004693679468815,4845.844471707026,712.1009877756285,5.40333682065729e6,2.1971048158338093e6
0.00423,-1.2243319007450266,0.00018071729140769848,21.399816510223733,0.2996984440392791,4651.397857902055,621.718129779871,1.3431857123056927e6,1.3666671778247042e6
0.00422,-1.223724608162643,0.00018581255775744113,21.139109023624457,0.29835204505131885,3821.239177733423,591.3914897296044,146200.9394903193,1.4182979112065502e6
0.00421,-1.2237455813844642,0.00019203242378476183,21.695807895180963,0.29902755897003136,3898.1793084745955,603.1985752302901,408583.30434028764,1.482894185451183e6
0.0042,-1.2236354287653497,0.00018898704322524033,21.80861282332605,0.30766051842252495,4330.440020149464,672.1561485768777,1.8119298573006315e6,1.6645051899230378e6
0.00419,-1.2233436822048587,0.00019648861373284466,22.149369325101766,0.3212054872099724,4705.878192080404,743.0805790261496,2.20383836607757e6,2.8802040122264195e6
0.0041799997,-1.2231939298396282,0.00019483545481739474,22.27594536456816,0.31246977512501606,2924.16763509193,757.4531393535331,2.7165077152811773e6,3.135030916652541e6
0.00417,-1.2228208239886527,0.00020013458838029566,22.070919248934395,0.31721652665948563,2833.118633344678,700.4639723555813,1.2723064022058004e6,2.260204963488631e6
0.00416,-1.222634885101396,0.000192954561372523,21.76910393847303,0.3052235689998718,2539.9657270549355,545.3440137692253,-1.3498902198621826e6,1.13387362438915e6
0.00415,-1.2224741885908952,0.00019272206026784203,21.798183096631234,0.29851858238422097,3075.474520037062,599.5481377247219,-121551.00501588512,1.2576087007925967e6
0.00414,-1.2222666450487127,0.00019441247448151333,22.081146849398465,0.3214536794311122,4443.90573462624,685.4791041291218,2.8806094447021824e6,1.7408174568037633e6
0.00413,-1.2221167935351263,0.00019203317872450997,22.183772977804402,0.324379647881287,5541.66645032019,685.6928496657097,3.1941342655836833e6,1.5873166416703144e6
0.0041199997,-1.2219050679095178,0.00019875204428210788,22.494498592942143,0.32916651718381124,6313.717504724753,737.4198694325376,5.255549634218137e6,1.9731282879886436e6
0.00411,-1.2216932110190564,0.0001973304691156166,21.76848385201201,0.30351045546895633,4665.558958551145,647.70758615926,1.504564316498142e6,1.5595781184249949e6
0.0041,-1.2215132689266803,0.0001936370048544388,22.288515627435732,0.32248358644108005,5900.759632052758,696.6542675815955,2.874061388310906e6,1.6665074913030928e6
0.00409,-1.2211880312466377,0.00019530039097781005,21.902353494635747,0.31261526112942406,5231.261270240772,599.8692197383558,-593322.669610035,1.2817336503261784e6
0.00408,-1.2212465467154385,0.00019472801064307938,22.439899244992052,0.31975250688216394,4665.120901871085,660.460709462745,958137.5317577254,1.7501953608297384e6
0.00407,-1.2207097906871707,0.0001948121650666924,22.38561286457014,0.32088393372666785,5356.50947959301,631.8103837036151,862557.9648605804,1.3597898802948825e6
0.0040599997,-1.2202746514991296,0.00019118640479652324,22.47628372421281,0.32669783715748824,4654.927566645843,643.5554450523204,2.0108170777722208e6,1.4950835774505567e6
0.00405,-1.220288629831499,0.00019072670601123426,22.377037006659087,0.32423943295907537,3901.5025694452947,708.2930899287229,3.130756942822193e6,1.6006416994713414e6
0.00404,-1.2201427236231464,0.00019919336674697593,22.819615194406207,0.3365660199157923,4816.78460546142,715.6600585625114,3.120927806773511e6,1.592110655162706e6
0.00403,-1.2199359246282142,0.00019958311274142815,22.890262417825593,0.3339761156544655,4715.683318284268,724.3063536709187,2.6719163766779043e6,1.6184680300474062e6
0.00402,-1.2195775242238913,0.00019882975890270308,23.21909006524634,0.34297024298032686,5730.312139155942,745.2935430237366,3.817507143384872e6,1.7933851721159995e6
0.00401,-1.2192185498477746,0.00019493192291987368,23.03603472213369,0.33333707259684153,4974.927016215068,688.4248399747139,1.97682486439073e6,1.752238686245117e6
0.0039999997,-1.219235098803716,0.00019405487955923963,22.882242111470426,0.3278178010235874,4078.1054577829896,652.7519668148569,768805.1833437372,1.5689743216548811e6
0.00399,-1.218941621603207,0.00018539225750005832,22.671134586945385,0.3208660582691403,4549.704200408895,626.1960504128841,-1.0670548237812216e6,1.3978820172049156e6
0.00398,-1.218871534527793,0.00019360899205874007,22.835084203655686,0.32488651180599887,4542.400221254158,691.931230624977,1.433030980066435e6,2.0034529830674944e6
0.00397,-1.2184878631010025,0.000190636990876735,22.80540271760889,0.32039200692049213,4005.925504304713,708.878539090697,2.7977426886261245e6,1.9480814241638738e6
0.00396,-1.2182293439204068,0.00019572482926668823,22.726520637823334,0.3252771765178118,4425.641597450136,695.131283791425,3.175553529845445e6,1.8599011353153675e6
0.00395,-1.2179883502845579,0.00019555301121743288,22.482659359949377,0.33055740933422106,3537.3475127584234,652.1356589832723,2.331593313477894e6,1.642104903307505e6
0.0039399997,-1.2177683480357173,0.00019151381599750292,22.64097875294922,0.3173089984991155,3736.4880246305065,631.1489603031337,1.4786645910387952e6,1.449217253115541e6
0.00393,-1.217625762525519,0.00019271163220160363,23.14566149608673,0.33796373299720767,4283.60701159171,653.3434663208685,2.1801704235211476e6,1.624901457165815e6
0.00392,-1.2174755391685195,0.00019514507642582872,23.03687591802719,0.3391347699738471,4736.754243706888,731.9904178211274,5.673177854161404e6,1.998417847749672e6
0.00391,-1.2171109387633814,0.00019752085881207456,22.926435777291115,0.3185813186994565,3218.2857043323643,672.6818148406484,2.3318928182771215e6,1.6486317225600935e6
0.0039,-1.2170200787574257,0.00020238361381475973,23.300836273348942,0.33723498120639556,4820.387247153858,728.7166546695004,3.7737226403303174e6,1.9677989719332417e6
0.0038899998,-1.2166321905882078,0.00020259633398708501,23.854461304551734,0.3362147618182564,4289.446716143745,701.6026645167736,814617.201608652,1.4715502257867816e6
0.00388,-1.216302632595262,0.00019517770132650782,23.86314959454141,0.3414800479842825,4601.964120551303,730.6863172169548,-430588.52395624993,1.7022874712707996e6
0.00387,-1.2161188714892104,0.00019639945362975967,23.63447154080073,0.3051231931707741,4768.971094322728,629.3345544684753,-2.1108002785006133e6,1.435715278550947e6
0.0038599998,-1.215802349975595,0.00020736043832314012,23.56300896153459,0.3323047467030997,3877.937585361445,699.7295585637155,-87271.24263730363,1.8165429932269861e6
0.00385,-1.215395130013194,0.00019970215681065897,23.51809437418829,0.32387312138602575,5439.4364222452505,681.4843220561044,-367252.39033966925,1.5687639232995096e6
0.00384,-1.2154005805987966,0.0002002201187914891,23.718440189171957,0.3366332406845499,4667.96856144741,713.8559769163035,502497.79089410626,1.7304725785628052e6
0.0038299998,-1.2151819094694092,0.0002025437538276124,23.90383319275133,0.34695000079880195,4614.0153955575815,698.1703137459455,1.2519530014871082e6,1.5070514701110027e6
0.00382,-1.214986433049148,0.00019769401004800257,23.92166088402226,0.33483654844218025,5240.764534861003,713.9400670328598,931660.9293511658,1.8410544867514828e6
0.00381,-1.2146980708413824,0.00019836210845406964,24.01999242792034,0.32286583918589457,5287.42645260937,753.2911691647366,1.2427360313422086e6,1.906148321932559e6
0.0037999998,-1.2143300583956456,0.00019818639632481025,24.071798376763148,0.34048183760113004,6544.69266457348,818.2269852474252,6.857193436638023e6,2.6773454941376606e6
0.00379,-1.214162906643057,0.00019928847298113884,24.096451889556644,0.33362214669835694,5216.780167994929,708.3241321124394,2.3633684541644165e6,1.6417128470526296e6
0.00378,-1.2139671074577572,0.00019781869670367123,23.908176278120404,0.33117706216881926,5773.584301590187,693.482462992634,-472110.9674455449,1.5752660776190453e6
0.0037699998,-1.2137605783192276,0.000201055042209536,23.76246766639249,0.35343056933775846,5595.0053490756645,709.8133065240596,1.8536751917541614e6,1.7639653624261206e6
0.00376,-1.2136560423244822,0.0001997844700783998,23.9493813874594,0.33726119050525427,5256.398500262511,779.6158204888927,3.1874842501118267e6,2.084709431952817e6
0.00375,-1.2133246671713478,0.00020093168314500132,23.733342402738653,0.32730682658896226,4398.045662323376,688.5437701541107,327615.80514572735,1.788131823202245e6
0.0037399998,-1.2129364324073921,0.00019521220548424705,23.85114584846926,0.33260459314965846,4017.6593182631027,694.4820722606274,487210.65535124,1.5799092557468142e6
0.00373,-1.2126788161588868,0.0001945564498348002,24.07457062905519,0.3552538278556592,4180.660534743153,764.8199376710776,3.4062676550554554e6,2.162147754430456e6
0.00372,-1.212544703608927,0.00019804695582229299,23.95707563604649,0.34122692057217247,4709.652356064675,714.3415849825357,1.9123328547248403e6,1.7915901188981321e6
0.0037099998,-1.2121534701490717,0.00019931880324094764,24.01470175753308,0.3486545094605126,4611.898839535145,694.7971763785158,1.248098767708288e6,1.7446983104702616e6
0.0037,-1.21207861795892,0.00020149903966695408,24.80442187408922,0.36532956420192614,4977.260097194136,743.6633730178137,249206.40981421893,1.8816751693592255e6
0.00369,-1.2114518241862424,0.00019834999425445918,24.174908632780255,0.3499506188132199,4980.4839543880635,714.798871621772,661378.7060015262,1.7222627422925036e6
0.0036799998,-1.2112070295348871,0.00020036720031348006,24.340218638519396,0.3426326423815118,4165.59749881816,728.9192616146781,2.0508440540149969e6,1.7580402361896022e6
0.00367,-1.2111893444057082,0.00020284819609175622,24.41172627483458,0.3452925990347048,4145.596791678134,639.6184868092957,-2.1887356828917945e6,1.3701433035409988e6
0.00366,-1.2109615758993642,0.00020217567771117106,24.524524159288177,0.34503602849527865,3863.985239924622,697.3821813228645,-2.4038990467702737e6,1.5557539076231346e6
0.0036499999,-1.2104380878978682,0.00020389060518724228,24.562969135984368,0.3399760982078425,3616.0444414013286,711.2210787136853,-137000.76408264303,1.7371583307137412e6
0.0036399998,-1.2102705728198808,0.00020680693198494364,24.558768064581034,0.3325049225770634,5089.165882749242,809.2713817911915,802507.2107704794,2.3314424318543514e6
0.00363,-1.2100628353271021,0.00020259823030561758,24.671391558298136,0.35891663212371916,4995.161934017292,884.7302190677132,2.1961672818517066e6,3.1019885923586646e6
0.0036199999,-1.209765113042338,0.00020564085001728978,24.408205287741396,0.35760924315450365,5039.845802472179,890.1303426651975,3.457951445544308e6,3.2370363132510073e6
0.0036099998,-1.209501086542042,0.00021110779643858084,24.377972464114784,0.3528003176499733,5390.9941224274025,867.0084078018966,4.633366068625123e6,2.57018176862131e6
0.0036,-1.2094582807933545,0.00020904162113232212,24.480027145503488,0.36366496168600815,5451.841098280947,794.450286666817,2.4269402587944325e6,2.0953462529170536e6
0.0035899999,-1.209263348453157,0.00020715631016559067,24.443429413151588,0.3530155468762772,4278.606439017165,826.5192702469537,2.5124690631805607e6,2.0926813206038524e6
0.0035799998,-1.2089987314042947,0.00020734083689515791,24.635793336227493,0.3614686271883979,5744.001965576734,772.2441688532493,3.397498500731952e6,2.1833872186972965e6
0.00357,-1.2087642009917243,0.00020536767218147067,24.697162132088074,0.35700728702870604,5481.40708314299,829.0249909071941,3.878593219654965e6,2.4509184020098243e6
0.0035599999,-1.2086159856891423,0.00020662299056618014,24.977433791259177,0.36339732488091636,6105.965272749498,788.6528762963957,5.620031310313788e6,1.916957199359198e6
0.0035499998,-1.2082062767312463,0.0002011894215469875,24.99972449028099,0.3671486488423644,5495.829949055949,823.069647399375,2.93269042733307e6,2.2205519466206566e6
0.00354,-1.2080340238683813,0.00019959721744801083,25.314775223869997,0.3820439244374753,5623.224484958315,810.5713885512579,4.93242468540319e6,2.1493223731899844e6
0.0035299999,-1.2079267982879394,0.00019994675098624243,25.453245973548654,0.36463492049128066,6015.220070397615,788.0018736242832,1.8787785071242454e6,2.1168856525975787e6
0.0035199998,-1.2075840599673224,0.00020312485258622783,25.876897178906198,0.3617954108515232,5782.617205798173,860.8652547981338,364199.7079966639,2.510537924581854e6
0.00351,-1.207642703304553,0.00020236536212992317,25.06670437155437,0.335783555498848,3926.1712411421686,773.686309101976,1.2228322524743222e6,1.9253567339153097e6
0.0034999999,-1.2071740321857862,0.00021193301926385156,24.98435711293471,0.34842602127851663,3921.7860377935604,740.9707474942093,-1.4106535798464948e6,1.9242829571674827e6
0.0034899998,-1.2071185951866523,0.00020619655265673934,24.67069689475378,0.3524819491059811,4482.093647865542,739.0630870135598,3.2657810791047607e6,1.8079002318175866e6
0.00348,-1.2067692971100046,0.00020941802476861075,24.786652142654052,0.353476366070305,5728.431923310026,775.3194394007178,1.8218672345006338e6,1.9540808462876745e6
0.0034699999,-1.2065541079788362,0.00020486710835179405,24.513308631121415,0.3353844261951221,5080.174821422656,711.1906637151748,-14547.77889302705,1.7866170006016304e6
0.0034599998,-1.2063122585616037,0.00020560638071700588,25.20729408839931,0.3452305933048507,6227.290152583899,786.7851756812722,511339.3854227306,2.032278223983734e6
0.00345,-1.2060204647330761,0.00020872737256723517,25.68013099891239,0.37201519972519964,5436.884898719451,843.9393482681188,4.577959236077538e6,2.3577130317171994e6
0.00344,-1.205665593012672,0.00020368460009152146,25.4929946506552,0.3687020621053862,6284.968328459826,796.0077278395296,2.1012128704857114e6,2.0471556974078512e6
0.0034299998,-1.2054962269918614,0.0002119635050999634,26.016988037598523,0.35536227608386295,7067.604264623177,779.7346321676935,-1.0537578922033855e6,1.9305498837801155e6
0.00342,-1.2053338291175129,0.00021028322871313203,25.38827039105829,0.34730780352339524,5391.908859140798,772.2332801697619,1.9876923150863473e6,1.8194483845669555e6
0.00341,-1.2052060462531382,0.00021291624501066842,25.462098066179436,0.3615781877245998,5435.020775554514,804.3831442309043,3.1725973828685554e6,1.8789789934700378e6
0.0033999998,-1.2047149593648772,0.00021443680417178608,25.909139789786465,0.3791494211448779,7180.914833027661,958.0904076928578,7.0105907295607105e6,3.0076761094299555e6
0.00339,-1.2043543230696239,0.0002135283119631709,26.282096423675842,0.38386578416960937,5653.731301124596,904.3710696660594,3.5537634761351435e6,2.4637387518261326e6
0.00338,-1.2038465898059847,0.00021928861652881088,26.18401443030046,0.38654712488130655,6409.051325619834,943.479087981876,5.616823080875191e6,3.5515664298817758e6
0.0033699998,-1.2038205771073391,0.0002168993096690175,26.545372365708978,0.39135609434200475,6562.893955727225,813.36143308057,1.0243647281291574e6,1.951217587649286e6
0.00336,-1.2035635268342633,0.00021085082049671905,26.359211991011872,0.391991875064048,7195.98307588114,867.7749965455445,3.6677701421417804e6,2.314779734777261e6
0.00335,-1.203325347468855,0.0002095453941688517,26.21082107049499,0.39112588258586994,7618.907234545323,847.3807977122399,2.9177644350789716e6,2.2550356891223555e6
0.0033399998,-1.2031648158678874,0.00020790383386623727,26.517248526175816,0.37845992967869907,5813.8398148644865,824.7658559282979,969020.7342226476,2.105417353290071e6
0.00333,-1.2028242466575934,0.00020439826445086437,26.5894120933291,0.3775304267779524,6120.917279045618,852.1292555274273,810684.2803664535,2.0644782017034835e6
0.00332,-1.2024635877707535,0.00021253833788188628,26.766897294628933,0.3800836341270283,6574.325062316277,894.5480861122513,4.421871902795559e6,2.257588896260466e6
0.0033099998,-1.202269165381274,0.0002088525735195293,26.838589758269084,0.3747967124156315,5980.0971949541,919.7060889660326,6.221690571567958e6,2.5423766152246553e6
0.0033,-1.2016808523605296,0.00020859989884293347,26.643160422378344,0.3865822884448326,7051.483336118684,909.870177713288,4.715969535784827e6,2.1943254998706207e6
0.00329,-1.2017510218859608,0.00020510611824300798,26.65002063934964,0.4046658349115067,7133.70297009322,923.1615353894514,7.823389600299385e6,2.698978976839625e6
0.0032799998,-1.2014732365873906,0.00022017199698383353,27.202100686482197,0.40201096219743576,7259.5851775661,963.2863633746762,5.800723588738411e6,2.760830635017669e6
0.00327,-1.2010527130066295,0.00021101878180816632,27.28092639891664,0.3997158897483959,8136.411702117657,958.8297962605387,6.390432739173347e6,2.748039823798271e6
0.00326,-1.2007539976337456,0.00021146881939985824,26.70961634578438,0.3866779843329764,6669.547243099682,891.2716837037655,5.466564932898319e6,2.444452250849981e6
0.0032499998,-1.2006559862057884,0.00021023782449947764,26.16928763613222,0.3596237192826666,5698.434667100092,798.675747104023,1.805371636016059e6,2.1428599073095936e6
0.00324,-1.2005875361227014,0.00020968794653966453,26.965084267716644,0.378863232964461,5435.672380241014,844.3200550654853,2.145625019043034e6,2.184846587152843e6
0.00323,-1.20029394216201,0.00021604375906715434,26.97340511946698,0.3769704605493344,5274.316471704714,896.8622090639427,6.0578192452229755e6,2.612375385617858e6
0.0032199998,-1.199788167999091,0.0002164159957728083,26.904452455812063,0.3879309104213563,5328.327293947515,824.9206809031103,1.0865791005228905e6,2.160477514391376e6
0.00321,-1.1993357945642844,0.00021926168624833732,27.27432552036434,0.3917435326187493,5665.680404742714,933.553838732277,1.7084079554003284e6,2.9125268741690754e6
0.0032,-1.1991023041675783,0.00022081577335031363,27.39119006548336,0.3985109113958101,6026.924473666232,959.3593383937726,4.1640922393987617e6,3.0473397921829103e6
0.0031899998,-1.1987713143599303,0.0002155712846956491,27.65548401149949,0.384180950754597,5843.057080178868,886.5386045887664,-512091.74998529145,2.376030197694189e6
0.00318,-1.1985870831314285,0.00020682390904856512,27.325294314336034,0.3865890473984924,5881.115132606028,880.610387757149,2.7204905502390712e6,2.3122525143116666e6
0.00317,-1.198527404278323,0.00020538025883549597,27.185279904885427,0.3798763042428932,6323.406892791957,883.3844872180532,-968308.059406758,2.3496545063293637e6
0.0031599998,-1.1983621965448852,0.00020550500165169964,27.828403944341265,0.4085117825405417,8390.74341828755,952.2354663401927,5.603591058753697e6,2.4999568623639517e6
0.00315,-1.1980971444717103,0.00021333581008180398,27.936668546104674,0.4001026960058074,8087.350432597744,872.4069423374676,761197.1543699633,2.1498812682300797e6
0.00314,-1.1979123425480398,0.00021293540683931043,27.84333331068546,0.40528937126731523,7375.079880057192,910.4421392959305,294370.23055250157,2.3430400757683306e6
0.0031299999,-1.197606841594499,0.00020752864320331064,27.647954573403183,0.39318957204991933,6634.196287891573,908.1870822858286,1.4812030114318419e6,2.2275829235759676e6
0.00312,-1.1973627626389076,0.00020654783523216285,27.472909786469348,0.3883263788468628,7961.500307978973,916.323076016515,5.753818221511134e6,2.387859525052217e6
0.00311,-1.1968870677467651,0.0002173509709973224,27.76726850561081,0.3960239476890536,6998.4181631525125,943.9212221416458,4.252188312473561e6,2.6612018966601356e6
0.0030999999,-1.1967570411841015,0.00021631715392351518,28.131181288148074,0.4028217833917655,7325.089710261705,849.0521599365449,251075.0204584315,2.225157822457954e6
0.0030899998,-1.196419142098924,0.0002177469075996717,28.36828511551326,0.4050636805405695,6380.2766408137995,895.4452148872508,-3.0225407534530414e6,2.120913304680104e6
0.00308,-1.195988823713312,0.00021967295465119403,28.32544833476656,0.3956289418876067,7421.478502495827,928.4901280312745,-224417.46663495316,2.2474425344710243e6
0.0030699999,-1.1959866509220463,0.00022183015391045874,28.41678835151985,0.4242835915991043,6988.8257860368885,919.1805176149347,2.5192882750543496e6,2.2990448889475837e6
0.0030599998,-1.1958308722695299,0.00021584685862951843,28.263448601456755,0.3969146041594735,7586.227177063504,972.9383566031165,1.9825336319116775e6,3.002939795900274e6
0.00305,-1.1954430809509957,0.00021668801391606544,28.662015473950454,0.4007510337847445,7757.165530733502,997.1493363950184,3.1588309416663554e6,2.7202804390360587e6
0.0030399999,-1.1951734431629104,0.00021259584963598458,28.788429854183846,0.4091986777769986,7986.300551235681,993.6699909157682,4.883004228124171e6,3.15719271284628e6
0.0030299998,-1.1950679626742413,0.00022234072209871284,29.3579474902877,0.4026641749421592,8929.686682942161,923.915896420748,1.360683584320036e6,2.2986541322501083e6
0.00302,-1.1946086655324035,0.00022388239381554998,29.257716726054984,0.41817929501458,9510.838616092957,1067.9142120432314,8.591729814410433e6,3.1874318383842036e6
0.0030099999,-1.194523351821266,0.00021235575464983837,28.412059905703487,0.4001732608676861,7353.862479084077,963.1408530945615,3.0421722290814016e6,2.7696602660975778e6
0.0029999998,-1.1941994906616462,0.0002176452926226956,28.96871573081071,0.4202656352834962,7958.617332876217,981.7732256276201,2.316176812287898e6,2.88409020294832e6
0.00299,-1.1938030633530572,0.00021493598112404643,28.410399019216122,0.39853079644710554,6604.00293935727,922.9272964386739,1.62468798546088e6,2.542314049590469e6
0.0029799999,-1.1937532881559967,0.0002140123325967639,28.4979692112151,0.41641758416025576,6540.145295396884,936.1337999354429,1.4580545801258006e6,2.4771114737148406e6
0.0029699998,-1.1933558802231339,0.00022213962246579283,28.998039844855676,0.40317708601652413,7123.083502781747,914.3225088265405,2.3170487805851484e6,2.3034740592254736e6
0.00296,-1.1931429383650605,0.0002235927218013195,28.853758857791963,0.3963080015114174,8589.817179683801,941.7897938030751,3.460189060065547e6,2.4050374163066614e6
0.0029499999,-1.1925483813087094,0.0002129843394910963,28.44990145938487,0.3929922825260393,6154.783835640474,936.6513375384905,523912.62737449724,2.6227472398159117e6
0.0029399998,-1.1924660498691422,0.000210492187930817,28.866630386935146,0.4025634933072068,7494.151163017199,1075.0179458200835,8.215923266365682e6,3.3841047726212847e6
0.00293,-1.192038531313523,0.00021951964469988088,29.01881001468076,0.4277139433377915,8142.737168366521,1155.8730581048062,1.1052155326466708e7,3.888624467021088e6
0.0029199999,-1.1918825529758945,0.00022778130852794886,29.859193758844665,0.4130413534870598,7308.161877483985,990.1615172477235,2.1937757623994616e6,2.7728284895181614e6
0.0029099998,-1.1913997070479938,0.0002311327316362664,30.202624318313454,0.435009148164545,8818.4749389992,1144.9482608874916,7.388741943324088e6,3.4933561217422625e6
0.0029,-1.1909689515969695,0.00022828618730186127,30.56469778252342,0.4394509318734759,9666.873849769212,1104.4725739463283,7.732895317446123e6,3.1935630643699868e6
0.00289,-1.1908805004931933,0.00022515262498983772,29.87793552491589,0.42806569572081454,9902.393162966508,980.8211351947967,2.4904330302977227e6,2.5869130231205565e6
0.0028799998,-1.1905176458528755,0.00022168785407766973,29.949998720309313,0.42402399836771715,7118.66339261682,959.3696081806454,1.9194922446850738e6,2.65238480850984e6
0.00287,-1.190202627508822,0.00022392224106913797,29.95093833573301,0.4191777947881816,6220.180743521185,974.9366939984986,1.539775296964566e6,2.4936205125739924e6
0.00286,-1.1901153663434734,0.00022518547037755836,29.218562495281837,0.40865843247120465,7458.231741640799,939.2147060485084,4.840421582078999e6,2.305713670371497e6
0.0028499998,-1.1895745858456475,0.00022976455423494334,30.502928326125655,0.4387143874811394,7684.064394744534,1070.7048910384658,5.465797627802781e6,3.0153386299419883e6
0.00284,-1.189220489037429,0.00022742033141729637,30.324126374783756,0.441997511253425,9748.107817848206,1051.7885938655866,6.218521367274083e6,2.806414231668534e6
0.00283,-1.189136913219225,0.00022058894371668788,30.284500335480086,0.4480137059983274,8894.07381849186,1070.943673595838,4.385786329030033e6,2.8057417954908707e6
0.0028199998,-1.1887792449123131,0.00022828076302194034,30.21580171928782,0.4281442546528513,8553.047194912075,1021.614303045909,657140.756379515,2.6183601548635913e6
0.00281,-1.1885065152097385,0.00022126714504283317,30.217622793450037,0.4218288521568843,8116.45443516749,1058.2023711611346,2.2359390203559273e6,3.1526278456906863e6
0.0028,-1.1882589646067483,0.00021911082763429715,30.25976105433818,0.44515515117980337,8366.606281690554,1109.6855511403903,8.451215794970872e6,3.493444915160823e6
0.0027899998,-1.1878469620068346,0.00022228639963727098,30.59429259902951,0.44786103245195624,8885.28192460804,1116.7628594482164,8.433779252705054e6,3.6962330684210076e6
0.00278,-1.1873531349888369,0.00022204669265004056,29.983474016203186,0.43986918422885357,9090.992913581176,1121.074638951717,7.843220221262382e6,4.041026215137166e6
0.00277,-1.187066581228958,0.00022339237090074912,29.946121636095206,0.4282267017026565,9022.817612569477,1082.2311383504743,2.8998287380741187e6,3.6771453557319236e6
0.0027599998,-1.1867921596190663,0.00022825938598850252,30.40311739199595,0.457114138087386,9579.87371865242,1092.7127368398865,4.994327177335925e6,3.3513890051626535e6
0.00275,-1.1865483203767826,0.00022788369223312985,30.04827875811,0.4430878950685509,9027.800617564306,1045.751156063239,5.21771067736786e6,2.9675279974109875e6
0.00274,-1.1863516077941574,0.00023222815621702913,30.57473861429885,0.44446926853756863,8824.378716228855,1107.2087362759328,6.320095452044332e6,3.032763389006966e6
0.0027299998,-1.1859518149921284,0.0002390213735648567,31.04465337435314,0.44384786708421475,9011.492616581645,1230.77443417721,6.713705711367928e6,4.511056968681561e6
0.00272,-1.185359465971719,0.00023373634089191028,30.870505519472292,0.4382896103704754,7797.637731048062,1025.3072348519522,512702.8679981734,2.774275540755505e6
0.00271,-1.1849975181795689,0.00022300051291216787,30.814848445579862,0.46571417317220365,10153.565319180161,1249.697264282179,1.1916249768381704e7,3.9284235402803384e6
0.0026999998,-1.1847442138702122,0.00022257643340162507,30.679459305819947,0.45843430865266027,8538.603642803242,1326.127934448802,1.094803870921079e7,5.035040503377231e6
0.00269,-1.184381891533277,0.000224196194799434,30.383568516835833,0.4507340231919169,8313.66326701101,989.8460470467812,1.7099938559825404e6,2.5385705948867e6
0.00268,-1.1836934897215463,0.00023592041054537223,31.01395568657788,0.44801191232828,7255.211660886801,1061.820233040457,6.599123936817883e6,3.2219001385588883e6
0.0026699998,-1.1836441880270365,0.00024030363048863003,31.028758025459545,0.4426213046225177,8069.641046018123,1087.5347753557087,3.7750068151472374e6,3.075506776793117e6
0.00266,-1.1832350836907604,0.00023875315840739565,30.970410330528814,0.45302922957862723,8636.78516648883,1220.7064858902095,1.0505496858676167e7,3.682501157256255e6
0.00265,-1.1833632795653215,0.00023249002035566647,31.481368453541858,0.4609901139815555,9101.50437741348,1149.7383783286366,7.21193953013341e6,3.6673892217050875e6
0.0026399998,-1.1831948797865544,0.0002296060847562243,31.29085058220545,0.4565889350981674,7701.131821471445,1069.7734067208883,3.1156105017522527e6,3.2112403089433108e6
0.00263,-1.1830120999770544,0.00023417828819303224,31.25184351232041,0.43729288523492377,7760.922258124505,1093.8622925306777,1.9981346452377837e6,3.309011149166133e6
0.00262,-1.1827778355074268,0.00022827305583176966,31.18714240626928,0.45839192243929106,8903.734191192372,1127.435038173821,7.368464003760405e6,3.63353294199644e6
0.0026099999,-1.1826481723930256,0.00022221979259934906,31.623519797286153,0.4548553596720899,9822.34891586819,1144.8675425385204,5.3406891970706405e6,3.21781694158831e6
0.0026,-1.182028104182527,0.00022361226546959502,31.499571776075417,0.45489367675600706,8794.488390853523,1210.400284318599,9.093579298769115e6,4.2377181832965715e6
0.00259,-1.1818808324689165,0.00022708703626053584,31.673847527324867,0.46841611000072697,9397.951353183373,1271.4394699553177,1.1798270657360861e7,4.229130765425725e6
0.0025799999,-1.1815456402677997,0.00022826903929918038,31.469818472587775,0.44161461790717255,9304.943246964269,1169.7004687680328,4.424265565149511e6,3.70386412111575e6
0.0025699998,-1.1811728561033932,0.00023777355027940957,31.893971002684957,0.47397719581174325,12070.831419081785,1300.1634317548105,1.4744818102701442e7,3.887253767560586e6
0.00256,-1.1809773594951334,0.00024341041947944573,32.29330817968351,0.4840171270390354,11129.622760274142,1347.8738295698388,1.5554373077733919e7,4.636187418533047e6
0.0025499999,-1.1806798691047433,0.00024620441568904604,32.261040262879234,0.4662748741369252,11540.228425743708,1185.0852875935266,7.739727522463716e6,3.450317321209259e6
0.0025399998,-1.180205838518696,0.00024392273891695945,32.035564175707705,0.4687717038135404,11590.627197834147,1204.7560860088086,7.907603833648231e6,3.8365597658889634e6
0.00253,-1.1799437036085563,0.00023783844786122972,31.77061294825079,0.47201256542392445,11080.12474796627,1262.9281392794553,1.0617540789876461e7,4.163398644127301e6
0.0025199999,-1.1794649256830465,0.00023898346039774314,32.39269426337596,0.4880306071182857,11939.263074378578,1309.9759210659495,1.5086290758825118e7,4.11268190415156e6
0.0025099998,-1.1792436595052402,0.0002327202152173264,32.256010262279126,0.48908948612590447,12058.134423108062,1202.233252274234,8.943935934313424e6,3.47386161677952e6
0.0025,-1.1788952322248232,0.000237208970918193,33.073602135284105,0.46785564246358957,11792.16680914351,1186.253708849926,3.010421349178897e6,3.384550435932268e6
0.0024899999,-1.1785554749653664,0.00023248233869419102,32.77885728099379,0.4450424391598308,10131.183206438713,1149.727823588688,-2.2717762710562376e6,3.3023077161303353e6
0.0024799998,-1.178272372345524,0.00023143181850217225,33.171845328328935,0.46387074313050325,9558.78368526263,1201.770530695225,3.8140994662001706e6,3.5101815918020955e6
0.00247,-1.178040214981261,0.00023351367076845104,33.45498476585181,0.45658677679754855,11511.373058814692,1174.0016711244766,2.8890930357466647e6,2.9712889431890817e6
0.0024599999,-1.1777024300498669,0.00024568484817227653,33.52051765671974,0.46897465817075307,12250.013902441044,1195.5791122583105,3.6788469192408286e6,3.604868772050405e6
0.0024499998,-1.1773977312387445,0.00024328982598319798,33.482042719458754,0.4945512800434304,13717.210009186852,1231.9435895084296,1.0195636547410954e7,3.713467840982755e6
0.00244,-1.1766779635862954,0.00023875159176330515,33.73286741674564,0.49877843843152003,11303.839626361172,1418.2062633871863,8.840914708352156e6,5.277877852592969e6
0.0024299999,-1.1764485174453667,0.00023192789575022664,33.55049829488903,0.47936104814841407,10692.632121090413,1353.4595162420367,4.353442038360878e6,5.136149372305518e6
0.0024199998,-1.1761585786659057,0.00023850578743222605,33.744836916198025,0.48645171148183686,10181.928102899705,1281.3077029858805,4.4741694763862565e6,4.214579426970749e6
0.00241,-1.1758971644253178,0.00023822219844539438,33.90010078604675,0.4832579576939469,10782.243693031678,1375.1324694850587,3.4060707595214653e6,5.219145314323464e6
0.0023999999,-1.1754021486800414,0.00023444858548951332,34.02193909110657,0.4998549191535175,11426.44781095481,1303.6870336242218,5.622117455019595e6,4.438966258108938e6
0.0023899998,-1.1750229778785681,0.00023117495801034418,33.97511304817913,0.4853226417161784,10597.345817125104,1192.4384066341813,901750.7911181006,3.7094388915238846e6
0.00238,-1.1744783747788123,0.00023096442078242974,34.490457567436096,0.4990140810160377,11106.75845451039,1312.5965080324647,3.441211493672462e6,4.531532438591396e6
0.00237,-1.1741826857923279,0.00024485398404463425,34.386463545994154,0.4803666016205076,9587.914914041725,1188.5210620850332,-3.1631616908179442e6,3.5606531452304693e6
0.0023599998,-1.1739729558862848,0.00024850096087856164,35.191287846685015,0.48957500686226035,9601.877909290055,1204.5156422297614,-1.1919995570771287e6,3.5674428409401984e6
0.00235,-1.173319219207076,0.0002471473437864463,34.35918140231475,0.4835569511822979,11006.506258173862,1306.4229317642653,3.1258040260350513e6,4.321133341657054e6
0.00234,-1.1729360137064062,0.00024429549016556363,35.55296790304267,0.5026184287876172,13501.634102018408,1622.2647551779978,8.076294874375673e6,7.664993130302075e6
0.0023299998,-1.172564916795886,0.00024358960506716315,35.426726438672354,0.5058935563738562,12171.216194479459,1394.8056557020664,6.921241625478644e6,4.948766119195479e6
0.00232,-1.1720308112847768,0.0002426769806467969,36.50065971747268,0.5219116256789856,13401.234999460527,1468.1419238355013,1.105434556436381e7,4.972903227494215e6
0.00231,-1.1715695064075913,0.00024359516006576933,35.88197607572466,0.5285871326896344,13830.571451576103,1424.924909915194,7.865708243948133e6,4.41392984562428e6
0.0022999998,-1.1712339908657234,0.00023869368631060177,36.085391067781636,0.5345780610405706,13843.394130346524,1473.954671010184,8.27435929232478e6,4.427199933991054e6
0.00229,-1.170945721694352,0.00024226734489213712,35.7865512416621,0.5189072229271882,13282.845387631163,1394.79998309944,6.47133277775438e6,4.496655320671596e6
0.00228,-1.1707184520738632,0.00023866213747226136,35.64351408558481,0.508309452998857,13117.794471998,1384.2994121098454,9.272632488764262e6,4.322535289144578e6
0.0022699998,-1.1702449614645898,0.00024203157494680157,35.24781064211794,0.5073141781440261,12512.443528491438,1365.843437493079,6.218691386516515e6,5.003703161761659e6
0.00226,-1.169911120581405,0.00024321098374856915,35.57569696437533,0.5083999399199235,10365.576793970087,1340.4336473226338,6.785842693787827e6,4.307193251054111e6
0.00225,-1.16933617221841,0.0002454892014130891,36.22347360949998,0.4999528762351975,10805.010905625484,1260.637944334531,3.0909127894310043e6,3.7954145070697363e6
0.0022399998,-1.1692639477318323,0.0002444002514177848,36.278057380826304,0.5020738307566713,11948.268491692468,1324.5867313102551,2.5621670603404455e6,3.865465093598093e6
0.00223,-1.168822877998621,0.00025776109087990393,36.997031455020434,0.5246105286400583,14435.734828588324,1388.3471431027604,4.477513936563886e6,3.943656818807398e6
0.00222,-1.1683960526388508,0.00025390872402317335,37.182962195803924,0.5380499550948707,13566.384853586236,1421.3326979570631,6.946932966229788e6,4.381169445806457e6
0.0022099998,-1.1682358535478103,0.00025212100165942055,36.65746305154935,0.5278404889901557,12852.923855599967,1456.3056843051068,2.658227180506714e6,4.636517163703549e6
0.0022,-1.1678548397259054,0.00024375047966751343,36.73791809441301,0.5195310556068674,11563.167827716356,1469.4092015896006,6.90584280340359e6,4.804231760764576e6
0.00219,-1.1676858603170273,0.00024237679413719587,36.25306286566098,0.5207662268083606,12804.410818438308,1445.0112811790477,9.713871072472535e6,4.927224252815779e6
0.0021799998,-1.1671853342866214,0.00024832000594273725,36.72814163285807,0.5474741598772931,12814.337723296123,1716.089125629122,1.5781054804505028e7,6.4591798170440495e6
0.00217,-1.1668420450305477,0.00025140403672617044,37.593875808423114,0.5646162898401857,12809.504411161066,1719.3414107114877,1.5617582458046138e7,6.45272633374863e6
0.00216,-1.1666984047002464,0.00025240332656068735,37.623968702264186,0.5639612671543516,13775.423650753688,1775.1986026567427,1.5963275677594034e7,6.898714848921881e6
0.0021499998,-1.1663514438404292,0.0002481934265220983,36.99331760069122,0.5553596821892197,13289.88088747083,1537.3463172630422,1.1216899729130505e7,5.5812839399953e6
0.00214,-1.1657842229588242,0.00024964455801706467,37.209635730810135,0.5419660367024127,12642.868811346658,1466.7193301559685,6.287603697456746e6,4.843280459859631e6
0.00213,-1.1656128642850512,0.0002467289942317999,36.99284920891561,0.5254104164543281,11828.919980265662,1437.4340764192993,876474.0533216682,5.526569069334775e6
0.0021199998,-1.1652471527671597,0.00024505523718660493,37.992016135279,0.5391547888339469,12984.832163835863,1751.429826059946,9.646526763927063e6,8.499036018884538e6
0.00211,-1.164847025607062,0.00024175430393447817,38.161322183933216,0.5364826751059479,13893.740975952258,1639.8787504210904,5.563970363875713e6,6.7893330963179935e6
0.0021,-1.164339420786447,0.0002476659649754526,38.018436364224314,0.5297203040982867,14000.51413520075,1564.1241772302496,6.338339717752987e6,5.213401272511815e6
0.0020899998,-1.1640556459656701,0.0002533993278282933,38.265834033193016,0.5624736490067351,12617.424087913001,1652.7819641271387,7.45150229113622e6,6.1598027349159e6
0.00208,-1.1636507365268947,0.0002616182630779525,38.44412388298343,0.5553053607540805,11566.267297775174,1462.9026722912995,3.299573163259432e6,4.223760137865085e6
0.00207,-1.1633816308496323,0.0002570314913499655,37.9092299565604,0.5407965046931767,13208.453447564578,1433.5356052658321,2.6950426299709897e6,4.435684298739968e6
0.0020599999,-1.16307849403502,0.00025530311119129957,38.21217973817274,0.5579391439860921,15798.484112284365,1578.3932404590855,1.2428620057612276e7,6.032596296175549e6
0.00205,-1.1626606894463607,0.000252648124739858,38.13483574623298,0.5910969520966294,15736.089918029309,1679.035106958032,1.891033043469549e7,6.7464468607286215e6
0.00204,-1.1621120202591044,0.0002515981213671765,38.82890292209253,0.605636970394159,15673.2537452519,1813.5358787594057,1.976150556095524e7,7.48105820946695e6
0.0020299999,-1.161733953219885,0.00025666158164960276,38.527452318492614,0.5968991079812145,15136.14907585474,1829.9617184368083,1.8932008172583587e7,7.99528755672644e6
0.0020199998,-1.161120238334091,0.000255219557019907,39.093197002112355,0.600282308323701,15820.057238295829,1710.279282914397,1.48880312555911e7,6.554380122647718e6
0.00201,-1.1608059404650226,0.0002595890620279329,39.48350564902767,0.5874497895339426,18325.712219635156,1722.2564828365241,1.5782670837576674e7,6.603042948140898e6
0.0019999999,-1.1606441959480844,0.0002662537533535517,39.77661473991846,0.58321800941428,16847.642702508474,1593.851885835076,1.2541449446332127e7,5.206230275015084e6
0.0019899998,-1.1600473106754843,0.0002643673390945804,39.94025354590868,0.6091453479384126,19949.289543021263,1781.6823539924294,1.978757848132908e7,6.290709838457757e6
0.00198,-1.159554240931097,0.00026321693449572265,39.700138468547436,0.5887029234421793,18002.838784829943,1693.3325234687468,1.6426870454039076e7,5.513271742589543e6
0.0019699999,-1.1594980558351788,0.0002628470420765054,39.63093507038079,0.5556688103010842,16551.239768119452,1736.4075035816231,1.357797476928689e7,5.71689146245312e6
0.0019599998,-1.1590456622526273,0.0002636013713872014,39.79702292321653,0.5636613790992083,17868.771177418075,1702.6261289966633,1.7884416036635883e7,5.822820300792353e6
0.00195,-1.1587904767228636,0.0002613965650776808,39.34533344212409,0.5644667914518764,17073.886820428626,1641.1784281633995,1.9578367419034667e7,5.674498034327461e6
0.0019399999,-1.1586069726053019,0.00026358575946770215,39.77349442221013,0.5519649231326305,15578.966495150524,1526.759917764294,1.113288090844454e7,4.82019775581671e6
0.0019299999,-1.1580113094620996,0.00025785945504602445,40.13569703187673,0.5901837726761805,16428.49452439809,1773.8678762192155,1.8196279083656628e7,6.042161408780977e6
0.00192,-1.1575716030524832,0.0002573754187982738,41.035654918379755,0.6111852467683392,16682.486812159892,1866.0967975682897,1.9510794131208573e7,7.17707397202197e6
0.0019099999,-1.1572324151173687,0.0002575147445275666,41.00513193434107,0.6173236641296144,17756.449833225484,1940.2337047795045,2.4281761198281262e7,7.785553180285097e6
0.0018999999,-1.1570084152734297,0.00026503180001196416,41.433186680128394,0.6045327201588844,17492.276512689532,1830.1597402644786,1.6482591563482713e7,6.728925992771295e6
0.0018899998,-1.1564240107747825,0.0002581216296378983,41.06628211577639,0.5891017383907672,16057.979460341112,1725.2288718884377,9.332933410277884e6,6.526059351313634e6
0.0018799999,-1.1560423627649477,0.0002563542990885423,40.55643811207301,0.5539192919493398,14950.766796855472,1787.350957327673,9.968587473344708e6,6.761674906179116e6
0.0018699999,-1.1557151065821676,0.00026702003868266414,41.41473015192264,0.5857774842901188,16572.302059885573,1965.3278869489536,2.4494358274198465e7,8.732799186929835e6
0.0018599998,-1.1554256391337545,0.00026576237888058024,41.7903114452049,0.598268446841098,18142.51667262525,2199.2905538119335,3.433821495840346e7,1.0575906028592497e7
0.0018499999,-1.1549504095650793,0.00026309337929741156,41.76896613608182,0.5663805569913435,17925.37144204005,1874.2974862108322,2.3204540417132143e7,7.586111881714878e6
0.0018399999,-1.1545795697074002,0.00026204523342243376,42.179007062091436,0.5947906884835163,20780.437253518015,2068.37270912432,2.5790818066372555e7,9.603472247698251e6
0.0018299998,-1.154239413750431,0.00026010764381445914,41.578775381569294,0.5752213838400515,18446.94650054218,1918.4132816040985,1.8867463584816344e7,8.361790380884965e6
0.0018199999,-1.1536445346164323,0.00026143904182355105,42.08680559727536,0.6177086831167516,22008.40162650918,1942.1790260334565,2.597352260194258e7,7.970078844129417e6
0.0018099999,-1.1534374810892385,0.00025957881506756504,42.77261287541279,0.6215847747922046,19355.95742979559,1968.3424958222506,2.144430787655233e7,7.470077093737592e6
0.0017999999,-1.1530372586786861,0.00025900062140316255,42.86285765193944,0.6101081511908389,18237.326902961304,1923.6999968096195,1.566121785114962e7,6.94946104855832e6
0.0017899999,-1.1525978756428796,0.00026064693821953164,42.866027828427065,0.6008086806221359,18906.623157756934,1937.4466079949054,1.6915338121328063e7,8.429283044288937e6
0.0017799999,-1.1524854681917995,0.00027844486532699927,43.99412194890831,0.6417656117292497,18972.89051414158,1968.0720013264936,1.540271824943548e7,7.910717446602062e6
0.0017699999,-1.1520557841862455,0.00027285860822122627,43.50368596670231,0.6265708505333889,19636.141265108126,1940.2575235500024,1.2321701879087873e7,8.0799269235484e6
0.0017599999,-1.151509893513877,0.00027311454970964876,44.25485414706961,0.6495899593502678,20351.217705282143,2141.735076914952,1.992822495171598e7,1.0306586498441521e7
0.0017499999,-1.1512483636543682,0.00027061276785432964,44.073977484861445,0.6399707612247675,16240.230752985644,1888.3848304231153,1.2864727611212917e7,6.236504079432346e6
0.0017399999,-1.1508341037709875,0.00027771812228865515,44.71973059351615,0.6569612744438256,18091.02264457637,1967.8765744122486,1.06505686394669e7,6.666242880970235e6
0.0017299999,-1.1505120416713701,0.00027636522100236944,44.31462840780298,0.6434717658096109,17900.349138379206,1910.6568012826472,1.033938348924019e7,6.577856484442709e6
0.00172,-1.1502664969813639,0.000276763226624092,44.33673858523534,0.6583832149074975,19375.05885929969,1912.033403452112,1.0718997795344489e7,6.223507701949036e6
0.0017099999,-1.1496572204583833,0.0002850015660794519,44.963176743976014,0.6939420528130743,21259.629110059355,2233.1607287122333,2.654450993008634e7,7.981405461094293e6
0.0016999999,-1.1490712771598022,0.0002877766361789373,44.64029144999296,0.6885269541109272,21078.440965426907,2134.55195524935,2.6386188545463778e7,8.183163791118926e6
0.00169,-1.1487529055946402,0.0002882856728578566,46.10285614540294,0.7088784643871971,25497.355879266586,2302.665371414317,3.098338059165084e7,9.663020398722246e6
0.0016799999,-1.148209787255467,0.00029586969343084636,46.36523694120455,0.713385969363858,24178.713266545303,2227.394938398384,2.627404454349638e7,8.931389782797204e6
0.0016699999,-1.1476910856419864,0.00029423213256769105,46.60013570130965,0.707645556872742,24182.101379979245,2307.6386798630556,3.0068784511687916e7,9.902275224220676e6
0.00166,-1.1473491201484292,0.0002821168631081365,45.93773237370709,0.6857583156672984,23254.72180751836,2224.203231556357,3.004547069541932e7,8.890223090679254e6
0.0016499999,-1.1467765250071775,0.00028150758693734406,45.50051349607825,0.6777963872393341,18616.473341818877,2109.924587653354,2.1245591871255025e7,7.715616005379932e6
0.0016399999,-1.1460253151170778,0.00028642547563246363,46.535470029124596,0.6868174645089415,20182.52427891951,2199.9881792725537,2.612902351297589e7,8.475341842028158e6
0.0016299998,-1.1454270281555063,0.0002830827893534712,46.53625128923072,0.6657041127365232,21416.489986653254,2159.64061523791,1.8289547953378912e7,7.375561742052115e6
0.0016199999,-1.1449306328636533,0.00028578330357570674,46.78749247872063,0.6683625751349459,21616.862465174083,2154.3754936821406,2.324776860968064e7,8.059598806494445e6
0.0016099999,-1.1444274682246403,0.0002783016816997444,46.15118889278155,0.6594477271774701,20501.95050961804,2108.8487733097745,2.614773917240266e7,7.81424741656142e6
0.0015999998,-1.1439543605027418,0.0002748575756631903,46.49275496358788,0.6698944178870112,20526.629191781914,2224.1411197125867,2.2595791494617302e7,7.880492375593283e6
0.0015899999,-1.1433587033526458,0.00028964930091826183,46.559739405135275,0.6788611793382219,20164.622137017872,2058.783619838426,1.564062240627167e7,7.142842465950301e6
0.0015799999,-1.1430764914418476,0.000289367011609541,46.337792395958886,0.6569387098051692,18245.02282164217,2059.6160071547706,1.1968871209883226e7,7.412879796250301e6
0.0015699998,-1.1428651759807953,0.0002781610547908964,46.026699275488035,0.6514028407918864,20005.3878863679,2113.989318352274,1.550081750655508e7,8.598289679711768e6
0.0015599999,-1.1423135749330298,0.00028130417374094434,47.1030990206898,0.673966282037202,20710.38358482791,2479.694208172512,2.9776452627599232e7,1.3026052604715567e7
0.0015499999,-1.1418122826377013,0.0002851799652217458,46.942579296036136,0.6638487732141701,20134.666641697233,2030.5737146046815,1.5865225328847855e7,7.670986487351309e6
0.0015399999,-1.141384914546187,0.0002913851859703087,47.54916894221647,0.6621504442786698,20292.033821837405,2115.401897074666,1.4539756767110284e7,8.412674978812257e6
0.0015299999,-1.1406455035390655,0.0002873896664590523,48.33877424062421,0.6719034376141924,23121.707196326548,2143.938069696682,1.0546988802914228e7,7.320764315668721e6
0.0015199999,-1.1402296584651004,0.0002958449103398845,48.15824347857481,0.6877850210748234,22345.526332007405,2230.238378619471,1.0036486578580687e7,8.447071732514959e6
0.0015099999,-1.1398358195038951,0.0002949129300833754,47.90640072110427,0.67968882991515,23159.091484307562,2255.595456480546,1.8447907808607932e7,9.2964624322508e6
0.0014999999,-1.139344297000172,0.00029358756797340224,48.09789520800038,0.7146571306555884,23006.878071929168,2575.7904199980844,3.351457551079925e7,1.1805073842491819e7
0.0014899999,-1.1388431016223288,0.00029741837332859236,49.223014420942235,0.7307493819425587,29138.32246493095,2602.701188850066,3.797726280571486e7,1.2245585333410032e7
0.0014799999,-1.1382387438237145,0.0002936927028857976,48.81888450086367,0.7484651798917662,28127.62348956932,2613.522299708163,3.56070550078641e7,1.1808602533191405e7
0.0014699999,-1.1379355277133623,0.0002969865013115397,48.68621178059531,0.7465814882186789,26658.692355333147,2491.5670694145597,2.9810463266630042e7,1.1671227018587803e7
0.0014599999,-1.137288746754346,0.00029713245343137006,50.41333147516998,0.7610309604336777,27868.683412778668,2935.783521596921,4.394992207109173e7,1.614287044196443e7
0.0014499999,-1.136696667177229,0.000285692866540476,50.03201736438695,0.7567649274572583,25213.85991218563,2714.6347479275564,3.869171558300789e7,1.4412954515744943e7
0.0014399999,-1.1363694537040587,0.0002924772456512916,50.37185794921451,0.7213526724584809,25783.000803445244,2540.792955965137,2.959191161682304e7,9.7938522201541e6
0.00143,-1.135915412151563,0.0002922516140073014,50.77193731016744,0.7237758005835624,26721.686473635098,2518.131598990574,2.5223092127031717e7,1.0444095032463353e7
0.0014199999,-1.135447410698459,0.00029433336166060834,50.59691612074698,0.7158075565286832,25286.91146881811,2669.7300644905463,2.1464449479884587e7,1.2555672712914553e7
0.0014099999,-1.1350207433355621,0.00029060139552566005,50.51106346690903,0.7400057350925109,26821.370495583746,2630.5586543172167,3.223103909327517e7,1.1432615102179896e7
0.0014,-1.1347839787035985,0.00029963002935259257,51.41526280427935,0.7449525964688998,26200.779956519847,2500.463390321817,2.567345589056565e7,9.83753492962356e6
0.0013899999,-1.1342209694905108,0.00029737284309404023,51.24982674524246,0.7479221996435939,24238.25354790466,2509.7332004499385,1.8108356387294877e7,1.0274994212348955e7
0.0013799999,-1.1337433820141014,0.0002946226628899894,51.57270754262567,0.7872875692494563,25463.00774899861,2755.8010698969606,3.641499383061857e7,1.2590204522136694e7
0.00137,-1.1330651401171852,0.0002987836833600177,51.70529281460786,0.788323751921118,25884.770007714025,2538.654199488608,2.2822918796903465e7,1.0004984526683796e7
0.0013599999,-1.1325579845220444,0.0002942585725946508,52.19968773955877,0.7752648017072581,25314.115934835976,2449.9356066065684,1.4833236696197893e7,9.08728092372719e6
0.0013499999,-1.1321457945625562,0.0003008910104738725,52.14674149210257,0.7549328177685064,23183.258827275444,2530.2492711244968,1.915420999278045e7,1.010188821680003e7
0.0013399998,-1.1319455844389916,0.0003038624398317352,52.51376441986782,0.7271535530218044,26070.052636145723,2488.7024936551684,1.8859300748602808e7,1.0123981564812595e7
0.0013299999,-1.1312235161697939,0.00030173401649051475,52.566187778430084,0.7433542163663478,24612.031715622976,2610.9138325059207,2.7500136683265567e7,1.1419906518754622e7
0.0013199999,-1.1305622960253225,0.00031071450584112584,53.09457010540565,0.77348120890587,29390.952088849554,2672.766822353731,3.8435359329238184e7,1.219370051247814e7
0.0013099998,-1.1297887287104018,0.0003100308214091346,54.04455369543996,0.8016219390022744,33106.274535750716,2838.4256141391443,4.700863915023295e7,1.2252434276241181e7
0.0012999999,-1.1290173953610005,0.00030622777713346533,54.27784220826895,0.800763220636715,31990.094835474658,2829.085534938277,3.5968546302598365e7,1.1735107810872765e7
0.0012899999,-1.1286760310996091,0.0003051539629290771,53.77087617712367,0.7957699514088881,31708.125435649996,2676.1419642309465,3.514681721213465e7,1.1928286632275127e7
0.0012799999,-1.1283648920662783,0.0003062798074243432,54.03496651679459,0.8124193662333574,32319.1162332275,2756.6473799235896,4.032766585144212e7,1.0922002354211016e7
0.0012699999,-1.1277332957846928,0.00030711210103548684,54.95667625792521,0.8085274248495793,31746.19017665298,2743.614267621474,2.674019707110835e7,1.053136532061531e7
0.0012599999,-1.1275582928440182,0.0003106251510859734,55.11105640035035,0.814449232231559,30640.215304846268,2837.587477619917,3.474480286503766e7,1.2343736628706165e7
0.0012499999,-1.1270126027554785,0.00031298536220998054,55.326116992349036,0.8110080668133735,31681.95355212169,2802.685625458919,3.574704330853047e7,1.310342650502833e7
0.0012399999,-1.126198455691216,0.00031284142529299717,55.17333480196007,0.8005725710834991,31550.57306774919,2896.611160885514,3.0904456762416873e7,1.5334363969925033e7
0.0012299999,-1.1258434097490577,0.00031465309658047455,55.68624583474837,0.79953844244705,31067.087036644487,2947.2377349526773,2.9358265971127e7,1.6592181378176514e7
0.0012199999,-1.1253720690829225,0.000309794008181877,55.03618770854785,0.8069927107285073,31820.052194319866,3100.9285678356496,4.152054928901509e7,1.6293519863026869e7
0.0012099999,-1.1246786344774273,0.000304415770099194,55.403904934270706,0.8348592955721814,32872.08924072376,3084.6759135291277,5.092914953629439e7,1.587600491879017e7
0.0011999999,-1.1241724989643374,0.00030407367815453,55.61802582501299,0.808905101342279,31181.690832457676,3102.363812694788,3.630578125313913e7,1.5428866924117286e7
0.0011899999,-1.1234371081862125,0.0003096239180444184,56.08936097771587,0.828680769239944,29977.971811804764,3065.9673074062352,3.74669744850988e7,1.449534633613018e7
0.0011799999,-1.1229432671235822,0.0003143248922833987,56.55948627447201,0.843618600985452,31839.90940426091,3669.3742234890774,6.0941219493307956e7,2.2837156040334683e7
0.00117,-1.1223014110059657,0.00031820056794408145,57.54496803118981,0.8323047199446049,32654.652670582338,3465.741212683012,4.426178560970692e7,2.1232897513650537e7
0.0011599999,-1.1215725428950056,0.0003189573501710976,57.90524944498058,0.8664891358927815,34530.50271776253,3953.1036415224858,5.6999207563420914e7,3.0973819049336992e7
0.0011499999,-1.1214297683950833,0.00032405225696828874,57.741187176293025,0.8764328474533571,31657.484379931342,3331.62949724216,4.486149370972289e7,1.7610847101953495e7
0.00114,-1.1210178000430653,0.0003209631323975728,58.67229156897461,0.8537887106628232,29865.373448847688,2978.7381319898727,2.7180047504256595e7,1.1514598047608104e7
0.0011299999,-1.1205996585209943,0.0003238303385407324,58.497654707136846,0.8682437908296878,34007.80177296798,3097.827292125584,3.514116851654149e7,1.440067810524952e7
0.0011199999,-1.1198807410578722,0.0003205002000567898,58.49606278752567,0.8254208822882176,31977.2902876941,2725.2576772785524,2.241232234928193e7,1.1555611066296108e7
0.00111,-1.119446915914607,0.0003224850171615872,59.103464781664854,0.8652843057705368,34846.38952435222,3100.6670150325895,3.32012037255916e7,1.376903329731914e7
0.0010999999,-1.1187695055920164,0.00032848831484686217,60.45908409566111,0.9019983170981067,39832.601183546365,3323.9850494826233,4.8040128549024604e7,1.665367604454148e7
0.0010899999,-1.1180165570424014,0.00032668834739127303,61.75645852266876,0.9170217180142847,36257.28277458164,3253.0994139079276,3.3293718462699167e7,1.4017524106495501e7
0.0010799998,-1.117306385997557,0.00032132018725044995,61.540968088197246,0.9320156085232789,39834.137290681974,3288.8407170396445,3.7707389075553425e7,1.419102629283243e7
0.0010699999,-1.1167140729213272,0.0003242355607315087,61.91112277319885,0.906168320545394,37584.86759192648,3191.455497221406,2.198439746903204e7,1.3612776954581672e7
0.0010599999,-1.1161779881052392,0.00031610157529479395,61.73084882312105,0.9249034936525901,42435.65474185514,3373.3417973317896,4.952627874127182e7,1.4642211691398652e7
0.0010499998,-1.115590566813326,0.000330928068023338,61.73007919040077,0.9146900114661212,37506.84666064484,3253.336402524874,4.3447686606671885e7,1.3702602008642767e7
0.0010399999,-1.1151604818805443,0.00033782639901523595,62.39766025892945,0.8953958941898658,36839.28896108362,3188.292890591167,3.1730528036350355e7,1.2161672876275254e7
0.0010299999,-1.1144575093124638,0.0003384036003585306,62.99289915642462,0.927633559688142,37447.55965410338,3417.331872764288,4.103235062621916e7,1.3613030119912349e7
0.0010199999,-1.1135752454427288,0.00033838878104412435,63.34539921493726,0.9502211545790212,38450.79930692418,3580.9799735536703,5.4923500037976004e7,1.5114799573393248e7
0.0010099999,-1.1128521644946496,0.0003331416667833434,63.66963171389588,0.9907933566740665,41569.955700624145,3662.4919826319365,5.822412386376442e7,1.630677261681453e7
0.0009999999,-1.1121601890860804,0.0003281987745222516,63.614777765024215,0.9888470790525443,39601.5305511303,3567.261790647127,5.026976781601088e7,1.455633727815855e7
0.0009899999,-1.1116416166709842,0.00032182479336996344,62.530906559701975,0.9905691604023765,36575.54722373628,3625.9989715834613,6.652903537364292e7,1.5731966015089126e7
0.0009799999,-1.1114002924794584,0.0003229230922813812,62.86627151246255,0.9824963950436476,39711.2319286774,3620.798761373426,5.971152235076289e7,1.5965007091795085e7
0.0009699999,-1.1106066455142987,0.0003267934898802429,63.20161642455751,0.9766531016220341,40657.96386349978,3989.286559005853,7.904668999049075e7,1.9117131065687012e7
0.0009599999,-1.1100248451961674,0.00033144566400274643,63.982761346494236,0.9905030842041733,40448.0969186059,3792.2412277478375,7.214004386162116e7,1.731090434726535e7
0.0009499999,-1.1095283621541887,0.0003308237108612325,64.38542285606897,0.9913159572309953,46407.756468882464,3896.324628417277,7.838106052246687e7,1.647822554715613e7
0.0009399999,-1.1089905476861648,0.0003360906545716502,65.1165711167733,0.989608136379277,44787.74122948703,3887.6477601148003,7.353960231150901e7,1.73584283900712e7
0.0009299999,-1.1085704361729687,0.00033568680347638945,65.81877697903658,1.0098882620547802,44784.69351687558,4068.3520937675426,8.007556911346343e7,1.923372721051214e7
0.0009199999,-1.107891322132534,0.00032796122768716745,65.52398943519599,0.9520029854290001,42955.58332395986,3674.000147993167,5.789986232325744e7,1.8115887166991584e7
0.0009099999,-1.1073160544395086,0.0003417122579447986,66.25524219744936,0.9729675911378484,43051.36907848752,3773.536525073529,6.840612474007545e7,1.8485762497962125e7
0.0008999999,-1.1066574766033972,0.0003375805026168054,67.49667745817412,0.9992721480056099,45376.31373386632,3947.270924341843,5.909117220355889e7,1.9948109804164868e7
0.0008899999,-1.1060923462778824,0.00033826819627749157,68.05015804516927,0.9926855340784835,45093.68891595486,4073.9639336457867,4.597847098432186e7,1.9976594004383847e7
0.0008799999,-1.105302634096514,0.00034363074306440497,68.03954472695013,0.9710270274852476,41754.63377731512,3950.446592516085,4.012104524576306e7,1.9816077774995368e7
0.0008699999,-1.1044140420398565,0.00033743024732429174,67.34337733008749,0.994230102769545,46933.87449655437,4564.8753071542005,7.226011486597891e7,3.098407991957555e7
0.0008599999,-1.1039269264498732,0.0003368896116528247,67.85146974284764,1.0448393069100361,52589.83086333043,4943.433578365007,1.0761391671862723e8,3.57866246300426e7
0.0008499999,-1.1034588675083343,0.00033618387531222265,68.09881166960005,1.0501633241171666,48900.49434141795,5008.117337062813,9.9740709825471e7,3.2589348317172576e7
0.0008399999,-1.1025978497198383,0.0003393540491239065,68.94685381309945,1.0741909901890747,54121.42678131182,5186.334507788647,1.1702320313646744e8,3.7144277974803254e7
0.0008299999,-1.1018985907923926,0.0003459704276748815,69.02009898134669,1.0720864802731862,51811.68965961804,4875.540693407601,9.035723099534933e7,3.270142556330794e7
0.0008199999,-1.1011344506882377,0.0003426232223932984,69.55132281915422,1.054381149162158,50887.77388483783,4458.373217834858,7.302985592243718e7,2.6336803185546286e7
0.0008099999,-1.1001742902426486,0.0003410765213054015,70.35882699200504,1.0681367215564872,51616.95826971826,4848.758003005349,8.528859024137655e7,2.8681944281006187e7
0.0007999999,-1.099486048023437,0.0003515110447230377,70.70416352937096,1.0454882460492971,52911.062969462066,4847.781067065194,8.490397749114235e7,2.821475709394352e7
0.0007899999,-1.0990205662733237,0.00035765814378482005,71.25670252031816,1.0332621609781563,52025.30608637142,5002.038320886002,8.904937043684909e7,3.269055423112776e7
0.0007799999,-1.0984022886417562,0.00035589360487254206,71.29469519576345,1.0447443425330498,54263.95485087501,4684.330085829958,9.260677446352457e7,2.6480842136001952e7
0.0007699999,-1.0975379387817217,0.0003574503577558434,71.58100528830843,1.028401531827463,51294.21512887315,4527.43115359126,7.409862584084658e7,2.3332856404649265e7
0.0007599999,-1.0967085366511984,0.00036175961111046726,72.84823428359815,1.0771174371107732,50142.55139760098,4518.300806692564,5.459466946249963e7,2.4280243807652168e7
0.0007499999,-1.0960296766435256,0.00036036955626256973,73.24516606861732,1.0883433155127389,55252.02509514681,5093.079658483954,8.634567979823622e7,2.786126130903358e7
0.0007399999,-1.095286883989161,0.00034760157253509063,73.34143746109868,1.0945076921521528,51871.108431367735,4697.587733869453,6.606045183726767e7,2.2661007146819673e7
0.0007299999,-1.0946130644776728,0.0003587908348569945,74.94809373572383,1.1233278134428957,55826.181558216536,4832.888168211484,7.708150157856007e7,2.3627811797235887e7
0.0007199999,-1.0940702610951438,0.00036364781262611395,76.31755653741925,1.1697061716467465,64978.505318965086,5303.877618139204,1.039983472679919e8,2.7643744593856763e7
0.0007099999,-1.0934463693579863,0.0003714445290054005,77.7024727009618,1.2265134923259997,69506.8926018755,5545.587297499695,1.2898284860099857e8,2.793511201416097e7
0.0006999999,-1.0925421357579996,0.00038114823083905164,79.12510628738744,1.2308525925090266,69539.69072757142,5364.765793854784,1.1280421663331845e8,2.706104539985358e7
0.0006899999,-1.0917502698385912,0.00037979450441413625,78.91760104344289,1.2200015468062213,65300.8536835262,5173.347320926042,9.851028311245176e7,2.779619538728874e7
0.0006799999,-1.0908038326670564,0.0003736487634144883,79.17864431852222,1.2063626897239037,61459.95823753382,5020.184895595292,9.145474245989232e7,2.5311934192467086e7
0.0006699999,-1.0902133914886025,0.0003802079018858211,79.58533778512539,1.2233014149324049,63341.65168246806,5133.623738119478,9.922013706478472e7,2.5049387470819805e7
0.0006599999,-1.0893111269768931,0.00037724449351957855,80.22794794975033,1.2096973246103429,63879.462700414435,5682.792358980719,8.716134421066338e7,3.3252311172922604e7
0.0006499999,-1.0884997314678158,0.0003772854105431455,79.69753191503705,1.192050220539684,60234.02011721479,5663.236813709,7.588610857697746e7,3.2809949222992565e7
0.0006399999,-1.0877727834907307,0.00037017030342746367,81.42515230660302,1.1798490509643367,59596.99474370948,5420.604614706494,5.81003668733018e7,3.1963432449102733e7
0.0006299999,-1.08689046087963,0.0003678768503467257,81.07181668207959,1.2034183661261306,56585.35125229985,5407.764976496287,7.748381481086434e7,3.425904403635941e7
0.0006199999,-1.086426779169201,0.00037098630565743135,82.25780856687138,1.2067138018839636,59780.074049760486,5840.70354953194,1.1959601433105324e8,3.64186434515457e7
0.0006099999,-1.0857340112223273,0.00037036014647623514,82.66648115892698,1.1978358961312585,55915.33156080368,5536.884026659196,9.525025223721676e7,3.026643412096883e7
0.0005999999,-1.0848490589859632,0.00038016829061897735,82.47765025570898,1.217979127525319,54755.04071890619,5010.356312169734,7.005804098992616e7,2.4548500410207197e7
0.0005899999,-1.0841708343719898,0.0003838848720696342,83.47992879658533,1.2036347114235773,54898.66284667362,5190.637458909291,6.011218036098624e7,2.7918989507750675e7
0.0005799999,-1.0832047064849546,0.0003859642140838592,84.73602736168995,1.2228378806712967,59103.31964736667,4937.491711662637,6.482569298787217e7,2.397406103200132e7
0.0005699999,-1.0823855636446755,0.000381727179082378,85.71513564466966,1.2279459287843966,65289.46631800765,5504.268176538209,6.132219440802387e7,2.918860544446635e7
0.0005599999,-1.0815955071606143,0.00038428748541589257,86.57810423530968,1.2583848061937086,65652.56333520602,5519.621514455422,6.544885798697687e7,2.9100395873250715e7
0.0005499999,-1.0807214767782427,0.00038913894221387894,87.04383548334518,1.2711310588591045,68334.82379067922,5502.837448510036,7.895140375111115e7,2.9461380281643167e7
0.0005399999,-1.0800430481152004,0.0003864578386513799,88.0108204970344,1.264940542462214,68577.83360893604,5720.125245420865,7.773941721895868e7,3.1047790688050285e7
0.0005299999,-1.0794145337429832,0.00038568528860645674,88.817493618996,1.2957707446385114,69583.31940804028,5850.528392964147,1.025178992855079e8,3.3040680248185594e7
0.0005199999,-1.0786823270151875,0.0003994845689537989,90.73524752114392,1.3201428274045846,74269.43442237088,6132.60610543723,1.0924587240939598e8,3.1476718945569802e7
0.0005099999,-1.0778343702368838,0.00039163168847505814,91.10861786522406,1.3287501066184448,72695.17589992267,6197.572183234437,9.0688334643443e7,3.6827486321773924e7
0.0004999999,-1.0771705037134514,0.0003822156750197239,90.48323415233949,1.348940795295672,72599.00788139546,6383.3940154502125,1.0584211746800077e8,3.9105874098261945e7
0.0004899999,-1.0761942781832639,0.00038463980629855975,91.26460010485006,1.3616413596338268,74974.40954306345,6323.907886670781,9.559517590503316e7,3.778088747808594e7
0.0004799999,-1.075226664421692,0.00038754935575238426,93.79831844179007,1.4134875083253085,75834.60444085785,6529.89008915511,9.514398970116706e7,3.738267142437344e7
0.0004699999,-1.074103538470519,0.0003960202124815815,94.63847390627213,1.4324340496963026,74349.62063039109,6893.007013419981,1.02917580442171e8,4.310074915319698e7
0.0004599999,-1.0732599990939475,0.0003964496834472568,95.21192897791062,1.40724510656701,73598.21511721493,6674.504362505605,1.0845598561711752e8,3.675287624790623e7
0.0004499999,-1.0723470401932191,0.00039158604478692333,95.1603272627276,1.414929447101427,81165.55006444425,7259.813488204575,1.4156627087221593e8,4.5152256120437324e7
0.0004399999,-1.0713722043999958,0.00038802094417358495,95.09818092675408,1.3879826005826938,78393.42288874995,6769.942618635314,1.2576621996261594e8,4.120395751024447e7
0.0004299999,-1.07057371231769,0.0003840154639839617,96.05834524436143,1.3640370519815663,77172.96480882482,6447.6063784825365,7.316281106408466e7,3.599066408648875e7
0.0004199999,-1.0698406393162796,0.0003941926749417086,96.78623611416845,1.412608652157299,80178.5938736754,6622.729308575997,9.514896837866399e7,3.621636798981589e7
0.0004099999,-1.06903859612366,0.0003969737654945518,97.56717708640912,1.4356471032957496,86130.49106526794,6953.588441116915,1.0796979870334536e8,4.24286189933846e7
0.0003999999,-1.0680960903071919,0.00040768518957615075,97.98730327994193,1.430140926573025,86160.73679933672,6633.35236934162,1.0554545292728242e8,3.4524179675532766e7
0.0003899999,-1.0671052982557987,0.0004052688829272329,98.64588541338094,1.434149056996005,84868.14968640872,6634.396176104106,1.0960541119065559e8,3.573261317862112e7
0.0003799999,-1.0661014930504054,0.0004073048958995653,99.43263884031597,1.4665203172422145,87017.47270445236,6706.753205927181,1.0514501793936169e8,3.927247395517624e7
0.0003699999,-1.0652365340287144,0.0004064469787355762,101.81123559462058,1.5116657355026872,96971.3781237901,6968.171974360147,1.3335749869268163e8,3.875958602755182e7
0.0003599999,-1.0643370407337653,0.000412219645834852,102.66882558232506,1.517204695807278,95055.63198699112,7180.771433606469,1.1829090080674863e8,4.022162546798422e7
0.0003499999,-1.063540186209555,0.0004158608737296541,104.3696541087882,1.5177179271687287,95807.63838894476,7220.759646539942,1.0849127409790657e8,3.973808682173944e7
0.0003399999,-1.0624802628049486,0.00042770258823254933,106.344967776507,1.5888638632239291,103399.58056908958,7926.122779915336,1.3857848913193142e8,4.625745574550297e7
0.0003299999,-1.0615590807833064,0.000424925588976698,107.33592813128944,1.6045602850852192,105657.30456723545,8200.074771221349,1.5494892488410306e8,4.541226546442318e7
0.0003199999,-1.0607219154069134,0.00042897059440352166,107.8401462281936,1.6953643687960827,105170.6567939883,8723.339856149187,2.107632130229335e8,5.187974587606412e7
0.0003099999,-1.0596119485366577,0.0004336954610484085,109.28668374969051,1.668757294642165,111010.69506074107,8706.297989290804,1.8901421418216324e8,5.172136626506845e7
0.0002999999,-1.0586484844836264,0.00043922654853334513,111.75736206715466,1.7577638744543846,121364.48774219258,9439.04877982682,2.317597251119668e8,5.9444676838109255e7
0.0002899999,-1.057415672654982,0.00043783629777292024,110.97719865315395,1.746403922149311,124724.69555624829,9243.142946922895,2.2388829931755435e8,5.844700814307992e7
0.0002799999,-1.056637776275209,0.00044089967869568496,112.66584217842154,1.7765685633904418,120709.03238661757,9005.012004615532,1.8387744596502352e8,5.367704683644797e7
0.0002699999,-1.0555695019151092,0.00044292276499792194,112.41599637967123,1.7652053187309096,121337.4279296197,8909.472731252383,1.9357819718611658e8,5.6121755443754286e7
0.0002599999,-1.054444146683631,0.00043652864982512876,113.91663345904534,1.765645746115636,130766.58874014507,8837.398495961257,2.0089948854981378e8,5.530279351557905e7
0.0002499999,-1.0535179634830605,0.0004398278941122846,114.04127804331252,1.8073629006815437,136525.55790379312,9219.39324521317,2.6390923734927326e8,5.803983844226314e7
0.0002399999,-1.052518846063532,0.0004495350856526997,115.93677670635819,1.8074222315079744,139044.80092338048,10095.849466395504,2.956942312183032e8,6.83995674353402e7
0.0002299999,-1.0512884779984444,0.0004465439208989547,116.1028713662481,1.8165781695644057,136105.08531811615,9860.122280353911,2.6630096386053643e8,6.230748258818175e7
0.0002199999,-1.0500862712012629,0.0004479616287491398,118.31128274194371,1.8126818225746215,134549.52462001893,9797.455835242745,2.5586418802805412e8,6.138441724914867e7
0.0002099999,-1.0488344685619928,0.0004453525974105996,118.61193785989637,1.773745664643972,135575.51956823244,9436.624352832947,2.0858334054608917e8,5.9571087400624186e7
0.0001999999,-1.047771473621134,0.0004421539930778096,119.79749988121648,1.7865040471871259,142087.8260599768,9993.17049310399,2.8560537027260834e8,6.342976994806287e7
0.0001899999,-1.04679068370658,0.0004410206279321096,121.27448237966526,1.8185709292689736,137931.77128987815,10976.816494887613,3.274757051344416e8,7.793389840182847e7
0.0001799999,-1.0457028873281806,0.00044733530253739215,122.50300761775017,1.7853880165483866,136414.73433196414,10356.608445886985,2.4111021665906212e8,7.10913241390541e7
0.0001699999,-1.0449686204825164,0.0004494241007960567,124.88769344399239,1.8120473662004564,141995.2887944129,10462.60796389573,2.4823105853779912e8,7.556989228377219e7
0.0001599999,-1.04380400166232,0.0004503880173606137,125.15324902383381,1.7857797216991176,142767.5046342557,10194.087266446428,2.2802322257401505e8,7.177212794189265e7
0.0001499999,-1.0427372325216855,0.00044583700281014316,125.25522392744416,1.7847972079315277,143037.14264969362,11311.822754427954,2.9845521687949234e8,8.95896989903157e7
0.0001399999,-1.0414212645936676,0.00044797025695130773,125.01014592011077,1.7927616555022412,144265.64314267918,11396.745687322426,3.092169208274826e8,9.120230744207673e7
0.0001299999,-1.040142739904408,0.0004516497967916326,126.8941364941248,1.8046759846325644,155834.50875421718,11528.711847269658,3.240392579976777e8,9.189200817602314e7
0.0001199999,-1.0392734305768039,0.0004590651752109771,129.0588546606767,1.9082836092174476,166544.15656092446,12290.404239074987,3.645724573768307e8,9.392177701761352e7
0.0001099999,-1.0381345912362854,0.0004574225558506333,130.90628870096543,1.8911909513442855,165639.77370946083,11965.892843254627,3.488676559769798e8,9.029036303687775e7
9.99999e-5,-1.0370107548262415,0.00046690740758534993,131.91152737726094,1.9635311846606947,170911.39221987806,12278.274033549627,3.899637337650381e8,8.980496883800328e7
8.99999e-5,-1.0354828803488398,0.00047247814782444894,133.71748501145458,1.9418701098300755,173092.55414396766,12098.02721041009,3.8920900923403585e8,8.077990247238824e7
7.99999e-5,-1.0343900121208307,0.000477556980598988,134.58645081775964,1.9424949457735816,171260.37761450658,12443.042539077882,3.95003057475243e8,8.879750348342726e7
6.99999e-5,-1.0329693019363069,0.00048358855474391494,137.8770535526889,1.975628074177963,178206.95717031238,13138.679626419,4.3074598577707154e8,9.489157398411334e7
5.99999e-5,-1.0317030847328237,0.00048239433272129504,138.5738861959001,2.010813949337867,182582.94027096182,12831.583098511055,4.279718617912062e8,9.69778859270679e7
4.99999e-5,-1.030157305390266,0.0004886122383872447,140.72112848267054,2.0810931524120475,187652.80661507734,13076.24475805648,4.444110606536445e8,1.000418172188951e8
3.99999e-5,-1.0288316449470332,0.0004885703011368991,143.21583474910508,2.083145310893127,197727.60532012835,14501.26560488654,5.511742483472297e8,1.2960975518720326e8
2.9999901e-5,-1.0277858768511066,0.0004921560552349805,143.98576059792657,2.0435438346389163,183705.57190724608,13291.655557612628,4.0969400683472604e8,1.0519884244163413e8
1.9999901e-5,-1.0264639545952376,0.0004900287864969418,145.8812066239607,2.1011465162580536,187049.53145781864,14573.932511372836,4.7103414588797015e8,1.334556163902416e8
9.999901e-6,-1.0253214117077247,0.0004946559853466708,148.15058741828122,2.11546279124432,195836.04510195905,15548.95866598425,4.7989625079840034e8,1.4728434178097156e8
-9.913492e-11,-1.0241269592785287,0.0004920961764918923,148.8117008487654,2.1702311444816957,206215.81938794997,16175.31425082667,5.493138003549703e8,1.6469335228419605e8
-1.0000099e-5,-1.0228319797668022,0.0004953687715181175,150.29261024480743,2.2725044729500126,202005.14070970853,17814.23642909924,6.352939313088949e8,2.0747741748355356e8
-2.00001e-5,-1.0216781876962648,0.0004968554911985898,152.63066796560022,2.3211031224139855,211578.86386250483,18264.80467881824,6.825549819877622e8,2.097538013615872e8
-3.00001e-5,-1.0202001133395289,0.0005021608274369827,154.0080298349058,2.371174243519391,219453.62652810916,18671.617078902844,6.841216579844002e8,2.2228962083381423e8
-4.00001e-5,-1.0188394107803773,0.0005093867534049374,156.05135540306838,2.383921191455334,234481.3537524836,18681.728111647866,7.132228984435588e8,2.264971175148051e8
-5.00001e-5,-1.0176861599214135,0.0005070402431486019,157.8281646983085,2.4773575501870013,233343.36484890385,19691.781118465253,7.799445158062611e8,2.307375892267348e8
-6.00001e-5,-1.016124320418145,0.0005129566144226159,158.60502132538463,2.557390431411151,238150.32343573388,20057.37873069419,8.014884783027589e8,2.3019640238201988e8
-7.00001e-5,-1.014665028052151,0.0005154313946483043,160.79486183903896,2.608196865045913,234849.95613201297,19621.379592347814,7.654493883319757e8,2.1684703804715654e8
-8.00001e-5,-1.0132776778547588,0.0005181780068002326,163.29623254734253,2.686958113750685,244158.28377561335,22614.38838052029,8.654095280265021e8,3.032842100395976e8
-9.0000096e-5,-1.0118358056115002,0.0005118497847179662,164.22455193200662,2.662631942291615,241908.8566632906,20322.781545475504,7.723891349255832e8,2.3510313553060862e8
-0.0001000001,-1.010351080530887,0.0005129483172125623,165.47127030538982,2.6253688304399705,235120.66871774153,19396.371548588235,6.807723531954752e8,2.0678469145057625e8
-0.000110000095,-1.008952469063301,0.00051282095342593,165.83547638272736,2.6754827180480714,239274.91265955553,19035.496768575445,7.301538387101469e8,1.958233422731077e8
-0.0001200001,-1.0076168291319034,0.0005143372861114363,167.78118464382845,2.6275040129287683,249541.79641781177,19137.628482655942,7.138267117924085e8,2.0200653909595144e8
-0.0001300001,-1.0063319214674025,0.0005252791260110487,170.4451043165979,2.662512456245619,255530.09164292322,18968.729252514222,7.376665169178449e8,1.8244201184430015e8
-0.0001400001,-1.0047734909226036,0.0005252757792416744,172.61367494768996,2.6747046688155307,258838.46016272946,19515.907694541456,6.74942316079557e8,1.9661944942272535e8
-0.0001500001,-1.0032201184432123,0.0005233235725106265,174.90704064376322,2.7228098232882068,267334.0705488734,20008.94451932815,7.98066101468304e8,1.999374840177775e8
-0.0001600001,-1.0021275803922574,0.0005382295492670459,176.1487483674548,2.721721952829217,274866.28322881757,19491.097253704866,7.64162304960083e8,1.8620961459133685e8
-0.0001700001,-1.0005449907946544,0.0005432599293021133,179.78589672947982,2.768119907125245,289197.7066625978,21161.349883071493,7.944313675103537e8,2.149596859635384e8
-0.0001800001,-0.9989334624632502,0.0005488991896176894,183.93566997347023,2.83861189408332,301883.80861168826,22792.45871511767,9.581126289888065e8,2.3546963545475155e8
-0.0001900001,-0.9970066440614908,0.0005549856115114022,186.3893332681889,2.8721498394414655,295604.82217275706,23494.21978985615,9.774998745596195e8,2.7111359004214483e8
-0.0002000001,-0.9954395360891524,0.0005501733002232481,188.60916204313543,2.9250665299816063,306502.76628609217,23419.647833344738,9.757739704615775e8,2.531786850169169e8
-0.0002100001,-0.9937307580741499,0.0005545332436972605,191.42257113076147,2.9804564663614843,316217.8200634216,24296.231408321735,1.0295151892849834e9,2.7695654173539686e8
-0.0002200001,-0.9921908579394711,0.0005537853984992769,194.05217618914995,3.0390347747409545,332691.47957100446,24686.72913286514,1.17443287725171e9,2.76879766359144e8
-0.00023000009,-0.990640520912744,0.0005596922687913512,195.89982071139252,3.155368351555556,337883.664080693,25908.499943158422,1.2981502967826247e9,2.929574446739977e8
-0.0002400001,-0.9889749611903603,0.0005671180775405197,200.39780495881053,3.2527885725804,351416.5231039891,25958.92631135415,1.3557156309795358e9,2.725287403109367e8
-0.0002500001,-0.9873285683672327,0.0005671380374724206,203.73642106771106,3.272233765671099,368813.39172655373,26678.16275994353,1.4842558245356305e9,2.96023762864193e8
-0.0002600001,-0.9855185871565686,0.0005683062032348573,206.80996277921028,3.2621702319882875,374179.6101150697,27200.559242133364,1.453920217713731e9,3.034344272351429e8
-0.0002700001,-0.9837193288052584,0.0005771672115546145,208.79489016980529,3.283245017508723,383442.9436601152,27374.966183934972,1.4465673465963383e9,2.888420526757027e8
-0.0002800001,-0.982231623133341,0.0005902961279202099,211.62061230003982,3.2948125758393707,393466.51474755653,28128.510676146092,1.4515791105065355e9,3.099167351954164e8
-0.0002900001,-0.9802674026780657,0.0006000151659948646,215.61001801520217,3.317731349865089,401035.39348253526,29244.91580820656,1.6121003859521284e9,3.367841967831888e8
-0.0003000001,-0.9785558673355852,0.000603511475465579,219.5624730098354,3.416630947999396,412042.3173032278,29589.016735033678,1.633132812178046e9,3.23805612433266e8
-0.0003100001,-0.9767888151925291,0.0006090816484248352,220.7734805958007,3.46348089312374,429093.45087841025,29890.92311602351,1.581527868080694e9,3.327428531823559e8
-0.0003200001,-0.9747606107903773,0.0006100428251065059,226.06785467829323,3.557696146174056,440609.67891030526,30905.883463241826,1.574171275230053e9,3.372411449655519e8
-0.0003300001,-0.9731480145006277,0.0006075939490918966,227.32973831189594,3.588608700590741,441955.0152107898,30527.75376618016,1.5828772179781203e9,3.366326290249512e8
-0.0003400001,-0.9712932826261259,0.000612153288281431,229.6011310164459,3.614439099762492,440402.3275677588,31552.37341667787,1.6469172353077025e9,3.609666102897851e8
-0.0003500001,-0.9693358738984279,0.0006208477299110968,232.46995297202508,3.578260505365717,441993.89505752356,31919.256354972757,1.5928223536517024e9,3.836027247374794e8
-0.0003600001,-0.9677239342617763,0.0006259444222867183,234.24412243257837,3.7120741981716487,443086.18800370285,32447.84037631339,1.7185940878989155e9,3.737651755712664e8
-0.0003700001,-0.9657565013376365,0.0006330867538265862,238.27360661555716,3.7574021515407625,449832.863517097,34205.441804187874,1.7362402597057717e9,4.178103153244476e8
-0.0003800001,-0.9635098464444108,0.0006436538794187308,241.21637993685462,3.7351958578757856,463227.8059196392,33328.51957547974,1.6243598528595033e9,3.8974937181159276e8
-0.0003900001,-0.9616325096226469,0.0006504249264520515,245.30302077265594,3.7347453605406344,471544.26556892216,32142.693751610426,1.5411436379075027e9,3.357057874175451e8
-0.0004000001,-0.9594231376139534,0.0006567681939791282,249.22590268499113,3.869895388334568,506297.5316719981,33807.700100711394,1.7022325869307742e9,3.466054049244373e8
-0.0004100001,-0.9574725911797948,0.0006536162617628316,254.3335350308483,3.941909520359857,532196.1254938053,36258.64556290696,1.875542211070745e9,4.198735886515138e8
-0.00042000008,-0.9554893147999409,0.0006609669873771165,257.80499294451465,3.9057744875952314,544342.1667627355,35098.03999550648,1.7684309198258781e9,4.0628587159510124e8
-0.0004300001,-0.9532530140164477,0.0006571744501150441,258.966857117448,3.934865753545858,532373.4798316474,35250.82409578973,1.6578577191713936e9,3.9285169299354315e8
-0.0004400001,-0.9512699902059168,0.0006672483694915409,263.27752448020624,4.041527283317723,541461.5933853167,35814.858051913754,1.7277064334533622e9,3.8651829738101006e8
-0.0004500001,-0.9491122711026431,0.000671555681493348,266.8868034559524,4.122577578365366,561226.237507063,36580.40475860303,1.7291627033641796e9,3.9875644824131805e8
-0.0004600001,-0.9474501901675009,0.0006750106630050156,272.12247107124585,4.176140146680868,583335.0401070649,38640.02716235789,1.9987689843946953e9,4.298376807318207e8
-0.0004700001,-0.9456383543613196,0.0006886558138116935,275.09673458939506,4.272305491823724,592650.4056061459,39403.30190447647,2.0850297590552273e9,4.506837475816444e8
-0.0004800001,-0.943437625530751,0.0006950359425964423,280.69891763807476,4.392114540389729,605281.7723830274,38978.23275034426,1.9721140371236815e9,4.302971991718466e8
-0.0004900001,-0.9410630498692385,0.0007049072305907073,288.51720761744554,4.547043012895142,640095.614404034,42423.05856645508,2.230317906545492e9,4.9830385295910233e8
-0.0005000001,-0.9388973060975903,0.0007222944294357406,295.0861861777015,4.591302122704437,664198.627776761,42654.77353088121,2.3541025690083637e9,4.7729608253661895e8
-0.0005100001,-0.9367088794276927,0.0007267422356989195,297.94415206134056,4.580620741433357,668855.393265135,42632.58711325676,2.298969111790967e9,4.7528846538557434e8
-0.0005200001,-0.9346001710482966,0.0007374693543144466,303.8977743708362,4.689542299047653,678682.105047328,43681.83706937589,2.2725131559171286e9,4.696155870896913e8
-0.0005300001,-0.9323330084562548,0.0007369146166711248,307.1435824865357,4.710467466642082,695086.5400623566,45114.99738843992,2.333660740303308e9,4.848112324239031e8
-0.0005400001,-0.9296915339790077,0.0007390538242747868,311.07856288733035,4.792698766789454,701340.331964303,46326.15780304203,2.3309015183566017e9,5.432567202202691e8
-0.0005500001,-0.9274056986127859,0.0007370705257149048,315.733157073751,4.829805205837216,710547.9663316567,46661.0429601622,2.265651658468555e9,5.399291869893069e8
-0.0005600001,-0.9248314142414558,0.0007317193717464263,319.89571382144254,4.93466268301714,720602.1341917285,48222.5303475768,2.413705940815378e9,5.981802381654111e8
-0.0005700001,-0.9222275859441719,0.0007376475568857346,324.8352854422908,4.98166396135704,736251.0524729165,50133.7142626707,2.3996818888103566e9,6.594137416428217e8
-0.0005800001,-0.919908544507818,0.0007391395466137921,326.8972916580643,5.010911822258125,733323.7459049926,48707.834305228236,2.1934169109082108e9,5.933491899351376e8
-0.00059000007,-0.9173347678577495,0.0007443956568349508,329.71816839171765,5.028710406551248,728010.3849829995,49271.5701215952,2.195207729085625e9,5.969665610226595e8
-0.0006000001,-0.9149472117011302,0.0007411478441469407,335.2883927720969,5.134875825850315,731952.2943903727,50282.078602654576,2.2614810216165643e9,6.312104713120571e8
-0.0006100001,-0.9123434835822348,0.000749948181764684,342.1663297791435,5.236032092093624,768542.442936295,52195.903454360654,2.4297765816507587e9,6.493849679131359e8
-0.0006200001,-0.9095183376344164,0.0007631144044255597,348.3565973857322,5.371041984648157,785756.383804873,54275.3351477352,2.3887207145533843e9,6.412096562862685e8
-0.0006300001,-0.9069491706395522,0.0007715290739884279,355.20284215278946,5.524634323137397,838029.2017144101,55140.7260138116,2.686175668306051e9,6.47041915214307e8
-0.0006400001,-0.904601803510737,0.0007773116077346973,362.475767343182,5.7042984536958,868919.6027849766,56582.85923731845,2.8724599033083577e9,6.789969893741251e8
-0.0006500001,-0.901887295056784,0.0007937348174792404,369.4959695708564,5.830969903878516,894767.3761387144,55591.90494471646,2.682537121623194e9,6.412743913661813e8
-0.0006600001,-0.8990333392397761,0.0008041227909563048,377.8622157483579,5.919586096228141,917996.6867798289,56906.847722350765,2.716458796223697e9,6.633706018306801e8
-0.0006700001,-0.89634440268784,0.0008083827244070964,382.16403537669026,6.011292978548592,959918.991703803,58272.5029213478,3.066522037101674e9,6.749368337049094e8
-0.0006800001,-0.8933560322600069,0.0008208272166212165,390.45384028003724,6.076581722058313,987962.7423734535,59630.54626149802,3.0378861427397566e9,6.81563635617335e8
-0.0006900001,-0.890732814255041,0.0008204218978349538,395.6485451203885,6.195304552777516,1.0070054039285261e6,61515.64285442304,3.4259617429425783e9,7.398200205367366e8
-0.0007000001,-0.887787625513501,0.0008277738188994054,402.74382797881276,6.290025635276657,1.0329252158580816e6,62728.19473827682,3.4606486905204196e9,7.313677892214628e8
-0.0007100001,-0.8847403377231042,0.0008347803711571065,409.93066821088985,6.4723607463372765,1.0586335588487498e6,66748.50555855047,3.5173565279946256e9,8.644647364634209e8
-0.00072000007,-0.8818100470343389,0.0008468853320251739,418.33620608380687,6.537016008169863,1.084106237974963e6,68138.47800072527,3.6970073062854433e9,8.471852991769409e8
-0.0007300001,-0.8786753880059754,0.0008496551446620264,422.8518687082046,6.689809322377912,1.1107377697531383e6,69877.18034910168,3.8938443308687277e9,8.47122464814575e8
-0.0007400001,-0.875523999290652,0.000869245523026787,430.3049361567887,6.860590414559973,1.1499378758611407e6,72403.46047522007,4.2668975576527843e9,8.919721699686376e8
-0.0007500001,-0.8728599628422414,0.0008782419152380303,437.89513754652825,6.832751547324564,1.1399922705369114e6,72674.64795803213,3.8247142622022157e9,8.817357607611442e8
-0.0007600001,-0.8695234594976731,0.00089563983683748,446.12637714185684,7.001312509260084,1.1518885144066357e6,76015.24570340915,3.6257912195111074e9,9.793675412134646e8
-0.0007700001,-0.8661480152157908,0.0009076694120453464,453.7779172889165,7.131159458028465,1.162274008315341e6,79543.67501214864,3.9040554982697377e9,1.0700401508152056e9
-0.0007800001,-0.8630663999907643,0.0009100282615038138,457.5675281184381,7.170461260792178,1.178451908151676e6,82200.54375319435,4.1205172956274977e9,1.1228958079584253e9
-0.0007900001,-0.8599260889552425,0.0009159638291531792,466.0333265730041,7.335342931905162,1.2249442452046522e6,84052.18180870301,4.55294489189434e9,1.1404018783749332e9
-0.0008000001,-0.8567206992442714,0.0009241490306611353,474.30490542214255,7.4344915341501006,1.2375605856637638e6,84802.79941577789,4.753292079820954e9,1.100563556619475e9
-0.0008100001,-0.8534499397270028,0.0009328401484321723,480.92508419514456,7.600595697548574,1.3053592238827674e6,88758.61813690535,5.486123048125042e9,1.1984303250302334e9
-0.0008200001,-0.8501668325984706,0.0009369017450953892,491.7498609938089,7.687414880348103,1.331379950798714e6,90284.7187422971,5.426660167193677e9,1.2054776992136822e9
-0.0008300001,-0.8465893901210169,0.0009398405320934284,501.937723852306,7.792021625409365,1.3379981012443926e6,91176.96324583597,5.310914116256869e9,1.230525744638906e9
-0.0008400001,-0.8432777984920738,0.0009640044620192928,513.4282958978482,7.993555473042001,1.3830260633048855e6,91658.67773077366,5.016754103578222e9,1.2383553385641181e9
-0.00085000007,-0.8396499659707936,0.000967934415133399,521.6832447331941,8.08274468415472,1.4443604954746037e6,94504.29686458394,5.430308500689213e9,1.2843415844233935e9
-0.0008600001,-0.8362107733053561,0.0009713776375541112,529.2128545644586,8.256356691065069,1.4984035449026003e6,100899.64020909452,6.145139761047228e9,1.4528533600609844e9
-0.0008700001,-0.8330334139443056,0.0009777004085326658,540.1082094223129,8.410394895879422,1.5094414323734555e6,101428.74508155971,5.841708552607921e9,1.4594897538601363e9
-0.0008800001,-0.829341205930665,0.0009824081984369443,550.4442841621968,8.476609006733018,1.5734201583327034e6,105021.901516126,6.206360513112602e9,1.5692865864119554e9
-0.0008900001,-0.8254389391231352,0.0009897999654410435,561.2454030133226,8.629981705254654,1.6286283109040398e6,108312.5724349454,6.343663688753268e9,1.6334452906464489e9
-0.0009000001,-0.8219425362970053,0.0009976791620560908,573.4452916153493,8.779303479724403,1.6865902658037469e6,111270.51847842663,6.786737171556306e9,1.7666222896277661e9
-0.0009100001,-0.8178145007643043,0.0010102046148288903,585.7934124076288,8.883037125545853,1.729491858338312e6,114723.47084823519,6.36785680394481e9,1.7422720903219564e9
-0.0009200001,-0.8137528251538495,0.001022783550587351,597.6926099281924,9.163123889696168,1.7774678700307922e6,119535.38695412423,6.767702457464341e9,1.8564037982060695e9
-0.0009300001,-0.8102048510145667,0.0010297912552773955,606.4834079302548,9.390299537531629,1.8373325536750644e6,123150.31608168031,7.125567371643326e9,1.9780508820499697e9
-0.0009400001,-0.8063690372369471,0.0010321433837602496,617.1010552382929,9.476463122217474,1.8867244591979259e6,128204.25642184577,7.815244043642818e9,2.135244898266385e9
-0.0009500001,-0.8025863189183504,0.0010345448113995843,625.6053568288294,9.492584987040413,1.9393747175537667e6,129258.65972066135,8.214939453450216e9,2.0921097281694517e9
-0.0009600001,-0.7986103411019742,0.0010374372024785571,635.1768762551122,9.642281835461224,1.9277214136742533e6,131572.45652398712,7.939116302688818e9,2.122325574009363e9
-0.0009700001,-0.7943828349916886,0.0010479041482467275,648.4923590867998,9.822136998994846,1.9933568607160982e6,134085.91919704594,8.433741454261315e9,2.125913672816393e9
-0.0009800001,-0.790216824737268,0.0010713812718800854,662.3093083182188,9.971590262249853,2.0681438354524383e6,136457.71550693738,8.47668153766291e9,2.1597674637032685e9
-0.0009900001,-0.7859156707341068,0.0010720849327753976,672.3301624084214,10.041305599218846,2.1282138235633676e6,139233.98443979447,8.906642198432804e9,2.238467564296078e9
-0.001,-0.7812201849195098,0.0010871320639682083,687.8347326920226,10.304473023345997,2.2568117134204633e6,147303.06810082312,1.0079239518226702e10,2.43519749415687e9
-0.0010100001,-0.7770743660429247,0.001100248745490677,700.8585744917028,10.473108968372348,2.318680644143114e6,150012.9126147077,1.0550096208897074e10,2.4812582862345295e9
-0.0010200001,-0.7726211664398092,0.0011104898943103,714.5099641100124,10.641502367477832,2.386638652590187e6,154490.7070120089,1.0906536447770325e10,2.5419292436315174e9
-0.00103,-0.7681367537847555,0.0011197010694296787,729.9557927490227,10.675994975596817,2.434648037142013e6,155567.0800010994,1.0685731789166101e10,2.6663388188915777e9
-0.0010400001,-0.7637188209750285,0.001139298050943174,742.8647705820615,10.813208044878614,2.454232235030676e6,156006.61938624625,1.009674347990346e10,2.620162422358713e9
-0.0010500001,-0.7591655340528185,0.0011579294923095053,757.7320231181998,11.076459226631652,2.529437005900515e6,160969.56045412895,1.033404008316776e10,2.6756700380600376e9
-0.00106,-0.7545556302747141,0.0011666735443859513,770.3863187343449,11.27878776458947,2.6309027966747303e6,165097.0226142339,1.13630399575675e10,2.7376913847303543e9
-0.0010700001,-0.7499045509841225,0.001184885513563152,787.7970590022672,11.600118961432582,2.731631255563067e6,172641.96040091076,1.2464832798528326e10,2.9585091957929215e9
-0.0010800001,-0.7450461218948756,0.0012010490570792346,805.7981857323468,11.867729815071677,2.8455007500221347e6,179609.68451339012,1.28710242959988e10,3.1211515672899723e9
-0.0010900002,-0.7403050878019268,0.0012102443941938547,821.4168353777839,11.963280119037027,2.9157120168473e6,185377.79247639363,1.3070326627885437e10,3.3100803535412188e9
-0.0011000001,-0.7351978711317919,0.0012279130064842823,837.6627014591053,12.218459274458114,2.9775996100620423e6,190296.47771290524,1.3165395509412655e10,3.44616090476392e9
-0.0011100001,-0.7301841474867006,0.0012356388004837072,852.7536145631029,12.42018877456877,3.012353652179692e6,195475.54986919003,1.2987010622874945e10,3.535222443391472e9
-0.0011200001,-0.7251724937937495,0.001248225758807702,872.069746617512,12.608661812523385,3.0927375325810537e6,199174.31954087265,1.3169722948252752e10,3.587919960476065e9
-0.0011300001,-0.7197748267591554,0.0012558228554472755,887.736061924132,12.832689847520783,3.18865968077362e6,207556.81584778076,1.5117488476101425e10,3.887797138760888e9
-0.0011400001,-0.7147009168964357,0.0012655335421905643,907.3050499871333,13.220335005368444,3.276837863386967e6,216922.56693878808,1.6267599469926683e10,4.192189249046665e9
-0.0011500001,-0.7095018760555811,0.0012740858096109112,923.8867742090549,13.482508479272735,3.3208888863124563e6,220577.3347185461,1.5646721876584953e10,4.158684265777805e9
-0.0011600001,-0.7042199386859249,0.001289997268564894,938.2725013819934,13.709639684585463,3.395544316875588e6,222676.91908144156,1.6233409501376745e10,4.190937870336536e9
-0.0011700001,-0.6987619557471649,0.0013010238043553843,960.5281666902046,13.97927136383235,3.482349684587465e6,226812.75041844416,1.6364523667163486e10,4.1908389492481346e9
-0.0011800001,-0.6931168237242035,0.0013121801936541017,975.0384448631278,14.021335333909104,3.4920449310280522e6,228540.8248759337,1.5779040147887054e10,4.235027904890391e9
-0.0011900001,-0.6878212262797455,0.0013192114267351189,994.3654109566646,14.193789575307585,3.60908639032977e6,235714.88171495066,1.6435888350715462e10,4.42576779688838e9
-0.0012,-0.6821400137662785,0.0013395525863408992,1012.7734015247997,14.411122875680448,3.648505387639191e6,240981.52892224965,1.6246052186632032e10,4.566163753578093e9
-0.0012100001,-0.6766069999705793,0.0013453684480641934,1031.6596146590305,14.659503685915343,3.812720864368363e6,245741.83335459966,1.762116266798761e10,4.654236378239127e9
-0.0012200001,-0.6705474083149433,0.0013561748581412956,1049.7192707482727,14.959927070745737,3.96014984817395e6,248157.26548417588,1.6347589894080542e10,4.646829972463534e9
-0.00123,-0.6647289073129805,0.0013708108523007856,1062.4074226891348,15.063807396471384,3.9680224446748863e6,248817.73943054664,1.5306206500583553e10,4.691821162290646e9
-0.0012400001,-0.6584704992320295,0.0013883233874051612,1088.0385181684758,15.202075603168955,4.004698299618203e6,251061.59372143183,1.4714854624545439e10,4.740983068645816e9
-0.0012500001,-0.6525658030358361,0.0013986506912726496,1106.50149600086,15.460372686910107,4.068655126114799e6,255155.53568768248,1.385579632748068e10,4.769281054609539e9
-0.00126,-0.646398849621846,0.0014143121103384966,1123.9340718600672,15.765002150484067,4.260108720691968e6,261709.42932711105,1.5334624230930714e10,4.907822977806775e9
-0.0012700001,-0.6401926447070176,0.0014247794663542147,1144.8475958570027,16.10040677951367,4.385302033034122e6,270799.25613379426,1.6382036969692383e10,5.135617048787371e9
-0.0012800001,-0.6338668818086933,0.0014354079208922295,1163.665856197767,16.15998419238729,4.466643542062981e6,273160.3609980828,1.5492755346592861e10,5.194813819771089e9
-0.00129,-0.6275446601704295,0.0014500928337095318,1189.248703220144,16.6108605124705,4.682686605861081e6,290045.1447216832,1.840460750067075e10,5.710432539326653e9
-0.0013000001,-0.6210750384226383,0.0014610085491237733,1209.6706325234172,16.879167115371295,4.79960870002948e6,295641.90025883,1.833362877015537e10,5.854826087575321e9
-0.0013100001,-0.6145062071301773,0.0014803377854827784,1235.2135620600318,17.100070188806125,4.901221230315725e6,297488.4442894087,1.6619236026767252e10,5.941987978756607e9
-0.00132,-0.6078797024594172,0.0014952522554645233,1257.5962884279786,17.53733243625403,4.999153546653077e6,309159.5194195462,1.7406771246274895e10,6.26987793645202e9
-0.0013300001,-0.601466402294797,0.0015011333620937057,1280.8371703192636,17.927435880301893,5.145990045601102e6,315336.39930602425,1.8254007008017345e10,6.329622636799598e9
-0.0013400001,-0.5944565076631378,0.0015137102426204827,1303.6698941724906,18.223689810342222,5.161555749918224e6,321246.5694392207,1.7737663564530624e10,6.515419570068913e9
-0.0013500002,-0.5869861708987201,0.0015161789743522005,1324.8145117745544,18.381491143951063,5.207001638408064e6,327853.56903418043,1.7872014242105232e10,6.667123608435587e9
-0.0013600001,-0.580138639439589,0.0015376402388025928,1350.185056071042,18.733434567420826,5.311140550748101e6,331596.1148587499,1.746769371168006e10,6.709240261839683e9
-0.0013700001,-0.57323091938309,0.0015519629948122608,1376.2875257286305,19.008067164367485,5.423147258486666e6,342133.2374058631,1.7577977680466415e10,7.141188762283359e9
-0.0013800001,-0.5658752508364255,0.0015698200217062978,1398.630892559197,19.170649681213842,5.546355462328907e6,344101.4809131373,1.6640277147669342e10,7.085953710249469e9
-0.0013900001,-0.5586872746368108,0.001583026954382545,1425.1122982542427,19.45741397166609,5.650093344121354e6,351026.2333756471,1.5321626290605299e10,7.123311875288589e9
-0.0014000001,-0.551284303876479,0.0016017733129167098,1455.3342324317127,19.97862149562349,5.81250144412573e6,362776.0228882027,1.5803090293888298e10,7.521820713749224e9
-0.0014100001,-0.5437739264138381,0.0016155363527496254,1481.3387294101997,20.292155579306428,5.923727719416532e6,373157.52231845027,1.7190307154642178e10,8.002051833256286e9
-0.0014200001,-0.5362072359615009,0.001638775115587735,1506.3133874805446,20.436181850414954,5.969575428280843e6,379506.2313729576,1.7099869576461096e10,8.159083038494852e9
-0.0014300001,-0.5285531663657804,0.001651231920888077,1531.4640031150827,20.84591967924901,6.090121834574532e6,391657.2150756753,1.8988535256728394e10,8.440026274734336e9
-0.0014400001,-0.5204103899896521,0.0016709309590936991,1552.3878930328212,21.081615462731055,6.154951192013803e6,395000.6161811695,1.7738381881393055e10,8.452126077674499e9
-0.0014500001,-0.512283882874277,0.001688429469250733,1570.3843851481913,21.31914564799984,6.184702252925925e6,400417.27181014925,1.716127465158116e10,8.643953145728964e9
-0.00146,-0.5045062020884141,0.0017015361155267347,1597.6243299991647,21.755229028123917,6.278679033859006e6,404447.8832336907,1.6053325356214645e10,8.969853936493866e9
-0.0014700001,-0.4964878033826924,0.0017177808623905434,1627.672457541621,22.337193666632565,6.504833751715014e6,414365.6201093799,1.726984015870901e10,9.386594432330893e9
-0.0014800001,-0.4884488990975524,0.0017268991991664082,1652.7233595398807,22.45618075429574,6.484976559199452e6,414164.3893877676,1.3308892983835667e10,9.428758124936932e9
-0.00149,-0.48035792492551205,0.001738106837820058,1680.7647440859455,23.052762429007508,6.701826263790122e6,430083.79004519724,1.6979028192592005e10,9.805207860499344e9
-0.0015000001,-0.4718112580119957,0.0017614231234590026,1711.7923232469805,23.570820999652494,6.742260293035911e6,442465.3894018324,1.5547238544314112e10,1.004006763572813e10
-0.0015100001,-0.46314444070259075,0.0017728427210265255,1736.748312240101,24.089865232405547,6.921301614034787e6,452265.2752187342,1.671468749667318e10,1.0497590163213953e10
-0.00152,-0.4545861876566073,0.0017926979554461033,1771.463974608336,24.761551343294947,7.03433884072429e6,463092.7064127375,2.1132663045906414e10,1.0899417770802185e10
-0.0015300001,-0.4459296264795406,0.0017899829241350557,1791.8758794196322,24.96094415631192,7.052263234721171e6,478908.4792849135,2.2177652887691658e10,1.149044230013282e10
-0.0015400001,-0.4374377178119003,0.0018025896103625203,1820.3782772504173,25.238059207216278,7.116448990974383e6,492227.32966518763,2.3630647075211006e10,1.2132545340556843e10
-0.00155,-0.42848471951018186,0.001811641575831315,1849.5638312030226,25.59058195681098,7.137473258222915e6,494736.6274907948,1.9170364415810673e10,1.2334525813570675e10
-0.0015600001,-0.4192928245877919,0.0018327996986060213,1877.6433022349183,25.89167395193778,7.072241442435779e6,506047.52983695886,1.5679916387719671e10,1.3084586786613867e10
-0.0015700001,-0.4100548972536291,0.0018480354121783577,1902.3159886100473,25.92595991410258,7.07670060436481e6,506763.87619697396,1.262258087542028e10,1.2843959382718191e10
-0.00158,-0.4006459378133751,0.0018728385714584692,1935.0992798235507,26.410088944069187,7.147681070064631e6,518056.7858941005,1.0481926987036158e10,1.2905257410511099e10
-0.0015900001,-0.39134198436917983,0.0018645749027207835,1959.3746742193305,26.96529598790962,7.168620703060236e6,522915.41152924084,1.1314854374478825e10,1.315333759642641e10
-0.0016000001,-0.38182924047508415,0.001883877525679575,1987.284609718363,27.310651639020914,7.164811722661366e6,520627.3233281396,7.077704402989843e9,1.2815894676557074e10
-0.0016100002,-0.3725485248071295,0.001895737846625255,2020.1558052917194,27.737221969077744,7.160074289848692e6,537331.5391496273,6.560818320549542e9,1.3240731254496113e10
-0.0016200001,-0.3627746300700504,0.0019179801969123665,2055.4576883971963,28.09888766297769,7.165371813102378e6,541204.6630278506,2.5697563422692213e9,1.3268581849736246e10
-0.0016300001,-0.35320787321561464,0.0019296141100166146,2089.6433766871833,28.933106650898754,7.419816690742965e6,561193.9839798675,7.519498539025203e9,1.4206713376125393e10
-0.0016400001,-0.34305878988184524,0.001936294386991587,2115.020802931425,29.272210455012278,7.336709308784733e6,568623.3768097317,6.659991060986678e9,1.4408837668904375e10
-0.0016500001,-0.33289315165987055,0.0019437101997056097,2148.279563125393,29.689763431615987,7.280756602842079e6,589810.1337897626,6.43294700849361e9,1.5205727186305864e10
-0.0016600001,-0.32277502150460197,0.001954107918257811,2183.8251940503005,30.188200213125842,7.605102718123424e6,624949.4775602263,1.1427127754961655e10,1.6802153814527327e10
-0.0016700001,-0.3124344755379078,0.0019645392212648493,2212.2474818524174,30.775016964947135,7.617463653884892e6,639733.954827495,1.4036268133411469e10,1.755972222968279e10
-0.0016800001,-0.30209856231930465,0.001981102913857466,2248.020853767816,31.379180052687186,7.724709512706392e6,660213.1289501713,1.4272308991304047e10,1.861610712834945e10
-0.0016900001,-0.2918089340470198,0.001996687891637957,2283.4961714933197,32.058131468019276,7.825462900697738e6,680059.3502240266,1.4984572825059351e10,1.9587957364182663e10
-0.0017000001,-0.2810083364261963,0.002016783601229321,2318.0107155110168,32.291345563326466,7.935131615872249e6,693793.815586134,1.1791317113391499e10,2.0495597559873306e10
-0.0017100001,-0.2703742966676107,0.0020342726314436705,2345.1698172712295,32.66768901511463,7.924561761418208e6,707569.8266015665,1.0169971071963696e10,2.077464412713515e10
-0.0017200001,-0.25961409777046807,0.0020446211466428237,2374.9350986933855,33.079840676915815,7.89412264265471e6,708698.1738395159,3.265009111913501e9,2.0648882669733692e10
-0.0017300001,-0.24859888186258258,0.0020609685541718046,2402.0860666828407,33.55501898146092,7.857672718410763e6,715106.9569910405,-9.31223601315354e8,2.081169447401286e10
-0.0017400001,-0.23760361291470608,0.0020773505697272354,2438.184409117803,33.91633386456735,7.755180777767717e6,722862.7363178582,-7.233703102535814e9,2.112970179413626e10
-0.00175,-0.22614732020421976,0.0020859123487085456,2474.5713109893263,34.32914771932898,7.738330211771259e6,729118.2466234906,-7.110502537432588e9,2.0779978825900448e10
-0.0017600001,-0.21486459414868234,0.002105056410114873,2504.2110673630905,34.69522584920765,7.537690474841975e6,737196.3365215361,-1.0702982160403564e10,2.096927799138108e10
-0.0017700001,-0.20350079463160184,0.002108532991621508,2533.347700421579,35.23138834177061,7.425461556505318e6,740739.2495071795,-1.4023734177486094e10,2.1444520659457993e10
-0.00178,-0.19202322966333393,0.0021309999223926585,2566.2451595879616,35.51872051489255,7.237848406765539e6,752695.4396655775,-1.5641608378234726e10,2.168031292504172e10
-0.0017900001,-0.1804041527699667,0.0021447891340666734,2591.017842437471,35.61540608706333,7.17559172946596e6,768770.2656241341,-1.8451431301950348e10,2.2253496032009186e10
-0.0018000001,-0.16890508154285108,0.0021589399722082765,2620.1642492758733,35.86804713179095,6.886210644131683e6,773729.6616698084,-1.9962765237681747e10,2.208606865660587e10
-0.00181,-0.1572211033586132,0.002169830775539961,2643.105376223663,36.155332527056274,6.628978233119538e6,781550.1939581734,-2.1150953376226265e10,2.2456867383839035e10
-0.0018200001,-0.14515655605305752,0.002182954756962656,2675.4392451261233,36.683987071465864,6.424724851669523e6,797913.7902570734,-2.603646658325249e10,2.3328535894769997e10
-0.0018300001,-0.13314735372939088,0.002195330738125953,2706.039221558784,36.98396247212836,6.328660143651056e6,813685.2649180045,-2.7846074505549133e10,2.3661296455487453e10
-0.00184,-0.1209728919772521,0.0022126944704136515,2736.739559695433,37.32326119224605,6.215903821155851e6,823286.7352433314,-3.434634581379659e10,2.4065255385913185e10
-0.0018500001,-0.10884927042840514,0.002229809914759054,2774.0747086502315,37.748858559993515,5.869817236044969e6,829336.6060725373,-4.070748997699034e10,2.3703634416131004e10
-0.0018600001,-0.09645923773825567,0.0022351658316736413,2804.158892097777,38.16271689666365,5.645133333041455e6,831226.7891398736,-4.0448207899299484e10,2.377150030170108e10
-0.00187,-0.08399416604266938,0.002238452603514244,2829.419369294197,38.612885673903854,5.532932974640417e6,836636.735094369,-4.419875372656258e10,2.3222752476129177e10
-0.0018800001,-0.07165058115271113,0.0022571950878586657,2860.3618605569422,39.164247049188106,5.450203195588878e6,853528.4136985529,-4.853836239362355e10,2.432013277106787e10
-0.0018900001,-0.05912146104551919,0.0022738583677600435,2886.0680678979083,39.52843908085114,5.214762973242579e6,847064.7561844297,-5.2927430784160255e10,2.4066549207244873e10
-0.0019000001,-0.04608629713746629,0.0022810947317439424,2916.9571176616855,39.68699610022227,5.184476932029614e6,850955.6049092512,-6.042402819426311e10,2.447460924243663e10
-0.0019100001,-0.03312739496893038,0.002295880790171766,2940.8163504454787,39.874636968205124,5.042512191012894e6,874999.0709813584,-5.6588277719096954e10,2.554479258435672e10
-0.0019200001,-0.02038572258619574,0.002298599830381613,2964.5620000021618,39.91411276764964,4.6482159391752565e6,868533.361678396,-6.429902742196087e10,2.4806592384278587e10
-0.0019300001,-0.007566465699179974,0.0023002451449082406,2989.2041607856136,40.13410865332061,4.487713646317405e6,869403.5977252418,-6.927202794971938e10,2.3782932444286522e10
-0.0019400001,0.0055321920581196645,0.0023041823383455526,3012.082422073572,40.367878339837944,4.191110408968653e6,881026.4767229707,-7.167655281294933e10,2.403609384724385e10
-0.0019500001,0.01853806392898943,0.0023039153602232524,3028.8591995974584,40.67270630747568,3.793373553217953e6,884707.8554482765,-7.399313153750601e10,2.4106321341597164e10
-0.00196,0.03148766434192843,0.0023114882630467467,3050.712184753433,40.85592907499512,3.530118624786263e6,879856.2022560115,-7.89822733645988e10,2.369295119040547e10
-0.00197,0.0445719574388904,0.0023108425210475255,3065.6555224106332,41.069084214719574,3.2862169839294017e6,904308.6761175356,-7.390907665726251e10,2.4581546078056362e10
-0.0019800002,0.05806519983759764,0.002317687991701725,3085.1043273243436,41.24839244584536,2.8149134820868913e6,921929.1254373409,-7.50518464117631e10,2.526248898245445e10
-0.00199,0.07142623624295281,0.0023311333283539343,3104.2522010413663,41.496235939255264,2.4661480495154187e6,931616.5782080456,-7.768022323356737e10,2.533540876858339e10
-0.002,0.08506997171020338,0.0023402797372050373,3118.8017316185537,41.71450368737684,2.163467363468726e6,933965.1815446144,-7.964110985752399e10,2.564292047595775e10
-0.0020100002,0.09858186102182204,0.002342477705240618,3130.273329087297,42.16261105254736,1.842762673889211e6,933870.7542148676,-7.686060110787802e10,2.5305171047203506e10
-0.00202,0.11194200807955275,0.002345078886623779,3140.8797724221495,42.48067005360439,1.4512602297484577e6,932607.0135881797,-7.831867666252191e10,2.4900326458184715e10
-0.00203,0.12574286278588628,0.0023588791140086735,3153.1446797861463,42.46354380303152,979162.5829689853,932532.8515947124,-8.698681463684644e10,2.4384332505357807e10
-0.0020400002,0.1396293460288352,0.0023595526548960714,3159.3695179401307,42.61256147764198,880057.6035652868,938333.5546746248,-8.501341464296619e10,2.4896488211779503e10
-0.00205,0.15329677810051806,0.0023545370708753896,3172.171005211913,43.164173327418226,308061.80733899726,942689.0741102668,-8.298301810825212e10,2.4868046701100246e10
-0.00206,0.16703217932912476,0.002358369494508188,3185.4184762427217,43.2279797559323,-205039.8696877295,954820.6474277948,-8.332042118941864e10,2.522085743099202e10
-0.0020700002,0.18097666912240953,0.0023587689619903036,3186.956210379764,43.21393004491673,-386065.2441950074,947142.8727633727,-9.006368665541348e10,2.4647783504139668e10
-0.00208,0.19474081060665788,0.0023612940468653474,3190.4673481225896,43.250312966867455,-925475.4513832963,941242.4120006742,-9.321998799930898e10,2.4234832113128963e10
-0.00209,0.20898432701549338,0.0023659655560300573,3200.54602965432,43.277848740393026,-1.350828718231967e6,941993.1191188148,-1.0043295624365794e11,2.3923316997607975e10
-0.0021000002,0.22312114433120295,0.00236536830947612,3199.714477507418,43.344165863927216,-1.7984637762789836e6,940315.1561599523,-1.0554314238506604e11,2.4305174222868294e10
-0.00211,0.23700982438635082,0.0023711932496523146,3203.565979515055,43.51133567936481,-2.055013705289289e6,952413.8434497634,-1.0084937959527043e11,2.4804381287822266e10
-0.00212,0.25128743984949997,0.0023741307340461554,3201.607754974018,43.95938139090893,-2.405960616321192e6,949947.0958441644,-9.71537850985774e10,2.5097640146277092e10
-0.0021300002,0.2651261642960507,0.0023678710655948973,3198.6158305491763,44.16638996204954,-3.0727088759323144e6,961127.735800063,-9.1602984287455e10,2.5418311222931274e10
-0.00214,0.2791340109478466,0.0023611113065620175,3193.9899048994203,43.91296479216476,-3.4816667189702983e6,956736.6208934827,-9.240812448975253e10,2.483209933541028e10
-0.00215,0.2932882812393989,0.0023606969846402498,3185.6181771222477,43.819051418621434,-3.7827795234603407e6,971004.5442163084,-8.56238420488419e10,2.5272716021556274e10
-0.0021600001,0.3074105556228468,0.002355072485174505,3174.1564969829874,43.45011053470906,-4.208180025257752e6,972631.3295893073,-8.302358931497746e10,2.5203380505095924e10
-0.00217,0.3217239151925258,0.0023516872376332667,3160.3351296415967,43.289623867355026,-4.72889713104726e6,968893.9954260618,-7.955058938485744e10,2.491357499911087e10
-0.00218,0.3358009076252038,0.0023457352205678013,3155.203434079588,43.25602659829247,-5.35543708549169e6,959632.2203844809,-8.012581465960306e10,2.4980090049981033e10
-0.0021900001,0.3497610617693819,0.0023503554774344532,3148.003579041448,42.97894145810096,-5.742227231897988e6,954703.9354790035,-8.183528090098898e10,2.472767146999147e10
-0.0022,0.36396991338853535,0.002340826826577677,3130.647071253531,42.88958673809948,-6.1417750146084465e6,956146.6681592198,-7.630909916336227e10,2.4992608042489136e10
-0.00221,0.3780428672268938,0.0023372282271172822,3110.4082191136486,42.803978956332884,-6.442066878462141e6,957596.3644154448,-6.885797682845346e10,2.5321062315051525e10
-0.0022200001,0.39222876014614066,0.0023310152579707876,3095.607641700551,42.43949631874793,-6.870838806234079e6,948954.4977459492,-6.628861975375785e10,2.5536785306988384e10
-0.00223,0.4064754633362949,0.002322455756293663,3075.266923922261,41.85524081986638,-7.288058784124917e6,946413.7054394347,-6.557228723856944e10,2.6056824902616196e10
-0.00224,0.4204441940014756,0.0023181228961982204,3047.068628137906,41.3841562230323,-7.538601919928563e6,923789.8746918803,-6.759609427866489e10,2.4991198077362255e10
-0.0022500001,0.4346544719003208,0.002310868837977639,3027.3787205784283,41.27887945873378,-7.841544678823276e6,933886.7043121551,-6.09642382994582e10,2.5845609692844524e10
-0.00226,0.44886194155303905,0.002301354852909942,3005.46809760392,40.680494386275974,-8.252096532722664e6,925978.3429470877,-5.680906076626064e10,2.546111721386059e10
-0.00227,0.46287218522202306,0.0022877904782147144,2982.616526382785,40.35843563584547,-8.67002194333639e6,917846.5413323975,-5.966091386327901e10,2.542819973160076e10
-0.0022800001,0.4767873119570526,0.002276994823352405,2970.079340144391,40.315131693774276,-9.195695383640954e6,935381.0878950761,-4.6389161978500145e10,2.69532854450039e10
-0.0022900002,0.49062404209697663,0.0022714522150422915,2943.934819464748,40.00111548012834,-9.41861341987908e6,930463.4926288966,-4.578014802146929e10,2.6540391313900833e10
-0.0023,0.5042256060233444,0.0022709606649056594,2909.322853803379,39.52127697989174,-9.625671622579506e6,926033.632568229,-4.633296618047154e10,2.6834516108547318e10
-0.0023100001,0.5181509542106592,0.0022703838070910814,2886.744599023716,39.21564432442069,-9.980915694935344e6,911249.3443727742,-4.63249607814952e10,2.66207801070523e10
-0.0023200002,0.5318173369063581,0.0022578004628631522,2859.1848609131457,38.81031934881403,-1.0159255331452578e7,898544.0381591996,-4.468476783395721e10,2.5888685921431534e10
-0.00233,0.5453898099192719,0.00223815560598984,2830.0305323289313,38.73742832076088,-1.0556314926730786e7,906894.3062337977,-3.457248478169869e10,2.5584512656547745e10
-0.0023400001,0.5590399909435576,0.0022287353730501237,2795.1050577898754,38.36625509077918,-1.0615010982044395e7,888174.4333080887,-3.0472724683553665e10,2.4628947799182686e10
-0.0023500002,0.5724670204409924,0.00222638543125674,2768.289458969691,38.24234039477284,-1.1018070202011265e7,891119.766598689,-2.483337508883422e10,2.4484232769465485e10
-0.00236,0.585672682519817,0.002216533654903005,2732.6960908896817,38.06887486256054,-1.1424690766327929e7,908258.1059204668,-1.4160405447004864e10,2.649046983211384e10
-0.0023700001,0.5990983959917402,0.002203956679893207,2691.2982860177203,37.673049857746165,-1.1804391499962166e7,894646.4586216429,-8.160716869486363e9,2.610873141528767e10
-0.0023800002,0.6125419191247784,0.0021907882562420726,2658.783464655722,37.36776369347823,-1.1982257990781689e7,887484.4426008052,-6.075942519467232e9,2.5952677952294163e10
-0.00239,0.6256518574364089,0.002161358155697852,2614.153228229274,36.80291406622135,-1.214715144663753e7,886323.1830634282,1.3929336767616642e9,2.6008402868923862e10
-0.0024,0.6387589099057253,0.0021349224557065927,2572.463833002042,36.514653175357545,-1.2282659707399137e7,900985.4669899492,1.5066897512273748e10,2.795345295285892e10
-0.0024100002,0.6519011969466446,0.0021117881665539515,2523.54937517383,36.12069168567611,-1.233813814219834e7,894793.4232549476,2.304978703878573e10,2.8454207284113205e10
-0.00242,0.6648071220497106,0.002091469151212321,2479.000479228814,35.52127772830455,-1.2421916587263843e7,892609.0394077795,2.8167199749346836e10,2.868069164873847e10
-0.00243,0.6777369308457587,0.002074099655193445,2432.6590746207753,34.840805613072945,-1.2496985056703739e7,900351.0318027057,3.453135055925761e10,3.0468108086518734e10
-0.0024400002,0.690090106536538,0.002040205268131296,2384.257921659925,34.251450599982554,-1.2571825253341617e7,888729.8946472991,3.982397102655364e10,3.077565945105005e10
-0.00245,0.7026693709139478,0.002024994985911492,2332.6572409107434,33.850835980516464,-1.269080028158618e7,893188.6989466816,5.189452537360056e10,3.2357302449693233e10
-0.00246,0.714979336706468,0.001993736753578013,2281.4645076301945,32.97118263199362,-1.2780842607575797e7,877488.6471929164,5.771427786431803e10,3.162991931626155e10
-0.0024700002,0.7271424480467336,0.001971167268892314,2229.2465338331735,32.43772499804771,-1.2650502043355871e7,863477.7956048057,6.085303059098085e10,3.1230738904253387e10
-0.00248,0.7392087366036512,0.0019435609322747333,2179.6500115752233,32.01663296510668,-1.2525798425115133e7,835263.8770336704,6.2231731314108955e10,2.98749567921381e10
-0.00249,0.7514047190889653,0.0019192183996792934,2125.1628487984435,31.222768465832214,-1.241579089888413e7,817837.8582024605,6.475490035253065e10,2.8932812833624657e10
-0.0025000002,0.7633167840285843,0.0018961832137721125,2075.2915206614657,30.57151493086901,-1.2293340384345887e7,789099.7888264995,6.536152169257892e10,2.757265991940328e10
-0.00251,0.7750032055558443,0.0018716526788724653,2024.9299948472644,30.366942544796505,-1.2303086497015253e7,780974.6177838707,7.343185757932787e10,2.7377675778276676e10
-0.00252,0.7865874928838414,0.0018452661638729596,1974.2000516690118,29.776523119224766,-1.2255823073497046e7,755619.2033330678,7.465918444136131e10,2.6008545629238335e10
-0.0025300002,0.7979508737846468,0.0018235425493244451,1928.248472486624,29.29330788187908,-1.2143449221617e7,749260.9445782118,7.75765311414227e10,2.5995114645013397e10
-0.00254,0.8093589686342053,0.0018022455426356277,1873.562623766793,28.73641523119395,-1.1923720107894395e7,764637.2830107249,8.369451626610716e10,2.891767559167236e10
-0.00255,0.8204527455019041,0.0017755267773891038,1824.0434659443897,27.831061534057447,-1.1620891359188989e7,736601.3810178122,8.076043573322643e10,2.724174786014852e10
-0.0025600002,0.8313477728493684,0.0017496273017260145,1778.8388199906742,27.42765826979277,-1.1526550331263794e7,721430.2744642923,8.333857907531651e10,2.6176363180122948e10
-0.00257,0.8420922674168052,0.001733573729451724,1729.4800935282663,26.959316089415918,-1.1431427556386512e7,705171.492959043,8.89001006563963e10,2.4924071419609207e10
-0.00258,0.8528913255055334,0.00170543842838502,1680.3254621586523,26.600482589270218,-1.1330426244423756e7,710320.3949316534,9.498079915033775e10,2.610537690385549e10
-0.0025900002,0.8631220740581514,0.0016794821989258434,1629.2123980564668,25.95286776258851,-1.1173110080039956e7,682543.6314088743,9.36397530904522e10,2.4499560152326946e10
-0.0026,0.8735857043747481,0.001647131409038946,1581.8295511203607,25.525155594985918,-1.0970442048268685e7,678112.373052313,9.61716157089276e10,2.491617466283379e10
-0.00261,0.883579906694138,0.00161822433530352,1529.8548539311726,24.766086732920293,-1.051123284863208e7,642706.7177161485,9.037784162869455e10,2.2957114521924236e10
-0.0026200002,0.8934849025760854,0.001591420151329528,1481.4283156005856,24.079563766374772,-1.02333687597051e7,620652.2327774626,8.799259660752135e10,2.2282054400510586e10
-0.00263,0.9033568910037062,0.0015626566353559776,1429.8000704259844,23.46943861259165,-1.0065818739577623e7,603023.3733396634,8.962159027774078e10,2.147886195936703e10
-0.00264,0.9129095634619973,0.0015284503387136973,1376.7858540603956,22.762133798916835,-9.757455950419215e6,575699.9308694978,8.704653151957877e10,2.0036066859071487e10
-0.0026500002,0.922003746184552,0.0014917912634385148,1324.6846794667827,22.232683280838106,-9.432874390382532e6,552393.0002407767,8.623705799629507e10,1.882892936903602e10
-0.00266,0.9314123211947531,0.0014657271368541229,1278.3348769466213,21.70600280384644,-9.224936577714989e6,542694.1351176793,8.71069922689852e10,1.8433835102344563e10
-0.00267,0.9403563326129396,0.0014315851564242108,1229.2014316909842,20.946069353874716,-8.889356907700444e6,524215.82048743457,8.455046806221097e10,1.749280175423851e10
-0.0026800002,0.949294393124222,0.0014128980856138635,1185.2898481766063,20.32174866029974,-8.635456691485217e6,509368.41717221605,8.372350219093442e10,1.7122279959731756e10
-0.00269,0.9581632577373251,0.0013815585549402736,1141.3809374754792,19.574798251627588,-8.290087116288119e6,481313.73875092895,8.065859727506912e10,1.5502734649380333e10
-0.0027,0.9667809865637672,0.001355581631515108,1094.7133235228864,18.92425751691952,-7.945033585413692e6,456993.77595367574,7.79537347152013e10,1.4512048850150524e10
-0.0027100001,0.9748714292095628,0.0013358454579088157,1050.2790097086593,18.237815913586545,-7.655201466622922e6,425524.2715150092,7.426792059374123e10,1.2693848757962149e10
-0.00272,0.982852665799926,0.0013072529843649143,1010.7564047461898,17.60625204780681,-7.380800705788526e6,404286.4180850274,7.101820404263745e10,1.1723433130493315e10
-0.00273,0.9907485088602536,0.0012738802953981842,967.2097168855778,17.063237844629086,-7.060714996101662e6,393256.1485238363,6.98995591003552e10,1.1485339144465544e10
-0.0027400001,0.9985500199792628,0.00125343703521189,928.5984487184011,16.645879023509053,-6.84550195473298e6,381888.4944772895,6.906075762376543e10,1.12250565879993e10
-0.00275,1.0060329264252983,0.001230785158433715,889.9674903439201,16.125612099611317,-6.5751874994362965e6,372399.1992118303,6.7652421632400826e10,1.1015965386237566e10
-0.00276,1.0131217913132904,0.0012054950808308615,849.7336795181699,15.654742933025917,-6.277733916404421e6,354123.0269834303,6.412711116265299e10,1.0306509420641582e10
-0.0027700001,1.020133248213724,0.0011832481448300863,812.3889237444641,15.139597695943808,-5.947771830161044e6,336627.359729267,6.0139742777806114e10,9.666535662436605e9
-0.00278,1.0269965310806326,0.00114950234856984,778.3231915521267,14.568059159674293,-5.7405525066736275e6,320612.8736811693,5.852352699584273e10,9.000314129260895e9
-0.00279,1.0336772006304928,0.0011308451201815495,746.4066909057357,14.226626339110812,-5.483449214149493e6,315719.77741809253,5.680793806228488e10,9.069750388219599e9
-0.0028000001,1.0406985654539465,0.0010898476298644138,709.7136792868141,13.584610842411738,-5.171448475498412e6,296001.83335102507,5.307708984036131e10,8.23979576270447e9
-0.00281,1.0471340730004974,0.0010639445692388369,676.4041529377977,13.08054400653302,-4.909653822838698e6,282886.81100011204,5.055182010912568e10,7.843037464388805e9
-0.00282,1.053160196892931,0.0010336880928158649,642.966374968242,12.520774302785608,-4.589530005696759e6,256533.3389869149,4.580475732277818e10,6.499326061165645e9
-0.0028300001,1.0591199214754194,0.0010075444679186038,610.0723825977775,11.961620363428421,-4.286728151529341e6,239517.07422149886,4.222369747004086e10,5.90605885946687e9
-0.0028400002,1.0648050971705474,0.000988589303733328,579.5777384063575,11.434885249919757,-4.0136089548894456e6,227492.5818760183,3.942052243393413e10,5.608750975255209e9
-0.00285,1.0703015641330131,0.0009560885819181336,553.8669590938252,11.245261625294566,-3.901858577159228e6,227313.47964689063,3.954727426107641e10,5.741168480715142e9
-0.0028600001,1.075968034001654,0.0009261360544347109,525.6408420437747,10.818352219107766,-3.671199035602804e6,216501.5682573496,3.698831078359008e10,5.3288501709219055e9
-0.0028700002,1.0813523632295412,0.0009001452117945275,498.69391933446946,10.319513084091806,-3.4475406062605786e6,208083.4427817511,3.501310563444764e10,5.164579994791302e9
-0.00288,1.0865408348897012,0.000870105051928839,473.5492817600098,10.059612777456255,-3.2624889727431643e6,200738.6595076501,3.3513389835327732e10,4.955853800540039e9
-0.0028900001,1.0915018201521012,0.0008435350203791954,445.89657634184994,9.597788497588772,-3.034232517324041e6,188274.0124684171,3.093869329236774e10,4.660195076078632e9
-0.0029000002,1.09628376451199,0.000817588179466162,422.39428398505385,9.133869485282988,-2.814614365611136e6,171439.30758323567,2.7910806010200363e10,4.0541978925204883e9
-0.00291,1.101213410323219,0.000792718711475563,397.6286074723562,8.64277984259196,-2.6114224780165977e6,157440.8656439499,2.5383123232777687e10,3.541552728150828e9
-0.00292,1.1055135727163112,0.00077389713640673,373.69137482855035,8.29539946891786,-2.435532533247476e6,153033.178312582,2.410267376294167e10,3.620493780233764e9
-0.0029300002,1.1099765661989047,0.0007456052897500039,353.15242629826855,7.842568286106722,-2.261826665998735e6,139373.33449459923,2.190934697383472e10,3.1548405853678236e9
-0.00294,1.1142623989378837,0.0007249445110258853,333.5713271370783,7.593506518465418,-2.125281324918683e6,136603.99665187398,2.097590474987125e10,3.1476103760852466e9
-0.00295,1.1182280725044385,0.0007070342219908598,317.6516257123444,7.294493947703956,-1.9969998312150275e6,131223.14876692818,1.959329621848794e10,3.070343558712175e9
-0.0029600002,1.122226925468079,0.0007007151831292084,299.4925248121085,6.960207503315414,-1.8497339678934151e6,121556.0084621238,1.8110376388096836e10,2.709948383307689e9
-0.00297,1.1261252618559996,0.0006899659753598058,282.88631407678696,6.593590383261432,-1.7210555724147956e6,111059.06391818111,1.6574670375653439e10,2.3621291956563396e9
-0.00298,1.129657513523204,0.0006657040165628312,265.84312405888005,6.192704446981612,-1.591072785300248e6,100451.1182340978,1.4934056816987532e10,2.062260507008105e9
-0.0029900002,1.1331957713774128,0.0006488259628156108,251.95707982654739,5.906765307760406,-1.489479590618128e6,94509.8567347723,1.3898936489435362e10,1.8969360841332183e9
-0.003,1.1364151546724461,0.0006193772710369895,235.47412597719736,5.568039271190003,-1.356393259238723e6,88087.54962687979,1.243751789993543e10,1.7617323132720532e9
-0.00301,1.1397334703613395,0.0006019749654970459,222.83359247875492,5.400646098995239,-1.2675773762934646e6,86752.52345417967,1.1725742021196293e10,1.8413959443074586e9
-0.0030200002,1.1426879879018406,0.0005875913684254352,209.1724316338017,5.11626421868944,-1.164059969610406e6,79570.53676161433,1.0620543530973063e10,1.601068528570586e9
-0.00303,1.1455015474189,0.0005683410802112324,196.49557089154612,4.860663218683608,-1.063641390633346e6,77633.12314736105,9.676243798839186e9,1.661234335668042e9
-0.00304,1.1486692038347859,0.0005468940821847395,184.5102083584865,4.58657878100046,-969369.0419366334,69908.73740713437,8.570587320627936e9,1.4190402820918515e9
-0.0030500002,1.1512497262048693,0.0005363934213405057,173.41289910355587,4.313088864692924,-888188.6667957946,63277.5313488142,7.625257330126549e9,1.2001127650459528e9
-0.00306,1.1538083003582662,0.0005195613938197718,162.45585177893471,4.023831616536917,-794367.2649916789,56489.98612911876,6.593868753949696e9,1.0096055453277931e9
-0.00307,1.1562501498151456,0.0004992687553429433,153.17332339743356,3.7502444345502806,-728872.7015968475,50308.29484712432,5.845043830666238e9,8.401126647399869e8
-0.0030800002,1.158579853072821,0.0004903325636145709,145.0829116722243,3.6302201632500615,-687309.3941855707,48023.7948243252,5.56043560021607e9,7.943944827701331e8
-0.00309,1.1610220189069047,0.0004773952932863933,137.01079560366904,3.432987654210622,-619524.936678544,43313.413763621094,4.821762280183762e9,6.900535606034964e8
-0.0031,1.1632955980839668,0.00046232561231751985,129.15253821894095,3.29115907079574,-579175.5390476739,42015.9542561,4.5888021100007925e9,6.756201105048462e8
-0.0031100002,1.1653445822249562,0.00044301783047978534,121.7628133388476,3.1065334769085124,-524779.4763037749,37416.88709905827,4.028761182466954e9,5.588273201163182e8
-0.00312,1.167419822720132,0.00042493660753425766,113.8842636711864,2.9392836638977227,-473674.3126727236,34238.173627721466,3.5483095638124423e9,4.9892572621017337e8
-0.00313,1.1691666908689344,0.0004131734000316468,107.67877558341587,2.7561354844193375,-431793.10278386145,30766.282424315064,3.1201585795092077e9,4.2094655854136807e8
-0.0031400002,1.1710171661727615,0.00039682757879030343,100.20141064525049,2.5808553219108235,-390605.06200566463,28709.411805678665,2.8015255567331686e9,3.85925053347221e8
-0.00315,1.1728236868724076,0.0003870177557658262,95.5912171977828,2.4543036130088614,-355199.8824134243,26712.21250079681,2.535831669639078e9,3.538291561135291e8
-0.00316,1.1745180646647189,0.0003758382320621725,89.8426033810668,2.2989802266917305,-320371.8787346943,24576.165561131158,2.2358774126582103e9,3.2834800062699765e8
-0.0031700002,1.1760990074811954,0.0003695336350508152,85.18509359124948,2.164153908927336,-289111.83835621754,21866.542387298676,1.9442010319907517e9,2.7843069377701247e8
-0.00318,1.177662480548362,0.00035237607203821453,80.64745188205018,2.0697836599049877,-263365.8376171699,20787.12017228808,1.7513807123769164e9,2.5951010889296404e8
-0.00319,1.1791948193939221,0.00034098253826546755,75.15175254114163,1.8695998067944066,-225499.90375293602,17368.187488580017,1.3952954335704284e9,2.005902563155166e8
-0.0032000002,1.1808473661129464,0.00033489894284248614,71.34557683620214,1.8298340861143245,-209583.27360814073,17530.727536936007,1.3242700323570433e9,2.1140241068886638e8
-0.00321,1.1822037920715913,0.00032674470470012536,67.5782331044735,1.699238544572172,-186209.54312091376,15891.078692050052,1.1619204801976202e9,1.8952455465956736e8
-0.00322,1.1832695143948146,0.00032306524106208315,63.84211494798788,1.6509721205196528,-169289.77125294358,15209.731282006851,1.0534769461211784e9,1.8080144146280935e8
-0.0032300001,1.184417494256815,0.00031925781704116013,60.73795717120774,1.5391212390372075,-149357.23370559444,13409.261568231099,8.86894269874845e8,1.5067405760628197e8
-0.00324,1.185643013013553,0.0003155849476833083,58.14361553646357,1.472671431192011,-141367.7411332763,13022.452857402668,8.43725234863866e8,1.5493375790474236e8
-0.00325,1.1867909460506267,0.000312340793215966,55.460697744421985,1.3905511101754882,-129058.72454946121,11813.037646749322,7.473850140453209e8,1.313534853606537e8
-0.0032600001,1.1877281561251816,0.0003016505757161591,53.4208047038683,1.295524033347328,-113591.08661820152,10393.842944352979,6.297194393848219e8,1.0843410885426274e8
-0.00327,1.1888708509076256,0.0002927667645852164,50.69186684182365,1.2101741208407388,-99802.27069432064,8808.676104980666,5.16403119772909e8,8.21915653494715e7
-0.00328,1.1898637823750486,0.00028793524481780786,47.88696635572256,1.0892796479852735,-86416.74765897368,7642.603720463889,4.0903419725390995e8,6.914334753062814e7
-0.0032900001,1.1911030903379736,0.0002743383605723619,46.2463787765235,1.0582824995967586,-77970.67337879827,7444.46184713159,3.6549026617704254e8,6.963438855589856e7
-0.0033,1.1917965293849073,0.00027511630926819726,44.00375716713167,0.9791092136048838,-68152.81977946215,6754.197355823329,3.228832018808011e8,6.396600470495686e7
-0.00331,1.1928120773256636,0.0002698400385711971,42.39185901799958,0.9396575463373151,-61633.0657742995,6275.939419818444,2.733171214338073e8,5.6903728989177294e7
-0.0033200001,1.1935113400352282,0.0002586165275841792,41.481044031241545,0.9079445211941191,-57813.05782870688,6300.045861679414,2.6634125371814355e8,5.996230825487425e7
-0.00333,1.1944395102948422,0.00025326797293535343,39.998714832159735,0.8809331455289492,-52236.53871332855,6182.922275833263,2.4501610748306713e8,6.121240897701056e7
-0.00334,1.1950045981565538,0.00025568710124175965,38.6829416423103,0.8102886460292998,-43463.155863120606,5073.900016534697,1.8261055337524945e8,4.3913617497126274e7
-0.0033500001,1.1957687699971928,0.0002549624188105167,37.39955443786325,0.7517002069395634,-39642.57372812078,4358.505327959119,1.539523262842981e8,3.3862130853534505e7
-0.0033600002,1.1964110522579599,0.00025056828280814903,35.87477040440394,0.6818281414695652,-35867.128982639864,3612.9083203117802,1.2391375839396279e8,2.5110568403604493e7
-0.00337,1.196671031201051,0.00024772291797256463,35.34555512079042,0.6653846894554448,-32802.254045042486,3450.2358782692986,1.1438590291764972e8,2.3394457679399934e7
-0.0033800001,1.197299513688854,0.00024566500567109624,34.05084743443322,0.6239828610452349,-29802.349524964375,3101.6044302204828,9.692240968504474e7,2.1504528249721896e7
-0.0033900002,1.1978433978597354,0.0002490623485350429,32.79340428499251,0.5841405198770584,-25486.1089377563,2752.8681612161195,7.937230861651568e7,1.9780734829565078e7
-0.0034,1.1984125278666142,0.00023862349416241017,32.35988852682805,0.5690943841985187,-23358.618090377047,2416.521976144451,6.405791336057622e7,1.6646048973129347e7
-0.0034100001,1.199188797147676,0.00023675338015790253,31.84150428127042,0.542395342563934,-19753.97129780075,1966.1908037273313,4.708206015134114e7,1.004198505490764e7
-0.0034200002,1.1994785776107209,0.00023070666509421986,31.72953459258284,0.5219314372712157,-17499.577555640506,1872.0974808161748,3.782051675450374e7,9.649666407221831e6
-0.00343,1.2001956406652505,0.00023256661047868233,31.09477038489693,0.509457617713217,-16496.36168877978,1832.964433686526,3.681749880585781e7,9.516125601290114e6
-0.0034400001,1.2005795922345899,0.00022779289407000224,30.55739393061447,0.5043058287619288,-15979.535268692935,1576.3566949887932,2.775722317597944e7,6.6544509447097285e6
-0.0034500002,1.2009898362338907,0.00022334628660242278,29.901199307251453,0.4783620412611041,-13590.009840350318,1457.6963443985392,2.2169393952266008e7,6.585682415881812e6
-0.00346,1.201612238070666,0.00022189438997666247,29.574847422322005,0.45801735897801166,-12558.258179714318,1352.6403788008188,1.6334707730207162e7,5.5142112275332585e6
-0.00347,1.2018625977055186,0.00022404812637453014,28.876581968941558,0.4616437822774639,-11983.595381682859,1443.7242349691335,1.9000169683764763e7,5.880780260599859e6
-0.0034800002,1.2024440243150183,0.00022034021537670407,28.61877283436351,0.44365393135658787,-12857.785664589102,1419.8083225031385,2.2258714526639443e7,6.122860932146851e6
-0.00349,1.202557983128729,0.0002230442293051006,28.810734926984743,0.45522819240353085,-11374.737532046787,1616.119070786272,2.386857610710667e7,9.18540824131016e6
-0.0035,1.2028426880341228,0.0002209405073319884,28.747177070724263,0.46629181454159874,-11664.94716682878,1661.6343502748337,2.5092421817411963e7,9.481371187200885e6
-0.0035100002,1.2030824372926683,0.00021923527833498158,28.363426624890163,0.43651222157275965,-12325.077094141392,1617.6999081328968,2.5173775604705375e7,9.260347678308044e6
-0.00352,1.2037053331987217,0.00021453124011256293,28.381487590203793,0.43533426205473125,-10627.661346641424,1318.0503806207357,1.73418424965075e7,5.319911281238764e6
-0.00353,1.204283518552139,0.00021105024635107158,27.508484727412796,0.4137653295600483,-11015.655447452407,1265.6917830532411,1.6021043074967204e7,5.519389297857664e6
-0.0035400002,1.2048424822296646,0.00021469975102327208,27.226706274224654,0.40903998177747264,-10066.825734321095,1227.0440832392644,1.438737474332263e7,5.595525423135465e6
-0.00355,1.2049690773660118,0.00022109451050625475,27.213204787118876,0.40520567342859676,-9350.005583625722,1168.8160489074642,1.1533173836997092e7,5.002083556771629e6
-0.00356,1.205167910588766,0.00022165262960919057,27.255950729727935,0.41270538492604314,-9595.139280382997,1141.4987943727858,1.4262244246047812e7,3.8865195892711245e6
-0.0035700002,1.2056767386285356,0.00021392972397759526,26.97600733741581,0.4132176501646098,-8503.058419917765,1019.9052131661371,1.1884042127607953e7,3.472784724883612e6
-0.00358,1.2060007662717955,0.00021555241545134378,27.191577973997767,0.4039869037796597,-9111.501163493815,956.1065368328144,9.729672665829511e6,2.9212121020298195e6
-0.00359,1.2062965357136415,0.00021450445094784863,26.70519622820147,0.38534638969918245,-9158.722613167496,953.7542437858671,7.941523485860025e6,2.7316757536820443e6
-0.0036000002,1.2065569852208171,0.0002113103531717095,26.37148135963496,0.40430434070299676,-9052.349816231805,1015.3508504473133,9.690946442881504e6,3.32111674451277e6
-0.00361,1.2067841175429022,0.00021470325833416193,26.40210070332551,0.38902293258609055,-7692.92089076805,864.9236783419759,6.8272447226577485e6,2.4276239726521685e6
-0.00362,1.2069699760638746,0.00020586693246872284,25.88873416588707,0.3761502964924019,-5564.8940688600815,830.0427754913158,4.0095652202275107e6,2.201266033850773e6
-0.0036300002,1.2070615567214307,0.00020019680430450023,25.821871532731766,0.36797943961450913,-6558.876352312058,803.8000316414391,437074.1503135552,2.0920101121772663e6
-0.00364,1.2073149128803182,0.00021295317754930403,26.068233399594476,0.3779675473742645,-7634.4892496716375,947.7176800152713,3.2556985078305295e6,3.4821188456888995e6
-0.00365,1.2077479447048667,0.0002064164002280299,25.534281634475924,0.3702505004099843,-8520.73353321222,904.6191155912031,4.3507490357757965e6,2.7384222466733926e6
-0.0036600002,1.2081696978539556,0.00020637656969584847,25.73851408146759,0.38562915936770414,-8334.426900364499,858.7237531446733,6.080433466323214e6,2.322942662072167e6
-0.00367,1.2084039981534662,0.00021365016215728826,25.919190178730304,0.4002700903063816,-8812.519838934573,931.4391190337415,6.831667095450622e6,2.894295226767777e6
-0.00368,1.2089051173216154,0.00021017642921472278,25.293574976328696,0.3788098531302957,-6176.577635229851,889.3175376527722,5.983220427058813e6,2.4661137963844817e6
-0.0036900002,1.2092741733213281,0.0002123657486701091,25.37508916613157,0.3675688164593047,-6245.310446014449,810.9911975272576,5.10199754776702e6,2.0742347557588487e6
-0.0037,1.2094419973820634,0.00021225114635838518,25.56545354307698,0.35941137326197975,-6364.352699466512,758.1121128573717,2.9532443602594496e6,2.0293374343265246e6
-0.00371,1.2096138457640642,0.0002043443393817881,25.655984224206787,0.36361469302494187,-6370.755775907193,826.165314900725,4.151562667772481e6,2.1086707285135128e6
-0.0037200002,1.2100355377971233,0.00021074757478217122,25.54882402127793,0.374557275947142,-5696.438193419302,845.8015806600413,4.6678302882837765e6,2.2771874314510683e6
-0.00373,1.2103698799982998,0.00020313794076274455,24.334625599635604,0.3524921219697394,-5108.223742684944,724.537541036957,622713.9545134818,1.7888057022179463e6
-0.00374,1.2107312733940323,0.00020646401150438862,24.752668359997067,0.3484080216432697,-5464.375725982767,738.0378701308184,-424341.2488219032,1.826389357784186e6
-0.0037500001,1.210901655825459,0.000208671292957888,24.952725987202207,0.35834500013070897,-5943.666270138055,734.9107858025084,474650.56478181935,1.6829753148999845e6
-0.00376,1.2110820365389294,0.00020805415293525975,25.215864468321776,0.35464365897018035,-6063.2008171852185,766.216942107701,504822.0322346189,1.920835343022821e6
-0.00377,1.2114079551531014,0.00020586016187420445,24.727913828815723,0.35377396046517945,-5773.882385673351,743.1104821042148,2.0805582781447729e6,1.7097276217561369e6
-0.0037800001,1.211784537970711,0.0002076191097844515,24.836439127943628,0.35169912591021896,-5963.036244454943,847.9590423470063,3.7629177075789734e6,2.747065955123278e6
-0.00379,1.2120890441413998,0.0002023103271311883,25.119755237108308,0.3613846930517795,-6177.033769194692,767.0944880827714,1.370195839569294e6,2.029642386831088e6
-0.0038,1.2124998800647162,0.00020501246758301985,24.33804878708334,0.35355315560114825,-6886.931488565886,763.9520316895266,3.4753096410871116e6,1.9964593565552353e6
-0.0038100001,1.2124876908512991,0.00020486708011384065,24.23435711777802,0.3503543672445658,-5679.957174022887,767.4815675137073,2.4056638441296443e6,1.8997950674225108e6
-0.00382,1.2127042270868944,0.00021478569851032757,24.49388981804783,0.35890256203450965,-6048.6346733102155,813.2279279647862,4.121474620522503e6,2.0656268393288297e6
-0.00383,1.212820248325862,0.0002141169084282708,24.630454492786775,0.3554017262499983,-5903.262115078459,836.5565286143403,4.248065609399633e6,1.9864643276951802e6
-0.0038400001,1.2131377193168336,0.00020870405813851412,24.317028121960238,0.3541026721124669,-5029.348523829521,725.4080884989227,621192.0192308868,1.704630294586436e6
-0.00385,1.2132219346970763,0.00019570297149363192,23.981427149561394,0.352306574953677,-6510.122994920899,774.8400220411482,3.2747666330952244e6,1.9255162958330978e6
-0.00386,1.213337757137856,0.00020130034706318105,24.08680310631143,0.34397280166831656,-5551.719976326392,728.1341873911476,2.2624105985124637e6,1.7387278496398856e6
-0.0038700001,1.2138011754351141,0.00019826080134710525,23.899493035267316,0.33281453444489967,-6165.2778627678745,695.2871951786741,1.519675515028158e6,1.576730226288915e6
-0.00388,1.2138878139348552,0.00019491148886913813,23.748945498194807,0.32660431425723535,-5309.4207425342265,705.5322853727379,15160.566498513042,1.676010261384803e6
-0.00389,1.214185082420063,0.00020058850446372256,23.863134828802128,0.33193039288782406,-4700.288986993768,692.8076655325598,982987.6112828368,1.629141757252493e6
-0.0039000001,1.2142303445730405,0.00020225375078797392,24.147007088603193,0.3371943984351149,-5672.836601720849,797.6035312793454,3.169439372370249e6,2.4944747478267513e6
-0.00391,1.214675014049915,0.00019716424648385934,23.845042700736126,0.33340738429692224,-5173.565989651324,708.7641749921808,997338.8557774306,1.6268279790181573e6
-0.00392,1.2146623469846123,0.00020210244840301262,23.91763557131888,0.33541237133754104,-4985.468231751725,709.875029518415,46872.045703450196,1.7297141023775549e6
-0.00393,1.2150972238117563,0.00020106564380790835,23.692334191139345,0.33451995734579926,-5297.941383161895,723.4962965839674,1.0004502421638302e6,1.7241879070011133e6
-0.00394,1.2152930746550683,0.0001996350330992931,23.79286923798186,0.332760560023887,-4243.536956609623,711.1563074503474,116165.54875769948,1.7282922225330325e6
-0.0039500003,1.2157653108062416,0.00019553789855198002,23.11490413425234,0.32562914480136607,-4731.933724542652,671.7866977173478,98515.23358498073,1.554999969506269e6
-0.00396,1.2160621478209523,0.00019551655260950944,23.578213133559995,0.3411410362904691,-6058.743544622109,733.3890300066935,2.3362458850432485e6,1.9537393208900148e6
-0.00397,1.2160832900864447,0.00020269046972016242,23.247890509943602,0.32797364458130734,-3980.07590024767,615.1006163471491,-2.4101051717918846e6,1.4396677447456752e6
-0.00398,1.2164685699954654,0.00019974592169836166,23.533026766473903,0.34084574503729165,-4653.961814984599,670.0663640357529,-731874.5295283167,1.5473810020683014e6
-0.00399,1.2166088839486962,0.00019341341276475773,23.087681947377398,0.3316715412636777,-4244.112049246867,688.7126428052552,-253515.7703874439,1.6388381265121188e6
-0.004,1.2167352015677186,0.00019214905416893788,22.89620318820383,0.31693538609002303,-4012.624590784155,637.5130764802391,-927028.3978200345,1.4192275376253778e6
-0.0040100003,1.2168961016269608,0.0001928699730288661,23.182855519438863,0.32313026565785136,-3928.484378319277,692.8218276141313,2.4028315490652514e6,1.724276255176092e6
-0.00402,1.2172960337199223,0.0001907342017700486,22.990631272745464,0.3231007608808368,-4121.613999675508,697.6284981705383,2.6559260205455013e6,1.6682111746500193e6
-0.00403,1.2176474117683207,0.0001970507375098616,22.98027020632774,0.32963325016873773,-4382.527555179987,697.0368175151968,1.9990032026150092e6,2.0085767620659566e6
-0.00404,1.2178654023258857,0.00020437781604596157,23.514113789957012,0.3371142692479602,-5139.067914780626,768.0715756754056,2.226553084837391e6,2.0957860628342095e6
-0.00405,1.2180851016903396,0.0002002621038002851,22.95483795765366,0.3584525256568538,-5638.98038432622,769.6116810735367,5.562592231926252e6,2.0503476628028469e6
-0.00406,1.218320371758491,0.00020198077502951007,23.106866169930825,0.3367959433637148,-5550.069120507387,706.7484519890917,2.764921929704127e6,1.8344550779800164e6
-0.0040700003,1.218472249075229,0.00019984381802693523,23.056591092406077,0.32744039277905845,-5460.546471953358,708.6794305894783,2.1949641311541987e6,1.9860756965931058e6
-0.00408,1.2187883887194246,0.0001971984400791043,22.837010814387643,0.3257428183374388,-4151.404216413678,660.7888500032172,192589.77527508003,1.647848531967084e6
-0.00409,1.2188035837425304,0.00019440269419256846,22.664898231580914,0.3210887428617273,-4484.042882919415,667.1023585874493,2.1347565408517164e6,1.6743323843552885e6
-0.0041,1.2192705100127783,0.00020152279827883273,22.635469564810606,0.32459609506421155,-4703.880273478816,662.0884398981059,1.4436988564251007e6,1.6177658090910667e6
-0.00411,1.2195797782326343,0.00019854325396070942,23.02286077756106,0.32748698062756443,-5242.798167645646,682.3272422915646,1.3762496212986417e6,1.7763455952316397e6
-0.00412,1.2195054660048963,0.0001949794524449452,22.706083433125333,0.3285994384875512,-3874.0255613462054,644.0140774306971,1.7069322426553394e6,1.5277507221753732e6
-0.0041300002,1.2198329733034712,0.00018559109432783055,22.487126366244087,0.3166176000988017,-4140.284931883878,680.6312147924828,1.9428890201548114e6,1.721371900015955e6
-0.00414,1.2198448189504358,0.00019106127005425968,23.024623499045948,0.33146416282021723,-4212.5006463584195,650.591025741028,559537.1038290202,1.4628898946364329e6
-0.00415,1.2202295038618773,0.00020258127255948772,22.67716884271853,0.33477935616843607,-4035.58363799204,722.8449505484682,3.2752139513442703e6,1.895391388501209e6
-0.00416,1.2204918049558873,0.0001980896576593261,22.67694680996614,0.3267889096321438,-4881.290400731354,726.9709005503761,2.8972685127594694e6,2.112262831393652e6
-0.00417,1.2205680202109193,0.00019721301909249246,22.6355800808325,0.3296717682177943,-4303.333573789661,744.1918357188349,3.816553756778385e6,2.093611795930613e6
-0.00418,1.220919853800948,0.0002012684821368532,22.827761469828577,0.32206723454888464,-5395.021992144856,717.8555361101014,1.8524165035426198e6,1.901874287589195e6
-0.0041900002,1.2211625751895967,0.00019998796113064027,22.678528984673203,0.3280402977373899,-4835.797228263552,736.2174302311448,2.3112676315831644e6,2.202715678896773e6
-0.0042000003,1.221560120251301,0.00020586311162971492,22.844094606160898,0.32632524536416585,-5940.3861094904705,683.1341695187205,3.2588068602563185e6,1.7656286097331478e6
-0.00421,1.2216260895127729,0.0001973397064734021,22.326285899751365,0.3279689366476888,-5007.336568981818,624.3990391612184,1.3320304203991126e6,1.5936929971533285e6
-0.00422,1.2217822198329564,0.00019351121376520126,22.110515342084167,0.31876321508732075,-4025.683650500121,689.9713941416611,1.2638449940972487e6,1.8321323752097457e6
-0.00423,1.221829067021265,0.00020229156777442194,22.353845071993312,0.3335306542530422,-4426.067866100899,712.0994760604513,3.017331727560366e6,1.989694232757691e6
-0.00424,1.2220772971094154,0.00020106379728226896,21.79603559906962,0.31331036942400986,-4450.288855422512,646.689888898833,727574.781068365,1.745010092801671e6
-0.00425,1.2224807431979339,0.00019223696122900184,21.63278147588372,0.3062632669840077,-3960.219988411805,593.9755368272039,-478891.70695464086,1.4386548221943027e6
-0.0042600003,1.2229614720747137,0.0001989361554050178,21.52444951197095,0.31487892366400283,-4492.00281784846,640.0001789658,2.383379017333974e6,1.5842405897967143e6
-0.00427,1.2233238590223363,0.0001974010757618607,21.575601194301516,0.312066607595955,-3949.680770653311,641.5256808998826,2.2621193470847667e6,1.6201885347811533e6
-0.00428,1.223229801957022,0.00019030799516394256,21.81743489856569,0.3130084812996008,-3690.951817461031,653.0259306414621,1.4578510269682326e6,1.6386758609090636e6
-0.00429,1.2233691147656103,0.00018729683666207213,21.782832882211686,0.29529085090500024,-4410.788485791383,608.8501052586818,1.4615080258792713e6,1.4189508124571848e6
-0.0043,1.2238177383243096,0.00018091981626458805,21.529469835737885,0.30736667675042484,-4276.914183715555,615.0309733725926,1.1410890495848719e6,1.4617187248135156e6
-0.00431,1.2240941328844035,0.00018357017292464835,21.644728331266663,0.30948578503259233,-4118.242561045891,626.3162190397375,365608.22632053477,1.4478640511709398e6
-0.0043200003,1.224405650572211,0.00018556347649059966,22.1611032242133,0.30558269633383733,-3481.0469648939743,621.3867516994352,-962198.6023200064,1.435351299133378e6
-0.00433,1.2245027803471558,0.0001913094883422489,21.78146268720244,0.30461532437329053,-4091.66991062764,620.3063713356792,-55065.46943017628,1.4278714232250943e6
-0.00434,1.2246038522050533,0.0001899519976164149,22.02680928186408,0.3106585069922918,-5471.266919861443,706.5194727425286,3.0247828858609176e6,1.8866677676524315e6
-0.00435,1.224862997177692,0.00018953832444112913,22.06907354354931,0.32161302418826276,-4423.381722580471,678.2843373824852,3.508884940879299e6,1.6272120193871583e6
-0.00436,1.2250737265661327,0.00018906504401272018,21.897073945570714,0.30936154801828286,-4402.291584901378,659.955310305273,2.6018614339039973e6,1.6450102898889235e6
-0.00437,1.225448730077681,0.0001896185000895266,21.729229185255722,0.2972189467144628,-3455.718104494041,667.6511643776985,1.9400431053219414e6,1.622299841669206e6
-0.0043800003,1.2255249742270653,0.0001970102447088026,21.840296520199797,0.3132681252242337,-3896.303698379701,678.5317261461455,2.4441069937702334e6,1.8039668171648565e6
-0.00439,1.226105557581406,0.00018911108170479744,21.38829032409698,0.3077155051615458,-2927.967459677634,653.2739918428722,745955.000071132,1.7652720212047906e6
-0.0044,1.2258469057983996,0.00019759250557475718,21.51652183387235,0.32073099572396746,-3487.491217703743,657.6511588193983,1.9204803699295842e6,2.350439731312663e6
-0.00441,1.2260322894197542,0.00019778943611705653,21.762724161370965,0.3129594477133321,-4068.769693919069,664.6975144089964,2.951627526852352e6,2.046069428404862e6
-0.00442,1.2265670656589327,0.00019055206277879806,21.952825200299106,0.3237278376399544,-5202.802624201419,665.5109853027317,3.4952397772240825e6,1.602047545504702e6
-0.00443,1.226722439883633,0.00019023568383621028,21.774638175816214,0.30727528448788427,-5543.719994884975,738.0285006207677,4.771807963295081e6,2.2693377256104737e6
-0.0044400003,1.2269212926237094,0.00018707676399224379,21.464734001552014,0.3130404443374863,-4609.218065590985,649.0201209144576,2.279543206002721e6,1.7106775768972363e6
-0.00445,1.2271412267081534,0.000190259557236253,21.890854268185212,0.31962368515890693,-4796.627195551313,689.8320794871458,3.8187484411789365e6,1.8865042577382633e6
-0.00446,1.2274220494049677,0.00018344968980259972,21.2538684924705,0.30105545008759116,-4949.151753608653,650.75755926147,4.30091694620725e6,1.6698277552073393e6
-0.00447,1.2276279615630281,0.00018544976885844804,21.313286532833565,0.30393632309296803,-3769.9860051970604,622.7682652821753,2.3244984686736776e6,1.3723467832303972e6
-0.00448,1.2277201195042002,0.00018859712383246667,21.467937105633926,0.31162548374190674,-4273.550274769904,660.7863512248504,2.5536520979744424e6,1.50990567383217e6
-0.00449,1.2278061802370852,0.00019124444489794897,21.228514490877945,0.3027674967659135,-2927.078669682064,589.3946736187268,-205915.49150147333,1.2307559778609283e6
-0.0045000003,1.2279089385627069,0.0001869176443328205,21.03248019591998,0.2981042680374479,-3736.5372392316795,580.8956873311215,-349367.4471214322,1.3094757258345361e6
-0.00451,1.2281505772891061,0.00018941790319410313,21.025362794598045,0.29892153948255634,-4507.499101540568,594.0704089667698,686709.2027106058,1.282583364648913e6
-0.00452,1.2283684348867645,0.00019452293918785458,20.90314962496514,0.30580560840360416,-4003.272808387693,558.733538460901,764721.5040079813,1.310454031534427e6
-0.00453,1.2285164678146965,0.00018779871425570778,21.160372921792515,0.3014791384523256,-3591.8190721528135,570.757666686513,1.244853440822238e6,1.2274316445220541e6
-0.00454,1.228679372593554,0.00018609448467752415,21.012190793246038,0.31394938829338337,-4162.745132571279,641.467047188266,3.802374419839678e6,1.822428469968112e6
-0.00455,1.2289046136496047,0.00018106863572701882,20.53511065614007,0.2929205651608198,-4224.681653246329,595.8153977933157,957224.2501862063,1.3609283039082317e6
-0.0045600003,1.2290349381528065,0.0001853574667946162,20.374041200036817,0.2948427593161589,-3522.296790458768,561.1331654628068,956445.2656785564,1.3473559332955172e6
-0.00457,1.2293562920010865,0.00018303872643044716,20.737470137302488,0.30216379475609073,-4469.46378416641,573.6452718572853,395535.18777376594,1.2443825275361356e6
-0.00458,1.2296205880883924,0.00018431488287814408,20.80592767202812,0.2851011032506447,-4541.290269105309,591.278033838532,975845.8139338021,1.3991803337444158e6
-0.00459,1.2296532940697356,0.00018624202335889052,20.94464823753602,0.30078157075398754,-4599.440320682639,632.693626400966,2.8256269587363973e6,1.5490222423479976e6
-0.0046,1.22987707052088,0.0001917698947456574,21.37544352690762,0.2953402616807117,-4261.425483468302,601.6960856041719,722806.3827468744,1.4643098791434348e6
-0.00461,1.229966987929144,0.00018777510445935287,21.19511752166663,0.29273869611817727,-4743.3528586476805,580.5585503832646,176290.70978237447,1.3085123165081965e6
-0.0046200003,1.2302484209545603,0.00019003761314571746,20.76737429839902,0.29381375335461735,-3390.9657165411636,573.9623846011372,1.0141837152416523e6,1.3698521715333168e6
-0.00463,1.2304094426449643,0.00019169919940857378,20.716149444049428,0.30539618260630486,-4476.347167374807,706.7470376587365,3.9217959808057672e6,2.67332361334036e6
-0.00464,1.230851762297445,0.00019155407704074575,20.273914081807554,0.28396175470017065,-3398.2806852761173,580.3658407696535,1.1995406778657567e6,1.367420522252585e6
-0.00465,1.2311548301009725,0.00019386383809101584,20.37262839940684,0.29314999806778225,-3631.377883897329,564.3804455173524,-22508.493480477526,1.3963880256090632e6
-0.00466,1.2313838103435923,0.00018727800475353855,20.377326218724665,0.28559887848434506,-3150.188654481554,542.1814582139049,138908.9730468019,1.2059152131309214e6
-0.00467,1.2315152585002984,0.00019314234923843002,20.42408240046728,0.28652538321610227,-3790.6728225239463,533.3190748045623,-523174.46876635886,1.0503573485287519e6
-0.0046800002,1.2317270412838655,0.00019122174568862873,20.106963345221093,0.2794842214434616,-3816.820257553062,543.7117199020441,801625.6880291208,1.303375418755475e6
-0.00469,1.2319059352388868,0.00018467959098550469,20.27451537797665,0.2947117424299722,-4561.942574272228,663.9668274242956,4.1459157630881835e6,1.9253772415535566e6
-0.0047,1.2321200551189333,0.00018115817587351917,20.34722630920598,0.2822503670324914,-4526.474631558685,627.4701401099089,2.353268405968955e6,1.5842157121770005e6
-0.00471,1.232444914608518,0.00018771064156260033,20.305615915573718,0.29480669309581553,-4596.853779946738,607.6493093068652,3.2438198846203065e6,1.6041722539821384e6
-0.00472,1.232648087782552,0.00019024299421586876,20.036831440023043,0.2897399560663227,-4154.032811483066,598.7140821593217,2.0593045995475906e6,1.415921566489066e6
-0.00473,1.2329343819181842,0.00019268362702873265,19.871631191583297,0.2665354723925265,-3015.971629802194,487.3330592105702,-1.74978980041475e6,942603.9660387938
-0.0047400002,1.2331984365280146,0.00018732947662494922,20.127487159228558,0.27686337938609895,-2708.860038453133,546.8464252145959,419648.3563138577,1.2427696050583567e6
-0.0047500003,1.233401444762867,0.0001847099116112071,19.77692754885193,0.2847344790049461,-3124.097098484469,552.8179639592839,1.45507534333022e6,1.382041036900984e6
-0.00476,1.233435939083437,0.00017870288367879776,19.099847993286122,0.2885108732708505,-4065.510990572164,529.6221252694656,2.29446740840292e6,1.0686515412901707e6
-0.00477,1.2337146165218398,0.00017501100647307022,19.282666492848822,0.28504611503489086,-3523.433018662025,566.6830791541944,2.3066542258190303e6,1.2695969480177716e6
-0.00478,1.2339416331929545,0.0001778804067067623,19.33470978400261,0.2730209784620817,-2263.8590891201807,480.8483182979975,-382641.17094749684,989628.0627262057
-0.00479,1.2342175256890537,0.0001816854703634083,19.756542042468606,0.2866617711339019,-3126.1591513773033,557.3538852262242,1.181738874240627e6,1.2786141782990173e6
-0.0048,1.2344456235818564,0.00018653162461675885,19.99826572493721,0.2888908659604138,-3542.6989075137217,540.5103704151796,1.8381369312686808e6,1.2606473224391039e6
-0.0048100003,1.2346832926069333,0.00018895260299320706,20.06775389187571,0.2941826618005908,-3543.6844696494245,616.5237407247776,2.549359557808255e6,1.4311941940315224e6
-0.00482,1.234657720271335,0.0001802649858970914,20.211949668203555,0.29225077796927545,-3921.6148599177914,571.0214412290593,1.7652035774400672e6,1.262504289867227e6
-0.00483,1.2348025620382663,0.0001834027803682474,19.5979759340772,0.2830082178475249,-3324.4057059525094,506.28099241589103,1.349386979755228e6,1.051393323716429e6
-0.00484,1.2348807978988383,0.0001860329654349855,19.834708731744783,0.2828632713448702,-4121.5705382820815,527.9248947279314,-39368.46754008519,1.0542250020950276e6
-0.00485,1.235208960204698,0.0001761325673541569,19.576223016590554,0.2865882720907221,-4047.4544959956606,536.2276089276655,2.2299233143399665e6,1.1790316476464663e6
-0.00486,1.2352694369818282,0.0001752893622423236,19.66443475755909,0.2880029570820297,-3713.8750614434707,524.1766494615796,2.0317940579660304e6,1.2630108934600065e6
-0.0048700003,1.2355479811064343,0.00017534991442094103,19.883996945283688,0.28225025103905915,-3341.3894967526594,523.2647737748362,548040.2276226863,1.1669059401644755e6
-0.00488,1.2357965466454235,0.00017750935251731952,19.67437457462117,0.2912387341490915,-3469.572637228321,601.3507062086015,2.9087905745662763e6,1.616806943984081e6
-0.00489,1.2359119111377768,0.00017697649756974901,19.423792178743216,0.27588771911742593,-3047.038717469995,551.0856889822601,1.6197140243521424e6,1.2957018712141889e6
-0.0049,1.2363515350044096,0.00017543199707193823,19.71427250206498,0.2956962216908147,-3171.3468899290756,580.9288178356384,3.2904121954982807e6,1.4232365328765514e6
-0.00491,1.2364014017651832,0.00018453133781166158,19.539865338368383,0.2740590069600203,-3362.454049366461,490.74176831108656,637519.6988261489,1.0662950116139012e6
-0.00492,1.236537431658847,0.00018313596157763524,19.37854127698298,0.27973524174820547,-3599.197771167558,569.7250074865585,1.0280649180786825e6,1.5012107958942442e6
-0.0049300003,1.2368406493421837,0.0001824068835797267,19.421888327013068,0.271583638143186,-3100.082282910886,517.3473202758541,1.6016916660671632e6,1.1768718324379665e6
-0.00494,1.2371149485299575,0.00018140309801400025,19.38140429685582,0.2673377953328282,-2615.5352775377132,513.6636694638265,277234.4793895655,1.2348880489434619e6
-0.00495,1.2371524530275437,0.00017436705050554387,19.43530638331086,0.255233489202245,-3188.342213856958,494.9398661686049,-914940.4257013357,1.0496959301501724e6
-0.00496,1.2372278034309658,0.0001783993920274356,19.460932586178394,0.27570495730339745,-3825.2339723152304,537.308730837618,1.0930218175063413e6,1.2660654087764677e6
-0.00497,1.2375343270438204,0.00018075200149656744,19.46015412675019,0.2863848147122274,-3219.568399179008,560.9267377527472,1.7376817696248437e6,1.3073454462169698e6
-0.00498,1.2378094594136515,0.00018295713896879218,19.654893174255545,0.2915623814876416,-4098.687953355283,587.6503541920252,2.1917057172361477e6,1.523031338481406e6
-0.0049900003,1.2382172734544852,0.00018490608558807158,19.3851664630527,0.2733093152175809,-4052.1989134694377,571.4508988812497,321919.1815549764,1.5465849874745326e6
-0.005,1.2381651279526684,0.00017786910074921552,19.5738197156666,0.27224738017206324,-3148.171998007855,512.7515281847959,-99520.97851706282,1.1583430563816146e6


==> anc/Figure-5/d2_L510_rJ2.5.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.239013050679089,0.00016769697037193022,18.494035514430486,0.273495025534311,4073.477801862308,574.528390910063,2.9258804956232305e6,1.8901934016155784e6
0.00499,-1.2390419000969215,0.0001688637510196436,18.67536074276628,0.2728146614226502,2746.471159002057,522.9398414189498,1.8039592679239009e6,1.2413631369157704e6
0.0049799997,-1.2390850768074044,0.00016888825281956822,18.746136202880166,0.27495214764006326,2648.777636980237,489.9083806667093,770566.6081119833,992285.2090473624
0.0049699997,-1.2390727442877045,0.00016717190407552828,18.899845447546678,0.2696628554257688,2904.339534665901,498.32323215610387,877411.0481717912,1.2641743533752232e6
0.00496,-1.2388214491142113,0.00017354937489516805,18.979116361150798,0.2642177470248333,3335.039216715277,535.4374256845244,189263.11412204406,1.375873639417008e6
0.00495,-1.2388335282820633,0.0001743248381216289,19.492572494383506,0.2834630992207636,3679.840229898301,561.724244542059,1.1741524743678349e6,1.402272945018447e6
0.00494,-1.2386998131527116,0.00017825512573966759,19.1299465560663,0.2799147649410623,2902.4438085595075,527.6438214175353,1.5293084408916202e6,1.180333663979782e6
0.00493,-1.2385625617977138,0.00018047747173303907,19.362580114518575,0.2868250690856712,3153.7280909683477,587.172434265347,2.2329395174208162e6,1.724967443759348e6
0.0049199997,-1.2384941481753322,0.00018047160413920887,19.55909385376947,0.2828693587278129,2832.0712326140206,516.5180260540301,1.4473741691635223e6,1.257677555226438e6
0.0049099997,-1.2383348001211514,0.00017895231938196433,19.41006212991156,0.28268110156176346,2331.5688564618795,487.2725717408321,1.1956516231648647e6,1.1010607710119798e6
0.0049,-1.238251173490263,0.00017876793891412126,19.226128410935466,0.26008579474716526,2529.1035900612846,470.88683522290324,-1.5950428409009012e6,1.0556026556736364e6
0.00489,-1.2381126665162672,0.00017579348233571454,19.220748750394954,0.26334592963682046,2777.793400245596,523.0182823380234,-188210.71518855143,1.0718330150489057e6
0.00488,-1.2377744647733813,0.00017390703839301194,18.903968934492344,0.25539722183812763,1859.2860474380084,439.66506964913947,-1.3961320186209793e6,820509.2790555916
0.00487,-1.2377863952589268,0.00017441669679255347,19.175328592046657,0.2605114075496189,2697.9970890184795,444.6254921165027,-1.3482579821073166e6,837191.0180920837
0.0048599998,-1.2374522098821605,0.00017496723771729533,19.394773354349592,0.2715871378411626,2718.2396278533993,467.32707404148266,-822693.3361033272,970193.5390143889
0.0048499997,-1.237387221205721,0.0001801390173074607,19.237661744898503,0.26201491154298107,2552.7144351756974,500.3052899765114,487052.44597982394,1.0968145970847043e6
0.00484,-1.237211175333191,0.00017554187700092978,19.232898977018944,0.2645205932350742,2898.3406394229864,491.0787740590524,419536.0269814851,1.1004677073300183e6
0.00483,-1.2370736967797071,0.00017976551125813267,19.50441810138993,0.27330753389887646,2825.5656562344743,522.1604988338642,1.5856556616272968e6,1.1655085157326674e6
0.00482,-1.236869543468298,0.00017949745127039302,19.527176869861183,0.28682920358473446,3500.5820785197175,538.3812304311089,2.2703524774369365e6,1.2333463858526514e6
0.00481,-1.2369640183235924,0.00018196075216986814,19.403972441825356,0.27925472296716214,3690.506769354569,510.6013297214991,1.7434404501582056e6,1.0820478376534192e6
0.0047999998,-1.236707548753476,0.00018297527762213594,19.412091004751158,0.27731990798989964,3463.372912336784,563.9745295271343,2.0089756746656082e6,1.278481008609441e6
0.0047899997,-1.2365367532392857,0.00018113878945064666,19.50880761304102,0.27075244700013124,3283.601908515438,550.0305056118989,1.7522138115174922e6,1.1811145313989418e6
0.00478,-1.2362372150501728,0.00018074154535003403,19.69348293654714,0.2649449057644259,3099.687438478768,531.5452543886412,738385.8239378774,1.1674944489771684e6
0.00477,-1.2358394766072454,0.000177348333390776,19.84323376376499,0.2788294788409339,2883.972988147533,581.3460964501467,1.971648571374446e6,1.3919461336670297e6
0.00476,-1.2355415509586836,0.00017764860065513406,19.233737966275314,0.2636318533806534,2265.666463376724,511.88876317385086,584340.9924642348,1.0769946859237833e6
0.00475,-1.2353305803844987,0.00017537074670087151,19.372506925904105,0.2686043449710279,3538.5378210227104,564.940151146905,3.2805812878810423e6,1.3501313714981037e6
0.00474,-1.2352380927348645,0.00017875160740226596,19.33140119924271,0.2707380458486571,3037.460294485721,552.5781331441758,2.0058515321416142e6,1.6671094945547672e6
0.0047299997,-1.235018029218557,0.00018049149130288145,19.199129752165813,0.27593478972703117,3326.2014563359526,571.4113665923551,2.4134603946529347e6,1.5635128814403922e6
0.00472,-1.234680872500871,0.0001786983477810715,19.355634394945334,0.26884721215715934,3669.1177636449993,518.302444066546,-289189.5237353805,1.2048931812953544e6
0.00471,-1.2344616561215216,0.00017697186228372275,19.36096404626674,0.2672476694170075,2735.189362525235,490.70316163491015,147651.44870112702,1.0343813202768703e6
0.0047,-1.234591094047089,0.0001859290937811069,19.634126480292057,0.26642360122246067,2841.410878729275,486.55626720272556,-959942.7836834592,992065.5610804454
0.00469,-1.2342608786851164,0.00019006047059631193,19.973678633032385,0.2905317479596551,2772.8439767292616,545.0388045056608,556508.7149726668,1.2995308961658825e6
0.00468,-1.2339662108867666,0.00018845177186779482,19.924849254246663,0.2736838813684688,3541.600734865662,486.12422751984394,-399714.3598593616,945396.2241704033
0.0046699997,-1.233685395175235,0.00018779534048765867,19.882907133336523,0.2820495175558462,3273.4306685009005,509.38494596910533,711470.2565199091,993240.6640623836
0.00466,-1.233734120310379,0.00018845612049907357,19.753554379456247,0.2791701947222058,4322.006218705131,558.7479858478787,1.3037052927442843e6,1.2453916722571384e6
0.00465,-1.2336648866088975,0.00018407542470886103,19.5948854066025,0.26229775903970126,3634.9342773211697,493.18049149194064,-351652.2909291458,1.0544625469147738e6
0.00464,-1.2335096025065904,0.0001883356966472508,20.24700072311847,0.28659067457881426,3446.214551273089,601.7648498167806,1.2421254710323294e6,1.652118836624913e6
0.00463,-1.2333165940954869,0.00018622622260980448,20.01880496715046,0.27756577715624703,3337.187223802864,547.1632877844418,851666.5723195543,1.298195223689158e6
0.00462,-1.2330425795244087,0.00018589463590731393,20.10040430055344,0.2716942493240351,4052.0096313779104,527.30979724617,1.0418446509680861e6,1.1737547724312586e6
0.0046099997,-1.2327583665957143,0.00018583463687387467,19.922242298481017,0.28620459749404104,3856.750069924031,538.4401712367469,1.3063655888260659e6,1.1717571885629182e6
0.0046,-1.2324444556823722,0.00018393508305326802,20.066909955798696,0.28254095876556073,3676.9493506587382,548.0718567499345,2.3492793385217343e6,1.151012731463681e6
0.00459,-1.232399623527661,0.00018268269698051964,20.126073710479528,0.2721507256811424,2392.7786476935507,511.41998818423565,-885803.7128795701,1.0167986483789218e6
0.00458,-1.232189476398033,0.00018393634963940916,20.0509833165587,0.27603703754011233,2616.0179004359893,500.1051306837226,-1.2961247962246179e6,1.0625424579402532e6
0.00457,-1.231869972218606,0.00018267465634451017,20.092548800972768,0.282626642990677,3399.3589716661736,605.3110346813166,2.1510791019571023e6,1.355521001436809e6
0.00456,-1.2320286910486744,0.00017515687316282407,19.94818469291811,0.27809103772699284,4046.2570343872476,572.2215266790936,945961.1225706518,1.350286132352087e6
0.0045499997,-1.2317386062549394,0.0001751098794432033,19.658283128156018,0.26980278682947517,2973.90085900779,552.3904396332059,141907.36303739817,1.1151349543069713e6
0.00454,-1.2315671972343913,0.00017839908178405125,20.153081314842375,0.28403070042002865,4252.785446487334,549.0142032179306,1.1078997382931998e6,1.1545454412945537e6
0.00453,-1.2313397868962983,0.00017995599785223938,20.32555631355914,0.28768916859532956,3687.175776474693,554.2034676482522,-155156.4787911687,1.1259729958460585e6
0.00452,-1.230979784129673,0.00018105415922029124,20.46570707172623,0.28484613066772574,3422.921726470121,552.3108381508703,432887.005817784,1.1764679034623895e6
0.00451,-1.230996570466339,0.0001814471699040492,20.38260723177966,0.27297220888567664,2997.4917610080774,544.3685115130719,-676239.553199657,1.1612885090287754e6
0.0045,-1.2308937792782952,0.00018026012208303353,20.682163402379647,0.29221483104987395,4162.367667120569,583.8543794692459,106411.46596019348,1.435616897100252e6
0.0044899997,-1.2307462707813501,0.0001799356258566238,20.582827353541077,0.29452389975403365,3769.1203467118667,550.3182200867476,620013.1957775899,1.1733671573993901e6
0.00448,-1.2303281951391027,0.00018272218635613602,20.595321643754644,0.30286354815781485,4046.963337931853,585.7290984366653,977755.8591685116,1.3699987063270148e6
0.00447,-1.2300475442277612,0.0001842990758989968,20.462179010292342,0.29290696623727835,3335.5701895694974,537.1987893518166,-486821.0607698134,1.1967490377078038e6
0.00446,-1.2299926999989141,0.00018376526329580444,20.679142830219373,0.29321502378983355,3037.502913307854,540.5396273832669,144461.44658616284,1.1525825210158527e6
0.00445,-1.2296446945945032,0.00018925315217042146,20.758132507790503,0.2957893160855458,3787.2367651169575,543.6201552924243,-859490.5019813678,1.2755457198046765e6
0.00444,-1.229357590998498,0.00018579713869819792,20.774014998641764,0.2993473092979246,3595.740703904242,589.6093693726361,25865.50303066247,1.492022575763436e6
0.0044299997,-1.2292360576756174,0.00018766074248041087,20.977868121372357,0.3035123819495677,3979.658759403853,611.352764245154,898906.7677634583,1.3878664354706765e6
0.0044199997,-1.2290322700400274,0.0001891038205482315,21.184006381635324,0.31426829264979067,3085.097009996767,632.1716361108472,1.7057375851486856e6,1.5948133988788852e6
0.00441,-1.228613508231445,0.00018936124307289447,20.824447726456263,0.29934343614244036,4042.357745050711,582.1529260919377,285187.72933679004,1.3957173985699282e6
0.0044,-1.2284185210305973,0.00018601995127316635,20.844278870814065,0.2921579085707132,4120.193803350681,593.6505928932401,1.1624410484791002e6,1.3516980584897269e6
0.00439,-1.2281926446581148,0.00018432373755705183,21.082276341558593,0.2961315255774786,5179.744795400231,623.1947615773287,1.7178171801181398e6,1.4474685947344939e6
0.00438,-1.2279908236000787,0.0001837855840467617,20.774491330408974,0.29102990631532843,4686.629786849374,646.8574323262344,2.8930881394674e6,1.8900694170674647e6
0.0043699997,-1.227752104622149,0.00018550647810078126,21.275234907526443,0.307291622804891,5110.944936669672,648.5869486386131,2.9650513629402784e6,1.8214293138071417e6
0.0043599997,-1.2276240889936523,0.00018340167443427926,21.167529660804632,0.3029587517456605,4620.04063714184,646.2456694240434,3.3503101832717075e6,1.597602348587012e6
0.00435,-1.2274409595979687,0.0001860690762572023,21.309867657562567,0.3093465410260597,4867.445048798652,636.2992168515342,2.1620290149847977e6,1.447694413903449e6
0.00434,-1.227178663338558,0.00018487389546889473,21.336194723875796,0.29364695887258213,3951.8591020038784,582.6256795374449,1.2394738956532828e6,1.3380041967555129e6
0.00433,-1.2270666652836026,0.00018540887483738894,21.199510274869784,0.2976951856901013,4061.763063025676,560.4354221603285,980185.4954761574,1.3008295305309487e6
0.00432,-1.2267244017043852,0.00017731670093525987,20.979132812016505,0.3001211370198998,4191.3700650141955,625.4923343366335,3.87659150963695e6,1.705955615709201e6
0.0043099998,-1.226471624670061,0.00018490411105556573,21.358967144139452,0.28733904563653784,4756.568969286108,603.4238692950547,1.4079626449118988e6,1.3750680400419887e6
0.0042999997,-1.2262614035113777,0.00018542113042977593,21.0545160028231,0.29510211449155666,4116.3871815405855,623.0780662331053,2.0153987528374903e6,1.6358785035980023e6
0.00429,-1.2260661308385368,0.00018528730906124393,21.039933610728145,0.2974284726155083,3815.7555862029553,633.8296700642776,2.0823058187103244e6,1.5837193789397092e6
0.00428,-1.2259165119922792,0.00017900426130049038,21.274426894148842,0.3038634078003886,4553.953158469077,696.2859234437026,4.079197715633941e6,2.0210661755036283e6
0.00427,-1.2258253364052143,0.00019404795630175069,21.492946890364006,0.311569897966824,4484.661070070939,655.3481695231455,2.363937336196417e6,1.5176491367772827e6
0.00426,-1.2255249709478528,0.0001895971670551158,21.20207003380765,0.29882780190789365,3926.0869860804173,653.5295781624378,2.643292509043543e6,1.5587218558322554e6
0.0042499998,-1.225313547120108,0.00018926928441333554,21.620980392262933,0.3141776977773079,3832.5779908159557,625.668174434716,2.3748310179219097e6,1.4886806280417773e6
0.0042399997,-1.224883617405184,0.00018678958121334203,21.310812500679802,0.31527785798238916,3776.672278527813,605.3306613755115,1.9979274670106757e6,1.4837842496048855e6
0.00423,-1.2247458900779515,0.0001883117536265886,21.16806223456794,0.2981271783980911,2813.0090107737865,575.1546579706724,89675.25590277468,1.3943401930593601e6
0.00422,-1.2245456066706297,0.00018577613897221985,21.425524262804498,0.3043366687076646,3257.1492796910215,618.2020554175606,381152.7973596935,1.398216989843774e6
0.00421,-1.224525406893044,0.0001821384450466513,21.65821141676517,0.3098331572407609,3464.059408307587,625.1250101399557,-156659.25771397678,1.4810464891459383e6
0.0042,-1.224584203867011,0.00018531829264842051,21.66689838093257,0.3041742642946165,3517.9730840026755,624.5275934904921,513478.3153465981,1.4128107330414474e6
0.00419,-1.224336060735597,0.00018574927664559958,21.671445613801417,0.299805832508187,3573.1592824085633,630.3438902095921,-311179.51201106724,1.5927498507413173e6
0.0041799997,-1.224115739683581,0.00018655491926108686,21.970225965759592,0.30981930608845937,4003.490456094946,637.3565735180161,-193210.25046133727,1.5636959374716375e6
0.00417,-1.224066416744829,0.00018968869968743305,21.749501352145977,0.3095526603011254,3502.9503126700465,569.1654156067145,-1.1301638980783182e6,1.2055145718958655e6
0.00416,-1.2237097714485836,0.00018776932553601715,21.841965475819972,0.3105952058019423,3786.0889231076626,603.8984999782094,183279.4405131186,1.364584724799253e6
0.00415,-1.2235022847801387,0.000187390639378996,21.851529552175293,0.3105091999386717,4228.399873050755,613.1180009267017,996236.9264171902,1.6499675615815104e6
0.00414,-1.2232244328060524,0.0001928761364266437,21.47811634760775,0.2844212214529967,3274.6939175680773,590.7492780840253,-1.823811843256029e6,1.3089330503208626e6
0.00413,-1.223074488805438,0.00019065716902260952,21.55681353024818,0.29437221370045114,3701.4643197620635,593.1705321047677,-412218.2922679587,1.2039585277588132e6
0.0041199997,-1.222734980336211,0.00019184732309450493,21.601429943179937,0.2932673721464398,4310.083116089151,577.4003230036035,-820777.162465099,1.3343794739370202e6
0.00411,-1.2223956209199698,0.00018818464236999936,21.457178265894164,0.2999070647210927,4074.6986235927343,607.342511203843,1.2377010182815176e6,1.423167751189051e6
0.0041,-1.2221828588477868,0.0001861813594042065,21.626696455104586,0.29893444337477937,4994.717392662442,694.9518583250423,3.6207764658435374e6,2.1872506140501117e6
0.00409,-1.2219638640019155,0.00018589179051826458,21.688848867855597,0.3037420547172135,4774.184909552201,630.5263542414876,1.7763413231520916e6,1.5976424115787412e6
0.00408,-1.2214304573614456,0.00018260895459212278,21.958439979636214,0.3001415176493264,5264.98182775261,628.5380582214949,580134.8276938356,1.6390858200803392e6
0.00407,-1.22131389083413,0.00018536875714222917,22.05077084500069,0.2934803421010527,5354.398287239963,668.8814442550645,198813.1152451985,1.8444378933742326e6
0.0040599997,-1.2211955044856881,0.00018430390685362125,21.933742563699056,0.3050902658594205,4311.099140759857,702.5562429670467,1.5355351249699262e6,1.9271990902391265e6
0.00405,-1.221151261550101,0.0001872196935550873,22.310636021568317,0.30333879416504245,4492.828562402105,671.426440109423,1.0383860396048131e6,1.6473749844492835e6
0.00404,-1.2208493806449119,0.00018211287687813473,22.44721576120699,0.3098686894572986,5258.438895597947,766.8788595796813,3.987641647487595e6,2.359990591118451e6
0.00403,-1.2205601166704496,0.0001910045971163298,22.51469269675797,0.3142645502611196,4242.979159058079,692.5968447299762,1.6392734722505533e6,1.651498210371894e6
0.00402,-1.2204257133483691,0.0001935787321809681,22.298194158077074,0.31177754941626745,4609.802704641918,744.6242178128053,2.226221008916747e6,2.169497215950251e6
0.00401,-1.2201543549961502,0.0001891662296105336,22.55702850510478,0.3277930308249266,5241.338585953855,701.7316471757132,2.552383697431871e6,2.158824621234934e6
0.0039999997,-1.2199723874470614,0.00018958798285227774,22.297416888175118,0.3299182666224333,5082.6393290405,671.162819360056,2.881626959066546e6,1.769297491842916e6
0.00399,-1.219711767902894,0.0001936967160435792,22.462216959094363,0.32963950934357655,5533.682775705844,680.2490563125007,4.194369793497007e6,1.7154209558139083e6
0.00398,-1.219386092306807,0.00019766005322228595,22.63260068236096,0.31564580106415824,5079.415513939976,627.5252537793535,850601.6771113459,1.5058209659925723e6
0.00397,-1.2191720072654788,0.00019448550898873765,22.4669506328611,0.3038543831867336,4677.917391879713,592.818615892889,-1.4777694713856406e6,1.2804170182703568e6
0.00396,-1.2189441446628881,0.00019065951743605194,22.497256248611805,0.31337389728657367,4934.083326487477,650.3611183048528,1.345611711939646e6,1.52892053536968e6
0.00395,-1.2188349280786135,0.0001948233842738505,22.598890464220556,0.32364618537057677,4912.606474408088,713.4391550838737,2.4166029948255704e6,1.866556089114612e6
0.0039399997,-1.2186600430373704,0.00019575960137993554,22.339761212455127,0.32125773277520026,5408.696023756005,682.6126417702924,3.2980789471524362e6,1.9072752457074942e6
0.00393,-1.2185433752535781,0.00019706206961028723,22.28917623711678,0.2991747236619265,4397.893877413445,691.8084043528207,1.9042312670307092e6,1.5156112579182514e6
0.00392,-1.21825773623372,0.00019998230552123672,22.610934255295348,0.30037012436129523,5253.549775146175,707.1889740802826,3.6083478581531527e6,1.8957332466862914e6
0.00391,-1.217914049435301,0.0002006144118757733,22.53890215605827,0.29668321867963815,5029.3213515484995,653.8950935099544,1.147821050211648e6,1.503981616367327e6
0.0039,-1.2177142956177356,0.00019570743857219474,22.626317750658764,0.30736909710010757,4197.224247739994,651.8125377078051,649943.2446409005,1.6657251666165031e6
0.0038899998,-1.2173274039314355,0.00019790110842629746,22.83999810302226,0.3141713705437513,3873.983420964515,672.0759874355135,-10641.361202667636,1.7406982539622483e6
0.00388,-1.216975261134298,0.00020332318237627824,23.26854547356801,0.32768099421179364,4370.241631631941,735.0146782593534,2.720568808700144e6,1.945154507095403e6
0.00387,-1.2167415394146985,0.0002032393550823608,23.095691958562075,0.3274057190990883,4377.8918834299675,686.4595646203513,2.3798278399308953e6,1.7067097756646806e6
0.0038599998,-1.2165425032882426,0.00020221406425304357,23.186414778870002,0.3347915080438541,3574.128677926013,688.3626808726613,3.8946355810651593e6,1.6229872803565527e6
0.00385,-1.2166976530293003,0.0002041338714777774,23.152384743139738,0.33629040524134207,5212.671480792175,762.1939420449766,6.335147420827304e6,2.1784307377563277e6
0.00384,-1.2165913834368265,0.0002045142842952205,22.750125816636178,0.3201346532451695,3965.5735545078455,665.7997212352161,2.070096926663786e6,1.5440287151632048e6
0.0038299998,-1.2165532034479216,0.0002035036550455449,22.76210824214978,0.3247898454109342,3531.6954361046746,631.6751880464017,71081.65958949855,1.407858455762165e6
0.00382,-1.2162742744978419,0.00020396191312516964,23.17156740759962,0.32713679615815827,4353.4974304284,639.3233487774437,1.4894126711378652e6,1.4986755028912e6
0.00381,-1.2160855815817069,0.0002030025455061923,23.08387759360055,0.33329849814416873,5248.727491212407,648.1474000552439,986430.1916736589,1.404812423380427e6
0.0037999998,-1.215712949549898,0.00019878078680572657,23.601671379908282,0.3403733058834844,4915.116590601564,698.4403027422297,1.0198153207189183e6,1.6594311387000636e6
0.00379,-1.2155646502903927,0.00019875946339748064,23.307835024772228,0.3250243869702424,5342.447823252918,674.9645505730533,1.2287150493543916e6,1.5929602614163056e6
0.00378,-1.215292600739825,0.00020321024400143353,23.31645990776567,0.3424783521279793,5232.323968024045,674.7039899343592,2.713178818744784e6,1.6803641937506322e6
0.0037699998,-1.2150926949403595,0.00019627800561535606,23.641515536091607,0.33722213173058696,5582.967957940968,697.0757846273843,3.728125145023066e6,1.8438847351334984e6
0.00376,-1.214872389896571,0.00020295306958929076,23.84353224397609,0.34699337783466855,5587.655991874093,718.6340036380567,2.12128380658799e6,1.7648444361422292e6
0.00375,-1.2146098232544134,0.0002001868649463865,23.478577579295468,0.34125214715925867,6049.939654727745,719.522191146045,2.8492940042560175e6,1.8065203480708427e6
0.0037399998,-1.2144079325057817,0.000203044149837525,23.752959850854438,0.3322530810677342,5233.9583765642965,726.5658924367796,2.0601326482057038e6,1.8845008005418775e6
0.00373,-1.2139917126071678,0.0001994886929463191,24.158291627486996,0.3364508515501922,5782.416952486689,723.3962927631159,700849.5190759214,1.8220996521081221e6
0.00372,-1.2137873918703797,0.00020249463798122555,24.32974055550632,0.3550638225461455,5158.612405366359,723.0885259024241,1.337619533549033e6,1.9401996666567705e6
0.0037099998,-1.213561655825488,0.00020542804608836827,24.398958484973296,0.34379058019071335,5784.868835796996,796.7186927519962,2.4293823966514147e6,2.17004812874974e6
0.0037,-1.213356603657587,0.00020557588054274,24.734039840134926,0.34587202487823837,5840.774447651318,792.1972366891029,1.3421956245514257e6,2.0061726209638196e6
0.00369,-1.2132206800647944,0.00019922916396310968,24.33664395260192,0.34056175570641173,5805.811406634162,766.5008817409923,2.222878115300824e6,2.0737370316885605e6
0.0036799998,-1.212959827114208,0.00020128979444072786,24.231960882776434,0.34101725948642014,5226.764557815217,766.2123066214729,1.8654375799527706e6,1.9414963534029073e6
0.00367,-1.2127464710840743,0.00019809039352784315,24.187251576977275,0.33907507711125634,5240.982446366349,766.9552760982447,2.2690765120363897e6,2.3144858872525636e6
0.00366,-1.2126257819357227,0.00020202147824370536,24.43852240016374,0.35565175333340737,5736.1661158750085,829.7138707959967,5.288423334838544e6,2.5283350846955157e6
0.0036499999,-1.2123086607457978,0.0002013315710674985,24.385759894652125,0.3597603947206305,5855.682414951321,789.5332803564366,3.9100563543445724e6,2.114996994027012e6
0.0036399998,-1.2121359517930554,0.0002051647456074904,24.328712526374147,0.3481911507332133,6386.233908408951,776.8564525402977,2.96925866175368e6,2.0691152846020057e6
0.00363,-1.2118833530458877,0.00020258171051606007,24.36198431493122,0.3665910575965529,6762.130204931577,878.440396947685,8.222256221349445e6,2.843763434706843e6
0.0036199999,-1.2116023670003797,0.0002008735342522552,24.729372116190728,0.3567139218175052,6910.899986437689,836.1674339184219,8.342775444860984e6,2.2686504099517283e6
0.0036099998,-1.2113347420300702,0.00020051488241312813,24.390708689174946,0.34559727323125394,6192.344259142972,754.8736055455568,4.0998716296060486e6,1.954250176552781e6
0.0036,-1.2111070220316003,0.000200945706973292,24.403485732162547,0.343971322136246,5951.600210772803,723.6042532060247,2.2352355321674133e6,1.7844306426127765e6
0.0035899999,-1.2109352149290795,0.00019567557436804707,24.092197474186253,0.3503890051585676,6236.5641949439405,732.7804390683727,4.792667679223368e6,1.895721474605713e6
0.0035799998,-1.2106036244378127,0.0002019168107145428,24.21893701869848,0.34890627538297936,5716.4848499248255,737.6547659567667,3.031956954733039e6,1.8809120162172827e6
0.00357,-1.2103192501903712,0.00020502581742347608,24.872149336442053,0.3664323454759229,5486.311477704622,759.5972894435052,3.199819019172759e6,1.922040771513403e6
0.0035599999,-1.2100884985810672,0.0001978770298162498,24.68215479429398,0.3500988882040378,5965.993368786837,760.6835006157268,2.1766690617258605e6,1.840218104692962e6
0.0035499998,-1.209734964374719,0.00019797914670114704,25.088057087856626,0.3599447245524489,5842.788090102867,802.0665632002672,4.190976068030114e6,2.2010428507104814e6
0.00354,-1.2094582369992652,0.00020097044425583963,24.954643900581253,0.363193484110997,6487.313946796139,763.7796548579299,4.328543777656461e6,2.0147883508986942e6
0.0035299999,-1.2091345351884109,0.00020199088201816026,24.95021983753998,0.35488824788565393,5929.71437670997,732.4622727332846,2.298701720647956e6,1.7498406176718727e6
0.0035199998,-1.208923730806017,0.00020137690697088318,25.063803811037424,0.3576186739410161,6385.067137303104,781.3182654315982,3.446607697493481e6,1.8005825214233627e6
0.00351,-1.2085028889038762,0.0002027677197985454,25.336168079868518,0.3589374087877129,6233.806841924777,844.9777911868632,5.991137419277849e6,2.2188504033975815e6
0.0034999999,-1.2084087183525274,0.0002051914733117647,25.57391642444191,0.371716266249583,6043.72136268182,827.2239898238747,6.197089433996641e6,2.176219750262164e6
0.0034899998,-1.207982421588087,0.00020323036240040918,25.97713207748317,0.377001673863202,6067.499684962687,945.5928210638091,8.647158632623242e6,2.65185088390874e6
0.00348,-1.207651420251194,0.00020601513857191012,25.905015458872885,0.36279532790848285,5916.256402914439,896.9990059041622,5.502784024490724e6,2.717874305878005e6
0.0034699999,-1.2075725628418523,0.00020474208033146105,25.560210335641546,0.3610389837444942,5215.40565023551,828.0555297173569,4.900630856391363e6,2.290600760440599e6
0.0034599998,-1.207131156407929,0.0002000968948547915,25.67963747273732,0.3739476280322554,6686.8284964496515,832.3962394843829,5.071074134908017e6,2.3388672859667717e6
0.00345,-1.2068735998246092,0.00020210246994338177,25.542546135405086,0.3645347876849671,5677.936452523465,833.719802616007,3.5146751685547973e6,2.187639289369117e6
0.00344,-1.2067635318253018,0.00020478717997449378,25.365109003146816,0.36074293320021095,6778.998111357145,876.9939225275953,4.853091394561001e6,2.592500442387609e6
0.0034299998,-1.2065435877093096,0.00020364555008964004,25.209350304909087,0.36698161756836545,5762.89500316373,860.7594389760667,4.999431489038904e6,2.1367080974982814e6
0.00342,-1.2062715025170525,0.00020725753177789705,25.469957127142663,0.3740625782723547,6302.6552845913,837.9428165701198,4.9387674842318045e6,2.266657123732711e6
0.00341,-1.2060269958998542,0.00020220313318436434,25.377873700965026,0.36106373389806384,6286.253199075883,840.8757737141092,3.826777886859712e6,2.4175869663468045e6
0.0033999998,-1.2056816557661316,0.00020368600598388417,25.148003588964933,0.3631384790826942,4773.720977184888,785.3353933908355,2.187852383658896e6,2.043895564635975e6
0.00339,-1.2054410365571595,0.00020933918296841078,25.299784774384342,0.37032832191453496,5316.802404523845,764.1887702040572,3.91730529783411e6,1.6973153067921407e6
0.00338,-1.2050965640193545,0.0002093918044676126,25.40427123919012,0.3664767697290291,5541.647075913701,788.7246303009348,2.7545157236571996e6,1.70061097900317e6
0.0033699998,-1.2048222493230065,0.0002101543435045698,25.738642077882798,0.36623893928981766,5282.29241040811,799.8845753525833,1.8689997602102268e6,1.8931748213315217e6
0.00336,-1.204526116307393,0.0002200796784047752,26.232803537528664,0.3811503576175079,6652.390996721216,849.8940954910707,3.2187001549888183e6,2.1332723780257683e6
0.00335,-1.2042535282530764,0.00021825689799109533,26.18540967399529,0.3904946703967076,7314.299375370512,932.1380876064325,6.896300301733133e6,3.1375478297768636e6
0.0033399998,-1.2039489530170693,0.00021433699778553706,26.52461576798689,0.3981392528720007,6896.069238181712,953.4440143368859,6.9695998811213495e6,3.552028522547739e6
0.00333,-1.20377295277792,0.00021343916996963334,26.851176258857343,0.4015930154121131,6017.494408257494,923.967941960746,7.352387031709606e6,2.607930239654989e6
0.00332,-1.2035347088874453,0.00021447471073781548,26.892173418860967,0.3826204160812648,7003.298149635518,868.8235542712334,5.346291646214548e6,2.4416194507866334e6
0.0033099998,-1.2032083450600106,0.00021527855728076083,27.601035433427896,0.38977422819928303,6043.894975613462,846.5312532586535,576088.5826778393,2.1560698864049865e6
0.0033,-1.2028951057673753,0.000218280612666997,26.9775022721165,0.3819630169144286,5979.60240458542,984.6563442149159,3.660288832363169e6,3.504306942819888e6
0.00329,-1.20272253055284,0.00021484373277447542,26.762847394092553,0.38863508217659304,6880.5501505901875,953.7617408111939,4.654989933317173e6,2.9559216133022187e6
0.0032799998,-1.2025619966907197,0.00021364197230939268,26.831769588789236,0.3859097942643108,6290.65641475604,912.518799230967,4.307806058381495e6,2.4226640351401926e6
0.00327,-1.2023021088632044,0.00021089225278220512,26.527523391651677,0.38589371076261514,5930.466981145228,875.659678555375,6.125720188487731e6,2.143812313647257e6
0.00326,-1.2022105050797092,0.00020973173907287978,26.605359985120508,0.3810184677671153,7252.925945952255,867.9303129528076,3.5018999051946965e6,2.0774117367792032e6
0.0032499998,-1.201876324092639,0.00020578361809474207,26.33601932467878,0.3773535800812324,7437.479326731071,811.1110355067178,2.874567617720037e6,2.0040879014774747e6
0.00324,-1.2016304614464548,0.00021274406689464906,26.515128411417155,0.3840890067116278,7365.23925359612,806.7667286011326,4.454746934026414e6,1.9629757554532338e6
0.00323,-1.2013348667185824,0.00021042089775263494,26.511368994465325,0.38362803925777605,5562.3203424237945,813.8615941243341,3.032450316534307e6,1.992912891642652e6
0.0032199998,-1.201011201141865,0.00020553586086192533,26.308193539616745,0.382817240980683,5990.261206180363,828.4019700261473,4.822107490969465e6,2.167525136679893e6
0.00321,-1.2006965366013709,0.00020883745822359648,26.67258507289836,0.3919367811887606,4900.420901533597,894.4202049586889,6.665195849824646e6,2.48798776406092e6
0.0032,-1.2004905725711439,0.00021123649913806585,26.424841893132836,0.3834586715962343,5266.091041034191,858.3438405285355,4.227326334463834e6,2.5183391199057647e6
0.0031899998,-1.2003557138907455,0.00021267348041329845,26.55112545989322,0.3835575346678163,4657.941028168275,839.9303982827964,3.2616739315843433e6,2.8638493612647294e6
0.00318,-1.2001571533322866,0.0002170749311670922,26.979977930373398,0.38037890230638105,5824.983607298827,839.8614548185285,1.142787924409489e6,2.512915656762773e6
0.00317,-1.1999373815928474,0.00021964852352877843,27.173091752789247,0.39414575125569684,6475.615973331222,869.0718989277512,1.6573848878990465e6,2.3009368767293007e6
0.0031599998,-1.1995385663750782,0.0002110838753659153,26.938164962527356,0.38782718206807093,6566.826857342282,935.6538531096271,4.0394175961124133e6,2.6898247350678616e6
0.00315,-1.1992101717394592,0.00021468713250302862,27.534174518451113,0.38258106404633413,6184.859457586391,930.5789058451325,955707.7744854914,2.819861584893002e6
0.00314,-1.1990497147538473,0.00021620910333730576,27.752293421318743,0.40291214652417406,7008.562416625914,951.7471292869451,3.8005230737253856e6,2.736390601576123e6
0.0031299999,-1.1988598295212578,0.00021836507620440714,27.153757476228385,0.38982527937646627,6966.531426213837,915.5184476543711,5.442960726019787e6,2.4403982766102226e6
0.00312,-1.1985280906086913,0.0002217710327325835,27.55623986707186,0.3934988065627612,8017.971333685701,915.4802636469651,7.618635744379085e6,2.757780730806061e6
0.00311,-1.1982588174713884,0.00021638978562452503,27.356745799665788,0.39578128785157496,7007.51921690177,968.1888192003906,5.901581112002152e6,2.9163022248287518e6
0.0030999999,-1.1978183220003158,0.0002153148554334337,27.069346983410718,0.39057101315822623,7250.659595934843,960.287756881787,5.233310004925864e6,3.0413837572424505e6
0.0030899998,-1.1974717060960054,0.0002166161359702515,27.394853116559627,0.389413886801028,7836.564588216474,936.747056114012,4.410479817436704e6,2.5956812521400005e6
0.00308,-1.197292423364853,0.00021159443059069744,26.986186120553562,0.38992249396663753,7076.253244482722,844.0827765427008,3.6375586269715317e6,2.1369831441042116e6
0.0030699999,-1.197101319529714,0.00021313247979337454,26.792152205366396,0.3798879428266192,7269.0357159583355,809.2402635152935,633169.3298516079,1.8629637220306047e6
0.0030599998,-1.1969082795435575,0.00021178671152759435,26.913355336342033,0.3668326291897126,6486.544187333159,853.8510488249002,-901043.1725515872,2.348665952213852e6
0.00305,-1.1967037236000209,0.0002123040170783596,27.360392253591325,0.37662402423224584,7245.567889044332,899.4771561265131,3.145987823151254e6,2.412716813291548e6
0.0030399999,-1.1965125683273532,0.0002104425559912141,27.58796832121611,0.3845591145587187,6499.64767405406,901.5010559689736,3.06290828263182e6,2.214111805742598e6
0.0030299998,-1.1961882279502412,0.00020752663099915986,27.372475505457754,0.36169041957440073,5528.457527185135,834.7681106190734,-272413.27967452066,2.064385161410557e6
0.00302,-1.195972870453649,0.00020893823263748278,27.22793819971715,0.3663213266819609,5180.489577642517,839.942057460878,789380.3473132098,2.0952388063817897e6
0.0030099999,-1.1957512221231343,0.00021259528746363777,27.26509561564171,0.38873907496974786,4714.590025268994,812.1401372063349,-197536.16841395112,2.0141301174676751e6
0.0029999998,-1.1953671289069048,0.00021702219778609497,27.381418998922,0.3787996620729985,6450.601710555726,794.4639921911148,-1.1815189908639104e6,2.0572797465395576e6
0.00299,-1.1951761221966402,0.00022002203004039463,27.651214860404075,0.39078255712829746,5846.29407700269,863.1591527816703,949575.5285849508,2.1804813388772896e6
0.0029799999,-1.1947876854074222,0.00022424905769669336,27.52154034470424,0.3994631530063025,6973.645432630314,954.8056210005219,6.210854226704727e6,3.05343071110436e6
0.0029699998,-1.1945773989417774,0.00022021998835043368,27.5506430582282,0.39465898992108234,7027.068105946612,856.8006940931575,2.200994781922834e6,2.457265414148087e6
0.00296,-1.1942561830698262,0.00021769183744385387,27.99115815501971,0.39735550162497896,7362.158210650298,844.1176322458394,1.55323480037503e6,2.3565796800313005e6
0.0029499999,-1.1940113307431903,0.0002277573111127813,28.355106505802137,0.3918582353693586,6219.82999822358,913.0511645876259,816681.6901371058,2.7600221561915777e6
0.0029399998,-1.193880797282576,0.0002185255360478216,28.386706695770595,0.39486698032361356,6332.704674339531,843.7800763912129,886532.0684332437,2.154025369825174e6
0.00293,-1.1935830962043399,0.00022154185804869274,28.224390808956365,0.3914657529417263,6861.73284296648,863.9228685283057,-327783.2458029552,2.170074607883164e6
0.0029199999,-1.1934329345795693,0.00022617408953764641,28.26812594425793,0.3950543782884376,7191.840483471566,923.2630088664536,3.951816619836769e6,2.450148458795017e6
0.0029099998,-1.1930397354752456,0.0002208966033032328,28.283507893367894,0.39779954007411406,7894.922972248243,927.3363547715277,1.092910108117472e6,2.4020698126253216e6
0.0029,-1.192612619084194,0.00021835663824664616,28.420543104558835,0.39891860535068935,7109.308448914983,937.9612166535151,2.50062429598884e6,2.560018921156712e6
0.00289,-1.1922423771807997,0.00021973905314423493,28.790769817209856,0.4020533626868364,7410.119157998913,1026.3657481711869,4.313698075294856e6,3.3308532100547403e6
0.0028799998,-1.1919655411717072,0.00021651791820769112,28.934067010272727,0.3953809296537112,6677.183043870631,883.1518060351669,-1.2328485358585515e6,2.257956989941879e6
0.00287,-1.1917575665729006,0.00022288036633452885,28.994661692614244,0.40623727687055106,7073.668147812366,907.0339280681501,1.2521836352397918e6,2.25122658046637e6
0.00286,-1.1914085906149117,0.00022236119861393375,29.2869468331894,0.412308842800519,7953.924480024926,967.7796528605049,3.5075270806956296e6,2.8529878247067155e6
0.0028499998,-1.1910475625512496,0.0002215392169978404,29.341815922358634,0.41112778239998327,9256.622588733535,970.7368380849323,30919.052155995174,2.714394485024075e6
0.00284,-1.1907176873884593,0.00022473130724426607,29.19371590666957,0.4084854614302528,9235.958844419745,953.2374756686521,-261649.47382759352,2.5798835149291437e6
0.00283,-1.1904493786013666,0.00021903049059733323,29.01544770905716,0.4114069975085106,8517.658906100818,934.3028619073114,354776.3592568372,2.6508471844270253e6
0.0028199998,-1.1902536704041797,0.0002197843948990525,29.17649213388142,0.41628617292861253,7878.048468280309,916.4996613904123,133970.8195654475,2.4526094162812424e6
0.00281,-1.1898957129102723,0.00022407116136778467,29.7397960363607,0.4205093738639066,8533.534934015679,1017.8514087885641,2.6211090241980944e6,2.5686577816230915e6
0.0028,-1.1896482632588292,0.00022420323439020207,29.75756574689241,0.4294798093012307,8901.872581084202,1036.715045166367,3.7297879228195623e6,2.7234404278208176e6
0.0027899998,-1.1892503480423153,0.00022371920220171573,29.69811339872016,0.4233957321147856,6694.459647398653,980.4925393014987,607282.2195217209,2.6222279412022782e6
0.00278,-1.1889404205101342,0.00022731830488394712,30.42419427386984,0.436174911087413,7803.814166848164,1044.4460073414518,1.8980548419797989e6,2.9971871215657103e6
0.00277,-1.1887465925414806,0.00022640360577354224,30.688761492950707,0.4445962472212526,7979.347951611099,1038.6357574315002,2.465838822168676e6,3.0778013648320655e6
0.0027599998,-1.18839116913292,0.00022681386638925268,30.62192098566176,0.44213710933425626,8470.624978229087,1081.0969084459837,3.9908730982587007e6,3.320374529632052e6
0.00275,-1.1879534191186738,0.0002328316118214793,30.598800792276172,0.4449505384847868,9474.381047485056,1141.7032132855795,8.335976158386357e6,3.568154171852872e6
0.00274,-1.1876922565594628,0.00022990830298141025,31.059542063563164,0.4359312691740206,9992.713460012605,1131.0808150263651,5.523599143518851e6,3.386285651180396e6
0.0027299998,-1.1874797367982617,0.00022831264313369,30.88236791029415,0.4406644722900711,8324.959040414149,1058.1055005183273,6.336144215434929e6,2.8049614740804224e6
0.00272,-1.187317978916251,0.00022906289057220673,30.990509727645808,0.43654464176895613,9321.250296636517,1040.336589765835,4.534002260379615e6,2.782044073262353e6
0.00271,-1.1869169806362412,0.0002303606229689557,30.810078537098104,0.44824772693133963,7820.64175238786,1036.5923168769264,7.077820205088177e6,3.1710646369873555e6
0.0026999998,-1.186710284439396,0.00023198995573785173,31.447793293791275,0.4574100797382014,9299.212318427695,1068.7974903655406,4.118373567817199e6,3.1180319427033635e6
0.00269,-1.186315503953907,0.00023533617644832635,30.840062499821247,0.4383671137831474,7563.728261710282,1018.5491215881934,2.211379371879508e6,2.8782196956521324e6
0.00268,-1.185914543326516,0.00023330690646304676,31.020766807600562,0.44165236424110266,7242.36335543586,1045.0340473395597,1.8970403475104042e6,2.8284019743742323e6
0.0026699998,-1.1856509986415333,0.00022750761848074164,30.956520141116624,0.4361665737577303,7227.506610948809,1015.898417525807,711521.529680639,2.7942250718162064e6
0.00266,-1.1855043019100664,0.00023042520479609285,31.37305911546545,0.44049420256603683,8300.027272979461,1102.2257769776077,6.014581745082516e6,3.107151052838442e6
0.00265,-1.1851744393184362,0.00023589779917793856,31.84567559423267,0.4504486286690216,9044.187868724364,1166.7727819001684,8.646341126521105e6,3.338111495731977e6
0.0026399998,-1.1849199878199137,0.00022965911934002235,31.3906353999836,0.45081136658766735,7836.478263539003,1180.5741314363813,6.435860303500123e6,3.4047328169562877e6
0.00263,-1.184566613466307,0.00022995843139439487,31.31448438267802,0.4447384613765402,8809.535649406003,1167.8229694365252,5.984591348956321e6,3.4068553686424713e6
0.00262,-1.1842119629612968,0.00022392527321628812,31.312657619392397,0.4370503406656138,7855.250173007402,1117.153719495396,3.0208672801366216e6,3.2272646841924307e6
0.0026099999,-1.184001823875694,0.0002253103067709207,30.82404381096613,0.42024686572022224,7820.352120465966,1057.4281369963403,715905.5777981436,3.096762620497206e6
0.0026,-1.1836798929265544,0.00022881013271628967,30.291422960072573,0.40770057030091666,7896.534277943749,948.8460136195912,14625.163173972061,2.504162918502257e6
0.00259,-1.1833828952567464,0.00022266874740198864,30.624995478664047,0.40590660569204123,8021.292589787232,1000.8413000572809,-1.6595876656743528e6,2.595135188584651e6
0.0025799999,-1.1829823911294166,0.00022576577193860508,31.3946427535939,0.42960337115886915,6833.574532689925,1083.380630321631,-2.6090110640616324e6,3.017301982192717e6
0.0025699998,-1.1827394586255309,0.00023004421302024282,30.607306047465805,0.4270069826822739,7532.778503868828,1035.2247983529223,761174.580057329,2.758827546111898e6
0.00256,-1.1823192368679565,0.00023300942366470494,30.981854326299207,0.43433129987081187,9699.262740251273,1118.6887989171912,4.529736798347045e6,3.2924245572526744e6
0.0025499999,-1.181935498914473,0.0002312381811545572,31.65072544367731,0.4440126033738388,8142.144436675503,1108.890830078422,3.277345347706229e6,3.0723188877135864e6
0.0025399998,-1.1816304374243258,0.00022941973220341999,31.548239966518366,0.43591464443351935,9771.946228065564,1148.8415113040742,7.156025780366412e6,3.2248139979576743e6
0.00253,-1.1815275364379205,0.00023286290976891685,31.34474336700423,0.43049439277829216,8885.984472033748,1047.8818190672664,4.752593635097443e6,2.8986204376096483e6
0.0025199999,-1.181127085848045,0.00024229785299276923,32.00158914538897,0.43847969340428916,9549.970413981158,1136.7162552539203,5.580919069679048e6,3.392590325180495e6
0.0025099998,-1.180887459731541,0.00023973335967120946,32.11224477077492,0.4488487257542037,10545.193718343686,1148.7925147759786,8.853619949743927e6,3.550424864420427e6
0.0025,-1.1805318619015515,0.00023613747605349126,32.27532563737492,0.448599594489379,10349.119804663773,1222.6603501276911,7.515992640352165e6,4.062534136366845e6
0.0024899999,-1.1803475153702168,0.00023801462479906864,32.386904741603246,0.47101916233234753,11675.761730166234,1354.1169388982414,1.2166537097695421e7,5.081607707353478e6
0.0024799998,-1.180061366085538,0.00023781026415424758,32.046461668922944,0.47134660552649293,11357.095042754092,1194.3669038672283,1.0223133529706305e7,3.673162066654677e6
0.00247,-1.179795273554093,0.0002364797899647051,32.19238187240384,0.4654321188220424,11095.867619181101,1215.9968860041656,1.1168785635582227e7,4.276521650470959e6
0.0024599999,-1.1795316467169814,0.0002375981194500261,32.53467114854391,0.46572814824543957,10669.26928636668,1148.741542376481,7.334740754784865e6,3.2646815752115697e6
0.0024499998,-1.1791294288398446,0.00023606018740020377,32.71300442260373,0.45696884348537925,11466.631450118679,1130.027382619054,4.963701033892804e6,3.2655849899211065e6
0.00244,-1.178708615429992,0.00023230132321371588,32.65011439213123,0.4458765820082801,11239.240248640059,1095.5953345287073,3.7457598930381285e6,3.339575402709772e6
0.0024299999,-1.1784345592218939,0.00023346299082439774,32.83490151302254,0.45562176785714564,9658.039043956938,1090.1923304399816,573871.0665632712,3.0734751501018535e6
0.0024199998,-1.1782787518284363,0.00023688079063476832,33.01910270478626,0.4723327044579683,11035.582999068736,1127.7618434132148,4.462686500206459e6,3.1044463792411573e6
0.00241,-1.1779629936942684,0.00023540727335469083,33.50807586209193,0.4799274482972255,11209.011694686533,1168.5625664381535,6.6001533201289745e6,3.396760708774009e6
0.0023999999,-1.1777002992596275,0.00023277733581309143,33.02603053615432,0.4543124556306415,9983.640996867543,1124.9995110683667,5.021195068179762e6,3.2899495885634217e6
0.0023899998,-1.1773356460512585,0.00023260932710583734,32.59251054328883,0.46631547140873625,9873.0450203667,1283.9931733848528,8.59143155653104e6,3.7925758301305063e6
0.00238,-1.176891659423729,0.00023054512655007648,32.72181266474055,0.45923413131786056,10867.850150165144,1177.9336529599022,6.775201785850719e6,3.2109243318803087e6
0.00237,-1.1765437839215664,0.00023377531481814646,33.16301664565647,0.46520978841545907,10714.521937452246,1264.6777125926967,8.41381866900811e6,3.808490959528137e6
0.0023599998,-1.176447812399589,0.00023714417140571311,33.247553913041216,0.45982357790180506,11982.98215841582,1237.6118685490055,7.020491591982806e6,3.7881883053642106e6
0.00235,-1.176082592220879,0.00022729496348492087,33.55722238016543,0.47107569662454374,12223.130462748655,1223.161661292213,6.233062314129475e6,3.9860902856246387e6
0.00234,-1.175913338318465,0.0002240042044599463,33.339234413163666,0.4525757631117243,12313.684216443864,1165.9994122267206,1.8673266262275975e6,3.330750708081368e6
0.0023299998,-1.1757339579811017,0.0002311776846985371,32.92076099957181,0.44933480136164594,11093.443917217319,1148.168363418245,4.328933429203762e6,3.27160603977845e6
0.00232,-1.1754215096174017,0.00023221237128533907,33.63768185762513,0.46437146971279675,10754.464754039473,1186.1672570065198,695353.7680815735,3.4765447429527617e6
0.00231,-1.1749974389950424,0.00023578020247107687,33.68553805120285,0.49714419296130213,11729.497090363458,1297.1037486518937,8.486967803615112e6,3.9771653744057734e6
0.0022999998,-1.174690140296561,0.00024136786000874383,33.83464844759164,0.4826118777820641,11772.904423942226,1251.8041335423989,5.557648273902947e6,3.8327036714618932e6
0.00229,-1.174291672037158,0.00023868583626907128,33.9895900884204,0.48714241050227786,11466.047326266376,1278.3857542313563,5.112153178486592e6,3.778789433394595e6
0.00228,-1.173953693536348,0.00023992216492730274,34.053650064346954,0.47423586689957864,11334.147799318678,1236.0385532825283,5.172423128494798e6,3.556410816275625e6
0.0022699998,-1.1734273588274098,0.00024355987777617552,34.369153674189185,0.4877530325094882,11502.749201027522,1307.4564931876812,7.230492323052209e6,4.406420753028707e6
0.00226,-1.1730537457205912,0.00023972071177407259,34.10937972124819,0.5036108320629092,11453.404842573747,1423.2912711787224,1.1845992735981055e7,5.806095310286243e6
0.00225,-1.172729524438115,0.00023995792644287972,34.042275225468124,0.4827940054707542,10401.439795156248,1327.7791244676953,9.036006636446157e6,4.467266437703171e6
0.0022399998,-1.172339526847716,0.0002424172318804576,34.765477124074536,0.508830069595247,10818.937043932736,1433.7948687300718,1.1428275591594668e7,5.483345331612279e6
0.00223,-1.1722111710815821,0.00024357869709104642,35.08635437381037,0.5077947144578746,11558.016766907109,1562.9945951804705,1.1709610005639562e7,6.89863057165085e6
0.00222,-1.1718166955079468,0.00023986846004076564,35.42856032375463,0.5058979692748082,11844.460546660095,1403.4064859285509,7.190289582452422e6,4.69173052279693e6
0.0022099998,-1.171375598752968,0.00024845367480855185,35.683179925676164,0.5015534830668001,11590.612180411805,1417.9509433132039,1.0846150143944219e7,5.122089788408323e6
0.0022,-1.1709261451670028,0.0002468892090255908,35.42407098925417,0.4880408571615036,10714.915000276567,1381.4825821392715,1.0141696340847082e7,4.239553956116904e6
0.00219,-1.1707103716610368,0.0002498864858486497,35.64943275100602,0.5078723113479997,12364.817568760864,1450.2305344655797,1.4696752283869054e7,5.1334168962143585e6
0.0021799998,-1.1702526531922857,0.000244362901083779,35.16564506338916,0.5070929444659958,13467.01137132428,1377.095745465275,1.6479129042220507e7,4.574524546296036e6
0.00217,-1.1700760794991627,0.0002513446123725759,35.78345399495832,0.5012489349351942,12820.740012774193,1374.44395489892,1.2770037000049625e7,4.271541068130284e6
0.00216,-1.1698443138151566,0.00025106861823751285,36.220189847658254,0.502790774147966,14227.994703219514,1320.2268439838156,8.244331583898315e6,3.949520730068316e6
0.0021499998,-1.1692987609257441,0.00024824740649485345,36.72897440334313,0.5219983559687833,15296.241372615417,1358.6647867415752,1.0653587598360142e7,4.0746752502904646e6
0.00214,-1.168700744664139,0.0002478532886488715,36.83993031620122,0.5320635049900169,16248.260199018025,1459.3418037834967,1.074159907147575e7,5.137710865133474e6
0.00213,-1.168586124807265,0.00024822466242616873,36.9237113003747,0.544489221193186,15520.2718217008,1567.9280346881962,1.4900017423351368e7,5.851805086187232e6
0.0021199998,-1.1681247561167198,0.00024830538246821215,36.517631337530666,0.5377872829753344,15351.68599771109,1547.584105818336,1.5077993005604213e7,6.228822823540709e6
0.00211,-1.167784588948811,0.0002496530857867703,36.61377668869647,0.5539672942432939,15514.586133424707,1643.6814748610518,1.4188765993526246e7,8.047226020758565e6
0.0021,-1.1673823371591479,0.0002565147706856658,36.423854970892734,0.5368367765445208,15020.732243335213,1447.7024779336955,1.21387043729162e7,5.430945775544981e6
0.0020899998,-1.1670313653035773,0.00025431773210017876,36.17443328722376,0.5220050496178805,15041.042261752362,1423.108549709378,1.2193639795570161e7,4.468582599960608e6
0.00208,-1.1668809680949979,0.0002554426230896118,36.379051403338536,0.5294901855053245,14075.501935632501,1449.3353235840252,9.241664027849391e6,4.672117194061761e6
0.00207,-1.166494321076944,0.0002519470064002054,36.50949463761749,0.5297332819677001,15458.663158522178,1596.273365456236,1.4756012752405414e7,6.336518723603063e6
0.0020599999,-1.1661491688889767,0.00025641680342252944,36.93559753710726,0.5425317469219869,15537.406341791611,1579.5483960332613,8.26624232841418e6,6.571768857266293e6
0.00205,-1.165776595539417,0.0002534750076980939,36.402206233187805,0.5563935980502704,15544.115991693463,1810.5273026074879,2.1483884879303023e7,9.083086838086484e6
0.00204,-1.1653854683176652,0.000253994405112861,36.88859289443595,0.5492567822643183,15898.356067239965,1793.3220341390265,2.1983059046872765e7,7.987983305392608e6
0.0020299999,-1.165175434493194,0.0002577780776114641,37.610211974291396,0.5509169228168074,16036.959697237011,1735.1739638856352,2.006220326229475e7,6.3674920018954715e6
0.0020199998,-1.164800910055184,0.0002566817903077886,37.53739645669354,0.5659686559594505,16003.162348081887,1716.9385309801978,1.9256403101865165e7,6.658461764201257e6
0.00201,-1.1642779664796163,0.0002594681708554486,38.04663090314401,0.584392987554375,16341.693787964603,1714.4433299427499,2.1060648036450632e7,6.378113007779578e6
0.0019999999,-1.163968293221406,0.00025504137638077725,38.31814979862311,0.5643199018021658,17009.134236875434,1655.8411505113672,1.6032838594803378e7,6.447628346697518e6
0.0019899998,-1.1636548405576865,0.00025364682819927663,37.82369468588722,0.5612041358413572,16797.937469668028,1621.939336737007,1.5842283336267376e7,5.944182926433591e6
0.00198,-1.16351932057373,0.0002586378533132811,38.61272117094022,0.5766515397736908,16420.611972829145,1766.123784824438,2.1691934019428626e7,6.9069532760625e6
0.0019699999,-1.16299002125169,0.00025813209286670744,38.24586253387757,0.5769354182483505,16158.452584048398,1746.295577899192,1.8388797963486586e7,5.756521885650678e6
0.0019599998,-1.1626739402305653,0.00026344346978295953,38.18540913480207,0.5513273305247666,14422.853173064104,1656.2730658649618,1.5691644907982206e7,6.037389673320915e6
0.00195,-1.1623125447553386,0.000263158554556155,38.5776334603572,0.5592343629751516,14965.897027312718,1710.5061328197314,1.5442613621483022e7,6.739406717538105e6
0.0019399999,-1.161924494092228,0.00025805997570977273,38.77243656055016,0.5706191867378314,16173.743194731629,1643.3732206329585,1.5497497280788364e7,6.086128647732325e6
0.0019299999,-1.1615299236205798,0.0002576075621874685,38.95544696874988,0.5729647510062456,16876.86662663798,1656.1362880830861,1.7216872963361558e7,6.11032932696638e6
0.00192,-1.1611695908410749,0.0002597798561230765,39.16187876775457,0.5999615214911704,16233.122718617136,1658.007282058559,2.0094801809623398e7,5.85159712690354e6
0.0019099999,-1.1608647515384345,0.000261987668144696,39.288627722884954,0.5617410737732473,18199.55435144382,1660.7858355096396,2.014798399231061e7,5.5275556337303445e6
0.0018999999,-1.1604875444906353,0.00025790638391970475,39.15271601185092,0.5620252801515029,17917.002619078296,1754.3453063825016,2.4210453798026923e7,6.364751789074181e6
0.0018899998,-1.160011052053572,0.00026281168520119255,39.47444971673246,0.5874142013123913,17342.965586237115,1863.6807815153222,2.992401115510291e7,6.67782343086508e6
0.0018799999,-1.1595225438337025,0.000263989338430382,39.47720799414291,0.5909037668226852,18080.24279040354,1803.2518492241122,2.3041615330285512e7,6.53541655891942e6
0.0018699999,-1.15912091092452,0.00026514375308989,39.643700838560456,0.5762067595126972,16753.799365347273,1769.5193107314326,2.255371585475678e7,6.827168370209278e6
0.0018599998,-1.158710167770078,0.00026160256577022385,39.17322136660111,0.5820570505448422,16964.010575117714,1720.8804495274628,2.374265113904403e7,5.7939839818948405e6
0.0018499999,-1.158342340191778,0.0002628251324378228,39.53826047289095,0.5969559465743725,16408.271955676126,1686.5835748097602,2.305633916328794e7,5.688932459789948e6
0.0018399999,-1.1579633318953402,0.0002604801652605754,40.04795682364904,0.5911104455482996,16933.231730887837,1659.2326303302746,2.425333855382961e7,5.436337261070131e6
0.0018299998,-1.1575527093154496,0.00026793927849199875,40.44208654364569,0.5982666067555813,16685.396331830387,1675.2360415857581,1.8948932734699454e7,4.9228192500076555e6
0.0018199999,-1.1570815246056638,0.0002627827031486984,40.024749716775304,0.6048740596797778,18509.01949361344,1716.6162954670149,2.1812998738368265e7,5.5742411034161e6
0.0018099999,-1.1567444427170561,0.0002602555288806969,40.484290587733724,0.6283294112113448,18514.675599948063,1668.4638836378426,2.1757715487321034e7,5.479696714436306e6
0.0017999999,-1.1563942633596296,0.00026001050930658115,40.176484508720264,0.5886725039044591,16685.73641077987,1634.0739182173913,1.687386519701299e7,5.798976362166805e6
0.0017899999,-1.1558141021278312,0.0002648809641004745,40.33913580822754,0.5987932706833556,16532.076165430095,1619.7366393293892,1.554841043051291e7,5.106792742825582e6
0.0017799999,-1.155295786871639,0.00027016629895915893,41.02416853792967,0.6087637434649429,16629.600216705207,1663.9229738262036,1.0315451863929229e7,5.696587824861491e6
0.0017699999,-1.154897337000017,0.0002685627023536697,41.15741761738818,0.6058199203278256,17310.104940294284,1828.5676869198664,2.2327186697734896e7,7.209668160673275e6
0.0017599999,-1.1544761723788102,0.00026483246693328696,41.131497114047505,0.5998725435115817,17060.38262161347,1766.8949113999713,1.701434484246651e7,5.906822653171898e6
0.0017499999,-1.154179865432585,0.00026730798862940604,41.39812774596956,0.6121750941622501,19809.61000165267,1858.4491420780946,2.348079293273499e7,6.699538869909134e6
0.0017399999,-1.1537680407745583,0.0002712503109498959,41.72482403162319,0.6152416841497326,19788.841862609373,1922.4282767045815,2.6120739922809176e7,7.6701607400106145e6
0.0017299999,-1.153406859508173,0.0002708944823192912,41.44110319658788,0.6005988110825161,15497.364652233651,1909.5754322298524,2.03197334946048e7,7.5201224055109555e6
0.00172,-1.1528030843199701,0.0002619228037728009,41.645476725304206,0.5968869330038349,16034.061838665439,1938.3059798230734,1.5943218298668088e7,8.161183160481592e6
0.0017099999,-1.1521287789738375,0.0002649446302264339,41.90876957540079,0.5876763762647212,16874.477154859822,1912.8986276134412,1.3753512258260295e7,8.002733290948885e6
0.0016999999,-1.151700820211738,0.0002631476685162123,41.64058075228852,0.5827427458404251,17013.4763276844,1825.1227158869626,1.655539430474437e7,6.736083873335544e6
0.00169,-1.1512757204112798,0.0002601709804555241,42.22430983690343,0.6063646113963932,19048.832110732103,1901.6576797464343,1.786585655479747e7,6.976220104174034e6
0.0016799999,-1.1509863529623172,0.00026333922295290377,42.301084846246944,0.619436691776054,18837.34561439848,1918.2399556624473,1.7146373024929013e7,6.69449421990131e6
0.0016699999,-1.1506047627816327,0.0002627623447882845,42.01149901949129,0.6171644501763325,19321.6783072657,1902.9004973819253,2.0475347890111953e7,7.077052777222676e6
0.00166,-1.1501240711958003,0.0002615382103357855,42.38574786483077,0.6125804170847325,17346.835181683233,1931.919195386665,1.6826618945252057e7,6.764419057915339e6
0.0016499999,-1.1498202299945421,0.00026255912593032876,43.06739309197577,0.643159698459935,16598.41017033929,1966.1495965006307,2.16236335797168e7,7.078367129590566e6
0.0016399999,-1.149384696212647,0.0002645716130234625,43.21095595276984,0.6433934574676019,17127.49002507376,1760.024364348707,1.107862953771286e7,5.411167578928356e6
0.0016299998,-1.1490173331023528,0.00025953760653240867,43.278949958247466,0.6463686610043385,18434.81577302917,1845.5936151002354,1.4726400103012323e7,5.183390667754847e6
0.0016199999,-1.1485630263764464,0.0002641073915627051,43.027848281726435,0.6289789937811635,20589.675658513366,1843.0831798280321,1.5800192900398394e7,5.574546693878607e6
0.0016099999,-1.1480466102289166,0.00026835882037500817,43.1907101862506,0.621352325011515,19641.054376752825,1814.6550616804861,1.3394527139824003e7,6.16488810029843e6
0.0015999998,-1.147755733335956,0.0002676259766054479,43.860279135812306,0.643884047249751,20514.38061461163,1901.6213217030036,2.0166966318167817e7,6.837775172894737e6
0.0015899999,-1.147521253949381,0.000269586038494339,43.96313052593204,0.6497593385130449,21150.392616926074,1926.0440749734641,1.914842513431503e7,6.809380270103714e6
0.0015799999,-1.1470451343524033,0.00027810575104060623,44.594557704160295,0.6681099850445084,22685.00818651556,2013.2615477301765,2.273526659493865e7,7.201082411323785e6
0.0015699998,-1.146631598086737,0.00028117327941355833,44.71951290107042,0.6494145630884575,20421.615398002465,2001.502947301892,1.898858555341122e7,7.296735885131288e6
0.0015599999,-1.1460438827388717,0.00027934535691763864,44.562059523998315,0.640450222765152,20331.374755191988,1918.312928927443,1.6028691732921388e7,7.037802360148303e6
0.0015499999,-1.1457560569485754,0.0002733982214675387,44.61025027020069,0.6756999620860683,19313.16392366154,2002.7908350870441,2.023449734610146e7,7.261969194713882e6
0.0015399999,-1.1452203136562311,0.00027415195008641144,45.47993503740157,0.6913626152868803,21673.84070979227,2047.7068887034206,2.083639082503584e7,6.992615073588146e6
0.0015299999,-1.1447609091223714,0.0002797835675858519,45.74523960050932,0.6728887271208639,23406.565344340925,2142.2673881792166,2.6521751215381246e7,8.578831642147694e6
0.0015199999,-1.1443693824711147,0.0002798420651153522,45.49527102954107,0.6665418511682775,21724.27608474887,2167.9474700945375,2.6021054190173976e7,8.980306095605364e6
0.0015099999,-1.1439628001483126,0.0002778220476269597,45.14717545908773,0.6679068973288531,20852.598113720916,2154.538879101888,2.8928368072322764e7,8.119353865639717e6
0.0014999999,-1.1434789459922439,0.0002773284844454011,45.08721015820144,0.6623995543306935,18800.844426543004,2030.0789993003136,2.4286264232651405e7,7.324182681730937e6
0.0014899999,-1.1427683093619463,0.00027858350695825576,45.81935105277016,0.6815954918100589,20068.431863919082,2155.413937342486,2.672777096745523e7,8.490467231513398e6
0.0014799999,-1.1424770084146962,0.0002766863575321674,46.163186590481686,0.6995728151118881,22534.55672802422,2314.7218363585134,3.457745740553346e7,9.912884115284868e6
0.0014699999,-1.1422210666881853,0.0002764083458739647,45.71633076849525,0.6878858968875626,22859.074243172185,2345.3561513449627,3.621021051876645e7,1.061909834183392e7
0.0014599999,-1.1419235381516613,0.0002765653093289731,45.9099453918566,0.6965015677402682,22847.45680601317,2223.9010369417874,2.5033041365368467e7,1.012554284794438e7
0.0014499999,-1.1413609371844422,0.00027683344089117945,46.48979766103936,0.6873499066515137,22085.187976788686,2354.6566982907875,2.3810321238274593e7,1.1147961936717365e7
0.0014399999,-1.1410757736892292,0.0002741587860721553,46.32686563988145,0.6964053436045031,20500.891196763478,2351.62191825053,2.6275716546600796e7,1.0037562528466599e7
0.00143,-1.141047957602627,0.00028135772408270323,47.084856769176774,0.6783297950613806,20632.00813946527,2330.8169297583854,2.4325773414004765e7,9.707192264052108e6
0.0014199999,-1.1403906740631256,0.00028210953851577977,46.5443654468361,0.6866456778575605,19720.429876175465,2300.2016827435978,2.3029578750182275e7,1.0265915468744531e7
0.0014099999,-1.1397380149335872,0.0002830775844090328,46.45971543017803,0.6858954937975779,19517.176470688064,2140.1011807245704,1.8909893955787636e7,8.150911399421959e6
0.0014,-1.139238786504462,0.0002876782822445463,46.96710177901913,0.6867623400039929,18818.43599955839,2132.608792976584,8.991968746340882e6,7.623644595574194e6
0.0013899999,-1.1386813698463834,0.0002891158269409827,47.57615717438489,0.6779767119752235,19986.191461982806,2137.68191167297,8.113706273456334e6,8.273214494348936e6
0.0013799999,-1.138395172609998,0.0002914497741326649,47.86669150324974,0.6825335575768761,20246.969695465046,2326.0092116528563,1.3027161768912392e7,1.0232641849562032e7
0.00137,-1.1379436473528917,0.00029471728455830265,48.251724833432895,0.6951089100442135,21939.690191547503,2301.845720548776,1.4958952064983496e7,9.376811006300267e6
0.0013599999,-1.137568130461689,0.00029208462975230723,48.110198197305444,0.6816725260906683,22344.58496472029,2151.5733420576626,1.0396182812655628e7,8.529361931331458e6
0.0013499999,-1.137040338089815,0.00029630550291352486,47.85453623841237,0.6828429519278839,21475.94585061229,2103.442691910401,8.380297768818895e6,7.653113585557566e6
0.0013399998,-1.136389307794755,0.0002992308204384889,48.093018362523026,0.6727928151936781,21224.8650610022,2077.2717301470607,9.864560738050988e6,7.283870683879814e6
0.0013299999,-1.1359042814240032,0.00029886730044182905,48.76036892988923,0.6791322730755579,24507.434230404822,2257.5395217662394,2.102573707558622e7,8.845431711262641e6
0.0013199999,-1.1354309761563455,0.0003000069025063365,49.05129677284507,0.7015866068477906,24091.290979405538,2337.007075806345,2.2545589224580105e7,1.0265216053242635e7
0.0013099998,-1.1349791912056306,0.00029941579617103587,49.428064420007395,0.7041241014895953,24168.065041486785,2164.720800553592,1.6895894033206247e7,9.082895705187276e6
0.0012999999,-1.1345461551256346,0.0002950888872226936,49.064556246815165,0.6957448387138664,24000.764800127883,2295.0250250109116,2.252030735387657e7,9.367775647510279e6
0.0012899999,-1.1341422280962796,0.00028858199731720847,49.1368865159196,0.6905620550160657,23050.646991369307,2200.9322214414815,1.6051783486340867e7,7.663263658470454e6
0.0012799999,-1.1336199983790312,0.0002868431294190382,49.43406037504957,0.6969591653078541,22456.16530950024,2148.232828303198,1.4803833975569703e7,6.979850726242064e6
0.0012699999,-1.133229692189044,0.00028874700039815585,49.86705027659324,0.6932181532228908,24285.517235245767,2129.1431132645203,1.0755145446447805e7,7.643113160352383e6
0.0012599999,-1.1328183481375793,0.0002849031780313194,50.21825050314202,0.7087587812006951,24984.943672289846,2418.1318770954986,2.19682463101741e7,8.976097526942894e6
0.0012499999,-1.1323601380224801,0.00029102683433912795,50.25901043894989,0.7191879851437062,26720.483891577776,2369.7124218408862,2.4060799004527636e7,9.02908037470262e6
0.0012399999,-1.1317787455353907,0.0002938434144753414,50.806308593317425,0.7177502586098279,25860.6677466823,2359.711735709191,2.1393410282732937e7,8.853433123712093e6
0.0012299999,-1.1314539614674815,0.0002927779001361028,51.5369561362925,0.7320832864625664,27234.7942639931,2435.077092038308,2.190810625819785e7,9.319032811187489e6
0.0012199999,-1.130772652483535,0.0002933048415336428,51.46059319892365,0.733673022895688,25328.69189464566,2433.454240455097,2.105456085372653e7,8.83722828210454e6
0.0012099999,-1.13007190395001,0.00029041727515668895,52.05255913429413,0.7330336385717139,27296.33694077458,2356.5542662214234,1.7210249780929416e7,8.339241666546225e6
0.0011999999,-1.129602450608662,0.0002843054799790611,51.844198874043414,0.7378351560376717,28638.033260012508,2441.194048765007,2.790226943253917e7,9.373051993785204e6
0.0011899999,-1.1290391088406322,0.000289625384300162,52.111718836392065,0.7448427661560286,29142.716196161033,2547.9791599854784,1.917793268517453e7,1.02017290826681e7
0.0011799999,-1.1286318834822464,0.00028770641674654037,52.33821486416731,0.752894446122989,27942.508089635245,2624.7546058216767,2.4127916672206685e7,1.0972247879741741e7
0.00117,-1.1280742014520189,0.00029195828632832855,52.75642797848171,0.7800312755610548,28568.35122535473,2982.8879830397623,3.7812425434382066e7,1.5943834029853975e7
0.0011599999,-1.1274933452155902,0.0002923279513651127,52.47268684529287,0.7847784466705182,30131.703851361985,3039.426346096403,4.3066175097270995e7,1.6357202157999955e7
0.0011499999,-1.1269850026922759,0.0002970386676710155,52.91560833655368,0.7695535258600399,29377.53852774573,2820.6035406947353,4.309617794782665e7,1.4061365522490617e7
0.00114,-1.1265971939391406,0.00029551563024525507,53.33155075909009,0.783793706506202,30386.72733304335,2805.294540690736,4.027056139978079e7,1.2574836413322428e7
0.0011299999,-1.1262478733119037,0.0002978366541714652,53.89274662106781,0.8039142706026048,31507.821114045015,2657.0434511936373,3.19825812323644e7,1.085513148382591e7
0.0011199999,-1.1256076568074835,0.000303058618506688,54.7736290106076,0.8156894432786488,31829.61387275285,2829.028483722354,3.391302331236449e7,1.3752852304481566e7
0.00111,-1.1250857330768091,0.00030281787269395024,55.36288231662342,0.8159916960609064,30499.93967980741,3003.7997175555856,3.3242282859541964e7,1.607855253568715e7
0.0010999999,-1.1245306863664841,0.0003019830498465426,55.14220952196125,0.8089442062189289,30376.854430515687,3056.7912821327777,3.467177545174884e7,1.827019878541076e7
0.0010899999,-1.1237499104677153,0.0003056734993714036,55.884123351195015,0.8369394434469816,32061.649904464717,3003.5224758485874,3.1603105896284472e7,1.762744094640902e7
0.0010799998,-1.123126584706449,0.00030936018123801755,56.369572351652415,0.8375510280796491,34756.97727602589,3037.5823014093307,3.648728042021021e7,1.580740866691694e7
0.0010699999,-1.122771089478675,0.00030472727538795026,56.33114243821446,0.8298932439783353,31520.68598233781,2902.6314382892965,2.345191080148926e7,1.547192704827564e7
0.0010599999,-1.1223458848606227,0.0003026485732727304,56.599104194455855,0.8532591865210106,31245.22496744966,2920.5434711595844,2.5854964160221886e7,1.5758125466040555e7
0.0010499998,-1.1217140915395862,0.0003118856835005598,56.73746685911321,0.8570966463145131,32503.560177392927,3059.267129036023,3.367371136510182e7,1.6216186425778296e7
0.0010399999,-1.1212629469464825,0.0003155194647576422,56.29299670247811,0.825553412566417,31456.038190713643,3038.4582331918737,3.0969899499578174e7,1.8647301312486406e7
0.0010299999,-1.1207001585819307,0.00031338676104420413,56.66130832584547,0.8410857762621617,30492.321781512735,3066.1935975597466,3.969161321147006e7,1.676965486812881e7
0.0010199999,-1.1199660095942967,0.0003101551992349689,56.84693449978132,0.8767856502081617,32731.72069432181,3069.455531537384,4.6326780505764574e7,1.590770002572416e7
0.0010099999,-1.1194964119830895,0.00031416401821294534,57.9570821907583,0.8521032365106179,31827.146186783215,3093.866530126475,3.7433330493597046e7,1.4316014926108714e7
0.0009999999,-1.1189840299029785,0.00030712134686753425,57.54460278253528,0.8296952046964597,32771.08258777511,2963.280419573492,3.9481379272985764e7,1.2069391442696594e7
0.0009899999,-1.1183246878253728,0.00031035452043932135,57.9562754520443,0.8369190441463821,33338.37715832103,3131.154156883592,4.982638493176208e7,1.3726591074746907e7
0.0009799999,-1.1178365516684976,0.0003074944838586237,57.91505695557496,0.8659228750032485,34089.9480148504,3243.248773416621,4.79744204851859e7,1.4277320339489194e7
0.0009699999,-1.117202196565983,0.0003100674001937203,58.38896043431888,0.8668679148500407,36429.43933446715,3317.7011289469256,5.03569158783705e7,1.4860630290333413e7
0.0009599999,-1.1166852536587195,0.000314606930094909,59.06721385167109,0.864153858425144,36550.14845794017,3298.2943337067636,4.1066365873860024e7,1.5236964188521435e7
0.0009499999,-1.1160412091802367,0.00031045349054141817,58.88828504094913,0.8544748518147751,36937.48440659818,3305.318161642603,4.851998176057535e7,1.5362112346769512e7
0.0009399999,-1.1156827809135292,0.00031529626437900953,58.69293388062488,0.8588101028730215,37551.605756082485,3502.220243593813,5.025914705078727e7,1.8669670601869967e7
0.0009299999,-1.1152046369055426,0.00031932650793691446,58.94637093426916,0.8731285341029976,39078.36363260054,3374.936758130008,4.59141472880868e7,1.7236703399566304e7
0.0009199999,-1.1146349821269923,0.0003167894958326165,59.43262323316024,0.8608718372798574,40134.27286840129,3277.932815276949,4.748529676294676e7,1.570940089837152e7
0.0009099999,-1.1141286957506509,0.0003240053460804715,60.39757659223785,0.8716012756716737,43507.11112719956,3433.4525360949565,4.953102480439656e7,1.780638089302402e7
0.0008999999,-1.113485175073294,0.00033299563192535806,61.30562392274551,0.8844139674136119,41346.60652266427,3598.5043674410413,4.075552487772722e7,2.196160475956208e7
0.0008899999,-1.1128932340849589,0.00032618343854967804,61.62923280064567,0.9184869581386318,43184.95413006611,4165.318062742402,7.047059664539237e7,3.082955570305049e7
0.0008799999,-1.1122532684578437,0.00033026819764635316,61.807031145002426,0.909690048516393,40969.04602962007,3985.220809774819,5.547881278839143e7,2.8938803796624057e7
0.0008699999,-1.1118196483409544,0.0003327056348175393,61.62022435201988,0.9213302816461032,39754.297230266144,3971.979297112946,5.393339605370896e7,2.8609907236408245e7
0.0008599999,-1.1111162030609587,0.0003223687707417562,61.706975186772866,0.8845304069116878,37158.5274070751,3463.2246419157955,3.9031570817077085e7,2.1607537803509124e7
0.0008499999,-1.110498262645901,0.00032324737145419583,62.54079428439034,0.8929447241266107,36493.598448451616,3775.1804765666566,4.890176865886765e7,2.693184670685741e7
0.0008399999,-1.1101131524588477,0.0003297234472863427,62.4927199520225,0.929661861274634,37261.434785940175,4340.574304963959,6.888731368091676e7,3.6227884511930674e7
0.0008299999,-1.1094817475010648,0.0003215943672218451,62.76276052776143,0.9301672112817896,38921.45310291802,3967.415489675402,6.132176836406999e7,2.692001108663137e7
0.0008199999,-1.1089313206361626,0.0003185696286689882,63.82499739192693,0.9514010632151609,42285.39550816333,4002.067878668726,6.5066467769371025e7,2.678737653796037e7
0.0008099999,-1.108325773218536,0.0003169835091024109,63.62857677151297,0.9534354774842075,40783.38266714729,4510.272383972719,6.718481648983097e7,3.667569457855153e7
0.0007999999,-1.1077667841009398,0.00032336381100367737,64.2851883938307,0.9663076051283199,42865.18595304871,4459.218477733844,7.208261163425988e7,3.463150686415928e7
0.0007899999,-1.1072414958148051,0.00032236773157848117,64.00557673115843,0.9814390182156464,42788.44811324914,4733.367547842456,8.392844122734298e7,3.931950283826614e7
0.0007799999,-1.1067228302215673,0.00032791359340280323,64.69323161317158,0.9707948037511446,44837.336564332225,4053.1308147531727,7.03144086727395e7,2.422709910347103e7
0.0007699999,-1.1059335773901176,0.0003262257049915347,64.98446421913681,0.9662147398870303,48598.130110410515,4441.10761878917,8.648942254779863e7,2.882541665492783e7
0.0007599999,-1.1054475004013642,0.0003215856271179488,65.25696385665582,0.9648840118183687,45765.431154563914,4264.746440542237,7.95245236265386e7,2.595151368084259e7
0.0007499999,-1.1049819631844813,0.00032084242172894593,65.94838195629208,0.9777383203482368,46660.229059888865,4335.085153893183,7.356745944405839e7,2.8293270524540074e7
0.0007399999,-1.1043291337909154,0.0003280814133683108,65.90939450309703,1.008613513128676,47498.6650825164,4522.3782841932525,8.310265292263103e7,3.1737937843554996e7
0.0007299999,-1.1037117753989953,0.00032513333337509795,66.13099677483503,1.0038709303246278,48148.62100247305,4581.709729207527,7.790909641833664e7,3.3364103046562403e7
0.0007199999,-1.102980272948592,0.0003296226365732309,67.80151500801901,1.0363359051674979,49980.09167697998,4592.414888853691,8.254352080366579e7,3.283285140355574e7
0.0007099999,-1.1024787359291566,0.0003264221879089231,67.49900884321254,1.0319228953146489,49845.426265855334,4773.935979358653,9.604697027910346e7,3.56996104185422e7
0.0006999999,-1.101964501602143,0.000328427863078809,68.18504143243,1.01935522704681,47643.04821245421,4312.9772623808385,7.698581488345616e7,2.5787951683271945e7
0.0006899999,-1.1013870165808035,0.0003351870290936018,69.14789859607883,1.0145697743514408,47146.26288045172,4477.268545586551,7.522008398973674e7,2.7460991866366602e7
0.0006799999,-1.1009998684458222,0.0003294404689914364,68.00480990980013,1.0014287991351147,44634.67956669446,4208.416819572661,6.650663367079363e7,2.4615421718519997e7
0.0006699999,-1.1003207381850397,0.00033512979375618213,69.25439718151442,0.9959597879949265,44224.27992992962,3853.7573259478427,4.952735560775419e7,2.0046758949843783e7
0.0006599999,-1.0996428855699256,0.0003455432343761068,70.28675586671778,0.989137747351234,44575.475764642535,3804.89523406962,4.3134443533410355e7,1.9011310223056916e7
0.0006499999,-1.0990262837293507,0.0003454042981256348,70.90214398929047,1.0109617266034896,47311.728939324,3990.1044261717075,5.133474225848626e7,1.875455959462591e7
0.0006399999,-1.098471896710174,0.00035075912399246584,71.8835157927937,1.0000433311368204,43310.853319535105,3921.672407666637,4.171450902233904e7,1.7944272440444496e7
0.0006299999,-1.0978947040372151,0.00035244715580105433,71.97552307107738,1.0105449245118638,44969.980275551694,3911.291429042778,4.3239462617159896e7,1.9070987152515896e7
0.0006199999,-1.0974136330260749,0.0003437762985509365,72.6828077146997,1.049405408765701,47810.83354210121,4043.817687341173,4.784642598324632e7,1.987869184609149e7
0.0006099999,-1.0966600774582393,0.000339065266296014,73.07086118744124,1.068796151458021,48898.82553565485,4111.665801494978,5.8870721446317926e7,2.021500977296398e7
0.0005999999,-1.096096754871124,0.0003370663890495718,72.33099533193946,1.0509437104628239,48164.88174454383,3920.513888257399,4.122552363611508e7,1.8598779556776576e7
0.0005899999,-1.095272752105614,0.0003426718410635351,72.50958446755057,1.0086617268713811,50266.818986793915,3858.744997615923,3.2610339163625438e7,1.8438283822128072e7
0.0005799999,-1.0944667870008942,0.000345938352407166,73.44753113455265,1.0205444595028696,49407.47459321116,4009.851707806493,3.1524456175264407e7,2.0824409724746827e7
0.0005699999,-1.0936535443149973,0.00034938902605418195,74.27062753647793,1.0488147064000521,49692.927684723094,3908.108796597391,1.837986608647636e7,1.907243515891283e7
0.0005599999,-1.093076930301201,0.0003489274829802206,74.29185241021236,1.069342678774336,53557.94356898767,4042.325286076052,2.8882342267788563e7,2.067351063800062e7
0.0005499999,-1.0924059226368177,0.0003513788991937175,74.02451493297175,1.0405555035657004,50097.30747484806,3941.3970527048596,2.8087066208164155e7,1.9962718819231316e7
0.0005399999,-1.0918253129051771,0.00035269785174947283,75.0345583082964,1.067269244790723,51610.51660895881,3886.5403089243614,1.8550048509082414e7,1.7724177380030558e7
0.0005299999,-1.0909063748837875,0.00035672332212482636,75.39888290415831,1.0802592273530223,51228.34142681538,3877.416961817983,1.452787871707528e7,1.7313484886113796e7
0.0005199999,-1.0900955993154176,0.0003573535441283066,76.36472973262349,1.0984657060596639,50957.258618464475,4002.896492714043,2.2267018553140055e7,1.8042288417132135e7
0.0005099999,-1.08933797099942,0.0003534914647981991,76.45864518262906,1.1226312295361904,53019.529601831186,4264.433143365754,3.558126312338837e7,1.9817469013562106e7
0.0004999999,-1.0887205357208554,0.00035468948452118104,77.00878069960821,1.135442632286519,53955.93930242654,4074.9884628280324,3.2464022065781265e7,1.8562402772289082e7
0.0004899999,-1.0881415844804996,0.00035946742103004756,77.27809214331141,1.1460481676546272,53247.37539730797,4205.690827713681,4.177907930664151e7,1.835284561419794e7
0.0004799999,-1.0872688604737861,0.00035833701634291294,77.34787771516926,1.1549013136403647,54542.341341587904,4137.1365246330715,4.000478238169893e7,1.770395013079102e7
0.0004699999,-1.086689161467383,0.0003575328639780466,78.37426085693795,1.1602728442054837,55735.36699113797,4375.338323928864,5.793830759434961e7,2.0408098202911537e7
0.0004599999,-1.086022926604928,0.000354527313614906,79.0130197411392,1.1576085145597432,54659.08822701305,4554.975631369385,6.2139334946726225e7,2.28336387002012e7
0.0004499999,-1.0854194846115346,0.00035439109725935505,79.55278547311553,1.1734782295765827,51917.85216189376,4551.805097382084,5.273925065062799e7,2.1974895453145627e7
0.0004399999,-1.0847012746070146,0.00035703747646007034,80.16211476097006,1.156516851840163,51911.93544423209,4486.587391054859,4.963307028604974e7,2.2122479518900096e7
0.0004299999,-1.0837017799741957,0.0003629444244280133,80.67347311861187,1.1667425237902704,51243.5330039828,4585.163767831769,3.758947439153721e7,2.3121086862771943e7
0.0004199999,-1.0828748413628253,0.0003552487187098572,81.03227082612631,1.1558575636526252,53280.01475574643,4572.036321748627,1.7079643750976536e7,2.29297564428744e7
0.0004099999,-1.082056311010149,0.0003594446332071029,81.94564322780411,1.1851459604069163,57776.38495365668,4750.674448936792,3.0556974388375908e7,2.43750058681854e7
0.0003999999,-1.0810796328172718,0.0003565219961432955,82.4757049004975,1.1721585560721017,58752.77375985257,4898.385318646012,3.2696201486012947e7,2.528204160906053e7
0.0003899999,-1.0803599032625557,0.00035618519245587255,83.25861209243955,1.182055374530814,57420.79856950319,4982.775700876256,2.9018521288492166e7,2.3681939239750154e7
0.0003799999,-1.0794604134190586,0.0003608877640801292,84.02755825259163,1.2120551395741657,61712.16383292091,4883.291320682888,2.9054977396477394e7,2.2372711011005685e7
0.0003699999,-1.078914266708193,0.0003646946341978686,85.27727020479269,1.2346705940500262,65734.2111794089,5103.521475250873,4.156700443765637e7,2.4040497793039694e7
0.0003599999,-1.0780766064380525,0.00036565773678059197,85.60767492554106,1.2687395232308067,65939.80284759558,5520.5420066452325,8.045416680399844e7,2.8974648330683343e7
0.0003499999,-1.077282628311912,0.00036337857636989867,85.19776791097765,1.2406398659891518,60224.99100656422,5163.512306975523,5.690974585045172e7,2.683057682055845e7
0.0003399999,-1.0766967953383964,0.0003618569571127146,85.66072951877041,1.2242256079161677,57845.30173980114,5464.536225359158,6.3187643671256796e7,2.9049957346245646e7
0.0003299999,-1.0758145431958666,0.00036321456694689996,85.38490326856684,1.2353250301147072,61618.1642804971,5441.686377365598,6.777135338583583e7,2.6771990677910104e7
0.0003199999,-1.0749015811795342,0.0003701580815564339,86.9399953295257,1.2362761860483085,63533.46809563217,5454.3073163702775,6.690244431391908e7,2.7774347621758584e7
0.0003099999,-1.074225742676084,0.00037303659316088904,87.45973210766086,1.257475110024423,62646.80361551238,5719.150350847608,7.401636353443502e7,2.918927029089133e7
0.0002999999,-1.0734372221816417,0.0003786498472813982,87.81738414054708,1.2543796751740068,65558.00082021141,5619.363600304353,6.76394544788245e7,3.0592378724718872e7
0.0002899999,-1.0727529138638598,0.0003806081393404432,88.66237371696889,1.2878518815793876,68446.51540930265,5941.649431953036,9.707767781995091e7,3.3183287636776067e7
0.0002799999,-1.0722051725709139,0.0003851192735200662,88.94448074274383,1.3157298223380545,71368.61238994243,5947.5090640184035,1.0172443336421622e8,3.2992422130691443e7
0.0002699999,-1.0712794619396,0.0003906233402896332,89.73504386260765,1.330465988264642,73713.28892117155,6018.418550606713,1.1841183916622208e8,3.46838456408062e7
0.0002599999,-1.070453992064329,0.000394377750549908,90.35232127592158,1.3501418519529953,71862.45407703867,6272.810054820698,1.0428911205111796e8,4.0485819315598965e7
0.0002499999,-1.0695853927020675,0.0003970552819448288,92.1408036823795,1.3511795271377052,76728.00438807251,6548.729688037033,1.0838358103430802e8,4.061892696769065e7
0.0002399999,-1.068859064792311,0.000392973450105494,92.23550134460974,1.3392307273990192,75490.94762060889,6487.68550064891,9.789627568601197e7,3.851229873588011e7
0.0002299999,-1.068164771033539,0.0003979726071837195,93.24846483602148,1.3535422392018461,83260.06881585621,6696.450204262015,1.2067503169371012e8,4.071430221862813e7
0.0002199999,-1.0671547705125346,0.00039244956661308963,94.33873161291575,1.3656858341987774,86404.82654178362,6699.58743880372,1.423306304593243e8,3.956515421919772e7
0.0002099999,-1.066338957324408,0.0003974567487379381,95.04620671756085,1.380232027378356,85105.62894300629,6673.745749045621,1.4884969103004482e8,3.9520270162749074e7
0.0001999999,-1.0652535271329742,0.00039978633952532036,96.12546143107956,1.4090852876934632,91817.5744512571,7197.694167326994,1.8876563961046964e8,4.873633290912267e7
0.0001899999,-1.0643793010092268,0.00040083238819391923,96.82161771607606,1.4444417202879052,96022.68467335418,7798.628471796555,2.1873560271050188e8,5.795164419476493e7
0.0001799999,-1.0635398553121824,0.0003965100966496968,97.77549486707595,1.4340850918168864,93397.59814860218,7941.739410732863,2.1180856256986678e8,5.6919366616464116e7
0.0001699999,-1.062757608527186,0.0003997661429958104,98.29301367062658,1.4360816417144682,94844.36552868878,7783.071577523432,1.9668402001594847e8,5.408011405952454e7
0.0001599999,-1.06190283687463,0.0004068051072117108,99.4652074156803,1.4655952357498625,98520.97161430676,7718.178125051697,2.0806672473604885e8,5.167376757528333e7
0.0001499999,-1.0610080878696966,0.00040575493271585863,100.16810549549027,1.4674563828399223,98385.5084593308,7634.179405064507,2.0127375510210627e8,4.950606566331918e7
0.0001399999,-1.0602553422537992,0.0004080082106188601,100.47214795819454,1.4780645695609247,93883.40086841998,7584.839231614543,1.748030629907722e8,5.093771672047493e7
0.0001299999,-1.0593020410480711,0.0004110638992336145,100.98167082056456,1.4791290715118737,94409.91925109217,7565.6469786228545,1.8232049795465416e8,4.82659166822383e7
0.0001199999,-1.058697738381185,0.0004160745558005164,102.77658003935755,1.5079238759955553,96296.13975521579,7835.833317268986,1.851731513364129e8,5.278373869763067e7
0.0001099999,-1.0576343190398758,0.0004253673867863603,102.71385601519395,1.4816825283461372,95278.48129114049,7455.691265331903,1.8019387227879477e8,4.7011202609343834e7
9.99999e-5,-1.056789774469741,0.00042032365268348474,103.48340462931179,1.4737184024673025,96954.83601658845,7517.888609256562,1.682634632558812e8,4.854173806835155e7
8.99999e-5,-1.055764516340571,0.00041483287571711706,104.35782008243505,1.5113102626150428,97388.66460386306,7902.4447253608,1.8222042755076706e8,5.423029692685253e7
7.99999e-5,-1.0548787639854067,0.00041509165495325914,105.2278831205759,1.4908055117783219,100791.4534211884,7627.745128830601,1.6195081566690788e8,5.115760819656276e7
6.99999e-5,-1.0537808171672696,0.000415359611269638,107.11423478440425,1.5347111755041023,105667.18933761872,8159.168884521073,1.7155007478064963e8,5.496527504449903e7
5.99999e-5,-1.052714957251541,0.0004280561115433878,108.2766642035213,1.5313505411656083,106792.73125799428,8235.395011114033,1.6109799201311266e8,5.106540166687021e7
4.99999e-5,-1.0518634096000115,0.0004256983012316455,108.77288592252839,1.5753183523777363,108972.60962434602,8696.11062444558,1.9500067071062398e8,5.7149865428350784e7
3.99999e-5,-1.0509654034016902,0.0004300709039974275,110.51470334473355,1.6132833055311253,114742.81224414184,8757.197435929962,2.0392582672448063e8,5.840472940055827e7
2.9999901e-5,-1.0499423886195438,0.00043095457294813793,111.01265383347238,1.6102251959335931,116179.85015259674,9238.943096058105,2.1196126611963502e8,6.471212316055677e7
1.9999901e-5,-1.0489760819461034,0.00043683401319516603,112.04053719373586,1.6485481246840856,118938.8696377899,9607.45528885148,2.3123733047129565e8,6.995251132285571e7
9.999901e-6,-1.048032478818267,0.000434093129333543,112.83749443338783,1.664216887599195,126627.54193074309,10186.12083050241,2.8462994786074793e8,8.188116854588673e7
-9.913492e-11,-1.0470595996970338,0.00043869155987284286,113.74731659820027,1.660150937829588,129271.35886490808,10143.50063865432,2.761856457778936e8,7.690592729249932e7
-1.0000099e-5,-1.0461227608872015,0.000435785029175201,113.79460455039089,1.6679859327209603,122933.69260354288,9632.543236578142,2.4435977680014896e8,6.76622464837382e7
-2.00001e-5,-1.0452377861594966,0.00043987864077006206,114.4121377541994,1.6237413859587821,125333.40436225972,9235.640682195848,2.2765715453739023e8,5.846360796847252e7
-3.00001e-5,-1.0441252154541583,0.00044014680817272794,115.48240110852743,1.612615685215869,123744.67617728873,9344.197178571714,1.9639872667327553e8,6.0334245370003745e7
-4.00001e-5,-1.0430508192998844,0.00044738983825961794,116.99604304440909,1.6289482980928118,128972.9697140283,9340.928514495688,1.8437192800191596e8,5.985199945967325e7
-5.00001e-5,-1.0421530831822887,0.0004378708865069543,116.8209142708487,1.6359134773208928,129622.07074757472,9171.103154784809,1.7905016005448705e8,5.789193868842848e7
-6.00001e-5,-1.0409891733321373,0.00044358272929894896,117.63623377805959,1.6788954240734169,127759.54544325567,9237.59521059346,1.7938109982598317e8,5.828798114783297e7
-7.00001e-5,-1.0400571088441217,0.0004459135886430014,119.18272576263381,1.6864701843137953,125111.59161553957,9402.01312594261,1.844950878429622e8,6.0436700296128586e7
-8.00001e-5,-1.0389997807586038,0.0004400709082803087,119.69193191634942,1.6927390436675596,126477.10714486116,9522.028855428696,1.8273099132040516e8,6.347118408461346e7
-9.0000096e-5,-1.0379470173297387,0.0004414349274543418,120.77373716411867,1.7476699663470272,132122.23697035812,10202.69476890987,2.155614773595939e8,7.201415551913619e7
-0.0001000001,-1.0371606408290424,0.0004410515412520985,122.39982212072567,1.7644428276804058,134797.31145522906,10759.12267944401,2.396016502738852e8,8.559375386515284e7
-0.000110000095,-1.0361700899035429,0.0004393736329197878,123.13372058095769,1.7720727759413293,134060.53202468666,10723.277146113796,2.1682264181995258e8,8.562487951188734e7
-0.0001200001,-1.0350795996420297,0.00044476954057651326,124.63156609690769,1.7866858115116986,132192.6638630253,10498.601963854042,2.22065558382396e8,7.90819112344952e7
-0.0001300001,-1.0338972984817327,0.00044873738159936864,126.1854541099155,1.8004008028652507,139499.02489616306,10754.805823889019,2.210771157813165e8,8.080918415546393e7
-0.0001400001,-1.032868427538442,0.0004527160337556617,126.86080488026388,1.802622821719933,139370.7659412068,10707.447551755407,2.179488688824946e8,7.81993465865527e7
-0.0001500001,-1.0317826498969593,0.0004581107031660335,127.71723621499775,1.7997861325309097,137290.65742847417,10590.849823178796,1.648957894037708e8,8.063924711354977e7
-0.0001600001,-1.0307409075306666,0.0004556113569264038,128.08271126604154,1.815038752528959,139377.31574396667,10984.480864150786,1.7221335924573058e8,8.63601318962266e7
-0.0001700001,-1.029617803078342,0.00046088826778933434,128.7673066939134,1.821771513437477,140766.87481195934,10962.301080287796,1.8213710303656518e8,8.003128877572736e7
-0.0001800001,-1.0285459434452922,0.00046228213951869147,129.803996903267,1.8688325339821727,141257.18745674434,11097.414010242854,2.2309089991063645e8,7.734902047379467e7
-0.0001900001,-1.0275557894192444,0.0004613737981284475,131.48881399367656,1.9091290648658743,142715.32987058896,10692.790248172025,1.8594581267578202e8,6.901528324049158e7
-0.0002000001,-1.0264489105414136,0.0004638826296997564,132.6751954022192,1.9315856603293178,150442.694932497,11395.001068261672,2.2808894012865078e8,8.34430107699129e7
-0.0002100001,-1.025328104911988,0.0004611594550790787,132.47496582886754,1.9461476612757918,146880.68221632,11236.382559845784,2.1271311004991278e8,7.865758798664548e7
-0.0002200001,-1.0241939136887752,0.0004654041049575033,133.27543116295277,1.962229697351469,149719.25324494118,10695.449498999016,1.7560320282226127e8,7.359438849432874e7
-0.00023000009,-1.023112236665842,0.0004702020756624687,135.6261236148937,1.9768143789435422,150931.48192611788,10617.275529145512,1.5120370227654934e8,6.944916557674974e7
-0.0002400001,-1.0220386935506898,0.0004724967183073444,137.3252858584124,1.9976801538016986,153658.20146953495,10790.985153498059,1.6771156270616373e8,6.928708632174577e7
-0.0002500001,-1.0209816180509939,0.00047679565039193146,137.5739019430475,2.032580999398975,157955.75989847016,11360.940803078462,2.2310004513506746e8,7.82400145124473e7
-0.0002600001,-1.0196778145973517,0.00047707286154772275,139.94182843189552,2.034041122384834,158519.62674069675,10873.140545793023,1.6111096832277977e8,7.015608178378586e7
-0.0002700001,-1.018634345596737,0.00047911544647640496,140.70878302919158,1.997702222621404,156186.8112780712,11064.101976606966,1.6637097489577296e8,7.34428122767275e7
-0.0002800001,-1.0174597739571198,0.0004797166296272992,141.639249695551,2.026276020973044,164809.51143333333,11211.585688905221,1.8038991166675806e8,7.211886821206935e7
-0.0002900001,-1.0161879800060447,0.00047723924869630434,143.38846003750848,2.042273306568481,163504.30572493168,11623.48141824267,1.8241264949400917e8,7.424475555783753e7
-0.0003000001,-1.0150587439770467,0.00048384849136406743,144.85670594566207,2.042194889013511,164530.6127059853,11813.38407643372,1.761323618579813e8,7.538818389671655e7
-0.0003100001,-1.0138297069985334,0.0004860966064501435,146.04841983122043,2.083238835856458,169583.86711777997,12234.514197692597,1.987139151612901e8,8.403416187721492e7
-0.0003200001,-1.0128260444824715,0.0004906940855917872,148.03217508320824,2.102785505724823,176015.63481647306,12376.660433066674,2.4544359749053028e8,8.680987383087778e7
-0.0003300001,-1.0118243476845727,0.0004899073100801024,149.17605132059495,2.155120993070596,174772.97994775916,12105.616320075089,1.925203585687155e8,8.226414767445847e7
-0.0003400001,-1.0105695356660795,0.000495811270178649,150.7394981842765,2.212037054059637,178605.56001954759,12204.804988594005,1.878150948932242e8,8.1184490335124e7
-0.0003500001,-1.0095065476845155,0.0004955400683170352,152.684326940712,2.1833243583593513,177054.68994352967,12186.880910845937,1.6594758497469842e8,7.973367641680506e7
-0.0003600001,-1.0082191817340571,0.0005014990365859738,152.943777035248,2.1532412267446674,175043.03599229708,12453.072814704365,1.62963683361471e8,8.504819170342307e7
-0.0003700001,-1.0069343721292905,0.0005079443194447791,155.13752765819916,2.189296094783533,183976.49978677832,12843.500360090551,1.8146208327988005e8,9.128404619995657e7
-0.0003800001,-1.0056855986305453,0.0005081939123268821,157.72008980208582,2.3076055783571525,198797.1450557185,14177.315579677153,3.1980578440223247e8,1.085017716087942e8
-0.0003900001,-1.004630074147262,0.0005016727895265846,157.3133210757286,2.3262045975044967,200706.3348399726,14012.41781276411,2.9670750446703774e8,1.0120773092924589e8
-0.0004000001,-1.0032932965885721,0.0005042139003532583,157.88395858650293,2.4029383594539184,198232.4805197578,14009.120999056977,3.019366997054324e8,9.682961938663436e7
-0.0004100001,-1.0020290142185324,0.0005089043989623757,160.467691535747,2.432452477052743,207638.0291645992,15194.682351065389,3.855419514474196e8,1.0874700854967296e8
-0.00042000008,-1.000628482414267,0.0005134334208187025,162.54977851858848,2.4647211241666276,214917.97458010737,16327.022247075181,4.682360797657091e8,1.2579344231187338e8
-0.0004300001,-0.9992795780538841,0.0005178101376776209,163.31557074818494,2.473165502463393,223535.00530989122,17244.86233386534,5.618896908050798e8,1.5017151261407512e8
-0.0004400001,-0.9980423676602074,0.0005235684303673361,165.3186066572892,2.5045895543301127,221888.5818773938,16211.060918671266,4.704013212205089e8,1.2732119334477308e8
-0.0004500001,-0.9964518080979221,0.0005240994476716743,166.27563789881222,2.5087835371745233,216673.65078890815,16266.852441345798,4.6518114870634276e8,1.3131972680672681e8
-0.0004600001,-0.9952186677386561,0.0005285619345238589,167.03061069405842,2.483498453030299,221628.52518424168,16253.650044716458,4.737758740650873e8,1.2874652625939712e8
-0.0004700001,-0.9940518489373177,0.0005304261969346907,168.78125583514975,2.555170347785243,233047.34690173008,17333.05996310359,5.430766120907124e8,1.4008337963199612e8
-0.0004800001,-0.9925810471290891,0.0005334116042455375,170.39683124425812,2.5773708616751807,226108.93662322222,16699.269009915723,4.7055414371028924e8,1.345314383917595e8
-0.0004900001,-0.9910956802727684,0.0005297511479686321,172.11280003501,2.587631531380196,231964.00393134716,17217.759859567115,5.2730568771286577e8,1.4013043463570976e8
-0.0005000001,-0.9895476628300931,0.0005315734477782823,173.98557103761198,2.6090926011712026,240343.27315076065,16920.62450600943,4.862585212468895e8,1.3143515187788211e8
-0.0005100001,-0.9879045657241196,0.0005330124964788791,176.20194753096126,2.6415339509437286,248262.3345887114,18654.757899140153,5.934887296880654e8,1.6605730300560477e8
-0.0005200001,-0.9864771908582288,0.0005362035775023115,177.7275063120905,2.668062460930707,254365.22892541796,18621.83765263213,5.844869171545436e8,1.6530785088733327e8
-0.0005300001,-0.9851930162173752,0.000545405937361021,179.70818545118425,2.7139324774523437,253942.97214841537,19067.42863327912,5.260516773980888e8,1.7751345602096984e8
-0.0005400001,-0.9839072981912665,0.000550762721171701,180.44766676890657,2.7054447924716425,254208.17922653974,18697.828175798353,5.3534225126761144e8,1.6731691880172142e8
-0.0005500001,-0.982675740320306,0.0005438716616465989,182.46163151705827,2.7033547569423613,256842.3362330827,18683.771185839218,4.8079378869925845e8,1.710346525033932e8
-0.0005600001,-0.981364509636129,0.0005470064801622684,184.68410794112236,2.7322052674561466,262403.2551393278,18422.29847819015,4.73267980508693e8,1.5590249173219565e8
-0.0005700001,-0.9798967003009845,0.0005464146689111599,186.89821860603956,2.678546776662172,268641.2910663427,17668.817636976728,3.9292001281468564e8,1.3693707454776385e8
-0.0005800001,-0.9784108394686293,0.0005553699201495787,189.09152489492777,2.701852169659517,274561.81854898244,18161.810002339847,4.383391345626752e8,1.4154584781328115e8
-0.00059000007,-0.9769204388695091,0.0005633831801693383,191.01623624404183,2.7483251059752276,273223.3325047231,18452.863902803878,4.314630235747814e8,1.4220736112379578e8
-0.0006000001,-0.9753033526252947,0.0005634147590520007,191.959714374612,2.753234157368288,273083.8333866447,19043.01354695614,4.8587948567668384e8,1.5377066687797248e8
-0.0006100001,-0.9737204425489413,0.0005625825354599558,192.6911879704817,2.721465562016565,273467.78521625133,18742.33910143812,4.18746970402919e8,1.4219089148042786e8
-0.0006200001,-0.9721461382987553,0.0005603994480630809,195.691636606969,2.76997799892114,284583.5869861366,19239.031937770716,4.935218649174318e8,1.5166618329028425e8
-0.0006300001,-0.9705057959474082,0.0005663619978114152,197.9980113219665,2.816347595907189,288333.4815030984,20209.950559914774,5.2487319063231176e8,1.8181099544015068e8
-0.0006400001,-0.9691669187322708,0.0005633568688547412,199.00605985940263,2.858515622540706,293486.36026734754,20315.60011550901,5.573376717483248e8,1.8526662280062526e8
-0.0006500001,-0.9676467876857245,0.0005666721908479797,201.44401581696738,2.9062433169079767,296800.3055810964,20306.404903183367,5.567683021868436e8,1.7836790885980275e8
-0.0006600001,-0.965962762518062,0.0005749857903576603,203.49921879226378,2.9851288080426057,308489.3342848833,21345.706619945915,6.345337981940131e8,1.9462627303978604e8
-0.0006700001,-0.9645036420080645,0.0005829524490355547,206.1196617861346,3.0394153693616084,312996.995266207,22029.255091803447,6.933007755635848e8,1.992743778219541e8
-0.0006800001,-0.9627446317334247,0.0005869412467202124,208.51172312852722,3.072782867398237,327054.44700164744,22665.7639398984,7.256869199546201e8,2.0793907636777937e8
-0.0006900001,-0.9610347509241962,0.0005917673016458705,210.5495062229302,3.1396038095791514,330075.51401839947,23245.415888564286,7.787784346861763e8,2.1249666352499485e8
-0.0007000001,-0.9594121419192124,0.0005932427184118221,214.26406362270882,3.179253481959012,336329.42122845375,24021.869642492213,7.407223506197023e8,2.237958712082045e8
-0.0007100001,-0.95770356447818,0.0005947027381569255,215.30846785552455,3.2288065337117136,337460.80938408343,23849.000531577913,7.170419545449771e8,2.2662144373120967e8
-0.00072000007,-0.9559383287289692,0.0006018535859958572,217.29601985342003,3.214665318789846,343603.33123440057,23315.209988174858,6.570096208620758e8,2.087656893999542e8
-0.0007300001,-0.9542741923169061,0.0006067779525095999,219.88785201690484,3.2462135685131677,352025.34478017164,23105.07539272681,6.973325177756022e8,2.030890726745742e8
-0.0007400001,-0.9525191376689474,0.0006018059123800728,222.6842534030933,3.2768393712677244,356141.32734470215,23589.27745619648,6.547344642625566e8,2.145030408930665e8
-0.0007500001,-0.9508104094930493,0.0006038059376677318,225.4097929723964,3.3287450394962472,371932.70203619014,24771.57240651037,7.620488148096592e8,2.322750066285472e8
-0.0007600001,-0.9490156908851746,0.0006059875319991579,228.35773581839155,3.3948919812709843,386057.45079125435,25328.220582749644,8.183963063926045e8,2.298338609179163e8
-0.0007700001,-0.9471821004013102,0.000608988699143032,231.27404972282807,3.4174399807866944,394540.64494879096,26357.404331644862,9.128164196867764e8,2.431550265433923e8
-0.0007800001,-0.9454503760643768,0.0006145061736946504,233.09039567148542,3.5128258001310217,402209.86784808605,27140.878538373247,9.995992779664042e8,2.432411858245623e8
-0.0007900001,-0.9433911225426038,0.000612107932120279,235.48680517531136,3.544773067346513,404941.00813443965,28069.966247663793,9.459388351812702e8,2.6287351276338628e8
-0.0008000001,-0.941546759337391,0.0006145379674302035,237.97973120594364,3.51631236132829,406027.69196591765,27490.99392798656,9.12360256699881e8,2.4130747329379794e8
-0.0008100001,-0.9397355300399163,0.0006197308799676142,240.0953276585235,3.5518461259678578,424640.2539956969,27873.88851415309,9.68208785428256e8,2.4491332205522817e8
-0.0008200001,-0.9381329507443913,0.0006279195775449188,244.13210117375564,3.6371315133579576,435418.6952508119,28288.125710669843,1.0169951849423015e9,2.4504965726325044e8
-0.0008300001,-0.9363313172586585,0.000633371857754269,247.74312873692173,3.7193243319121505,445965.7063267075,28976.51499742803,1.1365163381686273e9,2.61588571235502e8
-0.0008400001,-0.934265477053276,0.0006353611830315385,251.06499184739073,3.7683667542631536,462659.0925878273,29414.48048461374,1.2493861465119195e9,2.522014975511088e8
-0.00085000007,-0.9322175171033592,0.0006441643299386331,253.65290333112236,3.8211223306172863,463414.5351427395,29092.74604061605,1.202456841636068e9,2.426857715199914e8
-0.0008600001,-0.9303443661132864,0.0006436844172441399,255.725225214376,3.93266080655185,482946.32977029897,30596.56106776268,1.425452270060787e9,2.6369454571199048e8
-0.0008700001,-0.9284350744268837,0.0006515880138195479,259.5073478352395,4.01191957368196,496499.6577159053,31889.356749022787,1.5163285694393377e9,2.870507731763266e8
-0.0008800001,-0.9265854617048498,0.0006562367792642827,263.0784982700532,4.0405403220197,516506.19613341725,32525.052507071166,1.5974651149571114e9,3.0233809544374156e8
-0.0008900001,-0.9247149154534343,0.0006585127895212034,267.24236564172685,4.095654928012943,536143.0586675091,33802.50533189286,1.7234170011348202e9,3.1885035254440534e8
-0.0009000001,-0.92271484295446,0.000661500166762516,270.1881734746151,4.161499122450151,539543.4337336875,34601.38061743877,1.8093698882503364e9,3.287525968594544e8
-0.0009100001,-0.9206466361533004,0.0006604411786636214,272.38890565830803,4.148688733855815,531751.3898922147,34720.02912763771,1.7621101046333168e9,3.420694251513241e8
-0.0009200001,-0.9186130626734248,0.0006646455167587576,276.1722602461411,4.19058131711972,550937.3169008492,35365.59290986835,1.8010230598594122e9,3.543063984413746e8
-0.0009300001,-0.916431620829349,0.0006702068743321331,278.31106356403683,4.206782817333839,548369.7610544094,34887.713743921515,1.781756536068361e9,3.430625738876788e8
-0.0009400001,-0.9144207879300971,0.0006725118244174178,281.3763251163948,4.284963031174561,559576.1425764537,35343.59450987635,1.778323736228023e9,3.5747633519000685e8
-0.0009500001,-0.9121882339132489,0.0006796910398023537,284.1443624690761,4.310368743493303,556904.4288978508,35260.030677849034,1.6951992165299206e9,3.4470650044067824e8
-0.0009600001,-0.9100201731976231,0.0006891501846843324,288.55248538293534,4.39687363849193,572709.3355623177,36261.636060288125,1.7826042444649184e9,3.652322119094409e8
-0.0009700001,-0.9077208831220174,0.00069932109489575,292.27228229093805,4.504671209400019,583868.7384877976,37987.77474428466,1.9941539751171522e9,3.972107278684185e8
-0.0009800001,-0.905549631484193,0.0007030476021983472,297.22146486678946,4.546316696818925,589074.3178269593,39234.08190330334,2.0923509385238729e9,4.17056782393105e8
-0.0009900001,-0.9034183622184436,0.0007109070339724722,301.2115127302631,4.567446897550229,603934.2796028301,40133.126042023745,2.093371414081436e9,4.3428591952883446e8
-0.001,-0.9012052293526359,0.0007138166687362651,305.5928749851454,4.572090240484399,613505.2722083816,40904.79182280266,2.050368819473543e9,4.3946909975335634e8
-0.0010100001,-0.8990550344775781,0.000716842141577871,309.5704455151869,4.723400250621472,633345.9858955395,42427.75431614006,2.2796230549548745e9,4.646839000250167e8
-0.0010200001,-0.8968096602722023,0.0007218557716390717,313.4690287962991,4.71848869179377,641021.5475471441,42582.89374435395,2.1346297213661885e9,4.5669541066991144e8
-0.00103,-0.8947265820218842,0.0007290705604429357,318.29371083221815,4.7977149522429725,642770.9293188319,42453.60647747445,1.9716748476426187e9,4.51338362033994e8
-0.0010400001,-0.8925397642862082,0.0007282427348446677,319.44118889367206,4.86344514866348,655567.5300433324,44567.95323213662,2.0879103599025698e9,4.935231813091178e8
-0.0010500001,-0.8902097281117893,0.0007351463785016304,323.3202114832469,4.897601698843115,680120.0310783815,47155.41095933567,2.376072514937347e9,5.497298862798483e8
-0.00106,-0.8878997481656417,0.0007328096956851238,326.3874376846642,4.986394683711794,686889.2241948957,48523.30095924529,2.472663495700965e9,5.815655809699339e8
-0.0010700001,-0.885518974458222,0.0007436199024382126,331.80190660238407,5.001103806261412,708810.2856118752,50628.135676265185,2.6142786838503084e9,6.326750918760365e8
-0.0010800001,-0.8829813214801395,0.0007521563158671658,334.9623751512747,5.050829355357086,735078.6044114721,51156.95321096413,2.829247018124618e9,6.3134171608266e8
-0.0010900002,-0.8806103960129791,0.0007526635851653869,337.60578333139097,5.1798228781896825,746115.9230973601,53008.28498862109,3.054518167537082e9,6.661196651574823e8
-0.0011000001,-0.8782463078170449,0.0007559936823438389,340.2589845121755,5.1544054789847396,735819.6982206028,51534.47522485558,2.776940213292155e9,6.222416179589504e8
-0.0011100001,-0.8756986093729102,0.0007559076667334634,345.0225811236974,5.206491117356643,734964.2410586239,52654.819454388366,2.7860063611142077e9,6.630560900061362e8
-0.0011200001,-0.8735312159918965,0.0007606736623895641,349.68560673744975,5.307700102341229,749164.0977754033,54835.24624519964,2.9217015829300075e9,7.166588462810067e8
-0.0011300001,-0.8711298974745,0.000762761265501814,354.864796921866,5.377733259479501,760610.9973715578,55997.69859083451,2.8419149221253095e9,7.584934433711561e8
-0.0011400001,-0.8685598619288617,0.0007664000410911891,359.5122251963151,5.401042464411528,766431.1647775535,57646.945883004504,2.8826309232126613e9,8.163352919300432e8
-0.0011500001,-0.8661520981674037,0.0007668560984947217,363.45585050646105,5.457710864146203,780719.5831467224,58905.318642838705,3.071858663237972e9,8.291908870373299e8
-0.0011600001,-0.8633820425201943,0.000772051787769489,367.32225970115496,5.52221796417766,775122.7180197058,58689.211597726484,3.123012387222253e9,7.942371319276971e8
-0.0011700001,-0.8607370363072858,0.0007764826260356526,372.18190134026753,5.645193212981733,808433.5356598635,63158.989220389194,3.6764085288782473e9,9.15945652829384e8
-0.0011800001,-0.8581703440666287,0.0007906538180664551,378.14576353900765,5.735471680541236,819854.5129445541,63273.02633352424,3.707377117868601e9,8.991934702340071e8
-0.0011900001,-0.8555265777664173,0.0007940983923932164,381.4366368311285,5.781689377746561,844783.3646022091,64459.37573515437,3.7604405619498186e9,9.371615693314577e8
-0.0012,-0.8527104417439213,0.0007983454695841939,387.80556093581714,5.872593774640707,856900.264916078,64220.690476085765,3.5421236852040844e9,8.988728691248184e8
-0.0012100001,-0.8499881715449501,0.0008049590101178835,393.8762063910676,5.976441795498182,872427.7053568173,65487.165268359706,3.682875929278657e9,9.225327242804164e8
-0.0012200001,-0.847208816496317,0.0008148059218889886,399.59856381235556,6.060068722511859,884366.110172124,65777.37141860428,3.6743788007588024e9,9.10719921985562e8
-0.00123,-0.8443840609925926,0.0008212508130387485,404.31503027722425,6.148557178539986,912126.2145067189,69849.1046823118,4.071575258382496e9,1.0007117368961824e9
-0.0012400001,-0.8415818076915764,0.000826989137979838,409.93169973014545,6.2691786931304305,931840.9707001579,72831.48162659939,4.326237526730877e9,1.1240640987493706e9
-0.0012500001,-0.8387332820402034,0.0008249034323717358,413.26969826020087,6.375320270488894,943178.7710219634,74661.3370397494,4.4843610326146965e9,1.1450329959420662e9
-0.00126,-0.8359247285546781,0.0008358976896084632,417.78394483202396,6.3727009751532515,969929.022545453,76174.24631272009,4.625011588289894e9,1.1847663495348675e9
-0.0012700001,-0.8331671401913747,0.0008386937605187754,423.4682552911572,6.437816079359382,978461.472556505,76710.10130478775,4.493877672845854e9,1.168754873445052e9
-0.0012800001,-0.830341957470288,0.0008479192444474325,429.6569920482044,6.547616831208096,981863.5154538018,77263.74465397876,4.63023457461941e9,1.1743398339211607e9
-0.00129,-0.8274133906266979,0.00085200539925728,434.24070607121575,6.629653668312569,1.0141879210047469e6,79839.38838392068,4.693643212323865e9,1.2464844817579799e9
-0.0013000001,-0.8244480693012936,0.0008611785387913763,440.0628443162406,6.704135495281152,1.0220287262997965e6,81101.97935345062,4.691891116128332e9,1.268167071259809e9
-0.0013100001,-0.8216306339430544,0.0008657434022541007,446.4488223410462,6.762760004304571,1.0246414447474927e6,81771.65916338097,4.451203651417225e9,1.2469646661529949e9
-0.00132,-0.8187262853575619,0.0008744418944518486,453.484571586088,6.857912476850264,1.0492721904005667e6,82119.00871717044,4.517072668269933e9,1.2201290589788804e9
-0.0013300001,-0.815649808298104,0.0008822539259930867,458.90351322185876,6.871175341776368,1.0499408446997362e6,82644.15653387646,4.2299941894396653e9,1.240065786372943e9
-0.0013400001,-0.8125525381193013,0.0008938129253765538,464.96411924071674,6.944855999181523,1.0662699526136774e6,83592.61294662737,4.2768946756354723e9,1.2464881010617023e9
-0.0013500002,-0.8095928854206297,0.0008976456319367879,469.9226652803695,6.950427253660032,1.065350402384857e6,83845.84443496089,4.2197500476293015e9,1.2181739968913827e9
-0.0013600001,-0.8064128819010546,0.0009055147876561997,475.8135760138694,7.050906686659338,1.0909996071364144e6,86331.10543415876,4.410591200718594e9,1.3089260993078246e9
-0.0013700001,-0.803200145948796,0.0009102512753070664,480.63403749388385,7.189006643709,1.1438385826348772e6,88453.29756661,4.647933988760431e9,1.3594183378933258e9
-0.0013800001,-0.799801620368858,0.000916751021874821,488.97188453121606,7.340371916136936,1.1624566508434294e6,89943.0475140716,5.0251076657614765e9,1.3618779051387753e9
-0.0013900001,-0.7965826390953165,0.0009214525774547241,495.29192486623236,7.4544390206041555,1.1991620280874125e6,93746.97990719114,5.654521767434462e9,1.4747122574960873e9
-0.0014000001,-0.7934001767335532,0.0009243139311594122,502.40785664996463,7.540347664582145,1.2596418507839565e6,97975.74238607619,6.15838856972844e9,1.600641017231156e9
-0.0014100001,-0.7900100023084113,0.0009329999692496805,509.54710598678884,7.70538509712329,1.2956226276738152e6,98223.67767058843,6.257968942462542e9,1.5542971827902167e9
-0.0014200001,-0.7866692734501307,0.000934932588378454,514.6146545193972,7.704739472275875,1.3272985712188224e6,98600.72631493522,6.212453496805171e9,1.5383743974347124e9
-0.0014300001,-0.7834205150268615,0.0009329005775137463,521.8385777996643,7.861861266522384,1.351538305701985e6,101566.38188158636,6.751772463969311e9,1.6516266803879874e9
-0.0014400001,-0.7798949258902811,0.0009435297473539287,531.272826940642,7.980796512168608,1.3668070086389552e6,104396.09632512144,6.967824235533753e9,1.713854545925463e9
-0.0014500001,-0.7764345480863521,0.0009473169751136714,538.9464264215841,8.180451563175973,1.3742494623851033e6,104599.85946259783,6.488392904356825e9,1.6883094132582598e9
-0.00146,-0.7729675552188818,0.0009580481506039473,545.5594237894095,8.229248088785589,1.4040143457346465e6,107439.2589577861,6.715035575738451e9,1.77891042310537e9
-0.0014700001,-0.7695627957358872,0.0009654539972179817,553.7805659552313,8.34670540524398,1.4399823801751877e6,110120.05814776904,6.951093771114745e9,1.8491770484704938e9
-0.0014800001,-0.765946972923395,0.0009680503250934411,563.0642781613823,8.49498537598919,1.4763639848679916e6,113666.74610209801,7.457395705216227e9,1.9433163573370574e9
-0.00149,-0.7622873531188399,0.0009766212228939364,571.625436519013,8.615444441387835,1.539635514256318e6,115336.33600456225,7.427862856373901e9,1.9562197596419609e9
-0.0015000001,-0.7588616125257455,0.0009812700792100942,578.2174900687519,8.748839924669985,1.5531040976849438e6,118094.73604959338,7.564821648231524e9,2.0512952044212372e9
-0.0015100001,-0.7551035124883603,0.0009944548045396197,586.3879728337673,8.782390692029754,1.5472156964518295e6,117452.94583991492,7.122528362737544e9,2.0560533764036298e9
-0.00152,-0.7514871836012298,0.0010106997781207455,596.0712432592076,8.916148950195671,1.5861559597241206e6,121710.82398599426,7.474680253775231e9,2.091057466440986e9
-0.0015300001,-0.7477966106731982,0.0010140347992265274,604.9082039007865,9.142135967514696,1.6489412644225445e6,127841.53816488836,8.102258696844709e9,2.3108266429167204e9
-0.0015400001,-0.7438981462011555,0.0010212595294870474,613.848888412015,9.284332651655811,1.6717850082418772e6,128363.94475111384,8.2693295987844095e9,2.3507665250565076e9
-0.00155,-0.7401003132797814,0.001031188637142795,621.233922789392,9.350464071794008,1.6876027067829466e6,128892.33063121082,8.020187080444493e9,2.374410931694154e9
-0.0015600001,-0.736201721742254,0.0010363089380824178,630.084481208754,9.502734480274219,1.7388602461565326e6,133582.41052440344,8.9049577833089e9,2.540769731842159e9
-0.0015700001,-0.7324132242890231,0.0010474408484292628,639.6456128447575,9.593275526743794,1.7842798970392055e6,137337.04800071352,9.189286851752815e9,2.647451312845119e9
-0.00158,-0.7285122865433716,0.0010576179656357984,649.0976513610244,9.733113814705238,1.813619059426688e6,139046.83595058817,9.360709766934027e9,2.6578121489136357e9
-0.0015900001,-0.7248776068505672,0.0010579999211158882,654.6752142399625,9.821489548450794,1.850331314486583e6,144330.6451313057,9.65794113542068e9,2.8401883127639656e9
-0.0016000001,-0.7210028673223103,0.0010667488897414352,663.9144963698305,9.925737673206665,1.8689941278371757e6,146730.4414887906,9.603913192465218e9,2.827761166870924e9
-0.0016100002,-0.717198570164546,0.001067281941110132,672.251480308808,10.024463766059155,1.8996749902997408e6,148940.88863404948,9.556012086740149e9,2.899237654235916e9
-0.0016200001,-0.7131078216620373,0.0010712059192081204,680.3499973231767,10.205650122376134,1.9034546005429935e6,148506.0338746086,9.29980306210884e9,2.8037062566440964e9
-0.0016300001,-0.7089856517198134,0.001079813662716878,690.0377978851885,10.344795104749645,1.9339085260686765e6,152093.47975691827,9.712215740151028e9,2.8425552119100485e9
-0.0016400001,-0.7050265210215393,0.0010849267414203675,699.1058565932085,10.517983547644903,1.9785594557525432e6,152359.42541873682,9.964743464415155e9,2.7730581639934745e9
-0.0016500001,-0.7006650166054994,0.0011001945757378795,710.7415514819605,10.786168679401866,2.0406035775575063e6,158631.84343256813,1.0865762287987137e10,2.936469943297265e9
-0.0016600001,-0.6966609805116423,0.0011088941533582632,720.9970939279806,10.938873971514266,2.0772743238055073e6,163981.87597736955,1.1398687681675097e10,3.115700945417842e9
-0.0016700001,-0.6923808759769906,0.001114916568976879,729.8739897900438,11.047659067335518,2.111784421064483e6,162430.07985724646,1.1034990860525778e10,3.039019776314602e9
-0.0016800001,-0.688018013608209,0.001123463902308605,738.0849070281978,11.168974479108174,2.1445815155778006e6,165958.25827898475,1.1335289186620617e10,3.1357621055474167e9
-0.0016900001,-0.6838089537947967,0.0011252921954521254,746.2217084394287,11.272812497248408,2.1743883645296157e6,169289.04221590617,1.1752776624276663e10,3.2022484648650656e9
-0.0017000001,-0.6794943800797691,0.0011295847859152624,756.9729358330796,11.447921846044322,2.1836856142007783e6,165368.06453881314,1.0888235449367992e10,2.9903702145153346e9
-0.0017100001,-0.6751166185946091,0.0011393306126599079,766.3459119221645,11.58005047804412,2.1908798275516983e6,167116.65659251693,1.057384169189036e10,3.0188478749200807e9
-0.0017200001,-0.6707002294493903,0.0011487499920691444,776.50551221522,11.69619603517596,2.2009681336811455e6,167637.42636977194,1.00982435900856e10,2.935876318572231e9
-0.0017300001,-0.6661281539716106,0.0011558039737192393,786.5583303231701,11.817800776769062,2.263154180191372e6,172275.20948998025,1.0799324041905819e10,3.074593045013146e9
-0.0017400001,-0.6615694324209105,0.0011719985560841918,796.9544374465967,12.016372203994218,2.2887942173483497e6,175120.79543937123,1.1251690586584238e10,3.1343062144074936e9
-0.00175,-0.6567619164336437,0.001176209881472318,807.1216375167174,12.153551006277084,2.33378627379735e6,177125.28319383445,1.0661676482738792e10,3.1474222670212374e9
-0.0017600001,-0.6521258724561595,0.0011844245111864527,819.291955749076,12.264510545864427,2.3587804355081436e6,179046.65313891447,1.0533264846385605e10,3.1893329447364e9
-0.0017700001,-0.6472456665768093,0.0011913294311197027,830.9278213985784,12.497656645072901,2.364635604384022e6,185675.2821376978,1.1130446657640968e10,3.3699329571299915e9
-0.00178,-0.6424403219317973,0.0012125737744620767,845.9855621671121,12.73594580486896,2.396077802199368e6,188930.48465482393,1.1115893992206263e10,3.4455685559501147e9
-0.0017900001,-0.6376459474020965,0.001216636888644463,858.7630711042707,12.900013024680955,2.450158208763101e6,191791.3828639288,1.1142755121272522e10,3.4974067354280763e9
-0.0018000001,-0.6326744409978257,0.0012273918677911237,870.0576055343482,13.046873118580143,2.549818458732485e6,199231.88077637073,1.2155941411151062e10,3.784300883876342e9
-0.00181,-0.6278245761303076,0.0012373595919750395,881.8786590224481,13.31429267067157,2.606229208642948e6,207115.30731877463,1.3326916166643143e10,4.0697287487022543e9
-0.0018200001,-0.6229449798933624,0.0012475024548044614,894.386674047082,13.38978607891694,2.6420124056914016e6,208584.93674880534,1.2986337893666063e10,4.016896427689397e9
-0.0018300001,-0.6180285561914394,0.0012508925819965904,905.5958884789951,13.415309993729617,2.6803096122142533e6,206491.1008830436,1.1831130458136532e10,3.9215257260491776e9
-0.00184,-0.6130351909080798,0.0012620217752568519,916.829021412037,13.529038882006986,2.718296606545898e6,211874.83320863376,1.1933789228332321e10,4.169645489141401e9
-0.0018500001,-0.6079497337966179,0.0012687604138402109,930.97863098692,13.714518188795195,2.7540192012542854e6,213501.93689493442,1.195516434556571e10,4.179497496460968e9
-0.0018600001,-0.6026645162501405,0.0012787128349592543,943.5653142085964,13.952562199544964,2.818730421106582e6,217840.4268875245,1.2452876853102375e10,4.282491885778441e9
-0.00187,-0.5977039130632311,0.001283168753515074,952.094551777882,14.036942674714135,2.8160789226407288e6,215952.95381899315,1.2070300646698023e10,4.1434103651754503e9
-0.0018800001,-0.5924094013346605,0.0012956977769247291,966.7987211540291,14.338938409987925,2.864727504338974e6,223084.26009579262,1.2765721644921722e10,4.365825523791425e9
-0.0018900001,-0.5868724264445538,0.0013018951650482344,981.4300740538521,14.57032491851602,2.907608165445444e6,230044.3867035589,1.3165396823213926e10,4.483796554688592e9
-0.0019000001,-0.5814901105700961,0.001303451917973543,994.2359830209684,14.697717313224468,2.9455912716650255e6,232002.96346321676,1.2338895647584097e10,4.460448655002342e9
-0.0019100001,-0.5761371714627488,0.0013122446219501493,1008.1513976088792,14.872524075699474,2.988808976147878e6,235904.04865017688,1.1980271317904116e10,4.584737460495254e9
-0.0019200001,-0.5707490962906225,0.0013228014166880647,1021.6204821230365,15.17004833766369,3.1034868356986525e6,245814.72853175906,1.319682524923246e10,4.90028870569235e9
-0.0019300001,-0.5652948195665575,0.0013271907618200508,1034.815420408224,15.268208009752634,3.1386569519071095e6,246893.31722809674,1.2145967522242086e10,4.905653947038284e9
-0.0019400001,-0.5598413131902017,0.0013339952510819139,1050.6913252067243,15.555304128707766,3.196240714164459e6,250685.39702642377,1.2341251029842127e10,4.993136022836333e9
-0.0019500001,-0.5543664887921599,0.0013397173806055263,1063.7510484573168,15.60954437942596,3.170012102452202e6,250439.8260591259,1.1202906193634552e10,4.95058138664517e9
-0.00196,-0.5487262351217947,0.001347785723671774,1078.2982063653185,15.92757329891298,3.250742684330637e6,260768.99294563328,1.2560970685596493e10,5.221569334369757e9
-0.00197,-0.5430282028736976,0.0013531826394584576,1088.4231225668898,16.07611014108093,3.293619598620768e6,267318.12101819454,1.302022131402738e10,5.490588396300255e9
-0.0019800002,-0.5371664911351183,0.0013661090930716907,1103.1098879489718,16.450553057304354,3.355345265257738e6,272764.6389657968,1.406377163065352e10,5.562302214783204e9
-0.00199,-0.5313742504599003,0.0013766125279022835,1114.9905031197743,16.657968131834497,3.389932480762196e6,277882.2185838948,1.4370592329676594e10,5.660278189097497e9
-0.002,-0.5254224252015521,0.0013896722043007087,1129.8617264830295,16.835410466951167,3.437833372322052e6,282985.73655834596,1.514851740216725e10,5.780185162712342e9
-0.0020100002,-0.5195166003400176,0.0013947742232184662,1148.0708443609667,17.13214409860576,3.442714872820024e6,287951.6028087116,1.5914914922951221e10,5.911530052444002e9
-0.00202,-0.5135535818124463,0.0014069479824664107,1162.2067669788537,17.356017371335895,3.5523904022458983e6,300208.54660152283,1.7398173663798534e10,6.398241264419913e9
-0.00203,-0.5073400168703079,0.0014161924291677275,1175.8520681869238,17.478451129605283,3.5401918455983936e6,299021.81216396834,1.6391577283783842e10,6.325392038857519e9
-0.0020400002,-0.5013455729724811,0.0014257302871094595,1188.6346732215109,17.626182684095838,3.6035228492570603e6,299634.87613541726,1.5924471747257254e10,6.3133817096921835e9
-0.00205,-0.49527558426693596,0.0014327946284538639,1203.7910609795808,17.826924086326105,3.6847152460415955e6,307310.1769265103,1.593517828452483e10,6.645878942781182e9
-0.00206,-0.48907904294068755,0.0014455162185681286,1221.6514964599994,18.09832801559268,3.726273732644984e6,311300.11212146876,1.5830360999432041e10,6.631483550126839e9
-0.0020700002,-0.4825875305821237,0.001458745476009179,1237.892815117126,18.285071768571658,3.7633050811243565e6,317483.5150046428,1.5043803597766264e10,6.956979964911157e9
-0.00208,-0.4762834950976433,0.0014713275775608949,1250.4054458392416,18.57933337993475,3.738727778524467e6,315305.9606559068,1.2952205248369993e10,6.699148782803593e9
-0.00209,-0.4700308037596489,0.0014791278871733092,1262.7631765751346,18.650507510134812,3.767437165502816e6,320383.88209808106,1.2973472697647081e10,6.922066891940232e9
-0.0021000002,-0.4636862939794313,0.001484904500887278,1279.7585028352544,18.882347183982255,3.799347944749324e6,328386.6215975798,1.3841306094296473e10,7.185241671502031e9
-0.00211,-0.4572453331039375,0.001498120519158121,1297.3205986213281,19.26349399988935,3.9222386911483626e6,339722.84110643325,1.6404410199254917e10,7.535816841627057e9
-0.00212,-0.45082916932020123,0.001503653294648674,1311.101075088288,19.509995060838193,3.9393310837821844e6,345238.13737358263,1.7566359108570053e10,7.714344769271813e9
-0.0021300002,-0.44415714995605665,0.0015115578352057628,1327.802344962178,19.712874254196937,3.998946073460841e6,355560.43291520997,1.869450535151403e10,8.095003284715613e9
-0.00214,-0.4373996725957091,0.0015200287888283831,1341.4932450888457,19.907225122744876,4.0151347254754626e6,357412.3423125843,1.8763599176633003e10,8.246359135576014e9
-0.00215,-0.43067023531272064,0.0015273722132665857,1358.9906618554667,20.198713878822723,4.0413770951757217e6,361792.24698051566,1.8611836935690426e10,8.397419603745223e9
-0.0021600001,-0.4237633983965269,0.0015331507157289985,1376.158989233835,20.196107536786833,4.017549984033682e6,361485.78261520236,1.599457375185128e10,8.269429654890203e9
-0.00217,-0.4170493543690528,0.0015385605386486099,1392.8072196164305,20.39482557624783,4.0503501054747878e6,368401.1935565702,1.731639748559566e10,8.468043162989728e9
-0.00218,-0.4101306630871646,0.0015468692433791378,1411.5814096863573,20.69352004140366,4.1007208567906246e6,378286.71641707036,1.6594771753917444e10,8.904013928990961e9
-0.0021900001,-0.40330366510997306,0.001559578442166673,1425.2263342824936,20.9549689565378,4.1053404511606796e6,381328.81754268234,1.6145723538266655e10,8.821780051231195e9
-0.0022,-0.3964632110588358,0.001575087206946763,1442.8490309197452,21.333839223426953,4.154867063377746e6,379957.6873260292,1.6070228162490463e10,8.592878592533094e9
-0.00221,-0.38930407360428476,0.001582396564141959,1461.584264938383,21.632623441476284,4.24112868714006e6,382955.61541412043,1.5488891073321531e10,8.444703371248384e9
-0.0022200001,-0.38214320694289733,0.0015912561986995066,1477.82789482549,21.95177968089221,4.263079945745967e6,387850.06763837783,1.449397689448801e10,8.608736592905128e9
-0.00223,-0.3752144204531655,0.0016024051453071497,1496.1306875104979,22.08524642590973,4.259438737432013e6,390161.04223764787,1.3476374842360111e10,8.802537863022587e9
-0.00224,-0.3678323008501979,0.0016150528245602084,1512.943618036454,22.387527503935377,4.272510499232068e6,401486.5974092939,1.4000116968714664e10,9.211974932435503e9
-0.0022500001,-0.3606763414805031,0.0016238654775449298,1529.5152688371688,22.485543533657047,4.273558749282824e6,404438.5762287673,1.2836883377717798e10,9.13188441795008e9
-0.00226,-0.3534726914137692,0.0016425089767954978,1549.0889177118804,22.82104475755457,4.301440839685716e6,409291.3031176746,1.2686466534825409e10,9.203933682335966e9
-0.00227,-0.3461397397755141,0.0016604317789158133,1566.8239152760898,23.021917466448702,4.387049816002808e6,418040.91958205315,1.3869458061379288e10,9.547950602733803e9
-0.0022800001,-0.3385287145117007,0.0016660798192505682,1583.7934139107865,23.107433089523678,4.400501959763656e6,419627.3078022785,1.2488182934517029e10,9.395743372035397e9
-0.0022900002,-0.3307011273403542,0.001676055839302142,1602.938667868082,23.236593741801748,4.410959253994095e6,421634.8981252343,1.0877492914138128e10,9.342530894240808e9
-0.0023,-0.32333178292516057,0.0016887942574495781,1615.611852623467,23.286363528367243,4.3602653798488965e6,425258.92003990803,1.1228044392420921e10,9.476571228639881e9
-0.0023100001,-0.31573340333350536,0.001697497706342433,1631.9444309452383,23.471512706319356,4.387062120679907e6,433583.56030288903,1.0107517125317787e10,9.649993818752638e9
-0.0023200002,-0.3081321270184242,0.001701154659037259,1651.768184604754,23.7432181322632,4.437029648659612e6,442746.8424357356,1.2561775515987072e10,9.882506223190098e9
-0.00233,-0.30029689710814983,0.0017068712913417517,1666.6854496383053,23.840899017996442,4.374042534230151e6,438810.4909113626,1.0945333798507038e10,9.62676996219456e9
-0.0023400001,-0.29241601679760676,0.001715594867333451,1685.2638602421723,24.09709299279127,4.441310434512482e6,444826.29281461996,1.139139775472971e10,9.752059833351149e9
-0.0023500002,-0.2846363852946289,0.00173144308713121,1701.6136411564403,24.278286334210243,4.432561265505492e6,449808.6744636926,9.834986565132324e9,9.894997451493801e9
-0.00236,-0.27673942645756916,0.001733329016728283,1721.1852170402074,24.632799160478967,4.435304487597337e6,458581.3469078457,9.049091613587128e9,1.0111356212453217e10
-0.0023700001,-0.2686001421646624,0.001743474156772811,1737.2026569628194,24.76201845696275,4.388837717730872e6,461801.73770143866,9.47747879330401e9,1.0417182433924397e10
-0.0023800002,-0.26067093301560684,0.001761099046725969,1756.4520797245177,25.004033892871423,4.462264422397372e6,468203.5754049593,9.8696319471338e9,1.0574292269290962e10
-0.00239,-0.25241024951198415,0.0017722880602534421,1774.2656050884882,25.261107622138525,4.432689745540901e6,473833.0342798266,9.77427848490039e9,1.0611402665569649e10
-0.0024,-0.24431277117515604,0.0017778078246209366,1786.6663134757057,25.330972987823436,4.396349497102389e6,474228.2088880808,8.210239760464636e9,1.0516792660430595e10
-0.0024100002,-0.2360473277324028,0.0017927882813793322,1800.7922173067327,25.330537123955345,4.436190633191348e6,471654.06910327694,5.4721593512702055e9,1.055452789890346e10
-0.00242,-0.22771316894206714,0.0018005166437959927,1815.826323777605,25.556883752424678,4.425187086932839e6,481855.4596784108,5.953444826294322e9,1.114869155082834e10
-0.00243,-0.21925209001739163,0.0018086676634829883,1832.2806119455404,25.860698749318804,4.361003405580401e6,483458.6634077724,5.15293323327871e9,1.1092343233543718e10
-0.0024400002,-0.2108809951903625,0.0018234936649458755,1853.342896096874,26.041303820945018,4.342922761326428e6,483700.0789201511,4.0743316090628934e9,1.083438348658037e10
-0.00245,-0.20246931610007693,0.0018278309864305042,1872.0978740157161,26.221608496828722,4.214292103761859e6,488518.0570199315,2.941452285912656e9,1.1156081523525965e10
-0.00246,-0.19390733444377645,0.0018468681393689307,1889.2647193648381,26.595079851540742,4.23242872750666e6,493498.34052064235,3.273609609617508e9,1.1106869929646748e10
-0.0024700002,-0.1851804273781936,0.0018601483070213025,1906.3834397259238,26.84556178778259,4.1540342940721633e6,496589.15055483114,2.1359041742885084e9,1.1006166886585703e10
-0.00248,-0.17631518623374892,0.0018644096748288465,1922.493109604981,27.046863987544306,4.0651904693638836e6,503200.45546363614,1.972022437803606e9,1.1225080276851902e10
-0.00249,-0.1676732174329463,0.001872039483011433,1940.8252207927203,27.149817915299394,3.9799642413545647e6,509844.35390056483,7.487514394028755e8,1.1175980406575106e10
-0.0025000002,-0.15890889679262826,0.0018765226114197402,1957.1627970214367,27.530809167485916,4.0503966211938728e6,513870.94655469246,1.3029611892438948e9,1.1222036557705439e10
-0.00251,-0.15017538713830994,0.0018760254432073984,1971.4286259366834,27.705280380404478,4.0016437450081613e6,518020.72865357,-1.9693089486472803e8,1.145514993127383e10
-0.00252,-0.14146414624412673,0.0018872292286535055,1991.4751119760544,28.050016793927483,4.04735193811115e6,524287.61227224517,-8.033549514260767e8,1.1404240799868563e10
-0.0025300002,-0.13251283273421605,0.001893500138184345,2006.3961053350365,28.30848735168752,3.9723785757838734e6,528729.4086273956,-2.7564677641908684e9,1.1685329685354742e10
-0.00254,-0.123539005679595,0.0018997901441589744,2023.0569429285413,28.261576867187195,3.9491693724954342e6,530537.1471869514,-6.922619979017261e9,1.1672288065550863e10
-0.00255,-0.11470190487930639,0.0019001793269415935,2033.6844767934147,28.567769317947434,3.95451824029985e6,534494.5995972266,-6.108244867486121e9,1.1951339056356085e10
-0.0025600002,-0.10558927401072597,0.0019045713820028108,2044.4714698458415,28.62433240222183,3.8784281964164777e6,533825.7365060953,-7.451859174923002e9,1.1894545295406694e10
-0.00257,-0.09641705739740138,0.0019197552051601818,2061.8206505416492,28.771620058139504,3.876487309444467e6,537440.7743430292,-7.419182085260422e9,1.1995057263544962e10
-0.00258,-0.08724292715523131,0.001927093068547279,2072.327917362113,28.868189129729146,3.7156802623597262e6,543183.046729616,-7.260597649876794e9,1.2005471076670397e10
-0.0025900002,-0.07806974824201712,0.0019385413178670278,2084.7081448436434,29.169571936476288,3.6828210580519955e6,545462.085686382,-7.861851960688959e9,1.198082940422995e10
-0.0026,-0.06904403308606867,0.001951250938763264,2095.6566832669196,29.391198963403486,3.630028661548073e6,545937.2253152977,-9.864940099652256e9,1.2077676067040678e10
-0.00261,-0.05985577280533658,0.001955222000745168,2112.6415550831002,29.397359484407392,3.4548274814555207e6,546955.7065765725,-1.1205980169046717e10,1.2389792097077412e10
-0.0026200002,-0.05030775750892189,0.0019630324968495615,2126.8212014877768,29.49731932529166,3.3243965609456575e6,556698.6012574526,-1.0450854921352621e10,1.2872290051581158e10
-0.00263,-0.04073607846198434,0.0019640476891846733,2143.6685381121747,29.472646068603687,3.1554044421927445e6,547608.2386902412,-1.6404898042092907e10,1.2448389767878555e10
-0.00264,-0.03142147796993608,0.001975989075950142,2154.0242989899507,29.66420373989315,3.0119861369564426e6,557237.3098695545,-1.5475659081088678e10,1.268262759418876e10
-0.0026500002,-0.02180323355418887,0.0019782743860063657,2164.312421787964,29.79442478309668,2.9814832546108933e6,563323.9907963081,-1.527789246889542e10,1.3012776843855528e10
-0.00266,-0.012394671813988224,0.00198178748518694,2179.2398651346766,30.02684449205329,2.945548593175998e6,561593.8858913188,-1.5848497410157997e10,1.2896201460047012e10
-0.00267,-0.002514205309901694,0.0019835904215669735,2188.321928922193,30.230401178706394,2.7371735264608245e6,558697.8096527561,-1.8258524084315132e10,1.2713721944581114e10
-0.0026800002,0.007155413435034671,0.001992481224989827,2203.3483185431955,30.425938384887196,2.667844555834906e6,564743.8234986447,-1.935676749477349e10,1.2764902040050701e10
-0.00269,0.016891720629304028,0.002003416716840261,2214.802381009962,30.602477920393714,2.5464087931724363e6,561970.1868208516,-2.2931701207124332e10,1.2592342926595158e10
-0.0027,0.02644078273928049,0.002003952619871311,2218.482081747812,30.510408720297907,2.2931135044117337e6,558691.3832424663,-2.5899021967033276e10,1.2193559254526272e10
-0.0027100001,0.03623972749180399,0.0020021891567092156,2227.1328602511744,30.671907495374402,2.197549798770366e6,566108.6633725924,-2.6469638728784107e10,1.2425196456449188e10
-0.00272,0.045969346086019595,0.0020099180304534543,2241.1613138972557,30.68153536177844,2.0303420150577496e6,566705.2045922517,-2.8831926891973724e10,1.2379871045006586e10
-0.00273,0.055813116228706015,0.002019068805045366,2253.0293287060017,30.91743749336524,2.0464901614818836e6,569356.995959929,-2.7818410770123203e10,1.2703133789384033e10
-0.0027400001,0.06587291429197524,0.0020165859763922587,2262.4540981811397,31.076175281992093,2.0543139310053145e6,570841.9703676804,-2.9807610333833935e10,1.2837794628590553e10
-0.00275,0.07574768982314188,0.0020187382928906253,2269.0409727346273,31.03419998873649,1.9267357208293218e6,567309.5153852723,-3.2415261730275276e10,1.2308347067188116e10
-0.00276,0.08570218758327997,0.0020225256867911815,2279.14739839859,31.27790129297625,1.8062979492658314e6,573075.2348687289,-3.317823647087189e10,1.2391794244395424e10
-0.0027700001,0.09592036778053249,0.002024233715435018,2285.126313005621,31.42234571759709,1.7678340968405243e6,583845.9844267253,-3.201773435596314e10,1.2507775896888998e10
-0.00278,0.10596227056516049,0.0020290402392524063,2294.9382153816928,31.547110813319062,1.6663627749498235e6,591847.1155669758,-3.0715771619433872e10,1.2721842280887465e10
-0.00279,0.11589290128366646,0.002033581680083999,2297.7241059013545,31.550451131128327,1.4857890205535272e6,591490.1860023482,-2.956587396229977e10,1.2627196629791775e10
-0.0028000001,0.12617427623092778,0.0020333475546252754,2300.373375093629,31.644259323059337,1.4289049687902504e6,594510.3186893609,-2.9192577460951546e10,1.2839588528992697e10
-0.00281,0.13621846905995574,0.0020354472451787984,2305.6869790691053,31.66772304682798,1.2404064273892578e6,591479.1548429138,-3.013865617541829e10,1.2628370771493475e10
-0.00282,0.14659305629356345,0.0020364915883550163,2311.6758700959895,31.827709467907706,1.0696261464130795e6,596976.8568658856,-2.955319706038718e10,1.2739329096524055e10
-0.0028300001,0.15675817030973366,0.002037348765330482,2317.457384569201,31.92431336836669,958218.5834101962,597586.0470339712,-3.1736051206111275e10,1.2816137682731031e10
-0.0028400002,0.16700990307586522,0.0020335417086326624,2319.9347282350627,31.766544289029365,754503.1561439863,598963.361428974,-3.148946415899007e10,1.2914502223029959e10
-0.00285,0.17725441276135045,0.002028894407906681,2321.6898634064464,31.82400795890785,633180.3727115688,598114.0268895532,-3.1145102060200012e10,1.2913348572916998e10
-0.0028600001,0.18745935598126562,0.0020326806116074563,2330.4931895726977,31.92827683538788,497542.04200493713,604338.9456897189,-3.0454523799157543e10,1.2989534005962086e10
-0.0028700002,0.19744616253247196,0.0020375656365794245,2332.267864978686,31.790377708981868,336280.5999132347,602973.5484660466,-3.1513272126833115e10,1.312247429646226e10
-0.00288,0.2081500956015074,0.0020319685938618936,2335.0342818693166,31.763434263891842,185143.3612438018,603288.8998604727,-3.364370413518318e10,1.3069763284570078e10
-0.0028900001,0.21835522075651373,0.00203338872671709,2338.1548100691016,31.810731359663663,25934.07279360362,607439.5902796886,-3.4425262629521e10,1.3284790092062935e10
-0.0029000002,0.22879857321988203,0.002031146770943497,2338.505013162153,31.750130362112923,-65182.092720508546,597646.7241441676,-3.616993020384302e10,1.3040437236843311e10
-0.00291,0.23914764329712404,0.002031539640462229,2339.171744403291,31.78129590930061,-231490.58662016428,592331.9505626766,-3.859074912857607e10,1.2934935026346727e10
-0.00292,0.24946754002603966,0.002035420101238193,2342.113754240467,31.563830698263526,-437598.8361019688,593477.7685323765,-4.058950885710237e10,1.2885739138575615e10
-0.0029300002,0.2598371235394197,0.0020354396169653607,2340.828581122062,31.3835639127254,-596732.8791739418,588112.6264030277,-4.294834995231524e10,1.2840676212286684e10
-0.00294,0.2703132584026639,0.0020330529965165824,2343.1823562684067,31.49216868387426,-698182.9397932489,587844.9904496882,-4.446715160170931e10,1.3112017085687138e10
-0.00295,0.2807917147287689,0.002031410464084285,2343.317642851339,31.55683779194237,-945762.7243769811,589748.1786801721,-4.300963574488936e10,1.3252244048210482e10
-0.0029600002,0.2911832893380323,0.002028129750922591,2338.6538366919663,31.635773680626297,-1.278716577849954e6,589475.6345295748,-4.264263971750343e10,1.3265307954633343e10
-0.00297,0.3016754671143734,0.002028055141383874,2334.903222933275,31.51388244545586,-1.3668554785043988e6,585095.1342408847,-4.131918956329469e10,1.3250971317078524e10
-0.00298,0.31203513179864806,0.0020246383997527327,2334.1976685772847,31.539153052283172,-1.4935791598325628e6,585713.1495647568,-4.001119445567566e10,1.3103814118504946e10
-0.0029900002,0.32245246139030526,0.00202126669685851,2328.9419204813976,31.35414883268669,-1.687699297929812e6,580034.8448813488,-4.053782711958064e10,1.2898284164189337e10
-0.003,0.33281662651129396,0.0020175285260234056,2322.383067349829,31.287476196782652,-1.8971857886314564e6,584261.9851415913,-4.173000882257439e10,1.3007301440568777e10
-0.00301,0.3433784573929196,0.002013685007444176,2318.557610673332,31.273695552554447,-2.0959413862139615e6,583436.4433672089,-4.08985590639666e10,1.2879769939213602e10
-0.0030200002,0.35382333785035625,0.0020117336884397804,2313.5763596655634,31.226088216441937,-2.2567007933184886e6,583162.931795798,-4.048238213847491e10,1.296557091480527e10
-0.00303,0.3642741861804439,0.0020054187881133625,2307.152760403828,31.250693451131223,-2.461419304550215e6,585500.9651659611,-3.711021028449438e10,1.2931156851333145e10
-0.00304,0.3745895114850859,0.002000812633701337,2297.7263062453726,31.076749404139157,-2.6707693238354702e6,582733.6517497485,-3.667213506744669e10,1.2875372510359089e10
-0.0030500002,0.3848991103349224,0.002004174229596267,2292.461785032737,31.056243196534066,-2.885022142796772e6,579896.0798778132,-3.438231787520537e10,1.2812743794664389e10
-0.00306,0.3953870007038342,0.002003678061304299,2285.782596219056,31.087304153616536,-3.1960264156510714e6,586312.1065335121,-3.0489120801891518e10,1.3106843082230038e10
-0.00307,0.40572635787626704,0.002000199836258114,2279.765189163964,30.922868290740375,-3.3015302635389185e6,577076.9047801594,-3.2583418255558e10,1.3004894575598467e10
-0.0030800002,0.4162531130724542,0.001991132157477638,2271.9264261200674,30.814492137770227,-3.4991603283118387e6,583301.0212790696,-2.935739203438523e10,1.3118594318039804e10
-0.00309,0.42674110046840624,0.0019879138624859984,2258.1072003443073,30.53704724362662,-3.726447717726359e6,582524.9399972354,-2.9200735675897106e10,1.320334423107267e10
-0.0031,0.43719863709686696,0.0019748581290256,2244.7419977882178,30.454282129137997,-3.8655371147723095e6,583016.4700140696,-2.6439217327943817e10,1.3205218420840485e10
-0.0031100002,0.4476859857217776,0.00196734223637971,2233.723498077227,30.440893212226616,-3.99823908021563e6,576099.7041473362,-2.7445245724943176e10,1.2841916110612038e10
-0.00312,0.45804263351323454,0.001967671007772433,2218.79309065793,30.313708149698186,-4.204951789756763e6,570514.2624906875,-2.4210480343230095e10,1.2774879957190285e10
-0.00313,0.4684539132510714,0.0019584643539953066,2207.5943212824914,30.233532892701504,-4.357056226379323e6,569993.8537986289,-2.2499806396769596e10,1.2890654121890581e10
-0.0031400002,0.4788917356877016,0.001960688815648,2198.32153970048,29.987958473529655,-4.448919672003876e6,567275.5973617765,-2.3771939181232986e10,1.26987583197668e10
-0.00315,0.4892963775528269,0.0019528496558827504,2184.1271418380084,29.74775001365394,-4.654721106518416e6,562784.756381168,-2.3525587371431774e10,1.272776614699303e10
-0.00316,0.4995443000502456,0.0019407343217963825,2164.602961485514,29.480712919247562,-4.868330467301937e6,563775.8964306877,-1.945480923071474e10,1.3055342209860947e10
-0.0031700002,0.5095155743011309,0.0019339792469140612,2150.6140321572243,29.51907146978791,-4.996349140591394e6,569088.1412222133,-1.5113893974498606e10,1.3395620813420649e10
-0.00318,0.5197830832079272,0.001927986195162958,2133.635861562016,29.379926229613226,-5.043314506746091e6,556972.5071433964,-1.6909515139156307e10,1.31220377168964e10
-0.00319,0.5300881529471828,0.0019171179700932161,2115.7472228813044,29.062815067375684,-5.207433370425377e6,558540.3431366942,-1.5533585354767857e10,1.3695983324840921e10
-0.0032000002,0.5402738008058955,0.0019058620656160845,2099.9753179425384,28.91125453068711,-5.324942627543506e6,557957.203972943,-1.2811643586654896e10,1.3815637879266619e10
-0.00321,0.5502468533226346,0.0019001912047483015,2080.0660822872137,28.742522519377765,-5.449514345399419e6,555552.748205417,-1.1227909372453222e10,1.4262000422056923e10
-0.00322,0.560424558091626,0.001897907358799902,2054.520308726398,28.33155862640329,-5.5642711776694e6,550203.899131185,-1.043279471684882e10,1.4452330358852783e10
-0.0032300001,0.570465711861116,0.0018910379805367778,2038.6347389556404,28.192567799148424,-5.632859238763085e6,548285.0320020863,-9.733403966661776e9,1.4781949549853077e10
-0.00324,0.5805582736954819,0.0018809712681667591,2020.5929694768247,27.87279579635398,-5.845741093362277e6,547808.6667983469,-8.843398522959227e9,1.520486105048735e10
-0.00325,0.5904846507802919,0.0018704208135025486,1999.8875165989414,27.702674384451097,-5.9042659094599625e6,549249.5608234884,-4.643462337975478e9,1.5429693055840626e10
-0.0032600001,0.6004027500275108,0.0018673058904514679,1979.9204157654856,27.532805990749292,-6.030057334098992e6,550072.6168620696,-3.451698368905814e9,1.5615057361972288e10
-0.00327,0.6102965815212643,0.00185523915953045,1959.7666657244688,27.30995832679783,-6.062510720938e6,542881.0942288886,-3.852034648154247e9,1.5245438860797586e10
-0.00328,0.6200925949067322,0.001839334915262348,1938.5377523584896,26.932668944839275,-6.116358145876644e6,538688.3102154012,-5.187941631065873e9,1.5007713511959274e10
-0.0032900001,0.6300183702461423,0.0018315206849097733,1917.5550495671873,26.483069827571843,-6.147586078373553e6,524717.9636279579,-5.852584500199619e9,1.4172017531945425e10
-0.0033,0.639712468863065,0.0018232921925634348,1898.4020594391516,26.31236319643722,-6.2681633652612865e6,516214.8726478357,-3.9989821565313163e9,1.361899166955966e10
-0.00331,0.649580033545565,0.001810818522879293,1872.6444143155254,25.96372104857593,-6.260265939712332e6,506322.08463341184,-2.2476700576910305e9,1.3501464616427092e10
-0.0033200001,0.6593011271350898,0.001803293805065653,1850.0925738979909,25.732699938048064,-6.319771908649028e6,502775.10785591207,-1.090951933452778e9,1.337358354542208e10
-0.00333,0.6689775221944353,0.001788761559727918,1828.1975893021825,25.431773200135954,-6.355249776441836e6,499221.4874934642,-8.99446330706765e8,1.3775256288556314e10
-0.00334,0.6785058586024001,0.0017725834422817539,1803.0386588641986,25.1948314030645,-6.383220196015196e6,499876.901313411,2.707022973010327e9,1.4347225915362835e10
-0.0033500001,0.6879456115887757,0.0017635642905979992,1781.275987939858,24.917393338625107,-6.494102709797319e6,504956.5474690508,3.9347467940991483e9,1.5005475961211077e10
-0.0033600002,0.6973361919111083,0.0017581751992803607,1760.1794947003775,24.722703289895755,-6.610647333165709e6,504854.3820950392,6.870528889609763e9,1.4999858126388231e10
-0.00337,0.706492503198158,0.00174621052010997,1735.9109142338766,24.408959038083196,-6.643374859792008e6,505532.0035587329,8.532868264208988e9,1.5437654071008568e10
-0.0033800001,0.7157357147704279,0.0017373460451212586,1708.8910415105454,24.178525178441664,-6.7319898085409235e6,507693.04404551996,1.256549880484216e10,1.5689110028880245e10
-0.0033900002,0.7252458385305972,0.0017263098875132017,1688.2068930294497,23.95167919490735,-6.734754148408542e6,511208.38091702847,1.5157613064147053e10,1.6261480485831137e10
-0.0034,0.7345146082672714,0.00171423322657921,1660.9209136553204,23.533793801235117,-6.665467193973932e6,502565.2922060694,1.6956189301300436e10,1.6033134740608955e10
-0.0034100001,0.743444006769784,0.0016932110222493237,1636.5923427823932,23.44315077236674,-6.654349833924463e6,501291.18358330557,1.921944930142058e10,1.6182915560462826e10
-0.0034200002,0.7525427256351241,0.0016812033082897499,1612.764417491523,23.15530237277043,-6.583575756178194e6,493400.44015734317,2.0089211258261005e10,1.5816703476829403e10
-0.00343,0.7615457199663038,0.0016703379141314871,1586.7366638776116,22.934546068948247,-6.616562495928342e6,494592.3683132013,2.191144193926384e10,1.6303034933445421e10
-0.0034400001,0.770274597897983,0.001656221169159903,1563.8261149786076,22.69756101254814,-6.674139128668721e6,488770.6432711472,2.3416915361907955e10,1.6194175000884268e10
-0.0034500002,0.7791638995345718,0.0016409972464044133,1536.408287717021,22.537058180191938,-6.760067316187993e6,493400.3668924296,2.711408619048739e10,1.6795802137999422e10
-0.00346,0.7879821732350997,0.001626896177599299,1511.6315669603714,22.201387776527582,-6.671157615101292e6,490562.48714301136,2.73956898446963e10,1.7188042900992123e10
-0.00347,0.7965577483597478,0.001611532620661634,1484.663927260019,21.9664009476311,-6.6045295387878725e6,494523.557093371,2.9786440955664177e10,1.8089521408829765e10
-0.0034800002,0.805288126339119,0.001589624175861462,1455.6505241606835,21.608325782199557,-6.5154760245469455e6,491183.178068209,3.0406135685118977e10,1.8277087179180916e10
-0.00349,0.813607398850572,0.0015782928725249293,1429.265741375267,21.123213374417787,-6.4135426357544e6,481733.29018488614,3.1097425219523632e10,1.80143197902398e10
-0.0035,0.8218958211655439,0.0015665479344927123,1402.871093129797,20.86028335679578,-6.361329258334253e6,476366.6021360259,3.2496761839962975e10,1.7811776878106133e10
-0.0035100002,0.8303265990185856,0.0015504133985902255,1379.445470836474,20.603123691473257,-6.361983357830132e6,465886.4975759429,3.2221959679494156e10,1.7083928891960398e10
-0.00352,0.838511993991701,0.001534272218952283,1349.6128060831288,20.269312208778636,-6.33194357216669e6,455275.29040470853,3.270042837672592e10,1.659867807983525e10
-0.00353,0.8467319644821173,0.0015127556655136485,1326.7859910819404,20.10285993444965,-6.3536081138917925e6,453216.09693069,3.504568802213335e10,1.6516161408681232e10
-0.0035400002,0.8547950033409734,0.001501626216584504,1296.7494808561655,19.70093046642778,-6.315541594936605e6,438074.00057724444,3.518875791174054e10,1.5230907906816612e10
-0.00355,0.8626602902728718,0.0014842222465537536,1269.3734310712764,19.34058238993954,-6.130445396908792e6,423057.3294663565,3.354348607525357e10,1.4308676286440826e10
-0.00356,0.870492498798909,0.0014670624359947146,1246.4187422175387,19.143487640483603,-6.099335452727747e6,422411.4461038398,3.640541776760937e10,1.451738352803571e10
-0.0035700002,0.8780956768621135,0.0014515082560055748,1219.954620013713,18.736725083698595,-6.006421528333099e6,420922.7684737486,3.734301682299369e10,1.48053305194345e10
-0.00358,0.8858691884433971,0.0014272808855815796,1191.640014752148,18.50163275666919,-5.913989643188888e6,414482.5844916741,3.861301231421655e10,1.44173924331411e10
-0.00359,0.8934867158948021,0.001416679480025601,1165.162498991292,18.20568515534812,-5.814207366825663e6,406840.89335642586,3.975958352536128e10,1.380679673363644e10
-0.0036000002,0.9010578595814048,0.0013960902141257673,1141.244689976077,17.813810531845053,-5.752523501566283e6,394889.28660224675,3.9418745219284004e10,1.3231676601127485e10
-0.00361,0.9084496367658185,0.0013764428946206437,1115.549984596121,17.600129311962764,-5.71407700389813e6,401244.9503527752,4.162634346901278e10,1.408189056655949e10
-0.00362,0.9157202577243735,0.0013595874381055818,1087.6852237552055,17.197919357375223,-5.614240337396345e6,391822.4427406447,4.101124779640594e10,1.3715813214076843e10
-0.0036300002,0.922883304022321,0.0013405952443314867,1059.245318563613,16.89225347108485,-5.534813118713416e6,376037.9049254417,4.10305946420552e10,1.2506825499272238e10
-0.00364,0.9299617025157123,0.0013306438251424572,1033.5399988478298,16.456600892221434,-5.426244075804633e6,357988.8275986825,3.969227969903543e10,1.1380182074881943e10
-0.00365,0.9368469347744601,0.0013113786469448876,1007.2286284722613,16.03776979533442,-5.308384139791271e6,344509.7780280513,3.8091624066174675e10,1.071124729225232e10
-0.0036600002,0.9439590806710629,0.0013018066252213083,980.2264705739077,15.73284894339005,-5.120205357030498e6,336070.08974632696,3.797401356716261e10,1.0338271549047897e10
-0.00367,0.9507395359463753,0.0012819950860825059,953.3721148053763,15.3685479568017,-5.066240582707767e6,325570.8019385771,3.8050337293429405e10,9.89745170248742e9
-0.00368,0.9574458209717693,0.0012689214784221573,930.4889259884912,15.087718470850096,-4.96511201773553e6,322096.5748728014,3.847011018897884e10,9.968811357276937e9
-0.0036900002,0.9640827933727077,0.001249831778180798,907.6794060954974,14.770757773823988,-4.841851754551057e6,315552.1467250746,3.8173098603598946e10,9.711055280145166e9
-0.0037,0.9705507734690704,0.0012342212699390058,885.9198332568337,14.587445922261802,-4.756965709051435e6,313744.4988860562,3.873974461775258e10,9.76312876477226e9
-0.00371,0.9770125124613283,0.0012236956947051833,863.2108549521171,14.223043200085325,-4.636816133570202e6,301243.6706608871,3.784840462086116e10,9.186131264518625e9
-0.0037200002,0.9834243560888578,0.001201965277095922,836.4089344273503,13.765633377234538,-4.46016574335009e6,286968.5896942063,3.579829661628383e10,8.581947890187464e9
-0.00373,0.9896766278631891,0.0011857466878031407,812.1420905523561,13.542613115686075,-4.362759469104726e6,290095.1064837739,3.642824764671245e10,8.966170164547607e9
-0.00374,0.9958524391194744,0.0011664017441984501,789.7310311959824,13.314819212559508,-4.293966753986099e6,284195.2705265173,3.664991274790319e10,8.730756498724827e9
-0.0037500001,1.0018731931248999,0.001145136773358386,767.7546119007583,13.04272621934801,-4.177013969681841e6,275647.7996310123,3.588935958013177e10,8.416928109626628e9
-0.00376,1.0078366768073037,0.0011320855506606199,744.288716890188,12.728643008259507,-4.050054369531985e6,270125.92678762646,3.5144667806212234e10,8.303932904698588e9
-0.00377,1.0135563131332304,0.0011084454181696176,721.213263344226,12.462473542416037,-3.942566595614948e6,269202.9050956629,3.4341168634143646e10,8.569456608674331e9
-0.0037800001,1.0192657419365114,0.001091542708578213,702.1472987026395,12.211288801916995,-3.8313003348862594e6,260712.72695846684,3.3337515914019817e10,8.229012655404175e9
-0.00379,1.025037666710212,0.0010751685241791745,681.9401082429166,11.904258084981889,-3.734740579393406e6,262061.02222961048,3.3299543948182095e10,8.549219934716292e9
-0.0038,1.030467245384265,0.001055523910117913,658.2948639815093,11.655341683853939,-3.593797613973878e6,262011.80300192838,3.2864624768180042e10,9.004419624744099e9
-0.0038100001,1.0359839623356182,0.0010399019409735677,637.1917418860057,11.331543145417136,-3.4968954473491656e6,251195.23293492035,3.1923996813738754e10,8.456366311155878e9
-0.00382,1.0412768178852199,0.0010211744231238362,615.3350391082497,11.02406291183185,-3.3719512581062075e6,244955.43363979674,3.1272070188361275e10,8.221976811432917e9
-0.00383,1.0463592951271878,0.0009988556930798885,597.424208336791,10.827237308480237,-3.2654942276564343e6,244766.46253760494,3.0761521266768322e10,8.414651613174092e9
-0.0038400001,1.0513603131361804,0.000986576136046601,578.2808508055908,10.541860929791598,-3.164035658192376e6,241201.46818634812,3.0526301187112007e10,8.298315512042185e9
-0.00385,1.0562824431461468,0.0009673131286402889,559.9576946498618,10.336295720674732,-3.073529346600755e6,243824.81695429492,3.034561802573219e10,8.761858088268312e9
-0.00386,1.0613379446500346,0.0009486362083551698,542.1356370368735,10.11052573870767,-2.9707939939246182e6,247154.6915292089,2.994742675429952e10,9.408251205969006e9
-0.0038700001,1.0661556585071723,0.0009340873627321518,524.3681974264621,9.884538179998605,-2.8578021238024193e6,226132.72894492804,2.795989730041578e10,7.978431605052528e9
-0.00388,1.0709985882072888,0.0009147843674509915,504.13992056603456,9.644938399573656,-2.749030734042099e6,223801.06574375601,2.725901161951185e10,7.987369139622602e9
-0.00389,1.0755790752969947,0.0008969806537853125,486.84693449312067,9.395744921114705,-2.6369143104763143e6,223624.3834917005,2.643324573110815e10,8.304573256394504e9
-0.0039000001,1.080131200203564,0.0008842539115598635,472.65517913695186,9.144738655560072,-2.5500117854167228e6,214331.3827325225,2.521363587103096e10,7.761146925947521e9
-0.00391,1.0845943668778022,0.0008690821331313003,454.77528081530176,8.886284900858492,-2.469449823716828e6,207018.39423357614,2.4483865020312893e10,7.460642771716067e9
-0.00392,1.0889946031562678,0.000855533258516595,440.3994328079268,8.51483633864918,-2.347707818884087e6,194299.9848941267,2.2395226571502293e10,6.867011432714465e9
-0.00393,1.093249151887924,0.0008452270135686981,426.1156312862817,8.368962936060457,-2.2805509633519608e6,188228.8180100949,2.2127715334699554e10,6.534240708845031e9
-0.00394,1.0975024475278314,0.000831564385048096,409.89495706359526,8.15118692592947,-2.1862566925176154e6,191907.94868664307,2.1704412704645363e10,6.937276602525166e9
-0.0039500003,1.1018522758692135,0.000817201707514984,395.1583725623309,7.865669074322088,-2.0910912661076093e6,185056.1432119836,2.0491778605732677e10,6.799792283037477e9
-0.00396,1.1054774711618094,0.0008061399803844993,380.87263187850346,7.663393323588471,-1.9972906727758902e6,177178.1791976367,1.9500865093341278e10,6.404731663133039e9
-0.00397,1.1091700531907212,0.0007861705787579885,365.78175614883673,7.394463862799559,-1.9089938937019766e6,169134.83150128837,1.859237525394992e10,6.034331070233998e9
-0.00398,1.1128201962787316,0.0007726335178499615,354.85870861720434,7.260087551265421,-1.8492291030894285e6,169895.0989628119,1.816862229354975e10,6.202919157099488e9
-0.00399,1.1164679039870125,0.0007566560351711626,339.68949789265525,7.061647388844473,-1.7522070443123388e6,162746.17328796402,1.7031383888569706e10,5.91563024300776e9
-0.004,1.1199746486370075,0.0007353254899507927,325.4356237615404,6.858403297606112,-1.659871031546961e6,154489.99514945236,1.6015895846184862e10,5.482618795867749e9
-0.0040100003,1.123602041272288,0.0007242809652541587,312.61481689072394,6.657248028969296,-1.5884757962129745e6,148425.31847268908,1.5331682758617687e10,5.145365739111747e9
-0.00402,1.1272986451448632,0.0007101000953833373,300.9302125943827,6.53513266948648,-1.522851568451148e6,150196.79742778093,1.4842942725802578e10,5.362854663623824e9
-0.00403,1.1304230656333938,0.0006970853135685468,288.97846036475346,6.323465271353519,-1.4401581825257028e6,145194.77161133423,1.3950451144254236e10,5.216772388979067e9
-0.00404,1.1337613736764691,0.0006793917452467991,277.76990558684156,6.304218777462376,-1.3858395926272678e6,146041.97693183334,1.3801439865128815e10,5.281917720414072e9
-0.00405,1.1369056250309495,0.0006655805657968661,265.7664257439934,6.063432734125854,-1.3063126936385552e6,144246.14817453575,1.312705897055455e10,5.31632241528875e9
-0.00406,1.1401024306945908,0.0006477771429563319,254.58605058906633,5.885790435649185,-1.2427482591031003e6,141130.96792547283,1.2518717348521626e10,5.226239269354602e9
-0.0040700003,1.142900646748546,0.0006328294920758178,243.712315872683,5.598434477434746,-1.1699519780217602e6,134201.40760065807,1.1699836667534973e10,4.957640864208788e9
-0.00408,1.1463179572541917,0.0006199107443466272,233.9605629190446,5.448780949212855,-1.1118515515434116e6,132508.5236262102,1.120855679735157e10,4.898557839951836e9
-0.00409,1.148947124610753,0.0006061822095877357,224.67530518500166,5.3752195901967,-1.0670204265553984e6,132969.1992510416,1.1059433807286205e10,4.956189216197401e9
-0.0041,1.151615426586966,0.0005898789605099381,214.1375479628304,5.1240520210357285,-1.006642083534462e6,119793.13908626701,1.0066423255648561e10,4.249735589353094e9
-0.00411,1.154337742126345,0.0005786045477942189,205.839204396386,5.030774096284248,-952341.8321451276,122174.02285591609,9.713809633509493e9,4.487525217289242e9
-0.00412,1.157013714987029,0.0005671360485934163,196.07859908951133,4.786519448423406,-890702.6805877797,115304.10359632317,8.815316023387745e9,4.1843163823704996e9
-0.0041300002,1.1595272635532536,0.0005491006915354772,187.14115489735238,4.684649306427313,-845194.4279131428,115969.74439851017,8.585030873544689e9,4.255021946021541e9
-0.00414,1.162133702587585,0.0005336636164777537,179.265643860489,4.55053909828991,-798881.2691099552,112051.79034746965,8.12362124230323e9,4.0722411194076676e9
-0.00415,1.1647534015970984,0.0005273454135004923,170.7987289812893,4.379229193775299,-751088.2955721408,106722.30001112295,7.580492721821046e9,3.834979876530099e9
-0.00416,1.1672194532176874,0.000518070667013747,164.38620396332902,4.402901004758394,-725443.9075999359,115808.76529255044,7.971721653261569e9,4.366030479837938e9
-0.00417,1.1695185168218474,0.0005090565343910094,158.04159753335273,4.260427468967715,-686970.0873779365,111546.08229806177,7.45441394010008e9,4.1731782969062085e9
-0.00418,1.171884352540751,0.0005001861325741925,150.0522493020426,4.03173080755519,-635052.2933062844,102232.1785452741,6.684662205125455e9,3.7027060444428635e9
-0.0041900002,1.174027905600412,0.000490689468268698,144.15063034252998,3.9505664541725336,-604285.4684122103,102958.60625288133,6.559806515410495e9,3.771456794646855e9
-0.0042000003,1.1759971273404628,0.000473216100246725,137.4116833219557,3.8238655780625916,-572392.6413080958,99452.54746557727,6.311555361011733e9,3.5995112143999786e9
-0.00421,1.1779253356922643,0.00046866268766335595,131.30650820228936,3.6684783355222175,-537616.5284789377,93134.67540031065,5.826707119170291e9,3.298654869075235e9
-0.00422,1.1799177481668108,0.00045332746249373765,124.86688074610468,3.418582761064496,-493508.20836648747,80629.43307930889,4.988891896991166e9,2.707429608459827e9
-0.00423,1.1818411643422666,0.0004441795733092265,118.95519450429197,3.31024009078652,-462090.60143754655,77831.84548506505,4.729650142435499e9,2.5818660317567835e9
-0.00424,1.1836868908387002,0.00043253120467241486,113.90474238293505,3.187412030092745,-430372.6929314824,79390.39819998546,4.576193210458178e9,2.697296966577831e9
-0.00425,1.185364029967295,0.00042419018200034846,110.1112461425329,3.0499983357916896,-412822.06009199296,73147.00109019934,4.2419564804405813e9,2.404500781581675e9
-0.0042600003,1.187344950140132,0.0004184467325284136,104.92391562017079,3.0380904446785673,-394258.4240389849,74662.28669922134,4.276554394064969e9,2.4865132259719067e9
-0.00427,1.1889421884712361,0.00041009292502757887,100.6639221646367,2.89702759063819,-369899.2035302391,66730.59653959547,3.805823157803712e9,2.120809087415138e9
-0.00428,1.1906917246226822,0.00040035246380529336,96.2081227605561,2.7476542647115862,-344421.754299782,60956.679053828106,3.4134223692888994e9,1.8640314743302646e9
-0.00429,1.1921777898318757,0.0003895260263651245,92.17649356348329,2.6550961794760597,-328143.95406199194,57326.22414652261,3.2242602059717484e9,1.7093001616675794e9
-0.0043,1.193599281300738,0.0003862482550031967,88.07253445874368,2.5451115279970633,-302744.2577858395,54178.423443169755,2.947569714248608e9,1.5995772271189733e9
-0.00431,1.1954369490431165,0.0003751962849882205,84.45231587037622,2.4627292469593365,-286009.2418424024,51174.348359412565,2.759448824069769e9,1.478330283244535e9
-0.0043200003,1.196821049318934,0.0003715739609957341,81.25412009661488,2.3198677349595678,-266551.5314756707,44343.853936839936,2.4150007512322035e9,1.193254855963822e9
-0.00433,1.1982435904764706,0.0003627048380208938,78.26176960653585,2.239157761897059,-253135.44641056063,41852.80573471598,2.267272082302729e9,1.1032493657243567e9
-0.00434,1.1995583435514767,0.000353262122564658,74.54117243344336,2.1829513274857626,-235588.17992983983,41159.36456721477,2.1317434672344286e9,1.0917454005352116e9
-0.00435,1.2008376587003873,0.00034348834029756874,70.85471945704367,2.133520009812755,-220959.97538850835,41062.419353951394,2.0623219828922105e9,1.1058992125929902e9
-0.00436,1.2023601787565799,0.00033859989491394864,68.23462215218838,2.0054088407650403,-204259.288303835,36987.9040584756,1.8481233442627983e9,9.513807755893837e8
-0.00437,1.2034507358820326,0.0003341479412080186,65.67141488374465,1.9602250501813425,-193753.7705861464,36464.843514071355,1.753806041132131e9,9.442672455418876e8
-0.0043800003,1.204687148804436,0.00032620996290948337,63.3257678729037,1.873727444870328,-180614.12703585837,34511.196342525596,1.5883065745831716e9,8.789311202892823e8
-0.00439,1.20588547992401,0.0003218086331037738,60.97366182269334,1.8404788185222607,-168031.74298292428,33996.26125590279,1.5120698393694212e9,8.65855444529555e8
-0.0044,1.2070467479763733,0.00031282611898900814,58.601834764034095,1.7783915687856895,-158543.17327383632,32191.500982705034,1.413921693380577e9,8.049154662045505e8
-0.00441,1.2081137713354135,0.0003022972807115389,56.60018812230159,1.7510338636384735,-149034.84526418537,32620.7363779703,1.380891644418715e9,8.28430062591094e8
-0.00442,1.2091876087724807,0.00030104947091299616,54.401156317706096,1.6602878690705576,-137395.32454474055,30693.756052690573,1.2442702492528536e9,7.707046653753409e8
-0.00443,1.2100492061986126,0.00029460717076327625,51.674161179983244,1.5860876321954838,-126985.5395450278,28485.476810857777,1.1319044966188345e9,6.949129661978388e8
-0.0044400003,1.2111563996989738,0.00029269751935805046,49.83683591421746,1.528666055399195,-119278.08669334682,27813.456727511126,1.08431979659385e9,6.7349524837911e8
-0.00445,1.2118707962145303,0.0002865647390731148,47.94657163461687,1.4330833911978724,-110444.24452422015,25075.361129625177,9.582950243865378e8,5.853277889116887e8
-0.00446,1.2129005622550755,0.00028500803604244643,46.19905221000638,1.3385387651811884,-99417.4987372198,22515.757843517127,8.15370967073339e8,5.072785765050643e8
-0.00447,1.213785188303164,0.00028261832776406074,44.391881446980214,1.2298595959798129,-86888.31152978267,19415.68235939929,6.58877050828454e8,4.1515284487710124e8
-0.00448,1.214779538040108,0.0002863072408360711,43.52226898356411,1.2290361932561646,-86523.66774210699,20270.98290935213,6.822170668691769e8,4.4572316261138207e8
-0.00449,1.215584920887326,0.0002768766142127841,42.242088072951,1.147063639902569,-77541.5628664646,17257.619986700174,5.669668278012693e8,3.548425638707737e8
-0.0045000003,1.216406347973222,0.0002675997000591572,40.097715872275735,1.1385773865570583,-73525.09576595582,17306.186508423598,5.643849253549623e8,3.556452429832676e8
-0.00451,1.216989124884121,0.00026133580906984044,39.52985802440256,1.0603955915935457,-68650.03997596093,13806.75960898331,4.626153110106194e8,2.5580615417163882e8
-0.00452,1.217806697144387,0.00026102464114904374,38.234511498234895,0.9244507900417495,-58636.827718658664,9792.86858471089,3.221535528914889e8,1.5539838102252856e8
-0.00453,1.2187888387525534,0.0002523823047482928,36.61938490621836,0.8214493184110734,-50462.99743354622,7686.792425356891,2.5677529949946517e8,1.0647645066052672e8
-0.00454,1.2194067392269554,0.00024892332083599055,35.77434715830396,0.8037715120047707,-48424.52288868152,7081.157563699282,2.429737955117752e8,9.308090314202553e7
-0.00455,1.2200430412931442,0.00024158460758753365,34.33606233811189,0.7640030025865013,-43646.050611320505,5872.364593713821,2.0233021843813735e8,6.874591570262465e7
-0.0045600003,1.2207080284243128,0.00023402201951324884,33.23234322655814,0.7492887508772105,-41561.313371030075,5807.342305669242,1.93040112500601e8,7.037625482244608e7
-0.00457,1.221241192061784,0.0002345547538629658,32.16650279888129,0.7433062747198529,-39455.96949108892,5823.987737054618,1.9360390036645257e8,7.014232585189815e7
-0.00458,1.2220886285952035,0.00023760628838795223,31.652153503181793,0.7159683705829425,-36188.4490210552,5551.119606355527,1.7526791992278698e8,6.5655260408054784e7
-0.00459,1.2225977756907973,0.00022840341063291806,30.682716396033438,0.7142699568035983,-35988.725149136495,6247.259403893348,1.887957189146878e8,8.087655940284277e7
-0.0046,1.223272528475781,0.00022273678921101446,30.285146851446964,0.7100913361879794,-34217.90447626802,6507.486877236721,1.8692519747343156e8,8.948542484669401e7
-0.00461,1.2238623801757884,0.00021710072986423946,28.874453997113164,0.6523985835675451,-28030.66817443296,5767.046475654233,1.473846178956159e8,7.805499724095216e7
-0.0046200003,1.224503119622032,0.0002133092195840247,28.50545784781721,0.6678817062506341,-27894.17748745797,6805.809049064957,1.6118372248005697e8,1.0180273656985149e8
-0.00463,1.2247863834978905,0.0002125005152051295,28.393324754207757,0.6030066224473516,-25290.29276949573,4955.042636899368,1.2075002034733005e8,6.3506020954443276e7
-0.00464,1.225290986004713,0.00021609238598160627,28.047204445383578,0.6274575195735568,-26142.025331422075,5320.990238156173,1.2939647316389956e8,7.026207338768063e7
-0.00465,1.2258700776291467,0.00021295810223595033,27.55286266569832,0.5921122631094871,-22091.547534543857,4544.012321093641,1.0550625569021332e8,5.6073731464480996e7
-0.00466,1.226329908710398,0.00021291589426909139,26.853790846692196,0.5500579702426596,-19350.070360553582,3663.3777346763586,8.377717857783754e7,4.108628669402665e7
-0.00467,1.226738201516572,0.00021017506274132437,25.989690435858233,0.515618658095497,-18649.61366153544,3434.7827680538467,7.656345303020242e7,3.7972290356305875e7
-0.0046800002,1.2269853188771875,0.00021180859472172165,25.40035588821204,0.4816189599383953,-16136.706524810084,2890.8083603277187,6.323094149615512e7,2.9045424296985514e7
-0.00469,1.2274907859128412,0.000212826272391472,25.081277707592715,0.49040518980003583,-16365.57121654003,2962.9386325285986,6.53206931879983e7,2.9832941498874094e7
-0.0047,1.2279713579331553,0.00020936420576449607,24.673977531414494,0.4620999586771486,-14103.102001014238,2353.123364323755,4.7183027756598026e7,2.118759565921322e7
-0.00471,1.228432937055721,0.00020607700629250543,24.75503044864386,0.4431242691926651,-13281.129385339065,2272.5256666298455,4.462826208536695e7,2.0260772128725614e7
-0.00472,1.2286291950293478,0.00019874100990810453,24.37659632392686,0.432883904682845,-13452.98564986431,2070.150774945987,4.2007362052106574e7,1.696088348576176e7
-0.00473,1.2290845932894736,0.00020037436385725882,23.955913343006056,0.399149395520019,-11329.453118078032,1721.8861730380972,3.1044840219574153e7,1.315355750235021e7
-0.0047400002,1.2296655360288222,0.00019880884049825238,23.33434764363692,0.3793652078495506,-10631.55159941418,1320.4155752995737,2.2398051473447468e7,7.990443482746492e6
-0.0047500003,1.2298878197018663,0.0002014700985423289,23.191480969034615,0.3680413126484537,-9691.164595174936,1093.5590724197116,1.6698245506273702e7,5.785248237170542e6
-0.00476,1.2303496713430893,0.0001976842017294776,22.71196187465467,0.36193810926245107,-9546.143296514794,1070.2277169996848,1.6628190722089987e7,5.2697022693303e6
-0.00477,1.230621487704529,0.00019313316817780895,22.392387364211174,0.3541849640488187,-9002.567388353515,1000.2148541647709,1.4077154095433632e7,4.284302776397857e6
-0.00478,1.2309310427566416,0.00018992570074254764,22.183100342975795,0.3578575957012425,-9401.009824445016,1135.8053975857329,1.9496915935959075e7,5.507714768974978e6
-0.00479,1.2313870705399097,0.00019031840943679944,22.034674747321453,0.35041373211311894,-8531.632895708,1009.6141485730742,1.6412868318263488e7,4.495609819613691e6
-0.0048,1.2317162914568172,0.00018524667717250592,21.517459089699997,0.31925331493590736,-6790.579989473573,798.095259474527,9.150095415956752e6,2.829047680302206e6
-0.0048100003,1.232189156325637,0.00019475787050542595,21.56158901409984,0.32607254314970846,-6839.9366646102,803.5181344378932,9.424556798732901e6,2.563922881520392e6
-0.00482,1.232534728150655,0.00018975366145884516,21.66634697272773,0.3393464575181475,-6129.431010391791,798.7960196997609,9.441451980168309e6,2.5727503636245686e6
-0.00483,1.232697135608114,0.0001987096735388111,21.639456575133845,0.346028602440366,-7358.5921152318415,1013.2053573120044,1.4167475832150515e7,4.777954774817257e6
-0.00484,1.2329733175000022,0.000189152379128475,21.344262342889476,0.33159983848991986,-6632.708195279862,948.258097685561,1.2963587634659164e7,4.463543381945524e6
-0.00485,1.233332624513719,0.00018714070860315242,21.263909008780953,0.3101821842380698,-5856.595196504888,859.1054586375831,9.544078844699508e6,3.6892421539460467e6
-0.00486,1.233644221799628,0.00019166618709816504,21.095854217378935,0.31281615737964724,-5980.551652722666,855.3794156681827,7.784361433216892e6,3.7178103906643377e6
-0.0048700003,1.2340768483891469,0.00018613536742405503,21.069061332104656,0.32776904880263397,-6614.885539677621,930.5068544008551,8.973352348906377e6,4.346917422639942e6
-0.00488,1.2344251471638956,0.0001885680702497186,20.736447512794797,0.3188997784980162,-6011.632008063932,931.3701705696006,9.5743689158193e6,4.1854792655134313e6
-0.00489,1.2346709944902043,0.00019042703089350272,20.844352551117446,0.31410155437169884,-6372.238376249351,929.2723547342822,9.5360208858372e6,4.453235453086027e6
-0.0049,1.2347502386723896,0.0001905387958562274,21.152696556983162,0.31984479150573547,-6406.0031701254475,832.9517948432255,9.21573392058697e6,3.5149954186758553e6
-0.00491,1.2350931631521287,0.00018893899252509712,20.667544649954202,0.3175866868361326,-7202.247203880476,854.4092968410862,1.0697727447545985e7,3.2422337221340295e6
-0.00492,1.2352687961633495,0.00018297398231916547,20.56289727794829,0.3217836352607164,-5658.6948045668505,786.8567732892342,9.925954322123282e6,2.8707986455294956e6
-0.0049300003,1.2354778683021292,0.0001866986705373433,20.61653691539453,0.31942575213123503,-4894.560996861656,812.2614594924999,8.275202580410924e6,3.1013349315751903e6
-0.00494,1.235711750262567,0.00018865564703824728,20.242320785277293,0.2976092548611324,-4510.981640896015,669.4779817388053,3.474252435569517e6,2.3208488818109683e6
-0.00495,1.2358835321423742,0.00019121909926156374,20.00731129005641,0.29354296429265114,-4251.6768917823765,583.3199401846587,3.74287367589955e6,1.5236594768290804e6
-0.00496,1.2362516202747174,0.00018070839098106295,19.694064253356668,0.27876677328606253,-4162.921089728973,563.6802135374841,2.7827030051331306e6,1.4476743785563055e6
-0.00497,1.2363947140915361,0.00018764810792808344,19.98517994280597,0.28146165441519244,-3619.899960500983,565.6508196125429,2.8138776744485702e6,1.413484726046501e6
-0.00498,1.2365153209378603,0.00018498483823914538,19.702939960168028,0.2835240804213358,-3451.5868730464013,510.2562169889325,1.288613049786906e6,1.235767707994862e6
-0.0049900003,1.2367470779993122,0.0001909603938028222,19.74463978027344,0.2797256287435603,-3397.4959821123407,542.6451410452688,1.512272662036271e6,1.3988424949333603e6
-0.005,1.2369279101264057,0.00018004493057419986,19.88494243864685,0.2896104629986173,-4064.1943622588165,554.0158300721371,1.4494997947411032e6,1.1876627891388405e6


==> anc/Figure-5/d2_L510_rJ5.0.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2388524731613855,0.0001831026621960302,19.11203432277097,0.2703421885111571,2508.8185408084328,493.17876732229934,260451.2155146471,1.0765741212403849e6
0.00499,-1.2388567127421224,0.00018642432631977397,19.061400694637285,0.27138977997002767,2435.134935296189,498.38820167167864,1.0019707040696339e6,1.1493872662687276e6
0.0049799997,-1.2388904754243457,0.00018864801996703917,19.208734123053848,0.2719595274574287,3265.4243449541473,495.3019722443186,329364.24556121597,1.0143124167692054e6
0.0049699997,-1.2388518656862935,0.00018452556405125855,19.128911332547773,0.2656737371849719,3603.5889615546175,493.61632408323305,13580.172618107013,1.0118469137969518e6
0.00496,-1.23880804459669,0.0001867771119332136,19.22168326218228,0.2610932969708243,3841.9075511045307,482.2549604106699,254220.9977935311,1.0216320661897822e6
0.00495,-1.238747184456151,0.00018483195587534954,19.32405385856523,0.2621960908657936,3614.856504149262,490.47765272673223,537239.4263042654,1.054119580672507e6
0.00494,-1.2385955464981921,0.0001842688834458725,18.976341303945148,0.26433445277221634,3267.4885888844224,496.86191682477033,915994.0880818026,1.1398245145251218e6
0.00493,-1.238461812172606,0.00018405690913242365,19.036906733197725,0.2703146584829833,2517.5275554876807,525.2834981218854,329713.6166045721,1.2297650387420484e6
0.0049199997,-1.2384487137374622,0.00018448902765611639,19.30317958263839,0.27197632440551733,2728.7875913093726,524.772023452782,1.0916692199854564e6,1.2445917697775932e6
0.0049099997,-1.2384005326184353,0.00018409806077984275,19.423431206044082,0.27282349379593973,3678.149857565983,540.3398327129786,1.176542427609997e6,1.357320199961735e6
0.0049,-1.2383475884843904,0.00017879580220493108,19.285666061640477,0.268951085287626,3630.935318353819,516.6889662912861,1.1175041917655268e6,1.2088694984075765e6
0.00489,-1.238278221374834,0.00017375064498398643,19.248306059377683,0.27376046799809867,2961.78688927775,540.314641765933,1.5251205874871113e6,1.316402092875073e6
0.00488,-1.2382243430617108,0.00017340307577637373,19.28267229333646,0.27204720115043357,2921.488725085576,569.3616416588903,531377.9930360408,1.7247225581139675e6
0.00487,-1.2379761250658405,0.00017750180642107935,19.361405241156596,0.2726940246256006,3034.1291713962123,585.078755349326,966805.8009129844,1.7479645924887857e6
0.0048599998,-1.2378353028329292,0.00017818987042162804,19.19172326970552,0.2777745148319263,3021.4684967502553,506.0411354849298,1.2624225191325934e6,1.0465719506919906e6
0.0048499997,-1.2377953902479164,0.00017803266658304585,19.186091690261726,0.27557302627142755,2775.621620111399,486.4911292636348,79450.54455847642,936155.7965706488
0.00484,-1.2377573509333588,0.00017671536427297323,19.267719991166953,0.2727733857197984,3020.906420206411,507.3165458036233,585693.7995632966,1.2497296882388745e6
0.00483,-1.2375970247377257,0.00017646512321672157,19.28004012487603,0.27171968420071596,3325.801762594422,501.0437176655975,1.147443855555242e6,1.1842104889824237e6
0.00482,-1.2374037475119046,0.0001779232050689687,19.33603479470409,0.2682685219461384,3562.4617083730573,492.75170171886197,750889.5562626087,1.071959952414631e6
0.00481,-1.2371706485713971,0.00018159960588328428,19.44112646897295,0.27251195623866326,3705.3571628563413,506.8660318020398,226855.96500511045,1.1605868599579886e6
0.0047999998,-1.237032559825469,0.0001822427199538212,19.44593153346726,0.2762422144761888,3705.29163757565,556.1218666388462,2.550317594518493e6,1.3103142944455077e6
0.0047899997,-1.2368732300241887,0.00018163199239844442,19.64517993488982,0.2825418660102299,3639.6561594828213,546.3491799997919,3.113720337609928e6,1.3229513208045769e6
0.00478,-1.2366299284775497,0.00017986941636428526,19.68189702127904,0.2878099788539286,3159.7944995846965,542.064332846733,2.323828908238486e6,1.269149306372631e6
0.00477,-1.2364028806930187,0.0001795472273082551,19.559153731969914,0.2862370907298568,3309.441375798057,524.6381813616933,1.1176515653121558e6,1.2135267235522529e6
0.00476,-1.2363557721634344,0.00018256239799936832,19.67950121944729,0.2852349943219742,3111.3218259604732,516.698052472961,1.1475599080650555e6,1.1178382436095497e6
0.00475,-1.2363529498748258,0.00018491199701911904,19.909961967054564,0.28602246524705355,3804.1959679632655,552.2244216048712,1.9690712889982061e6,1.1715318924553357e6
0.00474,-1.2362433596244005,0.00018502935165788195,19.64113724130901,0.2908036126305175,3764.735966975474,559.0760204096039,2.9325309924919372e6,1.2984085774031123e6
0.0047299997,-1.2361576266890837,0.00018358923883697492,19.322668763267163,0.2780297228757174,3606.7310428845085,541.0499746628328,2.2335610513988407e6,1.2660027229057648e6
0.00472,-1.2361188594708565,0.00018037475552178683,19.371005121894427,0.2777059967707155,3806.1496230614616,554.8578228052404,2.520599071926207e6,1.2976416037914855e6
0.00471,-1.2358761541292589,0.0001803947388889046,19.489192628301723,0.27522104661957925,3799.6566923499126,548.6492433441052,1.9944217575231106e6,1.2277234859121263e6
0.0047,-1.2355205630308992,0.0001801398616103706,19.577388996648807,0.2695209789595308,3792.581585551729,496.45190538847896,551488.7219158666,1.10553477429167e6
0.00469,-1.2352542376710638,0.00018208619884429168,19.72467716034764,0.2660697901202071,3486.0038447452953,509.9807804561638,289052.81335768837,1.093539307576784e6
0.00468,-1.235029738122595,0.00017777174528174852,19.455239946501848,0.2586333470362211,2963.649363139678,485.9416967627301,-68866.42140687775,950029.2037417645
0.0046699997,-1.2348674296105457,0.00017779180283127223,19.450924342212307,0.25171584576585826,2721.0746343705655,469.3611351428946,-1.050165460601765e6,926934.4445540921
0.00466,-1.2346550630815758,0.0001791540197298656,19.741116096998216,0.2682160503884968,3094.0971507016034,482.11144774138086,-604239.712972896,980367.9519604245
0.00465,-1.234519674401502,0.00018058270518966164,19.867778721336872,0.2689098869010319,3219.2330500479943,497.08976295482785,-1.420708739631206e6,991553.6385357991
0.00464,-1.2344691510446273,0.00017969920204538004,19.714667885287902,0.27191407186068667,3565.0785732723734,508.6500997182345,-483010.98820765864,1.0952756281634322e6
0.00463,-1.234329604606522,0.00018014694530926856,19.574054547218257,0.2751505799379231,3561.388267728054,539.8108914000061,1.4045012151440962e6,1.240162704550087e6
0.00462,-1.2341623602150966,0.0001824346786170002,19.571744130779003,0.2732935965596838,3222.808362551098,545.2964748728499,1.8008873015753396e6,1.2804723843210877e6
0.0046099997,-1.2340438523867008,0.00018345251267059873,19.600474603458885,0.2761179545448926,3305.158339698558,536.6167146080063,1.565582951846609e6,1.1557390072859956e6
0.0046,-1.2338493555636607,0.0001832834057907342,19.609186457250495,0.2772578441841,3183.5441566528643,503.7344774808443,801659.3555679253,1.0995972223968292e6
0.00459,-1.2336024575629367,0.000184395828523599,19.570702089286925,0.27913313197593603,2912.8718086760673,519.3199994040722,1.5843676099657146e6,1.1766226124156301e6
0.00458,-1.2334279936352133,0.00018428468910113734,19.525207468783552,0.2801715821977139,3021.726488795997,531.0389342111279,1.1127719470864034e6,1.1379736128356813e6
0.00457,-1.2333281201313715,0.00018027428993127532,19.57421702702136,0.288677642837819,2732.6402238240707,600.4492160406729,2.7304023940654164e6,1.3460662144424347e6
0.00456,-1.2331863852486884,0.00017722342679460035,19.80759090386342,0.28994036040028504,2888.4992489797924,629.8003025697906,4.378071557951538e6,1.4552734358780864e6
0.0045499997,-1.2329353121532047,0.00017750529382165207,20.14520606694193,0.2900128320605024,3359.9125059345083,618.6155968991101,4.016091127088768e6,1.3146567896190835e6
0.00454,-1.23267250277098,0.00017566030092383312,20.19947827339905,0.29202973691059086,3283.4864804545914,586.1233890186589,3.049747505838516e6,1.249359566732062e6
0.00453,-1.2324445369968742,0.0001803922317167645,20.234285560507633,0.2919526634728458,3002.805421388831,567.6887409562033,3.289400910810115e6,1.3654934390353644e6
0.00452,-1.232240106006523,0.0001881578484347741,20.298085333866748,0.29464469402773164,3349.761967573933,586.1614658319456,2.6690575646993034e6,1.3840315283036514e6
0.00451,-1.2320877041368372,0.00018932278307556103,20.350334516751232,0.30015510820350816,3873.1242276942435,602.5849405388846,2.619951488753777e6,1.6426748251985852e6
0.0045,-1.2319432180844063,0.00018922503701761584,20.41366127845457,0.29820188553488414,3719.756150191997,588.0959732535664,2.9329812349895276e6,1.5071589132150908e6
0.0044899997,-1.2318277095478802,0.00018999371267298604,20.369964566281585,0.29087343108397146,3800.7520351575185,571.8755449594694,1.7053080219690881e6,1.3608992071288768e6
0.00448,-1.2317344742311611,0.0001913610222220042,20.282436797556983,0.2883716374437155,3836.3103773637763,541.8684369795503,826117.4746693565,1.2693761279805705e6
0.00447,-1.231521502809246,0.00019042573113694806,19.99737251132358,0.2813119921372844,3447.4515587332007,508.952050332613,590991.3592256911,1.156082844060575e6
0.00446,-1.2312947164273753,0.0001927219514832153,19.886334059058903,0.27466145701204103,3121.621064439204,521.5723915360821,-669792.6168729777,1.1884011742386604e6
0.00445,-1.2310717485695806,0.00019210384556039668,20.08121099712333,0.27978298535911555,3076.078083847885,521.980976429367,-1.2844589824242997e6,1.2156615640242896e6
0.00444,-1.2309364011045871,0.0001886819299186365,20.44120834380991,0.288365117421902,3273.465945956809,588.2379465810561,474683.83250453655,1.5455635283792564e6
0.0044299997,-1.230817419987515,0.00018714620308550267,20.517456414693726,0.2953061255391646,3637.698358410602,595.084017884923,1.1354406085799986e6,1.4762952907764672e6
0.0044199997,-1.2307701597716696,0.00018496297363082627,20.271849707061172,0.2933895982161647,3522.0569591002845,557.0678440139876,1.56325613438238e6,1.2932101665055389e6
0.00441,-1.2305301390876857,0.0001827915720901966,20.24966041105003,0.2905587015615747,3882.115227806928,556.1425668857044,1.3295434370316132e6,1.2841635889800796e6
0.0044,-1.23024345141937,0.000180180289320858,20.38795743363359,0.30141610082797415,4612.626997003721,618.9189858509407,2.9580029499002164e6,1.6250574671756644e6
0.00439,-1.2299805324060338,0.00017976370361758262,20.544448052044107,0.3073277760773325,4941.954444885838,642.3637524133508,2.804237215374841e6,1.8733660242346164e6
0.00438,-1.2298304635149522,0.00018255831445933166,20.44218992905554,0.297214852131981,5097.940624659865,615.8836325814684,1.9224712757705287e6,1.80466438971266e6
0.0043699997,-1.2296121983624293,0.0001860568512831839,20.330969416765342,0.28743126021279736,4655.800759251213,595.3526372440087,1.7933904042438788e6,1.5572617607292088e6
0.0043599997,-1.229383437299151,0.00018548881361157352,20.508885838867933,0.2913658531329608,4325.810815089589,583.9144216775743,1.0202816996813356e6,1.5488099893937802e6
0.00435,-1.2291927686155069,0.0001847262325970014,20.72409458600295,0.2942991372864153,4035.1834859773758,574.3181922866095,57220.32061443097,1.4811836835960369e6
0.00434,-1.2290305369577628,0.00018438141842391152,20.857282092745333,0.29269354622406135,4302.768576195422,582.8392826740647,1.5102379610371895e6,1.346449991953794e6
0.00433,-1.2289634738714494,0.00018249254029206976,20.95927893432472,0.2892922923991941,4409.204400321382,621.6649622735781,2.9358539758292553e6,1.5807320860361143e6
0.00432,-1.2287721511009948,0.0001840188786310778,20.873445726770516,0.3002836339683727,4494.439311775447,625.9051958756462,3.161408917479115e6,1.755901300125511e6
0.0043099998,-1.2285950284880505,0.00018577624541177252,20.765085617703352,0.3028508184731378,5186.666598665724,617.0568252933806,3.714565703765861e6,1.723518495440145e6
0.0042999997,-1.2282818068320902,0.0001851814675059497,20.772139541814436,0.3048775889458086,5980.432055428274,685.572087613611,5.363213517571661e6,2.145180690343211e6
0.00429,-1.2280493006875786,0.00018354023135923352,20.98689218101203,0.30649119694263155,5460.396755802399,719.5622461987008,5.775652991124142e6,2.3887685332045807e6
0.00428,-1.2277806852760564,0.00018510329276611863,20.976912443368338,0.3030980152913343,4213.438313648189,638.989330988666,2.5199328158637374e6,1.7568848528802092e6
0.00427,-1.2275174340362514,0.00018940899520288013,21.121591964699157,0.2987974450370018,4048.6825868640676,639.6165266254525,1.382208881159612e6,1.6110428229442535e6
0.00426,-1.2273633921992508,0.00019103293486385828,21.058567321256728,0.2814488400435621,3541.4435935990764,607.2266086212902,716137.2147832819,1.3762083386511276e6
0.0042499998,-1.2271946759314234,0.00019070183747882494,21.2049760207377,0.2804013815590715,3387.1422716615293,598.3731231486535,374984.59438424,1.3270200659820603e6
0.0042399997,-1.227112846500339,0.00019146936183039902,21.3997128935874,0.2860826982757559,3648.9918166017696,581.8931487866697,512895.6247147757,1.185878443808398e6
0.00423,-1.2269536672293921,0.00018717495813027653,21.017514714324985,0.2897146051647632,3719.8791181969546,589.2010090019678,1.194084700308691e6,1.2752680491161472e6
0.00422,-1.2266972675635706,0.00018352646495307497,20.768884889237352,0.2893222636300707,3618.383941003846,595.5370634272857,984692.3560546614,1.3476894385069844e6
0.00421,-1.2264668998523145,0.00018234075632483286,20.666147204999273,0.2898384547588641,3508.3490352922554,578.187543586183,314250.9976660551,1.324001659976107e6
0.0042,-1.226234782280643,0.00018260769976504007,20.932533486929515,0.2926838057469845,3047.3991921954803,578.3827799477447,-580961.4820944354,1.2033861507979245e6
0.00419,-1.226038882733637,0.0001833602058760009,21.24198041784209,0.29110232968851624,3185.9128238241974,562.7899925133368,-963834.4844846758,1.2000296120843266e6
0.0041799997,-1.2258273691004298,0.00018828235662343335,21.312233811959143,0.2967446330779747,3275.542380695463,556.0056832612597,-643031.9104985448,1.3211329158284725e6
0.00417,-1.225536680577666,0.00019296190422010557,21.100225525118248,0.29582695769215994,3690.436095968456,580.8704852228701,1.1533525413182662e6,1.4292271833753292e6
0.00416,-1.2253311130493094,0.00019200593617491325,21.165045670280342,0.2988794808889887,3968.694695011833,570.4238948414838,364033.763924551,1.2609816356010067e6
0.00415,-1.2251771337430553,0.000195053818019397,21.45680311926544,0.30487418733886334,4017.1491585501976,565.9349508940268,-131200.64755221983,1.2626936439044273e6
0.00414,-1.225024519100574,0.00019784697351736205,21.209858791151376,0.3001008045352072,4104.420778925476,591.2370816962789,780227.2324042174,1.4356277362815328e6
0.00413,-1.2247731851252734,0.00019258805734721814,20.97771065398028,0.2946778484967337,4331.767975464635,584.4770426390904,562504.8721972252,1.343908390172636e6
0.0041199997,-1.224576137654891,0.00019248144060502755,21.23789821055632,0.2925188647055292,4106.6109128086,588.5500134009133,480259.58856198494,1.3331740451965732e6
0.00411,-1.2242323612119947,0.00019405303901769426,21.533355596594713,0.2975972441053788,4120.499991484979,615.4603517984785,1.104000371712969e6,1.4585322444809368e6
0.0041,-1.2239088233996402,0.00019480683626655365,21.650148030055178,0.30744605770092315,3866.7395308262894,628.6904688178471,1.8611344754288315e6,1.5106508977244843e6
0.00409,-1.2237108406756494,0.0001976707522872597,21.82549366615434,0.3121063943933734,4116.86251271712,686.2834140958695,3.6345932905541332e6,1.5706440804035664e6
0.00408,-1.223515486293781,0.00020028271968905364,21.999637025768656,0.3070946738770491,4200.0411267848785,682.838209772265,2.955093270554874e6,1.6820029228916352e6
0.00407,-1.2233012344256806,0.00019922867003668992,21.749176393340335,0.3025147564146828,4400.31824776901,656.073696404417,1.9601552488544744e6,1.6880403471337813e6
0.0040599997,-1.2230649424090418,0.00019720025264035622,21.574335190492537,0.30787592707359696,4107.031867595846,644.4349871062184,1.931634018968292e6,1.62472387704212e6
0.00405,-1.22289884386706,0.00019483315977915236,21.699247995426617,0.3138865174192911,3748.0783330318673,644.7710894007804,3.220776563451998e6,1.5422161997817531e6
0.00404,-1.2227261998980432,0.00019121571643992364,21.515256815681486,0.3083751629007579,4172.376264657168,638.0162049949294,2.384948485721078e6,1.508136620040619e6
0.00403,-1.2224720433622378,0.00019171004486580076,21.61831890984926,0.30976231455940606,3879.607674094463,609.08847651685,530608.0843887742,1.3892319525477453e6
0.00402,-1.2222252359462589,0.0001920684545091981,21.744947622516243,0.308732791296497,3980.934389306175,609.386218352261,184484.09236707602,1.4875277680469328e6
0.00401,-1.2219195674453696,0.00019325249779950166,21.680867201768205,0.30215626806875745,4162.613036406402,599.8779368299208,195416.67897599208,1.5044177817756778e6
0.0039999997,-1.2216859269264262,0.00019534560906216798,21.594597543011545,0.3002708740480045,3724.7882230432488,605.6606191802314,69532.92502478095,1.5170697179025875e6
0.00399,-1.2213768944608778,0.00019513990434885472,21.683921215855392,0.3039411405231664,3679.3350568331543,611.8315637993318,381144.56016366545,1.6019086238806327e6
0.00398,-1.2211320849225478,0.00019419025349927123,21.853742363167008,0.3137759415854643,4087.7274117009665,643.7423995634131,2.142475619887036e6,1.6912751389638502e6
0.00397,-1.2210006868805705,0.0001911892442380111,22.045535032306546,0.31948224402064496,4312.165325524202,652.0316254884171,2.548679040583689e6,1.6553013840241474e6
0.00396,-1.2208083727680492,0.00019153508015953545,22.04536095871908,0.32188087965703854,4432.938969583738,665.558417654979,2.0537291719230567e6,1.8543008783134858e6
0.00395,-1.2205838592373242,0.00019601194777626673,21.972606248028804,0.32332511458920626,4555.103253782568,682.6930560166842,2.4075836723752674e6,2.0844661045716538e6
0.0039399997,-1.2202008161589406,0.000195220639218953,21.864658231112394,0.3227767017404069,4382.913401720653,695.0614917351594,3.5827165759674506e6,1.9897753396540517e6
0.00393,-1.2198863095226282,0.00019193098090678647,21.892998275352074,0.32337706138020494,4077.9292227402534,709.8020974258601,5.335623250130141e6,1.9226265651913662e6
0.00392,-1.2198073470153532,0.00018845178450782984,22.046264651332073,0.3265541127950112,4521.451431440875,740.66910864584,6.375927418498466e6,1.9773822981359987e6
0.00391,-1.2196205607815573,0.0001907933665511041,22.000160255098802,0.33061157480549597,4921.392510785835,747.9656994987553,7.034959731519628e6,2.100031165911154e6
0.0039,-1.2193461727347348,0.00019197273524432698,22.039259206714497,0.3322253235199278,5332.408730129247,772.6347101342556,6.720421503091787e6,2.222905723252194e6
0.0038899998,-1.2191811336543432,0.0001922486093342132,22.007681873500456,0.3282271024792692,5183.148849435231,731.8968441530584,5.263407369965405e6,1.926582171739873e6
0.00388,-1.219004744703521,0.0001931049136936274,22.301496489528084,0.3195153322650506,4607.739927190499,678.6656438208815,3.799047778026915e6,1.6886344080488745e6
0.00387,-1.218803708001338,0.00019372193151405916,22.12807624164868,0.3211697840140129,4557.131896112265,679.2923045036097,3.426287057430844e6,1.8278553964887047e6
0.0038599998,-1.2186115491315341,0.00019241990308865945,21.86132175030369,0.31571868113581375,4093.435325528634,682.2083679101921,2.590782656317936e6,1.8064984204885487e6
0.00385,-1.2183920259973735,0.00019150852234813692,22.015334492935214,0.32024871270987115,3889.390208780176,622.9100015912608,1.2068517633950887e6,1.4643564562236809e6
0.00384,-1.2182254897185765,0.0001923584999927832,22.28586086687674,0.3214000207100498,3296.471299675644,600.0000640733587,-64101.54406911509,1.3647805658451794e6
0.0038299998,-1.218062770311433,0.0001905582241782198,22.454314205493645,0.33033044264569406,3092.1376751315793,643.6941472564454,1.4327359080566694e6,1.419247551631245e6
0.00382,-1.2177738262273936,0.0001879158471711716,22.63488985588891,0.33247759996351656,4141.3531510413095,656.2772907833402,1.736163709428703e6,1.3774120187911275e6
0.00381,-1.217392678863067,0.00018959569401159207,22.766467167902146,0.32902399837587926,4274.667656470594,639.5124391223875,1.3566970289978285e6,1.473293380745387e6
0.0037999998,-1.2171396547639242,0.00019230144839187016,22.77081869011719,0.3298804513072454,3889.9701503798997,635.9638802138702,2.0435869921841621e6,1.4603359113647277e6
0.00379,-1.2169247177772244,0.000194375994028625,22.712438683176902,0.3304275634230419,3587.037855310557,605.7584232103197,1.2124270475499958e6,1.336457621326909e6
0.00378,-1.216712033218018,0.00019344903738124968,22.651776173572582,0.33131504607807744,3468.285315955014,645.3809005203188,1.8569209300604602e6,1.5184601764586386e6
0.0037699998,-1.2165136376966545,0.00019248926843294932,22.440260308636184,0.3272547165176745,3806.0116344318194,661.9753912435889,3.284536120943778e6,1.856235247002921e6
0.00376,-1.2163166428485832,0.00019557121772955491,22.37854221428104,0.3278959352311381,4326.497013907039,736.1274478978122,5.413851829426608e6,2.8729593212577975e6
0.00375,-1.216149755548663,0.0001976323720280383,22.801228624189726,0.33920968547936264,4170.2002031881175,769.0178924551842,5.3537987981078345e6,2.8944599286678424e6
0.0037399998,-1.216057303249171,0.0001970135466587412,23.00013424014097,0.349742402407011,4539.194538244641,785.0758166680288,6.333464076238003e6,2.8260815080936397e6
0.00373,-1.2158758744209675,0.0001976699641024816,22.78918036073173,0.3408881539696109,4882.339495673114,699.7576614183712,4.809918859436202e6,2.0253235711454137e6
0.00372,-1.215662387767622,0.00019817564928056687,22.53488857355892,0.3195649134625256,4614.8444170550965,643.3298899945697,2.902265468743761e6,1.5045229321474938e6
0.0037099998,-1.2154072164804297,0.0001978465734370768,22.691616538460686,0.31697874328886094,4578.850275925782,601.8445004055836,1.8505123447822533e6,1.4114264915001735e6
0.0037,-1.2151725552808201,0.0001983246012244562,22.819971724594616,0.32106035608790523,4826.401414545703,606.3978303286269,1.1560287393201662e6,1.4860502872136924e6
0.00369,-1.214909917757188,0.00019705945946324555,22.783207668759044,0.31439902993162683,4549.67083626074,645.1720982891569,1.528787720347024e6,1.5685475713318074e6
0.0036799998,-1.214586603410899,0.00019610031383474904,22.908900708518903,0.3081486030119168,4635.916724516317,664.034268116323,1.237991005910604e6,1.601563054409941e6
0.00367,-1.2143892588393388,0.00019755264485963515,23.099132833109135,0.31400429414788356,5341.959377597574,682.745479860103,2.1828026301490976e6,1.9009154482492656e6
0.00366,-1.2141723781928633,0.00020063240106922285,23.10557431377259,0.32175008519383197,5655.784710366254,732.0747557113671,2.6180822648472376e6,2.127106137857176e6
0.0036499999,-1.2139339584102917,0.0001994795604108702,23.246086740953395,0.32837863131164263,5198.339786316899,775.5393320143322,4.1585923172360193e6,2.2370534016185077e6
0.0036399998,-1.2136629661571572,0.00020163313920041243,23.407660908295398,0.33151557705020535,5072.998586610401,758.7479863203913,4.0159481764856363e6,2.1423952325586136e6
0.00363,-1.2135400292092597,0.000204269890608924,23.472058698850248,0.3285162401527225,5141.588525444531,713.3622234007797,2.5875174546690444e6,2.012130185708762e6
0.0036199999,-1.2132624867947934,0.00020529760846733813,23.4033744826962,0.33672038099122525,5232.059257727724,710.8398880601195,2.193984615142147e6,1.8752566057005823e6
0.0036099998,-1.2130139147768095,0.0002026919400994827,22.946901146748317,0.33413121487259556,5095.986812452717,721.228985950351,2.580358811594808e6,1.9898890305521705e6
0.0036,-1.2127728149069614,0.00020530195056668563,23.330062237061234,0.33016475112444854,4164.465067905585,727.2378781793285,1.9016555575457357e6,1.9795689223254328e6
0.0035899999,-1.2125976887123637,0.00020541390901281914,23.943161029460857,0.33599341276691774,4401.073473393744,816.7664025315344,3.9815014017488607e6,2.6553912519740514e6
0.0035799998,-1.2124669967682704,0.0002039655924163934,24.13937007738994,0.3465654348407894,5019.755160063212,839.1730525720418,5.694034734806375e6,2.828223806444004e6
0.00357,-1.2123822718294337,0.00020083342751969977,24.04742506427219,0.3374957750061569,4842.938229111608,796.7705677617053,3.55760042428557e6,2.3497555906819375e6
0.0035599999,-1.212209678612519,0.00019864981524713108,24.066812220934548,0.3444787737443286,5173.634678047487,782.1120189937703,4.074316466847764e6,2.2150478516162615e6
0.0035499998,-1.211872847902053,0.00019701171512987798,23.731483141447022,0.34145624324711277,5278.274037557932,765.5824199956137,3.668684617535305e6,1.9762650464500892e6
0.00354,-1.2115835879149586,0.00019704414670355304,23.49275375373845,0.3409428950974554,5659.103718633055,822.183854500459,5.668166259000674e6,2.3511804939473416e6
0.0035299999,-1.2113767656838859,0.0002012449366072326,23.624372835410107,0.34504684255397905,5424.117151319539,815.5559623606306,6.089697666809513e6,2.4118575307114734e6
0.0035199998,-1.2111209584990228,0.00020302100060613795,23.761619857567204,0.34458799507487853,5250.2918486736935,787.575356003301,4.957455122071534e6,2.2340434081151146e6
0.00351,-1.2109853334783516,0.00020220887642241785,23.857679100739727,0.3443639463070365,5304.1837885495515,754.812698098567,2.6773264344604644e6,2.0201387954849298e6
0.0034999999,-1.2107876421164636,0.00020254440405893936,23.80717810751786,0.3387216943513311,5332.7804218805895,725.8811558256874,1.929397349307068e6,1.9316716010548936e6
0.0034899998,-1.210482300712518,0.0002042658803039661,23.613884475375915,0.3316749277011087,4725.993533521813,716.1652639679342,2.4767457361540017e6,1.7522229407546744e6
0.00348,-1.2102376718480454,0.000207996702968924,23.72343422345287,0.32788785087068945,4690.598257162258,721.100864408884,2.4310529981138334e6,1.8398353418710886e6
0.0034699999,-1.2100429355234161,0.00020867416716028534,23.92310141759004,0.3345214495605261,4661.704085248959,698.9010176232143,1.0445937870991044e6,1.8395846480378555e6
0.0034599998,-1.2098557579562237,0.000206336699786717,24.033346341113834,0.3476171028939894,3933.197458402456,723.1640947193946,1.0483410403604425e6,1.819348216338902e6
0.00345,-1.2095588100800772,0.00020698965956781479,24.000582482726372,0.34557613981355534,3801.2777788479243,769.0635001318475,2.92903302508953e6,1.8777493215302615e6
0.00344,-1.2092262540785708,0.00020518413373150064,24.103965124633536,0.3430115507495633,4200.370250019244,745.4189943502654,3.203631672078329e6,1.7768484495353738e6
0.0034299998,-1.2090780457621968,0.00019857948264031869,24.111687246229177,0.3491887677722993,5130.829067165361,746.5555908019329,3.0662853515564934e6,1.6936300445589395e6
0.00342,-1.2090116478487698,0.0001976534889862096,24.11550461809044,0.35946514094425874,5438.8630109162505,768.7664402528317,3.0106054949048385e6,1.9136677403618167e6
0.00341,-1.2088507798421282,0.00019921943977142188,24.320122448054743,0.3560922074778791,4820.861032744997,752.0140403327676,837381.9160165815,1.9735649514094796e6
0.0033999998,-1.20856513772747,0.00020255973363390406,24.369764544503926,0.34317667659693546,4607.432984990292,705.0623019957734,-491816.82504195144,1.6166959316229557e6
0.00339,-1.2081659835321863,0.00020497953679248008,24.42300923832968,0.33783354635221763,5285.035106980224,686.2181413048585,-1.1885015365768967e6,1.4454690611307358e6
0.00338,-1.207912761451434,0.00020225192337274691,24.378738059207944,0.34314471595138524,5840.847868229596,749.7611091215285,1.9647332707189098e6,1.664963789341808e6
0.0033699998,-1.2075136491625236,0.00020111921489551643,24.409336144857615,0.34094947396476727,5808.416277523067,777.4974509977087,2.184089107512856e6,1.909045232101632e6
0.00336,-1.2071485899081462,0.00020183274193943363,24.508807875287506,0.3471574983360349,5610.932381141227,805.0841928508844,2.532371183708362e6,1.8270266151482149e6
0.00335,-1.2069270489840351,0.00020078400218925805,24.583832562412198,0.3537540467466048,5997.499921867462,776.785585763827,2.713510804996918e6,1.7677392933119703e6
0.0033399998,-1.206741858321561,0.00019918161087846377,24.542795480617894,0.3491436772558229,6121.605370118082,782.6388324405281,3.962314565214945e6,1.8862891744548683e6
0.00333,-1.2065404163123739,0.00019960920631907752,24.64587074973981,0.3382473966200001,5430.915899157718,788.5093586055531,2.0783397387541963e6,1.8944513414226745e6
0.00332,-1.2062816387083768,0.00019960014643231031,24.662518693964987,0.34133278270799283,5061.386465043558,761.5933418901948,341077.69690348813,1.8050716358134644e6
0.0033099998,-1.2060321193510668,0.00019983927103629366,25.118832801035342,0.3564890178018036,5113.160258665936,792.9060428160764,1.597902469038815e6,1.9352975889638576e6
0.0033,-1.205797904411224,0.00020424097712954582,25.55196363773238,0.36411758840669045,5433.714567140815,854.4755280331791,3.0919365524601876e6,2.1223784387653554e6
0.00329,-1.2054393743069687,0.00020751713385949464,25.65391646234864,0.36027279466176154,5912.2492314163255,845.7749202275087,3.850774328442093e6,2.1380256652095867e6
0.0032799998,-1.2050727219711734,0.0002049520456898946,25.55370410019489,0.35197980304924614,6162.353874191209,852.0325915477667,3.563883473993031e6,2.272041684383524e6
0.00327,-1.2048733178774804,0.00020411100785564526,25.727350821717398,0.3586867547855432,6225.159575689419,856.6454447610117,2.628967705860293e6,2.604621129875048e6
0.00326,-1.204582547754408,0.00020749215963548158,26.220814187960023,0.37128903875148095,6049.75921820336,895.457332551178,4.1454237178317225e6,2.9484687892721933e6
0.0032499998,-1.2043318587129512,0.00020893299931713157,26.3153578407462,0.3664759915354558,5696.203410337269,874.1955998448086,3.783457822059567e6,2.4322881201750906e6
0.00324,-1.2041978522122339,0.00020406842665638417,25.903236996367937,0.3615700838111287,5021.723484128192,850.3345486373597,1.8580466082150792e6,2.319894663438979e6
0.00323,-1.2041353665070398,0.00020437739118319296,25.893817878817384,0.3624483954654598,4516.702304451705,836.1962050338777,394461.5236879737,2.4025522290698476e6
0.0032199998,-1.2039769214551592,0.00021015385152238153,26.059616736359864,0.3672924984775582,4625.965898993823,881.4975096373445,1.985623928263114e6,2.383762043587814e6
0.00321,-1.2038239593294944,0.00021006114533900076,26.035205691200595,0.37216765329972323,5239.0272467024315,896.3542513711158,2.7062681449846774e6,2.437081383511502e6
0.0032,-1.2035116147477314,0.0002064391442476584,26.102377808547352,0.3737811525758776,5558.071904900511,866.7392580688929,2.983107230525501e6,2.313555822112833e6
0.0031899998,-1.2031207123819014,0.00020699885062194407,26.387663350039183,0.38377615595388326,5696.440411173517,895.4435503157131,4.222893576298587e6,2.4460209074841044e6
0.00318,-1.2028927025251077,0.00020654883362275714,26.464599238497325,0.3720523132849245,5504.910076011932,841.2947867088347,2.712399940081145e6,2.017670146049746e6
0.00317,-1.202698939507495,0.00020835432174603683,26.232545107545295,0.36395556393506573,5468.5481951008815,821.7619804232562,2.3725562760637174e6,1.8589775361926034e6
0.0031599998,-1.202465285234198,0.00020864138876155143,26.097078992517257,0.3651564829438684,5881.3903329938985,855.3266273296839,2.6183215433481424e6,2.175736564798301e6
0.00315,-1.2021945832646765,0.00020744570360817127,26.10326024177119,0.36286541606770234,6142.547997764607,868.2465635442106,1.0299301494505858e6,2.6098709090691106e6
0.00314,-1.2018701640539156,0.00020874648267570203,26.394940237370687,0.37329825551671075,6808.3684454232025,935.9692366144844,3.426279894850446e6,3.3989807053490127e6
0.0031299999,-1.201626885892393,0.0002087068422753108,26.580326739429307,0.37394437790189833,7038.828164258869,962.9587295724207,4.83455709093855e6,3.241118138084596e6
0.00312,-1.2013665962079487,0.00020583201971703882,26.46207464554372,0.3669490062796178,6169.633629120229,885.7246869627397,3.0552906215012176e6,2.3453020384643944e6
0.00311,-1.201048910948947,0.00020593778931254184,26.63628297708809,0.36628581735459387,5235.165882307217,829.3206219112654,577019.311984364,1.9423506058143876e6
0.0030999999,-1.2007182725799816,0.00020757605417022582,26.954005383675895,0.3685887026276631,5405.988394190811,844.2130417556674,-1.7550342372834948e6,1.984781490700306e6
0.0030899998,-1.2006021328602434,0.00020621510473163668,26.984888645690262,0.36862001431962044,5413.923554513546,805.0484701131788,-2.636892074809258e6,1.9366585008074327e6
0.00308,-1.200504231718816,0.00020536236799539306,27.063748062777652,0.3755533166029588,5275.727842273718,793.9503975822477,-723446.5586335568,2.0579071902198782e6
0.0030699999,-1.2003039351409661,0.000201529053902729,27.03592723602751,0.38556895815531383,5626.323165143302,855.1431871003402,2.8262321241663876e6,2.2946883473151997e6
0.0030599998,-1.2000729533082921,0.00020407684603575795,27.09475557377501,0.38252136244805945,5955.060376975181,853.1569745941254,2.4678828117710906e6,2.1562547634245297e6
0.00305,-1.1998965531201788,0.00020762331909228776,26.876857179716183,0.3750388322507935,6067.787399504138,842.3707712833975,2.8878849641816565e6,2.1297619158238717e6
0.0030399999,-1.199601336103497,0.0002069506646902802,26.607640981274933,0.37332038575236476,6106.454040777134,833.1645533315858,2.5702171761965463e6,1.985889077053353e6
0.0030299998,-1.1992653922619134,0.00020618250929816344,26.263355390124012,0.3673646487594157,6700.260543967694,832.5184234965948,1.7291385578082504e6,2.0511213735480246e6
0.00302,-1.1990478869563195,0.00020967783366836187,26.570779750932314,0.37676761316839097,7355.573240719885,854.5428768201813,2.643039563302596e6,2.3732486163505022e6
0.0030099999,-1.1987403154155767,0.00021028890777414572,26.66301153749668,0.3793873030894659,6744.192919145883,888.3783471193931,5.095759856263012e6,2.603521232503657e6
0.0029999998,-1.1984865336093453,0.00020466480956764466,26.40722736190444,0.3817421904852911,6060.521393303085,855.3997679328957,3.57564640653228e6,2.4888237281605583e6
0.00299,-1.1982328256581747,0.0002017601255491418,26.363069126467646,0.3800781418399475,5952.0231786273725,803.815991449359,2.357037809815232e6,2.0786071538123414e6
0.0029799999,-1.1979439343091782,0.00020724281962375337,26.50792835062214,0.38260117881868033,5967.720302940225,766.9590821235682,444644.47701694386,1.8184236616122979e6
0.0029699998,-1.1975840671428488,0.0002095540446233609,26.464727600848494,0.3807906352873491,5479.855870949975,786.1693000257883,762680.8578104686,1.8677472856297137e6
0.00296,-1.1972205158777434,0.0002106216512121477,26.51321463926536,0.370595653106395,5813.021542162734,764.6848392853979,-1.993560559293736e6,1.7506297013233686e6
0.0029499999,-1.1970456791266022,0.00021144979940648572,26.489055684964203,0.37110283658441223,6635.19250723901,798.5442777958092,-924118.0827073369,1.920026116277799e6
0.0029399998,-1.1967363898441774,0.00021005091519574597,26.489355541482585,0.37244571458906783,7010.562658519979,817.3683805621348,867520.3450167513,2.038677545321177e6
0.00293,-1.1964428254812314,0.00020898542178457262,26.419053791542645,0.36798292704495367,6221.930410196454,788.3871905828216,253716.5360849098,1.9844769609335838e6
0.0029199999,-1.1962772885388788,0.0002114808327960393,26.765563279416174,0.371526360038738,5720.353738238918,856.5480062929162,638905.2226261048,2.4916735928387917e6
0.0029099998,-1.1959673280539644,0.00021390007350802814,27.11347662203018,0.37890535959920585,5670.1561748173835,905.9450727566351,2.961927347358778e6,2.8374828855531486e6
0.0029,-1.1956762972152646,0.0002125990069478496,27.494522847693464,0.3754744155108133,5937.817992066394,874.3587110894258,3.8827776484254515e6,2.643047665812274e6
0.00289,-1.1954519115756264,0.00021407059996014178,27.623444186881596,0.3744172849728602,6091.40616386953,860.4084379345567,4.0991011372343306e6,2.2652113792934376e6
0.0028799998,-1.1951350405257035,0.00021505935732737163,27.407243363494704,0.3781714884504343,6488.3041520836405,855.6556939486345,2.934992286708708e6,2.226545869784907e6
0.00287,-1.194800818731671,0.00021214747742115173,27.049270839028708,0.3838492551081067,6905.700427291165,906.3649335627257,5.915654724837509e6,2.568079312928602e6
0.00286,-1.1944819173396752,0.00021009220521506523,27.352319218054564,0.39787085226272373,7488.728761567608,975.3377712596097,8.369265617454599e6,2.8841815440282873e6
0.0028499998,-1.1942828215412697,0.0002132906010762856,27.71238765133892,0.40482159919127286,8312.150882790309,1008.9868782177551,9.138670513679268e6,3.121244641136798e6
0.00284,-1.1940628582094166,0.00021839495763869356,27.81579718965416,0.39608121183829387,8535.714743547269,943.2310710062751,6.504119736920466e6,2.7004394615644994e6
0.00283,-1.193725579806133,0.0002222987246067878,28.1301359365572,0.39977363159902174,8397.300375610172,946.9527365181503,5.581759746477356e6,2.7001412238059733e6
0.0028199998,-1.1933308690704791,0.00021898065834419122,28.277177456185687,0.4134217028874363,8140.997338337728,957.5466711884757,5.871482110775922e6,2.7427675093157385e6
0.00281,-1.19308717084614,0.00021602332937703091,27.950945627120262,0.406784191566887,7578.683440624797,905.5827936355455,3.9801162355680405e6,2.425346579230737e6
0.0028,-1.1928387390507025,0.00022180974567692844,27.990910758316957,0.40412319625088566,7952.353366930363,942.9251284709268,4.603824073099692e6,2.7097525093793133e6
0.0027899998,-1.1926400810769522,0.0002237156333994044,28.215018877786814,0.39851140317419664,7693.811170108299,964.5849056525045,3.167439988107387e6,2.94940749631558e6
0.00278,-1.1923483344884869,0.00022219734699782307,28.555251050184374,0.4116480445485096,7603.902023837191,1008.0413803431609,3.1905232353252773e6,2.883484307673894e6
0.00277,-1.1920625649129604,0.0002219626617185931,28.880047292138556,0.4215925813785011,7262.041004199847,1026.8705248693536,3.1906582430560915e6,3.002646448228995e6
0.0027599998,-1.1918963354924998,0.00022318085994990947,28.853298406591584,0.41317159430825384,7385.551118937852,954.8766152622841,1.479541821998829e6,2.7167624075651253e6
0.00275,-1.1916901503922732,0.0002222002121002973,28.62837833788091,0.4071705213238865,7981.720539988191,960.431715465043,1.1838423548595288e6,2.4334825412864606e6
0.00274,-1.191396707279482,0.00021938450183305998,28.51578966350818,0.41413312298056704,8569.637820803893,945.0246591816506,3.003788984339039e6,2.323181123063e6
0.0027299998,-1.191035665394952,0.00021977817934011387,28.66926726319478,0.4195801200699975,8409.83091938148,928.9804252740614,3.937147449113345e6,2.4601809179581087e6
0.00272,-1.1907781818666012,0.00022018601748788788,28.80670184626133,0.4133960206131425,8036.426414774551,974.5231470475378,3.7283850170415076e6,2.798801230129656e6
0.00271,-1.1904834760918444,0.00021929654149029388,28.91273207731251,0.41799354217851176,7864.537079733868,1033.8160619006742,5.056543365605012e6,3.1216362978601623e6
0.0026999998,-1.1902444757431374,0.00022135106089670646,28.923695092164355,0.42227385654361393,7385.344925956207,1053.226083616491,6.755380342724074e6,3.1605815906607425e6
0.00269,-1.1900616781288371,0.00022418612285458273,28.884558073565252,0.4206733234449251,6834.554047743797,980.0648959083782,3.166254030204989e6,2.6154545726694707e6
0.00268,-1.189888715497696,0.00022632008088980298,28.83589816620474,0.4211674388288249,6903.97856213211,977.0616526911083,5.125283600553211e6,2.69893977157568e6
0.0026699998,-1.1895693487087937,0.00022582251092505748,28.949799428853733,0.42269185740238047,7466.7109913917075,991.0980999068421,5.213696646205798e6,2.6830407703193603e6
0.00266,-1.1892132356539755,0.00022401725367061492,29.02917383909464,0.4281855512249927,8078.663408636283,993.167617239148,4.275088030744234e6,2.6637984396916064e6
0.00265,-1.1888799257072404,0.00022387608054575021,28.907908325266273,0.4260112018086102,8168.282668909048,991.4658900153106,2.754753280522596e6,2.775772336924157e6
0.0026399998,-1.1885649398783127,0.000226202680988901,28.986538506811335,0.42009205949615014,7548.156165557461,931.7183151905812,1.8031069377349413e6,2.489833955711164e6
0.00263,-1.1881758601994996,0.00022919187794350076,28.91967730302835,0.42450207790438227,7566.739034691672,946.7669246401407,3.6336413590390985e6,2.407215218601271e6
0.00262,-1.1878097203477918,0.00023377717897590095,29.05142543122216,0.42411348809790744,8558.205702023964,982.6843300045622,5.000986545409829e6,2.660244205565384e6
0.0026099999,-1.1876489466895774,0.00023344950908481214,29.15993909886681,0.42435073026978715,8811.946235912023,1007.2761447923612,5.081503496530551e6,2.9675075710191047e6
0.0026,-1.1874579737361834,0.00023210649656296175,29.16269453677565,0.4152341197821748,8904.790965140666,1003.2438972551627,3.628614163666433e6,2.8920232157896296e6
0.00259,-1.187134340387579,0.00023282385858985804,29.322809023455708,0.4154650691012249,8402.68712906834,990.2084387799052,2.2998930815179925e6,2.8117017259187778e6
0.0025799999,-1.1868486603345914,0.00023567582708104837,29.666320854792584,0.4181981454701583,7670.06009685438,1012.0408678710752,3.4293994786974145e6,2.9298816578701264e6
0.0025699998,-1.1865594033766516,0.00023609718121293824,29.957583684103753,0.4192285607700277,7623.2291053099025,1030.2956214869648,3.9936339120436306e6,3.396443325883318e6
0.00256,-1.1862478320203615,0.0002334582516100297,29.955777480700927,0.42964762233132886,7578.24500452774,1114.2413402468949,5.602998151185669e6,4.0514482981097805e6
0.0025499999,-1.1859196664151865,0.00022928359490119018,29.770810893424795,0.42704403666435825,7785.486527972227,1146.561618655752,8.360218794197905e6,4.441564132603839e6
0.0025399998,-1.185571037048573,0.0002267393515295035,29.76797193821962,0.4306135515155259,7434.923483318726,1095.6034803445361,1.0249312574702846e7,3.5309320800309675e6
0.00253,-1.1852724053111494,0.00023019763819316302,30.12900335713951,0.43611778010122937,7531.253351348693,1091.300534479704,9.179740027428633e6,3.259147274071087e6
0.0025199999,-1.1849740999370424,0.0002303301189778688,30.168604352992133,0.44266478437934614,8065.127167384584,1092.9609266950097,9.968551850680603e6,3.4525522067241464e6
0.0025099998,-1.184633308148284,0.0002255192580065272,30.474296340560954,0.44448720269836706,8379.289195576821,1116.047170914164,9.600150881198986e6,3.7269632184994277e6
0.0025,-1.1843634652819113,0.00022236417981681697,30.64924247976934,0.44456103464275354,7636.015199844422,1129.5840401699531,7.8386949086615e6,3.6544662500226293e6
0.0024899999,-1.1841374554458102,0.00022307629105141548,30.272035802020717,0.440082195743256,7569.237297281172,1077.797752429174,5.84021026821715e6,3.2815061027744906e6
0.0024799998,-1.18377323639253,0.000223854735672963,30.18916883174855,0.43737901549576397,7801.247418221952,1067.1547189890475,5.865762841137721e6,2.955117132105206e6
0.00247,-1.1834713421984455,0.0002249820373478195,30.52071520716867,0.4362140347771362,8372.546101881751,1054.1192222859936,3.3879233586667604e6,2.793178994015196e6
0.0024599999,-1.1831889218006801,0.00022745381384684857,30.761575700994623,0.4235163765689787,8087.832166573095,987.2211788254801,-1.0651656203227586e6,2.566482436869021e6
0.0024499998,-1.182798812527041,0.00022811762931868303,30.47575009019573,0.41967371919631263,7738.9689120111125,966.4315671357873,-36416.8975255641,2.587556670741276e6
0.00244,-1.1824742177482148,0.0002297272990714084,30.60697638708688,0.43903115802959375,8019.59064924933,1021.6243940177312,1.862451822673691e6,2.995096711781767e6
0.0024299999,-1.1822563481447004,0.00023276956043626905,30.96429938149078,0.4443506411929703,8738.088049126414,1033.03238015257,1.561031761966932e6,2.9142102690339144e6
0.0024199998,-1.1820280851431353,0.00023442249168022738,31.435174799254337,0.44994942489470113,10410.445047662324,1066.904980074681,3.564793663583133e6,2.929907477454206e6
0.00241,-1.181818104029553,0.0002367113275787031,31.626701705779862,0.4640847824474708,10681.46059852938,1151.434270844745,7.850270328861592e6,3.316568501502267e6
0.0023999999,-1.1815581113381333,0.00023927365645589737,31.541681488085782,0.47295041724133474,9806.211119591213,1155.3608799412548,6.651902956494791e6,3.470978326539466e6
0.0023899998,-1.1813126112479493,0.00024050497663087527,31.38615343125589,0.4626041062459414,9306.721829424672,1130.3718804348778,3.6674606278746855e6,2.9982354337842935e6
0.00238,-1.1810111641876446,0.00024022115568477466,31.2891308293486,0.4506370272589145,9543.203750095156,1138.6360700261973,2.3228728125878857e6,3.0263536749357088e6
0.00237,-1.180654923606327,0.0002429688440791524,31.45000774898336,0.4548013823746938,9274.785284510313,1171.083003754898,6.8057570883530835e6,3.5389478487924826e6
0.0023599998,-1.1803931467868771,0.00024260709911670995,31.738496900724314,0.4572596225796135,9066.215900906585,1201.5064946573757,8.68584946991331e6,4.020966114805017e6
0.00235,-1.1801936488690417,0.00024269013057055287,31.94952366523256,0.4635813993789045,9027.951901928178,1239.4883788645054,8.559255626764255e6,4.2230995715679135e6
0.00234,-1.17992654354953,0.00024006426659055937,31.937569690072415,0.46723721928788703,8423.373720405185,1177.2233362848851,5.854784974741379e6,3.880483068206422e6
0.0023299998,-1.1796240590971796,0.00023813046143936333,31.857402759757015,0.46776944074758225,8314.55429578942,1142.8180091891968,3.590629055574481e6,3.378825091549405e6
0.00232,-1.1793557496526486,0.00023901777915380347,31.906147022777166,0.4665447780868154,8405.25281687735,1142.1451165379397,2.4580791366579784e6,3.3509161713317432e6
0.00231,-1.1790014990775188,0.00024068268967570295,32.22605704294409,0.4582534208516688,8652.470526312478,1179.5316932964429,1.8959926957336403e6,3.699409852737705e6
0.0022999998,-1.1786272736819665,0.00024211227472069175,32.52636887308912,0.4682527718950808,8490.049888385844,1225.7173027796741,2.5409786358080227e6,3.773692188294451e6
0.00229,-1.178274337572966,0.00023884435261871864,32.61807250215499,0.47617052228653756,9538.16340057746,1220.469902654865,4.0291884182211044e6,3.6282364752386212e6
0.00228,-1.1779454332431756,0.00023569403291796482,32.618199520993684,0.4754469389426546,10097.493229026604,1229.73778347412,6.568577329700065e6,3.814778875661901e6
0.0022699998,-1.1776927747486514,0.0002388742064739335,32.492427813782086,0.47695837103565303,9638.618694676277,1264.3171598071797,8.3907875522523e6,4.301912089316182e6
0.00226,-1.17746872117405,0.00024034250428717698,32.608395168446684,0.47601131475950137,9077.947572496058,1262.7236658050801,4.995917849338112e6,4.28056300087769e6
0.00225,-1.1771093388822476,0.00023694309387124754,32.81646083574525,0.4748079975725849,9176.27518372329,1262.612634566532,2.9580272883969396e6,4.067853548823833e6
0.0022399998,-1.1766907689055448,0.00023537963950957978,32.895035789980305,0.4692811722299303,9446.990308685537,1259.3982417359823,2.3341738889743355e6,4.05575769671658e6
0.00223,-1.176398615635612,0.0002341683369322447,32.95024216234916,0.4666487637655763,8433.794459476332,1216.1324929612283,1.573655409932131e6,3.999379919387468e6
0.00222,-1.1762600283712208,0.00023416780887167995,32.95560034367954,0.463357886554042,7552.925505748886,1155.1512231849545,259808.04047983442,3.5220151332631703e6
0.0022099998,-1.1759621058326257,0.00023240370162465836,33.120055832957775,0.4707750750356271,7431.115190979412,1177.4475617274745,1.3095881265466867e6,3.4069813927536113e6
0.0022,-1.175537599470752,0.0002319815183006705,33.28136008610185,0.47858570923748095,8430.981056957799,1231.7289754263877,5.284222670792047e6,4.069758048278631e6
0.00219,-1.1751274742706328,0.0002358507302104177,33.046676629604356,0.46862253224018896,7454.793257276537,1178.1557299559208,4.99422571266292e6,3.8485360779099404e6
0.0021799998,-1.1747882052612688,0.0002402651697622512,33.00753436862027,0.46395573678416796,6725.8217898443345,1186.7878388395673,4.147609363997495e6,3.8456737943909513e6
0.00217,-1.1744713665131148,0.00023688348118046964,33.26143990092222,0.47187656494682534,8068.073660885162,1219.3812646176864,5.5563936598068075e6,3.7543077311075176e6
0.00216,-1.1741250011258961,0.00023545122227146265,33.73523554673799,0.4885281610447043,8614.951409913641,1260.8531782392067,9.292845666912554e6,3.8438297157596597e6
0.0021499998,-1.1738313659168165,0.0002363556182223923,33.83093116767278,0.4941648976206977,8880.829686029294,1259.6064558890446,1.067293196735608e7,3.520553296087877e6
0.00214,-1.1735493385676314,0.00023855646719818843,33.86669573900061,0.4970292248245477,9229.669385961039,1232.9682180884888,9.523428819826629e6,3.286188983761639e6
0.00213,-1.1732583948739093,0.00024115003258054385,34.12414670759395,0.5146018994249876,10152.565720457911,1233.3620068173047,8.931802874403391e6,3.480446582197674e6
0.0021199998,-1.172954892175634,0.00024365337417534545,34.14113417008411,0.5208581009563397,10691.346678590015,1294.8067154998307,1.0989510521284593e7,3.7167951841588747e6
0.00211,-1.172614235076778,0.0002433276543171909,34.145252414292145,0.5157301129409483,10492.58446039202,1312.70907941859,9.843262204097325e6,3.7332921912937355e6
0.0021,-1.172299324311065,0.00024303990743440736,34.29256547397274,0.5015275228159819,9942.448764539731,1351.1370892403793,8.725496581136117e6,3.877976906234826e6
0.0020899998,-1.1720821217125208,0.00024415950004939315,34.38749378105165,0.4973160897235469,10500.972864534811,1369.2267853382707,9.380560350250965e6,4.043953981403e6
0.00208,-1.171810612250928,0.0002454321127606834,34.41554782355891,0.4993248308763631,11294.310428565544,1424.3351392919808,1.1180633655807042e7,4.5277113101084735e6
0.00207,-1.1715259628732682,0.0002465068207157413,34.678082255785206,0.5094449338046363,12751.85631954652,1407.705174037196,1.105205989841887e7,4.561452346130029e6
0.0020599999,-1.1712273230473138,0.0002465353557229492,34.98746013628308,0.5112960489068977,12918.986127553448,1380.8523752563524,8.745618637083538e6,4.353932775474049e6
0.00205,-1.1708205407191905,0.0002485865906620736,35.18621547121334,0.5082487555150134,12502.127364192445,1407.3794362761255,7.583848788742734e6,4.601496282999388e6
0.00204,-1.170379319551415,0.00024853362603220784,35.20740037628409,0.5062878177481897,13447.588129928881,1406.6477940564348,7.652480854274415e6,4.724182674877682e6
0.0020299999,-1.170006303638273,0.0002479751162006306,35.159806244242354,0.5006815017554789,13475.313977138327,1347.5478659327894,6.463280084016346e6,4.290973626229974e6
0.0020199998,-1.1698168114150016,0.0002469914839525493,35.05786435242461,0.5009875951614241,12995.955096757618,1279.7364953963497,3.7540663117540907e6,3.7014694479492255e6
0.00201,-1.1695902479923892,0.00024965939076820333,35.34543223223732,0.499138926608108,12108.157579576045,1268.5497587446023,3.1450837239874094e6,3.4894594724901193e6
0.0019999999,-1.169203523241171,0.0002536008922471818,36.00134869829082,0.5199003975435632,12648.850326897744,1384.5045020649216,6.407070885280191e6,3.9557308981827954e6
0.0019899998,-1.1689297728730779,0.00025214842720038824,36.08142660993003,0.5217951793550369,12843.292665823781,1411.2850858332447,7.569519143107976e6,4.0370109815704823e6
0.00198,-1.1686031825197274,0.0002498939186610522,35.936668812046804,0.519538425623012,12919.171822942058,1376.797903819967,8.279526525304545e6,4.0488086601069476e6
0.0019699999,-1.1681962651794617,0.00025119112238340555,35.76245586637357,0.5301624994122872,12698.82043894818,1386.0709886478746,1.1791460268165769e7,3.960251260332646e6
0.0019599998,-1.1677588396214342,0.0002547737960794776,35.71399116249002,0.5340748380980437,12007.487858657161,1411.3486944938825,1.4554560528869633e7,4.0909111219826005e6
0.00195,-1.1674347826276277,0.0002529498640130515,36.01605794338625,0.5230776662838599,13294.369758984176,1408.70711961588,1.2467431182227604e7,4.300444367289091e6
0.0019399999,-1.1671698027389348,0.00025092362371144426,36.42636065642135,0.5271197294268329,13251.32615381376,1377.0518432704628,9.932530831565414e6,4.434080847197344e6
0.0019299999,-1.1667997773054963,0.0002487349396125835,36.57756941617541,0.5244339799007911,12585.943543482126,1414.689735486364,9.47394672827775e6,4.82021316046368e6
0.00192,-1.1663529541749704,0.00025064516950830715,36.55538788162961,0.5279311769279579,13011.0449058364,1426.7824960837047,9.65792974805447e6,4.691938112527375e6
0.0019099999,-1.1659420452517164,0.0002530165899302217,36.341282585745596,0.5356368062019852,12887.217041215968,1433.1318894310157,7.729993342911999e6,4.867539995651698e6
0.0018999999,-1.1656719356648235,0.0002517365340394571,36.38370584040473,0.5489135991999877,12587.768162371402,1428.0810382655916,6.773998059164854e6,4.709944389314598e6
0.0018899998,-1.1652852186550766,0.0002537887253129637,36.40096381711535,0.5511757451752315,13022.398553183768,1356.955717915516,4.084023785228509e6,4.435884506857038e6
0.0018799999,-1.1648540163854593,0.00025431449012600896,36.29334972693394,0.5391765304280302,14110.401345596956,1303.450383044138,2.4363432619237946e6,3.9767119227667754e6
0.0018699999,-1.1645305504222279,0.00024825339518273445,36.15643831593909,0.5407317112661338,14045.254502705035,1340.039368197426,5.745228592347691e6,4.378610800991748e6
0.0018599998,-1.1641395912571277,0.0002468712787488753,36.32992145895082,0.5406039920026952,13850.915884426986,1346.9387835355399,4.421296162352829e6,4.476318302142738e6
0.0018499999,-1.1637227407169446,0.00025063966561601644,36.545134692750715,0.5511968446353616,14116.413095367005,1360.644838067318,5.707539769076132e6,4.291775834874329e6
0.0018399999,-1.163401686037406,0.0002524506702058939,36.62637722600988,0.5526172493579151,14508.184196414913,1385.270085606398,6.993126236739373e6,4.480459203240203e6
0.0018299998,-1.1630786949464913,0.0002527315030354126,36.68046915028045,0.5321033603941147,13493.671350103547,1329.9402369233358,3.7179340185818877e6,4.05380744312786e6
0.0018199999,-1.162704993449277,0.0002536868405681923,36.79336226089242,0.5307888017377479,13373.336302729846,1424.5433298600515,8.434879604954341e6,4.667522597500992e6
0.0018099999,-1.1622633388806043,0.0002535114285878831,36.870850789316016,0.5437496162231764,14423.198043582943,1483.1690049792226,1.378157414974498e7,4.758711702081734e6
0.0017999999,-1.1619248606683796,0.00025733269890324684,37.1118965030171,0.5600588831184119,15755.435729409772,1473.7128579527741,1.311752540403458e7,4.424209307863467e6
0.0017899999,-1.1615350127340043,0.0002588048934410093,37.278680014757064,0.5547148461520208,15618.644336323478,1474.4318472789907,9.951950593849605e6,4.101809645115002e6
0.0017799999,-1.1610688819886055,0.00025549802095266967,37.18066620239184,0.5372390087742338,15262.98805798574,1442.5524098370306,6.956986694834654e6,3.9206604975867346e6
0.0017699999,-1.1606987637589934,0.0002523904116409453,37.10428394010539,0.5314091400502585,14637.38520965182,1377.0402807609503,6.485419678408898e6,3.730692264208033e6
0.0017599999,-1.1603828818889084,0.00025244792859323295,36.99946891231096,0.5239942604972816,14051.716233501606,1352.6198496249922,5.130539278689093e6,3.7681855574370082e6
0.0017499999,-1.1599883494884664,0.0002516813823125,37.14310088447308,0.5301794406190042,13878.341863025207,1386.3240466562434,5.182490485659173e6,4.039292270687626e6
0.0017399999,-1.1595120692160465,0.00025439864553771847,37.591524486397354,0.5466043621167481,14173.70142167782,1474.661371091093,8.367320764308542e6,4.674862164631867e6
0.0017299999,-1.1592868787781019,0.0002543891310533001,38.05007271092592,0.5739292191169211,15584.213820413084,1687.2508310836902,1.4980169623695862e7,6.223747598043731e6
0.00172,-1.1589394019386228,0.0002556937261986851,38.42717469436405,0.5747254003213502,16021.3210214845,1741.7081386326772,1.656305981580823e7,6.311597698705175e6
0.0017099999,-1.1584454937273445,0.0002620263394133098,38.887169963544096,0.5604152809006381,15217.568011240135,1743.3183938870716,1.4897577562019771e7,6.630317649413538e6
0.0016999999,-1.1580263721604394,0.0002653815971127135,38.96270485405831,0.5561146974591772,13945.027030171914,1633.6404495666352,1.0098451307144716e7,6.25108213351702e6
0.00169,-1.1576787719971278,0.0002648029290523695,39.05301985976037,0.5705870588250866,15395.181276153686,1687.0414245052596,1.1542578536795443e7,7.069069686974817e6
0.0016799999,-1.157266453117585,0.0002629530853635304,39.03508363646168,0.5759190350701205,16682.62955946972,1765.6663178709666,1.5806931627570448e7,8.296091524017875e6
0.0016699999,-1.1568286967365757,0.0002646128491625416,39.46018956502181,0.5806127481623244,17471.059748457472,1772.2249007529474,1.5845476943759982e7,8.228298173603891e6
0.00166,-1.1564607124247746,0.00027009893380403727,39.858021346322374,0.5915143622793373,17210.89056113638,1733.2334402781046,1.5800573488041144e7,7.548464699559491e6
0.0016499999,-1.1561529598551066,0.000271345480509263,39.991043245680494,0.6057975500073436,17066.2398849075,1727.0739157336677,1.734132282737021e7,6.8829928318590745e6
0.0016399999,-1.1558564330433985,0.0002701896485471676,39.745889850075216,0.6027454938155716,17167.764233631995,1725.8388884254398,1.735501665571145e7,6.507328455052023e6
0.0016299998,-1.1555794720247357,0.0002736833846764253,39.77256717459504,0.5958094728752629,17907.946582702258,1703.589975025656,1.4977578164551435e7,6.913725710631861e6
0.0016199999,-1.1552015468126762,0.0002780341692470201,40.0824324738707,0.5939407562272577,18487.788271112437,1737.1801656926896,1.220774479730909e7,7.696635549924707e6
0.0016099999,-1.1547975603324274,0.0002731924274966845,40.313072659310784,0.592762243906402,17029.227185554566,1799.3546273865597,1.1534847153129881e7,8.310831411309665e6
0.0015999998,-1.154350195756665,0.0002635246205203214,39.94959128029804,0.5922434227619414,17192.31505330192,2036.5074934806726,1.531492841122161e7,1.232285966697794e7
0.0015899999,-1.1538605970759483,0.00026076652121395015,39.85049034027083,0.6027785041002001,18505.010667736526,2206.6691612276104,2.0971375345768057e7,1.461728036259369e7
0.0015799999,-1.1535106080036281,0.00026416803078877106,40.07881150284985,0.6103430664481526,18653.644640384213,2032.6844449970197,2.32200096536072e7,1.1062716675917458e7
0.0015699998,-1.1531700715691868,0.00026699937473567215,40.665996940367386,0.6189649524231969,19521.46941582068,2092.368401664822,2.5861366146952324e7,1.1122910731821291e7
0.0015599999,-1.1528426173571005,0.00026319506803318193,40.8555565005514,0.620479789930268,20685.34690945012,2273.6654550008393,2.88579285634371e7,1.3921687811870577e7
0.0015499999,-1.1524561339841994,0.00025898223756352787,40.80052557861304,0.6150044376741239,20806.565184030558,2110.787343419437,2.8357959213709325e7,1.124697942889222e7
0.0015399999,-1.1521232025016774,0.0002606987350993189,40.41317479991438,0.6083834155079367,19529.442687805036,2111.150357919157,3.26123669763243e7,1.0514573120166538e7
0.0015299999,-1.151798104920673,0.00026133983669587017,40.51218111375678,0.6174853789726207,20106.934409946643,2247.059220506152,3.74456514906289e7,1.2364769284975352e7
0.0015199999,-1.1514039751348724,0.00025833723608272436,41.055031855177404,0.6224209391208543,22449.048641330377,2398.967077517572,4.130499777685562e7,1.4229613464035725e7
0.0015099999,-1.1509891586773418,0.0002567867439848788,41.54469038842065,0.6138782867972862,23184.88819597271,2358.8804500374913,4.124563467936211e7,1.3303700201390773e7
0.0014999999,-1.1504991239094837,0.000255937087701891,41.86600985067258,0.6054525238333874,23071.8238446173,2335.4757725297727,3.655523958576991e7,1.336049630562711e7
0.0014899999,-1.1500812788594486,0.00025561899493177,41.85563385635336,0.6035114556378717,23038.6971946669,2253.722349629544,3.0571658050586406e7,1.3362312435075011e7
0.0014799999,-1.1498812456739929,0.0002550997629653521,42.14914001130968,0.6101480768934867,22869.665188665545,2181.6507615143523,2.5652879019026324e7,1.2238434326153569e7
0.0014699999,-1.1494844806960536,0.00025694183665678065,42.43918180001264,0.6088572061099495,23224.103819423766,2088.1181474822433,2.5419379214776073e7,1.0669353885485325e7
0.0014599999,-1.1489594413324618,0.00025985935439469543,42.53385424391807,0.6159269542034569,22080.633308755616,2118.258309251346,2.7291397011524554e7,1.066696848644991e7
0.0014499999,-1.1485635328661328,0.00026062656620764747,42.132136924055025,0.6142897581416856,21604.13594388723,2124.093918721567,3.0983713570937876e7,1.0497729729702445e7
0.0014399999,-1.1482249001153821,0.0002627822453880552,41.95716285198263,0.6198100848337507,23600.95339979511,2366.1452848261133,4.0486539201339886e7,1.3248551644284412e7
0.00143,-1.1478064750582435,0.0002666140472875175,42.270121784378304,0.6310554565395429,23201.859244772382,2609.8405244760374,4.364678241369372e7,1.714015273693762e7
0.0014199999,-1.1473709611104002,0.0002685708184315244,42.487191167290135,0.6313521525300284,21353.71778490386,2464.097806618912,3.9378779742934614e7,1.5560669565817019e7
0.0014099999,-1.1469539877199137,0.0002688472705704313,42.36456510970275,0.6359735167244651,19884.709828648232,2407.0195026855367,4.0786469642945595e7,1.4291166300668005e7
0.0014,-1.1464588936423905,0.0002720827762612436,42.73725486122387,0.6309057515993582,19920.52082034091,2448.4864706021103,3.862508741646094e7,1.490288341183598e7
0.0013899999,-1.145968860517611,0.00027421615906635615,43.317050283666674,0.6336126989593523,20429.041986426906,2386.6454855918773,3.542192417376509e7,1.4024372382589249e7
0.0013799999,-1.1456776495175018,0.00027553859854099555,43.61963212845968,0.6396065755649148,21552.94928735644,2424.800826526968,3.763579181672234e7,1.3870372283093788e7
0.00137,-1.1453599685275366,0.00027508839807660547,43.68326818343542,0.6441171161849837,22442.760943521804,2357.832977391325,4.0314461780579366e7,1.2258667027814444e7
0.0013599999,-1.1448664850941217,0.00027603794992999103,43.89462505934393,0.6508794064588804,23267.27115219784,2281.0060520689517,4.012708749295644e7,1.165896669028116e7
0.0013499999,-1.1443069421444207,0.000277808250033093,44.13262470840251,0.6487963947846977,24278.33387465694,2232.2365717730754,3.3878203360824086e7,1.1046017826005077e7
0.0013399998,-1.1438154346300562,0.00028180349979765423,44.28178770709416,0.6326016594445224,24068.74103058138,2294.9514909518884,3.466871800994169e7,1.1964456827089047e7
0.0013299999,-1.1434253862225636,0.0002817896341464015,44.302280850990634,0.6241271574217301,22633.077360902615,2245.359369700727,3.365381180909356e7,1.113062398193759e7
0.0013199999,-1.1430989595268386,0.0002809159809986941,44.76198420799778,0.6340509060915036,23791.852785092862,2223.695528955178,3.1858200766512547e7,1.0482516210026562e7
0.0013099998,-1.1427725770722277,0.0002780863046864125,45.20220455645006,0.6509960712770131,24333.32578817914,2225.425489138625,3.257115738312253e7,1.0108083361668745e7
0.0012999999,-1.1424819502559658,0.0002774600993233967,45.42796358378914,0.665846973567521,23629.92871286628,2242.8162086266534,3.414515304568906e7,1.0092770822689762e7
0.0012899999,-1.1420566430431454,0.00027977175184588324,45.36119668739051,0.6686939433488995,23580.851235453796,2256.4374021220583,3.458950619110405e7,1.0240886347153962e7
0.0012799999,-1.1415714027481572,0.00027765305558957043,45.76545802277628,0.6771612512072637,22523.414840765825,2322.777057531816,3.574556193506486e7,1.0430670519578982e7
0.0012699999,-1.1411215743124021,0.000276816389799963,46.03970915143138,0.6812923034226286,21956.061875129435,2418.3801343873974,4.204148063093211e7,1.1084515542005753e7
0.0012599999,-1.1406261760129506,0.00027502477352458007,45.716514478656364,0.6802709148838632,23367.558474055186,2357.850464336031,4.269197476377124e7,9.8603959007481e6
0.0012499999,-1.1400786690991902,0.0002719582063163861,45.44023684570305,0.6733832080279668,25272.058044852627,2286.238125257767,3.7974417562165156e7,9.025215037121994e6
0.0012399999,-1.1396752616665706,0.00027066752469861826,45.70000616534307,0.6776474523155424,25643.883762269783,2330.5907887179073,3.782750668081465e7,9.306795825879427e6
0.0012299999,-1.1393785752173309,0.00027498246092245933,46.23616407305131,0.6743198895459763,25216.164220725892,2315.0482752282715,3.345899272084362e7,9.115047909314258e6
0.0012199999,-1.1390403014979098,0.0002794151956036327,46.529737642237095,0.6636898849099567,24026.457093242923,2231.9098755276354,2.729030666276527e7,8.921885088189539e6
0.0012099999,-1.138697183849297,0.00028025515190955897,46.43461850443085,0.6496456750311785,22752.14844720498,2174.115634329141,2.4612254216439966e7,8.694336111231785e6
0.0011999999,-1.1382413528504702,0.0002818741454298212,46.32854919326469,0.6543092317753189,22175.651184422917,2167.7408892704375,2.3903033521100756e7,8.796281217831127e6
0.0011899999,-1.1377108537306324,0.00028399370503992343,46.5313592893997,0.6730013697561673,22573.36569634562,2188.3903594216813,2.323767393526666e7,9.866127518912056e6
0.0011799999,-1.1373284009933664,0.0002863574945294178,46.85132104409347,0.6956252474076644,23087.107469432558,2272.655594859535,2.6283095054414764e7,1.1027961423124406e7
0.00117,-1.1369470584182835,0.00028377759689095455,47.10850037666474,0.6943339984399485,22914.03251658436,2313.5159822172245,2.2437605608265124e7,1.0802334651703792e7
0.0011599999,-1.1366161832005075,0.0002820379122167686,47.20950176360372,0.6894441191657383,21897.353025968845,2299.6410372723767,2.1614577437967278e7,1.1017192754421659e7
0.0011499999,-1.1361812103851838,0.0002818709069977616,47.211718366597495,0.690037949800114,22494.885468455876,2415.789685417992,2.8459526307851717e7,1.2960865423404597e7
0.00114,-1.1357005905466058,0.0002825364762849066,47.561242643861796,0.692961866449135,22816.776613530477,2438.216142414674,2.931352938218692e7,1.2882542651246572e7
0.0011299999,-1.1352344616961998,0.00028231496091882713,47.69666302175212,0.6928422409055168,22929.217921852873,2348.5032079865487,2.5618546800917555e7,1.050350690248959e7
0.0011199999,-1.1348407429103216,0.0002811484507550544,47.56175302814198,0.6915099468862891,23418.83298902302,2338.757176325819,2.4779572833410196e7,9.287380203114856e6
0.00111,-1.1344099535885368,0.0002824266964831976,47.75807835910473,0.697533249741536,24681.666282873153,2409.9920253923547,2.157067820949695e7,9.880544040812574e6
0.0010999999,-1.1339042115468758,0.00028483244655405973,48.411231509196654,0.7209788318523951,25781.2851592685,2605.0557221051304,3.0826090534915503e7,1.2082539339895625e7
0.0010899999,-1.1334449503797563,0.00028767045998413635,48.485891548914864,0.7283731714955092,26821.257637918512,2749.690486520043,3.658645667356802e7,1.3834301451309567e7
0.0010799998,-1.1330017449212302,0.0002895004222856497,48.48111374425229,0.7270865457268154,25484.4901546882,2621.6831950123483,3.2874281516263038e7,1.2187419827122765e7
0.0010699999,-1.1325072954961122,0.000291598862075416,48.80871893161972,0.7291468731807643,25088.38932963681,2569.2579461095656,2.6054202277156588e7,1.2637657281308437e7
0.0010599999,-1.1319996106357204,0.00029102689529782714,48.90541054781042,0.7269359240158644,25078.822926993562,2551.9523116314535,1.905631733403158e7,1.3313172082850724e7
0.0010499998,-1.1315019326870108,0.0002910717665833146,49.0453175326912,0.7282000049999292,24725.622258746633,2600.7316504071628,2.0397001785983823e7,1.43460145512525e7
0.0010399999,-1.1311287682747357,0.00028978527158056005,49.074561925291555,0.7169156223901295,23380.359895430167,2515.8952750651097,2.081992603524676e7,1.263673956549894e7
0.0010299999,-1.1306790359082337,0.0002903641312168237,49.46527858276632,0.7283145690031775,23773.45728489774,2541.237212878476,2.1481157958107315e7,1.268239907586236e7
0.0010199999,-1.1301643814017321,0.00029364490037631015,49.94676183459398,0.7388159716234899,24403.433170464377,2486.2140952834693,1.759098782518355e7,1.33424551154513e7
0.0010099999,-1.1297187770241264,0.00029363692627099513,50.009650783384075,0.7336677854654694,23704.47035863669,2436.0776701239765,1.6533689069214627e7,1.4027029733595992e7
0.0009999999,-1.129307698437288,0.00029590595918132823,50.30338941199228,0.7220123118660959,23711.64037939472,2463.312886939273,1.9739222222656935e7,1.5137945366133085e7
0.0009899999,-1.128850879798375,0.000296833273830206,50.29065627548118,0.7110033749572043,24279.360564208087,2492.128217850669,2.4659864304709967e7,1.3865883147930982e7
0.0009799999,-1.1285299119386925,0.0002971370663598414,50.261428797685,0.7015602743505954,24241.453060267173,2361.6702458285226,1.7619886674860425e7,1.0518849424855081e7
0.0009699999,-1.1280873049135836,0.0002960576969814952,50.200220799280466,0.706636061694527,24764.244909400968,2346.148068326425,1.489895760408444e7,9.237030735617103e6
0.0009599999,-1.12750553257048,0.0002953920255822193,50.55371787440039,0.7211788098950613,25673.71391798046,2417.8180994709587,1.9004672611939304e7,9.792868728232326e6
0.0009499999,-1.1269995233953602,0.0002991350356561134,51.27518425426595,0.7418055897830256,25859.155382823505,2483.7322199390683,2.292632691684141e7,1.0598630261916805e7
0.0009399999,-1.1265119684230163,0.0002989358472203682,51.64655966604648,0.7454410484657029,24618.70217944016,2423.234044396991,1.7709982610430155e7,1.024739366458155e7
0.0009299999,-1.12612122919077,0.0002995600287594613,51.96187187430137,0.7332750991258774,24818.675218962617,2455.643854846441,1.586435351034976e7,1.0672205557265073e7
0.0009199999,-1.125635130696459,0.0003017158330950935,52.241806572704355,0.7393595305321673,25433.776577354092,2520.138672197658,1.9117067057720244e7,1.1004136324564854e7
0.0009099999,-1.1250639848121256,0.00030139895379319506,52.150344349906185,0.7485578037371273,24888.444398843505,2561.940269473581,2.4677309730488427e7,1.0649543476460963e7
0.0008999999,-1.1245395350574303,0.0002997845447682025,52.01898401720853,0.7537382644511224,24556.484238838537,2591.7770996852705,2.8211363064278614e7,1.0514056745435087e7
0.0008899999,-1.1240807669359334,0.00029971453248918173,51.870162335220314,0.7530370237583704,25961.60571089988,2576.889642326459,2.6689140154973034e7,9.90189303610287e6
0.0008799999,-1.1235715846288394,0.0002990285759845239,51.976718640564705,0.7718952067647906,26101.367821290143,2653.900447933312,3.467328978349287e7,1.0256574198159378e7
0.0008699999,-1.1230003560509785,0.0002958698625940721,52.54200772614054,0.7795196320116968,24988.36316173245,2680.93869502839,3.453691134985578e7,1.0543053784490768e7
0.0008599999,-1.1225952462353834,0.00029682810511665134,53.34387350424969,0.7612432490012797,26283.983538674896,2654.984037827958,2.5939865782216802e7,1.0137112469839782e7
0.0008499999,-1.1222053171117958,0.00029982989287064297,53.91646118849432,0.7659859146045237,26584.115836907204,2658.9755666081755,2.3251774204617806e7,1.0110640024293987e7
0.0008399999,-1.121745219456973,0.00030035780410330446,53.67729039060901,0.7659017718897038,26096.421497364518,2653.223915403976,2.127473545795969e7,9.74651550346288e6
0.0008299999,-1.1212094888134587,0.0003018598344196941,53.70645678886992,0.7691838617685499,25867.903688532857,2649.3982972838025,2.352702101150761e7,1.0014133938629348e7
0.0008199999,-1.1206494186570837,0.00030211471811003934,53.791492065468,0.7887845083850658,25449.809955396137,2685.271757786143,2.9988407093569096e7,1.0612588012201484e7
0.0008099999,-1.1201548074226184,0.0002989497314530704,53.92231950383509,0.7990618971785352,25578.3972721492,2702.6405692042545,3.334559983793881e7,1.1484661750086796e7
0.0007999999,-1.1196558634394367,0.00029763329348852596,54.1817947080311,0.7958416441397622,26057.06492307369,2830.2686417817113,3.6322411167676166e7,1.2714863243124576e7
0.0007899999,-1.1191185199663027,0.000297645110689708,54.28360090545786,0.7816840565743121,26650.65776423177,2704.918252952638,2.852249072221766e7,1.0527620807737255e7
0.0007799999,-1.1186615814138365,0.00029744422856116463,54.53780518195445,0.7823965077217622,27333.728743542553,2692.765615854819,2.4198851390416656e7,9.465214148101132e6
0.0007699999,-1.1179914555301955,0.00029626624431111273,54.964401187709186,0.7966183902297066,29039.04176732267,2831.63517932463,3.1197064643033013e7,1.0480178046614872e7
0.0007599999,-1.1173914419028024,0.0002979749701102958,55.210287986379214,0.7874471536394382,29485.662193471762,2907.6160527938487,3.795062363006916e7,1.1608548430950832e7
0.0007499999,-1.1169970619753917,0.0003017959991541326,55.32748225217628,0.7765944147785292,29040.320992776222,2948.439749722921,3.510089447821895e7,1.327820335647364e7
0.0007399999,-1.1165616504499027,0.00030450895867659925,55.738388366447765,0.7898532222272474,27251.76061721648,2936.4979081724728,3.411758499810579e7,1.3610842649543779e7
0.0007299999,-1.1160054404819957,0.00030440408300972164,55.883509730893394,0.7688717686695138,24306.30644332446,2695.3563649360735,1.797094702171853e7,1.1092004006061213e7
0.0007199999,-1.1154512329661699,0.00030198963539280864,55.85876198136565,0.7565544836812845,22842.275975819557,2591.3868782698946,7.456096672757669e6,9.878867064987326e6
0.0007099999,-1.1149777656877535,0.0003032246821178937,56.36704704478372,0.7659036821180913,24103.091751537446,2681.8981184041677,9.534040224008834e6,1.0906381034224255e7
0.0006999999,-1.114336505756638,0.00030509844405654,56.91997374455797,0.7818154430278293,24610.38375081907,2791.7464328485335,2.2623160109223366e7,1.1459473226821447e7
0.0006899999,-1.113668659762366,0.00030492371335927646,57.323041444465694,0.7912733130652945,23099.981334963653,2868.6473257557254,3.179260718158911e7,1.1097584476218581e7
0.0006799999,-1.1131615736896678,0.0003080592927713339,57.694650370684194,0.7948380937695546,21548.19376620552,2830.706833364061,2.7369145423302345e7,1.0521615006096823e7
0.0006699999,-1.1126857565580643,0.0003121373593339212,57.73267304656022,0.8053833677002566,22788.2163192177,2852.32789627203,2.9121367498037364e7,1.0936532487194894e7
0.0006599999,-1.1121565559997975,0.00031335667281382634,58.059040159292174,0.81238401766014,25598.317278326325,2921.824572828053,3.604963731648151e7,1.1726778622982515e7
0.0006499999,-1.1115610039097288,0.00031211552665521707,58.709537672772605,0.8182696711152413,24796.443669945293,3011.4215350120817,3.543851886228936e7,1.2931463867456513e7
0.0006399999,-1.1108913851464086,0.00031015863399898633,59.17281637470054,0.8353553540336148,23264.75663333987,3022.618444128151,2.886499521997629e7,1.354082020756882e7
0.0006299999,-1.110340624991756,0.0003090657179992723,59.52188337301114,0.8496125544925204,23869.45338179465,3077.4547175027897,2.638989811649832e7,1.3422739927913021e7
0.0006199999,-1.1097331692782908,0.0003067794625061996,59.89824676565774,0.8692347266185161,25349.33186557039,3213.452017611253,3.1523910662957557e7,1.4451213736312225e7
0.0006099999,-1.1093359617981566,0.00030323757118683013,60.233654025551424,0.8644336987909353,25962.489514137593,3280.444325131564,3.6700257619955316e7,1.5080976322429646e7
0.0005999999,-1.1089471865853129,0.0003030291127706455,60.755793545086654,0.8584349400877692,27421.186305833347,3248.889365636914,3.513817805852235e7,1.4850140788435904e7
0.0005899999,-1.1084420103618928,0.00030751140670113577,60.79148126693752,0.8609448421844207,28562.58564306019,3223.3357555885236,2.87907543831429e7,1.4867892487931095e7
0.0005799999,-1.1079433415506998,0.0003122511398861451,61.088583383189025,0.8687812259405877,29596.849006600012,3323.8333946445064,2.9087390861659456e7,1.5088710279271467e7
0.0005699999,-1.1074595045534694,0.00031291358226676264,61.379552282933616,0.8720904757510353,30390.113051006425,3467.391832685192,3.639513125390628e7,1.7181064312008973e7
0.0005599999,-1.106901295904878,0.00031270532645000096,62.1809150135679,0.8936525568345968,32584.66177590654,3560.093024819394,3.749000871036322e7,1.9949448523307387e7
0.0005499999,-1.106320327008055,0.00031406244394749773,62.76966339806526,0.9099548685160046,33276.46661140488,3548.1756922461345,3.808143404234959e7,2.0609005665404037e7
0.0005399999,-1.1058099947698756,0.00031774308866096767,62.673314478009345,0.9144783606117285,33043.74616278959,3539.087976048819,4.369736315379018e7,2.0409785970172953e7
0.0005299999,-1.1053322772190455,0.0003188230706703226,62.60782166301149,0.9113221770301678,32896.737130548434,3431.3829589273164,4.320088221350422e7,1.889641272090927e7
0.0005199999,-1.1048230434462796,0.00031816881814346256,62.61567320130121,0.9115573275573047,33330.21233378135,3461.1462112030545,4.343579334463692e7,1.869463202226633e7
0.0005099999,-1.104203266969907,0.0003146971099366406,62.95792007960791,0.9170275776091831,35195.77585070275,3497.8156075505,4.060472135563847e7,1.7454037389504727e7
0.0004999999,-1.1035640615616347,0.00031576499730475224,63.25602243925541,0.9264635620634479,35470.86515625459,3516.0960101491546,3.848137804573993e7,1.746664565661063e7
0.0004899999,-1.102917762810125,0.00031710021273088397,63.36706241258734,0.9481632083066289,35317.46148755219,3589.6004733305936,4.411476983658792e7,1.8337445390391078e7
0.0004799999,-1.102233841169358,0.00031510842486575145,63.33386629259782,0.9418496148718248,35546.896434297065,3628.142351174187,4.67920300014438e7,1.728689093159787e7
0.0004699999,-1.101653295660181,0.00031702357974181975,63.547220407835745,0.9481522787613027,36094.800444281274,3634.465335929835,4.923613830402261e7,1.6737276359828522e7
0.0004599999,-1.101046295618487,0.000320537131185383,64.08736448300496,0.9495802941855686,35485.14255291317,3575.5336877468644,4.7081548477470644e7,1.660544798326935e7
0.0004499999,-1.1004223335542611,0.0003246978131886324,64.27275184913923,0.9438457700982756,34172.66499193487,3474.661022102336,3.888368668842287e7,1.642220754764828e7
0.0004399999,-1.0999091028134793,0.0003245794277285034,63.74958977808217,0.9334115837002912,33088.664094237334,3537.5276175373974,4.1717954737259895e7,1.7801660012950424e7
0.0004299999,-1.0993058370219229,0.00031999529622107333,63.73669927139246,0.9365572240528871,32057.496352747054,3626.950433354153,4.607246695564511e7,1.8797081513849683e7
0.0004199999,-1.098629371706078,0.00031824305831537,64.28381356142742,0.9324483045914855,32005.33194618227,3679.211125425081,3.688985288841403e7,1.9369738381845247e7
0.0004099999,-1.0980245455072515,0.0003194151504181243,64.6361607656979,0.9199469564831801,32119.903848658327,3552.569656652816,1.861820499882668e7,1.8121484651124455e7
0.0003999999,-1.097435836761263,0.0003161667015278017,64.5120824403222,0.9117379602167992,31399.15530847101,3437.3730437550175,1.033136377909877e7,1.6714558919070458e7
0.0003899999,-1.0968254042999057,0.00031782946853604194,64.81171099696832,0.9268610758685473,32397.64879438884,3569.1877320548324,1.8582206484750777e7,1.7871357950176362e7
0.0003799999,-1.0963679628757472,0.00032086395971671594,65.0814749498263,0.9420750624860015,32602.44300180986,3504.174469701388,2.1784725236218646e7,1.737402561056048e7
0.0003699999,-1.0958974603787743,0.00032228083773272996,65.34095587064343,0.9461382807336433,32686.85622334159,3427.752014358749,2.1949858710573357e7,1.602104625987163e7
0.0003599999,-1.095318035378045,0.0003221028452747895,65.95636603236328,0.9612799184746662,34110.6853984439,3551.2159035949294,2.47806295223668e7,1.7566580591989197e7
0.0003499999,-1.0947410803555395,0.00032249569991539095,66.44379752747105,0.978660275721229,34160.010806224935,3704.1752635058297,2.160016431024084e7,2.004598200777806e7
0.0003399999,-1.094107621838538,0.0003241927568325808,66.47087957313626,0.9811904337924736,34346.7378168244,3793.3898908881856,1.951742228760609e7,2.225149305263711e7
0.0003299999,-1.0934120096339837,0.0003289548896703121,67.02369319824986,0.9813851480231185,35512.18116907057,3712.355594158392,2.1756422040076293e7,2.0775409628368746e7
0.0003199999,-1.0926973722600382,0.00033424174726265967,67.83888528550176,0.973741181105269,35630.834596333254,3706.50918725584,2.2077236112027686e7,1.7704525552077424e7
0.0003099999,-1.092039424743416,0.00033523795956903285,68.1371415819921,0.9554752013169858,36575.65557465429,3732.5411747481,1.6478389913785806e7,1.730968484111141e7
0.0002999999,-1.0915323914519777,0.0003357218754370606,68.23189734781954,0.9490916862509183,37067.59882482863,3817.477339515705,2.038801204640766e7,1.833067556411465e7
0.0002899999,-1.090984619208945,0.00033684752037174345,68.48487832897992,0.9711594634857397,36215.40158003793,3871.6014091163474,2.6347914509237837e7,1.950264380575642e7
0.0002799999,-1.0903419707755957,0.0003376450396674089,68.77471534727262,0.9758569540784451,34474.67958344841,3817.4495370324325,2.6235397509803846e7,1.8936950005148936e7
0.0002699999,-1.0896455260255749,0.0003361930778104185,69.03990094807811,0.9813792287358837,34606.36530396757,3786.5122141526836,1.8531678390974212e7,1.802290424876958e7
0.0002599999,-1.0889527335201934,0.0003310931380140903,68.87527261240065,0.9930317684683855,34927.165526141616,3735.961294720742,1.7484248833891984e7,1.7597449594906326e7
0.0002499999,-1.0883778496956855,0.0003313564665757011,69.19980948264953,1.0273500691025543,35443.95675533206,3798.727936381977,3.2194481220315307e7,1.7561350671044677e7
0.0002399999,-1.0877397145527266,0.00033771848807899533,70.18166467350356,1.0390470522458861,35947.11501334332,3939.3897711958098,3.591735210255854e7,1.7918390049231857e7
0.0002299999,-1.087076799433869,0.0003418381298342311,71.37618456140876,1.0578603557407884,39161.75666530532,4183.519124465675,3.9516689336810715e7,2.000205117250035e7
0.0002199999,-1.086391653281265,0.0003456360777641992,71.64159422113084,1.068790353231453,41449.12547794099,4290.741475267779,4.638609005286848e7,2.1208438428726826e7
0.0002099999,-1.085724770682089,0.0003494438511210962,71.90647717523841,1.0521914245676227,41261.010455550604,4256.15690793838,4.152904507462611e7,2.0667994308254167e7
0.0001999999,-1.0850394072651302,0.0003507971532200566,72.17407207102292,1.0387204292982206,40264.48296554672,4171.060739833307,3.646911122779628e7,1.921945778848903e7
0.0001899999,-1.0843882638502529,0.00034949020491934635,72.42694929587255,1.038886065916183,41778.531409170595,4153.50856444205,3.0140396811973054e7,1.9056101623173147e7
0.0001799999,-1.0837343552284708,0.00034973502154327286,72.97464221396767,1.0595453366811505,44532.354069381276,4221.739147416563,3.5255333037465215e7,1.969129083848425e7
0.0001699999,-1.0831201039466385,0.00035168193602854245,73.42940884624528,1.080100912541728,45799.74327738265,4294.310135284832,4.109878390018055e7,2.0660238805716433e7
0.0001599999,-1.0824356379049778,0.0003520617801676988,73.68534687332806,1.083335191967413,45695.12003017299,4202.598316329286,3.286403557422734e7,1.9986278754247382e7
0.0001499999,-1.0817705365584098,0.0003517916069596658,74.12553852039426,1.0777396453739279,44381.35056680102,4119.214768415009,3.2941797497819696e7,1.853208314690427e7
0.0001399999,-1.081139785721046,0.00035402851443855143,74.76937481331619,1.0747647778851368,43029.85392161096,4087.0181926522714,3.3042991420784775e7,1.7634108857215635e7
0.0001299999,-1.0803531445869938,0.0003583340239659518,75.39047303762872,1.0975178671586514,45568.44419737106,4248.845178598917,4.390380344698437e7,1.8688874451387335e7
0.0001199999,-1.0797692976498277,0.0003590637605315295,76.05811786340936,1.1244690462260472,49518.89087236003,4315.602593221629,4.962251225784291e7,1.8903514070071917e7
0.0001099999,-1.0791824313042855,0.00036018910882702906,76.40996830866708,1.1393201978082106,48181.898021382876,4173.146210004654,4.095972740695278e7,1.811812572047022e7
9.99999e-5,-1.0785467362079257,0.00036255553386506763,77.05237400407115,1.1404220458189032,48437.956136733956,4257.178469873291,3.632252614170229e7,1.8994116537486278e7
8.99999e-5,-1.0779181273945422,0.00036558803840688544,77.8105117670866,1.1420706919421115,49850.87634221817,4486.691447679924,4.287775524134553e7,1.889650849284849e7
7.99999e-5,-1.0772539203716551,0.00036777018081819463,78.16734179163474,1.132633409186144,50348.99032531708,4467.033095985796,4.118744609103562e7,1.828849144725624e7
6.99999e-5,-1.076572689425914,0.00036498413668453256,78.23936460550973,1.1298539425078207,51795.809833545165,4413.5508340303,3.883401093538445e7,1.8745610066247772e7
5.99999e-5,-1.07581748106722,0.0003644735400852147,78.59454450002633,1.1311335355881753,51766.4808526916,4426.801194638,3.717272043856996e7,1.931684515313361e7
4.99999e-5,-1.075113901047782,0.0003660008712118531,78.37114183972584,1.1105027169878003,51162.43439161005,4396.340277084397,2.9266967473507162e7,1.887756622212882e7
3.99999e-5,-1.0743540745463334,0.0003684103064346236,78.55394423470167,1.1002740592964064,51571.843732541165,4331.102828388324,1.9497136783536103e7,1.8410211399379387e7
2.9999901e-5,-1.0736212148425828,0.0003708707557920067,79.50324298431713,1.1088069902819297,52888.7914935921,4258.369575955709,1.422628507183554e7,1.8235025041718706e7
1.9999901e-5,-1.0729028279045676,0.0003718954279237445,80.44788987997049,1.1328458236567165,53538.239028511154,4331.387934959821,1.9365245348725263e7,1.860323815224772e7
9.999901e-6,-1.0721957404279892,0.00037400467441120927,81.2672350976582,1.159268129600596,54677.855653764535,4519.6308916161615,3.082573584160619e7,1.968557444908717e7
-9.913492e-11,-1.0714617748994044,0.0003799838475729506,82.0375015331372,1.1661362735384753,55314.60402002662,4646.843984454913,3.638124675144372e7,1.990771552098939e7
-1.0000099e-5,-1.070616324357634,0.0003862560989120653,82.87242296333773,1.1731279688191172,55843.60284674544,4734.3880145848125,3.9643152491438314e7,2.023725611590666e7
-2.00001e-5,-1.0698650472626534,0.00038991260810378306,83.26290465688936,1.185758634478182,55556.904015707325,4756.3886590036045,3.792059363949103e7,2.0396669254275173e7
-3.00001e-5,-1.0691350655116068,0.0003901237559065137,83.67058501521717,1.2048615888825283,55936.83848139826,4892.042045304504,5.082496915593262e7,2.2437490258454137e7
-4.00001e-5,-1.068367699565579,0.0003888136313039323,84.23887783885789,1.2148131596250236,55071.1598652229,4976.162381822896,5.241366299206461e7,2.3687595369004533e7
-5.00001e-5,-1.067653540850837,0.0003888900159710906,84.94432465535454,1.2330510625495528,56592.93706333741,5051.421831266646,5.1261119629983835e7,2.3334537316447645e7
-6.00001e-5,-1.0669061099909218,0.00038971140519181564,85.63618530203516,1.2534593642753429,59845.91201920845,5183.637166240369,6.446883573057258e7,2.4120255195265338e7
-7.00001e-5,-1.0661488399406438,0.0003913812288826323,85.76582058784881,1.2765019973690839,61794.24479249877,5377.329865335792,8.003916585258509e7,2.6280896937352408e7
-8.00001e-5,-1.0653204710385455,0.00039528611689816417,86.14062999415768,1.283550140105235,63311.912532348055,5463.672331350335,7.093721561825126e7,2.7033870014202166e7
-9.0000096e-5,-1.0645103297972507,0.00039746331114324856,86.73308943597486,1.282436864310739,62233.801273539844,5440.1748746497,4.8985571936660625e7,2.6891635852881044e7
-0.0001000001,-1.063920781943975,0.00039714338747755035,86.97474697244856,1.2632685318536894,62539.029401866,5368.397937441359,4.759157874229529e7,2.6335429349033114e7
-0.000110000095,-1.0633118247307207,0.00039974738342133883,87.41086506399965,1.2505063237124918,63686.5921897593,5536.09495542983,5.108796739439155e7,2.831182827592268e7
-0.0001200001,-1.0625541461381702,0.0004030511234351215,88.4093769988328,1.263759868600443,64307.65095781757,5660.125603466116,4.4357815912805974e7,3.049303260452591e7
-0.0001300001,-1.061765321826019,0.00040486985290222755,89.38670618928272,1.2829859092820837,64864.42497138883,5560.349504105399,3.895877134713383e7,2.926411355421894e7
-0.0001400001,-1.0610623986057794,0.0004047970785370945,89.42927830698518,1.2853321739167825,65867.00717473427,5379.637793076521,3.566003814156642e7,2.6923694631651305e7
-0.0001500001,-1.0602874282258408,0.0004049398102348649,89.80735235982739,1.2936683669849227,67766.17723078359,5344.938307889311,3.1046973919362042e7,2.626135201724635e7
-0.0001600001,-1.0595984623443533,0.0004024385465637379,90.61138178971773,1.3293863875954461,70000.59611089915,5607.689286353124,3.4740906174623005e7,2.900981869501155e7
-0.0001700001,-1.0589012767593502,0.0004065505718101256,91.23177176817222,1.344977705123944,71778.26673225441,5981.07047653714,5.321627142716129e7,3.3323240672131535e7
-0.0001800001,-1.058033866924982,0.00041034376776554013,91.33997218901295,1.3357538855753688,71470.22485198124,6098.493489645985,7.044184419996312e7,3.2981608181466993e7
-0.0001900001,-1.0570793676577577,0.00040535528896064365,91.69430332294701,1.3420076532175425,72364.70399406858,6079.509441750206,7.351201247922362e7,3.0258778207598735e7
-0.0002000001,-1.056248794270251,0.00040097280395215597,92.53211769072934,1.3579554247286354,73598.16253881925,6206.129373593243,8.551957091504131e7,3.2336607313753277e7
-0.0002100001,-1.0555792678143407,0.0004016648558291759,92.95101378549438,1.3649142365509572,72449.24880619014,6375.762859864091,8.969911409361501e7,3.455177493778389e7
-0.0002200001,-1.0549013268666372,0.0004024167945094692,93.19462861679735,1.3651116618568562,74032.4546706878,6575.389775603945,8.162685064292869e7,3.584633054896029e7
-0.00023000009,-1.054101271396308,0.0004028666578304553,94.08086081802193,1.3658182196543727,74897.37712703951,6603.624553431217,8.30172196684882e7,3.6366244839312464e7
-0.0002400001,-1.0532271641376767,0.0004035245727221186,95.3218384660698,1.3740530779528122,76902.16333693331,6724.112131852706,9.160074248036963e7,3.6605617808253735e7
-0.0002500001,-1.052355729091209,0.00040220330490297907,95.92917399111857,1.3804282013174842,78355.09840676082,6643.753100450955,9.439246525119683e7,3.628570899005064e7
-0.0002600001,-1.0514662055719772,0.0004029222395873283,96.58031772196226,1.3931517028679734,79257.45673234912,6578.984695908055,1.0336149979556882e8,3.6401014210978545e7
-0.0002700001,-1.050656340098392,0.0004049817625281267,97.1598144756062,1.3841984234717797,81384.45207084966,6491.076359505234,1.0490683020250317e8,3.585895783339762e7
-0.0002800001,-1.0499526958950673,0.0004078418719562481,97.51104810320354,1.3966674632621512,85515.02867324936,6499.967282131242,1.0638546110314645e8,3.607334408967977e7
-0.0002900001,-1.049181717848412,0.0004095753799429668,97.99263682770071,1.4132584083930366,88282.17731184885,6507.895264291269,1.071051973923859e8,3.550519872030642e7
-0.0003000001,-1.0482950042824268,0.0004062054947921781,99.00021892202467,1.4350357994037697,90696.7940810056,6528.328289529552,1.0682575863670175e8,3.543835732334798e7
-0.0003100001,-1.0473126412263731,0.0004065672102451206,99.93487323895482,1.4671817527547073,93692.5420287462,7051.051505806824,1.347770396161095e8,4.119698043845544e7
-0.0003200001,-1.0464147427948314,0.0004144305247106536,100.62191587282189,1.4961747148300462,94648.2227091996,7422.907140946674,1.5662788286673215e8,4.45174125559902e7
-0.0003300001,-1.0454971011601772,0.00041859779063631867,100.80181091742335,1.492093227120112,94211.59922352928,7205.194299489121,1.3858456827631262e8,4.058293741490513e7
-0.0003400001,-1.0446502784473723,0.0004188476935034444,101.27553825457771,1.498104499841926,93269.25089654654,7047.233714451144,1.1462823820771682e8,3.783802321199237e7
-0.0003500001,-1.0438328841033102,0.000420483806336247,102.4105971191812,1.51800309596734,93857.43072286107,7187.256133812512,1.1973482301267813e8,3.8393976765369296e7
-0.0003600001,-1.0430329750662288,0.00042348578982347504,103.49770531555954,1.5397218118290135,96441.26287108862,7353.020503415435,1.3172073665886456e8,4.215926616759898e7
-0.0003700001,-1.0420175236286278,0.00042802121095021086,104.76346243736398,1.569141674669545,100438.30750596475,7685.576284240672,1.4191262928868264e8,4.420042862683723e7
-0.0003800001,-1.04102945324585,0.00042941025982897336,105.65770966586622,1.5789861823774498,102750.56638521486,7715.696237597602,1.4384578798116404e8,4.2461293292182386e7
-0.0003900001,-1.0401515290116168,0.0004286367450428188,106.64597868521828,1.572388575364124,104874.20179968611,7598.436854634945,1.5066840351745394e8,4.0832595901689604e7
-0.0004000001,-1.0392760610793366,0.00042987005656136876,107.50034643754692,1.563953224850484,104239.85200624121,7646.022891795923,1.482509954925817e8,4.087996661234422e7
-0.0004100001,-1.0384117926534768,0.00043062564287537703,107.59065713204679,1.5636707907038305,105051.80226652719,7690.162374508974,1.5517084803231046e8,4.056839058185224e7
-0.00042000008,-1.0374157769907302,0.00042969592929306254,107.64112686104232,1.5779437665650253,105351.15903453276,7713.863503166537,1.6160538868109584e8,4.113316020723803e7
-0.0004300001,-1.0365564934174432,0.0004307625686856543,108.00555716885111,1.602727378191618,106031.81671700005,7749.707768035228,1.5788725712752008e8,4.062153664489511e7
-0.0004400001,-1.0356628065389302,0.0004320260930628937,108.45938712190228,1.5979877580599857,108618.94080106755,7783.463367805649,1.4076608404721573e8,4.1134270616474636e7
-0.0004500001,-1.0346638982020935,0.00043083240251829547,108.69892649741134,1.5900990452853998,106859.96291460308,7769.805837306709,1.4876974281520087e8,4.186796723284199e7
-0.0004600001,-1.0337070466053897,0.0004282047722231735,109.30121947399802,1.587720096150335,103012.01861601634,7678.27265213385,1.3638756079290587e8,4.172179323465151e7
-0.0004700001,-1.0326833696580193,0.00043082965396079386,110.35132953882274,1.6036785124061872,102270.86031492827,7708.781064497141,1.1672332353374578e8,4.0842324295931906e7
-0.0004800001,-1.0317160066442603,0.00043701016236116406,110.59298150216205,1.6212160453174589,102641.50336235025,7904.120439181793,1.2247251041192128e8,4.3502305089237384e7
-0.0004900001,-1.030756741613419,0.00043778310272712045,111.01010705173903,1.637006164216015,104021.81320294073,8080.942726648087,1.271955283164394e8,4.5633950633411855e7
-0.0005000001,-1.029850003376845,0.00043731303864885256,111.88101236514247,1.6481476501798489,103848.63099668652,8064.440723789222,1.1085655872799493e8,4.383594360259432e7
-0.0005100001,-1.0289017720263767,0.0004349782076281665,112.82323630228204,1.659696842615642,106530.5511229879,8015.300889771191,9.99640186196733e7,4.376013326164677e7
-0.0005200001,-1.0278055330781997,0.0004387369354186328,113.75346147997631,1.6800278532544037,109826.8515844538,8240.900073031866,1.1143963446798472e8,4.798222842899976e7
-0.0005300001,-1.026748129128191,0.00044231708377090635,113.98025208690855,1.6477085107962917,110520.9028104758,8195.009889066234,1.1118488708101398e8,4.783826616968525e7
-0.0005400001,-1.025725452522022,0.0004462774944016552,114.20134477420856,1.6481828582097167,109176.3924041348,8263.268174921395,1.1607157279564162e8,4.840610404512377e7
-0.0005500001,-1.024712871515003,0.00045164544179348865,115.22210116132781,1.680382474393751,109490.24774210379,8401.415164850558,1.2925370695106882e8,5.0170949131503224e7
-0.0005600001,-1.0236637278173097,0.0004523175627806159,116.4519298614317,1.701048204187347,111790.18634061291,8596.496418920347,1.3648987231647444e8,5.3854437284817435e7
-0.0005700001,-1.0226362082005518,0.00044972184766379797,117.60627350094254,1.7229655822392254,111526.04880537213,8717.719961365885,1.3596479376050672e8,5.567443564762464e7
-0.0005800001,-1.021667384869812,0.0004491313590451643,118.9723927149394,1.758919968244677,113293.75742142876,9081.360783813574,1.6327172340783936e8,5.9628164125265844e7
-0.00059000007,-1.0207394305547477,0.00045399078867205115,120.35782547881912,1.794162107031672,115540.21531120152,9340.55081075162,1.8503273082171953e8,6.261802293562334e7
-0.0006000001,-1.0198209978827217,0.00045226774246304825,121.00167848450175,1.7944065627181205,114628.10874973798,9209.361651706442,1.6100112589289707e8,6.122251351644911e7
-0.0006100001,-1.0187231967650094,0.0004525560145221702,121.55819701865839,1.8040427185271792,116923.64699097062,9363.953312963891,1.530604359124639e8,6.0966522343882054e7
-0.0006200001,-1.0176600088338519,0.0004565749905718266,122.17704108183726,1.8078771216052332,117282.99889308296,9492.85798571976,1.6298129734014773e8,6.1241253399911314e7
-0.0006300001,-1.0167770306479453,0.0004583124764148795,123.6014460022866,1.8312552496704744,119333.66768363515,9658.798168826299,1.7711746286722142e8,6.387757030690947e7
-0.0006400001,-1.015860592533016,0.00045737422450028623,125.1007424393843,1.8519581041544022,122904.30892816174,9951.868387701417,1.8536294865247694e8,6.977778652586658e7
-0.0006500001,-1.0147742516469211,0.000453890348132887,125.87778669031059,1.8438140677129577,125910.6389901193,10182.307640454339,1.7806836661790746e8,7.277466375646187e7
-0.0006600001,-1.0136942361234755,0.0004543845279929777,126.09452473625826,1.8505498053380773,128017.76192160447,10330.412898591476,1.8255669857372713e8,7.445522643239418e7
-0.0006700001,-1.0127261435957189,0.0004616946476641171,127.15236666933191,1.8582446675120987,131284.63348822505,10279.458850338257,1.73249581586506e8,7.473321892215872e7
-0.0006800001,-1.0116809303059533,0.00046163704404559355,127.71366325082846,1.8511376502719281,132668.16112603396,10023.643318650435,1.6540762521203205e8,7.171305994955389e7
-0.0006900001,-1.0105796908686957,0.0004611151396614214,128.54938576479944,1.8793110018258157,138478.21747269953,10336.276605098707,2.0823969054358786e8,7.283848935385478e7
-0.0007000001,-1.0096774067817356,0.00046394653272577784,129.8443562010277,1.9355005344971716,144479.28867347504,10906.460550718813,2.6114949927674004e8,7.989064109403731e7
-0.0007100001,-1.008639665736141,0.00046596498232716257,130.77540165383638,1.9559236527493937,148428.06099193872,11241.236226978528,2.864199921195734e8,8.611215550445956e7
-0.00072000007,-1.0075206793960725,0.0004684801474091681,131.84297968252952,1.971580097330045,148541.9950974345,11248.5250883911,2.941083561323667e8,8.628982110085991e7
-0.0007300001,-1.0064884220636638,0.00047275417433642543,132.5491122697863,1.9815423092848594,146587.051735558,11411.686462086574,2.917648700690198e8,8.818726396738435e7
-0.0007400001,-1.0055059290724826,0.0004748024587858845,132.8260217868118,1.977204562167022,143840.10870645838,11581.688517065997,2.8326963236867523e8,9.446104405233324e7
-0.0007500001,-1.004366385825952,0.0004775235967722224,132.70784260884398,1.9846733449633394,147239.03729355457,12032.908181792745,3.023465400319079e8,1.0283608185221428e8
-0.0007600001,-1.0032565883399485,0.0004796499928753061,133.54976555770114,2.013781226434624,155420.8370844304,12554.120936927808,3.3296779587772465e8,1.0959046532033764e8
-0.0007700001,-1.002180512225823,0.00048267807301975653,135.11207600820694,2.0318670396865195,158156.1904152619,12675.3407120845,3.317979641324913e8,1.0744145260198975e8
-0.0007800001,-1.0010848913126773,0.0004823922570772398,136.38096560288312,2.0475985480776564,157715.51683393415,12811.285387263255,3.408372762226077e8,1.0893499851413006e8
-0.0007900001,-0.9999848135358738,0.0004811406362524693,137.26340285400482,2.034885803684141,156037.3817499242,12538.350293139527,3.2128302398930275e8,1.0031646652525777e8
-0.0008000001,-0.9989397307827848,0.0004800675867979096,137.45234493806086,2.027200266370719,156806.09691487445,12350.968601795523,3.0228474793352234e8,9.74053452185542e7
-0.0008100001,-0.9978101635600551,0.0004824724453943517,137.926426149101,2.0262426397600266,159642.92836347208,12264.239814502067,2.97850846117038e8,9.646740139827117e7
-0.0008200001,-0.9965611966702455,0.00048459310614924804,139.20255736454982,2.0453106752722023,160095.04374122748,12308.091367768982,2.9215960305464536e8,9.279796678517249e7
-0.0008300001,-0.9953512557466313,0.00048433301740462303,140.89450049603465,2.071375740277179,164172.01301594157,12550.618369031125,3.099061421699755e8,9.26504003056262e7
-0.0008400001,-0.9941188307884646,0.0004845999186566944,142.44143805682876,2.102149575960517,168270.67754355015,13035.032730117071,3.464805242974394e8,1.0231869730258685e8
-0.00085000007,-0.9928591628821447,0.0004890909464330945,143.55964830715402,2.104626810628905,169149.34093355222,13217.320059885269,3.5116964907703257e8,1.0810378927249739e8
-0.0008600001,-0.9917082852913228,0.0004953203664298999,145.22560474980827,2.1147343619349668,168746.25556654893,13110.906404301279,3.225949229949985e8,1.0353874969521411e8
-0.0008700001,-0.990565307400371,0.0005022734864853609,147.08669669215388,2.1680653404004695,171408.8543796863,13257.40593302077,3.1810789761020267e8,1.0112837551298468e8
-0.0008800001,-0.9894559521767798,0.0005036194348733772,148.0897411670352,2.2001463380340796,177310.23054994285,13554.638631713673,3.338642060340076e8,1.0442308337724069e8
-0.0008900001,-0.9884336361176208,0.0005080721912884062,149.29658355122544,2.2366249561813367,183184.60839405056,13903.361948360238,3.5133746832721716e8,1.0869206397232947e8
-0.0009000001,-0.9873559195560806,0.000513374040391869,150.7543589968067,2.2668907518504815,186345.3749958197,14327.98969840045,3.8126678871189994e8,1.188533744034513e8
-0.0009100001,-0.9861550202737958,0.0005165494057547209,152.85901386409054,2.2971891825938218,188332.84924637052,14458.158493783425,3.9232380171787167e8,1.1971328290094386e8
-0.0009200001,-0.9849934252774695,0.0005191726669180528,154.79615849255313,2.3080927255905648,188092.3988655801,14415.597015681933,3.606191774076035e8,1.1810400230188209e8
-0.0009300001,-0.9837288115925666,0.0005220069901073018,156.40729967442311,2.303769998503306,192045.92171891572,15048.820880929217,3.729563035524707e8,1.3181534060592178e8
-0.0009400001,-0.9824813379349588,0.0005240954911739504,157.57677192878154,2.3079810412117285,195158.8217033211,15672.050746330504,4.235220584206619e8,1.460730955123255e8
-0.0009500001,-0.9813102086127118,0.0005247632041422785,158.94518621946057,2.3324541896694324,201951.25143924,16376.40273485208,4.974587474272007e8,1.555841267448094e8
-0.0009600001,-0.9801020780371654,0.0005255967988366892,159.88885188371435,2.3590792267227614,204119.82424931703,16269.17019930723,5.176349170013292e8,1.4816564804250124e8
-0.0009700001,-0.9788058223855769,0.0005243298354756406,160.56414188525855,2.381006495829918,200743.4500163565,15547.786045722449,4.688290746909154e8,1.3090345595873564e8
-0.0009800001,-0.977659610876749,0.00052439721451829,161.620702204192,2.3752607171653977,196120.90662114986,15061.036069917724,4.259708046888596e8,1.2047781332878426e8
-0.0009900001,-0.9765162709450117,0.0005272895505714451,163.07655704409197,2.3444723805427827,195766.44487185168,14940.96176242992,3.8437693970843047e8,1.2059412592915098e8
-0.001,-0.9752849186160094,0.0005302059216262228,164.7002796471237,2.348705857811949,198730.70217162816,15233.768871147273,4.00404981228218e8,1.232870303242334e8
-0.0010100001,-0.9739843932188674,0.0005301860835156184,166.25089802175904,2.397247798912395,200497.67186973998,15497.505570270823,4.4147740235138214e8,1.2498017490227407e8
-0.0010200001,-0.9727262253222633,0.0005302433129787586,167.29397130631102,2.43112045895967,201867.42859995697,15516.63744190255,4.715958304688904e8,1.2365647440016198e8
-0.00103,-0.9715658871616818,0.0005338974293622026,168.49778643194855,2.4399816496025375,198795.6928245175,15353.476495978794,4.445061074951403e8,1.1673046290121366e8
-0.0010400001,-0.9703098492840088,0.0005386190237179643,170.0444653566084,2.4483956064054064,192745.46938959576,15016.730312609814,3.5978606414687335e8,1.0963445179049599e8
-0.0010500001,-0.9691054504049448,0.0005369739270940317,171.73810820237085,2.455423257620462,194224.91932405857,15097.299334813624,3.3346520246785975e8,1.093337043786252e8
-0.00106,-0.9678951152001756,0.0005333999539804546,173.89237800777053,2.482637671178698,192878.52477479156,15567.806590776305,3.106454945510661e8,1.1710640148027365e8
-0.0010700001,-0.9665798640083078,0.0005337334075377374,175.9875290222458,2.508654963232085,192500.22064419274,15632.120708554648,2.74919405130801e8,1.1685730581173648e8
-0.0010800001,-0.965242671608194,0.0005375204765817207,177.2822439358389,2.5200072177022856,194652.78514123856,15703.603748556628,2.710948429241365e8,1.166235938031987e8
-0.0010900002,-0.9640175078104857,0.0005447652528422637,178.81650541852767,2.549850951461711,197277.3091191433,16303.77901435667,2.938665753295458e8,1.2308558934147733e8
-0.0011000001,-0.962712379410231,0.0005511445573029749,180.1614872296931,2.588578658350554,201507.4086739916,16443.37220048089,2.843877723881074e8,1.2181821578574736e8
-0.0011100001,-0.9613790959021783,0.0005536585244060141,181.20302469334572,2.6186132276623324,206427.01763069397,16350.80031703464,2.6916419756983083e8,1.1854105308228147e8
-0.0011200001,-0.9600210346389112,0.0005490714959323044,181.68704826283908,2.6338618015888238,204696.50405096353,16348.345083941484,3.0514410234422624e8,1.2064652927296765e8
-0.0011300001,-0.9586620182894333,0.0005464175421826815,181.87500917150015,2.6214663424155593,201823.5081495832,16313.237531056122,3.2869281996040535e8,1.2392500050931442e8
-0.0011400001,-0.957234615155458,0.0005515888451713566,183.59891660569335,2.661843746210952,205097.65444020237,16799.404819337964,3.5012674157775927e8,1.3180348262212047e8
-0.0011500001,-0.9559316261335781,0.0005571965536396726,185.69440780604566,2.7129705185420763,209207.36696742562,17204.61948884113,4.0309818959726715e8,1.3379403655995114e8
-0.0011600001,-0.9545436292532563,0.0005602193825388972,187.42164465387384,2.7311714168997336,216360.6661230916,17821.788596632352,4.597204209309834e8,1.394192636590851e8
-0.0011700001,-0.9531085827228776,0.0005651819312294472,189.37282397953047,2.7495329731995843,220450.79788368483,18288.53783126534,4.597773657740936e8,1.4907648765663007e8
-0.0011800001,-0.9515788697278117,0.000568510504638672,191.1472579013513,2.80285728079032,224265.18919532787,18438.81421096389,4.705310420632677e8,1.549410464571063e8
-0.0011900001,-0.9501119867221156,0.0005685482485249732,192.65587867989575,2.8312789178152364,226263.9140919706,18642.51470117225,4.707245542786103e8,1.5676964502507743e8
-0.0012,-0.9487036780927129,0.0005698856794893923,193.63957214839834,2.8367830498760944,233076.19577475623,19182.02055242486,4.907501163956073e8,1.6440920126160884e8
-0.0012100001,-0.9472761061719449,0.0005733081564835542,194.66360048654127,2.852890390212178,243314.5512461112,19860.600142681116,5.444850923596164e8,1.758252983638578e8
-0.0012200001,-0.9457789713647877,0.0005755455464542527,196.05404269009802,2.8990444113462934,245673.24189710428,20171.678124937935,5.718780461527011e8,1.761475427445241e8
-0.00123,-0.9442799610835229,0.0005784430923904718,197.95669875462488,2.9729229881070407,244724.9247568118,20464.55576510828,5.829355278844886e8,1.7849916627339542e8
-0.0012400001,-0.9427950073195135,0.000583444254561856,200.45654412029677,3.022867367867331,253052.68904393268,20859.330066801616,6.238912918190805e8,1.8351139200959855e8
-0.0012500001,-0.9412450029570122,0.0005883594180191664,203.0631262013521,3.0637223871548493,266876.5185466805,21679.70057147222,7.375884800913309e8,1.9695490472896263e8
-0.00126,-0.9398393542653705,0.0005950120244029639,205.21279854258205,3.103434690248299,279033.79950253037,22686.446555746414,8.163573763126451e8,2.182947981377989e8
-0.0012700001,-0.9384601978187471,0.0005978373671036488,206.9784535172372,3.110537966905301,286546.13442732004,22906.24969673201,7.784204691327007e8,2.248359063720865e8
-0.0012800001,-0.9368344489039627,0.0005973599960017355,208.95731764622445,3.12189687319671,292529.82000045315,22824.966048838767,7.568602396041716e8,2.1426463650298724e8
-0.00129,-0.935146384979388,0.0005973464108381936,210.70177921866156,3.1258220129025576,292682.27164763387,23062.94202512782,7.767348307640489e8,2.111540709762387e8
-0.0013000001,-0.9335853925976381,0.0005994378763638684,212.63749144490077,3.1722935832024928,292665.70145419484,23379.90033155574,8.014436362782378e8,2.1502479400738004e8
-0.0013100001,-0.9320693468425677,0.0006015135619447231,214.80500273074378,3.2094190891524947,293969.0798065783,23940.358902165284,8.28604589503912e8,2.2921807186910138e8
-0.00132,-0.9304624431368514,0.0006008517175467048,216.68713317370458,3.2198996477164976,292143.401299848,23993.38221310876,8.121979410181725e8,2.290880182018172e8
-0.0013300001,-0.9288517517377449,0.0006020552418371636,218.82578826981472,3.216056266477319,293040.75750777056,23660.190304998065,7.634119016118325e8,2.2178808597791702e8
-0.0013400001,-0.927181260820779,0.0006049008935285365,220.46354621673015,3.2742345852881143,300449.405748564,24037.593407627857,8.723326728952423e8,2.2965997701486543e8
-0.0013500002,-0.9255169533347981,0.0006080230541269476,222.00016599955498,3.2978906054720074,310990.76036646886,24743.987833980565,9.834257911739504e8,2.4557323533015457e8
-0.0013600001,-0.9238452616507389,0.0006110667550510863,223.9109117767817,3.2995252429599478,313701.64976785943,24843.940928456603,9.542905589212705e8,2.4226660709105036e8
-0.0013700001,-0.9221582818276394,0.0006143401657366416,226.14776661958072,3.3469213119033117,317293.40981081745,24935.20327587706,9.022365316774716e8,2.4138043017790994e8
-0.0013800001,-0.9206093791606228,0.0006170791910347038,227.81062308453355,3.405936468498295,325701.57563855586,25323.140361912952,9.131627653226674e8,2.425388854355061e8
-0.0013900001,-0.9190825144502517,0.0006228077594546815,229.57153056997632,3.4168012159392642,326743.4290774158,25000.349406867983,8.580925061658973e8,2.3555728530783975e8
-0.0014000001,-0.9175351029326182,0.0006272572097610345,232.04814226592666,3.3949876201277176,326729.7719518288,24663.45992651424,7.683976885112703e8,2.287073576572425e8
-0.0014100001,-0.9158651201878688,0.0006308603648730089,233.87631587903482,3.375301759977556,323721.60661112156,24676.50186755539,6.949641958349918e8,2.284880694637754e8
-0.0014200001,-0.9141768840909879,0.000634558838436895,235.35272382821844,3.4045581427018274,326189.6177778904,25184.637216577765,6.667002833031397e8,2.4450555545775163e8
-0.0014300001,-0.9125625622172354,0.0006336946146132106,237.06116164560189,3.45733780641963,338542.92558490124,25518.37689179306,6.772546309919356e8,2.5404675505015153e8
-0.0014400001,-0.9109628016424114,0.0006355444609232732,239.23815745532798,3.4778669329672147,342893.9330526015,25810.052414179314,6.858621716642194e8,2.5855927192171413e8
-0.0014500001,-0.9092342369571719,0.00063720123493994,241.53293775040171,3.5309995015699096,344544.67214598483,26628.125705038467,7.892245354345773e8,2.697361367088004e8
-0.00146,-0.9074562222469975,0.0006411863175273757,243.89645777708324,3.596747610251889,352759.42508047266,26904.66664695934,8.182180807851659e8,2.6435362431581935e8
-0.0014700001,-0.9058000180705121,0.0006484063332183318,246.912420999638,3.6400905253938105,357891.47830220184,26597.449306289178,7.694054431998014e8,2.5556087148298654e8
-0.0014800001,-0.9041582359153856,0.0006550753672277505,249.38438078619794,3.649822029096062,364791.42676283466,26341.830732919654,7.622489637473803e8,2.426508974041172e8
-0.00149,-0.9025153198783421,0.000657374650951274,251.54555285116282,3.68238266090598,370805.3886476095,26658.851532254685,8.070683180875425e8,2.4454410636447546e8
-0.0015000001,-0.900737689733137,0.0006600997199438688,253.7106593686574,3.693113324776295,381713.5307645877,27371.371345570733,8.320429054499968e8,2.5300307251622653e8
-0.0015100001,-0.8988953795563882,0.0006644707804328115,255.8739675179002,3.7031808698066726,394580.19211222505,28050.299299091945,8.991847505220414e8,2.586491404311076e8
-0.00152,-0.8971350242703753,0.0006640702814107722,258.04327988249133,3.729071562747261,395629.86453987216,28069.91878276911,9.069209381195331e8,2.5476548360449827e8
-0.0015300001,-0.8954849964249743,0.0006653850646572897,260.4069129293339,3.7787105272683075,392480.9625702539,28128.24120461398,9.010233604457649e8,2.5548797512284613e8
-0.0015400001,-0.8938247755670382,0.000672121175989539,262.6622165366749,3.8301630262256796,393133.16545974894,28643.81039923633,9.578265357205069e8,2.677206813877343e8
-0.00155,-0.8921518810378193,0.0006788701392576872,265.45037098487484,3.8760960484086104,408066.4003161273,30024.244133607626,1.0863769954023178e9,2.935402665054502e8
-0.0015600001,-0.8902545279718367,0.0006835996891474721,268.88680370291377,3.927418320769423,421652.42240266106,30960.823674050283,1.1494245259002683e9,3.0785856440752506e8
-0.0015700001,-0.8882861612316681,0.0006883661027181204,271.6257533376191,4.006241473747748,426219.05002607947,31138.17001119042,1.1443998009010262e9,3.053613705442774e8
-0.00158,-0.8864487737046673,0.000692571531660037,274.3450490850564,4.057866170581144,424161.77779566287,31172.36468223248,1.096289893209803e9,2.9975839500888276e8
-0.0015900001,-0.8846247775633705,0.0006944518156238324,277.4303995866331,4.077891519841021,418476.9480835788,30945.83452270104,1.0106658867877786e9,2.9051760458910316e8
-0.0016000001,-0.8827505171056065,0.0006960923369933009,280.189578683683,4.108748276065511,426007.51293639984,30825.377395922817,9.853085644996159e8,2.8363431309203047e8
-0.0016100002,-0.8809362638609682,0.0006965878250362997,281.9736218499747,4.106886270983581,428108.94473207183,30765.771499182658,8.991753895599952e8,2.799948367983346e8
-0.0016200001,-0.8790790882605722,0.000696364836773551,284.4019130711154,4.105091408478109,429187.8512388091,31242.31954224333,8.521826979057517e8,2.8784683213035846e8
-0.0016300001,-0.8771724179980501,0.0007011412955685854,287.25937847439167,4.129253542349203,428713.97771468165,31756.905995969,8.02888129195876e8,2.91554864088592e8
-0.0016400001,-0.8752474292337935,0.0007033313789831021,289.6928031801202,4.189185701701922,433803.30074292864,32332.881130297043,8.46238183842263e8,3.015632609539705e8
-0.0016500001,-0.8733419201817064,0.0007020841910684414,291.4862698812929,4.234121854981119,446026.99189863185,32471.30562299954,8.765377397147496e8,3.071748855609962e8
-0.0016600001,-0.871390847785535,0.0007042499970607117,293.94755593303404,4.255129797517604,452986.19440849364,32846.55655362944,8.993605466400706e8,3.110904608463241e8
-0.0016700001,-0.8692580472936258,0.0007113203845942165,296.58595157146055,4.279237543742758,452565.4569562639,33195.08368154703,9.468097652283983e8,3.1718887845980275e8
-0.0016800001,-0.8671446586737459,0.0007167942353027147,299.43273412990266,4.30924765390804,457567.40000272886,33871.31451253091,9.974736982335186e8,3.3077190907134897e8
-0.0016900001,-0.8650705559447803,0.0007231213835207655,302.8199825730754,4.325327059672375,464656.886655844,33950.57335488847,9.190176671360121e8,3.331413303441496e8
-0.0017000001,-0.8631912379398803,0.000728351351422583,306.1159270869519,4.373508780318645,467881.9560440836,34226.08279152892,8.800388129098972e8,3.327971372538838e8
-0.0017100001,-0.8612514240762854,0.0007347801112636576,309.6150546550638,4.467695616230119,476645.0193758092,34938.77271339817,9.397885847863499e8,3.401719405031284e8
-0.0017200001,-0.8591927122267825,0.0007371796062448456,312.27510119840065,4.487615527931883,481251.0555646786,35245.94892503187,9.760623564656515e8,3.4368413003490293e8
-0.0017300001,-0.857170537084259,0.0007397429606140064,315.26618191887087,4.516013975775473,487673.16533593164,36051.518038642644,1.0276271697231047e9,3.644787213176559e8
-0.0017400001,-0.8550602162236917,0.0007400303606026646,318.6406500519898,4.567904564836076,505420.7069648942,37578.3859767239,1.1423435639472976e9,3.94804504879098e8
-0.00175,-0.8529356247810689,0.0007396306731625225,322.07943812041367,4.598350063610629,521530.10471398843,38182.68690919996,1.169207890133739e9,4.0882907278253716e8
-0.0017600001,-0.8508670504766643,0.0007436046801423503,325.02603441308105,4.654630115166057,525195.5373247587,38897.9802423205,1.1889624642549355e9,4.1759675326542795e8
-0.0017700001,-0.8487575307142873,0.000748888904142869,328.0047325792912,4.698990172123319,535747.3077423983,39847.78296346692,1.1949854612499397e9,4.323422704952933e8
-0.00178,-0.8466669925938569,0.0007543072964358441,331.12414488892745,4.706886588893397,537033.3779237639,40304.80767481482,1.182430658058499e9,4.3272068202513885e8
-0.0017900001,-0.8444577055307568,0.0007559859018355483,334.0038189270094,4.7288684423802225,536411.4769075221,40384.54575741194,1.2058833272185385e9,4.207978576863544e8
-0.0018000001,-0.8421894063736683,0.00075930414962102,336.68262111488093,4.738129559662059,542270.8930526534,41134.670918180826,1.2733869478273928e9,4.3124883272780806e8
-0.00181,-0.8399964777242757,0.000761640689332613,339.25353407696844,4.792207867266942,553894.1263574819,42027.84962610095,1.3998462479919446e9,4.454077164778815e8
-0.0018200001,-0.8377546876671821,0.0007655565562666747,342.0176102377904,4.872000588254031,566564.1955722418,42773.1891550928,1.4999932883849897e9,4.519568214284581e8
-0.0018300001,-0.8354256302634142,0.0007703514720643136,345.06790443593303,4.87997261739734,571427.9345252906,42777.797082589386,1.4050119220027092e9,4.472569033578359e8
-0.00184,-0.833208178690383,0.0007735989705673891,348.9190490115912,4.920865220388086,581028.6659980539,43291.8550559131,1.335918125661894e9,4.4590003738891745e8
-0.0018500001,-0.8310307078720276,0.0007782932238493537,352.56693038481944,4.989680814760679,593585.5851992728,44125.41839300585,1.3702458318363678e9,4.5120012465487546e8
-0.0018600001,-0.8287695868823716,0.0007807310137399699,355.5620419437818,5.05633227285886,609160.5445523453,45440.45364691632,1.5142881592254505e9,4.6904555552270186e8
-0.00187,-0.8265646774421713,0.0007841360362901505,359.5147895712681,5.140881486232981,626416.1525455818,46704.084069833,1.6026043807525651e9,4.9020237831360793e8
-0.0018800001,-0.824403543949355,0.0007870619521089129,363.2156351702102,5.1882895601407615,634768.9635327514,46843.69065089934,1.5923985850254111e9,4.8733038499454635e8
-0.0018900001,-0.8221682575909938,0.0007914915404003518,366.2699938526268,5.227598392506491,637528.6972642691,46855.99528443223,1.5256047494544141e9,4.811296285854896e8
-0.0019000001,-0.8198651438540857,0.0007939285769576852,369.07186000741734,5.271111247587808,648728.3295261603,47394.49124757971,1.5372687054262006e9,4.841958901936822e8
-0.0019100001,-0.8175499151123129,0.0007939756240978955,371.7547439798421,5.325362295250294,657930.4228747146,47693.10141630975,1.4614574160628364e9,4.784207454916015e8
-0.0019200001,-0.8151856710137548,0.0007955498050521649,375.8005528056369,5.394919746146442,657649.8481697231,48152.83025331787,1.4136672760945325e9,4.8869434312717545e8
-0.0019300001,-0.8128219367848085,0.0007976507431962845,380.25922780762454,5.434832424209526,661564.8865861096,48717.1203322317,1.4222663231972497e9,5.0048904546339035e8
-0.0019400001,-0.8103542408808014,0.000803154755760466,384.65787354031556,5.470425000216462,659618.5777574567,49362.946717192004,1.4369081553903735e9,5.088436800625772e8
-0.0019500001,-0.8079059174039597,0.0008077712956154439,388.5080717794383,5.515878924133381,667859.6938089699,49941.121729742685,1.4242995380979505e9,5.209711107434191e8
-0.00196,-0.8054901850143468,0.0008123524457298187,392.09696775507723,5.5499475794975694,678209.1066002682,50201.88273580012,1.4100962705523744e9,5.293720328710843e8
-0.00197,-0.8030565629318235,0.0008195515429366517,395.1909756922502,5.594835592779281,679196.913540716,50333.06139676092,1.3581177532078288e9,5.326576257292172e8
-0.0019800002,-0.8005480321752996,0.0008260204154441601,399.4190722508758,5.66367530661356,690595.1415433112,50437.219881005294,1.3004395919030278e9,5.227278092969154e8
-0.00199,-0.7980060666641133,0.000828162750433192,402.4993319818784,5.695692031420806,699193.9421021105,50682.89860747208,1.249014976510007e9,5.155535327530465e8
-0.002,-0.7955947990928978,0.0008351214748392691,406.3054718695491,5.761529290638234,707784.8576020392,51132.52733317506,1.1656604020896192e9,5.205451483900262e8
-0.0020100002,-0.7932342683903937,0.0008389121867874082,410.49021598338,5.828201720716859,725603.7952530585,51616.24764578139,1.1989893938087978e9,5.2774519136517614e8
-0.00202,-0.7908845149351896,0.0008418238840111702,414.7021557283787,5.849851863291791,734061.186594465,51882.834511196415,1.1431885270043068e9,5.312654297826822e8
-0.00203,-0.7884145502011135,0.0008428397545111626,419.20976446589725,5.893300292826244,747455.1298122244,52778.93451318997,1.0694651440354326e9,5.54048215135298e8
-0.0020400002,-0.7857700113951064,0.0008453100710725047,422.8452174184984,5.942620378507123,750949.4792926853,53792.63750584922,1.0704676382583195e9,5.700650818665965e8
-0.00205,-0.7831983048116178,0.0008495097540047452,426.75768078160957,5.973615765324421,756272.8918684908,54668.40440292381,1.0974077803394053e9,5.781264645694664e8
-0.00206,-0.7806526351254867,0.000853114932283116,430.2378470533725,6.025510692958503,763531.0749719744,55865.06257015312,1.1651228143970392e9,5.95677890495763e8
-0.0020700002,-0.7780256007947647,0.0008536751133835066,434.1712022609162,6.107008763133576,772412.954444688,57794.74550345492,1.2452629196367278e9,6.398447279142009e8
-0.00208,-0.7753509047460926,0.0008544410706382799,439.0751991031307,6.182196828475853,780083.9856146293,59355.921366303075,1.2812676332466478e9,6.640193591064737e8
-0.00209,-0.772738801167204,0.0008578432440232019,443.492906881806,6.24763471656335,799624.8985551085,60214.711466152294,1.4120281046071184e9,6.706630867593765e8
-0.0021000002,-0.7699995575805655,0.0008616216409807073,448.50193699914706,6.3159707658552895,813164.6958444921,60582.44190589107,1.3604010198785622e9,6.729164577150466e8
-0.00211,-0.7671621966626097,0.00086553263176439,454.09150546513956,6.4117545128453095,833965.7504650016,61545.42027214295,1.308102501549003e9,6.887012804611542e8
-0.00212,-0.7644362878660559,0.0008680284117273156,457.69803027403043,6.465937837934495,857159.4813567692,62748.267410060886,1.380287824915617e9,7.151988765595087e8
-0.0021300002,-0.7617484485022038,0.0008727263028155236,460.9404318542464,6.505877420011703,872260.6338518679,63311.65587821596,1.3007162948569052e9,7.287292631149174e8
-0.00214,-0.7590212771845692,0.0008780885327101026,464.7315155626383,6.564641158551577,885737.233892116,64650.04019301918,1.3309696367034345e9,7.40824091201268e8
-0.00215,-0.7562560310694765,0.0008808757620787844,468.64908672255467,6.606588643244204,888223.9316176911,65580.5309723744,1.3676627266511354e9,7.51471283703798e8
-0.0021600001,-0.7534156866321006,0.0008837638545138594,471.99215759090697,6.625071670601821,895154.4256690035,66408.61808121527,1.3911544889935575e9,7.725429720244159e8
-0.00217,-0.7505655885575303,0.0008913537912096195,476.91321497691956,6.695245078571095,917561.1959608553,67852.16185481157,1.5921994343124206e9,8.044234761780679e8
-0.00218,-0.7476691465222914,0.0008982878769413409,481.7701821979659,6.730355953868065,926692.3317347079,69343.47921370248,1.5391212929861054e9,8.383076190642085e8
-0.0021900001,-0.7448182163070178,0.000907036696932326,487.06925268314654,6.799067345750937,938221.9907507926,71425.68276010994,1.5951791136819944e9,8.772357708669332e8
-0.0022,-0.7420057854234546,0.0009146156201036619,491.3087102367178,6.847935271053509,945974.0287823189,71790.7360819618,1.482777076848687e9,8.780666863790398e8
-0.00221,-0.7391802557797753,0.0009197145924817032,495.391982549676,6.911582692198572,944589.744376263,72050.23990034572,1.4133710155617323e9,8.940026065950608e8
-0.0022200001,-0.7362706723045225,0.0009247249088708059,500.7193640258789,7.025198580599516,942886.8341692358,73110.63278840996,1.3214059967778149e9,9.357196824898747e8
-0.00223,-0.7332178825401084,0.0009329389587931256,506.342331919583,7.129558461709572,960155.5891724702,74344.49344648352,1.3338034697140374e9,9.516110536666878e8
-0.00224,-0.730220384050229,0.0009439930479299975,512.1959464005907,7.251862160952736,967676.3931824935,75949.6582723979,1.5049985749245272e9,9.499902415660436e8
-0.0022500001,-0.7272784884506087,0.0009496113178434725,518.5236579278109,7.331937909833805,971004.605293099,77453.17537553134,1.5241584467778647e9,9.716666482258732e8
-0.00226,-0.7242335302564079,0.000955885568518872,523.7607236254509,7.408247456136272,985896.9719760339,79028.52874358826,1.6124977751483843e9,1.0113049198538066e9
-0.00227,-0.7211575416915328,0.0009638395862326181,528.5593544715621,7.490808228310588,1.0104837758805006e6,80439.45474435738,1.772545421285115e9,1.0398606669957303e9
-0.0022800001,-0.7181374068888956,0.000968754480503073,533.5355837141743,7.61169491095358,1.0260452082131063e6,81575.65615795924,1.9127102039422967e9,1.0655093445140084e9
-0.0022900002,-0.7151143559493914,0.0009745101967275419,538.4454442746254,7.693072519793939,1.0381777153498757e6,82812.4007833107,2.029665422038959e9,1.0851954343881898e9
-0.0023,-0.7120198812614439,0.0009783040823341303,543.334328231272,7.72915453742207,1.0580564339228056e6,84424.56750325304,2.1373697683773992e9,1.119596880685375e9
-0.0023100001,-0.7088244360740762,0.000981101977511137,548.9321398012889,7.750280370353814,1.0784059112694578e6,85648.24076453873,2.1325040755421557e9,1.1382852442251728e9
-0.0023200002,-0.7056771553022405,0.000984012338760514,554.9425795369187,7.802728429256765,1.0877623747840666e6,86266.06115847985,2.0845105417234368e9,1.1325245430100067e9
-0.00233,-0.7024752210591936,0.0009911579263203038,560.7320465274336,7.918885449613733,1.0925493426154875e6,87991.48065830255,2.20214154520077e9,1.1620260054359004e9
-0.0023400001,-0.6992368654199255,0.0009938086634920934,564.7123720335801,7.985661100502911,1.1033707689097389e6,89639.61455978345,2.2764353876780443e9,1.2011710944800277e9
-0.0023500002,-0.6959444409175841,0.0009988199307025473,568.6896119858619,8.014398063883826,1.1143007768056716e6,90093.79536549097,2.2858507499023128e9,1.2120566982535644e9
-0.00236,-0.6926338185791151,0.0010029061685411947,575.1003920584909,8.132863427966322,1.11968404636098e6,90514.96373507024,2.286668499173623e9,1.2096199890141072e9
-0.0023700001,-0.6894122454331827,0.001007869444391052,580.5609547879561,8.241322129848063,1.1131401455362188e6,91178.68720627521,2.2039446212890596e9,1.2061154249349265e9
-0.0023800002,-0.6862469091533978,0.0010136106061145764,584.3061724684198,8.293085608013577,1.1203651920995438e6,92797.34478089103,2.299527502504488e9,1.233854332014852e9
-0.00239,-0.6828362766602253,0.001012897381032389,588.8542271058508,8.392147900249967,1.1315625899028657e6,94464.49528662508,2.279907876276325e9,1.2651577457816682e9
-0.0024,-0.6792248353620819,0.0010122573070551145,594.8744365277888,8.499687611161596,1.1452139264552263e6,96129.49223400552,2.4487343356153865e9,1.2930829120627046e9
-0.0024100002,-0.6757677204658563,0.0010148736170343213,601.4169147802373,8.556257344805417,1.1669940042533674e6,98303.73708499585,2.656944262722394e9,1.3362403260264745e9
-0.00242,-0.6723724116114673,0.0010192425757957703,607.6973492388846,8.605216106169447,1.1939110822076013e6,100175.79834037002,2.7932156381747217e9,1.3776499726477375e9
-0.00243,-0.668849250765314,0.0010201622894109624,612.9544182790315,8.680380444244186,1.208116156547756e6,101598.31739740561,2.936008918728584e9,1.4059790013205056e9
-0.0024400002,-0.6653875525794116,0.0010214697487604828,618.8275610661549,8.766528366889451,1.234314433223852e6,103613.25880565474,3.0795624317300086e9,1.4266977848475914e9
-0.00245,-0.6619507482168254,0.0010298301916518368,625.794370764565,8.834974514082447,1.2565186071940057e6,104513.15941784398,2.7852657769644046e9,1.4208228769856665e9
-0.00246,-0.6585138456828786,0.0010318035463000878,632.4095241710164,8.915956920540602,1.2654473338621913e6,105431.1013126909,2.6630446847600703e9,1.4488370093255155e9
-0.0024700002,-0.6550710727284298,0.0010319276867429424,638.8777524868988,9.021101796597009,1.2687043968754916e6,106918.61038022436,2.646836541992186e9,1.485956181208214e9
-0.00248,-0.6515991068741142,0.001037005091694809,644.9883622000585,9.116873157889396,1.286050656912602e6,107450.0166121547,2.5956199035143285e9,1.4881727047436123e9
-0.00249,-0.6480614266758007,0.0010434080515616356,652.1959226497883,9.178007237956532,1.291527817147641e6,107937.05089081144,2.2942482652793183e9,1.5021096912185383e9
-0.0025000002,-0.6444707427161045,0.0010479045853847393,659.3889221463783,9.248434409142714,1.285734843228294e6,109013.83793682234,1.9722951857600448e9,1.540587749757616e9
-0.00251,-0.6408618465011695,0.001050702823547066,665.0939783403138,9.305970043276824,1.289341559874771e6,109921.65294797556,2.0086515325921772e9,1.570737917581025e9
-0.00252,-0.6371768178475903,0.001057508463594333,670.9938200492589,9.401705262526058,1.3031167765118354e6,110726.3978413375,2.149543708128661e9,1.5782528861068408e9
-0.0025300002,-0.6334564443413255,0.0010656455757325483,676.456819788979,9.47847527153612,1.3155460872289804e6,111079.3349074449,2.021331450827846e9,1.5817720876083755e9
-0.00254,-0.6297909006490314,0.0010694855082798748,684.0483880331592,9.544576122760713,1.333534983621727e6,112540.43921924259,2.0133102463811152e9,1.615095636661553e9
-0.00255,-0.626071444602839,0.0010763241653059079,691.541929611348,9.627241689414685,1.3354426300422752e6,112705.67948166926,1.7335846566402736e9,1.6014921934100914e9
-0.0025600002,-0.6222388791188896,0.0010796707277912513,697.5957959131915,9.687477769786193,1.3461008580539378e6,113302.27629438548,1.6298956415576828e9,1.5999785647699192e9
-0.00257,-0.6184370329159323,0.001085533890096769,704.3511248912221,9.761503333852822,1.368007328029586e6,116853.19923437962,2.0071322726830294e9,1.6594148377557802e9
-0.00258,-0.6147443332562336,0.0010876085212060032,711.7005704175479,9.873095255888995,1.3874458269204092e6,118733.78558387775,2.1999993082021894e9,1.669166030710561e9
-0.0025900002,-0.611011774636967,0.0010867255026655689,719.3721887369325,9.950371376569619,1.4047864729687548e6,118775.181630646,1.908189832452809e9,1.6664752389710891e9
-0.0026,-0.607118057273334,0.0010928348228269112,726.3982229667179,10.044546644087859,1.4186519292386735e6,120428.95748961478,1.9639160764617147e9,1.7148467939461648e9
-0.00261,-0.6032087107962133,0.001102118596949879,733.2324023476277,10.154511104264964,1.4574270478091456e6,122708.4670043394,2.219391109361936e9,1.7706987593446379e9
-0.0026200002,-0.5993612868678666,0.00110694856572344,739.8639375708052,10.25257933279285,1.4945315853314179e6,124482.88793400595,2.199002084704381e9,1.8333547743898256e9
-0.00263,-0.5954802404710335,0.0011094186292697743,747.476889219193,10.370511563194139,1.5199387249508013e6,127326.09281705397,2.181476597953028e9,1.90753833154603e9
-0.00264,-0.5915535267342861,0.0011122470216329897,755.5715289084271,10.497303680775422,1.5359927145393535e6,129463.42094590595,2.222899294024781e9,1.9710420435581005e9
-0.0026500002,-0.5876073177783226,0.0011190689049965057,763.7584890623666,10.637340623114605,1.5440184482125374e6,130943.02272492685,2.1294525685137346e9,1.9805060620063093e9
-0.00266,-0.5836267159469716,0.001126676585231859,771.3409354075237,10.783151024366958,1.5533566540898297e6,134048.5048117309,2.3139411854165664e9,2.0156724234636755e9
-0.00267,-0.5795240756694715,0.0011373710382948004,779.1236349940308,10.904237966082642,1.5913299326879575e6,138027.3357748947,2.8659408187817883e9,2.0805989306345816e9
-0.0026800002,-0.5753730322945148,0.0011492448030060312,786.8826226240116,11.021922758865204,1.603751952411351e6,141713.79401373232,3.147656462255755e9,2.17957557556109e9
-0.00269,-0.5712886649180627,0.0011523421824121342,792.9372755932563,11.082365609712447,1.61422685196646e6,142494.00197523113,2.828510733642881e9,2.209104270757118e9
-0.0027,-0.5672905101232987,0.0011561239334390264,800.4252279387164,11.181536014517151,1.6369358943150141e6,144418.71524083868,2.817283540308281e9,2.2567430005486403e9
-0.0027100001,-0.5632539977333915,0.0011638013047417417,809.0754984452437,11.360879753742266,1.6536201298277385e6,147799.12645346855,3.1049124285532646e9,2.3798345598543863e9
-0.00272,-0.5590538336568499,0.0011721139864305265,816.4186415477066,11.47820188921428,1.647735283730867e6,148469.2372280808,2.941937615926522e9,2.415085268560543e9
-0.00273,-0.554768392806253,0.001174144299228137,821.847960686958,11.569250978897447,1.658044380983948e6,148919.6228145676,2.7854264138174467e9,2.4048690077280955e9
-0.0027400001,-0.5505284699742159,0.0011747948100951763,828.8130905067712,11.69713377596698,1.6898450581670073e6,151286.1297660063,3.0672867333133984e9,2.475853203678666e9
-0.00275,-0.5462594436878975,0.0011784106167136398,836.2665481492412,11.818665107697981,1.6986940344441326e6,153039.1375415095,3.1370047855351844e9,2.519599070737978e9
-0.00276,-0.5418940261818769,0.0011857720582348268,845.151324449085,11.944514781509758,1.6892331972178498e6,154731.30915424545,2.9966710103085384e9,2.630441459556499e9
-0.0027700001,-0.5374913118977908,0.0011918019926153791,854.0615552477656,12.081781496267268,1.7024641034373175e6,156570.55570866342,2.871680634986963e9,2.7292197986640716e9
-0.00278,-0.5330030325414994,0.0011962666323938691,862.3208848624008,12.190789447670275,1.7135301246313516e6,157619.55540378083,2.6024487606233244e9,2.7307455586323185e9
-0.00279,-0.5284641952173249,0.0012050870374514728,869.6759159222374,12.283618728533558,1.7359257007479141e6,159420.42384546273,2.46683907044419e9,2.7628065593853154e9
-0.0028000001,-0.5239364375304401,0.001212869484667094,877.7138664241182,12.42459073664891,1.7589806665529714e6,163305.43477032805,3.0676862007563753e9,2.8569382906727037e9
-0.00281,-0.5194936230491364,0.0012216893547154822,886.9375243988695,12.601071049694031,1.7625003001265312e6,167385.43901744514,3.631614807364776e9,2.9809378579117446e9
-0.00282,-0.5150814990598562,0.001228662175001227,894.6700723381216,12.756732880103117,1.7793677885261714e6,170331.96516600007,3.75625352611575e9,3.103165818003691e9
-0.0028300001,-0.5104573827758646,0.0012325674086752876,902.0113803892884,12.83541052889036,1.7927342171383828e6,172123.94894284743,3.093459463344407e9,3.179102821758006e9
-0.0028400002,-0.5058111664181644,0.0012367393821620413,909.6980878989098,12.9394245116509,1.8011105617317862e6,173638.23081878285,2.8280859225232086e9,3.1725939655549855e9
-0.00285,-0.5012804356265755,0.001239978754467488,916.3648103447198,13.054416964924426,1.7969492462499822e6,175412.53119414483,3.163322517796333e9,3.2100085905945506e9
-0.0028600001,-0.4966521260962766,0.0012402592989770786,923.4941564810769,13.196344104463602,1.7934820798575957e6,177689.26016469725,3.2074774559859324e9,3.242864379817884e9
-0.0028700002,-0.4919548581943534,0.0012433901108972359,932.5609278621677,13.322429204547792,1.8172490359429521e6,179109.9209099319,3.2524424246311297e9,3.226358764566873e9
-0.00288,-0.48725684086358473,0.0012496459421748544,942.371120645837,13.442558298091601,1.8601143198911964e6,181394.43735047238,3.404170845526097e9,3.2280058911679373e9
-0.0028900001,-0.48252905244855016,0.001256384208886178,950.7757302996293,13.581373267452875,1.911877156069942e6,183780.2217164745,3.5538292022844644e9,3.2519349557221255e9
-0.0029000002,-0.4778968421828913,0.0012613328430244185,959.0107464985883,13.709730099195065,1.9516577196004367e6,185899.03017341672,3.645797409358827e9,3.331547016812782e9
-0.00291,-0.473344344422095,0.00126677558146203,968.104130120241,13.828833782027123,1.9694394364194823e6,186943.9122223104,3.439611617091631e9,3.3784404779862385e9
-0.00292,-0.4685090954989317,0.0012731689966528495,978.3119702195602,13.995426790547992,1.9601915489980641e6,188429.10436804805,3.2506178811773305e9,3.341065848773089e9
-0.0029300002,-0.4637351240963969,0.00127540198055611,987.6450490173495,14.19479892960492,1.978345969067947e6,192736.47445158896,3.6779765904479055e9,3.4242698894340506e9
-0.00294,-0.4589993057006598,0.0012790079878803266,995.7636831314022,14.295076860762366,1.9850130982788089e6,194876.16743820452,3.7603046858224807e9,3.484879931892772e9
-0.00295,-0.45419700488018905,0.0012842818268373633,1003.6766708603006,14.418353715192303,2.0072808192067975e6,196242.88393760964,3.7866694170170774e9,3.522179143276384e9
-0.0029600002,-0.4492674851973082,0.0012876051675209414,1011.9650801738571,14.556751578561483,2.0208422856647072e6,198593.31456285366,3.6987188450558066e9,3.6180363586837225e9
-0.00297,-0.4442755336763783,0.0012923818651832146,1020.0613785542972,14.655323938501708,2.0275963597519677e6,200017.77361364028,3.438365122203446e9,3.6592123781077943e9
-0.00298,-0.439324929243474,0.0013007415725630014,1028.7038092390658,14.768343570313766,2.0351779982964103e6,202649.48163609032,3.417301729311551e9,3.795717521625583e9
-0.0029900002,-0.4343744864115655,0.001309232946292427,1037.1547541706027,14.881496627667127,2.0555089323925294e6,204434.49134068322,2.829930032683299e9,3.8835495358625073e9
-0.003,-0.42931336234904355,0.0013167386951728254,1044.2153618351103,14.99059969728497,2.0732888968163233e6,204762.22654310544,2.5605354316328473e9,3.8162124996710377e9
-0.00301,-0.4242845442227431,0.001325062681182288,1051.8774497051602,15.088977689465807,2.0780388939813026e6,206318.32083156912,2.660092850074003e9,3.7732825828504257e9
-0.0030200002,-0.4193029493971163,0.0013338623415697338,1060.4351692682703,15.155779237880141,2.092384997079507e6,208372.12155934962,2.7053442845774097e9,3.818744408942039e9
-0.00303,-0.4142226350018195,0.0013409282632147231,1069.6468659906816,15.244302456489194,2.1129379956623446e6,211498.50690958335,2.763226068954853e9,3.9367490186863933e9
-0.00304,-0.40902271239461396,0.0013453347232862995,1079.4946375872294,15.364923917845914,2.124628302331606e6,213591.3692078576,2.6419072738757954e9,3.9596640600696855e9
-0.0030500002,-0.40375950086690293,0.0013491959994011821,1088.5779647413801,15.449216502601322,2.098492328081379e6,214319.33136387894,1.8453475834494128e9,3.909582086265539e9
-0.00306,-0.39856622679274983,0.0013524928542689681,1098.708907379909,15.561200217046949,2.0832611200624183e6,218443.47533504033,1.8502262991472824e9,4.0142573690671563e9
-0.00307,-0.39343129507838587,0.0013599002724225685,1108.7193751311418,15.67269792599025,2.0922524543980802e6,220364.0947080471,1.7514684108480132e9,4.0663027532830763e9
-0.0030800002,-0.38809179907870905,0.0013670603681749276,1118.075101747771,15.808278965824844,2.132154876388296e6,222756.96518868994,1.804888339158276e9,4.145199526182368e9
-0.00309,-0.3826417452282939,0.0013741660594306841,1127.9328525614208,15.955108491897096,2.165530242195114e6,226759.26839969467,2.25532463685099e9,4.259016149313874e9
-0.0031,-0.37730163671598815,0.0013775754938133748,1137.1871199508294,16.084915642718514,2.1999115032303855e6,230895.46536179658,2.602995860369484e9,4.372653462391273e9
-0.0031100002,-0.3719622877121655,0.0013865515527317288,1145.6175030518325,16.171995125654416,2.1970849794170028e6,232377.66734066713,2.3923338969700913e9,4.453847561331331e9
-0.00312,-0.3664575392349803,0.0013982972063395782,1153.137476164386,16.201146218822203,2.19692985658363e6,232140.88959827475,1.4389235586297464e9,4.438468648867448e9
-0.00313,-0.36092178486428467,0.001406175716973892,1162.496107307814,16.27463924735112,2.2012267550546494e6,232044.28576254,3.23251534412668e8,4.406399674527167e9
-0.0031400002,-0.355463012093811,0.001408520986667031,1171.7836095307473,16.43385862149651,2.2226073616160676e6,235242.52842039586,4.943690191083064e8,4.488309074720234e9
-0.00315,-0.34993082410624315,0.0014116175510864195,1180.8561623612727,16.503173367821677,2.2290186175053613e6,236093.71670713645,-847086.759661652,4.523187419557879e9
-0.00316,-0.34434919642998196,0.0014149837937136563,1189.8726481991946,16.60365840395941,2.205485878915526e6,238724.6996173585,-1.774888510159005e8,4.587701021981742e9
-0.0031700002,-0.33864043021883217,0.0014209991478492967,1198.21084323778,16.73664955850226,2.2032532400598223e6,243888.37677820577,-5.2164104639030986e7,4.69082017604139e9
-0.00318,-0.3328757273277838,0.0014297506529515893,1206.4687256655666,16.899105005973862,2.221564329328775e6,249019.07432848215,2.856628912082086e8,4.827385351883998e9
-0.00319,-0.3271498005471901,0.001435838805637738,1215.1302003407382,17.05521064104999,2.247672725721053e6,251682.97575353106,4.8857368166773444e8,4.924292432436475e9
-0.0032000002,-0.32157497860692563,0.0014394370713525174,1223.633065555212,17.156432792494037,2.2703244293989064e6,252969.62888990217,2.8852412413771117e8,4.943167243345561e9
-0.00321,-0.31578255174101455,0.0014436596593460189,1232.4492381392702,17.273701675886613,2.256836571295544e6,255564.78507575346,2.5137771806298092e8,4.983305397596462e9
-0.00322,-0.31000996661098956,0.0014505803526277364,1241.5423655169257,17.435707964802102,2.236659989185032e6,258185.84018091168,3.74385457427337e8,5.143391797194285e9
-0.0032300001,-0.3043643937249059,0.0014557450995377457,1251.8941800500547,17.604590641964172,2.240032437224753e6,259419.44439677877,5.689984337061189e7,5.179287349811611e9
-0.00324,-0.2986035213945525,0.0014592755726048996,1262.8772672278528,17.737147290498893,2.248624425604443e6,262443.92734524806,1.3438680523081163e8,5.231598617098492e9
-0.00325,-0.2927799987405833,0.001462269906798249,1272.5103463213668,17.82492573605262,2.2849560411731414e6,266161.50798675086,5.730267778994158e7,5.323454018513093e9
-0.0032600001,-0.28688889101386184,0.0014650226358029306,1282.4990617300618,17.917513370062593,2.318919742529145e6,270689.36680655816,-9.521713125402557e6,5.42186403983702e9
-0.00327,-0.2810151291249687,0.0014692077772054902,1292.988019402248,18.0118392341074,2.317983670631769e6,274068.0661321109,-2.041221313599635e8,5.453407739090897e9
-0.00328,-0.2751464232755462,0.0014757037830521553,1303.2484675698108,18.191469043352427,2.2994733361244486e6,276194.51244260836,-7.497844514999634e8,5.463820127542416e9
-0.0032900001,-0.269202998826483,0.0014804347359796282,1313.8976786768208,18.35981672345373,2.307333617872862e6,277624.78818855196,-1.4989507794401135e9,5.480444367767746e9
-0.0033,-0.26311269361308376,0.0014815040598929645,1323.5472565223836,18.537517764579526,2.3345275370179056e6,281356.7653553426,-1.2431998879247808e9,5.548607697195776e9
-0.00331,-0.25706135294403215,0.001483307685722091,1331.4800561795012,18.706201620905542,2.323704809689554e6,285418.39550766634,-1.1879678975165887e9,5.653744819901411e9
-0.0033200001,-0.2509101759446583,0.0014887483328439339,1340.5474416170098,18.80461599425621,2.3177127749155993e6,286972.6882168714,-1.4029051287775915e9,5.65468941799545e9
-0.00333,-0.24474606336610089,0.0014911559858063654,1348.5235794620346,18.821171552413773,2.2926651121631223e6,287297.5131072847,-1.6032793904414823e9,5.6373949560826645e9
-0.00334,-0.23861117589798544,0.0014966569266624385,1357.1802807996253,18.794818806067862,2.305529881774147e6,289341.261863628,-1.770876145839479e9,5.686410357397776e9
-0.0033500001,-0.23231002015604255,0.0015009809660195157,1366.6729934872294,18.923153857179273,2.304122312707906e6,291605.40661351476,-1.7578906154255197e9,5.780857945885905e9
-0.0033600002,-0.22600777988409085,0.0015076303295193552,1375.5689304648724,19.057799656235467,2.2492196750198184e6,291799.18747081753,-2.854137636936208e9,5.829388851878474e9
-0.00337,-0.21980830579692018,0.001514342108446475,1383.862237449648,19.18048071010155,2.21539159203626e6,292991.58099127427,-3.203566917256116e9,5.844514618299233e9
-0.0033800001,-0.21354632161193643,0.0015183413000417242,1393.1074437146353,19.277280564589077,2.1843703830903545e6,294166.23659520445,-3.8130390676747556e9,5.813669986002315e9
-0.0033900002,-0.20728994595275088,0.0015204040662825757,1405.542085793596,19.41071195072938,2.195862380161275e6,296345.69561667816,-4.922340499052023e9,5.853934992439741e9
-0.0034,-0.20101203734041567,0.0015217631162590373,1416.387043210478,19.56729558337744,2.2349921091683214e6,300588.7991522526,-5.633912969875423e9,5.964866898845552e9
-0.0034100001,-0.19482751415903338,0.0015297123483509474,1425.8495091800655,19.727888640353857,2.2389165053515383e6,305091.94392415415,-5.338056420420479e9,6.103791828808935e9
-0.0034200002,-0.18860753700411798,0.0015352038681287223,1435.5789136492272,19.77824399439459,2.201443816734719e6,308815.78500982455,-5.373182624017446e9,6.211070765046844e9
-0.00343,-0.18227675462867568,0.0015354594296273956,1442.490514125872,19.780032538887692,2.167922708670456e6,309084.5844667885,-6.425473879636965e9,6.195839728760427e9
-0.0034400001,-0.1758059731700794,0.001538664867678895,1448.6778060940565,19.81116217878075,2.1753049268649267e6,309559.50077144004,-6.491425227957522e9,6.192945501863427e9
-0.0034500002,-0.16939655904530299,0.0015460685381614727,1457.7038940199589,19.891898010171033,2.1718350542383483e6,312793.02252378926,-5.80272786389418e9,6.273329045136234e9
-0.00346,-0.1630092784069622,0.001556599175311755,1467.9984974017016,20.01565204856219,2.1358818338643173e6,314957.38611382147,-5.718104793641738e9,6.334281348666028e9
-0.00347,-0.15651166895010105,0.0015644048106744069,1477.7897747662348,20.109734494871475,2.1057527325372165e6,315581.1014315601,-6.458488883463264e9,6.349042330336032e9
-0.0034800002,-0.15000678572532833,0.0015641326271496733,1483.2570169391297,20.147735111724163,2.1157186043013376e6,315728.49016043544,-6.611620068857907e9,6.323141307856351e9
-0.00349,-0.14342837507262587,0.001563407070655112,1489.0366590900135,20.21879793330618,2.1233461935460013e6,318708.80907247565,-6.3100846748564205e9,6.469810374702817e9
-0.0035,-0.13687516583154438,0.001569014993827959,1497.5997232340353,20.390462423042298,2.1092110121599818e6,322669.08862936153,-5.998747823529506e9,6.568035226860575e9
-0.0035100002,-0.13026446949728146,0.0015718481882887822,1503.2360350985682,20.456210468969477,2.0773753940439872e6,326486.61428796867,-6.138292193083553e9,6.599343546484767e9
-0.00352,-0.12358227683753734,0.001570427894752818,1508.6475458489472,20.519571232984635,2.0318530677067332e6,327895.5205341166,-6.433681473307424e9,6.60902914332993e9
-0.00353,-0.11688568050340298,0.001570199047657434,1516.3038323631472,20.54506180510531,1.984847448107474e6,327265.72080564854,-7.32311933414091e9,6.641178476552759e9
-0.0035400002,-0.11004850582885707,0.0015713757966187196,1522.7086815305563,20.552589734807665,1.9632523519110498e6,329016.0428542302,-8.247191791608413e9,6.767733052234967e9
-0.00355,-0.1032410298939968,0.0015744354674217254,1528.6428803404847,20.625269510535503,1.9074922832211682e6,330699.1558725014,-9.391628190107697e9,6.805531292953324e9
-0.00356,-0.09649134429148248,0.0015759918838409875,1534.9903974360554,20.752345372488964,1.8430168805691353e6,332434.0280171787,-9.868129874034277e9,6.8506730975976515e9
-0.0035700002,-0.08977608817607137,0.0015777297339800243,1543.0923330800601,20.860433254662475,1.8313013839702662e6,334409.943033393,-1.0693169866699493e10,6.938226907081755e9
-0.00358,-0.08302645241360752,0.0015804201934063137,1550.403710388547,20.88756129176509,1.8439784897101072e6,335243.42340348364,-1.1731254379669975e10,6.961941237817221e9
-0.00359,-0.07618088549230112,0.0015862494152042762,1557.5468759419584,20.94613658038488,1.8146256370564047e6,335952.59595990524,-1.2616092780346966e10,6.812941926889716e9
-0.0036000002,-0.0692020734404091,0.0015903629137283702,1563.4042976302921,21.018048962476318,1.7599730190499034e6,337986.35460100626,-1.2915282084269117e10,6.820909966043924e9
-0.00361,-0.06226260489222799,0.0015924385515225005,1568.9076789405317,21.087862622279527,1.7458131045080496e6,339142.4052208742,-1.3665030987377756e10,6.897491095265831e9
-0.00362,-0.055347965281480505,0.0015954978650828565,1574.915576365127,21.21022541801649,1.7392774328912222e6,342220.701407037,-1.3337000756838665e10,6.987429869012402e9
-0.0036300002,-0.04833529810013122,0.0016012282639198622,1583.960753543626,21.332822321265024,1.7307122721017932e6,342841.91628000647,-1.3300931580426691e10,6.894353908860479e9
-0.00364,-0.04125235285205717,0.0016098837861253303,1592.3052235110067,21.425158166958038,1.6805537177450801e6,345101.61177267996,-1.287042251909883e10,6.899228584700856e9
-0.00365,-0.03425457772385385,0.0016155738450893164,1599.7984915510724,21.5074209093665,1.5709860355527506e6,345992.9021085393,-1.28256400156799e10,6.953672373668625e9
-0.0036600002,-0.02729200371610396,0.0016152726164634144,1604.5882374418334,21.48721596468538,1.4364268556822066e6,343269.9016305581,-1.444870108661815e10,6.93063840992285e9
-0.00367,-0.020239995136126926,0.0016136979430994504,1608.1264502375093,21.56488284892224,1.3340236907415139e6,340272.8347988315,-1.618875503898268e10,6.847693588910871e9
-0.00368,-0.013197018097025066,0.0016176504395850543,1612.9517775129204,21.57070393712692,1.3260145681555753e6,339067.8975227416,-1.7579527312219994e10,6.786708371197761e9
-0.0036900002,-0.006112780533013388,0.0016245984011409647,1620.0884587564608,21.59152952041743,1.3525431223301408e6,340504.25274945673,-1.88873973594656e10,6.812953335279663e9
-0.0037,0.0009843801265154962,0.0016246119767000637,1626.1236357055443,21.71755370609654,1.3257312710027352e6,342981.73713320884,-1.9285229644272118e10,6.834551372920085e9
-0.00371,0.008156024026079197,0.001626411922634508,1632.7573491281605,21.825051645041743,1.2577655711918809e6,342208.2428061162,-2.0516342319520245e10,6.796044840098226e9
-0.0037200002,0.015270541768333468,0.0016300662992687579,1640.7457197189522,21.884975179381847,1.1644180266131172e6,340866.5458136401,-2.1793173592151867e10,6.759469062863835e9
-0.00373,0.022379069756010866,0.0016332805656728026,1645.2907947505173,21.909052642468737,1.0736453349565952e6,340507.7412072798,-2.2271733016460754e10,6.779705443823743e9
-0.00374,0.029586090916716212,0.001633894022876758,1648.8163390387435,21.963671134714765,949113.7016993589,343399.5319665811,-2.198357870717731e10,6.821926182837562e9
-0.0037500001,0.03689474542436631,0.0016341041766417068,1653.2722578170508,22.093912355733174,858125.537510216,346035.7026709256,-2.15395614632456e10,6.819666928913741e9
-0.00376,0.044213084879344756,0.001634512305070265,1658.9414527765205,22.187160836491095,801895.86147143,348017.6733785021,-2.1845225629807392e10,6.905689222598575e9
-0.00377,0.05160481384009038,0.0016349197554435828,1665.687273973101,22.279406596772322,789471.4074328457,348185.69135747943,-2.1857381346844707e10,6.918161023305716e9
-0.0037800001,0.05903262210373564,0.0016395059188082652,1672.3037722614524,22.49798149423146,801663.7112470053,350146.70255913655,-2.109507154551574e10,6.982123263294612e9
-0.00379,0.06630336304141923,0.0016413507928011327,1676.4787294787357,22.642527194151167,761478.8212526052,350276.07574310707,-2.0687072905283077e10,6.986659051704969e9
-0.0038,0.07354237291112224,0.0016408315826416295,1681.9289434093605,22.657498661514303,712000.3452025242,350458.95031027304,-2.161062022941502e10,6.9575946801426935e9
-0.0038100001,0.08080970019981262,0.0016383636222242553,1686.9427625571077,22.717893218165734,690744.93708047,353802.13365862984,-2.143891835488169e10,7.010240131547861e9
-0.00382,0.08822007057486322,0.001637715424607799,1691.2171634556032,22.846020992361076,657008.2975720912,356082.530541883,-2.061593717318621e10,6.963162079520866e9
-0.00383,0.09558513519603,0.0016397739994525634,1694.6395083096725,23.001735826723333,615799.4657006527,358269.8397634906,-1.9236540443797863e10,7.023072567527813e9
-0.0038400001,0.10310543729629419,0.001642574742374713,1698.7605586037266,23.04599310946407,546231.9943494117,360515.9899577654,-1.861022470525706e10,7.113982038488773e9
-0.00385,0.11060422246624903,0.0016469358196002043,1703.6388325329488,23.066471775001432,516980.1429180256,361559.62241878564,-1.8583417789191036e10,7.171855038791293e9
-0.00386,0.11796715842391875,0.0016489718385111986,1708.974780080426,23.08201038532261,528406.2720481093,362809.25493478467,-1.830108518206951e10,7.2578309334384775e9
-0.0038700001,0.12542821326555575,0.0016514721887748631,1713.3376076278653,23.08683860001072,475039.41977373767,364506.02556238143,-1.780081715598063e10,7.385258128771254e9
-0.00388,0.1330351534502035,0.0016529372449844131,1714.4095854006005,23.1466971436897,390284.9685518486,364243.1129097656,-1.793794144064901e10,7.415814913273621e9
-0.00389,0.14066569447254118,0.001652410285149545,1715.5000030703138,23.222688221297208,355376.64506053674,365690.6732876968,-1.7216274543183205e10,7.453769332109033e9
-0.0039000001,0.14817358204965775,0.0016511416396394355,1717.9684359917271,23.22625774604529,262589.48772988695,367420.01315622404,-1.7153174666137287e10,7.436287179549235e9
-0.00391,0.15572210157354255,0.0016523795023841823,1719.3857756120367,23.22895692612463,174945.09372819558,367667.5055229597,-1.8165185455434998e10,7.44688353563167e9
-0.00392,0.16336824836289818,0.0016549581059722496,1720.7544964795936,23.247135868294063,128442.99622303812,369191.9085873375,-1.834286940012578e10,7.460396675113203e9
-0.00393,0.17096574930704098,0.0016538312149130593,1723.3637871440355,23.339041875913324,70215.8770652571,371494.0486491413,-1.784035974969465e10,7.443249279964116e9
-0.00394,0.17865595207433713,0.001655900977957491,1724.0471126550012,23.388409801682286,-2693.1634963586284,370163.19286009995,-1.8111737214755527e10,7.337014410879875e9
-0.0039500003,0.18615553306694427,0.0016590461462184553,1723.903099141041,23.269009826421346,-86278.75428053808,364236.55611048813,-2.086547763267954e10,7.233126692344894e9
-0.00396,0.1938355874806062,0.0016604023117604532,1726.561586703389,23.134223824269707,-134656.252146375,363412.01372230076,-2.282528667675128e10,7.279699953519659e9
-0.00397,0.20145121528582824,0.0016594277605855687,1731.2050923503912,23.141418021438408,-195573.604134858,367150.934566907,-2.3075655142761143e10,7.481336705844001e9
-0.00398,0.20901492545546776,0.0016578154171273283,1734.732970789185,23.197905230253294,-229344.9602436243,368701.83669072675,-2.380917198276887e10,7.563720273686763e9
-0.00399,0.21650979866167167,0.001662098518592988,1736.2243063584463,23.208383017181013,-232441.9777885711,367549.4840733665,-2.4900305010368515e10,7.49818409855463e9
-0.004,0.22408282627833104,0.0016654616869984382,1738.360262538237,23.295681574626276,-259262.17022549466,369966.82617733296,-2.3882370287046524e10,7.618545445550555e9
-0.0040100003,0.23165645890143677,0.0016675872653789637,1743.1200881004154,23.33604064017946,-335192.020643065,372444.1163764964,-2.436325255914851e10,7.784093797995764e9
-0.00402,0.23928371575105967,0.0016672632676500373,1743.8983682418325,23.33774509982611,-446916.58934359945,372295.7679028558,-2.4956256367630924e10,7.895915281583933e9
-0.00403,0.24688387886118818,0.0016674047074904147,1743.0931935433193,23.363094080822787,-525349.0111256855,373382.308159629,-2.4949475645898262e10,8.030293804306793e9
-0.00404,0.2546567977826084,0.0016660779724358232,1742.3062803166479,23.33399484437556,-567105.0965784698,377168.25159437716,-2.4331620449117474e10,8.225764506623272e9
-0.00405,0.2624200596077581,0.0016684056118452927,1742.9763762380785,23.26008855573236,-639607.9304228389,377765.72286319674,-2.4742053234495773e10,8.272160852114705e9
-0.00406,0.27010839519044577,0.0016683431053348013,1741.8158717565009,23.188203092203988,-721936.0704202622,375461.19220779644,-2.5360555784022285e10,8.214856831415022e9
-0.0040700003,0.27771070967297923,0.0016697732688363133,1740.1924396634597,23.117806593719138,-828084.0630587767,372273.1197859791,-2.589448635729519e10,8.17668426749516e9
-0.00408,0.28545762041270645,0.0016704475225164533,1738.1919356742246,23.05079178486578,-893853.2224463809,372234.5943877929,-2.50255659359199e10,8.279698040952513e9
-0.00409,0.2932260152624456,0.0016690696204707553,1733.6155870015864,22.951609074878064,-918637.1436375378,371871.65533792635,-2.504448534860052e10,8.304775180681961e9
-0.0041,0.3010066549231216,0.0016651142646763803,1730.158393989268,22.94768553354924,-966737.3089597321,371591.0691031984,-2.472640679648221e10,8.367233704064364e9
-0.00411,0.30885694840661765,0.00165915233487688,1727.2740677506738,22.92372218498025,-1.0269604105844524e6,370112.19488458,-2.4516471352186584e10,8.245476919009068e9
-0.00412,0.31669623712239664,0.0016569923945852218,1723.172275364207,22.841252428973792,-1.0675860159563979e6,370698.897732775,-2.3884964245917763e10,8.1764596530532e9
-0.0041300002,0.32450408729878094,0.0016553600350052362,1720.5108039602717,22.822331302684894,-1.1048371344238156e6,372568.92945495684,-2.296466579121543e10,8.023789011582982e9
-0.00414,0.3323479037307637,0.0016545406354828104,1717.4228618435093,22.805803662684855,-1.1668256146561725e6,370735.72171022755,-2.3649952781507652e10,7.904250788217143e9
-0.00415,0.3402240758955271,0.0016564997531053353,1713.1874418044858,22.71637493971109,-1.2459328664810422e6,365447.9190550521,-2.500173700924687e10,7.696443064351828e9
-0.00416,0.3479600851855465,0.0016580531548933035,1710.3678011914526,22.595178988887998,-1.3341446214942e6,362011.3869793018,-2.58189062731595e10,7.461041445709696e9
-0.00417,0.35570793598868333,0.0016556544320396442,1707.244431716977,22.521517076261517,-1.376488058305035e6,363901.9625564074,-2.4755102948789864e10,7.436187705502632e9
-0.00418,0.36348527357877464,0.0016558649931969658,1702.4551014119372,22.53672557470372,-1.4036788377796193e6,364619.50966635067,-2.381495346902426e10,7.447374720378955e9
-0.0041900002,0.37117068377785706,0.0016511978173239304,1697.4053593085198,22.499700285559882,-1.474622878936473e6,361625.97471144097,-2.484731002961089e10,7.457046022556922e9
-0.0042000003,0.3789417267667255,0.0016442655057106843,1695.5228656234353,22.526109593182472,-1.553792346802127e6,363870.57055846957,-2.487407316507936e10,7.687092481054941e9
-0.00421,0.3868179521402224,0.0016422252741214532,1694.3087279484296,22.57715609633725,-1.6006105512021547e6,365039.8945452521,-2.3932637631978146e10,7.821549253624758e9
-0.00422,0.3946589432401408,0.0016409223929036221,1688.7429772293942,22.476181924156716,-1.6575875556276985e6,361955.65085040196,-2.3086084238881435e10,7.748523854760997e9
-0.00423,0.40234804622187625,0.0016401053012365962,1685.2515816367522,22.444529135180154,-1.7193659565640683e6,362174.88164444064,-2.3051424518719776e10,7.78129348293358e9
-0.00424,0.41007693794495254,0.0016429309390801688,1682.811447794856,22.37537640495397,-1.7576284966719926e6,360094.190456915,-2.4187319826781815e10,7.633271632832452e9
-0.00425,0.4177768547501761,0.0016396330582203957,1677.1216435583326,22.299168632248584,-1.7845420508627088e6,358526.4965683311,-2.3853966041484768e10,7.567706732002587e9
-0.0042600003,0.4255247997409224,0.0016354602802144621,1671.4369667532476,22.23988134325619,-1.799535133421678e6,356546.1971714561,-2.3338360177430294e10,7.377019455274224e9
-0.00427,0.4332385167836316,0.0016312809103320913,1665.5595681148063,22.230266560931085,-1.8238343155373822e6,354689.17017335194,-2.2901514353862053e10,7.223566490078009e9
-0.00428,0.4410523549679319,0.0016318877180093944,1660.9253539598149,22.258964246137143,-1.910745316593947e6,355905.6510679999,-2.2369379372195244e10,7.297160594302199e9
-0.00429,0.44888602169777186,0.001631240721858791,1655.9324177256487,22.289550908012306,-2.020377362165381e6,356523.2665084583,-2.1578700295193142e10,7.408836065140973e9
-0.0043,0.4564911650959137,0.0016322503735170287,1649.6972043699473,22.209493635035855,-2.0946487155971082e6,355543.3005582877,-2.0774701902780624e10,7.43404676344835e9
-0.00431,0.4642442007296837,0.001632348769455388,1644.4851039461828,22.16020879365998,-2.1893689094109302e6,355722.15479497035,-1.976605763527474e10,7.513928857314377e9
-0.0043200003,0.47198897388326955,0.0016289760145662877,1639.7168317925152,22.043832834246523,-2.2313516462475467e6,355211.02406461164,-1.9828695788151077e10,7.613559816799977e9
-0.00433,0.47965162374046877,0.0016250176219737953,1631.5952742959175,21.87632832754963,-2.2580008402743298e6,351634.5642215912,-1.9346446217293736e10,7.622069833870098e9
-0.00434,0.4872984255448337,0.0016190809228870597,1622.771944409637,21.800962468271873,-2.320975560483931e6,348858.9986622321,-1.8395109420502132e10,7.653101348071176e9
-0.00435,0.4949976586834742,0.0016127200651668292,1614.574030968208,21.703558925603723,-2.4112914239568445e6,349142.2492523647,-1.759913932322975e10,7.8686435464305315e9
-0.00436,0.5026818432421638,0.0016075285960627233,1606.7593422347923,21.594259568090248,-2.445892602394879e6,346239.53370230895,-1.741632891818021e10,7.841309068040439e9
-0.00437,0.5102586710035832,0.0016028684516852538,1597.0259034658072,21.489076110881552,-2.507089582143222e6,342004.14446035837,-1.7383887249019188e10,7.635726998253403e9
-0.0043800003,0.5178340584806258,0.0015963848934179648,1586.8866906248657,21.399118363339536,-2.5574907102981578e6,339274.8221055938,-1.726515933778757e10,7.589154036142718e9
-0.00439,0.525345183990198,0.0015922537785362314,1578.3212141197776,21.381232544504357,-2.62236957006112e6,339486.0130623776,-1.66904986039458e10,7.604670229697887e9
-0.0044,0.5328780679137513,0.0015905598948389276,1570.716043036059,21.34186458012923,-2.6478202273763996e6,339959.87903073983,-1.564987509337283e10,7.671372329461824e9
-0.00441,0.5404630291611089,0.0015868748987346228,1562.7077272150045,21.170439223357373,-2.6474957235769536e6,336063.8482942744,-1.5147648806087748e10,7.47688426304779e9
-0.00442,0.5480798490759301,0.0015819067951299227,1552.3244085477306,20.9714799128402,-2.640487586126773e6,331355.2816777686,-1.5271359874410976e10,7.246132634270317e9
-0.00443,0.5556672023126467,0.0015764562732935308,1543.2498552352965,20.964742994221783,-2.72867368815266e6,332509.7066570968,-1.3934212024295208e10,7.340481077751097e9
-0.0044400003,0.5631361391412899,0.001573868371799888,1534.6723052661641,20.946792445994255,-2.8187264615719575e6,334784.02900734165,-1.3217366172369347e10,7.574780836754537e9
-0.00445,0.5704759983881065,0.0015696417773595154,1523.9934804766997,20.82589419746252,-2.825597477895362e6,331025.6498406968,-1.2705205298187307e10,7.396703193851663e9
-0.00446,0.5779184130613972,0.00156614807201577,1515.1816409447138,20.661187637286833,-2.8494526271198695e6,328029.08967038855,-1.2043051056233091e10,7.2481254729503355e9
-0.00447,0.5853819881388541,0.0015608956094201106,1506.4807681205195,20.51831332272142,-2.895571993292741e6,326557.456215073,-1.1647944908048779e10,7.185635380708921e9
-0.00448,0.5928142399615437,0.0015531778482481432,1496.6055996459204,20.384250324594543,-2.911998900306327e6,324385.05468293896,-1.1189474607908878e10,7.164792135847233e9
-0.00449,0.6003247629729607,0.001547421518713535,1487.8663738453279,20.236918134619167,-2.929021647624255e6,322032.11481417535,-1.1059794759096788e10,7.150488135631154e9
-0.0045000003,0.6079557220414827,0.00154309527748376,1477.0840363271984,20.067562567912674,-3.0013928660764275e6,319144.5811192709,-1.0964443287873804e10,7.024154155190328e9
-0.00451,0.615425777792275,0.001539326514918577,1464.8257361073104,20.00510579195488,-3.0933218606048855e6,317264.2041504741,-9.914798202885338e9,6.994825087533914e9
-0.00452,0.6227142318186439,0.0015353715856971126,1454.6855489882446,19.91793737647967,-3.1108075446960106e6,315115.7399267544,-8.642280095232649e9,6.94602724028102e9
-0.00453,0.6299287659747228,0.0015305779903842943,1443.354933720118,19.649756811328103,-3.100201043781536e6,310958.8521630294,-8.60702774762933e9,6.690891950221402e9
-0.00454,0.6370831899975298,0.0015243410715662443,1431.850250012542,19.386394720691847,-3.1330039703965955e6,308213.88201930764,-8.477094003466217e9,6.517131875628821e9
-0.00455,0.644230117952098,0.0015166167544928733,1421.8830913481254,19.18459198232308,-3.1805713725968357e6,305825.45692667377,-8.133001788413698e9,6.440971470505784e9
-0.0045600003,0.6515735504472391,0.0015107349321101843,1411.2983832550206,19.089973512542183,-3.228917866459366e6,303752.1602597411,-7.23346500920261e9,6.393352311633543e9
-0.00457,0.658877290368365,0.00150345862166532,1399.0258426427833,19.03224324842783,-3.2538102463247473e6,300440.7538914743,-5.95600430477297e9,6.331835487440347e9
-0.00458,0.6660158394446072,0.0014952606067545225,1386.349695683399,18.879266500680377,-3.2768365046183732e6,298775.2977591489,-4.686456007921073e9,6.367746939709249e9
-0.00459,0.6731043536762554,0.001487730557622288,1372.9989301470025,18.70439180597865,-3.3056685069982377e6,300192.35602354934,-3.396798491234478e9,6.603705838099854e9
-0.0046,0.6801820661060336,0.0014841759753711078,1359.171672875577,18.56589400501971,-3.288338639800842e6,297881.40553184634,-2.7481443874970446e9,6.577914812901768e9
-0.00461,0.6872398685541149,0.0014806340960325582,1346.4717191711322,18.462033515303258,-3.285442709121454e6,296123.22439631494,-1.9122763551911864e9,6.586535045940607e9
-0.0046200003,0.6943155503661065,0.0014740821222982447,1334.8848407390583,18.309188470769307,-3.2840221489460296e6,293773.11428629345,-1.9249676799334154e9,6.668325489744207e9
-0.00463,0.7013204866099165,0.0014641734687436956,1322.671772260325,18.19203384933489,-3.2576308677063053e6,291667.4202805062,-1.9277952084863071e9,6.731005565842575e9
-0.00464,0.7082661826295139,0.0014593013242062047,1311.016831025589,18.065465817888626,-3.2310131612394447e6,290258.69473522017,-1.312134224460095e9,6.67327019221231e9
-0.00465,0.715244676013674,0.0014532981314346433,1298.53913333584,17.89317993608242,-3.26122507099227e6,288005.21713328693,-9.604678545073633e8,6.58710618543674e9
-0.00466,0.7221303410712306,0.0014439945118461693,1284.2680428689148,17.776698094866177,-3.3185361101619364e6,288874.1941724724,3.29927900290859e8,6.813201131424409e9
-0.00467,0.7290361575782902,0.0014330146662041986,1270.189052564878,17.69452553350369,-3.3569178424471067e6,290005.9800588266,1.8903354774564114e9,7.028783489632532e9
-0.0046800002,0.7358039600322703,0.001424556832192857,1257.0446721898456,17.494499568211744,-3.350858140638344e6,288005.5023634989,2.2399942685587006e9,7.0664771103348e9
-0.00469,0.7425732189120023,0.001420353277399089,1242.679044589995,17.231149594481504,-3.3432477996920138e6,283851.94266961684,2.8113065763483925e9,6.881781929375726e9
-0.0047,0.7492638467807631,0.0014159052357263333,1229.028097392673,17.102708193602773,-3.3337844066159804e6,281679.71743206424,3.548650121309929e9,6.751908169672979e9
-0.00471,0.7559179259248473,0.0014070825355996252,1214.9285529837039,16.978965543538873,-3.3132715363477576e6,279430.0048269433,4.189981574527776e9,6.685041365459501e9
-0.00472,0.7625440310356612,0.0013977213619093595,1199.385515831772,16.803569347329,-3.3059345943732643e6,277822.5197971761,5.20679725813688e9,6.745371698738019e9
-0.00473,0.7692214741764297,0.0013867006222285068,1185.7822150582274,16.646308051040922,-3.321609673910313e6,275125.1164471944,6.136303975439791e9,6.701132132451563e9
-0.0047400002,0.7759164435637202,0.0013769912553400422,1172.380385060337,16.499771578330822,-3.3114166046004207e6,274135.5721772099,6.766755315728994e9,6.701967706303333e9
-0.0047500003,0.7824510388322736,0.0013647216949988698,1158.8260993781755,16.294921308122735,-3.3137392493292945e6,274838.2965287476,7.577325933276015e9,6.828745181361689e9
-0.00476,0.7888469813898558,0.0013546184303901763,1146.0251929477638,16.139857742126832,-3.3231654984460766e6,275081.382523713,8.752978874149961e9,6.890299366906853e9
-0.00477,0.7952261412963916,0.001350983088242234,1134.6100689454465,16.000884189431748,-3.3271357651674515e6,272353.45033146936,9.470550394809912e9,6.757829392192826e9
-0.00478,0.8016354173331746,0.0013458296464059407,1124.0431790812236,15.812107693758094,-3.307395245785891e6,265688.6182417355,9.225663971219738e9,6.402648670870164e9
-0.00479,0.8081209025958567,0.0013359557085754039,1109.0286081484921,15.627473476880098,-3.296435872721446e6,263093.96220367664,9.358137150460947e9,6.283501794915495e9
-0.0048,0.814656770794678,0.0013258798109191442,1092.2768074231517,15.441398341829974,-3.3003923109462103e6,260222.5920190493,1.0216642764680372e10,6.158025904617727e9
-0.0048100003,0.8210575124707934,0.001320808569540488,1078.258947531422,15.252938240975698,-3.298196486427612e6,255605.81648122027,1.043204166177656e10,5.948303061521402e9
-0.00482,0.8272486632737251,0.001315603563428698,1065.2900122999717,15.13574421376365,-3.2813277884365376e6,251599.04406297504,1.0891307396069942e10,5.741260876785134e9
-0.00483,0.8335076642329835,0.0013100767297933207,1053.063481895373,15.050187877035718,-3.2677357873692587e6,247545.5010542744,1.1377171980188082e10,5.575016631447408e9
-0.00484,0.8398286198609017,0.0012998225382186872,1039.3808727900353,14.847325844679961,-3.2512369845140264e6,241597.88256591093,1.1249243773951347e10,5.334241227375259e9
-0.00485,0.8459713286604055,0.0012872497185486332,1022.780688668239,14.600934432761967,-3.2214469659184446e6,237180.8296474146,1.1376187600394926e10,5.249758648311078e9
-0.00486,0.8519829947963179,0.0012782691403126821,1007.474435268937,14.447136105541793,-3.211132941588695e6,235355.4087396796,1.2001594639113134e10,5.26319114370076e9
-0.0048700003,0.8581114272996441,0.0012700657443866538,992.8263083609656,14.243953165519997,-3.183740994047139e6,232072.75336073214,1.2251412480221895e10,5.152204198665058e9
-0.00488,0.8642269354568637,0.0012617617297558661,977.3908737364966,14.038993107174285,-3.1553639314368996e6,226371.78206971803,1.2298835374562117e10,4.965287509218309e9
-0.00489,0.870151576228646,0.0012489770548006476,962.7013129786292,13.846051891347487,-3.1288961799695706e6,220780.3619137214,1.1804476611935295e10,4.808014449277857e9
-0.0049,0.8760007394194647,0.0012367599808647644,948.3951051279292,13.701215537810898,-3.1056653740779613e6,218356.65778510354,1.2025658055136354e10,4.717382381694855e9
-0.00491,0.8817993200546552,0.0012273031459873636,932.5123554081961,13.503953779404098,-3.0628685027154265e6,214013.9069236746,1.2155765856932331e10,4.600461743298564e9
-0.00492,0.8876110667521279,0.0012192149322845665,917.2228960523065,13.26332082020107,-3.016788455476602e6,208015.05913439192,1.199026027714593e10,4.405350284421421e9
-0.0049300003,0.8934125752149735,0.0012101584206859514,903.2458799300723,13.084319536356087,-2.9909225463498817e6,204304.0975117193,1.1795814562321045e10,4.298933137563357e9
-0.00494,0.8992416665801897,0.0011998605855094973,888.4110184095692,12.839241861999774,-2.9591904678769694e6,200788.9549889244,1.1616108851967144e10,4.2892755043929124e9
-0.00495,0.9050530821914846,0.001187735815441716,873.5720090229975,12.581720952310699,-2.919365100229367e6,197646.26775221404,1.163465659371182e10,4.356724685018981e9
-0.00496,0.9106858397388127,0.001176195211735481,858.2215992351769,12.382621989552218,-2.8874965407057656e6,196275.58762210907,1.1895894698562197e10,4.381875010534115e9
-0.00497,0.9162419738471794,0.001164382889866213,843.6785006498947,12.208716994683625,-2.8439931042630346e6,193551.69246683532,1.1875747156929794e10,4.3180089507772875e9
-0.00498,0.9217599368594812,0.0011556570201076066,830.7455225898017,12.080072364031286,-2.8223361322392747e6,193476.98976580994,1.2241247789274683e10,4.434340375220905e9
-0.0049900003,0.9271747509564594,0.001148220414441023,816.649520422435,11.881515477905362,-2.7697377016519946e6,192263.50194476286,1.239765034014275e10,4.545358483666337e9
-0.005,0.9325211453670694,0.0011360647933856718,802.9272228810282,11.698534259348122,-2.714844686419164e6,188000.08863553643,1.2244193831972078e10,4.400060135547852e9


==> anc/Figure-5/d2_L62_rJ0.1.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.233297281439837,0.0032388126298671894,27.071807381023262,3.3950518779795007,17709.313273135136,6442.343412353992,2.8583962343548786e7,1.2905985085259564e7
0.0049900000000000005,-1.237458171602883,0.003164447764048802,25.64645974058096,3.0703859268577554,15113.124361194175,5768.091775821657,2.3290973798889045e7,1.1353425461594045e7
0.00498,-1.2368959852790693,0.0032336146287987423,26.845944226182105,3.198897693781003,16564.285895582783,6080.826336305544,2.5586573622617833e7,1.2012544644294325e7
0.0049700000000000005,-1.2314730497922641,0.0030768124684362385,25.676566473897044,2.7380564085466013,12777.332566632886,4928.828932399963,1.7648905182065804e7,9.350536815821959e6
0.00496,-1.2350307879956175,0.0030522679377425047,23.73670612133734,2.1587947911178804,9554.127220112263,3258.6562368679065,1.0801722752914544e7,5.2816264866570225e6
0.00495,-1.2353078710733418,0.002840636925707174,22.355653811505697,1.654996048900184,6960.55941921178,2152.073769088832,6.389290377701401e6,3.1627443495089994e6
0.00494,-1.2329658344659074,0.0029578500732223264,23.27304712572516,1.4694726069922692,7173.233239567459,1562.5416219068004,5.121361693960671e6,1.999863729966894e6
0.00493,-1.2364679699786836,0.002812903666858138,21.286065413572587,1.282625918963729,5440.005916617316,1271.053280247929,3.599836862523247e6,1.4585839880219232e6
0.00492,-1.2289590198303433,0.002950337436811677,22.245391355881143,1.1447030283088524,4959.392010941626,922.1620845529626,2.6832275346381003e6,907185.4442189818
0.00491,-1.2335276204262848,0.0028800127606494253,21.335230749557233,1.0515507455290116,4160.34511833583,1045.291127156643,2.2089165963604236e6,1.3386733743768868e6
0.0049,-1.2318072104031268,0.002803789591521959,21.389696188214483,0.9538152148914398,4090.16640242451,568.165561147526,1.5442418903850736e6,431439.016234131
0.00489,-1.2296680173856152,0.0028182024967551345,21.709874827493934,1.4299655761969923,5550.276323731083,1684.1447832468825,4.151280120036748e6,2.424101222502508e6
0.00488,-1.2365399814574123,0.002652553466093046,18.931094003271156,0.6811687812303627,2716.2081816901505,304.6663382023434,678346.2718787468,187927.16491339626
0.00487,-1.2360260444721531,0.0026475243163190634,18.812835115524678,0.6766783047908129,2597.6031098051235,305.79954617676424,663602.0876949024,175740.0114289213
0.00486,-1.2344309316839266,0.0027850333422489377,19.501139666359634,0.8512946637523648,3356.726009724799,496.27613936504224,1.2965984786119047e6,345359.3407754157
0.00485,-1.2293452640103055,0.002949773823438744,22.971509708201147,1.180493349751623,5571.819893842038,976.3155652777152,3.008591356919449e6,988479.2789179267
0.0048400000000000006,-1.238653797822997,0.0026529361231456597,18.789705273455166,0.7611975050874966,2692.858652727085,393.73007497403887,848885.7181830744,263999.7026990217
0.00483,-1.2360219215100225,0.002612885661464792,19.964639191305324,1.024661232413411,4220.487209579056,804.6681474201704,2.196765455945385e6,750731.1658939634
0.0048200000000000005,-1.2373708806848813,0.0028082298986701337,21.019920688724305,1.2429852416902045,5024.275224989714,1181.6298062453066,3.0835360629551886e6,1.3245062831279645e6
0.00481,-1.234053060633533,0.0027748812330695236,20.032347850241177,0.7489321559507504,2888.0317739979973,326.3101149408437,737249.6404322869,171424.64740421955
0.0048000000000000004,-1.2340147753342934,0.00259433554060735,19.906332716741552,0.827787136110905,3367.023179556295,395.14011157635116,1.0702663348028702e6,210803.3486452241
0.00479,-1.2352036225930776,0.0027980446425862615,20.022314647352058,0.8815500604607611,3487.832471230923,525.4140605067462,1.3546434112183752e6,356169.74054701056
0.00478,-1.2347188440304733,0.0027898826426492294,20.186121305306816,1.1020707378861996,4234.263176303671,1004.8816578815807,2.3210044490177124e6,1.1877157938985093e6
0.00477,-1.2347090174882163,0.002851759652631971,21.08550175344164,1.0174599827905866,4381.512668808841,685.6294863337661,2.0581456881003864e6,529511.4020823874
0.00476,-1.2309202703023763,0.002931293980362791,22.623192842283125,1.2368082899841002,5247.809270246053,1112.1206227135929,2.9846652684777114e6,1.2510193911496652e6
0.00475,-1.234288898245863,0.002865826353725138,21.3029623770624,1.1353366180902664,4694.3403497249365,846.6140863234208,2.430593947828004e6,726822.733001433
0.00474,-1.235191484231669,0.0028756041704536754,19.98545061539667,1.0846603527532022,3969.319460357499,966.9290429052876,2.0868996542237485e6,1.0997905479295263e6
0.00473,-1.2367830995629956,0.0027324588213809135,19.627236500627124,0.8086797105503628,3313.302989593549,465.9901541030076,1.1834611029178286e6,329382.17081985064
0.00472,-1.2293738033480484,0.0025829328237318054,19.215271009209726,0.7501186544911725,2740.5474068653416,395.96608139506327,876690.6618514841,267273.78425527114
0.00471,-1.2334141634161655,0.002841740602682958,21.179301576033044,1.070820496028376,4549.554271885071,811.2510396063432,2.2283367361365366e6,750461.7357658268
0.0047,-1.234379949177359,0.002825397529955331,21.013978539250388,1.313021098089321,5319.699592334629,1500.9489081393776,3.771629863234131e6,2.1037020132744308e6
0.00469,-1.2323588441817517,0.0027575696419106233,19.221436788430456,0.7547220532419556,2945.9031708686794,394.54814737832703,954575.3778131078,270006.1546841885
0.00468,-1.2335132063804832,0.0027300370043766464,19.157786755859274,0.8246525246673461,3258.1438668543597,504.10876743636715,1.2904092374957823e6,363535.4860276449
0.0046700000000000005,-1.2316053877303885,0.002658620658238804,19.135772374428736,0.7195068853936986,2690.3930311752465,331.4248625418639,725429.3447288388,204488.0643025304
0.00466,-1.2328358653930176,0.0027305518187303746,19.38780487425675,0.7557499053255251,2815.5590070675835,335.6945444864144,822837.6503341034,162811.06959487186
0.0046500000000000005,-1.2317177900066658,0.002794903196499691,21.097049290633812,1.2253195366644385,4879.427496235386,1327.6410504345924,3.2512424296245095e6,1.7437856955878139e6
0.00464,-1.2322869640208882,0.0027980907466080285,20.775210481500476,1.1226281240389115,4693.760182453101,958.2582165186731,2.580287198312244e6,987853.6671052227
0.0046300000000000004,-1.2339715372548732,0.0027548257569835082,21.197218872033197,1.2054191239339802,5115.655073912358,1128.5594414002603,3.2050629956932287e6,1.172767416789728e6
0.00462,-1.2275758063383144,0.0026963637370168462,21.49435306744165,1.1462262447519955,4753.479425892347,1137.4591120524206,2.787013205228983e6,1.4042150948833176e6
0.00461,-1.2263268822897353,0.002906611976122326,22.217902406047298,1.1522877707903905,4981.896781445645,872.001859182943,2.6118041918064537e6,760814.0340067291
0.0046,-1.2291235583996183,0.0028093080474078723,21.96953540864137,0.9572702106676304,4131.049770770385,539.2771503042798,1.5062531699235276e6,362034.9699669364
0.00459,-1.2302603092139979,0.002777095540204836,20.00897569849232,0.7342603740253281,3055.2595805139244,307.5730981559841,784328.2589487063,146409.97002518145
0.00458,-1.2292889700581209,0.0026635920808698384,18.762652126864065,0.7033048405266281,2686.0424123807625,306.70192349780774,720393.8505835375,165619.41310953294
0.00457,-1.2302556989586455,0.002932463997410869,21.154838794935486,0.9268984727469775,3901.1902998807705,592.9229400895301,1.5371482387950127e6,487824.0070847563
0.00456,-1.2354889387048553,0.0027876481169296823,19.943848258829995,1.000078744364996,3896.888190550473,787.1007865165309,1.9955907505782e6,766559.9374242849
0.00455,-1.2306542261723963,0.002917444997214376,22.121321893158758,1.205584739561306,5293.1381133986615,966.7371441208107,2.94874920064183e6,911862.3738908225
0.00454,-1.2295216956320623,0.0028044162956315185,22.308792451672872,1.2004562252864268,5327.207755182973,1062.8238970857792,2.973703356513004e6,1.1741343424882526e6
0.00453,-1.2320219307272464,0.0026323463121377586,20.219357323867563,0.8115070484395565,3395.543349172875,463.8681851916193,1.1636985060231981e6,338650.69725625444
0.00452,-1.2345260825095365,0.0028359715860124283,20.51082561554865,1.0751244491162841,4277.401218084553,912.0785361105052,2.3553793121997174e6,955351.968376966
0.00451,-1.229097777784477,0.0030104672131018697,22.562724836697512,1.3120832831075298,5603.979431859547,1250.5902361587014,3.342553968909068e6,1.49687250404687e6
0.0045000000000000005,-1.2297998243749921,0.0027806119262465618,21.159222323669294,1.3808184350738932,5098.146011560467,1972.9106375949557,4.1483086543525374e6,3.2736093887791247e6
0.00449,-1.2271069841334281,0.002928852058600562,22.509659270443297,1.2411262596297368,5518.446758333955,1241.6773436826206,3.5339570668890155e6,1.4994884758638183e6
0.00448,-1.2218170277762201,0.0032028316345313343,24.607488129210477,1.5882815859530552,7019.112796528025,1894.443200290705,5.471514339215144e6,2.6953993580680024e6
0.00447,-1.2265239056039166,0.0028496260392249584,22.748017567703247,1.2678173133092927,5419.280976863788,1142.007546023458,3.101568047388919e6,1.2890512057801485e6
0.00446,-1.2283661305328113,0.0025957636580538333,20.004204338374475,0.7312020800929849,2969.8779695156545,363.37680121359637,854256.9528412159,228668.17257309036
0.00445,-1.226814398347001,0.002805408210732159,21.545733268841914,0.9166000026400207,4021.7266859868337,526.8436708609333,1.4733170252836572e6,369997.36094068503
0.00444,-1.2278521742495052,0.0028898885345747557,21.64919974403291,1.3181176730835558,5335.381246151498,1634.4584165072158,3.949488566991815e6,2.4653696778839272e6
0.00443,-1.2286086564208356,0.0027787895119152843,21.55018171645465,1.1100175933695688,4737.42596826066,921.6706967344475,2.386017582392116e6,942743.9684338314
0.00442,-1.223222105004993,0.0030558432061417186,23.881519966240358,1.1732473749140702,5348.259314202048,802.1119711498252,2.4914416066704197e6,652691.6212055546
0.00441,-1.2263918989794311,0.0027288165321032076,20.992230315624873,0.8334601166038682,3649.829297958849,403.641972456554,1.1724644682744457e6,208789.92166059662
0.0044,-1.227904394301569,0.0028742947543382216,20.619300071266306,0.8721577752829708,3552.9463113159572,468.0049821835181,1.2090310640063083e6,328671.009501155
0.00439,-1.230550854484945,0.0028190581572409396,19.979699955028604,0.855779791655656,3356.5064109215555,457.0513024748447,1.1329987708763669e6,299417.17548825353
0.00438,-1.2298530455780408,0.002815565620677927,20.61552219007432,0.9825999924699919,4188.981411293319,606.8745877202314,1.8425576417951717e6,413120.2838680439
0.00437,-1.2244758564445808,0.003029799401150839,24.189617822613375,1.1912636773873493,5739.989708977555,814.9240857763476,2.6982971216067937e6,602048.1012774787
0.00436,-1.2220508982810678,0.0028638500225815337,21.736140368096077,0.9693389279795943,4151.237539297831,669.869795227908,1.7430118930387332e6,561114.3060212011
0.00435,-1.2286962393773346,0.0028034203040320574,22.328035645711367,1.0793218610450448,5122.715163361362,875.8843648282423,2.5634338772567105e6,919753.842113543
0.00434,-1.2268683624123857,0.0027714251360473827,20.268653294861693,0.8560226517758852,3305.3063523182477,423.4788800856906,1.0274544775841847e6,251123.69935649468
0.00433,-1.2228634291305691,0.0028396387450115917,20.953025718804724,0.8334838063413784,3385.2329793648496,422.71459137255056,1.0892212067582116e6,254701.61356843237
0.00432,-1.2223379634707259,0.002974747780267547,23.123325678041173,1.003588217921459,4562.00467844476,619.0953196743267,1.7872115789934457e6,453936.06397316174
0.0043100000000000005,-1.2228359020761659,0.0027701740444872197,21.693263781092973,0.9320879661868299,4114.97368858908,614.5768503334328,1.6941002678995235e6,497639.8741351392
0.0043,-1.2295073355198762,0.0027437601560037156,20.46932768984241,0.8511997946710628,3453.496762008416,453.40822106728604,1.2011380427125646e6,303589.39741919213
0.00429,-1.2174726767427941,0.0029070756217179253,22.89161591129716,1.151703840940265,5042.592980775552,999.5487982672986,2.7254889649493946e6,1.1173368914957286e6
0.00428,-1.2257907540476014,0.002856371642632497,21.742054625305304,1.1422741826452556,4670.3972082636,1088.0254715847605,2.4502582591980873e6,1.3159696201468026e6
0.00427,-1.2241100158944425,0.0029162741395612926,21.567235454384043,0.9153606304247585,3918.217617145314,608.9194155149637,1.398452779163398e6,572039.1145935368
0.00426,-1.224354391309362,0.002876548247217342,22.482920985343974,1.352827424535599,5943.813584502397,1553.5317727725626,4.22986110655146e6,2.1512230284710736e6
0.00425,-1.2239795507864342,0.0028283873225840176,21.57995339971958,1.127184935878174,4796.200269640523,1081.4675424792333,2.7248214107998735e6,1.286751355877475e6
0.00424,-1.2212335337686855,0.0029451793256644607,24.373220840228747,1.6733643954032291,7610.598320949212,2214.3885145268227,6.574353284373946e6,3.4691079363989662e6
0.00423,-1.2209643392750025,0.002882020795379636,23.563798893019854,1.4951205786564983,6632.586838315151,2097.9170864875837,5.450053625781521e6,3.421105908731823e6
0.00422,-1.224021250767322,0.00281191391861091,23.054887812566108,1.876072313960273,7448.0168519762865,3435.1166967734594,8.62650069653663e6,6.872139865592448e6
0.00421,-1.2215220022799196,0.002925673322109588,21.393907170507532,1.4200213558436519,5011.709606845997,1916.481361462083,4.1857697643636074e6,3.0961796046133037e6
0.004200000000000001,-1.2216204561052284,0.0029330678248489827,24.22181500639043,1.2583639264902977,5818.273533158985,997.2036626248693,3.023298189289417e6,937122.6038430575
0.00419,-1.2227502993553427,0.0029181172262069174,22.17176485715226,0.9921536036272974,4402.6646701989175,562.6588214036244,1.7196131992333205e6,360604.32421559177
0.00418,-1.2205804935244475,0.0030039629736653447,23.693529371332055,1.0043709093226079,4658.133084438726,546.7334391193338,1.6600607714006586e6,355463.340492241
0.00417,-1.2174080044994697,0.00300702458338536,21.986949219803343,0.974172328474551,4156.672156938004,525.8814322029299,1.5490714785318545e6,327195.28938003565
0.0041600000000000005,-1.2233568558368368,0.0027848194080334057,21.635655609365884,1.5891471195812206,6166.287907999709,2427.1126274402136,5.962562145623667e6,4.264859446070928e6
0.00415,-1.225957976482651,0.002930010274053177,22.351065579778098,1.8975788255586363,7045.762964379973,3388.256651679132,8.296673872392746e6,6.854550798069751e6
0.0041400000000000005,-1.2293853948368494,0.002892670008957147,22.32719398873787,2.0751303206812715,7474.523024004984,4496.023593533538,1.1041502505908178e7,1.0193385644775398e7
0.00413,-1.225208729901771,0.002937347892667877,23.06179649422038,1.453196623900409,6437.126752680006,1817.233896458363,4.909639572747818e6,2.802373879000004e6
0.00412,-1.2211564989574046,0.0029393298441990397,23.238975149035372,1.3890045396818929,5835.545816635524,1715.7999486735723,4.171256237962685e6,2.5975698284243643e6
0.00411,-1.2181666082795586,0.0028860981620780807,23.68715882351154,1.074380387992579,5249.372551496616,710.0003428414786,2.28229666107785e6,551753.4020449752
0.0041,-1.216991507848411,0.003137444041634308,24.83295334364734,1.3161995033618095,6444.256588611518,1056.6093959324767,3.5244679678010596e6,985285.5230590733
0.00409,-1.2187373103610553,0.0031257679729841756,24.992870140085635,1.8208595318363983,8224.09672841698,2513.5778164361705,7.320745441651605e6,4.177481263851754e6
0.00408,-1.2156853766884645,0.0031991275146400077,26.10351224052584,2.4240102027024313,10986.67413578674,4043.0968133396045,1.3472113777168158e7,7.379274108226152e6
0.00407,-1.2181163636645194,0.003348011082797508,28.227945935468547,2.4700404131374443,12936.675987213412,3839.110701003963,1.4420792920825565e7,6.773680282298448e6
0.00406,-1.2128940807338717,0.003242213739831751,27.80849115594374,2.4997502909631346,12800.242433027373,3875.923318564138,1.5319761381813215e7,6.551610976171738e6
0.00405,-1.2141206862582017,0.003322884180475887,30.52281649296948,3.1305300004002135,17575.603948431115,5896.001570179391,2.5295185995143108e7,1.2069277512579467e7
0.00404,-1.2174131574210425,0.00332545869463604,28.42527881033044,2.8553861551782957,15594.552228146213,5003.081070079905,2.1611349559088137e7,9.49505406679582e6
0.00403,-1.2110609637294278,0.0033601189158203836,29.92923553005143,2.877860429104469,15901.689620700403,4622.282858010616,2.0584887147890873e7,8.01818369162785e6
0.00402,-1.214667326941114,0.003380027850995373,29.07904149915244,2.532353370945278,13581.780871084451,3686.0853018099565,1.5454371337144665e7,5.693368224465006e6
0.00401,-1.2127038208501946,0.0033481333149457783,29.830898792547895,3.1281077965827038,16712.771230087015,5710.959768322666,2.3952943289991442e7,1.1137876796554552e7
0.004,-1.2138825179625155,0.0030682001904666005,25.72829683755107,2.136437323976671,9748.966230572052,3409.2636554148894,1.0183096766544174e7,6.293931315340756e6
0.0039900000000000005,-1.2125231711972089,0.0033110242461807083,27.346578827221144,2.196448470725101,10617.07590599874,2958.3891268995767,1.0276018590080362e7,4.546958138325735e6
0.00398,-1.2189919684740405,0.003015841476852441,25.15517163777632,1.9773449621402268,9258.8372062199,2633.0174470148704,8.985634229681706e6,3.9072833098576446e6
0.0039700000000000004,-1.2131431798426806,0.0033587713133736465,28.537561366784566,1.7964145130238927,9977.997866270325,1799.3978053006497,7.264282542663638e6,2.1341554250891265e6
0.00396,-1.2140636345674534,0.003184504092618795,27.633139771946325,2.1545238513289546,11548.083063894053,2997.6330802281914,1.1598157346502176e7,4.70604626780083e6
0.00395,-1.2090059955307402,0.0033110145246439487,29.545235819815787,2.496257872167052,13310.119048179971,4044.38280000725,1.5834558630946873e7,7.354666632565813e6
0.00394,-1.2100415874229131,0.0033962587871237066,30.13373560084301,2.8985712162914288,15963.208731140809,5170.004356982094,2.1570193179554112e7,9.949529756100914e6
0.00393,-1.209934051635867,0.00333974851179126,27.628612974593725,2.109398288190441,10645.54873407,3157.9951999652317,1.0762669961150605e7,5.537975455756818e6
0.00392,-1.2170605873224005,0.0031117074090800763,26.16340552754272,2.2428090987081704,10632.400790770787,3812.4233341424615,1.3101269152000615e7,7.06126336690333e6
0.00391,-1.214595834066876,0.0031297643051744427,25.355122182064207,2.0521521884166867,9210.934441204636,3057.9185021609205,9.990164347826725e6,5.040594350865702e6
0.0039,-1.2094056822126937,0.0032857813341604556,28.92736770991475,2.485692975863534,12735.637615485166,4597.454416624176,1.6247283641568203e7,9.386491081171092e6
0.0038900000000000002,-1.2161171744985597,0.0032050082503053334,26.523862570424676,2.117418210164489,10139.093933830838,3232.173515741727,1.136803123856863e7,5.356217999627263e6
0.00388,-1.2093254998567236,0.003352544592668162,28.550950269266732,2.4482933514167504,12357.678265454308,3979.108219290275,1.5016245616547897e7,7.040152172845576e6
0.00387,-1.2132601400118788,0.003060697960877985,26.72699969909737,2.4877501478946638,11910.596549906626,4499.922350426346,1.6019354560360374e7,8.652728347648177e6
0.00386,-1.213645695021823,0.0032638258267680747,28.600226348730885,2.587708654733158,13306.824707719077,4857.329762414416,1.753424945720416e7,9.75531702572244e6
0.00385,-1.2141877233590568,0.00313445280960917,27.3567773715702,2.5099280133702013,11779.699787453948,4388.440038344263,1.5089084792572768e7,8.320338366041219e6
0.00384,-1.2172832771232815,0.0031597735566628086,26.493302218491674,2.691418857960542,12608.953870785492,5089.920892757763,1.8094119617878903e7,1.0234776000375194e7
0.00383,-1.2066647902679193,0.0034666650152317883,29.21585780192742,2.6783281260054594,13497.808594444688,4502.794560000924,1.703692901811488e7,8.299435028028031e6
0.00382,-1.2160326281704803,0.0031557077581436596,27.973364336693457,2.5482251724036518,13533.536249351699,3926.3099450858604,1.6167689346725153e7,6.411299137773369e6
0.00381,-1.210492736016669,0.0032927457374160654,28.284446071573562,2.5940322114689023,13315.682419608072,4106.370923128203,1.6407796114976041e7,7.013853021651109e6
0.0038,-1.2115486855755848,0.003134497034073898,28.56781115621524,2.4205213053590966,12847.594620457518,3871.956999962175,1.4733868727562524e7,6.780183540994515e6
0.00379,-1.2064332261579864,0.0031175326800558186,26.9900453575409,1.654567368834553,8090.805417067376,1850.4741907841299,5.834696391303727e6,2.5120954820204605e6
0.0037800000000000004,-1.2099096488998953,0.0032754654446512078,27.577294929770737,2.0303412300731125,10172.9780807676,3285.697089162801,1.0605985161779847e7,6.170749070086186e6
0.00377,-1.215875974258312,0.003179110269467659,26.296980205634526,1.8524459875457078,9136.478656678744,2721.268486963554,8.668244137734002e6,4.76456383765715e6
0.0037600000000000003,-1.2149130954120775,0.0032201085538299166,27.38307460631312,1.9329815684178238,9998.160734978663,2509.0294921091104,9.395078169553824e6,3.5986394763185563e6
0.00375,-1.205932578929702,0.003128611144822235,25.956009538509118,1.3945054041231606,6772.874917360031,1265.5970137002844,4.032391192940399e6,1.3806109342743522e6
0.0037400000000000003,-1.2086492540570921,0.003217960104430814,27.270716246753064,1.5480629452469183,7904.926306669429,1327.3515741152228,4.867894433404147e6,1.284462627168142e6
0.00373,-1.2085131272234744,0.0032466889473101775,28.712116687100405,2.0526353954945376,10775.897867470201,2772.4039185976635,9.869591533410719e6,4.204769279243006e6
0.00372,-1.2057495733224128,0.0032192356931625594,29.361944937295053,2.2906355496438846,12229.423075246035,3378.0440491555714,1.2882820950754043e7,5.551902225744432e6
0.0037099999999999998,-1.2099139328659818,0.0032466279938671537,28.0695509031468,2.2432437469247866,11258.455834249953,3500.1600583242007,1.2612589111855967e7,6.0942708807556955e6
0.0037,-1.2019886965552735,0.003356342451412613,30.296735810840097,2.5184727390343515,13787.023937438693,4158.880290604682,1.607522060141348e7,7.60938409681017e6
0.00369,-1.2092694214552766,0.0033124566007238353,29.244859511844542,2.5938174380025045,12962.83247183037,4552.837427278926,1.622192123915452e7,8.861620820313888e6
0.00368,-1.2095709107655204,0.0032717032509998914,28.103999114711005,2.4541896109976906,11799.5743809065,4417.8271558227825,1.476851702553288e7,8.79872318464484e6
0.00367,-1.206452103225114,0.0033796628947488526,30.630542822486973,2.9450314245377314,16241.504812761534,5417.328745045786,2.2508592436442986e7,1.0867223610130839e7
0.00366,-1.2080675467480035,0.0032628051887586625,29.723291697217824,3.012447918446901,16151.221435318983,5325.093690066129,2.2570503931226123e7,9.974750820871217e6
0.0036500000000000005,-1.2071733577393293,0.0032513894873053696,29.464165033681503,2.4282882266322776,12977.536434559495,3836.019906637525,1.5152385186612803e7,6.442621966320467e6
0.00364,-1.1999684504281194,0.003386882369137502,30.568257536927433,3.0400858848368677,15911.292743795999,5370.2456330199575,2.1730945906768657e7,1.0142517881004984e7
0.00363,-1.2120161434422057,0.003305538828567267,28.232868241067315,2.6947911592366793,13354.851309537074,4486.607532814367,1.701334080336119e7,8.018703688005071e6
0.00362,-1.202325476212534,0.0034500447957598527,30.601357723325155,2.6925299298025878,14352.939355271135,4629.4484132992475,1.768966208147539e7,8.543355555984935e6
0.0036100000000000004,-1.2089279948824903,0.003273928068165333,28.066959258698255,2.077786896397931,10971.407558675277,2760.8571590990837,1.041965808204244e7,4.1398354415390724e6
0.0036,-1.19450519129975,0.003751292985471275,34.228938023765195,2.8958349549108657,16817.597376132446,4554.779271940301,1.896092106698094e7,8.316278921634463e6
0.00359,-1.2020317455055993,0.003487106434707545,33.71677302570783,3.2793722609904195,18762.898044403806,5925.616807564541,2.577504006036446e7,1.1777916157366797e7
0.0035800000000000003,-1.2032041467720576,0.00349525828440639,32.64771603783785,3.1098401176184303,17493.459892510178,5241.933053000284,2.2356203721760623e7,9.589252472160388e6
0.0035700000000000003,-1.1998358718123616,0.0033209011366739202,30.873555251441847,2.965148228993469,15946.147915532903,4984.864659989345,2.0992883964593038e7,8.82236989488811e6
0.00356,-1.206290317697419,0.00336157858547177,29.389789017688496,2.7827882380995117,13899.485889850977,4998.659543152639,1.8386365382633988e7,9.82280872634941e6
0.00355,-1.204574252547195,0.0032517837955908977,28.5261385368066,2.453481861320715,12200.424475462829,3958.304549223618,1.4095428283219611e7,6.9637946369597595e6
0.00354,-1.2059919681049005,0.003418584216757153,30.297352936468712,2.602101522245719,13285.40421371624,4417.955485523934,1.5340259931279454e7,8.287094332019449e6
0.00353,-1.2033987545144205,0.003498014572606443,32.45571257733613,2.5403413505290673,14859.328623105348,3509.8436288361254,1.508177012305368e7,5.295234354525994e6
0.0035199999999999997,-1.207050385772651,0.0033318692477296644,29.158789255623557,2.468796620125091,12497.03394744049,3824.159575892032,1.4110426947091231e7,6.524020803906139e6
0.00351,-1.2079045590426183,0.003116009766276208,27.170141355256114,1.6826674054694721,8300.675956284756,1947.9900099815445,6.0302206959325895e6,2.658537738421786e6
0.0035,-1.2039738469002632,0.003271977453718938,27.593132461179998,2.0431618218598704,10265.77121493657,2560.520257441804,9.457701006844433e6,3.5784424484441495e6
0.00349,-1.2087723561227046,0.003112331084907658,26.247409905106583,1.4298626754848645,7467.582431136799,1226.4123299271089,4.486410184025868e6,1.2682434484722526e6
0.00348,-1.2063746512273887,0.0032252333815847812,26.56072498727069,1.2792046919227182,6452.8542980108805,913.7908277272637,3.0589214125770433e6,790069.0340478215
0.00347,-1.2042939638400665,0.0033068012674999517,27.672519669167336,1.6823289370542331,8197.127612857086,1760.7352163713251,5.794787388587158e6,2.1419219844998466e6
0.00346,-1.203638047058632,0.00359794492178972,31.092021572968708,2.5064912663034304,13688.39749125318,3605.1416515409364,1.4192757699397583e7,5.985785118818083e6
0.00345,-1.1988668336647323,0.003537386776819254,33.41681591999892,2.869478668133736,17066.20141659939,4401.433737327132,1.942760750255862e7,7.676100888204952e6
0.0034400000000000003,-1.192366422701598,0.003936261869906227,40.357182432653936,3.7648120360257336,26185.364238868897,6142.113437493449,3.361907890081493e7,1.098669029485917e7
0.00343,-1.199044745389756,0.003965414733068244,38.98875370421487,4.603556243207935,30868.07126537281,8677.7392097874,4.971527609048296e7,1.7162135018826496e7
0.0034200000000000003,-1.197008044830815,0.0036312075052074167,37.21518638185177,3.9530839539610243,26227.226791670764,6872.145120632524,3.789726328629359e7,1.2448400499658775e7
0.00341,-1.1923839051227028,0.0037385269427190147,38.36572330773344,3.80906484677131,26078.09489420958,6691.065816310626,3.68863011140406e7,1.231027351762335e7
0.0034000000000000002,-1.197994379553766,0.0038532723937575453,37.657594356273584,4.290090470339562,29208.795448619767,8097.742218410077,4.648180905871038e7,1.6005336508668302e7
0.00339,-1.1950021272937446,0.0036642771482704277,35.51627493588074,3.825622825912581,24427.645674434385,6881.566882920238,3.648551034723458e7,1.3034717458355583e7
0.00338,-1.2008035181035313,0.00387607279431135,37.807247121665974,4.22419372751442,28631.87697908326,7521.0401474791415,4.38084736669634e7,1.3745436085233033e7
0.00337,-1.1961291196389243,0.004083937165082364,40.88589695914854,4.847323149121198,34808.1417363436,9516.451302686062,5.934136727722378e7,1.9186800673456382e7
0.00336,-1.1952489253089558,0.0038493037701874963,38.926694016684664,3.6761084122284164,25842.192734690114,6000.403605029576,3.459006679745377e7,1.0197204117544372e7
0.00335,-1.1930356887269677,0.003942836362365639,41.88539870694251,4.729374468009194,35848.899540230144,8717.492958495655,5.7379325252984054e7,1.6474816160513863e7
0.00334,-1.1966958000076535,0.0041169194762152245,44.60093001507084,4.637836829289841,36733.98265101532,8069.862978471158,5.485529306734844e7,1.4563747382056072e7
0.0033300000000000005,-1.1901375199974773,0.004207271157034174,46.093896581450075,4.8662342101489795,38765.33922004973,8753.082745627282,5.941415644533316e7,1.6481125447983429e7
0.00332,-1.1840985997432394,0.00440467467354579,49.04166761931869,5.75494472125849,49739.938370822645,10890.927125852997,8.47506005636515e7,2.1005930646779697e7
0.00331,-1.1938225135852094,0.004175225299582017,44.62717775380973,4.918652884229145,38362.94319001969,8746.181199109982,5.8894939462455526e7,1.6052729211202096e7
0.0033,-1.190634600679975,0.004020762087093826,42.26502082022488,4.6638522567058684,34565.1644859759,8380.353267777364,5.273858783165982e7,1.5642596137023808e7
0.0032900000000000004,-1.189768621717896,0.004094682184617149,45.61161489291653,5.220308344018068,40735.620186553715,9861.647100625532,6.641405794593602e7,1.884886471717364e7
0.00328,-1.1926277706743174,0.003981559845353767,43.86988874072667,4.524340818465766,34757.87491767825,8211.192542804834,5.248391268452387e7,1.5605698171187315e7
0.00327,-1.1883635215206754,0.003919506043189765,41.42166585273417,4.311301625694163,31750.41524850842,7979.396450378557,4.8895734190130964e7,1.5551555372119708e7
0.00326,-1.189359361655152,0.003741715091714578,37.108633915173115,3.52428107196545,22917.56514523188,6196.06427151524,3.147648266556391e7,1.1881390943870643e7
0.0032500000000000003,-1.1905131952542525,0.0036821378294217407,37.67295441226254,3.3197134091173575,21789.990996403845,5256.866776550971,2.614260107691756e7,9.334870711717356e6
0.00324,-1.1945237032061966,0.00361734384386073,33.825477434097216,2.574731899510613,14344.146256365575,3538.357622328952,1.4062542776065446e7,5.732421055722557e6
0.0032300000000000002,-1.1937202424667646,0.0036384846212733665,33.22354846706483,3.182111539810899,18688.330364100577,5557.520917543476,2.5600236351592377e7,1.0500104832682697e7
0.00322,-1.19791533133689,0.0035922786099149653,35.001829352324265,3.4638941226612188,21003.124191886935,5953.720461770355,2.870516245221641e7,1.076284922824936e7
0.00321,-1.1914848860435279,0.003592521996673777,36.862474227363116,3.6266016418246934,23058.238261340688,6421.209872560498,3.2384732616859946e7,1.2096864088996748e7
0.0031999999999999997,-1.1991269611903668,0.0038652182884144166,35.081722270109886,3.5990961378067947,22451.085662673384,5915.111443151377,3.0675635145740017e7,1.0326408030063583e7
0.00319,-1.1917614986017646,0.0038561365860317566,36.44273476788166,3.662471144405034,24123.586512587204,6320.164465336552,3.427900398566846e7,1.129533035855859e7
0.00318,-1.1925286275643352,0.003553346578012484,37.27189648875217,3.832639648389694,25283.767657345208,7187.876071808322,3.785866410996393e7,1.4142633912061242e7
0.00317,-1.1949226596152642,0.003885510666978764,37.80524748725214,4.095385480893445,26840.835884319993,7842.163568358127,4.215819754091053e7,1.5600607856405035e7
0.00316,-1.1931586072171598,0.0036805079016476528,36.11522516675642,3.347622105586687,21947.380995610347,5427.594047775707,2.8374408996629093e7,9.230983898865046e6
0.00315,-1.1915117500098757,0.003641649916575195,34.64074732874111,3.252340045986939,19421.07985869147,5185.207818108163,2.4631485238918442e7,8.850202331255782e6
0.00314,-1.1890129099393831,0.0037159648423560152,36.95197016210132,3.25901647142257,21785.143907431495,5151.129632706579,2.7272102836326864e7,8.836493007755768e6
0.00313,-1.1893557160290567,0.0037368576001208854,37.45995320889847,3.5640144872641915,23407.651375139063,5973.486566757537,3.18687681473389e7,1.0617924580629712e7
0.0031200000000000004,-1.1839468140493234,0.004004666269391903,42.593917174369196,3.9845346243190716,29441.888867896578,6652.4364982181805,4.029544501055858e7,1.1760886635707779e7
0.00311,-1.1825622642789064,0.003966723061282093,45.22816677539342,4.515567618262296,35977.449007904186,8210.167649971245,5.407062588488173e7,1.560606204721803e7
0.0031000000000000003,-1.1843154697348066,0.003981602997024829,41.85864453221228,4.241426269740643,30636.856604191606,7628.672034467909,4.5527469012296684e7,1.4288984036588771e7
0.00309,-1.1868143065393315,0.004052496090904341,45.27942347451231,4.554877638262737,35959.380178024774,8284.860180137346,5.441646036559142e7,1.555848623099289e7
0.0030800000000000003,-1.1811726139917307,0.003850838751118498,41.25326422117423,3.646164944872596,26251.914794983237,5843.705080244348,3.426003418744184e7,9.93858020911967e6
0.00307,-1.189658828224669,0.0039162323250162365,40.7684315674333,3.9653669241018945,28109.245419906292,6728.608356323882,3.9650817979910254e7,1.2119187586676631e7
0.0030600000000000002,-1.185603287930731,0.00403745848482322,44.17429960609543,4.183502543648583,32981.459915211046,7197.693006175843,4.708850637892269e7,1.3120694550936792e7
0.0030499999999999998,-1.181632690671418,0.0040553562051050505,46.12571163401899,4.504049474832703,35836.32163326937,8477.974489156823,5.4617350948324196e7,1.6705234194455698e7
0.00304,-1.1869557023083581,0.0036370879120822615,35.168392835997935,2.8529634622831654,17981.27917498703,4699.705376300803,2.137332607467257e7,8.528847601495026e6
0.00303,-1.1848556162016264,0.003536313954259799,36.96185833332999,3.124777267663062,19631.682157057974,5747.641261520751,2.5955293484127924e7,1.1403561426857384e7
0.00302,-1.1901994408543888,0.0035258798155050433,34.31578004026475,3.0127277300009134,17575.85251665157,5294.426539043495,2.3153037519140564e7,1.0180326699596833e7
0.00301,-1.1941861681722583,0.003690508706252201,33.07271318507897,2.822792266697298,16050.116852375091,4464.108976964226,1.886511536547e7,7.975843690728996e6
0.003,-1.192609674669476,0.00350416565413061,33.47779033808234,3.14820429240219,17954.718472591692,5324.445811996785,2.335093391630097e7,9.76877330705074e6
0.00299,-1.186624084034321,0.0035995227762141875,33.87645204235861,2.7034994734027618,15428.087099564364,3860.5978994295588,1.6522065958575545e7,6.132464084793853e6
0.00298,-1.185202353853098,0.0038652411833340304,37.91800902406724,3.431422597596466,21914.40579680142,5848.650400468129,2.8223578214501627e7,1.093392747685766e7
0.00297,-1.18770019826783,0.0036835690323322443,37.119335873917805,3.295200068080121,21481.285634372438,5758.458952924061,2.7814140781263098e7,1.110777887711135e7
0.00296,-1.186013743905662,0.003927616442925264,41.618224602828676,4.10539899304159,29669.88559121268,7349.158045329491,4.3718594654315695e7,1.3915735026309827e7
0.00295,-1.1812640327827721,0.004089661193258949,43.218980477135844,4.355353719519713,32214.220944748886,7776.752789919864,4.777217581340162e7,1.4471906451128842e7
0.0029400000000000003,-1.177419880648411,0.004065758419921137,46.30546591003013,4.234756970713093,33770.27458213456,7364.080290027243,4.704801830195057e7,1.3531971396171287e7
0.0029300000000000003,-1.1887595560382047,0.003879842215789964,43.13524727953299,4.524700015737691,34453.737595574414,8451.329872078659,5.3991063473916836e7,1.6454988081233008e7
0.00292,-1.1779969625266125,0.004234715491982189,44.199519556839974,3.9824326067228615,29446.915716716245,6681.366963101547,3.977799563488068e7,1.2015090302987393e7
0.00291,-1.1841304279897737,0.0038431444948029453,40.18022238615472,3.892952669712272,26810.216082810224,6955.507202863326,3.848597081001186e7,1.3306720658237891e7
0.0029000000000000002,-1.184985327559968,0.0038599029780155424,43.888331467394046,4.099493339809187,30932.999669059227,7366.72599628798,4.403998712704749e7,1.4009335431265647e7
0.00289,-1.1763517149309624,0.004060144868610444,42.45403693913863,3.6450043063227215,25378.968997855565,5860.66950343658,3.088256589345515e7,1.0412391677562142e7
0.00288,-1.178224236246342,0.004066767879630562,44.30253898255516,4.058735802814884,31133.189496601826,7049.748505203295,4.2509965522533275e7,1.3070354021015275e7
0.0028699999999999997,-1.1720350866388753,0.0042904181576067894,48.86409545432454,4.797946697450047,38829.72774576294,8638.470947737407,5.758881337205611e7,1.6319876103097394e7
0.00286,-1.1754046645743221,0.0041710055227369225,48.47352609716477,4.848869303824511,38980.90891526825,8890.263904646261,5.890956878215563e7,1.706058005125505e7
0.00285,-1.1754822134136669,0.0044158550263220875,49.827508940380696,5.092673570360473,41399.73100887552,9125.365598591872,6.258194534137817e7,1.689842382774498e7
0.00284,-1.1771242756892188,0.00424920960482981,50.63544738682566,5.526556852634561,45975.3199315059,10545.679601201944,7.556163981803472e7,2.02126580458754e7
0.00283,-1.1742302438023797,0.004624137404541131,52.954563064512115,5.6475295078710355,48377.29191218281,10337.81484660037,7.597357441367386e7,1.9642421890586022e7
0.00282,-1.171955675832907,0.004432847559730453,54.922516545988344,5.414210487052635,47841.72229548565,9756.865998742593,7.21089133875603e7,1.831005130880203e7
0.00281,-1.1801335410231355,0.004500129596778297,54.09974631332772,5.647538639535277,50691.00993651428,10200.613077565511,7.947318756997703e7,1.9151999502985664e7
0.0028,-1.166101741816651,0.004138435579548853,51.53973227695539,4.557341229943954,38768.140376055744,7475.150091122024,5.086655003466073e7,1.310919906073258e7
0.00279,-1.173211756437151,0.0040679410790542825,44.37435875600083,4.004326272844366,30135.668140022415,6711.109821216616,3.982125025970924e7,1.2136837667224899e7
0.00278,-1.1723731234809187,0.004369055637590646,49.62265475963832,4.862743712228161,39371.47546173079,8339.604305410812,5.698140126715146e7,1.4772514094503056e7
0.00277,-1.1750855846589934,0.004338830553231927,50.417536321779494,5.191511974403218,42899.81357225638,9226.370435325081,6.518369199356722e7,1.6815076837867197e7
0.0027600000000000003,-1.175474964191455,0.004434535646265327,50.526318077150954,5.197305754527966,43168.843265115225,9385.437667089815,6.527636274652295e7,1.7670057653748307e7
0.0027500000000000003,-1.1732679994888509,0.004080785403481111,47.07332444704843,4.685454903857033,35697.184870919446,8310.551035641618,5.186387280601117e7,1.5480628261001369e7
0.00274,-1.1784121139031227,0.004308596457140698,49.362165397605,5.132643999391613,41986.48356953602,9296.971323714095,6.4181431666604705e7,1.750188752403002e7
0.00273,-1.1683875436273663,0.004449426003758459,52.459684249739,4.964147825177814,41680.35739330418,8726.705775955379,5.991659262200756e7,1.6392588431750271e7
0.00272,-1.1665785702151847,0.004567864699054471,55.98915958369969,5.792361900937914,51529.423783927334,10417.203971611352,8.004987960424142e7,1.8990442570822153e7
0.00271,-1.1752326038175227,0.004530532423905556,52.221759955506144,5.448412553930156,45442.12865039648,9666.441664715236,6.880694755946723e7,1.7619393334112197e7
0.0027,-1.1721275988791306,0.004525688192582951,50.45953204221061,4.92441637969201,39412.293162001275,8329.945631596074,5.5533933463843346e7,1.4620075106141718e7
0.00269,-1.1687851456954756,0.004499827689479695,50.17978262043195,5.065770516736539,40096.782129221254,8612.387516317349,5.7290034874048434e7,1.5526170337665314e7
0.00268,-1.1711092738597733,0.0047286983759922945,54.330606393642476,5.610971766805874,48144.06169841458,10068.320829291177,7.358744412740794e7,1.8864549898016986e7
0.00267,-1.165272601630752,0.0045917615079480644,56.08412184368219,5.913265808625887,51961.79161750192,10916.448539293482,8.258124720675445e7,2.052565236910629e7
0.00266,-1.1660585513990351,0.0049292755252909526,61.64155484371312,6.46860809696423,62722.46774902378,11879.509783898746,1.0055320329944745e8,2.194950098038309e7
0.00265,-1.1612278619113503,0.004700551402660603,59.173309282506374,6.050408052254768,56243.52878206938,10864.132918320325,8.768629301253653e7,1.9953498790881757e7
0.00264,-1.168175902419762,0.004740238380955609,59.33065950807957,5.711997345091957,53688.286945331274,9841.318331908886,7.895464051087123e7,1.736755253053513e7
0.00263,-1.169695544220142,0.004637634400185175,56.62408926434597,5.82381619627776,52848.28677571282,10627.776679462499,8.327368831127574e7,1.9740373755592156e7
0.00262,-1.1654706870817695,0.004719127113820951,58.49956463742963,5.671793677296155,52270.44115005985,9596.992685834506,7.60929108137545e7,1.6772336698374867e7
0.0026100000000000003,-1.1682268743359998,0.004721234778976905,56.445683760881174,5.7314853269473875,51562.735108938476,10307.583405732095,8.057013103594337e7,1.9096525632609192e7
0.0026,-1.1690227004567815,0.00440774537601774,53.24055580168728,5.204236407798468,45279.619650579574,8767.026161559766,6.568396155926823e7,1.5450191681310227e7
0.00259,-1.163352472460025,0.004536886431417684,54.526252017168204,5.307307068584774,47729.092969070014,9203.157550574791,7.17521832650189e7,1.6384368226295348e7
0.0025800000000000003,-1.1649178353261282,0.004508152240381895,55.47891197616295,5.710341451228455,51467.305280545006,10476.743848062313,8.271612629530813e7,1.947007568463275e7
0.0025700000000000002,-1.1609722824758417,0.004609624835675192,58.41822164773048,5.562032661232674,51275.10541266042,9740.120812236843,7.58525302014268e7,1.74336140012963e7
0.00256,-1.1599260277900116,0.004513531480674179,54.43588062266917,5.404724734990076,47346.83135706364,9584.045639763077,7.156590466949107e7,1.7459887462669335e7
0.0025499999999999997,-1.163725812592883,0.004769898176015609,59.34090626065288,5.812699718081751,55399.99726244281,10320.937501846598,8.430754024254912e7,1.884824549905062e7
0.00254,-1.1682366555607868,0.004608816800130627,56.81816866978945,5.4670726545931405,51254.729014276265,9417.808706382166,7.597934497152747e7,1.6458686579799939e7
0.00253,-1.1610663834795074,0.004639527949590533,58.78889062218752,5.658952116430232,53285.87522234846,9704.650417558078,7.906124405176936e7,1.7121090870148763e7
0.00252,-1.1621952727394411,0.004810454016283697,61.235129941347516,5.931644584193409,57725.98968194774,10812.42185713256,8.935321561342481e7,2.0100614011808712e7
0.00251,-1.1565122527185212,0.004719060946369157,59.46589460295475,5.472856671364692,52040.63244054818,9111.026600293651,7.52977355880321e7,1.528141040474442e7
0.0025,-1.1528198760268369,0.005103789355990456,61.977366911616535,5.851916318279834,55573.02888458446,10162.590183881432,8.235070850354241e7,1.817736796596875e7
0.00249,-1.160933673914854,0.004759405819137064,62.75547073045894,6.40907469131203,61847.26889184194,11793.871606879104,9.880626031134363e7,2.2083072168424137e7
0.00248,-1.1597004984333779,0.004893117386559128,63.797096093994114,6.208646649678842,61738.17421056226,11358.142942131984,9.723536467311889e7,2.1257732126477566e7
0.00247,-1.1615570505171235,0.005058165061972771,65.49692089709713,6.880830910455906,70639.115416164,12722.115608274078,1.1667107494980337e8,2.3500388909921244e7
0.00246,-1.1600577106944905,0.005112266961248358,69.51346535652236,7.268001730530141,77505.13358325775,13190.138289384953,1.271386500560351e8,2.3607736794389136e7
0.00245,-1.1575919108299173,0.005425977991234277,73.08852263667012,7.588847104627557,83748.80840317077,14136.70595089056,1.4055879915233174e8,2.634894655080336e7
0.0024400000000000003,-1.1533839432803912,0.00511163441010377,71.04595526164516,7.1266940378812125,78122.85793351836,12967.043369577452,1.2809834343476535e8,2.3431925210836153e7
0.0024300000000000003,-1.1554928279960253,0.005185954016367651,72.52679499309626,7.20374921614451,80516.72972322685,13189.806009715152,1.3235694632404199e8,2.3892410976093665e7
0.00242,-1.1577941560654936,0.005067758747947984,68.45458085356778,7.067754292511748,73831.55741243219,13078.382737821745,1.2059954042443025e8,2.437416596955655e7
0.00241,-1.1572620351268144,0.005083020408143502,69.66801604367012,6.92241644574642,74600.22646850001,12488.6084382109,1.1873326526907054e8,2.2330253447177418e7
0.0024000000000000002,-1.158544580529741,0.005016913849535934,68.6974242607887,6.557263208479486,69660.95906657755,11649.648179118232,1.0729306624118485e8,2.0603920591917273e7
0.00239,-1.152508851450522,0.0051774614676903825,70.85917052782284,6.88702942662282,75583.79543144742,12851.382742711728,1.2221752482187663e8,2.4085321456381857e7
0.00238,-1.1510775521088126,0.005193754094142566,70.7184325895043,6.838936568921341,74815.98090815668,12383.875259764327,1.1981031798702887e8,2.2473916523510892e7
0.0023699999999999997,-1.1492026760859675,0.004961176052880899,70.59769570373561,6.321711182226565,69904.60259611634,11180.703740820667,1.0588045984669498e8,1.9905081966982108e7
0.00236,-1.1488592705393885,0.0050351646197368495,69.38760288629118,6.45659944211233,69226.71937565137,11174.035462246722,1.0399868359742658e8,1.9518704180623066e7
0.00235,-1.1465209340154479,0.005140708257271304,72.54758775571977,6.96959523656271,77009.1386862715,12212.025498059429,1.1941278193379916e8,2.122738194118346e7
0.00234,-1.150877005156694,0.005355448649425364,75.68292579417715,7.181338412806631,80686.62906932065,12611.397832458171,1.256051952299685e8,2.206832605435585e7
0.00233,-1.1490893252949883,0.005322811398670204,77.45898400450456,7.469864053987165,83563.4381574816,13502.87589303103,1.3422110645506567e8,2.435096364538907e7
0.0023199999999999996,-1.1463680385973927,0.005452143050979954,77.5127720799107,7.500367456691495,84891.09298632896,13623.221477706806,1.361457643326005e8,2.454720028310507e7
0.00231,-1.1487079483586815,0.005521220236180548,79.62483530913201,7.997412388733791,93305.67507009227,14663.59537625612,1.5444402113845924e8,2.6657452372087076e7
0.0023000000000000004,-1.1464685067818619,0.0054449021408479415,78.34015187660665,7.494229153826343,88270.26300740067,13099.231223588085,1.3886050306778774e8,2.281148873383074e7
0.00229,-1.135498929855577,0.005832663669883935,84.8219884359933,8.007519597044336,96025.58843493108,14158.192566506963,1.5282636622085643e8,2.4448570798144475e7
0.00228,-1.1436390427552294,0.0055042530671739,79.30722884730072,7.385110770825306,84392.75667810839,12651.283503930352,1.2782230538538569e8,2.153579289804841e7
0.0022700000000000003,-1.1430479883310611,0.0055071842937786065,75.78464272820658,6.901553165815979,77178.82078680042,11502.162992225956,1.144384353537109e8,1.9217047530515138e7
0.00226,-1.143635901186426,0.0054158075775053004,79.79807683272567,7.525664740409272,87504.63690002455,13556.059057262877,1.3868990338738114e8,2.4233718051483158e7
0.0022500000000000003,-1.1404691046547715,0.005646636829586624,81.57792482329697,7.706475042064904,90201.44181001879,13780.972633515275,1.4363858784937015e8,2.428303035437012e7
0.0022400000000000002,-1.1355610602263473,0.005906428977889058,89.00160348324255,8.554873111997226,103689.11553892611,15448.026445268564,1.653786305716874e8,2.753551578162815e7
0.0022299999999999998,-1.1403024165055184,0.005863344368544776,91.2460714782062,8.703836207904672,110399.29724500443,15651.194735534074,1.7952650695113292e8,2.73814696810591e7
0.00222,-1.135055484867076,0.005895767085155954,94.31067558252303,8.542874850823265,110251.27618958837,15422.944689713948,1.756818047221383e8,2.7174669887611147e7
0.0022099999999999997,-1.1310384760145735,0.005934079847673085,92.75201887082592,8.507664699932665,109368.09272997735,14990.000015208841,1.7305230197073367e8,2.5852535324495487e7
0.0022,-1.1343425702075414,0.005855369591773258,89.45608765729213,8.539842106910736,105450.50757185143,15026.234526234175,1.6747485529650462e8,2.5772142607274093e7
0.00219,-1.131800758673605,0.005828523557889427,87.29050690869599,8.074000779738283,96828.57746293521,14316.590732974579,1.5177091530030215e8,2.5208471383454688e7
0.0021799999999999996,-1.1358009443572479,0.005836089060149933,87.71842979970917,8.392706525109302,102061.12811249524,15118.29833375126,1.6485428346265087e8,2.6846453433581524e7
0.00217,-1.1340901236764325,0.005946719473887213,87.87651904215782,8.278556414306015,101691.8787826726,14941.093141194973,1.6411071460906398e8,2.6477556166001033e7
0.0021600000000000005,-1.123826781926235,0.0057563976288197,94.4582083746959,8.338066967986448,108364.33979800463,14533.601988259821,1.6778320583882928e8,2.4835331483805995e7
0.00215,-1.1223883862046815,0.0062414685877675655,100.81019341631195,8.805007290190442,118658.22025445267,15553.891053332734,1.886856429974401e8,2.6896165917055294e7
0.00214,-1.130119930209874,0.006304165463417678,100.28743175487733,9.211052907580841,125154.16929371782,16228.703486086317,2.0294459979317218e8,2.7777195656760983e7
0.0021300000000000004,-1.1394431748445404,0.006003291973241065,93.91132448230971,8.65508014570659,114488.17729874025,15304.335286287338,1.8403251665607184e8,2.6410749830304585e7
0.00212,-1.1271897521270147,0.005865277591536321,93.22713884170362,8.439550992940797,108615.02908130674,14831.892496490174,1.716699627484173e8,2.5420625624311995e7
0.0021100000000000003,-1.1319517033113895,0.005828593844135297,88.10663872003363,8.00806497309973,97327.41086967678,14118.972596436557,1.5019550402031168e8,2.4523458792768102e7
0.0021,-1.130709407094976,0.00590716932492131,92.47404133718968,8.297039654346621,105278.84592829148,14514.544775236936,1.6398443663258415e8,2.480744014939943e7
0.00209,-1.124014711546846,0.005992675247382707,93.28118539489124,8.28870384004584,106061.99859406063,14391.496037804103,1.6454173562025854e8,2.4496046262920726e7
0.0020800000000000003,-1.1221855902405562,0.005828722212019438,95.57808937960927,8.252057109679713,108651.83310072738,14373.639284578212,1.668290061706213e8,2.4654254620986775e7
0.00207,-1.125999478478849,0.006093160881924076,99.03038475598726,8.729414694401967,117309.08846124815,15386.214460313699,1.8454318818396932e8,2.650765798817888e7
0.00206,-1.1277357293215011,0.005892178820319196,97.9820264942801,8.66650008600264,116918.02293794065,15306.311250219727,1.8615878406475225e8,2.6178920618286114e7
0.00205,-1.1263178473572772,0.006063313705999559,98.87583968715887,9.00292589346411,124086.3587768124,16224.06053603677,2.0438844622067317e8,2.786533457505695e7
0.0020399999999999997,-1.1237070445570105,0.006074210004043002,99.59423214842397,8.933543858018115,120163.52880943891,15750.187537356991,1.9157262020546764e8,2.6770596468215007e7
0.00203,-1.1205503432938335,0.00635204562536028,103.1167271304537,9.402765341462064,128527.06368741729,16638.881584764164,2.0875344173681062e8,2.8005791096470345e7
0.00202,-1.1168080360103798,0.006522738744239602,103.34864641083122,8.906314211540778,119893.15307026746,15109.087845262286,1.8463450201957247e8,2.5020280242722843e7
0.00201,-1.1243060962826228,0.006375796945376495,102.05243566350559,9.132983109836815,125247.95388128821,15729.130460525552,1.98429838440988e8,2.57557251167578e7
0.002,-1.1203933654824765,0.006509353094305647,109.16588319983097,9.513086005818494,136028.90534465143,16686.65987314026,2.164024141870876e8,2.7939821533911336e7
0.0019900000000000004,-1.115380676896617,0.006430746737349455,107.95118221308103,9.319902927384662,130347.03349974421,15936.284278648363,2.031145465447933e8,2.6491718554441907e7
0.00198,-1.1088443597052362,0.0067695504247540185,117.48284959056215,9.56451220691445,140261.5315134371,16184.493399293855,2.1022281593129525e8,2.6177442375828587e7
0.00197,-1.1103256381271287,0.006988753915054565,128.19799326780063,10.716816239815895,167652.07304456676,18770.19877281222,2.6661198586260056e8,3.0515945459263403e7
0.00196,-1.1087494251927261,0.006882010416874468,123.41964693010503,10.473338797418608,162264.40589000247,18083.617227203933,2.5814822841350067e8,2.8920837709965054e7
0.00195,-1.1071456259022643,0.006866354080352883,127.48395765929183,10.773152570864257,167021.80998660592,18743.93071999377,2.64432622726924e8,3.0264748318646744e7
0.0019400000000000003,-1.1044400319088186,0.007001761634634601,130.77870705160188,10.826689567379203,169056.66228145742,18363.514700554275,2.6105864532296035e8,2.8706568024074677e7
0.0019299999999999999,-1.102582704036248,0.007216735037746746,137.802686174526,11.284745402804793,186709.7856945868,19370.90344253926,2.953494149915552e8,3.0277183137832016e7
0.0019199999999999998,-1.1001683026701627,0.007268137940386021,140.63883188221016,11.436708342227421,187613.01942496182,19540.35775733778,2.943580043924288e8,3.028979910817297e7
0.0019100000000000002,-1.0922178000444789,0.007418341012604784,141.01692912660357,11.3545168300827,187324.88095164672,19088.359500649323,2.892835513010125e8,2.9294343257845208e7
0.0018999999999999998,-1.0985163105028706,0.007475498989798324,145.53697978391065,11.96556906385245,201297.20161441792,20769.5979011615,3.222192533361894e8,3.26442430566447e7
0.0018900000000000002,-1.095266755227218,0.007341403691533808,144.38131885085033,11.364582095750336,193568.02583367372,19312.776768970383,3.022404386986721e8,2.9907318530957177e7
0.0018800000000000002,-1.0856001138094642,0.0076386149183103585,150.5750042512959,11.702415082101991,200892.53546729666,19739.766708705276,3.107590629215958e8,3.0137816628158726e7
0.0018699999999999997,-1.0903288238670035,0.007413609890238858,148.1737499489034,11.452487750305345,196520.2174498041,19357.14239213874,3.017530033694223e8,2.9596916715513315e7
0.00186,-1.0843152735454193,0.007920040547754461,152.82160130707246,11.565130585879515,200999.77062679172,19301.49285903999,3.042874869673942e8,2.8924817386974685e7
0.0018499999999999996,-1.0934214900300463,0.007724380726322095,152.7365895465811,11.996986208029771,210080.69214817934,20392.110021320066,3.283267712990274e8,3.100797258987462e7
0.00184,-1.0877904306626915,0.007864792564587702,158.17721866503672,12.00934842948712,213226.49152546364,20057.14756540173,3.255323739046559e8,2.9800135365214396e7
0.00183,-1.0866480172124702,0.007802019970488228,154.3690239912286,11.886102310584057,207899.2810886205,19913.95029824597,3.20670151988483e8,3.00701781572026e7
0.00182,-1.0880280425210773,0.007767746786167835,149.06074113713882,11.53731574823321,194085.84345967544,19033.44084232253,2.9142507612209356e8,2.8548764262757637e7
0.00181,-1.0854371757911379,0.00789721904661076,157.38214770633817,12.100975213004219,210136.86720483672,20195.429602039196,3.2121950104596096e8,3.004654976026292e7
0.0018000000000000004,-1.0870383917844866,0.007850921409506122,156.35696416261126,11.806786474253727,206847.96188236238,19353.328146023752,3.128500715291116e8,2.8361965380811833e7
0.00179,-1.0822829100662752,0.007905007112524164,157.4914834463122,11.920448493412946,207332.00326192408,19467.953649132287,3.110000960562311e8,2.8417918391606472e7
0.00178,-1.0824165419510927,0.007907409762007817,153.76098794798435,11.636719315258551,201549.8186770096,19118.60365227007,3.036023303487928e8,2.828607054390582e7
0.0017700000000000003,-1.0889365510418647,0.007846231999348537,153.55331887301773,11.91256883695832,207056.79970789046,19811.078489561663,3.1711103907629514e8,2.9400309038785506e7
0.0017599999999999998,-1.074612713550665,0.008117380103483922,157.3240204275692,11.800749521243366,205548.5658021681,19019.273576805987,3.054935403819565e8,2.736162662009059e7
0.0017500000000000003,-1.0805099363302622,0.007972104415520587,162.24355382908834,12.280427622886215,218553.5606223466,20312.598986695597,3.3378276713678473e8,2.979720021575161e7
0.0017400000000000002,-1.0765996213734337,0.007653642786439209,162.29594503674204,11.726245325487225,214442.16724523946,19177.18764567441,3.2024103424557936e8,2.7427675251679078e7
0.0017299999999999998,-1.0781471891991594,0.007698589496201998,158.756186478535,11.670480367717841,211212.30889623973,19383.142145981314,3.1844635272401893e8,2.8677780980637554e7
0.0017200000000000002,-1.0773996644217625,0.007820798655718332,157.57676737636908,11.621264890452666,207703.42307978697,19360.486434599712,3.156016373655842e8,2.9060423356190197e7
0.0017099999999999997,-1.087524070256058,0.007680683117744346,150.01358284946127,11.337303575920359,197519.73080310327,18572.7199479704,2.9753558965326977e8,2.7479411773446467e7
0.0017000000000000001,-1.0809787236166521,0.0074276181491313206,150.47385113620194,11.265476842978494,195554.43985821202,18909.757314140064,2.9540609101070035e8,2.891419494745388e7
0.00169,-1.0779052074163187,0.0073481978399715315,154.29954400051034,11.452094771393776,201651.1582512715,19316.700591422778,3.0547129916953254e8,2.91344653694246e7
0.0016799999999999996,-1.081264335313383,0.0075392917192885055,150.40458535280217,11.313341172610437,194302.92684655215,18707.214491890776,2.907124573815863e8,2.7709634526453573e7
0.00167,-1.0790737671913437,0.007471831756152644,155.23248985061335,11.59559683097868,205621.6029612298,19485.829768971606,3.1382845912015754e8,2.9351060026370622e7
0.0016600000000000005,-1.0803931088703354,0.0076348995000992455,158.0314980045211,11.590613281321293,206866.41549162348,19239.398325004688,3.0962385995924896e8,2.8686796547039773e7
0.00165,-1.0842818579299225,0.007527985560887664,152.65167481213894,11.12106265475146,196352.59235531627,18353.209788607543,2.900984324907922e8,2.7278144128202368e7
0.00164,-1.078623241382397,0.0076602712886966705,151.70888247841893,11.02609779516258,193081.37903967712,18107.340061869036,2.865499897698142e8,2.6890187129091725e7
0.0016300000000000004,-1.0755024420628017,0.007981000125466198,164.26476362852648,12.048818046247844,216124.82779836113,19929.148946224737,3.2108488341668016e8,2.9120604188214716e7
0.00162,-1.0697917459286985,0.008167786233065489,178.01911570570167,12.991988517752624,249349.76319042387,21757.59874812433,3.8500682692009956e8,3.135839248918929e7
0.0016100000000000003,-1.0673744813468464,0.00796232578793291,178.38805907428733,12.232478108083543,239597.469834972,20080.953193026195,3.5398292505742323e8,2.867917666495815e7
0.0015999999999999999,-1.060167600842484,0.008293679996011147,186.66342971499301,12.513529948755567,253279.40571297775,20147.699528161742,3.737071539157998e8,2.7880056261610113e7
0.0015899999999999998,-1.0535522212555197,0.008583411646743656,195.16691285052852,12.587431576046647,261500.40281740078,19840.009646575367,3.7464159236850595e8,2.6264437590078846e7
0.0015800000000000002,-1.0489059447430227,0.0086398958514326,204.31586181723938,13.506769527888764,281677.20814719604,21325.668728603607,4.0926407829079324e8,2.7715715495683793e7
0.0015699999999999998,-1.044333911557961,0.008758100990645928,203.8309892138742,13.68192901217794,284621.81084144715,21894.074947014004,4.1984542182943875e8,2.8887960035049014e7
0.0015600000000000002,-1.0450814034079001,0.008797026353378977,201.94479449286797,13.23877514341109,279169.2816751696,20667.947641548006,4.0356669640667105e8,2.6455215477952864e7
0.0015500000000000002,-1.0428413569857113,0.008922630886510597,205.89811967452223,13.302453254576742,279897.36905678164,20780.15239535662,3.999150704956976e8,2.677705612108319e7
0.0015399999999999997,-1.0491725726784542,0.008909790206827582,204.30738851943252,13.600863087477938,281672.9205108972,21406.342155229686,4.071660186881419e8,2.768906089789929e7
0.0015300000000000001,-1.043057251371475,0.008878063482075049,210.24116234880398,13.962868478479717,295381.77097677306,22405.849676848247,4.3240420597678775e8,2.921613253061073e7
0.00152,-1.0413305506641601,0.00917823299559075,217.74923442016245,14.154492226451877,298635.52739587624,22362.82808621442,4.26278071064676e8,2.882610361593174e7
0.00151,-1.0362701096368059,0.009406730495193909,225.10222230044025,14.390921393609938,309914.95923602977,22403.14351725318,4.3660436743539184e8,2.729855269742793e7
0.0015,-1.028361991732927,0.009531877149278731,235.64578957065234,15.323777235032555,337006.7774992042,24055.762877175133,4.854704864276031e8,2.8617055399470534e7
0.0014900000000000004,-1.034913888239621,0.009343242697024365,232.80414543234147,14.781798228591736,326407.816457304,22963.334425773235,4.6014806031052727e8,2.7979114170730427e7
0.00148,-1.024622641603599,0.009606806292539054,239.29170312055066,14.748441563253849,336970.7512778946,22618.62340956948,4.751301579903893e8,2.6772920970919818e7
0.00147,-1.026309267891613,0.00933904322794484,241.721986900552,14.770058428324646,341234.9667768851,22706.83534114354,4.8020132392480385e8,2.658535300343937e7
0.00146,-1.0238701607931326,0.009560927448554454,244.17196314376827,14.89350593968255,345309.1124124087,22907.61652341548,4.88506763017051e8,2.702950920675327e7
0.00145,-1.026186592458375,0.009397908425027777,233.71678599394988,13.952821593597012,322716.3270900261,21136.375100890567,4.4673404866443247e8,2.5411291599848837e7
0.0014400000000000003,-1.020779356454655,0.009266754692120405,238.19206398684742,14.10583473327887,326146.18384935526,21202.729013727196,4.484434786954221e8,2.431152470573171e7
0.0014299999999999998,-1.0154120218356084,0.009712683007318213,247.98960508676674,14.76076520639278,348661.139419822,22199.890176284778,4.827242891002056e8,2.5095497495521136e7
0.0014199999999999998,-1.0221980242032183,0.009759821567749873,255.06778886531418,15.138664661656959,362911.8960169303,23078.40346845932,5.0788676828649515e8,2.626444799830819e7
0.0014100000000000002,-1.0182079109178408,0.00956527406992035,245.3785097215136,14.436768627462438,340529.7133350363,21601.86884147199,4.6572238432909685e8,2.4466141385544617e7
0.0013999999999999998,-1.012407025669116,0.009878334108594683,259.623288389776,14.809976159376754,361323.40136362286,21960.134478781827,4.9063518660603136e8,2.3963646068634085e7
0.0013900000000000002,-1.0154490597226917,0.009775879746120245,259.24515790229367,14.87653782942506,359412.1334379975,22316.868647454005,4.8634721343697596e8,2.462345966610395e7
0.0013800000000000002,-1.0034831192244567,0.009842418005548146,254.97886612894325,14.629860509557211,348753.16921294737,21666.01772963084,4.6950859144066507e8,2.3743091498156708e7
0.0013700000000000001,-1.0044627257365644,0.009975255458665507,263.5497436190069,14.915783030205622,366714.4778841393,22049.093414726594,4.962607847573468e8,2.3899913694839615e7
0.00136,-1.0134965978113661,0.009846635101136677,260.0906555121566,14.667414984682352,357869.842213753,21458.55577562504,4.752212792909036e8,2.3166426475393444e7
0.0013499999999999996,-1.0005267353082545,0.010006287738968663,267.75193363585595,14.809512437958697,366074.17270488676,21550.71710225396,4.8410418061627257e8,2.3126405241125755e7
0.00134,-0.9922533170066234,0.009904780486976635,266.3840197612063,14.617660151049911,361960.65398973913,21364.7359311214,4.751233467398551e8,2.3001016830836575e7
0.00133,-0.9980471727041328,0.009979524214501764,272.48945453185377,15.386387151546737,375108.16874030064,22840.195398563224,4.978817821871326e8,2.4654021006472178e7
0.00132,-1.0006284301465398,0.010268165039662974,278.29269975534214,15.87728787691257,388047.5451502669,23284.531059216344,5.106352272158835e8,2.420465322787332e7
0.00131,-0.9924968616904939,0.010387788124723778,281.39283086117337,15.423521010073678,384873.0433876006,21721.21834387937,4.9377133970198536e8,2.1239646924137026e7
0.0013000000000000004,-0.998165452618493,0.010045922221059126,277.44750301215987,15.390789434419856,384129.85299517063,22120.88135083557,5.011862100961507e8,2.2315570235970143e7
0.00129,-0.9916679076035692,0.010113470938968298,284.85185968791166,15.930267001046294,400680.84617187193,23319.029913544804,5.3268995548992604e8,2.352426842780792e7
0.0012799999999999999,-0.9959930638357096,0.010389367744838921,281.54430254590454,15.726883778853171,394351.001393258,23100.644774474073,5.236759028679711e8,2.4171305077835064e7
0.0012700000000000003,-0.9925092300138787,0.010618194443444957,286.2269378193295,16.03742888781792,399214.85761655256,23273.446892195025,5.253826454111215e8,2.3252502666217055e7
0.0012599999999999998,-0.9825621534431676,0.010723643641735389,298.3981767341809,15.967792223257517,414734.81066544855,22556.6768475124,5.3575981927474815e8,2.0994204294426568e7
0.0012500000000000002,-0.9795283026148394,0.010599085164375029,295.40797905335245,15.74674162359229,404946.720768014,22284.926474867127,5.148738001329489e8,2.165552964008725e7
0.0012400000000000002,-0.9816818609837094,0.01066881121973444,298.3952112336392,16.028281047172815,412760.4958174218,22707.263887884204,5.269670862191419e8,2.1231214953443117e7
0.0012299999999999998,-0.9839084811528999,0.0105438548824777,301.01233474563054,15.944973438751258,420230.14856703876,22790.26761913234,5.388900655003134e8,2.2033456987271797e7
0.0012200000000000002,-0.9756867827390853,0.010447616854855405,302.3181487396913,15.64856671691767,420045.97188089386,22046.195010189855,5.3539077701266253e8,2.0463691885074973e7
0.0012099999999999997,-0.9716174660360891,0.010553008649666037,307.02541706451166,15.755949834841761,420049.36073852214,22175.003829912424,5.25813934787149e8,2.1154373582616843e7
0.0012000000000000001,-0.9765336537877877,0.010378638314505044,306.2044444274565,15.823921449882477,422006.9557624221,22035.48465243913,5.2617031535106593e8,1.983370635007236e7
0.00119,-0.9730562913961068,0.010631979402400389,310.7143211398537,16.14345060625202,427183.3589107522,22350.57044937497,5.3035273732099813e8,1.9444332470448293e7
0.0011799999999999996,-0.9635326180775111,0.010769513002135463,315.06466491867445,15.997350156929608,428748.5588507166,21709.87569526885,5.23465472663237e8,1.8456651510086216e7
0.00117,-0.9684322155958683,0.010560071652582699,308.5272882124396,15.709728356990583,419418.69652787043,21297.2777331062,5.128491408543739e8,1.8516051159891523e7
0.0011600000000000004,-0.9660564074701429,0.010661167714836935,311.55183627682976,16.27201796856255,426924.3284247352,22972.335720785726,5.323801250500593e8,2.1290522818420663e7
0.00115,-0.9713519359444305,0.010437374210129432,314.7592504506641,15.716010765582592,427922.742356043,21695.40696481366,5.226028532471649e8,1.9488774629864607e7
0.00114,-0.9662370410987039,0.01063238884397384,312.4254719933964,15.630191014732333,415417.7873086668,21532.37026658121,4.983786303659941e8,2.0095894115081094e7
0.0011300000000000004,-0.9605199661757543,0.010790678153572533,319.97366613104947,16.120490063713667,434613.4756639304,22157.348490638287,5.257142687438134e8,1.9403551975235756e7
0.00112,-0.9551502540367678,0.010640436321390454,324.59757688147204,15.9759612660625,440897.2187684894,21870.209940196044,5.339691407225115e8,1.9549641531802636e7
0.0011100000000000003,-0.9570530108411069,0.010735924829153505,325.7682014200981,16.05345561363768,441331.0894987093,21937.064838998263,5.328013753256774e8,1.9004025746766377e7
0.0010999999999999998,-0.9557558215409576,0.010978092588418415,332.98902031260224,16.36800497401602,450173.35267695616,21916.260708494116,5.30352220764667e8,1.7724961594701502e7
0.0010899999999999998,-0.946068833897008,0.011004888580736127,333.61033669008316,16.08395407300997,444508.636728645,21372.889589458042,5.127019071311868e8,1.8033948998684138e7
0.0010800000000000002,-0.9420101090793654,0.011124549684504367,345.19597899474695,16.619932145759314,468608.7149962564,22217.708259888102,5.482217240016084e8,1.809883001794033e7
0.0010699999999999998,-0.942568177103689,0.011313228344063796,358.26380889981624,16.975489625203092,487825.8842563679,22191.76481513,5.575693198236284e8,1.7317186341178805e7
0.0010600000000000002,-0.9388897218165052,0.011567847811970813,352.19185976075676,16.863572714281947,473153.172731762,21734.90512075912,5.336006192357522e8,1.681761769214388e7
0.0010500000000000006,-0.9336128563586362,0.011781422694890673,362.4750828212391,17.49463609477807,483930.19654963975,22615.509165480125,5.372343892286179e8,1.746077622899301e7
0.0010400000000000001,-0.9364226124525208,0.011792750528290125,372.04313273300505,17.791509071225786,507230.0828118276,22965.541616173665,5.68987197848161e8,1.674768750554726e7
0.0010299999999999997,-0.9266505132438112,0.011816036734185343,375.296002891718,17.16714471853563,498285.22773117444,21311.562935555656,5.3357096741903687e8,1.5354021031828439e7
0.00102,-0.9200913567816019,0.01206756664500558,382.8153178587455,17.070026177494103,509787.2383915514,20882.46296446082,5.42246405206979e8,1.559549884560349e7
0.0010099999999999996,-0.9187911613176817,0.012083792911494985,392.2514005997237,17.320585410694292,530097.0922679163,20958.044079141415,5.647022934070748e8,1.5706589312443001e7
0.001,-0.9075379510787591,0.012086670817419648,393.85392920697063,17.480379330369473,523054.75579479703,21439.67893906596,5.50548053744773e8,1.602126658332588e7
0.0009899999999999996,-0.9011114173714805,0.011899587167226751,389.42470048615917,17.31738674276445,506283.1108131094,21279.30493927682,5.186310611530748e8,1.6162145861745847e7
0.00098,-0.8983527322899552,0.012083043886824235,403.1304076630051,17.53236959732579,532760.9399642436,21243.807644949906,5.457804738681866e8,1.6343969222084627e7
0.0009700000000000004,-0.8985666642782233,0.011611502184087083,385.51093073152,16.625294889480394,490147.84849402495,20344.094365492077,4.907418647768673e8,1.6776899429480959e7
0.0009599999999999999,-0.8933362393148268,0.011879734148690323,396.40433862458997,16.699923131146125,513493.24489990104,19861.310059779516,5.164064108122547e8,1.5873410582756286e7
0.0009500000000000003,-0.8917612149670475,0.011733896212115307,398.4495299691005,16.71592080648112,512958.093431672,19676.81147373215,5.0621010272231555e8,1.6032178221543249e7
0.0009399999999999999,-0.8897393771668891,0.0121192012212848,419.7009731405332,17.148253513803322,548653.0794838811,20043.780231941048,5.407209058672183e8,1.6691973529083928e7
0.0009299999999999994,-0.8985174197852622,0.01227268939612671,413.39082034370676,17.211723891246905,550350.6828999589,20298.305144286423,5.602161191127521e8,1.6313808336179927e7
0.0009199999999999998,-0.8850972394871545,0.012097681457505175,418.8778908668786,17.015996549999155,543881.652874802,19600.304871366367,5.3048761326777613e8,1.6710699860255895e7
0.0009100000000000002,-0.8795218047384814,0.012227840358367532,418.74831220782073,17.056826080263836,541369.7729183675,19653.340214258154,5.2535945921604216e8,1.7438792552348703e7
0.0008999999999999998,-0.8801094219951598,0.012789395688686525,432.52757707929806,17.774543921811937,561408.7577928671,20011.04698664383,5.323722371519751e8,1.8046044622645393e7
0.0008900000000000002,-0.8709803051836629,0.012749756095811832,443.5855237732321,17.919416379207924,569306.2256506858,19440.52215934808,5.1305054753863454e8,1.771858089388454e7
0.0008800000000000006,-0.8656501913159823,0.013008205325347159,453.3327555687352,17.86773417008707,581223.333506106,19414.726247079863,5.170792447628538e8,2.0001381510350145e7
0.0008700000000000001,-0.853668535858308,0.013117006679838136,459.0501906537067,17.908134344650186,575590.0847424861,18905.578108977857,4.883265903879163e8,1.9802174915778574e7
0.0008600000000000005,-0.8475109575878528,0.013709600230342742,475.48430139346044,18.02905306191861,600745.6235262704,18431.315969143598,4.994314154096176e8,2.26603025892822e7
0.0008500000000000001,-0.8465542764156647,0.013213432797324912,464.7942316429602,17.93339625612939,578057.7378016886,18673.2536825446,4.794164063602803e8,2.0985711594087947e7
0.0008399999999999996,-0.840880457091807,0.013709203257945056,476.649473022849,18.34471800228604,588423.6057331453,18866.657156336445,4.728524866913416e8,2.3103069158362437e7
0.00083,-0.8387900483621699,0.013600570274117612,473.06758381590186,18.119458996506367,584739.967454361,18076.964127297153,4.716751814033197e8,2.2625924530906796e7
0.0008199999999999995,-0.8387872693728881,0.013572149791430479,486.3048254076833,18.560393406563662,607582.3249137761,18812.03995797931,4.846143937101031e8,2.4466218981246345e7
0.00081,-0.8263846246768564,0.013703040932951759,488.236753692744,18.229960401505657,594441.1917142565,18080.18531500487,4.471059050711145e8,2.513946706780765e7
0.0008000000000000004,-0.8211174151599079,0.01365962258673918,500.842360275966,18.15134835785208,614835.6472569125,17589.644755257017,4.568375086934075e8,2.5922057807575103e7
0.0007899999999999999,-0.8123962384408285,0.013846173605894602,504.42604409843545,18.38225005443175,612900.3842104676,17549.88378898955,4.433358231370708e8,2.621489093505087e7
0.0007800000000000003,-0.8073872702212983,0.014078555198606464,512.7858223181205,18.334098831204845,616773.6313100175,17045.2290651312,4.2209486938402086e8,2.807015808517135e7
0.0007699999999999999,-0.7983322703579566,0.014351693177843483,529.8562189382604,18.792538631159896,632177.1373432821,17032.199873700716,4.090687173812411e8,3.075612211571342e7
0.0007600000000000003,-0.7866542533664181,0.014618132895381433,541.6260510858696,18.935157022071778,636519.5255320694,16143.039095926966,3.826202904724788e8,3.218372248889305e7
0.0007499999999999998,-0.7743795504309228,0.01450330671414487,553.4998272457863,18.71100151093446,642843.9221215714,15794.000524763049,3.619647882976691e8,3.372959658828619e7
0.0007399999999999993,-0.7757419079235428,0.014466116766645444,553.2762360911988,18.673207164956207,635962.4180851665,15859.627711278757,3.411728024657807e8,3.375092611056908e7
0.0007299999999999997,-0.772732382765211,0.01492936365831693,570.1319503584286,19.10230930098345,668309.7972971761,15607.561890451401,3.609994896717585e8,3.659542933285476e7
0.0007200000000000002,-0.7604058270858126,0.015234973981435656,577.2419081449191,18.693608182030278,664549.229841699,14156.221208728493,3.2597430540001214e8,3.866126393500906e7
0.0007099999999999997,-0.7542091507097124,0.015123430257650245,579.9090016352806,18.684747318440103,655275.6339995437,14521.746533853135,3.006835421517735e8,3.916799442615481e7
0.0007000000000000001,-0.7517231079615989,0.015130201388449714,572.8012384122708,18.6580274724709,641006.725842332,14142.043090132507,2.909573550834271e8,3.77022163226634e7
0.0006900000000000005,-0.7534164134269026,0.015409730563258584,588.3128288994095,19.172867081320465,669161.2000474504,14808.40388763686,3.087847188671794e8,4.0646377703579865e7
0.00068,-0.7444183412756182,0.015463511645819408,595.2780665119548,18.91293665399398,672774.7542999152,14236.10891120237,2.9707167321451086e8,4.09227238636009e7
0.0006700000000000005,-0.7384746266976977,0.015447385702471797,598.1635630325059,19.179653200746078,669761.8287412635,14106.521324282548,2.797962732239574e8,4.1024499634107925e7
0.00066,-0.731278978182746,0.015466432052676221,601.4073239044131,18.77731116073517,666421.0550063574,13433.628997580936,2.602878707023923e8,4.1892794800651e7
0.0006499999999999995,-0.7353747746064528,0.015792138181598088,618.638384761422,19.379526015110656,699556.6236672141,13702.793729169456,2.7316038187543255e8,4.562828329543791e7
0.0006399999999999999,-0.7342665135508193,0.01574654357826017,606.6878698558736,19.018616783856857,676127.8948994518,13329.732321150781,2.514582340214123e8,4.4893300769364916e7
0.0006300000000000004,-0.7214624500275036,0.01576040698321327,611.9505144575932,18.97576555491436,666537.3406371719,13086.499103362465,2.2228437824042866e8,4.479778625200322e7
0.0006199999999999999,-0.7223779560211409,0.01617369670576784,620.3152059791698,19.075816216683215,680615.0994180373,13194.490918347177,2.258570133833052e8,4.6337843507795885e7
0.0006100000000000003,-0.718482792870533,0.015932892815992142,615.1009864168863,18.642643191390192,663832.1623258591,12184.167409099411,2.0719932064502585e8,4.5356666462182514e7
0.0005999999999999998,-0.7065980774348042,0.016179527386490807,638.1046602096534,18.952771325670867,694127.0095865782,12209.646476877875,1.9235217374351713e8,4.8853257534589656e7
0.0005900000000000002,-0.7065463270003216,0.016222292746987978,643.8727796483261,19.214203034284207,693985.2861763132,12570.01133002497,1.7709329785548282e8,4.994652618641728e7
0.0005799999999999998,-0.7021349892694795,0.016008360898299177,628.975792378036,18.72199103937967,671074.3008602664,12577.179920463692,1.7988788343630242e8,4.709035798738216e7
0.0005700000000000002,-0.6922131909469025,0.016073465045543165,642.993881298541,18.750432606353286,669257.293776692,12438.04884264097,1.3958685309400707e8,4.8459677140688054e7
0.0005599999999999997,-0.6936645350866081,0.015985621727053777,634.3512600045658,18.844986684266676,672746.898769414,12723.881764066899,1.6728347352254626e8,4.775411586715264e7
0.0005500000000000001,-0.6886995412217192,0.016122646576829498,639.0120681629077,18.524311821649842,662191.6125292338,11526.933307081876,1.2884807733538678e8,4.8722779173605174e7
0.0005399999999999997,-0.6853083895784472,0.016406253216225443,654.7933397914491,19.123198553234577,689762.8237207715,12060.719682148834,1.320278515959098e8,5.168696186314743e7
0.0005300000000000001,-0.6784139050570382,0.01622119188330837,670.2570565126202,18.688699089103324,696246.145503226,11790.333022122355,9.457135533232567e7,5.322982027626331e7
0.0005200000000000005,-0.6774512532184095,0.016646522375521805,673.9334282008722,18.540192910614582,696036.1461680481,11604.541172690071,7.771990924335325e7,5.4035176425238594e7
0.00051,-0.6668674569563083,0.016522801688600118,674.7596962774081,18.503959853803224,682849.3989680405,11349.05247993882,5.0935352182107136e7,5.410099144337514e7
0.0005000000000000004,-0.6525869515720383,0.016823989583661422,681.6116403162384,18.328747801144125,674406.804387637,10996.271727362315,1.3928884530436905e7,5.500427104539058e7
0.00049,-0.650683803796147,0.01703892391022245,694.8866201396435,18.507192406390153,689070.7962444817,11645.845556868057,-3.8832450991676897e6,5.760445258969226e7
0.0004799999999999995,-0.64669266995237,0.017046334418147242,686.8271123868456,18.427631882570118,678225.71723155,10766.541270638758,-21127.732766815203,5.697953554865624e7
0.00046999999999999993,-0.6383910996936323,0.01746537096341347,715.0740298911993,18.90219829815409,701961.2588005337,10907.497391942818,-4.121495909659082e7,6.1222706262586445e7
0.00045999999999999947,-0.625971137549601,0.017207158009435647,717.967852045327,18.385953068244643,689801.7221035949,11073.024950568908,-7.470052033889714e7,6.0800712806798354e7
0.0004499999999999999,-0.6177109923560617,0.017260920615243498,721.6624466993526,18.627025131820666,691249.5793992071,11347.816554123165,-8.212555589206567e7,6.1093340805549614e7
0.0004400000000000003,-0.6138629113045884,0.017380827771135036,734.5743123803911,18.093890571860854,698211.001052147,10363.804969354162,-1.1938659516830517e8,6.311683452240936e7
0.0004299999999999998,-0.5909596988468202,0.01747579489488276,726.7522187927282,17.56138990574731,656911.2443005107,11430.360355440367,-1.5925189953558043e8,5.948906494098272e7
0.00042000000000000023,-0.5905221003948576,0.017472165932839883,750.1831027624904,17.291397262686175,678938.032400078,11835.113247932308,-2.0092128464462757e8,6.324662993989507e7
0.00041000000000000064,-0.5793162394654181,0.01746670042525842,752.5903040794826,17.691259088149675,676433.6479180437,11719.343207219374,-2.1360489321206772e8,6.279402405803924e7
0.0004000000000000002,-0.5822765862074976,0.017385335708311665,753.2104543663407,17.594266597582916,672979.6079331732,11819.876441121578,-2.1702056936674827e8,6.263574836324095e7
0.0003899999999999997,-0.5675917811578166,0.01733470823379537,754.7959907071414,17.232472484878354,657419.5870951057,11690.530032163939,-2.4968325740637097e8,6.156768332943517e7
0.00038000000000000013,-0.5595807771755602,0.017264636652593816,757.1528603348186,17.007841511542118,651175.7714311846,12098.378368799205,-2.619517840355411e8,6.070711011484564e7
0.00036999999999999967,-0.5519412388580185,0.017550816556265204,777.4151096243232,17.17785652238177,671465.0252474208,11971.040702633543,-3.081789515563251e8,6.504668516336823e7
0.0003600000000000001,-0.5445543379762151,0.017947625361710566,793.397745267691,16.93230091838356,676810.6102502703,12766.226535210648,-3.491367985980703e8,6.701543814890377e7
0.0003499999999999996,-0.5419587875273973,0.017748809855258164,781.9053636249297,16.373264528417483,648385.7337222577,13024.26562279802,-3.627741253337538e8,6.406410840530748e7
0.00034,-0.5218176479575308,0.017980191310828345,808.9818674181511,16.59451742207351,667977.0580328705,13548.799470038342,-4.222653270501894e8,6.824846399013945e7
0.00033000000000000043,-0.5275481881949959,0.0182105475963606,816.5212344373352,16.40646929997638,669299.1207422393,13947.293276537583,-4.435972023520372e8,6.899419696113203e7
0.00031999999999999997,-0.5201305785409424,0.018194430409894716,822.9599234122782,17.00422503981277,671310.8013058435,13379.259181826397,-4.6314848016484183e8,7.03139592603427e7
0.0003100000000000004,-0.5090134592413524,0.018000689286317713,819.0745726709548,16.241291549808487,653333.6372449432,14299.701571663858,-4.806096298216251e8,6.770928898030233e7
0.0002999999999999999,-0.5026885860874826,0.01827897673867191,837.8443136957206,16.212550595004185,654986.3815605791,15556.792663760038,-5.365235777533398e8,6.973968846236344e7
0.00028999999999999946,-0.4855739028944971,0.01814093491583609,824.193501368747,15.7698752828012,628517.4072237083,14896.327395475984,-5.303246984803605e8,6.675973241642773e7
0.00027999999999999987,-0.48332491640285846,0.01854569178573094,840.4585719047427,15.740741617845144,632584.9001415636,15918.026083863158,-5.852729010657951e8,6.911809573891988e7
0.0002700000000000003,-0.4775282864873566,0.018042993308222826,840.8308853412893,15.88984391821423,628798.1557933738,15921.627640858736,-5.922258760735288e8,6.85825400810781e7
0.0002599999999999998,-0.466860387593602,0.0183062400607225,848.1688775016353,15.564088252665174,620908.3489714877,16201.475033638148,-6.32229771474789e8,6.865742054848257e7
0.0002500000000000002,-0.4513062141123117,0.01810190284232728,857.5692040121024,15.167361287348559,603315.61309556,16947.718991403875,-6.856388961654793e8,6.754968891677587e7
0.00023999999999999976,-0.44638568790164146,0.01820188791850838,860.1277592858728,15.024217131179766,599584.0986350267,16758.994684973684,-6.960463000591755e8,6.643057061057211e7
0.00023000000000000017,-0.44324325227884126,0.01796050984567533,872.6471334108776,15.075288661545482,609017.2575851957,17276.46021212169,-7.177867199628791e8,6.737824270764486e7
0.00022000000000000058,-0.4349819639457952,0.017842190610535782,867.5134393999322,14.616754775292906,586990.7415397153,17765.608453921937,-7.389995649311275e8,6.531914274333171e7
0.00021000000000000012,-0.42890263261565026,0.017878117772022712,885.9855890288699,14.431314789436009,597606.2071292904,18367.488620849068,-7.923463573440942e8,6.724840841298042e7
0.00019999999999999966,-0.4316263646455237,0.01817697385738174,886.779203092602,14.514419795420414,602676.8877021327,18285.700547974582,-7.877930406351173e8,6.793258687516591e7
0.00019000000000000006,-0.41474535986420313,0.017839409804591803,897.2160758645495,13.916185546136568,583388.7452214226,18952.15938254972,-8.440087082772326e8,6.582614806514746e7
0.0001799999999999996,-0.4059462986419618,0.017524773206057852,892.0607854794819,13.464343551228769,573187.9508603989,18768.789834215982,-8.427499327988846e8,6.354092210598392e7
0.00017,-0.4097707027318491,0.017843164419546288,890.9967864299626,13.614749852554985,570751.8392867037,18610.812774394173,-8.434640253403761e8,6.42467566039863e7
0.00016000000000000042,-0.40089032629415283,0.018107009818356674,896.0414835849745,13.765046812105941,560294.3039942803,19259.159258127835,-8.752750636805053e8,6.439799850077331e7
0.00014999999999999996,-0.3955674675721624,0.018092763141445697,904.5016149262968,12.79276046848722,561233.6186604263,20303.932332670538,-8.967507349113832e8,6.217066621246703e7
0.00014000000000000037,-0.38719779223752837,0.017971495197683148,909.5675311745326,13.157820659832765,550669.5113824777,20249.280161028542,-9.319984820728148e8,6.340152154947394e7
0.0001299999999999999,-0.3819826358881583,0.018161120250831633,912.7039072621463,13.763812599814248,552772.1075762853,19846.61066315905,-9.342428457943087e8,6.490480088318665e7
0.00012000000000000031,-0.37127759097105334,0.018028991751907072,916.2625071446058,13.085307050300509,540485.9895983723,21169.85151287309,-9.685200097348027e8,6.2962219901936e7
0.00010999999999999985,-0.3604474758088163,0.018597250843845354,934.4168416169915,12.855544300173346,539583.0194273066,22257.335226571406,-1.0366548704726155e9,6.470350917292349e7
9.99999999999994e-5,-0.3497562364858752,0.018321669077598253,927.4262000598364,12.835799190507531,511012.9424106217,21595.500208636295,-1.0312715730209192e9,6.194777509332374e7
8.99999999999998e-5,-0.3538108962881477,0.018089106400068448,910.3582794381252,12.81997481619518,499976.16864632163,21030.03442830366,-9.849566220623785e8,5.977952290701881e7
8.000000000000021e-5,-0.34080039144668633,0.018235577938606886,928.4373605357181,12.659239716834845,505457.2089041615,21531.44089894557,-1.0435771455473241e9,6.1177896914776206e7
6.999999999999975e-5,-0.3354929506601475,0.018143344841498318,927.2671573390342,12.18871324020422,487233.4432455635,22206.19639299306,-1.0616706022294309e9,5.889915324694055e7
6.000000000000016e-5,-0.3294117280425581,0.01800746934670419,940.9191742861929,12.179173607003444,495840.76467392826,22416.886911283233,-1.0990913031591113e9,5.976526195227352e7
5.0000000000000565e-5,-0.32162301988289416,0.017873848006607854,939.8589579627278,12.145343712163776,477781.1401587383,22110.853773472685,-1.1102934183147364e9,5.907921362145117e7
4.0000000000000105e-5,-0.30760225505350125,0.018020182234354507,940.5543279589804,12.066250049548993,459716.2659917678,22721.831129107206,-1.1345923779803982e9,5.814383246865695e7
2.9999999999999645e-5,-0.3109442449491216,0.018209279920814708,949.6608514314418,11.775446371154517,465788.8224479256,23657.743470450147,-1.1620714141443172e9,5.800150439110747e7
2.0000000000000052e-5,-0.2954251140156842,0.01856274549761825,940.4528984714278,11.8847376578193,438635.89316358627,23783.00824780326,-1.150932610478369e9,5.657102012134629e7
9.999999999999593e-6,-0.2936251991103838,0.01875014424037201,948.8255058461212,11.446516186636115,446520.8662790585,24741.667026385963,-1.1751656438847804e9,5.661974826667314e7
0.0,-0.2917663518326328,0.018609368550398544,967.3442260955673,11.347005858847693,447925.32255929447,25037.558341265383,-1.2451437999719071e9,5.7721019786919735e7
-1.000000000000046e-5,-0.2861184082141719,0.018495927089722145,965.919085707305,11.351747463290963,448206.07833827916,24935.006558304765,-1.2347970150264633e9,5.7131262705630615e7
-2.0000000000000052e-5,-0.28269953346316623,0.018281621580784512,943.3438150696638,11.354411020626847,430118.83675676386,24086.01935798721,-1.1689877491018162e9,5.45693077663595e7
-2.9999999999999645e-5,-0.27522410074399717,0.01826796112411492,946.0261195300666,11.413861704839272,411591.3257809249,24281.391756461777,-1.1875696323100054e9,5.413529973699664e7
-4.0000000000000105e-5,-0.2688257219129468,0.018680136496819728,966.1687606201565,11.115913677406915,406858.940829966,25485.580862559294,-1.2706397552114794e9,5.470826896228449e7
-4.99999999999997e-5,-0.24849339144726693,0.018908516013684956,975.4304438700889,11.043751338909088,379902.6951763606,26755.197049880422,-1.3206184788066397e9,5.271124597879961e7
-6.000000000000016e-5,-0.2397399778212852,0.01916684656234273,984.1781110134975,10.36285527297547,375831.5542779423,27709.557136967378,-1.3673608721136818e9,5.238760464628923e7
-6.999999999999975e-5,-0.22288157082241944,0.019199915618652082,987.1102010463574,10.293834249996657,352652.77937872376,27695.356685040286,-1.3873884447265246e9,5.0553262744222336e7
-8.000000000000021e-5,-0.21213036662810297,0.019080004456738475,994.5115713175209,10.428810733200427,335235.9674401561,28040.54255840076,-1.4269040591966271e9,5.069076954055756e7
-8.99999999999998e-5,-0.20058843952443403,0.01950732650723666,997.291824842578,9.569496898264642,320627.2511890013,29321.52017335148,-1.4495295451274068e9,4.712460342222155e7
-0.00010000000000000026,-0.1828940795588972,0.01925073997009186,1000.0238491931867,9.734472149531898,303815.5392291488,29067.293402799194,-1.469660684396685e9,4.6862602447746806e7
-0.00010999999999999985,-0.16835533489545354,0.01937244513471093,1002.2478551319015,9.375232066976269,276240.6872588949,29689.607455250225,-1.48740659222735e9,4.3893345579540126e7
-0.00011999999999999945,-0.16078462720919834,0.01934297019535791,999.8307631709222,9.157243133874843,262807.9493653498,29590.597865381762,-1.4905421706676085e9,4.217208099374864e7
-0.0001299999999999999,-0.16043086440984947,0.01942228293725165,1007.1273023883743,9.160784236993797,263375.0979646123,30129.548089286396,-1.5123214421033094e9,4.2388587451889515e7
-0.0001399999999999995,-0.14902197920556734,0.01945754260578057,1023.3800404748503,9.044230365155702,252677.90892638045,30715.476130752322,-1.5804364528718803e9,4.280253434463202e7
-0.00014999999999999996,-0.140166269622648,0.01945496912870563,1025.767030839904,8.960700742833398,246835.28058113655,30859.07085087362,-1.5876948998749707e9,4.2287057193804584e7
-0.00016000000000000042,-0.1282904101508729,0.019498365713836407,1005.194276525723,8.894072957336894,223786.3198760309,30135.94600158909,-1.5315875183142881e9,4.010808731881964e7
-0.00017,-0.1310027161208513,0.019360748171333427,1009.2550694439341,8.750686707299872,222851.22371668834,30083.25734865384,-1.5417238941718836e9,3.9831384377827905e7
-0.00018000000000000047,-0.12821983705506798,0.019377137066210835,1022.8024428249638,8.74182934465958,213949.11013560437,30700.830535178673,-1.5945912856472325e9,3.9424074075985566e7
-0.00019000000000000006,-0.11432631500678975,0.019107061167090027,1010.5651273366507,8.948297961851523,189442.87916299884,29917.45453246634,-1.5508568885779686e9,3.814917068404467e7
-0.00019999999999999966,-0.10279252667648058,0.019268850636052878,1003.4919722172847,8.831260963481288,176225.402814355,29620.229552018962,-1.529602627653137e9,3.682498626701177e7
-0.00021000000000000012,-0.08934054235962995,0.01962187332052747,1014.5423378302554,8.291689431546557,155839.74882413718,30800.69739091621,-1.576965712221262e9,3.4668884239245325e7
-0.0002199999999999997,-0.06964983343427227,0.019835976253022608,1016.3585228284425,8.171297769060505,124155.8908187879,31532.90482451378,-1.595932827622444e9,3.2918104981023945e7
-0.0002299999999999993,-0.06244116130784782,0.019884984198419584,1026.4377633382405,8.241093499825766,115582.4905321357,32346.639181462608,-1.632580269606968e9,3.366329944479684e7
-0.00023999999999999976,-0.05708635872618432,0.01980825032387448,1032.2385680903567,8.136874199141705,105552.23273442654,32683.18005938975,-1.6621250041678169e9,3.3251502412053984e7
-0.0002500000000000002,-0.04477964432006089,0.01975931356466649,1020.6653040850467,7.968751692572197,84860.1028837961,32261.353028225873,-1.6212987558456817e9,3.114462741362264e7
-0.0002600000000000007,-0.04144357649355548,0.02020481266673698,1030.369621765115,7.777773920999273,83831.8181057202,33095.300643113806,-1.6579932375750263e9,3.091767163533582e7
-0.0002700000000000003,-0.019352931189818384,0.020439466701075805,1024.0182871663476,8.04221251130076,46512.23365324438,33134.42064684591,-1.6375564788807263e9,3.0601087813677035e7
-0.00027999999999999987,-0.017888501300524506,0.020482267788179437,1023.0819350168747,8.06231931995507,32770.99744078659,33191.16103090989,-1.6379196795310721e9,3.0621653526826188e7
-0.0002900000000000003,-0.010884402365244282,0.020751438847390762,1032.6525239741648,7.880688378019373,29226.668387729456,33994.3360995521,-1.6665855247526867e9,3.030815515531e7
-0.0002999999999999999,-0.007009611029387247,0.0206344140576131,1027.944036745972,8.278570633755608,29278.484691544745,33894.79035273188,-1.6524305060082603e9,3.1618481275406253e7
-0.0003099999999999995,-0.004120730093125005,0.02014853723553556,1020.8141053967478,8.0202973114284,13428.096736633566,33023.842042376564,-1.6273579424127738e9,3.018355388497711e7
-0.00031999999999999997,0.010593217092578983,0.020251732987502363,1023.7128191413962,7.814737402791583,-8696.723408360902,32958.502363288695,-1.6390869437457988e9,2.961217884763152e7
-0.00032999999999999956,0.0186823377868137,0.02015577008795303,1029.2446307856678,8.158358761505205,-18364.546582409122,32776.811451352834,-1.6516121103997328e9,3.0908078605703253e7
-0.00034,0.02506062022435144,0.020158322720306116,1030.2807697216892,8.220152661847484,-32562.95316320061,32996.996891416326,-1.6560276502811031e9,3.1437797489266478e7
-0.0003500000000000005,0.04062502358010763,0.02030844359324179,1036.5564916798228,7.929004900117736,-62029.17988781276,33640.08265776027,-1.6800414507485218e9,3.0921476695258338e7
-0.00036000000000000094,0.05135574070570511,0.020302480403099503,1026.9296610896088,7.86124679596569,-72095.01175967832,33000.961444297194,-1.6480852066407816e9,3.06088730895854e7
-0.00036999999999999967,0.05775864666615582,0.020446204233484228,1022.626404578574,8.389127968774426,-77617.90846682407,33303.67427447296,-1.6301961021775744e9,3.275136041076598e7
-0.00038000000000000013,0.07396657452084715,0.020390525362097716,1028.6199098657776,8.480533314585937,-94101.33675279554,33306.55752385764,-1.6467099439271278e9,3.3482578849249333e7
-0.0003900000000000006,0.07848906539568279,0.020241876907237822,1005.3889941837277,8.434624627473468,-107900.74973117438,31675.02788544256,-1.5562638135858533e9,3.3150955552258845e7
-0.0003999999999999993,0.09035919985841631,0.020073651788733524,1007.6833046703158,8.71293285887834,-130138.19280807948,31640.071459450763,-1.559608590128436e9,3.513045127131373e7
-0.0004099999999999998,0.10389913636218594,0.020023411855832052,1020.8398892440978,8.570663145818767,-162388.44558942894,32061.780516001578,-1.599137184973481e9,3.632357759578912e7
-0.00042000000000000023,0.11884502677165452,0.019951132379149642,1019.0380092151992,8.531470608559525,-179406.98158902687,32079.328991090133,-1.5948796836805856e9,3.699329103918282e7
-0.0004299999999999998,0.1339069486769413,0.019859217199837638,1008.3089540913853,8.714916407645022,-194817.46579221485,31085.547622278325,-1.5463465355406642e9,3.817951081473039e7
-0.0004400000000000003,0.1411479551521355,0.019865259944065784,1009.9536884447216,9.159780690723332,-216714.91766036334,30819.773022034813,-1.544091113869671e9,4.095026479761253e7
-0.00045000000000000075,0.15326130126159715,0.01977996537283253,1012.8941856092787,8.948536575243244,-230835.9296513038,30741.31413490145,-1.54992935573098e9,4.091086893720463e7
-0.00045999999999999947,0.16676369073811598,0.02000111416787858,1020.0103264311206,9.232306888349475,-253477.38545273387,31286.210880175495,-1.5694835604547954e9,4.332651095249325e7
-0.00046999999999999993,0.17437179849553602,0.019759468218640084,1011.7215989027101,9.580147338768077,-264778.4519374098,30681.377026664624,-1.528546651553944e9,4.436878219306995e7
-0.0004800000000000004,0.18443879814251488,0.019554992340537987,1005.0006670362392,9.634417748337988,-276261.0703726414,29758.571085817664,-1.4950708162193942e9,4.4928811966004305e7
-0.0004899999999999991,0.20088914905316577,0.019342492141640282,995.5024954654826,10.032630490163893,-304249.861841804,28999.9304862011,-1.4448180637672389e9,4.726901340543263e7
-0.0004999999999999996,0.21060501003069987,0.019413433823183588,983.6198637426862,10.049499530446822,-304135.63772766775,28499.203492202727,-1.4077968420016165e9,4.728805480689232e7
-0.00051,0.22020503773255737,0.019842993144778626,996.6451904917453,10.234335059759097,-335912.67105544143,29070.912888016766,-1.4389146534072242e9,5.060116831256354e7
-0.0005199999999999996,0.23022848109579805,0.01969994152136232,993.7523850455931,10.324387793465492,-341190.0645091793,28915.005848185465,-1.4174787698139617e9,5.068788171318785e7
-0.0005300000000000001,0.23525889698499247,0.019764149967639272,980.6848311023012,10.112210747106111,-347802.1329721357,28416.943502281036,-1.3724578434009874e9,4.991472971067824e7
-0.0005400000000000005,0.24149006920651014,0.019754199105307988,986.969794413124,10.472579263535982,-363783.51883402746,28728.752238348854,-1.3845989930280595e9,5.233527834610051e7
-0.0005499999999999993,0.2511777225314126,0.019870106504145,988.4521346487733,10.653547104802714,-369976.3884911485,28456.366687824182,-1.3868844078622525e9,5.360851033855365e7
-0.0005599999999999997,0.2592580672016822,0.019607144107640317,976.5576521379851,11.328353484905165,-393882.8581266327,27304.393380576257,-1.3219434070099967e9,5.624628643119555e7
-0.0005700000000000002,0.27510733829033424,0.019465939656758767,970.3687007951556,11.125866918326832,-398084.2039496241,26998.34357890577,-1.2960282576089716e9,5.549883994170053e7
-0.0005800000000000007,0.2794076582610989,0.01964172549998455,980.1372501674462,11.406034249385373,-414871.9255661425,27457.661941677627,-1.323694997631188e9,5.794146903498135e7
-0.0005899999999999994,0.28823820912968845,0.01954415861960913,973.4647091913125,11.291218104166393,-434287.19679240824,27026.341600163956,-1.286310020662232e9,5.875493457984326e7
-0.0005999999999999998,0.3067566233030497,0.019498792721819425,961.9566827984795,12.222439427960238,-455950.1392462173,25690.15945386597,-1.2247206459536426e9,6.1311790405479e7
-0.0006100000000000003,0.3221596568313117,0.019102783359847574,946.2929135390848,12.147036905835526,-463863.64666930714,24611.79259931877,-1.1580064721998913e9,6.042916904226064e7
-0.0006199999999999999,0.33161630765839195,0.019016134851323224,947.199104671368,12.234047597481931,-476802.6704985114,24298.330878475736,-1.1503416924579964e9,6.150802415065813e7
-0.0006300000000000004,0.3284559537743231,0.019357059839642254,953.901535494013,12.72542923874861,-479223.08631091047,24718.337245021496,-1.1689968255515451e9,6.3940260035295665e7
-0.0006400000000000008,0.33408039546639334,0.019467553280014243,942.5785367072267,12.715740866384385,-481632.15744528227,24474.72095450775,-1.120953911631655e9,6.2627865769322455e7
-0.0006499999999999995,0.3571109925568381,0.019495555202632204,940.0078297257754,12.89692627836975,-503977.4684162255,23917.017116044914,-1.092742669835075e9,6.452234703459967e7
-0.00066,0.3591598557810271,0.019254290136743075,934.2171490703191,12.698918090896315,-509048.11788311135,24105.330522690278,-1.0705773270874218e9,6.373919652594286e7
-0.0006700000000000005,0.3626007757559483,0.01906701535057991,941.0184231683294,12.844831339674473,-526658.1916501654,23767.942995045076,-1.0760800204708526e9,6.516229307702827e7
-0.0006799999999999992,0.3757170435521884,0.018642140236349556,925.5466856823105,12.843922018515341,-528287.7387529358,22266.176455529116,-1.0198296892850584e9,6.3481689129815646e7
-0.0006899999999999996,0.38802579373707297,0.018731735323123843,927.8829841384136,13.450549145771474,-540460.2765809693,21962.069213268867,-1.0140167643919914e9,6.6024256505571514e7
-0.0007000000000000001,0.39259462287433117,0.018689928313166716,920.697685026355,13.661475719859393,-553603.2447924445,21750.64217285156,-9.700405539620242e8,6.6739475787981525e7
-0.0007099999999999997,0.39840836849896927,0.018637126142665987,910.3507426486193,13.948091367544329,-552486.1626345196,21148.169952941687,-9.336029666362504e8,6.6634177578429066e7
-0.0007200000000000002,0.40992505302144044,0.018562878441010105,899.8822592291574,13.827215660320718,-558307.0773545426,20353.82644812103,-8.919529836641643e8,6.538771220288533e7
-0.0007300000000000006,0.4122455285135219,0.01862242327808426,897.2013089796175,14.074274328334475,-558242.9530247602,20231.946522469087,-8.755805878344132e8,6.5750028953004636e7
-0.0007399999999999993,0.4162493948456357,0.018431431212223747,879.6308197525698,14.067710086768535,-558083.4426433096,19089.20343852065,-8.118985032121996e8,6.409819447727436e7
-0.0007499999999999998,0.4249959060495088,0.018168912589502834,891.7932138721421,14.389710360342283,-583540.2677118682,18978.96629685644,-8.271814720295404e8,6.6671065611569926e7
-0.0007600000000000003,0.4392465004434001,0.01799734971215567,867.7763466546129,14.239229899050887,-580553.7796290037,18004.544388239887,-7.543400282558533e8,6.410662629000992e7
-0.0007699999999999999,0.45624005234155074,0.018013078094633952,871.5017064765892,14.982200672864785,-601834.9453712727,17201.068702921057,-7.365298370782285e8,6.737608695593905e7
-0.0007799999999999994,0.4610751935459539,0.0184386462636337,871.5390130441516,15.243578293403186,-617212.1745269651,17174.276220412088,-7.181503667284665e8,6.979166816688287e7
-0.0007899999999999999,0.46625759010530327,0.018164373344276567,870.7521890535327,15.343302046583352,-622546.7836707139,17240.931781550775,-7.053458895003809e8,6.985717997295868e7
-0.0008000000000000004,0.4791360389085355,0.018504716153768194,863.9570125257283,15.833789430097507,-636587.7222465507,16703.931321253138,-6.632446903206264e8,7.048793667873888e7
-0.00081,0.49406176513558786,0.01841797484546964,856.637781222534,16.003919020496166,-646703.3952595659,16034.427244377908,-6.225211421320934e8,7.091022883280285e7
-0.0008200000000000004,0.5107844449978967,0.018160987820179428,842.3750636739246,16.48094170805698,-659835.8930454222,15128.081174000545,-5.527908237292405e8,7.039444499018154e7
-0.0008300000000000009,0.5140428915923976,0.018079704996723418,829.4716353608956,16.111102573942446,-647254.1929223485,14715.668632568257,-5.255448292337181e8,6.802409447560944e7
-0.0008399999999999996,0.525897250279237,0.017981172510396985,820.5921846705827,16.556438131369028,-653809.5034745769,14135.706129838767,-4.819921343001864e8,6.792370863989279e7
-0.0008500000000000001,0.5296638072907928,0.017872535608017603,819.7477562307041,16.77150206393913,-667005.9131350083,13430.808861662566,-4.633992268078661e8,6.894261243724546e7
-0.0008600000000000005,0.5287308413595501,0.017894944933776333,808.7378467594386,16.479814430517592,-652867.3944875994,13385.926436946334,-4.534408431441116e8,6.777920258313288e7
-0.0008700000000000001,0.5393275869983748,0.01783898438485663,807.4831728949865,17.03552539497729,-668084.3045685618,13320.472393775557,-4.181603798086368e8,6.796378835078084e7
-0.0008799999999999997,0.5556953843836863,0.017866840053494197,808.5702412401938,16.753096752134567,-680567.5806933818,13578.97980868236,-4.053467577135535e8,6.826769128271854e7
-0.0008900000000000002,0.5656504497487332,0.017498587417731463,791.1096393510737,16.651202415540453,-680665.2900583842,12790.009287219946,-3.3899801086796415e8,6.540198513106396e7
-0.0008999999999999998,0.573583819749981,0.01717959851076902,786.6941763034243,17.043209053414042,-692945.7307792559,12300.52976655458,-3.056606998212019e8,6.497510229676161e7
-0.0009100000000000002,0.5925130138162128,0.016769839888439268,759.9364274412876,17.20150942240133,-683496.3616529861,12024.053804315932,-2.3107424634308034e8,6.1856242566391006e7
-0.0009200000000000007,0.6066670297852825,0.01693511253203098,759.298567830192,17.219406962425644,-700764.1511488286,12013.147691147684,-1.9899782427781096e8,6.2663413016524404e7
-0.0009299999999999994,0.608071715856581,0.017028492893747364,749.9259365455913,17.066280441659476,-685499.709250642,11284.87856137395,-1.9426352829260567e8,6.1647407712295204e7
-0.0009399999999999999,0.6049846497938414,0.017136241926622817,751.0499098116097,17.45759185196502,-691613.143498811,11342.408259744343,-1.8417426034391716e8,6.248312966773371e7
-0.0009500000000000003,0.6087285878857098,0.017084225806520685,749.4525854372159,17.56263124827123,-695584.425491342,11269.138630841806,-1.758918868569872e8,6.262197104087588e7
-0.0009599999999999999,0.6202455167455374,0.016772237806136545,736.1425220698102,17.53338299615493,-690705.8809802076,11335.404600155458,-1.3585624480517918e8,5.984358618256438e7
-0.0009700000000000004,0.6219138960739279,0.01667378893327728,728.678131474027,16.963422456168956,-692021.0292208679,10900.560092542848,-1.1653018802419607e8,5.896734694609991e7
-0.00098,0.6326620510849785,0.01662384185015558,733.205897549584,17.401484392649465,-702252.8900626397,11114.710437031534,-1.0813445240753189e8,5.971518147264092e7
-0.0009899999999999996,0.6396443083417176,0.016522651478092513,723.0321455146595,17.440857094325835,-701548.1010663076,11213.250426821936,-7.6768400047349e7,5.801299493023521e7
-0.001,0.6506787836453093,0.015909647924895742,694.1017477697826,16.800485631246666,-675350.350425792,10863.130107727919,-3.078528850226997e7,5.313672495616896e7
-0.0010100000000000005,0.6569737076540803,0.01596795688291353,698.139461344265,17.035359014241386,-695450.3149938766,10766.795804491258,-3.068476801570594e6,5.461922237382804e7
-0.0010199999999999992,0.6627998253657759,0.01588856019973001,693.1833132130453,17.65030008041217,-700388.3989752452,11465.260585262862,2.6528818543324478e7,5.364799768496875e7
-0.0010299999999999997,0.6745840937231068,0.01591947643094885,692.4154064271553,17.925048385016584,-713754.7365249405,11469.36792554636,5.494716861959504e7,5.42954879566452e7
-0.0010400000000000001,0.6870953024020665,0.015787337411709304,677.8697325680805,17.90639515721141,-697531.6412965539,11592.390496889213,6.826373198276848e7,5.186941195971859e7
-0.0010500000000000006,0.6901114443794217,0.015859343470782425,673.8554628724263,18.16199243023257,-701113.8753439647,11674.553455659785,9.132630822210535e7,5.214627274286076e7
-0.0010600000000000002,0.691650601793278,0.015800492433168202,662.1392641364498,17.795747331585343,-686667.0006065485,11502.830831391231,9.97456674331143e7,5.034898469862501e7
-0.0010699999999999998,0.7078857189079151,0.015367207578791748,650.5001791083544,17.72933925815355,-686413.5419708551,11957.39619671471,1.3365726478455524e8,4.801026330983798e7
-0.0010800000000000002,0.7056097438622044,0.015480623888473141,652.8470559989822,18.025402105478506,-698517.5488072832,12085.678468225586,1.4976624666340923e8,4.873817272652544e7
-0.0010899999999999998,0.7181085077401888,0.015421972680428213,650.3629219364565,18.068063187044743,-704541.1868805559,12143.376616187157,1.71345941221312e8,4.892688783548956e7
-0.0011000000000000003,0.7163019409877883,0.015430132576275282,635.6271600866392,18.298299048806584,-688466.5847609994,12080.074258927896,1.8399373205200583e8,4.682721045916887e7
-0.0011100000000000007,0.7270911480934721,0.015488911032454793,636.5487589833496,18.475434313073045,-700431.2365542277,12778.321247116537,2.0809785799524376e8,4.62132683070807e7
-0.0011199999999999995,0.7307860056058391,0.015539678313768894,626.6861406466179,18.416874418004095,-693647.1266269353,12773.59906564226,2.2377779928247464e8,4.521101544630194e7
-0.00113,0.7386662910420709,0.01530740467053846,618.7226088450094,18.60670597336775,-684522.6418931306,13029.18345760795,2.2976757604834914e8,4.423223673128635e7
-0.0011400000000000004,0.7477100969703135,0.01565411552785027,617.2904245204409,18.982097160121228,-692508.3454108923,13608.497073527373,2.5042245300913724e8,4.521093458906442e7
-0.00115,0.7517420287131676,0.01527662932360215,596.0485218459083,18.15400422533733,-662099.6967923616,13144.380159745007,2.5545559841450053e8,4.167007291969281e7
-0.0011600000000000004,0.7531204568725764,0.01501225432673055,597.5600546786964,18.213117617060426,-675671.3465782845,13589.186896888361,2.8536058653643805e8,4.063169712101899e7
-0.00117,0.7578315394279447,0.015218774679050206,591.8669299163199,18.300590749078964,-670953.881332379,13826.313764609687,2.9613083369777286e8,4.02604994715489e7
-0.0011799999999999996,0.7665400104750438,0.014874380797113866,578.3629345173428,18.307355707565133,-660706.0905418824,14879.335448399157,3.172003950054675e8,3.79429863613093e7
-0.00119,0.7783130167206334,0.014476709890497076,579.9744029266802,18.133079151286214,-673154.2994055967,14447.49709532498,3.33251733309935e8,3.798672731328073e7
-0.0012000000000000005,0.7798976281991752,0.01454479830281109,561.2154791922954,17.81475464410674,-642802.2292095966,13863.83477601989,3.232810289810976e8,3.5533695763752736e7
-0.0012099999999999993,0.785702996506089,0.014325919318911088,559.3515447589772,17.795796139706347,-654333.6358155357,14465.021124765779,3.609599925886602e8,3.4702136572486036e7
-0.0012199999999999997,0.7935114856752608,0.014403314305267262,549.0060218189445,18.423639396355757,-650177.5080213723,15507.636032126074,3.784379651179774e8,3.383514403630897e7
-0.0012300000000000002,0.802335360657991,0.01435606104712065,543.6376519082621,18.754442022699035,-646690.6869818042,16243.062440545347,3.9128647021352524e8,3.214406313040618e7
-0.0012399999999999998,0.8085753944153043,0.014151966083693896,525.2698037575399,18.131225316813513,-625455.9166658999,15829.503207475938,3.958225657248249e8,3.0095626902828008e7
-0.0012500000000000002,0.8132526676302225,0.01416413137141556,531.4278493292323,18.261938110748073,-643354.5679441729,16202.28315291024,4.2123628650400007e8,3.0981579497134678e7
-0.0012600000000000007,0.8198937013794704,0.014214176081376645,529.329814613848,18.62159005169871,-648659.9329990459,16689.60636143228,4.3894177179326016e8,3.0258927940341204e7
-0.0012699999999999994,0.8202235751588434,0.014000598585433746,527.4231727172464,18.335664111997723,-645539.5694058546,16392.048157776895,4.3519198237495595e8,3.00236400344197e7
-0.0012799999999999999,0.8237521513363761,0.013630192374977855,515.4443544137488,18.213794934131904,-627692.5867341451,16865.350084786947,4.3191397218043333e8,2.8344545456371967e7
-0.0012900000000000003,0.8310995979436068,0.013661185989148412,510.7407290753574,18.56099634660524,-635615.7277467914,17956.53175052845,4.6659943546292263e8,2.6617144905970175e7
-0.0013000000000000008,0.8409746967372345,0.013305659151921034,484.42493880262447,17.897168084095117,-598321.3883075495,17814.05931856615,4.614836263307823e8,2.336303702490749e7
-0.0013099999999999995,0.8462756457839413,0.013594781591812469,489.5349775503052,18.144928767145824,-606892.3283056484,18052.50216235536,4.663418320821962e8,2.410979562866827e7
-0.00132,0.8514561313128372,0.013233261608225758,477.02986198395547,17.72281654883236,-590482.8971021787,18174.74703793139,4.668422883242937e8,2.3079673933313068e7
-0.0013300000000000005,0.855198794740053,0.013065235036051162,472.7328646536599,17.828864684527346,-598848.603826791,18514.639294391825,4.982861175569977e8,2.2380422820220012e7
-0.00134,0.8574592367016111,0.01302674941237112,474.1374838405281,17.62389563242809,-599689.3302919514,18153.22072696473,4.947034884608107e8,2.31040183601808e7
-0.0013500000000000005,0.8482196260205033,0.013350387009104752,473.038679338896,17.786592550679995,-592366.2052943046,18168.659761918625,4.8392111162355417e8,2.246736018514701e7
-0.00136,0.860601112735331,0.013353452392029017,470.98852025357485,17.95308331376011,-597874.4024407783,18243.535544180824,4.9839057713864607e8,2.2587431602634836e7
-0.0013699999999999997,0.8662196671694982,0.013268940411522783,465.9382637144274,18.587668843426886,-595178.4632878063,19840.085509426794,5.108765119910061e8,2.0640988903350778e7
-0.0013800000000000002,0.8749022391444297,0.012796648751401117,444.7321535959774,17.58898894994275,-562492.4715017858,18788.318285340552,4.896682137383611e8,1.9636543317828782e7
-0.0013900000000000006,0.8849318054147579,0.012645437481496883,436.3862170508099,17.601084016195397,-559331.1863738279,19724.34958234024,5.116749534730177e8,1.9638327747252155e7
-0.0013999999999999993,0.8977196820663703,0.012657133471390062,427.2045563942463,18.053701834067308,-559408.0434822688,20589.77190812568,5.3453928814993286e8,1.737624240805974e7
-0.0014099999999999998,0.8997669950544492,0.012584167553806187,430.8207177621955,18.384677275199447,-574984.9016294401,21401.73365210624,5.673784975383046e8,1.6638721541484635e7
-0.0014200000000000003,0.9094658453656979,0.012353184467820327,422.73293882507954,18.001294101554755,-569481.0284158567,21085.039106608427,5.707254213748643e8,1.708826043278986e7
-0.0014299999999999998,0.9056806931926303,0.012263272921202717,415.68006004951,17.511286327082793,-549874.9089719958,20480.74908084303,5.446177328335434e8,1.7053842500699535e7
-0.0014400000000000003,0.9184989445594521,0.012393537418707282,407.2661411042179,17.467497254990928,-535675.8831130123,20456.312836882847,5.346807296957716e8,1.7454650480254386e7
-0.0014500000000000008,0.9177022817272407,0.012245318007181543,405.64603162479904,17.5896432116072,-542339.4605248215,20841.38048352851,5.54147859510084e8,1.6595237733565083e7
-0.0014599999999999995,0.9240592546171479,0.012102444386102725,403.3322802612823,17.714236053143335,-546129.4973672056,21466.115976329904,5.726741110323983e8,1.6271227862969592e7
-0.00147,0.9189416940447341,0.011897042611592988,391.53351854028966,17.434459434107026,-524269.23004650424,21524.569390585006,5.533635118990432e8,1.6622112209323786e7
-0.0014800000000000004,0.9314220824776647,0.01204093925510057,390.26259332983346,17.201883388251936,-526586.4336257778,21109.84461240653,5.590959300850238e8,1.6806782213993244e7
-0.0014899999999999991,0.9340100379870071,0.012022254725600751,386.7159945235816,17.642667017158907,-526652.9735731629,22190.53150344427,5.743785023404796e8,1.6521309652948597e7
-0.0014999999999999996,0.9371693188362463,0.01167764329778785,379.1239117922639,17.592729029202637,-521485.8150524081,22439.789503126067,5.853512896829633e8,1.6853211780103605e7
-0.00151,0.9320465718156077,0.011935214437333024,381.647934690529,17.966652793526666,-519679.7839554814,22886.15263484021,5.720477161823976e8,1.6092827564132456e7
-0.0015199999999999997,0.9362348183633264,0.01162104014836695,365.03698643041946,16.950627149191856,-492371.1120781086,21678.200944341857,5.499851611572986e8,1.6926421723995913e7
-0.0015300000000000001,0.9514516732578782,0.011439591538183554,353.8447791346158,16.761100352066066,-478698.7386376793,21564.065374875932,5.424942585883567e8,1.6335701787502935e7
-0.0015400000000000006,0.9520506508569141,0.01113258706533903,359.07470458214357,16.723184471393,-490461.4531063767,22189.975076723014,5.65402354894938e8,1.8179121748130873e7
-0.001550000000000001,0.9492028554042274,0.011120477943565734,352.34475785423024,16.649509379888645,-481225.67479940207,21954.159223480037,5.538636126237198e8,1.747445907214636e7
-0.0015599999999999998,0.9511554078319262,0.011451742445657557,354.55914360424845,17.012222372827598,-491320.1281887955,22434.422078867232,5.789873835328823e8,1.7261729400078796e7
-0.0015700000000000002,0.9632062457379036,0.01136130551885787,353.3830325841485,17.11256690025988,-496531.7703606305,22640.742298234138,5.896064020427997e8,1.821664683133771e7
-0.0015800000000000007,0.9618183170965598,0.011215205987719802,339.58259623259386,16.701961202269565,-473455.2951935045,22411.468812609077,5.701083320207336e8,1.8203204718387328e7
-0.0015899999999999994,0.9712869562984747,0.011013610693836004,334.3463067324706,17.07083549641937,-469571.2496564817,23490.373662522034,5.770555481069496e8,1.9592925580063645e7
-0.0015999999999999999,0.9717307024523041,0.01082640380933213,325.810737914679,16.504765140019376,-448279.751435512,22444.226896377928,5.379707877590823e8,1.8591036156178318e7
-0.0016100000000000003,0.9812852772268581,0.010785704019231337,325.1531429242812,16.40097962185531,-451843.7877558635,22571.2373887762,5.530890522808704e8,2.0015102363033663e7
-0.00162,0.981970634001081,0.010629144657819603,312.31669722655414,16.043180173788393,-427856.4790597467,21942.95137469307,5.201807670142316e8,1.921051263150719e7
-0.0016300000000000004,0.9907054825305506,0.010605073907735442,309.16073638750885,16.10448449023656,-430131.8209924624,22693.14037201936,5.428950216211888e8,2.111076672538576e7
-0.0016400000000000008,0.994821261532533,0.010196846556220503,291.7063142376504,15.359151545918262,-403342.7235453568,21476.642704792324,5.0934821659400636e8,2.0145687173159588e7
-0.0016499999999999996,0.9896100469885283,0.010454446970383809,303.33025981466346,15.916805749793527,-426490.36189204035,22935.359444949518,5.505765199540718e8,2.2258559247586895e7
-0.00166,0.9951742794697427,0.010436728941195818,290.9896344770869,15.656648269144169,-399970.6409462445,22527.25461040497,5.111325987175682e8,2.254765780806583e7
-0.0016700000000000005,0.9924673919202934,0.010178164753779868,295.8472885785533,15.78970292918901,-414624.42102283146,22882.712071437832,5.373171988657e8,2.2361192530166302e7
-0.0016799999999999992,0.9927206428065833,0.01024151812850165,291.01945128519554,15.72410717344712,-405025.35062613117,22632.076516074332,5.2679526758573455e8,2.241653371384722e7
-0.0016899999999999997,0.9888881810713378,0.01055943887220497,293.02794926442726,15.82162055678836,-404810.31459453277,22154.186076944152,5.140576303111869e8,2.0680576059581798e7
-0.0017000000000000001,0.9953425626433327,0.010819572136608861,292.49955375997536,16.076641586614826,-407226.15139600856,22724.989510522348,5.2410410251532906e8,2.1294097055513687e7
-0.0017099999999999997,1.0001516012198246,0.010598774734358059,280.50716830447703,15.54070248261304,-383825.7685078952,21896.59426148508,4.901959725435065e8,2.1646190594086405e7
-0.0017200000000000002,1.0061417680083913,0.010464051490736525,283.9996273292592,15.94905710661839,-398386.250074461,22774.5549394725,5.1927362757556105e8,2.233558645038929e7
-0.0017300000000000006,1.0176637336940964,0.010153845563402509,270.0527091955146,15.705868890933349,-384759.6885240704,23100.592371946364,5.19989641832861e8,2.380481715507924e7
-0.0017399999999999994,1.0200282307733977,0.009850386669061819,255.0377706700993,15.10822264677776,-353033.80080831924,22322.312348397012,4.7268835162139106e8,2.4308882834483925e7
-0.0017499999999999998,1.0269600090609652,0.01021235764825719,255.7173754099871,15.484775508055511,-360168.9530018767,23013.361717262127,4.920943698433699e8,2.5307919308782786e7
-0.0017600000000000003,1.028505045201311,0.009848514785411709,250.31564617368176,14.714775547011998,-348244.4809528372,21721.170617297834,4.7368670818123615e8,2.4274446154447712e7
-0.0017699999999999999,1.030977977169808,0.009503104039053717,247.9128045396184,14.443904781602571,-349651.5231062586,22117.683774048666,4.851349752371202e8,2.6391551925036013e7
-0.0017799999999999995,1.028021240518402,0.009416071405637506,239.39992588072437,14.128042055023013,-332982.3354201139,21167.295514876376,4.5978944051421094e8,2.425904228892206e7
-0.00179,1.027468942419119,0.009377799692832891,241.95020995332203,14.404062499238242,-339319.15180688666,22063.01219544025,4.751233250993253e8,2.5797758822037965e7
-0.0018000000000000004,1.0294435483607365,0.009456978233852274,241.46189207236324,14.355842296488444,-343022.41983813146,21917.13976797138,4.822182765733902e8,2.569597590459677e7
-0.00181,1.0343056002943152,0.009325107052729355,238.31032049138366,14.524831268691166,-339735.96474794653,22485.857730344014,4.812989604885237e8,2.7304933244091716e7
-0.0018200000000000004,1.039777039141546,0.009306628744472781,234.7932579416832,14.351019052167487,-332973.5210349335,22504.579882231246,4.763390382173524e8,2.7861248763666466e7
-0.001830000000000001,1.033819563217172,0.009398537063714532,235.15272002887338,14.367599137669023,-332062.77782504243,22132.17571290173,4.6966130052687854e8,2.603406905902231e7
-0.0018399999999999996,1.0398705820241738,0.009508792560412293,238.77522464189755,14.504166045798758,-339239.2276552995,22287.839980693552,4.783886043873589e8,2.6539297745309893e7
-0.00185,1.0442946950916148,0.009217198064224677,233.545706824121,14.596570451594417,-336230.38496230356,22600.341522668285,4.8104613329579324e8,2.6877125351161003e7
-0.0018600000000000005,1.0400373815827202,0.009079027535603974,234.6076283645603,14.105665600923714,-332919.66257214436,21897.80945162793,4.7512077429597175e8,2.6516403955233887e7
-0.0018700000000000001,1.0458251902108768,0.008718779964832293,223.46250527555293,13.487582021165723,-314820.28182052565,20869.761642118166,4.498341814379527e8,2.5638094085243154e7
-0.0018799999999999997,1.0425265233949224,0.008814420297909149,214.97754067910802,13.28693154761774,-298708.0096519557,20847.70703827436,4.286767819552505e8,2.6978466112554856e7
-0.0018900000000000002,1.0480667182909493,0.008762014147372396,217.91640061684998,13.78364209790935,-307951.3087533059,21931.66912594663,4.4714340092180705e8,2.825035137627109e7
-0.0018999999999999998,1.0535109367446063,0.008656799848951497,214.84214000802683,13.533442116757886,-305963.1480304599,21475.25386115973,4.476092789630635e8,2.7352272212556582e7
-0.0019100000000000002,1.0507556735046515,0.008892982342900793,214.11940585279308,13.797858097695753,-304293.05048546154,21898.11155775221,4.4702749012690705e8,2.8257578206700873e7
-0.0019200000000000007,1.0580858638635244,0.00887848663386893,213.99658625693226,13.865621223840776,-307279.95337622444,22174.989683834316,4.542400473075264e8,2.8787018491520923e7
-0.0019299999999999994,1.0574981701856054,0.00853933463041308,209.96810066448302,13.322830255646073,-297207.5352408775,21170.248820460896,4.3355585469928056e8,2.7344835494171396e7
-0.0019399999999999999,1.0578672847826902,0.008369520793341783,204.5792750261744,13.005892679791625,-285125.0600303254,20858.811567748155,4.147967762274155e8,2.7842364577897105e7
-0.0019500000000000003,1.0566569903051766,0.008396723631968162,195.94888173373968,12.665407893792686,-267662.51952233573,19683.556288099593,3.849225501649802e8,2.536868288489071e7
-0.00196,1.065258861096577,0.008679337539176768,195.67828431854844,13.358381350266217,-274817.72948537226,21678.086888347858,4.104717058181904e8,2.9718989070898097e7
-0.0019699999999999995,1.0717947126276888,0.008341592719513584,186.73702876010367,13.086878403605821,-261487.38703017807,21375.32887252267,3.934782661228358e8,2.952605778817148e7
-0.00198,1.0790836191951858,0.008118733341275665,178.16324534206842,12.68319057221725,-245529.8233657263,20811.31547215398,3.682552436152119e8,2.9274389097669575e7
-0.0019899999999999996,1.0803198028377536,0.007897083109139438,165.06345100502543,12.283861713887008,-225966.3196015142,20182.275738113694,3.4287095107348424e8,2.8779595365156434e7
-0.002,1.0833000652002052,0.00773455785457435,162.20565667239748,11.982513684330913,-217874.52067068135,19870.63285470026,3.2679038361643267e8,2.9227007188880067e7
-0.0020100000000000005,1.0849705608294573,0.007770524816817576,166.33924284548578,12.351509567344188,-231230.02026009434,20570.933577352695,3.54307772547602e8,2.9573596467718557e7
-0.0020199999999999992,1.0809513410703462,0.0077601034781771255,163.585494550663,12.032887892722707,-220231.67316641947,20070.385856954974,3.327876531800132e8,2.9393495409930985e7
-0.0020299999999999997,1.0862963939549783,0.00787744887729746,164.65977133235216,12.680738955963148,-228506.75553538802,21485.103222664195,3.5645060253423744e8,3.202649659394023e7
-0.00204,1.0949492385463744,0.007787014667604257,153.25100707259108,11.747888022070702,-207558.01786347467,19390.550916364962,3.171755328210515e8,2.854022846454098e7
-0.0020500000000000006,1.100714106076806,0.0074827141319685165,147.86967176094285,11.372980391533844,-192507.31451248346,18893.929870116277,2.9008690777895814e8,2.815133540311095e7
-0.00206,1.0952102364567173,0.007757599602911856,148.59842269781228,11.455655063345208,-196189.69391451438,19147.10140058905,2.999164036652741e8,2.9218198767444514e7
-0.00207,1.100147397856613,0.0073191408488379635,145.52556791388193,11.711638342787001,-200501.29559606183,20300.926031651332,3.1813427410494995e8,3.1726002678272694e7
-0.0020800000000000003,1.0931490428211805,0.007489617946831593,148.5959079132318,11.94299207982291,-205225.56428880332,20530.975052399135,3.2548250335453266e8,3.1933422238541402e7
-0.00209,1.1022042269185246,0.0074713170291083675,144.10283547829852,11.360211565063441,-190513.37497396104,19078.295431039835,2.939791610720267e8,2.939831408772054e7
-0.0021000000000000003,1.0990440145349314,0.007652243958099992,143.99465534154612,11.553511868376455,-193977.08694122138,19296.013895309094,3.0124300813242835e8,2.895213438125596e7
-0.0021100000000000008,1.1121218505974906,0.007347833009410413,133.4057845008201,11.096555768931111,-176610.10196557254,18889.514756496694,2.7588271987671554e8,2.9764566746351074e7
-0.0021199999999999995,1.1048948955027087,0.007318831086883644,133.9307349578593,11.39613433096493,-179086.77419076764,19539.425083299568,2.8265584978163e8,3.0735026893245637e7
-0.00213,1.1051001928525614,0.0072958579270597885,133.31925125146083,11.360105800945107,-181356.7371226804,19938.86418527101,2.931697228101707e8,3.2303984522395585e7
-0.0021400000000000004,1.1177933263541207,0.006828709077490617,124.3123224733789,10.32806106260449,-162827.08327266402,17765.688429806276,2.5573624328925404e8,2.8459289540062252e7
-0.00215,1.111780899277053,0.006741847554004403,122.84496006688339,9.85378124618459,-153213.32902084355,16661.355389117816,2.328407826250524e8,2.669005635730743e7
-0.0021600000000000005,1.1114316914317426,0.0068861477136069466,124.87530894170771,10.484996343745301,-163902.4145452242,18274.71467804612,2.5966716446784166e8,2.9858511452135194e7
-0.00217,1.1111554037117701,0.006896290542692065,122.97925027877353,10.18075712942845,-157664.81482113476,17431.39434808928,2.464064495009672e8,2.8076785827689726e7
-0.0021799999999999996,1.1174203353419128,0.0067582072759207485,122.60800145753316,10.62677955338411,-163349.92165964993,18414.847696344346,2.6084823330577856e8,2.961530902772577e7
-0.00219,1.122209496561828,0.006817173488867626,115.35179179669822,10.345299105200795,-150626.52373685705,17862.62908626379,2.4040650533920306e8,2.9085466618343536e7
-0.0022000000000000006,1.1177280995256451,0.006622175214535731,116.21759810707573,10.411896005928131,-153079.34823558948,18522.882279133555,2.498062476342586e8,3.1004486971003022e7
-0.0022099999999999993,1.1175859326190176,0.006692101208341396,111.76812807950981,10.005470399956941,-142721.16442502575,17661.771653621414,2.286487858001898e8,2.975192771724923e7
-0.0022199999999999998,1.1273100558329099,0.006440165499668293,108.16346481525106,9.68235861661155,-137103.68774103155,16943.161964114188,2.191246151746088e8,2.8478529972775657e7
-0.00223,1.1272849897561734,0.006089396245418037,106.59435761294039,9.342553767065851,-132544.30493722102,16460.395097127857,2.0834962247855484e8,2.7688061911642652e7
-0.00224,1.1233018535059869,0.00641899961509578,108.42128545154233,9.54091555319006,-135150.08677807293,16888.225965443926,2.1502938054488343e8,2.8484678308630828e7
-0.0022500000000000003,1.12871455798358,0.00640228487722586,104.5407378519584,9.204442615549247,-125700.41768201825,16030.275255568084,1.9471081633247888e8,2.6958945284464773e7
-0.00226,1.12812825199676,0.006382460825809011,105.356743760965,9.066347940039156,-127179.96492187456,15283.725206789555,1.941771444200174e8,2.469726566620747e7
-0.0022699999999999994,1.1232215491656352,0.006511410842959456,106.21048776926514,9.378464022990975,-129819.4994060414,16179.461896392395,2.04048214303275e8,2.6808504161035683e7
-0.00228,1.1358377906989199,0.006346991040509444,103.1770861274787,9.526625918676809,-131565.26581429233,16911.69447392874,2.1347904047961733e8,2.8758162070398983e7
-0.0022900000000000004,1.144917200338182,0.006047247133276872,92.75216829559164,9.045205312993916,-118149.13655152837,16188.901101935618,1.947317143998737e8,2.7858316472395137e7
-0.002300000000000001,1.1360588592918661,0.005915576369218211,92.19570251990675,8.594180681102877,-111594.39285355521,15213.540818954303,1.7986159440358442e8,2.626523487551807e7
-0.0023099999999999996,1.1341865693817474,0.006073526263120136,98.38993423833824,9.21355485983804,-125030.13837749838,16566.97718935973,2.078782007144301e8,2.8899019873824533e7
-0.00232,1.1312432073480605,0.006172140650912805,95.62126450900367,8.6315720043698,-112650.21203843279,14724.253370166372,1.757199785339124e8,2.4383060919014342e7
-0.0023300000000000005,1.1266386921030065,0.00626321487442822,96.70244625084625,8.465700029573485,-111446.1411239876,14463.54212176838,1.6994093341833326e8,2.4378330804194476e7
-0.00234,1.1236171255308534,0.0065259655582495255,109.14191936062169,9.496456212148559,-136492.75057417987,16692.37058245606,2.1646392118234575e8,2.8005825730979018e7
-0.0023500000000000005,1.1271004054729106,0.006426562982622066,105.74221391422279,9.167738500332131,-128861.6222927002,16059.391704008422,2.0179999133960682e8,2.7309369038990814e7
-0.00236,1.1294705532474938,0.0064973661094856385,106.13001505675109,9.456157565347121,-132978.50234412294,16501.677922035084,2.1142168587413418e8,2.7580916328684933e7
-0.0023699999999999997,1.1295811153839919,0.006189902457539731,101.03440277590464,9.209476379249345,-124807.96290170339,16240.392298924715,1.999541901185474e8,2.7695049266940627e7
-0.00238,1.130903198705842,0.0062568764264151954,99.73038985952986,8.966791995049238,-121774.25959670267,15832.098568336574,1.9515481722975168e8,2.7297971591955103e7
-0.0023900000000000006,1.1387437727257215,0.006136423093105542,99.37985111585536,8.866714415849318,-121960.0712552843,15577.896995960959,1.952072992324626e8,2.6667787864432015e7
-0.0023999999999999994,1.1440094412818895,0.005822697477921332,90.09645955957544,8.202039890082185,-108538.87366589498,14285.506268187084,1.7363490358234224e8,2.4209656082847107e7
-0.00241,1.144246885135728,0.005514091092925572,88.9212869271571,8.283234990041365,-109335.06271945576,15081.426450923671,1.8185112181804642e8,2.6740661550309457e7
-0.0024200000000000003,1.138329934281799,0.00555602393649577,86.26955166027902,7.811792299547432,-101057.95555185276,14111.674410154339,1.642328151782385e8,2.500063402128318e7
-0.00243,1.139555439800081,0.005515905720524297,86.30595592067395,7.773311994831064,-101691.76316240313,13815.957771940999,1.625794619717128e8,2.3979014484404158e7
-0.0024400000000000003,1.1454390287691005,0.005586549363437704,87.70116418277236,8.086360720057824,-107638.93008442047,14515.241520669635,1.7804047666741943e8,2.530289520232938e7
-0.002450000000000001,1.145528682803755,0.005658286570883176,87.80016369455845,8.082636027807057,-106888.38915844672,14556.197666068398,1.7618807512336156e8,2.581999510137032e7
-0.0024599999999999995,1.1430117757492848,0.005685198148831216,84.98077234260617,7.737129869330789,-98423.15386006008,13550.485335255662,1.559765800960205e8,2.3610291784100093e7
-0.00247,1.1455915743918506,0.0054508022580567785,79.92298646578323,7.223965527431875,-86164.77513073842,12425.803019854333,1.3162061117606223e8,2.110152934600727e7
-0.0024800000000000004,1.1471904315068477,0.00556175542488042,83.49808776035788,7.463862067168341,-92448.1193190513,12989.257189024112,1.4277864305189648e8,2.2493381251132004e7
-0.002489999999999999,1.1431656318083534,0.005877127508582165,90.17663983231105,8.124411397575752,-105556.73095246077,14175.724456540062,1.6544952884774262e8,2.4219779706667442e7
-0.0024999999999999996,1.134994933305082,0.005803721914096546,93.30327627217603,8.41510548476658,-109739.15149025928,14683.554855816026,1.7403417277882442e8,2.479909133398851e7
-0.00251,1.1410320504878868,0.005734753803773964,88.24838326186666,8.395889697466696,-108267.19500359095,14932.328761855433,1.7676802310419294e8,2.5861900263272807e7
-0.0025199999999999997,1.1433667535202092,0.005812057383280631,91.18607960212546,8.409945063152183,-110387.99781868503,14844.948827498192,1.781031473588264e8,2.541817934590934e7
-0.00253,1.1524379356478587,0.005655954135027624,85.24700483078861,8.419733475145073,-106531.48366675961,15243.488024960363,1.769748406286605e8,2.6710877854453072e7
-0.0025400000000000006,1.1547565069098562,0.005671016893852725,85.02003171411953,8.474375804380928,-107557.4794045387,15331.862364609298,1.8004490880969453e8,2.7059469888922017e7
-0.00255,1.1441441347795434,0.005659376428866906,86.69404608516238,8.219365647483855,-103662.41225420225,14384.76525572301,1.6669253420804507e8,2.4492735009050388e7
-0.0025599999999999998,1.1478007008753845,0.005579314012362358,80.98253402178376,7.845738660296221,-92640.47497728319,13774.256730706382,1.4812783581239322e8,2.3760841790950257e7
-0.0025700000000000002,1.150933116956929,0.005622066910276966,80.04792981240163,7.4473020252323465,-86204.46409649769,12688.44415314787,1.3025448577630724e8,2.1689130391036496e7
-0.0025800000000000007,1.1553707488163925,0.005579606557451729,80.31734932373307,7.818582907065298,-91507.30514789007,13662.583846170792,1.4406797625511825e8,2.356507805276235e7
-0.0025899999999999994,1.149928218282115,0.005300446298586788,76.83793162935847,7.393817170058372,-86648.97354727234,13356.273501090138,1.4022217027056837e8,2.419727664190124e7
-0.0026,1.1476019872882457,0.005453565022438719,78.95742584720337,7.383674752471669,-87090.4933396664,13113.530969875457,1.3688683667470175e8,2.3311282846423816e7
-0.0026100000000000003,1.1520735848694492,0.005293281535296453,71.48918274156111,7.149525145726534,-75467.3484560615,12695.10610693833,1.1824004560684487e8,2.2607453439468212e7
-0.00262,1.1513680461356308,0.005392335403054333,74.04902939456294,7.497183187852593,-82226.11807597415,13734.943455168883,1.3644439732994047e8,2.5127589522615492e7
-0.0026300000000000004,1.1502050573800193,0.0055690318529261484,77.26684275083495,7.44602987233061,-85343.83460577238,13199.761248048759,1.3695519115004176e8,2.332390310149954e7
-0.002640000000000001,1.1521766228050396,0.005401811186180825,76.48190510989787,7.417994666449686,-83216.9960899918,13192.688102650598,1.315110957876705e8,2.3559514955835544e7
-0.0026499999999999996,1.1508140003664957,0.005346517787319023,74.00512279384502,7.287749508516334,-80093.12468992469,13111.692064348845,1.2753475794723418e8,2.3430087527205393e7
-0.00266,1.1604359425212927,0.005369451277224587,73.56583085270424,7.548880452091231,-84838.98579513551,13676.161761128695,1.3812853415586314e8,2.4585995835492715e7
-0.0026700000000000005,1.1568385412021713,0.0054328783239426855,71.8040998661588,7.4458760448876,-79745.95193210927,13511.985895814452,1.2948468518714738e8,2.46219424202971e7
-0.0026799999999999992,1.1562487546918683,0.004961498211200407,67.54548820522572,6.932809943573599,-72095.92549853979,12410.573398395665,1.160662652871972e8,2.2095564282845236e7
-0.0026899999999999997,1.1608352020580297,0.00515360804132077,69.69982997896264,7.180146254400051,-77649.36834783257,13047.592557489306,1.2559236142928231e8,2.3665243914585438e7
-0.0027,1.1616382001098937,0.005231883305320518,67.52249338373535,6.724130725761731,-71390.00449590328,11789.40327204733,1.1113613521400031e8,2.1012998678660717e7
-0.0027099999999999997,1.1577484310776531,0.0049167520319843274,68.47366073234173,6.49878142034441,-70061.234143517,11521.809543846353,1.0879321308996275e8,2.072727875539863e7
-0.00272,1.1531188339831528,0.005058590197727766,71.5635129169368,6.964085579477293,-76961.15056044908,12617.567338626388,1.2404172727845341e8,2.2808528860002857e7
-0.0027300000000000007,1.1652848973421155,0.005021229332704993,68.28908075922679,7.159124320401932,-77599.82734084025,13273.047482762175,1.304426862699071e8,2.453960825465512e7
-0.0027399999999999994,1.1590634844328362,0.005070153511159965,68.07890288159255,6.801452163501473,-72185.65857351822,11776.683538202673,1.1257865783998288e8,2.0379169941870987e7
-0.00275,1.1602081708143706,0.005328390336073513,72.60978591610383,7.176846706048462,-79738.9386140877,12820.734578518011,1.273443054869448e8,2.2886676079973023e7
-0.0027600000000000003,1.1653592163254471,0.004918253503513746,66.12459002360048,6.245704672488706,-65571.24740772537,10781.424106212979,9.91407558490462e7,1.8709120045461245e7
-0.00277,1.1656332799610314,0.004980682737552736,65.55102222545968,6.533892584045406,-68581.75279680431,11497.592826582333,1.0718013508468753e8,2.036241646197982e7
-0.0027799999999999995,1.163588334259489,0.004965498662706636,64.47948572921115,6.526238463515707,-65989.4584537689,11694.68894892193,1.0375920107126617e8,2.132737915552648e7
-0.00279,1.171058789905707,0.004676543708177149,59.51613287328819,5.6940242087117685,-56936.051886513764,9685.493942992569,8.439273216163315e7,1.664260796815571e7
-0.0028000000000000004,1.1696308880463213,0.0045957336713059235,57.028358136592615,5.7828332666124025,-54541.67796124787,10444.720755965567,8.540068376354349e7,1.932659472804523e7
-0.00281,1.170377896104756,0.004632003305108558,59.52408908143613,6.085978566478387,-61149.3699779452,10963.732413384507,9.733598998758961e7,2.018204395428674e7
-0.0028200000000000005,1.1761702312952231,0.004839913323408907,60.60848245196241,6.165272701139102,-61876.40105182263,11086.090233430603,9.974290097995192e7,2.0252660250632104e7
-0.00283,1.1676876295581016,0.004753411384235664,63.023055852730366,6.405460041740638,-66141.99386922464,11870.745622613933,1.0832037057357442e8,2.2354912710754313e7
-0.0028399999999999996,1.1686616181775837,0.004542288255890391,57.62059403020057,5.800637168901818,-56355.27837179544,10270.592970012845,8.857918643192191e7,1.828415497577165e7
-0.002850000000000001,1.1787256422329455,0.004630935316698043,56.11768346606761,5.8334250667705305,-53913.12012352669,10328.857735974678,8.510380272935022e7,1.872481766297721e7
-0.0028600000000000006,1.1718432648605601,0.004923172945432043,57.44615027342123,6.053839479407242,-55909.4688022872,10610.39241395535,8.777243936589749e7,1.897252683783282e7
-0.00287,1.1697139995257257,0.004668955092525142,56.93381203051591,5.9069017756216375,-54346.07432166037,10413.875723149346,8.475745513689114e7,1.8359859991342973e7
-0.0028799999999999997,1.1720891998561362,0.004674219672399071,57.9863919511536,6.003737868225349,-56088.82946280354,10891.115609137192,8.877640276672418e7,1.9999275171147656e7
-0.002890000000000001,1.1741522443632961,0.004527297237552887,55.22550498329706,5.737247420582527,-51684.28880856959,10366.309208447903,7.996765208196385e7,1.9163125290741052e7
-0.002899999999999999,1.1715427394182742,0.004360381509656635,52.391173867027256,5.471119786926876,-46767.482960608824,9930.720845426375,7.189628784754726e7,1.8575087469995335e7
-0.0029100000000000003,1.1776373419220827,0.004367861818443669,52.4261507759575,5.465508562200412,-47093.24766890268,9693.561222719298,7.230716297014625e7,1.7638765699801993e7
-0.00292,1.1762911027595824,0.004486991237181255,52.33485038725298,5.602886872482226,-49465.39858591681,10142.646343332728,7.86824852684806e7,1.865273610188998e7
-0.0029299999999999994,1.1705137699479315,0.004620441196407258,54.9706834343841,5.583916579481643,-50971.82535715298,10054.142672346577,7.91065509184853e7,1.8361336679599874e7
-0.0029400000000000008,1.1674851235066321,0.0047085492187718255,56.91130721556132,6.172502784287017,-56386.93982394176,11369.184784466855,9.250389891719817e7,2.0982952296019178e7
-0.0029500000000000004,1.1728739650912317,0.0045727020863180045,53.15620129098613,5.586477314549053,-48820.70324126219,9787.91902900467,7.607400073386912e7,1.7281383904873036e7
-0.00296,1.1749902461870185,0.004615017626329269,54.78230126108483,5.842003043415286,-53994.204822714244,10403.858443910423,8.544651340757893e7,1.8681967810526557e7
-0.0029699999999999996,1.1726067391359527,0.00450058202521502,55.75793384528687,5.824174106829702,-52958.88807503309,10714.737680943788,8.47579399121486e7,1.993979316309226e7
-0.002980000000000001,1.1793719899124666,0.004329049430355433,49.86816684793087,5.371863448889456,-45180.89606397046,9873.389850023137,7.244573091635287e7,1.831011155310111e7
-0.0029899999999999987,1.179773637466272,0.0043086538640875055,47.21094091590542,5.124383783106036,-40511.61950485722,9247.648155820998,6.383572864341817e7,1.7170682109257463e7
-0.003,1.1825147636280076,0.0042600040337952335,47.88675623151207,5.0497133319880705,-39944.17221633183,8739.939622805237,5.899253621333851e7,1.5634797006480135e7
-0.0030099999999999997,1.1798177884196892,0.004334860802237301,50.016864724928546,5.155119730649971,-42482.23440192735,9242.737830178408,6.309336635697849e7,1.709478844207727e7
-0.003020000000000001,1.1798652065119566,0.00433814707227223,54.28245289167539,5.344027274078106,-48322.67014707706,8950.955148317951,7.001056359826998e7,1.5353471596098045e7
-0.0030300000000000006,1.177893973884654,0.0046004733698961605,52.75910798664806,5.676031480103909,-48596.91159071552,9998.709834616298,7.536127135369089e7,1.80270033611066e7
-0.00304,1.171558276262125,0.004906681435133944,61.202135531183906,6.495232795560667,-62243.15037886296,11884.17460306748,9.971467256787063e7,2.2098008262192223e7
-0.0030499999999999998,1.1725044366763082,0.004785799746961082,60.45326022981395,6.586153014864612,-64143.63025867984,11983.72804087166,1.0506079969911276e8,2.189266515625663e7
-0.0030599999999999994,1.1745126278239708,0.004612555121166002,60.606940854805686,6.237321894433792,-62204.609138655804,11471.9040721375,1.0015616687730348e8,2.1131108296173427e7
-0.0030700000000000007,1.175277132183276,0.004709786651838656,59.33453390730656,6.2487958027454065,-61186.57079383972,11155.687426260156,9.71660930332558e7,1.981797265882021e7
-0.0030800000000000003,1.1696023607757065,0.004731077977924771,62.568053142877226,6.1750222404773885,-63998.16019716119,10899.454515366713,9.994961389221472e7,1.929733957945586e7
-0.00309,1.1842968809845364,0.004403981378003846,55.147073595870964,6.042866997088768,-57747.79953716884,11274.948250853971,9.611029958641762e7,2.1163900703830276e7
-0.0030999999999999995,1.1849072890747785,0.0043575476436079575,50.92615941165004,5.496594927810659,-48385.5733583925,9898.896179120551,7.740860438428476e7,1.8248339386646386e7
-0.003110000000000001,1.1809899445413976,0.004511961713415963,51.31928124150862,5.688259846247598,-48407.13226955501,10536.70574540674,7.976726990165259e7,1.9961398957861166e7
-0.0031200000000000004,1.1826918155959896,0.004301116631579963,50.74073266272736,5.55989142760912,-48208.911702543206,10476.16049944121,7.979937882645601e7,2.018202854378185e7
-0.00313,1.1866958717163842,0.004246355015441731,45.837543513438916,4.902580163211043,-38359.15954530249,8818.383135379558,5.9047362455167994e7,1.6362739900990453e7
-0.0031400000000000013,1.187135547689295,0.004187462522303533,43.17436090031749,4.739371175408686,-34674.63871985805,8342.73349140665,5.3234725599980295e7,1.5304512707786711e7
-0.003149999999999999,1.1875832806334394,0.004161211786483258,43.795055844425484,4.6545590667707994,-35490.52576705114,8182.694551873553,5.410383809526258e7,1.4737622846267082e7
-0.0031600000000000005,1.1872417856227668,0.004097693859328822,44.12138300286692,4.768935214193561,-37635.37898401944,8462.75413267587,5.8469050849670514e7,1.5475103139392287e7
-0.00317,1.1837212496735374,0.004167974748609834,45.98948351552251,4.615691376833523,-35432.82560248701,8261.918103513359,5.177127996771473e7,1.5863168635681584e7
-0.0031799999999999997,1.1926723058172315,0.004185880246486737,45.60267561544674,5.106923370217671,-40637.11009482751,9532.36959408209,6.52456318347419e7,1.830025314585173e7
-0.0031899999999999993,1.1914347594646437,0.0039867989032629295,42.442890897414074,4.424104482792602,-32458.758650337353,8175.654453243331,4.9655170008780144e7,1.6029675695186535e7
-0.0032000000000000006,1.1917981216555003,0.003926937839606713,39.69853992382998,4.442828844525024,-31155.79647249601,8277.546975313413,4.941486012080662e7,1.6112457720227217e7
-0.00321,1.191254381314268,0.003737544192896947,38.70235390799371,3.7131484192828985,-25178.997365061,6575.436079927421,3.56204088837136e7,1.2370171423926475e7
-0.0032199999999999998,1.1881034745770171,0.0036813095150582324,38.0940020134175,3.3821786341324236,-22184.895784158147,5749.423654326139,2.863717232055328e7,1.0646068448911207e7
-0.003230000000000001,1.1947360640499387,0.0038154873264625664,38.68623398818149,3.8008652198033652,-26121.327927624927,6624.160880214542,3.654326182800265e7,1.2280853732216803e7
-0.003239999999999999,1.1870112912217108,0.003690685326034611,37.226552028283066,3.164342676586388,-21219.24523005689,4967.112972939599,2.5597105024596192e7,8.435484293456448e6
-0.0032500000000000003,1.1907176282901888,0.003811803304932195,36.43135740444483,3.399913685294421,-21354.526806216567,5810.822533971924,2.8392790001022957e7,1.1116928982866082e7
-0.00326,1.1941130888767002,0.0037223417180238475,35.93555764883772,3.300379477430482,-21128.06750598778,5611.751550545604,2.814451542111854e7,1.0261093757507311e7
-0.003270000000000001,1.1945108405986702,0.003609588532232009,35.60125530767051,3.573206165397635,-21759.221458379954,6464.266150783875,3.1868618265999146e7,1.225110982270607e7
-0.003279999999999999,1.1933014627477598,0.0036677295755351814,35.81527714696181,3.704585724730224,-23933.10590698066,6609.6443324682,3.513250434341938e7,1.2473715022082329e7
-0.0032900000000000004,1.196681208049421,0.0034950112227998993,33.889861064414745,2.8507860946340786,-17309.09989999191,4677.049819301343,2.0963159678755533e7,8.436999773028022e6
-0.0033,1.1975180905656577,0.003435470525613168,32.61690172092925,2.7106275389408157,-16000.074898652378,4311.1846156598585,1.904152819488801e7,7.665554670161982e6
-0.0033099999999999996,1.192827021149408,0.003597933748438031,32.456142990135106,2.3161180686735157,-12285.828210417916,3383.7850182444085,1.1724334514936317e7,5.922467922092847e6
-0.003320000000000001,1.195920788487847,0.003412769229109086,32.74631455633636,2.420443155585366,-14605.887017531677,3217.5655885421793,1.438297465293514e7,4.745272587842015e6
-0.0033300000000000005,1.1988694387201964,0.003444897269561853,31.674870156288407,2.4871948185181996,-13518.64306621029,4038.0662559948305,1.4944662383187272e7,7.392798546217584e6
-0.00334,1.194599863293074,0.0035182364812197907,30.863731782425596,2.0902971160371426,-11693.619208616325,2573.8097368586764,1.0243170485599209e7,3.599892752146996e6
-0.0033499999999999997,1.1961072354017048,0.0033958971742926564,33.65168657679365,2.4950644344333313,-15622.520764516315,3341.451144002024,1.521028510405264e7,5.176080934114478e6
-0.003360000000000001,1.1948826451936112,0.003627549692391548,35.0521063318193,3.1074923336317974,-19281.153616982814,4952.868727755389,2.3886227116399556e7,8.550158840605251e6
-0.003369999999999999,1.194359639786431,0.003777370295291682,38.43130511092062,3.5489431876219646,-24051.507311416815,5595.299975091427,3.0950636138271336e7,9.540608320960466e6
-0.00338,1.1935546783905069,0.003714966076213482,37.628504991734516,3.671269141167572,-24297.520265972653,6406.555719691135,3.381325765815869e7,1.1987700747855905e7
-0.00339,1.193714535595984,0.00358733734287997,36.05973633711539,3.938087125613113,-25217.427811554124,7233.188544624027,3.9285047157050826e7,1.3771761596773162e7
-0.0033999999999999994,1.204587148535835,0.0035834218680454552,33.26865155063163,3.7283774530810745,-22788.744156158336,7039.809321717966,3.589487356512536e7,1.372646976081272e7
-0.0034100000000000007,1.1956813183689183,0.00374756326548418,35.74694048172471,3.8584697337035667,-24197.94823477618,7388.246666247145,3.780575544065911e7,1.4867666790768666e7
-0.0034200000000000003,1.1987380341567446,0.0035378521426327175,33.9442588152988,3.012783349102524,-18636.893702197907,4949.921766692806,2.310277080886059e7,8.924151952637002e6
-0.00343,1.1961115551793777,0.0035901974478476564,35.73807827445011,3.4492152456450564,-22368.452118908815,6113.432758293708,3.1407485049982358e7,1.1829129282395976e7
-0.0034399999999999995,1.2007751676654304,0.0036730928431206317,36.36896225948386,3.782732398796508,-24832.236124289248,6968.870305048323,3.762334565133797e7,1.3486312826047072e7
-0.003450000000000001,1.2029805697509215,0.003502350764701806,34.14366308250674,3.4006941611651222,-20712.57850851227,6057.029976764837,2.936312150886711e7,1.1640857789775329e7
-0.0034600000000000004,1.2046296655286968,0.0034518697492114067,32.89832515085595,2.8568935359103866,-17332.981854889225,4233.68012381024,2.0709031350328717e7,6.647900841066686e6
-0.00347,1.1977384528012596,0.0034914716737617043,32.991206928410925,3.0697921471584597,-17325.237626775237,5440.63305711639,2.2840672754934616e7,1.0464855585235229e7
-0.0034799999999999996,1.2053931901766595,0.0031993924258875393,27.615494575045695,2.000164204150082,-9970.532813784379,2725.0347154777196,9.148162732204882e6,4.280931015334848e6
-0.003489999999999999,1.2082948158785234,0.0035115309446071058,30.973566759394174,2.648910298871589,-14559.519474561861,4037.0468019143063,1.6034580531655641e7,6.9059000463454e6
-0.0035000000000000005,1.2019692371678383,0.0034605039177774393,31.877346271810623,2.5890498764125054,-14276.590963257968,3966.5309699289573,1.5236520739104407e7,6.6638835985379545e6
-0.00351,1.198307408909088,0.003763632637282596,35.076222843152316,3.4493285701035195,-20152.618334624836,6156.430377616177,2.7665182706931956e7,1.1833387967334839e7
-0.0035200000000000014,1.2005910041149797,0.0035314959465108466,33.766829872617265,3.5389515817855535,-21772.25398090745,6209.929918899991,3.0977704289690726e7,1.1583322523258157e7
-0.0035299999999999993,1.1941418020470278,0.0036534715191210722,37.634492851897726,4.020724656182492,-26538.45103480844,7408.0040480753205,4.059081855987678e7,1.447302487017429e7
-0.0035400000000000006,1.2006923331333774,0.0038557776550286246,37.0642163658401,3.9017229735585532,-26293.138629401463,7214.164841844478,4.00200634402038e7,1.4185716155171953e7
-0.00355,1.2023459372309504,0.003625579550856153,37.05449526452266,3.7250017164469753,-25379.595662065098,6623.51266828157,3.7284461393675596e7,1.222825234289814e7
-0.00356,1.2048669001193817,0.003568180306519137,34.506199437989785,3.480243854746699,-21970.854853036697,6123.258820371169,3.1051282802275617e7,1.1416532037469387e7
-0.0035699999999999994,1.202713116088503,0.003637205853661686,34.23260810667996,3.3261007171042145,-19776.510444700758,5946.538747504585,2.7723505185217913e7,1.1554614900591623e7
-0.0035800000000000007,1.2007664501941633,0.003464065745836881,32.245775619661785,2.550039468457502,-15366.45172062606,3556.752825580352,1.6509464890755353e7,5.436878653250128e6
-0.0035900000000000003,1.2032971208589782,0.003510719199274518,32.71635428420722,3.348252625323123,-20011.791219974086,5992.706906216604,2.8899600708691664e7,1.1361484508661434e7
-0.0036,1.2069992706977737,0.0034349808375418785,33.08763734006489,3.6160519196860736,-21668.80199480867,6999.079934490481,3.367620397895546e7,1.4129895161325054e7
-0.0036100000000000012,1.2032741337835797,0.0033260862252749573,29.665950314300503,3.03518835180213,-15808.859335526105,5830.919354330191,2.3647103948068224e7,1.1891947018341301e7
-0.003619999999999999,1.2057790243995856,0.00368660895463007,33.45283478221705,3.522235688649214,-21198.77234091833,6376.0973490987135,3.123364941282839e7,1.2415618795729844e7
-0.0036300000000000004,1.2070659446178902,0.003508010237378055,33.11092025255457,3.375457502278775,-20047.790939888902,5655.471233142995,2.707200935220788e7,1.0115595200093865e7
-0.00364,1.2026167550474305,0.0035339874827900364,31.934317638181735,2.741844671856006,-15368.49328615188,3919.255983516178,1.7337785951701976e7,6.073801545805905e6
-0.0036499999999999996,1.1985816324065754,0.003503930306504525,34.57622126731156,3.257673683024628,-19914.334854380984,5757.108695237292,2.7130828273015782e7,1.0703463601483101e7
-0.003659999999999999,1.2027307292867264,0.0035745640475317417,34.17868179989576,3.3803295491000727,-20705.536518793535,6090.5726601059205,2.8771477161972616e7,1.1996659508902814e7
-0.0036700000000000005,1.2050134908046652,0.0034653602628463087,31.827127052715475,3.264502637022954,-18368.371009804905,5966.57392392926,2.647807163038036e7,1.159506694450642e7
-0.00368,1.2095377564778595,0.0032034779809283105,30.16284231831848,2.9342152797963554,-15944.236572515007,5269.263885337382,2.1773167407585885e7,1.0482568798164994e7
-0.0036899999999999997,1.2049113639885587,0.0033629280370670884,29.800281394153135,2.7532498226722693,-14361.903208545322,4871.528503884122,1.864148925902201e7,9.491248833603809e6
-0.003700000000000001,1.2075899518588094,0.0034803554716092747,31.449659303644175,2.8722481122621284,-16524.433114440333,4385.494068253125,2.035011874199861e7,7.157598711881015e6
-0.003709999999999999,1.2071276974701837,0.0034251394277879893,29.656508659748877,2.099201046578942,-11618.796362741952,2404.11683829556,9.828950291336881e6,3.082238068783871e6
-0.00372,1.209488943498067,0.0033763148253250787,28.61907494197879,2.3575930593576877,-11733.804480522318,3606.0272194444738,1.24727680175321e7,6.216679314904493e6
-0.00373,1.213227339282501,0.0031923713967130646,27.435099216189112,2.0301868888320214,-9231.2438612536,2856.748941316324,8.800676257555038e6,4.61121051612885e6
-0.0037399999999999994,1.2039265548666305,0.0032882336368228043,29.6819097994168,2.8372178318213668,-14760.150348989742,5040.426658816582,1.9576648696004707e7,9.486660253546057e6
-0.0037500000000000007,1.2086584896083061,0.003539547863381132,31.313644858948262,3.326131049373314,-18759.79474859463,5780.539365601094,2.6180650396940943e7,1.0552417157822168e7
-0.0037600000000000003,1.205272851274919,0.003621592231983953,34.33427643083786,3.828056976479945,-22624.409483870586,7324.367547087243,3.606410597893319e7,1.4377432937315214e7
-0.00377,1.2039283055082948,0.0034754348207516545,33.28951869626348,3.545194640386032,-20696.519062552983,6608.845951787971,3.1146417524394944e7,1.2721501667396678e7
-0.0037799999999999995,1.2079734713872023,0.003345594613635476,29.836700831453165,2.924412969603195,-16022.224162219649,4858.578186050369,2.101445584003776e7,8.529207346295089e6
-0.003790000000000001,1.209263540412782,0.0034352668301790503,30.555264598564694,2.98147082384532,-15529.266628535574,5682.014874058964,2.1381027612837832e7,1.1569650642244112e7
-0.0038000000000000004,1.2092466122263401,0.003388931007767001,30.10122113223702,2.6236676315949436,-14117.111893738767,4029.8568389506954,1.589763709314059e7,7.013948299301754e6
-0.00381,1.2088220420392053,0.0033887404162810794,30.975948435676084,2.9422199396946005,-15391.774778852454,5084.839548145318,2.000695350803071e7,9.485963899975024e6
-0.0038199999999999996,1.2082957557667906,0.003235328416522999,29.097351538727143,2.3444487050485288,-12498.612346706948,3507.3830067907707,1.3557659742679149e7,5.901279139111951e6
-0.003830000000000001,1.2089681219710124,0.0032222715408836596,28.167506023745013,1.7832053124742864,-9177.984807668752,2451.4785998871107,7.8844660908935e6,4.0550716274488163e6
-0.0038400000000000005,1.210854440011693,0.0032364706474645876,28.937275240946892,2.3504175260471,-12568.993191792913,3794.228108022515,1.4076411716283929e7,7.175124483752338e6
-0.00385,1.2123325591333158,0.003157481581542244,26.002981976541545,1.812534304967742,-8972.184274346608,2358.6281544697567,8.085493800245972e6,3.4595257606024006e6
-0.0038599999999999997,1.2102611708831508,0.0031595895641398776,27.340664005778198,2.0734899197024785,-9932.641445418922,3157.5981957701606,1.0462838225222185e7,5.5034418582039215e6
-0.0038699999999999993,1.208033093069629,0.0035266829406362925,28.491349063808677,2.116523099426365,-10982.08246349138,3041.2525505758185,1.0524595136218961e7,5.280027892226673e6
-0.0038800000000000006,1.208717208015854,0.003380053300069259,28.94307208739203,2.6120574428263876,-13930.249978742155,4432.487775634937,1.7538326756115183e7,8.098984532866654e6
-0.0038900000000000002,1.2141021552099944,0.0032337150178506162,29.06706714149324,3.1756045450957546,-16830.295789189116,6119.644771560171,2.5902805652056023e7,1.2458381668756638e7
-0.0039,1.2164176697890694,0.003271720099155637,28.82239436032868,2.732292122718635,-14454.073769102544,4604.05640848057,1.8470744333014667e7,8.459926910194915e6
-0.003909999999999999,1.2126168995428843,0.0032888086417659735,28.035073494293503,2.5397588619532496,-12231.617373248431,4244.603296227905,1.5271513906736089e7,7.747833534721017e6
-0.003920000000000001,1.2153734118204285,0.0032461506617386497,27.191999721060068,2.758940121918389,-13262.243289246026,5164.831983696209,1.906924737861552e7,1.0070026969215617e7
-0.00393,1.2086767059695434,0.003307001232684075,30.982278594947235,2.6579501230570877,-15132.576829253781,4445.3042393710375,1.821427533926317e7,8.22186258180319e6
-0.00394,1.2135754253023714,0.0031156328337841985,26.046148490771404,2.1211922747600522,-9503.223693352656,3792.872237793114,1.0776131817528788e7,7.574355949023117e6
-0.0039499999999999995,1.2151848573037896,0.003105693213473256,25.543818877200803,1.7914770748921125,-8371.197735647718,2534.9957624000976,7.456889346596013e6,4.286973868552417e6
-0.003959999999999999,1.2152252964783234,0.003111637533364007,25.903970932084334,2.097974659178759,-9462.041087368627,3329.3603581384896,1.018370748301371e7,5.983020978841314e6
-0.0039700000000000004,1.2116911209844456,0.0033348299470136837,29.148780997238877,3.033706501485469,-16200.755849183297,5773.808388376777,2.3482340899826042e7,1.1655284108257966e7
-0.00398,1.213176091200303,0.0032405353469028477,28.521705077476987,2.237692681916064,-12077.535658827503,2996.8625622247064,1.2176051383660533e7,4.44453175790166e6
-0.00399,1.2127650757365547,0.0032246732535088007,28.913484896723606,2.2659934689293975,-12716.686458495911,2969.806198300043,1.2965773771910295e7,4.2230386058835955e6
-0.003999999999999999,1.2179176152215636,0.0031562281854839525,25.666858724467822,1.938977063018434,-8800.078431537688,2741.4763071527705,8.618121303787267e6,4.310147797391858e6
-0.0040100000000000005,1.2159308799727413,0.003033639268199745,24.485386093758663,1.4898757050741405,-6737.019452202393,1867.3234211049783,5.1894303296053475e6,2.688840257391475e6
-0.00402,1.2175804189483381,0.003156154077050058,26.319453817732647,1.920412126260082,-8789.718981219938,3021.5066185719875,8.68622005035234e6,5.531224843151518e6
-0.00403,1.2133092234791327,0.0033022740498528554,27.83294479588588,2.432081479517731,-12261.227860446295,4198.729127697574,1.5134540480690405e7,7.921437770298687e6
-0.004040000000000001,1.215232018869663,0.003303588950071036,28.990471221898876,2.652370741090976,-13968.077553564233,4338.990174114437,1.7904996697419897e7,7.652844806579159e6
-0.004050000000000001,1.217148630643052,0.003205294915484775,28.162180798089413,2.4444850384246717,-12848.605248444806,4306.395538271715,1.589726944025088e7,8.304320717728523e6
-0.00406,1.2139440622301874,0.0030118078588876698,25.140606449948724,1.8095516279947532,-8252.533724437366,2597.9569373017,7.94942577037557e6,4.293460311895597e6
-0.00407,1.2182023944470772,0.002997488337974619,24.79536613696027,2.0713933667276816,-9732.425792887283,3135.1314381019843,1.0852260966957841e7,5.234400282761445e6
-0.004080000000000001,1.2168489349213099,0.00315741733340734,26.40680167969047,2.1562318828098537,-10456.649762673975,2941.469267413037,1.0442393552972691e7,4.41919523475064e6
-0.004089999999999999,1.2135962960862279,0.003354082115747758,27.68705781519401,2.1515425287555545,-10562.153687213735,3030.5577666385743,1.0235049183900323e7,4.854576222474792e6
-0.0041,1.2206866554375497,0.002970412881345226,24.01507376510629,1.4419381218410445,-6489.072279311864,1538.9355827861975,4.620348889367188e6,1.8685184130548683e6
-0.00411,1.2223095712147465,0.003176035506165077,24.81024253089934,2.1069082707637365,-9651.409969248567,3157.4533215398224,1.0718904722416453e7,5.233272966380816e6
-0.0041199999999999995,1.217562240940157,0.003041921828135568,24.227895705445928,1.5105162599673783,-6523.848398977056,2048.5369583419724,5.1222521808758825e6,3.272506894516674e6
-0.004130000000000001,1.220136410268652,0.0029817650896296695,23.75166635060588,1.0813308721634394,-5349.829173796248,684.4452201661727,2.2473041936533977e6,504940.21154551813
-0.0041400000000000005,1.218279859113559,0.002803364235112449,21.794486604275065,0.8448497968730371,-3650.982888520946,388.6070122191623,1.0483734759766967e6,203150.58472966828
-0.00415,1.2186562025725645,0.002923137691628788,22.01420917032611,0.9011078111307265,-3851.0689055909093,454.1144816134587,1.3133324792767796e6,274005.01840480405
-0.00416,1.2210458159325144,0.003047288440670634,22.721865852554753,1.1906839879440914,-5008.999803815028,967.5071387585441,2.6841828462819257e6,933067.9048805556
-0.004170000000000001,1.225344763940065,0.002956785707578181,23.122854721815735,1.2714642706364916,-5634.867903322779,1387.5556053377252,3.472199758258008e6,1.9234290589610273e6
-0.004179999999999999,1.21692758933486,0.0028303072941756133,22.918538956152727,1.2510483493018956,-5511.610653530201,1231.3287119758747,3.5276415523306737e6,1.4179955649588918e6
-0.00419,1.2189691799190892,0.0030721917865794836,24.06961631006353,1.3973138209365097,-5786.401541414088,1691.2548022766055,3.930758541335934e6,2.5682331367182652e6
-0.0042,1.225954780162182,0.0028588455295245787,21.831392038574585,1.3083906957009028,-5312.894122436022,1444.4665481708096,3.653948184428647e6,1.8676517116377484e6
-0.004209999999999999,1.2256408538141328,0.0029164632980640394,22.42886539603311,1.446307938077624,-5531.445831963151,1988.7250824505559,4.450302020191479e6,3.302658193365488e6
-0.004220000000000001,1.2241247503211914,0.0028460510854304033,22.174514074272007,1.2308396359022211,-5216.462304776889,1274.5112508743048,3.280363199238566e6,1.6660380608026136e6
-0.00423,1.2208523705962695,0.002803501527808187,21.222615518320165,0.9032204603681235,-3736.4021459063283,481.9211566613359,1.295093913279577e6,293032.01054203114
-0.00424,1.2216968953569738,0.0028684575864732055,22.49030864523641,1.1237686769755244,-4911.131731006779,913.2641416605123,2.399953865591394e6,909972.9890694142
-0.0042499999999999994,1.2196992568598712,0.002766085696079264,21.95381182894319,1.2270667576263299,-4985.103784906196,1324.6281001975071,3.092592547323472e6,1.819623649555694e6
-0.004260000000000001,1.2269001436832658,0.00285085626193613,21.541658499808456,1.0002584600496793,-4203.909114037913,675.3562347280259,1.764510094042332e6,579049.953304806
-0.00427,1.2253955485007435,0.002833665545365497,21.239148658003664,1.139391819928015,-4291.174508868235,1110.9873451790593,2.4628081364416573e6,1.3772290467748444e6
-0.00428,1.222285556398902,0.002910576729261716,22.64712858491113,1.3909794208848014,-5992.414658906867,1314.268482259492,3.8830676603057943e6,1.461611743006893e6
-0.0042899999999999995,1.2228464449370369,0.002990644163266755,25.377515192786223,1.99690293493192,-9160.15927272,2834.5501882693334,9.472585890439382e6,4.470032799427667e6
-0.004300000000000001,1.2232991083500153,0.002982068486565336,25.46943539780474,2.4155904117471443,-10970.172672187595,4445.880961467605,1.5007787644187525e7,8.788650251393326e6
-0.0043100000000000005,1.2257677073682418,0.002874494474823316,22.132914280098795,1.4347153387399074,-5740.206906472155,1750.239505467409,4.615037953940596e6,2.4402379175602784e6
-0.00432,1.217336260378058,0.0030077847387412824,25.03395192265292,1.9123274590739159,-8530.889400518483,2719.44211636946,8.38988347549872e6,4.403866798934821e6
-0.004330000000000001,1.2257450015909959,0.002899453420279674,23.328778810033686,2.042631398367581,-8695.403533583569,3164.803411596734,1.0024133511299312e7,5.315929280991402e6
-0.004339999999999999,1.2228304176637235,0.0030360969079110223,22.88372740465349,1.4817442531729819,-6153.860205910522,1885.4835906140152,5.04314541837265e6,2.9348058609900433e6
-0.004350000000000001,1.2272296221436367,0.00285799204778013,21.72350139695465,1.7292344156393085,-6634.074158540903,2962.8495614517574,7.687644711749144e6,5.6739081588131385e6
-0.00436,1.2202747522090014,0.003118653746926977,25.72278526051725,1.7582023492382475,-8751.880477143339,2259.2256012141347,7.712810255257627e6,3.488274253864706e6
-0.00437,1.2204347037811518,0.003020924194714879,24.12654664364362,2.079460599390939,-8690.666246627321,4090.938645537112,1.128819124620145e7,8.942559329849713e6
-0.004379999999999999,1.2238804019558267,0.0030377626876082853,23.850854086998797,1.6630052714846018,-6947.972560020295,2481.995522264305,6.419596008258607e6,4.438025613261761e6
-0.004390000000000001,1.225464022591845,0.003151407546293555,25.605403730042354,2.2661937301137556,-10399.345002480752,3934.161956679355,1.2810055424760588e7,7.644727035262664e6
-0.0044,1.2294504906243333,0.0029636482208526354,23.09647492866772,2.1731056990761424,-8930.706115270941,3900.9038500466986,1.1727705153508928e7,7.634136237587987e6
-0.00441,1.2265025645646883,0.0028517879776166445,22.305304378301198,1.721110438946472,-6998.753812633248,2944.7165286593345,7.777832643248941e6,5.6738114270054735e6
-0.004420000000000001,1.2266747046810547,0.0028340554686114997,22.099631197224443,1.7069516086133463,-6546.195070861036,2912.4831603429125,7.174964331466071e6,5.5497688094326565e6
-0.004429999999999999,1.2265823711293447,0.0028140644419589996,22.310112921673984,1.3294540576888942,-5840.364224280286,1449.3457543794786,4.163335254852319e6,1.7983759142539569e6
-0.00444,1.226094921165122,0.002899780548428886,21.282048538433617,0.8709242492525878,-3896.013739769496,443.17366468107315,1.2865543564153425e6,264878.27750207734
-0.00445,1.2293949313400954,0.002891026112589524,21.804141722980056,1.1567680053650025,-4740.8196062339375,1012.3153413872632,2.672923607527872e6,1.0865912134188223e6
-0.0044599999999999996,1.2307310142908947,0.0029454499633751047,21.363626962421506,1.4367413173509413,-5788.762126082492,1825.0330603327247,4.895047184971446e6,2.6338738976937113e6
-0.004469999999999999,1.2278214947862716,0.0030358530001885417,22.951933678730494,1.674074016021402,-7027.56844693562,2065.8869152586276,6.006380480149663e6,2.9315924554524026e6
-0.0044800000000000005,1.2284590643155304,0.0028932894409906857,21.258435670855945,0.9043337904088973,-3701.5707867714946,542.6491079866299,1.3381979107368283e6,414798.5486956446
-0.00449,1.2325676933539151,0.002781558798359134,21.255730551338214,0.8863222062564752,-3742.9520724402537,467.6625721173923,1.2668691443953482e6,312196.19592767925
-0.0045,1.230898398405088,0.002769111005028294,20.781775242665542,0.9050784397537368,-3746.0368121204233,486.6601959699446,1.3371289431987207e6,294485.15714967187
-0.004510000000000001,1.2243117630942852,0.002864509669406197,22.626947032756465,1.0750550517216788,-4841.533554328322,783.5626397247108,2.345993598438208e6,662659.1119694298
-0.004520000000000001,1.2245816241447263,0.003068350192666372,23.55847155584257,1.714619574143762,-6979.316870805493,2600.8429520190657,6.329908128184008e6,4.668260836769337e6
-0.00453,1.2269475978213513,0.0028742572963713848,22.27630137505468,1.4441765972941305,-5616.360791812455,1775.1919983237424,4.0972967446292173e6,2.5988074710677583e6
-0.00454,1.2243969720199448,0.002978173431478339,22.213428128024635,1.629790081805839,-6306.105118727186,2536.2329973554984,6.189937603773732e6,4.51852057701298e6
-0.004550000000000001,1.2272992075368019,0.003031439356959498,24.142466742455984,1.9564724496442047,-8196.067339515203,3412.729126514211,9.078171640760448e6,6.688284589011675e6
-0.004559999999999999,1.2291320259205407,0.0029101334345076504,23.566091024943443,1.9981852056327576,-8793.429436323386,3201.5539941103125,9.894342376482075e6,5.659557583473716e6
-0.00457,1.2276396902810567,0.002956922447978641,23.707763337132427,2.2091987906608286,-9128.925702813822,4140.000382533238,1.2208229865168458e7,8.373417011846409e6
-0.00458,1.2310361481110559,0.0028704667524909713,22.683744150155526,2.104820952431221,-8176.640093897251,3807.485133631137,1.075003669687522e7,7.464499668463567e6
-0.0045899999999999995,1.2341357764673886,0.0027560358919296647,20.530971274014544,0.9569576391575826,-3922.1079265701737,705.9383740427445,1.683044429357946e6,684338.7961348423
-0.004600000000000001,1.227600427833949,0.0027026989052603718,20.410847651403238,0.7779471146908425,-3349.287583695958,387.95130594154597,1.021278358931883e6,234258.6961250563
-0.00461,1.228790806587546,0.0029471516788898023,21.395901914850107,0.9322918485395295,-3839.309681447897,580.186853376319,1.4607908552591414e6,478486.41541189526
-0.00462,1.2300635888662075,0.002673251598431098,19.280121137229308,0.7986667367956678,-2979.9862727976674,444.1958608634167,951576.4826759578,330593.0144107605
-0.00463,1.2246898559296053,0.00279043649370369,21.28511613591324,1.0521024512436234,-4306.7858357954365,952.6864930428301,2.2230938380861357e6,1.1038629963814889e6
-0.004640000000000001,1.2309736535140023,0.0028385699939477075,20.63998980831111,0.9410701204293415,-3913.301656429235,524.1048606680998,1.5033479961676889e6,339033.2767004626
-0.0046500000000000005,1.230963339420137,0.0027416026543480273,20.97367515086248,1.116988884393867,-4448.339634719901,1242.478982618061,2.5858636708718813e6,1.7363691380288487e6
-0.00466,1.2276372643729678,0.0028383614496050517,21.46314748993665,1.4577132900722813,-5658.251320881385,1912.2099295516718,4.6352439858664675e6,2.9147815713740583e6
-0.00467,1.2324497462637503,0.0029714427888510057,22.69588648944815,1.8151699728378925,-7744.782203050092,2745.513294791917,7.9076655449842885e6,4.499796080795334e6
-0.004679999999999999,1.2350101075809794,0.00274267327136332,20.04489982450026,0.9324615483973615,-3902.3653282282394,581.8735977984056,1.6348345395120156e6,441764.5583771649
-0.004690000000000001,1.2318555947982743,0.002912142565844356,20.672358214700296,0.9409775106076005,-3899.3589526355045,579.3509486823436,1.61559067910485e6,430228.43631916714
-0.0047,1.228607667551573,0.002946180961044611,22.302322194240652,1.1103809341205328,-4946.172038496171,721.7654399645849,2.204032676242331e6,556197.8729274682
-0.00471,1.2333211750343542,0.002860375611813159,20.896730188859483,1.0295675202595003,-4246.966501402321,772.1893826624204,1.9697679825049136e6,726458.4418892484
-0.004719999999999999,1.2319293792153498,0.002561431180410527,19.968461353526752,0.8400597883525538,-3349.0674771934364,473.12087153964194,1.164958476898158e6,314605.8611564704
-0.004730000000000001,1.231086714146851,0.0027277622346733154,19.79538424248193,0.8594857517218882,-3349.729515831486,495.4208102267519,1.2311405157832336e6,359194.12229047157
-0.00474,1.2319773629410513,0.0028969607518790543,22.071459855759674,1.7628945939613918,-6287.223273943646,3036.5210634084797,6.656471719395627e6,5.890203057431683e6
-0.00475,1.228847741241219,0.002889914836604401,22.675697555784797,1.356475761907778,-5549.476545133549,1521.06220339381,3.7937821864374653e6,1.9889491635148313e6
-0.0047599999999999995,1.235089061075305,0.002803023238778132,21.079351475323453,1.0377151118614794,-4398.34383764623,722.9496311084115,2.0667070496345786e6,612213.2245674506
-0.004770000000000001,1.2396026488012413,0.0026721458720518486,19.61011260668418,1.2226362959270092,-4766.624537169393,1477.495374580539,3.513809347464775e6,2.0895942896920342e6
-0.00478,1.2318380609752173,0.0027387090152457363,20.46166658755144,0.940423700206368,-3691.246734265335,858.3043702610595,1.7941964804128997e6,1.042672432522837e6
-0.00479,1.2346180326671503,0.002926099271524113,21.457364756844118,1.130742618352287,-4650.8426541820045,1003.0284815916244,2.603465112325269e6,1.0585673520293734e6
-0.004800000000000001,1.237477366354295,0.002718629606672607,20.8340887055685,0.9584127739180394,-4069.3359321673174,676.6482781321901,1.837729369699457e6,609806.3772337454
-0.004809999999999999,1.2380326590341064,0.0026551708617209074,19.0670141310387,0.8594887363948909,-3170.5293586008174,575.1252301580765,1.2563321080720073e6,493502.8872219257
-0.0048200000000000005,1.2375990065804545,0.0027666443160920696,19.571592075447825,0.9340398696995441,-3795.7524778199127,602.745486680996,1.6554790435702037e6,467388.57437027013
-0.00483,1.2353253008018537,0.0027893623389330085,20.870275881245902,1.0182735414937947,-4309.9840789161,816.4871263432251,2.0901423045793555e6,859725.4844057773
-0.00484,1.229363817310898,0.0029156750178859396,22.438981224839775,1.0312233900296073,-4591.612229140441,691.9776803881346,2.0147590240347194e6,599699.0341583523
-0.004849999999999999,1.2347461362751093,0.002855618668001712,20.3876536431289,1.0023755755493429,-4047.3985470480347,710.0992961265146,1.8098984884224744e6,651918.7049326645
-0.004860000000000001,1.2384793883016967,0.0026564866681108236,19.124380211979858,0.9230589301243666,-3281.8517182846413,773.6812065683972,1.6163879805305651e6,828309.5666728306
-0.00487,1.2351293139596309,0.0026576918586385784,20.08463744832432,1.2164030053801964,-4751.4237751389355,1431.6248789647202,3.3872051329209344e6,2.0201840949514643e6
-0.00488,1.2361061822006085,0.0027356413940987007,18.921839749332648,0.7936473938510487,-3066.0477261297337,519.6105753918943,1.1088523046454606e6,463982.9166294708
-0.004890000000000001,1.232818147894726,0.0028450972482598966,20.852901982017652,0.8761564552844201,-3705.524372545912,557.1875100436463,1.4235825967053452e6,430640.22587256064
-0.004899999999999999,1.2362604385825773,0.0027700689735733167,19.64710653761849,0.8411910377154471,-3393.9374123331268,497.5959816179429,1.281698047004343e6,369234.4033682122
-0.00491,1.233847056553507,0.0029264937101211486,21.449728392196004,1.3889537908465535,-5310.499074583758,1873.753623408164,4.1845416164550344e6,2.99678591461878e6
-0.00492,1.2387367132983624,0.0026016865881550617,19.05529243627023,1.416790805439416,-4898.287202342771,2344.2243768381254,4.951901253260936e6,4.223824002336479e6
-0.0049299999999999995,1.2361640196635952,0.0027489896499091173,20.31141615470979,1.1345538280692986,-4611.98646205148,1152.620531896653,2.9124626600806406e6,1.4100732301000636e6
-0.004940000000000001,1.234979597441999,0.0026629676828628414,19.157618972297982,0.8725497453945533,-3322.9389847774028,593.1083949891516,1.4455402962495894e6,486908.87210816843
-0.00495,1.2358201484030291,0.002617461618718606,19.26985591384026,0.8337880718886269,-3469.750575216578,495.12035289353247,1.32231447548607e6,362422.60801591445
-0.00496,1.240863699504368,0.0027441674353490563,19.37861931103446,0.9701661986722043,-3576.3171160070106,856.2692208609893,1.7815974757443233e6,1.0072045782012854e6
-0.00497,1.2332223463175547,0.002945003596516383,22.26173896670961,1.6085058290217744,-6115.480234690568,2232.648225432562,5.442379381341168e6,3.6383865415024357e6
-0.004980000000000001,1.2358814680483818,0.002764337072197284,20.766471791587463,1.2179904554155707,-4844.357567267711,1287.4718022414518,3.213524288218861e6,1.546721224503303e6
-0.004989999999999999,1.2344004617707718,0.0026983205708666995,19.52708412909442,1.1532450935647243,-4255.622769075146,1285.4666461396666,2.810700367706098e6,1.748070248660507e6
-0.005,1.236740734340186,0.0028586029105082005,20.87901218802992,1.171114169335873,-4793.651994392261,1004.6133080841876,2.783358638555049e6,1.0421094024149304e6


==> anc/Figure-5/d2_L62_rJ0.16.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2320083655387557,0.0032220803062218604,27.693254249765825,3.8978704012336385,21108.297705755496,7678.692647466376,3.6275559463363186e7,1.5796529372585936e7
0.0049900000000000005,-1.2387193296756673,0.003208829036232967,25.97920625214945,3.5147258072198504,17995.588348716115,6541.470970347413,2.9480691763911553e7,1.2492688302521998e7
0.00498,-1.2375067045167618,0.003081760353744252,25.507619081275735,3.460351097123634,17062.631458474065,6672.019945371045,2.893488213647228e7,1.307661187955486e7
0.0049700000000000005,-1.233487909977034,0.0033112479406456766,26.266505018845677,3.299095249149277,16000.224332490716,6210.068884222706,2.5258399324994043e7,1.2302106910520308e7
0.00496,-1.23508355765597,0.003062475745666822,24.7020808248545,3.001982941946792,13735.4060260185,5563.802080755796,2.1003970620823327e7,1.0952708650224883e7
0.00495,-1.2398981462800331,0.003090534498453088,25.093617418774844,2.8020272496842926,13038.132545334547,5134.15530204679,1.888496666688811e7,1.0093266954852099e7
0.00494,-1.2342612045248662,0.0029089504481872746,23.427835349079974,2.4669063318476248,10500.061635769842,4531.30786894855,1.4144946335764421e7,9.28282316339021e6
0.00493,-1.2298418089117977,0.00304375541961845,24.760750952080443,2.6777559188222093,11554.099642385227,5217.894831669317,1.7090656000199232e7,1.1040014941752559e7
0.00492,-1.234117723068037,0.0028485918888891035,21.635533145010665,1.5788235460737166,6397.671732482713,2111.6807565014497,5.769967207209498e6,3.3242052635240327e6
0.00491,-1.2291966302718753,0.0028808739643714928,21.24034520760071,1.7040952629334771,6512.445250501815,2926.504949690862,7.255003957340388e6,5.66231529915792e6
0.0049,-1.2359615406505242,0.0027873882441519135,20.757875509101297,1.4600098192030115,5610.792799400042,2124.880370200838,5.065149660015339e6,3.60757604498414e6
0.00489,-1.234166996730156,0.0028865481123819194,22.348480160389638,1.9761586753106621,7984.053893196942,3682.71702697929,9.71396952399767e6,7.690114169000101e6
0.00488,-1.2373584940682634,0.002696020616503769,20.512869972088,1.7213543509183074,6355.52591981431,2828.602697005633,7.046668565938909e6,5.258744326241106e6
0.00487,-1.2357629775920773,0.0027497074530524446,19.81733116668213,0.8485128116780865,3505.2566332501365,469.7277887061877,1.2260665369866681e6,305457.14133589744
0.00486,-1.2402097382228747,0.0027797702396111664,19.868397358322877,0.8683019530761369,3625.098725166989,520.1054673515822,1.397482586674903e6,370539.17163445277
0.00485,-1.2335206905547291,0.00280625243686227,20.796853641238673,0.891978791931137,3926.1217360356627,511.46895300768387,1.457726645959243e6,336844.1070568081
0.00484,-1.2368378858279327,0.002724521293963628,19.072015162916212,0.8107721987389164,3131.048654413024,464.4966134307314,1.1052820390558476e6,342400.799927926
0.00483,-1.2341698905453575,0.002728146680123325,20.10747856451142,1.0638433820034177,4298.742159605196,938.9473163366497,2.529945895142504e6,964358.3653247114
0.0048200000000000005,-1.2318176726198469,0.00288843154467788,22.267428616332843,1.351954364863756,6149.940090301812,1425.8466584924306,4.363865940532119e6,1.7470527374856074e6
0.00481,-1.2277428065400184,0.0028797593841354096,21.81089492147614,1.1699833665154975,5407.25727232158,1062.034638034152,3.3477754421377364e6,1.1270587176490393e6
0.0048000000000000004,-1.2344616827198043,0.0027808269730718324,20.187834174314155,0.9121932924606574,3733.4941764510872,688.9010369124434,1.7043156582254118e6,680467.495850258
0.00479,-1.2330942458863052,0.0026197108333275436,19.594654832889663,0.8373404105203514,3340.841841821273,445.9951131280392,1.1553374863785526e6,293537.90839441697
0.00478,-1.2318327334166763,0.002810271680616604,19.890716832457272,0.9708405948698244,3624.5064474711207,880.5909225548646,1.8591059607155807e6,1.052376073239777e6
0.00477,-1.2326885657888091,0.0028196530119019157,21.577719589462234,1.0200261921520644,4555.979648772712,660.1010619916644,1.9819346309290994e6,501884.96467123664
0.00476,-1.2273911995012263,0.0027365702856583384,19.552656413035532,0.8225996837734348,3029.925236059647,565.7315060982329,1.1657299412166986e6,546196.0977756957
0.00475,-1.2316130716373483,0.0027237774548267485,20.20473733073486,1.1929259536998043,4777.171981821465,1184.132396810245,3.1417413941292916e6,1.3874581940134496e6
0.00474,-1.2323581053103296,0.0028159730255372323,20.53917311376854,0.9947756444398236,3936.909324129023,756.7495992073109,1.9514812177285398e6,705925.7833988905
0.00473,-1.226671429954704,0.0028683556718557364,21.711977881250153,0.9861224183734422,4468.013824696776,609.6812242931938,1.852850096951235e6,416661.5547412138
0.00472,-1.226423343555109,0.0030378831236927157,23.57070125175169,1.4965875345121569,6746.325237996776,1611.1907587598303,5.0054023152934825e6,2.0856733371487476e6
0.00471,-1.2289159050146599,0.0027572072669103326,21.782501334655947,1.228143392707536,5267.113388313477,1150.4043528128052,3.217033933663596e6,1.319119115786398e6
0.0047,-1.2348152861623973,0.0027401808771529935,20.198172166581177,0.8439854518821222,3386.077241457061,452.39357917164745,1.121387833522276e6,280684.9476063867
0.00469,-1.2309159875413755,0.002763280710099732,20.714388407387446,0.957530327488138,3967.5758568871897,662.0101144742728,1.679887594591051e6,572830.9643693417
0.00468,-1.2344227861942878,0.0028784434457457824,20.706627754560248,0.9774800809194975,4033.9626438031282,651.9718267071585,1.7641882591943424e6,524192.69908024283
0.0046700000000000005,-1.2303643966702476,0.0028373151868583486,20.792990879062224,1.2114243907444084,4130.374095229432,1427.1520295301386,2.7714353314062627e6,2.0359736339022683e6
0.00466,-1.2316035691762472,0.002716119390524059,20.632089078071008,1.0799883209209713,4285.966194038173,973.7559676837894,2.3643636545420876e6,1.044983576811336e6
0.00465,-1.231364396829436,0.0025894847931965843,19.79691709003157,0.7532752178669269,2832.8371592902936,379.8073548465916,747541.475004448,249121.32609120972
0.00464,-1.2332136800199394,0.002643806238384412,19.53837268520273,0.8625891307622988,3303.5715964905335,571.6223755042258,1.2748571281273356e6,472933.6695089937
0.0046300000000000004,-1.2316520603993273,0.0028031989176509815,21.170777940669893,0.8277091307417567,3546.3395840323083,428.36190689512944,1.111630230775898e6,266207.4269379632
0.00462,-1.2342020003237733,0.002833975386927039,21.149459292765403,1.0003158406009562,4429.060197131045,642.590797642121,1.9107288406695842e6,503370.64563484746
0.00461,-1.230977540147026,0.002711261038654795,20.94692536307476,1.0250824509094996,4246.878441203876,719.92587218973,1.9634332627287006e6,620843.1390969668
0.0046,-1.2335719898468946,0.002757793681282395,19.952508563437824,0.9866467051459132,3928.0109958235935,699.9187709276941,1.8343602651747933e6,566935.3017809099
0.00459,-1.2333166615561795,0.00278622742993849,21.908455461066115,1.3124484486246315,5552.249650543368,1326.3009075917944,3.7237445534016737e6,1.6379583530616078e6
0.00458,-1.2305150835210674,0.002844830039304797,20.79392093635045,1.140031584872063,4498.0082694352395,1243.4924113421125,2.8400972451658966e6,1.6825624594538098e6
0.00457,-1.2316913267431522,0.002893831651871136,21.408897699541846,1.1806572455842934,4861.881795886177,1117.8349918427414,3.0035340068992265e6,1.2776715530746884e6
0.00456,-1.2259463685106102,0.002740056849365583,21.46649272379231,1.0831011034519393,4748.6060669621,849.7403329152901,2.4345400910349563e6,841033.3980799248
0.00455,-1.2283520490211979,0.0027672077246585556,21.485253959988714,1.1621985033105153,5157.1411859407335,1184.86694431447,3.377733969790988e6,1.4354035201313233e6
0.00454,-1.2305755259224922,0.002804619306223517,20.099093444539047,0.8724443030642851,3735.7908866114244,546.3852761954945,1.5515926138165952e6,402007.1611971792
0.00453,-1.2299743132513663,0.002636635725514005,20.787419676430567,0.9042990820148917,3618.298742093746,512.0320368934337,1.3382924031852195e6,338446.2409694577
0.00452,-1.2257065331047643,0.0028214985226364406,21.317871991411916,1.0515063468610877,4136.60048806543,801.4633859612402,1.9361375278998355e6,751015.7535705803
0.00451,-1.2316470875827665,0.0027024738805318882,20.192878805873598,0.9324641509236535,3878.7635360747536,643.6827616796437,1.7448730773734916e6,531463.5622222032
0.0045000000000000005,-1.23110813499737,0.0028925895527755277,21.0984515731774,0.9924363674198567,4214.834160141082,628.4338585136135,1.7392042798191486e6,496601.1282137623
0.00449,-1.2327882866678765,0.002788437606474474,20.201241459665592,0.8261321969482912,3287.287302525317,491.6664050820723,1.2386422667177538e6,374235.47914841207
0.00448,-1.2286254113794575,0.002890597153868543,22.480835722247285,1.181238496859673,5174.2804751284475,893.2788092110752,2.767175889925449e6,822531.9811800414
0.00447,-1.222845954075057,0.0030531593300271,23.01541489163498,1.233786152077996,5464.287007124325,1123.4232481711515,3.1135815465737176e6,1.2614289619485e6
0.00446,-1.2267681295722936,0.0029342220870301567,22.60751527214195,0.978785862737,4553.943267787142,622.0456160311029,1.8359273571009566e6,463705.89192834974
0.00445,-1.2267574085738993,0.0026974376081588427,21.03519833237054,1.1747080895298905,4522.358654394735,1418.0035564895759,2.9687372541039954e6,2.0413634632108836e6
0.00444,-1.2272723821790343,0.002939652885121016,22.056093657831767,1.3689380731267613,5312.309237851652,1906.8174997888577,4.236097382539271e6,3.126065487059897e6
0.00443,-1.2258475962156674,0.002946983401435178,22.91640382148636,1.6067210881408371,6832.810301351498,2383.0536278100662,6.527928421814831e6,3.9697209380244073e6
0.00442,-1.2251587606548318,0.0028765754512593638,22.866362682136696,1.498846284109881,6254.492764257801,1799.2499026531023,5.000990925979139e6,2.5414253324553524e6
0.00441,-1.2208599783118288,0.002971529862190025,22.863798243128254,1.4048676138490612,5795.829066455129,1813.2349063577237,4.376033694450225e6,2.8295735062129167e6
0.0044,-1.225743922712542,0.0031205929990153172,24.58315224355926,2.0249320439182745,8628.063801069773,3290.2251914367366,9.574702970767014e6,5.946997006948267e6
0.00439,-1.2276978983798796,0.0029986334346274574,24.29157757018336,2.094962774600974,8942.668571079912,3355.6921538026368,1.0142679537769185e7,5.85203121779533e6
0.00438,-1.229403267851941,0.0029836643801598563,23.735169997568462,2.0595896653977164,9289.863760219829,3186.98822728991,1.0719376971938096e7,5.47399731458184e6
0.00437,-1.21929703645257,0.0029096038666890736,25.328763882886,1.83579013020443,8741.176471089866,2539.1032145367803,8.365539297833027e6,4.024965693413011e6
0.00436,-1.2230069915194923,0.003027524807808711,25.63947571781607,2.2421003661421453,10739.374520302286,3678.685876743087,1.2732780177236991e7,6.722371186338107e6
0.00435,-1.224387974177055,0.0028343589589752633,22.916783628086097,1.6768859891065102,7331.3054547397605,2344.037002846693,7.150008507360444e6,3.5738440500113587e6
0.00434,-1.224916027748968,0.0027427590852362933,22.230766002934196,1.1866385315119412,5188.805942722279,1094.9816058728684,3.0515777564042183e6,1.2581699811540847e6
0.0043300000000000005,-1.2220469592272938,0.0031387370121612732,23.58544442497724,1.3160531855510218,5687.117078519931,1209.025764393564,3.359787993167171e6,1.3484790807891819e6
0.00432,-1.2234633231793155,0.003237873697570948,23.98186894477742,1.5680684136118386,7153.316288216798,1580.3609941374327,5.176893592667524e6,1.8395907521303652e6
0.00431,-1.2277826789797703,0.002810275558440742,22.61774703146954,1.4607287413112244,6234.666288242528,1800.3627925089238,4.87587341704433e6,2.5712448273236817e6
0.0043,-1.2251358072703795,0.002846589440477398,21.701110197800414,1.1920447331841344,4763.210168583444,1304.5784137194355,3.0053242389823864e6,1.81206797405624e6
0.00429,-1.2191928763176763,0.0029816842712831783,23.387553733043838,1.4214191385518686,5891.165554536793,1665.7476842359454,4.239748551129355e6,2.377927605046789e6
0.00428,-1.2185528604225615,0.0028853074633812736,22.432439491977863,1.2552909549073044,5139.707319927456,1551.0819454041223,3.5410184103068253e6,2.3465380838838806e6
0.00427,-1.2215541427556371,0.0027220985097541955,21.19060230572883,0.7653917565118088,3195.6844035858194,326.9989286448024,812504.6448405382,156255.664431604
0.00426,-1.2220008642377123,0.002936293773489963,22.602077879041587,1.0209473574462893,4586.394305632584,655.9387564909842,1.9132171771334368e6,530677.3854016132
0.00425,-1.2183236245763343,0.0028609210189137315,23.24787163864033,1.1819898091123642,5395.047198140937,942.5641973651245,2.832783608544068e6,912699.4993785607
0.00424,-1.224431408402554,0.0027640934164491824,22.58469306939286,1.6538773911585603,6954.714003288409,2392.410391532453,6.4249193170270715e6,4.0609986522426647e6
0.00423,-1.2219823388451534,0.0030587377884345487,24.545394546800978,1.5332481414387473,7099.711509853704,1818.6398026053675,5.494393514246478e6,2.492927414117604e6
0.00422,-1.2177908302041256,0.0030841267880984714,26.328404691616587,1.859469686199526,9518.719990116222,2462.4546845375407,8.472250006031182e6,3.869240545395088e6
0.00421,-1.2147942248150492,0.0033281955788996478,27.032992023304935,2.0593833899828717,9783.522420933588,2729.0816006842224,9.167661141576018e6,4.11904986858595e6
0.0042,-1.2220285894772704,0.003001140928504376,24.377215830497594,1.886677063189153,8278.58654095215,2793.7464671706402,8.069189849762639e6,4.583141073478622e6
0.00419,-1.2188094618812821,0.0031115442989010397,24.881376041302264,1.4622964649947443,6641.996739703864,1544.0137207851353,4.434840632116766e6,1.9642565833856845e6
0.00418,-1.216467144596219,0.003221138054300763,26.30742571833103,1.8675721621638626,8883.913453095172,2278.7462309823054,7.455474709765893e6,3.2534603625421524e6
0.00417,-1.2143933511110034,0.0032414517046401798,26.099220520536594,1.9291265688167178,8892.954749899385,2616.926436852629,8.336874789788343e6,4.1013647859895914e6
0.0041600000000000005,-1.2208364567082266,0.002839744543828126,23.077800635843086,1.597703567360931,6705.624352352182,2324.9569067024686,6.11380990039089e6,3.8762604611054384e6
0.00415,-1.218267941764532,0.0030505286884510655,24.662967785933862,1.9446906126322154,8155.47197630866,3253.6303803492315,9.032791999840347e6,6.038321163088313e6
0.0041400000000000005,-1.2236646550956052,0.0029151254434944943,22.958321405047627,1.5524479451263251,6281.679171944962,2175.5276977586445,5.376425872315035e6,3.692682686505426e6
0.00413,-1.216871324217647,0.002994327331274641,24.004432552670618,1.35782011490528,6129.278851028905,1574.0684934340347,4.1461243805713747e6,2.2513568875553543e6
0.00412,-1.2184875137217372,0.0030826273872351395,24.56493436287383,1.5524525421064508,6683.842992706392,1978.689771195805,5.209374316436098e6,3.0976250552733005e6
0.00411,-1.2145619004238553,0.0031349284089786456,24.934409614570605,1.7174128694810396,7665.467781355772,2539.351645807209,6.870703272929006e6,4.55374863569079e6
0.0041,-1.220737306277497,0.003060229239320348,25.50334931406364,2.539092106590132,12015.944322278054,4747.422375648412,1.7166058157551732e7,9.539144334532987e6
0.00409,-1.2208817921070354,0.003246004572710169,25.7176844227482,2.51500078459984,12387.588736946123,4544.316614293234,1.6966188148560718e7,8.96105967609594e6
0.00408,-1.2240601334788672,0.00304546928457495,23.777937850124957,1.8462377066557545,8347.820570578942,2730.6889203150163,8.981779876495406e6,4.440462600257278e6
0.00407,-1.2128483664629226,0.00311118256350913,25.39405944356486,1.8328681514052996,8606.358126821528,2676.2330638472217,8.75012263573743e6,4.407116264567826e6
0.00406,-1.2170799093810678,0.003033670294238339,25.230648033763373,1.954747781720169,9016.74393771043,3047.026276526022,9.676431098417573e6,5.261056918865295e6
0.00405,-1.2172323599768424,0.0031099133254865567,25.47760089378001,1.8503632230508418,8721.660012700057,2681.4607577116612,8.272110813527825e6,4.605955176075462e6
0.00404,-1.2155456501965252,0.003238433309651428,27.308404845863976,1.8763208663339968,9219.276267738254,2556.497624658017,8.10528340258838e6,4.0361366707352162e6
0.004030000000000001,-1.220512717691557,0.003113858581459557,26.18471622824897,2.28909120877691,10134.852392452118,4086.446614308652,1.2154909993542608e7,8.256801538631889e6
0.00402,-1.2207937637113349,0.003271943360863715,26.774506559003896,2.3766051749230725,10516.030944388816,4264.704400572943,1.3121762632097822e7,8.260200605710972e6
0.00401,-1.2178348507529055,0.003048914537544459,24.59065798693286,1.43129166615997,6141.422714238136,1592.7747388747564,4.04128488222934e6,2.1399936739007193e6
0.004,-1.2143528394152026,0.0029868369661660756,24.221370424267537,1.3913181615723118,5999.7777721323255,1427.2501357042481,3.766268369384281e6,1.7391908037155517e6
0.0039900000000000005,-1.2154764840102064,0.0030547237548908023,24.748092867823264,1.6719072192184712,7263.917488164555,2302.199910723755,6.033698008685079e6,3.81949969446522e6
0.00398,-1.2177721745609627,0.0031136973381615117,25.80515304137237,1.6231487330017988,7793.269910689402,1780.0429191934643,5.733031152096867e6,2.307251099050957e6
0.00397,-1.2204916442736002,0.002893324288054956,23.195239108571375,1.3693153078425713,5747.3017084067205,1690.628409550948,3.962015257694921e6,2.5336712263026633e6
0.00396,-1.2159036561323775,0.003100812680148511,25.000911701360373,1.9616887273514643,8344.574907912918,3145.878161877473,8.281206697115423e6,5.887814611759076e6
0.00395,-1.212619267342732,0.002966251902595421,24.171426791058046,1.5962320204834597,6159.610958681393,2443.145439401111,5.256347946510277e6,4.312830888695762e6
0.00394,-1.212075155603466,0.0030006084460638136,25.13345028290296,1.604521233022053,6924.3372999174435,1720.1046109002268,4.8181242746560685e6,2.1995089224896096e6
0.00393,-1.2146987640515163,0.003179708854245012,26.684332072057934,1.615243125604658,8231.757843579073,1882.0278706067413,6.103731352386373e6,2.5329319259093874e6
0.00392,-1.2125238822784923,0.0033965586343231396,29.55542617251309,2.4475121036926755,12565.041569878627,4261.556499809125,1.4070591083392266e7,8.731613796292873e6
0.00391,-1.2081174485189894,0.0033335207117439767,28.872143072180766,2.3788180832122743,12269.964173150167,3214.0072784522977,1.2287485753724936e7,4.9239373706014585e6
0.0039,-1.2063720670170839,0.0032006071044331716,27.385990688449937,2.312404932735054,10507.75211801483,3740.3995415344993,1.1518031189429281e7,6.873877403693201e6
0.0038900000000000002,-1.2103533846113819,0.0034649097897489637,30.120665241579168,2.7047002405076914,14008.443509411809,4578.644055934676,1.651646580480297e7,8.721064756977122e6
0.0038799999999999998,-1.207590863896036,0.0032860349686342537,29.819900317177495,2.1981579672412144,11872.476507340356,3050.916100186746,1.1421243331698563e7,4.7063667204906205e6
0.00387,-1.2148112497841537,0.0032322850591409943,28.46060028464283,2.691279099699053,14216.458662626932,4211.25732352453,1.6872794310144152e7,7.25634136395981e6
0.0038599999999999997,-1.2141386056475327,0.0031994913674277805,27.732691271713417,2.605395840728109,12684.994440674305,4328.251440324974,1.5712533822379911e7,7.713477982879777e6
0.00385,-1.2137236023850653,0.0032401427680587005,28.93471738947432,2.6207087682036576,13123.80005546115,4496.580003268121,1.6292204814992549e7,8.254584103304714e6
0.00384,-1.2152909653950255,0.0031765352044306663,26.982843894149866,2.225232319890466,10962.267776090634,3207.8465227034612,1.1653490619405292e7,4.957577526887886e6
0.00383,-1.2078141479701787,0.003241031781771071,27.472063439971684,2.138376228824187,10514.640184254351,2875.885616362505,1.0253511163579622e7,4.254036084420885e6
0.0038200000000000005,-1.2108596707108523,0.0033240085518866608,28.491708235566364,2.337347048270371,11862.726926482539,3582.1025714891775,1.2800605859924002e7,6.089651841879276e6
0.00381,-1.2054249668757102,0.003399618545241063,30.47906226117306,2.3710025317398427,12828.58540994857,3360.5636019073772,1.2934688003476148e7,5.415844306881666e6
0.0038000000000000004,-1.202603288276447,0.0035537935824358083,30.77275390853048,2.2885564386409594,12852.11694342463,2976.598589114702,1.2079993118783684e7,4.524574328533833e6
0.00379,-1.2064851423913485,0.003266889771367594,30.065470480552115,2.4655287342953947,13609.008274661137,3870.7285212409756,1.5668360133255776e7,6.816966606956832e6
0.0037800000000000004,-1.2110500741556678,0.0032113336965002483,28.057111526590738,2.379388425238376,12416.37254570166,3579.6436765617905,1.3898010021970246e7,6.008678514135184e6
0.00377,-1.212100768084266,0.003245708318136801,29.101811542186876,2.5862012906579994,12966.867036645792,4945.7297117837725,1.7038342559405185e7,1.0214591035943985e7
0.0037600000000000003,-1.213424026088733,0.003253762852440795,28.112873461342883,2.5858519907878974,13174.229041895747,4616.561996029513,1.6961063935041986e7,8.935572696161008e6
0.00375,-1.2075198887213043,0.0034158225126477604,31.28479703159352,2.944298691568041,15794.633223371286,5324.709101206925,2.088611395532329e7,1.0580457647235198e7
0.0037400000000000003,-1.2027820125531266,0.003516976038034137,31.049522371423162,2.6656949713957077,14673.623428328096,4406.724513127275,1.703700694230221e7,8.44674896803479e6
0.00373,-1.206725231552929,0.0032687105861280183,32.087804994585426,2.7993921394957937,16387.709722061936,4677.079491250969,2.0658777479122616e7,8.510820211087462e6
0.00372,-1.2031195373235046,0.003406517711952444,32.18285844722134,3.076604093575205,17891.2425342329,5620.401864170946,2.572214990905513e7,1.1021825770844515e7
0.0037099999999999998,-1.2075426479573996,0.003564693210717864,32.94999630184681,3.2691588194482,20269.54615852147,5782.992731510266,2.9373014324577816e7,1.079036226013297e7
0.0037,-1.2035328623391344,0.003497746347878583,33.8209034548385,3.2666039386625427,20235.633273219315,5798.354831100558,2.8797828731943827e7,1.0920003267132053e7
0.00369,-1.2049765557089538,0.0035119745365234578,32.400060534660874,3.2421227062214557,19428.1584895815,5806.302256905611,2.7919948704905268e7,1.1082337644868305e7
0.00368,-1.2029947558199532,0.0035338484318547,33.213706836728115,3.2764734146686276,20065.490094775454,5798.619926025808,2.8575742822714202e7,1.0939767132533431e7
0.00367,-1.2052686321335166,0.003425008596090979,32.75315692382246,3.468761593436361,21432.673474932737,6282.7650823296735,3.227039302259247e7,1.1989096351870472e7
0.00366,-1.210194855849341,0.0034606666809617733,32.289993690182364,3.4914676955603627,21692.760055981224,6234.63326404404,3.2669613489976663e7,1.1494281635638779e7
0.00365,-1.2013441664933744,0.0034716370641476664,32.45796821503152,3.3608496125228564,19990.512692238466,6278.905624554322,3.0431776142829668e7,1.2378735424649544e7
0.00364,-1.2004909254946716,0.0034756712617633775,34.438061206568804,3.4168863985040745,21625.464625500343,6128.272063308475,3.1628283540458545e7,1.1510080915799085e7
0.00363,-1.1990004960014293,0.003560309140401769,35.07500409057188,3.402211644975338,21657.401325119088,6182.762622707117,3.0818900982249726e7,1.1894503234665388e7
0.00362,-1.203122816489315,0.003484155134330379,34.95062165341883,3.4540758990265155,22835.35599796952,5568.16314325778,3.076869582494729e7,9.428195261059085e6
0.00361,-1.1988685619531634,0.003594741112425177,34.147979367989755,3.3042364940717874,19848.97760053966,5704.0237382824835,2.6858924955116127e7,1.0619942456331667e7
0.0036,-1.1999840847970606,0.0035154936011747547,33.4840044818786,3.3795058828623983,20209.35904728872,5666.17817382666,2.8104600840352584e7,1.009512112123049e7
0.0035900000000000003,-1.1950556158381924,0.0036101551330092207,34.983584974228165,3.526916460379205,22277.273050204934,6053.978143676716,3.167742682460056e7,1.1135903221127642e7
0.0035800000000000003,-1.2035854798898606,0.003690125939277257,34.798652197002276,3.7314212774239865,23928.322877273,6555.989050849828,3.537814342305592e7,1.2116849199738644e7
0.0035700000000000003,-1.2088892461142722,0.003762238851324316,34.42272561415578,3.5669522463346657,22431.13734765129,6021.69076690796,3.2335583862731673e7,1.0694332665699732e7
0.0035600000000000002,-1.1987513624443695,0.003723028489927364,36.052239346987065,3.7531921830005444,24366.97037932454,6757.87079945436,3.6623840296216644e7,1.3040325039284937e7
0.00355,-1.2040458109383823,0.0035863620040383582,33.71203296460836,3.1997089643560126,20500.664281582558,5345.490384213424,2.7547903702880394e7,9.657275304187771e6
0.00354,-1.2056840439968015,0.0034783336503926496,33.009099962019,3.0306010994229435,18605.358959626643,5039.245298152398,2.405273090174107e7,8.997769424089774e6
0.00353,-1.2016997273194119,0.0035751991354272625,34.26920571166069,3.363618052886358,21059.04989705863,6072.83073080083,2.9888081339166373e7,1.1647942277757913e7
0.00352,-1.2063136956667992,0.003543387409912643,33.221571968955594,3.385545868071617,20676.007701766513,6109.3100105911935,2.9926366579856627e7,1.173727736491603e7
0.00351,-1.2096690380550827,0.0035825897622426073,32.49406968995196,3.1336984676560546,18511.430310942425,5310.786932068483,2.499113198552539e7,9.553270431437979e6
0.0035,-1.204776890417,0.003360645683152832,31.379092909102713,2.822963597148348,15673.912581512657,4714.872941876191,1.9548312868689593e7,8.763770923623187e6
0.00349,-1.2089119391524645,0.003146576592745217,27.541677979943557,2.1275617430387417,10654.67979261393,3227.132269911544,1.1074900012857955e7,5.715328800809694e6
0.00348,-1.2014599658079093,0.003211512283099155,29.544267860406986,2.040380554694856,11114.266025247643,2849.808290662712,1.0261807680711275e7,4.823128222293508e6
0.00347,-1.2064175740706815,0.0033553180159241486,28.468505816314252,2.474250387667362,12603.693641459942,3924.044397087053,1.5041032568681974e7,6.9136914007861605e6
0.00346,-1.2015705006798298,0.0035129657091055476,32.89866926127282,2.909527854975047,17624.99302521685,5035.255752661356,2.2790193453178965e7,9.500200516382629e6
0.00345,-1.194519260038871,0.0034826263562384007,32.83999398705036,3.039077655912513,18310.391863122903,4882.462740759411,2.34023752197307e7,8.574430243052658e6
0.0034400000000000003,-1.196767917716147,0.0038235053578824724,35.14905466304243,3.1515652584458893,20483.5160255403,4957.812112606449,2.5684464574784275e7,8.470740950520754e6
0.00343,-1.1990125327530816,0.0038425179824467547,36.593154498660546,3.7214952421183205,24144.879066587207,6347.872198535569,3.459062178654235e7,1.1490606278142795e7
0.0034200000000000003,-1.196070599378099,0.00397868210472802,39.41760865674654,4.08018715985958,28233.042653910303,6966.103648940666,4.072217708626632e7,1.2589713381501656e7
0.00341,-1.1941870359000857,0.003969213463929345,41.539991044836576,4.3301345718101745,31008.270463863468,7866.119788639814,4.697172275093904e7,1.5042778901682429e7
0.0034000000000000002,-1.1909744291058018,0.003889289708026044,38.59595990148237,3.9897923006885105,26702.162867183353,7325.16240643072,3.955935077907201e7,1.436280956214681e7
0.00339,-1.189304742424143,0.003764586585242743,38.467217005513746,3.876109423339968,26041.62525439422,6867.754542862414,3.7447630702532195e7,1.2998968828926546e7
0.00338,-1.1905192201797112,0.0038045731040352686,37.83478146182866,3.455408704021739,22816.12784700289,5539.0870985379,2.892683191350764e7,9.601871148886655e6
0.0033699999999999997,-1.1971141745986902,0.0037331252290471314,35.593980757844136,3.6026725809569604,21970.13228810344,6601.858987978557,3.0932024157255378e7,1.3109950790280012e7
0.00336,-1.1955743024736585,0.0037103695882257375,33.80729399769822,3.514141077261948,20737.96697496701,6099.653799175038,2.9223348151345585e7,1.1228173722057179e7
0.0033499999999999997,-1.1978628890267469,0.0037944315793738796,36.51475672761313,3.624709562940535,23266.63331116663,5960.4367460693475,3.07209769405757e7,1.0517335755018085e7
0.00334,-1.2040662263753716,0.003452241851789195,32.13241366746376,2.891335575576393,16460.00091079402,4456.477058630767,1.954483638028089e7,7.345136675626127e6
0.0033300000000000005,-1.1935103765728998,0.00370280018823021,36.22947163131183,3.607267316483582,22633.178743858683,5935.224418579669,3.024394425918751e7,1.0492392189471638e7
0.00332,-1.1890719188453056,0.003828600681706308,35.88961714901879,3.4587597618940813,21480.097755551145,5684.378083162999,2.7994294963695653e7,1.0198341376961691e7
0.0033100000000000004,-1.1973092330625847,0.0038120390534168084,38.006125221071805,3.8629142682851554,23984.566991364383,6728.6110658457,3.29024401555621e7,1.2596953901802244e7
0.0033,-1.1945220970017325,0.003754380466994763,35.735512653622074,4.131205494091334,24644.022260936883,8019.861937071761,3.951796631180339e7,1.5990173871707885e7
0.0032900000000000004,-1.18915062070976,0.003862525095789704,37.5038539612754,4.299761644747273,26698.218745570943,7984.816660367301,4.1145584543279655e7,1.5401498784598364e7
0.00328,-1.1957598003477572,0.0036782812988236826,36.26053095060718,3.7151750716674603,22493.722345800186,6674.256540117126,3.1701323502484202e7,1.2807881903372714e7
0.0032700000000000003,-1.197252891129082,0.003675160498566898,33.48981123720847,3.585246877315203,20433.527616535495,6611.39173153784,3.0412268427801903e7,1.2812882938430514e7
0.00326,-1.1916141200284875,0.003582046653272074,36.904160851835705,3.5033088826094105,22365.954000013688,6059.576557831304,2.9555574648517217e7,1.1385623479306681e7
0.0032500000000000003,-1.1909073993366832,0.003621324239564476,36.14734647127658,3.0799283966979516,19097.750525957523,4953.345011128205,2.262991741337805e7,8.777694524444822e6
0.00324,-1.1941751007124255,0.003784996203469946,35.86000914767414,3.1501287782096465,19152.365259864997,5286.858328853067,2.373724117527996e7,9.829074625924064e6
0.0032300000000000002,-1.1994783455218156,0.003406989892194823,33.351357006093615,3.1604865528312716,18593.299966447143,5557.624480966297,2.495769127735837e7,1.0428901846774299e7
0.0032199999999999998,-1.1962475292495396,0.00366560423001135,34.95675834211487,3.408988382732317,20717.37886226183,6315.530160917746,2.9480150256183885e7,1.234477613412566e7
0.00321,-1.1912654661054791,0.0036224751514387357,35.77893078395668,3.391386308242129,21011.09134731132,6271.129737544789,2.937000255569058e7,1.243275405158371e7
0.0032,-1.1946363031606586,0.0036182926502793923,34.84519819100225,3.549766320488848,20989.545169572226,6569.997597407507,3.048749765786502e7,1.2923339217199208e7
0.00319,-1.1922963430969762,0.003544505845531709,36.81963532247257,3.7101095507575588,23414.001415276223,6925.953383966091,3.478851749005332e7,1.368752981151335e7
0.00318,-1.1883572300592955,0.003742293329136219,38.04609093854949,3.616975781261267,23159.372068836856,6529.432082067387,3.201744321232345e7,1.2678005428745536e7
0.00317,-1.1879806582983772,0.003853074495894823,37.543441759485134,3.6429483918664514,24120.502387242115,6220.364459825792,3.389187779636441e7,1.1333525319859989e7
0.00316,-1.1951801189842752,0.0036612482126445627,37.088768988336476,3.5266747746394436,23482.334968423685,6069.083997212982,3.2096712566467967e7,1.1227505465885907e7
0.00315,-1.1970750812057582,0.003599714089522415,35.349202548720584,3.2543393777951053,20562.02682780825,5339.68359922234,2.6461317285937216e7,9.49182005225306e6
0.00314,-1.1905202334549363,0.003783914379058738,36.8406093757639,3.4867605478483594,22202.85785622449,5637.135160867019,2.8778346916988004e7,9.657940228526393e6
0.00313,-1.189504231767231,0.003642221438129791,37.15861655051996,3.3206144417484804,21574.057069344868,5517.749515501651,2.6976843186569862e7,1.0065782496447982e7
0.00312,-1.1863448997887018,0.0037393855797614546,37.2345106495055,2.92951535837522,18810.23325313791,4024.3386091547673,1.9994552459649075e7,6.094023734889917e6
0.00311,-1.192468302801816,0.0036102469723197084,35.290970775060885,2.774098272806738,17274.47100488472,4144.9419076383165,1.8511411717808828e7,6.976142071767617e6
0.0031,-1.1875088974824772,0.003607214699359589,34.65209047465812,3.0689615333977387,18044.59612181807,5343.045391949633,2.3293776377646014e7,9.984426237108208e6
0.00309,-1.1952670927889772,0.003454731438473927,32.78765968785015,2.968123562345548,17521.630210126106,5220.372462185935,2.2747003515978023e7,9.86869112406986e6
0.0030800000000000003,-1.190564807339057,0.0035812589679235147,35.74407129265332,2.8773373906729462,17933.04059276051,4547.159878974507,2.067015869432125e7,7.88625481702356e6
0.0030700000000000002,-1.191092728619384,0.003546751463925151,35.09726947031235,3.0463346035922703,17743.056914433266,4828.819829287653,2.0977845917395275e7,8.461184282881316e6
0.0030600000000000002,-1.1903980968307077,0.0037001983975064653,37.02680426808302,3.343308462845424,21700.28994752175,5815.20530895071,2.8517511528799508e7,1.0991362167293664e7
0.00305,-1.188744017494927,0.003859979342198078,37.02633005109834,3.0632801637786313,19936.53060645488,4809.316563425206,2.303789562718055e7,8.594987140817288e6
0.00304,-1.1873105761864076,0.0036993302714729897,36.081192084256074,2.8461792134922916,17992.796806840593,4479.854253874869,2.059889954777674e7,7.8884940945001645e6
0.00303,-1.1895461896484418,0.0037114100701997116,37.02083939291532,3.361635821639084,20958.01595244462,5871.424236393488,2.6955255942248516e7,1.129315646687534e7
0.00302,-1.1822956473090114,0.003732156712003042,37.88275620765676,3.436506752340147,21508.9662289048,6026.899292874059,2.848929763828514e7,1.1459478681144135e7
0.00301,-1.1828225426935177,0.0037937540611947328,40.87386571678784,4.062138637692868,27996.25207531517,7665.049162456227,4.097666160541787e7,1.5105850686195768e7
0.003,-1.1787935031713193,0.004078874434803628,44.87199589327547,4.319016780529012,32174.16773247703,7316.165745830326,4.424191906341727e7,1.308297692648784e7
0.00299,-1.179691506116612,0.004148655958679364,45.97745874644566,4.462034878989543,33328.807289428914,8100.905055808998,4.7207194787299864e7,1.5649812495374944e7
0.00298,-1.180880824802944,0.004126407187822599,45.56377231433276,4.340267161107243,32281.98529798718,7562.673644819831,4.3770374618836544e7,1.417058968147107e7
0.00297,-1.1761145188527204,0.004253222147469305,47.27795020962461,4.588863316610932,35113.93955497732,7644.9706365859965,4.7479717560426615e7,1.3371580433438519e7
0.00296,-1.1755908871835548,0.004377692925100743,50.28506946417029,4.709685350767679,37471.54653964662,8070.58747915884,5.117544748579906e7,1.4777811028941307e7
0.0029500000000000004,-1.175173801643333,0.004417754753915775,51.01533581097853,4.971260736922707,40743.98252914818,8752.36613071852,5.825736095692838e7,1.6354201852183856e7
0.00294,-1.1740383754252066,0.004487175993155111,51.013487013240336,4.692052640073487,39864.98507503232,7770.679363808093,5.393540599670714e7,1.3640485294090783e7
0.0029300000000000003,-1.184027702464231,0.004318934512463994,49.78635855839279,5.3029172455865385,44931.0703554042,9868.142117199932,7.097871713592875e7,1.88721594633122e7
0.00292,-1.1803374014536983,0.004355685977526691,52.63714928962637,5.183367777269567,47387.9665792749,9090.25539126192,7.117124781595658e7,1.630468126060892e7
0.0029100000000000003,-1.1725614762932675,0.0045417856249119325,58.22240738361222,5.697305602215276,56262.55240833527,10315.199223255455,8.866772233573002e7,1.9091961899102613e7
0.0029,-1.1768943260108746,0.004498747095501996,54.31181667866067,5.601262026555395,51216.98894912461,10220.617628424754,8.068940781211506e7,1.906410731268802e7
0.00289,-1.1761916103816765,0.004540540972459878,55.31131914652947,5.74446259632998,52411.610275342995,10383.25024666097,8.312242665881748e7,1.9048303962809477e7
0.00288,-1.1769696849141227,0.004554771268492752,56.16513183441573,5.6141871270097825,52198.67791080914,9877.240115547273,7.978448071296014e7,1.7759249561252333e7
0.00287,-1.168484856067134,0.004582466590697963,57.99290694129677,5.99206021585121,58588.5721290775,11065.272852349235,9.464095028339311e7,2.0781914411463205e7
0.00286,-1.1762062203934835,0.004654283611856644,54.60057525496431,5.9012416207983796,53031.80823932676,11120.86936832619,8.553855354952887e7,2.1484747368108552e7
0.00285,-1.1772783345618136,0.0044834609715505,53.726098133617164,5.437382774867175,48020.19037293274,9607.95571109449,7.224839545185459e7,1.7501781663215406e7
0.00284,-1.1723945016334882,0.004520010750206464,55.53288289992671,5.8405034275423535,52957.866869975296,10381.316389495267,8.287515761445901e7,1.8818409577245034e7
0.00283,-1.1729098082702498,0.004555180197375491,54.86831675570045,5.669170107738181,50873.21842271663,9963.99255353565,7.771402804375282e7,1.7822855218256418e7
0.00282,-1.167697656706843,0.004630096560736413,58.2998431637312,6.157798819067383,58033.86447928348,11124.666470157947,9.21291345018394e7,2.0364076271935392e7
0.00281,-1.1684780655849767,0.004572860692462896,58.16455531704072,6.100176210122854,57393.114405059896,11300.016813742017,9.364241822175536e7,2.107898979223361e7
0.0028,-1.1688648258476162,0.00460392898105671,57.314504126644316,5.799218578845032,54970.72315857235,10626.98214400916,8.754375686528863e7,1.9583792332252193e7
0.00279,-1.1706576827270128,0.0045779800714364485,55.619196601967836,5.647535321931145,51341.48128827993,10076.920965756448,7.945098727071948e7,1.819718213365676e7
0.00278,-1.1714004374338425,0.00443534869003241,55.43339808423585,5.781759240766771,52878.575711819016,10539.755750149205,8.373722784837374e7,1.9621286128386147e7
0.0027700000000000003,-1.1677271210361617,0.004560685937462687,57.55710824133878,5.622650912681752,53690.56324929307,9938.461164503788,8.188915058305947e7,1.795594627908671e7
0.00276,-1.1711132266532476,0.004625617673784863,55.68104405670706,5.526418489776355,50522.3353281348,9517.943865438194,7.601331378100333e7,1.6828449981315e7
0.0027500000000000003,-1.1756448207629109,0.004493453236235832,53.23739418124475,5.560833639712066,48690.386770282355,9900.004828117066,7.598483802677722e7,1.821484033816059e7
0.00274,-1.1739182200204379,0.004271681860489883,50.64136302003149,5.741683642780616,48167.43806247439,10884.205373442519,7.973381076348583e7,2.1052942725480918e7
0.0027300000000000002,-1.1763124569347025,0.004482358462216653,53.0722975436824,5.923639176462918,51030.990239060724,11072.942519523367,8.510400904143699e7,2.074050952680716e7
0.0027199999999999998,-1.1650205375871792,0.004792696348369869,55.99841820612959,6.011307978443038,53665.12689523303,11234.37723985177,8.906533826105206e7,2.142975527535845e7
0.00271,-1.1706766263593626,0.004649217630782112,55.76018520800895,5.850979555922286,52235.06177452744,10484.487250833057,8.267682705521896e7,1.9357310251931585e7
0.0026999999999999997,-1.1638077098018313,0.004676526580499693,58.21568717005324,5.94858217730357,56213.960363612954,10731.552516494085,8.854938915623792e7,1.9832112404715113e7
0.00269,-1.165976968888971,0.004704888593700018,58.23805704314636,5.864893808762761,56067.6747846805,10642.299889442513,8.917468736675069e7,1.974683693706028e7
0.00268,-1.1641171202117817,0.004849083118372539,61.24083473886405,6.13914144259009,60514.42745462863,11109.675573653642,9.575413404792622e7,2.036034687881509e7
0.00267,-1.1612793555753254,0.004945383546544413,64.89647951548199,6.39946608691566,64892.597732964365,11379.438793665387,1.0127696023505102e8,2.0609224933684222e7
0.00266,-1.1581788676077713,0.004919820385154326,67.0083984864843,6.7132183015652025,70219.08644241503,12077.960657557805,1.1270255932281023e8,2.1663642684294138e7
0.00265,-1.1611207799833878,0.0049803289657904355,68.39757512105083,6.805341517851584,71120.889981266,12233.74844076305,1.1185855542974533e8,2.2067617872546706e7
0.0026400000000000004,-1.1577848744355141,0.005147004013034962,71.30220938091152,7.309531188598692,78885.80213431205,13533.384581604749,1.296898308751906e8,2.4788226210018523e7
0.00263,-1.1548624420809932,0.005134935196587396,71.48275631455226,7.196948146105155,76469.22940130939,13271.923412442044,1.2456537185538903e8,2.4153225953456454e7
0.0026200000000000004,-1.159761983263035,0.004893523815556614,67.28750085410894,6.850631122515867,71753.29120195145,12624.907464216833,1.1744605258312853e8,2.3143435273266323e7
0.00261,-1.156166684883041,0.005207335357492863,70.39364605577585,7.0511330230738745,74645.73753383258,12515.325486296246,1.1867034414376e8,2.210349621214979e7
0.0026000000000000003,-1.1593092701130203,0.004953161373223949,66.15973811772731,6.705768975212034,69662.25771533043,11802.878556010568,1.1026350503077649e8,2.0729066169933576e7
0.00259,-1.1659730392897218,0.004890987909369632,65.03042650850114,6.875799224617422,70439.42720155012,12662.382141355629,1.168974882583858e8,2.3010876364380803e7
0.0025800000000000003,-1.159935690498573,0.005102141609222827,66.728254131027,6.873475315862866,71938.04333278698,12458.746498849192,1.1730314804979046e8,2.2716067348812573e7
0.00257,-1.1611989658822786,0.005160217994920445,68.43357692090024,7.047323557916368,76023.0929171855,12714.730603372549,1.2423751417052025e8,2.286051532814782e7
0.00256,-1.1584413802709888,0.005177097283601981,71.41131236742001,7.147386273171528,79039.98391161935,12985.952787672804,1.288461383304346e8,2.362789955400345e7
0.0025499999999999997,-1.1612801059564422,0.004880853255314788,65.89174505571917,6.819782432408291,72684.21985046112,12511.826490671068,1.1933717340968315e8,2.28042801044574e7
0.00254,-1.1595139651439157,0.005094654973294248,69.51510821633697,7.165908603075157,80035.14477519093,13237.765600875286,1.3398418998236056e8,2.418719403491179e7
0.0025299999999999997,-1.1557243543071989,0.005313291672517951,72.8071887610208,7.107107799836425,80905.68974298396,12880.634850375822,1.3099249915368694e8,2.322654832977688e7
0.00252,-1.153874044006025,0.005073679708391872,73.9262455114066,7.0120949069608525,79916.6109476015,12232.056347061149,1.2490923641854776e8,2.1382620859234996e7
0.00251,-1.1541787283179006,0.005689173667005533,77.23529050299352,7.694417291812563,89924.43522980787,13928.275921526729,1.5040574154582164e8,2.516786913463306e7
0.0025,-1.155145834586645,0.005269763140845037,74.16384657865932,7.301003974524319,84212.80160921106,13139.192246003295,1.3848219238851637e8,2.3532071719984658e7
0.00249,-1.1446467701435736,0.005487710305429324,79.23389756995338,7.169557733756407,85179.27204310356,12424.12676597269,1.3100695117814393e8,2.1498029628014375e7
0.00248,-1.1413651685712243,0.005512033425750804,80.75033723635507,7.514978071769846,91718.85301212149,13710.863338710393,1.4835864531181836e8,2.489777228868155e7
0.00247,-1.1456813197172848,0.005616557104705541,84.00218243838104,7.814993266615149,98953.09031122006,14459.910332757661,1.6307387875768027e8,2.648127224104828e7
0.00246,-1.1468464410765848,0.0053931822742182165,82.5352961491657,7.59447248263428,93682.0478809568,13628.772776832218,1.4953557836974686e8,2.420957456362796e7
0.00245,-1.1482843597166883,0.0055264828426603236,82.81335368568075,7.662244997595938,93780.13483423642,13567.19581974128,1.4919043889936382e8,2.3772418566266626e7
0.00244,-1.152471524358624,0.005354859931158274,77.55129083651916,7.523916100974696,88294.46792970398,13912.32577854352,1.4506719310041952e8,2.5592685636925474e7
0.0024300000000000003,-1.155239802304753,0.0053066005388871075,77.73347922287385,7.298522822607077,87741.64126795305,12941.806920793908,1.3818321696116742e8,2.2658536785771295e7
0.00242,-1.1524655000616586,0.005314222228378635,73.98053817172793,6.872783939920332,77324.90920924165,11819.149133266987,1.166188227739167e8,2.057604978907882e7
0.0024100000000000002,-1.152396972003194,0.005164995035372526,72.26239868549341,6.990968059303905,76585.45986838345,12436.81125831873,1.1939294104052104e8,2.2225981668177783e7
0.0024000000000000002,-1.1514106483467612,0.005377026209486697,73.91933170598547,6.845471182703432,77180.02019981458,11887.691964576903,1.1764579276772971e8,2.0736547054308802e7
0.00239,-1.1520756018717788,0.005264768017776562,72.97876339102446,6.816502125506398,77584.62338406486,11892.265143869321,1.2043628265508328e8,2.080172607854035e7
0.00238,-1.1497060999924442,0.005145345535479783,73.61795296196748,7.269871245283364,81328.57672781388,13176.260797489043,1.3201221882177357e8,2.3761201841350727e7
0.00237,-1.145570398414832,0.005303865098317829,77.8661167417475,7.4041929757354,84696.96651943326,13542.302853336401,1.3508852166111103e8,2.4667097035929475e7
0.00236,-1.1488247441535768,0.0051183299580972175,74.5421513780431,6.817993137374448,78150.06607339389,11962.715617468115,1.1917477528058834e8,2.0874617387778997e7
0.00235,-1.147902106210433,0.005166090639755423,78.30478597879052,7.477263663067866,88322.73581035806,13383.50563026303,1.417675265830421e8,2.3546773252823986e7
0.00234,-1.1417425012258289,0.005556190586405752,82.30300348845299,7.692564519582266,94615.56606994434,13748.046853508138,1.524149094246016e8,2.3849104084588606e7
0.00233,-1.1434025335067761,0.005413345750145718,83.08008137750376,7.667514727786047,94973.01268114337,13828.31299909765,1.5193940135501483e8,2.46801067610218e7
0.00232,-1.1438170265301386,0.005375693277492322,79.56279005905716,7.370389627819077,90227.65980909574,13135.534363948087,1.427455258013064e8,2.3126890849137045e7
0.00231,-1.1382753962720087,0.005514144619350836,84.47596642117573,7.155574370929413,90176.4153407233,12758.252086154276,1.3757251681801212e8,2.26688761886714e7
0.0023,-1.1392573679398643,0.0055580302714592945,84.28703809223813,7.5960176183007375,94571.59508784128,13329.004060871159,1.4746088868348554e8,2.3212169258220855e7
0.00229,-1.1424187378839428,0.005342742433617903,81.35153465606925,7.476321932410158,91981.29959980724,13574.231087804214,1.4765967904015592e8,2.4448743126106318e7
0.00228,-1.1444445413008213,0.005400045318936577,80.29124970321382,7.5799906901173095,92356.8047669735,13753.181232763276,1.522196724477575e8,2.437481069190793e7
0.0022700000000000003,-1.1433593813907696,0.005414017789387033,84.48703566469891,7.873339803553664,99351.5423661657,14506.573034820358,1.634306082577692e8,2.632130758456472e7
0.00226,-1.1422010412129013,0.005512059861658563,82.27099872207486,7.6410630053023985,93724.28187143576,13632.413914924768,1.5091539787753215e8,2.390593797968341e7
0.0022500000000000003,-1.1395117890334443,0.005674730830788104,85.39449622005387,7.987294587801193,100923.6582190716,14215.660566387865,1.6437172876347193e8,2.485061599278731e7
0.00224,-1.1344019309901865,0.005757629108654629,89.60200727184146,8.117835055915455,104600.73890051997,14607.99787541066,1.681544482354077e8,2.5733132474479068e7
0.00223,-1.138199547551341,0.005729989965510318,88.40011570818271,8.037290784613427,102689.82411705331,14487.450677051565,1.650505476758708e8,2.5606140607651707e7
0.0022199999999999998,-1.1360911977208865,0.0056660375136313775,89.29997639024363,8.216153658156067,107265.40605992558,14563.643641517696,1.7178726204381517e8,2.498253272082126e7
0.00221,-1.1371923170635494,0.005590251892781377,88.34313238560175,8.001145723982141,102823.48636459088,14255.985758329676,1.6330116668157417e8,2.4699727223944616e7
0.0021999999999999997,-1.1336821609149368,0.0058985707565446695,90.46677169667606,8.15295519458081,104272.86014034174,14354.370092912723,1.6384664520341745e8,2.4677488565777153e7
0.00219,-1.1325833296723276,0.0059556595508062785,93.49009863939568,8.486997634025302,111452.71587394795,15664.390218732096,1.826233451178893e8,2.834330090121167e7
0.00218,-1.1386182705867738,0.005667094692194333,87.72211295730588,8.179149011670502,101798.06229104714,14780.306217503978,1.6354809479057935e8,2.6196584101948675e7
0.00217,-1.137767836227532,0.0057194150816378695,88.88600517723361,8.388849962998377,105851.0654578584,15219.644982662934,1.71831677142183e8,2.711932611774554e7
0.0021600000000000005,-1.1369739997777957,0.005819029382053808,88.85697189461337,8.172551392227579,102464.39552014714,14340.588544636134,1.6167971529688895e8,2.4343761219316233e7
0.00215,-1.1249648750471202,0.005871030324941355,92.2851944061156,8.21331760211804,102692.5341520251,14188.461640644075,1.56430739044456e8,2.4096018925747868e7
0.0021400000000000004,-1.1301146160250954,0.006036427770647598,89.16559690522654,8.210731371682789,98924.82621728776,14041.80486074142,1.5197394209727407e8,2.3348619687006433e7
0.00213,-1.129554597064129,0.0060683758914469865,90.8596016532243,8.552717843284528,104896.03551048716,14623.152054501861,1.6191324631312442e8,2.4312494682223883e7
0.0021200000000000004,-1.1241779164594103,0.0060665369667045384,94.64454305905157,8.373460767126366,105533.27528581361,14059.053496981436,1.5752211428075188e8,2.309975687069978e7
0.00211,-1.124922229481683,0.005958331960544033,90.5239851887176,7.986137711710535,96589.0695367286,13541.83227197378,1.435374309453021e8,2.2573746937048327e7
0.0021000000000000003,-1.1326520653726584,0.0061475733566422035,93.62529532659762,8.553300773606049,108322.49159613329,14585.658825695897,1.6637185462165296e8,2.42307629796554e7
0.00209,-1.1253970913305051,0.005958368362319057,96.32827881346344,8.69506891330094,112772.96327998134,15344.789911433367,1.7693342510107332e8,2.640823727461303e7
0.0020800000000000003,-1.1243371570036718,0.006051127037146506,97.36728847883828,8.66196865299039,115029.0473577041,15252.60324518056,1.8135268080178323e8,2.6268178629062388e7
0.00207,-1.1312800704182602,0.006173482632836718,100.82201719039725,8.60528226728671,116552.3325393444,14755.502242052211,1.7678916940408504e8,2.460975585383732e7
0.00206,-1.1254843565267858,0.006413421724730216,105.51733780286618,9.050638870371042,125398.32706049766,15697.860496701272,1.9559237963844734e8,2.640183006455568e7
0.0020499999999999997,-1.1222875587347703,0.006186139900910208,104.15898132230127,8.578487508551454,120100.71120668875,14320.705644487416,1.796634403495589e8,2.2965477580099914e7
0.00204,-1.113619577242848,0.006703261995157485,115.72179618971411,9.832149256711178,142093.8440502076,17252.91078822854,2.226948069973536e8,2.9031118537263118e7
0.00203,-1.111404766249776,0.0065611952694837215,111.6849836511066,9.40524016682352,134881.41063459238,16011.55342037364,2.0732200393579453e8,2.591324999841059e7
0.00202,-1.112276490506217,0.006600979831059906,112.7551341822859,9.371361743400826,133142.26141995704,15987.233121515279,2.023222260532013e8,2.605978451977465e7
0.00201,-1.1195498724224555,0.0067140746965759545,112.55018564408155,9.83577021645146,142050.88175351766,17281.983721642468,2.282034874534017e8,2.9048770397134148e7
0.002,-1.1146189761029404,0.006872687171298224,110.28531245212888,9.799538481832448,135307.7470767636,16725.566915299347,2.1210664963955155e8,2.7436893050588254e7
0.00199,-1.120310033202088,0.006775964199702116,110.43141257085752,9.934378357774465,139749.68432862672,17304.876618658152,2.2260226550762016e8,2.879174140589444e7
0.00198,-1.1181854030253129,0.006508507740253832,107.1276561296241,9.725406563183483,133335.8345295057,16931.029139442217,2.122613641368869e8,2.8319974343514275e7
0.00197,-1.1180562648405277,0.006554425529918723,107.63081184960596,9.525958992814468,133470.6096089251,16389.36370494587,2.1017925745877305e8,2.6897953075783815e7
0.00196,-1.1187500345169692,0.006601823917180332,109.69678130781737,9.875102834727423,137938.2269886616,17127.471371242453,2.1813945222414124e8,2.8360868859417204e7
0.00195,-1.111162419015537,0.006767007524099133,110.92673910711301,9.903786550693624,136442.28448674918,17013.641385381903,2.12578232018782e8,2.7996424497040704e7
0.0019399999999999999,-1.1133052946143365,0.006768630994301392,112.9831435660213,10.243949407942273,138298.69736227745,18137.26910490627,2.1830593422919852e8,3.0710902594085842e7
0.0019299999999999999,-1.112616217823418,0.006911104872184248,115.55390854533704,10.409008990614032,143365.5894367814,18349.091930840885,2.2443601796079382e8,3.065318566643177e7
0.0019199999999999998,-1.1105110631155017,0.006906151960090099,116.85826801546463,10.153225282135642,145876.28011687033,17587.371887662954,2.2708505099020088e8,2.878294393626208e7
0.0019100000000000002,-1.1111994359324993,0.007068441597252375,117.78166705421174,10.333189163764406,146889.72805843843,17601.858599573217,2.2788824296864587e8,2.817492627604873e7
0.0019000000000000002,-1.109801070179379,0.006955861465574985,121.04739321922942,10.522594429409114,155785.49943433504,18236.35212801277,2.447565557718249e8,2.992761241944487e7
0.0018900000000000002,-1.0987582195393568,0.00690714649622492,124.66353614385135,10.211319516277966,154008.57909578207,17515.5049934527,2.3703238426154676e8,2.838227116265413e7
0.0018800000000000002,-1.1036103547155585,0.006997828945639736,118.56322502662172,10.075948546929542,145250.99378051556,17112.474887112658,2.2370737527476743e8,2.7618029703189436e7
0.0018700000000000001,-1.1033251471566063,0.007032609634387713,125.15783708356012,10.371787777832385,158214.5926043377,17610.754889129556,2.4621682243938467e8,2.829715858557131e7
0.00186,-1.1045083195021053,0.007242075045025807,125.34957459448637,10.524558480286984,160288.73857105916,18084.502964566298,2.5397882057451612e8,2.9352103324808378e7
0.00185,-1.107941746392041,0.006990748092409238,122.0214214636327,9.949767563818623,151419.92604620906,16874.170311438404,2.3384903396186754e8,2.7107566747368593e7
0.00184,-1.1023779978839439,0.006794049806257137,122.7912847953028,9.912412523961924,152313.38136756254,17100.940713071137,2.362131426565954e8,2.7760957502596393e7
0.00183,-1.1008563332339762,0.006775520959334056,123.8888347387964,10.015967282715462,154519.992867107,17199.81456181376,2.4013857252282855e8,2.785488744122319e7
0.00182,-1.098374390843351,0.006635747348609719,121.69058026754456,9.826463587580244,149953.87983823786,16746.93874449668,2.3093678063669765e8,2.6839816963585455e7
0.00181,-1.1061012847458764,0.006966350177069723,125.64317112432668,10.043779421649353,154182.42647522606,17095.483696186653,2.3461459924268898e8,2.7470118224406965e7
0.0018,-1.100336248680125,0.007038629119862048,127.2473238427517,10.095476811738868,155678.24699142287,17120.761572179377,2.349574438973816e8,2.738400800801142e7
0.00179,-1.0927103995563365,0.007243357454982409,129.3831683638852,10.170308725002766,156995.43928353695,16848.253081115734,2.3387350287295693e8,2.6119005133007795e7
0.00178,-1.0925038056732523,0.007187693290488843,131.72984664113267,10.326094108867922,163859.04399229604,17215.19136887118,2.4809722937635714e8,2.6549353074837532e7
0.0017700000000000003,-1.0936638205141467,0.0070307957240359304,128.52685328157017,10.383412478018519,165399.79112154973,17554.427554071986,2.5715284413795272e8,2.732029609823087e7
0.0017599999999999998,-1.1058600685101945,0.007229441190274262,134.01558127778713,10.708887795864786,176045.85983233067,18352.559855518364,2.767157345035746e8,2.927896332535867e7
0.0017500000000000003,-1.0944007398436186,0.006933227434845212,135.45187655174288,10.415681534542568,175983.68172111944,17745.03839722883,2.73905062054181e8,2.780594742727249e7
0.0017399999999999998,-1.0892414203888288,0.006884163386832607,135.53977834675158,10.447412188406528,173485.93783903983,17597.57997532366,2.6464774474400768e8,2.7404780430235405e7
0.0017300000000000002,-1.0929538180669625,0.006967326411374506,135.31462356229522,10.013348110408025,168836.04449533674,16494.41170906773,2.5179221826018882e8,2.5284380410209168e7
0.0017199999999999997,-1.0902490676686365,0.007069059398075817,140.8013825548591,10.626528943010571,181647.19744053803,17972.92572891535,2.78898889039019e8,2.8120131298277806e7
0.0017100000000000001,-1.0941334303418142,0.007115080390562327,136.62219015287792,10.223914803222499,174390.1704620759,17092.346025084524,2.6385556291391802e8,2.670771498843984e7
0.0016999999999999997,-1.0962987898999177,0.007182667369559779,135.800901765887,10.110398955580939,169793.94295055626,16549.80849916965,2.5306851511096537e8,2.510016677679279e7
0.00169,-1.0907440850596881,0.007145568565270638,140.21461651532843,10.526962516824446,181287.13913037902,17428.661892452124,2.7544118146906316e8,2.635718298624026e7
0.0016799999999999996,-1.0866815133757806,0.007278432645980204,145.34891151459692,10.841915016090844,191273.11227247355,18287.637204197195,2.965498515256187e8,2.7922058925175734e7
0.00167,-1.0887328342028475,0.007097241644975025,142.92935174785075,10.618051373778178,188039.60033799606,18027.752021299173,2.90530042556599e8,2.804729996673265e7
0.0016600000000000005,-1.0901075300219931,0.00695244808351595,145.8401574783517,10.862093098831622,195459.30392539184,18831.47037451998,3.097346008998123e8,2.984053300265473e7
0.00165,-1.0840756068815653,0.007161527140842133,148.3768303542078,10.839318433212256,198589.0837911505,18576.475689886858,3.116117079218124e8,2.8880631062142156e7
0.0016400000000000004,-1.0811981996562396,0.006982141764429763,147.6234220580314,10.307701976742363,191176.27362753483,16982.04240889115,2.893499008774537e8,2.5361278130869545e7
0.00163,-1.0761339755422954,0.007341157273144965,153.0945511606005,11.16886524198679,205394.79993908026,19329.36505531937,3.2229975667954534e8,3.0435573085097913e7
0.0016200000000000003,-1.080063872069974,0.007107781918197956,148.42940798185646,10.570175955450456,191169.924953448,17736.396768196613,2.880671550482612e8,2.688944556212088e7
0.0016099999999999999,-1.083280688999976,0.007221138615768227,148.72644080552104,11.029843497517204,198687.22263134393,18724.94388214891,3.063453965052815e8,2.875710799704368e7
0.0016000000000000003,-1.0743871129409537,0.007305630594191629,155.00196585394065,11.072262525274036,203395.78663323246,18398.189688022303,3.071721089294144e8,2.725680952927389e7
0.0015899999999999998,-1.073184814766867,0.007675573444828871,167.6886982206074,11.676513115429739,225088.8394853837,19718.563585938387,3.431066376857933e8,2.959298284096198e7
0.0015800000000000002,-1.0712729250485604,0.007529390586266297,164.06488433727063,11.36250096877338,215323.73405485327,19081.941649536006,3.245785607098526e8,2.8670369972802345e7
0.0015699999999999998,-1.0697460245801858,0.0075370334101438575,159.5805344492502,11.240084991978481,208089.85432294593,18660.19360531331,3.1272511532894903e8,2.7615327623603884e7
0.0015600000000000002,-1.0705262687840165,0.007741236795666763,162.70260237995006,11.511052632760357,217315.39882780713,19076.931596934603,3.295405800742426e8,2.799117840378503e7
0.0015499999999999997,-1.0744509104921078,0.007952096087372015,166.0880687401153,12.054396767579167,223460.37747283815,20316.15484616549,3.4294735025759673e8,3.063887097658954e7
0.0015400000000000001,-1.0762346004097318,0.007702092108960162,159.17226421347922,11.722272986835739,210258.64680726934,19763.357061158113,3.218855016885915e8,3.0028579878969368e7
0.0015300000000000001,-1.0725724573685573,0.007918939010917482,164.24075946987472,11.529821990255504,219730.84106731246,18994.867715580822,3.308998495120543e8,2.7991550230142996e7
0.00152,-1.0687136571108788,0.007885793110528883,167.80859541628737,11.59906190915558,222265.46970395203,18702.80752140012,3.304532172999052e8,2.6669054783126567e7
0.00151,-1.0563765327695527,0.007935736115537965,183.45759065287373,11.928699958044618,247792.92987818623,19671.126232516624,3.7186611457245284e8,2.814103186698675e7
0.0015,-1.061354789808596,0.007889072018416066,180.19097759864758,11.941995283780487,239621.32068050234,19595.62545025334,3.552153912527539e8,2.7968054481275186e7
0.00149,-1.0670536058720366,0.007851510408334423,177.69698030830196,11.964000150869838,243345.37454091056,19759.659310349303,3.673628756199073e8,2.8393268259280913e7
0.00148,-1.0587376971277924,0.008004473654915469,180.14174583491038,11.661335244136515,242366.05211936333,18688.039243164014,3.563611504758484e8,2.5877574696010605e7
0.00147,-1.052110993935078,0.008219449224692312,188.11055661706348,11.889336183861225,247815.0766427364,18958.893464639954,3.5668099423997456e8,2.6399773951700866e7
0.00146,-1.0467776944937428,0.008264327715297113,191.0444609238063,12.106792785499358,253424.48557244503,19417.998937035263,3.6512264097998303e8,2.6924847919614308e7
0.00145,-1.0460716321882784,0.008583058623824925,195.22588495287562,12.619740657432592,259460.5625723957,19882.45067451776,3.7137795089970666e8,2.6458939210154373e7
0.0014399999999999999,-1.0504226079783745,0.008348721800589777,200.11826405281917,12.791616752592121,271915.3630811317,20275.849075186325,3.894175746107716e8,2.665625562874183e7
0.0014299999999999998,-1.0425006363233995,0.008710785442603704,206.49404176247876,13.428577109145408,285118.74542279786,21359.49168526579,4.1261679908816046e8,2.7990559796212688e7
0.0014199999999999998,-1.0373156868429698,0.008850844318074015,209.5992332289143,13.209814332018114,279519.48514227255,20801.196399926575,3.920675715253657e8,2.726625181682192e7
0.0014100000000000002,-1.0458831744236925,0.00900439837870976,214.48228371307417,13.417498955058694,295825.02741893457,21135.211930051184,4.212335012116896e8,2.7559988624102194e7
0.0014000000000000002,-1.033503788534396,0.009137333186218519,222.57325417842182,13.77184197127875,303162.0634000374,21362.59285578508,4.2383763098793286e8,2.6721281331695735e7
0.0013900000000000002,-1.028225363363862,0.009297194150487667,220.5710524558115,13.34056218883881,293196.25319595693,19897.578580804176,3.970474040941698e8,2.4066174167716235e7
0.0013800000000000002,-1.0271799152672234,0.009058906092607871,221.7461028585614,13.419252877811216,297417.76173320186,20637.244964704198,4.1101174921273583e8,2.6065110722098824e7
0.0013700000000000001,-1.0248787892731424,0.00940489726046269,226.406864041146,13.339889156937698,296685.37767923303,19939.88802078928,3.986238461555126e8,2.4059181202549778e7
0.00136,-1.02720855710026,0.009361758339321888,235.21194109895075,14.124677598298844,324570.21997249965,21203.520449342745,4.463093267211501e8,2.4609945991232626e7
0.00135,-1.0194377592532289,0.009814310775121038,241.35261768083706,14.454722598634163,332426.0326778564,21608.404917796284,4.555023042745082e8,2.4358598897520963e7
0.00134,-1.0172264983047878,0.009955851633346884,248.1318055314614,14.866127994578148,340658.2313297426,21994.165539242797,4.6129536771224976e8,2.4188731798986293e7
0.00133,-1.011497874572523,0.00991840228988447,251.53171505613207,14.885450212461004,346746.56046231167,21883.06432114963,4.7000510729753256e8,2.326446321877726e7
0.00132,-1.0049513853629266,0.010214635290879863,261.4843636659574,15.30068431025597,367171.8472216917,22743.28663132597,5.036616461622103e8,2.4387108878711857e7
0.00131,-1.0070896954421913,0.010128507227070012,257.07903367648333,15.046519326033337,353692.1210856414,22202.34227062387,4.7575848987223905e8,2.3849951082505453e7
0.0013,-1.0049612880681065,0.009997649450264141,260.6511326793879,15.01867923392143,356909.2542461142,22086.02211663326,4.758271349292591e8,2.370113595645322e7
0.0012900000000000003,-0.9989889442203486,0.009936950975513306,262.63743936556557,14.763918668160375,354110.0627972559,21698.891584094003,4.6113818957978004e8,2.397664802549957e7
0.0012799999999999999,-0.9930398632639849,0.009966814772033046,267.5811378869028,14.862552689432325,361410.60907153145,21113.79207390822,4.657405529325201e8,2.1174700189464875e7
0.0012700000000000003,-0.9924425361155438,0.01028226683350632,276.09143254852614,15.381360252928028,379432.66641143005,22298.44052091179,4.958844685001572e8,2.2668360289396428e7
0.0012599999999999998,-0.9873207545140921,0.010231884751042293,275.3971857587122,14.99271579158336,370143.029399331,21509.832933793587,4.720526080724238e8,2.1923676233460214e7
0.0012500000000000002,-0.982726945554019,0.009967124823236511,275.569444365351,14.787472928654738,367991.25793394534,21475.452078751794,4.7148773448399705e8,2.2856194770651884e7
0.0012399999999999998,-0.9866295162121381,0.010060205455012156,282.2644733239512,15.100143123978325,380956.1380604993,21922.126187714322,4.878693755403014e8,2.2858818894547675e7
0.0012300000000000002,-0.9812763623841776,0.010350909947590737,289.15007123934316,15.386502419614564,393927.9930573048,21811.166780328433,5.0195338407651746e8,2.0926817405598737e7
0.0012199999999999997,-0.9807831035113415,0.01039390322632393,297.5065862757955,15.747061043925173,408375.7970614111,22514.228206205164,5.2093074860912603e8,2.217140908795709e7
0.0012100000000000001,-0.9804101818912352,0.010205627308068158,283.15744685090846,14.816713064471973,377159.44394978374,20787.300758043504,4.717596512326404e8,2.0350918398631103e7
0.0011999999999999997,-0.9787236597999882,0.010198249159546176,288.5027210370372,15.207218462455938,383377.6481881252,21285.45464233479,4.734874185696706e8,2.0803747272230305e7
0.00119,-0.9758637752465026,0.010470111272774073,291.5673643886039,15.55804447387981,395137.74294467136,21660.476549684685,4.942582100449357e8,2.0320667279597837e7
0.0011799999999999996,-0.9730875612506321,0.010548858807502368,299.0485513835142,15.724250269983871,404828.1691266956,22128.916797204856,5.0512401522504324e8,2.1288797660658684e7
0.00117,-0.966777012505591,0.0106701820528989,304.230198565262,16.099172090529347,413652.78513756336,22756.151801677686,5.1681107017712337e8,2.1667154070273012e7
0.0011600000000000004,-0.967064727685173,0.010819708465549013,312.41602077526176,16.50648908169348,423837.3926976672,23047.807354559565,5.218772095134518e8,2.080211347700051e7
0.00115,-0.9591361105293563,0.010921930870244113,316.43357236499725,16.524240083484457,429118.7920959984,22897.361376158602,5.2602092568057686e8,2.007356042733888e7
0.0011400000000000004,-0.9681569119506986,0.010791605018861745,305.76443261544057,16.33638623829809,420052.0695582832,22944.971678555183,5.23670644714022e8,2.111520748579662e7
0.00113,-0.9720924824059757,0.010960890178954623,311.23313911751626,16.425022197343527,430053.0724044446,22901.64773385918,5.387873049854513e8,2.032190230931171e7
0.0011200000000000003,-0.9717431432031206,0.010952415648707577,311.87106325480886,16.283057319833564,430694.1551853943,22708.77108783303,5.377472856750326e8,2.0304490907621138e7
0.0011099999999999999,-0.960615777307844,0.011104948350405664,320.2004411020737,16.23273365862455,435698.3787609388,22276.52563748575,5.308922152444442e8,1.9801744998462714e7
0.0011000000000000003,-0.9618975169529266,0.011159022210370387,315.0815545173252,16.31624140779483,426633.1798372038,22567.506761747707,5.2248833829574734e8,2.092440941215653e7
0.0010899999999999998,-0.9573787791561007,0.011077410778088017,320.2065960159666,16.340292917637097,435287.98136656656,22429.930189334606,5.336704051659065e8,2.0018987793626927e7
0.0010800000000000002,-0.9582203748560595,0.011163960364755043,327.01704642523333,16.285691397073986,447215.8837194077,21775.13141541501,5.372710989980797e8,1.8221418451152775e7
0.0010699999999999998,-0.947808710243099,0.011348287399524383,331.8208371814079,16.186137434201726,444791.7440361602,21527.857824536437,5.242097403622693e8,1.7816188377249055e7
0.0010600000000000002,-0.9396677283891425,0.011453789256658912,340.9728747372773,16.66854293778223,460891.423349753,22195.619841730484,5.43482770137274e8,1.788789394747916e7
0.0010499999999999997,-0.9396557985070748,0.011556771588011302,347.0280808071281,16.812735308582024,464544.8175891492,21792.642889560942,5.32415835109198e8,1.7278730163332116e7
0.0010400000000000001,-0.9382851761920071,0.011726434877812374,351.7563256904149,16.695249171244164,472081.3852638864,21238.184533369364,5.3428481761424977e8,1.6216478864780163e7
0.0010299999999999997,-0.9356359272608149,0.011716030767562153,358.0177612895043,17.125341634778504,484691.6137124473,22324.574840404846,5.524326463592213e8,1.7327523863817733e7
0.00102,-0.9321042210262723,0.011676214452978676,355.83574755610454,16.833248248865697,472231.5736977835,21511.322977836426,5.2448816043863136e8,1.6543444209409574e7
0.0010099999999999996,-0.927338492412589,0.011699056176490164,358.3098364559903,16.539746751800656,469982.54157837434,21181.115602423277,5.1497671164080733e8,1.7338292429610595e7
0.001,-0.9224005593529254,0.011608014317670093,367.7087596857291,16.710520152617256,483664.0473029341,20998.39985808122,5.231603338780753e8,1.5850513071527844e7
0.0009900000000000004,-0.9220765085810023,0.011631999168696292,372.0599244520969,17.09705970587131,494080.8557867606,21807.645023259698,5.404712894253688e8,1.6269725384649957e7
0.00098,-0.9203988455005983,0.011577393408325691,361.7358965725923,16.50043737025589,473441.6502747545,20660.03781201367,5.105659574658053e8,1.6182747816836987e7
0.0009699999999999995,-0.9158320823890974,0.01159506328166517,371.9253213599514,16.960405025619835,488808.33140912326,21566.419518678365,5.313936270788523e8,1.690228880496737e7
0.0009599999999999999,-0.9122996267187089,0.011438992028703266,372.53663349400074,17.063357743910608,484900.20509608777,21484.815330946283,5.161428944268336e8,1.5898635638685275e7
0.0009500000000000003,-0.9206837601546816,0.011978981466365118,372.80959560205673,17.487865544574188,496306.84743782406,22143.96928128912,5.415329153824252e8,1.669928343158737e7
0.0009399999999999999,-0.9172928044778522,0.012171183434459184,383.89326049997925,17.629258908534986,510287.53033682425,21784.167465619015,5.463282928384863e8,1.6050360606982414e7
0.0009299999999999994,-0.9037067108665364,0.012257277422995603,390.3614410070069,17.448719399604524,512751.96137030126,21222.71204418214,5.363088178861736e8,1.6348694199431986e7
0.0009199999999999998,-0.9035691597200661,0.012281898204565803,397.4947655419239,18.026381695825904,527368.5676125544,22334.21618950955,5.582320354375236e8,1.637524155045464e7
0.0009100000000000002,-0.8961283839536006,0.012173473903674285,397.35210937111924,17.384663854753256,517920.7423597783,20609.223708820362,5.234304545572841e8,1.6325423376954636e7
0.0009000000000000006,-0.8896140862463503,0.012270750080295175,403.63880848330376,17.188954225174292,519190.5206842219,19896.828041319615,5.12409249708831e8,1.6424680791738592e7
0.0008900000000000002,-0.8835373030963214,0.012435694227114208,415.6014673300802,17.220079542384692,532313.0131761817,19224.721134575375,5.085737864252583e8,1.7178623283668716e7
0.0008799999999999997,-0.8713197926998091,0.012690012494850736,419.36244119107437,17.422191339228235,532302.7191248223,19551.56084563454,5.02652002168033e8,1.685926586397333e7
0.0008700000000000001,-0.8741140069596912,0.012966968009052159,434.09723650831046,18.132388307232,560725.5397940282,20393.074806005152,5.3134084419819427e8,1.7305364253187906e7
0.0008600000000000005,-0.8738040183591349,0.012868411292467323,431.1933978224901,18.00029755524305,552109.3745550103,20198.517360473048,5.140783024885349e8,1.8139529576367468e7
0.0008500000000000001,-0.8671710789998771,0.012920784420185058,437.97376635585056,18.11229814440176,564709.0116109716,20161.593331300006,5.2409418339690804e8,1.790185481547274e7
0.0008399999999999996,-0.8635237460225533,0.013105237482439113,442.77410363118923,18.29016065890433,562892.8415434014,20683.318838069536,5.123452684193712e8,1.9091694197842788e7
0.00083,-0.8597391641714566,0.012919823613611587,442.5916765456041,18.087492101914478,560178.3297869754,19957.23182078565,5.0226550892625666e8,1.86504738934841e7
0.0008200000000000004,-0.852594782143929,0.013117577341897817,455.16873085160233,18.373036023516892,577674.2554100441,19837.11443966364,5.05043136432553e8,2.0122947421489235e7
0.00081,-0.8443972571469783,0.013391047617026437,462.29496064043485,18.465829788320136,581733.651552281,19428.106382184782,4.945882895657905e8,2.0738623946284354e7
0.0007999999999999995,-0.8452176972669408,0.0133949562025624,467.29129902726913,18.3382320074548,582165.869049499,18849.858337832422,4.770829932483301e8,2.1362441163175896e7
0.0007899999999999999,-0.837732684933349,0.013747893429655792,480.05143255838084,18.527801528244296,592055.6287193471,18244.850442097988,4.6194812626689523e8,2.3318965902321305e7
0.0007800000000000003,-0.8279354368106722,0.014044523167119884,491.0330507190182,18.755493154493408,605906.389205645,18312.371615230786,4.611066159674508e8,2.5111337927556556e7
0.0007699999999999999,-0.8213183688206425,0.014206225139428433,494.82157480588467,18.89501828845343,601904.0073612687,18501.352067279426,4.4558283875683475e8,2.499423655109481e7
0.0007600000000000003,-0.8177581080752879,0.014047588602937445,493.0577685017771,18.894696049563642,598766.5624167236,18807.79916361866,4.4631968621046317e8,2.513323107967672e7
0.0007499999999999998,-0.8154970885568759,0.014060646797727996,502.486413844379,18.87438546724828,605465.4230715425,18258.097339647426,4.291276218583413e8,2.6035477648764897e7
0.0007400000000000002,-0.8086682698039421,0.014230311920938862,509.7670738532121,18.98409207540874,618480.8398586665,18022.58487728949,4.36296719237187e8,2.7274937339352597e7
0.0007299999999999997,-0.8049138458146746,0.014120475692994485,524.2876915179573,18.793806632817518,634698.1777490824,17410.27847666176,4.327988208489366e8,2.8853090881210312e7
0.0007200000000000002,-0.7964381146015205,0.01433076072775837,525.373783725211,18.73620230381646,621196.0916837285,16875.606618910195,3.958783315489626e8,2.931384672806669e7
0.0007099999999999997,-0.7902551895178751,0.014412782656553928,524.1414323168003,18.304322852012668,609309.685664626,16098.375220993541,3.7338525143634176e8,2.988879811821407e7
0.0007000000000000001,-0.7803039458576896,0.01482249287022764,551.1221316831345,19.36506304209788,654364.0189968309,16777.43241815723,3.9324933632140005e8,3.3412644056323256e7
0.0006899999999999996,-0.777713875564518,0.01489570954590852,554.7744726025629,18.66950748287873,648838.2836734307,15580.519159835128,3.678100512735177e8,3.443166349792805e7
0.00068,-0.7737700147623399,0.014839441354567304,560.1886434468238,19.020919243268438,651939.291031496,15678.90402974885,3.5438970964666784e8,3.560953946158056e7
0.0006700000000000005,-0.7662486532336136,0.014857312414038345,563.0539482825869,18.798892025036853,651422.7924200897,15295.873112623753,3.477133380864669e8,3.620329263738327e7
0.00066,-0.7592488204189378,0.014975778912297627,568.3091563157681,19.15079997895236,651080.9177847889,15413.754214466886,3.2894469942187977e8,3.676284596329037e7
0.0006499999999999995,-0.7581393721724619,0.015188324027123756,581.2770279544723,19.31642545915156,670913.1640369956,15145.25981923961,3.305914782926229e8,3.9095080408582196e7
0.0006399999999999999,-0.751941454915533,0.01526223092057371,585.6121044673685,19.117531864733202,667912.8655838,14951.75838819101,3.1006759039890736e8,3.993744030292202e7
0.0006300000000000004,-0.7495202757671543,0.01544052475563323,595.9287017649676,19.485196945823375,682747.1115506872,14624.846459535522,3.0442474971106815e8,4.188745016833766e7
0.0006199999999999999,-0.7399748912936274,0.015340342388821563,589.952798265079,18.780590521314487,656798.8830496721,14323.166462225769,2.772499394081236e8,4.0157325441546544e7
0.0006100000000000003,-0.7353554366871237,0.015382282198795526,599.203787030098,18.66656174698742,666670.2266530035,13663.166879961538,2.6897883226958644e8,4.163569818302425e7
0.0005999999999999998,-0.7257007852712797,0.015520536135255973,593.0717897202225,18.414806872282984,647264.2599772068,13509.105776025553,2.4706235913064313e8,4.0840055958793186e7
0.0005900000000000002,-0.7181710429562937,0.015405880979923767,602.9559929346483,18.155605554903605,644971.4624124211,12676.770250535616,2.077244021462873e8,4.243349684518663e7
0.0005799999999999998,-0.7132183544511786,0.01583541736235412,626.3861676661102,18.897975006455347,682368.2969684376,12962.189358405049,2.1237814215042308e8,4.659307531555287e7
0.0005700000000000002,-0.7137190970481337,0.015837409075832955,627.4175429103644,19.076629675266723,677207.6895050089,12778.995015790926,1.9441232326933843e8,4.6972048388607964e7
0.0005599999999999997,-0.7076268920408675,0.01625485061524662,633.6823063227387,19.30786225285045,682126.7962409522,12862.611822075063,1.8548081824227902e8,4.8169145511899225e7
0.0005500000000000001,-0.7039932483538061,0.015912799280053354,626.5811929955122,18.978874085256486,674809.932099724,12947.340618640143,1.9657326529547408e8,4.668300708792982e7
0.0005400000000000005,-0.6947458010991386,0.01611530843423119,639.5798495298832,18.705729615251677,677944.7309892519,12084.438970326559,1.6206710439537817e8,4.896755399877529e7
0.0005300000000000001,-0.6859488480028293,0.016375537781541338,643.8585293289927,18.96025135035993,671097.4162025002,11971.101068809829,1.3232832125665256e8,4.99947990678433e7
0.0005199999999999996,-0.6791960913456423,0.016741384559760517,659.5623223159071,19.085314426566207,683091.3116217044,11655.842184316669,1.0315506233031628e8,5.2597154639283344e7
0.00051,-0.6727940119326079,0.016753570732051023,665.9033585567435,18.567420598360624,680891.6378642877,11495.347263663094,7.731366194515926e7,5.331469737467798e7
0.0005000000000000004,-0.6666010867836691,0.016656507912389474,666.891217558562,18.564428131294108,685613.1527449299,10931.97065854274,8.574323230532219e7,5.326222965644099e7
0.00049,-0.6724406807239875,0.016761808039003078,677.039937099533,18.793793643239326,694734.3761379123,11697.604212678554,6.916426608176173e7,5.480297374369638e7
0.0004799999999999995,-0.6664063167735835,0.016632047520068357,677.8473439085092,18.78760266553012,695215.0244990316,11455.082244541176,6.5495447202050045e7,5.471975632427689e7
0.00046999999999999993,-0.6666104053357428,0.01637463960883284,682.580674896962,18.195355168460395,697252.3149418894,11104.718814413434,5.425917895390131e7,5.445067564442745e7
0.00046000000000000034,-0.6636040621578732,0.01638396809333067,685.9907745624022,17.850564601286894,691123.8280211327,10819.027846882356,3.2710748529425833e7,5.4482456020894356e7
0.0004499999999999999,-0.6518010494807038,0.016442679176407946,702.0202566839985,18.538297621862267,717324.110738491,10680.822532027347,2.643470076853333e7,5.7562742288892135e7
0.0004399999999999994,-0.6533340230365068,0.016541709433749493,697.6172290283857,18.082712642846023,707366.30687022,10767.592019194195,2.337410976199177e7,5.6862166162029244e7
0.0004299999999999998,-0.6441887221060061,0.016673564179596385,697.2406991173531,17.914010021297717,693758.7244834005,10774.378656814839,1.5081490504024588e6,5.657334325522937e7
0.00042000000000000023,-0.6347967652285966,0.016758783225332724,707.0127982879841,17.83734739769222,688354.87362161,11257.664585976252,-4.19461818014626e7,5.710732584189024e7
0.00041000000000000064,-0.6299875007919044,0.016915794948707378,716.7506367374453,17.61717717182954,690438.1771955418,11035.2115200753,-7.189695655035836e7,5.818435121615697e7
0.0003999999999999993,-0.6285643026455001,0.01683255517525782,728.7050837082132,17.893463266124154,710964.9171715401,11153.087293937264,-7.482738944463234e7,6.0413285532204986e7
0.0003899999999999997,-0.6236567809259213,0.016763718346059272,732.8469626544523,18.00950682739905,710051.874076673,11224.815409841536,-9.059005775773126e7,6.0770645245158575e7
0.00038000000000000013,-0.6175774147070443,0.01664274068031738,731.6232443325154,17.430925728853715,692318.8082398408,11302.39956132164,-1.1693168317982708e8,5.921876198020968e7
0.00037000000000000054,-0.600580270701584,0.016448145796168788,729.3593183551436,16.800273389122072,670454.402195751,11169.335759021978,-1.436709369475973e8,5.6989708325606406e7
0.0003600000000000001,-0.5891935946410505,0.016334577000701803,738.2202195545383,17.01928425581923,672062.1276291404,10977.549040213673,-1.7385746433441296e8,5.839874587230532e7
0.0003499999999999996,-0.5888156036388764,0.01636559282620807,735.8461219684599,16.689649698994856,662057.9909741569,11342.089664925858,-1.80222411906492e8,5.716974975966397e7
0.00034,-0.5819356892275742,0.016431390332892693,745.2394397610354,16.568178297394088,665658.5904984256,11659.693589555323,-2.0835291348152372e8,5.824075510582722e7
0.00033000000000000043,-0.5857965010173015,0.016525809770421736,744.3830333223674,16.52085419663947,671625.8447243528,11388.265417168512,-1.991926780970627e8,5.913162389044414e7
0.00031999999999999997,-0.5823128442220009,0.016302225333463323,747.8533030487197,16.334680684704818,671565.0573567462,11415.918926213106,-2.04995303254216e8,5.851903853892348e7
0.0003099999999999995,-0.5741688515160623,0.016585257917290278,766.3393295752056,16.143765882518554,677435.2410802091,11995.033361836513,-2.5085157406848612e8,6.04210960996989e7
0.0002999999999999999,-0.5681884210190278,0.016573472494799117,769.9438502604856,16.26758135696486,679202.2296760672,12120.779620165527,-2.673206422697475e8,6.091940615919381e7
0.0002900000000000003,-0.5583515031041265,0.016952931459285923,783.1556759084481,16.279010852459674,681017.4735475985,12287.23787851581,-3.0725936930309266e8,6.273336645423588e7
0.00028000000000000073,-0.5511975863423128,0.016728864681128462,785.5343860161513,16.242168124118578,677581.4500506296,11906.761984732379,-3.272703099124522e8,6.289619304882036e7
0.0002699999999999994,-0.5396732749560772,0.017043286995451736,800.3483052377991,16.30187221400488,689021.7914532864,12435.012036060822,-3.5823903250418836e8,6.5541655278614834e7
0.0002599999999999998,-0.5352846289796468,0.017088331190383936,785.9723114979305,16.463748561147987,664881.6984856894,12427.15450458387,-3.4413341145615494e8,6.330530630282413e7
0.0002500000000000002,-0.5328316654210271,0.01729456192992983,801.2071295427176,16.563452004846337,677173.6274601305,12384.846398747204,-3.8123626763036597e8,6.63556009465743e7
0.00024000000000000063,-0.5212876604899144,0.017176245398559123,805.3745585517556,16.04568534644788,662831.7268902806,13039.833348967986,-4.139140313145945e8,6.511434103623691e7
0.0002299999999999993,-0.5157190909642901,0.01720511136082681,815.1641457991406,16.280664325356277,668926.9338651404,13216.98388828643,-4.4294309952877665e8,6.6712853875790715e7
0.0002199999999999997,-0.5138925591807112,0.01744262436406702,827.7283291163978,16.213846477665477,675397.6706479199,13962.961736580415,-4.718183133191114e8,6.791929769045177e7
0.00021000000000000012,-0.5026162612583445,0.017457166576351362,826.6155560513545,16.094272679431615,656517.4248106708,14041.80842151037,-4.983131199623789e8,6.675041281259978e7
0.00020000000000000052,-0.4936353154352165,0.017480860757261664,829.734380016949,15.479871578462763,641145.7888928695,14584.102093121479,-5.345806373253022e8,6.538905071736498e7
0.0001899999999999992,-0.4840096241046869,0.01723310306575242,837.0644890236435,15.323917136068514,645026.7933421172,14489.283124022526,-5.508117379631346e8,6.5536659355797075e7
0.0001799999999999996,-0.4815064890774101,0.017395377465001815,842.8045825290662,14.99678032928315,643871.6420035921,15165.388455236578,-5.731709249330161e8,6.538203481987605e7
0.00017,-0.4740417536049237,0.017255287600238423,843.8384780517897,15.081033855464835,640005.8065769502,14824.721959184271,-5.84873473581663e8,6.547206631116284e7
0.00016000000000000042,-0.46260053118019084,0.017605156628663146,855.8891622805229,14.76892419540941,623893.7177987936,15982.930800799311,-6.507774361474425e8,6.5664333851410866e7
0.00014999999999999996,-0.4499915293161613,0.01772984464686366,864.960745580275,15.235253924567731,623639.8796415625,16551.72993863987,-6.779521040055646e8,6.739909423496628e7
0.0001399999999999995,-0.45017283699342614,0.017675540631968183,867.4269179107486,14.8515497626033,617426.2228267841,17176.06409454945,-6.93935427403362e8,6.655633529099053e7
0.0001299999999999999,-0.4332891964893725,0.01775658327070458,870.6790664601816,14.329408835358372,608150.4215733188,17696.588150298467,-7.23714943085941e8,6.5536450687223524e7
0.00012000000000000031,-0.4213493753951404,0.01808003012056727,883.2084765506836,14.228314319603571,600577.8023403254,18356.63382336128,-7.689997441492149e8,6.619565897598218e7
0.00011000000000000072,-0.4257776092541449,0.017809476885957947,872.5881912648996,13.982073133855527,581242.8471535158,18219.198899473377,-7.660941909701118e8,6.4282164401633196e7
9.99999999999994e-5,-0.4207774383060161,0.018136743263340426,880.6997150002971,14.531214741658115,582562.5748895768,18365.422651467936,-7.87715686186463e8,6.594675533615043e7
8.99999999999998e-5,-0.4121672108811969,0.018268723391297394,896.2796805519911,14.315805612161611,589675.680818807,18903.583333348808,-8.31605310198125e8,6.736757576191086e7
8.000000000000021e-5,-0.4062405611937726,0.018272085124634286,898.9401526835245,14.366931236307039,574269.2995506594,19259.619357287418,-8.607925316360294e8,6.69165475898394e7
7.000000000000062e-5,-0.39371275031878966,0.0184363752666991,901.6503385520143,13.730214630167541,563661.8242236326,20437.959733419506,-8.901129794686027e8,6.5763770544091254e7
5.999999999999929e-5,-0.38806825827947683,0.018543604097196766,911.7127690973149,13.49578283817325,555719.7599423189,20474.949277939646,-9.354874260816566e8,6.60587640056177e7
4.99999999999997e-5,-0.3790886430671029,0.018295815953423947,910.4970012023663,13.727506021060488,550343.1792248288,20190.60595464397,-9.38413696327423e8,6.578235037325542e7
4.0000000000000105e-5,-0.37499224111439555,0.018306558709806704,915.4326639846661,13.709398440394578,537664.3806920658,20839.023719144847,-9.665028622108388e8,6.530798486130812e7
3.0000000000000512e-5,-0.36319996383740877,0.018135395463286144,912.6763624826464,13.007543299453278,517770.2990408919,21083.46955755342,-9.80934386360501e8,6.171406724204697e7
2.0000000000000052e-5,-0.3530265653968232,0.018510378303417417,922.4249937618422,13.439261536897963,528233.4578238139,21209.438266811947,-1.0000926098314819e9,6.452515021755317e7
9.999999999999593e-6,-0.34910148501764404,0.018587296078368672,918.8715824804367,13.226623104575031,510669.4101677959,21550.585180042413,-1.0048624061274835e9,6.287981416482267e7
0.0,-0.35730870209674065,0.018505545753584512,926.1879510584355,13.168944980357972,521926.79840596666,21634.965401329864,-1.0225892879442055e9,6.373326077604908e7
-9.999999999999593e-6,-0.3451524498967089,0.01889811452875146,919.8635521244181,13.064280633386275,513762.6236629713,22083.403280957373,-1.0075354801732557e9,6.300182040395623e7
-2.0000000000000052e-5,-0.3468439947246532,0.018901012455108633,928.5485977646149,12.975663993406638,510480.6627299443,22773.826627549188,-1.043077823865222e9,6.3469498766270995e7
-3.0000000000000512e-5,-0.34119037625918347,0.01905400697732336,933.9447985221302,13.041997285143928,507421.3752844349,22980.655339180677,-1.0646547488479414e9,6.413899133909069e7
-4.0000000000000105e-5,-0.3274818888854948,0.018933743077423626,925.031723851617,12.722917892257216,489167.002245671,22806.627120868943,-1.0477588105758632e9,6.2023927233682014e7
-4.99999999999997e-5,-0.3260928750260287,0.018880429388347896,928.7416086590907,12.50688120142286,479443.51220961567,23045.846017358912,-1.0718586309821123e9,6.0953239285491355e7
-6.000000000000016e-5,-0.3175331370576744,0.018746596515979617,930.3851280777178,12.401755705801957,464336.89582441316,23225.036194070693,-1.097462239822053e9,5.979111795414112e7
-6.999999999999975e-5,-0.3061957092742827,0.018861027441828257,937.4762966993007,12.270477590744285,461103.92525911203,23735.26185077845,-1.1191070095713065e9,5.939727171505511e7
-8.000000000000021e-5,-0.2912013346835213,0.019016226240159993,955.6561910301424,12.38319091619871,443718.540468777,24688.350403529254,-1.1940529736685665e9,5.9993755654246844e7
-8.99999999999998e-5,-0.27898535673267183,0.019103096722209313,956.3237337777061,11.62739947296726,426590.5456531933,25558.091331155963,-1.2182036113276744e9,5.69226115450975e7
-0.00010000000000000026,-0.2679212452853654,0.018949206806282058,959.4114143829275,11.561200137452023,414966.5769940034,25214.26638944058,-1.2389246469450681e9,5.6619526841951944e7
-0.00010999999999999985,-0.2592294510210886,0.018892437988151267,972.8493185239894,11.172372947522456,414535.45471980603,26452.328333318994,-1.2896898612878842e9,5.6002968243945725e7
-0.00012000000000000031,-0.2598740200737636,0.01927626260179446,972.570117581232,10.86905690362941,403052.7876734019,26597.388297473244,-1.29893607227679e9,5.454050574879011e7
-0.0001299999999999999,-0.23900816582806628,0.018976381909380443,967.5358779798839,10.709581386859492,384768.49445499777,26370.439742717554,-1.2933260704181397e9,5.245511773565637e7
-0.0001399999999999995,-0.23842676692240086,0.019131382956265344,975.0597805675345,10.829259057098096,371797.91896906804,26770.891272330337,-1.326372418394169e9,5.297959782738961e7
-0.00014999999999999996,-0.23153638103916968,0.018959603934990826,977.5441157584427,10.821898514698194,368212.23451311426,27020.61415453191,-1.3376816988850546e9,5.246867912308708e7
-0.00016000000000000042,-0.2203469009702741,0.018944358975530314,965.0773978523839,10.380760556333476,335716.5311377675,26779.717094380492,-1.3208982716713066e9,4.844453781499042e7
-0.00017,-0.21079213836186037,0.019016494294434944,981.3580319389495,9.920757363301563,322803.40559150843,27864.786087644094,-1.3827201680652814e9,4.705285878089782e7
-0.0001799999999999996,-0.20369797359657976,0.01911234692655554,988.535845227016,10.025535697320798,317953.33985928,27950.41994995527,-1.4154419084015577e9,4.777505098702554e7
-0.00019000000000000006,-0.19535756501658447,0.019098137338391413,996.0845209396348,9.786997195347386,314432.43276702176,28466.765173004613,-1.4414376488118105e9,4.782294684180596e7
-0.00019999999999999966,-0.18520643382362947,0.019195488888502903,993.9546896579379,9.848305649630952,301435.13953769905,28714.887199876874,-1.4420594279117694e9,4.700787279984355e7
-0.00021000000000000012,-0.17564821942214512,0.01975052873118828,1005.5852128121319,9.757151682359035,300642.1429442714,29874.99168207946,-1.4868856028602865e9,4.7088852882065386e7
-0.0002199999999999997,-0.165330184103904,0.019412166611286648,974.4805694076742,9.247694274097496,262306.07339183067,28612.082888542325,-1.394592627715838e9,4.158700159773848e7
-0.00023000000000000017,-0.1570103599294933,0.019618423503496064,996.1982727490781,9.596544696249728,254779.4304387086,29677.493195061485,-1.4682894169975097e9,4.330228436348323e7
-0.00023999999999999976,-0.1505128701699922,0.01978779137410782,1000.3108784336736,9.202615918037665,243783.65443322615,30171.919322199934,-1.491075860376807e9,4.189410441639267e7
-0.0002500000000000002,-0.14639114985992024,0.019899887542308047,1003.3570519971765,9.491825353814853,231412.95566889385,30716.501219064314,-1.5108965712744513e9,4.2735229304886535e7
-0.0002599999999999998,-0.12786251510405597,0.020025431816721576,1005.4476607381149,9.219125591283692,207300.17322997874,31148.77803548582,-1.5316363841258488e9,4.030992772949876e7
-0.0002700000000000003,-0.1026132223252836,0.019970965279869805,1011.6461579939483,8.613980537906556,182474.3053166519,31607.466045959347,-1.5656006565378172e9,3.749136453924836e7
-0.00027999999999999987,-0.08902997998730662,0.019779669944166096,1006.6221200993227,8.037408516772041,156764.00426232602,31168.864360717456,-1.5591123684517617e9,3.3638705226897284e7
-0.0002900000000000003,-0.08185815516113659,0.019640879444887186,1012.2289737135488,8.172938567207236,141681.0859054236,30960.626545649062,-1.5771811074502752e9,3.433606972612642e7
-0.0002999999999999999,-0.0734124601524249,0.01959613302757961,1015.5417197586634,8.472551231378205,129074.75353273825,31299.940019635997,-1.5888385971579087e9,3.442516128522984e7
-0.0003100000000000004,-0.06503614619546337,0.019616993482907654,1015.2798818523605,8.107662476759492,114841.1948107709,31681.54115550221,-1.5975016849456608e9,3.2853244308756854e7
-0.00031999999999999997,-0.04656148623873433,0.01992322475313758,1033.3436459087334,7.998395989596827,87543.61951636296,32866.45525427888,-1.6654180592747705e9,3.179633234436339e7
-0.00032999999999999956,-0.038680543360723324,0.01987750863831084,1021.415025004222,7.7859413459463855,75712.74028778245,32178.67630955615,-1.6268235196373885e9,3.0421618421768155e7
-0.00034,-0.02825222933586437,0.01987218277050168,1023.0271179097233,7.6707844136988745,69519.23716762579,32176.73273707256,-1.6317322346697383e9,2.9910102903245363e7
-0.0003500000000000005,-0.02427676659444711,0.019654047553137516,1025.9908593644677,8.059498767188867,47738.0956761927,31865.202125535277,-1.6462849661108499e9,3.0860788158502452e7
-0.0003600000000000001,-0.011913707261989336,0.01948168379584775,1012.1779038575835,7.990931832820008,30695.861914298566,31357.49134992442,-1.5936870490377622e9,2.99887679391735e7
-0.00036999999999999967,-0.005813848503744222,0.019538048996733354,1021.4426152954084,8.136720798335398,21301.810362854834,31729.810071320324,-1.6262457887438207e9,3.085359508993655e7
-0.00038000000000000013,0.004159510328605592,0.019600031434417495,1021.74887727545,7.845324517511745,14337.134962276592,31820.543618437787,-1.6308889612004998e9,2.9486615291854523e7
-0.0003899999999999997,0.011520780942704284,0.019570914994092112,1027.795159828953,7.596057825194433,2481.1823392600118,32130.6703975744,-1.6528030152279766e9,2.876375096700458e7
-0.0004000000000000002,0.026146885841902556,0.019676061119283286,1030.225981690643,8.079984579305455,-27697.085534642523,32308.86926688724,-1.6576771786430461e9,3.0706767924144514e7
-0.0004099999999999998,0.04332676820810218,0.01993362876815153,1029.046451168447,8.208324546757778,-46697.67582859642,32329.982234975687,-1.6540673669398568e9,3.1540531884183977e7
-0.00042000000000000023,0.05510335203929268,0.01993416784157039,1019.3584643199586,7.990047971501991,-74154.32749684842,31900.996843337263,-1.6156560270080957e9,3.0630678172417052e7
-0.0004299999999999998,0.07834200781130717,0.019458481488718572,1023.0997208349954,7.902743327718918,-102108.12311865794,31673.174017593275,-1.6279359510195386e9,3.1143736311533432e7
-0.0004400000000000003,0.08549990948244834,0.019391934481320403,1015.2584307734987,8.33909088358835,-116720.58782630858,31038.649213535195,-1.5923972754218848e9,3.333514910223957e7
-0.0004499999999999999,0.08906607118266618,0.01952895414164506,1028.0039130644293,8.364703079624272,-128652.82613514684,31782.67992768483,-1.630765794659735e9,3.457125887376553e7
-0.00045999999999999947,0.09838974623855276,0.019409261210013667,1024.1441131037848,7.986337103277179,-143593.06940610125,31399.77461573394,-1.6219561927816508e9,3.3402572105273213e7
-0.00046999999999999993,0.10476116661313907,0.01924619832263211,1017.5874058075741,7.927276393146876,-142366.76872970868,30963.67472232233,-1.601890161746137e9,3.3197515842276156e7
-0.0004800000000000004,0.10610589336102721,0.01941879772020171,1017.8763347272549,8.001384383117584,-145308.190659713,31151.221606238363,-1.6049316341942518e9,3.340691889026167e7
-0.00049,0.11028328861579151,0.019223424693920882,1028.035992026211,8.435386135292537,-162780.61234139392,31294.689625118528,-1.6320667179937809e9,3.622114893106009e7
-0.0004999999999999996,0.12164040920143512,0.019580686623621044,1024.4538449617496,8.094844762566773,-170469.16951578474,31455.397724207673,-1.619747953443619e9,3.522091140437742e7
-0.00051,0.12273511977945276,0.019789955694639882,1024.5982085098021,8.531387477291448,-176057.95354068518,31832.26684094803,-1.6129218304385395e9,3.658686402427914e7
-0.0005200000000000005,0.1274175017004736,0.01973193883918196,1011.1234495518304,8.667115151868831,-177974.28883482437,31391.53319775028,-1.5636376806979587e9,3.667825242119065e7
-0.0005300000000000001,0.13659661166928783,0.01991354028121554,1011.5471411208867,8.97972252296473,-198049.15646229815,31097.89083325935,-1.560482745280564e9,3.910566184488416e7
-0.0005399999999999997,0.14362540337742197,0.01966291000030376,1007.1214222499422,9.083844061518962,-210241.4839534004,30487.379678396766,-1.5451837964750583e9,4.0236798581432715e7
-0.0005500000000000001,0.1600571811379445,0.019889921338521556,1016.2465069368204,9.218805067794047,-237264.69437446797,30653.805887437076,-1.5570567207764227e9,4.224176598689002e7
-0.0005600000000000006,0.16023930197192182,0.01967474938650195,1009.2460152949715,9.029086376962852,-233458.58716228817,30603.887574775843,-1.5348728676246731e9,4.080756571611963e7
-0.0005700000000000002,0.1675436761214445,0.019709893934277068,1012.018021571174,9.410122056909934,-247316.96207640378,30387.724966632515,-1.539810593432484e9,4.342416261312284e7
-0.0005799999999999998,0.1810774166315118,0.019902883162234646,1002.690927006695,9.706538518401832,-258877.13477730865,30173.067097453975,-1.5040250749556985e9,4.459868295695223e7
-0.0005899999999999994,0.1925959408773144,0.019534577192530368,1001.646614608142,9.570504207022575,-280947.33990537765,29741.322804856518,-1.485534225607557e9,4.525533905774513e7
-0.0006000000000000007,0.1994311632582253,0.019787263531453114,1009.5706101090453,9.787701278098828,-307119.02240804664,29958.58121850504,-1.499732456265122e9,4.771072689748813e7
-0.0006100000000000003,0.21082707854550423,0.01955411490872414,1002.1215641336457,9.967496630759445,-316324.25185633096,29409.69413680243,-1.4669687239077144e9,4.8448931599037364e7
-0.0006199999999999999,0.21946605374039435,0.019628342727842602,986.2155864351279,10.504920078222831,-321632.10622968344,28534.50775640201,-1.40443644032506e9,4.972443954203327e7
-0.0006299999999999995,0.22372878286615977,0.01949496086970398,988.41679185518,10.299903340122368,-327437.5510353878,28412.62734907223,-1.4003145721429455e9,4.9391765035318576e7
-0.0006399999999999999,0.22895463847237957,0.01924517762537634,988.1733428329592,10.42894656309524,-341935.07027614705,28172.3185905525,-1.398035524434549e9,5.042991133847866e7
-0.0006500000000000004,0.23767731752693164,0.019443961795834887,987.4909633303012,10.822025452698435,-352280.89524474327,28095.73211433243,-1.3963465294561126e9,5.227910630709731e7
-0.00066,0.24120216389684412,0.019369005629624316,987.4261255569274,10.691435216014943,-356688.8153610291,28079.373939950074,-1.3911038233702278e9,5.230710360540703e7
-0.0006699999999999996,0.2503523159859526,0.019373729932058097,973.3945503439246,11.0109975866199,-370341.2278044239,27077.203300088957,-1.3256968222532394e9,5.3184897167839125e7
-0.0006799999999999992,0.25686083961276784,0.019302539671753917,965.2148062251789,10.98280346497143,-372239.41741348745,26954.923135968747,-1.292945570023387e9,5.265886697645677e7
-0.0006900000000000005,0.2705203215764989,0.019256279148528184,961.05602087717,10.797899247588429,-384133.12238151045,26583.963174973796,-1.2735731208873003e9,5.243298795972388e7
-0.0007000000000000001,0.27246478030521365,0.019333754993270627,965.6957130308872,11.334162440293067,-399670.5863562749,26520.017327452915,-1.2742492213277583e9,5.5037258070245765e7
-0.0007099999999999997,0.2794264329703815,0.01944558683364575,967.5698980182705,11.122796699412339,-403254.81278401334,26685.91004943307,-1.2837108933194454e9,5.5405905497401625e7
-0.0007199999999999993,0.28729325377592635,0.019355346300620416,968.2295501686059,11.733649594380786,-417700.56298485986,26198.30697674485,-1.274047980129813e9,5.807783120405408e7
-0.0007300000000000006,0.29588013387919065,0.019482140088156488,975.739620887484,11.46677113573557,-435191.79210778186,26802.950942875257,-1.2855800796108506e9,5.9004604369729385e7
-0.0007400000000000002,0.3166819569894058,0.019212308762422293,963.43882201122,11.481046003593004,-455978.5831876197,26008.024620450127,-1.2221795359968932e9,5.843548167082894e7
-0.0007499999999999998,0.3307752708342195,0.01922829562676387,957.2898542872377,12.362815545428596,-474357.0787837151,25255.362845245534,-1.1812099799262786e9,6.20084902116591e7
-0.0007599999999999994,0.3385764736300574,0.019155665553851346,952.9329980095329,12.52973597646669,-486315.5868300943,24796.614253878823,-1.1581534483616269e9,6.262167270899125e7
-0.0007700000000000007,0.3497971429925576,0.01938921055436143,951.2744393012381,12.783490526771233,-499139.5537278493,24389.52451796955,-1.1392973021659236e9,6.449717087450413e7
-0.0007800000000000003,0.36106162508680656,0.019089783536169778,930.753350517712,13.003572066141816,-499346.17195859685,22845.212085481464,-1.0640687420264686e9,6.305294677707297e7
-0.0007899999999999999,0.3649263148595164,0.018711250554036093,923.4583872047272,13.050782184313226,-508927.34550529474,22299.763501663874,-1.0290034990112678e9,6.2757348433169425e7
-0.0007999999999999995,0.37371307606253573,0.018754755367747084,926.4395227184665,13.321326982694456,-521177.7252383947,22313.88954556387,-1.0289377638719442e9,6.452117748568659e7
-0.0008100000000000008,0.3830395002846935,0.018619315420741692,917.5673448540117,12.909067380768484,-528251.2226264384,22109.708936179784,-9.979376218227949e8,6.33735286969705e7
-0.0008200000000000004,0.3842947799977592,0.018683104051966007,919.359649888859,12.976993641389562,-538841.9120015472,21895.889172024225,-9.862429750445843e8,6.4230578076079525e7
-0.00083,0.3902041994390846,0.018845279578958277,921.2905871747496,13.322197472829856,-552572.4588364767,21751.883241052226,-9.724255807548199e8,6.569368325987415e7
-0.0008399999999999996,0.3951190330127323,0.018785401024729944,918.093063260903,13.521447441498395,-547489.0308330287,21241.57669803523,-9.712082391365441e8,6.59716029702993e7
-0.0008500000000000001,0.4168012903910163,0.018556600976793153,890.0104353131719,13.428440455115041,-551522.4772966495,20296.800943956707,-8.674825893880695e8,6.3960332423634954e7
-0.0008600000000000005,0.4228051144398426,0.018689851643269945,895.813683346129,14.217700195327055,-569651.3043046598,20232.68789107175,-8.668713741579547e8,6.708247169633837e7
-0.0008700000000000001,0.4283280543357963,0.018571942771002412,895.3149330848072,14.238296132244244,-582421.1086458408,19824.331138325193,-8.467701900660466e8,6.781631721292636e7
-0.0008799999999999997,0.44559819860597055,0.01867741743816688,886.0793517522511,14.771981719340406,-594966.2146115829,19010.96411364218,-8.034172363224288e8,6.88649927145479e7
-0.0008899999999999993,0.4561112321572712,0.018709183100958038,882.503252832164,15.190030511751978,-613831.6898925885,18364.004348565966,-7.610425113928999e8,7.063191745649889e7
-0.0009000000000000006,0.4617261613738149,0.01839393923904171,864.8915620565773,15.197386176042432,-610048.7809961461,17688.506723925388,-7.045022656268797e8,6.866387144042857e7
-0.0009100000000000002,0.4749703341871883,0.01838131874432989,863.0993977546008,15.196255367826895,-622528.6079408393,17017.41445158396,-6.809448854014113e8,6.887693094322981e7
-0.0009199999999999998,0.485537913587457,0.018538168881158657,852.2370963919827,15.503443620922969,-622273.1191648903,16914.598668857827,-6.451841499906366e8,6.904400557401492e7
-0.0009299999999999994,0.4904640606331056,0.018531043117240693,859.6561996026848,16.110331692104364,-656635.0906403479,16849.876679922723,-6.179382001528406e8,7.285629272408955e7
-0.0009399999999999999,0.49630681305694524,0.01873135418042709,857.5398227200633,15.807090851208237,-654203.1451051441,16870.07789409451,-6.154599371442679e8,7.153734758768328e7
-0.0009500000000000003,0.5058578716391062,0.018438248744620734,848.6943958096207,16.343610648378608,-660054.2854194677,15926.511331787147,-5.79434942922745e8,7.176923706173043e7
-0.0009599999999999999,0.5142986109087501,0.018457091221119177,827.0377135389008,16.21137703923494,-648139.3735340128,15163.299252260598,-5.1008506134097606e8,6.906233337571187e7
-0.0009699999999999995,0.525230148489194,0.01815371968335011,808.0440488422918,16.1257861498596,-635174.284260156,14798.408582989126,-4.787244210723138e8,6.666389259079004e7
-0.00098,0.5328836988284552,0.018326779998292794,804.805006475071,16.10388292462102,-642451.3532458574,14745.717713778016,-4.476462843630697e8,6.667174144349533e7
-0.0009900000000000004,0.5370300399054614,0.01831933761311371,818.5364288736699,16.59437972327106,-665282.2519060889,14565.203864275965,-4.616772953472682e8,6.956460397028609e7
-0.001,0.5445545492484175,0.01844054771517552,816.7240592440255,16.803058158102804,-675889.0125955192,14337.590230985363,-4.450742163386757e8,7.072094122601599e7
-0.0010099999999999996,0.5516224694108591,0.018268254521704268,806.7115780781758,17.034020110240874,-668386.9914653494,13656.970654569208,-4.2172987731449085e8,6.943123173307566e7
-0.00102,0.559444374512314,0.0178409179838258,792.7387456147887,17.028230437193592,-666251.7542989522,13220.05928724101,-3.723147804367364e8,6.7090816553497955e7
-0.0010300000000000005,0.5644456087294866,0.017899452425336693,804.3256952948376,17.553576312210524,-693213.5654761287,13406.512995788347,-3.691146014232009e8,6.984760311554039e7
-0.0010400000000000001,0.5766367596889694,0.017580662367569534,783.4577614534169,17.285720161255664,-680480.5532585263,12697.518121707524,-3.239938458203023e8,6.64260159537168e7
-0.0010499999999999997,0.5793218629868336,0.01768434632128803,779.3639440361902,17.290358114366175,-679390.3804411086,12516.31939851518,-3.105354042031439e8,6.628667078564289e7
-0.0010600000000000002,0.5879613650327704,0.01773084482752707,777.6660891661552,17.485050198002067,-691228.7420796636,12601.647707075339,-2.8259693059576637e8,6.6815012599225834e7
-0.0010699999999999998,0.5969380715545148,0.017722848962767226,767.3993454459176,17.496385968571065,-688422.6705582014,12288.354855530684,-2.5370080633637226e8,6.612336153460314e7
-0.0010800000000000002,0.6009081780819597,0.01774165055030518,766.3885913529531,18.00424162519765,-708978.580909899,11781.252086617207,-2.0533248495176205e8,6.629593943946251e7
-0.0010899999999999998,0.6093275902330443,0.017135525561599325,744.8409960307794,17.508944939966906,-688668.4310038227,11879.891848004763,-1.7136285571329173e8,6.2193719683307014e7
-0.0011000000000000003,0.6228761273788987,0.017278716108196854,748.6787494852324,17.98370494348175,-707356.142648511,11194.597515003457,-1.542827339917062e8,6.376185991807679e7
-0.0011099999999999999,0.6216380867406104,0.017080233443663582,748.0520581598013,17.974204295281645,-711908.3053760276,11077.917085380694,-1.4355556082561305e8,6.338980952936814e7
-0.0011200000000000003,0.6297581119277806,0.016916001664714877,734.8734247945628,17.772824462096896,-702024.1962832346,11127.07146672592,-1.127235581113572e8,6.09259710356313e7
-0.00113,0.636993681988185,0.0168549459863611,725.070630502153,17.82329850712207,-696794.968082945,11130.213307161324,-9.435510666456264e7,5.985520204176238e7
-0.0011400000000000004,0.6470578524416024,0.016677672830812673,727.4600465109174,17.856381504689736,-711846.7354298983,10934.928370507232,-7.078684213528684e7,6.0699394462249674e7
-0.00115,0.6463172311013464,0.016957931307769146,724.2789696675515,18.00138093266268,-712766.1331229164,10589.335250174043,-6.440291500564621e7,6.0588654652320616e7
-0.0011600000000000004,0.6569101128887155,0.016832181406908484,720.2685363058023,18.29450477956498,-716825.7468645369,10933.104694538151,-3.956986188446911e7,6.032388792796082e7
-0.00117,0.6606852231562068,0.01667425580326222,707.704301621443,18.12169988487759,-708215.8372142271,10689.316601559542,-1.617019019564104e7,5.845990556288683e7
-0.0011799999999999996,0.6701212519167401,0.017080507250683278,705.519532830199,18.629658719618767,-718969.1562716513,11240.800976703405,1.5975215128430909e7,5.886021220773777e7
-0.00119,0.6677321506329652,0.016573614939933555,689.7979202500821,18.39401105036381,-702598.283599315,10861.765786154374,3.6850008904584624e7,5.62893661455532e7
-0.0011999999999999997,0.6742641758988195,0.016545391369031073,691.0222800145566,18.457277638113876,-705663.0552324171,10814.827407201978,3.852422464049525e7,5.6342421888598196e7
-0.0012100000000000001,0.6873557177455611,0.01644559257793383,675.0804682197152,18.328809490449544,-692657.7023507016,11230.032669814607,6.177733114841415e7,5.422034356683836e7
-0.0012199999999999997,0.6947018290702552,0.016271174523768236,673.4233548918259,18.64050208841951,-703338.7775198709,11681.970195548283,9.0272362866528e7,5.4283017246860445e7
-0.0012300000000000002,0.7015503528926105,0.016431977524087735,669.1291015532594,19.003133287099093,-701754.1657438697,12715.752449953028,1.0147420981137106e8,5.3061038159649394e7
-0.0012399999999999998,0.7037441626149583,0.016432706170491904,670.5347795492031,19.008815864088632,-713395.968864755,11919.227524112399,1.2411145934034881e8,5.3948140752728336e7
-0.0012500000000000002,0.7082666431009411,0.016293300760358564,662.1081466565723,18.987515918299756,-704555.3871138678,11560.365913159121,1.3204309338143262e8,5.285830689038082e7
-0.0012599999999999998,0.7137355448373264,0.015901703727029988,650.8470045862207,18.76009756081877,-694956.3973386959,12242.79224215655,1.5209243822958544e8,4.9985956209265254e7
-0.0012700000000000003,0.7263343022691658,0.01600729732126803,645.0365325225558,18.856561335801164,-699928.5846512612,12367.363884090693,1.7673405297019237e8,4.962834909570213e7
-0.0012799999999999999,0.7299359959577502,0.015866918219279814,637.368073428249,18.961904590831875,-703948.8434981998,12915.286811358297,2.0768871507141995e8,4.9056582274405316e7
-0.0012900000000000003,0.7428330558748067,0.015933692530604678,630.415106239254,19.196011556305496,-704489.370425304,13256.103609018683,2.3527352224113682e8,4.7657411464953884e7
-0.0013,0.7427017583773509,0.015801369421485943,622.9760710047326,19.217576359029216,-697530.240625804,13471.975413247206,2.457170955654822e8,4.6530261246899836e7
-0.0013100000000000004,0.7501977742132756,0.015541320044849745,607.684580893429,19.157437664726967,-681818.7765663106,13660.375614532673,2.6324784344176865e8,4.39126034220554e7
-0.00132,0.7589077032270192,0.015673021101959825,605.6042362054208,19.203056076899927,-691258.4727596842,13970.342102264758,2.905951956511506e8,4.434435012811909e7
-0.0013299999999999996,0.7619363553967717,0.015622469022336494,603.0106249719523,19.013390853020095,-688163.1289791026,13461.898144859735,2.9430698961888015e8,4.388804228223746e7
-0.00134,0.7715186993431572,0.015673477744910767,597.2343315229626,19.221576194597105,-690563.6506973538,14444.566507398555,3.1413828768238086e8,4.3049237969808996e7
-0.0013500000000000005,0.7802587449878655,0.015551350796021525,587.7601143162285,19.620746304445163,-687197.6805786922,14952.760257660962,3.369069066790367e8,4.129543531092209e7
-0.00136,0.7849119958678806,0.015340516563374254,562.8110543205967,19.069498968033347,-652909.8187438165,15116.872964786393,3.4270608648962694e8,3.7019447285341814e7
-0.0013699999999999997,0.7945340525142806,0.015159321851112132,560.687201590118,19.315613250442603,-667373.0918151002,15558.033258064363,3.8195000130622697e8,3.639549770347951e7
-0.0013800000000000002,0.8070269667541514,0.014931807265348174,546.9160937426904,18.76626253744097,-647581.7126439975,15507.220741802237,3.7808368677482927e8,3.447472522012417e7
-0.0013900000000000006,0.8087916117367007,0.014807320809007884,545.9563867816751,19.083877142148463,-657735.1572549448,16293.041682450408,4.03082215561877e8,3.437753650159995e7
-0.0014000000000000002,0.8135700380506458,0.014565710968480368,536.6035436959795,19.103317006116804,-649999.3675478221,16941.750878367147,4.193756732796116e8,3.211216955442889e7
-0.0014099999999999998,0.8183121454393831,0.014472583674534863,530.5609732236666,19.116496138299485,-646914.577948816,17073.899282857277,4.313093796991951e8,3.0607931430108488e7
-0.0014200000000000003,0.8272794871507466,0.014607835320901166,529.6433713303668,18.82935369395086,-645644.4834024318,16761.44497705212,4.2843504790420836e8,3.1619195438761123e7
-0.0014299999999999998,0.8332230787441847,0.014371749216956643,516.6224321749044,19.182196224395785,-634946.1232608409,17673.43456348606,4.4626564199668884e8,2.8138998216617886e7
-0.0014400000000000003,0.837267833720551,0.014112189581810144,503.8577514267947,18.98654435058639,-625173.338893414,17779.469850111265,4.5655666179377496e8,2.6600621469424877e7
-0.00145,0.8444893126332642,0.014042275468571012,498.40325397481394,18.530906956994873,-618240.6941236848,17856.681738036892,4.62910143591715e8,2.631144734655904e7
-0.0014599999999999995,0.8591821376760986,0.01387530163176638,487.8066637857527,18.655186195451297,-609386.5240547068,18341.718922588345,4.747072238945897e8,2.5031285964199107e7
-0.00147,0.856966714947187,0.014019965840524467,486.30840907926495,19.19993264244139,-612045.5117709321,19295.89552093721,4.830786108808587e8,2.409591133770737e7
-0.0014800000000000004,0.8588752265139228,0.013740514930929953,483.9886935396854,19.034473334186703,-614399.3123924213,19163.972798907947,4.955001487870868e8,2.3179527840355624e7
-0.00149,0.8635434765967781,0.013670548743456409,477.979128748152,18.91225824166358,-613053.1854666524,19279.851338206172,5.1138233634009176e8,2.2574130608822875e7
-0.0014999999999999996,0.8804997555121388,0.013696213646382268,470.9510227848161,19.177577363833727,-616880.0202935234,20203.732047942176,5.436237684892927e8,2.175688583558276e7
-0.00151,0.8800657671604533,0.013447141848719221,462.0364111571676,18.642700666585224,-599603.5567538665,19846.156858755112,5.299495352393813e8,2.1433397107620265e7
-0.0015200000000000005,0.8860522584300858,0.01309884036080196,453.36413491120555,18.296606295880153,-585431.7716620746,19915.499542458274,5.257594195223433e8,2.039240071926444e7
-0.0015300000000000001,0.8848698079718105,0.013171828417276531,450.9680096529419,18.12844169519002,-586330.2759562077,19136.882813028507,5.307694106381875e8,2.024606036129737e7
-0.0015399999999999997,0.8940231115830501,0.012828857479057482,429.9040461001008,17.826095361301498,-552550.5482445658,19841.672017648412,5.128934003693716e8,1.866447553507945e7
-0.0015499999999999993,0.9071955821779359,0.012708961997151305,424.83307513795893,18.305030885422024,-562818.2232163069,21162.643635685727,5.515992595624785e8,1.7953924764067654e7
-0.0015600000000000006,0.9090441125507739,0.012599851861316578,417.02221757402,18.009427049549814,-548772.5783818306,20670.581022262122,5.388036029721125e8,1.6916534613435958e7
-0.0015700000000000002,0.9044927277198065,0.012342983231686273,409.64604451628315,17.65395147142333,-533199.0350528436,20424.017341720748,5.2253622517857724e8,1.6825879062046956e7
-0.0015799999999999998,0.918168177085232,0.012417854993522893,408.006648220125,18.01708685426831,-543526.4258733481,21365.263314107564,5.561545048203157e8,1.64493700486969e7
-0.0015899999999999994,0.9288750485299742,0.01239424767245537,399.58776451052455,18.032968895356063,-543645.0103662475,21753.761649685377,5.740270893752663e8,1.6068872119211936e7
-0.0016000000000000007,0.9277174306811832,0.012220187249521886,389.37682330053997,17.58208304873772,-523056.09731662244,21580.57348170171,5.552818176299483e8,1.6738918729619766e7
-0.0016100000000000003,0.9316523840733969,0.012201071590195414,392.08748867759624,18.055485981785587,-532627.9674751697,22328.64130000732,5.747480410133089e8,1.616197315068942e7
-0.00162,0.9279535781956609,0.012233319983074448,385.76806739910694,17.919410710859214,-521117.6778329833,22223.914568514105,5.609752115617096e8,1.6916724408322006e7
-0.0016299999999999995,0.9334277697876115,0.012033364696889634,375.94208209983776,17.469415654703457,-503242.4888279865,21560.88228260982,5.401615215131867e8,1.6632794341860581e7
-0.0016400000000000008,0.9331654022710579,0.012283150131645923,377.49230787856663,17.78486079878864,-510461.2704352327,21968.252726263712,5.575411374162273e8,1.6009297114741107e7
-0.0016500000000000004,0.9433162535733098,0.011916138045590123,361.7524539385213,17.537438539206534,-484018.70339483215,22188.436109591694,5.343594333886598e8,1.691149319881583e7
-0.00166,0.958197906026341,0.011584162685043205,348.54021558830493,17.154575171364854,-470348.64594825887,22332.23918598636,5.3594362308760965e8,1.8097691076869406e7
-0.0016699999999999996,0.9577353015700727,0.011534037616377477,340.05193455880755,16.91825238156152,-455881.2361034722,21938.039881999768,5.204237810068125e8,1.7034568277292345e7
-0.0016799999999999992,0.9509168428358729,0.01179107349303668,347.59275526570786,17.694202384590564,-476455.7528113404,23481.40309400033,5.576737454513861e8,1.818909986975897e7
-0.0016900000000000005,0.9551469335996035,0.011745433130035959,341.16601540722843,17.53951838753476,-461994.38425161515,23290.810631566343,5.364340316412937e8,1.8861952167309426e7
-0.0017000000000000001,0.9584428502176362,0.01158404208299282,340.99913035415517,17.575063796988854,-466865.4345358174,23342.15112118109,5.493228565201554e8,1.783873016767776e7
-0.0017099999999999997,0.9644321373791583,0.011686678316812632,336.4763947439166,17.49041094707104,-463012.31496493355,23490.87880896458,5.546872528983399e8,1.8886533164817788e7
-0.0017199999999999993,0.9679707895746943,0.011459522354026891,321.24078228980903,16.978888037812204,-435745.26175754017,22770.37011729428,5.240457295310641e8,1.9344235120699514e7
-0.0017300000000000006,0.9779420621034874,0.011142342366644579,311.0707763826643,16.62532152749942,-418247.2610921642,22438.870449051326,4.9846629683172953e8,1.9055596948858675e7
-0.0017400000000000002,0.9861018346473338,0.0112030321897767,309.5216584442815,17.120921504168194,-425565.27834665397,23708.606952877908,5.227492693252793e8,2.102412603633152e7
-0.0017499999999999998,0.9872407200999572,0.011024765758014332,301.6380100555879,16.668382352971516,-413544.0738665842,23016.16510951703,5.1008491590100354e8,2.080954535185979e7
-0.0017599999999999994,0.9868042998032458,0.011204475631652744,303.93919546965407,16.71759732067801,-419068.9304039807,22806.477542609795,5.181209112076823e8,1.969550093764221e7
-0.0017700000000000007,0.9887248515542578,0.011005758541823946,304.1281730161511,16.505032277602346,-422634.51402772823,22867.077135350504,5.289765767512589e8,2.023351298235806e7
-0.0017800000000000003,0.9889637352305635,0.011020250598249803,307.0673782810021,17.08885302980999,-433145.4200228672,24435.239840159837,5.554294330918682e8,2.2945971621198867e7
-0.00179,0.9960758052180224,0.010904439268458204,301.3091428624617,16.76307166909638,-422286.77197514515,23821.324713827173,5.413424350133935e8,2.232472124775414e7
-0.0017999999999999995,0.993060837674923,0.01083433838998194,294.7029757459562,16.169047298164507,-406941.1929585639,22732.09012007475,5.176989175058196e8,2.1156211220683157e7
-0.00181,0.9986014459300028,0.010564209122334415,284.5882775044788,15.681673173073971,-391169.524905275,22346.62949547219,5.0132995816161835e8,2.2484092464924492e7
-0.0018200000000000004,1.0041724213606658,0.010345953373365772,278.16279002275314,15.486406547804355,-383024.9003813201,22342.82921499593,4.955191820913834e8,2.301748629647011e7
-0.00183,1.0097791215060632,0.010318464783079177,276.90711329076356,15.650151423417284,-389726.473398555,23000.33318896508,5.203474574844484e8,2.4483408551353835e7
-0.0018399999999999996,1.0117674122512144,0.010202086925358973,273.16222223298826,15.453928013356283,-380503.0982835413,22594.504120826183,5.033080908674921e8,2.3697486241234798e7
-0.00185,1.0159154614896606,0.010062486910450467,265.58972445558965,15.132858354465577,-367341.4463758118,22043.544923073998,4.832596361532813e8,2.3196902921048105e7
-0.0018600000000000005,1.024885251226385,0.009939686476878686,264.28384870252387,15.35304184076651,-373438.35565186763,22772.70459384763,5.043360805232609e8,2.458336376476415e7
-0.0018700000000000001,1.0240564111152857,0.009799356298057844,260.11759195747715,15.149230796506066,-364998.8473185814,22387.567351508183,4.88511116641821e8,2.3847073739609435e7
-0.0018799999999999997,1.027193230475122,0.009606267897622851,252.25401523489688,14.75326752790949,-352305.9624816163,21688.32578549328,4.752139551089772e8,2.3009806763870325e7
-0.0018900000000000002,1.0306433289118064,0.009787085294449358,255.20882409537816,15.021979735575469,-360013.21562523715,22550.7138017554,4.920967037198344e8,2.534744666519525e7
-0.0019000000000000006,1.0369489936505696,0.009664765409326656,250.76686618037894,15.370998037896017,-363446.2380306039,23434.076268745015,5.077286544266001e8,2.6613985362369902e7
-0.0019100000000000002,1.0374500118892576,0.00939849493142283,244.24116431714842,14.894907033343715,-348704.4348635673,22897.018988023345,4.9085768379542047e8,2.672946989068877e7
-0.0019199999999999998,1.039862210580446,0.00945328437002479,234.5807326795728,14.533832863906062,-331573.9998291629,22451.29603410322,4.684335853450084e8,2.7065546999063563e7
-0.0019299999999999994,1.0429278633267405,0.009211373112921683,231.48483927991396,14.235039891452425,-324971.2445807866,21766.888172334107,4.5287103311557007e8,2.5887957494736444e7
-0.0019399999999999999,1.0451332880829567,0.009174942891221576,225.52208583836168,14.195482948151048,-311934.12194690993,21929.994870068265,4.3480450879519147e8,2.701072532059857e7
-0.0019500000000000003,1.0403748424668204,0.009263308735118912,226.75496984244984,13.953778970579883,-311557.2175602852,20713.9750398754,4.270640249608719e8,2.3959655097365372e7
-0.00196,1.049774952042101,0.009360373805166505,230.38988762329882,14.686408378667421,-329534.54240684194,22641.908550898603,4.724220183760266e8,2.7235033392293718e7
-0.0019699999999999995,1.0538246641834021,0.009128138206922303,222.72466572115027,14.071461958958787,-317587.66722202237,21700.775196354247,4.5559261114069194e8,2.6428466388071198e7
-0.00198,1.052899543023804,0.009267557706364879,220.642762356554,14.291533085676843,-314600.7667489131,22252.265722653425,4.575248903191354e8,2.7749368481047153e7
-0.0019900000000000004,1.0621263323635723,0.0089819739179605,212.34293967917333,14.217713480328507,-305834.2775054997,22574.25314296746,4.524240428575038e8,2.8632239942983706e7
-0.002,1.0646693472418334,0.008685820989846292,196.2109106030225,13.392028216059899,-274695.48067864624,21378.6224438903,4.0330011896571934e8,2.8132487047207106e7
-0.0020099999999999996,1.0712264811174383,0.008604299688400721,200.7622326064075,13.917847866538102,-286766.6781654674,22769.73570596777,4.309839090263472e8,3.0753656744557094e7
-0.00202,1.0718348893310392,0.00858419822881062,190.8594609278636,13.382468023726156,-270355.5501796758,21496.804325827972,4.043786276404478e8,2.841787170838033e7
-0.0020300000000000006,1.072813133620843,0.00852278181482161,191.70151084125214,13.008646177566122,-267768.48288098525,20926.23665414201,3.96002100121118e8,2.821589210052729e7
-0.00204,1.069939265330595,0.008229382061337163,189.88197296325697,13.29639966287378,-268391.07063405693,21714.468143229074,4.0282652721425766e8,2.9425844087161236e7
-0.0020499999999999997,1.0662245458828143,0.008301673973965676,192.9919673210612,13.258081733725307,-271530.5800128077,21598.10322167653,4.082898676447648e8,2.9431912586044688e7
-0.00206,1.07100778483439,0.008177541723506663,186.22163280538467,12.92340515152491,-265807.93314265856,21410.24868949953,4.069995622509796e8,3.0077680985616047e7
-0.00207,1.0714496645035285,0.008111084997131774,185.18895461783293,12.821470503935947,-261323.475195878,21081.395640863222,3.9580111210257834e8,2.9643446582210742e7
-0.0020800000000000003,1.075075500256723,0.008071414010023438,182.46188090086682,12.554668813211462,-254558.4682937017,20325.178154276055,3.8305869761675525e8,2.811701795254293e7
-0.00209,1.0747371084180444,0.008092123941106142,179.57897690299157,12.524399998163963,-248722.8628020176,20496.469044933645,3.7327146862234706e8,2.8934656709172666e7
-0.0021000000000000003,1.0733780313549945,0.007942994901349509,180.01596552714386,12.421895889355655,-246684.5652661074,20343.836331065573,3.6824181218545824e8,2.8493972752243858e7
-0.00211,1.078568359322603,0.007859902083020646,171.61817040929787,11.933156047801585,-234897.6469619102,19688.21680927973,3.526349624010821e8,2.8538484745531444e7
-0.0021200000000000004,1.088005953549876,0.00787885564928203,169.27608364342194,12.09506829158069,-237623.80966125694,19849.51836024338,3.6422245169169146e8,2.847706499642728e7
-0.00213,1.0875963958542896,0.007921730535531109,166.47999488266083,12.100393080679172,-231567.550656191,20142.782756249802,3.566639978988988e8,2.957985840221614e7
-0.0021400000000000004,1.0929345040734866,0.007487576168809754,153.8940503941452,11.358757586733798,-203112.91083501058,18439.74137211255,3.015005662842902e8,2.6606146013096705e7
-0.00215,1.098460801339198,0.007398101768708451,150.1784537149499,10.990853309193483,-196727.20913099937,17931.403635679664,2.9331204390389985e8,2.6600337884095866e7
-0.0021600000000000005,1.0904201256357235,0.007622758107216226,157.03090124547768,11.685537778009236,-213347.15128382263,19342.27599204924,3.2564601615922046e8,2.838568656605829e7
-0.00217,1.0982922602430425,0.007452897249013934,152.79018417420022,11.60431619675628,-211432.2929484865,19818.36294621892,3.322195910853035e8,3.0375174892345265e7
-0.0021799999999999996,1.0996101385523884,0.0074877017834644915,151.6884923747528,11.734025122576274,-212864.70846056298,20032.055417152293,3.387752531179572e8,3.070483801923806e7
-0.00219,1.1041806530194334,0.007286349891633703,148.80900007562255,11.47403068301266,-208529.289681033,20039.219571938007,3.3457655445954216e8,3.156411115651779e7
-0.0021999999999999997,1.106098169272083,0.007087984711732104,138.7427739988196,10.925963365634068,-186519.74636046987,18999.510205685176,2.944238981715955e8,3.0291488472967498e7
-0.00221,1.112427729867443,0.006896265493501114,131.7736766426473,10.867976602017654,-182209.30241982907,19187.873611637333,2.9608096070475584e8,3.1278424716622405e7
-0.0022199999999999998,1.1153779726515614,0.006857794529173039,129.68758348689622,10.63461655593229,-178718.89411265726,18726.133859990223,2.9068777360036075e8,3.0365641244318698e7
-0.00223,1.116652941015995,0.0068325416243456335,128.2640643523749,10.825906588579562,-177826.28679154773,19547.89884189154,2.940949868023569e8,3.2558786214266982e7
-0.00224,1.1137090537385121,0.006785658933519522,127.24159662640609,10.386871275666383,-169240.47374663164,18166.132112643547,2.6980129024116033e8,2.943405658384349e7
-0.0022500000000000003,1.1196574321074564,0.006959710342728073,125.46234000835726,10.375333799336332,-166626.05599038015,17812.386360654073,2.638306535066327e8,2.8616436592166986e7
-0.00226,1.1182119933909254,0.0068265046377584005,123.82599341443634,10.256108474560742,-160821.2476404469,17988.30459906665,2.5599065511282998e8,2.9650463510858975e7
-0.0022700000000000003,1.119283370848841,0.006736916105557849,120.70231178013132,10.035043631814975,-155802.64023282003,17503.974525058366,2.4762925791352528e8,2.879843740662748e7
-0.00228,1.1242868303752798,0.006604723638547959,118.98073372372946,9.851407165344645,-153722.7327567927,17018.55641649324,2.4113634939901316e8,2.779877389953769e7
-0.0022899999999999995,1.123325693620604,0.006596232549140145,114.51820742102962,9.970336704444916,-149011.91231300298,17401.420637735275,2.4034507659448406e8,2.878348533993614e7
-0.0023,1.1309601443023714,0.006340239058941982,110.80782176547584,9.624297385641238,-144484.51669513574,16993.274273764146,2.3502519062338692e8,2.855310531642246e7
-0.0023100000000000004,1.132718067179563,0.00629715740929538,108.49356151406563,9.73841510760612,-143731.20977008285,17565.569169131435,2.3730284168979523e8,3.011004870584314e7
-0.00232,1.1311234441053408,0.006463664651891702,110.45221948714041,9.782351241857743,-145015.90563335922,17271.537134112477,2.3611692340657777e8,2.893769820737752e7
-0.0023299999999999996,1.1248289304102181,0.006663175186709922,115.35225990911287,10.272336183224125,-153907.8840664849,18199.186161669837,2.5253688339035887e8,3.0431474096170425e7
-0.00234,1.1264563503570304,0.006520100194158747,112.56884080244899,10.07523418988715,-147951.13190302908,17980.825192814602,2.414241185475798e8,3.0494310971493144e7
-0.0023500000000000005,1.1294095316738235,0.006452408430848413,109.8045546269778,10.00148775754126,-145725.48674554855,17990.256325097936,2.4239981108466706e8,3.0741790393564727e7
-0.00236,1.1357880343854165,0.006594722628883476,108.00196288879332,9.840930544600218,-142321.35954820187,17503.313504983522,2.3442442643874532e8,2.965762091496021e7
-0.0023699999999999997,1.1293486640600345,0.006559966587747434,109.23470919218498,9.89704237018584,-143228.93634838465,17836.654034274023,2.371921160321834e8,3.0586763541355617e7
-0.00238,1.1327699883663476,0.00629249041119467,106.23141880637016,9.956796049599905,-141514.06034057104,17885.312332742524,2.3483791071884423e8,3.03655389323561e7
-0.0023900000000000006,1.1257490792290934,0.006329532062447182,107.02627349166387,9.60264120077443,-135790.19681933807,16932.22175465005,2.1862382144516572e8,2.8610121400125194e7
-0.0024000000000000002,1.1308310976190261,0.006487058957760822,109.40681411138983,10.149421994878237,-144091.58822404567,18253.776319441902,2.3789848881816265e8,3.1090879426091436e7
-0.00241,1.1292080636716408,0.006306393200414448,104.16772613928657,9.683297569406554,-132452.97063740378,17189.256174834103,2.1496513810783446e8,2.8985560569950245e7
-0.0024199999999999994,1.1303062459560922,0.006435765856641675,106.85763817177003,10.058994635631997,-140078.54343797476,18091.79338558725,2.3116058203789842e8,3.0828195575519767e7
-0.00243,1.131010103321965,0.0065680198758240205,111.49850062394214,10.423690010127327,-149640.07904329745,18902.715355345004,2.495319629023132e8,3.2388074513001513e7
-0.0024400000000000003,1.1278343430298,0.0065085812287970736,110.36362896479363,10.215550674070297,-141668.7589485704,18324.995885571323,2.2992295357643947e8,3.097259795366331e7
-0.00245,1.1287044996255036,0.006548377530434265,105.52092309208139,9.382975575554678,-127362.29299858998,15849.463020150853,1.953192588740361e8,2.573983786820129e7
-0.0024599999999999995,1.134269162007475,0.0064139605228690005,104.26202393194124,9.383191381371143,-127987.67612359097,16076.180610226982,1.997681561911025e8,2.6428597801614307e7
-0.00247,1.1348305966328316,0.006516694857948768,102.1099627704897,9.115492444607154,-124036.93688983285,15518.99831304434,1.9244850300660932e8,2.5607302157770813e7
-0.0024800000000000004,1.1283210200048273,0.006304807597904343,103.05831317445217,9.248740940634217,-125748.2991924305,16150.687141692355,1.9955165803728464e8,2.716679621436298e7
-0.00249,1.1369644313374232,0.006072578001023051,94.7605651386267,8.330096707040944,-107129.81990651373,13910.956410772893,1.599227172047748e8,2.2731214959317945e7
-0.0024999999999999996,1.1384383245986258,0.006004942052756524,95.90833404667096,9.029683103426473,-119000.64667327376,16208.143103657001,1.9230425614628452e8,2.803508426053253e7
-0.00251,1.1408528886176268,0.006151078344798404,95.883885533316,8.937610735425258,-117714.10772802951,16063.242599293126,1.893219758080747e8,2.8081714258648816e7
-0.0025200000000000005,1.1435970483458666,0.0059874891192196805,94.2776350947,9.050221078985409,-118193.15414700143,16331.503897749328,1.942740097190312e8,2.8572931661610905e7
-0.00253,1.1420883739848218,0.005974409077783216,91.77865609087411,8.712188877998402,-110661.05727874918,15385.88894678723,1.7753620997559986e8,2.629501814925259e7
-0.0025399999999999997,1.1512483934123507,0.0057099794418893,86.01125827080315,8.06972358279783,-99991.29588027648,14024.964154563895,1.566557223358792e8,2.3732708516605895e7
-0.0025499999999999993,1.1516690885767975,0.0057199889097560176,84.58716741948648,8.208659388951338,-101465.60815949636,14480.788672626106,1.6376372683035082e8,2.4838421504491225e7
-0.0025600000000000006,1.1541811998038325,0.005397035462350178,81.62368670482901,7.71122250780028,-96530.64492119923,13432.306970471858,1.527070169615801e8,2.296511104378737e7
-0.0025700000000000002,1.1514569684343523,0.00539825584977041,78.26562751151283,7.623842935625713,-89917.50359342071,13894.65877953267,1.4771462025486225e8,2.513761938360828e7
-0.00258,1.1565637188705795,0.005294757799160648,76.26933208119007,7.372830947439832,-86174.11901494925,13212.797697112297,1.3742440647297233e8,2.336179720795042e7
-0.0025899999999999994,1.1602066796629282,0.005238501772308312,77.46894364101797,7.360575328296949,-87481.08905852553,12777.399167400203,1.3731261452717543e8,2.196175303556976e7
-0.0026000000000000007,1.157407935441401,0.005708942321955132,81.20252831919125,8.049666023166981,-95669.5506764295,14382.011786075287,1.546390868845994e8,2.540979693227254e7
-0.0026100000000000003,1.1476362500878374,0.005674485850894542,83.86185867440231,8.32936000266197,-100555.2277303084,15091.602760370439,1.6511269470078376e8,2.7105470662006054e7
-0.00262,1.150429907480503,0.00565789633795827,84.36482685289977,8.28405637175901,-100213.74393448568,15082.691273895036,1.646103724909996e8,2.6823610343661565e7
-0.0026299999999999995,1.1521863560361092,0.005530022919954959,80.89896691436317,8.098656652569783,-95332.30249559943,14952.46998996648,1.580959336164785e8,2.7119547681301713e7
-0.002640000000000001,1.1581575565872293,0.005418989002170255,78.37148577768245,8.118384587023671,-95398.8115590376,15282.771926360023,1.624601477537797e8,2.8389695810791776e7
-0.0026500000000000004,1.1503649478460127,0.005344584146937105,74.14437138175039,7.221630919814533,-82075.10858226265,12521.080436028402,1.2902940848474078e8,2.1224918571593918e7
-0.00266,1.1533752477473576,0.005446007594910024,76.61517314833877,7.5376652573267044,-84650.14672697624,13393.800820342678,1.3406217192021687e8,2.3622146234698165e7
-0.0026699999999999996,1.1580820084181287,0.005328249427462617,73.8715364478244,7.59341079416482,-84865.06265574308,13613.669829912236,1.3933986342233098e8,2.4010816334088672e7
-0.0026799999999999992,1.1564511671736792,0.0053158575239094265,73.89073960982843,7.872193539289308,-88323.10033621157,14541.570531835836,1.5020021226051205e8,2.624374429489583e7
-0.0026900000000000006,1.1582490453749021,0.005156936479003128,74.8629615986041,7.715288697220105,-87425.92942528093,14316.72139636655,1.4493275856633875e8,2.6209818876542076e7
-0.0027,1.1571103134758112,0.0053207198876697994,74.91372588897012,7.731609555538507,-86300.14660390613,14017.667969109692,1.4100903046519673e8,2.505317733580189e7
-0.0027099999999999997,1.1629724968701465,0.005182608914961838,71.86874570760394,7.291069407107659,-82336.59169966441,13175.801215902016,1.3400987740458134e8,2.3725982358333312e7
-0.0027199999999999993,1.1638780112499107,0.005160847262636314,69.64270024970841,7.260657574662593,-79328.63671998093,13126.890015561085,1.3066951853231908e8,2.3639933759282947e7
-0.0027300000000000007,1.1664593987618566,0.005137952932661772,66.67353945377513,6.878757222355226,-72445.20880250442,12405.381206205651,1.1768245767850938e8,2.2374969259114604e7
-0.0027400000000000002,1.1604204324192204,0.00490645955308228,66.90648792324336,6.554741258434904,-68852.48803106498,11744.256120743068,1.0841138921644256e8,2.119310674235132e7
-0.00275,1.1705193140189056,0.004646242516322367,58.29553264091371,5.891843121304809,-55870.75302599112,10560.745534523247,8.542133597057603e7,1.949763396663778e7
-0.0027599999999999994,1.1728167326369028,0.0045118159578145835,58.534643351699444,6.137633432085148,-59611.625741216594,11168.589445189342,9.505963092923343e7,2.050051538363274e7
-0.0027700000000000008,1.1636770804801293,0.004553731931639398,58.06766683437649,5.613057778816872,-53144.182079270424,10060.068775721284,8.072568577426757e7,1.8485688762670975e7
-0.0027800000000000004,1.1739234468587585,0.004541858524375884,58.2390320159645,5.824643528837454,-57298.513068183805,10452.365113827844,8.972377953629448e7,1.9068836147544805e7
-0.00279,1.1768125541476229,0.004457922236470498,57.014493860011264,5.963765308871692,-57609.298556521644,11251.509913784093,9.431603334181705e7,2.1475848778250016e7
-0.0027999999999999995,1.167526826326949,0.004695173339532365,58.874754430190826,5.924044898518621,-56427.45759031116,10669.064411335727,8.944706256304926e7,1.9447973018838808e7
-0.00281,1.1706496362736365,0.0046708619532238186,58.884591668877015,5.689998285543241,-56466.03370755752,10163.038406952866,8.658392602266523e7,1.8767591338563118e7
-0.0028200000000000005,1.171232469158992,0.004686634226705355,57.91153766218928,5.670387235825229,-54735.824720139906,9737.078201260514,8.247045610806836e7,1.714045573986698e7
-0.00283,1.1746165337420622,0.004456305860955696,53.70657493567615,5.268980455973341,-47076.60396678266,9197.326231849269,7.052160951703064e7,1.6571120587670159e7
-0.0028399999999999996,1.1736929296019267,0.004506875773746723,56.10088138210099,5.71132254227948,-53503.55586478474,10260.513311016899,8.399607602947463e7,1.877771407681046e7
-0.002850000000000001,1.1695682694206586,0.004430094845690316,55.55539069081576,5.733641102908772,-52201.25820048751,10246.038008273077,8.157857301617119e7,1.8572761539184902e7
-0.0028600000000000006,1.1723033529183857,0.004680766587065817,56.66532433444883,5.82803185141908,-53300.08532395982,10884.915446634732,8.477847861859694e7,2.1039149135697883e7
-0.00287,1.1745948820114207,0.004388819924924543,50.7996660049158,5.1797701507335105,-44117.733897891594,9049.795357987792,6.618607935887896e7,1.6277643682049388e7
-0.0028799999999999997,1.1750237781055743,0.00433563707054176,53.185887139701116,5.495353678346859,-48131.82841750674,10125.759759405246,7.656571066882645e7,1.917812864795141e7
-0.002890000000000001,1.1785893598877275,0.004463607479283286,52.31731969621832,5.399256359868315,-46785.61402261775,9640.255497861799,7.241868259109062e7,1.7728310649134185e7
-0.0029000000000000007,1.1774485574446618,0.004358234399268763,53.78580945495109,5.738855389306211,-51262.5927351431,10768.550414404754,8.414643836597091e7,2.055956803800304e7
-0.0029100000000000003,1.1726670779142527,0.004359122768873954,51.555859273140804,5.089840989214083,-44546.889303820135,8852.32130631397,6.719138989334148e7,1.5765870197784454e7
-0.00292,1.1814911928489746,0.004303539614712191,49.17529548180184,5.204555990348521,-44616.00437722202,9315.054765992994,7.08069192863897e7,1.6899722862703733e7
-0.002930000000000001,1.1775088562932334,0.0042490954622176405,50.36379114638373,5.115822106953064,-43469.13953652502,9353.827473713367,6.81079239227074e7,1.784890176427194e7
-0.0029400000000000008,1.173193994427658,0.004443524124949134,53.94362345997207,5.398191966899066,-49264.936824349184,9802.869420932448,7.671500641774282e7,1.8178653067608833e7
-0.0029500000000000004,1.1781885192975743,0.00426508621710303,52.40683527837599,5.424269935451803,-49416.00711101927,10000.549235833356,7.947295000604752e7,1.848001852922348e7
-0.00296,1.1750375930828119,0.004304625949733072,52.36074224037685,5.367575881941595,-47954.06954230985,9893.585227544152,7.824396342880833e7,1.8423145695458718e7
-0.0029699999999999996,1.1808241271631361,0.0042975978802914485,49.279171157423804,5.270069192050404,-45405.43714618161,9710.434646294285,7.403035929061888e7,1.818523111961134e7
-0.002980000000000001,1.184389344977566,0.004376058449709726,48.602688425430856,4.898521912047427,-41190.77845982403,8395.695666248668,6.092515644777834e7,1.4911848222366786e7
-0.0029900000000000005,1.1859888889566648,0.004268107744572851,48.482900608110484,4.956881228598905,-41648.46472380567,8792.737119681831,6.4297658281044096e7,1.6161396813698363e7
-0.003,1.1746216428167051,0.004555743330071082,52.0682789026718,5.068969600390993,-43651.37080453575,8602.622853208026,6.3635172324427314e7,1.52109531179669e7
-0.0030099999999999997,1.1716752532352632,0.00438560077697193,52.17606198749779,5.067572899332218,-43771.53016615102,8631.24165030951,6.36077504183368e7,1.5047429132865336e7
-0.0030199999999999992,1.1802082198684596,0.004216601577993528,49.717588215101316,5.322143242627109,-43935.85210264243,9947.658606993304,6.951682181611302e7,1.911806733458036e7
-0.003029999999999999,1.1878295217298287,0.004132595182367698,46.21702923730512,4.89096802885863,-39536.76038173266,8832.23116993831,6.066317508638655e7,1.6661009922106136e7
-0.00304,1.1857704267419966,0.004344752523939623,46.96365375689316,4.967871131279503,-40278.67320791545,8920.718188816369,6.226084421715069e7,1.6671848294174071e7
-0.0030499999999999998,1.1858908525539624,0.0041696559712888605,46.33982604343638,4.599494077691392,-36670.90720342257,8172.494889859971,5.395400263210873e7,1.5113306204616677e7
-0.003060000000000001,1.1829506376950207,0.004161132783358944,45.83345309874819,4.740390006320167,-37943.852714611035,8623.174717390719,5.857113770329563e7,1.6169511535616616e7
-0.0030700000000000007,1.186389543310278,0.004155102856582694,43.38235772154819,4.488498226935305,-32334.57058252942,8055.371679577235,4.904710259062939e7,1.5186041132344592e7
-0.0030800000000000003,1.1812292225013032,0.004124381083183092,44.16686825865986,4.929669966536386,-38104.64854643489,9257.157489972473,6.266939864479025e7,1.802856239788619e7
-0.00309,1.1926553502570132,0.0038556865622108127,41.09823188631811,4.404577760870015,-32183.06034253891,7762.857866430184,4.7798925335166894e7,1.4233171712846205e7
-0.0030999999999999995,1.1894307541352196,0.003767175072935127,39.950248684001224,3.983519666048035,-26728.9072265485,7080.261732813437,3.854652482285469e7,1.3135824550301587e7
-0.003109999999999999,1.1836210375261844,0.003969409760468054,42.213470029847265,4.212432388998726,-29710.46650268164,7577.965162822293,4.2494532863069326e7,1.4312183395614196e7
-0.0031200000000000004,1.1896978816629482,0.003984826401028123,41.506641028460606,4.106659862695727,-27553.60376227507,7153.512018347426,3.7561981367828056e7,1.3409297500768466e7
-0.00313,1.185671966243273,0.003791583580980074,38.87498385293299,3.5692574063583162,-23031.95958146237,5874.8166505693835,2.8674422133107338e7,1.0665229843133973e7
-0.0031400000000000013,1.1855662045522926,0.004068166372398576,38.932754175340676,3.385620751255883,-23110.005074318462,5116.4707688450235,2.7709618964692518e7,8.479176348379608e6
-0.003150000000000001,1.1958574869056624,0.0037352384592940742,37.06646197477992,3.7302408971975805,-24956.98001114912,6366.545722510947,3.512853656608419e7,1.1878853927899787e7
-0.0031600000000000005,1.191927037557383,0.0037451711992581307,36.81677734536777,3.6286331380695844,-23564.58965207037,6391.044247470044,3.3191640587011058e7,1.187605715387052e7
-0.00317,1.1898126586823645,0.003943182720340277,40.26149864781707,3.9297574553122794,-27435.533112522546,7070.805634077228,3.929580109186381e7,1.3425662672088785e7
-0.0031799999999999997,1.1912351147754585,0.0038014317802079656,38.36449981173998,4.125957470002343,-28016.05122102826,8044.90753230533,4.438220332408906e7,1.611243154230704e7
-0.0031899999999999993,1.192879418994047,0.0038228729986964217,38.88111897631151,4.074079353918372,-27311.991863442825,7449.26104003563,4.097177754750981e7,1.435257717069308e7
-0.003199999999999999,1.1904711024139563,0.003839428490661965,38.84573041619161,3.880259707082777,-25561.221874831517,6690.724603708032,3.5461780770210214e7,1.2247726050214386e7
-0.00321,1.1917372074392911,0.004011025984278347,38.606482551437416,3.633949797973099,-24772.73236723297,5821.058681594664,3.1735434035362612e7,1.019749627624801e7
-0.0032199999999999998,1.1880191684744121,0.003697583297378578,37.63023080685523,3.608955311155803,-23584.75500162915,5869.952929278862,3.0765056990567256e7,1.0065009423707128e7
-0.003230000000000001,1.188056177412622,0.003744197170085101,38.23279736317605,3.7109044233161725,-25153.35589310237,6222.345031328986,3.387092068719372e7,1.1062231357270733e7
-0.0032400000000000007,1.1897822627497965,0.004159047008074598,42.858755460636424,4.335873031213329,-31531.082668453775,7564.221937297879,4.548404258783329e7,1.3749401112993132e7
-0.0032500000000000003,1.1898426765458698,0.0041065220164288015,44.969129283832416,4.739989394275613,-36019.70982549718,8547.388751918937,5.5403217159864716e7,1.5844404689405248e7
-0.00326,1.192191936310661,0.004222845863581565,44.66316057155038,4.823121218046294,-37184.881311814665,8917.852197719902,5.830376153212396e7,1.7323207992205698e7
-0.0032699999999999995,1.1847988142374077,0.004241063324044828,47.17204562282106,4.9985009501930255,-40998.830751376016,9113.73869725618,6.4544577437430725e7,1.7173146839009795e7
-0.003279999999999999,1.188801550049636,0.0039338522092647625,43.571244121834496,4.738026899960571,-37537.06332111074,9096.738149647636,6.154470525490451e7,1.7934974950031374e7
-0.0032900000000000004,1.187130674404843,0.003912372046045838,42.695778727368754,4.706737866042985,-36133.00718801839,8947.131470148399,5.9361087490766376e7,1.7364429928081073e7
-0.0033,1.1876949326745667,0.00388774530142534,40.91366637547256,4.3346033374889315,-30623.219607382627,8107.81978667073,4.7831763970067695e7,1.6022627498429352e7
-0.0033099999999999996,1.1912091563296465,0.004013208627061683,40.2901658895549,3.857127168699438,-27134.300669013894,6470.348841607035,3.713601450459368e7,1.138704347696055e7
-0.003320000000000001,1.189036458383457,0.0039982293207447995,41.30403424124069,4.0798579636408645,-29186.37902874816,7135.096367333762,4.185590556615763e7,1.303131715502585e7
-0.0033300000000000005,1.1924879242145647,0.0037155815383011085,37.89720831828171,4.104671046610585,-27124.913736755956,7365.224104417287,4.119292254283764e7,1.37114983115731e7
-0.00334,1.2011535651658243,0.00388547076917374,37.22786958013275,4.157142048478513,-28046.605845895017,7477.9983300197155,4.2700153706866965e7,1.3870753748421796e7
-0.0033499999999999997,1.197313938791857,0.003531715974306361,35.20450081524692,3.8110001374073907,-23543.43455161983,7174.710759574023,3.640430199595684e7,1.4192854247189987e7
-0.0033599999999999993,1.1961200664338296,0.0038110914142078507,36.30305518950409,3.5039150251004805,-21220.07950508885,5875.912511682775,2.8357725853300985e7,1.0681710992483016e7
-0.0033700000000000006,1.1934725188278943,0.0038127900573044203,38.20867675330281,4.150021555925511,-27625.770190301322,7264.733597740731,4.11464701021607e7,1.3207671881109763e7
-0.00338,1.1943283318825109,0.003924550615402447,39.28263377145564,4.667034459758252,-31332.437731786235,8973.135025447853,5.131841938109044e7,1.8075478331637602e7
-0.00339,1.19805956482485,0.0038603241844144057,38.158582978243736,4.201227174205327,-28730.392944980973,7390.392534863186,4.351066160816078e7,1.362933028437303e7
-0.003400000000000001,1.1926625359941112,0.0039002753731040706,38.777110965624175,4.094770827548024,-27420.389428784252,7207.160968775969,4.080867937513567e7,1.3243323328438563e7
-0.0034100000000000007,1.1956103118697436,0.003849094896942354,37.38663222436136,3.918601426970764,-25344.997938596687,6753.6470019601,3.6506920618181914e7,1.2152021228676345e7
-0.0034200000000000003,1.1943690946297667,0.003921337461453226,37.97802311559421,4.0206234105749035,-26269.170736131306,7537.064011911169,4.067186737446612e7,1.4741471546229502e7
-0.00343,1.1965834329092082,0.0036271791705703884,35.8438172452823,3.650411514037031,-23511.623255720522,6425.79130338175,3.385816248220024e7,1.188619977345833e7
-0.0034399999999999995,1.1982878977125246,0.00388569030855042,38.13343880701695,4.019726173161655,-27073.906093976577,7151.899344502956,4.0496514802109376e7,1.301896329686277e7
-0.003449999999999999,1.196456157900355,0.0037513606550010907,37.215126736941244,3.7387181305988584,-23929.358192868818,6643.673299921915,3.361564299054745e7,1.2395564689196113e7
-0.0034600000000000004,1.204526709959708,0.003572477864435231,33.320820354267866,3.371382804131597,-19856.596472433546,6045.130994776264,2.7817069516289715e7,1.1495561893756205e7
-0.00347,1.205267604849863,0.0033926244143919777,29.199901697712317,2.60106985427585,-13539.17010366095,4214.706133368347,1.5848723225342762e7,7.761627496376393e6
-0.0034799999999999996,1.2030406233356137,0.0035136567352660967,33.12441320533792,3.101984881888614,-17820.757916401,5157.126170615325,2.2836315892199237e7,9.218296418735424e6
-0.003490000000000001,1.203525556798042,0.003384554393901532,32.303544897587784,3.0338944841081874,-16916.145462248875,5707.764469618974,2.3903681669157047e7,1.1432319472555991e7
-0.0035000000000000005,1.2007413684073847,0.0032590997708426645,30.02845711507013,2.496367878308203,-13600.833600039587,3733.8902214756727,1.5177357333848767e7,6.164610526651616e6
-0.00351,1.201110268968506,0.003476527416823033,32.43380241068272,3.0335307353028336,-16460.048367705647,5398.000947533004,2.148214154924221e7,1.0377496193305401e7
-0.0035199999999999997,1.199877415867053,0.0034982574827588687,31.82075733606464,2.8068322957943814,-14903.273409789968,4718.283273918657,1.865942442983435e7,8.49384602788263e6
-0.0035299999999999993,1.2024543865001347,0.0033246930913814247,29.408082837408713,2.800044726542356,-14660.66165256137,4658.612284230502,1.9160753751868527e7,8.3816502809077175e6
-0.0035400000000000006,1.2043783929859786,0.0034987360959046546,30.648495513452414,2.5427969833014608,-13723.592083778225,4050.395771645563,1.5787939487103231e7,7.184698525590526e6
-0.00355,1.2009920452409506,0.003340214660884794,29.787496934497504,2.659013637595851,-13724.609018941424,4635.725602395741,1.7681163555622045e7,8.786358794363413e6
-0.00356,1.2019417635911092,0.003408781612401974,28.33141240882309,2.4533250319508335,-11851.7210375363,4083.29373024236,1.452281910222758e7,7.470192307468221e6
-0.0035699999999999994,1.199925221643424,0.0035508003966633166,33.972036785902745,3.2776847530034368,-19768.057286519343,5615.45277204391,2.6567712654792067e7,1.069825390168799e7
-0.0035800000000000007,1.2008640883123989,0.003651441121997985,34.009931305749284,2.9397917156445135,-18090.901439126737,4421.435797416504,2.0991548497723654e7,7.429943067772082e6
-0.0035900000000000003,1.198897405035349,0.0036898050965831265,33.963744254485086,3.1989774804787783,-18899.396430124416,5566.064605851346,2.5493745310769852e7,1.0397576836460557e7
-0.0036,1.2054413365978736,0.003556653291125578,33.61634398524828,3.2159414770384243,-20306.936789835683,5344.752542374129,2.674538601194993e7,9.519662315206442e6
-0.0036099999999999995,1.2042883974770142,0.0036028479670047733,34.4709820749595,3.545254260364393,-22712.78896579194,6069.502416231576,3.2836105459766068e7,1.0856312122269783e7
-0.003620000000000001,1.202545637353779,0.0035867886981395306,34.161886092054786,3.5095726949036865,-21680.581909100634,6262.356072808352,3.0939665328167573e7,1.2053554539397117e7
-0.0036300000000000004,1.2006677407851436,0.0036977895316050538,36.80699084035298,3.554995184461207,-23863.877042567234,5785.77351271612,3.1955377583116595e7,9.71628322591781e6
-0.00364,1.2061276971058885,0.0036040634449555097,35.74478401599354,3.933335207427311,-26242.38302509591,7039.396633392137,4.018814626461354e7,1.2943162946158424e7
-0.0036499999999999996,1.2082974747885364,0.003455102305421146,31.52252678801614,3.055107873912018,-18305.558240733568,5088.64333581708,2.475778653997266e7,8.812340290000508e6
-0.003659999999999999,1.2086137277004303,0.003557527877173961,32.0869277609324,3.3096763276710544,-19588.0837915357,6058.828407264727,2.908751546537929e7,1.1812964083129188e7
-0.0036700000000000005,1.2031792922576043,0.0035654851361179097,32.73348142609926,3.2145612947183433,-19741.258665979658,5599.193395071454,2.763022277825316e7,1.0539028179802248e7
-0.00368,1.2073605703745156,0.0035397504546021783,32.72009706424111,3.19082068290488,-19671.930238198485,5415.624871782194,2.721595175801175e7,9.610580350676592e6
-0.0036899999999999997,1.2051950481857168,0.003356687332931259,31.742077150774254,2.869329282442231,-16973.213923962227,4714.411249929072,2.1834287578949314e7,8.337910587578833e6
-0.003700000000000001,1.2016037649050768,0.003320835552529412,32.21004720490636,2.832957477741907,-16272.605010205352,4876.417505794104,2.1219528602827035e7,8.93782939475585e6
-0.0037100000000000006,1.2082666852303479,0.0033269066502645437,28.920916630011195,3.2108306216913354,-17203.26200429388,6202.1383176333175,2.7159908552004512e7,1.2503244952384833e7
-0.00372,1.2072669157936584,0.0033588276570763456,29.273167233704473,2.8370089935382943,-15033.115951168376,5129.114038733554,2.0921131142057963e7,1.0001245774197493e7
-0.00373,1.2124122497548815,0.003189511215307677,27.562967912292752,2.4771812143651015,-12384.151941136499,4176.243780690279,1.5529772993961781e7,7.669708758606129e6
-0.0037399999999999994,1.2095288180927044,0.0033221920343539002,28.714704395965363,2.6046190034412473,-13437.431973894001,4245.178499716872,1.6335818162834113e7,7.5659334826372275e6
-0.0037500000000000007,1.2068865046555763,0.003369226705682985,29.624109978700425,2.6335544835007467,-13585.68714153569,4686.320528016895,1.690833477497289e7,9.48499812847076e6
-0.0037600000000000003,1.2074695881927877,0.0033067617826235914,27.91083683172201,2.0707514756109897,-10289.07692334311,2681.32766244533,9.264944988977773e6,4.125117598857351e6
-0.00377,1.2073903131011294,0.0031755838321119124,26.51697657961596,1.3910323844153718,-7364.381323551427,1138.5910765801996,4.131692107183871e6,1.0621743351328403e6
-0.0037799999999999995,1.2070003074707443,0.0030672999759914785,26.334826453589315,1.4321110560745647,-7152.371932426193,1354.9799959591194,4.517506553642713e6,1.508699509492567e6
-0.003790000000000001,1.210474961557818,0.0030025278925539826,26.555813624641036,1.7536902450423268,-8486.305038520288,2319.4483581461454,7.051364438592942e6,3.6635985230825823e6
-0.0038000000000000004,1.2087508213904024,0.003261835604885624,26.70317494699723,2.0708588245585515,-9040.692879787779,3758.559773271331,1.0118352951719614e7,7.754729596751298e6
-0.00381,1.210813799868797,0.0031500250676844525,25.863947660386735,1.8898286531817599,-7998.173778108727,2921.204034403842,8.174777091180142e6,5.06521157722835e6
-0.0038199999999999996,1.2113047339844225,0.0030929559333998493,25.38096294341393,2.2640234577377565,-10118.415802880361,4159.16010751644,1.3296626043822244e7,8.065387255773296e6
-0.003829999999999999,1.2157160276202472,0.003178384798540463,26.56427970989797,2.2774623544693404,-11063.828391555764,4047.737391034042,1.36261132033459e7,7.830505587956106e6
-0.0038400000000000005,1.2164021561079053,0.0029981034288717257,25.623599225075512,2.035031059116249,-9346.854519051412,3333.2833100128078,1.0434027982703246e7,6.080609886742695e6
-0.00385,1.2146739508986186,0.003070820492776127,26.096729990972893,1.9425727631988055,-9384.168151158101,2848.1117348837033,9.494746704767914e6,4.730933663858655e6
-0.0038599999999999997,1.211393024903614,0.0032176325899310196,28.196647081725082,2.066000206746832,-10370.611261007318,3135.3103888757983,1.0501793807185551e7,5.414867046859435e6
-0.003870000000000001,1.2087133837763486,0.0033392833258783154,28.865440955603184,2.378670033441949,-11659.185395825782,4200.069831824477,1.3892933634203011e7,8.377748156551532e6
-0.0038800000000000006,1.216197469602881,0.0032713209403133817,26.82610784785506,2.3888162424393826,-11672.084798586275,4201.231992433435,1.4397989205915505e7,8.191283385381051e6
-0.0038900000000000002,1.214671636860774,0.0031344287524053436,27.084253369788872,2.562253874581051,-12449.05184021318,4601.079145786478,1.6385036054532463e7,9.099263845317796e6
-0.0039,1.2104122143026026,0.0032440886222065,29.6581871164914,2.55096222063113,-13442.327516569409,4265.454062487343,1.6177840297856178e7,8.075236887381869e6
-0.003909999999999999,1.2130438962865413,0.0033823284764582452,28.28063472436426,2.3783162438241088,-12354.560929513396,3903.670933416772,1.4256469392418787e7,7.143280935368187e6
-0.003919999999999999,1.2193167065531094,0.0032504205903835385,27.330270595384672,2.580062171131156,-12510.10604637588,4676.20174343532,1.6899638015623942e7,9.222926563690873e6
-0.00393,1.2100558915141069,0.0032953565709127786,29.26869525933841,2.8387519379368045,-14886.351421741507,5462.709257019912,2.1039202937758222e7,1.1477902414938064e7
-0.00394,1.2165092923482377,0.0030655089067547427,27.434367240369,2.4918978318419356,-12571.337955845052,4334.923756996809,1.6227624649595289e7,8.231941812652339e6
-0.003950000000000001,1.2122781213936291,0.0031641059350347484,26.86827968759933,2.273503805979044,-10935.652646388437,3679.3148973971097,1.261249178942171e7,6.585187089404651e6
-0.003960000000000001,1.2164967026047402,0.003153638715935859,24.133481497114822,1.8300200704514136,-8195.421726929126,2621.983915098741,8.2198671334293345e6,4.23670619119567e6
-0.0039700000000000004,1.2157700307697064,0.0031200576994507207,25.547607055509115,2.0470460915137365,-9113.580951121126,3348.9553670987184,1.0041953411957882e7,6.2334773325331425e6
-0.00398,1.2110930842727963,0.0031831642393906675,27.693450358075864,2.4657681463318624,-11275.044851309724,4454.554759572773,1.4011645347969506e7,9.078731467147674e6
-0.00399,1.2148792187114719,0.0033773161395999948,27.089137466762708,2.0402803687719477,-9890.030571810743,2751.6678777367947,9.175536349040914e6,4.538649441562953e6
-0.003999999999999999,1.2148313254746685,0.003287944542419972,26.753094755955715,1.94949920195003,-9429.799890699449,2907.745098379906,8.976390389836268e6,5.170932645306889e6
-0.0040100000000000005,1.2153129318739269,0.0031831302689284903,25.424477828593066,2.152404795489662,-9715.581652298964,3596.652619139896,1.10978649082589e7,6.948200528558688e6
-0.00402,1.2120424280365996,0.0033378917519069295,26.513241776181502,2.188413857352432,-10118.032851231777,3638.9349475367844,1.156874412928639e7,6.882464942470051e6
-0.00403,1.216072226153937,0.0030710088744791007,25.135017132797895,1.6676388078967876,-7476.955649124,2353.459531337952,6.459362803094099e6,3.9748239549268843e6
-0.004040000000000001,1.2209862430205645,0.003026760543540571,23.44595669971983,1.828400829379419,-7465.521024604274,3277.4549549921335,8.143636203500315e6,6.599182234151737e6
-0.004050000000000001,1.2190896121427643,0.0030406234000152467,25.021129040127,1.9661921213488287,-8856.121496842236,3236.8972324748156,9.267213898524558e6,6.134551542840411e6
-0.00406,1.2143362423336745,0.003068343620835737,25.137668894957162,1.6115157010382757,-7061.185463728509,2070.8207854899524,5.677476431716279e6,3.2418512729014875e6
-0.00407,1.2125667609575705,0.0030679061023941674,26.276928906503148,1.3526419431966545,-7126.708017700044,1119.5023480282562,3.9404112570927166e6,1.089516388026892e6
-0.004079999999999999,1.218383580590653,0.00308725796290094,23.892543312324353,1.2090735930558119,-5706.9484787239135,938.5265802833869,3.0576509762091716e6,864985.1199549516
-0.004089999999999999,1.2188916442160989,0.0028945829711329403,22.52311535698136,1.0784447471401974,-4685.273103957515,750.805604165088,2.0679288654205038e6,615688.245938553
-0.0041,1.2239180568940446,0.00305516281037713,22.377149278589318,1.3024970962475655,-5592.823912877737,1288.7794490619485,3.662379381863775e6,1.5558854265192414e6
-0.00411,1.2186302256080708,0.003137127460103145,24.284687471994957,1.3106618293045886,-5881.236321020599,1164.792122067296,3.3521475688284184e6,1.2994065462629013e6
-0.004120000000000001,1.219588729243924,0.002767698250161802,20.728051006579832,0.8316363800277626,-3376.5252294330994,469.56143530759675,1.143349827334875e6,329289.0799084861
-0.004130000000000001,1.2178191571642167,0.002994988457304384,23.355304392567362,1.0813721168796706,-4922.923800664561,734.1930202687487,2.1902702526613595e6,668415.2219938282
-0.0041400000000000005,1.2214624180270077,0.0028083017670192615,21.638506838233113,0.9379502994273253,-3906.962348372428,548.7717733163367,1.4411505085359819e6,388552.7760054483
-0.00415,1.2201548310429065,0.002807292389501624,21.48373028326777,0.8489211714443042,-3805.3426078611883,414.35873567256823,1.1729742366057201e6,215392.78479084768
-0.00416,1.2199042598897596,0.003086608341686678,24.148577949376218,1.2644554528273788,-5716.792679387316,998.071284116532,3.0334290016988968e6,949674.5015133291
-0.004169999999999999,1.219470010701286,0.003038819527773207,24.54126235638399,1.2723153775014688,-6269.5846017214735,1079.066584810032,3.6909135780583294e6,1.0329875290102396e6
-0.004179999999999999,1.2160416549716566,0.0030020098124899797,25.495189649816137,1.890406767142614,-8996.597252039091,2728.282533770754,8.9935022645019e6,4.3242374450979745e6
-0.00419,1.2230524880822893,0.0028069455137262524,23.72548935088579,1.2468069701042912,-5697.119109519791,1138.1040962556733,3.2880578339616912e6,1.2877627513289072e6
-0.0042000000000000015,1.2206682654235983,0.0030290150120219207,24.087607823117164,1.859958599490246,-8154.598254447444,2987.689138349824,8.58860226573043e6,5.563669475422704e6
-0.004210000000000001,1.2225159979348366,0.0029229700511717253,22.967024798579107,1.9220571377308118,-7463.459823287169,3569.2461611126732,9.007468571323495e6,7.365400075665636e6
-0.004220000000000001,1.223003282286757,0.0029849180989992502,23.445193853672613,1.920462630612584,-7685.079518621136,3302.4336472714144,8.987835356269676e6,6.398107899180596e6
-0.00423,1.2219193019459318,0.003070024013016794,23.950080545439704,1.6723450304555283,-7265.006210743022,2570.253055851725,6.711540209035317e6,4.623639594683836e6
-0.00424,1.2236136009901317,0.0030424194919982054,23.59413834929358,1.8110847786234117,-7883.217878636744,2839.6706390909376,8.081568520201097e6,5.037382290684424e6
-0.0042499999999999994,1.2226425450264151,0.0027815734349465266,22.601106224409094,1.2690798719598706,-5354.03113029407,1518.4716625794078,3.6658185283006122e6,2.2173826758450572e6
-0.004259999999999999,1.21829325223986,0.0028377405777978305,23.330343762266715,1.1673539330528278,-5049.1089448713,1287.6560969030595,2.989403172794914e6,1.774860522442204e6
-0.004269999999999999,1.220628777751093,0.002968706128267664,23.13049183142281,1.355411210281165,-5868.246373529409,1461.9174244831772,4.02005390671953e6,1.8440206158069246e6
-0.00428,1.219352764342912,0.0030685246178827306,25.11447980229029,2.056985220793772,-8995.0959005415,3245.4822904780117,9.867642324842712e6,5.846185243342713e6
-0.004290000000000001,1.2227127699641145,0.0031557568474146957,26.262654674552284,2.4028439891368776,-10953.717836006595,4002.276494059216,1.3550610256772209e7,7.222516457662908e6
-0.004300000000000001,1.2174676480678048,0.0031748920094778334,27.507380824852387,2.698059061346013,-12915.11913387444,4856.261744401215,1.7372435672704127e7,9.74018539277542e6
-0.0043100000000000005,1.219052703906023,0.0033685856608713276,28.037476615329716,3.174670007235033,-16103.154428419983,6046.504319168114,2.4713692867606558e7,1.2265301265276013e7
-0.00432,1.2288557723358462,0.0032266261606873335,28.18682987113062,2.819086649991449,-14826.348853945387,4688.947232111271,1.9357071749357287e7,8.286593562902446e6
-0.00433,1.2266033070768685,0.0030528602087690235,25.581261138332167,2.3878334861586272,-12290.038504368284,3726.518489479411,1.476828353583936e7,6.308375288070243e6
-0.004339999999999999,1.2265913542285807,0.0031974322135054837,27.424338509238122,2.456816838955893,-13991.260522701094,3456.7895907058282,1.5783584159756577e7,5.242679090962315e6
-0.004349999999999999,1.2178238565402648,0.003251232924744963,27.182889562133433,2.7662291189946404,-14486.638561605783,4634.811077107007,1.9575016443536844e7,8.121995261318861e6
-0.00436,1.2225351781198757,0.0032522981878369776,27.03193640473575,3.0036239884762135,-14970.183208646176,5677.31179495475,2.32351537038694e7,1.1269213872442398e7
-0.0043700000000000015,1.2245460955367098,0.003081941576238779,26.429252980154278,3.0017707107819502,-15568.05222016273,5552.534179169051,2.3888324210179336e7,1.0638504114656152e7
-0.004380000000000001,1.220333777891056,0.0031351609777577573,27.755835963393128,3.2896027194111253,-17811.198842659385,6417.080319553535,2.9304270237497788e7,1.2992619441640971e7
-0.004390000000000001,1.221963546216873,0.0030936364137412057,26.046485432255643,2.498519608023511,-12412.722801589556,3964.2832056418792,1.5699742014953442e7,6.835739572001248e6
-0.0044,1.2252095098164053,0.0032141437405658474,25.644741662884105,2.4413340220935993,-11485.230441538666,4394.036400957445,1.53855183852467e7,8.49262128661805e6
-0.00441,1.228359213053816,0.003079760190268134,24.590274931211788,2.1164058810352557,-9479.994799555814,3605.1185531358256,1.11944919707049e7,7.1146852853785e6
-0.0044199999999999995,1.2252374861699833,0.003028293561431796,23.265050474608763,1.570214037092131,-6957.222719923916,2346.7142439693316,6.443705590718205e6,4.0903852156415717e6
-0.004429999999999999,1.2290031321760109,0.002829787616052631,21.459132694235812,1.582641890248937,-6150.986771431407,2462.0964053189373,6.380206179365263e6,4.392721761535382e6
-0.004439999999999999,1.2258588622528717,0.002778275854890172,22.153946203445642,1.7998669564485195,-6961.538599281013,3396.196409643463,8.516519967724152e6,7.027079058112946e6
-0.004450000000000002,1.2266062180103434,0.002800489384435932,22.104293435193778,1.5674000043270582,-6083.432077824683,2778.1056676322532,6.551457185841561e6,5.380370752267984e6
-0.004460000000000001,1.2227155750566152,0.002789915822077553,23.377823531270558,1.5411638070048874,-6684.462590932913,2192.5719697693967,5.753592811201268e6,3.712804006901855e6
-0.004470000000000001,1.22364437850794,0.0029451012231190184,21.95429628261082,1.092495742411248,-4840.718685760526,824.756512279447,2.406805767084736e6,808259.8876817157
-0.0044800000000000005,1.2283536045308432,0.0028772347925964275,21.11627805979176,1.1089245474003173,-4367.20096967641,846.2824285197925,2.2296572425657935e6,760539.300863476
-0.00449,1.230148183835283,0.002776358220013873,20.322012695738987,0.7634042203251932,-3304.8610893958044,371.0727767824941,970685.7612777168,203104.25430984865
-0.0045,1.2306725896036406,0.002798268802956535,20.44834724762361,0.9522757833650131,-3915.536512262495,651.7924356814257,1.6543895392119805e6,565640.9472485259
-0.004509999999999999,1.2329111585815355,0.0027572061231139213,20.862812352032442,0.841473347530954,-3746.472545593474,453.60130974462436,1.324600653210124e6,299968.2153033022
-0.004519999999999999,1.2289590324357271,0.00278944851580958,20.377450594214885,0.8497300023305295,-3492.3773121421964,441.99665405262004,1.1379464138849033e6,279174.21572538384
-0.0045299999999999984,1.229127705826648,0.0027620208466863005,20.19348220405381,0.804172762297578,-3121.988100179782,462.08514706268284,1.1312323241732463e6,322821.54005658714
-0.0045400000000000015,1.2314449630176652,0.0027120937205047137,20.61766986526848,0.8837399158620596,-3670.0635362596213,493.17413507747773,1.4539058549218231e6,319081.86721744214
-0.004550000000000001,1.2305425435965374,0.0028379985422106583,21.583313579257602,0.9578221927478947,-4100.375080780915,550.6151705002269,1.5535635242411392e6,367758.8124003327
-0.004560000000000001,1.2327522076957151,0.00277831598802664,19.182469552044747,0.8950529031234957,-3258.7357236529033,703.2664599886734,1.3997352122357322e6,722629.8864794663
-0.00457,1.2356648129941146,0.0026785963955583063,19.247488531010173,0.6948268749798211,-2733.245423293297,270.4145152535219,634149.3505053864,128605.50037294316
-0.00458,1.234788201533569,0.0027353385403303798,20.334208822352313,0.9634204973453797,-3975.238760399459,606.80899703203,1.6206327461158545e6,434337.8714278376
-0.0045899999999999995,1.2292353596668786,0.002811526698859095,21.983099381651744,1.2535324928939475,-5195.0661755280435,1202.6214322225248,3.1121848088010387e6,1.4426480464818145e6
-0.004599999999999999,1.2307630485197023,0.0029143955859258445,23.18788392735733,1.3674964454643272,-6197.419699511828,1411.0016474269971,4.325499402670569e6,1.697744451685967e6
-0.004609999999999999,1.2283654093835896,0.003011344870593934,24.542536442694896,1.801695988915637,-8254.985353375441,2414.7377320544956,7.773139660661496e6,3.6595501996321264e6
-0.004620000000000002,1.2285289850450591,0.003068790611960344,23.288975884730363,1.9616527416095082,-7944.352908800692,3257.2816676347647,8.897425080125563e6,6.266278695128547e6
-0.004630000000000001,1.2278735585768181,0.003000940878350842,23.07133368258272,1.3344542269263182,-5649.246074273644,1404.7928683220518,3.8394178029577807e6,1.7875864534085647e6
-0.004640000000000001,1.2278629581688352,0.0029812128193954057,22.954158795746206,1.1494233356899313,-5158.616356732487,872.9271207977191,2.5582558565327516e6,807124.2120326423
-0.0046500000000000005,1.2281901180264445,0.0030755472958958275,23.872137114484513,1.6161930426212252,-6924.892547735694,2192.4467372590047,5.907392766406078e6,3.55203410268935e6
-0.00466,1.2303129125515782,0.0030877172554283332,22.83708599500123,1.9446408148443428,-7017.13876457406,3529.282635923754,8.436860103295613e6,7.094844293370401e6
-0.00467,1.2301865953251552,0.0027777449166733084,20.703284509045037,1.486149539672861,-5102.512238513833,2426.165807152368,5.006801778569107e6,4.379453958401135e6
-0.004679999999999999,1.2303855567004218,0.0028112378475318514,20.834619241924063,1.8185914431227046,-6608.398457220179,3335.0931049100104,7.783096609011872e6,6.704312893346508e6
-0.004689999999999999,1.2292647101694376,0.0028504661395213683,21.704125696483214,1.2690828444203939,-4742.281686852921,1490.8376544208877,3.079650616076591e6,2.15918903092712e6
-0.0047,1.2291679884322384,0.0029314293906269923,21.082387597496975,1.5675068166187311,-5879.381124202235,2058.2106883024044,5.0909530850065015e6,3.1613719878851324e6
-0.0047100000000000015,1.2350596169712145,0.003001304190389794,23.021774351035187,1.6801385496854866,-7354.041214537703,2115.830449742781,6.078480364355235e6,3.1465371163646663e6
-0.004720000000000001,1.231456029645126,0.0029309302803115275,22.584849259373918,1.8553721401102496,-7346.399179428289,2763.9867391735206,7.688444774720532e6,4.671604384876852e6
-0.004730000000000001,1.2348403708489923,0.0030933847926811454,23.342881325842086,1.7961897593619272,-8221.212606588542,2265.0149182751147,7.392581385572141e6,3.274887304900946e6
-0.00474,1.2263944166917113,0.0029772399011576255,23.784711659121704,1.3629513595357952,-6144.134307775262,1369.9086944838602,4.0085619256729106e6,1.6196354186226602e6
-0.00475,1.2331492167985991,0.0030333828341245453,21.976511784247034,1.8069444865144446,-6468.949278999903,3266.343382655254,7.736892729137071e6,6.531924491624937e6
-0.0047599999999999995,1.2338068959485535,0.0028588670368118628,21.957573120583792,1.8394272472384707,-7135.409989430745,3159.586956537357,7.884030348767286e6,6.1552010344371e6
-0.004769999999999999,1.2375094078015454,0.002757989764013937,20.1813813124216,1.7608519455956724,-6457.5214688535,2856.2543548576937,7.392413416684996e6,5.157203623987439e6
-0.004779999999999999,1.2317212123574355,0.002932785003083604,21.043692080223,1.8557118073515164,-6749.40674576516,3275.872552584176,8.201101094017421e6,6.399270944654746e6
-0.00479,1.2295946967792424,0.0027410310086870425,21.34959154144016,1.6501811912651043,-6166.962832831511,2864.723940959759,6.831028699114339e6,5.483145256113554e6
-0.004800000000000001,1.2320840714016683,0.002829070308144837,20.428240125116947,1.7811630697737042,-6346.77815581662,3213.3009808743104,7.8114466228819e6,6.333420179921482e6
-0.004810000000000001,1.2374566719775015,0.002850503575202437,21.046449250527342,1.3168047046276057,-5085.980102899995,1769.4078150599526,3.9524192666107803e6,2.763503132753154e6
-0.0048200000000000005,1.2344074404641197,0.0028957069552325563,22.672392753508547,1.4150741059639398,-6108.485187883588,1695.583751936698,4.680313245955379e6,2.334951523702371e6
-0.00483,1.2372832014731312,0.002848359939474054,21.127265366646622,1.2171688577717514,-5241.642494774654,1315.4794379960467,3.562997278231067e6,1.7164379493356629e6
-0.00484,1.2346376616757444,0.002691857818050003,20.591218724979722,1.0224687038410216,-4297.951711165694,712.441304757949,1.9754937122418506e6,607000.033659988
-0.004849999999999999,1.2360236501962725,0.0027952001015056215,19.77663546964461,0.8775231993843702,-3417.267795064138,585.4826462116567,1.3663449165288766e6,499491.1932242652
-0.004859999999999999,1.236293108169441,0.0026654355525589602,18.70261018471037,0.8309196126459012,-2971.6159644185173,610.2171676336816,1.2600566057992824e6,577970.2052243692
-0.00487,1.2326706406406962,0.002810644921582866,20.76218960609562,1.0890073346521514,-4483.333979606245,880.8675389179336,2.360254540191148e6,851358.6329771377
-0.0048800000000000015,1.2356484561972279,0.0028652925078312126,19.29136234116074,0.8318171404812673,-2986.551741603103,391.10562263367643,939737.4944378596,197141.68666637567
-0.004890000000000001,1.2368829163060746,0.002692328703881764,19.94862539364284,0.8252729587563468,-3480.654377741576,452.9600004559004,1.1763813904231673e6,337982.4287561438
-0.004900000000000001,1.235493099451642,0.00259890872539177,18.966733150042707,0.7404812671907595,-2749.9309788371243,400.37405504359504,860999.1316786464,256492.33430491356
-0.00491,1.2392351707513973,0.002672394947309394,19.382804372957033,0.8148770784027881,-3185.9516896733517,450.26839790768935,1.0798482605950322e6,322240.66526913067
-0.00492,1.2371351342795933,0.002709130616951433,19.358234913441507,0.8005154254118017,-3034.831124186507,399.76737208867996,998699.9605878469,240679.00752660012
-0.0049299999999999995,1.2323923160382408,0.002622456867819769,19.622513506253448,0.7789946812667896,-2882.5070326839855,412.6678798184952,877840.1361370975,265066.80349190504
-0.004939999999999999,1.2338374734432696,0.002792828193483515,20.50560392960205,1.0584077266590575,-4082.325141272343,892.4869102229391,2.036032160199303e6,959013.5263084208
-0.00495,1.2355387553542228,0.0028440400668010265,20.688486341523653,1.0437653462757364,-4302.933033112382,853.2720484247584,2.1510747456435887e6,888045.2489190985
-0.00496,1.235475128547898,0.002651583548182891,18.92202239720093,0.7527272634475297,-2926.430034573293,360.78472642816695,851596.8938138793,193416.1546322669
-0.004970000000000001,1.2433791596533377,0.002625244771228556,18.57904271429601,0.9907285550005273,-3630.578059661954,814.6740529205833,1.9625093074057482e6,799353.8390543163
-0.004980000000000001,1.2409499298951183,0.0025832822290595132,19.476103273327993,0.7786590025158094,-3079.1432474533776,417.31064131865304,1.035909239748641e6,275837.6867482028
-0.0049900000000000005,1.2353311394752369,0.0026866668216309194,18.89397962688704,0.8135100485994469,-2836.2694255873253,437.89573951404697,938920.078664053,290007.53276270424
-0.005,1.2350553563892928,0.0027293816763302703,20.010732573183358,0.7930009401646959,-3148.3897699581107,393.54519680212866,972636.9879126902,227875.65244392984


==> anc/Figure-5/d2_L62_rJ0.31.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-1.2330528636863223,0.002578440733265938,28.93865916607046,2.919149391992405,20713.359829825014,5465.874605692962,3.283275469628508e7,1.0717045741290772e7
0.004990016110241413,-1.2368303889103611,0.002653669692338225,27.33552499699068,2.5077699367636272,16444.75740175682,4389.064385530822,2.3487613140515458e7,8.355268874455987e6
0.004980032332241535,-1.2350684988561544,0.002613274850117733,27.619545919073357,2.6796809410931024,17861.85770747234,4972.140915639029,2.764591400451717e7,9.709886030308219e6
0.004970048554241657,-1.2333284417593255,0.00255562961057753,26.305925485263867,2.5015250377202314,16040.461355054824,4551.344524018551,2.4644777202307083e7,8.64579147689558e6
0.004960064776241779,-1.2339746463113443,0.0024889955690225903,25.263929098988278,2.3217710859124625,14376.128070021881,4206.613176805884,2.1291196759702887e7,8.195892904129172e6
0.004950080998241901,-1.236876243483416,0.0025191344217712274,24.576746331732796,2.1319106904487346,12639.594395337284,3826.0333155919875,1.8030633223575525e7,7.339734133776655e6
0.0049400972202420235,-1.2352931629763915,0.0025439167574165047,25.03743509443903,2.5271905275269466,15233.292106279236,4969.772012664531,2.480951513515925e7,1.010915268652407e7
0.0049301134422421455,-1.236831603614519,0.0025239164260789024,24.331123261855257,1.887108764559899,10596.533413889505,3016.5438034294143,1.3130187415219089e7,5.192848556403875e6
0.004920129664242268,-1.2331774130064552,0.0024704010344365215,23.56326606613436,1.9154883732162882,10534.204287533117,3182.4510961695055,1.3787884515231168e7,5.735764598026516e6
0.00491014588624239,-1.2362272338077804,0.0023852712695244097,22.828803211875037,1.8219261124886692,9737.636922401256,3068.0363199868484,1.249013583534969e7,5.610671057659881e6
0.004900162108242512,-1.2350334528386375,0.002347918216385113,22.423069081874434,1.8577890891163322,9720.484533149369,3368.5711090466466,1.3274251674105426e7,6.470869017756712e6
0.004890178330242634,-1.2342024903217033,0.0023730808981396808,22.003686093718116,1.8309948413084758,9041.01534811633,3450.023776460988,1.2786154291839581e7,6.964095179154885e6
0.004880194552242756,-1.2360594107573175,0.0024555667264897123,22.76602760230811,1.9041411578928342,9432.930243630693,3493.28679268857,1.3199196026047248e7,6.903626230994374e6
0.004870210774242878,-1.2353680414584498,0.0025566022406269657,24.596661508321578,2.195464696038551,12014.531259130861,4042.1521983827847,1.7235915613215074e7,7.875231102214244e6
0.004860226996243,-1.2372407800665386,0.00249909865319609,23.37658139064037,2.1149318835104327,11042.869962134542,3985.9340394050178,1.6480175525314353e7,7.957101541786543e6
0.004850243218243122,-1.2343145059882092,0.002396449176711433,24.36191171812405,2.335988940670785,12780.301545968807,4702.078989818975,2.0907730622176588e7,9.729613082213407e6
0.004840259440243244,-1.2364725197847153,0.0023905802191264017,23.28648057478265,2.330456479780876,12529.534083637194,4749.58654872789,2.114525890390746e7,9.887178629832061e6
0.004830275662243366,-1.2350017071238204,0.0024648954625000226,24.270399618322937,2.1917911400557015,12406.13922731288,4277.264400425714,1.8964252845273722e7,8.611064766462814e6
0.004820291884243488,-1.2294884436933702,0.0023943439374689676,24.39191958423908,1.7378050948983494,9900.446068806685,2826.104911304278,1.1694039462488601e7,4.947597130245974e6
0.00481030810624361,-1.2324722683748432,0.002517057266656158,23.5748024658588,1.882719578677969,10011.65911858937,3409.875161187889,1.3541433014499359e7,6.533100170329557e6
0.0048003243282437325,-1.2283193084118715,0.00251656583819745,25.100029886299026,2.100975985781344,11561.143728215216,3860.3168546313505,1.6072013192283886e7,7.589239889172382e6
0.0047903405502438545,-1.2311650622357546,0.002515299475406915,23.840578687958697,1.707841215709423,9149.669325082517,2631.384741002959,1.0133605119348198e7,4.567966453555481e6
0.004780356772243977,-1.234387963261586,0.0024649145760101666,23.43113828085176,1.8370155599926534,9699.134722896573,2923.9197919032704,1.1792464362125762e7,5.072249223593377e6
0.004770372994244099,-1.2340725186435204,0.0024656994791112485,22.4276261330579,1.274141211968678,6554.371078920361,1539.2855885417864,5.451942821233631e6,2.1551432700272445e6
0.004760389216244221,-1.2341204410357334,0.0022741653690639715,21.410027838816013,1.4804964932070404,6964.081042939458,2505.391906449262,8.087900440296292e6,4.753371780999086e6
0.004750405438244343,-1.2340617890376606,0.002458084827921846,22.39762573685987,1.432100019124813,6906.127475963511,2395.608979130063,7.3995108721338175e6,4.501010897089132e6
0.004740421660244465,-1.2303387349411075,0.002413833778803032,21.938366043838293,1.6681235571471853,7734.9311237329075,3054.7878551326576,9.962035706579983e6,6.295506345739238e6
0.004730437882244587,-1.232739742082987,0.002355092479531842,22.10724141849665,1.551754866845893,7507.729569218465,2763.950761624104,9.107533656734036e6,5.411009258385656e6
0.004720454104244709,-1.2334623309243697,0.0023934340756575994,22.145967767545354,1.4525764485214676,7125.933518552592,2595.4675646215514,7.695254549171143e6,5.446703145502984e6
0.004710470326244831,-1.2320599536155026,0.0024511476693786587,21.868563664135216,1.2414402666211986,5889.515502804178,1872.121659926243,5.3142820787706105e6,3.3991127547950647e6
0.004700486548244953,-1.2301040211102632,0.0023420624201026426,21.286037625484287,1.3546033828293484,6002.590640683335,2404.9247854630457,6.443252270058452e6,4.9392352397844205e6
0.004690502770245075,-1.2316384543928927,0.002439588712357308,21.635876622528304,1.0520146279971443,5192.34923031132,1138.6788250258508,3.427356300114465e6,1.5850544714119628e6
0.004680518992245197,-1.2285146062084893,0.0023154187919077053,21.80508781988581,1.2591402300191386,6043.327119132861,1630.9581992880298,5.129954860690404e6,2.4332145801522424e6
0.004670535214245319,-1.2300093731023385,0.0023718814888563067,22.05540167893222,1.0924034113609558,5503.992686114911,1260.7852129707596,3.797033006903368e6,1.800687669504619e6
0.0046605514362454414,-1.234995716996691,0.002318756966139465,20.966337291877103,0.840007382764237,4393.3824104125515,734.7042788917323,2.2706319356868416e6,857598.5147942748
0.0046505676582455635,-1.2283727843385588,0.00224646665995139,21.121532917398383,0.934190210533194,4633.281091216434,966.5224025541656,2.9486832978104297e6,1.1948724965021291e6
0.004640583880245686,-1.2272626869447474,0.002373268696849066,22.02472379963019,0.8978507706612476,4872.655631740066,714.3415295331431,2.5279618403411293e6,695252.7360355716
0.004630600102245808,-1.2286281437294544,0.0023981675788275606,22.142355194213305,0.911979225195726,4954.047701909047,726.3454880549069,2.600703584152668e6,661462.5529560989
0.00462061632424593,-1.2290532949630433,0.002370802591138643,22.064839822643737,1.0110986268987618,5461.609196659287,972.7298807105338,3.394341911918302e6,1.1499746421017514e6
0.004610632546246052,-1.2270313432695004,0.0022638799073658317,22.306005011365777,0.9815334460358519,5171.605304142579,1056.87985720875,3.2081153323477553e6,1.420906298425952e6
0.004600648768246174,-1.2310571697752268,0.0023271839351975882,20.509980229905853,0.7067356855997836,3606.758007984348,450.86793579427496,1.3757682945490698e6,368532.94216970884
0.004590664990246296,-1.2323717768739078,0.002288019232609954,19.976694792892214,0.717487164874607,3456.409697896063,434.8137654554394,1.3362294700341125e6,329068.4484168357
0.004580681212246418,-1.2315330775473052,0.002235834002952133,20.744164973069445,0.7786256687984643,4025.2353651263206,531.8206025975471,1.7640271627257622e6,429684.3791454501
0.00457069743424654,-1.2342899801255904,0.002241820998898892,20.23970820905557,0.7341411292494388,3760.4658040975683,432.92099313596674,1.4927100091186168e6,290759.91103598324
0.004560713656246662,-1.231842997131353,0.0023362244088881157,19.971585730647384,0.6683450595703747,3116.186365563892,352.9817050389786,981866.5231126499,255022.46241142918
0.004550729878246784,-1.2302592443312192,0.002320418078259473,20.261980601133835,0.6910383935478218,3387.486713137418,375.9919065784969,1.1396495124800787e6,257129.43725478923
0.004540746100246906,-1.2295153571134212,0.002308215176709524,20.292190321853816,0.8301093262826966,4003.396268565361,635.2239064323182,1.9507092563076082e6,572702.9806334171
0.004530762322247028,-1.2279977251579561,0.002317999591938721,20.23532364480758,0.6956759276210839,3480.9579796407347,392.8735426665442,1.194978218768313e6,271069.7524200851
0.00452077854424715,-1.2288820841516317,0.0022686841643548734,20.627937378540974,0.7137324521338843,3485.482797755739,417.6811857275492,1.24334827564552e6,306361.1180718094
0.0045107947662472725,-1.2314064632179162,0.0022325947575010307,19.716276534810465,0.7154389279253567,3409.6509022266214,404.90184557840666,1.3129723526924935e6,280901.6669083549
0.0045008109882473946,-1.227206917815947,0.002334368164524725,20.867184325771625,0.7188539290512632,3642.5076939177543,393.3569862989327,1.292354112483752e6,261526.37682227802
0.004490827210247517,-1.225870775598017,0.0023196893380768757,20.78268362376054,0.6797686771363061,3333.5407191268805,330.6199131473193,1.0112854500533019e6,212773.84499442848
0.004480843432247639,-1.2270521208474072,0.00225543573710669,21.496819512901254,0.7230720934923418,3877.5888133600106,378.2398259742834,1.318838954394298e6,228797.98134519308
0.004470859654247761,-1.2276462023586254,0.0024150040303755394,21.483694111244617,0.8333518751483524,4477.406890141546,577.5033906841202,2.0086119306004732e6,508743.70697544044
0.004460875876247883,-1.2254857080829693,0.0023335600922993302,21.751938563442124,0.8241542718485672,4363.940536051181,506.937273478284,1.8114178159660008e6,385316.4037470008
0.004450892098248005,-1.2252833174382207,0.002244356945623492,21.669870776266183,0.8107198799288861,4122.909100505125,551.9047994559767,1.660344341525433e6,498881.166898019
0.004440908320248127,-1.225245393800429,0.002356611812933808,21.782768883510307,0.7837912613511266,4170.631489187633,585.2691834664258,1.8235219351335037e6,598715.6515654972
0.004430924542248249,-1.2244838948502013,0.00235900173140671,22.60806031863927,0.7569920569304581,4242.430856232314,395.5309847374665,1.4689928661222183e6,235939.78284954868
0.004420940764248371,-1.2256099885792922,0.002389188829708861,22.171635325004424,0.9073026716151864,4995.781376210781,661.7802193897192,2.5043690757323015e6,565431.1673538524
0.004410956986248493,-1.2279679313565852,0.002477566186095897,23.188033173467318,1.0916483978840423,6064.359290590836,1066.4563050173547,3.9754779555133055e6,1.26001026409614e6
0.004400973208248615,-1.2267920807832644,0.0024178198371293093,23.06919866409302,1.1710028846554033,6074.90586414781,1331.8172262669236,4.397357426325428e6,1.8626172744049195e6
0.004390989430248737,-1.2240240428644003,0.0025654017488254605,23.072888722536284,1.1105948468903746,5719.001280378666,1270.0793728059562,3.716462883647297e6,1.8998971720158106e6
0.004381005652248859,-1.2274850554648358,0.0024178688435049557,22.593283495332194,1.1160058071194339,5692.228557884741,1320.0647627004766,3.923183521973297e6,1.9780337101015556e6
0.0043710218742489815,-1.2267310915463197,0.002379656766428352,22.028520300756988,1.043399739590222,5030.780318173619,1064.452020006141,3.0998809057499156e6,1.3460564763711214e6
0.0043610380962491035,-1.2258915460203303,0.002394312603067634,23.35794929218944,0.9787670019582128,5356.352760931733,834.5475683422568,2.7882270244561112e6,912690.3245466676
0.004351054318249226,-1.2282695404248873,0.0023467756735733487,22.85539946867962,1.1398171396620103,6124.334600583418,1448.5689900285893,4.408506723085501e6,2.3593865107304994e6
0.004341070540249348,-1.222794023966937,0.0025848912284878916,24.333288464703216,1.3936663097836033,7415.2052112765405,1956.2895237028247,6.399849430541264e6,3.3460287384485146e6
0.00433108676224947,-1.2244303397071117,0.0025032193982516457,23.399352239799796,1.3167875375513396,6626.426188625155,1819.113649976945,5.682064165939501e6,3.042111611281512e6
0.004321102984249592,-1.2255707469632804,0.0024576139020051255,23.305935694434893,1.3965899719580313,6915.692270300621,2077.445635856788,6.186887456898852e6,3.857304533753332e6
0.004311119206249714,-1.2245100682939087,0.002465578822884737,23.560860227487456,1.2478910833235817,6414.5197506107625,1549.7049687718786,4.8965519889699165e6,2.4550214860688047e6
0.004301135428249836,-1.2249092046313017,0.002434068852042208,23.21712695774842,1.4382834005842202,6939.793789582817,2311.0651203241837,6.684267216671568e6,4.4579402558802515e6
0.004291151650249958,-1.225361936935442,0.0024418641287091178,22.245157631542952,1.099557127277101,5329.642768885815,1268.829099348513,3.732551632442279e6,1.7912340238518578e6
0.00428116787225008,-1.224133210093478,0.0023447102384397487,22.303055836475938,1.0599479905667017,5387.584899177653,1142.7165343764088,3.4870204307358423e6,1.5439334873710456e6
0.004271184094250202,-1.2253722450245244,0.0024461384206651204,22.37100424114336,1.0055167383303927,5147.986331345343,850.2698433480525,3.0450717747420995e6,853353.7649636188
0.004261200316250324,-1.2233374865908213,0.002408635970916852,22.920172943528062,0.9023574047620317,5001.339151217034,629.1420413248289,2.2713705788639253e6,517961.6907677348
0.004251216538250446,-1.2235446665112892,0.0023343211124146044,22.437714047183864,0.9731136807777486,4935.128766926703,912.7865619348789,2.573710869511809e6,1.1156203667777285e6
0.004241232760250568,-1.2196577996227151,0.00246713300812794,23.54042422354106,1.1284405045387271,5688.514524016417,1363.3368896091774,3.7519978126793057e6,2.0736148211084467e6
0.0042312489822506905,-1.224089282349305,0.00236632959349942,21.496860038909308,0.9761475802115802,4780.723139528894,1040.0316879331044,2.972935059137333e6,1.380557237912675e6
0.0042212652042508125,-1.2194378039138039,0.0024263279732974563,23.460257718302255,0.973485906618046,5384.140449387439,893.7428507644055,3.0325482957180534e6,987450.0697270355
0.004211281426250935,-1.2201371731667807,0.002429605744578037,23.76793113439464,1.1080813385757147,5975.693716019172,1102.8447577199533,3.697783344098557e6,1.3379274935686663e6
0.004201297648251057,-1.2195481997994964,0.0024562731001244566,22.87713376346072,0.9739446224025156,4932.711717833723,927.9352536863304,2.6179303996513565e6,1.116222780239609e6
0.004191313870251179,-1.2216034985125455,0.0023769294536700684,22.432253305819682,1.0908528883845012,5191.658036898013,1205.4520528713858,3.168191456536235e6,1.7128567260520954e6
0.004181330092251301,-1.2204537601336676,0.0023650135102476406,22.234448989901402,0.8576030134006976,4352.499748591225,698.5649619389221,2.0352566626549484e6,735201.4723916886
0.004171346314251423,-1.224515383465554,0.0023670852480529394,21.856959029018352,0.9376965425173763,4625.324966299328,834.6236988048657,2.4698882936530216e6,930985.1677836038
0.004161362536251545,-1.2217892622642634,0.002382468413076532,22.890238782094162,1.2222570600114562,6127.368657929346,1500.2045572253833,4.785571886553029e6,2.1290695525239063e6
0.004151378758251667,-1.2192361022129017,0.002460011662147066,23.92148148231549,1.341857212592872,6823.080259485506,2084.6907023360577,6.044655469821238e6,3.8683341890875353e6
0.004141394980251789,-1.2160604459424906,0.002432353984829251,24.9643665283488,1.6627514881726566,8637.528435732142,3064.4296188179505,9.647552016353417e6,6.517567049509973e6
0.004131411202251911,-1.2205607940185315,0.0024732494414778927,23.8199684050192,1.3819744074068037,6837.881191760334,2059.964350945201,6.096346936142119e6,3.708548372960212e6
0.004121427424252033,-1.2236474069014274,0.002290445904667549,21.34741101681911,0.9886971832145903,4548.7418052246285,1122.6860421766182,2.892230909091688e6,1.6273011137099722e6
0.004111443646252155,-1.222498524022416,0.0023839085249412906,22.048203318182406,1.1086132699187734,5558.230428484671,1248.7988260264387,3.8093994444863168e6,1.7994708360990775e6
0.004101459868252277,-1.2213933438511657,0.0024078246257443095,22.647400189771496,0.9968712986987116,5103.236138294947,1101.1291760575514,3.118379059753963e6,1.5864784059665091e6
0.0040914760902523994,-1.2225046521275615,0.002463259228945692,23.378687660390675,1.0518909086362926,5800.644552668499,998.8781457978394,3.4336390859587956e6,1.1801492201146875e6
0.0040814923122525215,-1.2200618111819368,0.0024875990295515154,24.243581141625622,1.1423823257944101,6484.090790290431,1125.6218695946845,4.145158444530979e6,1.3328729913196496e6
0.004071508534252644,-1.2158165487396488,0.002512896234941238,25.232260664427063,1.3281867062914767,7421.231747277002,1644.5002299606622,5.8218800016241865e6,2.391863428083803e6
0.004061524756252766,-1.217572065595104,0.0025169959417957505,24.50683915933711,1.2665193762984415,7007.151624282251,1345.3285981700758,5.11681967068039e6,1.6255453648115464e6
0.004051540978252888,-1.214504700927332,0.0025665394491863314,25.923307529684845,1.5001165450852763,8988.305780093611,1903.067136484145,8.108207566739015e6,2.8159415645636152e6
0.00404155720025301,-1.2160507519265196,0.002497807148519756,23.878714727685544,1.206124641644321,6501.209933733604,1325.9077794354478,4.679427667142214e6,1.742437197006944e6
0.004031573422253132,-1.2198564469798956,0.002418291111920485,23.240876083836376,0.9979072602975803,5362.209208478991,894.4967368174043,2.967130235269385e6,997538.6759076553
0.004021589644253254,-1.2184557758627712,0.0024172068876129552,24.21461782780067,1.0710839422886325,6131.811058269715,995.6385266692145,3.4449196390314926e6,1.1527616850008357e6
0.004011605866253376,-1.2173283920780797,0.002519066524569837,24.165654618768222,1.2372996628623685,6638.899840088207,1366.3478480542085,4.77235915012317e6,1.7765406606459322e6
0.004001622088253498,-1.218908381010017,0.002527337883297367,25.125135282479945,1.7435514842227895,8868.363731739015,2827.032044027901,1.0086369689654104e7,5.007252348305934e6
0.00399163831025362,-1.217068512373557,0.002419603298564754,24.36543961389632,1.6049733393162833,8441.614507893019,2392.143525756041,8.621502946163557e6,3.966568681877719e6
0.003981654532253742,-1.2173792562210486,0.0024280000443543466,24.744154163530716,1.5755955544977973,8057.878060411223,2651.53069001801,8.720751408609254e6,4.9955801723062275e6
0.003971670754253864,-1.2203333679328086,0.0025912797455729963,24.710907357393157,1.8022324312937956,9111.055193422431,3292.427554010664,1.131347339890002e7,6.654827656420198e6
0.003961686976253986,-1.218843993490648,0.0026142199292747423,24.901625779034966,1.7356156041903754,8732.381527111258,3035.386393935175,1.0124014931221422e7,5.940202677294151e6
0.003951703198254108,-1.2156927974622906,0.0025737996320858414,25.054569690202644,1.5450732348009544,7680.725553569585,2491.6904983506706,7.72119112764385e6,4.6695810943415575e6
0.0039417194202542305,-1.2172227485130322,0.0025957380472571585,25.09911016200161,1.4820566935874275,7691.9745195836085,2383.5669238727714,7.494370084450478e6,4.466519250775034e6
0.003931735642254353,-1.2155430915877146,0.0025271087142722257,24.190988048409945,1.382505460829817,6787.96207720787,2165.20864127149,6.007685533860762e6,4.1704627851096727e6
0.003921751864254475,-1.218584205299115,0.002643811684229006,24.5220662563519,1.4156618039823756,7200.366843748033,2139.849936904615,6.317005339606138e6,4.0378323349091546e6
0.003911768086254597,-1.2167957282608817,0.0025770314040110894,24.710323276313385,1.4670042558716587,7446.582894370172,2244.5658001095353,6.860572555579525e6,4.203590078507993e6
0.0039017843082547188,-1.2180761358127759,0.0025917896067198056,25.6202572385083,1.4661310360957365,8058.511683903333,2191.00225788285,7.040101801704353e6,4.069617267297041e6
0.003891800530254841,-1.216221274852812,0.0024556336293692395,24.330611753579973,1.1957076396335808,6499.773670979663,1604.3188330783307,4.95669833233029e6,2.740746587278488e6
0.003881816752254963,-1.214190299974177,0.0024977854212563664,26.59736510662451,1.3137994468732141,7790.516972780777,1493.1815080857377,5.4475327112045195e6,2.1904420486889067e6
0.003871832974255085,-1.212465009266696,0.0026392185664261625,25.775909801415,1.3209724086983379,8084.847692458326,1570.4466322679584,6.195233146274562e6,2.3453385669782506e6
0.003861849196255207,-1.2126053969430757,0.00257548625130449,26.13287409813134,1.155934862116196,6987.930689170169,1101.8305739898349,4.1372064584121867e6,1.3492670208282846e6
0.003851865418255329,-1.2148568523643657,0.002476186672504602,25.12080303557527,1.0942645198352168,6244.205784469305,986.3188510522856,3.598173683281135e6,1.079982010254545e6
0.003841881640255451,-1.2158977361821304,0.002635295872122593,24.57145709504362,1.149521336474926,6205.384211955855,1167.5157655965093,4.05980443948585e6,1.4212817645914657e6
0.0038318978622555733,-1.2121994015335325,0.002498492994460871,25.128781825626895,1.320685628450176,7111.494645914498,1687.996754703866,5.442998026989133e6,2.7019618737777397e6
0.0038219140842556953,-1.209124361086506,0.002624655074010493,26.389898158696308,1.5521568517715096,8421.776012675698,2458.2461872562258,8.008885651743344e6,4.732913432315655e6
0.0038119303062558174,-1.2086596550018864,0.0025288277853040123,25.307360314820706,1.5407281344961212,8063.235798342123,2265.4827512773754,7.7115937404937e6,3.901960271191017e6
0.0038019465282559395,-1.2117616733847425,0.002642529174194192,26.062572367226522,1.7618417558188784,9080.153135885957,3032.7722399464456,1.0106631793893289e7,6.093818708923928e6
0.0037919627502560616,-1.2138100701096215,0.0025596746523176366,24.540206103383074,1.6969376726712435,8568.45450294339,2915.2101673968723,9.884267298875378e6,5.507075635683335e6
0.0037819789722561836,-1.209679746893638,0.0026381408733820656,26.605610216427703,1.8268053998387686,9785.025781149985,3388.548817876983,1.1705074880684283e7,6.888249044268219e6
0.0037719951942563057,-1.2098169877797351,0.0026217975359225398,27.129750636666014,1.7869264670257887,10128.692355691755,3079.270217365015,1.1130146908702655e7,5.946018334388076e6
0.0037620114162564278,-1.2109521350112258,0.0025670477672553984,26.32489224997409,1.621835227121089,8940.721618555257,2756.80658212447,9.302582342972491e6,5.300464912464252e6
0.00375202763825655,-1.213341794594481,0.0025894010235132958,25.979527194497766,1.730322890545895,8791.467856003346,3057.3751145760057,9.967091968646476e6,6.038115211167341e6
0.003742043860256672,-1.209395735903632,0.0026112249364990342,27.718453692577402,1.8244375673409254,9999.672804124726,3283.791905160453,1.1313039716700256e7,6.6029020452678045e6
0.003732060082256794,-1.2101793389264581,0.0025811014011885526,27.558877291574106,1.9505607588689724,10681.674924941444,3634.0598196078236,1.2850194768970368e7,7.549633845740558e6
0.003722076304256916,-1.2110185141787437,0.002575749962971768,26.648102116601525,1.7429295347613487,9460.160925704355,3082.2925120172026,1.0573945309615288e7,6.059272974990498e6
0.003712092526257038,-1.2118995352432977,0.002607096910661963,26.148812821661945,1.7389281218525237,9264.083944596414,3047.0845267747563,1.0438363473796664e7,5.968235562110749e6
0.00370210874825716,-1.2089979460460083,0.0025464849313138337,26.776978300742982,1.7051692786803516,9054.794063014377,2866.3681351246505,1.0002900481106535e7,5.276558547995065e6
0.0036921249702572823,-1.2089522797195962,0.0026174992691066937,26.638346321032856,1.8505771150835173,10117.581526253458,3451.675722516898,1.2294965853376389e7,6.986916771010908e6
0.0036821411922574043,-1.20844102295923,0.0025024363924337294,27.54409813745379,1.6734053582098531,9587.84036556871,2805.435323526318,9.9887684569409e6,5.246988386202711e6
0.0036721574142575264,-1.2075914283748617,0.0025680500908280544,27.38889120280142,1.8066818596208014,10391.119782559177,3003.6433420258686,1.122780053069821e7,5.645479359624547e6
0.0036621736362576485,-1.2081345800849244,0.0026154861262243853,27.879461907908365,1.850442161801993,10739.809871797717,3282.1597906142497,1.2320957494825404e7,6.612366760986781e6
0.0036521898582577705,-1.2085989282810827,0.002722680047070015,27.75739825515509,1.7850712108302935,10367.059823618187,2966.7751145190628,1.1178584819061687e7,5.5961755210020635e6
0.0036422060802578926,-1.2087163855799004,0.0025617086452803224,27.028453566725542,1.8549586448325612,10725.956259297618,3010.2662777096007,1.222959370229335e7,5.426903277304211e6
0.0036322223022580147,-1.2102703757765405,0.0025175017798227364,26.00482029053718,1.7055730751040443,9679.144637109379,2778.380200632595,1.0645588386886185e7,4.955792902522904e6
0.0036222385242581367,-1.2086078998400183,0.0026232762250697657,27.123639067120003,1.6644725553698394,9215.320717409468,2829.5992736395874,9.796655172595603e6,5.521036576604549e6
0.003612254746258259,-1.2042605631576015,0.0026382221018091227,28.021977502167534,1.67424597937696,10066.232688750984,2551.144446133566,1.0052584333640544e7,4.366030985681498e6
0.003602270968258381,-1.2020809108934682,0.002705134591007493,28.64213867666709,1.9982772717778647,11916.563233779176,3126.632137672464,1.3552667090343181e7,5.530499604561117e6
0.003592287190258503,-1.2030006715418111,0.0028080443043980072,29.758789729571156,1.9703222026323108,12455.578612268502,3187.3573659516446,1.4092003713684047e7,5.781729890284473e6
0.003582303412258625,-1.2009251471431126,0.002857957634119964,30.654095311883555,1.809784599316321,11830.212721256903,2511.800990213769,1.123605958488503e7,4.0755845411628033e6
0.003572319634258747,-1.203833360193776,0.0026902506849669243,29.284942958834687,1.9640051605736397,12902.407336618318,3021.4738757915575,1.438386652314852e7,5.29273057435944e6
0.003562335856258869,-1.208396351497884,0.0027734159746200587,29.439549163913462,2.0972635661600023,13638.695174163866,3381.002673565525,1.6193332551786467e7,6.073993141257879e6
0.0035523520782589912,-1.2038639277375034,0.00293202564658563,31.612346489482693,2.3071312423602715,15548.204935275593,3816.816014913035,1.9145685786867302e7,7.040684759218702e6
0.0035423683002591133,-1.2019465960941813,0.0029127917102065256,33.089057533599686,2.27463909944224,16482.646468840103,3357.205705570136,1.8671153518522464e7,5.426192499287484e6
0.0035323845222592354,-1.2005634340832883,0.0028873351675114396,31.82887967646531,2.602008177121707,18053.527104038563,4439.867098805746,2.4359258795878384e7,8.302843121690008e6
0.0035224007442593575,-1.202007623884581,0.0029533246505825442,32.9723347362763,2.6019948945941374,18635.171001010123,4258.024627324823,2.433028112585458e7,7.444248633577753e6
0.0035124169662594795,-1.2034353656692196,0.002799777366400322,32.41179194977773,2.3999711099608927,16855.791190177762,3848.9376293108508,2.0662279951189555e7,6.689539568377568e6
0.0035024331882596016,-1.201320468892893,0.0029604419820504343,32.55640666630955,2.481219449989339,16665.623495731266,4250.402931623457,2.1637009123170972e7,7.840670941978638e6
0.0034924494102597237,-1.1989568432827145,0.0028878080719643155,32.50731333663354,2.3324724630899096,16003.150712171857,3865.564585069964,1.951732278111679e7,6.998866012575292e6
0.0034824656322598457,-1.1995341670175066,0.0029123579204958306,33.36010580817887,2.564774304648735,17766.510066421793,4337.1192620318,2.3059869238140807e7,7.922903524454284e6
0.003472481854259968,-1.1995316335083197,0.003006692810131726,33.49057820691248,2.6770990689149357,18146.340939988117,4844.6592032065355,2.488142576295613e7,9.636369681603383e6
0.00346249807626009,-1.2000056979217735,0.0028549761058652597,31.809393277401213,2.5181116190518336,16570.92256241407,4531.80958157711,2.2654123719240073e7,8.759904508887606e6
0.003452514298260212,-1.2002515528248405,0.0027470522323768203,32.14460722296326,2.264986340066116,15168.615211006718,3860.5517534045202,1.851586098962487e7,7.174915627721354e6
0.003442530520260334,-1.2003914097935577,0.0028101918841539953,33.01738146643643,2.4600602293183638,16989.482167923772,4194.52212941437,2.1753265460761156e7,7.6777467632283205e6
0.003432546742260456,-1.1994338369467166,0.002874161305340281,33.403459541926516,2.5874232912504107,18098.066917753695,4507.195205483914,2.4076739369660478e7,8.422665667328669e6
0.003422562964260578,-1.1952733425094035,0.00297244023948961,34.68533539818122,2.9883763941741104,21692.88148393562,5676.779652299823,3.2248841466987964e7,1.143385346997168e7
0.0034125791862607002,-1.1963077585305169,0.0029527358842190415,34.75208556449642,2.931917698759432,21253.616727943,5421.057460229141,3.1203310422810685e7,1.058066240825671e7
0.0034025954082608223,-1.1958184744025626,0.0029055989548095944,35.725853303960506,3.1179712119820175,23896.633740523397,5860.995620822506,3.654678868468326e7,1.1450827940983541e7
0.0033926116302609444,-1.194062996702204,0.0031202863617179385,36.60522074899797,2.9661993058428795,22904.9347419884,5239.598703558115,3.2448057272504076e7,9.829588915697021e6
0.0033826278522610664,-1.1964319773167147,0.0029313154492251036,34.7943708282464,2.9186115937063906,21718.862919242987,5107.366609673211,3.091173478660552e7,9.44375946038417e6
0.0033726440742611885,-1.193745874279437,0.002974649709890288,35.193298531433996,3.118458514856449,23158.064335146973,5664.611206636506,3.504049609016817e7,1.0738959219004385e7
0.0033626602962613106,-1.192742190285752,0.0029844359576050162,36.06548281492574,3.090284630010101,23378.86655173402,5727.230343612053,3.484036015848394e7,1.121506308302624e7
0.0033526765182614326,-1.1959077594010925,0.003015677297222617,35.771450452070646,3.1656489515867654,23467.238310227192,5950.631361713177,3.588880553739568e7,1.1703617728699034e7
0.0033426927402615547,-1.1986499715151293,0.003074967525736403,35.82303729364128,3.0839773974621614,23830.482568729272,5543.300139092668,3.483047623338613e7,1.0512161381222324e7
0.003332708962261677,-1.197309951907241,0.0031704227478825974,37.56978248368829,3.2794388113909774,26739.472631822206,6020.1229638381865,4.06469961216688e7,1.1390887346151493e7
0.003322725184261799,-1.1943609219316564,0.0030642557600031725,37.77616094507234,3.343017529208856,26890.985267080032,6036.178177434766,4.0754482120741665e7,1.1246139985259589e7
0.003312741406261921,-1.1938708827081297,0.002994875767713865,37.76571565254974,3.4151360036677,27542.39012741848,6375.705376736184,4.3213403311314926e7,1.232265457455074e7
0.003302757628262043,-1.1958644713600923,0.0030381661732783952,37.82841439505972,3.428708920069614,28142.415923602424,6406.320496802748,4.3735167589294925e7,1.236065245419969e7
0.003292773850262165,-1.1950351375853652,0.0031126771500980224,38.09688032761856,3.3808940292443346,27166.894511281113,6300.683253157972,4.156036168059559e7,1.2287845118498093e7
0.003282790072262287,-1.1986249185697284,0.003170581411663001,37.526963374298454,3.257324145941289,26211.32432378984,5837.244257248171,3.893631710490923e7,1.1088057788941523e7
0.003272806294262409,-1.195667881210395,0.0031163007654132265,36.61731756746573,3.0769589091081064,24159.523009265333,5489.767556892411,3.529619641235692e7,1.03832580853976e7
0.0032628225162625313,-1.191379386516705,0.0030867661159262607,37.50692572640964,3.1566247592242935,24683.212224968513,5703.561385500944,3.621187241240706e7,1.0883916313848749e7
0.0032528387382626534,-1.1925553478258861,0.0032067517276101907,38.45416429756934,3.120167263745683,25131.788140328903,5415.891735432263,3.494293160391375e7,1.005353478845618e7
0.0032428549602627754,-1.1903736839557237,0.003292558995265348,39.48444684418161,3.4317646474655654,28194.057666650588,6346.915057974565,4.285168731423155e7,1.2434043964229655e7
0.0032328711822628975,-1.1903637861627365,0.0031553886549507137,39.04517860956246,3.313438247442903,27355.56202583359,6248.295245171678,4.177350459021633e7,1.2278396594148789e7
0.0032228874042630196,-1.1875253599327373,0.0031843743093212195,39.163414666974965,3.0256261915597085,25217.91014309738,5225.778379800676,3.4614068561959475e7,9.519626827100672e6
0.0032129036262631416,-1.188412507026173,0.003228717237314171,41.83708583211257,3.303422942589335,28619.10781904264,5818.64176518189,4.025036496089273e7,1.0819546156968487e7
0.0032029198482632637,-1.1903387729067927,0.0032296862769105998,41.102310501457566,3.389824226357868,29088.488316781164,6161.466286458168,4.2314957000858545e7,1.1817405058743034e7
0.0031929360702633858,-1.189571013547274,0.0031810233141293725,40.7435527649943,3.6716025048627543,31195.70428679644,7005.306596427487,4.8884544686105e7,1.4074682667911606e7
0.003182952292263508,-1.1850594045840797,0.003217736647018311,41.05431659563364,3.4859294345155645,29556.028712138403,6171.861076278505,4.3282377019609034e7,1.134361642715884e7
0.00317296851426363,-1.189329391757251,0.003243360179787885,40.70811271971564,3.3796179244024898,28782.600024170315,6032.82484955011,4.213902897007345e7,1.1368090669428626e7
0.003162984736263752,-1.1867555608709282,0.0032037108246285697,41.15884112723192,3.3705354250980784,28754.2186002574,6020.556024369472,4.108800029000564e7,1.145851748726152e7
0.003153000958263874,-1.1882173090980572,0.003161670481462478,41.51343366458213,3.448419744303546,29746.554210151902,5944.730185963425,4.20438663902792e7,1.0913228628552403e7
0.003143017180263996,-1.1919461708658123,0.0031910696003306918,40.539895836938925,3.378529388008314,29284.31761716666,5836.882713841429,4.2043241015343994e7,1.0705864442514418e7
0.003133033402264118,-1.1924029396193137,0.003200389555792682,39.16950398358461,3.258150475302804,27578.66996365817,5718.545780148075,4.024545183531482e7,1.052920090643454e7
0.0031230496242642403,-1.1891916420742867,0.003205301837690303,40.670517681355506,3.3315464570188738,28723.21696455107,5918.067761316296,4.201339004935226e7,1.1072950609689455e7
0.0031130658462643623,-1.1872978654334494,0.0031883204294038516,40.82059910600391,3.106524032678165,27088.35398638957,5223.157987196877,3.66109925632464e7,9.239792717863707e6
0.0031030820682644844,-1.1910355879281582,0.0030926857019082,39.361603247174344,3.3105857255162117,27666.145432758356,5877.813847788241,4.048972565733234e7,1.1005621417264478e7
0.0030930982902646065,-1.1912286033775095,0.003181444209193068,40.67263051610129,3.508186491164436,30783.23447646212,6335.364629374612,4.611969937958322e7,1.2113960492110144e7
0.0030831145122647285,-1.1879395069416094,0.003135985094328424,41.00881428408766,3.306456128484759,29437.07176036933,5680.97416309614,4.164984199554415e7,1.0174284614601161e7
0.0030731307342648506,-1.1888149997690516,0.003210716346124758,41.40922387803149,3.416267061115905,30525.90504917642,6071.596590229626,4.458236274300928e7,1.1382245407751827e7
0.0030631469562649727,-1.1875062748955907,0.003284649345284494,41.88173718321604,3.4005563862505683,30298.88633871587,5799.022554802308,4.249882767185876e7,1.0372123504283354e7
0.0030531631782650948,-1.187987078595207,0.0033415903917039906,42.0771263029858,3.615448241620698,31496.06067697132,6388.454503384506,4.693242407018114e7,1.1962207304641206e7
0.003043179400265217,-1.188245928784278,0.0031416691963596956,39.312208355585746,3.2959618725086814,27371.153760484005,5771.595864025258,4.002730334976815e7,1.0724180946716568e7
0.003033195622265339,-1.1856793295069865,0.0032243271394305755,40.06110705651519,3.132175936882753,26845.957811205284,5340.8303471526115,3.689905569443203e7,9.660193925269369e6
0.003023211844265461,-1.1871767275042857,0.0030923404205872814,41.06676777206622,3.386798126432127,29684.940821276672,5876.946510061198,4.2393037691618085e7,1.067025616124012e7
0.003013228066265583,-1.1840558885197787,0.003244382448882292,42.284968938301745,3.4763264963116276,30998.950996812273,6039.28171882374,4.4596414008337766e7,1.102280050560966e7
0.003003244288265705,-1.1843504087886514,0.003453065314997634,44.93548548355479,3.605024865992812,33825.83775533382,5966.8847470968285,4.69734829116946e7,1.0372981620463595e7
0.002993260510265827,-1.183580458864089,0.0034867163271432174,43.94994439326727,3.5562874751207625,33540.55499674362,5955.446769776852,4.733998407451955e7,1.0493072869653542e7
0.0029832767322659492,-1.1801812290578195,0.00346819070819749,46.28257979963982,3.854200918150087,36723.020061398616,6965.6686802958975,5.5422263702498905e7,1.3211371774652403e7
0.0029732929542660713,-1.17954924175732,0.0035295303064645524,46.440836409434276,3.724925307016826,35549.298111215045,6313.220518790661,5.014955388040774e7,1.1327631567757536e7
0.0029633091762661934,-1.1807222494419833,0.0034941184605334218,47.0813526356266,4.019802514107287,38898.08494701932,7307.804222104007,5.9914052316527136e7,1.3710036852408707e7
0.0029533253982663155,-1.1838521102163484,0.003415619099415153,45.24488283764995,3.8130372141026556,36381.00405196201,6812.652965005921,5.5109912745967366e7,1.2504385521899657e7
0.0029433416202664375,-1.1805616282727711,0.003438792039798551,46.2858942600349,3.9475856137328758,37769.64329206882,7046.915531503499,5.7227072763433486e7,1.2887615769410174e7
0.0029333578422665596,-1.1813934151203438,0.0035300394805213298,47.201176645654705,4.055567162804992,38635.35748659186,7316.231734183774,5.912197910871844e7,1.360915627532668e7
0.0029233740642666817,-1.1769900024548174,0.0035679463025763128,47.640526909531026,4.018995658094823,37791.03498940747,7115.961938751034,5.593882504434009e7,1.3258705514482617e7
0.0029133902862668037,-1.1797238330072577,0.0036707164827710676,46.0035447027306,3.893575887136151,36560.31319502614,6598.78566256996,5.24321157533127e7,1.1734114001631266e7
0.002903406508266926,-1.1792257494243523,0.003554286361223033,46.16031896468547,3.8796935481630506,37003.88184497912,6585.39631115543,5.3065781926942684e7,1.1620173873295669e7
0.002893422730267048,-1.1775458772264278,0.0034951167707934308,47.79632256223453,3.9497964554794778,38371.56700614689,6963.857629177346,5.698356649487311e7,1.2702979172277175e7
0.00288343895226717,-1.1790696464348385,0.0034267534769554554,47.70450668039443,4.202753525607666,40648.79831930614,7721.701266022689,6.364278323092882e7,1.459552084830123e7
0.002873455174267292,-1.1762974082663946,0.003444882479501851,47.75517990627902,4.0170489429332035,39091.787601518685,7341.63655412684,5.9573130510656446e7,1.3783260135550942e7
0.002863471396267414,-1.1786550617724323,0.0034521322974307564,46.77387900705616,4.062468641464233,37760.89930113193,7673.570496933746,5.871440654455184e7,1.4897629799500871e7
0.002853487618267536,-1.1759130676100864,0.0035633247945615746,48.19709749320474,4.0778855460669785,38487.14722492353,7308.705032166519,5.781589750183925e7,1.3552775891032362e7
0.0028435038402676582,-1.1750843172786636,0.003591884399359699,47.090006153809256,4.006490932192105,37379.3434867682,6981.385620054085,5.561076210562217e7,1.260310991999939e7
0.0028335200622677803,-1.1753070313206626,0.003595533796423601,48.643115085267546,4.157230667134616,40419.05360056992,7277.164896739949,6.0605984753890425e7,1.3189338020160891e7
0.0028235362842679024,-1.1809677847863473,0.003411652162782561,47.29757318476146,4.083265252302059,40339.926801633424,7390.229194633432,6.212281298910287e7,1.3870617407108031e7
0.0028135525062680244,-1.1766551677230006,0.0034332820749027183,47.11392935414711,3.939839056025472,37712.60555833946,7015.092856281498,5.671174937947928e7,1.3047964753068719e7
0.0028035687282681465,-1.1734285526832056,0.003494635518190499,48.40396351016855,4.082104763118191,39570.3600554732,7407.828275802477,6.095292926892749e7,1.3896669584989902e7
0.0027935849502682686,-1.1737353101123793,0.003438284024074097,49.16192946739255,4.271225849633913,42882.79128864724,7864.956010030847,6.818381647981e7,1.4797921183183046e7
0.0027836011722683907,-1.174321369842631,0.0034298507489618777,47.62468833981186,4.057231090001609,40036.81882444981,7320.3367848169155,6.097280839140691e7,1.3579431065339074e7
0.0027736173942685127,-1.173750967467011,0.003489490085858351,49.84608384076794,4.125494255465788,42351.65122463084,7377.348971487559,6.4176138430644885e7,1.3472494212134195e7
0.002763633616268635,-1.1783867427424992,0.003452014733183184,48.76886278820614,4.19049240329852,42190.65268927937,7740.226295045627,6.6178901520731606e7,1.4733188297940468e7
0.002753649838268757,-1.1757870680130584,0.0034872073195177794,49.80754655013691,4.128583542479103,42166.691907826214,7495.347031370278,6.500853285192394e7,1.3951219905113896e7
0.002743666060268879,-1.175998857018248,0.0035826919122759595,50.18514405734893,4.333909721939062,44484.50052058554,7974.9411893882925,7.064740671748541e7,1.5290078928773543e7
0.002733682282269001,-1.1737542950799946,0.0036320941848180955,49.46339069956523,4.0153253390912855,40320.913842476184,7011.805468629683,6.004206151492222e7,1.2946856126346912e7
0.002723698504269123,-1.1735028638612217,0.0036540847357183076,50.84235480257212,4.1108640863945665,42929.32425181643,7092.3224791524635,6.435247240343753e7,1.2654361154649843e7
0.002713714726269245,-1.1727766855131856,0.0036613503729426306,52.7103944246153,4.451233634659245,48152.02599464904,8116.051397366926,7.645051303068225e7,1.5263750495926984e7
0.0027037309482693672,-1.176384443962477,0.0036802136230973375,52.11071747592911,4.2754827706980025,45841.1619067308,7603.521547868778,6.989500794780461e7,1.4108669600264084e7
0.0026937471702694893,-1.1702938560061584,0.0037038223253510394,53.28628989065335,4.102371960274173,43659.93687382249,7036.309533210786,6.303073818975073e7,1.2751880648228306e7
0.0026837633922696114,-1.1710507547133975,0.003708756876135699,53.13082286500405,4.033638849498984,43600.07339427799,6656.728625038658,6.08229124403902e7,1.1568440439219002e7
0.0026737796142697334,-1.1669480010097915,0.003763182329864748,56.13932071524509,4.201297464899597,46989.02461045163,6720.839307548574,6.4648055609581895e7,1.11460175520721e7
0.0026637958362698555,-1.1702237559297033,0.0037282723420702956,53.914990103218706,4.30637883781771,47452.363667058264,7469.122848734803,7.089822748730588e7,1.347755495057988e7
0.0026538120582699776,-1.1689411299961379,0.0038607793427849948,56.6063593025586,4.652123195042201,52276.27660680851,8258.486060487458,8.094569995765147e7,1.513598383847917e7
0.0026438282802700996,-1.1667908542707104,0.0038564835595584924,55.977086191604066,4.553581663971988,50631.38249719173,7893.521141427927,7.619346271152382e7,1.4110337209449513e7
0.0026338445022702217,-1.167574220735357,0.003873767833070151,57.37543187811603,4.6690528007763605,52688.12433305033,7933.012747595898,7.805891177419032e7,1.3835410472998662e7
0.0026238607242703438,-1.164498732648552,0.0039244715539417325,57.94440303045632,4.6522543315750555,53178.054552451875,8036.110222697359,7.976447821293277e7,1.4348876946407387e7
0.002613876946270466,-1.1630765257732405,0.00387696984993554,60.775504753689766,4.987624592614026,58581.25582701701,9053.338139913669,9.25161256322703e7,1.699008483852909e7
0.002603893168270588,-1.1650349490039333,0.0039117462499171,61.45377827319958,4.9780073665966,60215.57858362796,8923.690192060618,9.586796609179464e7,1.634897905631039e7
0.00259390939027071,-1.1622419283440049,0.0039538503148683155,61.45250704118464,4.8906714449399225,58241.00486436158,8374.128104790463,8.853974511482923e7,1.4800966358890723e7
0.002583925612270832,-1.162614817543029,0.004030044740954344,63.49979512540997,4.934502980811676,60372.90024918455,8471.191638173459,9.045103900724335e7,1.4913227141613247e7
0.002573941834270954,-1.1611677305658872,0.003949856924556704,60.55454471716534,4.782215165712263,57588.083206888565,8203.765657616543,8.711935806085543e7,1.4417180741794629e7
0.002563958056271076,-1.1637021490722714,0.0039011127899420857,61.24266577848942,5.0366763683125075,60869.97788210721,8873.521776246305,9.54473832332126e7,1.5884555384947324e7
0.0025539742782711983,-1.164147757309254,0.004023636708795358,62.49985269787095,5.313025245022265,64947.10195235123,9602.098963307311,1.055607954499904e8,1.777874042740629e7
0.0025439905002713203,-1.1629842621389619,0.004004861091056205,64.78166598921202,5.228418774364677,66228.4534438004,9083.676510943094,1.0401324561959805e8,1.5931129044989513e7
0.0025340067222714424,-1.1620934648517514,0.004082374743394532,64.64013159200523,5.2819388540736405,67482.26749541414,9245.84513347978,1.0632003754373312e8,1.6430699552436074e7
0.0025240229442715645,-1.1642046355534292,0.004069940095731909,64.52987059992664,5.130127973696655,64196.56990492622,8898.1678233634,9.827265081022482e7,1.579023290699052e7
0.0025140391662716866,-1.161751464007857,0.004086846901478171,61.914698182654284,4.878751311399982,58196.662974885316,8315.624391213849,8.634466465511522e7,1.4597575521591159e7
0.0025040553882718086,-1.1616387533686314,0.004031793282400472,58.32370216159091,4.765400072464391,53803.36619719115,8291.932530351958,8.144437878429374e7,1.4781207004119655e7
0.0024940716102719307,-1.1657373667238027,0.003991941090216537,57.79752745900085,4.818674459591177,54705.56267056389,8259.18608295203,8.324453853671575e7,1.4342823165097626e7
0.0024840878322720528,-1.1616952360613386,0.004046868008124109,59.45515449191729,4.958417353587842,56725.48863853705,8683.189572337651,8.7397126784341e7,1.5637699175884824e7
0.002474104054272175,-1.164443008215869,0.003912941467156004,58.61125338889228,4.88521543740356,54740.19897335865,8677.729318251317,8.421449469449313e7,1.5870703080376422e7
0.002464120276272297,-1.1612800962842897,0.004098884398837293,60.94805360202543,4.99644752889794,57572.22826638465,8712.912546687436,8.732534670364754e7,1.551195087833463e7
0.002454136498272419,-1.157463628017803,0.00407129746284669,61.961464253679544,4.968232999870032,58884.737286045456,8614.526405228184,8.870873118708569e7,1.5116528974797122e7
0.002444152720272541,-1.1558913094542669,0.003940651320951904,61.466918341445776,4.842407170517839,55589.216969642286,8318.93402618808,8.20714403217888e7,1.4761548741199696e7
0.002434168942272663,-1.1567911364061223,0.0037946447188207315,59.34387403880019,4.628146897103033,52330.22836227642,7876.6467632862905,7.607364096107547e7,1.3900637969034014e7
0.002424185164272785,-1.1575652335302817,0.003954968804271078,62.23499878753252,4.9664889233661365,58530.049929058776,8690.420887072272,8.882193697527124e7,1.5500679402407156e7
0.0024142013862729073,-1.16007339877322,0.0038670288352969455,61.40888483261327,5.15052789332616,58900.51304669951,9357.39059848095,9.347931362921728e7,1.734008466522519e7
0.0024042176082730293,-1.1594928936391742,0.003981265129158507,60.29265596109558,4.847663267939537,55907.111162276626,8528.307664088192,8.519335030656838e7,1.5226754252408652e7
0.0023942338302731514,-1.1585955302606041,0.003987641895445454,61.61632258758553,4.984249448107919,58221.94672562263,8734.4006864638,8.899538705831619e7,1.5665893384508166e7
0.0023842500522732735,-1.1587314104528734,0.003967523136834728,59.98867692689654,4.914116103532015,55823.275901398614,8762.186736245858,8.592229067505884e7,1.5883627738104481e7
0.0023742662742733955,-1.157076440447957,0.00408391874889491,62.937718793965225,5.219909647115091,60490.98345668017,9343.770271174517,9.47661417421405e7,1.68680045124937e7
0.0023642824962735176,-1.1583286916428037,0.0039412688406942975,62.0256154203175,5.105012905226135,59515.37174602173,9060.241970328774,9.217322378457746e7,1.620419629519754e7
0.0023542987182736397,-1.1552071231467673,0.004084587959785098,62.750158194789954,5.146193860751316,60641.232770964605,9351.949793522479,9.489720607333341e7,1.732661436577536e7
0.0023443149402737617,-1.1524155611273337,0.0039873523356631115,62.85580830520516,5.094444669842342,60387.50335888275,9200.021097791292,9.41872914506068e7,1.690730801442029e7
0.002334331162273884,-1.1533497447961327,0.004124879601366307,65.74930851916652,5.09399012425507,61212.03845685087,9051.436699631833,9.224398072867006e7,1.64953541136757e7
0.002324347384274006,-1.1526479482689282,0.0041024057220297285,66.24608097937731,5.235413682403956,64420.26294826698,9136.258851162298,9.769344124843732e7,1.6258139650164539e7
0.002314363606274128,-1.1519637380335286,0.00408511805444937,66.46367749612386,5.4478441852733415,67863.41719790788,9930.307986525087,1.0838275203778885e8,1.7993932689430606e7
0.00230437982827425,-1.1540716697127535,0.003951136667237426,65.11587748484395,5.23186067075224,63555.49704120125,9498.933325765174,9.981620324426395e7,1.7542234481909912e7
0.002294396050274372,-1.1521713294636442,0.00400331108458977,64.62210084295998,5.259479190510348,64471.19163203928,9437.732238431667,1.0145603716238412e8,1.7120151504046377e7
0.002284412272274494,-1.1540171785689608,0.004060212271926612,65.53301320177863,5.285732509008831,65904.17021573805,9561.208059109997,1.045013691352695e8,1.7510532377913255e7
0.0022744284942746162,-1.1512175026496654,0.004183271926743591,69.22814314571477,5.381387830308101,69539.56600132794,9702.768680453804,1.0761398736068307e8,1.7909673491575703e7
0.0022644447162747383,-1.1469047389202027,0.004277269565764753,72.74022365266246,5.561509367468075,74245.04926566879,9757.416390467084,1.1342360996503513e8,1.735616017811866e7
0.0022544609382748604,-1.1418786595397636,0.004370169675910112,74.75563925957798,5.597922273690717,75498.35520607742,9798.100482718033,1.1507972315252352e8,1.7211066612344418e7
0.0022444771602749825,-1.1411308390777763,0.004422011157863194,75.40251240907367,5.663541073652614,75946.55636246371,9712.70837208438,1.141436735840062e8,1.6883277091216926e7
0.0022344933822751045,-1.139790372971013,0.004355746854693565,75.24675428649013,5.586692292678389,75076.96774916595,9489.62307514463,1.1199170167571731e8,1.6297983576592006e7
0.0022245096042752266,-1.1425103879711094,0.00437576647435371,76.54173076826184,5.74607918894935,78831.49587633237,9961.76158181138,1.1910448181168787e8,1.7393417991232842e7
0.0022145258262753487,-1.1411740737212206,0.004445127951153373,78.49654315306516,6.010899509788677,84338.92301099433,10585.897159014447,1.2976042608840649e8,1.8757850246017553e7
0.0022045420482754707,-1.1379946359590285,0.004476254771799074,81.29098122899148,6.056481124855525,87441.3835253577,10414.826728490238,1.3259385823983921e8,1.7936201169684954e7
0.002194558270275593,-1.1370999720823973,0.004497595043341585,80.83850897721616,5.968474757785816,84483.7450733782,10242.439605460091,1.2757079215676208e8,1.748221178565667e7
0.002184574492275715,-1.1374620044657775,0.004527181612433409,81.84898456902974,6.170475260577924,88470.95094905728,10859.551302175749,1.379176312452158e8,1.919283806762211e7
0.002174590714275837,-1.1360371788069026,0.004705390025219649,84.72596358479986,6.312252406868614,92377.57846862054,10905.615741201462,1.4113437592294618e8,1.8922837486203007e7
0.002164606936275959,-1.1328246029020568,0.004646793923593796,87.74595234965034,6.572958265289311,98039.64313593482,11592.009984341234,1.5211802213221252e8,2.0270228889958717e7
0.002154623158276081,-1.13648957982,0.004825199568778391,87.38968448623994,6.402287313573904,95923.34476174848,11101.19096628611,1.4507390716432694e8,1.918331969746076e7
0.002144639380276203,-1.1390220977430887,0.004732196445572032,86.19080816688148,6.360796211066325,94944.65219684085,11233.83379329586,1.450428103194198e8,1.950614477054927e7
0.0021346556022763252,-1.1326454194672024,0.004740938737652718,89.53737016975707,6.561862307487167,100275.42573835554,11426.947258788348,1.5418678362898105e8,1.9513371084082954e7
0.0021246718242764473,-1.1299105391114799,0.004869896545952636,91.79595602149064,6.8421115669795025,105809.66006035167,12233.379212561189,1.6729905669864327e8,2.168811945600457e7
0.0021146880462765694,-1.1289030832515181,0.004913920458682948,92.20686420846263,7.052235951763279,107903.43829937876,12747.06796284189,1.7275794792164075e8,2.2603800378761083e7
0.0021047042682766914,-1.129936771944806,0.004769201878760453,93.1320751520478,6.833990365823604,108164.51799736035,12026.24599990396,1.696241229336992e8,2.0614091037146077e7
0.0020947204902768135,-1.1323912234087428,0.004949186923597711,94.7216457333089,7.050557760332237,112758.04674333567,12580.255309096663,1.8054880563834593e8,2.193493301618755e7
0.0020847367122769356,-1.1321156190082018,0.004799725168590318,89.53983705942348,6.708329124295323,103091.33310426441,11882.792103834758,1.6067478931568763e8,2.069548412377836e7
0.0020747529342770576,-1.1325878810235295,0.004767470199536579,90.59233343089423,6.824877758519747,108410.49664192235,12245.602266038248,1.7458820520857072e8,2.1290193717238355e7
0.0020647691562771797,-1.1319525873187608,0.004769481486087545,92.6896720818004,7.021527134459633,110547.28209419503,12743.682063137958,1.7988164995318708e8,2.235079612813484e7
0.002054785378277302,-1.1297935761071702,0.0047196996224253196,91.33513711064779,6.750495947568742,104435.83677717918,11914.404898639008,1.6445422688945088e8,2.0470031945642114e7
0.002044801600277424,-1.12511956800808,0.004884723677155355,90.44695083800836,6.611017846778215,101364.89586009418,11572.616493626061,1.570684350103365e8,1.980536723560219e7
0.002034817822277546,-1.1243438277362263,0.004902808077736365,93.73050241896843,6.969513677196858,107602.32549696251,12487.12889902571,1.709068014676892e8,2.18031428852013e7
0.002024834044277668,-1.1285297778045769,0.004903915986842853,94.19887258999692,7.1390261019580805,111171.75223344394,12816.815860014362,1.7764556216532847e8,2.2491779683328424e7
0.00201485026627779,-1.1266804005539117,0.004793343077982439,95.12749798769325,7.184803414018855,113292.0483492299,13000.83229828177,1.8272233336342195e8,2.2843094998080313e7
0.002004866488277912,-1.1289855416929127,0.004950499831817098,95.36165728706959,7.327279086949281,114926.93017205918,13255.257363811963,1.8641840874876598e8,2.328399430230029e7
0.001994882710278034,-1.1277416177384574,0.004906385583469203,96.01312104390517,7.290211652888803,114268.1428150899,13285.234031699154,1.8544094481142822e8,2.3520590380017933e7
0.0019848989322781563,-1.1225617637603775,0.004948163473078135,98.36996425125231,7.203128021657267,117314.13207873197,12889.566119073725,1.8692672957882562e8,2.2191145666674465e7
0.0019749151542782784,-1.1224662756483728,0.004747091516692095,98.0123115428398,7.093752456314477,115640.00892589278,12546.427701327038,1.8284661997841528e8,2.1252306917882178e7
0.0019649313762784004,-1.125993613948038,0.0049581927350334344,98.8194046825903,7.4304978166224815,120946.80879677011,13377.9345241855,1.9715504362655467e8,2.299387215968216e7
0.0019549475982785225,-1.1253949719240597,0.0051376671442483245,101.82894152530807,7.494329240646979,124547.58668049237,13465.271373137222,2.0143643349966687e8,2.3277134226107225e7
0.0019449638202786446,-1.1234841018916102,0.0051393013423402245,102.6225381566078,7.533021662784332,125121.74912582569,13381.54044891545,2.0052228144116062e8,2.297486122872728e7
0.0019349800422787666,-1.1242299595407161,0.005081836544485288,103.45322331656243,7.348250762143204,125259.54655523172,12792.430131387218,1.9629824161282226e8,2.15441083868611e7
0.0019249962642788887,-1.1236462762724013,0.005247509438808376,103.5403079818305,7.366790156893729,124220.5822834888,12801.1762545151,1.948606858021548e8,2.1565037448816985e7
0.0019150124862790108,-1.12322828048841,0.005119764577927449,103.01931367212148,7.356057433002847,122968.04415250575,12813.452703081137,1.9217688480682245e8,2.1539393878627807e7
0.0019050287082791328,-1.1211306034588155,0.004978195176150551,101.05680061939144,7.195009719022422,118853.63713627243,12675.920559889806,1.8603038735480595e8,2.1877065492946427e7
0.001895044930279255,-1.1224385918704014,0.004896317429094721,100.43640466807138,7.326660502194183,120591.21476313336,13014.369015723349,1.9204824011777604e8,2.2285724250309665e7
0.001885061152279377,-1.120458975978038,0.005031469162223795,99.93021625156184,7.249279591935322,119767.7624459086,12930.139413395587,1.901281077806346e8,2.2372209538074818e7
0.001875077374279499,-1.1223107527651006,0.004980745815019272,102.80081556917743,7.254551944437536,123157.70415760775,12734.033400218614,1.9235478711061502e8,2.157337810410231e7
0.0018650935962796211,-1.123419988059643,0.005061965619234827,103.80689727565094,7.3763574001780405,125618.49358295299,12896.536418788577,1.9732520029679406e8,2.179305531045673e7
0.0018551098182797432,-1.1163198822432838,0.005189050329306863,104.54636668581331,7.414956241904756,125823.8013975732,12927.050655401066,1.9656767524254766e8,2.1718853287562948e7
0.0018451260402798653,-1.115093149284464,0.005190732531557219,106.91940256671725,7.5199392278347705,128197.17937424545,13039.893304993035,1.980988592912166e8,2.1794310087539658e7
0.0018351422622799873,-1.113553269383019,0.005219233890857705,106.79530696042625,7.436125486528938,125603.5692257151,12799.740611089615,1.9106478202186477e8,2.1314988901834223e7
0.0018251584842801094,-1.1119466215082188,0.00511190307522523,110.03034617059416,7.443718488632715,128287.11638577528,12534.689668060575,1.906570656608563e8,2.0253365116217162e7
0.0018151747062802315,-1.1117479348862136,0.005312796029591314,114.36376879410498,7.929522335041277,139390.7717952045,13563.610580838777,2.1394895517765585e8,2.2062732154860828e7
0.0018051909282803535,-1.1118768130405876,0.005327556724730574,115.65195885894352,8.035707180726453,143440.04873137432,14026.375314572932,2.2398160732869735e8,2.3290249213780288e7
0.0017952071502804756,-1.1115387983617144,0.005414229963431227,116.51909920821029,7.884520420036982,141958.36205995094,13524.29820625936,2.1744798005095953e8,2.2174022439550065e7
0.0017852233722805977,-1.110253419703177,0.0054688037043421674,115.94292368204296,7.960176265543781,140945.2934804284,13713.058391294033,2.159483670213999e8,2.2420405010016058e7
0.0017752395942807198,-1.1029048143735143,0.00554491545681371,119.79802910022656,8.031283595331004,145086.23441212688,13852.735836644048,2.2330411861719477e8,2.2585414402839698e7
0.0017652558162808418,-1.1027641624100286,0.0055124393346587435,118.95738070632291,8.104628590130652,144882.76274883602,13951.318830970768,2.2277534679682493e8,2.2620959785381507e7
0.001755272038280964,-1.1017930054461476,0.0056532773008220235,123.02677723234592,8.495807343193846,153900.94943304153,14670.14490159983,2.4048144635198367e8,2.3794521102664504e7
0.001745288260281086,-1.1017987693027962,0.00575050929502352,123.63511553061149,8.46536818228884,156112.43012627322,14528.91862322811,2.42707309856562e8,2.3351828358976733e7
0.001735304482281208,-1.1004229264041079,0.005706000995291828,127.37569840571899,8.703321858791913,164271.8963974046,15038.45219539556,2.5863337720050412e8,2.416757530127563e7
0.0017253207042813301,-1.1005312101431253,0.005802707333684464,130.18384159437957,8.822274962735593,170678.327147604,15274.76342375733,2.698968552886672e8,2.4506227905394632e7
0.0017153369262814522,-1.0970358341072788,0.005711945090330111,126.80908209534661,8.254035311796343,157462.90518176375,13827.261482118889,2.391001547592092e8,2.152220052173266e7
0.0017053531482815742,-1.0956009653701821,0.005911634874621772,130.12024536977322,8.611240937307949,165691.35467118467,14648.045563031797,2.57332191379834e8,2.3363101266945556e7
0.0016953693702816963,-1.0945645275422602,0.005854381604762475,128.3539812347356,8.482957940117833,162233.19610616827,14336.541635288584,2.5101659449507573e8,2.2584580225010213e7
0.0016853855922818184,-1.0966428321518151,0.006071024048830648,129.9793950557281,8.70460429085895,166399.273630087,14793.980308891983,2.5924855290164432e8,2.3653278572862953e7
0.0016754018142819405,-1.0960654707353485,0.005971983054802437,131.51334468063553,8.5510292130562,163134.51468841097,14340.37310098012,2.4792848641492197e8,2.2552944462140698e7
0.0016654180362820625,-1.0911532772970314,0.005942840240466472,134.82126551856007,8.721938158146843,169980.786862229,14751.678329317732,2.6001961624997932e8,2.3209272469961308e7
0.0016554342582821846,-1.088399813730043,0.005945212571040203,135.72323180569842,8.846535477715527,171171.33986626874,14869.649975674109,2.6072245640880874e8,2.3245060648245037e7
0.0016454504802823067,-1.088769426340334,0.005976150813133138,139.684296156991,9.149629493849428,180016.94416044006,15594.763424554987,2.7668278191134167e8,2.431021542966506e7
0.0016354667022824287,-1.0877343876769252,0.005955788033691729,140.81625296951137,8.944915929477565,178551.3929227444,15035.517597396176,2.699808222533336e8,2.3270425855359804e7
0.0016254829242825508,-1.0855710703736545,0.005835567342240166,142.13367197721462,8.972143395342744,182028.83764994162,15024.242295143064,2.751644567880421e8,2.3071557093221683e7
0.0016154991462826729,-1.0892781666570948,0.005973364792771327,145.92532431383725,9.262113202423157,191283.67793967153,15666.042120581767,2.911489969578279e8,2.4036273178052176e7
0.001605515368282795,-1.0804023030973764,0.005951300633081072,143.68504881127075,9.132783639805123,183674.45895777096,15501.270099234405,2.7851195241411936e8,2.390469550267233e7
0.001595531590282917,-1.0832059082884786,0.006031661918564226,143.37070442141527,8.972555880621938,179845.49161812203,15205.275522487816,2.706292612229621e8,2.3743678154547192e7
0.001585547812283039,-1.08575057713192,0.006058391664685632,143.74080441853326,9.096827095357641,183836.26814343495,15400.456896838588,2.779692433215647e8,2.3866638090015993e7
0.0015755640342831612,-1.081817752400354,0.006151784093717184,144.57559697300917,9.166677604563747,182591.0983716737,15292.718610306909,2.718681823298507e8,2.336053298917271e7
0.0015655802562832832,-1.0840091117952,0.006180550250975769,145.99431441684888,9.213634309173454,186662.8414357029,15386.903765052282,2.8058017854745555e8,2.350738854542075e7
0.0015555964782834053,-1.0815724626757663,0.006089107864369284,148.01027906609534,9.352287668316556,191218.34534734584,15630.817247253904,2.8911600373793006e8,2.358728117861403e7
0.0015456127002835274,-1.0762314292678965,0.006139907682986567,153.54695201281942,9.459945072166898,199170.17300406826,15853.07521538676,3.0141023868258977e8,2.389019153909014e7
0.0015356289222836494,-1.0730305759301975,0.006318489500583793,159.59913476883966,9.82919888720539,211716.2805790012,16588.16352522373,3.23576750640413e8,2.5125847398282062e7
0.0015256451442837715,-1.0783615560958124,0.006529182613087802,156.7918768933021,9.822522836540253,208539.08744675555,16301.783034375261,3.171418810605303e8,2.4145901025089785e7
0.0015156613662838936,-1.0796933394982597,0.006567594980369699,159.25134796140293,10.112610519839507,216601.34051081215,17041.085647624375,3.339984664458822e8,2.5643335162625372e7
0.0015056775882840157,-1.0755846173861465,0.006613824002367059,160.5210512802361,10.028443212638283,215311.06446464485,16751.345368585018,3.2870547108293855e8,2.515469076569308e7
0.0014956938102841377,-1.0749416206114957,0.006620283969721234,162.00938346233065,10.001192691954103,215026.25153800813,16763.094513157776,3.2708457861702806e8,2.521139653514347e7
0.0014857100322842598,-1.0782385265480068,0.006671654919379923,158.92914022971354,10.030968337383568,213261.35904099833,16740.704642958797,3.2567265270385545e8,2.5067307117119104e7
0.0014757262542843819,-1.072464701992586,0.006640596890141578,161.1941574424354,9.828789083876602,212197.51780339077,15815.510610857304,3.1527910837827605e8,2.259092582347362e7
0.001465742476284504,-1.0662730179493487,0.006680726643603938,161.74250014083174,9.948653046756803,212926.30477088905,16420.434511035015,3.2056150840205497e8,2.4358060680338692e7
0.001455758698284626,-1.0658498469857023,0.0069178193381356085,166.28783061285338,10.260599201677897,222752.9721230899,17209.97102776604,3.3963865554808563e8,2.5608949466071784e7
0.001445774920284748,-1.0638438828341243,0.0069502900144750995,174.76582152323454,10.476849935501646,237100.6026137445,17472.907762842555,3.6115335885869014e8,2.561319108681465e7
0.0014357911422848701,-1.0672618929302378,0.00675720738541613,172.15281248801446,10.26844969044604,231949.71893500048,17019.42579630884,3.515937582687192e8,2.4736156951278985e7
0.0014258073642849922,-1.0607694638190535,0.006692687749954734,173.474068126805,10.331903833076852,233198.31846239002,16969.832514174614,3.5055608834330314e8,2.438080076213636e7
0.0014158235862851143,-1.0547748136274697,0.006816221821381573,177.5097796065466,10.338395508073548,235665.3170247872,16784.865030467703,3.48800711942569e8,2.368290796362225e7
0.0014058398082852364,-1.055029241639304,0.006892410936863397,179.04134898275262,10.359556644379193,238205.82662739768,16792.092460558135,3.543312498177456e8,2.3546963158741325e7
0.0013958560302853584,-1.049331322821962,0.0069366428047831835,181.68946750448146,10.407446681651022,241044.79153368573,16702.966347833688,3.5589682048554623e8,2.314922365159999e7
0.0013858722522854805,-1.0553182456005306,0.006834644491300377,179.2652093804552,10.428413473797734,238416.97831075118,17033.14764633564,3.538534849926697e8,2.4077877225705452e7
0.0013758884742856026,-1.05584004597998,0.006791309455388583,175.9064911736889,10.20320636320619,231406.3064948153,16557.779139868286,3.397779180655559e8,2.361037716899411e7
0.0013659046962857246,-1.0556147041870403,0.006980272246721818,181.57154668712093,10.514580408388028,244749.40338271105,17033.841504228876,3.6219235970047426e8,2.392720220379179e7
0.0013559209182858467,-1.0564250596754272,0.0069454175186008825,182.2232120870413,10.480969662181538,243776.22628840766,16998.817504606406,3.5978903225601226e8,2.401881986010944e7
0.0013459371402859688,-1.0494385883578592,0.006959404223699286,185.74151827006068,10.533996119479816,246799.04543385375,16835.67432472201,3.5766675897160345e8,2.3139457325652305e7
0.0013359533622860909,-1.0528055834478407,0.006965470817924359,189.4857802086165,10.856918806433805,255364.03647001457,17391.36019308932,3.7278727193343425e8,2.356122101809272e7
0.001325969584286213,-1.052094533967692,0.007091391167764614,196.36504054485138,11.197991564009566,269382.33004178724,18117.668304622133,3.992005029699118e8,2.4566253920700435e7
0.001315985806286335,-1.0486427255653472,0.0072580661837124295,195.68308812464326,11.14383776029861,266737.60158210003,17936.44269734273,3.9274134513668e8,2.4290291652215898e7
0.001306002028286457,-1.0432844553611635,0.007175465827520266,197.23701887235745,11.269055674947602,271057.6919296317,18092.8171015962,3.9759607814866376e8,2.414386284641297e7
0.0012960182502865791,-1.0446855597688858,0.007270644651621975,201.1785123435315,11.122778076435557,275736.49046767043,17826.23290293887,4.036139293203897e8,2.3478596256706636e7
0.0012860344722867012,-1.041018199339937,0.007259299359593448,201.66199721188048,11.114566517255946,274651.8627213599,17635.819255545448,3.995675141959279e8,2.2994133509680573e7
0.0012760506942868233,-1.0391789891249368,0.007473417600625924,209.60254954378996,11.322163110223723,287621.33339176443,17980.91710977368,4.17171164922684e8,2.318686306800085e7
0.0012660669162869453,-1.0348325522613198,0.007412220651887308,211.5348600276626,11.301080621135636,287855.0367200887,17747.889015885903,4.099633055987179e8,2.2676395135973427e7
0.0012560831382870674,-1.028555411344674,0.007467189904783541,216.2681836727948,11.339410026295722,293042.98789057095,17825.93461859999,4.165554194078171e8,2.291194981233176e7
0.0012460993602871895,-1.0258293070733508,0.007543801811468793,220.7318312450644,11.516466787855222,300911.9907148388,17979.700501121828,4.247113068245676e8,2.2379541934049435e7
0.0012361155822873116,-1.0192165531410509,0.007713146391413634,225.63210857638717,11.669560367412545,304744.67902982724,17977.806324936722,4.257732535421439e8,2.20909178234135e7
0.0012261318042874336,-1.0205506105108035,0.007723630008690551,227.13243600150548,11.684951088359131,303738.61513046385,17898.3847078993,4.1778084025083697e8,2.1773612159021765e7
0.0012161480262875557,-1.0231164697779738,0.007700044145944803,226.8102218102358,11.736123133225986,307195.35315862263,18029.14000177736,4.2647622247783434e8,2.209276186923545e7
0.0012061642482876778,-1.017606653548757,0.007632547384496035,228.69877421654343,11.49698864633877,307185.51253161294,17775.821796781664,4.2495945855772114e8,2.2147706068644915e7
0.0011961804702877998,-1.0191727761853209,0.007590606864855721,226.86933571961688,11.553745968953214,303032.63686462346,17729.605586852605,4.1582049480147237e8,2.1817411573513165e7
0.001186196692287922,-1.0173473915398068,0.00782529574329806,233.5994119131795,11.803901159237135,319710.8090044788,18086.370696750706,4.445026000898528e8,2.176565398059833e7
0.001176212914288044,-1.0116289941922205,0.008001301837561479,239.80754316323026,11.988821495972898,328130.50511167326,18187.134730319205,4.5382694300168633e8,2.1091251136447966e7
0.001166229136288166,-1.011437947806297,0.008008051261118776,244.05759190930766,11.88662915219616,328043.2308752755,17761.52528466415,4.42043607115783e8,2.014920109970311e7
0.0011562453582882881,-1.0092714997321488,0.008006261333415168,246.31697427481282,12.128629135673739,336599.9164249882,18399.222289022902,4.6103154205616844e8,2.14893274474121e7
0.0011462615802884102,-1.0059893436750533,0.008147907947939978,250.21885610442644,12.465711103413565,346916.2926365777,19022.863596228355,4.802032741486975e8,2.1964693101696495e7
0.0011362778022885323,-1.0077396512581025,0.008042855430558892,247.0320363777701,11.999289165856343,334558.2457402377,17816.521074665252,4.494910765171887e8,1.978431068880497e7
0.0011262940242886543,-1.006304296140896,0.00821366414373938,247.87223983216705,11.724227251705457,333135.9467247306,17096.811217739025,4.426506150334288e8,1.8771200882595688e7
0.0011163102462887764,-1.0069966441558447,0.008193935595929859,252.13609830356341,12.003034468608393,344228.82219150796,17698.30056831222,4.633516783847435e8,1.974021807721637e7
0.0011063264682888985,-1.003383118392361,0.008095593217727463,254.07789216615342,11.974654727289685,342074.38815386617,17685.31712032585,4.5434315373100895e8,1.972000939461113e7
0.0010963426902890205,-0.9994585612443981,0.007964572344857911,252.57799736722615,11.703846713795038,335069.63718354964,17041.126942767638,4.358124782605619e8,1.8616343826394662e7
0.0010863589122891426,-0.9954229820183339,0.008020094132691294,257.1196667636231,12.015655656347347,344779.68188055867,17516.16645651327,4.5248449210994947e8,1.877174061416646e7
0.0010763751342892647,-0.994145506911974,0.008051042758619167,260.85326084441573,12.10227202247182,353012.6520355869,17803.813129170718,4.6539812209178376e8,1.929536581624262e7
0.0010663913562893867,-0.9926229986184517,0.008162460257625136,267.90763032946603,12.318788181065765,362832.98653599684,18122.20451840107,4.744635091209812e8,1.953932161020351e7
0.0010564075782895088,-0.9887119944898132,0.00840762447947347,275.54723965441025,12.289113407944482,371571.1067328812,17474.88864298248,4.7780596492992383e8,1.7706017000131596e7
0.0010464238002896309,-0.9877530675000353,0.008409851844155342,279.47955580206695,12.161445328332652,375982.9450189467,17148.97752636338,4.792140049390389e8,1.6889353385900002e7
0.001036440022289753,-0.9813270765960037,0.008410442062021323,279.8085542895054,12.276948640978388,377518.50951890956,17561.254981297792,4.850868963345988e8,1.8078960028562948e7
0.001026456244289875,-0.9764937954045506,0.00846611569846571,280.2049400457706,12.262681900334869,376972.59288751986,17329.781599892445,4.804194447427241e8,1.753659356571806e7
0.001016472466289997,-0.9783546946914274,0.008569071600582342,286.7139821999624,12.324862707441373,385172.298653037,17165.58163309414,4.8331450739104205e8,1.6623519785969522e7
0.0010064886882901192,-0.9799500265013017,0.008258757947936825,279.72049388224974,11.968454745093087,373042.89168485504,16655.961477625835,4.677014093484058e8,1.6751529644799838e7
0.0009965049102902412,-0.975298437001829,0.008150922359460034,280.8871334671896,11.960959714495486,371906.69772353215,16840.063410688093,4.645333220891897e8,1.6833184841896176e7
0.0009865211322903633,-0.9705358711693387,0.008383792619671298,290.0984734438979,12.479073337821752,388807.63698337186,17817.550730371466,4.908422935160316e8,1.7629018934618723e7
0.0009765372960828245,-0.9731280702109464,0.00851853657021572,291.11469762812914,12.574229874830442,390126.6995192624,17818.376325201592,4.881403695467283e8,1.7535833160624065e7
0.0009665348916314542,-0.9673716646664989,0.00845814444060169,298.68325824596553,12.674814726455473,401275.62876183796,17903.35583336342,4.9877308008242655e8,1.7240365590857867e7
0.000956532487180084,-0.9675005930674511,0.008541409321769777,308.2920643374841,12.836151594162597,419079.38316579064,18108.743122600783,5.1969637548411465e8,1.7248037560127508e7
0.0009465300827287138,-0.9619755294016147,0.008547731175150517,309.69879837369325,13.074035513423002,418042.3275762178,18367.65976880733,5.124249949133821e8,1.7017989274426937e7
0.0009365276782773435,-0.9595840513551654,0.008652390565979065,314.18865314291656,13.06607395945103,425998.4976978789,18174.06210803604,5.251593719834097e8,1.5942398136861833e7
0.0009265252738259733,-0.9584944214873655,0.008650652271075683,314.4695086565981,12.986790881930757,423197.74288981175,17780.147549282316,5.120179734738042e8,1.5636171721882744e7
0.000916522869374603,-0.9504114263779556,0.00879891497101431,322.19559706339913,13.068699252426462,433539.3933123895,17767.471804134708,5.185572551143437e8,1.5446429167996615e7
0.0009065204649232328,-0.949076502503198,0.00892638377717882,328.173264074941,13.20927231355262,443459.73937740154,17868.081372036326,5.3302970109060484e8,1.4980393905880764e7
0.0008965180604718626,-0.9433319240096746,0.009107619281272574,335.9033221387062,13.310423764736417,449227.17714262794,17597.085319389284,5.2754054994750315e8,1.399898350500153e7
0.0008865156560204923,-0.9372262354322186,0.009058586849166444,338.4738865015669,13.336044900536395,454176.3823438415,17650.62383533294,5.332180368603954e8,1.4263196891611287e7
0.0008765132515691221,-0.9334327565119175,0.009208818240338203,343.596562183392,13.386351574078803,460639.7660794576,17545.226758440713,5.371933501503065e8,1.432183267551215e7
0.0008665108471177518,-0.9317695628063268,0.009245338251683964,345.57213216961725,13.400577240665223,459511.8412020792,17542.25744377577,5.2545406289950293e8,1.4433252351575738e7
0.0008565084426663816,-0.9363203218707417,0.009523176807298866,350.93281221872564,13.572391549255885,468611.5932102186,17665.30519230677,5.3543938639238083e8,1.4417588959889153e7
0.0008465060382150114,-0.9318843205347146,0.009486595969696424,353.697703007335,13.462482016313013,474660.8932441398,17266.933318337586,5.436923895560036e8,1.3988173991685664e7
0.0008365036337636411,-0.931965397545494,0.009555964314606315,355.4537037289584,13.621456094815073,478092.2002771964,17654.24379954571,5.458403824628114e8,1.410649326975708e7
0.0008265012293122709,-0.9269046965637773,0.009619133904583884,356.9932392774935,13.588045748316233,475207.5221367504,17317.332181230235,5.315204051888058e8,1.4039187019740913e7
0.0008164988248609006,-0.9234606037259215,0.009750282753054167,361.0707327857326,13.885386343477249,479466.3067803537,17582.28041508977,5.321983118470409e8,1.3787193400081472e7
0.0008064964204095304,-0.9214311584924579,0.009663156705714934,360.0848853376998,13.561844097842789,473235.80994636647,16851.284103768503,5.161442287905761e8,1.341937021180048e7
0.0007964940159581602,-0.913162434914016,0.009817405442468194,370.3502396860941,13.627426944833932,484303.0270051953,16598.234264386916,5.206642810123776e8,1.24360090793495e7
0.0007864916115067899,-0.9106794673680929,0.009784524530127852,377.122798432543,13.787075551035578,495239.0337815479,16943.590224644257,5.3189948420757735e8,1.3177350934777271e7
0.0007764892070554197,-0.9131855528716994,0.009902830252511607,373.2176987816017,13.819340503135864,489575.4643380185,16918.537092308674,5.258410018633442e8,1.2892458225524792e7
0.0007664868026040494,-0.907768739031751,0.009974175604063428,380.58277011357194,14.226611652147305,499339.319917596,17464.378220298157,5.3057891653338695e8,1.317888548581547e7
0.0007564843981526792,-0.9020803045288744,0.009905268819469062,382.30853319131165,13.96446867229945,495259.8494132689,16897.843282303027,5.142641862580869e8,1.3348007725112133e7
0.000746481993701309,-0.8916290120160183,0.009917947472412491,386.9632190419358,14.106628489597396,499447.5096558293,16978.529734685682,5.1048289734989357e8,1.3365780107462827e7
0.0007364795892499387,-0.89256326559228,0.010036772885992255,394.2390627612521,14.458081598696829,511576.49925942416,17503.285266510316,5.220622165188355e8,1.3495887677743278e7
0.0007264771847985685,-0.8928453079929736,0.010270422183718165,396.78581639405155,14.462412042714453,513674.2264444582,17250.807932699456,5.215378930188347e8,1.308366457544971e7
0.0007164747803471982,-0.8837738661076359,0.010232480666332434,404.42094783325115,14.482182888518555,517247.1243627724,16823.731278752093,5.101551904149173e8,1.2666361888720082e7
0.000706472375895828,-0.8831197031845994,0.010303313308842196,413.3863748884587,14.766966762237253,533202.8185259586,17536.115787127354,5.2657553006601e8,1.3276639181445438e7
0.0006964699714444578,-0.8786254721943116,0.010196365873938396,415.9062261238718,14.623004619730839,531874.5079439471,17032.05295131405,5.133422403067772e8,1.3243153307709107e7
0.0006864675669930875,-0.8786685488004193,0.010456933877867867,420.27759207658346,14.594294425766192,541625.0241594717,16715.760844898945,5.233964289904565e8,1.3273356682979845e7
0.0006764651625417173,-0.8769897331892846,0.010460693993353051,418.1092743547469,14.572622959307381,536884.9035751788,16775.710200425863,5.1602168642245233e8,1.3687773695828428e7
0.000666462758090347,-0.8705867938787829,0.010422221174502356,424.41255239863887,14.530719350887304,544677.1318347285,16351.165130794676,5.1396881421855974e8,1.3977995305215154e7
0.0006564603536389768,-0.8695233988117632,0.010285257134598123,426.61469292194045,14.342478397347664,540946.9535173089,16185.018657751985,5.029524192883762e8,1.4272434792911874e7
0.0006464579491876066,-0.8724856353055754,0.010156583139212623,428.938052820507,14.46368452386108,548173.1114963575,16385.63611982091,5.09753986375015e8,1.4092820425939523e7
0.0006364555447362363,-0.8672161912658316,0.010368990353153277,439.76703921589973,14.606813520824835,564903.8776856698,16268.760924592269,5.1834879519538546e8,1.4432625410754014e7
0.0006264531402848661,-0.8617919650477072,0.010641681688616426,454.8267411131145,14.821527323398652,583140.2479545292,16269.080657951434,5.1838452781442875e8,1.5488416513300033e7
0.0006164507358334959,-0.8576853091448013,0.010406777278487241,455.338650831449,14.671529633029925,580005.1586007229,16214.093414680936,5.122080119007507e8,1.555042388651184e7
0.0006064483313821256,-0.8503141764258267,0.010470435550335186,458.3619925605834,14.358259890660142,575554.0330790104,15338.145591893775,4.9122643630047077e8,1.5856879112979433e7
0.0005964459269307554,-0.8451958162471793,0.010565295999341185,463.2040782355343,14.153571317035103,577687.598080958,14942.338146318938,4.8408619768336403e8,1.6687121279033462e7
0.0005864435224793851,-0.8370343415202234,0.010608784915304205,464.77209018925635,13.910741270110455,574364.5057721175,14364.198013830139,4.694713143759502e8,1.685519552204698e7
0.0005764411180280149,-0.8354909988793509,0.010736116332254225,463.3128824600478,13.979049602211527,568625.7019123556,14445.179853702859,4.590312899767163e8,1.728339885715896e7
0.0005664387135766447,-0.8343401221042807,0.010678555232119228,467.79613630806745,14.093916062012493,573430.0115622021,14814.441857362315,4.620043495638732e8,1.737845393512482e7
0.0005564363091252744,-0.8277918074232016,0.010653057399265324,472.4189573955762,14.322241202019287,578565.0677583978,14897.441890904607,4.6138546577901864e8,1.7628690173126973e7
0.0005464339046739042,-0.8251126107780109,0.01061697210215222,473.3258644971474,14.41611756410052,571831.2579475733,15115.321842225198,4.449451037867817e8,1.719047945750719e7
0.0005364315002225339,-0.8196120207063535,0.010923854915903619,480.2990373584793,14.553227215085927,586056.703820661,15032.31344307114,4.553342091607798e8,1.8484532758900408e7
0.0005264290957711637,-0.8219263670520622,0.010864541703691881,481.6925291581989,14.39082493186291,579246.0492445963,14310.213214202322,4.321139911656856e8,1.8688380433192417e7
0.0005164266913197935,-0.8171603125321437,0.011122482587453651,492.6722396039205,14.709969963625195,596884.2305520339,14472.695310536006,4.4362146415403867e8,1.992047210817281e7
0.0005064242868684232,-0.8057981798588092,0.011306694820613243,502.11478411514315,14.765111713447318,606007.2773703911,14246.626975693256,4.368852013668551e8,2.0974597952806e7
0.000496421882417053,-0.8034234603162456,0.011345718555841799,504.7771560383906,14.838182964702291,604025.6748873946,14110.880751524695,4.2521452055674756e8,2.114836484791851e7
0.00048641947796568274,-0.7949996927697597,0.011572707901312184,511.7357431085136,14.852625343455712,610083.1145886632,13830.291185977896,4.218426492179873e8,2.1831486796874903e7
0.0004764170735143125,-0.7978014403176054,0.01156648269359093,509.4789799784523,14.770133653794234,610916.619549539,13702.120637316299,4.266584873643633e8,2.190876395420987e7
0.00046641466906294227,-0.7948400835928442,0.011584505212261823,513.114152309776,14.680992524119079,605848.0378770678,13537.59870261971,4.0626517988746077e8,2.243573537318476e7
0.00045641226461157203,-0.7914865961584908,0.011480989072555606,511.5815851153203,14.854367325411674,597213.6802208638,13769.835911094466,3.8678208644365084e8,2.2289924007152867e7
0.0004464098601602018,-0.7887573123365105,0.011454216012729229,513.5788978524739,14.713445724709834,597597.0541166114,13386.841441145163,3.7954045537486356e8,2.2594862005275708e7
0.00043640745570883155,-0.7869496456627645,0.011638693304101076,522.7370481067251,15.006054440160545,608717.7223664171,13554.4117195216,3.7716632643792945e8,2.3724319472252805e7
0.0004264050512574613,-0.7843077949757599,0.011652978101412758,527.3287438818256,14.932974960477344,612664.3275903519,13465.20655518856,3.7464545322512144e8,2.43243098771897e7
0.00041640264680609107,-0.7750466816625958,0.011890474834566534,537.8065399345818,15.116283044563742,619948.9004042189,13211.634430084412,3.590243882016306e8,2.5160774344268497e7
0.00040640024235472083,-0.7690381012990414,0.011922345501035126,549.9634896306275,15.042092644845884,636741.7968225409,12544.637118145954,3.573324131373075e8,2.7197861499703206e7
0.0003963978379033506,-0.762588910465711,0.01226971758126483,564.1381008304194,15.280424281818132,652018.8329021874,12620.09029603893,3.510019041485827e8,2.9202760735632624e7
0.00038639543345198035,-0.7479458230275775,0.012242340510272183,564.5925484007846,15.115345812434352,640605.6217980369,12368.808977553157,3.284395654918331e8,2.9174841451544926e7
0.0003763930290006101,-0.7454484494187091,0.012319062673959637,573.71896283005,15.254805175497786,649963.2596520218,12320.381266677545,3.1662648378224087e8,3.0307583009829387e7
0.0003663906245492399,-0.7436248078862037,0.012185236747595411,573.1993885015971,14.872171935717232,640691.5932544658,11735.460191401113,2.9865004019804084e8,3.0124993547366377e7
0.00035638822009786963,-0.7374375673859578,0.012180513959448271,579.5448498773519,14.91818731850185,642132.01944079,11885.68533530463,2.817478031296722e8,3.076325827000838e7
0.0003463858156464994,-0.732821791354591,0.012075608600983294,581.4037092752201,14.87502887933843,643711.957169512,11800.108002803734,2.81284693479166e8,3.096016777362498e7
0.00033638341119512916,-0.7243758653101176,0.012222466324562793,583.4220063669508,15.018475394352436,637862.7709982264,11872.741010320657,2.6261541606327283e8,3.083224024228103e7
0.0003263810067437589,-0.7216606298379206,0.012325125156679322,591.2518727075128,15.105307275212008,644277.0363441647,11896.196779929378,2.5061443455608577e8,3.1977785844656102e7
0.0003163786022923887,-0.7194692802040857,0.012620851099331297,599.6829479301045,14.913920046840415,651410.9632800302,11161.841751891587,2.3551732206638396e8,3.345442844703078e7
0.00030637619784101844,-0.7134720158219537,0.012762338684658292,608.5004658643492,15.065526549341655,655339.0211089901,11042.1651442818,2.1747437485512242e8,3.445345949995192e7
0.0002963737933896482,-0.7057179359593866,0.01298535691773307,623.7447118529518,15.182584184044135,671065.6791417866,10574.936757595166,2.0324441573420927e8,3.651525291608465e7
0.00028637138893827796,-0.6999066660716171,0.012921492384452865,626.7529156324587,14.974511255095251,670309.2435148585,10343.728702379809,1.9131507364693055e8,3.742836381354437e7
0.0002763689844869077,-0.6946305548979943,0.012872117877619133,630.001356651715,14.824495905485248,668516.362066884,9947.87429668569,1.7847836436450028e8,3.778118061523666e7
0.0002663665800355375,-0.6925264094747107,0.012991693382685621,636.4155864542446,15.016820690513761,675738.5662347594,10122.66315308757,1.707666675614285e8,3.853518407620091e7
0.00025636417558416724,-0.6889958252999521,0.0130021687892948,641.2823897253246,14.91563306603424,679109.4171432334,9500.642326473344,1.574366188539494e8,3.936983315709986e7
0.000246361771132797,-0.6854518850343732,0.012962972551837416,642.2787936697512,14.696917826341073,670053.5076718102,9606.440683770908,1.361516086064066e8,3.9296857783670455e7
0.00023636299010831863,-0.683238066744936,0.012985256073521252,645.831265344362,14.819227051664562,675560.8946872728,9779.290073330058,1.3434387849177667e8,3.991387004052462e7
0.00022636524226982147,-0.6834777101674068,0.013124690675254009,647.1411854315643,14.92175112762441,674947.7893020752,9824.385545253586,1.3096923762199007e8,3.981290593311716e7
0.0002163674944313243,-0.6752769237415283,0.013191376346154098,657.5550053646539,14.929820093176996,683505.1564878635,9543.595371480626,1.1215730995344275e8,4.1351989271723814e7
0.00020636974659282714,-0.6710831337330878,0.01321178603231514,663.1802917638205,14.883348557976344,687264.4137849985,9519.986287469954,1.0591518061271645e8,4.1965997436262466e7
0.00019637199875432998,-0.664014267548133,0.01322060908432055,669.0832170626792,14.89851103240831,686689.6253331322,9368.224538207338,8.327013207776545e7,4.2505422456159085e7
0.00018637425091583282,-0.6513548286393178,0.01318917781005192,667.6398457107947,14.611331367562226,673518.8256366801,9260.407460194854,6.190861530026332e7,4.191250634593766e7
0.00017637650307733566,-0.6518732250435442,0.013073401617666075,672.5998219307609,14.520124455107917,678375.9860929266,8992.022546628454,5.863015307492109e7,4.198186465600622e7
0.0001663787552388385,-0.6539343546064003,0.01318468250763904,675.3553013932368,14.669744520121766,687504.479966683,9147.773786067139,6.288105439077382e7,4.298139814730016e7
0.00015638100740034133,-0.6496238921643553,0.013221003149066074,673.4228780604568,14.773374798236205,677706.9416055736,9628.230848469699,5.401351265571666e7,4.209750050860563e7
0.00014638325956184417,-0.6470620457221047,0.013143206671670512,672.8865847832403,14.543677778835935,666768.6015723248,9429.70467056608,3.382633925177284e7,4.1690094992542855e7
0.000136385511723347,-0.6402271472303268,0.01318654783487021,679.3396993750807,14.455980826644927,667617.8814169446,9284.932120136105,1.3171391986529922e7,4.2814511648987085e7
0.00012638776388484985,-0.6331168719811471,0.013405689751715955,693.5989010105815,14.305628125932008,677259.1415927977,9053.929438212765,-1.1981722794605142e7,4.421546190670393e7
0.0001163886918220669,-0.6307767129460428,0.013354276206810548,704.7210956742704,14.497726455121905,688440.958979893,9052.887969847285,-2.9232132836158402e7,4.597079280487763e7
0.0001063886156771332,-0.6214310067220645,0.01338768915481062,705.1246639570911,14.351775238544416,681531.7150623852,8924.236647039519,-4.4166227947732426e7,4.548292546246792e7
9.63885395321995e-5,-0.6120601101906114,0.013402734847544074,723.0834033345529,14.4851035128723,694752.433447382,8900.885167882174,-7.49301050844849e7,4.769466556961529e7
8.63884633872658e-5,-0.6114417631437602,0.013268869885438073,717.7655636518639,14.204440995610254,684949.8919687497,8801.23317890653,-8.022677565634093e7,4.681673314269979e7
7.63883872423321e-5,-0.6033517521426777,0.013362381207245146,721.8610011339323,14.234867177185206,680772.8513338704,9185.773763794641,-1.0007075571270679e8,4.7287180421387695e7
6.63883110973984e-5,-0.5939183215698657,0.013526278285321946,721.2615864334376,14.177730793940745,671020.1200830213,9267.294959551708,-1.1784850506076816e8,4.6882132664807305e7
5.63882349524647e-5,-0.5912488757231869,0.013658721448963572,733.7182469761384,14.260756878588209,677477.4046694275,9377.397258762903,-1.4503386634862295e8,4.837354489450623e7
4.6388158807531e-5,-0.5878637231471917,0.013528552829527238,742.5622082040636,14.223725460698633,678215.983733502,9471.954209095167,-1.6907220437599233e8,4.892526620693427e7
3.63880826625973e-5,-0.5767376543478174,0.013671867860866977,752.7879551670113,14.259567612700577,679868.7087066033,9142.065839161014,-2.0446368612131363e8,5.0055646144276455e7
2.6388006517663598e-5,-0.5712032129635928,0.013772512506670883,755.233585215558,13.864116139679318,676731.4996089896,9236.576203911029,-2.2031681368801165e8,5.0021201071434714e7
1.6387930372729897e-5,-0.5667154006619709,0.014055888207570737,769.4960302709104,13.773756771513137,689679.4045478402,9489.74019662584,-2.438753046552232e8,5.182316305388291e7
6.387872417690232e-6,-0.5607291638534811,0.013843818895996738,768.2779194505111,13.621423258543182,678393.5575352191,9593.439892080494,-2.5753460346665278e8,5.074263049894326e7
-3.612098453231738e-6,-0.5545275712336991,0.01389195319311424,770.0423729098452,13.854967446870253,672067.0064470606,9246.48386791812,-2.746934959562548e8,5.122508390953932e7
-1.3612117982120253e-5,-0.5467254092192975,0.013728365424227866,771.6073329130129,13.767976580411688,666994.2691534951,9340.17127357066,-2.870241467626923e8,5.084791568134593e7
-2.3612194127053954e-5,-0.5504012774354202,0.013760476350493912,772.0297778629853,13.668587986885587,668722.153256855,9501.53371358388,-2.890658005282623e8,5.0880829522131376e7
-3.361226845299825e-5,-0.549024235656678,0.013863583916263541,778.4209571347367,13.57574050400424,671181.7296725335,9973.725087126999,-3.081323086711888e8,5.14763878833609e7
-4.361234459793195e-5,-0.5390912434422349,0.01376498892586762,777.3079119246927,13.450558920183578,660654.4131964063,9859.56597217033,-3.225753524584578e8,5.094437851732406e7
-5.361242074286565e-5,-0.5384363065344319,0.01375306004310132,782.5594409208647,13.19228669113961,663962.8065108171,10088.022261366063,-3.3184860448409337e8,5.088668959866252e7
-6.361249688779935e-5,-0.5262082369851285,0.013944956849278042,781.1912925655885,13.473404238470701,653168.1084521855,9986.677295975815,-3.4557905185294837e8,5.1076914072236195e7
-7.361257303273305e-5,-0.5230491825471891,0.014019042367644079,787.9678129761439,13.520770666559155,654351.077350793,10124.679219627205,-3.675259794820421e8,5.196537473647296e7
-8.361264917766675e-5,-0.5259129805063261,0.014194386482341951,784.4729982449345,13.355673882615216,641419.5578714331,10273.153323105837,-3.7733412684451544e8,5.126887090958567e7
-9.361272532260045e-5,-0.5137269505560749,0.014245168494043272,791.0362945403855,13.023290505300924,637818.4239925855,10874.322334649629,-4.020279241569084e8,5.144092713324477e7
-0.00010361280146753415,-0.5097898040919497,0.014360064892057605,805.9483580327641,13.337214419063866,651844.0090184635,10966.006838812888,-4.304226720376576e8,5.356725998781139e7
-0.00011361287761246786,-0.5044863727934709,0.014372867502019961,805.5784860616976,13.089603137440744,641242.0804053197,11052.291769360643,-4.5030335788152397e8,5.3130990274821594e7
-0.00012361259723547846,-0.49658646239258103,0.014253966080719665,813.6241619918181,13.08599376277513,639818.0479792956,11583.545118191882,-4.768513535844382e8,5.30349068222235e7
-0.00013361034507397562,-0.4867678086867754,0.01432259002251848,821.993455469305,12.9281963356015,634447.34455712,11603.265015598408,-5.131876362336655e8,5.361488478832683e7
-0.00014360809291247278,-0.47649409521990005,0.01437980105625672,826.3730027820704,12.61598224132828,624716.8594212466,12196.387540011316,-5.366528626411236e8,5.280733468576386e7
-0.00015360584075096995,-0.47049970295966187,0.014531265947400654,838.5368372857336,12.540364586219278,626171.8145013875,12513.425620434418,-5.794008767827579e8,5.369569046062746e7
-0.0001636035885894671,-0.46590379651852476,0.014515264845567201,830.6112790667444,12.462943077558878,608127.8587638423,12411.763593418878,-5.785574415796269e8,5.2745949227615535e7
-0.00017360133642796427,-0.4549598180444239,0.014586460172552364,841.8045229380334,12.40643306127284,608462.6433926068,12999.457765942616,-6.150129565753673e8,5.336011509524634e7
-0.00018359908426646143,-0.4496982494274037,0.014344472364971217,850.7384014596472,12.502919816385505,613025.1307657483,13129.752141831757,-6.395664747766e8,5.444172940625636e7
-0.0001935968321049586,-0.44712974504115843,0.014579899622622145,854.9053944739137,12.20048510210993,605464.8242387238,13534.695628384869,-6.70111713255906e8,5.395472460864208e7
-0.00020359457994345576,-0.4378814075101579,0.014689817430888322,857.1570236129801,12.100680980328812,596319.3478015795,13922.32496579259,-6.884594394637064e8,5.367009838050994e7
-0.00021359232778195292,-0.4311795176444541,0.01470195994185701,859.8257736860146,12.041900476455162,589593.9760911141,14122.147237697425,-7.04195170651243e8,5.33294573355533e7
-0.00022359007562045008,-0.42156593317351143,0.014901348323067196,872.0558162824963,12.139694026008973,591449.5636432713,14317.242646494477,-7.461189641137115e8,5.474271435411474e7
-0.00023358782345894724,-0.41849417896916147,0.014805102392495662,870.5688843151145,12.149652203867246,584638.4512290725,14579.55907303969,-7.506448512049096e8,5.426412840840016e7
-0.0002435855712974444,-0.4123751691536381,0.014761319597300834,869.3368118043013,11.547098467985858,568527.2492612947,14807.167822857044,-7.624745508172667e8,5.19573502224234e7
-0.00025358772836625576,-0.40398424679387823,0.014911775311469668,880.9361745274738,11.65766510293861,569873.931269621,15333.388302801482,-7.963184674033237e8,5.289045935146719e7
-0.000263590132817626,-0.39078426937295835,0.014888072992126713,880.1655547047447,11.370251848921747,557550.9155690704,15321.875605362713,-8.100371927098224e8,5.185211393886343e7
-0.00027359253726899624,-0.38868609987647745,0.014788571153105836,888.4611389385952,11.237933116109154,555563.7715664795,15747.877266061063,-8.442319180321057e8,5.1807443014900826e7
-0.0002835949417203665,-0.37445755342075604,0.01477883395913691,887.9841378407248,11.108791668663807,540575.769398567,15927.711460562492,-8.537480062942967e8,5.092112405362291e7
-0.0002935973461717367,-0.3665412103024144,0.014789333199891645,889.2663087214771,11.077964114186937,529192.4505699164,16034.787275804643,-8.744572770801706e8,5.051309411437355e7
-0.00030359975062310696,-0.3631268449481476,0.014847489628162984,892.6802787806623,10.90554670729649,521647.24832898815,16499.37368004979,-8.955797498349195e8,5.020747235286836e7
-0.0003136021550744772,-0.35060486348036546,0.01494406226896517,898.9363827702376,10.588288371500804,514986.7912765876,16764.023495125122,-9.298150312578069e8,4.956396468059786e7
-0.00032360455952584743,-0.3471829140476805,0.014959532492486237,908.7242195860941,10.365961563520415,509412.4750836093,17251.61907871663,-9.644862082431617e8,4.94252545622056e7
-0.0003336069639772177,-0.33840417430489494,0.014955200455936998,915.9880936299443,10.317552280874462,499795.38815287827,17733.042780795422,-1.000651690475143e9,4.908700626811601e7
-0.0003436093684285879,-0.32992262549598167,0.014879389515622336,919.0048549696673,10.216953869954494,486398.08247991075,17756.416460378165,-1.0280127660325471e9,4.866270795927536e7
-0.00035361177287995815,-0.3240687231150862,0.015118155766527612,916.6246681091723,10.079273184112582,470650.34963026136,18201.72712070504,-1.0344300870320909e9,4.750978633995366e7
-0.0003636141773313284,-0.3132243292727351,0.015199617547976914,925.341678254047,9.864947038906445,468514.322205894,18890.787488202444,-1.0715363569003701e9,4.749590497377836e7
-0.00037361658178269863,-0.30493021965147865,0.015335603196337609,933.3315006516747,10.030162348168695,460799.3161488226,19444.86004962639,-1.1074105157398016e9,4.835522509240495e7
-0.00038361898623406887,-0.2912724291330803,0.015299187292653808,935.6319610738642,9.701174699631753,445361.1868081136,19641.222551154722,-1.1296006466706226e9,4.7188141727578714e7
-0.0003936213906854391,-0.2832325451397565,0.015475863552523545,950.4903648375055,9.946422845681024,444672.7313377804,20172.98618409005,-1.1768194115291164e9,4.878099909529096e7
-0.00040362379513680935,-0.27481845491443824,0.015580298072281888,948.67323296984,9.604388033442794,434855.5926833199,20375.570514746625,-1.181765734918156e9,4.722881672938607e7
-0.0004136261995881796,-0.2721118876920847,0.01577145172148103,949.0480900155198,9.380102591499167,425919.35716197465,20804.1910464902,-1.1933891642417269e9,4.613894493095933e7
-0.00042362860403954983,-0.2634013901311701,0.01581871069743118,958.0089581459077,9.453590325795394,417469.223248187,21264.56840980399,-1.227949379531345e9,4.6583647532485746e7
-0.00043363100849092007,-0.2555713403614143,0.015862808151674037,961.7681449811295,9.563980833965653,411785.5798650138,21417.121961980298,-1.2473753402346578e9,4.654760669308299e7
-0.0004436334129422903,-0.24690325015169562,0.015813431405202062,960.1881126314432,9.175531353778306,399623.8586457088,21524.96757866106,-1.2557075335491307e9,4.4982995905442394e7
-0.00045363581739366055,-0.24542059140719777,0.015912105918481977,962.4518060095804,9.110337814308451,390642.1582791629,21718.542122099287,-1.2715616072271802e9,4.459016049045829e7
-0.0004636382218450308,-0.23697654012875663,0.01595195994536888,964.5403426867642,9.041890874941823,383755.43653595157,21851.88855835187,-1.2817020173682024e9,4.386861194036479e7
-0.000473640626296401,-0.2227528223906165,0.015961354113106438,973.6022397743968,9.19738443519178,364067.7506664597,22188.71776240399,-1.3284098787575064e9,4.447120318277078e7
-0.00048364303074777126,-0.21313340180100837,0.0161183623525469,976.5966130667997,8.974347970298783,362780.33960864105,22696.731106924675,-1.3405745005359707e9,4.385266809256268e7
-0.0004936454351991415,-0.2048270081140273,0.015929824595723716,983.013394561476,8.878532102037013,346454.93922576716,23002.51051649355,-1.3722594944287848e9,4.259444565090637e7
-0.0005036478396505117,-0.19038726320188912,0.01593707269425279,989.7972110068813,8.533620674534706,336493.4469739123,23363.231755296732,-1.4048712099756854e9,4.167161119527055e7
-0.000513650244101882,-0.1888018740825137,0.016054474391277995,990.6098484629108,8.583235421754525,326793.3557291672,23450.639304799028,-1.4144783120411594e9,4.123486402494464e7
-0.0005236526485532522,-0.1782263917702817,0.016059237283561182,993.9856935008869,7.994969330297643,310540.56896880124,23915.388952128706,-1.43487484318277e9,3.86454838883172e7
-0.0005336550530046225,-0.17225464031702192,0.016048610893330706,996.4116407020817,8.003091799317053,296293.09695817146,24083.67102300168,-1.4530369701591012e9,3.822652507773291e7
-0.0005436574574559927,-0.16103475226083686,0.01606195907232238,1000.9628646530164,7.978418911600043,277502.4493322215,24098.244113512108,-1.476870057230573e9,3.725277806021973e7
-0.0005536598619073629,-0.15202425289073543,0.016173117954178338,1012.1658401454152,7.589211566480847,270675.68021216145,24846.353912635575,-1.5229116236856039e9,3.610385814466244e7
-0.0005636622663587332,-0.145642114181342,0.015832547551371305,1006.2142781872035,7.571037877005181,256443.10327582844,24592.87865320312,-1.5096305992255702e9,3.504676777094832e7
-0.0005736646708101034,-0.1376594494721396,0.015972336484498532,1005.4457059521403,7.383392744740211,242854.67229761035,24565.366475378512,-1.5168096970419354e9,3.408008582133377e7
-0.0005836670752614737,-0.12894157154010452,0.015871294749604324,1006.4322046281075,7.1902813115212165,232460.89679219056,24750.358227313136,-1.522203248399686e9,3.2902920820591632e7
-0.0005936694797128439,-0.12022827044140809,0.01580691200723441,1006.8280203011387,7.415474917211744,220110.40736682832,24649.722858369812,-1.5323822626922956e9,3.297808588031528e7
-0.0006036718841642141,-0.10922388343845273,0.015735114362922454,1010.1590202114977,7.5351071990985785,204669.20656015226,24736.60782329582,-1.5472655686355338e9,3.2735365602500197e7
-0.0006136742886155844,-0.09883881075456039,0.015795142556628377,1011.9677289905138,7.169983503871538,197014.10659460464,24826.871021127317,-1.5507728638833852e9,3.12155472539278e7
-0.0006236766930669546,-0.08953105066240864,0.015941726390742355,1009.3925989004276,6.739810468190919,166826.82615381398,25132.90907418462,-1.554107425164058e9,2.849506118008556e7
-0.0006336790975183249,-0.08175204501428338,0.01603742380912267,1018.358395797216,6.9822242823346885,155697.61721216637,25395.648580251775,-1.5917902257394996e9,2.894092154431292e7
-0.0006436815019696951,-0.07519121460883185,0.01602107647319656,1018.8477775576896,6.807341497061073,144849.88983706877,25661.68741502928,-1.600697848084757e9,2.815177798487537e7
-0.0006536839064210653,-0.06342095686677456,0.016149779013692467,1020.9100737635947,6.852377737745992,126887.1318421741,25803.15551987558,-1.6102857309456713e9,2.759890420228959e7
-0.0006636863108724356,-0.053461756758246784,0.016026537580416125,1018.6310540001328,6.7473483165009895,108494.34889597463,25933.9699733147,-1.6081459302768145e9,2.685904983568942e7
-0.0006736887153238058,-0.04555888137607226,0.016258348239581364,1023.8907956753695,6.818778980860787,97149.8928904142,26258.742260231706,-1.6277949620015123e9,2.717448681197205e7
-0.000683691119775176,-0.04186768392887745,0.01650822996759291,1033.2019048851926,6.776344489151342,92189.14530545047,26653.922164486823,-1.6639291177229016e9,2.6993874071657278e7
-0.0006936935242265463,-0.03145762668012487,0.016568287720433613,1029.0182982229326,6.836653577754987,75813.1565237872,26637.657655940107,-1.647720972731547e9,2.7050561653538033e7
-0.0007036959286779165,-0.020934226864900218,0.016655225530950977,1026.4799924988438,6.8103197984357235,65257.74480491313,26637.496191142935,-1.6430695816440756e9,2.6443657396119673e7
-0.0007136983331292868,-0.012864338732248154,0.01653368001384594,1026.5499095810512,6.709290400826677,47934.025855410495,26651.427482209816,-1.6427472886489868e9,2.583978420090756e7
-0.000723700737580657,-0.004815683981826873,0.01656134840558784,1022.7210365386128,6.696069625240817,32878.83479403934,26659.34041989082,-1.6300451660955808e9,2.532858362191562e7
-0.0007337031420320272,0.004253607214596439,0.016536689635960947,1028.2822723470258,6.666440560616152,22551.068984266287,26745.184718723984,-1.6503320197842145e9,2.5327528175605122e7
-0.0007437055464833975,0.019136882507252446,0.016372459509412574,1030.1596372367055,6.522986812129333,6510.815273037796,26831.878925096386,-1.6604942874014652e9,2.48922548164609e7
-0.0007537079509347677,0.018307461057348425,0.01626885173949373,1022.0278399828201,6.722904417870241,-329.488542087385,26301.991800000415,-1.6303242003967588e9,2.5395452450182494e7
-0.000763710355386138,0.03016093139931662,0.01621025905315463,1019.7100172214233,6.545208698212912,-14347.150141385782,26218.299192180122,-1.6211286058591182e9,2.4762928645618226e7
-0.0007737127598375082,0.04023280670251715,0.016424779226380685,1019.9885351105418,6.740320133844631,-30700.170554115844,26115.034603913584,-1.6196576924484396e9,2.539717145835421e7
-0.0007837151642888784,0.0499785940634661,0.01637318724307727,1020.2827200776404,6.649829862473355,-45558.35200566019,26164.778575140073,-1.6222733229054394e9,2.5238917736957587e7
-0.0007937175687402487,0.05834149973116848,0.0163788846481298,1018.8458273677363,6.676060905418612,-59545.49752825485,26177.32174204669,-1.6161265857903502e9,2.555765987885024e7
-0.0008037199731916189,0.06792040203959257,0.016437816546521072,1028.1904086567415,6.518524641892355,-74087.2135197823,26487.504812241332,-1.6486452567842278e9,2.5418216831056498e7
-0.0008137223776429892,0.07625176784800798,0.016419053100354127,1031.5333592259722,6.527848732912269,-93194.30593668368,26616.672415598863,-1.657656996255198e9,2.595851928270386e7
-0.0008237247820943594,0.0857769104481285,0.01636276547418749,1031.6509129022638,6.365884893602244,-107978.86043052128,26537.39678594153,-1.6577228448607416e9,2.566818978875066e7
-0.0008337271865457296,0.09213947645761957,0.016377279656733735,1033.346729862417,6.754866938752696,-124535.76125373607,26443.675985989707,-1.6591234108235846e9,2.757110022938969e7
-0.0008437295909970999,0.09500267968975243,0.01619066636634407,1027.261321019862,6.7369660916083465,-126207.68316813327,26220.022638056565,-1.6365090077929792e9,2.7466012324021313e7
-0.0008537319954484701,0.0990196927967588,0.016118060213416923,1017.425672327926,6.510254694651293,-133450.40747722264,25851.681136955875,-1.5995932990247877e9,2.6622055547425553e7
-0.0008637343998998404,0.10784067160420215,0.01608921262251284,1012.1271119612329,6.645885830496041,-140780.15265851008,25451.650326805833,-1.5765898528900115e9,2.7035429860978868e7
-0.0008737368043512106,0.1159588268339064,0.016164783095632792,1017.6322151013869,6.968180162651733,-155119.94989130658,25488.20547558023,-1.5933034814505978e9,2.879334675818271e7
-0.0008837392088025808,0.12023986086024947,0.01604567777090306,1019.159733367824,6.971977665064571,-165351.86094124566,25420.030975058555,-1.5985146256557722e9,2.9507488985562764e7
-0.0008937416132539511,0.12991583144880597,0.01593840349661437,1008.6037595841736,7.202136973514246,-174921.55378029498,24785.50982726878,-1.5575710712925956e9,3.0373971680756893e7
-0.0009037440177053213,0.1358543014489388,0.015933025007050055,1013.9832487615975,7.131397673523669,-192724.75825059164,24947.914997042855,-1.570481335779595e9,3.112207474706459e7
-0.0009137464221566916,0.14669455722201372,0.015906763317488377,1016.9223379029659,7.2796738123116596,-211225.62124574528,25120.882906411123,-1.57216490377306e9,3.2484852731667735e7
-0.0009237488266080618,0.15440610340602226,0.0156984183765074,1011.6632524571926,7.428074619471107,-222586.53253598243,24961.959197540324,-1.5504543191380594e9,3.331929428790474e7
-0.000933751231059432,0.16702330764404347,0.015908339097955946,1012.7670397107723,7.585997753730713,-231237.29172245282,24925.692458858914,-1.5503747781336837e9,3.367866595463005e7
-0.0009437536355108023,0.17025852641640965,0.015862574017815444,1010.1792920440153,7.4453174687710355,-235637.14704994654,24853.77537928733,-1.5360770178774e9,3.312888107470994e7
-0.0009537560399621725,0.1818153205205902,0.015816595535044334,1004.6505790798084,7.6271448037169804,-253790.30322935022,24492.756508873455,-1.5084422435566285e9,3.4767163489415854e7
-0.0009637584444135427,0.1984611421835133,0.015995541207371268,1008.0790821414736,8.11577681913985,-277000.0911186944,24351.53451893152,-1.5098368243725212e9,3.7410189897996e7
-0.000973760848864913,0.20715900494672798,0.01594164844118315,1006.3700804238529,8.150324943161381,-290512.5953722888,24291.82623572835,-1.4944836754825222e9,3.81733779028641e7
-0.0009837498655542731,0.21531589181260333,0.01595375324082471,1006.3841684166226,8.026914061447137,-302839.3684954539,24350.569440790914,-1.492931160475345e9,3.8398356842964716e7
-0.000993733643554151,0.21922617064095357,0.015972780465202847,993.3719011452091,8.104699545696457,-309688.2051772379,23713.486720217104,-1.440322749567898e9,3.845725401712947e7
-0.001003717421554029,0.22473112642994778,0.016041413633411758,991.3103875889921,8.039168325499226,-310377.33084885526,23674.52995518124,-1.4373483152049935e9,3.837334852537116e7
-0.001013701199553907,0.22742827109022612,0.015991323217465433,996.2078886842328,8.253641347864255,-324330.7517512985,23871.87817325598,-1.4431911578808367e9,3.967225234564264e7
-0.0010236849775537848,0.23754629209544262,0.01597313318240102,989.8721473922976,8.47452723711553,-333695.0005799488,23603.78175379729,-1.4104699228621652e9,4.030727984108147e7
-0.0010336687555536628,0.24802815028904038,0.015846371299784386,983.5809233802904,8.574369778199538,-344135.69293177634,23330.098023740757,-1.3861422215059114e9,4.120567938053505e7
-0.0010436525335535407,0.25925784365751475,0.015876950140324145,979.1480701768808,8.710990332664958,-355727.3678501004,23002.16905303301,-1.3602239274851758e9,4.209365197671105e7
-0.0010536363115534186,0.26567923404349886,0.01591292105046479,980.2987959361473,8.905620437568341,-375482.8793071248,22674.22663416346,-1.3503754302636302e9,4.332198335931994e7
-0.0010636200895532966,0.2738395070022609,0.015690828915911326,975.3126102122145,8.895634040481797,-387024.04158172465,22371.554508830475,-1.326103915047893e9,4.379561268214049e7
-0.0010736038675531745,0.2836841814328801,0.01561029700387768,973.9623269320571,8.819728854858873,-395177.6372194141,21771.66200875477,-1.317066778602393e9,4.37935480465798e7
-0.0010835876455530524,0.2965750095169784,0.015557909635126765,966.6356441802774,8.906056301803835,-409317.0051853894,21419.998912056068,-1.272849777702766e9,4.373199640404466e7
-0.0010935714235529304,0.30362125438767695,0.015372831929011378,968.5875602740382,9.148427314113954,-424272.49272691103,21199.71993508909,-1.267433858994308e9,4.528553064434193e7
-0.0011035552015528083,0.31621204902637656,0.015324274986394219,967.3986507672123,9.266607687427868,-442277.3179863997,20913.95991142499,-1.2470356720653467e9,4.612637400821322e7
-0.0011135389795526862,0.3196622310370088,0.015349055731934748,963.4051170985299,9.503014530500831,-446298.13357068534,20703.17049874798,-1.2308785155119028e9,4.7141389850822374e7
-0.0011235227575525641,0.3226307259263242,0.01526752231032295,955.2753251432644,9.523473243544647,-451858.6934934738,20266.787992901278,-1.1995848521949344e9,4.7284639628116444e7
-0.001133506535552442,0.3344971576364432,0.015343605342645462,954.4770782774721,9.767989583271367,-466259.25695424504,20019.95819949563,-1.1865717271093535e9,4.857004310597823e7
-0.00114349031355232,0.34217362525450734,0.015140354147273586,958.037292227363,9.821415680681458,-480053.69306684076,20173.011694270397,-1.1838266319270804e9,4.946050920276677e7
-0.001153474091552198,0.34565309616360707,0.015313199263453543,955.4591538788346,9.906145859594252,-482912.1030318647,19878.95880944154,-1.1726809644654841e9,4.9689072740966275e7
-0.0011634578695520759,0.34852277900832535,0.015305641168550132,947.9926054916257,9.932372588135781,-493594.01981153805,19602.581360801447,-1.1337363744440565e9,4.974935569606494e7
-0.0011734416475519538,0.36318157880314245,0.015334401033666682,937.9386032021622,10.206964837741763,-502623.9330453214,19159.824831867016,-1.0898020672461596e9,5.055570614781059e7
-0.0011834254255518317,0.37062425790790965,0.015240547024540564,936.4151043497702,10.572994581557783,-515687.6461418369,18679.153271857238,-1.0674536235232599e9,5.215707515973964e7
-0.0011934092035517097,0.37815347920368897,0.015420478500921575,933.5790588457374,10.756319790227828,-525498.1833117246,18531.038627750833,-1.0496827914505669e9,5.3058758053741574e7
-0.0012033929815515876,0.38923610017837335,0.015467724061798275,926.0325284920489,10.891880684233357,-532382.9853515562,18075.969080619125,-1.0159505269944087e9,5.322384069297672e7
-0.0012133767595514655,0.4007970703882696,0.01525695851892178,920.5835192184393,10.970884645425345,-541526.023600489,17974.65434825266,-9.882918521853055e8,5.325107705750352e7
-0.0012233605375513434,0.4070806522404616,0.015069657843906561,912.1477850624321,11.019943253262415,-545120.058021122,17182.329341629655,-9.537445738437239e8,5.286295816474234e7
-0.0012333443155512214,0.4131188939637411,0.014920046617119516,903.4187418004801,11.414123516928784,-551013.3539876639,16462.182708710832,-9.160923613651844e8,5.325000644548181e7
-0.0012433280935510993,0.4234153666319926,0.014904788913745966,904.2716562269591,11.383460313943694,-562698.2310141012,16372.30624232306,-9.056527467611908e8,5.348415366560385e7
-0.0012533118715509772,0.4331717858636061,0.014974351777626557,899.4921435919802,11.53852328862662,-574723.2725861705,16183.870813833135,-8.755305926194781e8,5.434875499929814e7
-0.0012632956495508552,0.43764814512638717,0.015006748037045615,904.0869068651999,11.39166935918626,-586327.9582282833,16574.25897450855,-8.761917068082571e8,5.490942979178125e7
-0.001273279427550733,0.4454427399097879,0.015071924722471848,888.8903595566561,11.360534936149325,-586152.5859052632,16022.291175576875,-8.261707619877784e8,5.414949026708209e7
-0.001283263205550611,0.45245466636157783,0.015046483205860321,877.6541696745613,11.392329216173168,-587160.3337113495,15706.833075813303,-7.811933488912121e8,5.3348245412177235e7
-0.001293246983550489,0.4612995030905591,0.014976368944019273,870.3497148742898,11.653355009999323,-589046.5624238866,15199.242920115355,-7.54466812952692e8,5.373451440829538e7
-0.0013032307615503669,0.4654410173091898,0.015048644255121925,874.8531444179151,12.031918393588564,-601764.3414884931,14753.462276759188,-7.518037265254215e8,5.5152006849784344e7
-0.0013132145395502448,0.47040183365071536,0.014996729765499735,864.6851429745876,12.289837137736047,-600375.3093965313,14386.000076611048,-7.179236138213153e8,5.4951983928257376e7
-0.0013231983175501227,0.4789392342582721,0.014747273331931088,848.9117909163774,12.005491680051753,-600659.6527414576,14274.086798326132,-6.641404009981489e8,5.327581235670519e7
-0.0013331820955500007,0.4894485719863898,0.01480726150353525,852.8595068722954,12.343318647545265,-618411.1734289066,14253.916343843937,-6.511320301149398e8,5.5106390742297664e7
-0.0013431658735498786,0.4944710405190167,0.014893127494221113,853.1915255999763,12.622824361301639,-630873.6989154461,13764.010444404785,-6.385588870397078e8,5.627327475372588e7
-0.0013531496515497565,0.5089367089490259,0.014805228339314769,841.2462320768142,12.703733087432735,-627043.831789103,13074.361933458751,-6.056265295659728e8,5.533107473889232e7
-0.0013631334295496345,0.5111857545469801,0.014868775815504562,843.6589669653,12.975421852523594,-641599.0334518134,12814.417857950972,-5.915558149235848e8,5.674287857492121e7
-0.0013731172075495124,0.5143964123119207,0.01479334651461149,847.8061250585305,13.207822269900934,-657662.5244465718,12945.144133561163,-5.77521542950263e8,5.78426842158432e7
-0.0013831009855493903,0.5219927182041992,0.014811676980373927,838.9250577094517,13.317601425326401,-657405.5220516233,12321.59116482012,-5.509004079260218e8,5.726277093932337e7
-0.0013930847635492682,0.5276333245425322,0.014697945035579828,822.4035762103903,13.142465729707268,-649457.5599465799,11990.800670531262,-5.0439717966888696e8,5.492726536503667e7
-0.0014030685415491462,0.544485092260141,0.014633784924286228,826.2077684697077,13.282986799609203,-668295.4901727426,12292.071469856388,-4.878603258353723e8,5.6115949445209526e7
-0.001413052319549024,0.5523142960484093,0.014591511496035369,818.3950082654356,13.424462490900124,-668931.6059793851,11868.916663853415,-4.583686731430233e8,5.564906036188032e7
-0.001423036097548902,0.5574791545493556,0.0145606932401334,807.8832113081818,13.383178004910208,-664373.912986085,11327.907268520661,-4.3184361152792466e8,5.4634591413659945e7
-0.00143301987554878,0.5636953949325685,0.014430930625528212,799.2574461585863,13.381836682216349,-663074.9145664307,11080.001210165636,-4.0287634674040276e8,5.365231230238734e7
-0.001443003653548658,0.5702564969088662,0.014347199957719792,797.9641497594372,13.679636212881135,-676476.8141711167,10648.999130313972,-3.8009861437918013e8,5.443663860575473e7
-0.0014529874315485358,0.5850100208109141,0.01434784904805426,789.3459597163535,13.824892846258882,-682002.696347822,10316.120740186443,-3.4036206311321783e8,5.392153821281235e7
-0.0014629712095484138,0.5937619693949046,0.014167503371466491,777.605264325079,13.904469439108857,-681967.0741855385,9891.918366682356,-3.015934445739557e8,5.3203053262781076e7
-0.0014729549875482917,0.5979981698281336,0.014204141674834827,772.2034927206754,13.954241861955031,-689393.2186179397,9747.416080606163,-2.6789565361675268e8,5.291739027342536e7
-0.0014829387655481696,0.6065472735345447,0.014276303042278529,769.989153110655,14.165841400732052,-693284.154951723,9693.790216991989,-2.5610884733434314e8,5.302472279201627e7
-0.0014929225435480475,0.6156903281071265,0.014194719291236276,765.517764604593,14.060715496197696,-701407.5021044025,9804.399887915208,-2.2550967121343032e8,5.3048960615677595e7
-0.0015029063215479255,0.6216876420607997,0.013952274656779081,751.2752660862803,14.173554863530555,-691184.6837273816,9328.569071371545,-1.945617703167048e8,5.122126972712857e7
-0.0015128900995478034,0.6335831626833643,0.01398581061758898,747.8726517879296,14.354835817897419,-703854.2276286202,9212.89834942715,-1.6191944869703254e8,5.124548297243278e7
-0.0015228738775476813,0.6336034419799417,0.013912382325629826,742.6995110560936,14.436260824217863,-704279.8903049954,9457.705045312243,-1.418864828803254e8,5.035216550098431e7
-0.0015328576555475593,0.6424498499734943,0.013718657604765766,734.5357010997653,14.280509804370755,-706099.6673796145,9380.641004546476,-1.1271379779833344e8,4.956907651890516e7
-0.0015428414335474372,0.6508397731744114,0.01374874334447202,726.0165694360028,14.48320371259031,-707166.6332668469,8866.415699734154,-7.56697248779617e7,4.8898531413436465e7
-0.0015528252115473151,0.6586391464496899,0.013728738241627484,721.4505338128673,14.629685356582854,-710605.5424694181,9198.368358269414,-5.404093124227298e7,4.8251483258849554e7
-0.001562808989547193,0.6651729550721016,0.013500318776677551,710.8646492438259,14.702981275489366,-707043.340854232,8921.165551399305,-2.88364588197302e7,4.725505400269396e7
-0.001572792767547071,0.6763773010125212,0.013153146441017154,695.019000350339,14.543681896614109,-695374.8933105348,8970.02252236008,309427.5181566251,4.4971340994747415e7
-0.001582776545546949,0.6814865174221305,0.013252381515308408,692.3956561704128,14.763436857170591,-703616.1196465109,9360.247938324834,2.6953224536466207e7,4.4714214308625616e7
-0.0015927603235468268,0.6917114610840245,0.013077272121487675,682.1660444302365,14.79371152420329,-702149.8051176928,9604.543600265826,5.6476719016979314e7,4.385699329405123e7
-0.0016027441015467048,0.7046040659138993,0.01321311519628385,672.1691196631979,14.90528108926027,-698988.047822522,9926.16362004654,8.602876918003412e7,4.266060691398851e7
-0.0016127278795465827,0.7101422888742805,0.013097517377295323,659.6379676427315,14.940783079549867,-695054.6240341369,9668.799396774943,1.1750738527979255e8,4.1605031267102145e7
-0.0016227116575464606,0.7204565993562829,0.01286638704903346,649.728462330093,14.666188654568463,-690561.370283331,9850.358364949723,1.4251058934450972e8,4.0397721736336924e7
-0.0016326954355463386,0.729717273267695,0.012801884138107233,644.8914003928118,14.548173574035724,-693964.3459534837,9481.755461554792,1.6431677027137136e8,3.967665974769788e7
-0.0016426792135462165,0.7392934582359335,0.012788651590101749,638.4168133240793,14.875997639779303,-696362.9104081263,9936.495374375163,1.89424288729422e8,3.879319222245848e7
-0.0016526629915460944,0.7410210986659718,0.012880547888921843,631.4451218571367,15.348045712936058,-701528.5817274858,10632.722828908501,2.2190991852812824e8,3.810992504186715e7
-0.0016626467695459723,0.7522450595286675,0.012774169907678264,626.7058596767356,15.321527668833282,-701729.691371107,10619.535890386078,2.382443636744655e8,3.778762079084858e7
-0.0016726305475458503,0.7591829911981495,0.012561788980661199,615.5673067072972,15.165602752418756,-691021.2501009527,10845.884337627134,2.527631253065619e8,3.597843218174086e7
-0.0016826143255457282,0.7667069318321296,0.012324501685983827,606.7955662891834,15.003019246549327,-687946.3875701567,10918.432244479493,2.751037323606217e8,3.4772156617526814e7
-0.0016925981035456061,0.7710567741860513,0.012157510400058915,588.8182606459736,14.951754330595103,-669839.0682571392,11331.669623270285,2.918102599004868e8,3.241557122642193e7
-0.001702581881545484,0.7756138351141623,0.012185171537979423,598.0379021895396,14.957951069273282,-687443.7467798968,11416.727931160945,3.041726298427652e8,3.3160669325273912e7
-0.001712565659545362,0.7831715764311824,0.011942732467750829,583.3706196789632,14.904872577737741,-672135.8867282023,11849.944120382663,3.12824690806444e8,3.135540397460855e7
-0.00172254943754524,0.7924347144485123,0.011833088585209752,586.050709323008,14.895820034016852,-694045.864723782,12161.815029355821,3.5693899608418226e8,3.1663636638935573e7
-0.0017325332155451179,0.7944688143875879,0.011682688421685824,576.8381425024608,14.753280682740364,-682724.7436375925,11974.609893233832,3.580836384341335e8,3.0643847952136338e7
-0.0017425169935449958,0.7990217632940251,0.01160924832037967,565.1622861390995,14.719542232474218,-664275.1341941409,12136.662269184062,3.540536937108421e8,2.8888107664545305e7
-0.0017525007715448737,0.8023592508667723,0.011553184444390492,558.6287450959492,14.563082337477526,-656904.5579304121,12371.583521703356,3.591927034208187e8,2.8064112796754643e7
-0.0017624845495447516,0.809967165688701,0.011407140424721249,554.2382100233219,14.6499109498994,-657370.9141580415,12630.671865287099,3.72220478283996e8,2.739398784039639e7
-0.0017724683275446296,0.810769556345482,0.01120113640409311,545.7796115556025,14.594533598721437,-646246.4980986485,12853.385210373235,3.768596417080111e8,2.6177947330326427e7
-0.0017824521055445075,0.8135269894780955,0.011289590580855744,545.6465512042408,14.747018581342697,-655348.0824964346,13179.37517618494,4.024575729955314e8,2.633669489412513e7
-0.0017924358835443854,0.8236469456247193,0.011134195876744163,533.8037365039016,14.552769643662916,-648710.4780594893,13117.361663121486,4.1792242953062755e8,2.4499582125501297e7
-0.0018024196615442634,0.8330684638163999,0.010901186976008038,521.8219088243418,14.538539346176963,-635908.4068898237,13804.159197811172,4.290769769292428e8,2.338671592494289e7
-0.0018124034395441413,0.8424153797727819,0.010823083311419603,507.7547436461108,14.331173808210279,-623585.3552839564,14104.171783637874,4.450235182409697e8,2.167689564561e7
-0.0018223872175440192,0.8507979746537626,0.010816661373606023,499.92375618018616,14.345559812477054,-621262.4102515035,14190.473807761075,4.6192155342649925e8,2.0930218091208808e7
-0.0018323709955438972,0.8613574974866889,0.010633314540843796,486.3127024245414,14.284554250824453,-604542.8251315282,14615.627837288584,4.661601262355442e8,1.936295720746293e7
-0.001842354773543775,0.8648891564713457,0.010559284341217374,477.5637978795681,14.099666582556033,-596525.5430597386,14391.107949268942,4.7292923712461925e8,1.790171642587834e7
-0.001852338551543653,0.8722546361749874,0.010643556051155733,475.72819308890644,14.347723452463189,-600752.2830110162,14871.216623861876,4.899708870777305e8,1.7976635985838726e7
-0.001862322329543531,0.8738684407274635,0.010615790012543674,471.6802339358422,14.425432961881762,-603209.9214005986,15092.757528556436,5.0624155517079645e8,1.799533130144477e7
-0.0018723061075434089,0.8844518456666633,0.010535471321710213,458.058379462863,14.341315525509078,-587427.2916453372,15215.376696288422,5.0729042263309145e8,1.689040953890322e7
-0.0018822898855432868,0.8906639039086837,0.010455775567147902,453.7056815825711,14.34039641056766,-582516.6711622033,15490.598966245818,5.112286707471718e8,1.6583309708946848e7
-0.0018922736635431647,0.8915642607152722,0.010399650411881739,451.6574894957503,14.424520215562238,-584908.964605403,15673.299007161108,5.237621456325649e8,1.5644790089758057e7
-0.0019022574415430427,0.8984532007301635,0.01040983836852669,445.522466516821,14.232283835092886,-580289.9038538735,15399.23554471651,5.26557429314457e8,1.5288813641152356e7
-0.0019122412195429206,0.9088507643150774,0.010105909186774991,434.96819236956975,14.185053623056552,-573936.9253534199,15972.341959637386,5.404563276341593e8,1.518046584164787e7
-0.0019222249975427985,0.9128006209457279,0.010037655745731006,428.6579722892415,14.16897192171156,-567887.4688454836,16353.53678748912,5.483916461006231e8,1.4912780756604834e7
-0.0019322087755426764,0.9139082593791213,0.009861120810891378,416.8419651737021,13.925244393429583,-553532.1733173981,16387.7384554643,5.483567110892484e8,1.4853146381025972e7
-0.0019421925535425544,0.9246173126185426,0.009583534965731933,405.92064201920726,13.739885515631405,-541603.1448443938,16374.736467052799,5.518475610474114e8,1.4021347375393452e7
-0.0019521763315424323,0.9268555126464071,0.00948685068573613,402.97046293360705,13.758873500800078,-540635.834032293,16633.748661151356,5.614751155851718e8,1.3400951940783624e7
-0.001962160225957632,0.9337697618663573,0.009331002790130376,390.29151865680615,13.531181262613037,-523442.89624967746,16480.20078300705,5.502813225910103e8,1.3502090360150727e7
-0.00197214400395751,0.9380476706539036,0.009242685714031036,383.6159226303926,13.539193410616248,-513943.8409081657,16815.744836200844,5.453578570935993e8,1.3614935077801306e7
-0.001982127781957388,0.9446869423965412,0.00937690100790336,377.211425720983,13.470327318037643,-507864.16897521535,16608.30305110121,5.476515208660398e8,1.2708722610996488e7
-0.001992111559957266,0.9491301826977351,0.009303189331461462,376.99825305777694,13.742684581929545,-516573.25840793934,17193.324290200224,5.711859790801094e8,1.2876041028300157e7
-0.002002095337957144,0.9528754674723394,0.009280001507883849,370.95572405540355,13.72488856958751,-510085.98896853236,17442.909654090417,5.717752987143242e8,1.3671249628595913e7
-0.0020120791159570217,0.9635631630499413,0.00923470168644774,362.0849550133187,13.486741766202533,-496864.2258905429,17141.993228597978,5.590977509001749e8,1.342073115849251e7
-0.0020220628939568996,0.9642588581578031,0.009370231323721423,361.91104032503154,13.636169135055715,-498910.92048077984,17300.9935368134,5.644066435240303e8,1.3183368668616634e7
-0.0020320466719567776,0.9669008154604153,0.009326557786108261,356.9123403862282,13.423336699024357,-493055.1475785854,17233.95543412596,5.650043074715005e8,1.43954325818512e7
-0.0020420304499566555,0.9655751522279826,0.009111204169606929,351.43574408086727,13.3473176364111,-483040.23049486976,17257.49619414409,5.553547250096335e8,1.4007269735232694e7
-0.0020520142279565334,0.9690177194777034,0.009056626023466114,343.94254313471674,13.42398851734784,-476224.6986417163,17561.98345483989,5.592187293452983e8,1.3754365421849279e7
-0.0020619980059564114,0.9776663052262764,0.009084809286076212,338.4789929781839,13.563544505701568,-473309.6145187463,18342.959020868333,5.681727251519151e8,1.5804126752755359e7
-0.0020719817839562893,0.98406819961229,0.009025666834952446,336.7846781378415,13.565465897039228,-473076.0799739648,18434.67728016972,5.709973569042058e8,1.6011907646381743e7
-0.0020819655619561672,0.984519161080626,0.009015737570452414,337.84303189057715,13.767877148758476,-477845.49301774387,18786.95352788631,5.818395907476201e8,1.5840281428109264e7
-0.002091949339956045,0.993099646160136,0.008886128036199474,328.37730535522684,13.597841784929477,-461845.7171495192,18633.920577865854,5.653688692731233e8,1.5908808171519982e7
-0.002101933117955923,0.9923944270313853,0.008851160192332393,318.7912936042741,13.404318859480702,-445150.4642902535,18461.783747467747,5.476833142321018e8,1.616430377832429e7
-0.002111916895955801,0.9934860913726764,0.008834689940642102,318.7698300087027,13.55303374060009,-448101.6869079719,18612.290811471412,5.546636665920604e8,1.5810619311999653e7
-0.002121900673955679,0.9992583467004152,0.008917332934822258,320.8785642153378,14.100277720681593,-462621.9839593147,20137.449654707725,5.93771545100786e8,1.7982427887393072e7
-0.002131884451955557,1.0024964306121633,0.008765710402345316,304.40354967264693,13.321884955861856,-431678.3061681518,18887.798241390323,5.491122555912412e8,1.740268356442927e7
-0.002141868229955435,1.0067827179689173,0.008549130841872492,295.655018099161,12.86194040158331,-414512.53888402623,18247.458987664235,5.303097328790585e8,1.7520710984311152e7
-0.0021518520079553127,1.0096004207308569,0.008448240753104736,293.4770529783753,13.091154184979272,-419146.97538840806,19136.738791963668,5.51111234286182e8,1.937255489277157e7
-0.0021618357859551907,1.0151242400689802,0.008348355489902539,289.2081602462106,13.057732967111379,-415236.5324944674,19302.564411556243,5.501557379587545e8,1.9825223283787116e7
-0.0021718195639550686,1.0161016382561543,0.008261380667310109,280.5653169117938,12.583938814759302,-398376.888502343,18554.49350935613,5.2771724760300976e8,1.9270543817363627e7
-0.0021818033419549465,1.0191680889907277,0.007983770892046885,274.2316903817939,12.397526150090533,-386407.2900519298,18278.0628368841,5.116855393593564e8,1.9204993048534818e7
-0.0021917871199548244,1.022597232465779,0.007849356233139312,270.35115880459944,12.47747802572132,-381758.9418039703,18645.624746566213,5.108009869046459e8,2.0084648372330677e7
-0.0022017708979547024,1.0276433860475276,0.007876775121301909,264.2382058258051,12.17963305876423,-375553.9605989894,18206.64673765739,5.093819192452213e8,1.9824149695273943e7
-0.0022117546759545803,1.0300447673043849,0.007804279947926455,261.8737918361795,12.081611133334782,-372001.64854439296,18261.236877852098,5.081541675855763e8,2.0811662305631623e7
-0.0022217384539544582,1.0313850545885783,0.007802249102403239,256.52164405046443,12.053084454219341,-366383.4236194299,18211.074288388885,5.0478279427985877e8,2.0777109596625846e7
-0.002231722231954336,1.0378118936911638,0.007781860015620445,246.54088396949038,11.768311051925835,-348150.89356112765,17566.983354666307,4.786534544987404e8,1.997374415210059e7
-0.002241706009954214,1.0398285802320215,0.007835971279899314,243.41721004830583,11.968925738896965,-347044.95497400005,18199.369787044892,4.867652876649139e8,2.0978448884410255e7
-0.002251689787954092,1.0470287584106035,0.007735598993175572,238.34547010805446,11.974400706593867,-340310.7082954649,18401.707289836726,4.8127994600873363e8,2.1674535837594334e7
-0.00226167356595397,1.0452093172475387,0.007892216653502962,240.43648174332628,12.340108454214313,-347923.31996946794,19437.594458574666,4.999804153935124e8,2.3808908911095157e7
-0.002271657343953848,1.0537008828904986,0.0076967470845158035,232.44347787231362,11.889328703030941,-329891.92441711324,18430.223046589846,4.6570933060177046e8,2.243591237345071e7
-0.002281641121953726,1.0564708462523646,0.007524112822373483,224.61979126208593,11.681733773126679,-318844.0271990152,18367.002794038104,4.538230866302307e8,2.307787603235041e7
-0.0022916248999536037,1.0595437436665047,0.007476440586612279,225.59527071014637,11.8358479700372,-325285.0224258834,18609.602040977406,4.697518172833778e8,2.3215791785536088e7
-0.0023016086779534817,1.0627141511457823,0.007495947474107681,218.8116503719282,11.73011227174848,-314358.12111804885,18664.57023234836,4.5812029619416124e8,2.391765707504367e7
-0.0023115924559533596,1.0628996795812649,0.0075041715308506104,213.38806410236364,11.518364970162786,-304078.0448997628,18058.5292746299,4.410789991204894e8,2.2694051144518662e7
-0.0023215762339532375,1.0645340471523719,0.007238144115287741,207.50294232087836,11.415320259920929,-296023.617187868,18339.065723356976,4.354304801492668e8,2.413180052938117e7
-0.0023315600119531155,1.0708503959914701,0.007179266302064738,205.08806013696434,11.508651599853176,-297650.7336958473,18721.54402158964,4.4395935128590894e8,2.484552703299125e7
-0.0023415437899529934,1.0740801922919763,0.0070829059192560875,202.33846209400465,11.312517933430874,-292278.90884735517,18418.11994681303,4.3753451323006487e8,2.4599884611863095e7
-0.0023515275679528713,1.078921375080662,0.006987947503546138,195.4380214447043,11.171291142981044,-280406.6318567236,18100.664111468246,4.1856171065051436e8,2.4205154147677623e7
-0.0023615113459527493,1.077301453294447,0.0069752563154898755,193.18655482848,10.997213016886347,-275254.2401113451,17831.392572299334,4.108513259098954e8,2.4105086490254138e7
-0.002371495123952627,1.0832081067514834,0.006878390488719688,189.27057649991616,10.809311337981,-268268.3458937396,17555.123041244333,4.0236474072955036e8,2.4151511311307553e7
-0.002381478901952505,1.0874507455085987,0.006823611551086401,184.12812580388018,10.76804480318434,-262794.9075909007,17685.837512756367,3.982458817728833e8,2.4772514490780827e7
-0.002391462679952383,1.0905045420867328,0.006570383556212356,176.2020964844733,10.405035457007303,-247768.01525482308,17245.007421435294,3.7565757654059315e8,2.4616522707119282e7
-0.002401446457952261,1.0865832670541404,0.006747500664583115,176.37612218128325,10.735880586420304,-247618.60669398308,17830.741167061246,3.7339905306328183e8,2.5313686378797796e7
-0.002411430235952139,1.0889292142736569,0.006636114381487455,175.1294825120621,10.728763697482329,-249616.89150270744,18176.56252201679,3.857316355290787e8,2.652029516769682e7
-0.002421414013952017,1.0911561912737837,0.006628746227919203,168.94766590283058,10.500897129147859,-241573.70828329845,17562.381339247273,3.741814127017922e8,2.5436818431990582e7
-0.0024313977919518948,1.0961557697945474,0.0065191182645224595,163.75070448341623,10.323584925539308,-231844.84236414716,17218.76650026622,3.57749661478075e8,2.500233767766997e7
-0.0024413815699517727,1.0997673350225945,0.006586183006380421,165.09109829244272,10.5354676575778,-236012.50234032643,17757.712702710563,3.6896911400676024e8,2.6030940656364467e7
-0.0024513653479516506,1.1036960472848671,0.006483583486782996,162.7057706322407,10.381880630923524,-231408.02930748905,17426.089914980086,3.607725000332659e8,2.5403687627476603e7
-0.0024613491259515285,1.104669179717559,0.006550825387011832,160.926435403535,10.294668006383038,-229787.73463338803,17397.722372997163,3.620560846910882e8,2.586078851841905e7
-0.0024713329039514065,1.1040595127986044,0.006391876287085897,158.53301170273764,10.011835986507316,-224431.66604975215,16950.037810098343,3.522722903538754e8,2.5322826014845423e7
-0.0024813166819512844,1.1068879148572817,0.006255502491685625,155.9438476188178,10.020225314929068,-224157.45763427863,17252.23607349746,3.5830367903678924e8,2.6593254380748056e7
-0.0024913004599511623,1.1067857928438425,0.006286568233315675,152.46831074574933,9.704322956643,-213332.23824578407,16372.169355536473,3.3443259638740206e8,2.4775482948231272e7
-0.0025012842379510403,1.108244318731817,0.006252643175504617,149.94977620341328,9.455349268617073,-204508.69867556126,15720.941790149835,3.1387686265540326e8,2.349222581683777e7
-0.002511268015950918,1.104753528422569,0.006233441365832405,150.48572067002283,9.44093091248715,-204130.26626481945,15721.090773029518,3.118357939040969e8,2.370321338146113e7
-0.002521251793950796,1.1070398343071994,0.006212158854131584,150.34110420885332,9.503989895525734,-208701.30122004927,15900.310109824675,3.245523213083715e8,2.368066939771016e7
-0.002531235571950674,1.1109451582011183,0.006090132389087241,144.04307246539003,9.255395533488782,-198175.8804187865,15556.871463017464,3.103483084566882e8,2.3454240860651877e7
-0.002541219349950552,1.1130834087539603,0.0061289276310822925,143.58658645596142,9.52933633794546,-199228.9965537783,16320.575637876724,3.1657840470278156e8,2.5296243154861417e7
-0.00255120312795043,1.112338513967455,0.0061334222475910236,142.3468392023099,9.406680368123393,-196183.44899113307,15981.129441803261,3.098281246935469e8,2.4689918916391965e7
-0.002561186905950308,1.1145344490714815,0.005939624990902753,135.8676427007655,9.071458819815446,-183610.72337102526,15442.16743380252,2.8874832143644875e8,2.405371396797739e7
-0.0025711706839501858,1.113495417851905,0.0059123587351434725,134.41226265899965,9.201275550382405,-183282.24199291912,15749.236671258543,2.9134576160937524e8,2.4590327853645053e7
-0.0025811544619500637,1.1149486950436656,0.005913386872906871,132.85801597914872,9.071522890620944,-181434.43308198435,15707.540662500702,2.9134958674075574e8,2.5023014373307385e7
-0.0025911382399499416,1.1194600405142192,0.0056994817569028045,127.99307591240616,8.762821380823944,-171980.7178902284,15057.284920826123,2.730326290440027e8,2.397986907964152e7
-0.0026011220179498196,1.1227030091205072,0.005592069187469253,122.88645787127939,8.593177366030464,-163962.72726302926,14918.370472976814,2.6110192539833403e8,2.423257056730117e7
-0.0026111057959496975,1.128026488029558,0.005467204799548847,120.10825554680447,8.396616568045653,-160042.54396545602,14557.604764743353,2.5476946774409208e8,2.353126715964905e7
-0.0026210895739495754,1.128727735954397,0.005482598370412189,119.81465516031386,8.47538046743942,-158993.2620464259,14677.581241529913,2.5385758738435432e8,2.3754757249552198e7
-0.0026310733519494534,1.1340123398952244,0.005355372339517255,113.54125541862503,8.198237293597346,-151180.72463323022,14248.42416260921,2.4395736391998315e8,2.3285341031976704e7
-0.0026410571299493313,1.1361825061097004,0.005299216240131695,112.6307396619702,8.148644889422757,-147849.83220777335,14024.66686204937,2.344399195772937e8,2.2826434208304323e7
-0.002651040907949209,1.1402388740382827,0.005262549733478786,107.41293154053471,8.104702249912975,-143380.12184194336,14323.496901332705,2.3459959818441132e8,2.4044903543557335e7
-0.002661024685949087,1.1404144315708813,0.005160724958677602,107.46948749923155,7.99397092374139,-142707.5144025699,14209.038849924193,2.3367294730077156e8,2.41265689104935e7
-0.002671008463948965,1.1438045673060713,0.004936714901349205,101.9133452837632,7.785979401960128,-133458.22987111477,14033.009220770693,2.1867113415669495e8,2.4307381471135445e7
-0.002680992241948843,1.1439082068049917,0.0050162595207493745,100.84503249675618,7.564945995178241,-129540.3048979417,13275.679470892723,2.093341621818267e8,2.21504668148102e7
-0.002690976019948721,1.1458139998423524,0.00501358454372122,98.78763170127328,7.672283399171658,-128624.12598588606,13769.903059685581,2.1282832600213364e8,2.3534339235566564e7
-0.002700959797948599,1.1477519043907427,0.005126594079527531,98.13664627518982,7.907472135343729,-131054.49189173136,14426.324392919141,2.212066170768144e8,2.515718153866418e7
-0.002710943575948477,1.1487283349476438,0.004978046113864347,95.68004740253718,7.699303202300616,-125697.85766493951,13934.189677529415,2.1142501910899484e8,2.4241861924910318e7
-0.0027209273539483547,1.1456931373965364,0.004915873358598836,93.27043960168686,7.221471641035685,-115762.24175806194,12845.917990851442,1.8873038558174965e8,2.222953691309218e7
-0.0027309111319482327,1.1474284264092758,0.004946196046079225,92.01630676038941,7.1633743346799115,-113349.14881385751,12683.13200776199,1.8431351346783626e8,2.1806666463676978e7
-0.0027408949099481106,1.1467660237814545,0.005014443032468436,93.64539034271604,7.521059483844788,-119157.29325851086,13735.59543483835,2.0065215227333498e8,2.4272839213881355e7
-0.0027508786879479885,1.1540653856304348,0.0048540586577835755,90.83686361677901,7.458893867869024,-116644.09735555574,13515.824920091743,1.961101247000463e8,2.3577485480941113e7
-0.0027608624659478664,1.1547957663746518,0.004846800481305329,85.64568571319097,7.089099640525724,-106096.43802914378,12593.852686649276,1.7496700127066687e8,2.1726164036567617e7
-0.0027708462439477444,1.154748284516138,0.0047596346041153285,84.87054503592833,7.054264924072116,-105190.09777347809,12534.642938387768,1.743880827186861e8,2.165452229694626e7
-0.0027808300219476223,1.1539124251874229,0.004551405876813721,84.37569721366064,7.023286748223186,-104502.63156030593,12696.329895787858,1.7373836400521228e8,2.238611949138155e7
-0.0027908137999475002,1.1539978469430683,0.004647920586540749,86.24211858881674,7.01725142610227,-106583.03178253886,12619.899365333049,1.7609981019394478e8,2.2138415669671133e7
-0.002800797577947378,1.15288887534421,0.004670664003084282,84.90552674033573,6.822588046965024,-103628.15452409117,12279.933679707803,1.7035927701183742e8,2.1798623986357618e7
-0.002810781355947256,1.1539479549834462,0.004768272919518301,83.81253437334618,6.736520843329543,-101003.28538417263,12104.500064224407,1.6597483565217265e8,2.157525490034878e7
-0.002820765133947134,1.1571170002751476,0.004647808030598765,80.70472555570713,6.512102606260327,-95681.70139630862,11574.264276434831,1.5555112942788666e8,2.030427667888277e7
-0.002830748911947012,1.1590846992126316,0.004571497784842479,77.02542986275054,6.215665401192885,-88987.93942664974,11066.274935662574,1.4317316127509454e8,1.948023386940586e7
-0.00284073268994689,1.1612400887248207,0.004308795862864465,75.68494142917224,6.121391505192225,-86570.59316292831,11147.445012937305,1.4103920649478105e8,2.029350491106331e7
-0.002850716467946768,1.1610010304686147,0.004273205895418106,76.57966344829616,6.303846869158942,-89473.58603398694,11318.120747822122,1.4533975878893304e8,1.999498645184388e7
-0.0028607002459466457,1.1636605132099256,0.004273802092414788,74.74764363857273,5.895296894762596,-83416.92248708851,10260.879361038133,1.3038780969480054e8,1.7606560517159823e7
-0.0028706840239465237,1.162778562401131,0.0042247266024587424,72.85050414727047,5.903765480434519,-80757.53581011531,10680.591930062881,1.289666596079808e8,1.9140192037296955e7
-0.0028806678019464016,1.1615028749031646,0.004332902926420575,72.95543132460719,6.072922402040648,-83036.01762643135,11067.484886652914,1.3549886314623213e8,1.9894045276174165e7
-0.0028906515799462795,1.1637731693436524,0.004286095485308853,71.88338524571441,6.016556676873975,-81480.13516173289,11023.454783441297,1.3382653932857768e8,2.0014029695688322e7
-0.0029006353579461575,1.1641807112140932,0.004221863689594447,70.57851588250621,6.053812037067932,-80248.82016471132,11032.294271444262,1.3238574627952848e8,1.9974789028212108e7
-0.0029106191359460354,1.1668612409302672,0.004240514412133367,70.64989664085526,6.067295736348069,-81344.84776422722,11066.984253067152,1.3539986903058365e8,2.0183735221334867e7
-0.0029206029139459133,1.1663830088706921,0.004373696514202728,72.06349601096562,6.032910430789851,-80906.19828228376,10822.668381160682,1.3107295724607638e8,1.9357873467128184e7
-0.0029305866919457912,1.163891091394631,0.004279740738255541,71.02043156866866,5.998878114376448,-79680.80567878477,10636.212396829796,1.2900958664547908e8,1.8848474878806934e7
-0.002940570469945669,1.166758935167781,0.00434967509715362,72.4986902170584,6.227928908579076,-84674.96578131722,11481.598314808702,1.4184545839132494e8,2.111118227124033e7
-0.002950554247945547,1.165565811614276,0.004278796369912418,73.16742390322939,6.021602500668697,-81866.82771478234,10725.846179308988,1.3142806403263861e8,1.883345084409397e7
-0.002960538025945425,1.1606855473778488,0.004331362343616162,71.14058068756593,5.7369124630579975,-76584.91248425828,9963.461954788767,1.1970500168971439e8,1.73397089238856e7
-0.002970521803945303,1.1724160223050326,0.004250318138574751,68.69318827630183,5.747941637252533,-76791.33509873628,10157.657952222067,1.2274141590264727e8,1.8220478921823606e7
-0.002980505581945181,1.1706258308662414,0.004184358677372267,68.04886748980576,5.731714890342031,-75211.72004960914,10187.62176409382,1.2104921204246715e8,1.802839862920242e7
-0.002990489359945059,1.1705805748717448,0.004107553544854411,66.07628093420966,5.678572943686077,-73785.66822064314,10164.02028309402,1.205573875835355e8,1.821638838040913e7
-0.0030004731379449368,1.1729075140266885,0.00403362490783864,65.06382981933916,5.479118438225079,-70988.62369875534,9808.94119874017,1.1344097077840632e8,1.770381966492201e7
-0.0030104569159448147,1.1735685147567931,0.003962410311903722,62.85324179861833,5.226083186110921,-65930.99708276991,9164.612692165738,1.0321540390959246e8,1.6298231218302572e7
-0.0030204406939446926,1.1710410175213837,0.00394131925057655,63.26078234128819,5.190601362599311,-65203.495733697586,9186.125654606309,1.0179552863332409e8,1.6385970006471762e7
-0.0030304244719445705,1.1726326361243729,0.003931880446022125,62.90408573818813,4.993076962014211,-62806.519086813496,8693.749465898429,9.629945501919714e7,1.53612348670589e7
-0.0030404082499444485,1.1736964423453686,0.00382169226896336,59.86364283930162,4.969696131235662,-59719.95686897296,8884.524409296419,9.352283252544446e7,1.6014788848374665e7
-0.0030503920279443264,1.170494830514271,0.003862755045173015,59.66438881396079,5.019946988440824,-59827.95614044264,8862.811293728455,9.354610605686218e7,1.5637570428487e7
-0.0030603758059442043,1.1729887508454186,0.004019156640657351,60.965826847017794,5.304091064965525,-63812.66636872961,9748.351817390847,1.046351805108045e8,1.7929400934012838e7
-0.0030703595839440823,1.1770318839140277,0.003926908135897262,60.17920928716456,5.238528388063924,-61360.50105860209,9571.907470859052,9.894124691517274e7,1.7570279536514193e7
-0.00308034336194396,1.1754408002240881,0.003933639701621927,60.17702451948381,5.2828213098250325,-62390.0984402749,9626.808258930514,1.0079025862593108e8,1.7624108694248717e7
-0.003090327139943838,1.1803602537610407,0.003949971935919554,60.40023230778586,5.394681502869859,-65445.41089779395,9993.082558096943,1.0759884412266462e8,1.8674236346047662e7
-0.003100310917943716,1.1782434070538754,0.0038296445043185788,57.736385548857115,5.015682384789159,-58759.39379835351,9225.979754862932,9.472944167995109e7,1.7201661993988533e7
-0.003110294695943594,1.1757722127053696,0.0038404065486624126,57.99456573251419,5.141161639311751,-60935.495246779356,9622.306395943433,1.0112154355045365e8,1.8223189096444592e7
-0.003120278473943472,1.1767917355372386,0.00393211893171334,58.390604552684984,5.233382805497121,-60811.97392990043,9755.187746641053,1.0155591044354549e8,1.8407905840945438e7
-0.00313026225194335,1.179256307750401,0.003839171357952609,56.37830292054364,5.068592049185536,-57681.767116590265,9348.077391617911,9.489463457749715e7,1.746997346097735e7
-0.0031402460299432278,1.1781715897937177,0.003839182903608434,55.05006691569492,4.646977374400286,-51756.532441937095,8056.93439358218,7.940277397102062e7,1.4254355639670596e7
-0.0031502298079431057,1.1806262017772662,0.0037185832602033043,54.39508406287638,4.656175405041642,-51359.2587026826,8148.191794917945,7.85355518921119e7,1.4501660803585717e7
-0.0031602135859429836,1.1804912789845965,0.003696942952538943,54.95747079869056,4.7644748977423905,-53422.20469486012,8230.751250196228,8.193748345885083e7,1.4390248040287668e7
-0.0031701973639428616,1.1782767674137706,0.0038509933351675426,56.81013757360532,4.831061691739544,-54674.39716597027,8580.820504094341,8.502152389639159e7,1.5518171357070481e7
-0.0031801811419427395,1.177472989759391,0.0037985834274167998,55.858312888529284,4.705509744038048,-53674.39015385299,8440.421780921839,8.474518492767651e7,1.5206273195191089e7
-0.0031901649199426174,1.1791146950589013,0.0036909999426343954,53.66922472407045,4.672499953338458,-51797.23677669012,8547.241101259604,8.360281974039136e7,1.5934748100344114e7
-0.0032001486979424953,1.1790067493150433,0.0037089393921928946,52.96459493725488,4.47783350202521,-48618.14803608605,8002.4237156630315,7.496672229137796e7,1.4653349728919985e7
-0.0032101324759423733,1.1788719665899348,0.0036192990359739407,52.78115271413267,4.461254804569043,-47917.358648334215,7967.049689061853,7.393433777505392e7,1.4434789213686168e7
-0.003220116253942251,1.177521992384122,0.003607803301275581,52.17663919119665,4.4507669817184725,-47479.988820230785,8267.725126800578,7.521279014797038e7,1.5711229894027453e7
-0.003230100031942129,1.18270632988083,0.0035652509982455637,49.40755602845437,4.259835673102765,-44344.2502491554,7700.2512754926,6.929796246240214e7,1.4299788300429784e7
-0.003240083809942007,1.1836162498089515,0.0035568018260080055,48.19228425144561,4.2663268729322334,-41530.954575973774,7782.711157423055,6.519532417012947e7,1.4798697203367755e7
-0.003250067587941885,1.1794095076341595,0.0036419663754086356,49.05901113711258,4.198991833882568,-41683.82072773304,7638.838196812677,6.451884971844902e7,1.4408958957209326e7
-0.003260051365941763,1.1840270942405255,0.003350216455922394,47.51231052488248,3.9944082463167994,-38474.134458754954,7141.981304437728,5.733362813071239e7,1.3447564771354223e7
-0.003270035143941641,1.1852366568837587,0.003185333875009238,43.45865189506945,3.676418883610881,-33452.86488883569,6753.436737114014,5.010341196053738e7,1.3065273664500356e7
-0.003280018921941519,1.1919456285094099,0.003185132102152255,41.62612942691181,3.7021437084054045,-32950.81633068549,6827.743552343057,5.101995860843513e7,1.29890507858317e7
-0.0032900026999413967,1.1896012431870993,0.003200794617354839,42.053817419247636,3.7336008018932465,-33413.27425053595,6958.844145634076,5.263670933880734e7,1.3384242446192969e7
-0.0032999864779412746,1.1934084261732247,0.003165324970644423,41.33090192878328,3.6515723020286677,-32333.441713573517,6585.976476572241,4.946007715579082e7,1.2235015154157322e7
-0.0033099702559411526,1.194159463919871,0.003149764770635798,41.344841315580176,3.591435788959903,-31923.560538109265,6514.876130446948,4.7826943604076385e7,1.2390122132614087e7
-0.0033199540339410305,1.1925706772869396,0.0032633043373008048,41.84112635271498,3.642569841913468,-32346.65341557961,6547.507583881074,4.87363715690403e7,1.2313997751007311e7
-0.0033299378119409084,1.1923421197093362,0.003326297200692975,41.420511666867945,3.7617114681024226,-32490.84699449342,6951.702215425214,5.13875787999212e7,1.3320282511935014e7
-0.0033399215899407864,1.1932916536404894,0.00325850465032539,42.65285958283527,3.8122406440147882,-34184.588469712806,7196.791141835419,5.4369038167937905e7,1.3961058544359984e7
-0.0033499053679406643,1.1940418422288883,0.0032123763901145755,41.22758194557741,3.6170677391232946,-32217.887161709044,6763.866181705715,4.965613651506445e7,1.3062669185884614e7
-0.0033598891459405422,1.1936800670083239,0.0031066365751521883,39.70540320701345,3.5299454625149176,-30422.262923691665,6559.072921980892,4.690185594713541e7,1.2689149491894186e7
-0.00336987292394042,1.1919289460719011,0.003274516172949779,40.50195881989111,3.4593979417551473,-29689.868090354452,6262.940937883847,4.416357044469721e7,1.1822945339497177e7
-0.003379856701940298,1.1952407116779402,0.0029721323794685917,36.5440488748152,3.088147508463827,-24469.207169072644,5466.556066873161,3.536096532260866e7,1.0140015903634515e7
-0.003389840479940176,1.1955930704108946,0.0030341511719383612,37.21619450537808,3.376024937240672,-26904.960199101202,6436.761056889721,4.217199299631495e7,1.2864121095748637e7
-0.003399824257940054,1.1972851217831728,0.002985932717112404,37.59401878419329,3.290471223887718,-26602.731349313613,6026.941402258934,3.980743379840325e7,1.1626709277098857e7
-0.003409808035939932,1.1939399316307815,0.0031400099182156073,37.62616045237539,3.374277736710687,-27057.10218759627,6475.291137284618,4.251195023539112e7,1.2998119141603801e7
-0.00341979181393981,1.1970737860537475,0.0029936934026224935,35.5895347835178,3.2228042132779473,-24573.44530295406,6078.2824600033755,3.732892409252125e7,1.2208059500226831e7
-0.0034297755919396877,1.195512331518363,0.0029395206223435896,35.599481480093736,3.018792732086925,-22842.6897949214,5628.7385797723755,3.330820876469856e7,1.1003004749889085e7
-0.0034397593699395657,1.196180084008525,0.0028858624558978376,34.41076237883064,2.8747663248486894,-20413.663606216563,5475.697764268081,2.9724304897134174e7,1.097844803913975e7
-0.0034497431479394436,1.2015177263985832,0.0029680635222761546,33.03054699309842,2.773143239567978,-19143.005511131225,5084.636518483381,2.7177301358072452e7,9.950316926005993e6
-0.0034597269259393215,1.2014665753497331,0.002838287244958836,32.170008656442825,2.65797730265728,-18074.043985982764,4763.692822340967,2.510541099208789e7,9.01615266717723e6
-0.0034697107039391994,1.1991511707274776,0.002792256388901452,34.12996026336669,2.768831347314675,-19180.15071124413,5039.33490342268,2.6575110780542832e7,1.0047357406647176e7
-0.0034796944819390774,1.1968737155137608,0.0028347579205413543,35.152212199866256,2.7447877717245075,-19428.422864049717,4800.744240454745,2.5663953086996067e7,9.094415070683835e6
-0.0034896782599389553,1.2014881500533874,0.0028588159108642575,33.65105262317007,2.8049911612530964,-19924.350296211214,4967.887665395212,2.7576270358979046e7,9.420777570168165e6
-0.0034996620379388332,1.1988879734188023,0.0027994963482454237,34.03962082516284,2.79573919707406,-20040.24854041048,4786.13307352497,2.6803909047260847e7,8.728131441548144e6
-0.003509645815938711,1.199970603658873,0.0027975706747348753,33.09281997662238,2.7798436560562054,-19321.06461160339,5194.992394622421,2.7450046909777846e7,1.040505266390287e7
-0.003519629593938589,1.2056522398635714,0.0028015810290205004,31.212188813556153,2.5604757064576407,-17170.23204378091,4605.96922999647,2.3596292169892393e7,8.793672483107328e6
-0.003529613371938467,1.20335978342355,0.0028585609628402546,32.56978238969752,2.507980217779934,-16836.846612230114,4250.664416052278,2.162105815661033e7,7.76682764470078e6
-0.003539597149938345,1.201640761138036,0.002914594613016857,33.027694881167974,2.795756841545241,-19152.375669405763,4917.590155078464,2.6503186911497574e7,9.34980197122835e6
-0.003549580927938223,1.2036473168135091,0.0028417138513424614,32.09812602184997,2.4923828712112748,-17009.899845292657,4159.90621278261,2.176770942775366e7,7.578374786866553e6
-0.003559564705938101,1.2034742148960875,0.00281057972735657,33.11442833619763,2.539836246566192,-18139.101169340658,4281.191745468831,2.3480165427787397e7,7.684364959608413e6
-0.0035695484839379787,1.2044226244443523,0.0028454731042526875,32.40829434042483,2.3419140409143373,-16335.062121243662,3768.334608665059,1.9559285835902236e7,6.561593470961092e6
-0.0035795322619378567,1.207901761694322,0.0028181375296485916,30.369504048289055,2.6353237774903913,-17527.80132945354,4669.2733160968555,2.4704755962541066e7,8.911968351634428e6
-0.0035895160399377346,1.2068470117905068,0.0028417921264331978,31.943574913261592,2.570355650888201,-17695.852323579187,4324.576705684822,2.3852792675371073e7,7.723931988787123e6
-0.0035994998179376125,1.2077854317256635,0.0027798140809519364,32.0409146739928,2.976261310485203,-20871.921152050007,5661.085373015916,3.2853228114667013e7,1.132780398901982e7
-0.0036094835959374905,1.2078417196740876,0.0027083963141312953,30.035554566053506,2.4415550433482798,-16205.21145257005,4133.052795443362,2.1872344688760914e7,7.4373179209854035e6
-0.0036194673739373684,1.2068700361424072,0.002794480827632651,31.05127484752094,2.3599433582058813,-16226.123935865582,3896.7163356330734,2.080970810032037e7,6.909582272021084e6
-0.0036294511519372463,1.2069940123689225,0.0027195881335630155,30.57655143151264,2.3273326853330216,-15747.182325271679,4122.956234486308,2.039431853525596e7,8.030056499236187e6
-0.0036394349299371243,1.2037802162390205,0.002777993623522827,30.114914173576313,2.1863551668258414,-14296.960282623939,3840.2635163299633,1.8016988947433785e7,7.36567848615605e6
-0.003649418707937002,1.2032584560580846,0.0028167500554482886,30.583894830761007,1.9162128908920677,-12564.725300293865,3080.494792497308,1.3288377464495912e7,5.782076503577431e6
-0.00365940248593688,1.2060355689015203,0.002770911452847968,28.968009960523087,1.784371607025438,-11361.593519497472,2814.3200809934206,1.1773982998033268e7,5.061408129564786e6
-0.003669386263936758,1.2077627496711276,0.0026487217654358754,28.353584436805757,1.776810937263942,-10624.342948816295,2657.0546635601645,1.0737746646775246e7,4.687309096301404e6
-0.003679370041936636,1.2104895001114044,0.002563227175903748,25.70436962185154,1.3398862973364916,-7834.548663135781,1517.1704712892276,6.001383452474746e6,2.0402562218486636e6
-0.003689353819936514,1.2089477519734178,0.0026681679474998424,26.695093836960595,1.4515802898037438,-8499.417267773719,1707.9973113767817,6.665323201095868e6,2.3101737481380138e6
-0.003699337597936392,1.2060619114931819,0.00262731435533806,28.581244828015933,1.6476156941413527,-10350.797401992437,2093.9307710318067,8.96954052049508e6,3.1559071281767497e6
-0.0037093213759362698,1.2056102761691332,0.0026939144017783137,29.49661000246201,2.064040972841344,-13117.490429972804,3336.6227356382055,1.508164286726082e7,5.999820113202674e6
-0.0037193051539361477,1.209888957379856,0.0026745521277726178,28.16076845221508,1.9612510130230434,-11639.678566703731,3128.1559606905266,1.356253035308519e7,5.435020547343644e6
-0.0037292889319360256,1.2136297976262074,0.0025180867585772497,26.34137922087401,1.6659448013131715,-9570.766433369638,2359.6814902726214,9.573205687394809e6,3.7516810603286535e6
-0.0037392727099359035,1.2141090354524637,0.002489899565988375,26.196326076142082,1.632598183754836,-9518.361131858388,2511.6883978129513,9.735181787545977e6,4.327652039316575e6
-0.0037492564879357815,1.2114855157675388,0.002661272664380284,27.532470219481116,1.8643925821010683,-10398.030719912094,3500.088287554768,1.2566697687633807e7,7.609160258476609e6
-0.0037592402659356594,1.2095661689043777,0.0025602316392064665,27.428379716492387,1.7069764568168466,-9930.610032867,2742.429748494629,1.0169798634768404e7,5.203347165733313e6
-0.0037692240439355373,1.2070742156254235,0.0027491082258732265,28.259263042014283,1.791924301520033,-10925.56899079269,2850.6531985890056,1.1039941185655601e7,5.691885006830096e6
-0.0037792078219354153,1.2058466707375441,0.0025914937640288175,27.21627005424059,1.452384013144906,-8829.352742553545,1635.5723362466722,6.846032937935504e6,2.2423776036578882e6
-0.003789191599935293,1.208084087739984,0.002589549978137036,27.856923821862836,1.459215950172058,-9332.981847636245,1565.6169911363554,7.043019210844675e6,1.9547569341579457e6
-0.003799175377935171,1.2084663351418177,0.002672119977573428,26.4909270354576,1.2978189949744787,-7691.241782374946,1235.1200626700795,5.053615511344724e6,1.4109732481290482e6
-0.003809159155935049,1.210885056829706,0.0027054391803193255,27.387497434622862,1.5748230150247853,-9862.223181891019,1804.342029850057,8.257160204589537e6,2.4612385253520864e6
-0.003819142933934927,1.2121944224915988,0.0025741099612714377,26.597878020704588,1.477181866639763,-8698.298322868319,1718.2318817125208,7.084160628018735e6,2.398938758557042e6
-0.003829126711934805,1.2090796616209574,0.0026885539625481213,27.254429221262917,1.7064635598187328,-10240.713316948504,2373.441066130778,1.027646668473639e7,3.8262081374064027e6
-0.003839110489934683,1.2117695365376757,0.0027429059995872965,27.558629370017538,1.8775284179271545,-11386.756482540899,2806.535700019445,1.260845693148899e7,4.776361517165428e6
-0.0038490942679345608,1.211281793884036,0.0026527264478951817,27.454822178991275,1.9456683125564114,-12082.03941365455,3202.550520999145,1.4263187454126677e7,5.982440486489856e6
-0.0038590780459344387,1.210037166353255,0.0026800825526906236,27.749804641348568,1.9591995957849446,-12026.265420875014,3191.0348764831474,1.4169016413079882e7,5.833856975683615e6
-0.0038690618239343166,1.2096689967787588,0.0026915153206177106,29.223915295067687,1.88150446270758,-12194.466930210683,2593.8565307957683,1.2470913194987422e7,3.977647715815372e6
-0.0038790456019341946,1.2127827247834346,0.0026287733374700155,28.82002784206032,1.8736850949674657,-11781.352906774384,2624.1525425757777,1.2042925098778546e7,4.287061036907493e6
-0.0038890293799340725,1.2148490142765156,0.0027725063441229,29.576603099188006,2.3793637989520846,-15191.62969833156,4180.679830214312,2.0072979735452674e7,7.930120182669038e6
-0.0038990131579339504,1.2128746923932685,0.002737758969546975,29.010406684369475,2.477477349178939,-15245.928173960174,4514.475951160553,2.148733847997497e7,8.982665241471184e6
-0.003908996935933828,1.2096359170907776,0.0026949063727089192,29.912841105799686,2.3542864837969173,-14757.707703416441,4327.830655366631,2.008556878961312e7,8.611276445880083e6
-0.003918980713933706,1.2116808548403024,0.0026922506104804554,28.597804555197428,2.2305715107667496,-13699.151438539882,3828.6372699497865,1.7685423280954823e7,7.073869573409545e6
-0.003928964491933584,1.212440914517059,0.0027708770178321096,29.179651759905152,2.2031559703839965,-13718.59681294629,3801.9515199044986,1.7361308782964457e7,7.221565299552131e6
-0.003938948269933462,1.2112338683160906,0.0027971533974459357,31.70151337945422,2.5969586851985054,-17776.216108322817,4574.076146113323,2.4169647417227734e7,8.544148324990448e6
-0.00394893204793334,1.2075904055734856,0.0027643017255910237,31.683019570718095,2.7048086314961948,-18258.068721611002,4958.657261616811,2.626098722373322e7,9.786192551148137e6
-0.003958915825933218,1.2105347257030454,0.002769797147911471,30.57327754620255,2.4794620981248796,-16731.024072865122,4536.153858640298,2.2695317908782665e7,9.006055245229488e6
-0.003968899603933096,1.2101188930934434,0.0027238647523268335,30.22445605832231,2.2135763282106025,-14588.789490134988,3607.9687850388977,1.7341408195162605e7,6.559781293315567e6
-0.003978883381932974,1.21176099075118,0.0027547170443352627,31.049087065578213,2.373406833836989,-16218.607092186863,4137.796036051316,2.096770383092703e7,7.732588192299968e6
-0.003988867159932852,1.2101421136562691,0.002881839148754098,31.02679470851515,2.420334644307518,-16504.359148410895,4158.001779095111,2.1204251560846634e7,7.799498644337363e6
-0.00399885093793273,1.211965397517812,0.00258229746856894,30.25190297994473,2.6201745044159837,-17547.196235483883,4817.041528371045,2.5361961215170074e7,9.314631410337837e6
-0.004008834715932608,1.2120515284196456,0.002683058284140868,29.467260086956173,2.144568269374063,-13562.626983098158,3372.2859833802286,1.5675190178430326e7,5.715985599448828e6
-0.004018818493932486,1.2155435857801953,0.002626238135794235,27.766095920126638,1.9591271485501587,-11782.7947887708,3015.15299495282,1.2776219362417039e7,5.257954075137236e6
-0.0040288022719323635,1.2158964350896764,0.0026864528672499183,27.88222392636363,2.2125963775233424,-12948.121203725525,3587.2965420135356,1.559061317039444e7,6.28740405933353e6
-0.0040387860499322414,1.2136928011505297,0.002798200934337581,29.797809876846706,2.3808146826694125,-14237.302137588398,4226.08926467493,1.807714614669972e7,8.3177273008028455e6
-0.004048769827932119,1.2134787978515462,0.002633263245309085,27.51592439790348,1.8539269991145246,-10479.24105939717,2882.7289441301477,1.0917273781607127e7,5.053964721805216e6
-0.004058753605931997,1.2183870290559267,0.0025804469458876227,27.578471496352094,2.1159177459488148,-11904.03825399186,3758.119294783613,1.4770187871994978e7,7.372800686075532e6
-0.004068737383931875,1.2170199036944778,0.0026841490261654416,28.382105687910872,2.1082825939637324,-12205.489014988532,3550.4616139459417,1.4197299791763874e7,6.765698792384553e6
-0.004078721161931753,1.2189154271524647,0.0025766575593851085,27.580895225702907,2.1329611688282477,-12303.105468815756,3702.3245845585,1.527520134240669e7,6.853487370974463e6
-0.004088704939931631,1.2161544704909095,0.0026604338413152876,28.10800043512757,2.5888937195423103,-14857.957933677653,4840.360010734462,2.1829984650911856e7,9.530073628265526e6
-0.004098688717931509,1.2160699549884297,0.0026535561158762735,28.080334180066433,2.5938036023503073,-14767.354459157381,5032.338772202726,2.230491182110578e7,1.0481994765083326e7
-0.004108672495931387,1.2184736243466685,0.0028294938912275408,28.481996997414782,2.796137046355864,-16838.6084198226,5108.182547268922,2.521135867193662e7,9.886720167881113e6
-0.004118656273931265,1.2168416664187969,0.0026673574306097228,28.308664254051426,2.4315159217026947,-14493.184631006663,4376.732411000672,1.965837514454427e7,8.303008773401526e6
-0.004128640051931143,1.2196574589955766,0.002707037495638355,27.721053585811703,2.3707535388945584,-13892.795367278179,4238.845518742696,1.893391381804585e7,8.151369789403491e6
-0.004138623829931021,1.217693760715541,0.002781028420998922,28.374968557930032,2.640840959102776,-15259.700381948072,5358.262213108363,2.4100627874904353e7,1.1428886480370803e7
-0.004148607607930899,1.219743683712376,0.002730656588279743,27.523543376237285,2.6028241060152997,-15139.641183235173,4986.020610549878,2.3129972923534803e7,1.0051733272663388e7
-0.004158591385930777,1.2220668349560264,0.002652992576224913,26.613437126212656,2.3516984987092053,-13283.008243366497,4044.710310773264,1.8286763667802185e7,7.398791188544211e6
-0.0041685751639306545,1.2195642570139253,0.0026798458330460034,26.223170478620045,2.0161525898320227,-11364.334986139274,3226.1174345762784,1.3719058525499186e7,5.574991609026168e6
-0.0041785589419305325,1.219684294487806,0.002475857642509588,24.18515677729028,1.5729052260799472,-8490.637293492156,2274.4603758843477,8.441620280068262e6,3.6218991191686406e6
-0.00418854271993041,1.2205816341119948,0.002532739854593939,24.137131539410873,1.6277272400662954,-8256.978800038776,2667.6234591707175,9.240861069132913e6,4.830650167659394e6
-0.004198526497930288,1.2235022653049925,0.0025981538435023784,24.534362005177293,1.6813682457852417,-8698.691170946375,2559.3277489242123,8.989823135280991e6,4.415753541375867e6
-0.004208510275930166,1.223317623506175,0.00245101817332581,24.25986519297835,1.5873792455880635,-7905.964438213563,2597.081799254699,8.453381056094963e6,4.774059922997917e6
-0.004218494053930044,1.2211777997651818,0.002473927871005157,23.514029481144924,1.3443004104151084,-6952.853331869721,1788.6329705412677,5.796053399207888e6,2.910577275823563e6
-0.004228477831929922,1.217706981608791,0.00245354018856789,24.064305046230213,1.0842920352590641,-6148.472961849624,1081.8269202155745,3.851283403538052e6,1.3149405295673248e6
-0.0042384616099298,1.2215377339903954,0.002484614882330124,24.00614243912661,1.006628523666935,-5815.8106041687315,791.4261892789712,3.051681899140818e6,773981.0327392569
-0.004248445387929678,1.2181887835274265,0.002566454277551106,24.932371687265093,1.18827478581292,-6640.881234771388,1303.491051670546,4.31955938670052e6,1.9088321773042183e6
-0.004258429165929556,1.2222228018905066,0.00237972614706536,22.576675922430617,0.9168994696406062,-4695.644836115643,779.4389338529352,2.3722889687927207e6,899888.0599001697
-0.004268412943929434,1.2258345077648054,0.0023815665680394053,22.551567128826605,1.0144739772272662,-5279.5431598726755,962.4006242072064,3.1098010131962313e6,1.1554979194622957e6
-0.004278396721929312,1.223522623873226,0.0024766485081914075,23.870995951789855,1.2548887412498357,-6891.176805353165,1496.5184183697063,5.413746616864266e6,2.1115702010087604e6
-0.00428838049992919,1.226040572769985,0.0025147093234607018,23.699611495855827,1.5041272442415483,-7867.823775872548,1991.6176098874587,7.515335936903358e6,2.950179231455062e6
-0.004298364277929068,1.2284450247662833,0.002454833848480679,23.163003863217327,1.3365436512937083,-7245.053249468012,1697.2905960414798,6.259690882042217e6,2.5407756478708894e6
-0.0043083480559289455,1.226617719684458,0.00251946706679539,24.370124920846845,1.5669854501561908,-8839.340153226247,2396.090163500043,9.079980726065286e6,4.1617721706663207e6
-0.0043183318339288235,1.2221619159047015,0.0026125063929821916,25.362616476723293,1.7811516871108677,-10121.724357512549,2756.4019435255864,1.1523483958912436e7,4.745383247765702e6
-0.004328315611928701,1.2183002518822275,0.002663960194019476,26.81299099983714,1.802870874082511,-10725.994932265627,2699.7769310386802,1.1509739177214116e7,4.570566687814699e6
-0.004338299389928579,1.2199626709112177,0.002629116116756085,26.78633759559592,1.9821195272400431,-11780.495913503786,3379.858161885423,1.4536471419312997e7,6.425437644638922e6
-0.004348283167928457,1.2225916576333895,0.002690944249776562,26.502460926328556,2.0854714242460872,-11965.59799883034,3467.315074422478,1.4995348787850676e7,6.495230918443708e6
-0.004358266945928335,1.2246798756217439,0.002581291723548261,25.862189339162615,2.232865260616708,-12396.701717508768,4274.84422345766,1.789428140101163e7,8.996473684664935e6
-0.004368250723928213,1.220423106803701,0.00255725626827817,25.878677586672215,1.8988246686702657,-10962.66972813325,3079.0171313199776,1.2987786928435476e7,5.541622985416491e6
-0.004378234501928091,1.2239475661205208,0.00247079441568947,24.551080416998417,1.6363173945348652,-9179.136692491486,2349.672704020177,9.636580407792134e6,3.785929129912489e6
-0.004388218279927969,1.224617427952024,0.002512984107062413,24.087947649400874,1.5262897904629102,-8481.250668279314,2011.5639034742012,8.115301239271618e6,3.004506769876192e6
-0.004398202057927847,1.2254056196112828,0.0024796812992493584,24.28823937479049,1.8562579324491517,-9817.630675868159,3250.710890569703,1.2181634188491542e7,6.480755205673912e6
-0.004408185835927725,1.224058127022992,0.0024600663782258377,24.806837068303793,1.9999752698763038,-10643.254276792883,3532.409533435235,1.3964048657768602e7,6.742626022497143e6
-0.004418169613927603,1.2215149335280993,0.00252469232324186,24.29804891957963,1.7470251004860151,-8994.578219516443,2710.531477006095,1.0216347733162064e7,4.537387119184416e6
-0.004428153391927481,1.222854977197295,0.002564903949065089,24.380263228635478,1.8222597229893882,-8991.837005199059,3113.021522063253,1.069722962336823e7,5.90683290694731e6
-0.004438137169927359,1.228384547140513,0.0024065651102887194,23.59677813201625,1.6477745801783197,-8497.7927376717,2740.5788311828646,9.17198089394154e6,5.12084984648853e6
-0.0044481209479272366,1.2268882325594441,0.0024348643225499487,23.157683569869217,1.726163480537059,-8320.336345710164,2902.285863811932,9.603542382326577e6,5.335945375981323e6
-0.0044581047259271145,1.2288596120754107,0.002324283526075947,21.97488917130138,1.5643850748099442,-6752.8128245826465,2959.4898798872887,8.013207524527668e6,6.256314774284178e6
-0.004468088503926992,1.2303899701419039,0.0023269915258439283,21.83742594055807,1.4130649366288646,-6060.658153231791,2402.7872304634047,6.282558003318994e6,4.697109840895763e6
-0.00447807228192687,1.2308507442105627,0.0023172863055279124,20.98050129116825,1.3084511036233017,-5340.839545108402,2156.8113622014343,5.14716087311312e6,4.1770691049916223e6
-0.004488056059926748,1.2317500485478685,0.0023147161957339964,20.568719740651368,1.262302826132308,-5329.206931633992,2237.591251361736,5.441446551774566e6,4.4503335176633755e6
-0.004498039837926626,1.2279317941371957,0.0023812535343398396,20.598018291885353,1.055868021892694,-4626.468441900815,1528.7007557505156,3.6294401840270194e6,2.6133388825641745e6
-0.004508023615926504,1.2278421784631888,0.0023958153832570024,21.76548149235683,1.4786330645252084,-6224.786310419051,2907.0554403238502,7.34777375443408e6,6.297246163782459e6
-0.004518007393926382,1.228033414515582,0.0022942184593533295,21.754126680408163,1.3568381040028286,-5962.902065028546,2472.6216212444383,6.151879724438874e6,5.084139434744132e6
-0.00452799117192626,1.2262846850477664,0.002438889060761641,22.592474834773085,1.260559360110616,-5806.9814239504985,1984.514712806942,5.033795515671817e6,3.754400947812113e6
-0.004537974949926138,1.2327792807223743,0.002374395785528173,22.29500983133158,1.422408110033297,-6806.459178269076,2461.0096456951364,6.9026748704676805e6,4.942644873154546e6
-0.004547958727926016,1.2268077673425577,0.0023528045653884487,23.192739939444174,1.5807741308794496,-7643.7334821631675,2621.3251609325453,8.21038525393583e6,4.89796188080901e6
-0.004557942505925894,1.23132105834253,0.002463065132906904,23.03378805576303,1.4360380038766523,-7452.681361974376,2090.540296946717,7.123168777974731e6,3.4636072240468157e6
-0.004567926283925772,1.2292354882541536,0.002418010705434824,22.316520441670967,1.2608258779710089,-6271.808501718023,1809.168751234439,5.736737268128259e6,2.9304461298358613e6
-0.00457791006192565,1.2331560803821437,0.0023652651795453873,21.47321656420643,1.4768485571469658,-6751.106544755938,2686.8416466712024,7.963050870608687e6,5.402087458273923e6
-0.004587893839925528,1.2307132102820244,0.0023759863261443893,22.024887833363266,1.4036638929000462,-6162.261073708241,2421.1163629433654,6.5680311004547775e6,4.767906168252937e6
-0.0045978776179254055,1.2327064708316875,0.00230827169704956,20.78997686244347,1.4535468418552633,-5991.752979499682,2746.7174430933005,6.998018188731977e6,5.828273514891441e6
-0.004607861395925283,1.2273191536059123,0.0023578913782262754,21.552752798988603,1.4681981005868203,-6235.776158165665,2740.4133479815227,7.216314105430611e6,5.816132419131031e6
-0.004617845173925161,1.2328430907549974,0.002307190415026718,21.603017566024516,1.4006620241330021,-6393.503401773945,2320.476794454358,6.569572465885589e6,4.50546765981623e6
-0.004627828951925039,1.2317528551151269,0.0023636965323095317,21.538074596594832,1.1058353682214985,-5337.530719745408,1385.8907131489887,3.810231514914962e6,2.207499260132613e6
-0.004637812729924917,1.2321447449174348,0.0023395173266242014,21.814683284372283,1.164168288763839,-5843.136785560427,1565.0062025212158,4.666667010791227e6,2.5057593468453535e6
-0.004647796507924795,1.2315186896139476,0.00226723435042593,20.52176034416221,0.9653717740187153,-4448.832088422575,1076.1580681344958,2.903635800506004e6,1.4554235188636642e6
-0.004657780285924673,1.2301886125867163,0.002343065314134529,21.20892596843444,1.0310234000000655,-4785.474920758455,1199.4542477502355,3.2133325382608855e6,1.7675059307630938e6
-0.004667764063924551,1.2289876306056857,0.0023551655744665084,21.8075931437563,1.1537580363097075,-5528.695066565106,1456.7856198928503,4.40053804184323e6,2.1915828798188157e6
-0.004677747841924429,1.2283250403858836,0.0022829455268869522,20.765096979282017,0.8071575467040545,-3878.328705304769,679.7885936827613,1.8752676295239255e6,734058.1008147182
-0.004687731619924307,1.2333642443210326,0.0022895229181659035,20.17848725685082,0.7766241744072692,-3580.4332355401903,583.4414424656125,1.5480477531873842e6,594816.0717850318
-0.004697715397924185,1.2338256780520267,0.0023229801886479246,21.15995732214762,0.8630282745652577,-4426.976621171398,648.4920885092986,2.121179123521868e6,586102.5523732046
-0.004707699175924063,1.2290350320261842,0.0021978755951115063,21.03403154579131,0.7388773876406902,-3793.261539248803,450.34539245106976,1.4002047677061544e6,346442.2809490342
-0.004717682953923941,1.229662098451368,0.002238559207088991,20.466522542817607,0.7860706653941921,-3910.9533903556935,571.2975254074764,1.7576689366715252e6,514173.0402583328
-0.004727666731923819,1.229808543011017,0.0023316706186067462,20.893090518430466,0.6834613224881346,-3417.9065272683392,341.8171298163898,1.0098863972091764e6,222581.5961988758
-0.0047376505099236965,1.2298113738671972,0.0022478456224921724,20.195258505689655,0.7335683742520549,-3485.3886672662393,525.0873553124662,1.423724106742341e6,480330.1660115749
-0.0047476342879235744,1.2348571148663923,0.0021988531828901112,19.36628526558706,0.7468403959092212,-3292.6619644435605,568.1492103864249,1.4491644148624542e6,603493.6649021546
-0.004757618065923452,1.2334951842124746,0.0022117833814844397,19.130956786401146,0.6741086093604224,-3305.732469905311,399.90544501948455,1.2969206115065394e6,280284.6185008147
-0.00476760184392333,1.234870823489514,0.0022302718334967727,20.81666339269329,0.7881143570741053,-3980.9027536975054,492.1793837620832,1.6329208887140963e6,370059.666230036
-0.004777585621923208,1.2374583233895335,0.0022420443744474417,19.221592126845874,0.6989272270104849,-3293.0506286014574,475.7040723980104,1.3141064224700963e6,437461.345186851
-0.004787569399923086,1.2355298117830487,0.0022603490447043596,19.69228885672997,0.7454454154066574,-3604.8073757323773,538.1682008557143,1.5931168059510845e6,505582.5316896215
-0.004797553177922964,1.2378644997534194,0.002245889974717906,19.85852645223871,0.8570115084207808,-4013.3375469031125,743.2514559734678,2.1214163478811984e6,839584.0502785324
-0.004807536955922842,1.2340669055877125,0.0023044974664469223,20.303481389892752,0.8966684455762067,-4230.866765892679,782.6159313107769,2.317936225891919e6,863415.1951323675
-0.00481752073392272,1.2364369798355357,0.0022326258642843206,20.076782332324168,0.7793459526290348,-3862.5182081792454,495.1641363157175,1.6885199373631587e6,359395.09100727213
-0.004827504511922598,1.2334121551493398,0.0023990521264271327,21.19238531698265,0.8861726354634974,-4595.9236463589805,680.2332434451745,2.3500890241879076e6,606921.0641718152
-0.004837488289922476,1.2398074968457276,0.002231625396662523,20.26182129060601,0.850414241014765,-4311.9416072342,787.8279166169924,2.338017301482761e6,922518.2721862379
-0.004847472067922354,1.2425775646034625,0.002176998221269629,19.43687005293904,0.8023931639395646,-3848.0088392668813,595.8645016353723,1.8571516504809703e6,519470.93913240917
-0.004857455845922232,1.235033525864363,0.002175092317469865,19.309804518033108,0.624546040107429,-2907.689322268138,329.87050319981535,874875.0788000175,226221.9577017877
-0.00486743962392211,1.2349843401354887,0.0022670190718492083,19.494941125066767,0.644219930361787,-2842.8411695964646,386.65794481939156,940684.3183740185,305424.58178781264
-0.0048774234019219875,1.2333426331964772,0.002183359345501147,18.985816933042923,0.6439525009087673,-3039.693443375456,384.9953460071673,1.0368819689250636e6,309032.2680043445
-0.0048874071799218655,1.2383295417268554,0.0022893610195294455,19.750871131538226,0.9470818815178911,-4361.018933906625,896.3066962850406,2.6577932524945224e6,1.0565839802112542e6
-0.004897390957921743,1.2410351548779557,0.0021254448168498067,18.26915897908343,0.7669057394232823,-3512.3373733950057,646.6411685195955,1.8755162931859882e6,667639.2420436207
-0.004907374735921621,1.237772886439658,0.0021754470362093784,18.656351119935856,0.7010640883173099,-3270.323662861612,516.5769458002362,1.4139526467974223e6,512642.5520193662
-0.004917358513921499,1.236166685002663,0.002255954308613173,20.137690602044568,0.8244380300946272,-3974.759451609069,680.688871162358,2.019410742530254e6,736956.2024899275
-0.004927342291921377,1.2336121211003401,0.0022340916076619257,20.535619545723,1.0072540420500895,-4932.366980323904,1098.2806861731715,3.3584598245523106e6,1.4388571264889273e6
-0.004937326069921255,1.2387704789619907,0.0022620138195119876,21.014671222438434,0.9697027496082067,-5022.9031615155955,975.970999280752,3.313022042302651e6,1.1286880590428826e6
-0.004947309847921133,1.2353990094589302,0.0023434536620930146,20.951842509019883,1.0240493106235775,-5053.701250732155,1109.3621879709344,3.4581879599933494e6,1.4750276578408326e6
-0.004957293625921011,1.2390376296016699,0.002310140230295221,20.316254930164284,1.0489473244243965,-4644.515608663516,1359.7943116379956,3.485373682983469e6,2.178929226910882e6
-0.004967277403920889,1.2403503349485734,0.0022404475308227868,19.975621462052487,0.8817252544908242,-4235.64349003884,847.3511870360772,2.4010972000795132e6,1.040340194893882e6
-0.004977261181920767,1.2339463864096314,0.002249122079919558,20.667595113175476,1.013768515298909,-4789.117786466795,1100.43240322786,3.223698675082741e6,1.4737000356361326e6
-0.004987244959920645,1.234731422069949,0.0021640025204854,19.53695432631829,0.8313483550121777,-3868.3869486057156,797.3006613115796,2.0886659954691627e6,1.0036048614898613e6


==> anc/Figure-5/d2_L62_rJ0.62.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-1.2343657654834268,0.0026444733384264566,29.255010724775495,2.906473587250718,21629.404040499438,5565.49106427641,3.5165260009978384e7,1.1434540231956732e7
0.004990016110241413,-1.2330050227823222,0.002613398721135776,28.084624279826215,2.6520875674037856,18804.097033380094,4988.122346910715,2.936895806679408e7,1.0028251738614446e7
0.004980032332241535,-1.2321067946608004,0.002592332240366768,27.438795537482243,2.4710617859035353,16780.520608000938,4522.196196941421,2.5320020018214174e7,8.768529319511728e6
0.004970048554241657,-1.2325731253787198,0.002553738792749846,26.23979671273567,2.4083946906680835,15495.425562900768,4470.065516039632,2.349491236526859e7,8.663755608027015e6
0.004960064776241779,-1.2334432818528518,0.002501809369775184,25.712247048157163,2.136559424997775,13726.131712876542,3649.6161124878095,1.9165543222621914e7,6.573971778087158e6
0.004950080998241901,-1.2345783250435638,0.0024568564502629358,25.155131570246994,2.164867190539238,14021.746874931885,3746.4409778178488,2.0136235162497375e7,6.901149079384688e6
0.0049400972202420235,-1.2337536637877975,0.0024649923806935835,24.79231834480573,2.012349709701408,12557.85196940874,3423.585378973543,1.721310556085718e7,6.247180973888778e6
0.0049301134422421455,-1.2351246712097221,0.0024117551234849707,24.30759776911031,2.1137789319762104,12639.609730692118,3815.031828468925,1.8506182992585108e7,7.261484779348848e6
0.004920129664242268,-1.234497985870014,0.0024955749212006327,25.404375250404254,2.151900168730169,13163.116901092568,3981.6807715595583,1.9230544119995125e7,7.797998683034514e6
0.00491014588624239,-1.2311628547760798,0.0025335990372799258,25.112719933571075,2.2076779017385597,13060.119907384635,4127.485425597454,1.9467364793464944e7,8.251736658961012e6
0.004900162108242512,-1.234609198632373,0.0024945239623427678,23.76752144309096,1.9969266184837946,11075.316437089004,3688.398985137602,1.5688301718941705e7,7.4412203905010875e6
0.004890178330242634,-1.2357526761821138,0.002509241098057974,23.31044348748098,2.094281103492964,11560.178132177958,4006.813962698307,1.7249967544037517e7,8.247253421344316e6
0.004880194552242756,-1.2374193682608279,0.002461840428007363,23.884159298211145,2.2390633254357772,12634.395235355343,4342.6395885031625,1.937851700051768e7,9.108882935187241e6
0.004870210774242878,-1.2337040999701605,0.0024908493793712005,24.024611419323943,2.0325797302955153,11343.505684585656,3656.2686382605048,1.586336992519628e7,7.151814282135403e6
0.004860226996243,-1.2338634098534584,0.002431835546305517,24.164442985488776,2.1392582004123835,12024.73768335768,3924.894084273581,1.7596379058586873e7,7.639115847934382e6
0.004850243218243122,-1.2339129214262492,0.002408017645576086,24.592732633471766,2.1795877252674636,12450.668621764911,4235.513065060681,1.870252672456355e7,8.732984828761226e6
0.004840259440243244,-1.2357124224130391,0.0024282186650243735,23.45778282357036,1.9960070391063074,11038.465372069191,3633.7626272829325,1.5481359485690141e7,7.054174407196441e6
0.004830275662243366,-1.2353189733659118,0.0024400338026195575,22.976582032074646,1.5723369791281836,8406.99775671149,2345.30010490398,9.019436302263718e6,3.8282227778187264e6
0.004820291884243488,-1.2346621917225042,0.0023582427200036994,22.835369431829065,1.5203969624847185,7965.080400974882,2198.0775437347243,8.278980750722261e6,3.5396138884166856e6
0.00481030810624361,-1.2351501612153513,0.0023991838422535625,22.42482378845083,1.5708839033134263,7772.6472629189875,2471.6883854061116,8.661316149291784e6,4.340442643521369e6
0.0048003243282437325,-1.2343736437227018,0.002346903691466145,21.98547222309505,1.4956622702176365,7365.166553901357,2351.0509993596665,8.044764518482066e6,4.1125865658565834e6
0.0047903405502438545,-1.2312525701831316,0.0022362630611778306,21.072743073051026,1.2773862851830655,6273.204938854043,1802.1435948734395,5.87686984422488e6,2.8813495706614954e6
0.004780356772243977,-1.2325455656399968,0.0023605256976339155,22.830664765001806,1.5091621088610265,7608.580324428618,2383.0535212638856,8.023004185654148e6,4.296939309607381e6
0.004770372994244099,-1.2331743153924055,0.0023562377410279722,22.103862461398585,1.6101632678092197,8034.286100548102,2729.6354387106912,9.429320925677959e6,5.248299190962737e6
0.004760389216244221,-1.2305724811927155,0.002363420496437501,22.304201124171456,1.5489687112510344,7843.681993165276,2445.4122185067718,8.52387353473426e6,4.454311056095237e6
0.004750405438244343,-1.2287750514393936,0.0023788443650000165,23.01212451560807,1.8253504522816923,9355.217332281278,3590.825896475961,1.2578427058197971e7,7.927954888419296e6
0.004740421660244465,-1.2282978529786508,0.0024234376549456442,23.332910124441607,1.7562511110100236,8902.91626205403,3105.040409163349,1.1197600903346514e7,6.1651183398421835e6
0.004730437882244587,-1.2319561419008649,0.0024100403210294105,23.876823118577928,1.6339260883412883,8439.771457634646,2705.72829784967,9.573239515641095e6,5.018644544189723e6
0.004720454104244709,-1.2281102584850672,0.0024546961896373337,23.57856860399668,1.5681792232869392,8199.658231885505,2567.675856253991,8.709138414930588e6,4.818935204103829e6
0.004710470326244831,-1.2278227774692376,0.0023667326394959183,22.907915728584772,1.549832269825674,7803.228794299492,2551.8598655721576,8.4365785884804e6,4.837053885767667e6
0.004700486548244953,-1.230617401444192,0.0024070744991719043,23.52687236161756,1.5952216614096095,8438.734246822542,2600.326032090244,9.109990725248959e6,4.767278743134997e6
0.004690502770245075,-1.2300888772872656,0.0024736550119636414,24.709861522035723,1.6816476953149733,9096.22964577265,2866.782049332514,1.0288782932685139e7,5.489566635894384e6
0.004680518992245197,-1.228236250543751,0.002410388126612592,23.682056696632213,1.7547848877250576,8979.741968051585,3207.90112729817,1.1172957539624898e7,6.467777580659124e6
0.004670535214245319,-1.2305534043612496,0.002388178055261025,22.488981015495657,1.5386049091910534,7724.113213026836,2482.7537477002525,8.527961519678202e6,4.528763563452967e6
0.0046605514362454414,-1.2327594798290007,0.0024130013524249635,22.839456105984464,1.637010759299161,7968.985908960599,2892.601335772934,9.506746200201211e6,5.705283908314622e6
0.0046505676582455635,-1.2350465898404406,0.00237452615351257,22.18057199860159,1.3251815602187125,6595.830936944754,1906.9682414996971,6.157785245613052e6,3.144136225698052e6
0.004640583880245686,-1.2337938452761825,0.0023016384046906876,21.371453466430893,1.243894137696353,5877.9117404619965,1832.836450281499,5.355197360736355e6,3.1086298471365324e6
0.004630600102245808,-1.2304442181576596,0.002279581329675893,22.52687023539555,1.334852994052139,6491.421541461632,1996.157409072405,6.095364128003644e6,3.420264720640638e6
0.00462061632424593,-1.2284389661566315,0.0022782725579543915,22.392339492828185,1.0873380478197205,5286.423121939236,1331.3809961441973,3.729001297860321e6,2.0224294328969659e6
0.004610632546246052,-1.2265271414626202,0.002495030921843907,22.234208041581848,0.942680194581512,4712.9722542466625,808.0192669594135,2.491225288946511e6,917914.0606918312
0.004600648768246174,-1.2290102066154285,0.0024370175547460825,23.351035480508326,1.1949827052135993,6540.275866486068,1361.5758392325815,4.73931985948913e6,1.9152320651036769e6
0.004590664990246296,-1.2307590489621174,0.00240115847641613,22.748564799328747,1.3802056496128488,6962.367205441875,2107.1223118871276,6.6469258934321385e6,3.812552137064672e6
0.004580681212246418,-1.2290079784065349,0.0024068473977761056,23.43305841117538,1.5789998593617136,8132.854104879595,2815.712519505831,9.314062081065705e6,5.76420980011492e6
0.00457069743424654,-1.2271992093308504,0.0024429317593343304,23.957102334467383,1.5560815996011497,8357.315937473008,2668.4328093716263,9.194222815488068e6,5.320916705215323e6
0.004560713656246662,-1.225839051607315,0.0024142201709182083,23.905669336154162,1.4368907262760937,7787.770299719311,2305.253118228201,7.618335801152772e6,4.385168911002634e6
0.004550729878246784,-1.2279954674763947,0.0023655979286124154,23.393572511478116,1.3721679800742566,7313.932509500452,2039.2349168540488,6.77199452656708e6,3.641713494249904e6
0.004540746100246906,-1.2298139658821117,0.002375109832592956,22.52859586999174,1.106681763367377,6006.604347995703,1242.5365927148282,4.23380679596072e6,1.7107574435307484e6
0.004530762322247028,-1.2257415167564816,0.0023360479930300735,23.07527956203668,1.0813727685446137,5962.238141455011,1199.69870032954,3.968713254575908e6,1.684146692827588e6
0.00452077854424715,-1.2267421404232544,0.0024388877774802124,23.6900013055801,1.2114212290019541,6681.040279771125,1560.1212430232013,5.236783301263668e6,2.5115811627079463e6
0.0045107947662472725,-1.226994909399786,0.002329931215205747,23.082792914648124,1.1790184651496365,6519.647862915812,1404.3864898702348,4.962296244378177e6,2.0329704153842803e6
0.0045008109882473946,-1.2271651423341439,0.002362304939455583,22.551816579528598,1.0537637477497674,5737.234672478158,1108.8376572137486,3.698512578341885e6,1.4541566482192317e6
0.004490827210247517,-1.2261055742092337,0.002404200869311546,22.61559901047627,1.108189830411464,5940.566221708358,1257.8266890497318,4.280807684689054e6,1.7315283674113236e6
0.004480843432247639,-1.224323134203151,0.002412202312193713,22.90980399207679,1.117356694408166,6066.9703507467675,1152.191089635282,4.332632322878472e6,1.370925900213305e6
0.004470859654247761,-1.2249742041333387,0.002359110725577967,23.321648661075347,1.2150008038406435,6806.789448220466,1456.9928728109146,5.487693674376325e6,2.0413244221577388e6
0.004460875876247883,-1.2259339810849095,0.002410299468563538,24.084557213084828,1.5717092899974117,8523.898257677994,2526.710742193772,9.182535626491688e6,4.771809173790672e6
0.004450892098248005,-1.2267465411187477,0.0024257141331632736,22.835901339654107,1.309290649760628,6794.9511235318805,1837.9661162196937,6.234641881608528e6,3.0499105525964606e6
0.004440908320248127,-1.2257268182981567,0.0023502950836248307,22.908320801888213,1.2137193362790906,6530.450159950948,1542.697101950909,5.282255813579459e6,2.367473718466017e6
0.004430924542248249,-1.222394393546795,0.0024079728575800894,23.171570344883165,1.294871193831016,6723.919750024995,1777.7730880422223,5.965546271629988e6,2.8745030226631174e6
0.004420940764248371,-1.2229718658469688,0.0024379852322359524,23.127884985455403,1.2605938259846137,6510.475090641584,1797.5213526239277,5.744112925283201e6,2.9744322370928028e6
0.004410956986248493,-1.2222478297872243,0.0024385448334390404,23.85508233885673,1.3013813277540078,7181.06771915195,1749.5744019738468,6.088763710987446e6,2.79379305388123e6
0.004400973208248615,-1.2223575547558552,0.0022989546427430512,23.056657434771285,1.3220302735678842,7041.070988525193,2029.2112571793211,6.602637429789028e6,3.6454757393327598e6
0.004390989430248737,-1.22370420076751,0.002313204858660337,22.505751899854676,1.3897638429542487,6750.760814581108,2496.8942204200416,7.290500050384401e6,5.168240811268433e6
0.004381005652248859,-1.2283533536472275,0.002364486343222021,22.07366616574267,1.2914268728195868,6614.924610513296,2060.2805969291653,6.247929361162242e6,3.9105809989593728e6
0.0043710218742489815,-1.2251200384699614,0.002399884780255945,23.58282550589841,1.3682356234965032,7028.671298414257,2411.74487201222,7.131683436975201e6,4.945150068428934e6
0.0043610380962491035,-1.2262677046981536,0.002418704932310765,23.77993615942382,1.317385024438627,7217.347219570573,1944.863973552188,6.480192881736807e6,3.479261394984883e6
0.004351054318249226,-1.2228196431977216,0.0024573119943765644,23.35194602393848,1.2358421114781364,6634.285826889907,1635.4031969308812,5.371277904768974e6,2.609546526243859e6
0.004341070540249348,-1.223467254460582,0.0024947420732065496,24.5258650140078,1.2009631111557197,6673.759736100934,1329.4418166505227,4.70140289505382e6,1.7175923577578738e6
0.00433108676224947,-1.2207123236110706,0.0026197720868291877,25.339185866418863,1.3478657935112681,7809.189450512538,1543.266355983424,6.0292622883806415e6,2.0697618327835302e6
0.004321102984249592,-1.2214489452820072,0.0026373313244016923,25.45467839919062,1.4202848856477002,8150.985643508082,1766.058525759244,6.938641867339726e6,2.584124749723826e6
0.004311119206249714,-1.2224199105599862,0.002606017598384004,25.124485116708325,1.3370721863906347,7855.084865964123,1482.7655242110334,5.899044159419933e6,2.025713531543935e6
0.004301135428249836,-1.222061199853535,0.0025504084786894614,25.476178084640015,1.5313203695497604,8584.964311199456,2126.496841358042,7.947439254598371e6,3.5072478926515635e6
0.004291151650249958,-1.2237204567729931,0.002598250137997409,25.518827504283184,1.6495856706017429,9572.423174170402,2391.537915369749,9.719465659258116e6,3.924785316361798e6
0.00428116787225008,-1.2206572237533355,0.0025224657635945762,25.78037284783274,2.0135659567234767,11634.224904881727,3446.6683400402867,1.4788772076877566e7,6.662168292990836e6
0.004271184094250202,-1.219614717835336,0.002481605399865516,25.766522106604352,2.009120529878122,11618.662211428658,3502.144272580284,1.4987195855424916e7,6.767750130997372e6
0.004261200316250324,-1.2189932344715468,0.002702530824439505,27.143329013195835,2.094376876144348,12186.042048603125,3580.6614802650697,1.5456500069904773e7,6.782437815737867e6
0.004251216538250446,-1.219960872380662,0.002586263217383884,26.783498153425747,2.1221498382331956,12458.567049225094,3744.675250319325,1.623311448746367e7,7.231800988429272e6
0.004241232760250568,-1.2219189435517581,0.002517897253305067,26.056742483569575,1.8902762955442176,10714.51247041706,3285.208119609922,1.297683831650771e7,6.393407341416585e6
0.0042312489822506905,-1.2203295483512047,0.0025277666184682114,25.95874069543148,2.011913776922748,11119.228588731392,3529.645269892172,1.4383858532437986e7,6.791198384650891e6
0.0042212652042508125,-1.2181427344563946,0.0024923552810614978,25.0656902558614,1.9398687999228934,10220.298014352016,3376.1093141606534,1.346471917625826e7,6.388212402829104e6
0.004211281426250935,-1.2186273586024237,0.002545899629481427,26.930230020548134,2.131455514815603,12618.213358461024,3909.556201859233,1.7062567115817264e7,7.705935232554045e6
0.004201297648251057,-1.21765159734132,0.002599461075914133,26.978019385338754,1.9804996807448167,11897.413275952746,3465.5386932673323,1.5019686851532672e7,6.517999285940741e6
0.004191313870251179,-1.2182933508602385,0.0025093512797791846,27.007687259820734,2.065126752393173,12494.423103108495,3801.8250865237333,1.6537500840601204e7,7.455117749325916e6
0.004181330092251301,-1.2201369752037698,0.00259319745948048,26.524410030672996,2.136216451658516,12357.329618847716,4056.9687008636083,1.731041129825051e7,8.228348377358565e6
0.004171346314251423,-1.2187088332682967,0.002586541133015453,27.094446517839767,2.033016614767502,12027.791838440087,3759.569626310071,1.5835982166167518e7,7.396364484361124e6
0.004161362536251545,-1.2180638584516255,0.0025182483487603477,27.08043226140098,1.9234456299911347,11175.222732856995,3268.1583265549207,1.368981296621841e7,6.001155179871635e6
0.004151378758251667,-1.2202547061671722,0.002502867248742796,25.97617045213065,1.890737367411137,10689.692067274496,3261.0990829265697,1.2972352056686925e7,6.201430841052024e6
0.004141394980251789,-1.219966277348129,0.002440314445627044,25.4109867901735,1.6544905561492906,9454.318857276548,2545.3496421406207,9.934038677211853e6,4.340834162997308e6
0.004131411202251911,-1.2206913200667613,0.002470488716962767,25.249209694031034,1.4806212444989737,8363.155641941206,2110.479124137687,7.751077391273443e6,3.409270420180639e6
0.004121427424252033,-1.220620081526286,0.00260527634942257,26.047543830813165,1.6076374382497387,9278.538180799726,2428.880606878761,9.229787456478389e6,4.1700269918469894e6
0.004111443646252155,-1.2229583629033327,0.002621681374549458,25.31417619614119,1.6604089359402374,9042.31264349006,2530.237989931143,9.627340178074367e6,4.307413363823252e6
0.004101459868252277,-1.2179026634285754,0.0025539773270902536,25.17098466043044,1.7040073861605358,9323.498502366381,2753.6692214272925,1.050103954253218e7,4.892019957624297e6
0.0040914760902523994,-1.2186412892610077,0.0025685261789341173,25.482747327631177,1.9199304883435195,10553.270957247074,3269.0067989430754,1.3088609673291598e7,6.161640679308226e6
0.0040814923122525215,-1.2197200445219387,0.002553676699042169,26.178539805526746,1.6590932401037861,9535.68640242071,2369.6551842080826,9.332866649867918e6,3.9833213672206025e6
0.004071508534252644,-1.2192568037126919,0.002518243999839776,26.03296943596918,1.719005601296314,9898.59143555165,2688.038939315335,1.0567596528717892e7,4.7342879861964425e6
0.004061524756252766,-1.2173702087423868,0.002382038368174756,24.58444522548375,1.6983710228816529,9162.107179201352,2747.9243883316963,1.02146643796864e7,5.001499081574093e6
0.004051540978252888,-1.2155931761259127,0.0025200762975590347,26.338209412335672,1.5319490186345148,8577.08431344758,2230.6361615994992,8.024466302048052e6,3.7218598008975377e6
0.00404155720025301,-1.2169487093035511,0.0024644414151118246,25.135370735552563,1.4283298259760706,7881.486334441052,1925.311253797317,6.69265441426232e6,3.066696129008196e6
0.004031573422253132,-1.21785862502132,0.0024504917843739763,24.970805187893376,1.6086423858138599,8571.198422526368,2693.313978342845,8.926970368900914e6,5.272089851232097e6
0.004021589644253254,-1.2198682604452238,0.0024740934467726143,24.627878099211554,1.562215846448822,7949.260687861252,2710.779604609316,8.633380035336956e6,5.519593017377603e6
0.004011605866253376,-1.2151044324387232,0.0024617324535201384,24.35367641883046,1.6546335642207035,8406.356517171705,2967.101160814147,9.603570003284506e6,6.222887772123231e6
0.004001622088253498,-1.2172003236277453,0.0025452698642407508,23.921719051128417,1.5977806549179283,7789.953555411351,2740.814647468657,8.772452131613392e6,5.393073633605204e6
0.00399163831025362,-1.2204689408214326,0.002480895297713886,24.07745259291109,1.466896861620271,7496.005103496299,2100.8531093276592,7.116333616310939e6,3.5669540961473687e6
0.003981654532253742,-1.2206306175526944,0.0023891321978739702,23.450997287131024,1.4994909085770611,7349.4428898269525,2305.0633148482134,7.4552215579501055e6,4.0979862564405417e6
0.003971670754253864,-1.218806002611636,0.002405596696360587,23.369963585696276,1.5117620913479133,7699.590111760288,2328.611684647676,7.815784376388538e6,4.1870517671915563e6
0.003961686976253986,-1.2176051972292767,0.0024246396339121404,23.643449467623082,1.604819783547392,7805.744649483187,2931.2118507968275,8.751571475709293e6,6.176920618552022e6
0.003951703198254108,-1.2185310895002222,0.0024449009897404192,24.5940100877494,1.546074649921969,7839.3721004768795,2667.535292281161,8.136961704979544e6,5.369220062970815e6
0.0039417194202542305,-1.2142712288120823,0.002478026160792713,25.85789908053736,1.3216574802344474,7442.69784671665,1905.2684766890352,6.032089613554738e6,3.2980414562114887e6
0.003931735642254353,-1.2160970108362328,0.002571580330603618,24.869445989834727,1.4089071554687451,7461.5093558003355,2241.3639939180193,6.777300975233458e6,4.2381912588011455e6
0.003921751864254475,-1.217325910476044,0.0024493765783180042,24.104093997089866,1.4794872556160703,7683.927945268133,2480.4937726629937,7.572545979469339e6,4.9356488638080815e6
0.003911768086254597,-1.216018008058549,0.0025594683382297134,25.199437715724955,1.5643983720810144,8584.79265635545,2682.460413702346,8.872000660247648e6,5.364124953749482e6
0.0039017843082547188,-1.2151778329830416,0.002557098551462051,24.795781979431148,1.4631022153726616,7957.984518471157,2171.6547385917424,7.354245991073513e6,3.853026552768045e6
0.003891800530254841,-1.2114503378411314,0.0025131108609726333,25.312404289610598,1.3714145008508167,7610.850794840954,1770.638528753684,6.209340934423012e6,2.7728687155486173e6
0.003881816752254963,-1.2149994866353626,0.002591063174279589,26.108464247445944,1.5326094412986642,8637.019496683606,2151.2979549252354,7.708921938575288e6,3.521469917815864e6
0.003871832974255085,-1.2146673283251257,0.0025525108930345014,25.942687253711636,1.5979496254332275,8879.387509236138,2396.472429740682,8.572960310933601e6,3.9988401832021778e6
0.003861849196255207,-1.2111540956306874,0.002481933217960466,26.667593044753755,1.4434374258434566,8445.979306583198,1920.2492631697346,7.065721930077044e6,3.0236661896238136e6
0.003851865418255329,-1.2125473149498873,0.0025650673730376297,25.451646552950503,1.2628107307871463,7470.411248485777,1388.5020339409446,5.317870743297094e6,1.808730561275566e6
0.003841881640255451,-1.2127710768577387,0.0025698743517288607,26.359511198997048,1.149609977403008,7052.693690246825,1087.4778138923539,4.291968716740637e6,1.2749302363705053e6
0.0038318978622555733,-1.2112515698568753,0.002581437372275461,26.538089709719006,1.1373113006016564,7282.364948490388,1002.7742586642835,4.320128871960079e6,1.0712075351017914e6
0.0038219140842556953,-1.2111972462425915,0.002598115432059138,26.931314501945785,1.402943942547064,8979.34954407522,1631.3640780696796,7.063014720231903e6,2.2349224188155076e6
0.0038119303062558174,-1.210985273600331,0.002585401345373526,27.838091587794548,1.610086669196411,9856.08782489606,2301.1492671692627,8.76283481126639e6,4.001012210617086e6
0.0038019465282559395,-1.214372453356411,0.00249506627548767,25.783701034379735,1.396378068915326,8217.254069861863,1812.6841253278076,6.709437904091151e6,2.813334009047271e6
0.0037919627502560616,-1.2132209562390845,0.0025615021991812524,25.57344244524086,1.5348510878509878,8701.107666912549,2264.980776187659,8.069562064668538e6,3.986581571164441e6
0.0037819789722561836,-1.214664306151362,0.0025605418269404353,25.433528573183136,1.6344870483801752,8762.056073133113,2993.0560230381284,9.541325027230801e6,6.351769662462727e6
0.0037719951942563057,-1.2123839331699773,0.0025650623927550636,26.417965041373016,1.6813325849066072,9339.05357178175,3042.7100104318324,1.011298979478905e7,6.451312315904591e6
0.0037620114162564278,-1.2118094582227843,0.002589703517320825,26.12151193928799,1.4814714657649455,8317.953079079169,2128.694834934759,7.378755454001023e6,3.658622983679498e6
0.00375202763825655,-1.2125924855571522,0.0025122001741793134,25.846235796957142,1.3801900728940109,7752.328319088124,1658.9824889024155,6.014280825348984e6,2.479273974304749e6
0.003742043860256672,-1.2109513482143999,0.002456668738526775,25.06173585840236,1.1986163621389423,6720.960991831458,1350.0722039330158,4.532395782438653e6,1.8926638241261453e6
0.003732060082256794,-1.2163797097785531,0.002420929118624072,24.482749594191397,1.200045852803206,6547.394054970339,1448.8076714589574,4.793874146494819e6,2.087090511785486e6
0.003722076304256916,-1.2133198245745855,0.002426069649377158,25.582439711567986,1.3326596718054118,7400.47836826843,1716.089131122691,5.720494435484888e6,2.751354928950193e6
0.003712092526257038,-1.2157869736726472,0.00241870370723408,24.293288865300745,1.3495951694818074,7159.884332186421,1798.1387789051819,5.89033066210592e6,2.8238029802626823e6
0.00370210874825716,-1.212949651139678,0.0023990527211416417,25.1238340544966,1.43394147219511,7837.174606730773,2050.490643467424,7.170363179019105e6,3.282858427910974e6
0.0036921249702572823,-1.2083697396330875,0.002482347025203972,25.0806020201458,1.4423636949137295,7821.443104850514,2036.4517774963579,6.937990983880872e6,3.3793819032914317e6
0.0036821411922574043,-1.210295852608487,0.002567628149461168,26.24890614866068,1.5779006659984638,8685.935348950072,2303.10536947066,8.102726554225726e6,3.920098376824839e6
0.0036721574142575264,-1.2064486035271629,0.002574516579909431,26.761357832238474,1.5226471798329433,8560.942576936928,2175.1590813498024,7.625223299182156e6,3.562726650314438e6
0.0036621736362576485,-1.210379944496708,0.002680441000391031,27.76374441550007,1.7861126321947904,10538.25457206657,2651.477636035741,1.0980571526890997e7,4.377811291621972e6
0.0036521898582577705,-1.2096256277324775,0.002646713391543567,27.948123888529132,1.9494271617735472,11621.09772205886,3277.919649315981,1.3471072501058849e7,6.0888243523754915e6
0.0036422060802578926,-1.2055399137850518,0.0025777554802944003,28.007535172381118,1.9553077809036805,11430.848394802146,3262.0840704994303,1.3051364508623969e7,6.06139777748157e6
0.0036322223022580147,-1.2089874947896697,0.002636666251221617,28.312004817610035,2.246942062320494,12689.611250817235,4259.8596511682235,1.6980772187988006e7,8.926801686321987e6
0.0036222385242581367,-1.208313028472446,0.002558140386707009,27.077538111662932,1.8874047780039804,10744.404288815836,3128.2968583144134,1.2038980911752224e7,5.884226120799702e6
0.003612254746258259,-1.204581515061204,0.0025097758708668687,27.082637429926574,1.7543826278262824,9834.92090277824,2653.7231538067617,1.0036496281283189e7,4.631861162711511e6
0.003602270968258381,-1.205070397391309,0.0025719361268884233,27.182794988381733,1.665391301436349,9762.995010846606,2500.678588949948,9.50358461335037e6,4.340417025989871e6
0.003592287190258503,-1.2009744967587006,0.002609242489193366,28.479426721589903,1.612978536154454,10024.541874486722,2214.8215158159,8.927765379352901e6,3.5759234773352817e6
0.003582303412258625,-1.1997993201682444,0.002736060879476527,28.6932795731515,1.647651174410175,10317.952801262332,2235.9199424261647,9.330164377002288e6,3.5107467755835443e6
0.003572319634258747,-1.2010475667452016,0.0026350048545613104,28.970334791400187,1.72240941553839,10759.4004087283,2241.8686773454497,9.700330110150313e6,3.3070097960471674e6
0.003562335856258869,-1.2068716246647928,0.0026750924343834446,28.79932045090229,1.7509235639420406,11017.49365008484,2403.11704525498,1.0505307562644796e7,3.7259991955768964e6
0.0035523520782589912,-1.2096887632715965,0.0026579756282781968,28.499828407920575,1.8700643635830596,11747.35320358269,2775.325016875064,1.2495508734815527e7,4.579989412299167e6
0.0035423683002591133,-1.2107503590961615,0.0027048473677417956,28.040536248224203,1.8569866390824992,11330.318147119471,2784.6625677773523,1.2112524800389811e7,4.684842607523975e6
0.0035323845222592354,-1.2080404546558683,0.002744698757547086,29.80059834754767,2.1323041768139515,13906.000985387453,3612.886132659895,1.715338934134548e7,6.715189706552971e6
0.0035224007442593575,-1.2081536436670106,0.002778800544154936,30.846721358155058,2.401960598725836,16108.33039627899,4235.099831914194,2.1389298532196127e7,8.136434590511969e6
0.0035124169662594795,-1.2064262521172684,0.0028975376685115746,31.591652035617408,2.265816567309085,15079.331425270926,3681.5672636512604,1.8054490019899167e7,6.8656958700971985e6
0.0035024331882596016,-1.203558231429479,0.0028112717074647094,30.709928432390797,2.0990554168833917,13595.45576531532,3444.8255336793823,1.589330645353799e7,6.4565153050074605e6
0.0034924494102597237,-1.2058836517307696,0.0028033421615093345,30.6105066090074,2.0264859274330984,13291.27560203145,3142.231852985303,1.439146310645973e7,5.713779040736636e6
0.0034824656322598457,-1.2002689591432192,0.0028484148576128966,31.093857058047625,1.9975695048116389,13177.886040929507,3050.209192452064,1.409800766406987e7,5.520038685780907e6
0.003472481854259968,-1.2031576563507143,0.0028641726104010196,30.716853810865985,2.000543842833525,13442.63173882992,2949.010794606466,1.4172243858123094e7,5.136295595323537e6
0.00346249807626009,-1.203251786660158,0.00289934993129021,30.845300814542977,2.0523223665154706,13569.519296185621,3074.1614127562866,1.4758312751689043e7,5.339681385799846e6
0.003452514298260212,-1.2020148504013792,0.0028347674964280343,31.409849802352888,1.8747660200953016,12984.572022650229,2617.3193789132824,1.2432798251728533e7,4.431407327492321e6
0.003442530520260334,-1.199425174352179,0.00289524230550479,32.41152795661325,2.0094658585099614,14236.123664203773,3228.214018968209,1.51047998500643e7,6.235264963737448e6
0.003432546742260456,-1.2019503708536152,0.002753636861674657,30.502810776136695,1.7949555514554012,11835.020274275292,2787.5383151828137,1.1729033062355004e7,5.240188353259365e6
0.003422562964260578,-1.2010052062210306,0.0027723575813468427,30.12988424558741,1.7736731824948768,11912.699996331155,2739.893088979555,1.1938329737694308e7,4.995381208465937e6
0.0034125791862607002,-1.199387746358704,0.0027843203079718076,30.22195004471412,1.6629190184152818,11021.945351521383,2257.9880726286824,9.737342608657457e6,3.6747183655311465e6
0.0034025954082608223,-1.1989400005004973,0.002820673256040739,29.934995269542018,1.8234148037124678,11739.519370944943,2701.0059249631167,1.1756879249601027e7,4.7603454562370805e6
0.0033926116302609444,-1.2017858606594236,0.002761016743944541,29.88052890465412,1.8282992288449706,11735.772006854422,3024.893906194777,1.2464254377012854e7,6.0524453912269985e6
0.0033826278522610664,-1.1952501529987092,0.0028297749079769967,30.87561061536823,1.8340929073514183,11967.438578090865,2840.5221445225625,1.1954110022757534e7,5.464455275540205e6
0.0033726440742611885,-1.1966805069409496,0.0029073212690237118,31.611367058553036,1.9785197577409412,13245.49930268914,3060.958894503652,1.4002703864426782e7,5.658690312985238e6
0.0033626602962613106,-1.1977026692524066,0.0029257358940197992,33.156900338763904,2.161696297608372,15166.130634982395,3306.440202566821,1.6915847266251985e7,5.850126422364828e6
0.0033526765182614326,-1.1945026021121057,0.0028355084249173765,33.11323064028542,2.2950529117022325,16457.597335861872,3627.9384666919013,1.9379734900947984e7,6.69634765997281e6
0.0033426927402615547,-1.1950071764377106,0.0028723834750998887,32.49425386873315,2.019526344031503,14537.65353299559,2712.2661550496096,1.475194777765919e7,4.1190008811007175e6
0.003332708962261677,-1.1953916737965382,0.0029215967699561924,33.420623099523816,2.0579208329594114,15257.156734665945,2842.138559971315,1.5678332815001016e7,4.520648216332377e6
0.003322725184261799,-1.193951816182997,0.0029014528122154036,33.52301443627735,2.0449914288928754,14974.143850804627,2740.3369940079065,1.523961806317096e7,4.1759045777027532e6
0.003312741406261921,-1.196148147090784,0.002860991595538761,33.008210078021946,1.9944998849633033,14823.96015869455,2596.3151181903954,1.4444517785612023e7,3.848570826230322e6
0.003302757628262043,-1.1968602492698468,0.002976416990135296,33.31297522133988,2.0391852312198737,14697.0545424301,2846.897142699808,1.4644670615091544e7,4.7032848064799355e6
0.003292773850262165,-1.1970592355991472,0.0028721096128475503,33.578323262088205,2.038048815055095,14944.827340098358,2861.846008017609,1.490798911916273e7,4.615860306147482e6
0.003282790072262287,-1.1969874064447386,0.0028631718834381714,33.03868838551799,2.1526755630006424,15744.375787164507,3185.8565141570766,1.705825183481183e7,5.175765257749947e6
0.003272806294262409,-1.192160349205665,0.003021017653618643,34.51411784564037,2.314447551082451,16522.051687043488,3901.305596372625,1.9565671895955354e7,7.372066825992669e6
0.0032628225162625313,-1.1895466277217992,0.0029656815327668124,35.152956854795505,2.4327161898871084,17861.346444707127,4045.3905262609246,2.1575488758386727e7,7.482363446505738e6
0.0032528387382626534,-1.191262818135621,0.0030314288869063475,35.92433210956612,2.5831401980198643,19304.16131152076,4344.854450686541,2.4187781413091082e7,7.958882577615912e6
0.0032428549602627754,-1.1941279094284158,0.0029581757872603177,35.534164819430984,2.450209314267293,19059.067149502618,4050.888258775416,2.3258458374484237e7,7.185802901737439e6
0.0032328711822628975,-1.1916010842701683,0.0029781488193176527,37.449104794586106,2.7220663489466275,22297.96291431804,4572.582656784109,2.796435550725529e7,8.404617623019965e6
0.0032228874042630196,-1.1911015382137464,0.002963768738282693,37.36741822921539,2.8245299636588896,22620.368443258878,5013.192128767534,3.0366553418529857e7,9.604840592101252e6
0.0032129036262631416,-1.1912488186958579,0.0030662415853038474,37.29497975355333,2.780351887067031,22070.042381931406,4909.20759526785,2.914674226354385e7,9.247715168502763e6
0.0032029198482632637,-1.1905788155328176,0.0030959985889313976,38.14230437449619,2.928891189014039,23237.975722964973,5152.990827646003,3.16082483163153e7,9.759605349149304e6
0.0031929360702633858,-1.1936306971538,0.0030349664135109864,36.33964596568382,2.9561112508743657,22568.185213270546,5442.486106653127,3.247660216885335e7,1.0535030158601139e7
0.003182952292263508,-1.1904480788643628,0.003026405392956407,36.864563879596744,3.004607787761129,22877.37860576101,5422.086535126037,3.2335208352302197e7,1.0329917184365392e7
0.00317296851426363,-1.1932325889594175,0.0030303983211698313,37.327006403582004,2.977260109961621,22620.249261126828,5355.704112647475,3.175598288663645e7,1.0379367873399375e7
0.003162984736263752,-1.1921290527867343,0.003155487598678915,37.58446183538071,3.0778809304582255,23603.741277127596,5402.9442860472345,3.3213385768092442e7,1.0046864935114564e7
0.003153000958263874,-1.189050358276766,0.0032798552458700512,39.88260794161471,3.329581337616069,26292.589744187684,5968.627569299728,3.7711048994512685e7,1.1406487438238906e7
0.003143017180263996,-1.1854250007494243,0.0031994450504588445,38.92238838092673,3.12805575265069,24594.051240837023,5386.966865399261,3.362624810765413e7,9.977679558400357e6
0.003133033402264118,-1.1874013522597522,0.0032439037632494483,38.73430787937791,3.106482797995244,24429.056867653846,5253.675345720885,3.2982695860411603e7,9.62816220963995e6
0.0031230496242642403,-1.1878290057987855,0.0031556315499988957,37.82238470258091,2.8762010268361826,22503.74817171626,4693.1255439619745,2.8725906334094822e7,8.276347347085453e6
0.0031130658462643623,-1.186144129575368,0.00317364194472116,39.08548811161581,2.935963859541718,23224.721771592303,4937.652993685966,3.008777257000585e7,8.8555149918741e6
0.0031030820682644844,-1.19017535514703,0.0031137759023636734,38.809425904258156,2.915037689994633,23137.595406900244,4856.301366253977,2.9794414282060232e7,8.683533503095442e6
0.0030930982902646065,-1.1845158337562736,0.003170012581582157,38.95488485948609,2.996050657948855,23558.465910787058,5190.201717720235,3.1561521428396188e7,9.640238487585388e6
0.0030831145122647285,-1.1881383370172465,0.003036192013570241,37.3107193809962,2.7852806379285484,21722.743786391355,4790.28261901421,2.8558747112924725e7,8.820211165466534e6
0.0030731307342648506,-1.187587227157312,0.0030205659432209295,38.432298526182635,2.865135214628145,23252.919190403758,4963.298890344246,3.0725996330737285e7,9.175912054941166e6
0.0030631469562649727,-1.1869419364835814,0.00297854841740259,38.247501053780844,2.833953266497001,22284.674818954023,4981.4233498014,2.9593078641788505e7,9.3831836205576e6
0.0030531631782650948,-1.1854617081797532,0.0030644941845205742,38.378978681629626,2.7553990464132037,22186.517828604832,4685.79049958726,2.8167221226347417e7,8.601122526053345e6
0.003043179400265217,-1.184419946235788,0.003084351010172148,39.478539622730715,2.7712297017321084,22551.71132251269,4560.115649055666,2.7768054047660474e7,8.270969848430759e6
0.003033195622265339,-1.184870633330706,0.003092894341156189,38.148044066992746,2.8166408930263094,23164.724985255376,4607.381811216287,2.9351711456402387e7,8.1262151165072955e6
0.003023211844265461,-1.1882230075414033,0.003118276114635492,39.77842482087458,3.0367397887746934,25640.707307081786,5097.36535231091,3.43822051101895e7,9.045811076535022e6
0.003013228066265583,-1.1873130743124443,0.00314687181896245,39.05665735553895,3.066888029326933,25276.954012626305,5203.550098519244,3.404810046868061e7,9.41361975095249e6
0.003003244288265705,-1.1911329285150019,0.003067789482097221,39.52438413252695,3.105837206092533,26271.14071761648,5358.588430355535,3.5981567428172156e7,9.906374656518705e6
0.002993260510265827,-1.1890590216218262,0.0030439222936736007,38.737178063399035,3.017115985419116,24484.218895015478,5149.219077444827,3.2805098043089848e7,9.381261426328486e6
0.0029832767322659492,-1.1893785457281645,0.002959146630186196,37.85848866879965,2.831006196174082,22611.859545718504,4741.449207155967,2.9255167194150366e7,8.427788032735964e6
0.0029732929542660713,-1.1887437818105393,0.0031432413653647174,38.307077423022704,2.9457448979887837,23562.3155355891,5233.185853342071,3.2262632925812725e7,9.87451923408548e6
0.0029633091762661934,-1.1833286197359845,0.003075451367052118,38.850004925451124,2.9420955108479427,23414.09882487258,5094.123324103892,3.150313668931493e7,9.336687196651008e6
0.0029533253982663155,-1.1869205168882775,0.0030199506367624054,40.184230693662116,3.0523736532311547,25427.769106593765,5431.438904902125,3.483981659648009e7,1.0212747376881752e7
0.0029433416202664375,-1.1862726099244347,0.003117092991772204,40.88087717942615,3.1035524785425217,26243.474113409342,5353.845708755889,3.519438156740487e7,9.890821435185585e6
0.0029333578422665596,-1.1838599753915078,0.0031502968924761376,41.00110463477349,3.010763338855532,26252.13680080779,4998.401442556271,3.3647095498240195e7,8.99224998244996e6
0.0029233740642666817,-1.1809428904185781,0.003200070224839887,41.11620444472017,2.8845060844890207,25005.81055268085,4851.168245337586,3.1117526758644562e7,9.00868124454189e6
0.0029133902862668037,-1.1822187110602662,0.0030820013062205975,40.53690823864802,3.062471512402692,26074.808936950878,5163.105284317675,3.43876302402006e7,9.52706881473979e6
0.002903406508266926,-1.1815473768232236,0.0031082822543255853,40.360116500564665,3.009482879969875,25692.462989456857,5023.508073653727,3.3411591308442734e7,9.259960318562744e6
0.002893422730267048,-1.1844372626307473,0.0031418422858636853,40.216782311922316,2.9122106304449717,25218.804532035974,4785.294020990163,3.2504732090872705e7,8.616117097320857e6
0.00288343895226717,-1.1822211815773875,0.0031076205764978882,40.52747910394272,3.0505031369265105,26058.986811040617,5149.884114412844,3.47033475167318e7,9.509238137127008e6
0.002873455174267292,-1.185434188793374,0.0031096517993210015,39.64856474932567,3.0712447205344167,25431.86182485047,5336.005977951299,3.5125830612808175e7,1.010331914953002e7
0.002863471396267414,-1.1805235207077078,0.003102824060541542,41.04609681429637,3.2809273048305214,27581.961168793794,5807.390667222634,3.966975307448415e7,1.0986404688859528e7
0.002853487618267536,-1.1798210716344497,0.003277690769125459,41.06719664064824,3.1823953082163916,26763.705470131474,5464.420428117466,3.7528590484966934e7,1.011199000330817e7
0.0028435038402676582,-1.181924455358774,0.003149781356260236,40.12109906415641,3.248700148043446,27376.577150661862,5952.000830810693,4.022372016511932e7,1.1796681844952805e7
0.0028335200622677803,-1.182739825955786,0.003159090672473575,40.28124004120836,3.176938874251329,27426.052453289398,5897.26807938528,4.0474303454159744e7,1.1601052240119856e7
0.0028235362842679024,-1.1855791995945892,0.0030246534819614703,39.705963021886234,3.0193742047262795,25714.847279509784,5295.369007534525,3.606028670000874e7,9.877177142849997e6
0.0028135525062680244,-1.1853989561009528,0.003072716857084545,40.81219076463961,3.190409099542404,28160.372038305137,5847.404439637534,4.101506782128424e7,1.1540935617211748e7
0.0028035687282681465,-1.1830229562026904,0.0031967709221393478,40.661123960603746,2.8645954245003455,24788.157253508412,4784.696328090013,3.1848107317043334e7,8.924767817722697e6
0.0027935849502682686,-1.1865096320971784,0.0032160819098953184,39.9907351291273,2.913239469420989,24387.08462613776,4794.517760570487,3.1309998696749374e7,8.83900961664323e6
0.0027836011722683907,-1.1810366265068555,0.003172649368887662,40.315549250888076,2.972169089429189,25129.006514998782,4739.689335316388,3.231838650559452e7,8.31839011239924e6
0.0027736173942685127,-1.178906371666347,0.0032399203023162023,41.451536016821095,3.132104480735783,26873.22278528986,5199.193092403814,3.5501922657342374e7,9.442981444456974e6
0.002763633616268635,-1.1752762115546618,0.0032646227503252937,44.37879262720736,3.385217928966525,30871.483589199594,5699.455188982655,4.132714825959828e7,1.0171965046598377e7
0.002753649838268757,-1.1772414808213627,0.0032558857026198187,43.791855755656286,3.5209942292619805,31021.627647061152,6141.459411200597,4.395146815022779e7,1.128798791685294e7
0.002743666060268879,-1.1754795114717536,0.003277451494333843,42.906080688187494,3.4547232707020386,29714.05232779625,5967.554493868248,4.1582964753279254e7,1.1127786904250871e7
0.002733682282269001,-1.1754631654830434,0.0033721328714535516,45.38125660719711,3.534280165725076,31461.626701994235,5991.682072937653,4.265166656765372e7,1.0851412933049526e7
0.002723698504269123,-1.1732806835603833,0.003488990339289928,45.951567995461964,3.5497353556380107,32614.301869978306,5938.966267200717,4.3953148365191035e7,1.0454964501193454e7
0.002713714726269245,-1.172135388425269,0.003475406328771668,48.220623207912816,3.7930419885749007,35936.80123796135,6634.920262261532,5.118323634065718e7,1.2249530966515914e7
0.0027037309482693672,-1.1707484377557573,0.0035571479895727992,48.953942868613105,3.9192817221039404,37817.60440664271,6957.245963894365,5.498460501314509e7,1.3091366216830296e7
0.0026937471702694893,-1.1730901312573143,0.0034405039884132364,48.431517846466825,3.866975706133301,37401.765386871986,6951.793234918204,5.383552320071629e7,1.3258883056980845e7
0.0026837633922696114,-1.1733028396216851,0.0035039856927110897,48.71788556579238,3.857580968312723,37254.181729201504,6816.021965161617,5.3311701938184984e7,1.2670169903402012e7
0.0026737796142697334,-1.1726219915791314,0.0034670914866652713,48.197500880081144,3.824256374501614,36194.928375031624,6591.7402600842415,5.100783907083521e7,1.198227539822415e7
0.0026637958362698555,-1.1740872326625407,0.0033733828682874735,46.357286683815104,3.6699516533803,34448.06648394942,6245.236443518163,4.790406058991185e7,1.115060769316606e7
0.0026538120582699776,-1.1708815059864823,0.0034101528010491546,46.43224527043098,3.7413919394824866,34747.58608376502,6499.245850974602,4.953864639468486e7,1.182697196203908e7
0.0026438282802700996,-1.1716338669679882,0.0034224266886941617,46.91273819194368,3.664334552604258,33741.889005170575,6315.98354728625,4.70234061668056e7,1.1372234930437833e7
0.0026338445022702217,-1.17697135231764,0.0034085337525462636,45.768954257550085,3.611057677028985,32217.259180273537,6166.25775583681,4.4073359682167366e7,1.1037630528318364e7
0.0026238607242703438,-1.1767145177071756,0.003399509630131605,46.55090675501045,3.788636103341171,34333.7453639201,6608.721872636036,4.8212261757012874e7,1.2163757415710006e7
0.002613876946270466,-1.1762036477086115,0.0033750855341392137,45.91916990546361,3.728908868972059,34228.48535806466,6332.256294072168,4.750487503361076e7,1.117011413281644e7
0.002603893168270588,-1.1744561024362183,0.003417838829090369,46.80815975386916,3.779800442640851,34969.514917698885,6450.699392001288,4.8900085007180296e7,1.1495276723123033e7
0.00259390939027071,-1.1708177931666053,0.0034716799645055354,47.11342853297448,3.6236560611428494,32897.054501460916,6093.0327401307095,4.423278291893037e7,1.0850678195690604e7
0.002583925612270832,-1.170624506216796,0.003429873378690301,46.619417432289595,3.6930483636453957,33717.31331616733,6428.937267949288,4.655586975062114e7,1.184850246470935e7
0.002573941834270954,-1.1704549818726218,0.0034365254003857256,45.09035207534315,3.5118967733809887,31195.17001730572,6064.108859515462,4.2291277596985795e7,1.1211591624317396e7
0.002563958056271076,-1.1710883029899417,0.0034699245143061932,46.4071949423443,3.7748356401791354,33685.90857523765,6754.332780571583,4.797231514829733e7,1.2854470104410985e7
0.0025539742782711983,-1.1695160523856105,0.003540661385675599,47.60341743580933,3.8614312446351806,35229.78270621801,6924.606070159991,5.012389474805609e7,1.3171166212911876e7
0.0025439905002713203,-1.1695586696927265,0.003478638948842964,48.44915886739543,3.9588333794888046,36572.499826424966,7028.662344715144,5.17958145249034e7,1.3277102254649542e7
0.0025340067222714424,-1.1720060541738808,0.003437170875012133,48.531735228444425,3.7948607528306946,35682.74568302458,6407.2586633710325,4.8536919430941656e7,1.1213910698817281e7
0.0025240229442715645,-1.1695423051089011,0.0034492995859168336,48.972006846814246,3.60445697269978,34068.46060198034,6003.835678762232,4.432227901186774e7,1.0466361684221832e7
0.0025140391662716866,-1.171414633224178,0.003460132480835599,49.33669794757335,3.6116123847944452,35072.90997117311,5855.908488529641,4.4581491953862384e7,9.86448343987406e6
0.0025040553882718086,-1.1725537642046617,0.003452946826852177,50.122435165576654,3.731973267352682,36890.020925524455,6279.912367259234,4.848858859358575e7,1.1131547304066496e7
0.0024940716102719307,-1.170117168287135,0.00347635074454029,48.229573058752365,3.5372457694204824,33582.72998485194,5996.041560118171,4.413105272814813e7,1.093997279894615e7
0.0024840878322720528,-1.1680963145808396,0.00341667445712277,47.71764719947554,3.4990614668545525,32861.93959327836,5783.313214057554,4.306418873748719e7,1.015554265283981e7
0.002474104054272175,-1.1665315511372392,0.00362058968116117,50.558519167427185,3.837344596124824,37921.00676963239,6669.360466434266,5.260621277653898e7,1.2040396422948292e7
0.002464120276272297,-1.1634908454510489,0.003589494298004568,51.00544259275534,3.9753924843478843,38936.774723178736,7202.860427538696,5.646028019372211e7,1.3407304836798213e7
0.002454136498272419,-1.1618505908187757,0.003656054445693218,51.85375758237916,4.178554825142418,41679.12680009546,7666.410881251453,6.2049853583910815e7,1.4471693991678689e7
0.002444152720272541,-1.1661335014526122,0.003614842140284474,52.534140435623215,4.295914927701205,43335.71188993943,7810.019148036627,6.4668813317800194e7,1.4672260672416827e7
0.002434168942272663,-1.1631584088228406,0.0035977850966177937,51.56481019519462,4.168814657733786,41605.64197186485,7463.308830697499,6.112272254952594e7,1.369494169201549e7
0.002424185164272785,-1.1605551411927817,0.0036540074171705493,50.963091080321256,4.045571077076526,40246.67146612016,7208.866497956872,5.853066321537453e7,1.3135973075227398e7
0.0024142013862729073,-1.161001873081106,0.0036559002622434814,51.722516010072255,4.005031354518296,39920.54146585387,6799.1520418295195,5.607189781964264e7,1.1919927388303611e7
0.0024042176082730293,-1.163666347584177,0.0036815087697539147,51.48481254309126,3.9952817831165905,39445.651238184786,6942.717559196143,5.610812404024537e7,1.2662032920282867e7
0.0023942338302731514,-1.1631123133087282,0.0037123406335132646,50.40341751787861,3.9694955636274756,38136.40507342674,6779.327422620578,5.392499521179864e7,1.2149261911131717e7
0.0023842500522732735,-1.1662579047824253,0.0037390491208195544,51.21004407160886,4.139239942049939,40729.854747728175,7120.903666965464,5.89351426587899e7,1.2731427011128211e7
0.0023742662742733955,-1.1633801601454226,0.003746762249165694,51.98099546099934,4.178374250520159,41179.50913064905,7103.454526793884,5.882777608305735e7,1.2623672171452831e7
0.0023642824962735176,-1.1602172660932946,0.0038737200400274525,52.53553263956788,4.240424796164573,41991.048433464326,7270.687038219372,6.0927156590298094e7,1.2951648862780077e7
0.0023542987182736397,-1.161632522381682,0.0037888087516956244,52.983576001084565,4.301111131774665,42461.06253499577,7509.099678402637,6.235080584070506e7,1.3631409777807452e7
0.0023443149402737617,-1.1603535926855841,0.0036969237862556864,51.844363338513205,4.136029809239693,40883.34576422296,7118.501730589854,5.908321373951254e7,1.2683810516076911e7
0.002334331162273884,-1.159967896665502,0.0036867067640487575,50.96987739538378,4.012164420572338,39612.85693758746,6891.832014359057,5.644731832939176e7,1.2394986439433165e7
0.002324347384274006,-1.1586762419880674,0.0036675664390206897,51.87107685651218,4.020340407756744,40703.46952210472,6662.045632229852,5.658060616060828e7,1.1529522248040436e7
0.002314363606274128,-1.1570793956591048,0.0037452993238096992,54.24337519888661,4.219716177949378,43771.489123667954,7391.429753828966,6.310247731649372e7,1.3425943672005976e7
0.00230437982827425,-1.1570803809786898,0.003713149763920294,54.41437028255013,4.383504852869578,45640.42901632459,7887.159535645735,6.861326872595409e7,1.4686534293077169e7
0.002294396050274372,-1.1582598662096202,0.003766178079862545,54.727324831798555,4.331721029373041,45904.852149820814,7677.3831248214165,6.866970209844962e7,1.3963019513857795e7
0.002284412272274494,-1.1562734570033475,0.0037824687076944185,55.819099834446575,4.339667422691436,46571.16939137049,7818.1588913428395,6.899226862545842e7,1.4565230827128798e7
0.0022744284942746162,-1.156704875168417,0.0037010257412062346,54.45990881777255,4.17192332965288,44521.19030682387,7339.491298131337,6.457571911690974e7,1.3372369925035967e7
0.0022644447162747383,-1.1573151117090346,0.003847671571969274,55.378733344654016,4.168706992852107,45223.00906492497,7228.1944276436125,6.4585050856109135e7,1.2946426908869453e7
0.0022544609382748604,-1.157101455486815,0.003682495822465979,55.9016175387169,4.1868885783122245,45003.90091474256,7304.682704636618,6.4393730490926966e7,1.3414452245565714e7
0.0022444771602749825,-1.1572336704605466,0.0037434231894657335,55.782376517812196,4.1318693406688185,43906.74740226647,7166.629573861624,6.151465685118398e7,1.3066882192878386e7
0.0022344933822751045,-1.1567175413141166,0.003692041150539227,54.066788288064956,3.997341652315203,42201.87960698434,6882.8268077338535,5.892167299311098e7,1.249623935625976e7
0.0022245096042752266,-1.155643035466922,0.003731731077956945,55.125598506838,3.926053082685694,41670.46375713182,6751.166977812473,5.765298419248979e7,1.2249729120050348e7
0.0022145258262753487,-1.1582087750599779,0.003596854435159711,54.57529991424991,3.9906711100797283,42894.53250281564,6857.715025897796,6.0920928186291136e7,1.2236262442382304e7
0.0022045420482754707,-1.1543869772079445,0.003698301688648976,55.65574918288945,4.083467232612706,44685.09399110973,7009.3650511503065,6.362634824576977e7,1.2511767310234077e7
0.002194558270275593,-1.1553689649287782,0.00369942088972819,56.3541916932323,4.268572481820063,47200.865857067314,7374.08227368019,6.873827554329391e7,1.3178225981526501e7
0.002184574492275715,-1.1513508600541764,0.0037433752950295322,56.41358381791267,4.1064709948214455,44603.6782705224,7012.940771411777,6.30321884661659e7,1.2445742683905136e7
0.002174590714275837,-1.1489181690407695,0.0038642785464488953,55.992314862319,3.989675289510454,42217.757991604856,6744.821132143712,5.778413579945239e7,1.2153565116536943e7
0.002164606936275959,-1.145522992477355,0.003956752235134162,59.41777803597093,4.294106152670576,46606.31087343305,7399.240466352048,6.5796358623613484e7,1.3428988320896782e7
0.002154623158276081,-1.1466144336709505,0.0040693874774607825,59.868072785593,4.426094886051542,49147.46835550715,7487.552991434731,6.98631827971924e7,1.3374332564478444e7
0.002144639380276203,-1.1498395794417327,0.003923365570358981,59.295860762898954,4.5046604996897885,50442.114351568925,7790.009873429542,7.463126756655829e7,1.4139002483901344e7
0.0021346556022763252,-1.1504185250796288,0.004024188658101479,60.32502578590207,4.543082912547634,52086.899581250385,7949.426792986286,7.752460021461363e7,1.4567733678035444e7
0.0021246718242764473,-1.1493538170163835,0.003948206546805028,61.13115252515421,4.594584084696283,53759.84221822701,7881.630944655695,7.993010806906362e7,1.4038759175589941e7
0.0021146880462765694,-1.151369083691179,0.004017607725150351,60.84465565751124,4.6015790012632545,53544.976564146884,7878.724178494002,7.907495495333454e7,1.4174903165147785e7
0.0021047042682766914,-1.1516295685501146,0.004041367406983748,62.50567760690254,4.8117191407199496,56952.66682822714,8425.022301289526,8.62432144691346e7,1.5290420640799308e7
0.0020947204902768135,-1.1474708423837952,0.004101531500849045,63.3315734246679,4.79049092609564,55918.949416556155,8207.754763541105,8.251623797369374e7,1.4629499815031495e7
0.0020847367122769356,-1.1460315505164538,0.003992909305165145,62.0140040512119,4.478562618399921,51899.78007361134,7360.189421742717,7.28630101096169e7,1.2755457552959615e7
0.0020747529342770576,-1.1451665303840202,0.003989926086697377,62.870940160243926,4.598738166791126,54206.05623745367,7576.625908914191,7.673988483433288e7,1.2955435335684095e7
0.0020647691562771797,-1.1440288912800607,0.004071939276416421,64.80000178706895,4.569469212330597,55155.09369975776,7474.36303474421,7.657766255599478e7,1.2577171682052623e7
0.002054785378277302,-1.1430565335718539,0.004137793373802721,64.96257326022612,4.667107619949709,55547.183287261236,7726.610063507576,7.797524457999559e7,1.3283826882353593e7
0.002044801600277424,-1.1398519463488281,0.00401135568496529,65.7529561098872,4.760383927879055,58401.3243522752,8155.296393485616,8.343709112029988e7,1.4452980029106239e7
0.002034817822277546,-1.140934900801158,0.0039806502505004915,64.81237355584516,4.60552615671868,56535.06275817156,7892.564451177652,7.99426278814509e7,1.4241734774234444e7
0.002024834044277668,-1.1429848386853194,0.00400859355023857,65.7240727322215,4.72448659815397,58081.268263623046,8244.216913165756,8.425944027636968e7,1.4946113652607894e7
0.00201485026627779,-1.1383691589679947,0.004130922715672354,68.37979161230872,4.795866151496022,60323.832500114215,8215.110078147016,8.570286527573599e7,1.4560679835128682e7
0.002004866488277912,-1.1403649213305032,0.0041482342210279535,68.35682663561253,4.873119818762414,61677.72790227167,8357.883651483284,8.857252195874731e7,1.4737226162491366e7
0.001994882710278034,-1.136824354292129,0.004280301952516373,71.03309683336641,5.062319251278042,65205.91054058723,8597.168611335908,9.274842450195302e7,1.5016118246528804e7
0.0019848989322781563,-1.134256770857299,0.004342469778844183,73.063874092576,5.286698980726152,67966.45837094504,9161.085140188916,9.991357634596667e7,1.6191608788234746e7
0.0019749151542782784,-1.1373163799326569,0.004289261379574787,71.92846620601145,5.365582525603495,68485.37250221736,9329.940223760066,1.0285202328952399e8,1.666852196260497e7
0.0019649313762784004,-1.1413492468407085,0.0043408998799196186,71.60266205216018,5.470599588679034,70029.81505129486,9688.463246109228,1.0777343790317844e8,1.7496069205221225e7
0.0019549475982785225,-1.1405321846943626,0.0042383931048831595,69.25969404493992,5.325585335323541,66629.31054150603,9390.803983892612,1.0140387629400982e8,1.6936616950602926e7
0.0019449485698714852,-1.136209208894887,0.004208303906324137,70.3189626210962,5.398229009988236,68273.98435926548,9716.401271293944,1.0518206058489779e8,1.7745001366842806e7
0.001934946165420115,-1.1369540499621742,0.004320939745090344,72.83667857593953,5.331548550262735,69485.2602810756,9313.118069307699,1.043044287492251e8,1.648704693916856e7
0.0019249437609687448,-1.1379553900696004,0.004353735483316678,72.351667911551,5.346858374054504,69964.16048180613,9303.958034140482,1.046593484253435e8,1.651253564685437e7
0.0019149413565173745,-1.1324426858457692,0.004360010171745891,73.04283113782313,5.357535082579627,69073.69534528264,9280.480055651546,1.0251745401694143e8,1.6392351078116382e7
0.0019049389520660043,-1.1346467136840463,0.004314512144401431,70.91852905786556,5.233961218700852,66470.95367210373,9000.408783046656,9.751852810607824e7,1.5872459716117429e7
0.001894936547614634,-1.134888741100643,0.004199570831321763,70.3866900361233,5.107573245641559,65300.7967875839,8735.752543176834,9.514097065078893e7,1.5383209373433154e7
0.0018849341431632638,-1.137642786243503,0.004281691355536451,71.72574655926459,5.307086469755782,67908.06437760587,9361.95536015527,1.0113567085337737e8,1.6790816829486873e7
0.0018749317387118936,-1.1375683612717338,0.004281324484820675,71.43146427505968,5.226948996326811,66648.02142474357,8920.231212831397,9.763497244621547e7,1.5462251859677685e7
0.0018649293342605233,-1.1353187499427586,0.004263789461622199,72.56790915248882,5.471082998522233,70407.02456543045,9580.886612178418,1.0729580246704747e8,1.701891572352066e7
0.001854926929809153,-1.135106746571295,0.004238841905423961,71.2816300454238,5.218790410278728,67108.96217468011,8953.00171845896,9.872329305967757e7,1.5451412786601275e7
0.0018449245253577828,-1.133874172638825,0.004167884221173761,72.86620275447908,5.346036930723065,70482.2258277246,9183.998298019174,1.0419637160159184e8,1.592790449925463e7
0.0018349221209064126,-1.1329789853311025,0.004350365241388183,74.82891367086917,5.4631393502714,74353.1942088627,9530.2679085018,1.103870739950704e8,1.6821945263447832e7
0.0018249197164550424,-1.1298821520927085,0.004419843388553082,77.93725554711273,5.67047950124446,79804.8460287367,9930.216840459805,1.2060836500282705e8,1.735793416832279e7
0.0018149173120036721,-1.1267500617502995,0.0044629102053302255,79.50198382828214,5.660564078704628,80331.5874507351,9865.259838957663,1.2081260483878821e8,1.7203793250034917e7
0.0018049149075523019,-1.1266408761427928,0.00455346233124342,82.18145030872272,5.9608515477271755,85932.14137639523,10551.931042991251,1.321263509276918e8,1.8669370662193652e7
0.0017949125031009316,-1.130403675807475,0.004494908307552573,82.22457308887165,6.128776051578673,88982.3433320454,10962.283704360383,1.3939170702060664e8,1.956660080561128e7
0.0017849100986495614,-1.1281809809983625,0.00460723946968139,83.24957362161337,6.117288481934855,88868.33866481946,10634.77204418018,1.363248376427831e8,1.8444091661453787e7
0.0017749076941981912,-1.1276014781300399,0.004639984971373729,83.82573007016974,6.028993770731026,88600.86075770586,10511.803383447008,1.3417124593418878e8,1.8316615996209506e7
0.001764905289746821,-1.1284376548956951,0.004767521175027428,85.52498908132542,6.089135671705259,90616.95191996158,10793.036349934038,1.3842531656225988e8,1.9156122044402197e7
0.0017549028852954507,-1.1250011177475836,0.0047878051581510365,87.29460651178066,6.104376392010033,91233.38768311166,10531.307663239342,1.3644426272931653e8,1.8219321763474654e7
0.0017449004808440804,-1.1244246690166568,0.004794525855857529,88.98908246099211,6.291211415083717,95683.279960499,10966.510090461437,1.4570780159084696e8,1.911164742837986e7
0.0017348980763927102,-1.121717727967124,0.004786718879252087,92.4347958818222,6.522777864705065,102152.72052193707,11505.905761476415,1.5765507617207116e8,2.0164647228012893e7
0.00172489567194134,-1.1222727076494468,0.0047401910051239745,90.921546613213,6.505156615450286,99971.41538139574,11463.736543739986,1.54249054215626e8,2.0011564335929878e7
0.0017148932674899697,-1.1207694510623458,0.004790170242266164,91.77898738457756,6.419678897196031,99931.98015109259,11199.287425290588,1.5236461784416628e8,1.927752767230102e7
0.0017048908630385995,-1.1186580331886293,0.004803134572325664,93.5036385213097,6.445834840926878,101584.95970416168,11070.532047180091,1.5249764207694417e8,1.8781893209533013e7
0.0016948884585872293,-1.1135385763735564,0.004852756036425576,96.68589460041765,6.6611701468031015,108006.10940057173,11590.33504552202,1.6623402489773107e8,1.9703338450413633e7
0.001684886054135859,-1.113792645139004,0.004789070034531595,95.47052611018854,6.64864562136295,105390.12460388988,11575.244242288316,1.6154462019399992e8,1.978059121157253e7
0.0016748836496844888,-1.113906842599936,0.004760280271139826,95.9983170355509,6.77476161730883,108363.90656026539,11887.16582210333,1.691212271035116e8,2.054900145664765e7
0.0016648812452331185,-1.1137351649858271,0.004802814175366164,96.72778005935113,6.748301396738593,109724.42564764437,11607.33815489143,1.6816073632083768e8,1.9335353690501053e7
0.0016548788407817483,-1.1113067099473266,0.004832191957996732,98.14318978567441,6.844652366075279,112542.9934397454,11966.777346924653,1.7475683276678583e8,2.0387551533827335e7
0.001644876436330378,-1.1085801293344244,0.005033589957005371,101.50909236759522,6.8982666219247255,115638.1067687116,11848.683659125498,1.7700238043054026e8,1.970463185563364e7
0.0016348740318790078,-1.1086394355275473,0.0049123599151501725,102.78708158122953,7.006574028623832,118365.073406845,12078.04987549235,1.815172441621977e8,2.0132201162536986e7
0.0016248716274276376,-1.1075028241914213,0.005136786753547747,105.25497218282221,7.09538432146927,119390.41778013522,12042.821427713534,1.8044833225881115e8,1.973180185805873e7
0.0016148692229762673,-1.1067245008171087,0.005089452367918291,106.75361113765629,7.112593035857596,121267.34223188399,12089.68496961948,1.8315511920792678e8,1.9904145877962157e7
0.001604866818524897,-1.1075387258787743,0.005148419895973397,106.22617103439265,6.967556181901048,120468.86999568004,11751.565515700784,1.8014297926398984e8,1.926847510102405e7
0.0015948644140735269,-1.1076816606815416,0.005176953141874937,109.37936252821697,7.27780492479619,128622.11817871172,12302.944860607451,1.9471402653904384e8,2.0177622815055147e7
0.0015848620096221566,-1.1092286266555444,0.005131349913015809,110.33970577747787,7.325284321788614,132401.73777990093,12510.926308287531,2.04380963674998e8,2.0642134903700933e7
0.0015748596051707864,-1.1068368405341007,0.0052656411520652325,111.21674639243315,7.38185251083343,131207.82300540866,12557.02058251221,1.997747616429815e8,2.0593238314187042e7
0.0015648572007194161,-1.1056470522509054,0.005370600315722313,112.44727942251218,7.53347723775681,133603.95738361712,12850.241304062947,2.0433871634313077e8,2.0974055070976686e7
0.001554854796268046,-1.0989488521435797,0.005392523535163147,115.33270931616282,7.676774141666595,138381.04752672694,13108.923813761945,2.113984452379736e8,2.1527266874528274e7
0.0015448523918166757,-1.0979444527913536,0.005459001505624902,119.36944570218121,7.830339235322315,144282.00857695355,13360.044508831039,2.212657692985898e8,2.174562029479692e7
0.0015348499873653054,-1.0969054105010472,0.0054548380100451896,119.91490414720083,7.896049935041477,147712.84650665367,13525.365924045005,2.2812557282035533e8,2.2119347325777065e7
0.0015248475829139352,-1.0981537614909411,0.00548315109204749,120.72768540380379,8.024066952100117,148624.68456226913,13675.935853909556,2.2978534185945758e8,2.2186680087877527e7
0.001514845178462565,-1.0946334820173829,0.005639524223951435,121.56833006075006,8.038087720763142,148039.6420959105,13513.247342443428,2.256203626656796e8,2.14188605747105e7
0.0015048427740111947,-1.0923576819146077,0.0057416811403658416,123.93737580264299,8.213612745856269,152224.21028236003,13955.033889132572,2.3336119865680292e8,2.2580178703239027e7
0.0014948403695598245,-1.0907579893715749,0.00586675655633132,127.82179009712031,8.37583382187389,158431.3303857828,14224.226625321815,2.438855505591374e8,2.284856715942224e7
0.0014848379651084542,-1.0867547831048774,0.005993434791305739,131.72831889811872,8.470051921194912,164137.16871085958,14438.83001583198,2.530021034180992e8,2.3211417351357404e7
0.001474835560657084,-1.0861394642015731,0.005924405328529958,133.61798525634202,8.529645501189243,167144.1014684314,14499.961323426563,2.5686341653262314e8,2.3047042380143773e7
0.0014648331562057137,-1.0896706504632696,0.005922723496730678,130.04486603794084,8.284567024072027,159607.9440776897,13927.657628245275,2.3999654641352165e8,2.2034357800829116e7
0.0014548307517543435,-1.0888414957525099,0.005892252633037228,130.21597468412142,8.385123368831506,160460.91122044247,14125.43818028528,2.4341385560865453e8,2.2345085733051404e7
0.0014448283473029733,-1.0910855096959884,0.005837977319258553,131.21808261335508,8.398103323841141,161401.37480967387,14247.63526059387,2.452144759334332e8,2.275468600749318e7
0.001434825942851603,-1.0869717739463025,0.005935042063131022,132.75242504682922,8.454084302999439,165363.94115366635,14360.307197467882,2.5245424336543506e8,2.2912418087688476e7
0.0014248235384002328,-1.0838254549094286,0.006094929167523636,138.68042378701315,8.82398024110965,178325.54252768456,15132.95263013681,2.7722203082256025e8,2.4175052494075425e7
0.0014148211339488626,-1.0834431254084633,0.006120584126810568,139.40670087975533,8.891171441856649,177635.48942440798,15092.757817501048,2.7399992532142544e8,2.3854600926773906e7
0.0014048187294974923,-1.0830265874782787,0.00604902199790158,137.87215691708,8.716813115886723,172876.77977660295,14658.025125294742,2.62467160645857e8,2.2956906571934897e7
0.001394816325046122,-1.080261560090701,0.006056158311713154,139.80244232048858,8.862526664816968,176263.56310774022,14885.785178842574,2.675576287677536e8,2.306863807272541e7
0.0013848139205947518,-1.074506706649354,0.006151336727828869,142.27711183443319,8.855772100837395,176819.69165963965,14707.23839292712,2.6497325383299896e8,2.2448080618995667e7
0.0013748115161433816,-1.0740949790033312,0.006197744721395812,144.4814301981304,8.871138782815958,178676.77440565053,14554.155663564852,2.6500767139840898e8,2.201310210930059e7
0.0013648091116920114,-1.0734716329735163,0.006200482727823664,150.37024899453647,9.080919353878473,187073.20377529445,15084.309495999147,2.779349690287939e8,2.2978156859158e7
0.0013548067072406411,-1.0707797863229296,0.006188219349755527,152.9177174933979,9.164813191785075,192410.9141037592,15295.867665421867,2.864370976424077e8,2.3382021888573576e7
0.0013448043027892709,-1.066681748415381,0.006366558573178645,155.65087290026577,9.227202684559403,195883.4622421033,15235.006116922226,2.8832835205549e8,2.293013264263396e7
0.0013348018983379006,-1.0669186574676828,0.006267087750162634,157.48262914056434,9.417573600830872,200998.65135835018,15629.213584930048,2.995547809417241e8,2.36111736378591e7
0.0013247994938865304,-1.0674934674568115,0.0063011867589764,158.24436802741337,9.41319269415134,202561.08617453664,15473.044572116933,3.0123914515631944e8,2.278927865493972e7
0.0013147970894351602,-1.0658504581817438,0.0064062999497417365,161.0170115670204,9.467155988759318,204406.568256441,15419.410795920434,2.989751545359728e8,2.2158095302650068e7
0.00130479468498379,-1.0662047194273996,0.006306244936966032,161.96060327967984,9.608883404807402,209210.1017661106,15876.915378508436,3.10125953609143e8,2.3233045609861024e7
0.0012947922805324197,-1.0640695438801748,0.006343373558192323,161.62627665395306,9.533170285085747,207243.72783218912,15669.53470243629,3.049046132382848e8,2.2894659421540137e7
0.0012847898760810494,-1.058110003014471,0.006387206294836547,165.12284636370828,9.546262724844862,209251.49558965673,15621.354442539254,3.064718357740713e8,2.285266883994171e7
0.0012747874716296792,-1.055098725649765,0.006505720619426645,166.28396955824306,9.727160573310586,212475.6380595893,16055.849436731809,3.131744290298326e8,2.3891997129638035e7
0.001264785067178309,-1.0558887650364503,0.006399656024344883,166.45247181955204,9.640210488715704,211198.6820079024,15695.023811874285,3.063988892422601e8,2.2548198745292034e7
0.0012547826627269387,-1.0549182880261316,0.006526610126933624,169.33285873863136,9.830804493983203,219649.0783359046,16141.999916778803,3.226902155802754e8,2.3417920222644277e7
0.0012447802582755685,-1.0556065839167246,0.0066028359303056845,172.80913515701377,9.886495297664073,224674.62211456875,16147.623220404459,3.289088535508184e8,2.3062602484749116e7
0.0012347778538241982,-1.0546853817880055,0.006564638562380853,174.3913046885112,9.999354525550034,229245.83910261953,16338.752629002358,3.3687291002373046e8,2.330754561892566e7
0.001224775449372828,-1.0526028993848076,0.0064922718224428196,175.2457985986442,10.09573657592666,230861.0900508712,16550.16765226685,3.4101668295252067e8,2.3636639247260425e7
0.0012147730449214578,-1.0493906222584524,0.0065902221517097626,181.41056389308844,10.211139121217236,240602.84071883283,16715.64037101701,3.5529881760257095e8,2.3612385497279406e7
0.0012047706404700875,-1.052984644511094,0.00666504704228972,180.48832819909413,10.05827862059956,238426.3235316874,16296.382950554218,3.515438638607838e8,2.2813530446618017e7
0.0011947682360187173,-1.0540086913439437,0.006754288817740607,181.3174444662296,10.129543146213221,242256.3519226047,16555.812325802617,3.5892462247459424e8,2.3626902874470133e7
0.001184765831567347,-1.0527819256383961,0.006841592854780561,181.4853432292889,9.981999117880838,239008.9570395483,16147.923070771983,3.4931832341088724e8,2.2828788570238605e7
0.0011747634271159768,-1.048348267691856,0.006804641960969691,183.8335920361468,9.909096339343279,238893.80621125124,15742.097393353255,3.428244199650651e8,2.1729421674400512e7
0.0011647610226646066,-1.0445473294117722,0.006823175960354268,185.36161039749382,9.8014296206484,238934.09533148663,15427.564765175015,3.3838974943191874e8,2.1121789270089142e7
0.0011547586182132363,-1.0444270622803609,0.006787569294482521,190.56854560365338,10.12738511393475,248854.5565305174,16232.554794838768,3.559936023012587e8,2.2380340636454146e7
0.001144756213761866,-1.043420627027749,0.0068413495688976304,193.7066967115765,10.263167910884334,254743.63178073184,16469.31670371326,3.6518408447792256e8,2.2495677674428534e7
0.0011347538093104959,-1.0402830782989079,0.006928269009283132,195.46189238281738,10.427191007946536,257511.87060429112,16753.58997198517,3.696458264666009e8,2.3127187690302808e7
0.0011247514048591256,-1.039108916452635,0.006980280311429606,195.59015533745492,10.53979355659141,258571.38315789064,17071.773633581193,3.733555007879078e8,2.3665710762583163e7
0.0011147490004077554,-1.0377316644912014,0.006956503368502246,199.51989509413468,10.650864121439863,266855.38849654567,17137.322645246866,3.869423912417577e8,2.3343314277364567e7
0.0011047465959563851,-1.0363776397552995,0.00713618673737632,202.6051302813199,10.838053628611215,271601.4522038645,17395.99119161452,3.9408509142254454e8,2.346479532324456e7
0.001094744191505015,-1.0346749073259693,0.007099762548673984,204.34126842719851,10.678084669250381,269812.5550842118,16831.83056060225,3.83232352857156e8,2.210837783898716e7
0.0010847417870536447,-1.033207776518693,0.007063407249389693,200.97674910694283,10.467475430689776,264999.8649480294,16401.020922820422,3.7637005399654436e8,2.1531006385124262e7
0.0010747393826022744,-1.032053820361567,0.007066898431415648,204.13026275934754,10.562492984985097,269975.50286992907,16653.54905431502,3.8256272240293455e8,2.1947041534285802e7
0.0010647369781509042,-1.0310848680752547,0.00710328953856435,209.0261657402907,10.822804394027179,279811.15533443337,17217.390254537648,4.0104878810690516e8,2.2701165992523182e7
0.001054734573699534,-1.0260372836941472,0.007195309731305096,211.61815845544007,10.698293196700028,279954.5941610115,16796.262102989844,3.926824739958398e8,2.1719000218030024e7
0.0010447321692481637,-1.0179630964376911,0.007243354181804357,213.29508989799422,10.618145023025924,280595.0499348177,16494.518888100192,3.884474451699238e8,2.091737524747161e7
0.0010347297647967935,-1.02174686390554,0.0072810790466254546,214.4736207800561,10.730558396743609,279405.4490765453,16615.205048819273,3.838675103028121e8,2.112740071297643e7
0.0010247273603454232,-1.0214446283819412,0.007264885509335836,217.03672957238484,11.010590250187732,289156.95805306116,17163.007120808197,4.0311851826937187e8,2.1783876440580577e7
0.001014724955894053,-1.0200670490312067,0.0073410246230049435,217.79565892015992,11.023835798761755,288301.804666702,16950.23604320222,3.997839780651651e8,2.123672169114534e7
0.0010047225514426827,-1.0168392277379772,0.007421064117124316,217.6704816867675,10.73253982520498,282281.3465865293,16095.346044326167,3.808719662540892e8,1.9598247013860613e7
0.0009947201469913125,-1.0110658678897673,0.007575864005255327,219.47486156176126,10.691457272876539,285604.79101051815,16001.42750323127,3.8553706884429795e8,1.9382271586989455e7
0.0009847177425399423,-1.0155104995139639,0.007622422051971558,223.6335014233322,10.923057021147988,296389.00242326054,16318.593111051809,4.0312524390609807e8,1.954381929872813e7
0.000974715338088572,-1.0157986377795702,0.007641375439073598,228.60473262979724,11.070812512653811,302969.158715409,16445.80609830785,4.094660549859799e8,1.9134565725316383e7
0.0009647129336372018,-1.0115173798528345,0.007795831280131952,235.22392081902598,11.44892176390756,317218.0297870993,17281.710475161322,4.35977841505042e8,2.0434682026468795e7
0.0009547105291858315,-1.004328898174272,0.007852385672274182,241.30250706964614,11.782111948785166,327298.66628702224,17828.32264266321,4.512872834957856e8,2.09078319061207e7
0.0009447081247344613,-1.0048361964317163,0.007827959480664901,243.06218813933077,11.80407988735948,325755.3311592369,17760.430143860198,4.431098290447276e8,2.084761603735749e7
0.0009347057202830911,-1.0025673150781294,0.007905887049591748,241.1698702021697,11.697863204609972,321640.9875616728,17525.34422123363,4.342988261463257e8,2.0341209783649504e7
0.0009247033158317208,-1.001713450032198,0.00795978989331965,242.19494696112514,11.693273180383509,321958.4301145326,17369.7416727247,4.309596144624538e8,1.984417670980525e7
0.0009147009113803506,-0.9984127594093157,0.008052853426008652,245.071916382567,11.709172013157756,324984.3845017026,17125.41587774746,4.3112173725509894e8,1.8933355398390774e7
0.0009046985069289804,-0.9954776452363876,0.00805219889539018,245.4290575174563,11.538667863588035,324673.7699999842,16847.34527320657,4.289321524431813e8,1.870953642500776e7
0.0008946961024776101,-0.9902543055601235,0.008009600830941457,249.95156587802217,11.870838400995547,333858.22146103025,17420.52613610079,4.429863031451686e8,1.9307133207379367e7
0.0008846936980262399,-0.9864962575616839,0.00816092353333411,254.2099037224156,12.034639926210732,340612.38600942417,17649.289942284504,4.504961710098058e8,1.9182481285250824e7
0.0008746912935748696,-0.9869585418164603,0.008298914292204435,258.63908048548535,12.158835018250484,345230.01170405495,17920.85672005641,4.553246014736831e8,1.9722606466877665e7
0.0008646888891234994,-0.984333760596778,0.008357817773867826,264.1228712919875,12.087745061749061,354018.1777250091,17785.20503714191,4.64521429427483e8,1.960755880690873e7
0.0008546864846721292,-0.9828341352794937,0.00845621121868778,271.2236799330004,12.374094017131032,364594.34748865187,18043.463000662192,4.754820605765037e8,1.9249205946137697e7
0.0008446840802207589,-0.9817537764509789,0.008390234049599762,271.26554689882084,12.440896138953395,369366.4233717055,18370.758675609726,4.871907559495744e8,1.9842252730713047e7
0.0008346816757693887,-0.9846303455743177,0.008369747022874534,272.1483556326207,12.498443895308297,369038.19157669775,18434.995777795928,4.8500058139784783e8,1.9959303601056263e7
0.0008246792713180184,-0.9823495689419176,0.008403836744650426,270.64221964294757,12.29196073680625,363293.1814328423,17663.78786219772,4.7071662187252074e8,1.8226705552650377e7
0.0008146768668666482,-0.9828098776613836,0.00830757663955138,271.5781332929371,12.401328550631195,361812.44929700065,17915.521356612935,4.6452722480810547e8,1.872981424049242e7
0.000804674462415278,-0.9798238861512388,0.008285293944683093,271.840404047218,12.23042944395197,357723.25746374036,17567.8958602445,4.521388351492529e8,1.8283279028105635e7
0.0007946720579639077,-0.978947165680973,0.008127541601408175,270.2980892503959,12.108072611016022,356455.03889315005,17346.25170610459,4.514822523657092e8,1.8075880262986425e7
0.0007846696535125375,-0.9750212464645697,0.008421717065858727,276.5620178268566,12.223916943587744,365773.17418283306,17331.23418310511,4.618233332641559e8,1.767020695095649e7
0.0007746672490611672,-0.9742957004062806,0.008503444692880772,281.20000578011127,12.237828795161246,373826.6514386841,17234.363673808217,4.7079844127261037e8,1.722072260473355e7
0.000764664844609797,-0.9747497333026698,0.008682566947684541,289.6190811079954,12.430486908569467,388582.4988617035,17506.69595174454,4.9077450875063723e8,1.7652287194802843e7
0.0007546624401584268,-0.9679836529599647,0.008657777145792477,290.29531518734984,12.491340195225357,386653.5172140887,17321.705546732683,4.82289842708506e8,1.690173513783145e7
0.0007446600357070565,-0.9673011717363883,0.008683943439144668,292.1797666045897,12.368359320586146,386007.05578078626,17014.748637614444,4.749250369295871e8,1.667011092008681e7
0.0007346576312556863,-0.9626576218307568,0.0086336999274112,296.5939640370488,12.39379927363561,390880.1304978556,17046.63380861106,4.7745526856278443e8,1.6332488700255902e7
0.000724655226804316,-0.9546805662135087,0.008662295204348119,304.30679167677215,12.668908384027711,403104.73207740084,17474.224168061835,4.904912941361916e8,1.6563913205630032e7
0.0007146528223529458,-0.94891464149208,0.008782835883473197,308.8787152456656,12.733642835895854,403966.05660037266,17309.379099669004,4.8301986748699737e8,1.599424480577838e7
0.0007046504179015756,-0.9441160677298712,0.009027742826754778,314.41408435141335,12.910491918082442,414493.23666085786,17499.578968895505,4.9595631275676674e8,1.5770167330444464e7
0.0006946480134502053,-0.9410501739115268,0.008962765682554429,314.8117650902133,12.810147942725594,409465.0694225107,17358.444373342638,4.831522536321983e8,1.5619286526863007e7
0.0006846456089988351,-0.9410055827220166,0.009025010752228987,319.051859036966,12.72609235898974,415852.10174246976,17153.843857748165,4.9017517712693524e8,1.546583033629169e7
0.0006746432045474648,-0.9412386310285421,0.008928277790458497,319.0501961992485,12.647100700409288,414825.2798741761,17075.345708271696,4.8461316123162496e8,1.535612372621481e7
0.0006646408000960946,-0.9425703750271244,0.009091261926374418,321.5121162828629,12.676929281151901,417742.1725990453,16907.469889253854,4.854884755328643e8,1.5128365676912706e7
0.0006546383956447244,-0.9377433748935687,0.00911218631342068,326.0158245046083,12.89094352551139,427267.39965952764,17235.538189452443,4.981074154744293e8,1.5569202333497442e7
0.0006446359911933541,-0.9334440945882426,0.009212556243658404,334.15933863678424,12.92605654146533,435308.12223705807,16859.464784275446,4.9837828403254175e8,1.4261225866784278e7
0.0006346335867419839,-0.9328931393934836,0.009174787935000822,332.29720466132795,12.730987492561614,429322.97133285116,16343.370822403283,4.8618602910712826e8,1.3862787150333025e7
0.0006246311822906137,-0.9288639045392022,0.009277659940117968,338.15404161444025,13.046433923327438,439413.5318255831,16879.78485957131,4.9519340172655755e8,1.4069510403287372e7
0.0006146287778392434,-0.9276244782024377,0.009401108151675806,339.77568315848316,13.212585322174853,442162.26342698507,17051.147949279773,4.9768466291296434e8,1.4108116573681794e7
0.0006046263733878732,-0.9243740522045958,0.00934564825954466,343.2911730742406,13.24410697948273,445298.1437663894,16977.387710044626,4.9464799842209464e8,1.409017584650413e7
0.0005946239689365029,-0.917411455160787,0.009393174214869852,347.1234350627792,13.425287172978999,450556.357742423,17008.196152958866,4.9735357040598357e8,1.386647151262624e7
0.0005846215644851327,-0.9178829471736525,0.009400109581830447,352.78762072243137,13.559591642512062,460450.176493956,17237.47567903037,5.074575057164356e8,1.402406781956199e7
0.0005746191600337625,-0.918734979240108,0.009455480177232049,358.2248794635777,13.672616384027933,468935.6042899971,17208.234620824747,5.144738932537799e8,1.3061125006798267e7
0.0005646167555823922,-0.9112023775985799,0.009565966087746892,362.63103690863403,13.786511297241404,475804.097406952,17349.467454433223,5.201446211217592e8,1.3419507733832408e7
0.000554614351131022,-0.9105006461853341,0.009623550918326567,363.2913138139003,13.798188531914175,477737.6271327242,17389.4158491592,5.2313367088546365e8,1.3774060847193608e7
0.0005446119466796517,-0.9117065246549785,0.009536238734076424,365.5214276765167,13.827329707894759,480154.485760054,17252.153796837254,5.2124777906305766e8,1.3275029370097607e7
0.0005346095422282815,-0.9085943186508473,0.009662554416459537,365.8063744237204,13.690954187564401,477918.70302962797,17011.77774119171,5.1550752959889364e8,1.3376048556510258e7
0.0005246071377769113,-0.9043976346831291,0.00969583282331736,373.40781000903667,13.677267272875376,482520.7063885371,16978.80993685582,5.096567579443714e8,1.3636289512483397e7
0.000514604733325541,-0.9012946253431269,0.009650091718113396,373.38931153437034,13.731607056582645,478790.95624225325,16856.19500687101,4.983451884212897e8,1.3176708217836518e7
0.0005046023288741708,-0.9012023982654868,0.009718803248289446,378.6868858060935,13.840409861877045,488328.4471314951,17143.937127968435,5.102986709127089e8,1.3816143671965253e7
0.0004945999244228005,-0.8942829353371273,0.009862968441538488,384.2121555489776,13.902367822812431,492701.76999315294,16999.30875348463,5.084329965842316e8,1.3453652493126858e7
0.00048459923709742725,-0.8913655073503778,0.0098093134528997,382.0326748898878,13.83699632000877,486645.3671623313,16661.111039041654,4.9813508092341894e8,1.2825578621478911e7
0.0004746014892589301,-0.8880782638019018,0.009910111714004861,384.00577532502706,13.871647140698819,488090.4886386184,16558.90208796482,4.937504921823437e8,1.2866345327597992e7
0.0004646037414204329,-0.8824052488191939,0.01024245090481346,391.84387729351425,14.133529946348348,502094.4289971463,16873.220154864706,5.072533827579342e8,1.3217045374377463e7
0.00045460599358193576,-0.8824303714261883,0.010182233708255287,391.1302585406045,14.020974569624604,498978.01252080593,16746.358963002127,5.006738022115463e8,1.3276475732380113e7
0.0004446082457434386,-0.8816422644996413,0.010199209692235443,397.1765818438435,14.10986623157923,507996.83036916476,16759.67555956928,5.077073364732186e8,1.3195599312268661e7
0.00043461049790494144,-0.8810425109273355,0.010099966057321089,397.72922530136583,14.170060381523697,510380.70022758126,16769.273976409193,5.089030276219454e8,1.3004176533082152e7
0.0004246127500664443,-0.8802273491687278,0.010043967598463531,399.2911727943544,14.169013896580845,510098.6997140229,16810.975065528994,5.0564550455184716e8,1.354816420077684e7
0.0004146150022279471,-0.8783109967179483,0.010183381250872321,406.29704649493283,14.261414265066882,518697.60997374676,16728.05749101565,5.093293289854407e8,1.3871427296447601e7
0.00040461725438944995,-0.8748374953066985,0.010270099538494845,412.947569423877,14.52830626933552,530207.0441757505,17105.104592328542,5.207977228148851e8,1.4256278353572993e7
0.0003946195065509528,-0.8686326396914392,0.01026305330736053,414.7971324239166,14.30444659833978,528440.7585434563,16486.040331012,5.097141540214252e8,1.38005631146959e7
0.00038462175871245563,-0.8684070760738796,0.010273453784778,418.8050399907584,14.26436862881247,530802.66361541,16276.008346182403,5.048035567660187e8,1.3680753997860301e7
0.00037462401087395847,-0.8673895010978836,0.010374462806519985,418.52089912196345,14.04274402801386,529533.8226892721,15698.217986518433,4.9934601035960305e8,1.3825821240639733e7
0.0003646262630354613,-0.866833361519183,0.010426046646787607,426.8910023038459,14.390617879770058,542638.0767803298,15984.2881927779,5.0764530378995353e8,1.434289057471335e7
0.00035462851519696414,-0.8639887435877195,0.010548582241371967,428.63989932013266,14.532455524834484,542221.0516220541,16311.877135982835,5.018736228748166e8,1.4805618972112263e7
0.000344630767358467,-0.8623670123155812,0.010560528172545146,428.5167976233585,14.52489740366626,539643.6887020057,16085.039003200993,4.933505838581166e8,1.4163506779950595e7
0.0003346330195199698,-0.8602696720593614,0.010615755778401298,429.8251252547319,14.474709990426812,540224.3591336765,15891.485657744823,4.934889202730627e8,1.445669532172691e7
0.00032463527168147266,-0.8550860236819079,0.01070863511717931,434.9669506279871,14.671907047572917,547247.9003748345,16072.448355598619,4.9710325939132255e8,1.523627100585137e7
0.0003146375238429755,-0.8499628239889565,0.010749591157054822,439.13553443946637,14.955819184884918,555502.6148579746,16455.483442294826,5.0589634213240004e8,1.5314180939492675e7
0.00030463977600447834,-0.8451678293690599,0.010800575668156141,434.5552895101981,14.648765928742545,541272.3736000377,15985.314684689913,4.841866116778311e8,1.4926842238064567e7
0.0002946420281659812,-0.8396725822736606,0.010843482934808519,441.3572078865103,14.876278068527075,548677.2628350016,16168.613805773733,4.833539928128713e8,1.5301330630252866e7
0.000284644280327484,-0.8359273821167923,0.010917971531869877,442.3682982424111,14.554881117019791,545529.6893906019,15551.225819359512,4.743442489698138e8,1.5531287817253573e7
0.00027464653248898685,-0.8358218621065162,0.010731030242712736,449.0809287786353,14.548403488916598,552401.6428753601,15387.445884188966,4.735047813655302e8,1.5566550753367998e7
0.0002646487846504897,-0.8323331127381257,0.010881520469009741,458.3202378062301,14.790319876426592,566016.2473710843,15480.284950236855,4.7923678572816133e8,1.6227095876155742e7
0.0002546510368119925,-0.8253716415591712,0.010921188559900763,465.1821935102272,14.811218424026743,573422.945536548,15109.513400688344,4.757550533407542e8,1.6830016918508265e7
0.00024465328897349536,-0.8222454315918583,0.010871620868579821,465.34132419579777,14.706450478835345,568527.518933445,14994.517637113764,4.631804301753899e8,1.6678019195630638e7
0.0002346533292438835,-0.8215599519903451,0.010895948235763302,472.4509630142335,14.879843712183444,578481.8866385667,15561.259760925634,4.695622210727394e8,1.755210214738536e7
0.0002246532530989498,-0.8180413810663467,0.010932742773428114,473.7316378574207,14.65034490293481,576810.0247787804,14893.434486799215,4.57323404613358e8,1.8142573876479644e7
0.0002146531769540161,-0.8175775754795962,0.010794573090433315,474.7184775701634,14.593875212552675,577597.1493074219,15020.30434640992,4.5507338798567975e8,1.813815059834698e7
0.0002046531008090824,-0.8149442139964782,0.010801318148330779,479.0807213083275,14.782958897943429,584895.8106994859,15197.886211353025,4.603218232983626e8,1.8183149694950987e7
0.0001946530246641487,-0.8127862153048158,0.010794258557215624,481.89455954778117,14.676621478750496,582788.4862168904,14735.561108092654,4.465534187594608e8,1.8143430699271724e7
0.000184652948519215,-0.8064215149145625,0.01092435446498674,483.27318115267394,14.533938354793582,579951.621919506,14520.38683459522,4.3617428995767766e8,1.8180255022629824e7
0.0001746528723742813,-0.8088612722709941,0.010942168106359458,487.4765812470295,14.622220166633756,585114.794676712,14519.080134608246,4.353971447042101e8,1.8810624623993225e7
0.0001646527962293476,-0.8078452837547363,0.01099902657170167,488.97954392798476,14.628543068990115,585626.206819798,14507.494362064568,4.340844332920894e8,1.8999601316371564e7
0.00015465272008441389,-0.8011919575812887,0.010984751762217715,484.87779512771306,14.260458973576522,572431.9061049611,13884.308624741729,4.1534971443437916e8,1.911189625848485e7
0.00014465264393948019,-0.7964098154701397,0.011105418228371747,490.10630969992917,14.108889483967474,577605.7922183872,13460.405742701238,4.1169742808659065e8,1.964890198817606e7
0.00013465256779454648,-0.7954651747907471,0.01110967656840652,492.85841434654117,14.014998416013078,581911.8866332367,13405.247039078577,4.150140518054942e8,1.9811113338562027e7
0.00012465249164961278,-0.7900101432460592,0.011243413117173147,501.9177879234469,14.041110136951286,592636.2119551344,13267.277529785044,4.129514702429145e8,2.103475412513128e7
0.00011465241550467908,-0.7874818887355681,0.011285632564160155,504.6746586158207,14.257375428857964,593670.6319864902,13306.747735503293,4.0567247003168654e8,2.1052331086396858e7
0.00010465233935974538,-0.7814912498070239,0.011246014946116038,505.4136156536022,14.039165910078585,587190.557767035,12801.176890822948,3.8795270483275664e8,2.139056121343393e7
9.465226321481168e-5,-0.7770730366747994,0.011381217503001525,509.1547008520351,14.12960368733274,585307.8007983598,12685.706069162718,3.711845090640345e8,2.1432023178157385e7
8.465218706987798e-5,-0.7733990516230541,0.011345661747492245,514.074069830812,14.294362611473762,590697.3491767779,12724.293740563407,3.6946603603855693e8,2.2203970476425286e7
7.465211092494428e-5,-0.7690000873522289,0.011493832097372014,522.9834402009449,14.497975297767985,598358.6452879196,12854.442194836758,3.6249877959188396e8,2.2684939201471724e7
6.465203478001058e-5,-0.7626169080563336,0.011514605400550864,534.0806341630669,14.64911000402784,609968.3999711856,13026.094026283097,3.572545183770169e8,2.395568192390597e7
5.465195863507688e-5,-0.7579519710416308,0.011594954369912095,538.2166908068044,14.51974565530953,610895.236265672,12867.35828913374,3.440957837971838e8,2.4564682351743072e7
4.465188249014318e-5,-0.7589962395463048,0.0115318280789484,539.8619510989216,14.449000163232778,609434.9697045253,12712.164935833078,3.3596292559734035e8,2.511959396786749e7
3.465180634520948e-5,-0.754327256374077,0.01162443085691162,544.9052018833486,14.459094787408777,610135.4400663973,12668.080339315213,3.221054254611224e8,2.5555223600484565e7
2.465173020027578e-5,-0.7497147441391016,0.011576212373421952,547.4398962720472,14.340419764096305,611412.473419488,12301.371420004403,3.179459827201416e8,2.5619058083780326e7
1.4651663150289096e-5,-0.7426268135985605,0.011601002464653242,548.2205586131256,14.317795038669184,609494.7195127915,12084.283574868961,3.101569067225445e8,2.588802516394954e7
4.651732524507679e-6,-0.7371220432191617,0.011585407653521958,553.6975898200346,14.021198496536948,609976.8804126837,11716.69426324689,2.9503852773098314e8,2.603897278802538e7
-5.348199920263141e-6,-0.7343238840960613,0.0115614484798895,556.8459482422927,14.260340972364691,610801.3017142186,11925.751499872484,2.864324119215801e8,2.6271479229701146e7
-1.5348132365033962e-5,-0.7333456212787092,0.01171666805974965,566.6955315721538,14.322055804759307,622846.4056621018,11848.415877174011,2.851925890824517e8,2.7401070483241737e7
-2.5348208509967662e-5,-0.7313505164699556,0.011686744322081919,575.001103015504,14.356487071323642,633067.9361666522,11782.70500320237,2.820587649200247e8,2.828337330402709e7
-3.534828283591196e-5,-0.7242917521517812,0.011698113891661302,575.7411399879749,14.13379472222206,627907.0125994763,11062.328413590312,2.64286311911228e8,2.8799738297942616e7
-4.534835898084566e-5,-0.7142754702973301,0.011828363347122872,577.8982889257375,14.122051299630362,624846.4714607672,10846.977527897065,2.4928691475884274e8,2.960411676583943e7
-5.534843512577936e-5,-0.7099571642332901,0.01201048941470448,592.0028767710427,14.51848615260708,639781.7512669327,11326.868833156474,2.4247932173185238e8,3.1075858890570495e7
-6.534851127071306e-5,-0.7098181806228844,0.012176751196281478,597.7553634918459,14.436342366886944,640148.8197587583,10837.574247251114,2.2247628354241395e8,3.2055657705073483e7
-7.534858741564676e-5,-0.700927246570447,0.01231641658761085,604.6301854514867,14.28629866333389,645648.1041341966,10363.385564685828,2.1466113237648487e8,3.299286915956421e7
-8.534866356058046e-5,-0.6899502875675747,0.012401844099606277,606.741251856929,14.311499794632404,643269.2821046594,10617.222754047461,2.052205515561953e8,3.3134116830868855e7
-9.534873970551416e-5,-0.6853990041377934,0.01237512163361188,617.8946138087293,14.415316328009478,653449.3437303643,10382.665525826007,1.9429793323756003e8,3.435952209486435e7
-0.00010534881585044786,-0.6835699665619984,0.01255156758918821,624.9056184887529,14.467705002458048,656380.0588387616,10183.40870615786,1.77670519189088e8,3.538798728945241e7
-0.00011534889199538156,-0.6795241874394926,0.012537637369607668,627.4010201396383,14.604892325411582,657551.716959441,10271.59505756098,1.71318268543423e8,3.539137475481171e7
-0.00012534896086435765,-0.6751011240379944,0.01235989242110431,628.0923832094766,14.407707178230659,649111.3747325402,10004.95075114973,1.499605121333315e8,3.533617933424236e7
-0.00013534903700929135,-0.6714861314825441,0.012333185187430753,632.4969344272625,14.337708331515238,655272.9214881483,9890.732224135498,1.4626676541625082e8,3.563481604730136e7
-0.00014534911315422505,-0.6649600643543587,0.012398613343749235,637.8568758973587,14.234298737799783,651839.3398733864,9842.269804501877,1.2599391768262368e8,3.6219319086333066e7
-0.00015534918929915875,-0.6573512304845317,0.012506394092155978,644.8182409449058,14.051500979570068,649166.4631646862,9854.67803428871,9.768363770746967e7,3.684727008577769e7
-0.00016534926544409245,-0.6490728552240191,0.012677452385354582,655.1657049976075,14.028901820091244,656914.8993630701,9466.749421755243,7.813339123064613e7,3.8354973787394814e7
-0.00017534934158902615,-0.6454026105912042,0.012725268034003097,655.9173938295459,14.094807346330205,652744.6764738709,9518.372991414948,6.912086262340203e7,3.836635607661982e7
-0.00018534941773395985,-0.6433199569854015,0.012888188474284168,660.9054283972733,14.165772788459252,657145.3880158614,9470.826801608833,6.291979684748449e7,3.9140496854561396e7
-0.00019534949387889355,-0.6432351232971657,0.012983745289572602,666.2906265840675,14.024750069567409,665150.6336357859,9159.603574793693,5.443623805520494e7,3.9950450834462e7
-0.00020534957002382725,-0.640147301385736,0.01298676062495919,672.43385269029,14.122602518487557,670017.4357043087,8946.283591618256,4.594802406408227e7,4.079844627449098e7
-0.00021534964616876096,-0.6341599943865912,0.012943728740294681,677.7734879607045,13.941982979134016,673811.0242430301,8862.684316030773,3.416399691130094e7,4.138299926679225e7
-0.00022534972231369466,-0.6308464411077351,0.012899153205725933,679.8056532452765,13.894035196467255,672464.3971373022,8942.151246865109,2.4704270835005503e7,4.1499694523861766e7
-0.00023534979845862836,-0.6210704990872996,0.012949132621374117,682.1709922116305,14.011920166868482,665828.9556654013,8999.359134907707,7.2072345927121015e6,4.151676805437573e7
-0.0002453495981171727,-0.6153274642240293,0.012978818014863149,686.1288338090637,14.07766066195443,662327.2622326683,9005.405612397934,-9.049970037868218e6,4.187731108601067e7
-0.0002553473459556699,-0.6141705408252727,0.013086412149678468,687.511245576078,13.982103949796727,662317.6269627804,9212.909388966269,-1.3144011268246226e7,4.2194756666875094e7
-0.00026534509379416704,-0.6121224313260918,0.013248530075850648,691.6718833516304,13.929074509186817,661426.2440166123,9287.306104959396,-2.4299954825367775e7,4.2501852876959756e7
-0.0002753428416326642,-0.6044606149268922,0.013329206499776255,692.0432212535495,13.930856900182414,653761.0290789949,9192.951025893408,-4.477546454102282e7,4.242575525770686e7
-0.00028534058947116137,-0.6007428792617352,0.013280200622495126,696.0113422138107,13.717815231199216,647877.8764248214,9047.614457315154,-6.748390426205042e7,4.256639837903927e7
-0.00029533833730965853,-0.596789486503257,0.01343865357163133,703.2383618834064,13.675909858837809,648877.1683384855,9184.611880405295,-8.660323102972075e7,4.3487796140225165e7
-0.0003053360851481557,-0.5863720631514494,0.013536485791392732,709.515101525928,13.586689674147152,650070.3652634128,8976.036962168322,-1.051139550648689e8,4.425221417236948e7
-0.00031533383298665285,-0.5803227060018733,0.013617757150846987,713.7204186122723,13.79364898052298,648304.894210805,9066.252270355446,-1.2158692221037246e8,4.48636090718389e7
-0.00032533158082515,-0.578001524665173,0.0135691222905024,714.3062624129261,13.838974167222469,645020.9728858874,9127.08229415059,-1.3153292544537425e8,4.522233880598659e7
-0.0003353293286636472,-0.5759475281153443,0.01352466805480076,719.4973174847804,13.726037171996333,643996.4480233336,9297.62913798545,-1.4747520047647348e8,4.550677179664941e7
-0.00034532707650214434,-0.5717702959389938,0.01365912731351076,728.4488809935742,13.874400570949987,652420.2295964621,9133.622143031107,-1.6444362348973507e8,4.718011421392741e7
-0.0003553248243406415,-0.5675045877077244,0.01378114272401908,730.0154791413893,14.147714203504952,651259.6724733266,9378.313294727981,-1.7127295015245554e8,4.732504365150303e7
-0.00036532257217913866,-0.5611982927644523,0.013695030254115968,731.4432576854753,13.952250180653676,641428.6346118393,9416.957322003042,-1.962792569085105e8,4.710332055123172e7
-0.0003753203200176358,-0.5555954735165274,0.013872957362331123,743.3534635639309,13.964473537479027,650926.6252796781,9569.01979617165,-2.183641811641737e8,4.852306844150994e7
-0.000385318067856133,-0.5504206345508267,0.013975426635442429,756.2968571032152,14.091904110829812,661560.8712338497,9342.82644879046,-2.4015355026677105e8,5.013651394557348e7
-0.00039531581569463015,-0.548709869950744,0.013969195456831677,756.7885346881799,13.757766120897434,653440.9954688179,9482.493034603322,-2.5933292052597767e8,4.980717998291076e7
-0.0004053135635331273,-0.5403131235393871,0.014015585945267943,765.7741429645595,13.896947192295544,657666.8794593436,9736.760786172768,-2.843424804479144e8,5.0865079018680625e7
-0.00041531131137162447,-0.5365458212483761,0.01407667038109977,771.9850476772411,13.77483696270292,655362.5758155392,10097.254270391717,-3.0480598997023326e8,5.115094193757994e7
-0.00042530905921012163,-0.5306710680894343,0.014135007394257361,777.9848599774184,13.770868880535954,656954.6284819262,10097.451326476716,-3.203249473185067e8,5.1715929871753424e7
-0.0004353068070486188,-0.5225719216812614,0.014001916759840879,772.8831168473465,13.390977232559182,637426.4517746019,9962.74890209066,-3.3729174836625373e8,5.0350344592251316e7
-0.00044530455488711596,-0.5172099217221824,0.014256194612332096,779.3536226076179,13.319445984765698,637887.7945403614,10179.030437726216,-3.581601172876892e8,5.092258214219346e7
-0.0004553023027256131,-0.5080857972445522,0.014180839005214772,785.4424922322673,13.48598153207831,635380.6506330083,10367.752356653873,-3.7755361885937303e8,5.124804843741616e7
-0.0004653000505641103,-0.49966461218924085,0.014182656882049767,785.8218170238441,13.187411462606713,629542.1472218427,10655.740518644367,-3.904864315415457e8,5.076689471920945e7
-0.00047529779840260744,-0.492365856205195,0.014149988329047885,787.5939214916413,13.189732019542296,618257.7573191964,10704.405437384656,-4.105592049074448e8,5.0630342763318144e7
-0.0004852955462411046,-0.487210939804842,0.014163244388339644,790.5719782677807,13.099701671989003,612887.8962033096,10695.107810934549,-4.291524065391737e8,5.069763064345268e7
-0.0004952965537086129,-0.4827009361622269,0.014116765849134238,794.436856873626,12.964005844680893,610789.6449832525,10987.015263014719,-4.433248472991194e8,5.060058728245797e7
-0.0005052989581599832,-0.4727616755918198,0.014177009175265692,797.944884742231,12.804584866034277,601823.6241424876,11669.021428103306,-4.6925763923580813e8,5.045892264546702e7
-0.0005153013626113534,-0.46791699068315723,0.014444228026781854,806.7940322351158,12.646480942211296,601710.9835162137,11937.795785455097,-4.970098298038132e8,5.0971319063167535e7
-0.0005253037670627236,-0.45984788659773795,0.014433597227752459,808.6019595928955,12.58046470089003,596286.812816271,12045.479605068655,-5.1373934729774296e8,5.10319166114457e7
-0.0005353061715140939,-0.4493771801489209,0.014569906065443056,815.4099888483054,12.267491649134856,590834.2672634469,12308.431693292756,-5.425692797468101e8,5.1006321264125586e7
-0.0005453085759654641,-0.44371175481222513,0.014578977560465493,816.970232733987,12.331441526039933,586493.1287030805,12259.283509761299,-5.543727691177989e8,5.102345440314975e7
-0.0005553109804168344,-0.44133747224788883,0.014603326539667798,817.327535454707,12.013157883957264,580348.2207477205,12576.463225354808,-5.63236960824859e8,5.02815149536031e7
-0.0005653133848682046,-0.4340487028788242,0.014706145517508713,825.097464025255,11.993639761110582,577914.7957225812,12808.14988550666,-5.908380781159726e8,5.0771395802660204e7
-0.0005753157893195748,-0.4286966946421218,0.014856744797778015,839.9762720583448,11.889315796379055,584255.354263874,13591.349797507706,-6.358028693928599e8,5.202014802161255e7
-0.0005853181937709451,-0.42323700764441285,0.014940834541991925,845.84511828439,12.044937922429177,580638.9985573115,13861.715745726115,-6.625663135366361e8,5.263456366580946e7
-0.0005953205982223153,-0.4152841988735571,0.015019382759369156,846.0092165073904,12.057671774862403,574167.8452141281,13759.39742611459,-6.690662861459311e8,5.257712590004072e7
-0.0006053230026736856,-0.4103494930786139,0.014982758795504925,850.8084012724524,12.059879587297527,568471.7763021097,14131.63683830237,-6.895056502682112e8,5.245581908795309e7
-0.0006153254071250558,-0.40226509640501573,0.015118814714741559,857.2607022521468,12.021437545284591,565219.7110701896,14567.730216923073,-7.1761426171387e8,5.2838855857948735e7
-0.000625327811576426,-0.39815375325097957,0.015190274226130547,867.9548441334558,12.049565615735382,568795.6710057298,14643.114856360064,-7.5027072350144e8,5.398922136055448e7
-0.0006353302160277963,-0.39423467945729707,0.014939595198850464,863.4745387279855,11.799586663093232,555799.2673840789,14604.48764732323,-7.511965278398758e8,5.2400490352350526e7
-0.0006453326204791665,-0.38993105425033703,0.015035760076474768,872.2687673945888,11.673846160315865,559525.5363144736,15229.42818951534,-7.746242674689134e8,5.272944119919596e7
-0.0006553350249305367,-0.3833277240736475,0.01499421523854254,873.4253449189522,11.415176972704979,547706.7221056629,15452.337299001889,-7.975514445311594e8,5.164135485380045e7
-0.000665337429381907,-0.3759434792672115,0.015213228531780735,878.9069824638858,11.471113874450175,539522.5268382828,15838.180919874816,-8.218087071375846e8,5.179415479520545e7
-0.0006753398338332772,-0.3702603717413277,0.01528147401150361,881.05292354276,11.31669609324272,535083.999524667,16297.956935829046,-8.352601849844042e8,5.179951441114439e7
-0.0006853422382846475,-0.36019168881534475,0.015395859504959697,884.9841172161582,11.042902457921876,522149.64081144717,16522.88581852207,-8.646152576876099e8,5.138470547357832e7
-0.0006953446427360177,-0.3561233218944556,0.015504695481734195,892.6563386771777,11.006036625859398,523754.1247320552,17056.51877654286,-8.897099781673821e8,5.168594958809554e7
-0.0007053470471873879,-0.3494729059977667,0.01530447873691033,891.1660732577378,10.808192478695787,510345.00706428726,17087.871300003753,-9.015468635463897e8,5.063888776135999e7
-0.0007153494516387582,-0.3432509070406129,0.015390797861170683,897.2000161079501,10.873593063851375,510572.38622917945,16972.22664278959,-9.26143637844677e8,5.112930340011392e7
-0.0007253518560901284,-0.3353681167697992,0.015374212892539107,902.7087599772212,10.948750349163458,504525.6227193413,16997.865040967747,-9.471440654409677e8,5.1379924134167396e7
-0.0007353542605414987,-0.32972148218867336,0.015445405595980984,902.9391622365231,10.830423784304989,493343.9423692921,17238.514529180346,-9.62391954846278e8,5.052838041320669e7
-0.0007453566649928689,-0.32901058643879194,0.015374638604394376,912.2571073450641,10.885577337915285,497454.6229642535,17408.27808563501,-9.8957350798015e8,5.1472402737897106e7
-0.0007553590694442391,-0.32372858706945046,0.015332275696531488,910.3353893360318,10.631033474978794,487858.9419055753,17674.754797461756,-9.985289417720394e8,5.022505500713578e7
-0.0007653614738956094,-0.3137308814030486,0.015235501682984404,915.5259223513746,10.446914838706897,486489.23735328304,18017.509145392083,-1.0162010544397713e9,5.000231610522612e7
-0.0007753638783469796,-0.3070989364603643,0.015341482922006116,920.3119558118284,10.437759654914098,476219.2474108108,18273.607389959183,-1.0396979938538831e9,4.9757552559344016e7
-0.0007853662827983499,-0.2997581372147536,0.015466166486747038,925.1287200363864,10.388410473036998,468623.07380738034,18770.265186936704,-1.0633251521174467e9,4.975473616117055e7
-0.0007953686872497201,-0.2982038662020567,0.015548921267972396,928.6582921734965,10.179216951047051,460734.182250386,19174.09498765231,-1.0840312903339555e9,4.88488834569397e7
-0.0008053710917010903,-0.28603793387917015,0.01558361179067292,932.791540645596,9.996476053612817,452409.2715079783,19454.030453035273,-1.1042367175636418e9,4.8302142921520434e7
-0.0008153734961524606,-0.276869548101738,0.01569173454500267,930.7664251301674,9.741318230301987,439590.1642743936,19692.844901014043,-1.1079438037725015e9,4.6857029794069864e7
-0.0008253759006038308,-0.26924597172875975,0.01571512427374315,933.7542429238748,9.57625810517741,431127.99168221385,19898.9514231611,-1.1266521341636727e9,4.656314325226748e7
-0.000835378305055201,-0.26276939923242526,0.015708319311966267,931.9170561250256,9.507710536268075,416740.7346577494,19820.88102989112,-1.1333446433004801e9,4.53614177121058e7
-0.0008453807095065713,-0.2552208887481635,0.015619099294910031,935.2935386957989,9.372980107835632,409231.6988814317,19944.381262576055,-1.1524271791255283e9,4.4987931680442415e7
-0.0008553831139579415,-0.2483926714113353,0.015724651934201472,939.5739120124813,9.455405042210598,398923.70893860504,20283.755650301722,-1.176198530881897e9,4.501203531843522e7
-0.0008653855184093118,-0.24250132624323603,0.015814505902219063,946.6489642763142,9.355195959904366,395773.6149673026,20611.120762794555,-1.2012112329673095e9,4.509028428896931e7
-0.000875387922860682,-0.23176599165035033,0.015862992494908256,954.3747562574248,9.188938249537571,388771.51032656274,21242.446333671258,-1.2336671315597517e9,4.4426990420665376e7
-0.0008853903273120522,-0.2256645358392702,0.015858604156103566,955.1306279056855,9.03397913917227,380900.2327719836,21495.066602331466,-1.245803473789284e9,4.371788106699393e7
-0.0008953927317634225,-0.2196114931233094,0.01594229121152516,957.4054003938887,8.960951985609821,375440.67673286004,21499.737713406852,-1.2561027168665316e9,4.35515727647933e7
-0.0009053951362147927,-0.21184445972282528,0.015881360845255415,954.4837807900327,9.024320437960029,362908.45103642734,21587.550829746964,-1.258134312640934e9,4.27697009885635e7
-0.000915397540666163,-0.20311927536868826,0.015984248793939223,952.3146643335812,8.77011654134236,348462.6967557844,21671.365007824672,-1.2592269506701317e9,4.1194855550509915e7
-0.0009253999451175332,-0.20134042923111134,0.015993290535992532,957.7147970208007,8.704495063762547,341802.6480859165,21935.04919789014,-1.2772972814717207e9,4.0903597869486675e7
-0.0009354023495689034,-0.19546071837223097,0.015769545346192387,958.0950126337065,8.671181668260536,330637.7673666624,21958.86027242527,-1.2860148892354534e9,4.011640646469274e7
-0.0009454047540202737,-0.19052234993836814,0.015827770356524568,961.7913866508798,8.372260129654327,323528.4468590111,22321.74434290326,-1.3102770876295185e9,3.893319599571786e7
-0.0009554071584716439,-0.1846829196852276,0.015828923050823913,969.7415178778787,8.133118772247531,317759.4585660106,22774.66367376104,-1.33934487267004e9,3.800497537120152e7
-0.0009654095629230142,-0.1796334759981096,0.01582571691652899,980.1236626764401,7.988716320397013,308532.7879997974,23092.801287124337,-1.3772793608217266e9,3.7289943185966335e7
-0.0009754119673743844,-0.16886286348638813,0.01590291849611292,982.6803679459753,7.831844276157061,297384.86673985835,23542.383451722457,-1.4008361986724274e9,3.6533243679141805e7
-0.0009854143718257546,-0.15911104856847585,0.016008578534928104,992.0265144291444,7.767523898816716,292117.5953546033,24090.513736380388,-1.440506258662483e9,3.6545203000347964e7
-0.0009954167762771249,-0.15499601329527524,0.015986739588308055,990.8623180960503,7.771639516669509,281898.20878015365,24002.16473882076,-1.4381481052237816e9,3.601567378760743e7
-0.0010054191807284951,-0.14616824697322442,0.01600025191687445,983.8512779394952,7.571290850665954,268742.69785782654,23898.94005927675,-1.4220926506643693e9,3.483638554023381e7
-0.0010154215851798654,-0.1347879623954795,0.016074499940934933,988.7194149361015,7.755076667903835,262521.20079546655,24116.70844651615,-1.4402141664044847e9,3.524972289058633e7
-0.0010254239896312356,-0.12652908122786974,0.01618828840681628,995.6093191320005,7.6855731660704025,250813.51160095038,24462.518154283425,-1.4682159643170462e9,3.5209940042153664e7
-0.0010354263940826058,-0.1237700586677998,0.016167364960718477,990.6899443623429,7.67803035100525,237496.9989069225,24196.716978400436,-1.4569722013365917e9,3.463009199569776e7
-0.001045428798533976,-0.11740573161413757,0.016129184959394357,990.1011684147755,7.747181172701211,232254.8442696078,24176.51025747793,-1.4600654747637117e9,3.469084780312138e7
-0.0010554312029853463,-0.10970868112104039,0.01625851606653466,1003.7445046008709,7.568173834016465,225146.0891351543,24811.713651836595,-1.5083016804397068e9,3.413617330932743e7
-0.0010654336074367166,-0.10129247736496798,0.01622475513755958,999.0880430602399,7.691148331390286,210427.76908096482,24705.570586656508,-1.498616708255209e9,3.360067845971683e7
-0.0010754360118880868,-0.09297278602790139,0.016168054624339737,1000.089166711973,7.719051723473278,196439.83311848182,24788.386083480495,-1.5051705154174747e9,3.3052787917863302e7
-0.001085438416339457,-0.08683178299600862,0.01604565470193433,992.7584879435748,7.5233512200593005,184483.24648063266,24512.887777372882,-1.4856876262109914e9,3.1736567070838034e7
-0.0010954408207908273,-0.08161294542828558,0.01594411590009426,990.2864889102143,7.577285236182833,174381.0788573865,24489.40158358051,-1.4811873512761164e9,3.120307175125417e7
-0.0011054432252421975,-0.07317780266519272,0.0160617019999138,993.8867694626382,7.479587989863238,166686.95134153552,24617.726192458034,-1.4931640563321426e9,3.080927770882631e7
-0.0011154456296935678,-0.06835412433823787,0.015939504056964312,986.3510572125045,7.83814550696746,153766.56051193835,24259.82564711277,-1.470452773860932e9,3.1362082641988542e7
-0.001125448034144938,-0.06207845537975055,0.015951571257142964,990.5830388414727,7.756671481656584,143673.97937488058,24454.8522793392,-1.48810259098276e9,3.0974392155756373e7
-0.0011354504385963082,-0.053863935981049486,0.015989167762793653,988.887897403723,7.479721249829693,127822.35509231202,24454.389233449536,-1.4900808657605186e9,2.9420360599185795e7
-0.0011454528430476785,-0.04679612848258707,0.015777476625902908,989.1321873733606,7.298780283923517,119510.00180424306,24421.239352726956,-1.492025109074524e9,2.8541382288443826e7
-0.0011554552474990487,-0.03376748173228797,0.015838464590267304,991.2217461522149,7.22698312201876,104189.29308503652,24434.454133920826,-1.5030641060340037e9,2.78530019105851e7
-0.001165457651950419,-0.02742849664962241,0.015909785212033803,1002.5437454942647,7.1375229311966155,94172.51139594482,24811.495392034725,-1.5413604111516325e9,2.762433351240447e7
-0.0011754600564017892,-0.018128752032864192,0.015969223346824202,1006.5918511817493,6.941274153720219,80013.71455597763,24899.86672605027,-1.562897940225637e9,2.6774628151309103e7
-0.0011854624608531594,-0.013173390663303213,0.016006820005130252,1007.4619358902941,6.840228316263384,66362.7332347247,25100.465654741936,-1.5658796178991015e9,2.6085750942837693e7
-0.0011954648653045297,-0.005823515858810987,0.016041087583131504,1005.7568723712042,6.707739312056547,54734.888303053274,25090.61992267086,-1.562186139854939e9,2.5464633055030048e7
-0.0012054672697559,0.0009161086712286613,0.01591724065200316,1005.361974078806,6.860568923430814,45023.38573901561,25048.843608324853,-1.562178270503797e9,2.575276026887002e7
-0.0012154696742072701,0.007050622800469929,0.015932288759072082,1004.4542124121792,6.792919533147282,38916.41738446505,25148.56213165624,-1.5606601066092443e9,2.5274280892876934e7
-0.0012254720786586404,0.009982198765140927,0.015997836901867818,1001.4230383209842,6.869735564762994,28229.47164515117,25050.974349657256,-1.5523387150910997e9,2.528047136475763e7
-0.0012354744831100106,0.013987148854318508,0.01598652869520569,1007.4415229313735,6.637323097485928,22437.628036056143,25129.094426430154,-1.57072720799429e9,2.461497245307253e7
-0.0012454768875613809,0.020003942116329713,0.01596419747040152,1009.4989511539957,6.614052054422172,9923.937639885691,25280.8367092752,-1.5785975053391805e9,2.4407273248639666e7
-0.001255479292012751,0.03133228924169635,0.01593545623678863,1016.1124841166278,6.6119689620658235,3894.4083104774804,25420.69988493665,-1.603185297143014e9,2.470500353644146e7
-0.0012654816964641213,0.03866788768733986,0.01594829811627918,1022.9064436236633,6.855545823345137,-9052.56893335314,25633.08637124977,-1.6290707853688235e9,2.5805707602228675e7
-0.0012754841009154916,0.045815803234097355,0.01581438066166125,1020.8828072730041,6.810457188561318,-18098.27483774458,25681.434751014367,-1.623259871914248e9,2.5680759886293188e7
-0.0012854865053668618,0.049871224316295995,0.015764658573418175,1013.91466280401,6.9172796574883755,-29396.169673226523,25272.024251954546,-1.598909089557774e9,2.5744667528952815e7
-0.001295488909818232,0.056830323026424726,0.01578455992773411,1016.0920941296406,6.690645356813488,-35867.92347247868,25363.334307358244,-1.6064368230505023e9,2.5134012629333794e7
-0.0013054913142696023,0.06579827381197573,0.015691262311054888,1011.845783046484,6.913277614225592,-51221.40391878948,25041.50927689236,-1.5884737841062665e9,2.5937605689048745e7
-0.0013154937187209725,0.07251871755943895,0.015720657374604426,1014.5556020455563,7.035759539610712,-58627.90182219143,24998.744322371207,-1.5943741969494123e9,2.6365024842640128e7
-0.0013254961231723428,0.08053690787813485,0.015720324397144624,1013.9732759351501,6.994051887176613,-74236.26890863785,25113.95954365648,-1.5907858464847243e9,2.658530501443365e7
-0.001335498527623713,0.08604916364328039,0.01573803836590811,1011.7533451901817,6.870655880744947,-84992.50022610943,24956.78615445916,-1.5821245341877863e9,2.633587712112045e7
-0.0013455009320750833,0.09639858836559381,0.015602541668543588,1010.8139898213373,6.684887358922379,-100253.52349506837,24881.659490736798,-1.5774010646253688e9,2.609056950242672e7
-0.0013555033365264535,0.10420776603897641,0.015699557887444475,1006.0396461858427,6.993429569265517,-114124.238418627,24606.05709723454,-1.5550453579269657e9,2.7262642903351735e7
-0.0013655057409778237,0.11460799728000015,0.01585131087487084,1003.4874723135637,6.958301685332019,-126539.91884479356,24614.109520186375,-1.547211627647135e9,2.7579201601037357e7
-0.001375508145429194,0.12210333797904664,0.016060589504242988,1005.7028453473745,6.964965477480432,-138883.9214240681,24761.23456683211,-1.551578483694324e9,2.803323272522381e7
-0.0013855105498805642,0.12925856781952705,0.015980536187728836,1005.5627303843023,6.850452975893352,-150018.02607631168,24814.20760563377,-1.5474816132722542e9,2.7988349676047124e7
-0.0013955129543319345,0.13812205166440092,0.015860508404502087,1000.3197827328793,6.979179407163073,-164295.2938814981,24755.589671568854,-1.527312125094393e9,2.860347714970911e7
-0.0014055153587833047,0.14302841313779868,0.015811739092025236,997.5634931003508,7.081594253520829,-174014.63788357793,24641.602716627625,-1.512703483048499e9,2.902353466734236e7
-0.001415517763234675,0.15140456115058157,0.015732154602326513,991.6634414229054,7.18450254701055,-188565.29772463065,24219.19584124231,-1.4886336651160812e9,2.999059749903751e7
-0.0014255201676860452,0.15691029728493272,0.01564655537357481,993.1492392811633,7.265899070444315,-195276.8184298032,24106.034794970805,-1.4921015121483483e9,3.0631437825920284e7
-0.0014355225721374154,0.1676047602724867,0.015783953635392464,995.6980385847448,7.459324759974317,-206870.25508018336,24188.84629052605,-1.494136878321787e9,3.1918869679515876e7
-0.0014455249765887856,0.16992251355638166,0.01578588160142858,990.6538066011994,7.492466709458169,-213907.4827300958,23903.810712203118,-1.473064150314431e9,3.2248900070028134e7
-0.0014555273810401559,0.17708975024968857,0.015752192028900335,987.3699307946074,7.657913108038162,-224685.42572594408,23983.484676912893,-1.4568389450227494e9,3.3126218698819917e7
-0.0014655297854915261,0.18607069120811645,0.015779139922693464,994.5941500386075,7.802111810359861,-236642.35018328862,24082.980383665228,-1.4760849092824783e9,3.455452085299121e7
-0.0014755321899428964,0.19455946908882654,0.015814065194086315,988.1239564081482,7.920849608514065,-250013.2292343264,23674.535952044083,-1.4488251756151297e9,3.519445075098904e7
-0.0014855345943942666,0.2013961741658521,0.015850453907507077,988.7824324016816,7.983337988254319,-260579.79912028238,23566.57254143346,-1.443748629783165e9,3.582354441775419e7
-0.0014955369988456368,0.2107780763834984,0.0158165065375654,994.9433820214073,8.006374727092734,-274138.29316646437,23743.091803033272,-1.4601165083210077e9,3.670632045144616e7
-0.001505539403297007,0.21832130859706209,0.01587343298973103,995.7061532511569,8.118049174989888,-286886.56298566214,23847.000304350524,-1.4572433655653305e9,3.7757029882811986e7
-0.0015155418077483773,0.2222196345051705,0.015765305813060106,990.0505883974267,8.104973215403001,-294175.95821288927,23444.013717518825,-1.4335751208267322e9,3.783062617068256e7
-0.0015255442121997476,0.22976722068652927,0.015961113614572836,987.5370010574574,8.323456980017395,-305862.9656129523,23243.212271646644,-1.4183920916656797e9,3.89844679807778e7
-0.0015355466166511178,0.2356267621891688,0.015889495784496162,981.6944937071331,8.28997549904165,-313916.982764187,22955.630191815584,-1.3934236253914707e9,3.904059928313477e7
-0.001545549021102488,0.24144754722670458,0.01594774430654738,981.7322214490027,8.222365712706948,-322855.65632305294,23144.055316411992,-1.3886912384956465e9,3.914935246829317e7
-0.0015555514255538583,0.2532595187322102,0.01581358778833058,979.4424874390171,8.17217934411656,-332338.22880994854,22929.55074365043,-1.375528839038243e9,3.915898866446099e7
-0.0015655538300052285,0.26283668045059494,0.015648681975283296,971.5807754910091,8.339249884157011,-342215.6822818241,22668.785542902133,-1.3417217564287126e9,3.9739427782896325e7
-0.0015755562344565988,0.2698254573897795,0.01567351087760166,967.3494545376707,8.387092173579493,-351971.1581909643,22459.931124706098,-1.3215396775319886e9,4.0140381090830535e7
-0.001585558638907969,0.27823301788222315,0.015603643737711349,966.2982577397655,8.357687080100677,-360527.0524387421,22250.02103203376,-1.3097264897284663e9,4.032995959609874e7
-0.0015955610433593392,0.288089887084093,0.015509854146836484,959.8704596912729,8.58308590130967,-366642.9720968204,21905.76930421709,-1.2838696220467398e9,4.0886310354506955e7
-0.0016055634478107095,0.2893564178264827,0.01554627031087501,963.7038833554734,8.679194644905575,-382140.0656888167,21739.167464648937,-1.2843235379044485e9,4.1904207886372566e7
-0.0016155658522620797,0.29956490502262995,0.015553218612125974,965.1064114427038,8.861956339629447,-398602.5377646602,21794.21585804419,-1.273395146550652e9,4.339218090235744e7
-0.00162556825671345,0.30939768957273567,0.015555799350020938,961.5985223014202,9.054665922235177,-407223.812654027,21447.85838943322,-1.2551731706192997e9,4.415480492875808e7
-0.0016355706611648202,0.3166883955264561,0.015555584731458181,952.7141770369751,8.896260262249177,-413344.7371208967,21324.831449793634,-1.2214203177634997e9,4.367447194886651e7
-0.0016455730656161904,0.3222688745198829,0.015584920621675198,955.2965772640582,9.348762381041789,-421890.50271912885,21122.036160497548,-1.2261403805976033e9,4.5526864723868184e7
-0.0016555754700675607,0.3352640163326196,0.015449007952265678,945.8661664520381,9.27677386335161,-430967.2061223441,20442.99911642308,-1.187889286754756e9,4.517270707268183e7
-0.001665577874518931,0.34088871712760255,0.015323193608843478,938.121978206821,9.310301413184133,-433102.66687818634,19942.77300299838,-1.155451503343418e9,4.5023165060917094e7
-0.0016755802789703012,0.3422864168172515,0.015186789027629818,931.8091134632293,9.560009947489462,-435837.3537345529,19722.096363052744,-1.1307718990106072e9,4.558746474858276e7
-0.0016855826834216714,0.3494802694646505,0.015384167737752223,932.385318462096,10.031869636656833,-450887.0427762637,19395.080791202236,-1.115742631877907e9,4.754065194568534e7
-0.0016955850878730416,0.3559865688899832,0.015378645171204129,936.3392198231411,10.101715685605415,-468570.12219974,19350.698013798312,-1.112103236082141e9,4.883905410720028e7
-0.0017055874923244119,0.3660078640230706,0.015326814825576079,929.0727695585572,9.85345064203493,-471698.1287569064,19204.944042936717,-1.08396330024077e9,4.771076565059274e7
-0.001715589896775782,0.37634265729688776,0.015333156400071275,923.6697569758478,10.250349452423748,-484338.2539177611,18827.737087887923,-1.0529613859451212e9,4.893354767333538e7
-0.0017255923012271523,0.38272179291234926,0.015201991329593685,919.4250704051909,10.342345961128526,-489748.98745183833,18450.483907520607,-1.0339051331620685e9,4.917911060418279e7
-0.0017355947056785226,0.3827031616434263,0.015329977044930207,917.7099764569159,10.254484555765913,-497188.2097692644,18424.67615162684,-1.0225083739602107e9,4.92955821238185e7
-0.0017455971101298928,0.3877477182882441,0.015321080982077767,915.249323087142,10.293813003642557,-498745.5350289016,18228.355223584815,-1.0136468521667668e9,4.905200169292882e7
-0.001755599514581263,0.39269365493645236,0.0153679477529387,922.8670397271899,10.548521843863687,-514268.4267806209,18274.35696140521,-1.0234850718204646e9,5.121926429711051e7
-0.0017656019190326333,0.400677200700302,0.015279039401345116,923.5751189927918,10.664382576286595,-526928.7447251615,17931.4777782361,-1.0124383805419822e9,5.2053699178568155e7
-0.0017756043234840035,0.40622754396141825,0.015360746565741294,920.5913098105016,10.855818971880625,-540169.6604535445,17867.471097884074,-9.832874002345531e8,5.272802834829029e7
-0.0017856067279353738,0.4167673164753227,0.015164432338489284,914.2244537976021,10.94124739884431,-545604.1522326329,17488.844896491915,-9.5480775605599e8,5.2962380098831475e7
-0.001795609132386744,0.4187312297037796,0.01507502840329418,908.49517208743,11.141011822457347,-548550.2949235871,17157.984538147713,-9.324921677543746e8,5.328612789026509e7
-0.0018056115368381143,0.4332144609687134,0.015083569585575416,897.444378320133,11.28748978567635,-552144.8634431917,16821.11594422269,-8.925485271108822e8,5.322054840696577e7
-0.0018156139412894845,0.44066828970817895,0.014973239591038794,889.6202330584352,11.276849870814956,-556144.8471328319,16575.624401767236,-8.591955725583005e8,5.257018205223384e7
-0.0018256163457408547,0.4463351686820069,0.015023002919605932,884.7410386210423,11.49271357774682,-564632.8805961049,15822.496672794125,-8.326754545641377e8,5.308226472253573e7
-0.001835618750192225,0.4549167626361474,0.014997272286464816,881.9215837598884,11.708121243148412,-569455.9333714623,15645.827685052425,-8.192674949454094e8,5.371227000364168e7
-0.0018456211546435952,0.4617227876856913,0.014936604808969587,879.6981721725726,11.592435278947933,-576160.0582818039,15595.436921297547,-8.024862939538242e8,5.350041911850508e7
-0.0018556235590949655,0.4664003285010975,0.014929125221568385,877.3686387932783,11.632513590454334,-585577.9585435281,15232.293618891374,-7.820855002516165e8,5.3648253579393245e7
-0.0018656259635463357,0.47130295782792087,0.014803854073264662,869.5708958080676,11.6017510087372,-589279.4841122981,14736.37636995361,-7.470569470911132e8,5.2989698784148596e7
-0.001875628367997706,0.477820400619291,0.01463778924633382,860.4906804267403,12.096838735475963,-593871.7536033067,14089.007076305727,-7.097938807322618e8,5.3441560951682106e7
-0.0018856307724490762,0.48727467962188104,0.014679235838082455,854.765970869803,12.236836519056784,-603903.7734020269,13719.088052208233,-6.785098686027939e8,5.375456191821657e7
-0.0018956331769004464,0.495138202983026,0.014559162508059711,854.8071829896116,12.22247589559586,-614678.4135645718,13585.86135648628,-6.646141367729546e8,5.404819734634458e7
-0.0019056355813518167,0.5040604498456474,0.01454869706126235,850.1516937781867,12.243101585400481,-616168.0058352385,13561.389637497043,-6.46109145484829e8,5.378088632672885e7
-0.001915637985803187,0.5102698120290918,0.014439663820707827,844.2734582984821,12.226769199624696,-623784.6602615396,13392.932482250924,-6.155369438420396e8,5.353327572900352e7
-0.0019256403902545571,0.5198981992177891,0.01445811572137222,840.6925007958569,12.340420237966365,-632054.1068153481,13313.200584338727,-5.928058033746766e8,5.370655836973982e7
-0.0019356427947059274,0.5286096468109427,0.014547925635039474,838.0896531838365,12.43358421923305,-639411.5945982027,13158.699748748499,-5.734730585390782e8,5.435438837895725e7
-0.0019456451991572976,0.5322637587180673,0.014671405079237126,836.7988403591715,12.878352337213533,-650106.9913147273,12825.354290136122,-5.522864181803263e8,5.492154289374715e7
-0.001955642830580473,0.54051815611,0.01461688973265046,829.7446858184016,12.95032051797772,-651899.7352342163,12482.810804631683,-5.298640069782398e8,5.5115335672757864e7
-0.001965626608580351,0.5484110124556909,0.014677234829054238,819.4161657593532,12.978947917033636,-649671.1006422048,12056.193515916317,-4.9613149497017175e8,5.4002989552123636e7
-0.001975610386580229,0.5561648655848552,0.014550805763919013,818.1498135877276,13.081904061077708,-657390.6254233264,11538.983301858381,-4.7933245625067556e8,5.4053115584036075e7
-0.0019855941645801067,0.5610331869502196,0.014429780943915341,808.7146644144143,13.230323754131717,-655766.2971545795,11287.078941894079,-4.5041041771020544e8,5.3792301567535825e7
-0.0019955779425799847,0.5660933429772549,0.014498123880545445,805.5267449822434,13.312764797300899,-660496.2796014079,11286.783291355963,-4.331359633774119e8,5.385618404831377e7
-0.0020055617205798626,0.5688964185854625,0.014417323350747403,805.5629506886755,13.385790440472714,-667976.7089429407,10900.452806060091,-4.229491872167242e8,5.450889997097654e7
-0.0020155454985797405,0.5766473227283432,0.01429655854913547,796.4015424974862,13.4099728005051,-667917.8210860639,10765.00228074853,-3.888787562832015e8,5.364104955788084e7
-0.0020255292765796185,0.5876055101182682,0.014320659534726096,792.7742740437682,13.735640984691676,-682135.898563668,10553.988212121549,-3.568612444718039e8,5.425606703302264e7
-0.0020355130545794964,0.5935923628119666,0.014221356836125914,782.061229405815,13.736607352455877,-677724.8648329129,10211.195536532026,-3.271259312082856e8,5.346062600758013e7
-0.0020454968325793743,0.6023937854394195,0.014197018478582797,773.7168946518643,13.640552457904379,-677033.021013298,10094.781233178339,-2.96090949516988e8,5.227800119073103e7
-0.0020554806105792522,0.609638692256659,0.014030607651539842,766.6696576691248,13.812165463131926,-674438.1627154382,9842.767048533859,-2.781663839801664e8,5.17999253036273e7
-0.00206546438857913,0.6152181088068429,0.013988657941228807,764.7969330390425,14.157498450115094,-684138.2823981158,9676.942354632018,-2.530339004602586e8,5.212299580466883e7
-0.002075448166579008,0.6218801683676254,0.013825969602072146,748.8205739781422,14.03189558175803,-669063.306348463,9353.287427546718,-2.2612460016233534e8,4.9966072790641025e7
-0.002085431944578886,0.6299402267632457,0.013860091143698867,748.7017144212571,14.281997380041942,-682749.2816456993,9313.711976479288,-1.9661578492133036e8,5.079358189443216e7
-0.002095415722578764,0.636301809205994,0.013800530590365578,740.1997290398868,14.148544496258788,-679793.1345783413,8935.043837142868,-1.773854092732416e8,4.988658745329174e7
-0.002105399500578642,0.6424731944959965,0.013780997458610087,733.6893473800857,14.298978436092431,-679719.6029760786,9039.069840914173,-1.5715056964121905e8,4.901252456630276e7
-0.00211538327857852,0.6490105198145181,0.013831834004424762,733.8338243418196,14.410069029346186,-689819.368582197,9248.960637080005,-1.3767241434679154e8,4.928145922668716e7
-0.0021253670565783978,0.6545385316468961,0.013799057371173257,723.6604393200137,14.075327786166362,-685851.3440151773,9264.752569548702,-1.159512682694196e8,4.8234499090486035e7
-0.0021353508345782757,0.6658986795522404,0.013884053419419744,720.4491588869262,14.403389873474676,-692804.3968000351,9443.996590986986,-9.239359661767355e7,4.83556820411962e7
-0.0021453346125781536,0.6726027788142116,0.013833475496922836,707.9933331026989,14.607855154663044,-689832.76036487,9419.725254878776,-5.711458612621883e7,4.7052757567973755e7
-0.0021553183905780315,0.6811286969694883,0.013713572272677658,706.5195707987704,14.434967389718127,-693939.2585164325,9240.27009199732,-4.402365511589631e7,4.7098441587704234e7
-0.0021653021685779095,0.6858811839743625,0.013670115326704209,705.9856843269027,14.676788010366307,-700899.4896239145,9111.133198313244,-3.024924858388935e7,4.78741817411212e7
-0.0021752859465777874,0.6904527173831477,0.013682367340182702,698.3763357762945,14.795602487533154,-700608.9923289482,9126.951174359803,-4.0562600667715347e6,4.70898041059594e7
-0.0021852697245776653,0.6981976447670485,0.013563200992495836,692.0983063526286,15.10478303755066,-703452.5077487609,9540.603594198485,2.5242123482945576e7,4.626032979262034e7
-0.0021952535025775433,0.705641618612607,0.013494553357603111,678.7266855722344,15.10027196799428,-691476.4325162839,9338.382396080771,4.3820373490916856e7,4.453297996115496e7
-0.002205237280577421,0.7124996234609677,0.013304802213658455,674.1314838315883,15.164459092737127,-698021.616775627,9589.420212222483,6.987540911006011e7,4.400659466603053e7
-0.002215221058577299,0.7154167282373655,0.01324335770929374,669.8290799148712,15.170738884359599,-699908.6783714152,9750.741927908844,9.06306095056972e7,4.3732960443797246e7
-0.002225204836577177,0.724586944388441,0.013162476207205655,662.2618316940742,15.181282957615773,-698589.9456902143,9746.484171874139,1.1266948092863995e8,4.2796092857922256e7
-0.002235188614577055,0.7328786628163354,0.013084793890512314,656.6217904160748,15.338576996279203,-700740.7753639997,10249.766169045306,1.3702145540949243e8,4.1850778106145464e7
-0.002245172392576933,0.7346683556935326,0.01301594530550373,645.7789493545334,15.199345142726289,-694006.5614500275,9928.974052556985,1.5639150476953024e8,4.0641572850104176e7
-0.002255156170576811,0.7440609004649139,0.013001176014533404,641.4846646187247,15.357863525556658,-697286.1484983211,10212.185742471307,1.7971104538402134e8,4.00801358869792e7
-0.0022651399485766888,0.7541019369637395,0.012948361195768913,634.028930061963,15.323044526361667,-695650.6478501864,10422.250904789571,1.9592898851268703e8,3.930494003349976e7
-0.0022751237265765667,0.7615063813513117,0.012928701716802625,622.7783115198372,15.382552016490939,-686536.8686076154,10644.762541062431,2.1531064292565042e8,3.798290936805171e7
-0.0022851075045764446,0.7676823329075547,0.012856618221329165,613.0707753291238,15.163044760469008,-678347.6591658207,10464.343162300413,2.2664120403649715e8,3.667381675922759e7
-0.0022950912825763226,0.7752262408939258,0.01284622904180948,611.7927538437536,15.189353026237669,-684702.6221539548,10766.61479819792,2.4453086344607005e8,3.667086982467703e7
-0.0023050750605762005,0.7784215397918666,0.012836126993157384,608.137755405238,15.568835692053016,-686311.7095585361,11443.570531782609,2.6345303202866283e8,3.581445537856352e7
-0.0023150588385760784,0.7848647694281429,0.012695448259156254,599.0690419784414,15.609277232816568,-682638.7888554819,11917.853418546001,2.880940867322429e8,3.4704813543736964e7
-0.0023250426165759563,0.789996700659681,0.012665623711751684,594.4786542065953,15.723898443474049,-681377.9770337164,12202.153417157235,3.0050808679497504e8,3.3819702759076625e7
-0.0023350263945758343,0.7953645795445982,0.012514591529700865,588.0735031789811,15.583521331756279,-677980.2800540748,12399.061733424443,3.127120141671563e8,3.305478324883793e7
-0.002345010172575712,0.80277827024042,0.012391738927016019,582.7690124182728,15.599372976233383,-679322.0086409743,12629.03865018424,3.328234605994737e8,3.2509790620580155e7
-0.00235499395057559,0.8054044807725355,0.01224272687625193,574.2064042012985,15.62617543972677,-671612.5037083628,12864.541394012173,3.4170018327578276e8,3.1533588784842417e7
-0.002364977728575468,0.8080084797215458,0.01209806226523359,568.966452685189,15.450853019125882,-668064.0160175796,12566.646356667823,3.501770480221092e8,3.0366566425444946e7
-0.002374961506575346,0.8159002360907364,0.01196960742831611,559.3087318146419,15.183829650131724,-655159.0939587934,12395.241715109718,3.496335998917591e8,2.9041328972391825e7
-0.002384945284575224,0.8182530121432154,0.011909585902598926,549.6318356466825,15.011886602410295,-647573.6776918267,12512.456751535798,3.63563210311524e8,2.8001299289084364e7
-0.002394929062575102,0.8254459358692955,0.011823121915942566,542.6485813730687,15.208448388991526,-643107.0987131197,13070.464867383349,3.748563509875168e8,2.6885395287437208e7
-0.0024049128405749798,0.8336573246074339,0.011778781071027406,538.0309517054295,15.106203784754065,-641353.2937525862,12884.076775580668,3.8231136862381184e8,2.654734199337565e7
-0.0024148966185748577,0.8362323333639796,0.011661455689571082,527.4968827533766,14.973949377791318,-628365.8310197309,12849.882673514508,3.840750256520869e8,2.5300453033356573e7
-0.0024248803965747356,0.8428760070024258,0.011656325009133012,525.5968546334486,15.186411171724078,-635640.3511218082,13691.746244946824,4.1088888412982136e8,2.4933876818220615e7
-0.0024348641745746136,0.847566197870954,0.011614136649265647,518.9412122223004,15.090627768122424,-630109.5894462287,13775.736241434724,4.192996765508967e8,2.425326375057082e7
-0.0024448479525744915,0.8485877861293497,0.011551331391601825,514.3505596428191,15.177397504413221,-630515.4568958583,13904.897941954596,4.3364218993002874e8,2.368230375031939e7
-0.0024548317305743694,0.8552311613246402,0.011426485621486201,511.0725411081146,15.153749285336128,-628305.3036674118,14116.093243869287,4.393137271231626e8,2.2909868849557694e7
-0.0024648155085742474,0.859495991037961,0.01122082554611512,505.7783233686989,15.123903905473771,-624378.6820242326,14628.615561363735,4.505814267965532e8,2.212270509656333e7
-0.0024747992865741253,0.864978561241126,0.011208091240371325,502.7477116791343,15.196415706162028,-631578.6472215044,14914.272930460926,4.739158270943313e8,2.2062952417767916e7
-0.0024847830645740032,0.8704491118026642,0.011040361838773308,489.5106544216917,14.967102668008833,-612240.2116183223,14701.283483844796,4.664029563704143e8,2.0415338856869265e7
-0.002494766842573881,0.8754256717156272,0.010870928890842119,483.68239982343374,14.948296840183557,-607278.0653652935,15131.470331250128,4.7615022729447734e8,1.9598803606826104e7
-0.002504750620573759,0.881040470277191,0.010895858176411703,480.66054690106245,14.824308755793579,-604071.2162599933,15148.701871900126,4.776358064863394e8,1.9329971401422624e7
-0.002514734398573637,0.886187788361765,0.010729069422585627,474.096905878462,14.725686602465968,-599882.0873274452,15111.089079356247,4.836619861232078e8,1.8765480409661055e7
-0.002524718176573515,0.8914672917603117,0.010810692875886407,467.6089678961965,14.810759723510799,-597708.4942676894,15437.195595869416,4.993784018079311e8,1.817114927471233e7
-0.002534701954573393,0.8963449316145817,0.01069092778219011,461.4603508336134,14.563122683321957,-588592.6266190084,14847.132047667214,4.9455958826230776e8,1.75328275204597e7
-0.002544685732573271,0.9059419006198602,0.010725699348323273,462.19676163260243,14.62839582880423,-597621.332304734,15026.816547271394,5.1416082429995877e8,1.7519494338461336e7
-0.0025546695105731487,0.9086302283655753,0.010537121034963891,458.2477858647216,14.585827800159237,-596792.2422051651,15220.402622907986,5.265115571247951e8,1.7493164387107555e7
-0.0025646532885730267,0.9118811808772228,0.010503915855024701,449.37171607217505,14.659772305177592,-586987.80439065,15835.539661017894,5.2903021576241916e8,1.683790822845969e7
-0.0025746370665729046,0.9174246700132787,0.010362651914273794,439.9914640698721,14.565636282382401,-576273.518086837,15962.68565573476,5.292749875833885e8,1.6088287622385198e7
-0.0025846208445727825,0.917497882904332,0.010383999607807514,441.59623959664293,14.897518202113067,-587619.7684395998,16899.418113467134,5.572878579926003e8,1.5820956018069772e7
-0.0025946046225726604,0.9245117743737379,0.010230463496950557,429.3299389268233,14.563189589761514,-566744.088694944,16354.444794220957,5.363197065886112e8,1.4992710799299015e7
-0.0026045884005725384,0.9268793952766563,0.010223415896820371,425.2939683089226,14.73098694589207,-565623.7910838412,16882.96792121324,5.478718079335421e8,1.4717929552920787e7
-0.0026145721785724163,0.9313772015269752,0.010308303409769846,420.9419985295598,14.639772077480867,-561511.5107891683,16829.651095198875,5.527301899792076e8,1.4463027168614613e7
-0.0026245559565722942,0.9368396797301063,0.010299475540766254,413.047674867747,14.527506864404327,-550512.9255109989,16909.363247870224,5.480796418113008e8,1.4058243071987685e7
-0.002634539734572172,0.9424915025501409,0.010182459746285951,408.57726796637644,14.456339639795962,-550060.815744721,17081.869732765525,5.621717927501696e8,1.40852619739088e7
-0.00264452351257205,0.9467786541964337,0.00992733664219114,392.9716764408528,14.022723763937831,-522356.1376405951,16430.770539258905,5.326424265222695e8,1.3183116763039812e7
-0.002654507290571928,0.9528704089204311,0.00988674369167823,385.9547996204411,13.961921235332325,-515932.3571035402,16640.936941568547,5.37632909481142e8,1.3433830658377752e7
-0.002664491068571806,0.9568056841461261,0.010084573831864585,384.7912908988028,14.152038031717872,-520253.4224886145,17107.34401676433,5.529717414505436e8,1.3873475925898753e7
-0.002674474846571684,0.9578233215917425,0.009913422329290014,378.6891570024804,13.934020395049956,-511326.7103136627,16956.879937795762,5.463129481747501e8,1.4038862850009274e7
-0.002684458624571562,0.9654197643515083,0.00984503617018931,374.3854481664733,14.055983061229993,-509143.10575631814,17402.169450547284,5.542411841164184e8,1.3942822930344759e7
-0.0026944424025714397,0.9710186729290389,0.009798496882555166,369.93598558150217,14.092285964379986,-507017.11105329,17872.000007397917,5.630676149880232e8,1.511599826938756e7
-0.0027044261805713177,0.9734662975293938,0.009634961803251196,361.29342392683674,13.920755253995571,-494728.64270826103,17725.02618074505,5.546149364478743e8,1.5106251847182406e7
-0.0027144099585711956,0.9781836087364619,0.009569131849706375,358.3213581189273,13.797428652185921,-490138.8317905555,17525.139007408074,5.513418348143083e8,1.423023875683319e7
-0.0027243937365710735,0.9820117199222286,0.009432477624269025,354.19327452268243,13.862903341053924,-487335.7196506294,17805.71194168808,5.553008170810215e8,1.4375198809832577e7
-0.0027343775145709515,0.9835983401322008,0.009306621833963089,347.2188958428752,13.684910507394227,-477313.52750843746,17906.566779879806,5.521511934029415e8,1.471044647432845e7
-0.0027443612925708294,0.9875340385865361,0.009291427111359473,342.22714637326163,13.753070265408622,-476632.27474089066,18199.918099161063,5.62266487263288e8,1.4947126085723097e7
-0.0027543450705707073,0.9883551338327944,0.009273978214043565,338.3180854260834,13.680133650315497,-473588.08447792236,18071.721225837126,5.627439981540973e8,1.443112271014888e7
-0.0027643288485705853,0.995016510706227,0.00908040234586621,331.5922734820702,13.55247405995585,-463836.37620786007,17997.587163530414,5.54732426372887e8,1.4538800025975483e7
-0.002774312626570463,0.9978809925604052,0.009163147965070347,332.39196747687026,13.616529980436193,-468325.58997979376,18375.25352063816,5.68054843102156e8,1.5509495456363354e7
-0.002784296404570341,1.00054948864104,0.008985994360220162,328.17411747395647,13.552131054538924,-462782.2427875655,18195.881986648023,5.619278023665301e8,1.512870800179973e7
-0.002794280182570219,1.0043355308060373,0.00898133182551688,325.0025742911687,13.644662062831824,-463049.8105015204,18633.24565459516,5.718837554129641e8,1.6079506628484951e7
-0.002804263960570097,1.0039605223517416,0.008995587379547466,320.95629952884775,13.55260098866328,-456611.47536427533,18511.11913221059,5.650636885985118e8,1.624781648567145e7
-0.002814247738569975,1.0113631878718667,0.009093570742769223,317.7082795948181,13.518542573002312,-452316.9526599194,18547.294923372065,5.649701659764539e8,1.6451193980441425e7
-0.002824231516569853,1.0141892975682438,0.00886404734209013,314.45615681607313,13.468111118051866,-450281.69305222185,18724.50341919546,5.700936661845279e8,1.7339463172180686e7
-0.0028342152945697308,1.0149572517174716,0.008760585328320716,309.1296826295545,13.286399921614711,-440450.05329355807,18230.21841631567,5.560588852432641e8,1.6196156748045173e7
-0.0028441990725696087,1.0177516202550758,0.008688034744536827,303.19136837904637,13.031751621216973,-430938.2363929505,18170.358302181026,5.500399784510971e8,1.7145116998965126e7
-0.0028541828505694866,1.0211005651553609,0.008606118002366757,296.0299978107058,12.866457137913724,-418193.9182346771,17913.6001960724,5.3187962094139963e8,1.6821047598990183e7
-0.0028641666285693645,1.0238285485198368,0.008550768434676587,291.337962687985,12.835846709983572,-412120.965200758,17865.187005756048,5.2527032775742555e8,1.6723953316258121e7
-0.0028741504065692425,1.0251202273450675,0.008424405625763038,285.3621317372845,12.739891967405072,-401734.0620796596,17826.30562923872,5.1541755827842915e8,1.661546591974951e7
-0.0028841341845691204,1.0258524124323665,0.008507555482683555,281.39369810443793,12.7025680484849,-398959.4167186772,17931.4528542695,5.1703426944501853e8,1.748561734686791e7
-0.0028941179625689983,1.0317731017349945,0.008501079515790055,280.2940088532489,12.813796776040578,-399878.1373763201,18290.935795152654,5.2223239873101676e8,1.809151251614704e7
-0.0029041017405688763,1.0350942181837774,0.008355068605346402,277.9147998901923,12.721401962824581,-394961.99662665225,18200.320916504916,5.1661973095460427e8,1.8140875890008483e7
-0.002914085518568754,1.039719044723996,0.008264023504307877,272.33972366256353,12.612569060254426,-387243.3431084951,18239.922079328837,5.097165097475764e8,1.88225472044262e7
-0.002924069296568632,1.0421378580584417,0.00820840631158192,269.07724450162857,12.585616119061823,-383418.82512760523,18303.579226773883,5.086300046314263e8,1.889684962951239e7
-0.00293405307456851,1.0451010033745554,0.008192576883883243,265.72674434908936,12.799544631017078,-382344.81541505567,19005.72981272319,5.16171833559184e8,2.0500324445470683e7
-0.002944036852568388,1.048669225669423,0.008063478991298082,261.7789181915178,12.570473509077718,-376056.7262722403,18489.07808453922,5.063439227336007e8,1.9553043678626865e7
-0.002954020630568266,1.0510283076960805,0.0079745606749586,256.0045326010028,12.38103481281384,-368603.3528160257,18198.998067387503,5.006947308396659e8,1.9405072286790956e7
-0.002964004408568144,1.053709119578112,0.007960803335706939,255.0154306695969,12.414448870928048,-369886.8585333664,18531.65601039219,5.105993858940802e8,2.0499675323825087e7
-0.0029739881865680218,1.0615419538858175,0.007886123495451222,247.40635373910575,12.404774089777064,-359700.6346956349,18951.231096211555,5.029271419379639e8,2.213454099850465e7
-0.0029839719645678997,1.0595544665872374,0.007795442721350571,245.06894753685887,12.308010132527814,-354519.177585778,18903.333128154147,4.965652142121259e8,2.252123215734416e7
-0.0029939557425677776,1.060445780526634,0.0076929302393495035,238.18964965610644,11.96396518475862,-340649.83740488056,18311.032274809786,4.741118116751802e8,2.1685442124766283e7
-0.0030039395205676556,1.0647362123329565,0.007559216488758225,235.68533826613952,11.920849071053743,-339225.40675648133,18406.104909640806,4.7739208657994217e8,2.1984607825248376e7
-0.0030139232985675335,1.0695479523542162,0.007524701544437853,228.55651536408158,11.798544048811461,-327846.39697086794,18290.212962720583,4.662087516086167e8,2.2344456777843088e7
-0.0030239070765674114,1.0728042133823694,0.007581046032388016,223.8832484865643,11.643409876477207,-320689.0612564035,17969.319573008645,4.5560142985647535e8,2.186088945411249e7
-0.0030338908545672894,1.0738081881913077,0.007505649143371152,221.9227723234534,11.673589955794771,-320053.7904169234,18146.94056133367,4.595052138877556e8,2.220440250600152e7
-0.0030438746325671673,1.0811702485910752,0.00734512483727409,216.19161060570195,11.675779945133367,-313485.2739659516,18301.47859044516,4.548046009705802e8,2.2860908656349376e7
-0.003053858410567045,1.0818593998621664,0.00721606070328049,207.73526414797655,11.31437396286032,-296785.1545425016,17758.86587061807,4.296377339988614e8,2.2586270580327217e7
-0.003063842188566923,1.0879698821317652,0.0072610366751319376,203.00478901450063,11.255560745013332,-291735.75050657446,17892.558551785372,4.2639833291494644e8,2.3443617165782016e7
-0.003073825966566801,1.0914587133869604,0.007233468234859566,199.22111429513984,11.249945454663996,-284638.600990613,17862.48573643438,4.15164828405492e8,2.348944809098868e7
-0.003083809744566679,1.093062566964036,0.00718267554850475,194.55378535407502,11.06806518091227,-278681.46884831967,17730.404608610224,4.1195273524029225e8,2.388949137415062e7
-0.003093793522566557,1.090511415553353,0.007079462539023928,190.79038323897922,10.93620309193903,-272894.0325421692,17799.663270762783,4.072706605475021e8,2.4647624420876242e7
-0.003103777300566435,1.0930784345457394,0.006931138770534691,185.76383462184137,10.613227277964445,-263466.3177054442,17095.435990082133,3.915453671376725e8,2.362224753330266e7
-0.003113761078566313,1.0976847578590552,0.0069162028775260065,182.87840585729424,10.631211553350388,-259336.57709751985,17198.149565200943,3.869131659461418e8,2.3994806656976473e7
-0.0031237448565661907,1.0998371923077603,0.0068636036316021805,182.46358720721733,10.75631503530593,-264284.6638777772,17796.858266468542,4.0364853932672274e8,2.533331806416579e7
-0.0031337286345660686,1.1052188690054097,0.006695095574225298,175.31420195573133,10.4506324051143,-249419.46031053056,17190.728459230933,3.7867790419238436e8,2.436033618714095e7
-0.0031437124125659466,1.1107166757058786,0.006560411039683006,170.91044279791,10.403592123031146,-245586.3813183275,17288.608978496806,3.7670144621197003e8,2.4941471256643187e7
-0.0031536961905658245,1.1102570337805049,0.006653264549641965,170.70047816478535,10.532905188650943,-245680.78670574995,17504.13648215773,3.7822721420968294e8,2.5328500068869837e7
-0.0031636799685657024,1.1110606878376135,0.006622286697393217,169.50229385314393,10.4942560035192,-242081.80013631788,17454.941962317855,3.718055620435048e8,2.528414424588207e7
-0.0031736637465655804,1.1125608661911113,0.0066158380083961325,164.95139099075183,10.271682889619155,-233273.54421642786,16899.19028840513,3.559411722879347e8,2.418028675306408e7
-0.0031836475245654583,1.118769320965926,0.006500260192994883,160.1920256573555,10.283917878460247,-230567.3498005647,17133.12553629628,3.5830814096119505e8,2.498363208230121e7
-0.0031936313025653362,1.1190496442787405,0.006597046643591738,157.76884993408382,10.14353456500156,-225437.260952741,16910.25443126204,3.5150912323543024e8,2.4876866275698755e7
-0.003203615080565214,1.1195929611529096,0.006510766690777207,157.1085912650505,10.184226061066529,-226160.73008588402,17182.514504709263,3.559604498092132e8,2.584832176335777e7
-0.003213598858565092,1.1226168693074998,0.006481785972381636,156.15616564944486,10.218115637404617,-225944.12810551174,17361.603639917346,3.5788014340458924e8,2.6308790907459166e7
-0.00322358263656497,1.1215871452974873,0.006488741460747838,155.04172569922588,10.273990077477665,-223948.959618671,17451.85703071164,3.551277524280484e8,2.6200734079125065e7
-0.003233566414564848,1.1255853287163362,0.006231906275528591,151.07421341447014,10.103513611769218,-218481.35053771763,17126.69140842736,3.462643696918497e8,2.5606972015943103e7
-0.003243550192564726,1.1290744810105133,0.006197781957778496,150.1596781526655,10.01263034955158,-216177.16838783998,16870.686890720503,3.41302333292566e8,2.5029924661042154e7
-0.003253533970564604,1.128032227429473,0.006012312230745515,146.94591359725132,9.781466017330802,-209835.6460279665,16440.797485141204,3.299013069896414e8,2.445276633985333e7
-0.0032635177485644817,1.128898855861518,0.005952906964902539,144.21740122959406,9.661893029135191,-206777.2029610744,16563.186544172717,3.2918995756978744e8,2.551643611012344e7
-0.0032735015265643597,1.131390910950543,0.005932450892509451,138.81186401201435,9.346379822076203,-197331.0248644792,15902.164906527807,3.141092241989035e8,2.4406092920337375e7
-0.0032834853045642376,1.1360362948948672,0.0058266689820417215,134.7012708178989,9.332819015494426,-191423.9287061629,16220.699030880289,3.089084293036107e8,2.598796289068654e7
-0.0032934690825641155,1.1386047788236924,0.005810953044206535,131.82145692714263,8.978311775109995,-184224.04458285816,15296.743040906193,2.936636493436651e8,2.3716626724322774e7
-0.0033034528605639935,1.1414467597275444,0.005687379953937847,130.35778674991084,9.0267395037889,-184091.9661795279,15624.336006175063,2.95869400660972e8,2.481603157296998e7
-0.0033134366385638714,1.1407007279035881,0.005544260046148767,126.26601350263822,8.944162901521945,-177556.33623657434,15585.872887576264,2.873230819878682e8,2.506196857151361e7
-0.0033234204165637493,1.1449200592698408,0.005421672676977873,121.7836438800849,8.653117701882065,-168790.61491046482,14857.43183105378,2.694930298967036e8,2.348987204093397e7
-0.0033334041945636272,1.1465243057486079,0.005404374446610001,120.01662020566081,8.594401580854134,-164965.79342235188,14963.80673178052,2.648097564412194e8,2.436072077497842e7
-0.003343387972563505,1.146194097283159,0.005416994185390912,117.20345688673272,8.418837415000391,-158973.03158728877,14565.392981358893,2.5320506938505659e8,2.3479054982525643e7
-0.003353371750563383,1.1505908499478372,0.0053656446079742934,115.10741099445292,8.400400725476691,-157325.44008175642,14599.467152338655,2.5231576163365903e8,2.3780705659359183e7
-0.003363355528563261,1.1497790687365284,0.005449559405736726,114.23799195185495,8.390716219258056,-156482.02218831546,14791.039072239273,2.5505280345974916e8,2.460915521782159e7
-0.003373339306563139,1.1505054492370959,0.005430065682560481,111.71917274515859,8.339014028853295,-151758.80606027675,14632.844434285322,2.4525926155233142e8,2.4251750371717934e7
-0.003383323084563017,1.153225339030268,0.005372717209423778,109.68682328958712,8.282233747212322,-148511.56962175545,14410.704846025707,2.3915176345000625e8,2.3664711542133693e7
-0.003393306862562895,1.1531053519016499,0.005459817329447406,109.05564128792321,8.218460267646744,-145646.001286341,14258.539708273058,2.3390261168858033e8,2.335955229555231e7
-0.0034032906405627728,1.1567126700098955,0.0054343122940968104,107.37216502685452,8.34999405010465,-147501.85024583267,14755.70165877323,2.4198389878719077e8,2.4565987116775848e7
-0.0034132744185626507,1.1536207263470915,0.005357317824917495,107.23657035002346,8.359582255981275,-145733.21922353384,14964.668839916221,2.4100922785431007e8,2.5348572802901898e7
-0.0034232581965625286,1.1549028264707322,0.005239671327133914,105.52887095765456,8.248540320650765,-143081.29936216382,14771.870288435675,2.3719906572988397e8,2.5181021519063715e7
-0.0034332419745624065,1.1558248852371815,0.00516307849514651,101.85936119929349,7.908061251091627,-135500.0477859994,13964.536611736012,2.2256890659535894e8,2.3573183939859126e7
-0.0034432257525622845,1.1594602470057402,0.005008494837321484,97.26287934009333,7.560787142238782,-125150.71769090672,13265.61942326488,2.023246075505018e8,2.22627727257607e7
-0.0034532095305621624,1.1614145787869687,0.004917332706053336,95.69989940025944,7.46110008917474,-123630.67778548185,13207.244104580794,2.013814116674908e8,2.2468272877780013e7
-0.0034631933085620403,1.1669674380589403,0.004807480640120082,89.88636480659652,7.267308244433205,-116108.82939529109,13015.684759051239,1.9172626960144413e8,2.2452355445916373e7
-0.0034731770865619183,1.1638135230996007,0.00472809927805075,88.1292844745178,7.076709421865057,-110474.24242638487,12506.330329634338,1.7951735806617877e8,2.127573716087348e7
-0.003483160864561796,1.1637193590077761,0.004687786842718853,87.175602663801,7.093364261043129,-109336.6670369223,12841.56275849805,1.801694201809428e8,2.2664448652495027e7
-0.003493144642561674,1.1671207044418397,0.004723052475719775,86.31246405634812,7.148565684291577,-110476.11487720098,13092.00721903618,1.8528027890357715e8,2.3432737104986247e7
-0.003503128420561552,1.1683938965803637,0.004773329723963767,85.03426528537348,7.114371440962246,-109639.25776097878,13006.005095526782,1.8527020414866212e8,2.3300275292491984e7
-0.00351311219856143,1.1701084385368028,0.004633357191524311,81.93900389568684,6.9675243608827575,-104122.6115938541,12608.957371769327,1.738978355761114e8,2.233730906522408e7
-0.003523095976561308,1.1705494921347122,0.0046803588532788026,81.88769359969264,6.942908628394298,-103880.20051965954,12391.390063695062,1.7227730339428085e8,2.171156322288063e7
-0.003533079754561186,1.1734231919917197,0.004597475771303708,79.13035544831943,6.636825663838354,-97652.29676914481,11508.876062381101,1.571500496846023e8,1.9536664702258684e7
-0.0035430635325610638,1.1760484566260205,0.004574657125371586,80.176208554013,6.776323382589258,-102016.90388939089,12052.718851031348,1.685857642299538e8,2.105050422307762e7
-0.0035530473105609417,1.1748965715976123,0.004559471501850643,79.44964359030553,6.909411186424878,-102403.59941391012,12601.889325747563,1.7299247364049852e8,2.244415774051552e7
-0.0035630310885608196,1.1782312655000666,0.0043876778589036275,77.74143461387055,6.879634292745784,-100287.63171691516,12641.078451823201,1.709300502669022e8,2.2556886159110844e7
-0.0035730148665606976,1.178858521525084,0.004291059841552649,75.16532905890737,6.63440085736963,-95296.35974591854,12229.871660986642,1.6178809287965655e8,2.210219095927553e7
-0.0035829986445605755,1.1835330029764175,0.004261497662306574,72.71245881807599,6.26613934617975,-87725.94484948265,11254.017580754067,1.44314415797262e8,1.9920710601483073e7
-0.0035929824225604534,1.179441443585364,0.0043950531668143986,72.28954761888328,6.284586610740806,-87493.42753265714,11430.30153620969,1.4637773749104714e8,2.0510762864521224e7
-0.0036029662005603313,1.1775950599724103,0.004306095053889686,70.17779629632572,6.039381644765059,-81803.77124433224,10769.642609742728,1.3418864566958047e8,1.899704972875834e7
-0.0036129499785602093,1.1800065594402473,0.004206046953951853,68.18565199151094,5.9624189133704935,-79287.87277159681,10606.508286649261,1.2959515688329759e8,1.8875708970508732e7
-0.003622933756560087,1.1827901390235047,0.004215224289056321,67.90902538274675,5.774360450878838,-77252.8779838638,10158.63024184248,1.2408989517164005e8,1.7881096104692407e7
-0.003632917534559965,1.1850963602421989,0.004158811986597039,66.452581884047,5.70977384647937,-76035.30784101684,10104.959585717452,1.2266456382104646e8,1.78669617467153e7
-0.003642901312559843,1.1842016577223766,0.004052265920568083,64.49442919532662,5.597580366437364,-73562.22375161183,9797.955414853446,1.1842666364983729e8,1.707690187752463e7
-0.003652885090559721,1.185869449956226,0.004010001156262723,64.6822504400352,5.746706019495742,-76128.33619515,10302.795083013734,1.2590221046421899e8,1.838856753715999e7
-0.003662868868559599,1.1852955325103447,0.003981527609489677,62.72411163740858,5.511156672675903,-71776.74135327528,9636.368124167524,1.158939904923648e8,1.6770492384167563e7
-0.003672852646559477,1.189261274800323,0.003943162785945252,60.192493302298054,5.35877698431745,-68332.72276897107,9551.34285459354,1.1181551341665846e8,1.7098358302720476e7
-0.0036828364245593548,1.1892782212664403,0.0038703580645612625,59.200333459184684,5.1257077662939,-64242.785370886006,9061.82781898912,1.025972784818919e8,1.6018097969680825e7
-0.0036928202025592327,1.1885242634987605,0.003800137653193846,59.86137263444198,5.360055456705089,-67450.11878940009,9843.492703676367,1.1247080452839175e8,1.8040997113462497e7
-0.0037028039805591106,1.1907441790981728,0.0037493033933238755,59.93167454528514,5.386820355442675,-67611.19216888747,9829.841081967996,1.1204275916917072e8,1.784843341635677e7
-0.0037127877585589886,1.190313047665643,0.0038733635135216405,60.96104071218673,5.512610395481348,-70399.10998733949,10090.99487674981,1.1784100412676443e8,1.843217373016684e7
-0.0037227715365588665,1.1886052188000809,0.0038292795930513113,60.26830973904203,5.486193743012608,-69356.07391353902,10273.93845866844,1.1753683903413554e8,1.926500077632188e7
-0.0037327553145587444,1.1895390622847515,0.0037588281689238455,59.30001748872821,5.309050247264363,-65556.83318046316,9588.78699606313,1.0782982537953083e8,1.7353961405144136e7
-0.0037427390925586224,1.189064810554538,0.003828686329139312,58.685104793774094,5.146038957577986,-62918.62161300903,9255.808096017125,1.0098257283135451e8,1.6635409518731084e7
-0.0037527228705585003,1.1926390423379782,0.003904640840978093,58.12427116175154,5.10207195884127,-61532.16344155637,9205.736634848736,9.926083605972224e7,1.6728833225850532e7
-0.0037627066485583782,1.1911848751488505,0.0037367151900435215,56.639708464586704,5.046369659738313,-59743.47874627756,9156.29528667859,9.708894435242867e7,1.6847146799919445e7
-0.003772690426558256,1.1915201147605716,0.0036091636504787354,55.94371931755432,5.005123694790858,-59389.07420005064,9281.113073532288,9.777917492157128e7,1.720498126332932e7
-0.003782674204558134,1.1933714763424075,0.0036461629328511614,53.936606791935226,4.78474942174983,-55917.26096502169,8681.035997649898,9.043379998756325e7,1.5832739084326146e7
-0.003792657982558012,1.1943759960058482,0.0036278173508865826,52.85715792675853,4.79741965080356,-55115.567126390095,8672.566608484814,8.953347250029147e7,1.5659418037418025e7
-0.00380264176055789,1.1940983071661093,0.00357516763806091,52.83711648647532,4.918939881936431,-55590.70711977921,9023.634005128959,9.271033279479444e7,1.6600897957719782e7
-0.003812625538557768,1.1921607872905742,0.003444618485678171,51.99785188471191,4.9324965034521915,-55258.39428239936,9154.237431072042,9.333438840951154e7,1.7045464332985207e7
-0.003822609316557646,1.193812653763481,0.003401865566091017,49.30346815562141,4.541837309696009,-48470.58449727364,8173.74030786961,7.79598629181887e7,1.4914997516074449e7
-0.0038325930945575237,1.1954064202726198,0.0034611763890919486,50.229270689453834,4.611035150426977,-49400.44032672532,8382.704041594021,7.968058495388587e7,1.5512826010778734e7
-0.0038425768725574017,1.1973449993716208,0.003556327200701469,48.465078848177335,4.487589946637173,-46621.676786684846,8119.333084239595,7.514421899817614e7,1.491143936883662e7
-0.0038525606505572796,1.1966708737225793,0.0033990943141902243,47.38487560801072,4.188629389895947,-43098.76025934514,7494.372141052424,6.686255415180978e7,1.3826545923374044e7
-0.0038625444285571575,1.1987671025364373,0.003484214161796687,47.86953015026274,4.370267671123647,-45360.27162270101,7881.2099238002365,7.278370553069884e7,1.4653125938347828e7
-0.0038725282065570354,1.1968784274771964,0.0034141377692444657,47.65837888029314,4.4615678652145165,-46528.453047553725,8171.435139333497,7.594400721936549e7,1.5359998588419879e7
-0.0038825119845569134,1.1992734323785998,0.0033241648390227615,46.99558169904553,4.53453451187023,-46091.13908466011,8876.235197346476,7.884598044720764e7,1.7761383276748557e7
-0.0038924957625567913,1.202271569452918,0.003213064192930892,44.819554852480785,4.327334248067981,-43055.09380774843,8188.428141401179,7.164671183686188e7,1.5693446102282068e7
-0.0039024795405566692,1.2035917319806946,0.003237188422833826,44.57502028939495,4.341373883178834,-42453.707724255655,8249.984585297114,7.09389490879852e7,1.596600676411767e7
-0.003912463318556547,1.20342025758215,0.003254653087676772,44.03961226464439,4.144289878433253,-40497.85300478529,7575.050031316879,6.521075757476737e7,1.413100224970031e7
-0.003922447096556425,1.2063051927205994,0.0033640586099117414,43.65892566331214,4.204459316819617,-40945.58823867874,7774.47072823306,6.691591598906264e7,1.4553777178543419e7
-0.003932430874556303,1.2040167055636173,0.003316324278788312,43.554583498651006,4.151198047544186,-40812.9306642613,7626.030092825031,6.615093799274926e7,1.4132593475064214e7
-0.003942414652556181,1.2028925162651054,0.0033974590228412326,43.6580504528978,4.238379253995375,-40968.35649282204,7960.932414776304,6.748705747303148e7,1.5314760911392055e7
-0.003952398430556059,1.2024801720678502,0.0032316006728224426,43.18360926648399,4.211154789381179,-40882.24962777602,7884.67258616095,6.709147724523894e7,1.4960943427902889e7
-0.003962382208555937,1.2063922008392496,0.0033365648879695223,44.32393211447608,4.253050313769375,-42419.54785249586,7807.463724278667,6.876842097228709e7,1.4490179281560011e7
-0.003972365986555815,1.2075484756647326,0.0032187365443225578,41.81106030939535,3.903723900447321,-35944.272077386224,6946.854791722153,5.603141922458694e7,1.2634765434093604e7
-0.003982349764555693,1.2099840976310243,0.003258374055085451,41.57730229247201,3.9884158955373556,-37345.041160229564,7206.945469364954,5.942241566474021e7,1.3263943322520742e7
-0.003992333542555571,1.2094862034633163,0.003268304431462915,41.82785756604307,4.087699974636078,-38232.890923622756,7637.670509370641,6.281431314039343e7,1.4619663014498618e7
-0.0040023173205554485,1.205055065990492,0.0032110569257385924,40.9385740057477,3.961778547238275,-36000.02790161264,7391.063592023234,5.867357897345764e7,1.4159621148018982e7
-0.0040123010985553265,1.2065599557925002,0.0031586713201858453,40.35357452093992,3.886507158850993,-34622.22210708846,7102.3105813938955,5.5543524284021124e7,1.329198670645009e7
-0.004022284876555204,1.2072272674499787,0.003157926939594082,39.15675532190081,3.810789242106145,-33433.78720798635,7032.087767088918,5.3827725032035194e7,1.3315789188788863e7
-0.004032268654555082,1.2064977273653017,0.003222258928809887,41.46806137069811,4.148430306372684,-37730.71423234084,8078.340999502906,6.40674304857066e7,1.6042765872264497e7
-0.00404225243255496,1.2078695126671704,0.003205930945800026,40.06334857466673,3.814551702407488,-33644.39128925192,7297.018546129763,5.511804134399652e7,1.4156149525712693e7
-0.004052236210554838,1.2073045721901583,0.0031823545928543148,39.22881154954174,3.713177901456448,-32345.79018547923,7078.762246301484,5.196635644027426e7,1.3915106984231254e7
-0.004062219988554716,1.2118054724009195,0.0030210291109393416,37.29576573936185,3.476538552303343,-28839.78635880256,6553.533836503126,4.498201568241279e7,1.2846853194564668e7
-0.004072203766554594,1.208925753504986,0.0028917011537821606,35.26739571268007,3.2623540023437907,-25582.240712813866,5931.273852641113,3.920745037398181e7,1.107910920571713e7
-0.004082187544554472,1.210586711568647,0.0028620903535371885,35.417177893439266,3.4568515061157443,-27218.00508441451,6526.379302142152,4.42094284074421e7,1.2573836183920346e7
-0.00409217132255435,1.213118443847328,0.002926709603991916,34.341061506503316,3.086704060555912,-23828.701706307187,5417.093554912661,3.5248941593589686e7,9.80810434569698e6
-0.004102155100554228,1.211595035354684,0.0029102647750135807,33.94512290195194,2.923363491965917,-22545.42057078695,4969.955794848901,3.1812791774281435e7,8.814065757923728e6
-0.004112138878554106,1.21209210819159,0.0029757216643190336,35.019446254158375,3.1782488734168957,-24603.468981745566,5715.08681752369,3.679165650954164e7,1.0765033436326742e7
-0.004122122656553984,1.2115700741594566,0.0029389271603600334,34.40446442479518,3.109951382245582,-23705.09170331144,5698.342768650481,3.576640362131035e7,1.0951997839335434e7
-0.004132106434553862,1.2166000566106276,0.002734497608615706,33.203766834954386,3.110470188001105,-23452.691290942596,5803.068172577874,3.5944956879997745e7,1.1329504829995507e7
-0.0041420902125537395,1.2162893898889995,0.002805212343319148,32.79915694046824,3.011698985580086,-22396.356925603974,5504.208109687523,3.355967287978999e7,1.0688111694659017e7
-0.0041520739905536175,1.2187185481227956,0.002908910795662402,31.579750310590313,2.8725489227466645,-20697.874448886672,5223.977374252357,3.0459458756866556e7,1.0254297229352089e7
-0.004162057768553495,1.2183864337745125,0.0028946114559252577,31.71297597960518,2.7498049593044063,-19732.488378990467,4632.848511104872,2.746546503780697e7,8.381235806716821e6
-0.004172041546553373,1.2188951468139477,0.0027910667676428053,29.047161340440862,2.4617945867913362,-16680.5094813278,3954.400289624833,2.2038134971556727e7,6.975302904504627e6
-0.004182025324553251,1.2204339795646697,0.002762617285203136,28.82787889221386,2.3785750811672197,-15899.9404815569,3807.1770413273957,2.0845878232868686e7,6.605724451445951e6
-0.004192009102553129,1.2209178705365489,0.0026402678120152393,28.450338610075697,2.204197713021349,-14913.61512898916,3437.07595028404,1.876227475949885e7,5.768209801125069e6
-0.004201992880553007,1.2218319428583635,0.0026169338828805327,26.81336987397106,2.3055296798248346,-14687.469554507456,4008.8084886564607,2.089996773155534e7,7.6082572325598085e6
-0.004211976658552885,1.220323913637925,0.0026845654225746193,27.157869021947544,2.1632487308481645,-13703.922897436607,3773.8674601459297,1.8566425887706008e7,7.351187743599498e6
-0.004221960436552763,1.2177121477555477,0.002667132260801859,27.780194865791145,2.154184573066054,-13784.809953432035,3757.3737093168884,1.821395236825028e7,7.329888868795276e6
-0.004231944214552641,1.2206562487573465,0.0026694633420489946,27.597316871694904,2.025418716798046,-12896.350671131866,3237.2968968432856,1.5569959443334673e7,5.818600133875007e6
-0.004241927992552519,1.2203322090289168,0.002659717379662644,27.10617796416819,2.097522803225062,-13415.657469399444,3585.275879387352,1.7322924473211598e7,6.724697833018655e6
-0.004251911770552397,1.221688623784609,0.0026361786723617816,26.649167296653616,2.0080720789598034,-12012.750688058934,3331.075900813659,1.4896107666726893e7,6.164419168488181e6
-0.004261895548552275,1.2212874822746564,0.0026040009259270065,26.441819827944595,1.9900059230802238,-11772.624106048163,3428.569229803061,1.4948926377756888e7,6.463137467979384e6
-0.004271879326552153,1.2200944787214434,0.002492404975336915,25.714216885448867,1.9828012245763769,-11559.123878456096,3698.4039823162084,1.5326679744200666e7,7.495749855867032e6
-0.0042818631045520306,1.220722145582165,0.0025516974140701973,27.0487548609097,2.1006661074448565,-12663.54454171087,3805.176360455772,1.652136908385624e7,7.447689771907554e6
-0.0042918468825519085,1.220912197658891,0.0025088313146378743,26.224817494629036,2.0445346981465464,-12089.63277681365,3862.01432224326,1.6301408893821958e7,7.7824208114895355e6
-0.004301830660551786,1.219333587715371,0.0026839521771229126,26.52650689550651,2.1280739561675106,-12299.846330654083,3986.649026376369,1.7085327203979183e7,7.997574234981547e6
-0.004311814438551664,1.2226952122212487,0.0026220553662501924,26.322479110311335,2.015517621829174,-11493.763068656393,3541.9317643120144,1.4762456660119386e7,6.7755008531796e6
-0.004321798216551542,1.22386792606904,0.0025370094260393316,24.750966762349023,1.9864695000161725,-10572.844988172055,3599.5489614149174,1.4211161078935228e7,7.068067123539001e6
-0.00433178199455142,1.2224440719533638,0.002590067747747735,25.65051236602396,2.1958418953021144,-12211.707288858322,4106.5346000999425,1.735442752509044e7,8.261302249905735e6
-0.004341765772551298,1.221529274265612,0.0025165711476295752,25.891503017907816,2.254844294714764,-12624.731052194722,4394.240192309416,1.8447944577293444e7,9.096444421387007e6
-0.004351749550551176,1.2258088927228652,0.002510573994445862,25.70737626837178,1.9954408195556388,-11263.06896831036,3511.292643950813,1.444365540423978e7,6.760937508293202e6
-0.004361733328551054,1.2232754843394973,0.002473450173839438,24.845694821764123,1.9347138844017817,-10296.24773532483,3568.2440399784623,1.3578139120507736e7,7.207491715780452e6
-0.004371717106550932,1.2223202393949004,0.002348719943094751,24.61483289063309,1.7496243986087672,-9742.186400398894,2969.5137900334776,1.1546991771983009e7,5.609125441669854e6
-0.00438170088455081,1.2217475460318998,0.002395353287477647,24.88482432805573,1.7042505570560884,-9471.9125103773,2918.5392670374063,1.1107826130209312e7,5.458377746260392e6
-0.004391684662550688,1.2240172976268722,0.002452246651876772,24.593195884793705,1.6652898415648398,-9035.12429819084,2824.6602461348766,1.0424455860623477e7,5.287771439734927e6
-0.004401668440550566,1.2222219133616548,0.002488359906816607,23.92769665323777,1.5998685768909324,-8228.242533261526,2698.6292285083896,9.019110642207803e6,5.100424240218224e6
-0.004411652218550444,1.2232326120563066,0.002532715883008782,23.994650851549043,1.6977698790542792,-8440.494134662327,3062.0847294830187,9.91814355715373e6,6.099013924053268e6
-0.004421635996550322,1.2225136105951429,0.002502285243572158,25.20438670818186,1.9053483309851398,-10025.143648166157,3450.469291224115,1.2369296560100911e7,6.949060933963126e6
-0.0044316197745501995,1.22045611998188,0.0025541738072726206,25.038721228753623,1.9389574441764335,-9895.770240076217,3647.510890798052,1.3174648968059042e7,7.494286901540766e6
-0.0044416035525500774,1.2235865431108273,0.0024078480789492375,25.78324255661953,1.9413940600416129,-10550.243133535125,3503.8866498359184,1.324040984602077e7,6.988849640636556e6
-0.004451587330549955,1.2237236033502736,0.00249020271641906,25.03197758973491,1.7257774068698006,-9368.169006725711,2782.339312177714,1.016440501687501e7,5.110301913440669e6
-0.004461571108549833,1.2237108352076176,0.0025905812130847202,24.777968909847093,1.653960702062211,-8949.340184360617,2656.3690317851406,9.609636844913112e6,4.850204692092136e6
-0.004471554886549711,1.224142211069416,0.0025487323016388595,24.98267029289759,1.8004788140526158,-9732.474160355276,3068.4673977475845,1.1200979030933065e7,5.828334581410867e6
-0.004481538664549589,1.2206942219784556,0.002634587522661816,26.1922574818588,2.0302356374283805,-11063.119317960012,3706.397124173218,1.401959036871313e7,7.560976902968509e6
-0.004491522442549467,1.2241543404314135,0.0025432910221789484,26.00416441473054,1.8286258531965232,-10127.49764210215,2922.422565093713,1.1211563136287443e7,5.299391283819972e6
-0.004501506220549345,1.2247529649499482,0.0023716202040274478,24.809433453192437,1.5032158122560133,-8158.523669379682,2009.045546699021,7.091623510688791e6,3.1886347148694755e6
-0.004511489998549223,1.2253807694876067,0.002473063210137875,24.18559161165155,1.4459805625407287,-7477.90998200971,2031.6598809995319,6.8591818251380585e6,3.3317125920802937e6
-0.004521473776549101,1.2251277636952929,0.0024805788269242697,23.376765999175944,1.3976866521267268,-7273.033876961716,1957.5637906341758,6.597625151139899e6,3.2506663940898417e6
-0.004531457554548979,1.226297565934326,0.0025325731480193335,22.852149542659596,1.4292349877800372,-7221.049145194292,2172.0969607881134,7.01002473023087e6,3.9211270817030664e6
-0.004541441332548857,1.2265957184191953,0.002451079286935371,23.389437976990973,1.3521036205408574,-7008.890689404724,1953.2329663472033,6.252116741084129e6,3.4784228272622623e6
-0.004551425110548735,1.2270216983864193,0.0024941926256528035,23.494924475807093,1.4325653777077798,-7287.6271691858265,2194.652730779222,6.969979351486482e6,4.0828349519511545e6
-0.004561408888548613,1.2305672926895814,0.0023744689500181915,22.083478394796206,1.1856446308511188,-5877.359020142221,1525.7679553046648,4.607356655935582e6,2.42485245353139e6
-0.0045713926665484905,1.2281154187420609,0.002386402164010762,21.40959337217932,1.3303740601896994,-6112.512986520572,2306.206189041981,6.385532384908133e6,4.672067518902087e6
-0.0045813764445483685,1.227673266635084,0.0024014098693295686,21.909484810520222,1.3482265283358217,-6092.8168028305845,2179.857391501539,6.086498752159455e6,4.202987532966307e6
-0.004591360222548246,1.2271230325568045,0.002292298531454544,21.750802554304922,1.2595215086417764,-5608.7198678713985,2089.5872364737493,5.418515691838436e6,4.068543892632934e6
-0.004601344000548124,1.2304948601110843,0.002318909285904028,21.446653578375425,1.3097061806819135,-5883.061976358053,2152.9220376359526,5.893749895032509e6,4.199509595846072e6
-0.004611327778548002,1.2299409517525928,0.0022897079933296618,21.76596913275029,1.255259816184328,-5805.834844166298,1970.6038916300477,5.301931030620599e6,3.722480624476743e6
-0.00462131155654788,1.231485463184426,0.002305242383635164,22.894515153422407,1.3631208199736973,-6866.241955836477,2063.6180406306885,6.402682968230555e6,3.7554140546029676e6
-0.004631295334547758,1.228588202758365,0.00236858443954917,23.27565052464041,1.4347515310477041,-7387.76492844804,2277.0679407803705,7.221218230468877e6,4.316869634537788e6
-0.004641279112547636,1.2279845688743734,0.0023792098599806103,22.619502503925123,1.171152329838213,-6151.396468529596,1231.6866715910653,4.317349310890598e6,1.5763300968657725e6
-0.004651262890547514,1.2287303518560886,0.00228939923527831,21.85634248448288,1.103450651895053,-5785.200396534734,1084.916984989842,3.8603514905723883e6,1.2827220337245227e6
-0.004661246668547392,1.2328161154033745,0.002265454731725654,21.844062007745517,1.0552263716133872,-5419.191725024885,1059.2629381491483,3.537633443016288e6,1.2570165508994893e6
-0.00467123044654727,1.2333092026926806,0.0023902623170992594,21.509099060728808,1.1130935772361872,-5607.922209325978,1142.5938408346597,3.8343615469359206e6,1.3468326654060215e6
-0.004681214224547148,1.233463182251467,0.002355171768764881,21.159070259212037,0.9342253086003124,-4620.680592221092,825.749329403894,2.6539318667087913e6,843063.0357443093
-0.004691198002547026,1.2336927269496984,0.0023283172667189576,22.16891931647945,0.9733408264402417,-5185.82976874775,827.3032046583052,2.9095406268859548e6,831418.9510370255
-0.004701181780546904,1.2372186323897103,0.0023164226991686677,20.809293305665634,0.951079235790174,-4731.4224194010885,826.9274141208767,2.6994587091459557e6,874733.2003507894
-0.0047111655585467815,1.2338502625110164,0.0022388976282909333,20.346968392753094,0.9859317661564857,-4679.9753909356095,1022.4866217095858,2.9921518817043686e6,1.2881452798961739e6
-0.0047211493365466595,1.2333948611457624,0.002243073116351736,20.24188227727779,1.1001978469920517,-4785.164934510332,1410.4436281688986,3.747216048832412e6,2.166029394744458e6
-0.004731133114546537,1.2340024441804172,0.0023156284151739253,21.700007625965714,1.2780011375691538,-5718.806083832299,1956.84740923413,5.164030592400994e6,3.5777500077306395e6
-0.004741116892546415,1.2327415005618605,0.0023273430638538818,22.002780569843914,1.425566852113109,-6773.687883306877,2340.6675172272467,6.891440210795906e6,4.466721490572425e6
-0.004751100670546293,1.2342618471303943,0.002366035888664174,22.4271531320271,1.3916460627021106,-6790.385480263559,2610.5798727933475,7.256160894547655e6,5.523067838580672e6
-0.004761084448546171,1.2357973083980125,0.0023344699034116086,21.51443885056315,1.376064089429763,-6307.5035399788285,2595.446533848141,6.832627720296861e6,5.502422630686732e6
-0.004771068226546049,1.236225505879123,0.002263083494610007,20.65489282633724,1.0603992665996331,-4938.022819684835,1566.4435770771254,3.8879281059757452e6,2.757791945243419e6
-0.004781052004545927,1.2363069327781824,0.00224281198727988,20.050823447818544,1.2417359958603669,-5281.175846099359,2156.2953415579677,5.326213266444127e6,4.274056801468027e6
-0.004791035782545805,1.2326589418473075,0.0023418126961057668,21.21102917990166,1.141618950662617,-5303.745629672693,1753.02597221337,4.495900651570118e6,3.195432087309097e6
-0.004801019560545683,1.2338801575375762,0.0023121423005459667,21.05903865146179,1.1164803647355666,-5319.451977310142,1623.3776171947075,4.252792153494024e6,2.838268839718053e6
-0.004811003338545561,1.2332445714675122,0.0022787256272000823,20.70218097606454,0.9811530437203115,-4406.058092491233,1361.3545901536124,3.1926665873149172e6,2.2710699428652963e6
-0.004820987116545439,1.230219837107654,0.0022687437908913456,20.248615036990792,0.8233150636820784,-3747.915438028691,786.1015881646571,1.9173454661612993e6,1.0189935237252386e6
-0.004830970894545317,1.2330495649310336,0.0021777879626507872,19.738645213739723,0.7877135480685856,-3616.907833174156,759.8837583844114,1.8434837480379832e6,989116.4707878322
-0.004840954672545195,1.237117547436861,0.0022215669736741325,19.810827474849386,0.819020506448232,-3696.7742867919555,818.4584222178871,2.052757796201758e6,1.0539807520951082e6
-0.0048509384505450726,1.23762622617595,0.0022979610512941155,19.84830831498807,0.7403199218658812,-3390.247001013585,509.8359482475587,1.4113076191312799e6,476939.29717730044
-0.0048609222285449505,1.2342255509406692,0.0022200063714031136,19.731831583955877,0.7338393054098108,-3484.2322955998357,611.0832603669695,1.593281571337119e6,677800.1095679988
-0.004870906006544828,1.2334151166494647,0.0023526881114729558,20.979648783359128,0.8547188361347758,-4407.797075219528,655.1461115203625,2.151582661372628e6,670110.0979755404
-0.004880889784544706,1.2326625637934805,0.0024426897511575425,22.730985681486754,1.084593819534843,-5894.456462210509,1067.4505171867304,3.751673928866836e6,1.3060865182171136e6
-0.004890873562544584,1.2351107789941365,0.0023363805762960086,22.606182260583516,1.2215684658124677,-6428.662800140602,1341.145206217714,4.767936504342828e6,1.70946539241503e6
-0.004900857340544462,1.2314862726531002,0.0024646156731180082,21.80989824033609,1.3052681704508429,-6227.710945207081,1562.9016448571078,5.312603072208122e6,2.0683718202374668e6
-0.00491084111854434,1.2352365302335524,0.0023701509853465527,22.028164976174924,1.3024139055919308,-6444.395853969533,1643.797064194092,5.58894954497762e6,2.3240671461984324e6
-0.004920824896544218,1.2344499392697246,0.0024829812996451867,23.535042427589058,1.573328963267267,-8256.500204689744,2218.1395393488615,8.541603798192624e6,3.3978901347931754e6
-0.004930808674544096,1.236742873236659,0.0025350771184002143,22.480411294725346,1.5765105302245472,-8295.595860402385,2209.331693992439,8.603450218053794e6,3.3253908167990358e6
-0.004940792452543974,1.2386877007892256,0.002466338233216972,21.987698003617872,1.8739227869365043,-9192.401013652941,3221.4301055772653,1.1957472334203972e7,5.965154880228441e6
-0.004950776230543852,1.2370307924386923,0.002300146055374966,21.43978666718536,1.7637118308112194,-8254.707747338134,2969.242784795077,1.060838551898471e7,5.256591218082883e6
-0.00496076000854373,1.2348358690620789,0.0022733331481061877,21.390599930538624,1.7491204083165337,-7841.893041524953,3189.757623202473,1.044839631876673e7,6.228177111050981e6
-0.004970743786543608,1.239781148844871,0.002223943634927132,20.83867935475927,1.8119292701146563,-8165.900051582261,3381.1368468156224,1.1296760224265877e7,6.814868845608926e6
-0.004980727564543486,1.2363968066654212,0.002348038439231425,21.431135820127867,1.719208003076678,-8065.930889595886,3014.8563224946156,1.0140090986932052e7,5.830335318437366e6
-0.004990711342543364,1.2359092732972683,0.002390156889079598,21.966657455400668,1.58680758874439,-7632.366028798709,2619.705560470335,8.57595127200266e6,4.808569389921518e6


==> anc/Figure-5/d2_L62_rJ1.2.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-1.228131681838123,0.0027341512785700518,30.880235469997192,3.112827409393072,23172.755859538654,6014.932494740528,3.822715290461371e7,1.1892044795352966e7
0.004990016110241413,-1.2290148945045287,0.0028016065190372436,31.013008668075084,3.1590661038246357,23515.14625571962,6045.965180711944,3.905496978691537e7,1.1851579968189329e7
0.004980032332241535,-1.2307929491849565,0.0028083936333080425,30.6625583140756,3.0951222170686417,23097.71029530765,5918.3325575070185,3.769802824925685e7,1.168803674711202e7
0.004970048554241657,-1.2317749479982205,0.002716558020352988,29.8608096487431,3.026782661308254,21731.35846225672,5698.428503429501,3.5364151882024154e7,1.1030924320545904e7
0.004960064776241779,-1.2305020119625287,0.002695603379227452,28.81138189931054,2.883292077159181,20016.018884601846,5432.789541309766,3.222146028787866e7,1.0551595500796212e7
0.004950080998241901,-1.2346782849104636,0.0026824361328125538,28.655363414428436,2.8844039455856505,20105.97864816631,5302.319344141679,3.178319905677373e7,1.0142245103685694e7
0.0049400972202420235,-1.234389044940975,0.0025689187195585086,27.84033628023836,2.8752121104505917,19673.49456386873,5312.636881574353,3.1517660595940895e7,1.0147357224103294e7
0.0049301134422421455,-1.2351480763172884,0.0025942471859455424,27.916001162016215,2.8567698064654614,19515.88241360254,5346.72857949858,3.129147652010832e7,1.0345210933368573e7
0.004920129664242268,-1.2361296408299094,0.0024930440756654516,27.476630867905747,2.7864428625129003,18723.855391373618,5128.157950976964,2.9748292242650274e7,9.792241141745046e6
0.00491014588624239,-1.2329166985389184,0.002572788885977855,28.46433296505074,2.859715537782388,19702.478792453803,5319.558374816376,3.1557293909348056e7,1.0158722473031128e7
0.004900162108242512,-1.2332848332070103,0.002538240851624127,27.498197076269452,2.7277933888382937,18435.44072231807,5025.083980967012,2.9088072898816887e7,9.481409675635777e6
0.004890178330242634,-1.2347722782169925,0.002649289084673853,27.946987078458818,2.870732048157221,19629.990029603094,5456.31790434813,3.227733000986984e7,1.064644822532868e7
0.004880194552242756,-1.236519929101599,0.002643976945052832,27.28837889627283,2.7865557324244135,18756.729143068194,5219.811479101236,3.048886185823465e7,1.0013867860311104e7
0.004870210774242878,-1.2358033473936139,0.002687011847507968,27.074292769825522,2.685196109692359,18020.618963200763,4909.984493749001,2.8461053526896954e7,9.194525683303336e6
0.004860226996243,-1.2346717918819108,0.0026422874281184267,27.740723313043485,2.9040385133106863,20209.16061500101,5550.59378998724,3.3819466763597146e7,1.0837430935935026e7
0.004850243218243122,-1.2322967453944116,0.0026694167203697495,27.00795093145268,2.731802318695218,18318.685773808094,5133.634389680246,2.9585346064535324e7,9.956112999231994e6
0.004840259440243244,-1.2313936823753826,0.0025901351175265834,26.362416589628236,2.4852321540558275,16138.498529175464,4454.881904247835,2.4308458234048527e7,8.32295984941513e6
0.004830275662243366,-1.230907092316748,0.002657537859854732,27.028127776758424,2.4122535090729507,15632.031129995492,4211.053153783646,2.248688977655436e7,7.750285772202363e6
0.004820291884243488,-1.230801004249874,0.0025981363833764435,27.671238473956734,2.5279778906259125,16459.463821120768,4736.510102087767,2.4806284233582225e7,9.484821415916312e6
0.00481030810624361,-1.2309234817668278,0.002627596489091499,27.35965538022538,2.4998613965176277,15969.839510453203,4784.6165661229625,2.4118305452720396e7,9.833085283227589e6
0.0048003243282437325,-1.233238374781659,0.0024790000867064756,26.110572483161928,2.369340576969935,14835.232886583959,4406.832379963786,2.187195316302266e7,8.718109490350107e6
0.0047903405502438545,-1.2346498816376534,0.0024976906109931848,25.889068125537307,2.385003528940605,14912.009564099615,4424.724008337538,2.2231030090992767e7,8.765366104853509e6
0.004780356772243977,-1.2355283212728316,0.002467227658936451,24.707323657247645,2.144216862440333,13017.732506458438,3799.8461627550146,1.8352282120317753e7,7.122994918309282e6
0.004770372994244099,-1.2360636268937895,0.0024160806229497054,24.85826773428431,2.1904321576628587,13050.37610110224,3980.3855791424294,1.8857028143228106e7,7.691267894717059e6
0.004760389216244221,-1.2341791787613299,0.0024479805433409996,24.524502215440272,2.1566965206741586,12548.145251385722,3965.5711694812726,1.829425370113631e7,7.7144646891840715e6
0.004750405438244343,-1.2348148673744188,0.002450536820991779,23.764705119902885,2.1507204226768697,12060.703446342983,4146.103685711577,1.8130741077782176e7,8.525990495363515e6
0.004740421660244465,-1.2322464309549905,0.0024042073122667778,23.53113871211279,1.941294142879863,10708.020180107389,3488.8390744862572,1.4677201830296542e7,6.681244040685829e6
0.004730437882244587,-1.2316851903367696,0.002494564743709405,24.314110675713685,1.948740143715926,10782.748870000158,3479.0497080715613,1.4408047541638365e7,6.725542757685832e6
0.004720454104244709,-1.2312858626880274,0.002467284441756129,24.130605135787874,1.992106733553044,10961.346518039192,3678.3435491776736,1.5051078768130254e7,7.4339563601798e6
0.004710470326244831,-1.2303691983605187,0.0025500788757546354,24.944864717482957,2.043252043497407,11551.249664680921,3705.9409003709106,1.5820590814162865e7,7.25302809949521e6
0.004700486548244953,-1.2295089283862888,0.00250958445057989,24.393446594090705,2.0361976256284184,10964.33933890302,3719.3391637272057,1.5149259842064384e7,7.383777024222896e6
0.004690502770245075,-1.2298510959123101,0.0025236594658635406,23.56229191547652,1.772864119118097,9412.37711257572,2870.622477452533,1.117743318460498e7,5.223888715977208e6
0.004680518992245197,-1.2293038724077885,0.002520966813643097,23.868651507045044,1.9112615524489742,10028.537765069366,3465.2071868167855,1.3162336922198711e7,7.188967560297993e6
0.004670535214245319,-1.2300153704745964,0.002486747333551556,24.260378999423388,1.9032855056089388,10203.732920625185,3276.336963492866,1.318429231336845e7,6.199548247297668e6
0.0046605514362454414,-1.2275784141710309,0.002507671091165044,24.11182710000161,1.9510696776267813,10237.53847741439,3442.889103109027,1.3947201628133757e7,6.584901808863837e6
0.0046505676582455635,-1.2272761536193395,0.002559942810712417,24.400529959044444,1.9456187648217862,10756.517237918724,3379.199811747246,1.4317399888497587e7,6.331972215298256e6
0.004640583880245686,-1.2281313901178101,0.0024894639917664068,24.10495284035467,1.9066192496021361,10421.395169438412,3368.4879109663348,1.3859548704476403e7,6.385330382836131e6
0.004630600102245808,-1.229875623914317,0.00254561941402106,24.28599071324702,1.9778655542631665,10886.117817981749,3646.7013573169093,1.5030617649295747e7,7.2054564005103195e6
0.00462061632424593,-1.2302287609591045,0.0024585366461115825,23.613639036037,1.874619634343491,10196.90360644155,3346.4856137117463,1.344657932214545e7,6.541862872069144e6
0.004610632546246052,-1.2321419916786633,0.002402897092627183,22.65040483284261,1.7431100258369605,8944.164376371738,3081.8748678568577,1.153437850223466e7,5.997435168573326e6
0.004600648768246174,-1.2300469419427011,0.0024720728228832434,23.19923295047043,1.7474200750392577,8999.72738418398,3054.264787583782,1.1220354965370042e7,6.177632265257721e6
0.004590664990246296,-1.2292687467407444,0.0024898419676291426,23.19888871994187,1.687361449978022,8737.609593107485,2715.056428900931,9.981637890187737e6,5.1395116122439215e6
0.004580681212246418,-1.2296524903743555,0.002424316987547928,23.569312608088083,1.8150496990579543,9375.822602681632,3267.1983510536897,1.191076979795215e7,6.784547425086085e6
0.00457069743424654,-1.2291075050634555,0.0024339335333810525,23.69129804030569,1.6885176840393918,8890.769763140179,2841.180441686777,1.0283790426637778e7,5.630001674780579e6
0.004560713656246662,-1.22915182757482,0.0024457040383555812,23.442879390693054,1.6089902497877404,8499.117012885947,2688.1238930841896,9.60479340734057e6,5.223221241065038e6
0.004550729878246784,-1.2292442898230713,0.0024035509696854964,23.249875557567844,1.564737510951607,8061.466502693711,2581.0354187103453,8.713965909219256e6,5.088826687110004e6
0.004540746100246906,-1.229625310377045,0.0024302311604957115,23.30030370671606,1.537004246633969,7862.385512327043,2664.0451889269225,8.585014758303892e6,5.382801664891482e6
0.004530762322247028,-1.2311703804905227,0.0023926950805767976,22.468395274686863,1.5516741476141271,7872.631334983713,2688.8905391515536,8.829523688444728e6,5.371932144196588e6
0.00452077854424715,-1.2306040502275202,0.0024011390131329757,22.975941265765,1.5644048705104698,7882.555178353844,2748.261001983909,8.908051090332594e6,5.542713924373228e6
0.0045107947662472725,-1.230983035029755,0.0023959387059971546,22.534043260712807,1.4989123354444207,7468.058265999778,2632.9430092075045,8.222499289717543e6,5.392125552232887e6
0.0045008109882473946,-1.2306889610134137,0.002370608051908633,22.57005991844877,1.5728838397936664,7784.330616082009,2884.1899213812567,9.253432004764963e6,6.008799747677635e6
0.004490827210247517,-1.231199380080779,0.0023502760612017027,22.40306762816991,1.3396495101007757,6956.071940984289,2118.999360580049,6.850421076338553e6,3.8463224846288166e6
0.004480843432247639,-1.2311876899802918,0.002287005618585358,22.119128173762945,1.2202349259598597,6145.3005653774035,1784.730971776034,5.431442228915893e6,3.0549395615802533e6
0.004470859654247761,-1.2304088122722179,0.002248259190371107,22.15386532602581,1.3453232016873933,6479.33902182803,2299.868483247221,6.624223128012255e6,4.480495916471841e6
0.004460875876247883,-1.2267916998689181,0.0022493314031238184,22.454753742939914,1.2864084634501847,6225.0611672526675,2052.5625001213903,5.9683473549479535e6,3.7108702508147564e6
0.004450892098248005,-1.2297316785382733,0.00227043306196595,21.918145637839054,1.248667652480442,5861.0188929165015,1847.5940742257465,5.4305657318870695e6,3.137178171898816e6
0.004440908320248127,-1.2288745548368647,0.0022700161246194195,21.83491037103663,1.3560491139928563,6404.413042019253,2131.8075462374854,6.422909892325113e6,3.77325736488408e6
0.004430924542248249,-1.2284216747344183,0.0023282838354248686,21.700372567888948,1.344080395655174,6420.8168261072615,2092.5649264623817,6.368519933882496e6,3.673433310196586e6
0.004420940764248371,-1.2296891495474895,0.002329206728220391,22.132729771458543,1.3888616361451307,6665.162635361704,2240.473849144712,6.864767409648822e6,4.041225148794616e6
0.004410956986248493,-1.2271992340291709,0.002264584297312413,21.67594917518418,1.3792268824634157,6493.611294459995,2223.685061032907,6.741624142896305e6,4.0113265285577686e6
0.004400973208248615,-1.2244985020835242,0.0023827135025794796,22.78331653797663,1.5015113847627484,7036.715701744858,2645.1131224925302,7.930668102485628e6,5.21708740470999e6
0.004390989430248737,-1.2226550123310356,0.0023961628003602905,23.04215149483346,1.494677524521023,7137.693138199456,2475.6161197470287,7.677193248950281e6,4.577792489692268e6
0.004381005652248859,-1.2245352637351692,0.002433017346914775,23.109285611210733,1.5476485673617075,7518.513427433672,2649.3225355257364,8.418080697891071e6,5.137505640502212e6
0.0043710218742489815,-1.2271952556100494,0.002418946793292087,23.581445974442374,1.4435565833824484,7178.073995093274,2316.0535520848985,7.08388338061623e6,4.325665133180021e6
0.0043610380962491035,-1.2250702872309398,0.0024609458339093673,23.676527924363867,1.4351332648729846,7330.645747604107,2243.153569076808,7.216693729327241e6,3.960924837026946e6
0.004351054318249226,-1.2256576543016526,0.002474145819282961,23.634177572624857,1.491147274091174,7453.7760084983975,2373.0517244346033,7.59999594741392e6,4.276824631471542e6
0.004341070540249348,-1.2226706458488765,0.0025169091789917788,23.391069935427904,1.424835252444029,7082.299283090545,2172.905987511741,6.823212788122006e6,3.8001071590356086e6
0.00433108676224947,-1.2259967992494876,0.0024487809764743474,22.377085861886897,1.2488965727313026,6076.402378059031,1704.7738438740203,5.157178434819882e6,2.6900659574122797e6
0.004321102984249592,-1.227039893533987,0.002393778077171843,22.479100522861156,1.1825196106542717,5616.942218991075,1573.6490053741882,4.563145962338124e6,2.4301803487030608e6
0.004311119206249714,-1.2249548051665347,0.002421764212512791,22.101056259147423,1.2894411465781546,6032.147065014322,1817.0707011958084,5.438627204279578e6,2.951730842026795e6
0.004301135428249836,-1.2237848027215044,0.002399513434312482,22.705199082269885,1.293359793258806,6037.088201428265,1858.0679577429075,5.569659445445954e6,3.050415337639349e6
0.004291151650249958,-1.221294760998254,0.002435073717627156,22.859920519630496,1.370423975161554,6642.877507578083,2074.9136491291065,6.45490376665427e6,3.5304189014025955e6
0.00428116787225008,-1.2241200781730746,0.0023948267669083594,22.573980657688967,1.287190606367413,6119.581865672304,1825.489762807167,5.512348541972349e6,2.997564579989982e6
0.004271184094250202,-1.224516498617039,0.002387634042982553,22.752354433410297,1.3444883806999806,6296.168579630857,2078.2284756220274,6.110603964274734e6,3.723549557028671e6
0.004261200316250324,-1.2247946946555917,0.002366900512793736,22.585437631618614,1.2657551829654552,6001.823507535618,1801.612904241887,5.249574103295818e6,3.0324191743844575e6
0.004251216538250446,-1.2253393578400815,0.0023764336004669755,22.53157711110048,1.3075096226013272,6283.506613758847,1957.4424656607162,5.798284323779506e6,3.407999506469602e6
0.004241232760250568,-1.225183593264667,0.0023479068379594083,22.395391821637578,1.178513091989985,5812.999181349292,1636.957405221816,4.768900821009411e6,2.6729942785623833e6
0.0042312489822506905,-1.2244886527740686,0.002408211162325509,22.79906136137111,1.2702403363214227,6039.696611633517,1971.4480378706305,5.468914997925513e6,3.6559816188952834e6
0.0042212652042508125,-1.225263490664955,0.0022870856496044058,22.2799663766724,1.1573241063746722,5583.1158194940235,1600.2505263522653,4.435435201154403e6,2.719933335722615e6
0.004211281426250935,-1.2226157513960847,0.002362191580562319,22.532883005775844,1.3113873430657708,6222.9805973748835,2003.923192068838,5.779966244801371e6,3.6588129517674893e6
0.004201297648251057,-1.2230033310242185,0.002536066895318916,23.37499379702885,1.3460478631372088,6755.074833145752,1901.4939632874457,6.070718106766011e6,3.184369407446407e6
0.004191313870251179,-1.2253896594097842,0.0025364878942458935,23.587756604168977,1.36842549916128,6911.467654115758,1849.5692348370437,6.080137365690246e6,2.9626409387668977e6
0.004181330092251301,-1.2229224236199412,0.0025037819777976103,24.02398128951182,1.257861855575422,6711.572315881304,1549.4613032983189,5.1197060800755e6,2.3368521205957853e6
0.004171346314251423,-1.2196930114991609,0.0024789494912437053,23.878481355105457,1.1516749551413237,6275.23295556081,1228.719175525343,4.248957642126901e6,1.63310907725201e6
0.004161362536251545,-1.2186877362258905,0.002516566517711089,23.822780073567383,1.124780554233472,6401.988414932176,1148.7708898921148,4.1348872539258334e6,1.5011899686827397e6
0.004151378758251667,-1.221518078736987,0.0025302692506012927,23.92963114036054,1.2948247005654563,6777.9434628493955,1802.3591537451055,5.494071300454776e6,3.1763062052196963e6
0.004141394980251789,-1.2188701024296096,0.002496134093788328,24.4500599828141,1.249871157653877,6583.2982283490055,1582.1212301606952,4.811616571633738e6,2.5932055395856346e6
0.004131411202251911,-1.2198690827606689,0.0023817677233768774,23.07890395403737,1.157797048004391,5711.017967386108,1444.7914964786864,4.097813328870585e6,2.300601320869644e6
0.004121427424252033,-1.2190617970128417,0.0024402448910557806,23.089051679313265,1.1300616931166743,5728.202245165414,1385.439747736893,3.948327287424804e6,2.1726057269921917e6
0.004111443646252155,-1.2190360266233589,0.00243081044294365,23.559233145620592,1.2604251634585915,6103.56927791544,1872.8469557753115,4.972657147171395e6,3.3691284110679277e6
0.004101459868252277,-1.219267400789636,0.0024432191851832784,23.12698184697509,1.29455444748809,6459.170961920983,1826.1466784595711,5.530106214700722e6,3.0215705693175187e6
0.0040914760902523994,-1.218620589157024,0.002461778125189235,23.306459895551868,1.212206339703222,6510.01225056457,1467.4677002072626,5.03417372935126e6,2.0138812002140014e6
0.0040814923122525215,-1.2171849702991442,0.0024090732731754916,23.60383828970355,1.2004310761237729,6380.965725628042,1410.9040714603211,4.822584762649075e6,1.9091687113952844e6
0.004071508534252644,-1.2184992455343693,0.002502347674781432,23.86935972963205,1.1159256076987656,6033.318310712423,1156.3557513132316,3.9328189357821187e6,1.4208505880945753e6
0.004061524756252766,-1.2185444911024648,0.002486723786247648,23.87123387349376,1.325380182021644,6890.357570641361,1763.3960202240346,5.642599014039468e6,2.8340834559074985e6
0.004051540978252888,-1.220217805173689,0.0025391743684368825,25.200815003038045,1.3573297023916466,7453.046650266744,1737.9393186774143,5.967568190831743e6,2.6603390466320505e6
0.00404155720025301,-1.2183985234393624,0.0026377691684114127,26.119911713293522,1.394310910306438,7957.086867490778,1582.3516438711524,6.121387183798865e6,2.1124369063781467e6
0.004031573422253132,-1.219789033868023,0.002698910168993198,25.721099957435154,1.3805669788799884,7642.105450905339,1599.8140343029868,5.890979057842458e6,2.1510576808298808e6
0.004021589644253254,-1.218765820221549,0.002617499709603401,26.08369315563002,1.4498400393376463,8239.944538701211,1654.1505936969793,6.590662764180324e6,2.1484039609507024e6
0.004011605866253376,-1.2211413900881967,0.0026691163734820023,25.558279464304697,1.4458680598015323,8382.635655850012,1694.7516011044468,7.034527698686036e6,2.2644828471915247e6
0.004001622088253498,-1.2200879375759577,0.002578982936574278,25.425801122397345,1.4497943659631987,8383.83700726139,1597.926609496574,6.809577648089056e6,1.971986719861532e6
0.00399163831025362,-1.222247392204885,0.002659235212374206,25.80930607640255,1.4766092325855402,8606.629535248678,1612.7306354668667,6.885484136911907e6,1.9645197935566641e6
0.003981654532253742,-1.222757630248615,0.002669374729956157,25.086039917627417,1.4486505867193344,8198.579753982021,1517.4571287537758,6.565213372846539e6,1.7623097563789696e6
0.003971670754253864,-1.2206396301127411,0.002608643231364142,24.728668312097803,1.3950176204878812,7640.844738211663,1410.0272234599636,5.826363661509876e6,1.6058920693196142e6
0.003961686976253986,-1.2224211133827025,0.00264250454889741,24.81820348832568,1.454016792917647,7859.102992049519,1733.690173317393,6.434607917343644e6,2.45255431520701e6
0.003951703198254108,-1.2204589126363303,0.0025667316706922388,24.015101927493554,1.4739645403213115,7593.001300643984,1923.8336837839167,6.724435233181118e6,2.966936352960331e6
0.0039417194202542305,-1.2205502186738795,0.0025282225990462216,24.294340699333997,1.4373914908007464,7641.220844129027,1925.0760774675707,6.702930684587023e6,3.004939404852278e6
0.003931735642254353,-1.2204507491044088,0.0025536465672470338,24.543021678432034,1.3205303937426756,7112.9658458536505,1657.762270829207,5.636862399958638e6,2.423212630475911e6
0.003921751864254475,-1.2179051392649216,0.0025409988953659667,24.97687958120326,1.4679549519442143,7835.202445754592,1964.5767066954588,6.966095331884515e6,3.025881787890806e6
0.003911768086254597,-1.2152292448362643,0.0025656324356597344,24.83687449525366,1.3909973679425636,7584.807397668448,1716.902075482748,6.170179168334051e6,2.4619412125832504e6
0.0039017759263515472,-1.216608352856471,0.002599486421461037,24.86079618562118,1.3799054093038305,7472.193352887796,1777.728020063983,6.04970269924492e6,2.764534196210597e6
0.003891773521900177,-1.2155989213510991,0.002564418902581325,23.739678003472658,1.3813848237884727,6874.0886508250305,1944.5317876619683,5.85296247724572e6,3.365380079271303e6
0.0038817711174488068,-1.2164989918198372,0.002716535518652656,24.84046282942213,1.5419883416578164,7786.135764522445,2241.439757253897,7.286251488780614e6,3.9080104602304143e6
0.0038717687129974365,-1.214994333016049,0.0027023708765421687,25.286363809954207,1.4944954931499335,7789.266949105269,1964.3758686761464,6.678120208733917e6,3.115609093577463e6
0.0038617663085460663,-1.215057278881866,0.0026505949961025924,25.497688984600185,1.5777845254884297,8185.861769154293,2218.8167756621083,7.742299966922651e6,3.685263622804024e6
0.003851763904094696,-1.2145992305247577,0.0025624453351761026,25.967323202693915,1.7346370538287723,9354.378953475783,2709.8568998460437,9.88180848741265e6,4.914264120217844e6
0.003841761499643326,-1.2151880110690785,0.002560814435685907,24.980901740206733,1.6192497884106798,8411.447324558172,2422.0691779551626,8.619915962199096e6,4.12347988799292e6
0.0038317590951919556,-1.2128231833059058,0.002591923481818512,25.746529769815133,1.6459621631561892,8740.458985693022,2400.6833050910805,8.69210449421846e6,4.0743074602729706e6
0.0038217566907405853,-1.213137661865812,0.002535715997481258,25.519491735007445,1.5311219298989023,8251.69109151664,2206.688725976801,7.893724663798436e6,3.5580999763471587e6
0.003811754286289215,-1.212754855389321,0.0024934769613515683,25.09291351953437,1.4013492826602088,7894.188579026375,1911.7115126894296,6.822876205948529e6,3.0221929196999497e6
0.003801751881837845,-1.213703409440998,0.0025847351080718972,25.63617744090951,1.4871007269228793,8298.93293703719,1997.0261038165615,7.363243788355016e6,3.1463380554843335e6
0.0037917494773864746,-1.2132451918397467,0.002601860283429048,25.020043331179842,1.5142973451769959,8415.55391594587,2095.9774913921333,7.766210367240959e6,3.3866440413524755e6
0.0037817470729351044,-1.213890628444328,0.002668365847837859,25.91094623878961,1.7569857328017815,9780.868287856905,2794.705765532595,1.0660008055863833e7,5.090165348088839e6
0.003771744668483734,-1.2152482498946964,0.002616122826981146,25.795912341682133,1.9229928509785892,10378.902084114929,3425.528516543892,1.2683283016880315e7,6.891007802185242e6
0.003761742264032364,-1.217305544313757,0.0026272647094607005,26.08736347541457,2.017824508827714,10863.771347225531,3864.0586372187495,1.4349192776657367e7,8.235601193235076e6
0.0037517398595809937,-1.2170216511187673,0.0025862901244130573,25.883242266719122,2.129909034073979,11508.466090349571,4192.279279043406,1.5861428314899338e7,9.140265708338644e6
0.0037417374551296234,-1.2146902186880384,0.00266847116772391,27.080674329213714,2.094060252892663,11719.745437786669,4025.63636132982,1.5601821018745106e7,8.646797921853855e6
0.003731735050678253,-1.2114248848316491,0.002670066141808403,27.58425703777316,2.0590285155167116,11630.150899241391,3830.7840878696147,1.4890533151013581e7,8.022911770957194e6
0.003721732646226883,-1.2123696632102516,0.002734780729907748,27.79502909983601,2.1530117658841,12252.945765919192,4198.9868085381095,1.6501268943738442e7,9.10994571588293e6
0.0037117302417755127,-1.2114045970388645,0.002629526637825892,26.836169587778492,1.9846194045440504,11127.834744745393,3492.557343266572,1.3742124590727441e7,6.869237929153739e6
0.0037017278373241425,-1.2090831701915767,0.0025726562825849754,27.285661955409005,2.0937848992553287,11896.728520101642,3946.048569710447,1.5972040985367898e7,8.100000139266973e6
0.003691725432872772,-1.2116838248705408,0.0025856605950647055,26.769901395327995,1.9918551820465638,11393.994115123598,3560.4307728732438,1.448790592144555e7,6.886729645739505e6
0.003681723028421402,-1.2141215961977918,0.002602745014061451,26.97946837259959,2.051258430876625,11660.538265702542,3609.658639387969,1.477770048109128e7,6.978803391792735e6
0.0036717206239700317,-1.2114995234674477,0.0026604599987587693,27.789712805581317,2.157473652921446,12646.691427541402,3910.0584496506913,1.6678552632383924e7,7.668034786746662e6
0.0036617182195186615,-1.2117119989227445,0.0026352500798133612,27.411468188006392,2.12361190582351,12205.836419036048,3894.9840724989167,1.6035832360808823e7,7.742400376023601e6
0.0036517158150672913,-1.209040298516745,0.002530921617792639,26.714450494527394,2.028630796238703,11582.010869923291,3539.0309191513634,1.449723037037471e7,6.678899208637684e6
0.003641713410615921,-1.209655849698065,0.0026398196883434494,27.77032572324181,2.1761735881426367,12705.779644450815,3951.6096999705733,1.6709564727209745e7,7.7814177572452305e6
0.0036317110061645508,-1.2108036303535359,0.0026696606945009675,28.03018445141885,2.171187336047383,12864.986023538539,3890.1423810025794,1.691897541294229e7,7.4962231680479925e6
0.0036217086017131805,-1.2122173573094055,0.002720406131019229,27.658402275575604,2.1757509685792256,12652.330837354877,3878.58304350536,1.6994408005541276e7,7.387826527046111e6
0.0036117061972618103,-1.2101864767718202,0.002745519165217937,27.85537457077255,2.382130561193523,14051.01371855736,4480.613021168554,2.0545347692676973e7,9.065023156405639e6
0.00360170379281044,-1.2091681875102271,0.0028777564380332425,28.177480292852223,2.2551924745859435,13395.152401539239,4016.709067280008,1.8230541098143253e7,7.6892325931353215e6
0.00359170138835907,-1.2114459967149203,0.0027432800654750102,27.915681181015117,2.054863684363587,11929.32150564793,3475.650496851902,1.4699039032594284e7,6.465432485426135e6
0.0035816989839076996,-1.2097738485462515,0.0027790941844744003,28.3927656174593,2.0474374997907194,12109.027535222573,3516.701876948544,1.4662423928514667e7,6.743667718087588e6
0.0035716965794563293,-1.2084327390212692,0.0027364554953521647,27.662920063844588,2.04058967978191,11721.076791246867,3492.723994424004,1.4330290949459063e7,6.724784363463043e6
0.003561694175004959,-1.2081430520700303,0.002750685562354804,28.49579161980522,2.0309737717907765,12358.65049712509,3417.4516304058116,1.4698012728022559e7,6.5098043716660375e6
0.003551691770553589,-1.2072086643014348,0.0027898167375641648,29.58799191477369,2.1011858954185842,13148.994945068576,3446.689764395534,1.5567733729452208e7,6.261396023967426e6
0.0035416893661022186,-1.2062404979493844,0.0028216587590015776,29.892343570191972,2.150715169735603,13589.020237773575,3504.19997645067,1.6216329609612988e7,6.312919246837167e6
0.0035316869616508484,-1.2046856693543286,0.0027743779886545954,29.862652326776992,2.0747912092633807,13138.964780513785,3464.3428953571315,1.5223075353871312e7,6.614138800168379e6
0.003521684557199478,-1.2067110048794136,0.002733566023577061,29.212575171046705,1.8749583745729328,11563.935195331485,2804.8224643767076,1.1975570249261742e7,4.765259403368176e6
0.003511682152748108,-1.2040290394797752,0.002754231662910023,29.23693938495208,1.7730303220373662,11145.710490557645,2524.3992737374556,1.0893571267070472e7,4.1099502693762127e6
0.0035016797482967377,-1.2047824081899963,0.002772464312913354,29.72553992124186,1.7365261978530357,11039.719804168197,2444.778616202495,1.0436926803107744e7,3.9282251833197186e6
0.0034916773438453674,-1.2044628980735328,0.0028073037350394496,28.80706677157838,1.7618820383011977,10658.639574053965,2517.3910788944454,1.0464929863962432e7,4.0883708763797428e6
0.003481674939393997,-1.2053972623960403,0.002697580868837222,28.300353794817656,1.6475225349949987,9980.566881636012,2081.6049322611793,8.783214874429792e6,3.072916424596127e6
0.003471672534942627,-1.202700194867187,0.0027982640032931856,29.346023232584855,1.8195543525641695,11077.396305882441,2453.3225579446716,1.0788080787860798e7,3.8075501304750238e6
0.0034616701304912567,-1.205128349417101,0.0028109007084362496,29.497233929600025,1.769978969289132,11071.639323916152,2485.7336204411176,1.0785324626477169e7,3.987390728695796e6
0.0034516677260398865,-1.2035295098849463,0.002763291611412161,28.372280239259076,1.6824629144952923,10269.403997726875,2275.1610676117475,9.55698683943205e6,3.546874598057934e6
0.0034416653215885162,-1.2043314062818737,0.0027012850302436317,28.502758199448827,1.810668236026074,10852.474104411678,2684.2999512213864,1.1146675842600055e7,4.642902065645349e6
0.003431662917137146,-1.2046508538635479,0.002732590461082049,28.17217781318969,1.7460213857749884,10347.205493052905,2600.5175769457596,1.0292325810830962e7,4.591228377338303e6
0.0034216605126857758,-1.2085074778601859,0.0026850847626585924,27.467012080218172,1.7187814390547063,10199.9758833573,2535.6927483417317,1.0355388578650719e7,4.42149070532039e6
0.0034116581082344055,-1.2067306787819625,0.0027152734915516195,27.87898332203804,1.710338578683562,10322.338898564969,2552.228080909314,1.013406048171851e7,4.5396504296213e6
0.0034016557037830353,-1.2066328050699908,0.0027970547321948015,27.36595003168839,1.542602325685316,9167.078742069658,2239.963341677484,8.25080310736705e6,3.8916013908340163e6
0.003391653299331665,-1.209105749176707,0.002736992601236926,27.729652424842858,1.6629091771666211,9843.188232830835,2614.2083803653654,9.779815547225546e6,4.831793441948575e6
0.003381650894880295,-1.2039627202734176,0.0026362165579552495,27.809266117235676,1.646065722782267,9547.642013854373,2746.1265089882486,9.865197359442893e6,5.242889682288824e6
0.0033716484904289246,-1.2021288241256272,0.0026454889776932645,28.52848672249172,1.591771700463892,9578.47755888947,2354.559007790776,8.930216448788343e6,4.100267619613048e6
0.0033616460859775543,-1.2032490056662948,0.0026466487837430728,28.20565676598318,1.436743649363626,9000.099243122893,1848.2964497895307,7.502444000396015e6,2.8207447219698727e6
0.003351643681526184,-1.2028729764538686,0.002679571177160252,28.312031970974058,1.4565661210165841,9475.074053114016,1817.817180585274,7.7505575665848665e6,2.677150389062906e6
0.003341641277074814,-1.2002407980867928,0.002659828257990503,29.188596213104187,1.583639462609699,10367.133343535364,2069.0474401538822,8.927168828277873e6,3.209536943364901e6
0.0033316388726234436,-1.2002726334749263,0.0025429108874413563,29.26432916039595,1.6573849286333782,10877.648208970008,2339.5901610888495,1.0187805010193676e7,3.8541985599167054e6
0.0033216364681720734,-1.197943608895753,0.0026372763484091067,29.79318745915605,1.7258713298269368,11313.767986658717,2535.1157862859745,1.0935567849991743e7,4.471357968833816e6
0.003311634063720703,-1.1978601635894461,0.002730964628640059,29.92980010598381,1.7221694358537107,11421.88391781158,2593.4709343565814,1.1081369521898067e7,4.718133028629084e6
0.003301631659269333,-1.1946139988154107,0.0028328811564040297,30.489729478360207,1.6815424273685253,11406.317786917218,2579.62319173108,1.0675685776596546e7,4.915190818220782e6
0.0032916292548179626,-1.1959652277739496,0.0028408237805741697,30.003258561443655,1.6062613908931946,10466.995885380487,2070.4681195867597,8.764761453067996e6,3.3485859178769146e6
0.0032816268503665924,-1.1936338066750154,0.002791412165223504,30.744138309164764,1.7151954819628248,11453.610954358543,2459.2891761754686,1.057090011545598e7,4.324083126590182e6
0.003271624445915222,-1.1979317603121575,0.0026991240565207414,30.21149313704142,1.7247132228208635,11347.671435009745,2515.0746451414393,1.0862635071749046e7,4.341604948921033e6
0.003261622041463852,-1.1968652671908477,0.0026494203779913418,30.829285347372647,1.691038738332881,11517.514623491239,2446.7079662325445,1.0736631262247954e7,4.19904156472017e6
0.0032516196370124817,-1.1954654632791066,0.0026536420766995914,31.22530859983354,1.7551488288433408,12296.89564811764,2608.1827412349844,1.1814152490813317e7,4.535144520766172e6
0.0032416172325611115,-1.1953116364495777,0.0026858619501800123,31.13438923837122,1.719142201061058,11767.236597972378,2480.248572821417,1.1128880531801442e7,4.172473064646862e6
0.003231614828109741,-1.1964431548432755,0.002753283842254862,31.266139310042387,1.8392156836015705,12567.695039642185,2943.696282105416,1.2820406884526586e7,5.720288351860313e6
0.003221612423658371,-1.1945812955958484,0.0027404232358022055,30.6791003255311,1.7873877254971944,11695.904628063918,2892.385312170155,1.1949515780490747e7,5.601342751104888e6
0.0032116100192070007,-1.194641282724579,0.0027486511148325345,30.684439909229734,1.730221695677672,11654.462167467404,2470.7208529835866,1.1010508701972436e7,4.183997015210722e6
0.0032016076147556305,-1.190283125860278,0.0028037580409007337,31.04413214459302,1.7678974252227542,11522.403212739511,2795.755604985468,1.1442734084545135e7,5.180978110180816e6
0.0031916052103042603,-1.1941587992550209,0.002869493320914217,30.027338712010824,1.6855042261769233,11050.757646460528,2470.1124805908667,1.0273698933031293e7,4.322352864522838e6
0.00318160280585289,-1.1974439089324866,0.0027869439828359086,29.596880500357297,1.7105203059863259,10993.648450964947,2585.5480578881834,1.0840596540926322e7,4.597251782592988e6
0.0031716004014015198,-1.1944627195326758,0.002825128163514431,30.806609668039545,1.859784830172076,12123.51527502777,2948.985534414225,1.2770741515710931e7,5.46557826351926e6
0.0031615979969501495,-1.1974592018836074,0.0029585982192919707,30.851276214039423,1.8256902884219202,12354.1097668069,2696.477681301288,1.2322890247173637e7,4.631185065604229e6
0.0031515955924987793,-1.1934355405509938,0.002872018486092613,31.628629313583033,1.8025227232076577,12260.440841810112,2433.590814899269,1.149812012554002e7,3.798131899261776e6
0.003141593188047409,-1.1916846987585066,0.002994633785411037,32.851429073617304,1.9236785114315067,13970.065857429056,2652.7145641237835,1.3497063858919602e7,4.210789693512935e6
0.003131590783596039,-1.1895428970534991,0.0029171666945601456,34.22259190493086,2.0911873103535723,15803.607702347035,3080.55164676559,1.6495713711453348e7,5.161131007339062e6
0.0031215883791446686,-1.1884639033659428,0.0029284451025116025,35.52955630402266,2.387761385091608,18321.985779801722,3890.7377072407244,2.1904579498801447e7,7.144806902508877e6
0.0031115859746932983,-1.1875767479071218,0.003027381131250582,36.42570630784178,2.453624699141215,19322.169572167586,3920.717169319448,2.314319952794268e7,7.069262908368737e6
0.003101583570241928,-1.1894334855378876,0.002892941342763965,36.443821130242746,2.520610727529097,19756.186943338394,3982.682959875832,2.388601225768504e7,6.934774759782794e6
0.003091581165790558,-1.1892088862193024,0.0029408144952395056,36.27852278454936,2.4997068514716965,19563.58226163046,4054.56358653032,2.401559432369092e7,7.187388171058387e6
0.0030815787613391876,-1.1890922230366903,0.0029103537324072716,35.666938055164984,2.441581526229208,18663.774635237107,3852.3644123661147,2.242225828655456e7,6.65167556844347e6
0.0030715763568878174,-1.1907005236997168,0.0029143859974294106,34.53906437859226,2.4448324110167348,18730.065891212296,3985.6521656546925,2.294659140528318e7,7.083163046627689e6
0.003061573952436447,-1.192721143195097,0.002965168616057711,34.97448266454496,2.5302680254309147,19409.145869632986,4132.7668291596865,2.4137326947206516e7,7.4916458561731e6
0.003051571547985077,-1.1904527847899804,0.0030515574988774466,36.50005055256205,2.6917503626674524,21477.585894631942,4628.783282984845,2.7909498566335723e7,8.875492176694946e6
0.0030415691435337067,-1.1908267508719912,0.0031043617236549553,37.403369352847726,2.651174863764002,21242.84540376876,4378.986748678728,2.6254611236224983e7,8.248383781869038e6
0.0030315667390823364,-1.1924540724154906,0.0030807525078576895,36.60237637853261,2.5842531858834605,20635.272435049403,4132.758681892119,2.5189763943470865e7,7.40787234772609e6
0.003021564334630966,-1.1916747760440118,0.0030260885457048478,36.06652871537448,2.595868548269824,20599.510846122175,4159.72855635553,2.5378522289982934e7,7.506299471977851e6
0.003011561930179596,-1.1919591153443896,0.002901991158150439,34.868743836364324,2.4772265625865524,19103.009856497098,3984.0248702597783,2.357445160457572e7,7.082684152068195e6
0.0030015595257282257,-1.1917781052040504,0.002934231524029679,34.41865282429044,2.4298706556212095,18389.505251301216,3718.786287878877,2.18108854821503e7,6.358316007433903e6
0.0029915571212768555,-1.1891653884112983,0.003036404536217093,35.73707188896337,2.5860651875892815,19840.976968121828,4365.191762555128,2.5312513519123048e7,8.245428617906912e6
0.0029815547168254852,-1.1890480253357667,0.0030041465760813598,36.4861012814486,2.483573581693807,19582.943971751916,3908.232355401239,2.3483629477765735e7,6.980013952727387e6
0.002971552312374115,-1.1880506674309532,0.003082204983268177,36.61133899281416,2.512211049960124,19733.95794628361,4095.0494358188994,2.403444288472095e7,7.640521508406891e6
0.0029615499079227448,-1.1876804125293348,0.0029850649997321217,36.84000116405392,2.591490952189816,20692.63066061637,4310.490751453226,2.5946695742345516e7,8.240513387922037e6
0.0029515475034713745,-1.1871078902647207,0.0030358507689007765,36.52446382425725,2.4529012856929064,19221.0995985125,3772.9409852048448,2.2903544166786503e7,6.541710544199347e6
0.0029415450990200043,-1.1844662179980918,0.0030293490379380787,36.931274702577404,2.56092363142052,19951.685320640227,4131.923301320998,2.469984402760007e7,7.593926776203331e6
0.002931542694568634,-1.1853003468348042,0.0031220210061869685,37.955011296861365,2.643453217295085,20880.513226455176,4493.462835933486,2.6609970160370298e7,8.739775561262518e6
0.002921540290117264,-1.184020223081078,0.003133684472045924,38.054899838725056,2.574184168229529,20657.594064179382,4147.9845749871665,2.485406387431182e7,7.686644269350321e6
0.0029115378856658936,-1.1812211020183305,0.0031451795929658207,38.416621790773256,2.8170714984070373,22719.018960771198,4849.660956937487,2.9827284291195378e7,9.482561738797827e6
0.0029015354812145233,-1.1814094571430862,0.0030491170302042996,38.56994087413104,2.836428649153811,23285.970373724627,4838.56038116021,3.066178691223654e7,9.101985815890588e6
0.002891533076763153,-1.1832687215935385,0.0031203609070225608,38.67108336815879,2.7299700382352197,22511.0591687701,4444.337497099958,2.8401922624281287e7,7.949521111025757e6
0.002881530672311783,-1.1816710971421136,0.003111080377198324,38.33823267960686,2.7402917557465414,22329.814548027563,4399.748494534524,2.837634480602586e7,7.84659871851691e6
0.0028715282678604126,-1.1814081147489408,0.002950847074637846,37.136074132085646,2.587219866636759,21029.55488898401,4169.344605431141,2.637416024433508e7,7.416701585626215e6
0.0028615258634090424,-1.1825280625739136,0.0030744519156129303,37.86590494635896,2.576403043018303,20747.951815752414,4177.375122458069,2.5560893938044388e7,7.601028996039201e6
0.002851523458957672,-1.1834384313981767,0.0030920094135474534,37.67124370677198,2.419863417171134,19509.19838820424,3583.025017437291,2.2024789558862396e7,5.962417864279582e6
0.002841521054506302,-1.1831590169549733,0.003063081152534352,37.169321556403126,2.3823165967624576,19038.381991945538,3489.0633955679978,2.1060776800021116e7,5.739754289043573e6
0.0028315186500549316,-1.1806521041782203,0.00310533556488928,38.1351908957934,2.5002464511518334,20163.186693323092,3768.852443869479,2.3482273634598088e7,6.280700663127905e6
0.0028215162456035614,-1.1810375123454242,0.0031251772479151995,37.70008047849502,2.505541637440786,19812.784275433776,3679.912021607168,2.3057225192662068e7,5.991489597263722e6
0.002811513841152191,-1.18098585220987,0.0032251781666159363,38.47739927690316,2.682083221254041,21620.381270498707,4026.811334983769,2.6312354657383975e7,6.594555725305715e6
0.002801511436700821,-1.180880592572624,0.0033071463352912825,39.82604374679885,2.798394120984683,23174.41670674741,4318.820712343113,2.88200717659729e7,7.250685944504887e6
0.0027915090322494507,-1.1779566609817,0.003290902622384923,40.02676597399021,2.9496687699016233,24591.159903274012,4682.923410946654,3.163343784803789e7,8.001320066087615e6
0.0027815066277980804,-1.177943449196631,0.003305980215463113,40.790795492044396,3.0293495497232183,25550.91511229263,4882.245040547686,3.3331149764791097e7,8.509889341623614e6
0.00277150422334671,-1.1780193123449307,0.0035214050603450675,43.03802586839298,3.0659382061893727,26654.104976416224,5000.359880228074,3.44023214400176e7,8.909401672409672e6
0.00276150181889534,-1.1768451594682585,0.0034395455910675348,42.819596284649265,2.983135250523183,25713.363667980768,4839.245317967737,3.228500048424144e7,8.694303788959669e6
0.0027514994144439697,-1.17872759786939,0.003375165534093347,41.66861056688784,2.8984049616607015,24413.24284002114,4703.470427297177,3.0584137656033706e7,8.51639797331943e6
0.0027414970099925995,-1.1812816453222041,0.0032846414367352344,41.13573124309918,2.880428371196346,23976.46969490269,4728.815971608586,3.0502613039669905e7,8.626538309462508e6
0.0027314946055412292,-1.1818225001562903,0.003169371297229913,39.36391444637361,2.785418195825091,23128.893458035873,4568.196528987022,2.9380517449648514e7,8.199722026014144e6
0.002721492201089859,-1.1825066001549942,0.0030978534329400855,39.12441735162077,2.761654402889602,22763.415454612397,4379.119888489801,2.8099420767801926e7,7.666382136643613e6
0.0027114897966384888,-1.1797661823528671,0.0030927991950101845,38.4270860862188,2.607275265848764,21496.253240931386,3998.353350311613,2.540301976825501e7,6.840267870806042e6
0.0027014873921871185,-1.1791323041558868,0.0031727556574690364,39.28491627696684,2.6159478180843676,22165.95874369193,3847.4169247251416,2.5442045105739057e7,6.214420405470561e6
0.0026914849877357483,-1.1758863559752288,0.0031868582420156184,40.693144347186895,2.668016105074614,23054.477503968632,4007.947484241148,2.6644041732035648e7,6.730231222296443e6
0.002681482583284378,-1.175061380497758,0.003164907553510889,40.369196760976905,2.6182618037518592,22284.826986460193,4147.897977895381,2.674195626169825e7,7.269604785788988e6
0.002671480178833008,-1.1738856346197188,0.0031690521186708816,39.777141069317906,2.6114159705922573,21845.193718478167,4229.973747967434,2.617278905296568e7,7.717013670500947e6
0.0026614777743816376,-1.170773680861436,0.0031663950931443336,39.849872647670445,2.575637810082943,21917.122611293453,4081.925235987273,2.598139619519076e7,7.172203023026075e6
0.0026514753699302673,-1.173011520378188,0.003200387805230829,40.03163418058007,2.558328242934572,21985.605084909468,4178.7094349249,2.6336353790499467e7,7.665318153378186e6
0.002641472965478897,-1.1731824679429212,0.0031614533725343227,39.35879146666669,2.4487587785584997,20686.436042262056,3911.0352577253107,2.3865714311592907e7,6.96095209427341e6
0.002631470561027527,-1.1721410771355985,0.003200760130114242,39.6111403836977,2.532128320521211,21182.276505089394,4271.657271056724,2.5216449534189563e7,8.1817804575256035e6
0.0026214681565761566,-1.1722218992623195,0.0031713971292871273,39.7401160778132,2.587114297055026,21003.133865253534,4490.9970286963535,2.575148879958712e7,8.761627310690103e6
0.0026114657521247864,-1.1729160829078775,0.003133852714748719,39.35656444241469,2.498922166851927,20313.856285860114,4093.95666513699,2.3678177423937052e7,7.567647903868086e6
0.002601463347673416,-1.1717761681391694,0.0030957719740766,39.17211966751493,2.5285851366464382,20267.936658939085,4223.550981881609,2.4269469329735506e7,7.79290422783056e6
0.002591460943222046,-1.1750455763031522,0.003121238021807262,39.66917975229525,2.64783455799468,21896.018594411227,4619.369851089224,2.747744997061703e7,8.925812227063019e6
0.0025814585387706757,-1.1727695386605663,0.003142985134161044,39.968228069629845,2.6360346701728408,22047.005378195798,4532.01998402332,2.7235091454540465e7,8.597431011512814e6
0.0025714561343193054,-1.1766489263214737,0.0031189178967216233,39.59816881401407,2.6117617950146337,21211.001646983914,4549.495386772172,2.6217331510407593e7,8.763829716835318e6
0.002561453729867935,-1.1742411793440772,0.003099919015053386,39.5442051740278,2.597969275273768,21259.62456270329,4523.046886042083,2.6300679973163795e7,8.603110017252384e6
0.002551451325416565,-1.1723340831825368,0.0030618196735941222,40.12353339702586,2.6886705084933196,21786.556175391204,4815.456420669048,2.785278406085257e7,9.499492417904735e6
0.0025414489209651947,-1.1729394789233512,0.003123258728237852,40.809722847932875,2.6727927147191455,21856.868032806968,4614.28686108915,2.706465473022173e7,8.706540289663002e6
0.0025314465165138245,-1.1684996875126816,0.0031363406851242274,40.018953359649494,2.5429813197216644,20372.552371147714,4191.68282856811,2.423135119144511e7,7.633883557971016e6
0.0025214441120624542,-1.1708335820647398,0.003096275004728476,40.18298236634701,2.658576598759709,21760.422726697016,4506.005253467647,2.6796933062389754e7,8.332277654139422e6
0.002511441707611084,-1.17138549243496,0.0030796099510518675,40.078853474630925,2.8079314409368394,22728.105226468884,4852.3008395872475,2.931116891159654e7,9.225224962119747e6
0.0025014393031597137,-1.1712262012882855,0.0031438989335376786,41.30954753269405,2.9011486173506116,24346.275786965096,4967.197472966854,3.1780034624255642e7,9.24160265482941e6
0.0024914368987083435,-1.1703012615414603,0.0031689543574867076,41.84525075409051,3.0817296742532525,25723.71363134453,5320.444763122041,3.4223107195259474e7,1.0031348701781202e7
0.0024814344942569733,-1.171040785477826,0.0032348603050303625,43.035827432345705,3.263358175892911,27967.49505412406,5777.759882631602,3.870412565870297e7,1.1112970429916421e7
0.002471432089805603,-1.171280261328847,0.0033012657904889268,43.62429680012478,3.2717110041335045,28461.297342521517,5658.073255094562,3.8697839372849725e7,1.0606786088034388e7
0.002461429685354233,-1.1684029092350565,0.0032304697208610975,43.00236051577727,3.133642408066655,27182.5663814926,5364.768025200818,3.611479854864097e7,1.0022884452643145e7
0.0024514272809028625,-1.1711980967281748,0.0033271023040752088,44.06702866378651,3.192572673387978,27907.606677201555,5440.415195088244,3.7117018562434226e7,1.0103509242060095e7
0.0024414248764514923,-1.170019964378631,0.003381170075126001,45.16268629463747,3.2723290609516495,29532.1579503213,5654.057122187731,3.9105887392239586e7,1.0803022447391486e7
0.002431422472000122,-1.1702783885202097,0.003326844257275917,45.32586884301429,3.166189399740033,28730.798946778097,5449.518302497492,3.713487454706633e7,1.0336236450324189e7
0.002421420067548752,-1.1682378497217876,0.00340618492324451,46.4577539930555,3.190243794232122,29534.189148931655,5461.343050776733,3.772067414879327e7,1.0284388294260515e7
0.0024114176630973816,-1.1679176597496832,0.00335091061738081,46.84580141202606,3.241788809994184,30025.40358681524,5596.853118081316,3.927801342034244e7,1.0590453911035819e7
0.0024014152586460114,-1.1686489342669126,0.003335715309739403,46.30755264675269,3.133899144919105,28435.041030275905,5231.560128114654,3.5910621036213815e7,9.676508789573824e6
0.002391412854194641,-1.168063887249323,0.0032760624338697072,46.42602163513672,3.22119921586877,29630.573872498608,5694.111992750887,3.898546660135971e7,1.0959687205224168e7
0.002381410449743271,-1.1645648232007577,0.0032654211480185776,44.35722483142511,3.2521330279490837,29103.524503373275,5922.68870696091,3.988582629258431e7,1.1765515626638968e7
0.0023714080452919006,-1.1645771569095908,0.003289279262976862,43.730629603665264,3.0283595202605387,26965.26063073239,5031.9165938733595,3.3873842339509465e7,9.28049629863984e6
0.0023614056408405304,-1.165845721674947,0.0033336432273334635,44.33619749145766,3.0896715594865816,27758.20643915696,5218.58810766223,3.5464463138780616e7,9.716148145544142e6
0.00235140323638916,-1.1642645005293524,0.0033846527396992738,45.646578733192406,3.0683614475924657,28077.123989535256,5061.703088978717,3.477550947070165e7,9.212735958048254e6
0.00234140083193779,-1.1630803192018453,0.0034501187176463124,45.62295809261643,3.2373623558731897,29117.612064039622,5568.02380628762,3.849885426887867e7,1.0415838059946723e7
0.0023313984274864197,-1.1613278320091296,0.0035260559080291147,46.3669506400654,3.2369926323779508,30135.07093605194,5527.215100495116,3.952577582966635e7,1.0277759476015968e7
0.0023213960230350494,-1.1617615606382252,0.003534986769785373,47.081555044106494,3.1830774491821074,29627.228331919254,5198.3402223187495,3.7510082226743035e7,9.158750648274826e6
0.002311393618583679,-1.1607765467762383,0.003401549098227291,48.123252019266715,3.218741846017121,31002.355711064953,5317.0588360554375,3.973098041893487e7,9.4359485967057e6
0.002301391214132309,-1.1603406357388701,0.0034405416139259184,48.266887860367596,3.2694138948591576,31541.855278366642,5344.256599787686,4.028276844936887e7,9.342562072943784e6
0.0022913888096809387,-1.1598532928091883,0.003491889577390747,50.03100018593126,3.4861551760208678,34279.42500014259,5964.263303321279,4.606188375060925e7,1.0921426677820468e7
0.0022813864052295685,-1.159611954387915,0.0035419334243933214,48.77146455090664,3.4565573119223565,33694.09214760515,5943.890288710401,4.551958894261859e7,1.1012998878586972e7
0.0022713840007781982,-1.161074577891873,0.0035884621625764074,49.274091270695884,3.5358888374235318,34433.26288468788,6058.441717417376,4.6993903408709496e7,1.1241821548947565e7
0.002261381596326828,-1.16064332252365,0.003513442990077382,49.082275844140085,3.484097011502791,33731.84711791339,5947.807232503979,4.544931829687434e7,1.0978083600741792e7
0.0022513791918754578,-1.1629855093359156,0.0035786718945053915,48.19861686000837,3.4721879848980866,33455.921115151854,5913.10079063117,4.558530423971768e7,1.0842205398427894e7
0.0022413767874240875,-1.1614925111403966,0.003595501355051692,48.54962998558798,3.3766336791208884,32475.87452103584,5660.563329887184,4.271658144775698e7,1.0360222370044526e7
0.0022313743829727173,-1.1618341578643867,0.003519514600232548,48.17903730481532,3.3258265905527638,32058.502067633613,5458.639847451176,4.1554565197825775e7,9.77953359926519e6
0.002221371978521347,-1.1625591579119254,0.0035524379620817605,48.91056467799173,3.4227362045912653,33897.31052096896,5639.78193771618,4.4750117663966075e7,9.972646123300815e6
0.002211369574069977,-1.1584217143370015,0.0035532008779594706,49.68897826141434,3.4187030572800245,34382.76915391805,5617.258981425974,4.5068236562401846e7,9.954170040704416e6
0.0022013671696186066,-1.1580119177948351,0.0035871752983081067,50.0342540766481,3.512946904393041,35278.358920590465,5713.140925474675,4.671314122215657e7,9.92570885079441e6
0.0021913647651672363,-1.1577690235155107,0.0035713393233976977,49.92340474464476,3.407832667982528,33725.873460877636,5383.921674949907,4.294369328105736e7,9.144452003297249e6
0.002181362360715866,-1.1573692451875335,0.00350251520808123,49.45703331643981,3.3901508265236946,33608.07798161231,5381.8539892461295,4.3098251641714245e7,9.119926016628304e6
0.002171359956264496,-1.1561219250324712,0.003619793211645099,51.04176082868676,3.5648122282877686,36166.434353167046,5921.243864233024,4.797761129586302e7,1.0641747974222152e7
0.0021613575518131256,-1.1575240490539498,0.003602394677369269,52.22059786562499,3.637357612033387,37504.56326770699,6088.325299057187,5.022481099486184e7,1.101786673504719e7
0.0021513551473617554,-1.1577616294320896,0.0037011145331281694,52.470598034526084,3.66531253024964,37813.276774623424,6244.230725211425,5.157556697234546e7,1.1447473399297455e7
0.002141352742910385,-1.157848270994161,0.003705374956622083,53.20703275147299,3.7369122050303845,38763.474015324944,6331.971613641746,5.3073817001301385e7,1.1502310124697126e7
0.002131350338459015,-1.156028753117323,0.0036744378250774274,52.181864945683984,3.6891700255756383,37920.905106548445,6255.376256471145,5.212344750731214e7,1.1308850668121729e7
0.0021213479340076447,-1.1534132040214125,0.003659914789982271,53.262812453110854,3.8235026106257632,40130.19267390783,6563.246527831628,5.640844874990842e7,1.1876472775793465e7
0.0021113455295562744,-1.152968182832255,0.0037113105895288994,53.56775279335093,3.9728788291982684,41686.31179912814,6974.556695392622,6.088545835837441e7,1.2881969685635358e7
0.002101343125104904,-1.1524966290509606,0.003699736085819537,55.25338238294118,4.156577896631754,45039.497938601016,7339.044988027063,6.623995614339521e7,1.3603161677332217e7
0.002091340720653534,-1.151038742717031,0.003705252960175908,56.57692197665335,4.285143791244285,46678.885931368255,7758.971920896555,6.994771662845024e7,1.4752796387171865e7
0.0020813383162021637,-1.148917870286952,0.0037004647025410567,56.123429301502554,4.0144472656478625,43328.204256733916,6949.762697147309,6.1058721683080055e7,1.2815647196149437e7
0.0020713359117507935,-1.1512702576083023,0.0036147345448497015,54.94921241550251,3.9193735866094555,41968.37233164759,6853.448960693119,5.876149645472243e7,1.2892586078682741e7
0.0020613335072994232,-1.1522332613810937,0.0035498457360706548,55.950027776554414,4.025390324495263,44012.57737827002,7110.568292225087,6.2831183681895e7,1.3300892072440734e7
0.002051331102848053,-1.1519109516325152,0.0036493089184811444,57.45690655972964,4.1082478992609355,45683.13280264219,7029.743843987242,6.392899131662774e7,1.2863413557112442e7
0.0020413286983966827,-1.1510319634637174,0.003720953766136315,57.55811856055259,4.206074377579428,47485.81330663866,7301.920167905767,6.795712147621529e7,1.345835749833032e7
0.0020313262939453125,-1.1494969358487472,0.0036280712381160955,57.47848137659789,4.04594700019824,45317.220227021025,6760.823585228586,6.260174807225583e7,1.198121190781724e7
0.0020213238894939423,-1.1471228779897777,0.003662444725656895,58.836698357205336,4.25857061780179,49056.34185486416,7317.696564209164,7.000197065373282e7,1.332709774146904e7
0.002011321485042572,-1.1484811497486118,0.003798078418312981,60.10596057846613,4.459644383826823,51368.57346077752,7852.083404207348,7.555814115849061e7,1.4393865603152545e7
0.0020013190805912018,-1.1488462730323392,0.0037567314231404564,58.30372082679779,4.441281376982331,50147.07109044918,7813.081244275134,7.454005293292472e7,1.4234093444794895e7
0.0019913166761398315,-1.14947786619167,0.003757238349120389,59.354762885665,4.548296005946294,51757.54693636978,8131.437780419936,7.83713786016869e7,1.5008705906512147e7
0.0019813142716884613,-1.1481293020320038,0.0037859262544627714,59.07783839475818,4.503457183009766,51181.736781705076,8063.149848566604,7.715866750094607e7,1.498182002712449e7
0.001971311867237091,-1.144808034189232,0.0037979778727755403,60.47137833922667,4.619600068413402,52959.05741053849,8282.514065674448,8.033294673394942e7,1.5495535437102322e7
0.001961309462785721,-1.1459024442742245,0.003750456529202939,59.23835486631538,4.552093929334477,51340.2836024442,8190.198873496668,7.770601380866984e7,1.5274941850350076e7
0.0019513070583343506,-1.1440518615770745,0.003777727948051199,60.04751190061723,4.613157351351523,52726.87171282215,8386.080875526615,8.101438228638263e7,1.562531139759675e7
0.0019413046538829803,-1.1460933334060965,0.0038810090471850193,59.70786287922499,4.5566171500478,52611.350977454735,8173.2834645833245,7.987517322160482e7,1.4943071639196008e7
0.00193130224943161,-1.144007805289197,0.003929397970208598,60.45692469494957,4.58893270060084,52559.969986671,8158.520496039476,7.946435564955537e7,1.4770966602224084e7
0.0019212998449802399,-1.144252970417353,0.00388618562379701,61.47704600835954,4.743162988574538,54991.45223221055,8536.633657167522,8.453324449257012e7,1.5743934711280648e7
0.0019112974405288696,-1.1428003790674732,0.0038844102078068967,62.04581507596618,4.839954727072929,56489.38540070027,8828.972237213795,8.789469104787982e7,1.641354198607751e7
0.0019012950360774994,-1.1436675136421546,0.003901678235352776,62.769096658374075,4.73347770456878,55990.62412773695,8515.433956363211,8.567322370867601e7,1.565123442058046e7
0.0018912926316261292,-1.1448644547878841,0.003950299538810842,63.41102989989056,4.6571409413605895,55606.17232640147,8076.244714893778,8.212438473380338e7,1.4205947866514103e7
0.001881290227174759,-1.1432797493820908,0.0038924373781954735,65.3517916035807,4.963274316514402,60134.469563529,8849.041709647376,9.147323143858571e7,1.6071024055593077e7
0.0018712878227233887,-1.1409016676705759,0.003891823519420374,65.11882851842029,4.859720795496138,58082.50329544172,8617.468391054319,8.68042571774025e7,1.5657749723061435e7
0.0018612854182720184,-1.1407541195936892,0.004027060340996813,65.68266190645774,4.888518920875221,58655.48055497123,8819.297141392635,8.864046817553729e7,1.6278627454789871e7
0.0018512830138206482,-1.1396162584172091,0.004003719504988779,65.42115050481604,4.818351284982147,58186.73925400056,8535.24011564922,8.674771256721906e7,1.5343013489069244e7
0.001841280609369278,-1.1400982517566753,0.004025667982496313,65.18883726197299,4.795322988994246,57501.723533468525,8316.49857463686,8.413135970999143e7,1.4732114915002033e7
0.0018312782049179077,-1.1399527825159994,0.004064564707837339,66.27231945869998,4.888676671880521,58966.93231298218,8550.588905446155,8.71012394689489e7,1.5201661345339293e7
0.0018212758004665375,-1.13924580006078,0.0040121752656222705,66.21251561482698,5.019810648937364,60539.6697655039,8781.25925487438,9.067124630037439e7,1.5686683565775717e7
0.0018112733960151672,-1.1389459744680572,0.004054776387384079,66.23045079733191,4.907699074275823,59516.65882305033,8499.580613246631,8.727946805921727e7,1.5020229494939445e7
0.001801270991563797,-1.1374417177578835,0.004051551444792994,66.42153103710554,5.007532140660253,61036.39923629705,8762.223141373663,9.137480751540524e7,1.5482295336097412e7
0.0017912685871124268,-1.1386631640112461,0.004141906896431977,68.54872974137983,5.1736588958906164,64158.709215848394,9158.626266086045,9.770970817587979e7,1.6418424244179118e7
0.0017812661826610565,-1.1351699041070928,0.00412786475237898,69.6516427260788,5.35140010146559,67666.83821539328,9811.89693666054,1.0653321748953803e8,1.8168958885798026e7
0.0017712637782096863,-1.1342728449692507,0.004136670828061367,69.48488133543938,5.138640307015233,64470.9459235665,9055.481008482968,9.695380845942561e7,1.6214555067942744e7
0.001761261373758316,-1.134434482000773,0.00418115234098119,70.2721540762146,5.168854785835853,65715.75936415729,8973.244526594932,9.816836663697477e7,1.5698787256558023e7
0.0017512589693069458,-1.134459096209442,0.004254067996052879,72.67110794019338,5.321789036893251,69369.08573509942,9425.751972278329,1.0578942724189186e8,1.6996520701403093e7
0.0017412565648555756,-1.1316911690600266,0.0043022196905410665,73.56996600504013,5.448888301956581,71506.76400017491,9590.448541904112,1.0944949178467575e8,1.7283799033205066e7
0.0017312541604042053,-1.1305201607242414,0.004237577860786406,74.04588355403804,5.415408414631588,71330.68764332881,9448.846380253006,1.0748944958898842e8,1.6744413194292268e7
0.001721251755952835,-1.1311780498155188,0.0043063604815354005,73.87036244949456,5.364504759715049,70289.81302542661,9245.808103797985,1.0441516619382511e8,1.620608744585132e7
0.0017112493515014648,-1.1286957906301984,0.004448587957988043,75.3559934965158,5.33222296518514,70515.60250688404,9134.571337981135,1.0366050891117015e8,1.5953244155499548e7
0.0017012469470500946,-1.1269829397605284,0.004474516285740578,77.84801872411956,5.585359677307715,75587.7601178678,9694.207830991309,1.1303408478709717e8,1.707749585385265e7
0.0016912445425987244,-1.1279162198854802,0.004429352027756264,77.9867420473152,5.519104085710383,74254.81425543397,9235.918498566789,1.0707361761294429e8,1.5726040374623474e7
0.0016812421381473541,-1.1280828312264144,0.004425701399057866,80.1960666251812,5.744047509165434,79250.33074145482,9972.633423261463,1.1810571568236521e8,1.7596075837486517e7
0.0016712397336959839,-1.1264203183816255,0.004524856545107716,80.24939103511828,5.6504554561248375,78017.61458924148,9645.851617980983,1.1402783351726384e8,1.685853124601008e7
0.0016612373292446136,-1.1230998759214215,0.004584883854800268,82.01739144496277,5.725077124468318,80520.58898961368,9756.638678328369,1.1707128455379876e8,1.697784245888401e7
0.0016512349247932434,-1.124175783305464,0.00467602189333509,83.46608172528697,5.716144366681184,82793.59544984445,9698.759516148702,1.2082252553671873e8,1.6734516485134149e7
0.0016412325203418732,-1.1247018532687159,0.004617020118783109,83.48047825440958,5.751693175489347,83746.58466874677,9683.891823222664,1.2176262380470887e8,1.652462354026116e7
0.001631230115890503,-1.1236606897450503,0.004529117350716919,83.85520678369132,5.80528485806371,85181.25100448389,9795.837232617001,1.2485568827544597e8,1.684620089513963e7
0.0016212277114391327,-1.1238876515650278,0.004571415188009775,84.32490237928363,5.990246513968359,86767.342024278,10322.357007036648,1.2894265279584178e8,1.8153222982619397e7
0.0016112253069877625,-1.1233431165109826,0.00461034337818762,85.26297871770984,6.02513289575852,87204.60044930312,10212.158308703816,1.2754672458606817e8,1.7545546749073297e7
0.0016012229025363922,-1.1222866628952484,0.004583698310924709,85.82456728885552,6.034592267456153,86664.59780115393,10278.71261821578,1.2665881584006432e8,1.76483222494773e7
0.001591220498085022,-1.125212680886077,0.00457077638783144,86.13337418865193,6.138685528455558,89135.69201732185,10466.58038651066,1.3214601590167229e8,1.7945975621743973e7
0.0015812180936336517,-1.1232152698742164,0.00470324407528734,85.52638302163994,6.066770197416402,88157.90410953852,10449.514283122377,1.3102839706022991e8,1.816550986312909e7
0.0015712156891822815,-1.1213936724282387,0.004695447762892721,85.75124458031948,6.115516117303026,89344.54565598919,10646.12028300573,1.348197426361223e8,1.860714036024591e7
0.0015612132847309113,-1.1241230858525815,0.004690988381816201,86.30810939745064,6.200219780315901,90884.16999636816,10776.302627054989,1.373634504778223e8,1.8751615329656094e7
0.001551210880279541,-1.122167146589974,0.004810808007754296,88.29832924394444,6.470324569815256,96532.01043860037,11383.611492294842,1.4931006905242077e8,1.994328389786215e7
0.0015412084758281708,-1.1192915425207195,0.004800327872468405,90.77100130211869,6.563510543713797,98840.77539195154,11478.659793614675,1.5174383154380205e8,1.9923857601418447e7
0.0015312060713768005,-1.1200184318515427,0.004872912095192588,90.58735324337553,6.634341677791697,99668.70236806067,11628.191048311312,1.5376900948861027e8,2.014795438672924e7
0.0015212036669254303,-1.1189314166969042,0.0048036584705943445,91.20602431002322,6.6466860383246225,100769.95522089142,11630.073931269,1.5573149322402054e8,2.009431147421055e7
0.00151120126247406,-1.1186987636223304,0.00487639872466684,90.84132912370887,6.538647506487908,98055.28638032687,11223.593518819183,1.4841541080940953e8,1.911027618252988e7
0.0015011988580226898,-1.1177444020166687,0.004999730550360279,92.9791574045392,6.677730215011825,102514.18439323742,11476.371409702402,1.5605607746186683e8,1.9435959630587924e7
0.0014911964535713196,-1.1173011273738016,0.004909514039659147,93.25447509221236,6.793786409832364,103811.73119683645,11861.054291554827,1.6008065730188835e8,2.0225101232140377e7
0.0014811940491199493,-1.1166172360362585,0.0048186472717123095,92.70589415952506,6.755229019933759,102249.52578532737,11798.370488848075,1.573996991760569e8,2.0183488850094028e7
0.001471191644668579,-1.1172847993849324,0.004821185810149117,92.6964515655632,6.713890966319611,101872.54441078767,11713.519770412473,1.5628794629483593e8,2.0016458283452306e7
0.0014611892402172089,-1.11447455057855,0.00490585107194733,94.67809592900491,6.891016974201602,105591.71797114164,12113.139933903742,1.6319696962450096e8,2.075896413740436e7
0.0014511868357658386,-1.1149997918370473,0.004959471340093485,96.06801382557269,6.8913656952616655,106878.9338647091,11998.90051661284,1.6396629544441321e8,2.0478683297781017e7
0.0014411844313144684,-1.1105157008104265,0.004954640548017524,95.89104965289681,6.669706884837321,104247.88312053563,11379.31303100323,1.563217022900351e8,1.8932883391356707e7
0.0014311820268630981,-1.1099240641853578,0.005035237096600267,97.75816727208448,6.795345717865993,107884.52606740332,11799.8525279172,1.652706469128333e8,1.9936417349181216e7
0.001421179622411728,-1.109453680621953,0.004982129191606787,96.27070247338277,6.844409033719883,107202.66057590496,11993.946080959235,1.6574833559938812e8,2.0491419308201034e7
0.0014111772179603577,-1.1091732136024295,0.005028992884431186,97.61957401168102,6.949489048616492,109531.00924156223,12117.792910932132,1.6815902837566125e8,2.0619463651452724e7
0.0014011748135089874,-1.1068590461871466,0.005028078991453886,99.31629258615146,6.9729728385962995,110431.85177460506,12036.223655393382,1.6771088022341463e8,2.0188470458143752e7
0.0013911724090576172,-1.1076395614802057,0.005106130266713086,102.29525528912356,7.243937954110703,117849.33481579559,12680.214592140694,1.833931386636567e8,2.1381726368622474e7
0.001381170004606247,-1.1064344550073597,0.0052203363912874294,104.06777585878176,7.358166487078079,121198.6882247309,13027.035516368973,1.9004818611239606e8,2.2205607715275127e7
0.0013711676001548767,-1.103660972809206,0.005290242405996516,105.73271157154203,7.481053026657645,124455.96279083149,13314.13823502448,1.9614667287904832e8,2.272372691481247e7
0.0013611651957035065,-1.101675423839626,0.005261762929658818,105.74481819109168,7.449097100384403,124055.81903103966,13243.679404864779,1.9545486137842554e8,2.2684256766562015e7
0.0013511627912521362,-1.100582314283436,0.005185153864114477,106.30198747656895,7.403516704552123,123259.39949014645,13075.205622389623,1.9238909127824363e8,2.2134316414481226e7
0.001341160386800766,-1.102465730633021,0.005193490465644853,105.23033589223876,7.377575166981314,122237.39594279998,12996.835131415408,1.9059459382510018e8,2.1943614428554177e7
0.0013311579823493958,-1.10115656029253,0.005235055140966839,106.3718036584158,7.395015204748775,124041.2442088275,12963.369578604179,1.9238788218913907e8,2.1858327008035146e7
0.0013211555778980255,-1.10064408581125,0.00523345184083332,108.35289060471219,7.586034087907728,126619.53648688167,13292.437878737364,1.970779260818479e8,2.2252001440981403e7
0.0013111531734466553,-1.0989830897461081,0.005229267604631944,107.21905059566504,7.525415064574721,124553.4472993044,13069.267202893805,1.9356380060139537e8,2.1731642950938378e7
0.001301150768995285,-1.098689650145148,0.005239566636996862,108.57734834064989,7.603300935293224,125950.00200095869,13171.936457686701,1.9526589236393735e8,2.183851581697652e7
0.0012911483645439148,-1.0980262921342865,0.00515905263552775,109.01410362458176,7.65639197531468,127835.78256589657,13339.69396991595,1.9882772611005625e8,2.2271561290500373e7
0.0012811459600925446,-1.0994782141287955,0.005343486945008835,111.92623667183882,7.718798031976472,132004.04787356374,13384.70790024928,2.0486076614833045e8,2.2189506881268553e7
0.0012711435556411743,-1.100512622475466,0.00539000883020536,112.3614268671617,7.849451671387513,134617.33906596457,13703.212083952681,2.1147106152930856e8,2.2863124286247574e7
0.001261141151189804,-1.0957603235090125,0.0053026557982217256,112.84596476036191,7.7365280323881365,133052.95885962032,13295.257323910986,2.0508777360420606e8,2.163807427228378e7
0.0012511387467384338,-1.092615436437908,0.0053234046515688955,113.91593100626434,7.7108079015589714,132975.15622721598,13221.04104045538,2.0399903619433045e8,2.1578561748636473e7
0.0012411363422870636,-1.0908896384587097,0.005368858879425701,115.17221758429406,7.71412049750736,133639.92959323502,13174.465507162346,2.029346049763569e8,2.1363531937210932e7
0.0012311339378356934,-1.0920028434975344,0.005407067431742692,115.51615025348077,7.755375182662488,135401.08313489583,13336.33965232502,2.0662860953224042e8,2.197584332252097e7
0.0012211315333843231,-1.0939103903899043,0.00545923242810459,116.00256548411728,7.810514204597702,136901.10796323186,13481.481545117189,2.095307658586427e8,2.236634308152361e7
0.0012111291289329529,-1.0931209098606587,0.005469983866744814,118.0160503281212,7.8309321541554535,139560.11756637934,13556.341457675402,2.1355792273876214e8,2.2598298048053324e7
0.0012011267244815826,-1.0951062761729815,0.005473973562885613,119.52398982763864,7.853486483206745,140010.85301125998,13553.494448636822,2.1330798780879378e8,2.2518031269031495e7
0.0011911243200302124,-1.0916251535913504,0.005655943824046733,121.68279025800912,7.931482876287786,142908.25273907674,13813.911344026928,2.1778791820558596e8,2.333379586949334e7
0.0011811219155788422,-1.093436927443671,0.005727103941736482,121.68611911703776,7.865588616035336,142076.3898417859,13560.905018950773,2.14638711738811e8,2.24727107759091e7
0.001171119511127472,-1.090154734475894,0.0057331556669173835,120.499252972699,7.819559372495255,138346.41402467585,13406.938205105229,2.066549184141579e8,2.2156072518741064e7
0.0011611171066761017,-1.0879933766641081,0.005736765995046256,122.3600250813973,7.889626588321429,140055.37933396528,13537.951816895089,2.0956977603665295e8,2.241373852677658e7
0.0011511147022247314,-1.0857885610815468,0.005800458503077029,123.24130385021117,7.990867859817359,142379.9436589365,13596.95862222032,2.1344960798048422e8,2.2047947209228624e7
0.0011411122977733612,-1.0840481440371819,0.005866125539335884,123.95855269444417,8.009711470004829,142435.0211045215,13550.055592002904,2.1223324359221384e8,2.1910264234235566e7
0.001131109893321991,-1.0815659792082497,0.005799852479175467,124.21526415665782,8.033414400260352,143280.06405218432,13454.854995695538,2.1239693586091104e8,2.1471649981535774e7
0.0011211074888706207,-1.08190985490325,0.005757222971472189,125.57910332506319,8.125477998920854,146850.84311691142,13739.810243428494,2.186825557330005e8,2.195483829051402e7
0.0011111050844192505,-1.0813974014188636,0.005821065542696783,125.87751383668864,8.186764868193652,146104.1042741686,13692.488594025715,2.1650073977482828e8,2.1610033863771643e7
0.0011011026799678802,-1.077147033174009,0.005961464585836379,128.17876594869654,8.40961879186654,151203.43474746065,14149.855358040937,2.2586303013107255e8,2.2403660138553146e7
0.00109110027551651,-1.0751291738284754,0.006054773136640167,129.9881349846464,8.57042403634171,155426.14615941103,14461.587068360826,2.3277543272583804e8,2.3025508627388384e7
0.0010810978710651398,-1.07435564999706,0.0060037313665829775,132.62645952311001,8.593829900798319,158785.25163618056,14382.543940535368,2.3543467159998244e8,2.255692470928932e7
0.0010710954666137695,-1.074352929666355,0.006150396606662516,133.09475337981434,8.56534249404476,158886.24621362292,14297.283421380414,2.3508169938969165e8,2.2404237259858344e7
0.0010610930621623993,-1.0702108416113727,0.006221049387483549,136.2090345268637,8.732776472927025,163605.2552674212,14684.728259628395,2.4304963927988207e8,2.318587101984869e7
0.001051090657711029,-1.0663879961745497,0.006304566040852904,138.4843471008545,8.740029647139556,166227.67174314207,14675.808467484681,2.463546728264334e8,2.3099944202258762e7
0.0010410882532596588,-1.0688351953745006,0.006325750546266404,138.51960953500244,8.793694931171293,167896.06700992657,14828.303568728456,2.513626239240642e8,2.3298741478061687e7
0.0010310858488082886,-1.0665129310269932,0.0063309331727011775,142.44445240764873,8.971283845337403,173911.1306042199,15139.094499051307,2.589684811436977e8,2.3644231488539495e7
0.0010210834443569183,-1.0644001160266212,0.006368325549650681,142.46125653644293,8.854517442590875,172642.05899029772,14702.34661293916,2.5284097175749815e8,2.261034462554645e7
0.001011081039905548,-1.0649920340819072,0.0063637259083058504,142.738979590184,8.806403534223861,171163.32276949976,14481.541634651861,2.4826440715275213e8,2.2109196829559375e7
0.0010010786354541779,-1.0621242971306581,0.006229043018485692,145.12757894584917,8.881662780246161,175191.39705754275,14717.745999025376,2.5566563876136371e8,2.2515907876363102e7
0.0009910762310028076,-1.061465413609415,0.006342860132087032,147.71077337295478,8.871702977696623,176594.27681389707,14739.653904950886,2.5696879062457275e8,2.2637515352389168e7
0.0009810738265514374,-1.058060840472978,0.006255872166083508,148.0028071706569,8.706685842603955,174484.87872847437,14221.91679479531,2.491978970905775e8,2.1405754578588422e7
0.0009710739832371473,-1.0540164425695464,0.006367963142190194,152.7550496932119,8.88978391217714,182649.81628488368,14664.874870107205,2.6293935616803843e8,2.234175476422734e7
0.0009610762353986502,-1.0545747916403054,0.00639553911645535,151.35567633660816,8.732899126911635,177667.31501327976,14086.595211550059,2.4988588467926404e8,2.0797327074750584e7
0.000951078487560153,-1.055292598778361,0.006447838464011795,153.49908076054558,8.939361754351458,184396.74648455429,14459.813804074462,2.6251877088344792e8,2.1488369164044015e7
0.0009410807397216558,-1.0541786726812863,0.0063852773960333,154.3413243993619,8.883821722060256,183249.62203019657,14085.355477267942,2.5630057828044608e8,2.022809338947403e7
0.0009310829918831587,-1.053400311644188,0.006425897927224152,156.38700688076483,9.057831352772808,187684.2042062181,14519.08826919785,2.6334554427793205e8,2.111457800825418e7
0.0009210852440446615,-1.0488059426297942,0.006508076805727299,158.68159852401644,9.257473655565414,192115.13385024888,14963.745157303034,2.7231926208001333e8,2.1945059363039706e7
0.0009110874962061644,-1.0470711105075976,0.006599202240669737,161.7723167612844,9.581495562250025,197751.0668287683,15690.65185056805,2.838239628480952e8,2.316512277100095e7
0.0009010897483676672,-1.045945015068927,0.00676039743808436,163.44971296842365,9.387861329080744,197137.68164985377,15186.354856644988,2.777691277314274e8,2.2131416361549385e7
0.00089109200052917,-1.0429057578421341,0.006780732454879804,166.91913968760346,9.634180001110977,204011.35719986205,15701.857369611384,2.908931736384841e8,2.2999104734805238e7
0.0008810942526906729,-1.046158912086436,0.00675875828755173,166.64303607224653,9.576266696731146,202860.77998756085,15471.920659667183,2.873990571902369e8,2.231785064475004e7
0.0008710965048521757,-1.0435860445177874,0.006668230767710316,167.77423906712386,9.660558787604831,204723.25116206854,15581.312647025057,2.904758631274096e8,2.2492329267164253e7
0.0008610987570136786,-1.0433470281634019,0.00670255177841269,166.37853604131118,9.48145429908575,200351.60497861533,14921.168604519882,2.784512248114684e8,2.077548386303536e7
0.0008511010091751814,-1.0391308084282078,0.006753314661792947,169.70740629672875,9.710771737677923,207376.1435536934,15564.164395137082,2.915804940892035e8,2.2067649258947376e7
0.0008411032613366842,-1.0379614996800142,0.006784015299465292,172.74110207254319,9.841542503667995,212394.30653352707,15790.337488400912,2.99999042882606e8,2.2442634198599685e7
0.0008311055134981871,-1.037862694294346,0.006839175980843925,172.4281518664812,9.731966022646702,209749.5363264987,15512.08759584547,2.9332876541036624e8,2.1889407671321124e7
0.0008211077656596899,-1.0399383579223838,0.0068557870508706075,171.77176402398632,9.723384023306552,209407.23383037132,15598.145383870964,2.95291253994879e8,2.230056791140999e7
0.0008111100178211927,-1.039599984607064,0.006819741214129785,173.39200490989526,9.733869967094549,211413.06710169915,15560.875981262026,2.9689122015598017e8,2.2114880211022425e7
0.0008011122699826956,-1.037924843034204,0.006833782617883764,176.1430687591686,9.82077937767722,215809.59877127895,15640.714893369035,3.021884097414993e8,2.1906559603383284e7
0.0007911145221441984,-1.0361393665844996,0.006761893652569409,176.58431328491173,9.932958460100991,218726.82939852955,15979.875018787663,3.0992474650059706e8,2.264191732013167e7
0.0007811167743057013,-1.0361942577781862,0.006761202036073331,177.2843963837489,9.922445180729786,219774.6289237289,15749.48469910933,3.0854011031125987e8,2.19386684257756e7
0.0007711190264672041,-1.036490000845453,0.006828647285813544,181.47087530412685,9.994377554001673,226949.08134720134,15949.345485862841,3.1894631620818496e8,2.231425021724392e7
0.0007611212786287069,-1.0301362134396435,0.006949296212846025,182.30855214724198,10.0776212424582,228154.42151814312,16045.429728235407,3.207922849253992e8,2.2339693239777185e7
0.0007511235307902098,-1.0298796725303798,0.00699265131039009,183.20393961636657,10.068554382137064,228738.479480404,15903.639909609752,3.190243246110775e8,2.1867538388417497e7
0.0007411257829517126,-1.0267920787598102,0.00696854618825026,183.49222270617392,9.978150584710958,226102.2680006399,15602.361241767483,3.117344228597491e8,2.121110534329671e7
0.0007311280351132154,-1.0254618579694517,0.007067797582310493,186.0104569095487,10.116265626728966,230332.01790383836,15862.0344251785,3.178483087997594e8,2.168298686344706e7
0.0007211302872747183,-1.022743071803061,0.0071190417176442596,188.45984948914167,10.237369482831156,235191.68855733218,16174.75857709891,3.275273263184552e8,2.208014328911416e7
0.0007111325394362211,-1.020718866994482,0.007204742990117255,189.97817855531713,10.293908561373339,238605.42374377704,16261.731303036857,3.324499295368611e8,2.2027667314156286e7
0.000701134791597724,-1.021854121973849,0.007329542463681557,193.46841828118866,10.435132167218123,245050.9599197172,16318.278954105235,3.41235115201318e8,2.167049554048621e7
0.0006911370437592268,-1.0215221595251116,0.007324873663897588,194.40640895023301,10.519314139832712,247665.18508491473,16567.35843524729,3.4742255507862e8,2.2210878264780443e7
0.0006811392959207296,-1.022195696976047,0.007371839669306798,196.92791761970386,10.574777168949868,251262.03679337355,16564.991701692175,3.5053029242167753e8,2.196739646729901e7
0.0006711415480822325,-1.0192628712189507,0.007439105199020912,199.46044410603358,10.562211689262607,253827.3755787603,16547.382133166553,3.5229540663258666e8,2.212587272965032e7
0.0006611438002437353,-1.0166338476006629,0.007512319769152275,201.45425147086928,10.60506025432748,256614.37685043225,16558.776301991034,3.561255706970357e8,2.1818731503630716e7
0.0006511460524052382,-1.0144558594040018,0.007463789173450955,202.5571725696758,10.618995996001779,257495.19864638112,16440.838063304946,3.556048697130612e8,2.1542603681029767e7
0.000641148304566741,-1.0104259132209807,0.007559929201786137,207.42581575624317,10.80521611453511,264454.1504304407,16713.497038022328,3.6458317462226856e8,2.1605263806052096e7
0.0006311505567282438,-1.0087034028717106,0.00767219670419293,211.36245875710776,10.907779173715289,270959.3464735052,16845.96205760223,3.7328439833638287e8,2.157815746969163e7
0.0006211528088897467,-1.0074183685356501,0.007564129324327305,212.44703769961183,10.966054822556927,272497.2977164226,16940.704163579823,3.75005322158139e8,2.171207193690873e7
0.0006111550610512495,-1.0048742233981773,0.0076586241509938,216.62738275029383,11.111467093184343,279407.218962528,17172.944010898365,3.8371755454896766e8,2.192024492723394e7
0.0006011573132127523,-1.0050732045693302,0.007711088918268524,220.039769237992,11.150112667581201,283080.45211792976,17044.64345821098,3.852663360037149e8,2.1243242426188834e7
0.0005911595653742552,-1.0021320482826819,0.00770916462074704,222.81131664780017,11.245695911186234,288599.6948758537,17278.470787147933,3.9380201595377064e8,2.1520114771964513e7
0.000581161817535758,-1.0005390700193026,0.007711449721219585,223.7935669355614,11.304837272528857,289454.33424825466,17447.91051657012,3.9457344366784114e8,2.1923597628443714e7
0.0005711640696972609,-0.9983246801311526,0.0077032629619892,223.7017862752903,11.29294921310708,287655.070578466,17318.67468752048,3.891702087381152e8,2.163338931893916e7
0.0005611663218587637,-0.9957226621358277,0.007648738176868723,225.65129859205769,11.245750685374258,291345.38288217835,17134.375152083114,3.9302195929320794e8,2.0968854003216047e7
0.0005511685740202665,-0.9961693367744983,0.007733666823194557,229.24900712556612,11.301153329158803,295956.3889095011,17196.13980917721,3.984349652039168e8,2.094128163789564e7
0.0005411708261817694,-0.99237209008762,0.007775288947147412,235.029874891806,11.47073462062679,305179.0558529949,17448.065001734565,4.1039688076372325e8,2.106820220210507e7
0.0005311730783432722,-0.9936433885873586,0.0078920275812646,237.74454486268587,11.481910539234418,306467.1999602716,17278.554185637695,4.08323353613215e8,2.0397585474241156e7
0.000521175330504775,-0.9889622313108062,0.007845514849396586,238.75178674181575,11.544813749291809,308546.5528102213,17352.643910064675,4.0923737874491096e8,2.0422652376485184e7
0.0005111775826662779,-0.9858104860471552,0.007917560157263125,242.52903292483873,11.706568254959938,316477.0259328751,17709.843011273013,4.224333230923184e8,2.0926900281998362e7
0.0005011798348277807,-0.9852088903234433,0.007994633889067546,245.7801550129785,11.724646751423814,318233.9308130313,17516.504431342673,4.1966578281105983e8,2.0178830426457863e7
0.0004911820869892836,-0.9832627579956581,0.007975481634230034,246.07256828726912,11.700892339886419,317511.27095455833,17221.41401159595,4.141596649470209e8,1.9284819549386553e7
0.00048118268023245037,-0.9818620544253777,0.007892985528133391,246.13783954284798,11.530803078849928,316091.1867682249,16881.35635658858,4.1112933603470427e8,1.870803091261585e7
0.00047118260408751667,-0.9786274600792416,0.007916972361243313,248.21063743920448,11.496534959519801,317461.6447866446,16762.697905124754,4.1019678930682075e8,1.8566116822374023e7
0.00046118252794258296,-0.9760375980234763,0.008095531391565722,254.23055015754946,11.73727395057499,326901.53179768485,17190.325746391616,4.2041971220372313e8,1.9084313690172613e7
0.00045118245179764926,-0.9756015233483071,0.008077484713457686,257.5473740796173,11.883225367837237,334455.67398097954,17469.93936463966,4.327803104593879e8,1.9360324595183257e7
0.00044118237565271556,-0.9732953597666916,0.008106867080090868,258.60895380366827,11.93751977794252,335121.0751134659,17459.40323725373,4.308173440874091e8,1.899939819920866e7
0.00043118229950778186,-0.9734799986143092,0.008182003454493887,260.50950685006944,12.02090019561452,338955.7016098342,17554.315588650927,4.357324280833366e8,1.8981443247816864e7
0.00042118222336284816,-0.9714252952571854,0.00805933092454105,263.52166313597814,12.165310355819734,343379.01872254565,17773.393046142402,4.4180693335705703e8,1.8842261324364167e7
0.00041118214721791446,-0.9708729544299366,0.008087303908655134,266.7168150744934,12.20071201158105,349739.27811000147,17758.718782924985,4.4952134022847235e8,1.86410169562341e7
0.00040118207107298076,-0.9682364810108244,0.00806199210299872,267.8323132937529,12.192941473845131,349219.2974861198,17646.180397785327,4.444973127944683e8,1.8377190520779658e7
0.00039118199492804706,-0.9665767164140003,0.008134093709822791,268.4377123977825,12.034875426437038,348534.41791390465,17325.42287453499,4.416590600476275e8,1.8070170497107532e7
0.00038118191878311336,-0.9628427244546182,0.008202522826861408,273.1833869261947,12.264463797427357,358610.57447785814,17890.42628711392,4.586432653015003e8,1.8865909231856346e7
0.00037118184263817966,-0.9609973222727712,0.008084456468427243,273.83645209985576,12.223933623828149,356553.80435709556,17654.339117705058,4.518641407793653e8,1.8293255104630344e7
0.00036118176649324596,-0.9594263396929288,0.008141566872432405,274.7228463642505,12.263773401246262,358467.9337520685,17654.61205004354,4.5316980265165365e8,1.7941497469245516e7
0.00035118169034831226,-0.9556563814665222,0.00829160811446748,279.89950737850904,12.517872353695875,366266.2062952245,18073.154721881765,4.646114732367936e8,1.8432830123393543e7
0.00034118161420337856,-0.9542800662971396,0.008440571765638201,279.15346747268126,12.334127378175126,361350.7626429104,17473.569498923654,4.5042845709705746e8,1.7224869702444535e7
0.00033118153805844486,-0.9531357493711125,0.008399656031294788,280.15193012200666,12.301973522164587,360686.7596849947,17406.59298402084,4.4647379216490024e8,1.7314560440292012e7
0.00032118146191351116,-0.9499336495627706,0.008486975849669568,282.6532701492963,12.18202019749078,361301.63408934814,16991.235242808394,4.399686593075819e8,1.6419695597900951e7
0.00031118138576857746,-0.9494160773969215,0.008467609581308728,284.33154931451514,12.22883446845667,363258.63794829615,16965.700442449033,4.4005777968048424e8,1.6206154236677391e7
0.00030118130962364376,-0.9463034849590817,0.00852608978206563,290.67519673248296,12.348947757674528,372580.0338537769,17131.38607282205,4.50705533317444e8,1.6190356665581465e7
0.00029118123347871006,-0.9460984998381199,0.0085523505801923,292.4503571262377,12.434295015543894,377787.06755626254,17315.450353974007,4.604375505525131e8,1.655150594202934e7
0.00028118115733377635,-0.9453273363991024,0.008575978015432395,296.18129906256434,12.572532417145311,382710.0223074761,17452.622066164342,4.6466464190108216e8,1.656470149694377e7
0.00027118108118884265,-0.9435953863066481,0.008620804891618893,296.7313271306301,12.541653489463313,382734.84992501774,17430.448616907932,4.6174710180096686e8,1.653572658761379e7
0.00026118100504390895,-0.9410851943667043,0.008595477006270799,298.9758917918495,12.469743459629267,383753.7722096202,17179.973868699984,4.595335942889642e8,1.5940497349911988e7
0.00025118092889897525,-0.9401050879194767,0.008644049937147862,300.55657100181656,12.492222541265193,385110.25402443716,17163.164830888734,4.572502966134465e8,1.5592620294278355e7
0.00024118085275404155,-0.9371139580598473,0.008606433841393306,303.28344455882984,12.54971260800302,388750.0434735152,17237.504619378815,4.5989457104932535e8,1.5530110168770866e7
0.00023118077660910785,-0.9361671155032051,0.008666824765507506,305.22647187723936,12.565077648240555,392398.7668006029,17280.908322402465,4.662988603417324e8,1.573897159297787e7
0.00022118070046417415,-0.9345660207892202,0.008702939283866486,308.9169097975299,12.658582207308566,398626.1395025094,17427.72395982951,4.7407059359521973e8,1.579481658968499e7
0.00021118062431924045,-0.928144398828053,0.00881214365061731,310.0787336753693,12.516453462825476,395624.01850623445,16950.022277438526,4.625559392378024e8,1.5177560784055341e7
0.00020118054817430675,-0.9259179613978606,0.008921756687543284,314.15734355316,12.684651402357762,400834.43630714895,17157.05971176035,4.677056119713284e8,1.5320371887268962e7
0.00019118047202937305,-0.9214359268157655,0.00889537879361335,316.4743697840278,12.597506889444128,399826.56163619424,16850.218394454845,4.5962800445630854e8,1.487519801378509e7
0.00018118039588443935,-0.9237132180446376,0.008906647796467316,316.7558939662256,12.525552804180158,398175.9214102901,16610.453187128718,4.532362002334061e8,1.4679707320582777e7
0.00017118031973950565,-0.9210436283779423,0.008979681442630675,321.16557135011834,12.711926154574282,408992.0067180337,16838.041990530495,4.707218840779194e8,1.4837645255701913e7
0.00016118024359457195,-0.917643790133463,0.009053973789786542,323.56947945067697,12.748855332006102,412055.7360457704,16815.961568362796,4.7212248323542315e8,1.4750761337621605e7
0.00015118016744963825,-0.9143929307945277,0.009094320211367165,327.5362057919445,12.972795151632342,418338.74235884415,17122.748608739523,4.778130355931351e8,1.4784169788248053e7
0.00014118009130470455,-0.9102394157620716,0.00910017007213556,332.8660839599183,13.030210848039065,424983.6279727281,17038.155716690424,4.8322931495518804e8,1.420971489472541e7
0.00013118001515977085,-0.9080346985169705,0.009007664587934762,333.9971323340597,12.878171621139936,422485.84411286906,16797.89829812719,4.7467232465628976e8,1.4540949366245974e7
0.00012117993901483715,-0.9078970721148888,0.009102868975378214,337.19852804887245,12.905169950183746,425970.0502258225,16648.903300688373,4.736518247727671e8,1.3976051448003365e7
0.00011117986286990345,-0.9035680010118283,0.009181541853892033,338.36891094749103,12.861218354910042,426241.64273569634,16386.733398494023,4.680218817383512e8,1.3282946859738056e7
0.00010117978672496974,-0.9018580023189193,0.009149117665568956,340.81567031442796,12.893923789775737,428462.08141798334,16561.141472989475,4.7000928098118895e8,1.3707898780361155e7
9.117971058003604e-5,-0.8966678922107704,0.009243653801387464,346.81836848400894,12.98588016699139,435941.6360528389,16670.873275831946,4.755025248828127e8,1.3664244027441578e7
8.117963443510234e-5,-0.8936177901212274,0.009286386270951519,349.51928497065103,13.145269152792043,443425.3826619936,16750.45181253819,4.85731546701975e8,1.345807437752577e7
7.117955829016864e-5,-0.8962681872290867,0.009384264120311249,351.62775191265445,13.031073918701148,444734.9263802996,16580.325249374117,4.829004280465058e8,1.3350024494386908e7
6.117948214523494e-5,-0.8918033187196025,0.009450878299085651,356.90962002335567,13.074034070108302,452359.08240598865,16556.39564273816,4.9094327131234086e8,1.326510409629036e7
5.1179693400627e-5,-0.8908126347383111,0.009459189889432682,361.5159537325499,13.176637223451085,458764.0681507416,16793.01949376972,4.9707945017961746e8,1.3556508360770006e7
4.117990829399787e-5,-0.8881180595193228,0.009417668905469207,360.6639557479133,12.926863619515832,450738.3416888234,16226.172721252651,4.770311151177588e8,1.30590991583217e7
3.1180123187368736e-5,-0.8873347886383177,0.009402012252346192,362.23825004844025,12.802615639495652,452405.5089497309,15917.47008498451,4.7473965309065646e8,1.2906685697845658e7
2.1180201656534337e-5,-0.8840142544795707,0.009519953307793278,368.75410338444686,12.855261920918146,459977.1741376259,15906.388917345252,4.779555029787007e8,1.3140922568808572e7
1.1180301044078078e-5,-0.8828411530470244,0.009439810689807804,370.79587481709297,12.99639400588809,463818.9494115557,16067.055700239973,4.819655012908853e8,1.302970932023865e7
1.1804381756519433e-6,-0.8826359657503238,0.009503557066328789,370.93327863565105,12.94463060692227,464313.9623937777,15825.21915901944,4.803739288902247e8,1.2929114219961425e7
-8.819428330752999e-6,-0.879253286726351,0.009496694401642356,372.7582382225719,13.118591127216758,466710.73884747474,16125.429624773991,4.827864958506651e8,1.338062870321315e7
-1.8819311662809923e-5,-0.8729261876954709,0.009450529726003092,373.3938329617485,13.02381015063011,462698.0097854273,15835.477947102487,4.717056875789864e8,1.3173922331545368e7
-2.881924228859134e-5,-0.8738820670855771,0.009547819287679518,377.6130397523726,13.094495756509211,467006.25061375677,15816.264730826158,4.7007782244329566e8,1.2906975239710577e7
-3.881905286107212e-5,-0.8703622224792565,0.009634698951686772,379.9480132690179,13.056819946592281,468518.87976395,15559.694894747137,4.6418105047995645e8,1.2960876932500122e7
-4.8818837967701256e-5,-0.8682037671344363,0.009658584176998051,381.84291400924644,13.14887609916013,469431.13465666986,15741.545783243957,4.6274368116818804e8,1.3025030249264238e7
-5.881862307433039e-5,-0.865469731463108,0.009668299490362539,382.743844845706,13.172678560304435,469033.58427692304,15694.740519840663,4.583567558528178e8,1.315624944004518e7
-6.881863373564556e-5,-0.8664805563464856,0.009675284062327353,386.96848532196793,13.312632588423973,474406.9998285976,15853.864090207351,4.609697435754325e8,1.2875040040886153e7
-7.881870988057926e-5,-0.8660561856569136,0.009668093574061024,387.69806612030004,13.288532281084157,475045.0678454467,15555.85610481056,4.565084215988559e8,1.2452998027507802e7
-8.881878602551296e-5,-0.8637409911323732,0.009672063379477555,392.5535426998308,13.47548604231533,482834.1790136124,15873.55281291488,4.629007438566805e8,1.253342674705259e7
-9.881886217044666e-5,-0.8608641366825033,0.009802248942786586,394.1008802866638,13.478555007218228,486424.0199514967,15805.475044963167,4.673476411744359e8,1.23367840413024e7
-0.00010881893831538036,-0.8568075390478771,0.009809059571778762,401.3518572399499,13.684167487111893,496115.40292514814,15987.61916069171,4.751188628025084e8,1.256440105259298e7
-0.00011881901446031407,-0.8507568734926391,0.009979113626000815,403.51269706257926,13.69385362611391,497343.15038401657,15912.860202770533,4.718480133666807e8,1.2696112434256043e7
-0.00012881908332929015,-0.8492382028768191,0.010129140373207689,407.4019115765873,13.727879909146282,499220.3195834738,15872.746476716455,4.690458344104191e8,1.341170562883788e7
-0.00013881915947422385,-0.8464103678027245,0.010187044955428123,411.5647812693682,13.795680079976282,506318.89049726765,15745.681140392186,4.740157990049965e8,1.3105043404517602e7
-0.00014881923561915755,-0.8405594268722779,0.010207331662205795,415.1611612386664,13.768749806668241,506295.2008545811,15516.12484174347,4.629791290625734e8,1.286214732893405e7
-0.00015881931176409125,-0.833384417376371,0.010312299788794433,420.8371792706152,13.812607088961597,515720.84624703124,15462.54683216839,4.715140557760033e8,1.3700701357266024e7
-0.00016881938790902495,-0.8333993610247488,0.010375500876253168,420.67303222337523,13.731789437224887,510509.5317890158,15240.198217359939,4.569072629974802e8,1.3464665523483438e7
-0.00017881946405395865,-0.8313093828060016,0.010314254281225187,424.34621795408,13.679221503185708,512096.5155480747,15346.468526680337,4.556817344927843e8,1.4128315982477453e7
-0.00018881954019889235,-0.8254176040090164,0.010305503478305979,426.04440341050037,13.56668127508135,508485.4800875375,15054.994439536054,4.426475984112073e8,1.4153348541858954e7
-0.00019881961634382606,-0.8226180615037145,0.010329592200042061,426.6303530168014,13.536167039589333,504727.01721798547,14994.580118359956,4.3008277420715815e8,1.4407374710567482e7
-0.00020881969248875976,-0.8209781836361695,0.010320340106479845,432.1401837949544,13.678039615791475,512464.3086593393,15073.488979113496,4.3246430787752527e8,1.4409101882966379e7
-0.00021881976863369346,-0.8178025368150242,0.010305694523430052,435.34311424714645,13.57060077959806,514537.32734643656,14802.285092447055,4.302268010216531e8,1.452905261892951e7
-0.00022881984477862716,-0.815212564944942,0.010275760064069932,436.4730287051979,13.614478158868863,511850.70409746375,14784.39553745003,4.1869695890530205e8,1.4450639709770368e7
-0.00023881992092356086,-0.8128220489200532,0.010283945409995401,439.3659257237514,13.65079613019653,514743.71009115735,14672.993092184444,4.1773011235122144e8,1.4065573711363683e7
-0.00024881999706849456,-0.8104324430619494,0.010249005242820495,439.4092380824246,13.618192065635506,511943.8841705577,14724.916520081193,4.109483618289985e8,1.4482159112427382e7
-0.00025882007321342826,-0.8090396233726141,0.010386350338315165,446.36346997703635,13.639839629217036,522354.5064442943,14474.976351884692,4.146570103027217e8,1.5033439340755437e7
-0.00026882014935836196,-0.8065103592280546,0.010438357486920683,448.33741994726086,13.580310203249088,522450.0215400411,14222.597558453028,4.0686105870023817e8,1.5615548174066272e7
-0.00027882022550329566,-0.8061121431362457,0.010494891818831833,458.2929334662225,13.711194209871179,535193.090740509,14256.318036651672,4.106875177341617e8,1.6433072888886714e7
-0.00028882030164822936,-0.802731642685938,0.010524903308301888,460.22833653153936,13.627498532003955,534128.536037963,14056.628934113358,4.025162989776516e8,1.6758743785453813e7
-0.00029882037779316306,-0.8008204733897016,0.010587155907577559,462.2043685438357,13.687371609570764,537286.779113957,13965.26819873932,4.036278691506029e8,1.6776591721322637e7
-0.00030882045393809676,-0.8004414825766668,0.010643918998869954,463.6456730559194,13.712070381698354,541574.1402023158,13959.93594794859,4.076798932775145e8,1.6929665885278136e7
-0.00031882053008303046,-0.7950311338091299,0.010763863039333849,467.99852780764735,13.778972469117821,546417.7347949566,13941.209599153513,4.074191569219838e8,1.7144673837552994e7
-0.00032882060622796416,-0.7931301518036609,0.01070536509247726,472.61555506775323,13.777687769018996,550039.8206043544,13732.049843335086,4.02204589430024e8,1.7618819591372114e7
-0.00033882068237289786,-0.7898635764469251,0.010779888835632929,479.1369885000911,13.814794773193652,559801.3442884528,13622.35492236914,4.0597791948170996e8,1.782361481802327e7
-0.00034882075851783156,-0.7847233444524572,0.010784997205559414,482.1073484291353,13.888337021778511,563097.033411225,13693.232647840183,4.041365185448114e8,1.827873426476294e7
-0.00035882083466276526,-0.7851835153553264,0.010872838238193332,484.7949459820798,13.919941997197611,563408.9426501921,13684.477000988834,3.98754411017743e8,1.8371911051705696e7
-0.00036882091080769897,-0.781099886029198,0.010874415766577569,491.18001896290406,13.901148691835902,569815.2227868722,13318.458794419905,3.9265179569257206e8,1.876405539847073e7
-0.00037882098695263267,-0.7760909476854494,0.010772754206008544,488.09373711475337,13.699296647996615,560513.9954713157,13204.684632238346,3.8041402742524356e8,1.8667948352014616e7
-0.00038882106309756637,-0.7721617841546276,0.010875634368803906,496.78920613243093,13.904097644720261,572228.8291726077,13221.568272991512,3.847215227301329e8,1.9010991835987248e7
-0.00039882113924250007,-0.7687169679230906,0.01091259926515219,500.37050248626525,13.878155743844449,572981.3500893906,13003.91878052039,3.75374084890834e8,1.975148222731033e7
-0.00040882121538743377,-0.7631641928502916,0.010982848862208119,506.60549175011226,14.010583144888127,582077.1727153668,13103.15378307586,3.786484781123954e8,2.0120009047821e7
-0.00041882129153236747,-0.7605357093542437,0.010932504195498394,512.1677536351435,13.984446176582226,586533.787933996,12858.32153990829,3.729074124149922e8,2.0679111255525537e7
-0.00042882136767730117,-0.7557502965508913,0.011022568681107759,520.1497513982098,14.014077495556807,591051.0123776026,12801.512695765334,3.642850465395132e8,2.1432070080663912e7
-0.00043882144382223487,-0.7543588842820381,0.011083864068983295,521.3195952934539,13.89537400509795,588130.414996003,12478.095524365064,3.5070681928438675e8,2.1752109283585496e7
-0.00044882151996716857,-0.7507086838432036,0.011140098242038708,526.7085024224843,14.092098277688228,593467.64063424,12749.667423351313,3.4721730034601456e8,2.2575843703335673e7
-0.00045882159611210227,-0.7465424663423712,0.011144894443686215,523.4068149131231,13.92528871905137,587751.4579041478,12575.323809964464,3.431922853449721e8,2.243103807105662e7
-0.00046882167225703597,-0.7429219827078307,0.011149763451722658,524.8208982257403,13.83655513432472,588172.7805903933,12277.699425452338,3.375879314303383e8,2.243480108221415e7
-0.00047882174840196967,-0.7408712029930188,0.011198147371873007,534.9176082778781,14.025055307337027,602232.0291423361,12454.783313045617,3.4051642418876505e8,2.3527787486149047e7
-0.0004888217081315815,-0.738488388695578,0.01127319574078319,538.3585670901056,14.08649027664417,603438.6793571939,12395.550053775858,3.3172220461477095e8,2.3993499148711335e7
-0.0004988194559700787,-0.7379023797302189,0.01135913619705088,543.6646414949367,14.061944324751044,607395.9903482579,12084.856598753997,3.255538279111435e8,2.465981856102341e7
-0.0005088172038085759,-0.7323475169379832,0.011566382387138382,547.9332303059319,13.97156577232911,610609.9358138801,11730.126927226316,3.189704907675332e8,2.5459197382943496e7
-0.000518814951647073,-0.7271559633418766,0.011612167618885784,550.3657791301857,13.97768330319825,610400.8474639537,11764.621376297655,3.114634156973188e8,2.57079501635659e7
-0.0005288126994855702,-0.7256923159330021,0.01163614158002049,548.9774940593219,13.917596794085929,603317.7046127103,11598.944055257707,3.0017699479466695e8,2.565056318179094e7
-0.0005388104473240674,-0.7229658115702632,0.011698120934385348,556.4918007613169,13.926763223095525,613467.7279917393,11470.633553707852,3.02931598224003e8,2.629560054788033e7
-0.0005488081951625645,-0.718610394724725,0.011674539647599512,556.3667088391775,13.810230236760463,608575.1256008818,11268.403825284588,2.893341278217599e8,2.6355025059844982e7
-0.0005588059430010617,-0.7180674138715173,0.01161054187880319,559.2778614509604,13.821468090712838,609620.8731298969,11362.27255285456,2.833635311405545e8,2.6726993963907704e7
-0.0005688036908395588,-0.7136902032728804,0.011631572205061093,558.8472630440036,13.705430226178498,605076.7754965284,11146.437962480797,2.753797735164608e8,2.6567950229591787e7
-0.000578801438678056,-0.7105325537059807,0.011588718047191695,559.8172521989138,13.594426159338505,602748.03825122,10842.233206467905,2.6672906712060714e8,2.6970167200771052e7
-0.0005887991865165532,-0.7059153382082244,0.011624981517691734,562.1697342551056,13.457748025696992,601289.0650329103,10458.501650002894,2.5431155162318587e8,2.716217365458562e7
-0.0005987969343550503,-0.7019568572955556,0.011672091768119458,569.0376140465744,13.518353849204223,606925.1253956517,10618.709022454368,2.4770891688015124e8,2.763629932278054e7
-0.0006087946821935475,-0.7012805932584781,0.011711050796489908,572.9720093517117,13.604304552481565,608631.22230257,10712.389800491941,2.3870870119670606e8,2.7949616363493763e7
-0.0006187924300320446,-0.6957764500297822,0.011736565123081188,581.7690137453233,13.74021432018592,615064.4167832702,10979.0588700314,2.284542662996407e8,2.8864048264794122e7
-0.0006287901778705418,-0.6925967296993834,0.011781931190740008,589.7703140036429,13.770692806844524,624329.4672847765,10937.946462385504,2.2133044066566408e8,2.9735371747817915e7
-0.000638787925709039,-0.6896139727948702,0.011871037090630728,595.1792996818698,13.583788516636176,623967.3824003058,10583.637384717636,2.039343731855973e8,3.0502558972745042e7
-0.0006487856735475361,-0.6808961371760989,0.011970525523954783,599.94121071463,13.626574619775713,622820.9168768397,10383.48779553447,1.8493984428604388e8,3.132426563369947e7
-0.0006587834213860333,-0.6767326469649892,0.012081957564923118,601.8938156356159,13.520667252261186,621167.2965784101,10354.257693619604,1.7599479618732017e8,3.1589731709453594e7
-0.0006687811692245305,-0.6709177552584774,0.012173012539840657,605.6280572185121,13.595762726076783,623271.3889692515,10353.862745860322,1.702477711258269e8,3.189633774879163e7
-0.0006787789170630276,-0.6677693336455313,0.012256189403108617,612.6475877117789,13.692571559413961,631641.8986581647,10231.272903257242,1.6484567112578267e8,3.274261107523277e7
-0.0006887766649015248,-0.6665716250736431,0.012353338686371352,617.0098912220573,13.598930839210826,631383.790257345,9888.283702578035,1.4954534591445428e8,3.363017433971085e7
-0.0006987744127400219,-0.6611339680198411,0.012283431756745601,619.3760338708098,13.798799426553405,629491.8826667649,9895.134617161948,1.3738807344227144e8,3.377775334863208e7
-0.0007087721605785191,-0.6587463986885373,0.012223195611640224,621.5127586513803,13.833628268128045,629334.0125362249,9843.084098030675,1.3163381373950958e8,3.389118545854304e7
-0.0007187699084170163,-0.6538827545670916,0.012216937868378392,622.3544106143248,13.677486070792316,626548.9956102323,9703.511278180673,1.239028938480947e8,3.385228842533917e7
-0.0007287676562555134,-0.6532329141038018,0.012274883639054107,625.1499245741675,13.735317261761486,629368.5002800479,9744.384418331596,1.2278176669357151e8,3.428144509356631e7
-0.0007387654040940106,-0.6501881284976992,0.012430923316845439,632.2730007773059,13.784388654891702,637214.9661802386,9723.340967117314,1.1862453276747783e8,3.515495671249906e7
-0.0007487631519325078,-0.6457674697977883,0.012537239387639159,638.4786029915133,13.949789338990936,640719.8787443923,9618.160754977964,1.067767605525186e8,3.591179221949924e7
-0.0007587608997710049,-0.6410283581280444,0.012345419861429239,635.6177182238525,13.886784464037323,631700.6573745366,9587.732971888474,9.345753636769776e7,3.550932909107066e7
-0.0007687586476095021,-0.6358717910509735,0.012361568262939897,644.9308976958563,14.020888314533646,640426.5609976356,9633.761855944807,8.407684405100173e7,3.64313083093261e7
-0.0007787563954479992,-0.6326775962525153,0.012473852886435934,646.2775134907647,13.872388436951717,635501.0611402579,9470.809631478322,7.06937164056362e7,3.6244082447177894e7
-0.0007887541432864964,-0.6265622896676134,0.01248821858224,651.2189246045241,13.88201029495519,638461.4745834353,9347.359929667437,6.077164149204702e7,3.702060423799311e7
-0.0007987518911249936,-0.623267424383667,0.012579011586020266,651.5325524975232,13.830605822139121,631819.1951014319,9347.76124149609,5.140545950439592e7,3.6928761940393664e7
-0.0008087496389634907,-0.6170055737878395,0.012634817293787877,653.9701187460366,13.79997928961377,629548.0566374845,9413.870314040922,4.023460474163683e7,3.6963008099301696e7
-0.0008187473868019879,-0.6127525114230049,0.012531739435170271,651.7985991184847,13.44551330781044,617276.4420879629,8837.005357271793,2.295283087748973e7,3.655856837040093e7
-0.000828745134640485,-0.6064254592661865,0.012549707197762062,657.1984173830753,13.482925560411859,617120.9417821463,8684.311034047629,5.267541271336268e6,3.708682255010446e7
-0.0008387428824789822,-0.6035019285954346,0.012650835683013856,662.8844544955992,13.703289110418233,621811.8915964486,8949.659528396613,-4.993070252525035e6,3.802530313737985e7
-0.0008487406303174794,-0.5984025731548607,0.012692796155562389,667.908617076903,13.646237492300463,626829.9973794781,8972.332072514435,-1.1735561360125331e7,3.86827266278407e7
-0.0008587383781559765,-0.5956449225508395,0.01278290024731341,670.1389882415243,13.46683674178983,624681.7725423488,8979.05585096941,-2.161271209214531e7,3.883190227077958e7
-0.0008687361259944737,-0.5893933384045807,0.012840164900253236,675.8949216511926,13.42092464292251,626568.188816798,8936.571397430203,-3.480973721674421e7,3.941396668972107e7
-0.0008787338738329709,-0.5850068076419374,0.012923240945162973,677.6700042943851,13.480926782605938,622727.9122190233,8873.44494493699,-4.677299221816924e7,3.932939582261407e7
-0.000888731621671468,-0.5833516929948882,0.01283267085462171,680.160890367598,13.45501431799258,622433.1271535625,8995.550883250713,-5.503513327430952e7,3.932857834173976e7
-0.0008987293695099652,-0.5784588139221085,0.012931116300052553,685.0043207453821,13.421975351288886,624100.5386244965,9121.776059819107,-6.5746857094464116e7,3.9953570334903106e7
-0.0009087271173484623,-0.5752560218076966,0.012964801851547702,687.7631173149105,13.367436298736742,623229.288985691,9258.962075294037,-7.620252766781549e7,4.024235659631609e7
-0.0009187248651869595,-0.5724640378819783,0.013003104335767054,697.4698762492909,13.358805849987554,632538.0103850564,9135.620563459861,-8.960149062190987e7,4.125435378355986e7
-0.0009287226130254567,-0.5693933401340955,0.013055851978737229,698.8470368995274,13.504132833777833,633777.0619307115,9190.597143873054,-9.322856657015938e7,4.172670069429098e7
-0.0009387203608639538,-0.5654768639970813,0.013224594004922157,703.0511323244325,13.591350629366296,631634.9928428623,9041.126501814999,-1.0839673535268988e8,4.193164123900682e7
-0.000948718108702451,-0.5637338192635626,0.013232392475381164,707.272708020815,13.504076676666925,630404.3359877376,9045.285116070056,-1.2387683543914694e8,4.240538010716543e7
-0.0009587158565409482,-0.5581715306719486,0.013228093843360862,717.0047964586277,13.750300082622301,638175.9632308685,9338.18434501061,-1.39110552766194e8,4.341762792383289e7
-0.0009687136043794453,-0.5558224758428247,0.0132639825566187,719.7217059851115,13.646178837237786,633923.8745704322,9342.572041318961,-1.561428201106054e8,4.394306319732406e7
-0.000978712341748178,-0.547815638973262,0.013392735790216867,729.8102835343938,13.433689842842158,639258.3716992278,9425.602323293468,-1.7672881542680997e8,4.485093936749241e7
-0.0009887147461995482,-0.5413732152751092,0.01334025256515857,732.211974743911,13.512891981906375,638630.8849557356,9471.513953642308,-1.8698840040469852e8,4.494304582376506e7
-0.0009987171506509185,-0.5373864254062485,0.013420198724098649,734.692089044303,13.431878293922082,636743.6471358677,9425.023432136788,-2.0152144458290574e8,4.525692313041762e7
-0.0010087195551022887,-0.5329902945512316,0.013571026243693144,736.9607213768252,13.271751752750804,632632.210876254,9554.092964093083,-2.1319444648914957e8,4.516805970150577e7
-0.001018721959553659,-0.5274385579146064,0.0136177843551052,744.1823674521637,13.274578640629649,635697.4217130321,9675.072477979023,-2.2806612366758794e8,4.59920454484884e7
-0.0010287243640050292,-0.5206915020213602,0.013622233728894938,745.2783998413959,13.351109860811716,628722.6941623943,9443.844280437357,-2.4549332292661214e8,4.607228295440804e7
-0.0010387267684563994,-0.5142534250369615,0.013626312489812572,745.7229201556405,13.169526434305197,621610.1408507165,9586.782911197015,-2.5627853819064718e8,4.577764236060101e7
-0.0010487291729077697,-0.5066295370858396,0.01366071138123097,747.3661843059871,13.069808163238283,618598.507259651,9735.147140989639,-2.692588555409475e8,4.574990563649701e7
-0.00105873157735914,-0.5028015250574331,0.013535358189236997,750.1900185304279,12.946868618395285,612639.5485504095,9746.511503647025,-2.877513124600474e8,4.561119398262258e7
-0.0010687339818105102,-0.5001596564856283,0.01364869788115767,753.7371926201023,13.017661206096877,609434.6456198852,9767.810713419405,-3.03627067101166e8,4.579191128066737e7
-0.0010787363862618804,-0.49327836599789665,0.01363497024877066,753.1537253035203,12.844688244185768,601569.8783899314,9672.925927036547,-3.166245858417036e8,4.54187862875263e7
-0.0010887387907132506,-0.49114318189796874,0.013691672388985273,760.0475535203365,12.836152485835369,606479.4936811217,9907.329478615346,-3.287087499665225e8,4.5937318858154304e7
-0.0010987411951646209,-0.48205037187532623,0.013723101741049515,763.4551692040793,12.790101297642344,600485.0343814733,9846.040628577914,-3.5027493475630623e8,4.627617052262889e7
-0.0011087435996159911,-0.4780395300806264,0.01381882825771267,766.7220901021846,12.852634410635734,601050.7407380531,10140.932661080446,-3.6123394390561265e8,4.6739021678849064e7
-0.0011187460040673614,-0.47464467432356244,0.013881820855747618,773.5561044003283,12.913043821301764,600458.3121032707,10362.59858951385,-3.818189155378728e8,4.736770786722513e7
-0.0011287484085187316,-0.4674079496954716,0.013883771432826006,773.2759954529764,12.810595026760767,590824.7717639371,10196.733993400061,-3.961436799602938e8,4.689316988968118e7
-0.0011387508129701018,-0.4661087606726082,0.01379177530707656,777.6658029218559,12.744541724675102,591791.1303219512,10368.020160227084,-4.0824626906153864e8,4.722261446959664e7
-0.001148753217421472,-0.4621014240918451,0.013773687146991759,775.2003934386885,12.670284553446683,581337.1568663565,10489.43578585596,-4.1943267840141684e8,4.6669230555474095e7
-0.0011587556218728423,-0.45641795891992387,0.013851219340311114,780.9174630455103,12.710639307853057,585659.1970371768,10626.838676482834,-4.305002085830232e8,4.74506868889501e7
-0.0011687580263242126,-0.4547529702864603,0.01374647686740415,777.3570962501382,12.635307372079023,575591.1763423468,10678.320087963997,-4.3274920974355555e8,4.664929378730428e7
-0.0011787604307755828,-0.45410925467058966,0.013765377306711556,778.9990243569114,12.41088590905131,572177.9654565492,10772.79438107934,-4.467237251870964e8,4.6613804592393525e7
-0.001188762835226953,-0.45061559014370356,0.01379036759118079,780.6618274645442,12.275956729824053,567880.5590287334,10789.558547262097,-4.5676046818150604e8,4.642441310798135e7
-0.0011987652396783233,-0.4450903204867787,0.013916709862674261,786.5848156733667,12.299302513986687,567698.6023912844,10971.422086531247,-4.761161529406912e8,4.70129550494768e7
-0.0012087676441296935,-0.44008647209838914,0.01400829487054594,793.7424515031464,12.297177840746174,570977.9757610948,11297.980031910092,-4.944155002964347e8,4.748848204215591e7
-0.0012187700485810637,-0.43580771031752613,0.014129043854883307,799.4859823746534,12.13206191982407,568041.2734860315,11718.09764205655,-5.1395521373424757e8,4.7563233885462366e7
-0.001228772453032434,-0.4311421365307356,0.014085968318506054,801.4312701745738,12.144705161139278,561088.4066453185,11722.302737754035,-5.305888053618195e8,4.754993735379737e7
-0.0012387748574838042,-0.4268476070305469,0.01416476334225631,810.0846829132482,12.066007523063796,565970.4976433244,12069.664790798133,-5.502624303591384e8,4.8151515738869876e7
-0.0012487772619351745,-0.4194318264763205,0.014096307204320707,813.1707949585796,11.928414545575434,562030.1225749976,12186.215261707997,-5.665536336291945e8,4.812091037585127e7
-0.0012587796663865447,-0.4190806073002391,0.014006487324180807,812.8873901392922,11.893562752899816,553895.2811605429,12272.011987990478,-5.772639823066053e8,4.7545091096166335e7
-0.001268782070837915,-0.41250758158750356,0.01411657677397901,819.379343581702,11.896086944060867,555981.5938795742,12528.803888158005,-5.941042299276217e8,4.8109962107838936e7
-0.0012787844752892852,-0.4081092770847844,0.014220189180240954,823.0843775935058,11.928301271867387,553307.5010501642,12685.184572617178,-6.090677486064637e8,4.8386252345165566e7
-0.0012887868797406554,-0.40059135904894067,0.014309051870660675,830.9653535954454,11.939957197423162,552491.4199308606,12961.821259792505,-6.351571280692283e8,4.903970524145844e7
-0.0012987892841920257,-0.39539224143269225,0.014343957111259544,831.2920762414105,11.57616348030645,542772.2613374497,13230.258070772155,-6.485890525616341e8,4.794774827649346e7
-0.001308791688643396,-0.384568038095734,0.014271335675149,833.6510371599924,11.533204728772896,535296.5551460235,13437.283094136832,-6.686264151924434e8,4.76871678236413e7
-0.0013187940930947661,-0.3789222418283085,0.014241179968637429,836.5816032102082,11.345729118080062,527141.209163277,13567.513066122263,-6.848757246172903e8,4.701110684009448e7
-0.0013287964975461364,-0.3747443129745501,0.014351026226424183,839.5637689126793,11.389239027919889,522854.9329186871,13618.188610548768,-7.004841227373663e8,4.71872418565343e7
-0.0013387989019975066,-0.37098745325030513,0.014305657418157508,839.9342748183409,11.219172686741828,514553.87162856036,13835.9730497133,-7.133584175299821e8,4.659025796477362e7
-0.0013488013064488769,-0.3645746111007373,0.014473444775508711,848.2687529087973,11.289600860723281,510792.6994211252,14100.927885075496,-7.440584668434212e8,4.723749810492624e7
-0.001358803710900247,-0.35691815629426354,0.01459207352867149,854.3187369576178,11.137901029964246,508769.83939412504,14508.889776694228,-7.675941065370544e8,4.7334220513910234e7
-0.0013688061153516173,-0.34964672757201243,0.014520544766325565,850.4682413277404,10.894188730837042,499443.14138899004,14667.333999701888,-7.659499144167755e8,4.628165879530041e7
-0.0013788085198029876,-0.3445010380957735,0.014569334778368451,855.6686208118763,10.96537369398196,497834.4774946933,14581.285822317628,-7.850275474028231e8,4.657347502708316e7
-0.0013888109242543578,-0.33745171753220593,0.014462435221269282,858.7136684052103,10.857964450763259,493397.8795070399,14673.502195412402,-7.998878894860178e8,4.6365362746527985e7
-0.001398813328705728,-0.329154013831982,0.014479937049093441,863.4212949020786,10.781125493425568,487293.51605896966,15040.942098662399,-8.207886864685916e8,4.607200110293455e7
-0.0014088157331570983,-0.3241745413121762,0.01452983558892056,866.4155097409523,10.649836943812174,481030.8944966031,15398.069848077292,-8.355729198907441e8,4.592966902160607e7
-0.0014188181376084685,-0.3197890551506458,0.014671372288971272,870.3678220519117,10.653352463043941,476952.10477164295,15808.899772829844,-8.537129828186007e8,4.597614870920724e7
-0.0014288205420598388,-0.3112294727783591,0.014618261845705681,872.559183306828,10.552293107442653,469653.4374042661,15864.81652597008,-8.660347472771109e8,4.538828972970247e7
-0.001438822946511209,-0.3032756044324724,0.014548624795056066,873.8192999070492,10.189886212895654,457961.3713182029,16057.596625651573,-8.860774261987835e8,4.422291677376111e7
-0.0014488253509625793,-0.29766765892940583,0.014541651621668672,879.7596042863581,10.139048619517856,450151.8660257222,16552.24082142659,-9.147385345404449e8,4.423226942091206e7
-0.0014588277554139495,-0.2885794677241415,0.01459210331378212,882.472113990677,10.047854036611918,443013.4647411882,16856.65629422452,-9.318647042885756e8,4.3835528287857346e7
-0.0014688301598653197,-0.2853315246979239,0.014801231997682504,888.5175324625861,9.877836944520169,437828.6199163138,17153.5698821746,-9.571257551252439e8,4.369528114914794e7
-0.00147883256431669,-0.27875528627853774,0.01478973554241006,895.8624826934519,10.02314634600146,437681.03021819785,17528.941355423904,-9.809568291215799e8,4.449341125616955e7
-0.0014888349687680602,-0.27391844326454406,0.014761337277851706,895.9147279866187,9.996230710457194,431733.74726947566,17555.763470769714,-9.884348733076006e8,4.4293981918337956e7
-0.0014988373732194304,-0.26453469889449993,0.014763600680111674,893.5069813284126,9.876385751312851,422033.0357421969,17599.442657644056,-9.920859743042979e8,4.366132079999138e7
-0.0015088397776708007,-0.25998098335782827,0.014789745674153325,901.0078610375047,9.938413037622608,415706.2499826338,17834.82495830741,-1.018742812830058e9,4.3861349768300205e7
-0.001518842182122171,-0.2528411534940862,0.014877845243369037,905.9372263539717,9.746429715599097,413271.8898691026,18112.627834274917,-1.039559469382672e9,4.3682579118302174e7
-0.0015288445865735412,-0.24842673071213664,0.015004111848810123,905.4516076978574,9.488098920932568,403106.7732115979,18428.28484028426,-1.049215579751212e9,4.2634841498248816e7
-0.0015388469910249114,-0.2420482205014259,0.015016492183136783,910.551726836216,9.59935718986348,396449.2002256946,18676.663675545395,-1.0705287966806364e9,4.289248794464286e7
-0.0015488493954762816,-0.2356660558274899,0.014997504578146444,913.9662237440243,9.552867224849539,389769.427584866,18872.05194393244,-1.087393778110531e9,4.280914774715771e7
-0.0015588517999276519,-0.2268788204327478,0.015162906712697809,922.5660778102117,9.53100313893281,388261.52784969273,19170.358032038755,-1.117813676786317e9,4.3185527860151164e7
-0.0015688542043790221,-0.2211792217267016,0.015193547900862962,928.6469308683061,9.260515257733866,378766.3362653245,19419.454883695333,-1.1454923815112658e9,4.240558770694135e7
-0.0015788566088303924,-0.21699803345444132,0.015175044984576988,926.6436731168039,8.942441649244149,367252.3445101624,19547.717747362356,-1.1487589504977775e9,4.09757853296017e7
-0.0015888590132817626,-0.2121871210973586,0.015155589388318508,931.5155310008553,9.020295035301356,362992.4450988501,19718.22897272602,-1.163066486384713e9,4.101926844198566e7
-0.0015988614177331328,-0.20560485867048095,0.015091910279412717,930.8515244918844,8.930649447488355,357780.417888825,19692.45509890561,-1.1696487198153837e9,4.056395265591168e7
-0.001608863822184503,-0.1994954149369845,0.015073501932146257,931.4979078128858,8.831397721722801,348533.11142196576,19850.517818769073,-1.1785184799321423e9,3.983636334727718e7
-0.0016188662266358733,-0.1928534263751159,0.015187791222812604,938.2264822926213,8.760454209463852,340310.31385366514,20184.965451183314,-1.2066685506372383e9,3.9549943445956066e7
-0.0016288686310872436,-0.18347253822237455,0.015122592075917018,937.1433277551602,8.737565383704412,332520.6270473399,20234.48389138998,-1.2052170415912383e9,3.893190056989105e7
-0.0016388710355386138,-0.177062028387876,0.015210157068914893,939.5575891877003,8.681726102515286,323989.48601184087,20413.87576055067,-1.216883467045508e9,3.874684687861945e7
-0.001648873439989984,-0.1698707613015781,0.01520329434977573,940.5384952460001,8.831294339246345,315240.87889488053,20431.66205898359,-1.2229682728626673e9,3.887510757420728e7
-0.0016588758444413543,-0.16151714262129693,0.015154208805572082,933.2255912188518,8.603719111840121,300944.8565653481,20295.7061134241,-1.2094056891416712e9,3.744840577688821e7
-0.0016688782488927245,-0.15638679170542533,0.015085133360031786,934.9007132317902,8.409024377896761,291177.98348365497,20440.540024593905,-1.2205091692440712e9,3.642168222362402e7
-0.0016788806533440948,-0.15012023371999772,0.01515602317874078,938.2227638552968,8.35160981510388,279853.8885179456,20571.384575881522,-1.239603237700415e9,3.593623228306063e7
-0.001688883057795465,-0.1446095326888103,0.015209334339323378,943.6307137964394,8.319868872809371,268074.3907895629,20832.45437921355,-1.2636707075117233e9,3.570995048250032e7
-0.0016988854622468352,-0.1380100588497432,0.015207700152795371,947.1579666763807,8.195757468530426,261153.45741463435,21100.31955516264,-1.2807246290220032e9,3.5154709236954674e7
-0.0017088878666982055,-0.13194869549989613,0.015312064507550915,952.3326452072355,8.056241849608256,254796.93395365414,21460.327809278762,-1.302267625707908e9,3.4424411554472856e7
-0.0017188902711495757,-0.12247127624733778,0.01522242877462242,951.1184693219915,8.079965336632583,242124.36921558782,21344.40885044471,-1.3026693913309596e9,3.403347341058968e7
-0.001728892675600946,-0.11836042091107492,0.01527269101787639,955.4900986038025,7.79526700001047,234398.01505052607,21701.338139352523,-1.3202498620325174e9,3.309049353234038e7
-0.0017388950800523162,-0.11111216536596118,0.015345562754282036,955.4840748844127,7.867558961826271,228751.91630683115,21862.56035793704,-1.3273010974594011e9,3.3082131851480927e7
-0.0017488974845036864,-0.10676519991027975,0.015329910792500774,955.784302868326,7.796132431741674,218737.74372587464,21971.861485828435,-1.334896108437384e9,3.2470491556489173e7
-0.0017588998889550567,-0.10089764159014454,0.015335734519840135,961.4453602565139,7.792565355554539,212838.2916641574,22295.378410292324,-1.3561880607783704e9,3.239663182672219e7
-0.001768902293406427,-0.09586450705362544,0.015269197996805746,961.6238727107108,7.744685185229065,205974.9546834267,22349.647034615962,-1.3639714372021601e9,3.2123185753284592e7
-0.0017789046978577971,-0.08744597649957828,0.015354891885180254,966.3728722867219,7.725022382440982,196088.0367211921,22423.025659798335,-1.3822081323212872e9,3.1968202459100608e7
-0.0017889071023091674,-0.07943306884079661,0.015359945458817931,967.8571491478624,7.5360724227824285,184103.10799929625,22505.061524697638,-1.391726460375486e9,3.107254423000386e7
-0.0017989095067605376,-0.07410640430992019,0.015470501226640598,976.2434405868623,7.520669494968946,177238.79732334372,22774.675362153735,-1.4188462571131408e9,3.0989000444475986e7
-0.0018089119112119079,-0.06645919338029471,0.01552151976531246,975.1954892788116,7.5118356786454035,166468.94146488406,22996.113156698346,-1.421594700905526e9,3.0512121002404943e7
-0.001818914315663278,-0.05854761480635674,0.015511621321881598,975.2339224719793,7.356665663016301,153534.65620218104,23115.03519125507,-1.423484228403533e9,2.96759435583291e7
-0.0018289167201146483,-0.05305253426404968,0.015568364018694315,971.1246924927573,7.2829584133789895,143717.19469583186,23051.168691811356,-1.4144930454307923e9,2.887815237033961e7
-0.0018389191245660186,-0.045916833815079945,0.01563306788143399,973.2008585295675,7.198748025488812,136779.11138790048,23245.16564398173,-1.4224972732897925e9,2.845301018552506e7
-0.0018489215290173888,-0.03807009932551341,0.015567178182304176,972.568536853441,7.282614068880172,122229.15627209787,23265.352176478526,-1.4240480125893755e9,2.8013577328365587e7
-0.001858923933468759,-0.03017290827358422,0.015642604445950083,972.8667694657598,7.252227438671877,111552.37161445165,23439.396059488114,-1.4270066579815855e9,2.776749534581189e7
-0.0018689263379201293,-0.022538644173452478,0.0157051542372669,974.4559023999649,7.053753196215468,103878.67870328175,23492.1519309367,-1.4354457812954042e9,2.7008881763946943e7
-0.0018789287423714995,-0.01816879858680654,0.015557170627634226,973.9862672643877,7.11769485300138,93979.82213110806,23487.542714926545,-1.4338725624132228e9,2.6952095417592667e7
-0.0018889311468228698,-0.01179009060008263,0.015495556638342673,973.957141299593,7.175908745306903,85468.25697360719,23348.77126297028,-1.436632613726838e9,2.694102718495913e7
-0.00189893355127424,-0.0023601417823153666,0.015374877118260879,967.7392155653371,6.994540890213804,73710.71902176767,23138.066523436995,-1.4206317276853151e9,2.5930749763457015e7
-0.0019089359557256103,0.00530582534790957,0.015390166889584996,973.5896922829999,7.060217469486501,61810.503320515665,23426.180884735397,-1.4387856628522322e9,2.6007258975352503e7
-0.0019189383601769805,0.011404173664520406,0.015485211885611522,972.9057088720514,6.935180602937275,51988.70880848059,23247.28815368342,-1.4345910519303727e9,2.5334869652672898e7
-0.0019289407646283507,0.02152157930552044,0.015439547217762958,976.5860768575482,6.927564404981751,40389.05758314985,23429.542468104082,-1.4467267610438614e9,2.5211318247008324e7
-0.001938943169079721,0.02533460693762647,0.015425651651220597,976.6782873533367,6.895039670944516,27801.14332426902,23388.942885723114,-1.449880519517442e9,2.4873148046264738e7
-0.0019489455735310912,0.03292643691243073,0.015440414459432348,975.8475832703399,6.891740904469143,16007.555595668262,23488.513261372937,-1.448501614386165e9,2.4780774086272296e7
-0.0019589478615671396,0.039576672332013445,0.015506815153538559,978.8082484037071,6.618819864520984,8617.514592349753,23641.03497296296,-1.462288996696401e9,2.3895196721984904e7
-0.00196895026601851,0.04470697697206923,0.01548010719530195,977.0645368352589,6.623452487323357,-1328.026434094974,23574.83945273415,-1.4581527241150687e9,2.3747979068215277e7
-0.00197895267046988,0.052991514903641464,0.01544159067498019,978.2548898385372,6.757293248171504,-13323.893430773192,23629.02912189398,-1.4608492501985369e9,2.418668248573231e7
-0.0019889550749212503,0.0632244249914368,0.015331836665306424,973.833335642657,6.65769579889231,-20781.206211382927,23473.488419969286,-1.4485200035432014e9,2.3719179973453615e7
-0.0019989574793726206,0.06793005486327586,0.015337090774567535,979.1802455949978,6.6467133474174425,-29990.033404302638,23706.56773215639,-1.4675035424113517e9,2.3896575239686653e7
-0.002008959883823991,0.07377563436709592,0.015305506459770118,984.6790634110541,6.662334724752009,-40581.340930912935,23675.122078718956,-1.483872488618756e9,2.412291880541375e7
-0.002018962288275361,0.08219725359876302,0.015388161697308365,987.5963689441783,6.66632276234842,-54346.16046070088,23772.746226525942,-1.4941165394664454e9,2.440032328944567e7
-0.0020289646927267313,0.08662940421038576,0.015447642458173877,989.3538738383818,6.816645542266159,-60451.62520810533,23838.121636981705,-1.503326853193429e9,2.492827484251834e7
-0.0020389670971781015,0.09440535706570745,0.015470509153255308,989.0146206990881,6.733554995876037,-68369.0531932868,23762.762517780066,-1.5003087602595172e9,2.484773056826612e7
-0.0020489695016294718,0.10398163548513276,0.015545743038406296,983.5080910040018,6.924736185924099,-82964.61775246731,23635.50652357327,-1.4810447535505128e9,2.5646590591969635e7
-0.002058971906080842,0.10932544621941191,0.015439383276350999,982.3541422892152,6.96467621521079,-92341.61222936472,23576.477932776954,-1.4780401510990608e9,2.6013258138705164e7
-0.0020689743105322123,0.11493645476243408,0.015439658947275357,985.1026339986367,7.105232825925583,-99026.45272557842,23609.234096091088,-1.4809552797209122e9,2.663165979518193e7
-0.0020789767149835825,0.1207814770389471,0.015498660309195228,982.8362475372502,6.9763085535739515,-108201.54714367965,23560.551054213087,-1.473188572500033e9,2.6309427412585687e7
-0.0020889791194349527,0.13015186612599383,0.015481860424297297,982.5348454160103,6.983621614914634,-120689.83942505094,23582.187679956012,-1.470339733393513e9,2.6640635148232784e7
-0.002098981523886323,0.13710556907372926,0.015498373838059028,982.2932680128207,6.986291111876551,-130320.07729351324,23427.266571961154,-1.465043201063445e9,2.689596985442111e7
-0.002108983928337693,0.1431912879507196,0.01553136575975814,981.9156821578948,6.988825067409838,-139748.0116227063,23529.413868272706,-1.463939245489335e9,2.7329510897150006e7
-0.0021189863327890635,0.15012191913034661,0.01545829751289783,985.4574311260211,7.1576483496447905,-152091.7423968115,23625.802992255107,-1.4700489600532799e9,2.826479254649143e7
-0.0021289887372404337,0.15604481352943128,0.015477567634004647,982.8829132183147,7.190148384535865,-160703.82592115007,23630.55109273603,-1.4622966551948364e9,2.8430724184901234e7
-0.002138991141691804,0.16694310320826122,0.01541539065279625,982.1725893682934,7.365184505655027,-172394.89500279183,23567.830691320076,-1.4556563005963993e9,2.9314574353411403e7
-0.002148993546143174,0.17351385235239258,0.015420041439802329,981.6155627177046,7.396340868412799,-181852.52831811385,23359.831802853954,-1.4504661867727427e9,2.972821935401955e7
-0.0021589959505945444,0.1780076702962794,0.015423367443002645,978.0744755301859,7.401591973933648,-189963.61784719164,23158.906132859105,-1.4392443018481545e9,3.0140763381222695e7
-0.0021689983550459146,0.18399314170881087,0.01542462507098831,977.4071304034976,7.404022054554543,-195482.06494717186,23071.938409171027,-1.4355755709191985e9,3.0351245742557637e7
-0.002179000759497285,0.19131685275537763,0.015365733940090593,974.4965456678473,7.2911538720676425,-205613.17349915285,22944.00404491601,-1.4199604769708068e9,3.0272290561079077e7
-0.002189003163948655,0.19879367525739278,0.015294679862112356,977.6538051961004,7.342454759648007,-220237.7172092279,23158.353969788983,-1.4205233775490212e9,3.095896962666259e7
-0.0021990055684000254,0.20613182853971895,0.01540485747477708,981.9233075106833,7.368408016661678,-233690.82084852539,23238.936203287867,-1.4290935429751372e9,3.184489078977756e7
-0.0022090079728513956,0.21249448015184602,0.015339757972219573,971.0502953692445,7.666858697264791,-240686.45507436316,22748.037026430055,-1.3932481993564377e9,3.278682104557831e7
-0.002219010377302766,0.21660975590275713,0.015375428630140162,969.5047604102392,7.810264678444047,-247946.27432681,22667.55939512135,-1.3828993154602687e9,3.336741633984686e7
-0.002229012781754136,0.2238453589769398,0.015314787888722663,964.1535109264051,7.929536542095178,-252537.0864143388,22341.35268432329,-1.3614129574274702e9,3.373862712860671e7
-0.0022390151862055063,0.23085219131370244,0.015334334804510127,961.7602341004848,7.826806933175095,-261527.6582631233,22240.13954039386,-1.3468966776144698e9,3.39063190771287e7
-0.0022490175906568766,0.23731398145491664,0.01526700522987615,955.5218369036611,7.933289443378572,-270423.6634218369,22002.712227092783,-1.3214101632476006e9,3.442859065277496e7
-0.002259019995108247,0.24451759116587493,0.01534085694911975,958.298377353729,7.976908209424604,-282030.9065126133,22126.341230684397,-1.325799694689184e9,3.507433200817699e7
-0.002269022399559617,0.25336891466465894,0.015377250935261494,955.7910328409173,8.236912016574793,-293489.94065212645,21763.700972666767,-1.3079201717146096e9,3.60127246934095e7
-0.0022790248040109873,0.2585424385930742,0.015369034469142501,955.1379329476188,8.339406639771864,-304744.8019580507,21637.44362527876,-1.2967990902375824e9,3.685720692720915e7
-0.0022890272084623575,0.2652184658298268,0.015347744131261058,950.226243088478,8.248136756212931,-313295.04661471717,21483.374283841506,-1.2781579488288965e9,3.661026974066827e7
-0.0022990296129137278,0.27209926143685403,0.015352095867818901,950.1532890767004,8.400928967355137,-326227.93686978833,21277.901503836256,-1.2670407258529367e9,3.760543540492315e7
-0.002309032017365098,0.27964156531422607,0.015302349634556907,947.8441643553261,8.411157416742427,-337267.1664942897,21147.582662811008,-1.2507193435812483e9,3.7962238294081606e7
-0.0023190344218164682,0.2833794258427696,0.015187343410197052,946.3663429698474,8.311904970590478,-343119.61009409855,21221.826238485595,-1.243011386398682e9,3.793564432331475e7
-0.0023290368262678385,0.29060038670369626,0.01517736285061785,941.2777370809124,8.334427114535844,-345411.33055467316,20869.259356066515,-1.2261570928534067e9,3.788295160923469e7
-0.0023390392307192087,0.3008708558680206,0.015159418038991299,942.3482290324076,8.454624139695559,-357752.305425689,20912.127502474672,-1.2200903430134504e9,3.865350480979209e7
-0.002349041635170579,0.3072380815754625,0.01506678355547196,940.3289312983578,8.58460365476451,-369357.37885910436,20630.44224837561,-1.2052843090754664e9,3.937221672906135e7
-0.002359044039621949,0.3121873846594286,0.014938996827854401,932.2701074403045,8.681996912914265,-372183.8654030319,20285.613040350745,-1.1745041781982217e9,3.933686989084657e7
-0.0023690464440733194,0.31831651058674926,0.015000062236378621,927.0067624303922,8.806242095252536,-376438.2701408675,20043.658266097245,-1.1553781026858895e9,3.96789823197844e7
-0.0023790488485246897,0.3278310879390519,0.015001787567192221,923.0367892911848,8.96918290742079,-386750.2937189021,19726.14523319226,-1.1328725011630607e9,4.022480117389182e7
-0.00238905125297606,0.3359802352599912,0.014988166565839359,923.9046588532235,9.036695866576947,-399555.653387175,19723.34670194215,-1.1228802485426915e9,4.109726156260049e7
-0.00239905365742743,0.3454596285941129,0.014887155831627415,917.2746157267743,9.156542571003543,-407903.58392339817,19326.394363761505,-1.097160708086088e9,4.169871581738154e7
-0.0024090560618788004,0.3494822753241038,0.014838549936570382,915.775875615635,9.199848070548036,-415508.00309899723,19223.45002463049,-1.0854689101862674e9,4.209063866568886e7
-0.0024190584663301706,0.3575503804895812,0.014891865985316433,921.4562892337757,9.3351372702696,-426323.05907910346,19202.718161540684,-1.0931168339895937e9,4.31224508616318e7
-0.002429060870781541,0.3634536141696998,0.014769574750571916,914.3636787766873,9.279214866782981,-428268.735814435,18833.349980330484,-1.0688691516203542e9,4.265086656835162e7
-0.002439063275232911,0.36866329460406205,0.014566737274814888,907.2777936083518,9.298988989474333,-433008.74104874337,18516.062350021813,-1.0445804577293848e9,4.2442192530599535e7
-0.0024490656796842813,0.37418164162408385,0.014597844669547359,908.8651895479321,9.372218024704651,-441185.6937574083,18403.52843901675,-1.0438239043028718e9,4.325079511587926e7
-0.0024590680841356516,0.3815815774057472,0.014667483914050542,910.2301977230036,9.385904659745593,-453264.7244486599,18376.17971081284,-1.033042860887868e9,4.368963905167431e7
-0.002469070488587022,0.38756593146200624,0.014587887635540812,901.3081156454595,9.529685363428861,-458987.95370268554,17821.47284987801,-9.974392679316914e8,4.373655187956635e7
-0.002479072893038392,0.3920975550080614,0.014609176479003127,904.7952146277383,9.543727800114159,-466406.4951096961,18018.53472304166,-1.0005101486715155e9,4.423504995209e7
-0.0024890752974897623,0.40071261649805145,0.01456786661127914,899.1100298248366,9.793218815918527,-471408.0535042332,17666.062057682695,-9.785914139456549e8,4.467831223095814e7
-0.0024990777019411325,0.40730855534905414,0.014602615393200015,891.2728475507081,9.999483198856092,-475069.5773948541,17268.607745645542,-9.492500741137096e8,4.493970043504709e7
-0.002509080106392503,0.41313927186115484,0.01459518971738712,895.3800564859603,10.198115471752319,-487339.12226310535,17344.587973138692,-9.493095084996628e8,4.59418910050518e7
-0.002519082510843873,0.42157825654176406,0.014535962065502804,886.0929241104413,10.17757701566129,-489932.8803077273,17007.486043814653,-9.15996904657179e8,4.544398926387403e7
-0.0025290849152952433,0.4290921234555297,0.014399095831432316,882.532872638463,10.061083981337452,-494746.758195393,16691.283611804698,-9.02506152078141e8,4.554639188372369e7
-0.0025390873197466135,0.43445627300924233,0.014452964566120973,877.7614448642177,10.344372881823269,-501306.8445103914,16435.648364680106,-8.798445135864593e8,4.616409403251079e7
-0.0025490897241979837,0.4395887143586713,0.01434819120925214,872.7601142343982,10.563172472729622,-505144.69781442324,16101.142688002245,-8.609847472449708e8,4.668448067006407e7
-0.002559092128649354,0.44626449406394175,0.014482379092092797,874.1839060833827,10.758904966491581,-514125.25886504067,16003.458109887284,-8.560767137210094e8,4.783989155225424e7
-0.0025690945331007242,0.44991855136197323,0.014570491974438977,873.000641210945,10.664594660326765,-520449.84487861913,16001.594821332108,-8.468794596560233e8,4.7742893479474135e7
-0.0025790969375520945,0.4535052362112239,0.014563239152038294,874.0117382998583,10.9148170072887,-533630.1799606684,15809.220410053893,-8.312488113743753e8,4.901821759192537e7
-0.0025890993420034647,0.4593929194426414,0.014606077320159389,867.9990120356439,10.731324312427468,-533687.6193998735,15855.784019553057,-8.125983141070169e8,4.820773166167608e7
-0.002599101746454835,0.46672844771725874,0.014507514824771913,861.9717689929939,10.79704502512665,-537184.4700002624,15380.913315015407,-7.884982018044652e8,4.812805192228306e7
-0.002609104150906205,0.47125111631663535,0.01449701270401916,856.2349127134734,10.887506999712562,-543992.6022886371,15127.780653679038,-7.60490849926962e8,4.8613032947963946e7
-0.0026191065553575754,0.47833463416492256,0.014488990759161706,850.2102257517394,11.176112671923397,-549608.7617487048,14778.23744293235,-7.333507630183078e8,4.898435586624498e7
-0.0026291089598089457,0.4900557439229493,0.014490264416600847,848.3359626288538,11.228807592945932,-559757.3173717485,14697.706070723005,-7.150782179405991e8,4.9098630870400965e7
-0.002639111364260316,0.49715986756942404,0.014535742005895694,846.2419561408936,11.420017866490683,-565740.2216747763,14530.85467000338,-6.998615523559617e8,4.946879567349232e7
-0.002649113768711686,0.5021725175253696,0.014484867245345598,845.3225838613831,11.543161297578031,-573500.7636775196,14344.145791239336,-6.875383029281807e8,4.975084086328891e7
-0.0026591161731630564,0.5105036443013246,0.014323143357211224,842.773112354912,11.599648078508999,-580055.7617322364,14126.152804162279,-6.700016914112478e8,4.9937903647767946e7
-0.0026691185776144266,0.5152314893553817,0.0143224804929185,833.1403460204932,11.675471095113734,-580800.9206946712,13725.768265286255,-6.395778212813463e8,4.958339753798615e7
-0.002679120982065797,0.5222513264569009,0.014299729329423265,831.9577302386831,11.791964115916526,-592388.131361432,13613.864816121975,-6.180324102115034e8,5.027831256726247e7
-0.002689123386517167,0.5296548987590184,0.014257011005276064,828.8289323872164,11.972158320082311,-600553.2938120327,13253.911550040984,-5.961628993250296e8,5.035370624524507e7
-0.0026991257909685373,0.5355369252978471,0.014257768598302254,829.0706355715463,11.926604304205696,-610505.0457548351,13126.947826847905,-5.836462776060055e8,5.1025633523668736e7
-0.0027091281954199076,0.5368420580227266,0.014247872966162874,824.2515211372901,12.257829294344972,-615127.665200017,12946.747637567645,-5.576706256366085e8,5.1187649162426196e7
-0.002719130599871278,0.5432534512495717,0.014267557520318672,823.6341331728705,12.43270016936025,-622722.5544455205,12711.252120063682,-5.456179191757622e8,5.1679666362423725e7
-0.002729133004322648,0.5475719177678325,0.014186368233397426,815.5636434356359,12.391470498731023,-624238.2333221349,12434.07676961004,-5.179496691561705e8,5.099407858706981e7
-0.0027391354087740183,0.5514965907638264,0.014095363775353803,812.3148725152502,12.427741290807747,-630361.6505497497,12284.880878006956,-4.990312347515532e8,5.0797678274112955e7
-0.0027491378132253885,0.5592381639469259,0.013941276262103924,803.8611232948095,12.457193573601362,-629376.7224786564,12247.64754517567,-4.7379405385416776e8,5.0216867153411046e7
-0.0027591402176767588,0.5656555935755015,0.013861117702505114,800.1814947990872,12.508963823238396,-631180.3089995118,11984.223903870772,-4.573190684430654e8,4.994362275847454e7
-0.002769142622128129,0.5717152780250886,0.013783320343775513,796.2157755979138,12.61487400470872,-634395.4397300347,11951.842175754351,-4.392787512677387e8,4.962887882181814e7
-0.0027791450265794992,0.5822682186973953,0.013680967298906577,788.260408381127,12.7382439832329,-635648.9684613098,11370.809100030694,-4.125199917280046e8,4.914182792406523e7
-0.0027891474310308695,0.5873087472990892,0.013686315329411685,778.7580379310228,12.617952068755129,-632755.2622935862,11280.529646467096,-3.865120680888881e8,4.798519892790521e7
-0.0027991498354822397,0.5924304632147103,0.013614734153453515,778.9757829424813,12.736785801186052,-643623.1844251602,11440.834477380755,-3.660325226557522e8,4.850610307025709e7
-0.00280915223993361,0.5972835326012366,0.013589039288967477,773.8623780302629,12.784686124700292,-645322.4162570225,11027.20805873292,-3.4598219860537905e8,4.8008555904033355e7
-0.00281915464438498,0.6037000268691431,0.013458103669240868,768.7251355921237,12.83119752420686,-645893.0627369301,10683.79758954383,-3.2979605176103723e8,4.7604087966333725e7
-0.0028291570488363504,0.6105150217696601,0.013407927413096068,762.195037500241,12.796370055231868,-645756.6460007116,10386.618426898485,-3.0942071591871226e8,4.7277004351088576e7
-0.0028391594532877207,0.6158423430258557,0.013350319892987083,758.3689030410675,12.910374396834587,-647322.0853754602,10347.379549823268,-2.942356770289907e8,4.7144079960102625e7
-0.002849161857739091,0.618052380646304,0.013291287116746998,757.9731658661879,13.163723335334693,-656117.7049814033,10224.165785982195,-2.791447802047449e8,4.745793533536763e7
-0.002859164262190461,0.6237064398348293,0.013172580131120621,750.5980444162116,13.031165390600137,-653972.8742776635,10040.023897056943,-2.5829142120462927e8,4.649080604684058e7
-0.0028691666666418314,0.6291516960242393,0.01313902072799003,748.3722384415858,13.154609790369596,-660113.7341339637,9836.774421183092,-2.4268242190589267e8,4.6558083688863866e7
-0.0028791690710932016,0.6370879179139745,0.013108170996561997,741.3053035296664,13.156848629298223,-660405.6370315391,9738.499398100957,-2.1781635104651132e8,4.601416146707152e7
-0.002889171475544572,0.6454426839851527,0.013034715071602525,739.0832291702909,13.405457038277406,-667067.1448493518,9870.685338924774,-1.990047139470688e8,4.616833903005811e7
-0.002899173879995942,0.6524948705473519,0.013005244562921795,735.0680581710188,13.373922933770231,-672584.7697048761,9720.745390208518,-1.731051039542481e8,4.5569780285071515e7
-0.0029091762844473124,0.6562402451977172,0.012989464795929967,729.7813403128259,13.463680007835096,-674179.3114439058,9468.75088288974,-1.5606229690678632e8,4.537141495533981e7
-0.0029191786888986826,0.663296770385915,0.012889178620886935,713.8079393190901,13.413081137617857,-659746.7242033092,9253.998779335358,-1.3213297568468381e8,4.368917162988118e7
-0.002929181093350053,0.6696515618495897,0.012814606667097021,710.079157044382,13.68989045130387,-666064.9226473547,9628.33409439127,-1.0566247078878348e8,4.368686413551581e7
-0.002939183497801423,0.6746674695987334,0.012823003764155827,709.8790880880256,13.518814307757651,-671158.6136209399,9541.13776935598,-9.601546789927225e7,4.395288181410473e7
-0.0029491859022527933,0.6790116580089324,0.012783296037675276,700.0839982479707,13.561895612562335,-667883.4209132589,9587.128363593056,-6.960724424074483e7,4.2769291819269784e7
-0.0029591883067041636,0.6869659902455764,0.012712175858472598,695.7939180646018,13.565620327410807,-668278.929604888,9378.216759832481,-5.809392222045964e7,4.236558622304345e7
-0.002969190711155534,0.6924388348801614,0.012642195835556301,690.9886006568858,13.611688908737765,-667845.3732341442,9479.8321617592,-4.4946493500074916e7,4.208611994180493e7
-0.002979193115606904,0.7001540694093543,0.01255264690137077,688.780120662975,13.723580555373365,-672039.0612741673,9492.060729998631,-2.9865765216470018e7,4.18900221446677e7
-0.0029891955200582743,0.7064838819520326,0.012555855939705022,682.9171226941254,13.790173197479238,-672488.144572475,9713.025027201502,-7.449607964182244e6,4.147334486903494e7
-0.0029991979245096445,0.7079634038731961,0.012449106628523107,679.7031827275691,13.869796022969487,-675530.8559969197,9921.2175655249,1.069245734845281e7,4.0975495088231795e7
-0.0030092003289610147,0.7138961715574276,0.01243980203170517,672.6792702222295,13.879123900088786,-671365.1218380709,9569.31460414674,2.275914906131317e7,4.0440213273260824e7
-0.003019202733412385,0.72123475887897,0.012361161775923252,666.1647909626578,13.92206885482488,-669634.0525984835,9834.897672420431,4.0683007643846326e7,3.961313759332509e7
-0.0030292051378637552,0.72664075859721,0.012267186033609066,660.8030768066458,13.707171201544549,-666419.8679865897,9590.249821745903,5.114390817822415e7,3.8946796045141324e7
-0.0030392075423151255,0.731708699602136,0.01231820841380937,659.0280715616194,13.91171336980922,-672277.3735075262,9652.328629219526,6.851285765173632e7,3.884301397283493e7
-0.0030492099467664957,0.7363650619672121,0.012302062672686012,657.7312654000203,14.090228466310823,-676444.8215475135,10015.77526964581,8.114319736380722e7,3.8846432597437315e7
-0.003059212351217866,0.7425698625228172,0.012258428486314251,648.3641261271121,14.04873652567557,-676065.3501778892,10238.245407352448,1.117267374482985e8,3.7789523163880445e7
-0.003069214755669236,0.7477334330644922,0.012195355677934443,645.2494649359735,14.093614832295117,-679096.7015002535,10349.055588622565,1.2797831937401244e8,3.758471647601563e7
-0.0030792171601206064,0.7549214816135925,0.01220614231395965,641.070964349428,13.971215176244133,-680096.1947159874,9961.86180879073,1.4321646101337573e8,3.726718892259276e7
-0.0030892195645719767,0.7594086801247653,0.012141906930008876,635.6062297954765,14.240839682388975,-680368.4507671061,10354.8975043605,1.6161544597007236e8,3.66860656870689e7
-0.003099221969023347,0.7656830575637988,0.012197872878247286,627.6840511156631,14.093449285738657,-675718.5962832435,10109.498584131456,1.7554586690539637e8,3.5861320582668036e7
-0.003109224373474717,0.7719113943052862,0.012092097819968756,623.7609128900126,14.182441582844168,-679131.2348723316,10377.017549824233,1.963072141976835e8,3.541278537126947e7
-0.0031192267779260874,0.7752349550549785,0.012068895953490122,618.5018912028843,14.241363205414023,-679621.6126573948,10766.765653214947,2.1520176724002075e8,3.499762245689595e7
-0.0031292291823774576,0.7790356423288393,0.012050156680678525,611.8163795130428,14.259899673129777,-674517.534426275,10745.44569898021,2.2367917521841684e8,3.424830429706266e7
-0.003139231586828828,0.7852285157888189,0.011974788083643866,605.4597112593872,14.2354560242821,-670188.2558862241,10982.273215236304,2.3557653039450288e8,3.375105374511226e7
-0.003149233991280198,0.792182315403243,0.011887272653469805,600.7847435660415,14.327375820120603,-670267.7226483589,11194.793102189615,2.5115320695060587e8,3.297656925301664e7
-0.0031592363957315683,0.7983971782944022,0.011809237001810257,592.5289040969761,14.334603408191876,-667284.7478910905,11323.481161874332,2.689978210768949e8,3.214252878915243e7
-0.0031692388001829386,0.8043829859335069,0.011722296971943347,584.2691598415197,14.343594358056587,-660274.8922734737,11376.698716660296,2.7891709313900524e8,3.1166919062007315e7
-0.003179241204634309,0.8047750187355414,0.011668425606018258,581.4904945515502,14.569511092932443,-659447.3058513404,11881.574223479392,2.8778699069119024e8,3.054699882115254e7
-0.003189243609085679,0.8089894082447925,0.011523154118479817,577.222563627918,14.466694081212422,-656756.5185256306,11744.302171960426,2.959408773076151e8,3.005218571117929e7
-0.0031992460135370493,0.8143402634631199,0.011547248457994602,572.8399555551924,14.376781148162616,-654619.8244916062,11690.996760522954,3.0281339145285255e8,2.9672503251844555e7
-0.0032092484179884195,0.8163528858727923,0.011500172237905101,566.9707647508293,14.276439629735329,-650040.1524686458,11704.046943977668,3.1073524738793945e8,2.9006292913741358e7
-0.0032192508224397898,0.8217072467513673,0.011528243946841148,562.4062689295561,14.255537792985407,-649137.9522243378,11718.217183891991,3.19786789225013e8,2.851200994964822e7
-0.00322925322689116,0.8273451819951568,0.011447368744766897,556.5033255547235,14.225531174526772,-645759.2148402653,11854.293830382927,3.336877169085938e8,2.7726735456646312e7
-0.0032392556313425303,0.832322596712187,0.01130726220028736,553.4544611582128,14.37641169857869,-648969.8180272896,12062.868319075613,3.4877155123871106e8,2.7512506841616888e7
-0.0032492580357939005,0.8365258869765259,0.011359851963570063,551.5414511311675,14.480101296600782,-654187.6219363834,12444.327906307686,3.6889736080134606e8,2.7195787143874064e7
-0.0032592604402452707,0.8407856305179033,0.011316562711787295,547.8255145367973,14.553742333686417,-650922.9417043271,12746.192864879056,3.7357320300173676e8,2.6712208246819533e7
-0.003269262844696641,0.8456112212022888,0.011193561550060061,543.6490407428336,14.643332888821263,-648526.5406477145,12930.578514128225,3.7891507970448303e8,2.595049684605957e7
-0.003279265249148011,0.8511894857376735,0.011086287387042147,537.9204785660484,14.573712499298473,-645281.0279960237,12820.593140475276,3.880288517422271e8,2.556685559257393e7
-0.0032892676535993814,0.8526130109046192,0.011098961930980377,535.9925188971779,14.633813044490738,-647835.358021776,12919.996165428684,4.0153289084956914e8,2.5093303216625243e7
-0.0032992700580507517,0.8566990412654633,0.011041546286387647,529.4658482983212,14.456050882664384,-639976.0567237088,12916.990566462044,4.0449254752666575e8,2.4536260930168714e7
-0.003309272462502122,0.8648204995495467,0.010970589018474107,522.7579348736107,14.556290821990256,-637948.5227635505,13382.745045633692,4.2182456012228894e8,2.3601381100103576e7
-0.003319274866953492,0.8712493699805309,0.010888136336316672,513.6079320517252,14.452835029901836,-627439.581178764,13396.821527986702,4.2270151718607324e8,2.2587570781171635e7
-0.0033292772714048624,0.8785586766301454,0.010783894634610623,507.6028897699435,14.30347131497378,-622129.8860051763,13399.810808725046,4.280860537241876e8,2.2125690086530432e7
-0.0033392796758562326,0.8772891126635335,0.010800547368780692,506.9851522417092,14.34984430010305,-623101.8892258058,13538.35994784702,4.3335648126088214e8,2.215562495687848e7
-0.003349282080307603,0.8848221536652187,0.010756562646435512,501.6048067140871,14.373034600942828,-624411.7416842383,14018.297472480375,4.5407083949026114e8,2.183805538621391e7
-0.003359284484758973,0.8855602163750258,0.010720245076487412,495.3280479315964,14.289870762185283,-616297.155843075,13992.497418417577,4.5441050671040976e8,2.117135044860013e7
-0.0033692868892103434,0.8896259117399734,0.010613180371569943,491.16637504438233,14.280769427520013,-613684.4885940332,14310.286129765289,4.61515230083986e8,2.0479601173125256e7
-0.0033792892936617136,0.8929739533974784,0.010429013949455796,485.14213158582834,14.147000819234128,-605779.5352317472,14208.241194991046,4.60772850988126e8,1.9932318261754535e7
-0.003389291698113084,0.898942567340909,0.010447255049414354,477.9967209121795,14.150564901504502,-600386.7392777429,14432.803763709051,4.6758464278229916e8,1.9286405305172652e7
-0.003399294102564454,0.9014048354760856,0.010394721513306884,473.4855828511972,14.052725343846236,-595018.5780682446,14404.47452094393,4.6941459840116346e8,1.8728935114833795e7
-0.0034092965070158243,0.9063846482054593,0.010365430185270042,469.43468659552195,14.042988676452303,-592857.2094766793,14530.527382009468,4.7844341429721504e8,1.842868050083921e7
-0.0034192989114671946,0.9109130867317756,0.010277706047037063,460.7120390847699,13.913911399050313,-579912.487710855,14676.367681989903,4.7287516025347424e8,1.802346340512743e7
-0.003429301315918565,0.911642186597304,0.010234246368886422,457.9534076566829,13.881452915767163,-580032.5648203307,14576.275871937489,4.7936858663495415e8,1.7647017784081828e7
-0.003439303720369935,0.9133802901523244,0.010232592852637973,454.5184271169313,13.898367570208668,-579443.2650096639,14728.034809366916,4.8820540757335734e8,1.7272264651170425e7
-0.0034493061248213053,0.9197693046530613,0.01022716218889467,456.27842685016475,14.032643184253777,-586510.1901458562,15080.958876244065,5.0180260209338456e8,1.7549320363771558e7
-0.0034593085292726755,0.922458033226201,0.01023718909801354,448.38538747089996,14.026977537281477,-578513.8246610734,15259.826177156057,5.0599604647095144e8,1.6479101180397611e7
-0.0034693109337240458,0.9257087159889197,0.010246214661656006,443.95766009710286,14.118524047869569,-577644.9285928948,15681.576535840737,5.188068927977423e8,1.6218426178330567e7
-0.003479313338175416,0.930926444547917,0.010112536838454011,435.60270754498356,13.925632043774701,-564160.1973896014,15686.918366777285,5.098346572256208e8,1.6036446509973304e7
-0.0034893157426267862,0.9349860733688788,0.010050589426537948,430.0137115492117,13.83043422578491,-559190.0480436361,15496.383315508096,5.1184147129965854e8,1.5689699858012822e7
-0.0034993181470781565,0.9398867400147767,0.009986628183053889,423.2619092376233,13.902819545970004,-551920.0087472964,15977.550074933783,5.139303561698614e8,1.5533523955555446e7
-0.0035093205515295267,0.9414559461381004,0.009865514510206893,415.43380736677125,13.922650251760286,-542033.6832489705,16150.609109773517,5.145583297826058e8,1.4812839551833507e7
-0.003519322955980897,0.945835255800301,0.00978476163112032,410.5454959404529,13.911170175375743,-540566.7736804192,16317.649872869384,5.2394822934318495e8,1.4554780264108812e7
-0.003529325360432267,0.9522929426795501,0.009700419503500382,407.82492289211064,14.029942314525309,-541028.3439464071,16812.20795128835,5.3365567652101487e8,1.4738846075739771e7
-0.0035393277648836374,0.9571194832735824,0.009570666490000624,402.4620275702413,13.923502755383025,-535664.8386962599,16815.87524475225,5.3398803498607546e8,1.4495952568762328e7
-0.0035493301693350077,0.9619591583925889,0.00958403559755045,400.97876074590494,13.9742303957832,-537659.4352784967,17053.597939510684,5.438293354930545e8,1.4582608991202986e7
-0.003559332573786378,0.9655035390954877,0.009552404748553466,395.8645540164138,13.886122500346396,-532189.6654770902,17142.679381980706,5.457869310329173e8,1.4579085602828933e7
-0.003569334978237748,0.9716543071656125,0.00939422330740948,387.7698452966067,13.863487834353183,-523082.45212713716,17442.738375621953,5.4632754034773e8,1.5168424858805845e7
-0.0035793373826891184,0.9735229272389155,0.009333003074521689,380.17072825057534,13.781673644985496,-510493.9044230813,17323.02973909195,5.3411229229718584e8,1.4348213406735301e7
-0.0035893397871404886,0.9781580161629376,0.009444779776652883,377.6680102022884,13.6700054777481,-507864.4457170152,17105.55957695101,5.3336374069133824e8,1.4230084261337677e7
-0.003599342191591859,0.9830973537159661,0.009207908517405671,370.02188414642336,13.461797862044644,-497784.62172053254,16888.149953021213,5.291852964232845e8,1.3638598011510521e7
-0.003609344596043229,0.986018839722286,0.00918560039222282,366.98210096058887,13.54203638597014,-497518.34368276235,17330.87389418404,5.402677641061769e8,1.4604794854780553e7
-0.0036193470004945993,0.9884423891549009,0.009051448602099998,360.74136480158444,13.424362303251998,-488397.5276764148,17202.51392685145,5.3415561991134715e8,1.4065669984199826e7
-0.0036293494049459696,0.9919772358012522,0.00899263534695583,358.24901208866083,13.558525185571478,-492046.33172938484,17730.72747288608,5.521828058034353e8,1.5075274771949219e7
-0.00363935180939734,0.9970382233482645,0.008954552524296501,350.73664016778815,13.444611218426417,-481782.88929721847,17681.495099048097,5.472756669368982e8,1.5009262870384855e7
-0.00364935421384871,1.0031701283317471,0.008899685472793618,346.08371356590993,13.459138999070175,-478702.79365019186,17748.76035577052,5.509761163176143e8,1.4860989289804546e7
-0.0036593566183000803,1.0055235905981244,0.008887256483620926,339.84226337994943,13.290756749243497,-467645.8628078446,17611.27345322273,5.407207300116568e8,1.5214759083216209e7
-0.0036693590227514505,1.0080357814778755,0.008853337185537893,334.9066680114575,13.137777946093063,-460525.9619378169,17305.2854285053,5.3382719119130397e8,1.4953861047358975e7
-0.0036793614272028208,1.009171675146279,0.008828480918767532,331.26707194704346,13.023463711740359,-457287.88028969726,17217.279287495283,5.3455356668576866e8,1.5101363619485706e7
-0.003689363831654191,1.0136845108172259,0.008697180004464913,327.71147246844015,12.855393082496937,-452001.3059237047,16911.413809813133,5.290258625789561e8,1.449129043692245e7
-0.0036993662361055613,1.0151736489213392,0.008582049221274925,326.75512269370154,12.947801181943207,-453940.3022847099,17352.484363967607,5.384319124617709e8,1.5321037843521949e7
-0.0037093686405569315,1.020801127000585,0.008476856958787433,318.0555281398562,12.749501353032038,-441169.4952236848,17017.71971529551,5.254472021969973e8,1.5247892232481292e7
-0.0037193710450083017,1.0231971921402414,0.008571561740514927,317.4951307061328,12.889842127741097,-443550.9832800821,17359.03349385532,5.347673272653231e8,1.5242769638693236e7
-0.003729373449459672,1.0269091723357422,0.008492971582654852,313.77944377381556,12.934838573468744,-441810.38769064366,17794.383391978714,5.42298050317626e8,1.6423327038349202e7
-0.003739375853911042,1.032401678402544,0.008440256075297648,310.1525917575297,12.902461919012813,-437103.4630802522,17797.493284279804,5.38995440526036e8,1.6564692272972783e7
-0.0037493782583624125,1.0343359085675363,0.00843446615595584,305.33816283328645,12.985063801642964,-433367.1447862377,18211.892500216647,5.431667557906208e8,1.726847939809956e7
-0.0037593806628137827,1.0349906012687826,0.008507374213487693,303.27601060020254,12.970163673016565,-429370.1574569703,18227.953901750938,5.386317175911931e8,1.7581699842744898e7
-0.003769383067265153,1.036714204665954,0.008550160827288263,299.5405148984316,13.03733160197927,-427009.2252809699,18616.083025892993,5.436490313270173e8,1.8408691944065303e7
-0.003779385471716523,1.0434569873601915,0.008344418976017141,292.7526924960276,12.834180330745758,-416183.2352633208,18371.85569685088,5.317039111315312e8,1.8390919699453723e7
-0.0037893878761678934,1.0434890168074684,0.008246567382940011,285.3151517134878,12.592542353088994,-401463.8135677411,17923.588136785715,5.1138641646741146e8,1.797214572699259e7
-0.0037993902806192636,1.0451750743052615,0.008313410463768794,280.3189284871634,12.478521679490754,-393571.80023248907,17854.200638170663,5.04091045280466e8,1.838597427592765e7
-0.003809392685070634,1.0525548348731795,0.00814133252901896,272.8168982764679,12.320211359604047,-383498.0321893204,17775.741543459535,4.9598694060790783e8,1.889679328708059e7
-0.003819395089522004,1.054589803125866,0.008137156371206879,271.1557160285764,12.342150206311711,-383735.3498532318,17926.198276771906,5.0166083261843115e8,1.90751321372315e7
-0.0038293974939733744,1.0591562322694812,0.008056860489711689,268.33693464483997,12.290579780227631,-381062.11696043797,17872.821035565667,5.0288271055245966e8,1.8952847325799484e7
-0.0038393998984247446,1.0609102749569437,0.007921004546894221,263.8961189156551,12.116575048447935,-374740.0647809971,17636.481443396347,4.94038032619086e8,1.883885029055633e7
-0.003849402302876115,1.0641624091898039,0.007907739428573054,260.3415550684575,12.164672201409413,-369134.76320141956,17980.92706134748,4.9012050826395094e8,1.990273849271517e7
-0.003859404707327485,1.0691265714067644,0.007848012924356046,255.1347880393394,12.072216217743382,-361690.86076697265,17811.403807840543,4.825054555993558e8,1.9944513344896596e7
-0.0038694071117788553,1.0688184528514406,0.00787133172267365,253.41974271482985,12.085857997706693,-358424.57823075633,17717.922598573812,4.76474956851038e8,1.9423348211146634e7
-0.0038794095162302256,1.073615405243958,0.007739330694184047,246.58515391557992,11.90703892758635,-348055.096776423,17614.94470752194,4.6609769304008967e8,1.9792221753811076e7
-0.003889411920681596,1.077291425681297,0.007716068170833562,241.84172297801476,11.667601821212138,-342572.60854666575,17346.9418051103,4.6241561479350346e8,1.9777300381002944e7
-0.003899414325132966,1.0806964445065608,0.007622978418846795,238.83732364641318,11.688818758768619,-337594.6611209229,17331.7638812376,4.555227247771386e8,1.9695038001731716e7
-0.003909410908818245,1.0813890389913796,0.007700805290732672,235.48228915839422,11.582207745717426,-332826.2271056206,17155.134324422383,4.5008981518907225e8,1.9497872667590648e7
-0.003919394686818123,1.0820445875956948,0.007663491274600608,233.07349710487946,11.646744964472733,-330670.1101182118,17545.104108699583,4.517930023315169e8,2.0623725654564824e7
-0.003929378464818001,1.0834047945972962,0.007603158802714035,230.5203118427781,11.708968009958927,-328570.2850793267,17787.06091720518,4.5445762239288116e8,2.1212367585080307e7
-0.003939362242817879,1.0842017898386314,0.0075340919513711075,227.8925453069197,11.704045143548633,-328650.218053216,18047.409010207433,4.630365441173785e8,2.2163277396868635e7
-0.003949346020817757,1.0888110914337144,0.007491844653044754,225.06733623661017,11.625448589474049,-323542.24962813454,17816.79604218906,4.546570817821833e8,2.1531634495405585e7
-0.003959329798817635,1.0907770261957297,0.007296591172975124,219.90288123299464,11.515960485166445,-315115.6493058492,17724.973593236868,4.431928586099926e8,2.175769449212137e7
-0.0039693135768175125,1.0961038050486358,0.007366748473299016,217.2390676993326,11.615080369045893,-314039.97371549136,18160.720465057897,4.484445568302984e8,2.280957000710088e7
-0.0039792973548173904,1.0930697102753797,0.007268388795328959,213.47688174565587,11.55286452080649,-307444.3242986286,18141.04480998849,4.402804243652308e8,2.290592375137185e7
-0.003989281132817268,1.0964724544889686,0.007170560477903448,210.60598322541765,11.479632770559043,-304065.27811709174,18129.145521317696,4.389868594200266e8,2.3227347091102995e7
-0.003999264910817146,1.1002040339043104,0.007117069137097382,205.5425169519347,11.409859926672398,-297394.8792355757,18213.204044092563,4.330787574721063e8,2.3939236792172566e7
-0.004009248688817024,1.1037609663672339,0.007193661859011197,202.27685317282888,11.306366858688442,-291221.5326943952,17961.268941831684,4.24464686424655e8,2.3590366587855436e7
-0.004019232466816902,1.1054916032990474,0.007115043163228264,198.23824703318016,11.195474641968415,-285497.6842083289,17975.56922184476,4.199091338627495e8,2.4166882055786397e7
-0.00402921624481678,1.1074281915512414,0.00701931114535642,193.59581852483143,11.000661229541883,-277106.6908951277,17614.325714849725,4.068953946466374e8,2.373819492826724e7
-0.004039200022816658,1.1102895848192218,0.0070021844439822345,189.6788773692425,10.863883500290076,-271606.56779444695,17446.00531657842,3.9968347194470066e8,2.3704147869410444e7
-0.004049183800816536,1.114537333699221,0.006872420610593894,186.97801609518376,10.80527752192071,-267833.105992164,17411.42803018113,3.9531090827052575e8,2.381723220178061e7
-0.004059167578816414,1.1178550007121515,0.0068365173212567906,183.47605097017242,10.685731859328799,-261697.4006304882,17262.429719057593,3.8810523452039325e8,2.3852655990357388e7
-0.004069151356816292,1.1196294119553616,0.006737375856783004,176.7607305145202,10.452200737245679,-249601.15115450352,16827.115322381345,3.6941221233916545e8,2.3380548402574457e7
-0.00407913513481617,1.1233469211509932,0.0066605004036041394,173.48054680694605,10.306075175879604,-244984.418272732,16698.076850782472,3.634121170277399e8,2.3591086476125844e7
-0.004089118912816048,1.1257114596244153,0.0065526780783781765,169.92484107859275,10.1597719893011,-239575.89076342195,16343.533958639255,3.5640513074584657e8,2.284527054614361e7
-0.004099102690815926,1.12862415312445,0.006545808204745023,167.76836525658646,10.207324402696129,-237687.9665332944,16659.179828736193,3.5726238759851295e8,2.3839690681714978e7
-0.0041090864688158035,1.1314724727783942,0.006362614194691349,165.02619093708827,10.009545990848356,-232701.0089041313,16333.85199252241,3.5016846359158206e8,2.354712339092841e7
-0.0041190702468156815,1.1351859398093533,0.006363289703699408,159.17065528770772,9.835115674212041,-225207.03668562317,16172.30396309149,3.408670279262624e8,2.36965782632251e7
-0.004129054024815559,1.1372735839608468,0.006268639478633174,156.59234412467737,9.688529731397608,-220139.02200584605,15873.345905256712,3.3323346430050087e8,2.3047415206371777e7
-0.004139037802815437,1.141886248975901,0.006186675650757875,152.43324802399803,9.609166673689474,-213458.91373478726,15852.099684983841,3.244143973784229e8,2.3545202608753305e7
-0.004149021580815315,1.1430089662591565,0.0060590001302177066,148.70269301557252,9.450279154771252,-207782.61210360835,15628.583499930508,3.157620673141662e8,2.3367771531647988e7
-0.004159005358815193,1.1424681936915944,0.006103245472207644,146.2688006882781,9.497999743137633,-205529.6880055178,15932.060322274267,3.176724553956943e8,2.4470316989797555e7
-0.004168989136815071,1.143563556974405,0.0060993779847963205,143.5795579183579,9.524105303158644,-202050.76602446684,16144.108076426355,3.1460164855298704e8,2.518710098918685e7
-0.004178972914814949,1.1457852095998269,0.0060309193315881615,140.40213037126713,9.302762288516405,-198593.06841428293,15668.806268990453,3.1089298451096416e8,2.4195705498114478e7
-0.004188956692814827,1.1488402220245542,0.005912616215844927,135.9998372645461,9.111868353508934,-191068.62577246552,15359.648421008314,2.9927960838514304e8,2.3895516536153324e7
-0.004198940470814705,1.1502946302513293,0.005850494133470907,131.84618882071217,8.976133782197323,-184902.48067379737,15168.421370672064,2.906985364826682e8,2.3718668584256284e7
-0.004208924248814583,1.154560842777083,0.0056910908468758015,126.80544136957097,8.640727007616114,-174181.87487865452,14497.453651091753,2.711170402052247e8,2.268239530133985e7
-0.004218908026814461,1.158071064967601,0.0056400923627695845,124.1296135303167,8.545329802760964,-171048.94244335967,14508.178782185794,2.6890456223326814e8,2.295978659218875e7
-0.004228891804814339,1.1555022764792282,0.005518028650609279,122.05208992998472,8.443844221685701,-167194.20511066105,14349.544902718571,2.6291906285655487e8,2.2701278274746817e7
-0.004238875582814217,1.156704183812889,0.005519864533913638,122.93409945897646,8.564544128097848,-169561.60274270078,14828.979765251703,2.7011905180572826e8,2.4002198966817603e7
-0.0042488593608140945,1.1593328815798714,0.005458500197239382,120.44238631550738,8.398729941330602,-165302.40802696988,14376.040657283762,2.6218386233947122e8,2.2939762266794544e7
-0.0042588431388139725,1.1642351851643022,0.0053781236085975355,116.1577594559344,8.325072553800915,-160561.6369981047,14490.075339624314,2.5793785085444158e8,2.373136640200324e7
-0.00426882691681385,1.1665117747429778,0.005255286683253288,112.75086122424747,8.155441151675351,-156105.5884328684,14128.120158824602,2.5162474952725738e8,2.3089366586465526e7
-0.004278810694813728,1.1650855882229982,0.005249897556229243,110.38375799953927,8.115507356168692,-152281.25617398886,14288.54148043098,2.4726554252684176e8,2.409891542121162e7
-0.004288794472813606,1.167580342237986,0.005142157678111114,107.46697348244192,7.911953528396484,-146492.17071917263,13765.265792371134,2.3613422063878214e8,2.28109213106948e7
-0.004298778250813484,1.1682112153011481,0.005094456948920561,104.4423192765523,7.795777720238997,-142041.98426028833,13670.335088525964,2.304549997024995e8,2.2842275538046155e7
-0.004308762028813362,1.1699780450418502,0.005081229381386316,101.96783027262389,7.784385502317109,-138762.16031218765,13745.94475599126,2.2660008111655834e8,2.3308343963456694e7
-0.00431874580681324,1.1733822503884646,0.004958837831827171,98.2353989244122,7.51293770614306,-131053.07636354344,13148.742581468707,2.1192554534660733e8,2.216299121628062e7
-0.004328729584813118,1.1759824654638358,0.0047936676228972986,95.62471102270734,7.330818477318424,-126303.10475253696,12689.394059122087,2.0273249572910777e8,2.1083158907661263e7
-0.004338713362812996,1.1754486608665735,0.004788156739851509,93.09411197986306,7.249628750187174,-122516.45835434936,12604.926096384534,1.982678862897739e8,2.1048201705559142e7
-0.004348697140812874,1.1749739229350742,0.004722442663587919,90.60939644842728,7.185309794447501,-119295.42862063613,12557.81474088006,1.9331711037249684e8,2.1188619393589262e7
-0.004358680918812752,1.1773568076098655,0.004690222837648878,88.14366366006938,6.88259571389251,-112848.40963158461,11890.261623316492,1.8063640631308496e8,1.986177676417185e7
-0.00436866469681263,1.1794543420003067,0.0046508864666074574,85.78859353428503,6.796902080670851,-109216.17664513628,11812.229887206637,1.75928589617255e8,2.000953758703011e7
-0.004378648474812508,1.180284713599378,0.004562835083308449,84.04941359306135,6.679154465356764,-106327.87402108098,11699.835338975381,1.718232546218842e8,2.026077197566395e7
-0.0043886322528123856,1.182843253285132,0.004540368849631029,83.08249544729878,6.6907948559790995,-106686.39414074601,11854.31635160487,1.7500219116891208e8,2.0724969469534185e7
-0.0043986160308122635,1.1885984621677526,0.004439181007597497,80.0595584141811,6.468687250968224,-101260.15548269029,11364.358660052058,1.64252441483247e8,1.9831091847323682e7
-0.004408599808812141,1.1906310322552156,0.004490100425507583,79.19040213697352,6.528471842927037,-101539.74400464116,11734.93266309786,1.686189968605216e8,2.085311835427262e7
-0.004418583586812019,1.1918641445628584,0.004478420148516954,76.49622138786215,6.379342215984951,-97786.84331961577,11440.443819402048,1.6277608798405784e8,2.0313936839521077e7
-0.004428567364811897,1.1943250900774915,0.004433156928745611,75.21626899115545,6.290491271250882,-94908.62443111082,11266.117771788357,1.5748778945170718e8,2.003188757163718e7
-0.004438551142811775,1.1937514847088428,0.004458404045254102,73.33105934904837,6.221134861534335,-92505.26573383134,11250.30596715058,1.545190114240048e8,2.0234266349180534e7
-0.004448534920811653,1.1961085613570719,0.004305808291042604,70.08833337141013,5.886125096198176,-85461.43812488859,10385.684024310123,1.3895017987670234e8,1.8196814914511412e7
-0.004458518698811531,1.1951148174133999,0.004250507337655275,70.67023710619011,6.00642236684111,-87576.33659972431,10726.147110258224,1.4448199234541398e8,1.9072908407281127e7
-0.004468502476811409,1.1971063108263704,0.004256042568900934,70.35875142973484,6.074677759460537,-87324.213640015,10862.659586638372,1.4468173473598832e8,1.934208137581323e7
-0.004478486254811287,1.1964875920614892,0.004246192845659228,70.86664729538337,6.162917251497111,-88492.47836975637,11112.425235268922,1.484175190375125e8,1.9900127402707126e7
-0.004488470032811165,1.1974964612535945,0.004051557507152319,68.86984017085642,5.944291635252407,-83352.44060553866,10499.57380914673,1.368513706745834e8,1.839371283145446e7
-0.004498453810811043,1.1991318019443533,0.004098783007610043,66.68648008505103,5.9361840028034365,-81981.418478187,10571.95585458399,1.3511792894987023e8,1.8735617484002803e7
-0.004508437588810921,1.1987567494502098,0.003995457407671987,67.07643859878496,5.9371103394011495,-82371.94471588879,10669.097740666459,1.36427881282526e8,1.8957094704405334e7
-0.004518421366810799,1.1993704331964232,0.004001458656494928,65.43601176955775,5.812271305954631,-78740.32810175896,10392.10640834689,1.2994094709648767e8,1.8363045890939232e7
-0.004528405144810677,1.2013100344045229,0.003959674876421098,63.858151003960735,5.687447581637597,-76513.40569295183,10105.737085113275,1.2551231076290792e8,1.7783538592865642e7
-0.0045383889228105545,1.2011620283431133,0.003976937658078265,65.08348472230465,5.786346416547854,-78385.67624172432,10430.478638563245,1.3079398137330313e8,1.8728984039457902e7
-0.0045483727008104324,1.2037445689555837,0.003913165096715891,64.75974161395794,5.9054319404303675,-80039.70911846161,10792.313252609641,1.3623075666469187e8,1.9542325623049363e7
-0.00455835647881031,1.2035907974516655,0.003839343734109358,63.133680980334546,5.76041791324351,-77089.22625948362,10478.485439379054,1.2979330408368911e8,1.8740054497409888e7
-0.004568340256810188,1.2056550163720352,0.0038780309212902535,62.639215141203245,5.8076235638942055,-76956.49738552248,10683.405508655827,1.3008684840061088e8,1.940399125912116e7
-0.004578324034810066,1.2036338659154706,0.003821486140736148,60.671768123565535,5.567677294359294,-71432.57445615406,10132.074459628548,1.1902840767243406e8,1.8295855226498745e7
-0.004588307812809944,1.2049666581241016,0.0037520618475389354,59.49437717170838,5.583618026599627,-70810.60904447526,10269.774189460944,1.1955837135017739e8,1.8826581662427742e7
-0.004598291590809822,1.2061101493688464,0.0038121167567603718,59.476179119564385,5.657435806262431,-72464.55553768018,10560.164809242027,1.2441315931206042e8,1.9589359911124926e7
-0.0046082753688097,1.2053643838290848,0.003784938836519475,58.323504210756155,5.541165307462797,-70207.75426498274,10351.465561241754,1.1994355663349923e8,1.9428980334367014e7
-0.004618259146809578,1.2054662334000505,0.0037844984498950503,58.23917853257819,5.404764973360774,-69013.46877949579,9941.426560709155,1.1650509045284362e8,1.813721910355033e7
-0.004628242924809456,1.2074193550959773,0.0036989702366697114,56.52522208467789,5.234622446292112,-65859.03110135406,9608.827334572517,1.1146559826315616e8,1.7567840812719535e7
-0.004638226702809334,1.2059024707398376,0.0036074766887936654,55.44551325900881,5.145543193198549,-64531.234058663904,9446.72408791237,1.0979762165378757e8,1.7270487447337124e7
-0.004648210480809212,1.2058254978911596,0.0035927517318092126,54.31310724133919,5.064754782243909,-62530.949921703446,9318.225223351878,1.0655645547991128e8,1.7085269063696094e7
-0.00465819425880909,1.2076930799279677,0.003604960663901649,54.02798023597403,5.121801243982048,-63297.59186892219,9541.24897877739,1.0854794655486858e8,1.7710701977327883e7
-0.004668178036808968,1.2106895719529696,0.0036324266999498526,55.08812502086064,5.351284815822485,-66444.4043051633,10113.328400104638,1.1684829132628763e8,1.9015801444067158e7
-0.0046781618148088455,1.2102254011994849,0.0036836408405146515,54.75531872735246,5.275058833376147,-65042.69941368914,9966.379838699977,1.1270617527220955e8,1.8728447491000652e7
-0.0046881455928087234,1.2112850876421084,0.003733338692141584,54.28275595902181,5.239951897767192,-64054.20307257226,9857.642844076114,1.1087020398192908e8,1.84139845941982e7
-0.004698129370808601,1.2120797383403203,0.0036324234869549877,52.65681220396674,5.147470918320351,-61660.20212794828,9725.58652701042,1.0698665355939285e8,1.8312663322213426e7
-0.004708113148808479,1.213216462500786,0.0035173179285146764,50.916094162407724,4.994917023806186,-57944.5064372941,9512.796546219404,1.0011013690622014e8,1.80343656718136e7
-0.004718096926808357,1.212896165812523,0.0035119073963194285,50.14279909777681,5.029457971025951,-57231.60290251437,9627.751055990992,1.0042998449188365e8,1.8379287125031635e7
-0.004728080704808235,1.2167834185357136,0.003508233448475002,49.37144669641076,4.91331069116177,-56065.18163072113,9375.48468946996,9.76234034891978e7,1.7849613244402975e7
-0.004738064482808113,1.2155447804110449,0.0034084472814054283,48.687635822725206,4.713756853441314,-52970.49362444841,8892.663374929542,9.015501541622233e7,1.6817023531603888e7
-0.004748048260807991,1.2161082141443544,0.0033252721011802974,47.365846446952936,4.457261287764448,-48878.16134089124,8222.092730437846,8.095124201469022e7,1.5391430410881143e7
-0.004758032038807869,1.2166524121848634,0.0033819776384639375,47.289902657729485,4.545475301144192,-49653.43545144931,8478.402650187281,8.356410042524453e7,1.6072405343761843e7
-0.004768015816807747,1.2184722996790667,0.0032967861525620592,46.27586571808398,4.487669253116346,-48881.41345892466,8379.004517341587,8.252180493078087e7,1.5764434205649974e7
-0.004777999594807625,1.2197222714888434,0.0032337499049398663,46.0559295342555,4.525746634980667,-49438.44338979682,8540.803968910623,8.481437421291067e7,1.605627004406909e7
-0.004787983372807503,1.2192957014429022,0.003262556036952821,45.94414763380964,4.706430454842611,-51280.55515034913,9086.069214462914,9.032834121314836e7,1.75464344311794e7
-0.004797967150807381,1.2214718294731444,0.003294948212413072,45.97222407830677,4.69447338940868,-50563.96771764624,9084.069854445203,8.898060045430334e7,1.76342993389595e7
-0.004807950928807259,1.2227467731771908,0.0032767651606450685,44.09841932978662,4.412780435638959,-46007.299673284135,8174.7180799880525,7.719412525908889e7,1.5241772368779734e7
-0.0048179347068071365,1.2225304041587075,0.003262125562185517,44.220950145684256,4.619770909548689,-48420.57970502675,8918.702663445347,8.47250271169046e7,1.7316158182079542e7
-0.0048279184848070145,1.2200311463946247,0.0032238886815781306,43.356588335531086,4.426958652149628,-45658.346554902135,8401.455925314283,7.795086497890483e7,1.6077421804349273e7
-0.004837902262806892,1.218751491324388,0.0032640548092077813,43.94332536704696,4.449822604694213,-46494.617799325024,8426.117181036423,7.928757115416948e7,1.5942458428705001e7
-0.00484788604080677,1.2182732515705026,0.003188834414572077,43.83143332646248,4.43130688641961,-45868.95451574273,8478.345318351721,7.827086471998557e7,1.6262439192202125e7
-0.004857869818806648,1.2181325881467502,0.0032583075441744605,43.21307780210647,4.373300111634763,-44836.402533878405,8320.64413534168,7.674372704945382e7,1.5874838951467419e7
-0.004867853596806526,1.2205142930750699,0.003219198138086677,42.70968093363509,4.257116253238878,-43180.76059398034,8029.282909777157,7.285631417133391e7,1.5235977751645936e7
-0.004877837374806404,1.2230797424477537,0.0033483693555652464,43.62975162815505,4.45184123358198,-46083.7203426239,8612.461010913525,7.997571917452562e7,1.691227230622928e7
-0.004887821152806282,1.2249148698416727,0.003242650356381919,42.18830089053941,4.412579426261484,-44384.65097285614,8489.928512242546,7.693211863609609e7,1.6675034919922382e7
-0.00489780493080616,1.2248871942055297,0.0032656323613319757,41.25276168223391,4.284154839616285,-41780.74140239213,8151.023584546122,7.174162057666422e7,1.5845479030232117e7
-0.004907788708806038,1.219974143011433,0.0032324574067236064,39.97222474108257,4.117829277545468,-39717.47005764739,7647.617127281818,6.65549764221883e7,1.4557211708737914e7
-0.004917772486805916,1.223000455630663,0.003155251172754184,39.43153459866424,4.044692029001626,-38963.73215658119,7474.2582780874445,6.531963483933785e7,1.4056875861961238e7
-0.004927756264805794,1.2234450075512449,0.0031134163830877034,38.63641959082916,3.9527127681075678,-37088.22189991687,7279.952980288677,6.170991920785625e7,1.37374172514293e7
-0.004937740042805672,1.2229533050935948,0.0030496230039375625,37.61724267609459,3.8172752422843925,-35072.67676176077,7000.804181081221,5.766005921674588e7,1.3049811779237315e7
-0.00494772382080555,1.2238828526605814,0.003073362710135135,37.088375652956195,3.794282384821772,-34456.93512777296,7098.872009250442,5.731861358469328e7,1.3552787794975026e7
-0.0049577075988054276,1.2248360652603796,0.0031229925934056725,37.22797841247092,3.852941407201588,-34905.518675039464,7208.79772033014,5.848792617328825e7,1.3974463774103446e7
-0.0049676913768053055,1.2229243598583577,0.002991916661751855,35.330314654600095,3.5916700157791053,-31392.34986785494,6598.571626177976,5.132476252586704e7,1.258108535273248e7
-0.004977675154805183,1.226913165523286,0.002930024125792342,34.80440316092039,3.5420919989672046,-30511.091946130917,6567.295257925657,5.032960985916343e7,1.2578191851590356e7
-0.004987658932805061,1.2290871003433743,0.0028755444605141787,34.00954045644509,3.4942023996321243,-29589.873934120656,6508.503025093376,4.911857968515018e7,1.2615700197496247e7
-0.004997642710804939,1.2266841193995914,0.0028546049516220977,33.790892172351256,3.3979849296242572,-28822.75651935215,6177.014892172569,4.652269159183543e7,1.1598998061414193e7


==> anc/Figure-5/d2_L62_rJ2.5.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-1.2315634569581921,0.0028313925392690043,32.36516090213773,3.1650579254797386,25333.546617976473,5592.623621092858,3.9230975192919485e7,1.03836182112612e7
0.004989997483789921,-1.2318465339740627,0.002790714598457039,32.64745946522103,3.2026903071947403,25960.84510654826,5713.149808519223,4.05161465877533e7,1.0645263350124719e7
0.004979995079338551,-1.2327281364256142,0.0027902931029291683,32.125318395067424,3.1694414340877746,25354.963900399085,5632.646296326598,3.945341073304889e7,1.050594748253405e7
0.00496999267488718,-1.2309399902165663,0.002876540477980744,32.53151508257135,3.174722401495582,25615.392614294615,5565.176710989529,3.957053889528997e7,1.014762856253988e7
0.00495999027043581,-1.2312393403209798,0.0028817053590219554,32.06271730771092,3.1733055596720408,25183.530998292263,5638.17843887064,3.933870003729507e7,1.0473326753077295e7
0.00494998786598444,-1.2329235338590585,0.002771718540967997,31.181867354035717,3.023551620230362,23697.138403768135,5307.992543191373,3.6268888316235825e7,9.747753109329727e6
0.00493998546153307,-1.2338745930653583,0.002771504579543813,32.01259805869484,3.1537340428774465,25311.338098029515,5666.901659158201,3.985039453507329e7,1.0593282036644883e7
0.004929983057081699,-1.2335189058903167,0.0027803621072734273,32.179884473608,3.227521052811132,26334.45957376486,5818.519619673691,4.186687547795532e7,1.0798804287550252e7
0.004919980652630329,-1.232355516296695,0.0027319542056415103,31.878017586975712,3.200881637093336,26154.043277878995,5736.854661449122,4.132636718898196e7,1.050654406159658e7
0.004909978248178959,-1.2327753931721461,0.0028115960250152676,32.35421227597209,3.11308558815435,25394.827937341553,5430.810783633401,3.864836816718001e7,9.724801897201248e6
0.004899975843727589,-1.2323401063207144,0.002775983451387519,32.435027422093206,3.1631252664371554,25471.176971209647,5621.184920300114,3.9495715005381696e7,1.036834390626124e7
0.004889973439276218,-1.23034486779829,0.0027723447187146017,32.084521524388045,3.024188756027633,23812.62503826981,5314.714331589239,3.596362538765814e7,9.747598015633702e6
0.004879971034824848,-1.232305044819641,0.0028128449255082964,31.635006151446625,3.0160440045241868,23339.16293565995,5320.099970683685,3.528700694272962e7,9.86147769543249e6
0.004869968630373478,-1.232074491326658,0.0028131066286522237,31.726040786319768,3.0786994699678596,23876.89313413537,5529.723758231562,3.6909131910342366e7,1.0351220836950619e7
0.004859966225922108,-1.2307598440212884,0.0028002408469291586,32.31860967035765,3.133587793456358,24796.754139238248,5720.286650659898,3.885345034555146e7,1.091374453116349e7
0.0048499638214707375,-1.2317449297445684,0.0027442478128028277,32.14743330712962,3.1048109392814895,24272.765163200755,5703.651182957773,3.7949199483100265e7,1.096208913513124e7
0.004839961417019367,-1.2283657904736138,0.002763486020999581,31.452777103876397,2.928082190691082,22201.750196737554,5137.546188038912,3.3274956825474914e7,9.502989354998438e6
0.004829959012567997,-1.2308032858188793,0.0026865801277823403,30.74807805540567,2.8405474321702497,21452.25833848642,4962.645053229068,3.198110151523706e7,9.060136319629095e6
0.004819956608116627,-1.2304080812294789,0.0027005992406636935,30.12565071111601,2.81689129014832,20890.98586218364,4995.790796138514,3.1574012964908194e7,9.238522611859996e6
0.0048099542036652565,-1.2309161744506696,0.002737629164974689,29.942653808905654,2.8051712299159868,20393.477533962305,4981.764382292094,3.083218463661581e7,9.416546467947867e6
0.004799951799213886,-1.229860010285003,0.0026583078764046645,29.27563782862281,2.594718550245178,18583.77654811741,4511.157641430909,2.687635799586263e7,8.313827473565265e6
0.004789949394762516,-1.2309308162618389,0.0026738293926983014,28.95224961762027,2.6579451185861585,18942.221977248355,4717.050889894567,2.8052535990165845e7,8.943802035604142e6
0.004779946990311146,-1.2304044996302392,0.0026995077143807905,29.041123840100802,2.6244057925361886,18587.316366460935,4640.050822348324,2.7370721050373215e7,8.791004078190321e6
0.0047699445858597755,-1.2282130920442889,0.0026920650154576417,29.055947257515545,2.5992852192315237,18476.775736970354,4499.6304609866065,2.68755417318249e7,8.289995864074277e6
0.004759942181408405,-1.2283829886270692,0.002739286033683068,28.821258725144553,2.5460150154365007,17889.948989561326,4417.238306189051,2.60823378573735e7,8.2119370975160645e6
0.004749939776957035,-1.2288095966248125,0.0027183691070871083,28.997252520809354,2.643172168401382,18680.572887813953,4730.2183028709715,2.8190851652466662e7,8.978404688662548e6
0.004739937372505665,-1.2277305240086265,0.002765169266762339,29.377214582830675,2.7094722762195755,19242.159220783396,4832.8291042039655,2.9388851989304453e7,9.016832570380755e6
0.004729934968054295,-1.229766581373584,0.002646769073607845,28.990103463674835,2.7254046979443536,19142.038568001797,4946.329919706049,2.953996183688834e7,9.483698682004584e6
0.004719932563602924,-1.22968031652882,0.002611861927875323,28.14434801718695,2.527104962757062,16934.352223410446,4378.8132542576095,2.4790299135412026e7,8.132914759592055e6
0.004709930159151554,-1.2285526912467104,0.002657327799969683,27.74893748755229,2.4604048411025325,16609.81667939545,4268.383555300085,2.3954478505798936e7,7.967948315180032e6
0.004699927754700184,-1.2302524418597347,0.002633366168461367,28.23321266948824,2.5643364831908175,17560.484229937494,4489.221855547852,2.6150255030885532e7,8.37783119324117e6
0.004689925350248814,-1.228904418341564,0.0026873785751540926,28.355163363538704,2.5930873287157135,18069.58060623085,4590.792531666274,2.7293112771014173e7,8.510753527224138e6
0.004679922945797443,-1.2299246231684604,0.0026905753268276172,28.22879384691411,2.580721963480942,18035.433644799992,4565.299898657182,2.711621713780131e7,8.428482952783328e6
0.004669920541346073,-1.2287811326088254,0.002668750740515612,27.417193118565354,2.5039402137219167,17553.02526027792,4412.341495965085,2.59642271578043e7,8.08421173940348e6
0.004659918136894703,-1.2309983870672887,0.0025947918507141176,27.357505994753556,2.3875038297384523,16627.10555058786,4015.9635811225658,2.3475594309683923e7,7.088305175963816e6
0.004649915732443333,-1.2296466433367417,0.0026247449837542825,28.183223588594604,2.4187954580128315,17081.763677213345,4045.0552557392443,2.3888641605512343e7,7.09364875886447e6
0.004639913327991962,-1.2270872689096375,0.0026042053064394798,28.025344965380107,2.4214652492989104,17086.780998592778,4089.600855670542,2.4067786855324306e7,7.213057576423268e6
0.004629910923540592,-1.2266102019422347,0.002604633415895541,28.16748575033291,2.410036620517443,16958.401969734867,4061.6212869356336,2.367349512235582e7,7.204080533991542e6
0.004619908519089222,-1.2267600331706403,0.0027002407960040834,28.740969295367076,2.4197413954060787,17245.344716387288,4081.8845112052218,2.3890079207459673e7,7.272236796879148e6
0.004609906114637852,-1.2236489571678637,0.002699746809357799,28.61297705373866,2.406748408503208,16884.184950265208,4094.4141293357147,2.368908765463141e7,7.436290648342759e6
0.0045999037101864815,-1.223423822703722,0.0027407492985960843,29.023095781530504,2.4088285965671696,16949.192135974507,4188.357895665297,2.401432876021438e7,7.774878301954796e6
0.004589901305735111,-1.221308457653711,0.0026583532023311406,28.124670439625962,2.336676447895633,15961.675320978304,4032.3210503010446,2.225152435088287e7,7.455704697159195e6
0.004579898901283741,-1.2244558368018406,0.002666004330469888,27.992049010700494,2.2851345771522658,15269.112736870267,3835.563007178833,2.080677706631181e7,7.015259497332951e6
0.004569896496832371,-1.2263871496497898,0.0027357379642899827,28.202831927979965,2.2433489966693827,15173.644067361003,3708.7714114682503,2.0229343373219706e7,6.633884272085458e6
0.0045598940923810005,-1.2257047352353567,0.0027063236994249447,27.70879941101373,2.177463601280426,14629.462697815708,3512.216370807393,1.908135688689176e7,6.066589427156533e6
0.00454989168792963,-1.225152434684672,0.0025700007855132823,27.22401136027714,2.13685919928943,14211.265010216257,3482.9812338657644,1.846572390255418e7,6.111793810565208e6
0.00453988928347826,-1.2249697847060077,0.002649927764968403,27.429073770574774,2.157267583756973,14403.410226333726,3444.2103839130136,1.8511386039494794e7,5.99822339130206e6
0.00452988687902689,-1.2244724995399978,0.002679649242065374,27.72773901803714,2.1366013589459127,14022.001593885494,3373.1394033010765,1.775274961710026e7,5.875976357756403e6
0.0045198844745755196,-1.2238571403575362,0.0026810751535760345,27.45973661509095,2.032467451620725,13283.267480605593,3261.1913129288323,1.653282349950691e7,5.723971841541665e6
0.004509882070124149,-1.2218163492056748,0.0026195794571145055,27.329308910808308,1.9839717279237938,12810.32132315922,3141.8269694633523,1.5581786822733482e7,5.498955722129278e6
0.004499879665672779,-1.2207815450430417,0.0025817565649696797,26.6108832318252,1.7878074885885213,11561.105459498644,2640.6229460268664,1.2679470573894737e7,4.354613113676734e6
0.004489877261221409,-1.2180794677444071,0.0026757799418350606,26.618097837432696,1.7097805387649574,10792.758875917365,2399.74202617384,1.1165708901647447e7,3.769371970425007e6
0.004479874856770039,-1.2180362610488336,0.0026262930571859596,26.58362353649543,1.6322014648122685,10241.311291514952,2219.134895832611,1.0140260577821149e7,3.3676288972497047e6
0.004469872452318668,-1.219978194493753,0.0026359656219943155,26.64532024662248,1.6944481661781812,10403.293367770979,2397.8954060403507,1.0662081501961738e7,3.850466191875717e6
0.004459870047867298,-1.2204747764468498,0.0026369766929532053,26.38917782327816,1.7277127088863613,10432.449086521561,2524.873619476358,1.106181866914915e7,4.1933679353738343e6
0.004449867643415928,-1.2201773981396842,0.0025967787302486932,25.77333757140694,1.6334812041179774,9588.483371390179,2245.122949378491,9.580449263953485e6,3.5310102488805875e6
0.004439865238964558,-1.2212090776104905,0.00256056152201889,25.661226917664077,1.5688900566001034,9277.1153381082,2115.479370879076,8.923674607366387e6,3.2949417142471718e6
0.004429862834513187,-1.2211308905200708,0.0025014857610614768,25.578690882606903,1.630606802437393,9781.49850203597,2211.5511075634545,9.679645904584749e6,3.398935574493612e6
0.004419860430061817,-1.2224150683867359,0.0025414605820868142,25.867043473517064,1.8326071466767453,10952.196565172811,2787.7075184635437,1.2436341428911291e7,4.707669946697215e6
0.004409858025610447,-1.220699299260422,0.002529924528241888,26.269298293289264,1.8338061981116585,11026.856396378436,2773.8564602497854,1.2461453593200272e7,4.657322627175502e6
0.004399855621159077,-1.22158242804323,0.0025278949416273466,25.63498548803456,1.7221055865087904,10007.26960064499,2508.160723922222,1.0711546597975498e7,4.087197389109371e6
0.0043898532167077065,-1.2244098747928254,0.002526114338120724,25.524432287329162,1.7073926349080333,10068.684905715103,2469.22575374916,1.0668969855898874e7,3.9582346951152952e6
0.004379850812256336,-1.2218340048668612,0.0025352389889893214,25.627407012789078,1.7633250751046718,10727.745335461575,2614.372979276943,1.173306968211501e7,4.256411926896546e6
0.004369848407804966,-1.2190637695669357,0.0025709290838015057,25.537099546429328,1.826391165201598,10888.559957921463,2798.4762546109678,1.2464503008181702e7,4.70693770190427e6
0.004359846003353596,-1.2198024098768132,0.0026044634691922215,26.17297918225221,1.8110587087892356,10772.669333995258,2678.6637793762434,1.187129604533049e7,4.36089209948576e6
0.0043498435989022255,-1.219753019433434,0.0025847869190397856,26.14466657954515,1.7629930889977354,10305.710381358802,2638.4681545029575,1.1289879465662414e7,4.354093886338086e6
0.004339841194450855,-1.2202405930218658,0.0025553638960932566,25.84809352780689,1.7366689115056917,9974.279496871342,2671.9500326287025,1.106587992726354e7,4.461582450523545e6
0.004329838789999485,-1.2205553518667906,0.0025732248207762888,26.206907078388145,1.8334476942530584,10661.150596387315,3025.869350737945,1.2446702402756123e7,5.411463053043847e6
0.004319836385548115,-1.2215417489325768,0.0025478675914423444,25.180869741324166,1.8403219448524266,10372.177803839677,3085.0208872066028,1.2406424225952942e7,5.675185718203026e6
0.0043098339810967445,-1.2218311926129006,0.002426424134587455,25.765909744718346,1.8211904853034888,10558.757264559015,3001.8819609733523,1.239615675514511e7,5.440866348249482e6
0.004299831576645374,-1.2230470424622573,0.002453830532935993,25.451060911728003,1.7267060531973757,10125.570344664573,2678.683114567551,1.1025692859177833e7,4.630685924474704e6
0.004289829172194004,-1.222122542783359,0.002480030596131164,26.108288361801353,1.7426880233539574,10393.302421938672,2714.238593279982,1.131951710971877e7,4.693054986220399e6
0.004279826767742634,-1.2200851830835708,0.0024360427843933335,25.77848655697612,1.7420962206112403,10165.76241763399,2690.5838096141338,1.1144711820405623e7,4.6119874010475e6
0.004269824363291264,-1.2199487584097772,0.002447046765204219,25.24712842281557,1.6813369380292231,9519.05624987953,2560.422032738125,1.0224621561244192e7,4.413337871973143e6
0.004259821958839893,-1.2204396976154255,0.002483691280506158,25.193235893653764,1.6830599157402057,9687.704913125062,2489.6578160639588,1.0302732758137923e7,4.1614416856514174e6
0.004249819554388523,-1.220850588650253,0.0024927931260985917,25.03225439693149,1.734320748112128,9916.058430332048,2644.3700788372817,1.1036487195445836e7,4.548490639561686e6
0.004239817149937153,-1.2230084291623733,0.0025294018502849424,25.169026844330922,1.893784342287454,10766.345004005769,3143.3945579274373,1.3457402748321867e7,5.686801056561244e6
0.004229814745485783,-1.2232996312662732,0.0025441611256811396,24.9365051529775,1.836117648307664,10372.405101186003,2780.6934258890124,1.2215785504786354e7,4.629447455391165e6
0.004219812341034412,-1.224499550330556,0.0025870156827867727,25.331840139490733,1.8667638777023363,10816.631774786329,2845.779697724543,1.2799836445561228e7,4.761416201347005e6
0.004209809936583042,-1.221805684869393,0.0025435837130264594,25.511177080539554,1.8879367990221008,11205.742711295492,2940.183302692599,1.3369922044045359e7,5.020310734375008e6
0.004199807532131672,-1.222720488667733,0.002495507626914915,25.868147541206525,1.8875582376607059,11202.036565004168,2943.936935037456,1.3330221042267803e7,5.103316989620383e6
0.004189805127680302,-1.2203578533399588,0.002488791494230778,26.160589979370766,1.8855854884564789,11343.613087119289,2922.013082101981,1.3155481867943924e7,5.122897188151386e6
0.004179802723228931,-1.2194543294693008,0.0025410116121421565,26.23559928495826,1.866520926111584,10973.718274607781,2901.900000707563,1.27050417011866e7,5.192452272771689e6
0.004169800318777561,-1.217952443923325,0.0025447260591523802,26.06790991059346,1.78953198663047,10409.560467975762,2759.534245061883,1.1728923796530806e7,4.925645903719994e6
0.004159797914326191,-1.218616591853862,0.0025101355851025573,25.999441971782804,1.6784611356721721,9840.184451506595,2481.9736512419163,1.034266361372634e7,4.278807165380934e6
0.004149795509874821,-1.2182097247008874,0.002487454344597931,26.3404997821038,1.7871446298247031,10666.970199088248,2878.846285022493,1.20530601918481e7,5.38843527765226e6
0.0041397931054234505,-1.2191697912849273,0.0024656542247155104,26.110067323431483,1.9343741531093017,11457.924778140707,3254.5947823891706,1.413779537718799e7,6.272868655665672e6
0.00412979070097208,-1.2217692585644009,0.002543887714340285,25.393297593425153,1.8839864971503055,10856.7139978628,3100.464239297708,1.34140862212923e7,5.697014741145805e6
0.00411978829652071,-1.220643234253006,0.002516820848154159,25.243503241667565,1.8987870628099521,10927.738201306165,3137.908269450244,1.3638040780023767e7,5.738841041753635e6
0.00410978589206934,-1.2207134709349738,0.0025259128302188363,25.874594023025722,2.063798896700469,12357.416538026042,3722.0273571837683,1.677993841050741e7,7.39168691525272e6
0.0040997834876179695,-1.219657752245227,0.0025479424021498612,26.394579364687754,2.1392080137228735,12876.126914722732,3858.5801067690377,1.796377788320565e7,7.558773818727955e6
0.004089781083166599,-1.2196040708111093,0.0025386154666920614,26.122362853630296,2.042102651986698,12081.707182047787,3572.8609995522356,1.6125625349888772e7,6.887955622937266e6
0.004079778678715229,-1.2189530393328203,0.0026398561568326878,26.7377860088597,2.078024195851064,12371.603669272718,3573.029036793283,1.6245989764943102e7,6.800287083837935e6
0.004069776274263859,-1.2175225056556422,0.002603367503197838,26.236232344510846,1.9922894002151315,11848.568359665578,3273.0239697051234,1.4854857289230876e7,5.914250997851879e6
0.0040597738698124886,-1.2182769859843847,0.002582347915972557,26.37346323236596,2.0920260117233354,12437.098956790878,3549.681497204579,1.6441749524141576e7,6.606901615815078e6
0.004049771465361118,-1.217266685460132,0.002564305874219175,26.50221339489969,2.04545554811695,12348.210363235483,3268.1562762803037,1.5448013223227965e7,5.694783119105262e6
0.004039769060909748,-1.2160665098700525,0.0025575767070807856,26.276407132770785,1.974471379083868,11881.782017469242,3119.6863293389924,1.4451357517521452e7,5.506745326535359e6
0.004029766656458378,-1.2177406789647194,0.0025643006836107893,25.917011672750434,1.8496267125653243,10898.150287048567,2820.2333457235136,1.2536068458188135e7,4.800080385711386e6
0.004019764252007008,-1.2170377237768513,0.0025111316322720405,25.04510667625674,1.8798319968160684,10677.657572555969,2988.7766711285963,1.295762209887471e7,5.315102861266684e6
0.004009761847555637,-1.2156857290559557,0.0025072062522188045,25.170003909218877,1.8266770379943955,10152.579885448342,2838.6955586538056,1.2085049064578881e7,4.803911273255717e6
0.003999759443104267,-1.2174563230246933,0.002569172130120971,25.714047516541832,1.905362404423517,10939.171066881594,2998.3903401817156,1.3261516464982137e7,5.085068714087617e6
0.003989757038652897,-1.2146561477930762,0.0026204978953124542,26.28987951620257,1.8645720760475646,10831.72750303772,2792.7605018008794,1.2416025797064038e7,4.540685738236703e6
0.003979754634201527,-1.2142992400250854,0.002667344678643304,26.354036323387923,1.7650472878957975,10300.279335484176,2499.275635287978,1.0927367333838707e7,3.8620407318593585e6
0.003969752229750156,-1.2166695631884943,0.0026435630770556763,26.455870289757954,1.8037387050094433,10749.80370119326,2665.7416924037902,1.1754187455545193e7,4.306832514552985e6
0.003959749825298786,-1.2142572098285989,0.0026988045956720212,26.922421473025718,1.9364101607840032,11515.236663676418,3037.88405472255,1.3626531201099066e7,5.2181313665178595e6
0.003949747420847416,-1.2133263641045773,0.002705762554503318,27.28759575182327,1.9992391997776153,11820.62423482335,3198.668559792717,1.435769676903863e7,5.663563318875171e6
0.003939745016396046,-1.2128494972377564,0.002748067399525543,27.677073782405934,2.0696650867872903,12226.503654118309,3367.9711934996094,1.5374652546718752e7,6.042883870008553e6
0.0039297426119446754,-1.2115032182540826,0.0028025749951091587,27.545830950087765,2.0181441672956124,11752.169040052213,3147.041270659501,1.4275853074612672e7,5.391292351072417e6
0.003919740207493305,-1.2127495259229517,0.0027443280597350345,27.370035837701433,2.012767805312768,11822.477912640366,3196.309715418379,1.4507899613142774e7,5.609351468555483e6
0.003909737803041935,-1.213830980519065,0.002703952455299504,27.224954081003943,1.8924340157125754,11331.72280477572,2823.4518743398908,1.2820428477405157e7,4.68025614662658e6
0.0038997353985905647,-1.2162097837274697,0.002720478655397428,27.472864157455806,1.9107318050676247,11755.190676079295,2858.5496560262945,1.322182851176669e7,4.649385994429568e6
0.0038897329941391945,-1.214141747854326,0.0027496579041860225,27.528099755550663,1.923542906904882,11595.994638539438,2958.286516445338,1.352445741989435e7,4.932525879084794e6
0.0038797305896878242,-1.2125910017650652,0.0027093883318362634,27.86984334177914,1.9731354659365117,12053.886806890272,3083.538836385051,1.4108289801537504e7,5.272456722923136e6
0.003869728185236454,-1.211979998621186,0.0026808013369511354,28.209189631194512,1.9375122674240062,12058.502634668957,3000.738141301513,1.3746354739661554e7,5.142146145303901e6
0.0038597257807850838,-1.2127422612396366,0.002795256484727694,28.335705028774633,1.9464338169747648,12363.204390807017,3045.83791514914,1.4083559726983938e7,5.3098067809457565e6
0.0038497233763337135,-1.2117791644399662,0.002760835952783514,28.55542353104395,1.9731081568212812,12398.587079133064,3040.3431171814486,1.3921637552163158e7,5.24929634950917e6
0.0038397209718823433,-1.2137329614640013,0.0026937383130598434,27.77110187402259,1.8947105691144819,11590.134917867957,2827.471853006691,1.260108654482338e7,4.824777666156116e6
0.003829718567430973,-1.2124106171034885,0.002745010448018848,27.591159581980826,1.8577940006444755,11501.65762855181,2845.830689340685,1.246618997170335e7,5.0635250172523325e6
0.003819716162979603,-1.2124881874936364,0.0027412940164387918,28.931720060194195,1.9530338768545936,12491.07392648434,3051.9317566221475,1.3927169386826739e7,5.445573767292892e6
0.0038097137585282326,-1.2116425919251148,0.002707100106950688,29.58712547732838,1.914180197234647,12532.963333444883,2849.276134720847,1.329691870633125e7,4.863451966048798e6
0.0037997113540768623,-1.2112040551169465,0.002641727939254391,29.34566184022171,1.915688455741721,12499.667460712815,2806.5144130607864,1.3121110637526859e7,4.721429017663046e6
0.003789708949625492,-1.2131308948264605,0.0026712349637022406,29.078658954105624,2.067131975923641,13170.207427057552,3301.464615498971,1.525195099034764e7,6.058039040469672e6
0.003779706545174122,-1.2131282807145252,0.002686429519808415,29.413830489190335,2.195937095946627,14123.871633804138,3516.3126000843918,1.701851068364544e7,6.367962956751536e6
0.0037697041407227516,-1.2123222895948402,0.0027637743631138546,29.843695182424227,2.2882841622637438,14918.061294283561,3749.2957160502956,1.863597486955079e7,6.929311249338514e6
0.0037597017362713814,-1.2089529671307184,0.0027314474977642614,30.037929777389913,2.1619476893535854,14236.555779688439,3294.042446721029,1.6440686061558591e7,5.659612599261249e6
0.003749699331820011,-1.2088908437244503,0.0027204849322310302,30.303714465979454,1.993839314857478,13412.302612022888,2800.1642278108734,1.3866567762681352e7,4.422521993648056e6
0.003739696927368641,-1.2098393337136875,0.0027511865238102674,30.472501068222254,2.1549096348517427,14230.559580284887,3391.9943943330704,1.6635976640390519e7,5.964047277839377e6
0.0037296945229172707,-1.208277996447299,0.0028277183056515075,31.195713018642895,2.1865336218594478,14416.357949195386,3322.360214529105,1.6537109341132334e7,5.640084737313542e6
0.0037196921184659004,-1.2072299899360133,0.0027689387148286185,30.60889172755772,2.205849737550616,14772.508713769425,3346.9893156771354,1.705648776208649e7,5.554214636127475e6
0.00370968971401453,-1.2079682869759742,0.0028118977039836633,30.943035989617897,2.2790935208098224,15485.622777389503,3546.1573017167793,1.847943997771115e7,6.037155473888774e6
0.00369968730956316,-1.20748219385918,0.0028673465335058417,31.09683267079658,2.1710809975090686,14778.841515125288,3129.765585872244,1.6541810094192741e7,4.861710165206494e6
0.0036896849051117897,-1.2079755971315709,0.0028246589603293983,30.88753741298864,2.0956582603500182,14109.302950455256,2892.2532488274883,1.5060369519897057e7,4.351930342314528e6
0.0036796825006604195,-1.2073708426289744,0.0027935202974904687,30.40407826454538,2.166034500896329,14474.414500207955,3112.3470959290694,1.6185618020624533e7,4.856958879217988e6
0.0036696800962090492,-1.2079279428090486,0.002876929458586608,30.93150642466435,2.1360744425786056,14590.262697315993,2999.6829117480706,1.604199322932209e7,4.534277444937407e6
0.003659677691757679,-1.2067903911381874,0.0028481587650913396,31.038456848744957,2.1853766531062524,14787.115131966573,3036.0746092366717,1.6248172234795522e7,4.59680507646817e6
0.0036496752873063087,-1.2063025341407974,0.0028170824238677584,30.966982795053365,2.251379586425111,15133.412893217494,3225.3038807237326,1.711455868728001e7,4.968768413696428e6
0.0036396728828549385,-1.205515705528958,0.0028325848759206997,31.0256080029324,2.2151200912330067,14870.756985359149,3123.477945725132,1.6351475442313911e7,4.7556372366582025e6
0.0036296704784035683,-1.2040260618285281,0.0029108192366734324,31.429443969991908,2.2202433932196817,15111.929209797714,3278.9369394338455,1.700141062717405e7,5.219401859642724e6
0.003619668073952198,-1.2039029308541533,0.0028898365489036376,31.269010259459343,2.2826604444832785,15393.659449478635,3505.276848003666,1.8108781090641193e7,5.765947555978066e6
0.003609665669500828,-1.2052311654886723,0.002863604081864133,31.870977084407354,2.290553600153427,15839.833536840813,3591.807366072929,1.8915434394363396e7,6.07536415502907e6
0.0035996632650494576,-1.204831330113688,0.0028609537583439548,31.819547773802284,2.28480048937416,16104.724278908505,3655.1272350495774,1.9270393791766476e7,6.27135582858154e6
0.0035896608605980873,-1.2060478748060208,0.0028255549319551733,31.679204156251505,2.3055482269097354,16034.925329042548,3690.4194169187663,1.9378775933488224e7,6.318111471670366e6
0.003579658456146717,-1.2048324756970359,0.002799467366438568,31.6243236464476,2.1798612436032685,15194.579486133833,3380.5888485113,1.744606691870759e7,5.62009764308189e6
0.003569656051695347,-1.2035517156267563,0.002806782687934547,31.318774580002792,2.1711949252099916,15410.39441684693,3285.2542516741923,1.7438031975327462e7,5.265466468275786e6
0.0035596536472439766,-1.2051752697441847,0.0027799830773799763,30.197755498483975,2.064419413167424,14095.322339526492,2981.5728952770364,1.5648048156881785e7,4.537796182501794e6
0.0035496512427926064,-1.2036221817139265,0.0026866658809325903,30.219501560572105,2.075389634597976,14066.088302385922,3079.146589663394,1.5897556775075845e7,4.893010676571491e6
0.003539648838341236,-1.202747222164038,0.0027519527193087404,30.067658949389624,2.0380989777997285,13654.570491301483,3014.595641195803,1.5236719275378114e7,4.819189851257456e6
0.003529646433889866,-1.2010457255845866,0.0028410095230491637,31.00580561667066,2.206753604616288,15136.382098784707,3346.7027132540948,1.7766028430939388e7,5.454405303371841e6
0.0035196440294384956,-1.2039191079044227,0.0028257184919461965,30.96309126614281,2.1573837937984672,14645.202976840603,3224.072519616154,1.691707554111983e7,5.246555036560727e6
0.0035096416249871254,-1.201333177604021,0.002788489755877643,31.016027034944447,2.120612429409537,14641.311289611122,3151.3962198682966,1.6484947399247596e7,5.132177098549361e6
0.003499639220535755,-1.2017903117254147,0.0028103968765712615,30.779774931121075,2.092334798046052,14290.254833253959,3077.677837684662,1.6063507948559957e7,4.903858678135099e6
0.003489636816084385,-1.2033370196323645,0.002769550755246991,30.298257545876396,2.0657408016391585,13812.241232246162,2954.4797667991857,1.5206593383681908e7,4.605493686366645e6
0.0034796344116330147,-1.2031801921005434,0.0027902292531386207,30.44484802005397,2.124559748088078,14304.506109334836,3178.460120395795,1.6335509569042373e7,5.163632313825967e6
0.0034696320071816444,-1.202825900025419,0.0028111221568781373,30.380295159280244,2.0806584089793625,13784.707837881488,3047.113753158085,1.5455588116412507e7,4.9135327474951185e6
0.003459629602730274,-1.203538905185671,0.0027983159281538337,30.419362187167707,2.1282020091746268,14490.109992308327,3194.8190012086598,1.6783565491754517e7,5.203934954893442e6
0.003449627198278904,-1.2017371738635347,0.002894335747708965,31.155630534941018,2.1971914806327777,15131.459501313651,3421.9298603229277,1.8040147527657025e7,5.855869583350378e6
0.0034396247938275337,-1.2041594417802965,0.002797359243936331,30.67877382561077,2.159560069252226,14739.866702170215,3282.728335235077,1.717462485297675e7,5.507438844407132e6
0.0034296223893761635,-1.202809894143458,0.002835346718337865,30.793313488708364,2.170308637620186,14843.782797605623,3420.214232744134,1.7617252291338198e7,6.013202126164318e6
0.0034196199849247932,-1.2033383934893982,0.002800036943861767,31.39157430474403,2.242723505407972,15584.606697804118,3468.0437528799607,1.841492141863636e7,5.9733610918720495e6
0.003409617580473423,-1.2038960241513208,0.002786287401521356,31.111129846736127,2.266862766932362,15662.551012571868,3640.9627326785967,1.919354292260497e7,6.503618181782386e6
0.0033996151760220528,-1.202094906398638,0.0028145245393672736,30.40203939931539,2.309171379553946,15393.702288325983,3808.6863896540535,1.9525496195992913e7,6.995987337961904e6
0.0033896127715706825,-1.2019940259789106,0.0028624595643751225,31.362562113679367,2.271673251137101,15398.77369725824,3594.2571301940047,1.861680810091951e7,6.34678221867836e6
0.0033796103671193123,-1.2012089238754675,0.002836020057841323,31.342196029672113,2.3096091640901464,15840.824065947048,3699.5768738551433,1.9378970965657294e7,6.573458614223469e6
0.003369607962667942,-1.2000193082482775,0.002874083807773645,32.049204309625985,2.377515510469466,16488.6916185853,3831.5817572529845,2.032794158361326e7,6.936842900939048e6
0.003359605558216572,-1.2002514570085507,0.0028763273844184876,32.04793734052812,2.308878931078686,15947.584880818285,3544.818512810032,1.8874220209923882e7,6.135299887647733e6
0.0033496031537652016,-1.2018734565796303,0.0028702720039078733,32.244699490726134,2.351904020395211,16367.763520117167,3728.5448906120637,1.986894323343743e7,6.720674809789376e6
0.0033396007493138313,-1.20043787340491,0.002897025220299527,31.762747618123353,2.3458113525169173,16007.874836401581,3791.169922710109,1.970815250610004e7,6.887665190965678e6
0.003329598344862461,-1.199359287254003,0.0028826926675718256,31.665480238286012,2.343803276503489,15870.29391839259,3882.1009355910655,2.00340273752177e7,7.141076895600447e6
0.003319595940411091,-1.1993283081442803,0.0028271409380397515,31.64055807848628,2.3752345318710533,16245.573754910294,3913.916737495785,2.0518465821356017e7,7.2795289863014e6
0.0033095935359597206,-1.1982948238700817,0.002885970234870449,32.3876131880494,2.411906277777743,16657.838141628847,4180.179067341729,2.1616517976846877e7,8.170588281380557e6
0.0032995911315083504,-1.1986429418444424,0.002891020976771765,32.32099238567251,2.3257804634198895,16059.036697470458,3887.1410213229087,2.022737428106145e7,7.192163272761477e6
0.00328958872705698,-1.1992081305205893,0.0028812780504011534,32.071275043551864,2.3840705777269737,16352.910784796246,4140.728384713905,2.119050946686585e7,8.0521942307677725e6
0.00327958632260561,-1.2003356686960713,0.0028322659088115573,31.510704542014473,2.335305098758312,16002.336483601202,3896.0266542018608,2.0320379816397578e7,7.191803200744485e6
0.0032695839181542397,-1.2006306225882972,0.0028939944463622406,31.204119705843656,2.244173912947475,15208.873142375636,3713.4308177633534,1.8749768447952952e7,6.912172333326394e6
0.0032595815137028694,-1.1995488820262776,0.002833642241538303,31.820953016472814,2.25691047222463,15771.021991743657,3570.496253588558,1.9030437651432555e7,6.2021699577407455e6
0.003249579109251499,-1.1981713479140295,0.0027932131092137263,31.748801304101974,2.2073853493224562,15328.791169768072,3465.80214544567,1.8236394066893525e7,6.000184868361557e6
0.003239576704800129,-1.1985001355204823,0.0028839621632213044,31.916454807511677,2.3365314207396453,16000.354868453895,3871.304610532365,2.0194677013701748e7,7.188283532813943e6
0.0032295743003487587,-1.1972759404444073,0.0028395932323306847,31.70287483893877,2.3470660003024584,16398.15914598139,3861.7389343728996,2.0596371669198528e7,7.030177006454348e6
0.0032195718958973885,-1.1962614384584829,0.002821452798513014,31.93782874882133,2.2888362030996037,15989.582466013051,3680.4379920130946,1.934214475066923e7,6.548068322391492e6
0.0032095694914460182,-1.1987954050493346,0.002848888732043297,31.58825796191497,2.198532130986783,15057.401929791913,3554.4470916233054,1.785549944227266e7,6.506960506442697e6
0.003199567086994648,-1.1984133508611128,0.002853245734186698,30.962119414146773,2.182860965433106,14684.708302066632,3550.0713721480192,1.7408932490577433e7,6.538211334209317e6
0.0031895646825432777,-1.196718527255002,0.0028701203639093847,30.956092448330754,2.1617479036217,14555.647930561354,3496.5629910321522,1.706286886648997e7,6.3192342925443845e6
0.0031795622780919075,-1.1957970769006412,0.0028415999751673997,31.542805893063054,2.211419447507975,14874.487697644574,3640.10419702178,1.7800968103346605e7,6.7001985758212935e6
0.0031695598736405373,-1.193681843552964,0.0029143402343150015,31.93099143269743,2.2160876530834943,15072.28324582353,3639.5785271687832,1.808392719282806e7,6.632827245026939e6
0.003159557469189167,-1.1958120182618375,0.0029122859828660183,31.135457760404304,2.2638770624502684,14791.51210385603,3982.7346049169837,1.8950653381895192e7,7.887417016807471e6
0.003149555064737797,-1.1956655916574142,0.0028606336688611965,31.194566359173155,2.189729824131319,14237.049028308727,3718.422433497668,1.734800017159402e7,7.148671151478167e6
0.0031395526602864265,-1.197035747705785,0.0028340330258073646,31.180190617092215,2.14423210134705,14222.538177319211,3481.181584430193,1.647367602566449e7,6.402858298857724e6
0.0031295502558350563,-1.1968071953066743,0.0027858360183912263,31.4251811203663,2.2172604186002345,14545.000667566546,3699.8256604107028,1.7559032204716876e7,6.943438827230773e6
0.003119547851383686,-1.197337881402726,0.002813917980846072,31.23960359407567,2.251711804165421,14434.865091910779,4005.8546632321472,1.809595595819378e7,8.169555677463688e6
0.003109545446932316,-1.1964079873199078,0.0027641974428489094,30.607116655905898,2.260146383450864,14477.75011601758,3810.9064295653707,1.7875705621375687e7,7.276901578622018e6
0.0030995430424809456,-1.1960514530759492,0.002789958524123906,31.535323579304787,2.29118779684577,14964.755623374973,3933.4619624613197,1.8718529444920044e7,7.584743604843329e6
0.0030895406380295753,-1.1982546683963786,0.002835868658727881,31.585305443920078,2.321608485416348,15312.072033986224,4036.0188109986,1.937660524644147e7,7.8151521158602e6
0.003079538233578205,-1.1965618644867781,0.0027655065396109155,31.675796422520147,2.4178156461945464,15904.63865788638,4422.936026241672,2.1424315675983563e7,8.862845567770207e6
0.003069535829126835,-1.1942376879727745,0.002726338775608545,30.73315410717003,2.2321532006660196,14011.849860294842,3859.856897459161,1.7621580102967028e7,7.381837361680384e6
0.0030595334246754646,-1.1950818940329224,0.002709308945808801,30.132323020025147,2.144680710676898,13301.859694743958,3660.1913297439514,1.6432077109471248e7,6.845959596969882e6
0.0030495310202240944,-1.1948693878960712,0.0027560595472227744,30.593396602454472,2.191533880277765,13612.626691175863,3711.559900626047,1.69914029115078e7,6.874860259450534e6
0.003039528615772724,-1.1933443080255755,0.0027758970031660436,30.327350514932967,2.216715793668139,13829.389300830826,3726.5817262079568,1.7388723954488862e7,6.848934974566139e6
0.003029526211321354,-1.1948004414249465,0.0027769153298989563,30.448966855723818,2.216171199173232,13749.77469028215,3819.1046881402463,1.7623329019525945e7,7.105717033419908e6
0.0030195238068699837,-1.1932010867802343,0.0028185827017187335,30.83501584603491,2.2957193582967594,14779.556131184108,3867.9255822440878,1.8922352907279834e7,6.998033759002482e6
0.0030095214024186134,-1.1944755418921122,0.0028445763962546312,31.417229878253167,2.317876691215465,15206.633820255942,3937.7058942478534,1.921197260114756e7,7.371891531737802e6
0.002999518997967243,-1.1929185325136822,0.0028641095396434463,31.993921546863287,2.282088079103578,15369.395878352469,3692.7140993215617,1.846077262643916e7,6.570881606592996e6
0.002989516593515873,-1.1898693916723646,0.0029258317660315137,33.508661048203315,2.371205109829662,16661.05334711528,3910.4374702788355,2.043361806520972e7,7.040719665017229e6
0.0029795141890645027,-1.1894832808475992,0.0028550060892203488,33.66513174215068,2.3275788129504362,16646.872173362142,3785.671418357921,1.9873832084573187e7,6.652447971195855e6
0.0029695117846131325,-1.1910239607196476,0.00294733357724468,34.37885220409557,2.395794162816844,17483.12115506744,3825.569910212999,2.0828754764064927e7,6.675401772105625e6
0.0029595093801617622,-1.1909536434875212,0.002929573442049752,34.625267549087965,2.4059306489551586,17626.028577053472,3724.4997302475585,2.041699349643582e7,6.367115647936732e6
0.002949506975710392,-1.1905392853840306,0.0029657758717322436,34.761882736681926,2.5216368544846848,18467.510775281502,4056.71698865348,2.2515008539497785e7,7.100906070182509e6
0.0029395045712590218,-1.1892343349422803,0.0030827969651946604,35.44659321327775,2.5415272734374423,18682.607068076053,4047.8044301697173,2.2503078790221587e7,7.030923781566661e6
0.0029295021668076515,-1.1915096821753692,0.0030133928716912077,35.97722349464784,2.4336029225756217,18399.498518578937,3656.335781706985,2.0670358220024034e7,6.0073375456827115e6
0.0029194997623562813,-1.1890545757824076,0.0030127130866567423,35.78753866857294,2.425691708230737,18261.82782954716,3678.8972839373137,2.086238146251965e7,6.113303958234154e6
0.002909497357904911,-1.1852620404437904,0.0030462892164279396,35.97709451535959,2.4793100436888826,18741.024208895557,3910.912998455328,2.1946172689317014e7,6.766254668641972e6
0.002899494953453541,-1.1841376704688675,0.0030477879097538098,36.59183294773837,2.594585231362856,19291.622035226523,4248.016108125936,2.3430333536219455e7,7.7868324659669595e6
0.0028894925490021706,-1.1839569433372403,0.003035749397948368,36.04617676048369,2.5816027715989787,19061.321336193803,4122.435964821873,2.287476112375551e7,7.3693830255535105e6
0.0028794901445508003,-1.1853245893153512,0.003093568342453269,36.398934068625806,2.694938383063423,19757.919896073003,4424.978762133103,2.4651007226525843e7,8.136857294579941e6
0.00286948774009943,-1.1842864040420826,0.0031107866593394055,37.1737786825595,2.672810826150164,20033.119894962176,4312.634719300883,2.431585605101036e7,7.851330111514229e6
0.00285948533564806,-1.1857943213743052,0.0031064487768822434,36.70384885834573,2.5340424140005036,18886.898378629998,3923.0736216235327,2.165987824440644e7,6.850424439752692e6
0.0028494829311966896,-1.1863022992695271,0.0030938819825267632,36.06598587729396,2.381149742048926,17567.730947651307,3406.724604264288,1.8751386005599286e7,5.462840577910408e6
0.0028394805267453194,-1.1874022390826457,0.0029568603076100116,35.778479940874355,2.348242696085579,17421.997978316438,3314.1458069536657,1.852847952467892e7,5.215709837216394e6
0.002829478122293949,-1.1873212585489088,0.002988441997593975,35.32369194590806,2.3621794986663653,17587.45108865007,3396.5107711935284,1.906977911394898e7,5.393892249636614e6
0.002819475717842579,-1.186962209515158,0.003088459548336623,35.121879887388964,2.335471022073557,17540.098663045992,3259.323024218793,1.87210392364964e7,4.980019136097705e6
0.0028094733133912086,-1.1859902375986806,0.002975678352422935,35.36111058529215,2.3788388454854634,17800.729401008608,3340.0146437174308,1.9235974094285358e7,5.146463053034793e6
0.0027994709089398384,-1.1856300632953654,0.0030459410985478317,35.871886408385144,2.3275052041209503,17562.467502915035,3231.227383671582,1.865471536993179e7,4.9713380282339165e6
0.002789468504488468,-1.1833685046959141,0.0030512756888287787,35.06610050076793,2.298464487392483,17063.383811542666,3303.1594899017687,1.844775264043305e7,5.280101537898319e6
0.002779466100037098,-1.1844006522761743,0.003100862805844133,35.17288297609605,2.4191586434749985,17781.808791782398,3756.7742012423623,2.0506118883535396e7,6.6915039398716325e6
0.0027694636955857277,-1.1842277587895256,0.0030288651456312626,35.45562693858646,2.468764052060175,18435.6955767871,3812.999771625647,2.1518253280380756e7,6.652627912599209e6
0.0027594612911343575,-1.1850713515752915,0.002972454849968159,35.05847132010599,2.5244275240011196,18853.20748515224,4078.744785179242,2.29743298198712e7,7.252404490446721e6
0.002749458886682987,-1.1831419469833155,0.0029113088111275926,34.184082906726324,2.4095908675113518,17482.576821429127,3830.622005687497,2.078226057894745e7,6.692198924321101e6
0.002739456482231617,-1.1829755784980793,0.0028928958902713717,34.47456418059409,2.438286518596693,17468.505070213727,3925.809193932898,2.1015004517294176e7,6.858077315566498e6
0.0027294540777802467,-1.182791080258169,0.002920577795328848,34.7466017098682,2.491465300108803,18033.008932494628,3951.4151107862917,2.1460033593131766e7,6.865539210965e6
0.0027194516733288765,-1.1869580609382475,0.003007261339789955,34.25985057241535,2.5118325440103337,17881.57420464175,4114.699326253853,2.1912465342524443e7,7.428832748972376e6
0.0027094492688775063,-1.1877403815548784,0.00301125833069214,33.62025409649522,2.3727137113155754,16675.247873333676,3586.377240700621,1.9104896448032722e7,5.997461126929954e6
0.002699446864426136,-1.186227669945882,0.003067838839078839,35.007475835907705,2.5591234772079505,18347.175908187106,4048.0319698114154,2.219542368444887e7,7.038741897371435e6
0.0026894444599747658,-1.1849656892989366,0.003145226408279166,35.83017920298596,2.626030769713211,19154.351945816557,4260.753390283232,2.362756252479025e7,7.590871005299752e6
0.0026794420555233955,-1.1843415303807676,0.0031068800564391405,36.195331717389145,2.624433448838965,19122.91722813612,4287.863397434749,2.355924398858311e7,7.722803573168715e6
0.0026694396510720253,-1.1847209718923348,0.003111931051651342,36.24209625833401,2.701210918122524,19808.63552047605,4495.446690615205,2.493876587048921e7,8.283379112167984e6
0.002659437246620655,-1.1831732309586753,0.0030559070321314794,36.688945387126175,2.7121306963248384,20346.581501842407,4534.516543832812,2.572583804781445e7,8.237484483286845e6
0.002649434842169285,-1.184758025330543,0.0030800297707589044,37.797132758257725,2.7478397776988466,21123.090463327862,4416.3079916534825,2.587405957573032e7,7.741567679886325e6
0.0026394324377179146,-1.1856191632679076,0.0031296957810610674,37.44117743266448,2.701021162403656,20269.852373272664,4273.724143736317,2.445260828948987e7,7.355861866284779e6
0.0026294300332665443,-1.183337962445579,0.0031015817717837493,37.321173187961655,2.644288672450929,19946.954350908352,4094.2044588570498,2.3432620013618577e7,6.946759080858564e6
0.002619427628815174,-1.1828689267973471,0.003086743649805005,37.27076178082962,2.6044833762586626,19661.745680854714,3989.3635315860306,2.287797029339312e7,6.688774179566419e6
0.002609425224363804,-1.1832814177742896,0.003139063188023837,37.64344265834661,2.735080355459557,20610.493310498725,4449.603714013103,2.5434819770271834e7,7.893896725023808e6
0.0025994228199124336,-1.1824738176670964,0.003184528652177175,37.80979286993084,2.7583367471192504,21322.76849491945,4582.692067131232,2.6556162030150663e7,8.225237069460658e6
0.0025894204154610634,-1.181272789879866,0.003158075156426503,37.616207885396406,2.797231597247958,21527.132694966884,4787.694344895281,2.7560311287057348e7,8.916503730749309e6
0.002579418011009693,-1.1800631048796961,0.0030601824914614243,37.834957079629305,2.833876864173643,21537.939301824314,4948.2661880103815,2.8173464960317206e7,9.43729528728521e6
0.002569415606558323,-1.1796429897235075,0.003078448174865843,37.801178755815144,2.8111713750138607,21339.13918572727,4927.074267673847,2.7789812433528595e7,9.430600910938166e6
0.0025594132021069527,-1.1776475011048737,0.0030653714991478926,37.825508994255614,2.792127212465799,21459.17989498587,4882.125897165905,2.7984304672682993e7,9.146795114289168e6
0.0025494107976555824,-1.1745137940771238,0.0030400535437521024,38.46878977308733,2.9696057599257863,22756.84466891897,5412.147435198368,3.1592294877600472e7,1.0407430356176358e7
0.002539408393204212,-1.177217107756663,0.003024911489026543,38.15256171061525,2.882719490277819,21965.78624028218,5180.769372144302,2.9925481205897763e7,9.922093028479468e6
0.002529405988752842,-1.1784068709450672,0.0030800394514613272,38.15484597554528,2.8890926549897067,22398.188556554716,5234.820569657583,3.0448816074347403e7,1.00789631604856e7
0.0025194035843014717,-1.1795625006352997,0.0030717402716391863,37.693180415576016,2.8181856510124623,21533.063277830573,5086.808379476166,2.912224478416445e7,9.749155470556566e6
0.0025094011798501015,-1.1793226457533434,0.0030711157432181443,38.17929477326631,2.928741549687819,22315.894884917758,5368.763173412803,3.1096215484568957e7,1.0477959304863235e7
0.0024993987753987312,-1.1789060751640865,0.003101489991288217,38.3623070446599,2.8142782133503856,21697.824531329752,4947.131414472196,2.859921163216312e7,9.302459615798585e6
0.002489396370947361,-1.1793081400408498,0.0031147970735832167,39.170514403799125,2.9260517787499527,22873.280484739033,5333.759997553407,3.1031939469441723e7,1.0519824039197959e7
0.0024793939664959908,-1.1796021005731432,0.0030897876117451217,39.24227204923307,2.9132523839059483,22948.437795613656,5240.808424217357,3.076296742435748e7,1.020201860010784e7
0.0024693915620446205,-1.17605520494036,0.0030982427374839816,38.15530413069467,2.8392618981760784,22047.047240474916,5093.482033273874,2.9364977618641075e7,9.89901832076221e6
0.0024593891575932503,-1.1783429827515413,0.0031029742236570257,38.64797221041808,2.838570983485266,22272.896333140383,4908.171105567355,2.903287292155723e7,9.228241614802927e6
0.00244938675314188,-1.1762630749121563,0.003183295308627156,38.966673653730425,2.8359729226594625,22401.744962568227,4992.754250445559,2.972665403095318e7,9.434781234053245e6
0.00243938434869051,-1.1770092251083701,0.003087314354096392,39.80763597476592,2.9447598728975417,23406.96888602497,5236.77226102748,3.1339430011841502e7,1.008631214833935e7
0.0024293819442391396,-1.176916886520136,0.0030563732584421707,39.345105177668415,2.8473610317373437,22411.482199309048,4904.218291383045,2.9009282159494244e7,9.1468088947774e6
0.0024193795397877693,-1.1774790289293806,0.003080629137851806,39.46602950331729,2.9425621079317286,22987.86985051246,5196.224833457288,3.0781550360255793e7,9.922474314290067e6
0.002409377135336399,-1.175885512308169,0.0031130253599092957,38.839020307790584,2.8739551259983824,22415.577424028284,4968.783453594763,2.9400165415731207e7,9.329822550288815e6
0.002399374730885029,-1.177097332960536,0.0030663652828392795,38.82286375015833,2.7858305088390805,21479.83726357282,4620.213287951269,2.695827038747752e7,8.46149107574451e6
0.0023893723264336586,-1.1752148965101512,0.003111513415683851,39.39644617273569,2.8020594264132925,21877.73813246702,4662.362291294315,2.7590255487782545e7,8.403134618228652e6
0.0023793699219822884,-1.1723073554701469,0.0030823630617867227,39.69641461945859,2.8384582817865374,22383.6093331977,4754.216130514151,2.8297578415110406e7,8.67618245545069e6
0.002369367517530918,-1.174076486122172,0.0031252844657596334,40.4278479235195,2.813760461851746,22724.052357467437,4604.291981330535,2.7564375612432864e7,8.30779704581732e6
0.002359365113079548,-1.1735504858016368,0.0031178733422648586,40.58479712870225,2.772659140057287,22279.915938911545,4694.427451139169,2.7405826068798643e7,8.712631007678602e6
0.0023493627086281776,-1.1731441238995246,0.0030893628995442637,40.805165323133764,2.8651943252986514,23044.016715429803,4967.276870483453,2.9343612832453106e7,9.393092462845907e6
0.0023393603041768074,-1.1733610971574495,0.0031906938591788523,41.63401866671917,2.97348213442644,24235.31389039834,5194.791378339696,3.11761660509077e7,9.930000143910026e6
0.002329357899725437,-1.172937566370952,0.0031791007732105926,40.90847642679247,3.005087763115647,24203.78285554538,5279.903145893266,3.1623827948287573e7,1.023472579748211e7
0.002319355495274067,-1.1714918487734332,0.0032491470518825442,41.207402167475024,2.943731517675539,23661.116087499933,4996.27703746811,2.998544100764183e7,9.244855685939748e6
0.0023093530908226967,-1.1732510471324407,0.0032357417838806144,41.35508482334777,2.9212702150855345,23781.42565526176,4910.318101053557,2.9823878530527256e7,9.00353627898629e6
0.0022993506863713264,-1.1739481285425255,0.0031659280504212454,41.19554654885145,3.0623758722702594,24944.007393565054,5416.795508719789,3.285016499166015e7,1.0448793091838485e7
0.002289348281919956,-1.174124992391401,0.003179446910329112,40.4853138570133,2.9695407222874697,24059.31723336344,5090.4780489156165,3.1166577803329565e7,9.437881126353193e6
0.002279345877468586,-1.1738464708969805,0.0033096131489367756,41.16024984274172,3.1064911985939077,25412.341542057282,5549.66229864864,3.431775219157496e7,1.0733628962527901e7
0.0022693434730172157,-1.1717365851799717,0.003317765322493359,41.233734665126285,3.137781416775927,25609.91288298268,5526.627811835425,3.459288781921977e7,1.054155165857625e7
0.0022593410685658455,-1.1731088253108484,0.0033051551906834965,41.30017393111131,3.099634543041607,25284.82370033872,5434.832577005868,3.4059912676000796e7,1.021498149600844e7
0.0022493386641144753,-1.1712772566053613,0.0032246230341525,41.30370896941134,3.118538796128615,25843.72581591676,5379.005391846466,3.4817440268073834e7,9.85809133186602e6
0.002239336259663105,-1.1710007982828707,0.003234536273121436,42.13801709273871,3.1882973661338476,26901.381287933997,5552.340070476716,3.626011789565394e7,1.0284201678421527e7
0.0022293338552117348,-1.1701298217934537,0.003233075693727552,42.28082590265742,3.168597031061015,26837.730200498412,5462.575052601845,3.551833134063195e7,1.0057538078958645e7
0.0022193314507603645,-1.1703205398151484,0.003266446502784475,42.75622967614418,3.1466720704705096,26379.33686205015,5370.988966824439,3.4310428670557424e7,9.890132188499082e6
0.0022093290463089943,-1.1676651845629127,0.0032828135801497805,42.338402196471186,3.2067374430311033,26769.909396321316,5699.585115470377,3.604550687414867e7,1.0916824986443235e7
0.002199326641857624,-1.167187414638181,0.0032779580899856644,42.79670079054866,3.04664402645412,24862.090863277637,5156.512475282357,3.1559525131532583e7,9.515484026773715e6
0.002189324237406254,-1.1676799202107646,0.0033187689978265646,42.665964190318434,3.029783695055954,25053.62606250753,5217.628869084933,3.185615326720859e7,9.789662560136108e6
0.0021793218329548836,-1.1681395761860474,0.003273169638606411,42.39435593990968,2.922232470831091,24538.389273888497,4969.084776983014,3.056257358757032e7,9.170286520893998e6
0.0021693194285035133,-1.1655434580438875,0.003244452913730848,42.95455467938441,2.866140813499636,24404.94588158699,4785.977241965108,2.953048317584095e7,8.74840025954694e6
0.002159317024052143,-1.166550024167248,0.003342934209643035,42.63883505253962,2.869984866358682,24014.345902635043,4890.60918219315,2.938159119850928e7,9.203328837480756e6
0.002149314619600773,-1.1654092784247105,0.0033279531090107477,43.72534088140962,2.9001844680993125,24575.175635612675,4841.203722230888,2.971201734019628e7,8.93908498352396e6
0.0021393122151494026,-1.162992161651057,0.0033369410110982997,43.307627975451126,2.9574696190651,25090.753970599166,5036.355413213413,3.1115335831156496e7,9.409059320059065e6
0.0021293098106980324,-1.1643303562929792,0.0033772245082634616,44.11303767321982,2.918557033200741,24977.123146685437,4770.780772371854,3.0020694419355404e7,8.603878792964427e6
0.002119307406246662,-1.1663927689898663,0.003356391969945949,44.14903546304895,2.9652701256844667,25584.045026045642,4850.831854109983,3.1078189705460392e7,8.733794538066158e6
0.002109305001795292,-1.165844500678769,0.0033342182897153063,43.56476898155224,2.9377698705758144,25355.54365977329,4715.6896712425005,3.0299140164786547e7,8.414905662258344e6
0.0020993025973439217,-1.164107699292709,0.003318426493993947,43.987872682799576,3.005135292674564,26392.28486758582,5005.179301507741,3.2607220615401275e7,9.297246285285207e6
0.0020893001928925514,-1.1643190937627208,0.0033255493298450078,43.858622271040254,2.951718630085983,25804.779334185474,4893.20507539457,3.1501955722365394e7,9.059348258610697e6
0.002079297788441181,-1.1642899639655906,0.0034073890485399137,43.76891949607723,2.8543104375113244,25034.701540423768,4645.087948190201,2.972519500439985e7,8.376980509111199e6
0.002069295383989811,-1.164374427661272,0.003389339923715336,43.6501998094417,2.8427847110023676,24841.442514482296,4696.79992402437,2.9736260347636078e7,8.454041464043874e6
0.0020592929795384407,-1.1625981886413865,0.0033477853416869026,44.06171756123138,2.9983918399718945,26084.90273741483,5173.692744910374,3.2806716257327184e7,9.706380695345609e6
0.0020492905750870705,-1.1622312326018347,0.0033522224425196036,44.68007729350233,3.116622030173038,27318.438265208937,5432.955423066072,3.5254454111010544e7,1.0324411615646e7
0.0020392881706357002,-1.1642971193471021,0.0034331430326983814,45.481311081945336,3.145616570983245,27783.28388988879,5449.051834098878,3.562683976500099e7,1.0387169743574528e7
0.00202928576618433,-1.1600465078598017,0.0033832755499004063,44.63792885613161,2.9412974409065167,25713.059024576134,4759.075838314561,3.0693907138429493e7,8.526333816527417e6
0.0020192833617329597,-1.1592033038171612,0.0033738852665277977,44.791065264198004,2.9185537928372294,25699.605250487708,4616.29353551431,3.0325436858642846e7,7.983291819551332e6
0.0020092809572815895,-1.1560837233333427,0.0034434368266741872,46.06360949977574,3.0360226295604362,27122.854929917023,4976.098948242517,3.3271541337851264e7,8.928705953550043e6
0.0019992785528302193,-1.1528650270600516,0.003421247417433201,45.6917314883081,2.9394149156057705,26201.27378492556,4825.566239703688,3.1420676419429746e7,8.79624091849055e6
0.001989276148378849,-1.152332104485749,0.0034595065482136674,45.98899596528534,2.912106744909513,26099.06562334011,4787.6017222099445,3.1043073407320287e7,8.656864831360824e6
0.001979273743927479,-1.1516044739161484,0.003417739343091478,45.96504503224512,2.8710463977695295,26179.311035066625,4639.1910658155475,3.0349811001345437e7,8.284359861617106e6
0.0019692713394761086,-1.1501204439787724,0.0034182852767469366,46.27159101532869,2.912510407877079,26698.387338179666,4743.246966622068,3.1354255044064887e7,8.620901152359389e6
0.0019592689350247383,-1.1504840419124782,0.0035230696333834006,46.587966978281145,2.8730448516398233,26535.477545108784,4462.93835227579,3.0164612918588523e7,7.637855833139001e6
0.0019492683932185173,-1.1484565575393433,0.0035091629589122115,47.371070636217524,2.827444669801525,26193.43965219623,4338.375166358775,2.886908348789358e7,7.513499670423382e6
0.0019392706453800201,-1.1507702553000112,0.0035831009263088656,48.07293358367158,2.926045399943897,27530.257457419113,4543.894202407702,3.1144569811593313e7,7.961407326382398e6
0.001929272897541523,-1.1488079511417197,0.00361457742125667,48.93902906300043,3.0618243917552954,28680.315045059575,5043.738576785375,3.4291083446147926e7,9.340876569963306e6
0.0019192751497030258,-1.1486780129691292,0.0035705256870907764,48.86974176515264,3.1213677691277253,29153.65639299486,5250.530390871672,3.550734195109576e7,9.92700024029105e6
0.0019092774018645287,-1.1500173204746595,0.003521686592932819,48.62344719647049,2.991611509594724,27680.49277574419,4921.897718464745,3.2604403602710597e7,9.094898245504394e6
0.0018992796540260315,-1.148492301522744,0.0034723536724990565,47.88395420333434,3.0069263324889053,27532.883980007544,4969.23406339757,3.2534828028038364e7,9.242161181665355e6
0.0018892819061875343,-1.1483285932510312,0.00344788755853777,48.377933705121244,3.0040531032149485,27872.500823917504,4845.487153675338,3.2349747437847406e7,8.807188112355946e6
0.0018792841583490372,-1.1483443766617691,0.0035060655853451864,49.34884595185657,3.0671133603898824,29290.167305709878,5012.0864342477535,3.440807254480004e7,9.163588385198807e6
0.00186928641051054,-1.1484402701432932,0.003540896363922475,49.691967824493695,3.0921722436763237,30065.249883153316,4800.226241229971,3.435493151595967e7,8.315537618266991e6
0.0018592886626720428,-1.147154903610242,0.0036374593348700935,51.05456158284744,3.24041402843905,32018.87433804903,5198.921223623093,3.78455062333772e7,9.245783848831637e6
0.0018492909148335457,-1.1486970287414202,0.0036198095133302363,52.5822601357945,3.3586726839744707,33562.550817578085,5558.395337731185,4.0921696422352605e7,1.0106145535750583e7
0.0018392931669950485,-1.1449837084165675,0.0035588393369650004,52.67670756860676,3.4737381058307135,34541.64208575273,5835.243953001876,4.34141035963682e7,1.0598099155146455e7
0.0018292954191565514,-1.1453375100750909,0.003567335006991488,52.59476657165611,3.419114784866423,33644.37606882598,5616.222239405246,4.128643586480074e7,1.0006939170737052e7
0.0018192976713180542,-1.147204745511437,0.003550896799475432,53.27750386003275,3.4807983889836427,34217.28598429425,5867.805635625716,4.2727320703741625e7,1.0782217025932088e7
0.001809299923479557,-1.1449933925408122,0.0035885219298614993,53.87017719510997,3.5755239596678834,35403.73206994751,6020.369108548279,4.4685376775498845e7,1.1055091641849231e7
0.0017993021756410599,-1.145546893341336,0.003592944143025305,53.60145304602415,3.443265698107763,34351.02793238588,5596.776186776657,4.213385598586101e7,9.919844865535134e6
0.0017893044278025627,-1.1435475638512158,0.0036395530152023383,52.869440079608005,3.4424057680718594,33886.32459697046,5575.493120914932,4.1627351602738075e7,9.847562307899455e6
0.0017793066799640656,-1.1432757952757915,0.0036416213960734855,53.1619578564049,3.5121454631630766,34629.032876948884,5921.901585463603,4.412912241312364e7,1.1123201881868856e7
0.0017693089321255684,-1.143539499181156,0.0036103524744366647,52.9780709105961,3.5268713108831036,34978.500444426194,5712.539468712397,4.384967022390912e7,1.0063941196237376e7
0.0017593111842870712,-1.1453342022234068,0.003600322802204541,52.85754369419407,3.514569837049667,34940.75673383567,5592.276539853778,4.3747188516526565e7,9.492540977783442e6
0.001749313436448574,-1.1433621318501936,0.0036858964957909375,53.38349553944389,3.5334276298782576,35590.95471156885,5681.236196201497,4.4685171203976884e7,9.683844333368959e6
0.001739315688610077,-1.1444735764588896,0.003702156184668844,53.99007585702124,3.569611361402904,36399.393135846236,5787.149887200228,4.598967152373103e7,9.949992136390083e6
0.0017293179407715797,-1.1425287237373918,0.0035882145215847747,53.651738945770404,3.5166562069967986,35973.680952305454,5735.203134204159,4.541836271801977e7,9.985352830747338e6
0.0017193201929330826,-1.141951854751326,0.0036310757367346946,54.67559230625335,3.6410212345127726,37709.7824409743,5988.950155089323,4.8606595073094465e7,1.0446109693130253e7
0.0017093224450945854,-1.142492539231989,0.0035995651548139857,53.771153595438975,3.600885417918917,37229.15562009847,5974.918978969813,4.7709784130953826e7,1.0612042976606576e7
0.0016993246972560883,-1.1429165124447196,0.0036163234245895474,55.300569054418,3.570785609448012,37599.83580021599,5594.780694712066,4.6013256490974985e7,9.272176959481439e6
0.001689326949417591,-1.1425141907689136,0.0036601523561824198,56.03898567319555,3.645644726368128,38194.66718503272,5779.63600781101,4.7413369989631094e7,9.757068367294194e6
0.001679329201579094,-1.1410390272742341,0.003617062950852763,55.69300521438332,3.6709605711727673,38495.20297844819,5851.744314359581,4.814538926103587e7,9.834705105820518e6
0.0016693314537405968,-1.1386721967178406,0.0036456309505178914,55.63859342776736,3.687118139603414,38672.90292104182,5818.531315366837,4.8435084917700805e7,9.589713612576507e6
0.0016593337059020996,-1.1397766308656379,0.0037149120834464827,57.00293844782536,3.908954855458393,41585.07319632652,6492.578456037471,5.502452554782505e7,1.1249729192288449e7
0.0016493359580636024,-1.1386399046487563,0.003701242581639945,58.03906259827619,4.003828549649518,42595.27955269215,6706.678882248617,5.679879767015107e7,1.1697699198278436e7
0.0016393382102251053,-1.1393200273055177,0.0037689834459150194,58.21377586409799,4.021039438161268,42901.4620994952,6695.6319143121655,5.716730383844882e7,1.1568906924798135e7
0.0016293404623866081,-1.1376319822478138,0.0037516873787999034,58.539974798353015,4.053280914181193,43454.78847704757,6691.244325142796,5.751811689990295e7,1.1474071508513166e7
0.001619342714548111,-1.1366446071589336,0.0038884459377877835,59.32588112076592,4.086816515064458,44701.645598026895,6820.581549978723,5.990126292873275e7,1.1872872519691193e7
0.0016093449667096138,-1.1353625494129915,0.003931442766293257,60.242917000285594,4.123069223169606,45292.268063254465,6766.019875600605,5.983583654760336e7,1.1560667244000055e7
0.0015993472188711166,-1.133953524120918,0.003996821895266913,61.10387963268549,4.115751016508327,45800.00439204419,6684.810072727655,5.953706190766192e7,1.1321158465831608e7
0.0015893494710326195,-1.1367879636401192,0.004050500054811015,61.158270860404585,4.1544995887497675,45989.24218240978,6725.923131785358,5.952955412517495e7,1.148204347731089e7
0.0015793517231941223,-1.136516123521257,0.004067751815373788,61.31245062420141,4.257175674354062,46476.11960656084,7051.799866644276,6.150481157905996e7,1.2372523304243421e7
0.0015693539753556252,-1.136130135850642,0.004123831208431442,62.938767147658105,4.438749221130875,49310.88100609497,7559.896798651473,6.73227421208886e7,1.352391431502242e7
0.001559356227517128,-1.1349944249872006,0.004084030176885745,63.08046839126641,4.474340990969686,50074.018858124284,7590.74586152374,6.833228320417655e7,1.3613781118366808e7
0.0015493584796786308,-1.133099847651105,0.004126209816660251,64.71498133135806,4.4986023080162845,51741.487352545955,7525.739022984982,6.993400955465956e7,1.3160626125891829e7
0.0015393607318401337,-1.1313276224741577,0.004151393925030029,64.24548709773299,4.566217424080008,52435.472297023065,7774.354163289062,7.264540407169506e7,1.3765979597120056e7
0.0015293629840016365,-1.1328525526974746,0.004003425565414042,63.15270361000309,4.611429988417645,52086.194727717026,7939.501531789274,7.362321685808422e7,1.4192439662355784e7
0.0015193652361631393,-1.1329510140420929,0.003995553099385662,63.33204556289481,4.717476568008117,53056.16162874515,8224.90665216686,7.652195767026232e7,1.495147276540921e7
0.0015093674883246422,-1.1342461134435835,0.004160652390910098,63.72057563350035,4.752041242282359,54131.17758612035,8311.03924140119,7.859032967547452e7,1.5172248590865444e7
0.001499369740486145,-1.1327450686016904,0.004192427387879695,64.29342847984736,4.823283093293708,55458.4423089988,8447.189915066763,8.177903957978113e7,1.5434115167093147e7
0.0014893719926476479,-1.1306317457437995,0.0041498568063109125,64.9205598357934,4.8914026766945895,56371.74935170036,8577.089829641413,8.38296736673937e7,1.5706943484792504e7
0.0014793742448091507,-1.1309142231801717,0.004156163047559472,65.45571098412623,4.861249371541066,56802.732297935116,8359.290369716498,8.289833110365252e7,1.4967806393565474e7
0.0014693764969706535,-1.131640450067986,0.004157746562637282,65.39561459319356,4.796728877991778,55794.24287273011,8216.304368326697,8.015007045168175e7,1.4639585413957914e7
0.0014593787491321564,-1.131229628717216,0.004192257401167475,65.74932866185542,4.83204823108556,56560.39874375903,8361.318221294368,8.179809782894988e7,1.509842543894879e7
0.0014493810012936592,-1.1294871917494502,0.004235552060977788,65.97216908137854,4.784599450213231,56337.53770250226,8207.963053825895,8.113790279283726e7,1.4581973928943599e7
0.001439383253455162,-1.1293446079223473,0.004223664717834225,66.80289638423646,4.979319066655597,58974.891761892555,8583.527144161304,8.668519703575902e7,1.5229310277981862e7
0.0014293855056166649,-1.1285130771949683,0.004224823843590477,67.89216674544018,5.061685928477712,60373.00090998167,8788.170647755549,8.866829911603585e7,1.5745569711364726e7
0.0014193877577781677,-1.1264880995946043,0.004251127005685775,68.2369551372025,5.065490564420269,60904.422649805936,8708.746435095796,8.847312910570349e7,1.544214955380833e7
0.0014093900099396706,-1.1275063331485775,0.004312391160088384,69.93819289025933,5.133559385068196,62147.94398035203,8878.206758485303,9.0233069499896e7,1.5802960731487678e7
0.0013993922621011734,-1.1262503530953811,0.0042874672037213025,69.77189278996063,5.259855034189795,64097.2577282668,9262.591157689272,9.470232622245355e7,1.680389419314891e7
0.0013893945142626762,-1.1272443835583532,0.004245083092552298,70.49977092964168,5.221652282290401,63575.815475105854,9114.056852130672,9.294140671893625e7,1.6288100850901686e7
0.001379396766424179,-1.1284631383984731,0.00429547119955433,70.91496636516135,5.283838622001737,64507.798670801974,9222.566462779887,9.486125515611391e7,1.6439639183619373e7
0.001369399018585682,-1.1264493470535957,0.004307426717957008,71.29024085288496,5.219524310416018,64365.308168118245,8890.70637463062,9.2689905485662e7,1.5376875774431659e7
0.0013594012707471848,-1.1228134025856895,0.00429452435850531,72.72577812884072,5.2297163536935445,65542.95428962557,8909.328075729498,9.390472670253402e7,1.5428505134092664e7
0.0013494035229086876,-1.1248121409055898,0.004340713182586767,73.45497551896088,5.278755306646706,66838.59737580827,9115.562126684712,9.663289819810988e7,1.5959893386600751e7
0.0013394057750701904,-1.1233303106663712,0.004319486718476545,74.47984287746459,5.371981677741634,68718.53096605858,9307.376917313715,1.0009145461375275e8,1.6332528006307859e7
0.0013294080272316933,-1.1234773057415788,0.004302974671919535,74.5037531876725,5.404657343012482,68960.20678724063,9480.409469476239,1.0152518112597026e8,1.698083032878422e7
0.001319410279393196,-1.1217061490844076,0.004323027018341245,74.45126276021803,5.333209162520684,67898.1286314821,9199.20232533658,9.790725966948336e7,1.6188964706662124e7
0.001309412531554699,-1.1214198262497177,0.004338539693807857,75.76085534080158,5.399319370593362,69433.53832992779,9276.25145992668,1.0032712697947629e8,1.6235618495158732e7
0.0012994147837162018,-1.1183196312137869,0.004341673672733147,77.01115337761023,5.421568888665157,70735.68411639702,9327.464923716072,1.0184794312937568e8,1.6461061306324841e7
0.0012894170358777046,-1.1166108151237653,0.004345723773598487,77.29206397437859,5.397165058336563,71072.61502631538,9123.532834887574,1.0122210497494482e8,1.5562610201763788e7
0.0012794192880392075,-1.1152134508146925,0.004371901458815346,76.83497513175612,5.310429167246923,70150.97447617835,8781.121790896128,9.865633730004793e7,1.4589476260823762e7
0.0012694215402007103,-1.1160619881168268,0.004417487282095976,79.40777667335789,5.513241313514192,74319.13200162831,9275.115981807881,1.0645105430356848e8,1.5602191915823752e7
0.0012594237923622131,-1.1161893423993916,0.004414935441377742,79.60771304664728,5.6107041196031835,76016.40349455479,9569.976418526845,1.1032369486780061e8,1.6352127490967171e7
0.001249426044523716,-1.115479669541916,0.004399887813489734,79.7983675918553,5.572205053665615,75229.84421932102,9398.526242283637,1.0780951957930128e8,1.596128209587207e7
0.0012394282966852188,-1.1162776283536802,0.00450165912535579,80.33285845653606,5.597792464588642,75950.04273785598,9590.277069368329,1.099068221349819e8,1.657544990814894e7
0.0012294305488467216,-1.1149625619374137,0.004482296193765794,80.3270056330756,5.528602516012136,75150.5754566143,9239.159186902354,1.0619353372366385e8,1.5548657930287445e7
0.0012194328010082245,-1.112566735256713,0.00456486560008261,80.82454411433604,5.549386995193917,75690.7797412391,9269.83526897072,1.0700022373537378e8,1.560939990207591e7
0.0012094350531697273,-1.1141464310313147,0.004590361011415006,82.04468606840122,5.6355561646211125,77082.12513457895,9540.401601183039,1.1029616065743299e8,1.6271848274706995e7
0.0011994373053312302,-1.1126368960190975,0.004661900810763294,82.93226174292778,5.757259083541938,79574.92286349917,9874.843209943161,1.1518373829338455e8,1.717711031513176e7
0.001189439557492733,-1.1122808775080861,0.004643108524339881,81.95984285080762,5.627045528716684,77632.56486692584,9568.741780116528,1.11491842299536e8,1.6460720149375718e7
0.0011794418096542358,-1.11103743757108,0.004626214594196584,82.77965603097167,5.6987979804033495,79114.50308141009,9694.595095104985,1.1395662889323641e8,1.6685361765283015e7
0.0011694440618157387,-1.1080265068713964,0.004682716088768911,83.820769209096,5.784499194328152,80656.89150007124,9776.72599922467,1.1631398550439326e8,1.6612081908963267e7
0.0011594463139772415,-1.1085481695847161,0.004797300540063906,85.68781980632066,5.88845425920976,83593.94175160823,10149.795764701144,1.21772852951984e8,1.7579253787751067e7
0.0011494485661387444,-1.1080456965203522,0.00465020572089728,84.70985476812831,5.883356859342126,82545.13797951513,10083.687431814942,1.197386677754744e8,1.7463790202714287e7
0.0011394508183002472,-1.1050399566841613,0.0046720488907516355,84.77713391407823,5.825879990365427,81339.21716094512,9949.917878965129,1.1722827818202108e8,1.7134208691220976e7
0.00112945307046175,-1.1036536688465457,0.0047426283652020175,85.96706330720271,5.882092580702466,82783.30377348191,10007.180235012678,1.187875789604739e8,1.713290414207285e7
0.0011194553226232529,-1.1029859278229275,0.0047363724305084535,86.68370257225595,5.929046309695166,84108.75382899032,10070.94950674261,1.2051480127113518e8,1.721150144846484e7
0.0011094575747847557,-1.1036831054165654,0.004740361159910288,88.60555129286101,6.01639211766618,86084.85342603936,10190.874561610146,1.2321959727472913e8,1.736537150452457e7
0.0010994598269462585,-1.0995126352550473,0.004776785501109646,90.49905154578296,6.116268153506668,89124.57446850267,10511.738322308454,1.2900181118405993e8,1.8108598508373417e7
0.0010894620791077614,-1.1007178239771014,0.004788496138912851,90.9616267191416,6.084051359287362,89166.80424527054,10347.749944746254,1.2823066375884198e8,1.757161891949847e7
0.0010794643312692642,-1.1001861194299054,0.004844015412246233,91.78024922803552,6.096090612369848,90472.9693180821,10366.366483357397,1.3004929423603691e8,1.757783250525951e7
0.001069466583430767,-1.0991408465883488,0.004880341279202203,91.28929939356479,6.021080958381753,88518.62272187728,10102.682782897522,1.2560068404525648e8,1.7041326393616796e7
0.00105946883559227,-1.096558063484092,0.004981140561822398,92.67942505272971,6.103552553688721,90193.95091750185,10160.554807706047,1.2714689160791631e8,1.6916112150148816e7
0.0010494710877537727,-1.0980483578428797,0.0049906799486218985,93.35288318692791,6.139512227908247,91142.68065234314,10162.39446469685,1.282255044034905e8,1.668190420741233e7
0.0010394733399152756,-1.097104463047722,0.005012909501883136,95.46836577172475,6.336242241902212,95166.33456094323,10689.933980817626,1.365892456898813e8,1.799234238734465e7
0.0010294755920767784,-1.098082474986013,0.005011249450524952,96.29041742474675,6.423611072961411,96608.98434967574,10814.06124275778,1.3812385104610068e8,1.812709764573816e7
0.0010194778442382812,-1.097305920099789,0.005125163424977535,98.05678272409452,6.453412546924487,97831.26847150174,10770.745577444157,1.3909288622457913e8,1.78178461458715e7
0.001009480096399784,-1.098446679670593,0.005101447373245733,97.97498503620007,6.388659985780009,96545.31374814412,10590.272926361808,1.3609310614869428e8,1.7386852412697583e7
0.000999482348561287,-1.0969079652784919,0.00503486658824551,97.82335059309246,6.48907287843527,98812.34105358992,10932.124703410118,1.4165012768813264e8,1.828598788598919e7
0.0009894846007227898,-1.0983790991458593,0.005038634400987207,99.47051624609176,6.57078894219388,102385.18098071571,11077.525242079922,1.4763188097370514e8,1.842666306076908e7
0.0009794868528842926,-1.0982729107581213,0.00502793344496882,101.22388511279154,6.678243198190962,105221.16850710729,11358.375782175519,1.5330317165521872e8,1.9061449304872807e7
0.000969487417023629,-1.0965303373550712,0.005031720207480232,101.52358482410175,6.64789423764563,105425.99428244594,11137.882472463603,1.5134153604401323e8,1.836270378270934e7
0.0009594873408786952,-1.094996034732492,0.00500549173246016,102.27497384568537,6.693794804126734,106710.934668488,11265.356293676141,1.5373933118473956e8,1.8665234447936237e7
0.0009494872647337615,-1.0933676492410214,0.004991959926205371,102.99641636537868,6.756229254070486,107535.53788421936,11473.66751019044,1.5537032612510756e8,1.9245000116669673e7
0.0009394871885888278,-1.0915207423611757,0.004996978593044608,102.27576523069334,6.653028239207359,105718.26660275481,11197.41124136702,1.510152947248395e8,1.8645162811871823e7
0.0009294871124438941,-1.0921675095743952,0.005007323167387145,102.81638008258787,6.713240660468797,107615.70789073117,11271.71485438855,1.54296276398354e8,1.8571496534486745e7
0.0009194870362989604,-1.0930555863285099,0.00505958191845969,103.51413404083092,6.786151586121736,108841.15586634017,11493.024235292803,1.5738567429070693e8,1.915631357665151e7
0.0009094869601540267,-1.0903527541245954,0.005046485375270294,104.32026800103405,6.7041372888999184,107683.35472550044,11174.120924480969,1.531675291008277e8,1.820686558267404e7
0.000899486884009093,-1.0903831287335328,0.005125121722029894,105.33067907471886,6.870605594686423,112244.95478331993,11646.64758651188,1.6324361872292998e8,1.938647573744745e7
0.0008894868078641593,-1.089936020832476,0.005124591855592348,106.50757345032281,6.879847422793487,112808.51433956261,11641.363282235185,1.634823474203811e8,1.9303262417071182e7
0.0008794867317192256,-1.0869869367193057,0.0051498409575007845,108.04327955792728,6.956867762791321,114863.03648401919,11835.285928591951,1.6654352122091374e8,1.9851193407303076e7
0.0008694866555742919,-1.0866409198798745,0.005117114145290667,107.39048268764273,6.8500458203935315,112990.18355537242,11485.73411027653,1.612820563452553e8,1.8850321313457202e7
0.0008594865794293582,-1.0855382923732835,0.005053335856974798,108.08600863333078,6.8393496956384565,112732.3384267806,11475.991851653042,1.601793600450945e8,1.8891271282088075e7
0.0008494865032844245,-1.0824066857509396,0.0051232425155473185,110.565786632557,6.904723390934448,115868.20112737427,11693.050209564382,1.651745470629655e8,1.9404453172779407e7
0.0008394864271394908,-1.0824610978645213,0.005106815385340666,112.73039976653511,6.925375222497789,117373.3110250835,11585.1083320846,1.655288261077995e8,1.888477378323742e7
0.0008294863509945571,-1.0795955578996914,0.005229895671706033,113.31207382868287,6.99040251547851,119621.7765599557,11739.636278988019,1.6994398284355232e8,1.9207845819537044e7
0.0008194862748496234,-1.081904290062947,0.005322767089150343,114.34951918100381,7.092262099785901,120913.92383594574,11831.131824480286,1.708690778495615e8,1.9141956511406694e7
0.0008094861987046897,-1.0769333209731247,0.005307208025440678,114.4811405899312,6.997891872155541,119996.80453505852,11737.07156189325,1.6903933927634498e8,1.9131725820434686e7
0.000799486122559756,-1.0750495368601187,0.005310712104488309,115.20861647926553,6.989093163708367,119707.3508146029,11616.814757376604,1.662941868753839e8,1.8825197777103864e7
0.0007894860464148223,-1.0757813985628635,0.005396822780869411,116.38671545148166,7.175918428446252,123028.72051775616,11946.295091267939,1.7306595535982284e8,1.936739434050577e7
0.0007794859702698886,-1.0755015735160856,0.005424802137183899,117.09769302806859,7.144352438191494,124581.89210240793,11726.536791254312,1.739327047461266e8,1.862077217993914e7
0.0007694858941249549,-1.073910549688435,0.005400978716449202,118.39680241365367,7.127835753996168,125311.07681029028,11747.729221464571,1.7497472001878765e8,1.883433495100388e7
0.0007594858179800212,-1.0738722921901713,0.005362364614650771,118.688418393817,7.05621533117036,124536.93579451185,11527.521907264536,1.713412996002918e8,1.825504772917632e7
0.0007494857418350875,-1.0707098296501296,0.005425345463723679,120.64415510522896,7.242151289090217,129079.65544196535,11963.592585209863,1.8046836046538615e8,1.913320691957019e7
0.0007394856656901538,-1.067273825305725,0.0055343860658834294,123.39852622089367,7.385752177962905,133377.77537493795,12262.353846088963,1.8767941332997918e8,1.960144184030914e7
0.0007294855895452201,-1.0652011925801386,0.005610923323932368,122.38886193854788,7.325325823800723,131796.35447073283,12088.14832876832,1.8469819463688117e8,1.9184892754013132e7
0.0007194855134002864,-1.0641452715869104,0.005630222188152253,124.35728178778513,7.375859033361536,133771.8160208952,12108.107825017481,1.8628678809038106e8,1.9023620720312275e7
0.0007094854372553527,-1.0609756708349092,0.005639257360181254,125.86637809339602,7.469599750449339,136101.19872615012,12291.076372184116,1.9069577368376556e8,1.9362704617053714e7
0.000699485361110419,-1.0596197050574618,0.005707949875541876,127.53148829332497,7.569117850905864,139641.8662305086,12569.377923126682,1.982918014653833e8,2.0042834565392036e7
0.0006894852849654853,-1.0598130754289656,0.005809766714263862,131.05296122328375,7.711059658910248,145020.9858623388,12684.989551613407,2.0489537999391183e8,1.9846637963655066e7
0.0006794852088205516,-1.059383871273748,0.0058969248574484295,132.70697138804982,7.873918513681605,148603.4498256477,13143.711409275356,2.12882911075216e8,2.0854750566104382e7
0.0006694851326756179,-1.0583376857062996,0.005853509891916365,132.93433551721796,7.8500611929460264,149052.80942356042,13054.75883793294,2.1350272949681953e8,2.0614055427262582e7
0.0006594850565306842,-1.057388001208149,0.005896994694969199,135.1251861028809,7.903418393937707,150933.69272786225,13087.985115264988,2.1449997694312918e8,2.049509380694178e7
0.0006494849803857505,-1.0571280192344892,0.005941673995662838,136.0378701541211,7.98387297448829,153131.837585878,13364.95927322783,2.1927720065197957e8,2.114063233290794e7
0.0006394849042408168,-1.055745651915296,0.005959249243333354,138.0139647827093,8.223489819103012,157812.0005967733,13975.751873394429,2.295239628786475e8,2.245068836645545e7
0.0006294848280958831,-1.0559763594620504,0.005949006585433721,136.80314303423737,7.99893971476537,153598.91078772338,13182.108063304671,2.1825532270161566e8,2.0439196868454777e7
0.0006194847519509494,-1.0533952487761211,0.0059102488802232275,138.32749970778275,8.110122151615673,155655.40704972792,13448.535190835339,2.2183392540371308e8,2.103672612212916e7
0.0006094846758060157,-1.0514147251243433,0.005948872657398219,138.99279571602324,8.107636335367436,155719.65448794706,13313.613538965508,2.2012688884332615e8,2.062051995732045e7
0.000599484599661082,-1.0503836340178123,0.006004508585226646,139.7055386190214,8.082128478587105,156310.36677617117,13332.057509350261,2.2154377833173573e8,2.0808762195099503e7
0.0005894845235161483,-1.0507582089026921,0.006056821044932492,139.64148278717227,8.078825331173665,155908.7589602181,13240.550961860481,2.202459549414324e8,2.0535589308521446e7
0.0005794844473712146,-1.048571274448602,0.006059736246277283,139.87955140602566,8.173775789335805,157729.2110917027,13511.795909774593,2.2532653648044223e8,2.1122381092091776e7
0.0005694843712262809,-1.0477031121560787,0.006033016703065688,140.5418867821807,8.146038166830788,156345.71323460146,13383.670921583842,2.2144802498525244e8,2.0743282497788265e7
0.0005594842950813472,-1.0460794013728596,0.005972850053660764,140.69489626683998,8.217210041604757,157036.37051549883,13461.298568348586,2.217434072525375e8,2.0810642306313466e7
0.0005494842189364135,-1.0428824332439948,0.0060581895532118195,142.73669000812785,8.236637757348424,158579.0116903554,13388.552680574183,2.2207209683974612e8,2.039141370681739e7
0.0005394841427914798,-1.0398509075454685,0.006043376627639078,142.76429516182301,8.293918336585408,159863.57445928265,13477.178738783492,2.242346339024838e8,2.049546362561612e7
0.0005294840666465461,-1.041899180219509,0.0061148429784549495,144.54508429575054,8.385016856110322,162528.6875405474,13724.32838235801,2.292904098326233e8,2.1026676098694142e7
0.0005194839905016124,-1.037155626016028,0.006166257870242582,145.77181569859107,8.366187802486511,162724.1879063963,13637.151410192771,2.2789699910498413e8,2.0779206585669864e7
0.0005094839143566787,-1.0376307685404853,0.006085209397329885,147.7031459904823,8.49797637332814,168623.25009241854,13891.042195129361,2.3880930480275744e8,2.1116565601516545e7
0.000499483838211745,-1.0365992199682241,0.00607236204211054,149.5583961679782,8.590471522808615,171706.9456512553,14074.503676431346,2.4369502774411014e8,2.1364639482821323e7
0.0004894837620668113,-1.0361853148925717,0.006085219454002842,153.0070198014866,8.610644300272853,175551.68549710713,14046.528668008208,2.4808753635829696e8,2.1222470045426212e7
0.0004794836859218776,-1.0336516673343008,0.006164362523051149,154.8046009517348,8.770782188377343,179859.65364676027,14343.68522209324,2.5597170579280755e8,2.1471625961158462e7
0.0004694836097769439,-1.0331005532529767,0.006175693043521243,154.9867640386202,8.704867401741687,178532.3466632,14059.599972126745,2.5104555948154432e8,2.0869214988717057e7
0.0004594835336320102,-1.0323288931714412,0.0062127430042538566,156.93195788912786,8.757293133248396,180741.6207182598,14230.659661642803,2.5517358100166863e8,2.128981890802633e7
0.0004494834574870765,-1.0324449388425048,0.006207057270887942,157.66905973765827,8.732967782943511,181079.12003896112,14118.390787911205,2.545509089833373e8,2.0896819622938473e7
0.0004394833813421428,-1.0330478705942376,0.006189596080971474,157.65558352429719,8.684197494037111,179665.1458671795,13918.432483782894,2.5027068873508164e8,2.0386131156305846e7
0.0004294833051972091,-1.0296834893749816,0.006221942722339994,158.17315251706003,8.7227185694049,181460.89120640728,14076.626677635722,2.542266816033906e8,2.0851434065850705e7
0.0004194832290522754,-1.0313741908377771,0.0062843433442187745,159.12427137268486,8.719210524212267,182390.64928024134,14048.596536360172,2.545262967041538e8,2.075038473272399e7
0.0004094831529073417,-1.0314466068191144,0.006330371240089564,160.11841490516125,8.648115040558181,182791.01665570593,13882.793259857024,2.5310990276193106e8,2.033515216930156e7
0.000399483076762408,-1.028254969099267,0.00634142458876981,160.41224775069443,8.602973023779102,182141.21733143931,13694.018730499678,2.4958671773363838e8,1.9905886368928947e7
0.0003894830006174743,-1.0296289534863117,0.0063581718934048554,163.5436677644057,8.724795396906156,187509.11374478892,13923.969919213327,2.5716455866200998e8,2.0329265594541483e7
0.0003794829244725406,-1.0286822749436095,0.006364737881966812,165.1340488838605,8.793338834645976,192261.92690383721,14120.052823472915,2.6621573840418822e8,2.0606754469638124e7
0.0003694828483276069,-1.0275601046632088,0.00641712894487089,164.3411951982306,8.747042478737933,190703.21830747768,13954.510393003515,2.6205237524784106e8,2.0190075205562443e7
0.0003594827721826732,-1.0266007366769696,0.00657559317562855,168.0828279462548,8.93823575717445,196760.90455001037,14400.7852889487,2.722361910893353e8,2.0989954173462633e7
0.0003494826960377395,-1.0279374637496932,0.006572430907089119,169.5800495638803,9.050937454103236,200991.23095042896,14661.69824702661,2.817222950625656e8,2.1505762932996277e7
0.0003394826198928058,-1.0271442223531522,0.006504148839380607,168.8723296821349,9.05099962938649,199809.76029877557,14598.381772569208,2.788107090966238e8,2.1282011896706916e7
0.0003294825437478721,-1.0272768521458442,0.006481367627807244,169.66229784978586,9.100847396754807,200831.95872291186,14686.692683242316,2.8105376217850965e8,2.1473431046243038e7
0.0003194824676029384,-1.0270370349226698,0.006513885199469363,170.7428840884593,9.108779681299012,203220.35864500928,14844.385657293093,2.8457057596039647e8,2.205859151827414e7
0.0003094823914580047,-1.0237850505921526,0.0065548134227654065,171.3022172160321,9.105637996834696,203511.6991239891,14699.449820124148,2.8336082899625844e8,2.1555611445040397e7
0.000299482315313071,-1.0234827041572416,0.0065831436143764304,174.10314787498203,9.249904828566306,208151.47252914816,14898.626292239112,2.9109668501626796e8,2.152163029332589e7
0.0002894822391681373,-1.0203249585932168,0.0066701762858061234,175.5242469352739,9.286323404374313,209825.02085310238,14874.28389536682,2.922985682860635e8,2.1290467762319423e7
0.0002794821630232036,-1.0191989376359323,0.006724186745639236,176.88480042305503,9.243180100070918,210743.34139360228,14740.050651928741,2.9248351445824957e8,2.1009265110643487e7
0.0002694820868782699,-1.0179786418425856,0.006723858691657827,177.0286357862676,9.171295820990402,210106.3772703158,14587.170813859502,2.899588090422205e8,2.0923631389987577e7
0.0002594820107333362,-1.0200548682185213,0.006680502887983504,176.10322800215843,9.018923737825055,205299.5061207304,14127.79720422886,2.7759139141131556e8,1.9772336237445697e7
0.0002494819345884025,-1.0177527693586608,0.006658386213036557,178.41826569433098,9.20409706114936,211694.0510204918,14496.300398106658,2.902776961943135e8,2.0239470178881988e7
0.00023948213492985815,-1.0184141009230296,0.006674342888149975,180.59905809311184,9.28607820424385,216551.55894394557,14702.776192327441,2.990422201217096e8,2.054359082519815e7
0.00022948264086153358,-1.017194423145754,0.006648611466580671,181.4056474763197,9.284736508948285,216892.65811791326,14589.69864362115,2.966233168090255e8,2.0217108220735535e7
0.00021948314679320902,-1.0171091807006307,0.006670663696775232,181.9372812801417,9.26500654012259,216768.75355588636,14466.384285150709,2.952460038348909e8,1.984187973039606e7
0.00020948365272488445,-1.0180025902652423,0.006601924377447044,181.59231935454932,9.222527705498962,216300.22008015835,14358.323123383314,2.94544725249608e8,1.9572823317548007e7
0.00019948415865655988,-1.0139934538411133,0.006707827997992103,184.1030767852111,9.437371860503387,221032.32671715404,14915.248684926228,3.046706249097714e8,2.0895711472450774e7
0.00018948466458823532,-1.0134811622411406,0.006692117713082378,184.1159226775174,9.382488938172955,219770.90745621794,14686.91014086507,2.99473837592685e8,2.0318002854523543e7
0.00017948517051991075,-1.0108595692548619,0.0067531239236138215,186.0054902485245,9.398783904757229,220346.79177365793,14663.36430194253,2.9869699887199575e8,2.027886726557556e7
0.0001694856764515862,-1.009264706555068,0.006775628159290263,187.51322552280348,9.44000622843011,222212.88053207585,14579.118432168198,2.9920486276011765e8,1.9792377028111104e7
0.00015948618238326162,-1.0081090064770035,0.006842784007363544,189.64178903238047,9.576465631165506,227398.6306658354,14950.628684517145,3.0907003479350257e8,2.0486532766623598e7
0.00014948668831493706,-1.0066544839469305,0.0068639714263568855,192.03419199411522,9.729575815676831,232122.9539681367,15185.289648198459,3.161209781858941e8,2.0627610653406333e7
0.0001394871942466125,-1.0040850549065419,0.006952938205724346,193.513100419078,9.765434665364044,233180.0382479428,15170.738141673986,3.159156567593596e8,2.0412120045303512e7
0.00012948770017828792,-1.0006538130161817,0.006926537106332935,193.9344402634114,9.696747070764598,231097.8426441498,14850.723997810324,3.0827065729032344e8,1.9512277361481912e7
0.0001194881260744296,-0.9978361570023452,0.006960681327548012,195.45603138882097,9.716974712079585,232801.77855596668,14828.366037996337,3.089194437691457e8,1.9370737302770298e7
0.00010948834096780047,-0.9961764978718596,0.0070857270233995115,197.89708182955337,9.867097149842948,237614.27487226602,15233.90887025447,3.187800879736513e8,2.032390041342097e7
9.948855586117133e-5,-0.9966732715090072,0.007207311792597775,200.41931636268745,9.88701641631162,239287.15338963256,15038.62874423786,3.177852014958948e8,1.9519953388587642e7
8.94887707545422e-5,-0.9939958270549095,0.007172443949641707,202.29510838793547,9.919243056912421,239850.69408502418,14982.398419439756,3.1539433558774596e8,1.9203433580630474e7
7.948898564791307e-5,-0.9920071729434753,0.0071675857281825565,203.90026098762235,10.005388957510002,242991.80734756458,15070.48932040588,3.1972162938292074e8,1.9178709874032296e7
6.948920054128394e-5,-0.9900482529778183,0.007226756882118649,208.22162631820981,10.258457277553312,251879.24276606113,15593.745688339897,3.3514734838659865e8,1.9976415573138345e7
5.94894154346548e-5,-0.9900369242618586,0.007264332941360924,210.6215970617373,10.332645864661623,254724.97364185093,15767.566292765352,3.390715271906736e8,2.0325144329225756e7
4.948963032802567e-5,-0.9893373559541603,0.007313313906238993,213.74462249614936,10.501763875996275,261430.45116981282,16002.120153612834,3.4845179590337354e8,2.0353486009177864e7
3.9489845221396536e-5,-0.9895064064828779,0.0074062781382276816,215.13027741821324,10.56925490430754,264187.2123758106,16099.700805029668,3.518975480933405e8,2.0361894736702036e7
2.9490060114767402e-5,-0.9870591787529258,0.007398083377971494,215.31146618331053,10.618080162971356,264034.54823979374,16186.908432025019,3.522179145987437e8,2.055094527739981e7
1.949027500813827e-5,-0.9863689140157804,0.007396450324170217,216.41133871424242,10.596972013166987,266128.24141305697,16048.203896110257,3.546154842153906e8,1.9966227874869127e7
9.490511729381979e-6,-0.9839938622433351,0.007515112260303146,218.79574012335792,10.823186759976211,271904.9739016971,16628.86303188521,3.669858651582653e8,2.105450611724693e7
-5.092371111459215e-7,-0.9832112141335824,0.007546475566301232,218.10597884238504,10.681062608228764,268021.45166651503,16324.007045107317,3.5685670888834876e8,2.0485626156597037e7
-1.0508986633794848e-5,-0.9815351900942423,0.007587575951758801,218.63417364545185,10.689072775986682,267277.9668376346,16181.617294093465,3.529769251626298e8,2.000024006442656e7
-2.0508754460024647e-5,-0.9802041644893413,0.007629848212215454,222.5683940553359,10.891594058376816,274725.42076076614,16566.91532019985,3.642490478346078e8,2.0598601090165175e7
-3.050853956665378e-5,-0.978285693281973,0.0077086619793443455,224.6694120408885,10.923590766135485,275275.4292063688,16455.88549571547,3.6122823810271496e8,2.008839722725501e7
-4.050832285429351e-5,-0.9747476835818125,0.007674433359915047,226.37361906459375,10.803563497529167,274546.6730101509,16212.271780627863,3.564986345162343e8,1.9742243558139365e7
-5.0508107960922644e-5,-0.973198882977196,0.007721457344039203,228.3840973091977,10.897269686403895,278785.76376030926,16250.170897078533,3.615386001076524e8,1.9577079946437873e7
-6.050789306755178e-5,-0.97594822384484,0.0077098834797254155,230.94486660493195,10.927396454957659,281541.5671085183,16289.240454160568,3.6257143008362854e8,1.9409951117325895e7
-7.05076745362021e-5,-0.9743977626780504,0.007692460859807585,233.03978963876705,11.128395651340945,285182.96495305945,16832.80688111119,3.6952456552252704e8,2.0560154971947428e7
-8.050745964283124e-5,-0.9733919610579422,0.007733032489137465,233.16751351302764,11.142333596134502,283637.28692499525,16699.06145696228,3.6429770962643206e8,1.9863919663269382e7
-9.050724474946037e-5,-0.9704691315609905,0.007752735656046979,234.56207560851135,11.216691330160552,286380.2903086148,16742.659910794628,3.6799346778922856e8,1.963344406863805e7
-0.0001005070298560895,-0.9673678501162095,0.007802662899554697,236.76819701667247,11.250478807268081,290396.3112207518,16726.81180805154,3.7312710138114095e8,1.932671481911899e7
-0.00011050681496271864,-0.9652787175087929,0.0077696526446120635,236.20828716124302,11.182067992267362,287276.6538219761,16539.562948458803,3.655529283946908e8,1.8972978613757856e7
-0.00012050660006934777,-0.9639536544570765,0.007794379712207292,238.44675262311256,11.335170465100397,292399.8171668624,16913.226955433627,3.7499008417767847e8,1.960929610829255e7
-0.00013050614506937563,-0.9617230288257205,0.007854652108708775,239.82676015395347,11.316693076472692,293041.8626744173,16611.131834049247,3.7062568084254616e8,1.8648854074517827e7
-0.0001405056391377002,-0.9612445908651853,0.007946343573266757,243.2605419013357,11.456647102185778,298745.5025377242,16815.514294896046,3.789671642729216e8,1.8843902712461088e7
-0.00015050513320602477,-0.9616633467947544,0.007912529813640665,244.01017319267402,11.370459902038721,296864.76391717535,16526.543545875273,3.7230767102439845e8,1.8355788600990828e7
-0.00016050462727434933,-0.9606562537715009,0.007918829656025245,245.8085338865201,11.368381807462713,300082.8415208886,16484.398920375243,3.751710579406615e8,1.8278965676366135e7
-0.0001705041213426739,-0.9555172117568921,0.007950806428492569,247.9558257082371,11.453777854158051,302422.51777536987,16631.38391839002,3.7749543323266125e8,1.8315637694891337e7
-0.00018050361541099846,-0.9548508178362298,0.007970581915531518,250.63389071156107,11.579534697604855,307443.6816745912,16976.686688457703,3.8509396068569e8,1.8906589055853393e7
-0.00019050310947932303,-0.9529804976032822,0.008073952961934758,253.50976220351873,11.654055957652286,311449.76959786343,17045.100899137993,3.8953921069481826e8,1.885727584591066e7
-0.0002005026035476476,-0.949664606155337,0.008110425510070325,254.33788833384358,11.628172460460243,310788.2007614748,16894.2577370635,3.862886020007502e8,1.859934590910624e7
-0.00021050209761597216,-0.9468202139115948,0.008139623030367716,257.87831107988035,11.755536069826022,317984.18605815724,17146.763059913126,3.9613789579451066e8,1.8880654135797888e7
-0.00022050159168429673,-0.9476725636386537,0.008077287178715708,257.8658459362043,11.707650641224534,315269.15211071505,16839.47054353056,3.874610733541685e8,1.817157383486865e7
-0.0002305010857526213,-0.9455315490181059,0.008200752163362897,261.78961587353473,11.747089270085862,320113.4559115004,16845.804421831017,3.9272133576836896e8,1.8032200970004503e7
-0.00024050057982094586,-0.9434897217891401,0.00827519321141264,265.64974931281256,11.962092262691941,328708.9642081164,17222.72536058331,4.067501479982419e8,1.8445009561914884e7
-0.00025050045223906636,-0.9429950366585131,0.008217434100018458,266.53282735316566,11.907022993086736,328281.4283582004,17040.312645249352,4.0297252696091545e8,1.807287075256866e7
-0.00026050052838400006,-0.9385741285493708,0.00822344528985435,267.26225104006375,11.87107910745458,327754.6479820554,16918.904562904794,4.0041951297658026e8,1.7745319290983662e7
-0.00027050060452893376,-0.9361722571838531,0.008409916661130619,268.3212259655165,11.955689967344462,329371.4814320379,16961.0855392778,4.0178983135494256e8,1.759852210819537e7
-0.00028050068067386746,-0.9327882150095289,0.0084188798412689,271.29526661465417,12.008026253942644,332254.1813413051,17026.859986089225,4.036316488722964e8,1.77073839318427e7
-0.00029050075681880116,-0.9303148805770246,0.008464691532447178,271.7285670135089,11.93472209658509,330760.42469228175,16851.94630400285,3.9784872480350614e8,1.7546551275129575e7
-0.00030050083296373487,-0.9319646697331924,0.00846844145746082,274.9655518939455,11.986594125707166,335072.36056692386,16878.64732912783,4.0124940334151554e8,1.7281728318509214e7
-0.00031050090910866857,-0.9302634888346297,0.008582978215337437,276.0702637027972,11.893708767174862,333164.4080427763,16581.315738300378,3.9327414338346887e8,1.668114546621125e7
-0.00032050098525360227,-0.9293602782056657,0.008597951702102726,279.51600969525583,12.013176060678306,338922.6563555727,16794.233025535945,4.0127307549465567e8,1.7043355766446408e7
-0.00033050106139853597,-0.9271559778146354,0.00859194006324486,280.64434765793425,12.049636657529799,340641.94481846027,16916.9328075671,4.0396099837059736e8,1.7310113336585406e7
-0.00034050113754346967,-0.9249946674260838,0.008582142966321784,281.31106721280577,12.073520959238781,341522.3623071879,16937.55065082625,4.049373294124745e8,1.742908416560521e7
-0.00035050121368840337,-0.9252749681100528,0.008603468688900268,284.41748165786566,12.165838953736793,346516.5586561519,17065.568135408652,4.099996352183967e8,1.7700033019491557e7
-0.00036050128983333707,-0.9229659456749618,0.008665706146770421,285.49016960224486,12.030423219538788,345808.5639597153,16621.36858273785,4.0217405628545177e8,1.6726123041531995e7
-0.00037050136597827077,-0.9218903117861207,0.00871234769865132,288.0724515753485,11.985306615115375,347464.987094705,16315.43154461247,3.9989638215357643e8,1.5913270599740095e7
-0.00038050144212320447,-0.9228713461230786,0.008827597419295697,289.7064522984053,12.168500341706716,349540.21491740836,16599.362253339492,4.017155864684588e8,1.5947120087546201e7
-0.00039050151826813817,-0.9209413766624646,0.008951594571832103,294.32742079448207,12.275021013809415,358767.6853787441,16675.58759834738,4.1373399345003295e8,1.5777711034431437e7
-0.00040050159441307187,-0.9209776662435527,0.008978944364087516,295.35284354164264,12.286182529231045,358695.2708014935,16545.50312574995,4.0986757973379177e8,1.5322011790784221e7
-0.00041050167055800557,-0.9176389697882168,0.008976632177684516,298.34392135932984,12.408530767770598,365221.21085951943,16739.79314006529,4.1791779286381286e8,1.569885693400654e7
-0.00042050174670293927,-0.915240179202194,0.008984583058235698,299.7345086081718,12.375915240402058,366444.33549867803,16590.972956140693,4.1708273314788663e8,1.5545711440579865e7
-0.00043050182284787297,-0.9129975527835815,0.008936982394850407,300.9719642069238,12.386303259438431,368798.8040884668,16591.915583175876,4.20154163121155e8,1.5259869889115516e7
-0.0004405018989928067,-0.9100260499200614,0.008974889990431728,302.4086227583673,12.374232444486863,368928.52123496064,16452.547081699722,4.1770350253324735e8,1.5021175903837427e7
-0.0004505019751377404,-0.9064923434912759,0.009044576084351295,305.86922776255983,12.451524535789043,374574.6052154454,16644.691749284266,4.247586385240115e8,1.5469320335518684e7
-0.0004605020512826741,-0.9054942756525534,0.009151987005725132,308.90201026781233,12.598440329214315,380744.9106012125,17016.916314595783,4.362265918311021e8,1.6040236957567355e7
-0.0004705021274276078,-0.9056460281743036,0.009003691499525653,307.9657810550333,12.411214117613794,375098.36019777553,16427.128383248808,4.1976054176352257e8,1.4745472388865793e7
-0.0004805022035725415,-0.9038801205694473,0.008994594792009763,309.34595286244564,12.4884004133043,376317.682041625,16681.03574762947,4.196678746569866e8,1.548930395966803e7
-0.0004905022797174752,-0.9005444634818932,0.00909548941993816,311.286325324051,12.474336686424591,378675.352949264,16579.052167307625,4.209796272518812e8,1.5069428836407268e7
-0.0005005023558624089,-0.8977642942974265,0.009090456740024238,314.7411475584044,12.59275251815065,382899.87665944104,16686.23427871697,4.254749976562759e8,1.5101036517220117e7
-0.0005105024320073426,-0.8950635810415644,0.009172520839046142,319.20232913418056,12.6291270583988,388367.77326270053,16604.875203141375,4.2851787273241353e8,1.4828643049317954e7
-0.0005205025081522763,-0.8953534197667649,0.00923054709339721,322.14767616342937,12.719988284854333,393847.85434927454,16633.631201938722,4.3443777818968385e8,1.4554608042150114e7
-0.00053050258429721,-0.8944567127538053,0.009278064946298521,321.1420482545995,12.666831695290057,391981.135918845,16427.792130719816,4.300462152879628e8,1.4054357339590348e7
-0.0005405026604421437,-0.8942999742502943,0.009302182754881117,321.62444820627553,12.575504486804048,389869.635404551,16079.996933207103,4.224432744121667e8,1.3578120767760385e7
-0.0005505027365870774,-0.8902694294740706,0.009345313495314048,326.2220126644664,12.74832266607685,397660.5529795894,16384.176453564603,4.327106489820028e8,1.394823571688439e7
-0.0005605028127320111,-0.8887580016808924,0.009363672677373265,327.9548927964044,12.73209980427967,397958.4298482563,16262.528138429934,4.3035859702041477e8,1.369652760419469e7
-0.0005705028888769448,-0.8855517555973846,0.009438463449085723,328.22317968774536,12.689942549604405,397353.4428581922,16076.611341529933,4.2707062741398233e8,1.3249485533005787e7
-0.0005805029650218785,-0.8838791907305056,0.009460412238013227,328.6547631190454,12.74966286561009,397228.7609478139,16201.20610163804,4.268976570282428e8,1.300760867382023e7
-0.0005905030411668122,-0.880606007190207,0.009564275752098231,333.01703931284914,12.81598865249145,402917.0135028469,16153.870963806467,4.313242336592467e8,1.2942002358084526e7
-0.0006005031173117459,-0.8782879675047407,0.009573078542724801,335.51944426563773,12.88773843590778,405240.5965604176,16294.45498715333,4.3215531785830873e8,1.3430743648086144e7
-0.0006105031934566796,-0.8751275307227044,0.009605709533150975,337.4844731072615,12.877083326234946,406509.9034800329,16113.215677285652,4.301553870055857e8,1.3021206103444507e7
-0.0006205032696016133,-0.8730860024638,0.009638840046045417,342.95895246244334,13.078038918057311,415631.15994980163,16558.67484940432,4.40289872628769e8,1.3422125681205107e7
-0.000630503345746547,-0.8739387920373778,0.009707797340105772,346.05972117497095,13.022478338624795,416669.9419166861,16208.689815176172,4.330216741980606e8,1.2793701861092646e7
-0.0006405034218914807,-0.8700659160068098,0.009728521193452539,348.47251968982437,13.073430565862465,419873.2443157538,16285.97876230663,4.3441469560910046e8,1.3039671924543364e7
-0.0006505034980364144,-0.8669035928323966,0.009713066633623502,350.2572156938737,12.980363662992316,418891.77965589066,16121.65239325465,4.2821882227939314e8,1.318162994499628e7
-0.0006605035741813481,-0.8650248366186436,0.009767715441052724,355.34143780165783,13.131335115818024,427653.83099773736,16420.5642360399,4.38596260747337e8,1.3416378427178124e7
-0.0006705036503262818,-0.8606070550906253,0.009807983764276133,357.84785176332974,13.138673701731628,431822.8652050599,16369.913200909456,4.4176435008853793e8,1.3419410115188535e7
-0.0006805037264712155,-0.8601690279824716,0.009831511695388442,359.87215558205025,13.218576579623264,431976.27797101176,16313.282869555462,4.3750737667878175e8,1.3081102514848923e7
-0.0006905038026161492,-0.8583273504266192,0.009933558547978887,362.864853623345,13.239367695608149,435753.7480913323,16357.360336033309,4.3970449106622577e8,1.3306032011863215e7
-0.0007005038787610829,-0.8563552558553746,0.009985446229301084,366.8545989661172,13.310702155990567,441129.66680306464,16419.906823494108,4.4192882734076226e8,1.3874356977904748e7
-0.0007105039549060166,-0.8523691787447125,0.010034636596229302,369.94636243313903,13.307115416735535,442964.7580441602,16345.998669395522,4.389622306162248e8,1.3806364844812276e7
-0.0007205040310509503,-0.8499852081176611,0.009993391871200586,369.92023786887796,13.23381371811772,441832.2372584268,16094.207123542405,4.338897713278238e8,1.3526731500528587e7
-0.000730504107195884,-0.847162162718154,0.010065668456357185,373.0147047262175,13.30358819095638,445443.20351325144,16198.170275491555,4.3521845345831823e8,1.354258097288367e7
-0.0007405041833408177,-0.8446595947436647,0.010080282042727024,377.4025729025079,13.192494039019453,448406.04292117734,15803.188380269454,4.3185411442604274e8,1.3531760370461866e7
-0.0007505042594857514,-0.8401525888467606,0.010082066663568276,378.884998260025,13.165127359876253,447801.2128680084,15609.657052019431,4.2410184407850933e8,1.3731047324848762e7
-0.0007605043356306851,-0.8377080056548145,0.010172174391177026,383.7825459538116,13.240623049139876,452179.86061650096,15626.899379867851,4.2348670619224894e8,1.3942371875520388e7
-0.0007705044117756188,-0.8371260072129919,0.01023538807763497,387.2736500303877,13.286138258689112,457737.78407938493,15547.063681133728,4.2695827945832115e8,1.3769802430143567e7
-0.0007805044879205525,-0.8334336777665251,0.01028490761066076,390.76660272969855,13.29598887285409,459879.98162245273,15491.85655383282,4.242398923902951e8,1.3919652733127993e7
-0.0007905045640654862,-0.8282363826152143,0.010325425630857013,391.5380995427763,13.192318536944653,456307.90153290547,15053.969376342384,4.112526130627637e8,1.3534784091329975e7
-0.0008005046402104199,-0.8225621050293738,0.010372612401353135,397.75681033320933,13.385478421460297,466270.702779606,15329.62381350305,4.202435034252228e8,1.3668242044501266e7
-0.0008105047163553536,-0.8214302476098682,0.010400697038136493,400.3708408432279,13.312523552184729,466918.6090250504,15124.673067679496,4.160917377324097e8,1.3715534118087111e7
-0.0008205047925002873,-0.8180513491715868,0.010533555934691964,408.39229899962396,13.531451202614235,478380.64334407594,15419.106609231534,4.25148193893444e8,1.418437640660909e7
-0.000830504868645221,-0.8132867143841532,0.010497768808554683,411.77943691730866,13.619052559189477,480557.04404707806,15462.334422598564,4.216910286977137e8,1.4138765878798177e7
-0.0008405049447901547,-0.8109806643346135,0.010537651807699057,415.02193149665163,13.541832763599729,480209.4029205908,15082.513720423969,4.134334342885709e8,1.4062655366962839e7
-0.0008505050209350884,-0.8093879379679896,0.010597651553997098,417.1576927219598,13.554554591209605,482880.4206478587,14981.368903256967,4.1319974308011425e8,1.4046069252859334e7
-0.0008605050970800221,-0.8084431342623348,0.010581655213199976,420.902676078868,13.638223238853724,486169.0822374056,15069.21409923478,4.114091309019138e8,1.4314558952764219e7
-0.0008705051732249558,-0.8039353078120232,0.010638147870624457,424.64970549270913,13.647998524507742,491527.63270099025,15047.20635418526,4.1623845563663054e8,1.4441223931387795e7
-0.0008805052493698895,-0.7998160320752962,0.010650717929642355,427.495700565318,13.664542865642849,493982.64778923837,14960.7318331597,4.1282147958244e8,1.449203934823099e7
-0.0008905053255148232,-0.7972275948133128,0.01072464737059471,427.6805948125161,13.522527681330079,489627.5254400527,14574.026041348177,4.014090291230306e8,1.4388360116515419e7
-0.0009005054016597569,-0.7924608444992279,0.010727804380494253,432.5853351647262,13.68819248602792,496888.63821066136,14697.430106843662,4.0642587911135125e8,1.4289378125608832e7
-0.0009105054778046906,-0.7873825591915719,0.010753545869333801,436.0057920460729,13.707683611837838,498509.4570192365,14659.006341816315,4.0023146134804577e8,1.4426551377477562e7
-0.0009205055539496243,-0.7854913614859819,0.010774208096341144,437.8686715230728,13.66278281050373,501317.1543249323,14444.675961862236,3.999095486890822e8,1.4868055539952526e7
-0.000930505630094558,-0.7837303456353678,0.010829787458827152,443.80419644819256,13.720989060278619,506659.29167267185,14436.966107623517,3.986866571395519e8,1.5607121645027466e7
-0.0009405057062394917,-0.7802709020493553,0.010747497488717402,442.7092032989258,13.637556865178215,500393.486539811,14173.76576221087,3.841444092780332e8,1.5532027787568314e7
-0.0009505057823844254,-0.7767446688853057,0.010782244996479732,445.3726670049261,13.564436037264493,502370.3975402623,13858.857952332222,3.7989664770679396e8,1.6009827925074114e7
-0.0009605058585293591,-0.773863291841744,0.010892136117218853,450.4479118403915,13.536323654067155,506843.8893517919,13749.53906982609,3.7702048249485356e8,1.640350433117486e7
-0.0009705059346742928,-0.7723830490812242,0.010936301999880957,454.70403707689405,13.602332925278564,512144.9357776393,13960.40461837215,3.794964576472077e8,1.68408828645847e7
-0.0009805051377043128,-0.7710147622933301,0.01090132695806663,454.6047534688962,13.59810938029704,510759.1257886401,13844.458647739004,3.7426311939980835e8,1.6775794921692476e7
-0.00099050288554281,-0.7690308890166417,0.01093949351371394,458.33010228189306,13.610773827151263,513353.9998449897,13646.92186351191,3.715453188980307e8,1.7038442460539497e7
-0.0010005006333813071,-0.7648911538991727,0.011026066720956594,464.67793701653534,13.751183004104435,519502.50606974144,13800.739938037157,3.7011468147996885e8,1.770203248815604e7
-0.0010104983812198043,-0.7612631618561386,0.011100217881000685,466.5256126122368,13.687573394078495,520372.54310381605,13582.193379808703,3.6623588267854285e8,1.785273241041483e7
-0.0010204961290583014,-0.7587557434368601,0.011195074365005565,472.05145735263454,13.915202767588445,527217.7173214097,13780.42877649375,3.6720606563853604e8,1.8262570829449017e7
-0.0010304938768967986,-0.7548454154968582,0.011240554868389003,474.9174400326814,14.003503200169318,530064.7098780982,13726.419895429699,3.6544978479709077e8,1.823995837167447e7
-0.0010404916247352958,-0.7529061738155484,0.011352829962684514,477.65483563729833,14.054445155777854,529888.1697186194,13746.134502589584,3.590994940206834e8,1.849285888054463e7
-0.001050489372573793,-0.7504352962868461,0.011301982425009406,478.4820271970846,14.018308924477893,528927.9569497224,13585.456328528964,3.5423409058357733e8,1.858740309865721e7
-0.00106048712041229,-0.7481066821078507,0.011377193222100176,480.23892690948696,14.026613099199352,529101.2956630053,13427.255891456944,3.4982101020510185e8,1.8700671014471404e7
-0.0010704848682507873,-0.7454733413430641,0.011374498036376895,478.3026022468258,13.83888222920671,519188.3259897859,12980.57790356241,3.311657721649142e8,1.853397255133234e7
-0.0010804826160892844,-0.7414667801739923,0.011425470068070086,481.16053392638116,13.781330023162054,518381.53038218006,12875.196348886542,3.2173928673853743e8,1.876101964981827e7
-0.0010904803639277816,-0.7395773076988453,0.01149177014598469,486.38494318301287,13.862937655803952,523254.5354905901,12872.088312692733,3.198939628320053e8,1.919463469800244e7
-0.0011004781117662787,-0.7364273677065739,0.011468997776795754,487.9275859268901,13.774358458223997,525108.0463611765,12643.970143500872,3.157375965035502e8,1.9225297207852963e7
-0.001110475859604776,-0.7353014571465879,0.01151866919687426,494.6816763247956,13.813109683070321,531870.1397717686,12692.71495505452,3.150180293375736e8,1.9809615269345004e7
-0.001120473607443273,-0.7339007147185223,0.011592072417761883,497.79077906535633,13.88610994496125,534548.0944895069,12718.08717789774,3.1220338392678845e8,2.0317852585968632e7
-0.0011304713552817702,-0.730095940482399,0.011552412581967108,499.3908480222206,13.738376107929394,532382.7303148314,12433.005266479331,3.033094417242384e8,2.079484584762324e7
-0.0011404691031202674,-0.7272406773683737,0.011586565376625604,501.96978842616375,13.723045276732863,534519.2120161287,12478.469667929225,3.0044973481606185e8,2.1025761208222058e7
-0.0011504668509587646,-0.7233765584785049,0.011482232562650714,501.82334569047833,13.594320424655304,530463.037549094,12052.427147306846,2.924903283408737e8,2.0928273112362396e7
-0.0011604645987972617,-0.7227330902057336,0.01151135488848364,506.48111923870397,13.697412569883653,534524.3768285062,12187.56164478444,2.891494375265242e8,2.1326480995521277e7
-0.0011704623466357589,-0.7203883212652961,0.011532503807916894,508.9059270264538,13.752901038129417,536860.0007879015,12205.778848082675,2.874525538488282e8,2.1546189146495733e7
-0.001180460094474256,-0.7160390218421364,0.0115014507213824,511.8058463866942,13.788964076939108,538824.4512079865,12159.717577672849,2.8245998880642277e8,2.1899559250471428e7
-0.0011904578423127532,-0.7134078487405519,0.011628808811672138,514.054519526675,13.7584419591318,538901.1925263349,12036.833506119721,2.759727979881505e8,2.2279752203795444e7
-0.0012004555901512504,-0.7077534534002075,0.011670702276962408,516.3102256504377,13.763785591403899,538629.8940893456,11995.179342226447,2.69008380905255e8,2.2562353282283768e7
-0.0012104533379897475,-0.7020877546944043,0.01170353118694936,520.8590129611996,13.772045483823536,539824.258199906,11919.377389432302,2.5935435546303573e8,2.284431973987221e7
-0.0012204510858282447,-0.6993917794873272,0.011750937337018848,524.4636176655046,13.801391290461524,540111.7691868979,11909.719679388485,2.52854824463599e8,2.3201813765553273e7
-0.0012304488336667418,-0.6946456695719662,0.011720343378755119,528.4165466342765,13.885644946658537,542186.3070168614,11773.66563613472,2.4527723521988463e8,2.36209980583926e7
-0.001240446581505239,-0.6926656356805917,0.011730105334758392,532.5248046630494,13.962356401211057,546061.7483621757,11907.146373177413,2.4345945054174316e8,2.3750642913440052e7
-0.0012504443293437362,-0.6879122618697502,0.011765522449229378,537.5584317891543,13.900206269072305,549302.5889629996,11882.339023349226,2.362716559656735e8,2.439533600456172e7
-0.0012604420771822333,-0.6849463328350897,0.011798151693147308,542.6291350640295,13.82346198670152,554334.1759702537,11639.327010850846,2.314076812559636e8,2.4959910627491485e7
-0.0012704398250207305,-0.682354737483053,0.011723748884462756,539.4067258648116,13.80537460222211,548066.6710775851,11465.53851430495,2.25293745206415e8,2.4509308467530675e7
-0.0012804375728592277,-0.6778285507185177,0.011838779981806605,546.5285560297654,13.813899195605257,556253.6732023665,11396.527584416097,2.2382145977472627e8,2.5257792976700526e7
-0.0012904353206977248,-0.6761913374627128,0.011829903879455962,548.9938879795783,13.755709503192739,554911.6015338413,11229.415499745686,2.132963560154938e8,2.5626394149939e7
-0.001300433068536222,-0.6709323782641512,0.011966848028675205,556.714803000881,13.790746201154422,564915.5127726074,11130.212930642092,2.1276427120386863e8,2.659157335296719e7
-0.0013104308163747191,-0.668573898714759,0.012085197210180691,564.9480482011279,13.910090916244979,572519.1807720264,11235.981295409994,2.0615576930332318e8,2.720973381088275e7
-0.0013204285642132163,-0.6646838259110988,0.012092498132232172,566.9206792425116,13.910161325388518,572443.9929062913,11307.424246916553,2.0085198538385215e8,2.7343322633079685e7
-0.0013304263120517135,-0.6620718314403381,0.012069407907798984,571.2971680231573,13.93773624870462,577182.1998225074,11132.463996639774,1.9895800441992816e8,2.7928494688188598e7
-0.0013404240598902106,-0.6618706019271235,0.012079105095579584,571.4512680026997,13.84267149157096,572898.37983714,10832.659725429692,1.85499533659469e8,2.814742903521076e7
-0.0013504218077287078,-0.6624441693228609,0.012180125699231277,578.1718322329513,13.910950669801927,578263.237293964,10886.637571858057,1.7970860597772366e8,2.864344643553786e7
-0.001360419555567205,-0.6571425859503328,0.012175857733908427,582.9615375656874,13.98744468710276,580869.6473733789,10945.85609800386,1.710099979666964e8,2.928518628255126e7
-0.0013704173034057021,-0.6529243518764474,0.012210503870435615,582.3062079948347,13.876585793307308,574924.4579567675,10794.232123157042,1.588402777711856e8,2.9175133676482227e7
-0.0013804150512441993,-0.6502481055724048,0.012218154755411456,587.342655466568,13.808927438823263,579547.4906776177,10568.40553756932,1.5273833156768164e8,2.969833781928571e7
-0.0013904127990826964,-0.6462803976538986,0.012245630321249753,587.8575357135674,13.82823527854195,576783.1013489476,10420.861651304338,1.4417754119655803e8,2.976697167122694e7
-0.0014004105469211936,-0.6431537835596883,0.012274355962208851,595.5230353438902,13.864000056326931,583988.5890745375,10261.492307914576,1.3930657285034278e8,3.071326681738337e7
-0.0014104082947596908,-0.6380467077392784,0.012311392548899125,597.1421904380322,13.740223074392171,580657.5110952839,10123.676886903688,1.2854208829697032e8,3.082355650516989e7
-0.001420406042598188,-0.6332072531394265,0.012331057961407271,600.7043246194601,13.641484453950648,582252.0099573995,9897.100576983517,1.2127244700632167e8,3.1121038015967272e7
-0.001430403790436685,-0.6323942778153128,0.012359210796916901,603.0020929337296,13.6178254770506,582172.7769042231,9681.889446852385,1.1216165074710083e8,3.150167365944831e7
-0.0014404015382751822,-0.6286816824223469,0.012420638792451368,606.1648632120224,13.536650283219346,581384.2764317604,9625.631370919242,1.0110573018101822e8,3.1768183520548597e7
-0.0014503992861136794,-0.6264948348108925,0.012462695428764724,611.1875580618126,13.622880630530439,588009.5122874201,9791.6829140943,1.0069009835403265e8,3.24207233032741e7
-0.0014603970339521766,-0.6247000872977956,0.012476614638813712,613.4775816209898,13.646698603410742,585727.4886045362,9659.962821520512,8.763155248418021e7,3.2507500538356118e7
-0.0014703947817906737,-0.6185082999135956,0.012630787912148512,616.5991187524751,13.702329054182243,584750.6440464865,9803.516861786102,7.948816604072174e7,3.2824232367878713e7
-0.001480392529629171,-0.6150876012763888,0.012644938048607989,621.3976502719381,13.70996981416105,587654.8757864217,9797.33823004513,7.081897749434009e7,3.3386214872183233e7
-0.001490390277467668,-0.6092140913396743,0.012728714515374983,626.1182403452942,13.730357277638417,590497.1059440938,9797.390591343883,6.119613779337409e7,3.3882820667754196e7
-0.0015003880253061652,-0.606190888512787,0.012728596645896097,630.1010062063716,13.602232430168426,590007.1818205182,9494.209918844143,4.7448360921040185e7,3.424123185859984e7
-0.0015103857731446624,-0.6014813220562922,0.012691552248745675,634.6439491267092,13.560743110728406,593259.1862929374,9458.252456187382,4.096159760334339e7,3.475312184051686e7
-0.0015203835209831595,-0.5958101187871883,0.012689539286882113,634.7370516518355,13.558174229966745,591665.2277936324,9414.648045434573,3.520940197322381e7,3.464226650294855e7
-0.0015303812688216567,-0.5925596651574832,0.012739481431286954,640.6150233070354,13.54652556675701,593929.4771466269,9457.276375953279,2.3435471433374614e7,3.518764981708028e7
-0.0015403790166601539,-0.5922935084999639,0.012742244138361133,647.2720660963774,13.567332632760095,600443.3500782697,9401.508272027699,1.5185586474867625e7,3.588697722526145e7
-0.001550376764498651,-0.5865964006877742,0.012758023696137231,653.7543169578609,13.590764177506124,604220.0254973491,9261.910344126865,2.6455393393737543e6,3.648784525764172e7
-0.0015603745123371482,-0.5833328994081781,0.012796725559184912,656.4454527452849,13.619625948932773,600716.0720965574,9270.59755980277,-1.0507931880732747e7,3.68161373347353e7
-0.0015703722601756454,-0.5756734007584978,0.012840500094976465,658.7262786975722,13.544003469313273,596957.7807100288,9179.665797324766,-2.484771049831416e7,3.687552214681028e7
-0.0015803700080141425,-0.5702154131462985,0.012863047228162257,661.2031115331982,13.380350851722225,592804.9797742028,8957.00671274844,-3.9375638561488375e7,3.6964308052294716e7
-0.0015903677558526397,-0.5663692067266983,0.01288610241609607,663.9563284578231,13.269492509233412,593369.952714546,8984.984944419293,-4.7254759825393096e7,3.70575890554507e7
-0.0016003655036911368,-0.5625120564681335,0.01285670805609655,667.2744289852594,13.279953162752946,590386.5461165032,9087.854538423684,-6.0600678886860475e7,3.747234167535585e7
-0.001610363251529634,-0.5574417666242729,0.012890817207942279,671.7408560251113,13.27032446454405,589599.733649842,8991.927708454741,-7.309511664361857e7,3.7739162315789334e7
-0.0016203609993681312,-0.5491273952037639,0.012901644749591894,673.9390430223772,13.168589290179925,586924.9909274088,9016.296880810305,-8.393056208155307e7,3.797542176524449e7
-0.0016303587472066283,-0.5457959443618257,0.012922343636493248,677.6238989313385,13.162351438894111,590701.052405305,8877.437654325433,-8.816772375973484e7,3.847409162005874e7
-0.0016403564950451255,-0.5426338597283336,0.012986541289774316,679.2501232339797,13.20585340292739,589466.9645947436,8787.819485877784,-9.578709352113983e7,3.8729694025285386e7
-0.0016503542428836226,-0.5403611683007071,0.013084300900387731,684.9841565299889,13.214653933831583,591204.8684030155,8953.479263750018,-1.0964014605770035e8,3.9195212657357745e7
-0.0016603519907221198,-0.5354151984339759,0.01316459287836715,688.9431694908385,13.239947699718986,589320.3393449191,8999.445851328852,-1.2331494311290097e8,3.9492242716928914e7
-0.001670349738560617,-0.5324452595285213,0.01319255906811481,689.0999907370093,13.194870606336998,584784.7149042008,9013.599917994947,-1.3372237404168645e8,3.951618883906821e7
-0.0016803474863991141,-0.5306015486166628,0.01318344534230375,691.479641561558,13.164759877655458,582251.146042447,8967.420038188986,-1.4504920314460084e8,3.957991303073281e7
-0.0016903452342376113,-0.5268028750808904,0.013156775928050776,691.4762958889361,13.045126750458147,577777.242193317,9016.734743259118,-1.5304263272240436e8,3.9514099188121274e7
-0.0017003429820761085,-0.5207452537339511,0.013138495075122478,696.7350228489913,13.06878167265882,582339.2900287152,9168.695199402544,-1.5957997235509852e8,3.982631788713468e7
-0.0017103407299146056,-0.515589671170606,0.013097753006896563,700.8486205901928,13.028279598322515,583375.7219942487,9068.42440424692,-1.6998796067414096e8,4.017500380930905e7
-0.0017203384777531028,-0.5110550112706609,0.013178280782100038,704.9178729231112,12.906140465019272,582736.0751652307,9131.361818782774,-1.853563602721791e8,4.049576776811966e7
-0.0017303362255916,-0.5075473702735643,0.01323117045468406,709.215602183057,12.945339446864429,581562.6655973289,9048.279052799524,-1.9902854263611087e8,4.091016526193802e7
-0.001740333973430097,-0.5041130962261291,0.013267908931163102,714.530936597603,13.046132845714098,586041.4551764202,9243.159326329473,-2.079497205668596e8,4.14812784906634e7
-0.0017503317212685943,-0.5028765386740914,0.013229326269959431,718.5279167142036,12.861976403954667,583818.2483709818,9323.544999639584,-2.255424048760333e8,4.170174285836188e7
-0.0017603294691070914,-0.4985612660623523,0.013233810643221771,721.5007399060946,12.911682692529943,581850.0031035743,9295.838003246137,-2.3667048251030964e8,4.175246572239431e7
-0.0017703272169455886,-0.4972240527343563,0.01323576083377265,723.7877508725377,12.832701737223266,580405.5246638847,9318.18336476475,-2.4646438801064625e8,4.2028829812829345e7
-0.0017803249647840858,-0.4905960891692738,0.013317628401312563,726.6774621402437,12.756421349450314,579391.0272894816,9443.435684689955,-2.5849605693749115e8,4.21389147901257e7
-0.001790322712622583,-0.4852401517337849,0.013329562922647715,728.037602419758,12.812752803158508,577660.0684583562,9659.494945576349,-2.6413319031655046e8,4.224699520150904e7
-0.00180032046046108,-0.47984641104509673,0.013357935343609961,725.8855087766597,12.782522914478388,570543.7080281199,9659.546973069619,-2.6722901306384853e8,4.1879429868014835e7
-0.0018103182082995772,-0.47726810345092574,0.013389889009777362,727.0676667664159,12.64249388224186,565257.008666847,9777.287801639815,-2.801694840163363e8,4.177706895806841e7
-0.0018203159561380744,-0.4717425086148283,0.01345085860239889,734.8719404306196,12.692940177529215,572026.3372460352,9934.842384637504,-2.9269650786776197e8,4.26200958799268e7
-0.0018303137039765716,-0.46702015355620335,0.013465147015853317,735.375502778587,12.541324960704358,565337.2249350627,10116.602514244432,-3.051399566780482e8,4.234539185930195e7
-0.0018403114518150687,-0.46379404508054484,0.013516303536630822,738.6791703946756,12.458900553568267,565817.8710679858,10246.801834609998,-3.143395706399669e8,4.268513162322701e7
-0.0018503091996535659,-0.459428526172882,0.01353917541269884,741.9872398600843,12.49287394904905,566127.5627592193,10197.920129845657,-3.2214563964361817e8,4.282828896674987e7
-0.001860306947492063,-0.4559740755939248,0.013643106161303807,746.8479366856798,12.34916449091947,564811.1011027164,10301.061835439787,-3.3693045196444494e8,4.291583758243047e7
-0.0018703046953305602,-0.45274791088627026,0.013695317448861016,749.0635140296987,12.245667278322697,561866.6499455835,10375.813389193378,-3.506726586533356e8,4.313544861537449e7
-0.0018803024431690574,-0.44788455755471984,0.01369291654406414,753.0262206965058,12.14571812127483,561173.1984866912,10529.435326646515,-3.6208488787421805e8,4.322531582759621e7
-0.0018903001910075545,-0.44567462298056937,0.013679056377963265,754.5577949445253,12.186214335128886,555269.5133185441,10555.53996979715,-3.7710984784460276e8,4.312801814291538e7
-0.0019002979388460517,-0.4411265535973514,0.013718192442817618,755.632398921674,12.097461456079335,552923.4166271498,10549.76868008018,-3.844378475693198e8,4.318610978887673e7
-0.0019102956866845489,-0.4408427595396915,0.013709727612072557,755.877143189259,12.00096474827511,548544.3219814012,10614.636995983245,-3.915345902320655e8,4.304584013118212e7
-0.001920293434523046,-0.43794639197301716,0.013766826923876666,758.3285432854883,12.001900132433608,545920.6711440914,10726.114821282441,-4.045975372571287e8,4.324169806474259e7
-0.0019302911823615432,-0.4327850679579966,0.01383638724752039,763.0738830151056,12.075764966450668,546938.810600133,10707.35762041211,-4.189571428216957e8,4.3786155343703836e7
-0.0019402889302000403,-0.42910175805714634,0.013911382447193687,767.3050435176643,11.982307026783136,546237.4488641983,10947.076623276123,-4.322051394372138e8,4.395619480632571e7
-0.0019502866780385375,-0.4246055457167774,0.013918625352988115,768.5523395102257,11.98714366001876,545480.4279677453,11010.11504626148,-4.3507027313882405e8,4.406140964686133e7
-0.0019602878019213676,-0.4205734410107935,0.013931911596193813,771.6838263980878,11.976789251978255,541921.1895798316,10990.869890939615,-4.506868649407917e8,4.41980546709243e7
-0.001970290206372738,-0.4149655591511329,0.013972575522829456,775.0188958852073,11.802177895989583,536471.9412977148,11261.057021476334,-4.658741453247834e8,4.4093268296235934e7
-0.001980292610824108,-0.40899845543282676,0.014014851009213318,778.6194884428262,11.80542172252038,537313.5019540521,11502.571835094133,-4.7786092184821635e8,4.436813804276425e7
-0.0019902950152754784,-0.40857519360832695,0.014016882173708646,779.6889008091813,11.826449744991644,535225.7613082196,11581.943750887729,-4.8436257295241237e8,4.419887285740328e7
-0.0020002974197268486,-0.40325912173582257,0.014027222337883085,782.3472735703677,11.784245885594029,529765.6202363491,11773.595592166677,-5.00156791994338e8,4.439389982560529e7
-0.002010299824178219,-0.39859513791866436,0.014051636469091735,784.6850647274476,11.730066814144589,525140.681266822,11833.938670876754,-5.134698341551349e8,4.4393868717497565e7
-0.002020302228629589,-0.39499920538540867,0.014032786948952509,791.4270370942872,11.881846628238316,528945.3854504072,12032.879840243702,-5.2894847196619576e8,4.505103354307619e7
-0.0020303046330809593,-0.38828325462457336,0.014067929634996573,796.5039495616732,11.79031544214157,527804.2121898693,12083.153601120366,-5.463129674668818e8,4.528758334920662e7
-0.0020403070375323296,-0.3849470661557702,0.014104627830343908,795.2513521475599,11.67880888110838,520669.4051119102,12282.565272550413,-5.542654529176501e8,4.474422705889003e7
-0.0020503094419837,-0.379101951075119,0.01409027661568659,796.45580996191,11.508620974074953,517068.2401278198,12505.897728741733,-5.651673306573299e8,4.4631109737849854e7
-0.00206031184643507,-0.3750307612802267,0.014192588886825567,804.8731496215461,11.505808895995438,517107.8847255088,12857.007900806942,-5.88638693449008e8,4.498745050708893e7
-0.0020703142508864403,-0.3709313211132111,0.014154697194202374,806.6081823370006,11.41963404402414,513006.5641733198,12976.933213789851,-5.98777746483224e8,4.488534706504668e7
-0.0020803166553378105,-0.3638638666073904,0.014168143208801904,810.2476661690738,11.336676169332298,506768.6618723889,13099.712286464568,-6.17705930276512e8,4.470476012284538e7
-0.0020903190597891808,-0.35931481268463433,0.014153483182257903,809.9333028143603,11.291761105866529,503132.41678888927,12988.475012008059,-6.204638662003763e8,4.44200363225075e7
-0.002100321464240551,-0.35426880212668166,0.0140801506623272,811.9069387957852,11.299257956060925,501239.5166007612,13106.939636303103,-6.307254150219711e8,4.4575983838581376e7
-0.0021103238686919212,-0.34903948831568,0.014111831660227203,810.3983185137488,11.078962603327996,489007.9095119441,13394.556417271957,-6.386192129400893e8,4.349348475307834e7
-0.0021203262731432915,-0.34530950108506747,0.014115889556415852,813.9210950479049,11.082178539223674,485881.2404843153,13529.51793121639,-6.52734190046102e8,4.3659364680994175e7
-0.0021303286775946617,-0.3405371776895685,0.014042693640237917,811.6915172996481,10.840011809099158,478793.87493619724,13533.011512840061,-6.579925627214394e8,4.296954525748097e7
-0.002140331082046032,-0.33522728210958413,0.01403480970822181,813.3615617298672,10.768617526120217,472955.59487720556,13650.49794901365,-6.718502665221615e8,4.292793175876745e7
-0.002150333486497402,-0.331489300034891,0.014086960289867716,820.597998915891,10.932933835655092,470284.38433891477,13711.549013607102,-6.954064734619646e8,4.344389193143518e7
-0.0021603358909487724,-0.32452350436146055,0.014023820395588332,820.2036343509752,10.657857087319591,461468.2505635551,13887.481418969202,-7.035998154675584e8,4.259929470272763e7
-0.0021703382954001427,-0.3203089043873628,0.014018743372962723,822.33816888967,10.626713434499322,459751.58314923063,14090.200254900905,-7.131732729894704e8,4.249476641831382e7
-0.002180340699851513,-0.3152866353078864,0.014047548536739507,821.8724925949252,10.68106574531114,454872.5216230854,14070.760567070265,-7.177890878550463e8,4.2412389141474366e7
-0.002190343104302883,-0.3111637461596214,0.014121679984808927,827.8677857943245,10.716121285700744,454557.05440720957,14435.574236965222,-7.316353053005973e8,4.2632224422513574e7
-0.0022003455087542534,-0.30632196011392276,0.014180069939786143,830.5933932235152,10.532071694107598,447341.18946214137,14583.473432609753,-7.46998800079592e8,4.219260743144667e7
-0.0022103479132056236,-0.30190278563142686,0.014203646766266651,833.2674833213715,10.631259102064947,443979.3873480484,14654.617525223392,-7.60095684707636e8,4.239802117073986e7
-0.002220350317656994,-0.29907802724599175,0.014289785198461873,834.7892690643977,10.382580372544792,439486.2634349528,14642.635608628078,-7.709065406969234e8,4.187866320466533e7
-0.002230352722108364,-0.2921699796208109,0.014351726558295322,838.3627142984338,10.343597101985317,434438.6386985949,14882.449716899488,-7.881249502049861e8,4.183034748862754e7
-0.0022403551265597343,-0.28559325644093764,0.014451988528639747,843.6340875591993,10.25798402605242,427475.3463088107,15260.732339678052,-8.094861751239579e8,4.1645275993874215e7
-0.0022503575310111046,-0.28112247298111515,0.014499567346273062,848.3647697386182,10.095659745215949,423728.87810029025,15444.57139564191,-8.270460306296479e8,4.14501868291003e7
-0.002260359935462475,-0.2758644762109534,0.014442107129807587,850.7012432610833,10.134325264160612,423149.4160448056,15482.34624861234,-8.340267014521016e8,4.157495491886302e7
-0.002270362339913845,-0.27441676317359565,0.014522004390034562,853.2144278732312,10.132577723765124,416790.3771415466,15804.654383312436,-8.468702144609263e8,4.144810874212468e7
-0.0022803647443652153,-0.2665831464509407,0.01457342385491655,856.4199853370701,9.981651434051086,412198.0090608906,15998.967234260315,-8.599079661567007e8,4.112927861128958e7
-0.0022903671488165855,-0.2610910759807991,0.014575077517270451,857.0139884635955,9.855657187535993,404099.49106749083,16170.502654255335,-8.702021343890426e8,4.057827301366286e7
-0.0023003695532679558,-0.255082973791854,0.01461819059933723,856.7494310471725,9.640626718419327,394004.81973654334,16263.989143063676,-8.798003071915402e8,3.978192255871814e7
-0.002310371957719326,-0.24984841861329948,0.014676378891827121,860.6783645664218,9.647231680117198,391263.280246488,16437.597673871256,-8.942582576409274e8,3.998317076500584e7
-0.0023203743621706963,-0.24486493400913567,0.01467345613711531,865.6623329615384,9.588826067092208,390475.1228311102,16497.0637103052,-9.103144059347249e8,4.0148505808610775e7
-0.0023303767666220665,-0.23709310971536338,0.014706564357942323,869.9797932595495,9.459478737083531,384808.26747949835,16749.082915892024,-9.297841399210893e8,3.994434772867514e7
-0.0023403791710734367,-0.2329917824833872,0.014674244411454724,870.5365682381373,9.421139062552985,378559.3622578502,16940.174964125956,-9.385449922460109e8,3.965450651123288e7
-0.002350381575524807,-0.2302282247783467,0.014720262794622085,874.3473860117602,9.344855656436684,376003.34334219317,17299.404855694684,-9.537693031064587e8,3.957983891709408e7
-0.002360383979976177,-0.22466140542958907,0.014799834016866025,876.8678294583864,9.402816726304525,369855.99469873484,17420.922409465355,-9.682089344162941e8,3.97214766185463e7
-0.0023703863844275475,-0.21892054690575172,0.014829307213800299,877.408332121102,9.330904551927155,363085.0751968747,17545.94816589926,-9.761190441057308e8,3.9217448288992375e7
-0.0023803887888789177,-0.2138782189380267,0.014777988335130499,881.2690974509092,9.323669054512683,359602.02758291445,17668.099022250175,-9.885521278838716e8,3.915805643432828e7
-0.002390391193330288,-0.20708597452676694,0.014784521671914755,885.448438607391,9.357856049743186,356056.1660638866,17798.020227688427,-1.003545336603791e9,3.922575108599052e7
-0.002400393597781658,-0.2024608512343642,0.01483188669091949,887.8448443284706,9.326150764685098,349465.22435576504,17982.509615421717,-1.0155477142188411e9,3.909050773143884e7
-0.0024103960022330284,-0.19676668996922286,0.014914704547002862,888.463386661435,9.104584340807872,341225.9738036964,18026.741907114916,-1.0248162084816142e9,3.8301566207819775e7
-0.0024203984066843987,-0.19074113112835128,0.014932853273491293,888.0153564096069,8.937362748286509,334583.35618027946,18221.16426603216,-1.0299922654025449e9,3.756535299456839e7
-0.002430400811135769,-0.18764887768339147,0.014894422398653915,887.8814569788176,8.834296250704163,326745.28651441296,18342.087993157777,-1.0345230930867943e9,3.683740606698551e7
-0.002440403215587139,-0.1810928926563077,0.01495644947915167,892.6500954389369,8.782204007036304,322632.4637931555,18545.288884983758,-1.0521349717921317e9,3.668742749219888e7
-0.0024504056200385094,-0.17385144706720101,0.014950660098081317,891.8916046034883,8.7057878899833,312593.2465172418,18637.06538748061,-1.0595295743282614e9,3.608688599599821e7
-0.0024604080244898796,-0.1653597607032416,0.014959691881439424,899.6304415855819,8.72444522648256,306395.88792845426,19068.093552958908,-1.084741119898839e9,3.614622776967062e7
-0.00247041042894125,-0.1609042921618766,0.015009909495597145,902.8440197266833,8.722538048079786,298791.5276406709,19284.945905809935,-1.0994632826818793e9,3.6007969027141124e7
-0.00248041283339262,-0.15347085576861008,0.01503293819757774,907.534546418003,8.683803461257238,292338.83334306825,19558.34165066733,-1.1197346319628758e9,3.600326096383863e7
-0.0024904152378439903,-0.14809728045023696,0.015033810015828476,907.618708119627,8.637196474750786,285135.3719164555,19619.3041780848,-1.1228867150646808e9,3.5607321877945855e7
-0.0025004176422953606,-0.14341735721898624,0.015126905389218796,909.4739546968386,8.65053803781917,279282.36495482654,19621.786801580685,-1.1327779725142906e9,3.554794557226779e7
-0.002510420046746731,-0.1370171364173613,0.015094904826377308,911.2228810384657,8.602115132308901,272579.6469684544,19760.079101988496,-1.1419743057029533e9,3.532392717285431e7
-0.002520422451198101,-0.13055921311996507,0.01514819710461212,911.0450669827122,8.518061913466234,262548.1101526605,19853.335789881927,-1.1470597828092542e9,3.4718607319484785e7
-0.0025304248556494713,-0.12361999328619207,0.015182115789466436,912.8606699273951,8.598062909429823,258470.29621812454,19942.17068837043,-1.1550888712171893e9,3.489312290163298e7
-0.0025404272601008415,-0.11903957806390204,0.015215084002113412,914.8050644297981,8.449509777075852,249977.10371818027,20071.79527541183,-1.1645408202622554e9,3.402698884518397e7
-0.0025504296645522118,-0.11479297710604656,0.015249995422784162,915.6326870308483,8.370582461264137,246002.2480122212,20128.45724427892,-1.1733512723772418e9,3.38039903971414e7
-0.002560432069003582,-0.11101735336644834,0.015289593046006113,918.4052990955372,8.405580006455693,234833.05785961493,20302.83522314574,-1.1877063353127215e9,3.3442493058362592e7
-0.0025704344734549522,-0.10382469561496274,0.015318986874439972,920.04231412806,8.322448279642103,227446.57830251078,20458.25377941264,-1.1964789850656478e9,3.3005791781684168e7
-0.0025804368779063225,-0.09807460999502139,0.015443063234698198,923.6385749957661,8.309775798254254,219581.23820053414,20683.2849213235,-1.2124159569844484e9,3.2763356832403027e7
-0.0025904392823576927,-0.08975888696193281,0.015483677468781513,924.6414069587946,8.110132947858116,212311.38472282037,20929.63941041521,-1.220988611107892e9,3.213053429246549e7
-0.002600441686809063,-0.0846426981311677,0.015453546835518285,922.0157715182897,8.013998407148852,201055.85398240964,20817.106386058033,-1.2189368215997705e9,3.130557091249457e7
-0.002610444091260433,-0.078617171100594,0.015503377943089414,926.8346855470967,8.063507926148313,193827.84982652063,21126.95970269952,-1.2357824994035404e9,3.1213505267408233e7
-0.0026204464957118034,-0.07263064154523545,0.015467216715087731,924.4251102586451,7.946036676808624,183054.55588088036,21144.504446450876,-1.2353522835280645e9,3.0476466382461555e7
-0.0026304489001631737,-0.0681830832699935,0.01548252127380148,926.8189232575344,7.969358493405341,177009.71544091773,21230.301731407835,-1.2450747312277665e9,3.0422813443599045e7
-0.002640451304614544,-0.06358937131372738,0.015384420176477797,928.9391679383606,7.9024320228823886,169847.25085783628,21112.32787826798,-1.2545912789672954e9,3.0185480773617055e7
-0.002650453709065914,-0.057280767064265097,0.01546163911652276,936.3241141088879,7.802436697470307,162470.585072235,21523.89084530789,-1.2809263035211225e9,2.997742428305734e7
-0.0026604561135172844,-0.050303516447238524,0.01546246181585224,938.5350430774788,7.708323631396892,157304.8043009103,21727.238674959804,-1.2919203862003512e9,2.960090249378448e7
-0.0026704585179686546,-0.04371488567924092,0.015560103074089855,941.470513562028,7.640441231251102,146846.1207085362,21908.524112975894,-1.3041002153296838e9,2.906213317494194e7
-0.002680460922420025,-0.03776734492684064,0.015628538635282047,941.4593204061492,7.598644132371482,141891.16717799357,21946.18375097866,-1.3072281344372396e9,2.875726841470991e7
-0.002690463326871395,-0.03512301425516807,0.01556501532520574,946.2338785830334,7.583781944697301,137137.01960013979,22080.7893090279,-1.323274858357196e9,2.8703388424896896e7
-0.0027004657313227654,-0.03084850014562062,0.015615251037795222,948.5379702307841,7.519401523804472,131642.17413134963,22261.7524919757,-1.3339420386003659e9,2.842235189066942e7
-0.0027104681357741356,-0.024388776431026837,0.015538419756037113,948.0105625663101,7.52390430953924,124844.34589786432,22312.210854478217,-1.3344892393905427e9,2.8237599665095314e7
-0.002720470540225506,-0.019807994708119458,0.01550673424865942,953.6450154872477,7.664326908753202,118161.59990971489,22486.956815614627,-1.3520792114902432e9,2.862837760096218e7
-0.002730472944676876,-0.013633922413429117,0.015465447656274335,951.6726759978417,7.461972426675896,111461.44251045896,22381.28561783635,-1.3492326468978546e9,2.760711126101988e7
-0.0027404753491282463,-0.012154288478541057,0.01549894015564348,954.0098525637289,7.383554331822757,105758.04033883127,22522.721299567373,-1.3595216812195792e9,2.734202194949214e7
-0.0027504777535796165,-0.005451364764142037,0.015471166230082538,952.7047604138872,7.281132242714521,99316.28004414235,22579.023936690824,-1.3589596075044014e9,2.686787040853135e7
-0.002760480158030987,0.0018862801133322012,0.01552560904270646,955.5688067169194,7.287524154671132,93402.01519356313,22726.36460225791,-1.366595434080518e9,2.6773017009466965e7
-0.002770482562482357,0.00944912404748673,0.015590335573736187,952.925031139796,7.172067928475041,84672.3717556555,22610.823886823604,-1.359744799014997e9,2.6157126942292638e7
-0.0027804849669337273,0.013795644871843538,0.015541749675027939,953.0453351739712,7.07693143395192,77553.41492530458,22737.475753654257,-1.3616366281954687e9,2.5743370003513634e7
-0.0027904873713850975,0.01972917526179786,0.015547378592560748,948.9342478503012,6.975780802385215,68402.26946963709,22676.980703274527,-1.3497140808746264e9,2.5178506483626753e7
-0.0028004897758364677,0.025551643666451976,0.015550474827162073,951.7898385842478,7.117380255060819,60523.4299060583,22784.49462003433,-1.357994508979893e9,2.536634531978416e7
-0.002810492180287838,0.03172903637889287,0.015595571182325544,954.4432639188701,7.117776609981786,52219.270788629576,22848.464385607567,-1.3685781028436728e9,2.5246127547333892e7
-0.0028204945847392082,0.03544200356791242,0.015614036070837809,952.291290441862,7.1058898620340285,45642.98249156407,22807.888891958566,-1.3620279148450253e9,2.5033960218876094e7
-0.0028304969891905785,0.04054437443316089,0.015655135147812537,957.6219140305553,6.991901216961137,38528.208452820654,23100.501758048315,-1.3815284175702815e9,2.47808056011177e7
-0.0028404993936419487,0.047734319654947656,0.015696431446226,957.6674894610414,6.9165467466390105,31783.17685235023,23122.116768983647,-1.382219483124478e9,2.445404910118916e7
-0.002850501798093319,0.05129718135304363,0.015695156453201724,959.4423147379867,7.083249518537368,23847.297290671104,23263.367413138585,-1.3873215641920567e9,2.4837897210427273e7
-0.002860504202544689,0.056412254229538425,0.015713908657080115,954.8699892800704,6.980150886642406,19500.374027634905,23111.745856286663,-1.3739294659351153e9,2.434106213357619e7
-0.0028705066069960594,0.06320505929933604,0.015668662303477993,953.3650331732813,6.863107704479249,9830.895677172204,23160.075809486098,-1.3720501224948926e9,2.3894587449712653e7
-0.0028805090114474297,0.06857958660499117,0.01582317359519094,955.8495044405083,6.9233275505814635,-896.2175299763696,23289.78434334696,-1.3802656576506293e9,2.4111680533393793e7
-0.0028905114158988,0.07486268226726554,0.01582478870572647,958.8287738801379,6.860733303303889,-6874.786701412657,23443.235583757145,-1.3893890236211908e9,2.3982972293698646e7
-0.00290051382035017,0.08021463114762202,0.015814547748772074,955.7721663824638,6.79021215133038,-13851.069913291383,23327.955542340507,-1.380438228583184e9,2.3700835151318952e7
-0.0029105162248015404,0.08498678629918328,0.015825185932737497,958.6740377759378,6.921118104972338,-23312.1439356231,23448.986502600706,-1.390274107110541e9,2.4292277806497775e7
-0.0029205186292529106,0.09026798405498195,0.01571587309945263,955.6837075518686,6.873502873806553,-32766.414068958868,23436.134206995892,-1.3816110004445863e9,2.413327469132764e7
-0.002930521033704281,0.09705058556109587,0.015772755518993615,954.5277895728747,6.888538645913106,-37135.726462009545,23389.43384474385,-1.3775091612791293e9,2.4102120892987788e7
-0.002940523438155651,0.10356818685009248,0.015750450503362573,951.9629440511555,7.003394575123389,-46051.10657597544,23337.722309933924,-1.3698009516276705e9,2.4413002679890525e7
-0.0029505258426070213,0.10917859855297006,0.015729920131870485,949.7404951404106,7.096410878430518,-54194.725757287524,23246.209082400208,-1.363217260742674e9,2.482840507084269e7
-0.0029605282470583916,0.11546462740467664,0.015751484962527963,948.1597932406614,7.181874446439433,-60416.33130186686,23179.80774883892,-1.358416037380304e9,2.5107346169483904e7
-0.002970530651509762,0.11959633260441305,0.015795181944275916,951.6324132413131,7.11871015729617,-68625.46557401646,23261.75401490847,-1.3656933814998178e9,2.5219048025773052e7
-0.002980533055961132,0.12394797079242541,0.015856273230752775,952.0456895280385,7.114493067127357,-75254.75692845411,23287.796687601636,-1.3675682063029296e9,2.5214720294841688e7
-0.0029905354604125023,0.1318326843841183,0.01592671844593158,950.1767666019877,7.011019165199935,-82266.00337248578,23203.512790915436,-1.3598121923918417e9,2.507444043423148e7
-0.0030005378648638725,0.1359452774678663,0.015844969700247517,950.1718255632169,7.148418419049543,-88806.47713777899,23221.697996477273,-1.3591664468199341e9,2.5609865940256283e7
-0.0030105402693152428,0.14064516024465804,0.015849204405355564,947.8725568055951,7.226795150557837,-95378.02055886548,23090.719903819154,-1.3487399699264274e9,2.5862323146836713e7
-0.003020542673766613,0.14702295849328922,0.01587922540133251,946.5329319635789,7.244591645732784,-102637.48562813018,23014.021331508244,-1.342901186917319e9,2.597690310084632e7
-0.0030305450782179832,0.15365186940097084,0.015895286336642497,948.812127731928,7.165932336041359,-114235.24233334634,23031.698789561193,-1.3475167155092027e9,2.606581203267615e7
-0.0030405474826693535,0.15878215226994208,0.015939534434030556,951.7446085938792,7.224628983038463,-124441.17023499667,23134.22970061384,-1.354272577055423e9,2.670080368828167e7
-0.0030505498871207237,0.1640341523051893,0.015932713283300152,948.7811081164427,7.449343085299152,-134558.26571835656,23041.63933127954,-1.3440414588074138e9,2.774693305423851e7
-0.003060552291572094,0.17247947488242663,0.015988902006607745,949.7507648928644,7.409713320979677,-143854.55501576693,23093.486124803196,-1.3439696442266417e9,2.7948454997791138e7
-0.003070554696023464,0.17846950030004768,0.015927911230994077,944.8863293060726,7.480070962068524,-151874.3676638061,22850.22114242296,-1.3269347594965012e9,2.8094675183097787e7
-0.0030805571004748344,0.18140231761830386,0.015909729758340797,943.5425672215683,7.4569027086035256,-162009.2279722593,22863.85663999366,-1.3213426603749094e9,2.834835311571947e7
-0.0030905595049262047,0.18889427939812256,0.015889533190043985,942.5718300500896,7.348310627152669,-168545.51180594048,22706.23446616001,-1.3146308936547022e9,2.824104993210348e7
-0.003100561909377575,0.19040577646094764,0.01587707221057239,940.6894995675684,7.334786801763016,-173034.1107210832,22575.771078598045,-1.3078424758703256e9,2.8304110014194626e7
-0.003110564313828945,0.19600063466781859,0.015816879765906,942.2149700134041,7.3596049315835215,-178128.71493753223,22577.360763246168,-1.3093113090353055e9,2.854289293273044e7
-0.0031205667182803154,0.20254751064329554,0.015881176213144204,941.814366028538,7.491284155831543,-188364.02387306723,22378.921155528544,-1.3016081900680635e9,2.925398032496377e7
-0.0031305691227316856,0.20797575159338422,0.015913592659553208,937.7706178172084,7.49406179165545,-194568.86306938308,22135.755310772907,-1.2868223665935864e9,2.92810961818826e7
-0.003140571527183056,0.21281172220435743,0.015866613416924982,936.3818547080824,7.496403770211329,-200983.85745939508,22042.00596843987,-1.2812289315894322e9,2.962335369718181e7
-0.003150573931634426,0.22000441602326073,0.015826030431281113,935.8072300483178,7.719969967073955,-213185.97734928931,21956.184369898798,-1.2717378051228974e9,3.0675693161024127e7
-0.0031605763360857964,0.22761645602206057,0.01581236690572413,931.8632081091063,7.672242290843783,-220624.1422521887,21814.475040261783,-1.2570271427904687e9,3.0736150349340267e7
-0.0031705787405371666,0.2355661507111103,0.015821955933319174,929.6154895895659,7.826636391825565,-227049.07971558208,21729.010505928385,-1.2457228902718196e9,3.1207484425672613e7
-0.003180581144988537,0.24002290582560917,0.015825202295592707,926.0525722799413,8.087311847877752,-232475.1744766212,21499.063880726444,-1.232176881627714e9,3.201338668006196e7
-0.003190583549439907,0.24876016041694413,0.0158259401864896,926.1717877198193,8.205391510197598,-242648.2200220044,21525.761918388762,-1.2269529262299147e9,3.272631887475067e7
-0.0032005859538912773,0.2523311045337011,0.01581343877286779,924.2966745263248,8.224256443005673,-248438.64789048125,21448.923793265978,-1.2202218647988722e9,3.308510825351269e7
-0.0032105883583426476,0.2595493569262675,0.015886952558308794,929.1537789358687,8.236466490914298,-256811.3642629879,21614.765551927732,-1.2284906696083243e9,3.361121768008952e7
-0.003220590762794018,0.2637901890871404,0.01585907818777744,924.069769878822,8.35180881101938,-262938.05820931785,21395.994492666105,-1.2102412473753476e9,3.402187421750612e7
-0.003230593167245388,0.27181680859779794,0.01573594016825167,913.9249328173602,8.351551724797162,-265533.9323826099,21003.81581605081,-1.179488167845196e9,3.386116742073329e7
-0.0032405955716967583,0.279703544398997,0.01580304450003262,915.7616857276747,8.592843487027015,-277884.70883707283,20932.199884274894,-1.1755412536779616e9,3.507085596137802e7
-0.0032505979761481285,0.28329981437494545,0.015814742462541737,911.5357500019906,8.56492472972957,-283421.18795154133,20696.861928346854,-1.1595641386532302e9,3.523762648567784e7
-0.0032606003805994987,0.2894303917382671,0.01580885068225179,909.7943250302617,8.663534448874529,-291016.0790903074,20694.661694161845,-1.1474870441777995e9,3.570393452572307e7
-0.003270602785050869,0.29674323337674396,0.01574816646857604,907.7588383321515,8.739375377451683,-299281.31225083885,20641.237191130356,-1.1375859482412472e9,3.633354272077551e7
-0.0032806051895022392,0.3018971068004673,0.01577242166563246,911.525485398263,8.949688677009835,-308108.6994775534,20598.470384343345,-1.1408741186372194e9,3.7358367905149415e7
-0.0032906075939536095,0.3062407923091843,0.015799583936993426,907.4948140400413,9.036420760250651,-316711.0467892888,20320.669628407606,-1.1252657298625205e9,3.782130157888267e7
-0.0033006099984049797,0.312850810616595,0.01576450831123704,906.4422016554201,9.108791435348047,-323218.1877324846,20209.246193280982,-1.1168371938501246e9,3.827698016064225e7
-0.00331061240285635,0.31662583627466423,0.01585693028595632,904.046765113449,9.245916296153775,-329973.6012983806,19948.77066448521,-1.1045042135480142e9,3.884729352870115e7
-0.00332061480730772,0.3256673250461818,0.015831227997275387,903.6022806376194,9.397404074371368,-339684.23420315294,19902.04743752685,-1.0965453716265886e9,3.966230408311565e7
-0.0033306172117590904,0.3307396957186539,0.015816066235506205,903.4154171477626,9.411489819673179,-345393.7361706598,19801.13632823698,-1.091069609332156e9,3.97678651664038e7
-0.0033406196162104607,0.3339758668883578,0.01588668887656804,905.2454495322949,9.604799480242486,-352375.3847261639,19939.370011018444,-1.093220244572663e9,4.0712618812607385e7
-0.003350622020661831,0.3384630381602165,0.01580035608424792,902.9323158798704,9.681425306334035,-359063.4559263488,19788.5630600421,-1.0850690025834906e9,4.119877839399197e7
-0.003360624425113201,0.3459395349608955,0.015853951054280436,900.9898807625167,9.621604441938805,-366861.41405420733,19693.062272022424,-1.0730120797245727e9,4.147792152320565e7
-0.0033706268295645714,0.3533928701118024,0.015738454340107472,898.2029487579778,9.719436324700377,-371106.302610386,19541.00011858931,-1.0601762278770454e9,4.1646816701286614e7
-0.0033806292340159416,0.3590002171025324,0.015803698518586238,894.78167638672,9.758408260540545,-377212.36915974476,19245.273655051045,-1.0437439206452703e9,4.1685941835177235e7
-0.003390631638467312,0.3632259120414889,0.015794573476973654,894.7483624150946,9.802547724095817,-385457.75140463485,19339.558348598148,-1.0385109138409811e9,4.216077324310798e7
-0.003400634042918682,0.36608210925898804,0.015764893877540077,891.0064089232994,9.859298832297839,-390697.55134885974,19118.567479684145,-1.0218059119819443e9,4.247071491596089e7
-0.0034106364473700523,0.3707710214558864,0.01580364813592641,888.4503284419151,9.951043466070542,-395645.4636710421,18934.27427853772,-1.0094480440732461e9,4.275647172172526e7
-0.0034206388518214226,0.3778784522355513,0.01575998623108451,882.7072764708287,9.96744341173467,-400001.48075762426,18506.60946622118,-9.876741121419997e8,4.270001906400562e7
-0.003430641256272793,0.38332271658754324,0.015747324392321037,877.185961697845,10.052593365051699,-404187.48268707667,18320.36351393877,-9.670472015915194e8,4.2899566330328345e7
-0.003440643660724163,0.39005181920917936,0.015647009350600514,872.1254534468079,9.982726672257362,-410369.36581908376,18200.05484878055,-9.472411051989217e8,4.278340290883123e7
-0.0034506460651755333,0.39460684719234224,0.015622221291486632,869.4132347443009,10.064405540244714,-414354.5084246513,17952.31840600112,-9.324404164825e8,4.297828294579851e7
-0.0034606484696269035,0.39996422504908574,0.01556814900138145,866.4539936189705,10.203005322075276,-420366.16842421057,17757.03714833925,-9.175514105995759e8,4.309055240480869e7
-0.0034706508740782738,0.40664832002958584,0.015537518865587668,864.9120924517819,10.260729098953638,-426474.72385937243,17450.072786695455,-9.087711784691759e8,4.366088962561921e7
-0.003480653278529644,0.41165863418912785,0.015470306495196975,862.9244538598144,10.415499533290332,-434326.0079595939,17283.80757545915,-8.934226807562072e8,4.3930815796545126e7
-0.0034906556829810143,0.4159545507064407,0.015472169489536385,864.3843350658924,10.436673277439004,-443352.5111936446,17268.532073234743,-8.865578620842619e8,4.445005355326729e7
-0.0035006580874323845,0.421384248150381,0.01536439737103381,861.1525995748628,10.273029803323512,-445966.0442832473,17116.922643375492,-8.766815089774708e8,4.437744686951375e7
-0.0035106604918837547,0.42891735082918525,0.015377649908304971,861.645049612475,10.391665210401213,-454093.9170113786,17037.24713432048,-8.698212161621022e8,4.491019808421162e7
-0.003520662896335125,0.43418243157840214,0.015333410511715388,857.4112679672124,10.347814461468769,-458996.0284230714,16827.794639661577,-8.553846095911504e8,4.508884349526678e7
-0.003530665300786495,0.4369575206153722,0.015394794429087444,857.3635929528231,10.485738631046619,-466010.9274909533,16747.699623482604,-8.476033011755296e8,4.5782918892100245e7
-0.0035406677052378654,0.44109946415141843,0.015325205137524145,856.9108017119003,10.53115107084171,-472832.9966269977,16747.94929188678,-8.379874807436519e8,4.603639078050067e7
-0.0035506701096892357,0.44480227626225016,0.015303359313159326,850.4503384985653,10.672682975715928,-473517.3598111131,16377.2820070232,-8.161880108627126e8,4.593339007234864e7
-0.003560672514140606,0.4494886179782273,0.015292779603330744,849.2361911124087,10.817015379673439,-480132.9806179269,16294.506833357382,-8.05811456683489e8,4.650424149502346e7
-0.003570674918591976,0.455723299286908,0.015278177577133123,847.0736947268831,10.985562809528565,-488172.1199247067,15989.703446799162,-7.900503281979373e8,4.7015661988283865e7
-0.0035806773230433464,0.46283659515934866,0.01530304833408693,845.6181732778009,11.03710468633088,-494980.77923904546,15764.190885472126,-7.770724178154098e8,4.736091608341741e7
-0.0035906797274947166,0.465836910544257,0.015366920234555078,844.8623060774947,11.04689981383502,-500397.6706168253,15703.062542628042,-7.671382715837077e8,4.733717699057475e7
-0.003600682131946087,0.4725298800885397,0.0153014814607042,841.1253995829013,11.223866179656067,-506301.50265152234,15555.29227688213,-7.489865845241058e8,4.771347932002405e7
-0.003610684536397457,0.47725893077918163,0.015305955133631609,839.3926290917602,11.266003743296372,-510511.5523309834,15388.601234391357,-7.383270711083679e8,4.803930195449153e7
-0.0036206869408488274,0.48332426710766996,0.015245148192389655,834.3732414074608,11.25640130958714,-512862.63288455387,15238.65334513926,-7.20388560292055e8,4.774633670923759e7
-0.0036306893453001976,0.48661620985593135,0.01526741029261022,835.7284672408183,11.379007769301165,-520975.4985307858,15169.120626370903,-7.138150905165647e8,4.8194059401111014e7
-0.003640691749751568,0.49481082100290097,0.015148009094001708,829.1406836091612,11.189738407173058,-521267.22482218617,14977.64674139344,-6.958677597542772e8,4.7585745747098625e7
-0.003650694154202938,0.5003223081810082,0.015057206416144827,827.2124789292351,11.385940929105121,-527513.268936548,14831.266689772068,-6.812541227225555e8,4.78447973438415e7
-0.0036606965586543083,0.5042222658459701,0.014924138450278812,821.0044753519661,11.486939930267575,-530741.0308147125,14588.67488931907,-6.55199555535989e8,4.758514379850581e7
-0.0036706989631056786,0.5104640875992588,0.014901116390573196,820.9281953474118,11.456272227133775,-539664.0624322586,14549.552903820435,-6.423741125387974e8,4.793130979889889e7
-0.003680701367557049,0.5141304347162745,0.0148858878401423,816.4308854243566,11.619976038229868,-542067.3505559389,14297.921918442518,-6.260054677044508e8,4.804844266811472e7
-0.003690703772008419,0.5206998522814813,0.014895326932596363,814.1194686787392,11.597364232840178,-543132.1527824317,14112.486921887414,-6.191698399503834e8,4.802393778191319e7
-0.0037007061764597893,0.5245775811059372,0.01496559565617997,809.4126874830811,11.6266641473767,-546239.7681265859,13989.187149447025,-5.989731969007761e8,4.777978800005495e7
-0.0037107085809111595,0.5325084051681982,0.014904592545902906,807.6730692721436,11.796484813267679,-549681.3169557009,13803.35278299853,-5.878261311042037e8,4.793504961453055e7
-0.0037207109853625298,0.5342502161262476,0.01490172458439953,803.2903723225659,11.912374059663243,-555863.771848196,13573.02379111047,-5.644261304369404e8,4.7946333588175096e7
-0.0037307133898139,0.5399671663339586,0.01482304111718965,799.8321855842479,12.080096226830127,-561276.5833541612,13167.268939014291,-5.466898894587426e8,4.809157944184952e7
-0.0037407157942652702,0.5454401283590365,0.014844425622197973,800.4335206617347,12.225633329136866,-570611.5538302484,13099.81394689141,-5.321926913215169e8,4.851465193472538e7
-0.0037507181987166405,0.5519439373688046,0.014846074773911436,797.1760231746042,12.164926932108425,-573868.5513771285,12967.307900316227,-5.1807582166245335e8,4.84114513143821e7
-0.0037607206031680107,0.5578658783101866,0.014846053249984356,792.0249150696225,12.308583651138466,-576280.6791692683,12850.165351488498,-4.9911950357870275e8,4.832104810151792e7
-0.003770723007619381,0.5634982323377763,0.014779837634936318,787.1351450250405,12.181667116342998,-576472.6806966412,12658.132780885542,-4.855820969296231e8,4.7873672678066015e7
-0.003780725412070751,0.5677795447011613,0.014646589662785167,780.7903179366173,12.179160729234905,-576317.0472169622,12297.536292872497,-4.6968408807656467e8,4.74553083609857e7
-0.0037907278165221214,0.5733332407983535,0.014568572568561417,779.5137886677272,12.326933191481752,-585115.0329357676,12300.093547624367,-4.4864702438960075e8,4.7706599023547195e7
-0.0038007302209734917,0.5809245852490104,0.014525333033374943,776.6238229070516,12.500516665467275,-590563.3774101493,12344.51789174555,-4.3152022861805195e8,4.7865136590256214e7
-0.003810732625424862,0.5858604561281321,0.014409585472355619,768.2896272331006,12.340998180769054,-587415.246099786,12124.215786017527,-4.1355208001940393e8,4.706968107696079e7
-0.003820735029876232,0.5894836382108903,0.01430340381361961,765.3161747127615,12.458883241139834,-594095.2812090704,11874.720271230983,-3.9213495389632887e8,4.714730159496172e7
-0.0038307374343276024,0.594050641185281,0.01433754570909359,763.3378341638822,12.541439735061639,-599053.4184163931,11836.744607398843,-3.774795796560704e8,4.726806547063662e7
-0.0038407398387789726,0.5986948415435076,0.014250172700667784,758.7911729511326,12.464172039045398,-600154.7885668173,11701.509981288611,-3.637554946686359e8,4.6836290121194586e7
-0.003850742243230343,0.6037939632867506,0.01412926308483565,754.7306975179391,12.539665403530057,-602248.9871531043,11374.292499551853,-3.4927262880584276e8,4.674239566007983e7
-0.003860744647681713,0.6107101611890966,0.014042123263777986,751.4946267605703,12.834567713345674,-607525.7721933365,11211.342390581698,-3.3016574131885475e8,4.681309713624468e7
-0.0038707470521330833,0.6157018900437861,0.0140344443740013,749.8518237671805,12.960560689384518,-613201.0476072818,11245.707168055498,-3.1597546957536685e8,4.69770484037845e7
-0.0038807494565844536,0.6212934491122011,0.014107788765395708,748.5796629629011,13.131953558760133,-621416.8304426016,11161.34612323566,-2.970816218720174e8,4.72232452535359e7
-0.003890751861035824,0.6264655494469891,0.014019349855897728,741.5405742153036,13.167675488206315,-618946.6471856198,11145.389174849819,-2.8001669439228964e8,4.6658249045606256e7
-0.003900754265487194,0.6329014269676555,0.014014381895921992,737.9205008177987,12.995244884699728,-618520.3213594506,10910.377768776076,-2.705043127315868e8,4.630426818435804e7
-0.003910756669938564,0.6348841628073854,0.013985857511262344,737.9104579503808,13.087710645916713,-626627.3371890234,10838.881796515227,-2.566208844359169e8,4.6582977530534066e7
-0.0039207590743899345,0.6403058009736022,0.013952766268659008,732.3951068533933,13.075510155089429,-623137.5567771326,10516.076377557438,-2.4590860188412407e8,4.604509397859521e7
-0.003930761478841305,0.6460804928542035,0.013853247648145143,725.7917040756718,13.210047436348827,-621921.3799659897,10321.687550892593,-2.2816803097439402e8,4.5630527402190894e7
-0.003940763883292675,0.6518191440986191,0.013850777431849249,722.1934407269285,13.337609845460436,-623773.5954740024,10484.889793604661,-2.1286236285575175e8,4.5348647188246116e7
-0.003950766287744045,0.655297032983899,0.013797035664894501,718.6161502906434,13.332479102307312,-627227.0971151806,10367.849986349773,-1.9500800741233268e8,4.5079154225653425e7
-0.0039607686921954155,0.6633889612849023,0.013765031286439012,714.9632653286188,13.403730959023143,-630289.4237257503,10274.347716338218,-1.7751722145163545e8,4.4909788285011776e7
-0.003970771096646786,0.667113202572674,0.013756201366239547,715.0425769836958,13.46718556927593,-638774.4447615896,10306.507025772855,-1.6357717633659714e8,4.525071045749279e7
-0.003980773501098156,0.6709284295669674,0.013784479230854853,714.6996154650798,13.535674255492122,-643867.8862735417,10212.532172180829,-1.5275249730750468e8,4.545831819174782e7
-0.003990775905549526,0.6754365254890572,0.013676184608329698,707.372580906769,13.51268638576073,-642143.210675696,9996.50849795799,-1.3372590610287037e8,4.470931191681036e7
-0.0040007783100008965,0.678716163899643,0.013592733585355832,702.5751808664102,13.539596516379596,-641554.106247484,10182.271238272218,-1.1618755265947442e8,4.3962151622277446e7
-0.004010780714452267,0.6855011674745135,0.013507695335600953,698.4474938001118,13.592335788272157,-640099.2724241103,10010.227564076144,-1.0777849115082237e8,4.371398938715107e7
-0.004020783118903637,0.6900734729025965,0.013498640989219409,693.0669495945859,13.661688721620619,-638493.7612015997,9913.617467881708,-9.370472528390479e7,4.3145602529713824e7
-0.004030785523355007,0.6952143571220185,0.01350455858286031,691.4925121355404,13.84631015901911,-645140.185352911,9957.782789338804,-7.498308103314005e7,4.307871913826946e7
-0.004040787927806377,0.6989398987439416,0.013450759527922728,686.0703521232452,13.972796643560214,-643898.6509983437,9894.402450286007,-6.080654468615543e7,4.257991329249175e7
-0.004050790332257748,0.7052046890575593,0.013436018340968293,682.6510304338639,13.94933615582717,-647654.1282789733,10047.38938368283,-4.134333770228382e7,4.2336228511872545e7
-0.004060792736709118,0.7111077247600441,0.01336954337915636,678.4220492070834,14.04589078082788,-647319.1601706711,10079.92852647297,-3.0988430826943867e7,4.208673802737988e7
-0.004070795141160488,0.7157345702556376,0.01329406709094856,675.1916038240994,14.16695825404218,-649534.6265228952,10164.802634964286,-1.6763692017753173e7,4.198443651158461e7
-0.004080797545611858,0.7207497676119725,0.013247205627671788,673.3334800625618,14.231710900606652,-652045.4635026568,10293.230988328174,-5.456444802181353e6,4.19467354758913e7
-0.004090799950063229,0.7245101683247676,0.013174575629130856,667.4092161537009,14.24957166530512,-649649.9521616084,10442.242531383197,6.593588540162227e6,4.117428164061592e7
-0.004100802354514599,0.7306728915545422,0.013133543404624436,664.0427736267775,14.185009434089922,-650435.2092612284,10188.657151482063,1.873823284047712e7,4.095398628677383e7
-0.004110804758965969,0.7350215540166023,0.013084925874928913,653.9901268426098,14.082146316016763,-643107.3802454701,9970.147371896968,3.3650499349841945e7,3.977678924695394e7
-0.004120807163417339,0.7371393764718418,0.013001010238811178,647.5014988369468,14.140747191332212,-641106.5035991118,10229.148506859001,5.11774578617332e7,3.933126312348965e7
-0.0041308095678687096,0.7429634834744655,0.01298379120099398,640.273240274287,14.065565173608094,-637262.4947110454,10145.390033600672,6.46082486995468e7,3.8612539026622765e7
-0.00414081197232008,0.7481426284662422,0.012927001349100301,632.187284202678,13.939098192728018,-632183.2987661993,10139.951406162822,8.062711037549642e7,3.7563073699408695e7
-0.00415081437677145,0.7527782570341771,0.012820539480833766,626.9648733392378,14.117563952131862,-631323.2398040675,10264.349184625338,9.439162448793176e7,3.7048868951642625e7
-0.00416081678122282,0.7547914672243164,0.012859279416791831,626.3587175617806,14.29266368604106,-638952.8360329774,10357.718127494216,1.1122083956011601e8,3.732656090913369e7
-0.0041708191856741905,0.7615902022121256,0.012842602883053115,624.1692947874698,14.41205474163142,-642598.2726013068,10628.750737117842,1.2716520488166867e8,3.733658116309555e7
-0.004180821590125561,0.7679232566442548,0.01277543212692772,618.4167433074912,14.319254307106863,-640346.4886425814,10597.805214900518,1.406366235310226e8,3.664095079563245e7
-0.004190823994576931,0.7693974835926161,0.012710543346829552,609.8480308368423,14.232271128874084,-634760.8775330414,10600.512689362733,1.5711820919689944e8,3.54669167646089e7
-0.004200826399028301,0.776425642424297,0.012660156934182534,605.9464985220599,14.430154112024114,-635213.4595130419,10864.410318002483,1.7061634231029147e8,3.496899165922976e7
-0.0042108288034796715,0.778197877101545,0.012574912104186957,599.1618242418386,14.273164348560005,-630595.6217459061,10743.015069917788,1.817092542817995e8,3.429764377903851e7
-0.004220831207931042,0.7847042360528355,0.012518968575202283,595.1504161659367,14.385553878147345,-633133.8871183598,10934.325588231448,1.9700520906143123e8,3.3854090286232166e7
-0.004230833612382412,0.7907237476165886,0.012482096146872484,592.3160034521705,14.399535092095222,-632604.5649870927,10990.696125525821,2.0373979735406393e8,3.365374614455993e7
-0.004240836016833782,0.794496060379548,0.01240886186481773,588.5152807707042,14.300652640497981,-629982.7038283158,10985.768657041614,2.103503654332934e8,3.330828585845955e7
-0.0042508384212851524,0.7976313289520951,0.012368290012770834,585.732936159954,14.40617062506025,-631198.2148376256,11078.133310174664,2.2091160291941428e8,3.2627803478631157e7
-0.004260840825736523,0.8052624327382698,0.012265999969519766,577.2536759388734,14.397555100404647,-625484.2898329848,11241.53500975187,2.3535056564238605e8,3.1665058008214094e7
-0.004270843230187893,0.8090104353034573,0.012293525355265573,577.5024898032241,14.618182884253631,-633303.5539602417,11748.054690891635,2.5313392446181312e8,3.174994229174098e7
-0.004280845634639263,0.8148652470440033,0.01221757076209252,572.7803227361715,14.65624434038211,-631482.1328022388,11925.906347006301,2.6406559747541776e8,3.105034031113276e7
-0.004290848039090633,0.8205165654093165,0.012165554450671315,567.3179083634803,14.593942946634451,-627745.4175302737,12011.592128560469,2.725070018569359e8,3.0288118557156797e7
-0.004300850443542004,0.824019404272615,0.011994146653396319,559.9275433113038,14.551902043973843,-622820.6641448317,12125.4692849297,2.8135126014373183e8,2.935020616044269e7
-0.004310852847993374,0.8284107777419193,0.012065210000838435,558.3527278338315,14.604932286751993,-626934.4661699344,12198.995367577374,2.952031375268597e8,2.9083972121259272e7
-0.004320855252444744,0.8358319417899842,0.01197027247757195,552.791123034059,14.504826340875113,-621645.614429011,12128.10293837424,2.995913380335829e8,2.84459675859018e7
-0.004330857656896114,0.8370105829722324,0.011874900424454887,546.0699024639421,14.463011057536415,-617201.5086925059,12435.720260531785,3.108370439858492e8,2.7563465443401627e7
-0.004340860061347485,0.8398461146837952,0.011756323719932758,540.7538330476425,14.260177544469462,-612887.0746823285,12225.22637054289,3.169522002258487e8,2.7198370468487974e7
-0.004350862465798855,0.8454351524964571,0.011690648492752406,532.4083075054707,14.2015227361574,-604101.9105385286,12439.464756192667,3.1896642270430523e8,2.6360219363773983e7
-0.004360864870250225,0.8501641937639792,0.011558358312599316,528.6749950790892,14.173987236181658,-603497.6963321724,12434.136484396997,3.288356344130598e8,2.610934259672019e7
-0.004370867274701595,0.8542069120901155,0.011594949012453204,524.2231523292654,14.255377928759817,-601697.272478926,12732.817292615115,3.390453631999806e8,2.5754071430649724e7
-0.0043808696791529655,0.85865472604073,0.011605996139127104,519.5173686552495,14.135124021243282,-598793.585081295,12654.00731245132,3.445443777256611e8,2.533776350215424e7
-0.004390872083604336,0.8630802253283473,0.011552701870493624,515.6484635800332,14.310347891595992,-598701.7230835834,12923.421524456602,3.556606448199164e8,2.4695070822726697e7
-0.004400874488055706,0.8667099182745,0.011599842760684346,511.7382508266666,14.2975199544844,-596971.3307264504,13006.573382114146,3.627176605844501e8,2.4378653491061505e7
-0.004410876892507076,0.8707432938929623,0.011535776668175056,508.299939654063,14.295594823121892,-593166.6884813118,13146.360838197177,3.645426321633778e8,2.4131260089853194e7
-0.0044208792969584465,0.8762570485985517,0.011476599970266722,506.6123145112125,14.39937705539793,-594991.3076680964,13261.430802682062,3.719204766201913e8,2.39237935329944e7
-0.004430881701409817,0.8808051141644768,0.011401413861091954,500.2678954532731,14.391630347195777,-591224.1826481192,13365.267156030672,3.820272883162319e8,2.3242844015576974e7
-0.004440884105861187,0.8872564170335138,0.011349659479403694,494.42717043577426,14.47551764491346,-587252.7973806688,13569.304445132795,3.888220522879248e8,2.238643304951891e7
-0.004450886510312557,0.8912749714376567,0.011330745343467423,491.9124009722716,14.477384718569233,-590602.3636363269,13772.116158621626,4.037206651444838e8,2.196452516049735e7
-0.0044608889147639275,0.8942469297426153,0.011457533863162585,493.9264840001003,14.676711461751703,-599028.7285155415,14344.224707472136,4.22229516867468e8,2.195859319173837e7
-0.004470891319215298,0.8994841344472366,0.011351386805712812,486.8667239552525,14.594992689597264,-590039.1515382483,14267.553939144811,4.208186099069058e8,2.13296788708056e7
-0.004480893723666668,0.9005981328531429,0.011343403726513952,482.07485779329005,14.553911010541677,-584410.7877752413,14238.946160351234,4.202675723384487e8,2.102058992024131e7
-0.004490896128118038,0.9060444223215933,0.011338494741415751,478.642782932693,14.558018639780157,-584340.2497946221,14480.370060022567,4.3089310807122064e8,2.1065497444921322e7
-0.004500898532569408,0.9101740643698112,0.011209819060121796,473.2497335913193,14.586613216143277,-579533.8921558394,14560.124414046315,4.339458978802713e8,2.018931879105967e7
-0.004510900937020779,0.9110589527582537,0.011196479090370621,472.14403423827247,14.671417757481807,-581400.7759654204,14883.333819214933,4.439467113697098e8,2.0004777817461997e7
-0.004520903341472149,0.9117152188590517,0.011180240326456446,468.653363425677,14.604262481471096,-577733.3310116725,14849.50760582736,4.4458744859115064e8,1.979833618505805e7
-0.004530905745923519,0.9154113926847651,0.011150396115520562,464.4081789545107,14.623158569057715,-576625.4130681956,14978.97513311039,4.5351825887646276e8,1.9267746497215804e7
-0.004540908150374889,0.9192298131782505,0.011065353104340106,460.6765235344616,14.51150806027008,-573552.0841444383,14990.192322323968,4.5900945566344696e8,1.8925330881514598e7
-0.00455091055482626,0.9221604693541758,0.010919212179052276,456.2505680713556,14.489976563855228,-569563.7284201888,14988.04977890315,4.607642739823581e8,1.845593696141807e7
-0.00456091295927763,0.9256804641746048,0.010966078145255574,455.3833956771497,14.512155928134817,-573227.3295032114,15256.208211441213,4.733304220851666e8,1.8382468665461715e7
-0.004570915363729,0.929211954647002,0.010813453279212867,447.7917172641026,14.369470499987425,-562651.8978769361,15174.397435652207,4.675898321083605e8,1.777348913351113e7
-0.00458091776818037,0.935473006545561,0.010772656850079197,443.7458664893362,14.270629246201176,-559039.0121136605,15138.104779195703,4.7021675974382585e8,1.7487172248978015e7
-0.004590920172631741,0.9392642263930157,0.010683915470217239,439.1979328165163,14.234796747429607,-554381.3076802948,15219.558122453825,4.710592675029531e8,1.6705166147806438e7
-0.004600922577083111,0.943404135126283,0.0106625692878677,438.2931145440959,14.444787657748629,-559213.1676008643,15776.574097424174,4.872399585368691e8,1.6390411579530615e7
-0.004610924981534481,0.9468820597486853,0.010554944625993217,432.5609538011442,14.349445452303174,-552724.8025876544,15900.133301160202,4.880699453833475e8,1.6152878475304756e7
-0.004620927385985851,0.9500092785924331,0.010521544977807898,430.7745719808354,14.449918149412085,-555304.0783876623,16329.421565401652,5.015435821639066e8,1.6587986383022722e7
-0.0046309297904372215,0.9551982303960325,0.010505577989728941,425.613274633612,14.319603416373395,-548402.4223756839,16279.41145918883,5.0003929812890536e8,1.6433374403753202e7
-0.004640932194888592,0.9580857828251161,0.010377397998239894,419.2428230287543,14.199926351073808,-540347.1130916957,16154.872888459216,4.982261979549827e8,1.5985104681446137e7
-0.004650934599339962,0.9602545881249921,0.010342882505049658,413.0725575547195,14.074879171681415,-532582.0909534607,16055.765646098565,4.944573876963164e8,1.5748392532346878e7
-0.004660937003791332,0.9655570449358885,0.0102740495869329,411.80174149675236,14.179305319888721,-533964.7163661959,16338.583565576422,5.0285950553455615e8,1.5692317665932255e7
-0.0046709394082427025,0.9683549630495936,0.010152748598103403,402.2957547560184,14.010628574313298,-520262.15400300134,16209.577183646557,4.928723934206892e8,1.5029543648246067e7
-0.004680941812694073,0.9734753472991531,0.010141468481773613,399.3525042378082,14.112256698628189,-519427.2301398788,16516.81274017557,5.0049000852315193e8,1.4911644861412827e7
-0.004690944217145443,0.9756567204512807,0.01007822085186816,393.958817727593,14.11320820656017,-512047.4011799204,16595.812175835854,4.978245548127655e8,1.4615790740195267e7
-0.004700946621596813,0.9795928602661823,0.009936372420536525,385.8066737786081,13.84028996061351,-498940.8643569681,16271.177357876308,4.869422990921875e8,1.4246986118470363e7
-0.0047109490260481834,0.9803634481158569,0.009924804735842655,381.59432265471554,13.76215684518412,-493538.1225309181,16368.745865096105,4.8584936725568104e8,1.4530027425458178e7
-0.004720951430499554,0.9844688145617195,0.009845820097431164,375.74415123882716,13.687467078541689,-486582.17163545976,16418.11848142408,4.831533496233858e8,1.457890929592813e7
-0.004730953834950924,0.9879099004941578,0.009755331460556438,370.16166581363814,13.514891930451634,-480146.4095899444,16168.277503004903,4.8171144841890424e8,1.4271633774254907e7
-0.004740956239402294,0.9924188824387422,0.009707848144055757,367.3832251913347,13.555475003258987,-478621.4508623413,16476.42502521111,4.8787708495503706e8,1.4447894523789527e7
-0.004750958643853664,0.9923447061857256,0.009600834291983506,363.0517002371903,13.602482417798527,-474741.3394597996,16904.177591479805,4.9119098998423606e8,1.5033539558936022e7
-0.004760961048305035,0.9985610025379151,0.009564288866243028,358.86405121718593,13.522277128984166,-471540.7646167434,16902.262998305905,4.948174680752421e8,1.508198113803322e7
-0.004770963452756405,1.0030181896332624,0.009500447496637181,353.8095402284757,13.565040549663827,-466626.9793988728,17159.73506766246,4.960681083878459e8,1.5423066198975146e7
-0.004780965857207775,1.0047127511912681,0.0093598771491796,348.6994371299093,13.475664053338106,-458647.9975255423,17052.411689966517,4.8738862733104235e8,1.5258298650662934e7
-0.004790968261659145,1.01029374234503,0.00932146969243739,345.96038082900805,13.366276165869307,-454520.08751730504,16974.023928389655,4.84891745768351e8,1.5123398421924725e7
-0.004800970666110516,1.0115409825646835,0.00923598222634664,339.9745856246123,13.227620644027853,-447621.1312191646,16916.83777165187,4.8312266759782434e8,1.527505335711522e7
-0.004810973070561886,1.0143112642269139,0.00913360949299146,335.1516592354165,13.096785963806985,-440888.6687021562,16694.53092794085,4.766214442477121e8,1.506272842700609e7
-0.004820975475013256,1.0173939920863944,0.00907825974534733,328.742025318977,12.965372489185897,-430063.19117484736,16533.810363745994,4.648883443179247e8,1.4924927459901562e7
-0.004830977879464626,1.021028151004323,0.009051826111611592,325.8082298842044,13.015849145063745,-429278.82114462706,16912.94138126977,4.7220987989306074e8,1.567142321987939e7
-0.0048409802839159966,1.0240059541670106,0.009060981190621216,322.0421111832855,13.026126930152918,-427494.91687813215,17077.5791325763,4.774606173859121e8,1.5904133494860146e7
-0.004850982688367367,1.0249091855968,0.008940865926916135,320.52160368485823,13.101096593525446,-428857.4549987964,17400.351605673066,4.8739159219951105e8,1.6682386666865757e7
-0.004860985092818737,1.0281948690803795,0.008927177761840238,317.79634853891264,12.96255505457608,-428151.88278620614,17298.578935781017,4.9170844825666755e8,1.6931189748514306e7
-0.004870987497270107,1.0309871306409204,0.008867767014636077,312.3834369557966,12.812687279402693,-419771.6908114036,17182.976136036406,4.847551541057428e8,1.706166430521793e7
-0.0048809899017214775,1.0331982981201324,0.00884890692811526,307.7760395795051,12.77551013657319,-412844.18149357865,17238.409132034867,4.788016225936042e8,1.7248666887828346e7
-0.004890992306172848,1.0371954256797769,0.008760306951085348,302.32857309391994,12.669574697352147,-405734.71029326395,17060.61010220545,4.726732718090085e8,1.6826259207539435e7
-0.004900994710624218,1.0418851523369386,0.0087798378335149,300.17904865210085,12.638939464496728,-404350.5373233952,17101.2382737117,4.7636609035305226e8,1.694846230636896e7
-0.004910997115075588,1.0457586391919085,0.008685343043879842,298.34569880360476,12.708125851276767,-405310.52298296004,17401.842910515745,4.8361877539124364e8,1.7618546237057827e7
-0.0049209995195269585,1.0470941831731426,0.00861581880749287,293.2610886815512,12.59654438195128,-398122.2396055021,17248.46306377629,4.764506029617756e8,1.750836052672223e7
-0.004931001923978329,1.0524690496938502,0.008585621068406723,287.60513819518394,12.393650363304419,-389523.3786271064,16998.346203407134,4.6891014031173986e8,1.7519689951073542e7
-0.004941004328429699,1.0556686994480309,0.008456843632253961,283.9659950006066,12.369360620179968,-384743.99980638945,17059.999757437778,4.655325704430441e8,1.7840061119424492e7
-0.004951006732881069,1.0618292368118323,0.008397032712611212,279.71165214724806,12.234082259112247,-378127.6869789038,16863.73915270999,4.5767688012306404e8,1.7592684375673313e7
-0.004961009137332439,1.0630076390441112,0.008333719652128521,276.21503428110157,12.21172217606166,-374373.21734411496,16900.29928898519,4.563944151280784e8,1.775159697604383e7
-0.00497101154178381,1.062996344352995,0.00831569283939857,273.1655825171521,12.20559854875533,-371129.3125477209,17038.69948682815,4.5546951542887044e8,1.804757656376808e7
-0.00498101394623518,1.066487254564201,0.008300843302203273,269.8846178303238,12.185222139724287,-366255.7128279001,17034.021895891245,4.51211946092218e8,1.7878708674444385e7
-0.00499101635068655,1.07155844956803,0.008193247972460063,266.6613104696501,12.123192384106794,-362955.14313746575,16983.191620839443,4.4895475178170615e8,1.8083551131418712e7
-0.00500101875513792,1.0719578149464504,0.008089184568324756,263.23748648266286,11.968015863572866,-357453.78319913824,16588.362771479748,4.4119971809947336e8,1.7265547670948625e7


==> anc/Figure-5/d2_L62_rJ5.0.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-1.2354854219295663,0.0031048321079067617,30.451221697706192,3.5208623416439,23789.684773936548,6610.5611440684315,3.9102690952686824e7,1.2868837219380556e7
0.004989997483789921,-1.2343550903906781,0.003062465700629131,30.34694233891444,3.478366576278861,23149.325555667314,6499.102419306891,3.792826554348213e7,1.2575152821574708e7
0.004979995079338551,-1.23129339251768,0.00301238963450677,29.94672883091972,3.404732121030508,22533.92618426854,6303.790146407594,3.6529462443876304e7,1.2058724758164996e7
0.00496999267488718,-1.2299287739912796,0.002967153952280453,29.72250340801414,3.316334464133986,21853.668304743846,6056.5883953633975,3.497269733993473e7,1.1396873775169173e7
0.00495999027043581,-1.2312578755729227,0.0029427917044228345,29.039805383955013,3.2259190100878063,21070.187898495988,5816.114420716095,3.337024340166004e7,1.0762138539123911e7
0.00494998786598444,-1.2329720026522109,0.0029462069739698885,28.578422694477474,3.1958509323821622,20651.533485352946,5707.145851031333,3.2642268331599683e7,1.0438821742126849e7
0.00493998546153307,-1.2339341207950556,0.002977607736606539,28.72422389857945,3.2779045035249976,21364.89265342449,5840.942581461284,3.398135986922033e7,1.0633770881443378e7
0.004929983057081699,-1.2351573487826246,0.0030185931068184802,29.294088921189797,3.3733808130580996,22328.90029787177,6108.991775638374,3.590874086246722e7,1.134916644669895e7
0.004919980652630329,-1.2355400720440832,0.00305127061358008,29.663439423809876,3.395918768306467,22480.811553825333,6222.046804296364,3.649803673675103e7,1.1788194558620296e7
0.004909978248178959,-1.2339609961327862,0.0030779490454254715,29.865966078129706,3.4065102016964155,22645.521700100257,6229.686589114952,3.656946950212342e7,1.1786954234945714e7
0.004899975843727589,-1.2324788077131394,0.003075930456609716,29.829807674559728,3.3415214539315685,22160.02761297614,5987.106139302688,3.515401466117348e7,1.1070957643153735e7
0.004889973439276218,-1.2330848078707173,0.0030743635472788742,29.635982201162363,3.3106679085395863,21870.65772727711,5910.318809740154,3.457077841547522e7,1.091242041309093e7
0.004879971034824848,-1.233792437143633,0.003161130420934024,29.903922265410483,3.404555783285679,22656.664278519333,6204.5585018349775,3.668879512322151e7,1.1692072957450815e7
0.004869968630373478,-1.2339774885570693,0.00316933773893727,29.83036982342389,3.4579866169468594,23022.216077922712,6367.31044720161,3.782093610286864e7,1.2119352369498705e7
0.004859966225922108,-1.2336592562203035,0.003132707346467032,29.55915430079043,3.4594249243488338,23048.252471904118,6388.705526497401,3.808995674986385e7,1.2131967497517752e7
0.0048499638214707375,-1.2314140079469869,0.0030806329159917436,29.2805539140339,3.427859153083441,22722.475399007137,6292.106242786695,3.734412727056991e7,1.1815312096692458e7
0.004839961417019367,-1.2308913423418626,0.003063122021729888,29.420705286512597,3.4667146065751346,23008.693293896315,6386.906894196178,3.7915731171837315e7,1.2070859269615011e7
0.004829959012567997,-1.2321238477168237,0.0030862183346133825,29.731004925591897,3.4347095739982225,22878.29035311562,6258.188260960979,3.712137078158732e7,1.173627761751592e7
0.004819956608116627,-1.2330025550355723,0.0030500083962236393,29.557936640987045,3.3442780308627866,22158.06532332107,6071.334101025588,3.532663318918577e7,1.1444394001174737e7
0.0048099542036652565,-1.232431424065161,0.0030680061778151457,29.649673367006372,3.3162359102935186,21994.378862797967,6125.174043932575,3.5132780597342126e7,1.1791793998848313e7
0.004799951799213886,-1.2312490869394395,0.0031123870093326222,29.830037256055956,3.278988286740179,21530.519577379353,6045.42227553826,3.424048461737099e7,1.1628133031077143e7
0.004789949394762516,-1.2315610095596325,0.0031131194440188296,30.01697129943964,3.3451360715183918,21934.706884812535,6224.851748391356,3.534625763786664e7,1.21115799092204e7
0.004779946990311146,-1.2301784120442332,0.0030816599665955844,30.001019121131726,3.3889342416312207,22223.938598383033,6367.9682729540455,3.614744301892214e7,1.2503281377788164e7
0.0047699445858597755,-1.2283494092580085,0.003100250011174182,30.099499492711853,3.359333949837094,21859.99783079487,6219.741204383341,3.50541584313544e7,1.2052994670888087e7
0.004759942181408405,-1.2275658358949921,0.0030729267419997226,30.16172748533124,3.342234232591815,21690.96153649548,6231.360175573466,3.4719435099918135e7,1.222915472902123e7
0.004749939776957035,-1.2282760178726435,0.0030889590488263896,30.463713637248343,3.3569647323114298,21805.12359485587,6277.98178019703,3.494077898632427e7,1.24000567840735e7
0.004739937372505665,-1.2283923897816997,0.0031332863834560142,30.50874862327631,3.3083085884553682,21440.850378839863,6034.709194945963,3.356174350078309e7,1.1643322411309244e7
0.004729934968054295,-1.2287022951042277,0.003158220791289027,30.448812930125257,3.2845144057735527,21304.758432764083,6010.884104943851,3.342669738004595e7,1.1622130715307802e7
0.004719932563602924,-1.2285733560436523,0.003106064330022509,30.445508817204647,3.289591182676768,21547.255306904543,6088.534989679863,3.4109716066676416e7,1.1863115869755264e7
0.004709930159151554,-1.2266439775072524,0.0030774292531782965,30.535512365375848,3.275502744702686,21474.188458695964,6025.237921499737,3.3864033617650285e7,1.164500978841043e7
0.004699927754700184,-1.2257992365441632,0.00307147743573742,30.430914746424573,3.2083296368386556,20734.547052085516,5765.266754566502,3.2252645256358135e7,1.0892094946131658e7
0.004689925350248814,-1.2268030642635113,0.003038501060283585,29.7337879631177,3.1674158000503403,20344.991025644315,5675.001756298279,3.1512720445437834e7,1.0735262958992114e7
0.004679922945797443,-1.2273566639417581,0.003002725974514117,29.36610693376436,3.1436182214671287,19958.944806705847,5729.466715466571,3.1240606934385236e7,1.10921078379601e7
0.004669920541346073,-1.2275157255450448,0.0029560601687259416,29.21238504891196,3.144209138912384,19718.161175275785,5811.438421153783,3.117591083724699e7,1.1388605388261976e7
0.004659918136894703,-1.228481115591648,0.0029270078062866175,29.11917465521408,3.1717570807334265,19949.43182898334,5959.345013595854,3.185705478407145e7,1.1844186913538245e7
0.004649915732443333,-1.229016463148415,0.002993697656816752,28.984725641358786,3.1478914233649697,19728.64651372403,5880.949296521681,3.121404666077866e7,1.1588219224016072e7
0.004639913327991962,-1.2290011306844568,0.0030367958263191777,28.91093070665763,3.1798669190183135,20031.614561427454,5991.1756382555095,3.193916661526805e7,1.1962662928090237e7
0.004629910923540592,-1.228221551124043,0.0030082192541255716,28.84001678115529,3.163674983844028,19912.046551365303,5890.525097585638,3.147839978323768e7,1.1574061233960833e7
0.004619908519089222,-1.227434172050895,0.002997512168538906,29.023882378832326,3.0908553684022526,19287.96475787425,5559.552385352646,2.947408656229067e7,1.059450863822434e7
0.004609906114637852,-1.2263573971892323,0.003051367392049942,29.427873615184165,3.135688379985917,19490.321129235424,5622.4107985673245,2.9743777767209243e7,1.0814390892560674e7
0.0045999037101864815,-1.226630523630382,0.0030945606135799374,29.572868349796323,3.167366999370733,19553.85130083992,5823.4572461981725,3.0353005535241276e7,1.1543099600786418e7
0.004589901305735111,-1.228512055832652,0.0030705405992407756,28.94242443518354,3.0593901400915593,18464.006223978136,5633.82351191317,2.841211390667291e7,1.1142046556158144e7
0.004579898901283741,-1.2281663950575048,0.0030676655425651792,27.976525225127197,2.8781999782160077,16919.39968826279,5216.553849563038,2.5440009624714244e7,1.0077815138460994e7
0.004569896496832371,-1.227494528642395,0.0030423758196841903,27.44003532170673,2.8756329270168504,16679.05626748481,5340.154116400723,2.5611221186883006e7,1.0556842524993366e7
0.0045598940923810005,-1.2261394247564739,0.0029816905633514587,27.24562503509546,2.8744805318282354,16645.223550767343,5461.958883197904,2.5860716805329632e7,1.1064018980923163e7
0.00454989168792963,-1.2258082919590656,0.002950677898972279,27.111544944088333,2.832949787705407,16260.294240673009,5422.10833679918,2.518387652267206e7,1.1090566411279269e7
0.00453988928347826,-1.2269791734686564,0.002952060827206117,26.800974611020663,2.7925758689099602,15733.581309417898,5306.47784144053,2.424737788208724e7,1.0806486994725006e7
0.00452988687902689,-1.2270851751423237,0.0029433934284286115,26.5121345976719,2.727324710952412,15089.694758834363,5074.62630843169,2.2844739644982427e7,1.0155963194245735e7
0.0045198844745755196,-1.2277785303049027,0.0029495114123720073,26.451347279213767,2.6875308247452785,14856.809648350281,4903.930415754127,2.2062270841407645e7,9.673178019651063e6
0.004509882070124149,-1.228704003686255,0.0029581439388515077,26.390649141042143,2.6256987143376254,14514.325671997602,4791.773104851907,2.12257263405513e7,9.593749812462041e6
0.004499879665672779,-1.2281566316453543,0.0029264319754601447,26.03338632416122,2.5245077368565765,13947.4397812261,4475.767030247541,1.96592462802661e7,8.727053281026106e6
0.004489877261221409,-1.229147560751012,0.002916921778767972,26.08689237452892,2.494116351353883,13735.79030834475,4368.274577300046,1.914380807872043e7,8.383568765582223e6
0.004479874856770039,-1.2307101128391547,0.002928150042644993,26.081455762551013,2.433208224488375,13469.078413932502,4174.897450822358,1.8327608538506053e7,7.846645435841264e6
0.004469872452318668,-1.2301199579411703,0.0029082936228486066,25.966426097481605,2.393204373471293,13362.849516184451,4033.780861197495,1.7735672794043094e7,7.475291786599409e6
0.004459870047867298,-1.2285580411343733,0.00287602743582777,26.400638158628585,2.4055037129558476,13509.40938138536,4102.779860258699,1.8001905683799833e7,7.767656057190438e6
0.004449867643415928,-1.2284773420208634,0.002846102415463757,26.140726036086622,2.3555180043249804,13120.556503827114,3983.3029461493666,1.7254296591484904e7,7.4844221678306805e6
0.004439865238964558,-1.2286002897557622,0.002873267173461945,26.10972629205366,2.357532241387044,13098.90424313764,3984.8754396510826,1.7205858104704067e7,7.5482588972008405e6
0.004429862834513187,-1.2296003115060814,0.0028389289242541325,26.15780094701126,2.3766911564287585,13167.237765350847,4104.763307950481,1.7611848021715663e7,7.9711319517402025e6
0.004419860430061817,-1.22875545849133,0.0028025697460134307,26.223815590844247,2.3330111142419794,12872.599903841681,3906.6491263083385,1.692794119978237e7,7.250627209659638e6
0.004409858025610447,-1.22759264225756,0.002791913129904321,26.1129716348219,2.2904434069410673,12720.999498970794,3736.0067850922164,1.6446971607318787e7,6.63048696708957e6
0.004399855621159077,-1.2277357835550051,0.0027866041393100447,26.239993939202943,2.3017783516640735,13078.105185671888,3783.9419238211885,1.703200578076074e7,6.636435957291383e6
0.0043898532167077065,-1.229095798398711,0.0027782675374183586,26.036514397663137,2.27460446238001,12813.534783876019,3737.834307925723,1.6560453124267736e7,6.602978889681904e6
0.004379850812256336,-1.2289615750374125,0.0027911240486651915,25.699137747249818,2.206281775509781,12322.404255150124,3528.753395292746,1.5460192689882563e7,6.066942088876039e6
0.004369848407804966,-1.229351241064858,0.0027717771199276126,25.672699371866997,2.189615027351267,12139.455358642626,3476.394188594326,1.5100178924410021e7,5.9385242438872475e6
0.004359846003353596,-1.2288366763297027,0.002788287053497635,26.313299548223437,2.228849003095003,12395.65158864216,3486.7670240664966,1.5286826390077373e7,5.867593302464121e6
0.0043498435989022255,-1.227867552578588,0.002813309567632811,26.795482869558395,2.332812040135431,13196.23316308686,3731.088414132466,1.6767494563983016e7,6.372327531965284e6
0.004339841194450855,-1.227933191745654,0.0028631916463155017,26.89156449776551,2.4239345154812852,13905.621033559839,4020.2156122884057,1.8293545538369827e7,7.09446918062959e6
0.004329838789999485,-1.227691569687529,0.0029329568567738654,27.109718691027517,2.3984367642241513,13828.677652107819,3905.204466917068,1.769733769613395e7,6.8619997012562025e6
0.004319836385548115,-1.226759976799678,0.00292837575338469,27.01652805298349,2.266353125450465,12954.802085433314,3485.4359896539845,1.5484363593667565e7,5.867072778800009e6
0.0043098339810967445,-1.225399404738452,0.002891414176074511,26.774824722158478,2.254246132923986,12762.134716657682,3397.008514827959,1.4967113387897888e7,5.5965640699533895e6
0.004299831576645374,-1.225426650479053,0.0028755842952570537,26.633823857245176,2.2637265948075744,12616.517428283336,3420.096484067923,1.4940226888635647e7,5.6014183096829625e6
0.004289829172194004,-1.226226177958307,0.002904699071904693,26.58646963605509,2.267084666329679,12671.409816576072,3505.9607091831817,1.5278409232881432e7,5.828082304780323e6
0.004279826767742634,-1.226816184561144,0.002901561386968359,26.537137584493887,2.233442734301308,12556.328683080086,3455.2224255090578,1.495976039913143e7,5.776365783706239e6
0.004269824363291264,-1.2271904933130122,0.0028299524950870323,26.30779770079675,2.155091921672186,11907.409278709489,3226.5885884466,1.3637214239225714e7,5.308699630530862e6
0.004259821958839893,-1.226897240778626,0.0027755327352902773,26.160285714940404,2.1436307710230205,11707.219260182223,3157.487339344446,1.3235623718551613e7,5.173354297475912e6
0.004249819554388523,-1.226456687083089,0.0027670323213466286,26.50663940997347,2.1972340396198815,12233.563131850533,3310.8482322576947,1.4121578447216451e7,5.540137614699406e6
0.004239817149937153,-1.2250169462528897,0.0027678048883010373,26.634809261096823,2.303967356615266,12902.774100708279,3621.0876599918324,1.5736114714656588e7,6.271360556655412e6
0.004229814745485783,-1.224496529195756,0.0027701827092427938,26.6396606286284,2.364086004907292,13302.927713664592,3872.4885272723786,1.6752803327588215e7,7.046466651567177e6
0.004219812341034412,-1.2246193455839987,0.0028188641899954264,27.689425980113054,2.4031860513706023,13838.43161868267,3863.0103578446697,1.709208256972649e7,6.893532927499287e6
0.004209809936583042,-1.2233627113390937,0.0029008084157813125,28.15184690844486,2.514692238375787,14695.465022543323,4105.4521877183415,1.863871015831566e7,7.36939208411775e6
0.004199807532131672,-1.221143841573632,0.0028896923826848774,28.107927915223403,2.603830512047713,15105.224404163831,4401.060407750423,2.0006952013785884e7,8.216346264956384e6
0.004189805127680302,-1.2204486429680965,0.0028397047142739097,28.229379665128562,2.6329863094214168,15395.043765348279,4366.69638073725,2.0462468196452692e7,7.876826633754807e6
0.004179802723228931,-1.220819829683943,0.00283113812838363,27.977349956386625,2.660671298509749,15645.02721810704,4353.149343574249,2.0812655092667393e7,7.6211991239604615e6
0.004169800318777561,-1.2218821454881736,0.0028476993271998345,27.811368380898205,2.624153589103062,15331.865884886674,4305.051712955619,2.0328232966513917e7,7.589440534329782e6
0.004159797914326191,-1.2222636464366654,0.0028968752599561696,27.68184423852203,2.539463989667878,14715.681289879227,4143.825032939932,1.9199783575477242e7,7.294254651697162e6
0.004149795509874821,-1.2216706006627536,0.0028810024116124005,27.332951119132087,2.440297079590586,13987.329811373296,3898.956895515025,1.769368488898071e7,6.703343528986305e6
0.0041397931054234505,-1.2209689463027762,0.0028592629274205926,26.939684683940502,2.4167366702804722,13677.123112319567,3868.6755650231803,1.7246680825497694e7,6.715022909206921e6
0.00412979070097208,-1.221230720091156,0.002884509427865188,26.961350795132194,2.408983913347318,13614.307405415944,3885.138399675089,1.7095475811564915e7,6.763808472737525e6
0.00411978829652071,-1.222991472751185,0.002923381319346832,27.220421802507765,2.470632563328326,13916.148293911987,4116.3106435661075,1.7911022306074884e7,7.343461846001008e6
0.00410978589206934,-1.224066351028541,0.0029106330959446174,27.244553524709556,2.586132128178078,14578.053876873391,4530.779374106175,1.9564548595574338e7,8.528766622151727e6
0.0040997834876179695,-1.223876171093917,0.0029057015217935733,26.88210021644561,2.5624444735936573,14261.826766028355,4498.151956602156,1.9183003561792046e7,8.476332883727372e6
0.004089781083166599,-1.2236798059898482,0.002915855421906439,26.91431559832241,2.47553107182677,13580.822204797118,4181.899796046437,1.76828077637493e7,7.599371194230142e6
0.004079778678715229,-1.2243847486800845,0.0029328077512946024,26.95228718516761,2.381883170759313,13054.718186370857,3904.703497685006,1.632593181567253e7,6.938901133900038e6
0.004069776274263859,-1.222953784151238,0.0029859903045337793,27.39761282523278,2.445057539429921,13546.735908363118,4094.7196622504403,1.7341732133175075e7,7.492532532046183e6
0.0040597738698124886,-1.220840524767487,0.002962647881781653,27.095632770609747,2.4512131766499974,13692.563779014927,4104.757787893001,1.7558058353527438e7,7.513064770741821e6
0.004049771465361118,-1.2192846019890078,0.002957604515467406,27.073376193461918,2.5388791748058774,14073.798831377153,4427.815240796771,1.8812266060096536e7,8.450529278666912e6
0.004039769060909748,-1.2183733901964413,0.002993052770707535,27.386285568583656,2.519241970195222,13715.752249060946,4396.978255772295,1.827085255328053e7,8.460561395264432e6
0.004029766656458378,-1.2188303222656092,0.0029899993738215927,27.15464091042073,2.362178083951362,12721.474875893022,3975.946764544988,1.6121478928155158e7,7.35219100173628e6
0.004019764252007008,-1.2187531241831095,0.0029370565862299114,26.627551764734932,2.286035599798879,12119.291747901003,3823.7697002134455,1.5199472000167329e7,7.003532362511163e6
0.004009761847555637,-1.2185778938011134,0.0029352155055581168,26.040450604752316,2.252953111435482,11777.110835611198,3776.125872555515,1.4701369098587167e7,6.959787618242398e6
0.003999759443104267,-1.2186785188958131,0.0030011298643454806,25.8608477925004,2.151507644915911,11271.286117426365,3535.6624755291864,1.3400284954816245e7,6.434520430681006e6
0.003989757038652897,-1.2196130372695244,0.003002833262740929,26.196830247615235,2.1110694221047175,10950.897733418942,3428.101198565117,1.279559776179337e7,6.185718964579579e6
0.003979754634201527,-1.2193274094796658,0.002967676101531983,26.60592868228333,2.18227187205799,11303.932076106863,3653.2131059682656,1.3756033907556439e7,6.810344673484922e6
0.003969752229750156,-1.2171479161272967,0.002947456427257605,26.491127566416125,2.1587993684057034,11174.645475673999,3540.5143394039965,1.3333433102034083e7,6.497852489094024e6
0.003959749825298786,-1.2162153260485224,0.002945514000429454,26.024704756544875,2.0154082952632906,10216.685676434858,3106.959641639999,1.1383479558593819e7,5.411496619601287e6
0.003949747420847416,-1.2165437968775927,0.0029815603736037433,25.857592533778615,1.987862617400955,9984.558710407015,3009.6291443992013,1.0982815953245433e7,5.150134108106269e6
0.003939745016396046,-1.215092980795926,0.003013054697909784,26.559891118764376,2.1244030676613925,10787.079961414545,3331.0051405471318,1.245766018213286e7,5.862403110369654e6
0.0039297426119446754,-1.2148659576198682,0.003020300201710529,26.99418584514674,2.206431550096192,11391.758449578505,3592.1413007233127,1.341114662001984e7,6.568013239935151e6
0.003919740207493305,-1.2173242224592051,0.003050306421756812,27.072998868629526,2.167024390249318,11286.845184959548,3465.8351538926995,1.2881473169053908e7,6.298059255483336e6
0.003909737803041935,-1.217256241165756,0.0030762075574313516,27.251752219789964,2.104097799613479,10919.430998198492,3204.623232867683,1.2035238206167819e7,5.578908985321422e6
0.003899738658219576,-1.2158559327749747,0.003076451893231926,27.373927565257024,2.130705549793781,11286.253499261808,3243.6334541627853,1.2480053020773323e7,5.6269986799875945e6
0.0038897409103810787,-1.2142299056093422,0.0030707212495263217,27.797700936667727,2.1462658993226422,11614.218246669028,3298.406413008111,1.2845330443639943e7,5.723943935555234e6
0.0038797431625425816,-1.2141607996137385,0.0030344443384998777,27.75374817250022,2.1205101254129906,11512.90752175533,3267.534550539572,1.2684231149830244e7,5.686079439410534e6
0.0038697454147040844,-1.2151985985334133,0.0030070773032894,27.488789495508428,2.103466381800112,11465.562164544992,3243.8534105477806,1.2620184846391525e7,5.650280534114695e6
0.0038597476668655872,-1.2163877221907777,0.0029975447891689125,27.4504664152785,2.182124913715995,11795.979963252263,3439.0335893315996,1.3483290615470964e7,6.086082550258578e6
0.00384974991902709,-1.2169378747509592,0.0029947394882207717,27.35715289791295,2.1972174187071376,11722.579840447022,3504.3638510138876,1.3568093569895243e7,6.258647589518993e6
0.003839752171188593,-1.2180505224209326,0.0030189496814050135,27.27636278462004,2.179674532035383,11530.098733802686,3441.6314029189207,1.3159893155006511e7,6.079173520679749e6
0.0038297544233500957,-1.217375849169114,0.002990567992043075,27.551071324204713,2.14237989351527,11297.867750124986,3311.064185666948,1.2560767624288395e7,5.714910396578271e6
0.0038197566755115986,-1.2157774682145939,0.0029589934712187307,27.59124181019331,2.1102057780820336,11237.610580114922,3202.3264174280757,1.2214243598728724e7,5.391952531297108e6
0.0038097589276731014,-1.2149718486878724,0.0029712697897694347,27.5651516088439,2.0819251293345253,11256.974969180565,3070.480609203588,1.1965906344667738e7,5.040676836017392e6
0.0037997611798346043,-1.2134492156314112,0.0029734512818473434,27.45609974494662,2.0400409871024237,11125.830901790467,2978.717029447465,1.1593208912293788e7,4.899499504888792e6
0.003789763431996107,-1.2133881671443278,0.002951963897666057,27.250135678667533,2.0473945642292355,10883.184176865276,3102.016107794631,1.1770336884994349e7,5.29493485977149e6
0.00377976568415761,-1.2155350854611278,0.002928942100593826,27.37051044481881,2.115672138124756,11177.158680853527,3352.503972396602,1.266589000300927e7,5.985510554326475e6
0.0037697679363191128,-1.2159269428783386,0.0029194356720850315,27.559970249906854,2.077300588757922,10999.478999185094,3212.7611649780692,1.2104823738726616e7,5.62943853900574e6
0.0037597701884806156,-1.2144045135377903,0.0029190639804451118,27.313457551281484,1.9587260359081362,10506.689112911421,2885.521649462965,1.0860129508393072e7,4.812121664911896e6
0.0037497724406421185,-1.2130168818275602,0.002912347177010075,27.357350088575163,1.9686248493319367,10601.946593186107,2864.0320516512415,1.0987939647859845e7,4.724373178289505e6
0.0037397746928036213,-1.2115428805995223,0.002896722538641112,27.288709910460938,1.9928240155544252,10760.903700878418,2966.80477630192,1.1400494413994234e7,5.035928312227471e6
0.003729776944965124,-1.210861347245572,0.0029055536523046005,27.443496543096472,2.010867214738233,10875.674331529322,2919.0826483702126,1.1441727176956883e7,4.8043233610320445e6
0.003719779197126627,-1.2115058198113278,0.0028770313638659633,27.597973601201037,2.0098079269359923,10863.55134528417,2758.466289424467,1.10547483905749e7,4.24136800640646e6
0.00370978144928813,-1.2119876447564557,0.002932544410157924,28.216949179841613,2.0433430290159387,11185.12980492845,2848.0526349799748,1.1426320126752572e7,4.4447133718945505e6
0.0036997837014496326,-1.211647832174743,0.002945259422960736,28.226418622293,2.066302059770361,11489.08168722829,2965.0697172450377,1.1931608762307486e7,4.787169660478461e6
0.0036897859536111355,-1.2108207208183857,0.002923246665954243,27.866371317640578,2.033500831685619,11249.906367018713,2930.3953570872804,1.159830431815991e7,4.703962388658639e6
0.0036797882057726383,-1.210883397790201,0.002958231495574066,27.929725243361837,2.0657471628251147,11223.833936344057,3029.4804597840275,1.1740266589873789e7,4.936839909650631e6
0.003669790457934141,-1.2107551350588628,0.003113712514201391,28.575806106181854,2.1213115095057473,11718.609817365976,3156.8506459877426,1.2341314635054244e7,5.264192359256415e6
0.003659792710095644,-1.2107620682756208,0.0031742582996392983,28.794707059184883,2.094289267046818,11777.210663580927,3121.849366677728,1.2248011465612905e7,5.230022150219394e6
0.003649794962257147,-1.2106103920711129,0.0031093687183209907,28.685811966900534,2.0726530224258384,11630.387135810632,3067.657025071518,1.199065264016936e7,5.087488157142012e6
0.0036397972144186497,-1.2121449638509492,0.0030543419587639553,28.161991108317984,2.0119972526012115,11123.880774828036,2900.3847830261257,1.1165305602803716e7,4.656794339447126e6
0.0036297994665801525,-1.2119130503191133,0.003032139445184719,28.125571113212725,2.02203673106397,11136.497179782093,2896.4218778130285,1.1135209918061774e7,4.610929902283573e6
0.0036198017187416553,-1.2108125128471028,0.003004176974736088,28.532227376197735,2.031849856275379,11229.3406483989,2879.5281481135644,1.1101182254754849e7,4.5901192017763965e6
0.003609803970903158,-1.2107975697836335,0.003015121333933725,28.29119757837862,2.008109147409832,11007.830781274311,2842.585195180041,1.082818472242774e7,4.5469564953247e6
0.003599806223064661,-1.2101073814916017,0.003011361511886696,27.846355081213105,2.028783865473163,11155.707820350059,2960.5712166648436,1.131151147703348e7,4.816172525827542e6
0.003589808475226164,-1.2096954663287443,0.002958736528562142,27.48393807765942,2.033296790709435,11079.674198342977,3013.534046026112,1.1400146842876242e7,4.972874492710993e6
0.0035798107273876667,-1.210133765587103,0.0029381354205335036,27.737587166759763,2.0892260970226375,11281.188825241832,3235.725184071524,1.2175433702601742e7,5.593387914800317e6
0.0035698129795491695,-1.2098357354854943,0.00296186295881671,27.890722048051636,2.1545253419373287,11346.897213803764,3522.903342181436,1.295904757353146e7,6.427693843063277e6
0.0035598152317106724,-1.208450352882321,0.0030008568756580032,27.947348698010988,2.156742176334573,11281.350197427595,3564.420277589179,1.3029516931378976e7,6.552977745156327e6
0.003549817483872175,-1.2071366649461757,0.00299668744339856,27.953224187009425,2.1363178043819375,11209.145450168653,3473.6645759381577,1.2737584077281475e7,6.298376906364794e6
0.003539819736033678,-1.2066046325293838,0.0029729801866005975,28.249194129948446,2.122249113000003,11313.936340531203,3465.8735212404927,1.2706243788501488e7,6.3256747681562e6
0.003529821988195181,-1.2055396339172133,0.0029302415149324813,28.264645290754896,2.182795711077226,11738.376001289218,3690.083198047558,1.364792013769677e7,6.914226720830134e6
0.0035198242403566837,-1.2046199598735179,0.00298547051530421,28.689283407683515,2.2880150218445885,12375.677022796366,4028.843632479975,1.5112648537801802e7,7.783100208625968e6
0.0035098264925181866,-1.2062749750426398,0.003055812297419477,29.06441521968317,2.319832554190992,12507.759753112838,4116.559808279168,1.5482286131267885e7,7.96521184216124e6
0.0034998287446796894,-1.207231653588773,0.003033825910727442,28.833451106196758,2.35325271321348,12529.337721258642,4233.3634526838905,1.5908647652209537e7,8.272756380442834e6
0.0034898309968411922,-1.2059078646170978,0.002987888878491991,28.61724903102342,2.396677581875844,12534.041516851372,4378.086195321184,1.647425107143138e7,8.673077645789359e6
0.003479833249002695,-1.203881663662415,0.002916720991893804,28.63159867591064,2.3221326216469964,12355.11832428279,4136.244857107049,1.5586943581404421e7,8.032982900878749e6
0.003469835501164198,-1.2035908558657886,0.0028840587982036717,28.361818077349284,2.188247286968124,11761.517331745297,3700.986540134942,1.379392109410262e7,6.839052043498236e6
0.0034598377533257008,-1.205529838830349,0.0029012118457095674,28.248307219780013,2.19889076943578,11547.659235915868,3688.526412132075,1.3574508491120646e7,6.771878308671652e6
0.0034498400054872036,-1.2061258834753696,0.0028952560031172323,27.725780025787813,2.17506373042375,11320.073987167223,3610.1973659375176,1.315143039924154e7,6.54662498169021e6
0.0034398422576487064,-1.2058191131968916,0.0029555599309578785,28.019712110259245,2.243852889594949,11885.587205542302,3812.546691509078,1.4140820994632972e7,7.02093938480552e6
0.0034298445098102093,-1.2051804639051533,0.002984154705016579,28.687236664875847,2.30319799262003,12234.514167744876,3963.4252651095535,1.4830677489104599e7,7.398372887329516e6
0.003419846761971712,-1.2029613001130954,0.002942968419406446,28.701926615941495,2.348197608103727,12329.364462449512,4132.964675302602,1.545242144357855e7,7.857350438987096e6
0.003409849014133215,-1.2002012909131843,0.002958911144763246,28.790413971478834,2.415220401450208,12680.91925009722,4385.423154669022,1.6559449659244802e7,8.563791044464625e6
0.003399851266294718,-1.1998307205463563,0.0029652607468330363,29.070122422872416,2.439457469033396,12858.572998235944,4390.186933077638,1.6691104107490266e7,8.48100386822158e6
0.0033898535184562206,-1.1997000088339789,0.0029991600588403886,29.27136473046601,2.422877518267138,12848.64037860101,4292.670991019886,1.6170306506371709e7,8.205929690584876e6
0.0033798557706177235,-1.2001309626656138,0.003026412618669738,29.945470862485468,2.5433723977338665,13536.250053494174,4660.91874307205,1.7691266564306457e7,9.190497421531234e6
0.0033698580227792263,-1.2018358168881607,0.0030575607771440964,30.29011553143581,2.6184229926876914,14056.733557834104,4914.793281676111,1.8994775355291888e7,9.837085472168224e6
0.003359860274940729,-1.2023104073961406,0.0030390863355230827,29.325130322190308,2.5964759588892776,13954.304778390098,4894.3324663883195,1.9066489175345026e7,9.747585897130625e6
0.003349862527102232,-1.2021863945379614,0.0029725854925361102,28.802289212823567,2.575894380270715,13763.664038820654,4850.61032207889,1.877225832850197e7,9.664237424147326e6
0.003339864779263735,-1.201254797745515,0.002966613406457614,28.999242814502367,2.6136172495641157,13884.545571703113,4944.854609590158,1.9192556266144022e7,9.892958609905062e6
0.0033298670314252377,-1.200842869397038,0.00301268438254376,29.283851110758032,2.6735999445862286,14186.53179673823,5180.026200512373,2.0254782172798004e7,1.0594176990662158e7
0.0033198692835867405,-1.1996613401113119,0.0030545644474585087,29.740309102748462,2.7435916707733425,14751.522852766262,5430.1312315015875,2.1619731247770254e7,1.1260221452474007e7
0.0033098715357482433,-1.1981020731652015,0.0030596228518744795,30.118382484458902,2.8124337990547077,15373.632997381155,5631.668028750938,2.2859421600351013e7,1.1808864978572045e7
0.003299873787909746,-1.197633259603018,0.0030532587327848208,30.15406807475332,2.7631686447007056,15248.269308963012,5435.047733200375,2.2129495186095968e7,1.1195159661411671e7
0.003289876040071249,-1.197085167456712,0.0030336947876830364,30.430996499938296,2.6948627237749427,14963.571095749041,5154.5540094031285,2.0890233397498608e7,1.0393593120258825e7
0.003279878292232752,-1.1957769291522713,0.0030204970200660083,30.81581284543756,2.634997852561646,14810.679268942466,4922.447640902766,1.993902466374528e7,9.75402800810836e6
0.0032698805443942547,-1.196867007225454,0.0030427433804613886,31.076341146327426,2.691207883985558,15071.238758365535,5159.785473986418,2.087547731751581e7,1.0451251827198554e7
0.0032598827965557575,-1.1977741636668076,0.0030729859687006916,30.907401346584173,2.658410017541747,14817.858603718902,5122.746864152279,2.0493814227877013e7,1.0376826487168917e7
0.0032498850487172604,-1.198316259106194,0.0030268885086633173,30.792625263406716,2.605029622534042,14496.233472850228,4957.780797608115,1.9479566499245986e7,9.93410672061006e6
0.003239887300878763,-1.1991838408094628,0.003038310353447586,30.72835220970042,2.569780396964664,14421.507223957762,4827.017921231505,1.8964438339230064e7,9.587315134386975e6
0.003229889553040266,-1.1992588287972972,0.0030502410613972354,31.24397586420337,2.6255045249988784,15118.114680802879,4969.891178351597,2.0004871769425973e7,9.964550675835265e6
0.003219891805201769,-1.1995591439489044,0.003002129182311395,31.29581443728201,2.68120941456833,15392.995022758956,5164.267979597897,2.0818152769131865e7,1.0501899549745834e7
0.0032098940573632717,-1.1999020445709032,0.002998738407568003,30.859936676144148,2.497249956408928,14141.143119971961,4562.867127868096,1.780341117210706e7,8.890359745771084e6
0.0031998963095247746,-1.2001356955369014,0.0029933746098070937,31.001793653374325,2.3391336022121108,13331.627789225618,4017.1141354014226,1.5481432632348897e7,7.484596156010263e6
0.0031898985616862774,-1.1988513857532443,0.0030614673151176126,31.595583100147966,2.249899020969916,13187.549054203428,3726.0059178305237,1.4348338089307988e7,6.77015931307148e6
0.0031799008138477802,-1.1981688111813074,0.003079077777624898,31.783363453834706,2.2658548719926213,13358.158166361169,3793.9478143758884,1.4688057814608304e7,6.946977086779834e6
0.003169903066009283,-1.1964655010959109,0.0030351688369181784,31.56007125407154,2.3453761129192117,13760.336932009368,4054.2489899770417,1.592183690145383e7,7.590446313971579e6
0.003159905318170786,-1.19447563196324,0.003023341493724176,31.796363693655895,2.419353477301716,14093.657471376635,4311.824089614081,1.70787924478749e7,8.252897035921584e6
0.0031499075703322887,-1.1939853420890265,0.0030499186391307904,32.18759012715325,2.5204138594240924,14620.785954358204,4649.825470489236,1.866904535523436e7,9.143878359785823e6
0.0031399098224937916,-1.1933815758041275,0.003107125176153232,32.61019464390333,2.636188687350131,15394.752476803938,5013.444208767118,2.0427699843252867e7,1.0145010908585627e7
0.0031299120746552944,-1.1922294635611397,0.003179447948503532,33.16514745786393,2.7132273452896833,15818.619120114308,5250.911950142485,2.1440716776021276e7,1.0823874298744615e7
0.0031199143268167973,-1.190225979339791,0.003187926684600207,33.450184118875256,2.73100201022638,15796.441313997511,5265.680027613861,2.1394331094451338e7,1.083469894092979e7
0.0031099165789783,-1.1885684282154045,0.003175819798933108,33.235311629387716,2.7134958085677696,15535.494431864077,5161.55842065307,2.087266508561556e7,1.0503132364348164e7
0.003099918831139803,-1.1893088942754624,0.0031760906908705946,32.65121919787131,2.6490481731445947,15167.481967662223,4899.632976665669,1.9795521781367473e7,9.757037383674424e6
0.0030899210833013058,-1.1899625667908402,0.0031959477200714202,32.58919984804423,2.7475373545132014,15666.444161969128,5229.018353678294,2.1241594828734785e7,1.0710015260709172e7
0.0030799233354628086,-1.1889780704971777,0.0032267711071416174,32.625661528571506,2.8267467145075775,16153.623603302309,5477.83858885222,2.248067087863114e7,1.13143974160728e7
0.0030699255876243114,-1.188458001179926,0.0032358281207127597,33.011803303281305,2.803991520380083,16038.79477991509,5334.458208270955,2.178677275446383e7,1.0885702310099142e7
0.0030599278397858143,-1.190054897540166,0.00323702354113469,33.640259821370435,2.7402208733579774,15856.953464367965,5018.827002625799,2.048673476244626e7,9.970165106036164e6
0.003049930091947317,-1.190902151710222,0.0032416829139564536,33.68580683821461,2.7120784368126287,15839.499125031796,4908.762319055755,2.0040739218863957e7,9.669430501851566e6
0.00303993234410882,-1.190602957434504,0.003254504350749568,33.19251529051344,2.759453958777294,15994.377392978902,5144.359382894754,2.0963752365177643e7,1.0348627370046595e7
0.003029934596270323,-1.1914103815975507,0.003286774417348129,33.2942120655023,2.885239548307342,16538.544255110064,5645.671039543141,2.3109482794185296e7,1.1783934993622066e7
0.0030199368484318256,-1.1919603732210187,0.0032450966620293496,33.11597694409749,2.8978811657179144,16350.173614798736,5700.836208615585,2.3141623365287438e7,1.1981956854820674e7
0.0030099391005933285,-1.1929682219125386,0.003164622315301565,32.5127395191129,2.7862423691685447,15628.48937755711,5288.256437372838,2.115419336518128e7,1.082260464124565e7
0.0029999413527548313,-1.1919469346091613,0.003125142963371406,31.994984320529742,2.69232253831973,15185.709842577055,4966.049113133581,1.9763181964534804e7,9.925503364123149e6
0.002989943604916334,-1.1926421818949569,0.0031168205814842255,32.1378816693978,2.6109930741479346,14772.24864822208,4662.068366672358,1.8414194381684806e7,9.135972678722003e6
0.002979945857077837,-1.1931245109422155,0.0031475304500513733,32.597662497082474,2.5706888426794983,14671.06677711688,4548.773437399507,1.78664211861098e7,8.859098075875502e6
0.00296994810923934,-1.1913521424736169,0.0032018581980749693,32.688254495813524,2.5921513798597138,14828.200026360191,4632.2116013676805,1.8291878396595262e7,9.115611443122638e6
0.0029599503614008427,-1.1890616154195877,0.0032141812132289657,32.94092446513443,2.598248872443769,15033.498149859202,4659.248380355127,1.852572267735766e7,9.199591937157808e6
0.0029499526135623455,-1.189201862751164,0.0032594880067426724,33.53380444672371,2.637681141099009,15388.007447398964,4755.150642792271,1.9052091436296787e7,9.484198551338267e6
0.0029399548657238483,-1.1901415633214723,0.003318175601887245,33.697049098275265,2.704612301544902,15930.720839337202,4979.340899107595,2.0227303160681855e7,1.003574488689477e7
0.002929957117885351,-1.191093049838359,0.0033539778610051736,33.38525434730012,2.77650399335262,16401.566801139634,5257.902145857561,2.1490904487969734e7,1.0844374017005477e7
0.002919959370046854,-1.1899240941272753,0.003310955451271562,33.58522361257745,2.7806514561747835,16411.24214080041,5240.074060479576,2.1210053486129835e7,1.0819499449669166e7
0.002909961622208357,-1.1875480007902188,0.0032631711605753564,34.36672776887376,2.651232624726426,15749.238962414482,4743.982438570069,1.8893758376734313e7,9.426530716043761e6
0.0028999638743698597,-1.185596714590786,0.00330358606794029,34.502132157510516,2.6571975312801244,15830.772419054318,4723.70858059991,1.8913239594891552e7,9.36863117798681e6
0.0028899661265313625,-1.1854338734310759,0.0033605237959098188,34.32745943640582,2.694804788361085,16314.618418529424,4840.315999202173,1.9846928389167055e7,9.63602961887556e6
0.0028799683786928654,-1.1868633371342914,0.0033707819941798706,34.15833052569544,2.6827198033201594,16345.559561346854,4751.823612817347,1.9765639952355284e7,9.357102345578603e6
0.002869970630854368,-1.187188464073128,0.003331684010801875,33.95653842610872,2.6456614393911257,15894.84149936666,4635.718828988038,1.90541642817999e7,9.108811928790005e6
0.002859972883015871,-1.1877689422876678,0.003373285733545691,34.00225194199896,2.735759407219058,16465.706358206742,4988.577914659122,2.0668066969849627e7,1.0091183053078812e7
0.002849975135177374,-1.1869887183845436,0.0034430997466577467,34.43716889526902,2.8440808246006695,17169.629492407887,5400.60443931144,2.249796680778101e7,1.1227867541740453e7
0.0028399773873388767,-1.1868236422853118,0.0034514735922008596,34.23903319896886,2.835242261891625,16916.566053914335,5283.419903273036,2.200576876089825e7,1.0793803300191114e7
0.0028299796395003796,-1.1867242887342657,0.003417721425733664,33.63638417266786,2.703453807478179,15912.632421654895,4781.417128230654,1.955711518268804e7,9.389535683960896e6
0.0028199818916618824,-1.187707120159454,0.0033362909924887943,33.270365393880844,2.651693321538689,15399.536264431905,4659.118044120754,1.88753786865433e7,9.06197504112011e6
0.0028099841438233852,-1.1881364344886212,0.003367765939852137,33.65514111212815,2.7139900791608054,15935.828258550111,4894.165194051425,2.0061860737178385e7,9.680192995084543e6
0.002799986395984888,-1.185894700235941,0.003431914722367732,33.79338887008298,2.78412627369272,16397.10679435203,5106.08779529566,2.1012825340476684e7,1.0320401475945225e7
0.002789988648146391,-1.1844941304447363,0.0034322626762631273,33.73037590580682,2.837406521234407,16606.574182242883,5264.464910951442,2.1502110009934623e7,1.084099749188444e7
0.0027799909003078938,-1.1854173699075192,0.0034063371053969513,33.80675680084858,2.9175857651168804,17154.691965010566,5482.412305583548,2.271530250950679e7,1.1468676111053096e7
0.0027699931524693966,-1.1851319326239433,0.003376215025924478,34.055915365645305,2.91196519612934,17226.271687960525,5407.3602235267845,2.2875454801334873e7,1.1143185711775916e7
0.0027599954046308994,-1.1850422951599446,0.0033952674838594963,33.21598299045262,2.7407334948249846,16071.985153913532,4838.303925901219,2.0231178917720098e7,9.46558056888413e6
0.0027499976567924023,-1.185387003410826,0.0033578572543265326,32.6647952656777,2.7369076546870965,15948.12473699402,4912.057677479246,2.029359207232486e7,9.720273685821682e6
0.002739999908953905,-1.1834602195153034,0.0032978941028367795,33.022646136513124,2.78334723280598,16323.754357951615,5082.115504842196,2.100953368963046e7,1.0224474054903688e7
0.002730002161115408,-1.1828830151749308,0.0033154708654597386,33.181937562969445,2.8221355053245922,16376.520979209643,5218.420401760788,2.1567776019593082e7,1.060169291287729e7
0.0027200044132769108,-1.1840776113331852,0.0033958511744739896,33.759240996784044,2.9214134369548734,17076.97917049518,5549.681072852376,2.333336797979603e7,1.1488078938073708e7
0.0027100066654384136,-1.18438051924584,0.0033947883565213937,33.6605670557644,2.8244249882397288,16633.198106202264,5219.220085216114,2.20075540387844e7,1.0564579995299615e7
0.0027000089175999165,-1.1845241647777194,0.003393726961669841,33.44808526004839,2.6168994059994577,15414.208375627128,4492.333773139472,1.8653337087665472e7,8.629086220619349e6
0.0026900111697614193,-1.183605667865042,0.003356235027537998,33.394457643615034,2.5147743645145084,14874.569710756192,4186.215443677743,1.72955045736156e7,7.800551005007854e6
0.002680013421922922,-1.1839085686541666,0.0033205719383204643,33.49287240506928,2.5613286631547854,15310.072640485181,4378.495254387545,1.8273216595655173e7,8.290309003577748e6
0.002670015674084425,-1.1856459793443208,0.0033194869956087556,33.56997415160104,2.609607801384418,15789.254282700911,4492.342225209513,1.9170861677763846e7,8.656162376413459e6
0.002660017926245928,-1.1878007524646919,0.003325465638985599,33.73667364493312,2.559839795442775,15635.902395432207,4344.882296262792,1.867772119929154e7,8.293698734424394e6
0.0026500201784074306,-1.1881320655908059,0.003302731780990242,33.60353133804487,2.5455114883513152,15555.564455371374,4363.887881030317,1.8668351819344908e7,8.354369667043271e6
0.0026400224305689335,-1.1864479972460147,0.003251855613981025,33.400392126923336,2.5833466958678564,15530.541853071956,4482.402336896367,1.8942294789957758e7,8.629657262678083e6
0.0026300246827304363,-1.1851906492129918,0.0033194664076822865,33.89319751000492,2.6531098224739145,16176.93811503269,4635.104080970654,1.983961008584448e7,8.993447895374741e6
0.002620026934891939,-1.1859866441318159,0.0033256955862267495,34.11588346946582,2.709256622967714,16649.251601155956,4796.780403456116,2.0839205650252726e7,9.4009519058181e6
0.002610029187053442,-1.1874400035117365,0.003303572601637334,33.86089303292356,2.627611615331102,16266.909323985166,4542.709223751225,1.9758263684968516e7,8.739910410919353e6
0.002600031439214945,-1.1871168565860015,0.0032976199021873868,33.783131435687054,2.522422651160256,15662.346534856268,4240.60250074662,1.814938129243024e7,8.013911391235371e6
0.0025900336913764477,-1.1858315619983653,0.0033687119719473533,34.25554865411677,2.50077696693779,15640.649481248964,4117.227949421164,1.7749199407479446e7,7.601035100941978e6
0.0025800359435379505,-1.1856774774566188,0.0034163610113653,34.55718774158336,2.59904904230882,16236.272609920548,4392.124683532787,1.901570180457804e7,8.273373317025732e6
0.0025700381956994534,-1.1860269369618686,0.003416649676381303,34.448003020922904,2.6423903320771913,16509.91409471917,4522.366838610177,1.968887205308723e7,8.635421567385033e6
0.002560040447860956,-1.1854280394329317,0.0034065842484905413,34.41811498048447,2.6994820555090744,16977.118526835395,4690.959045057083,2.0765178904416338e7,9.103140921736607e6
0.002550042700022459,-1.1854205819201673,0.0033940542428307838,34.52721731822405,2.7240744905124092,17187.67410528626,4690.439162002709,2.1080631091603715e7,9.020927325522639e6
0.002540044952183962,-1.1845011794411204,0.003381582864398138,34.819293564785404,2.7540059881482692,17226.427417810934,4744.1652166596095,2.140554400722335e7,9.15031086169626e6
0.0025300472043454647,-1.1827104788366696,0.003402471008604136,35.23689524438783,2.8764057910137275,18022.522786357797,5184.355875220387,2.353990277352487e7,1.0360831324699102e7
0.0025200494565069675,-1.184452736422871,0.003422265366367306,35.748153515996705,2.9471822988374803,18735.65719381648,5364.652815175053,2.4617734690226395e7,1.0790999321263967e7
0.0025100517086684704,-1.1844579975046068,0.003470504494556559,36.37716803815999,3.0113193366066526,19503.778974123452,5527.899347582384,2.5768837351948123e7,1.123453673375543e7
0.0025000539608299732,-1.1832202648369174,0.003477127354763136,36.7223506586035,3.0286994959406077,19707.4681493809,5416.685737097968,2.5699236621951733e7,1.0829347691724049e7
0.002490056212991476,-1.1812343157324996,0.003531259595599962,37.09282553369759,2.9772561550692997,19434.760523913963,5163.44553237974,2.4561073709324658e7,1.0073350565980257e7
0.002480058465152979,-1.1801119718345654,0.003592865465546865,36.85444693217163,2.935193657312256,19301.875097399155,4981.775447770711,2.393235364528055e7,9.533931767054532e6
0.0024700607173144817,-1.1811315624956842,0.0036328605720715086,36.692393168184445,2.9310326267955085,19420.417158854874,4901.247225644836,2.3773313253870737e7,9.242686070635678e6
0.0024600629694759846,-1.1823914430767393,0.0035814282420144347,36.703682164762554,2.8887559513502366,19010.13196691851,4726.679425652168,2.263200872252823e7,8.799808880230045e6
0.0024500652216374874,-1.1818791725681321,0.003477352824456216,36.2953498055008,2.7833326332294135,18063.263647017116,4386.565024556713,2.068901041984022e7,7.877307708339278e6
0.0024400674737989902,-1.1808823533393833,0.0034856391862267628,36.07235550839205,2.7147066710020202,17544.584977841605,4173.951648727952,1.9446415163611516e7,7.3487437311931895e6
0.002430069725960493,-1.1815994496599989,0.003542444163929283,36.31133260093754,2.7416695773459203,17702.334665990627,4261.817470923867,1.9764672967330188e7,7.608907589592105e6
0.002420071978121996,-1.1830792894799478,0.0035305406361579054,36.525861286574624,2.80678545986495,18300.286610531082,4434.442166992083,2.101797118036281e7,7.977097442952872e6
0.0024100742302834988,-1.183265177121368,0.0034845589563472622,36.155499270159844,2.7178850507194734,17734.94774797298,4135.913506804706,1.9699679015742086e7,7.15983548115127e6
0.0024000764824450016,-1.1828072883290524,0.0034539379884956332,35.83866623405507,2.657012350385456,17263.815420658033,4034.161967103935,1.891589109925921e7,6.967068695722343e6
0.0023900787346065044,-1.1820938281386302,0.003450683930689157,36.346760182405184,2.6938002223135107,17639.734280433902,4226.66703549941,1.982594015462512e7,7.550845682542267e6
0.0023800809867680073,-1.1813088056721281,0.0034705626697505054,36.768602562650045,2.668442290249253,17563.906767808592,4203.562612018108,1.981438182024811e7,7.502144431135466e6
0.00237008323892951,-1.1801963160668398,0.003461650863925118,36.666523088050404,2.619011939703177,17067.93361325593,4053.024885468216,1.903095333320266e7,7.085779401898458e6
0.002360085491091013,-1.17918085845114,0.003438276580877753,36.235921959496075,2.580625821858785,16901.92109103424,3920.242777922947,1.863069635436396e7,6.690126597581117e6
0.002350087743252516,-1.1781802672034443,0.0034202183976957,36.18239544600253,2.6094089503928033,16972.346722969443,3896.3147574551645,1.866852199596966e7,6.525377647374968e6
0.0023400899954140186,-1.176641024765252,0.003467857396391376,36.702523193026074,2.623013254107017,17044.12416444372,3812.8957815678646,1.8438305831068102e7,6.209188481736735e6
0.0023300922475755215,-1.1779359450713682,0.0035005021407125444,36.9845254232738,2.5853348740676876,16980.0869690317,3709.9063565356923,1.7934674118604373e7,6.031388553148327e6
0.0023200944997370243,-1.1781500702484864,0.0034964566605209337,36.61867220849216,2.5231184967675677,16588.463316183956,3555.822944307817,1.6904313707651712e7,5.728451589370294e6
0.002310096751898527,-1.1755074232906764,0.003453165832622917,36.344277012927186,2.53081232471436,16360.708548361197,3633.046453183779,1.6917124819073208e7,5.948143356530086e6
0.00230009900406003,-1.1739632578924872,0.0034281316087005674,36.31497914823425,2.5766451869464695,16635.563359214008,3828.77576042183,1.775010900011984e7,6.46722471149953e6
0.002290101256221533,-1.1748031535273769,0.0034738401167160064,36.23633073617957,2.6013713083872743,17091.3764001894,3941.8489322032274,1.8425057244381987e7,6.771050466024281e6
0.0022801035083830357,-1.1748531537182585,0.0035165002799786202,36.23644828997365,2.5743528578117716,17026.47872574811,3876.3361369314175,1.8311577920771066e7,6.619055778009528e6
0.0022701057605445385,-1.173457751816938,0.0035366956389754475,36.74232695155691,2.632499549289049,17626.08061506756,4010.87511526961,1.9317422438817516e7,6.960823998270333e6
0.0022601080127060413,-1.171763298737833,0.003488922753016648,37.44083309670721,2.7517678941556354,18624.09563640807,4353.591074044337,2.1422907944381457e7,7.849303172882559e6
0.002250110264867544,-1.1717372201720593,0.0034872664054654396,38.05948291049869,2.814705786626011,19242.433163183385,4510.649758847071,2.2535708925143212e7,8.184506462024424e6
0.002240112517029047,-1.1725882277224406,0.0035272500554204547,38.421419141036196,2.8267063365313763,19562.853168376685,4514.525357295007,2.292299531188747e7,8.186123452737501e6
0.00223011476919055,-1.1737425605252896,0.0035665127768867884,38.602801742689536,2.827425628514228,19805.10559680736,4492.990775340495,2.321098325563455e7,8.1329958590069e6
0.0022201170213520527,-1.1737990587959055,0.0035224882332976866,38.1019532808287,2.8514650816872953,19865.18554847648,4650.088525783908,2.3824462309674542e7,8.694455706175493e6
0.0022101192735135555,-1.1729142324353095,0.0034701801237694194,37.91531241994506,2.8610489561409924,19720.761501863326,4715.201226946404,2.388469944849984e7,8.88452850932689e6
0.0022001215256750584,-1.1744337989348836,0.0034810949636314564,38.507304438182025,2.9028545648661557,20332.101918016266,4742.887433600822,2.457181847831099e7,8.847109330146128e6
0.002190123777836561,-1.173910901515383,0.003523705811005001,39.18480708278155,2.9809900440004076,21333.263553786048,4911.123804498972,2.6150809290358335e7,9.143916936935918e6
0.002180126029998064,-1.1724312707135196,0.0035352951618396623,39.31999019461112,2.982140360682878,21568.006785431553,4915.185558648229,2.6415362365840606e7,9.145733630524479e6
0.002170128282159567,-1.1716264486673542,0.0035422374025437134,39.201095640880084,2.9285991544065544,21318.86010535964,4806.717584689793,2.5691321981784135e7,8.945315613121746e6
0.0021601305343210697,-1.172145860361428,0.0036205457523667576,39.494069919209394,2.9549888836849365,21467.902787709194,4862.0483831028405,2.604688276296306e7,9.1006881719483e6
0.0021501327864825726,-1.170786055021191,0.003660798121696419,40.44208015227006,3.0454813345282923,22525.87035630076,5010.390829283172,2.7613158446667466e7,9.355849628341362e6
0.0021401350386440754,-1.169718466365633,0.0036688549817485367,41.06887562115653,3.1391800047325313,23446.68046242578,5166.537168201738,2.905416415751051e7,9.610105064633962e6
0.0021301372908055782,-1.168525395565477,0.003684292433057986,41.76948659378547,3.1332601715029043,23703.160953079696,4964.576447030973,2.876482958404959e7,8.777975859759275e6
0.002120139542967081,-1.168654513636155,0.0036922813330662364,42.43519328001562,3.157020430485395,24303.256545633667,5022.090258450539,2.9611397281026833e7,8.83853605513924e6
0.002110141795128584,-1.1692088492237152,0.0036881309563587504,42.314041493046545,3.1968704583002108,24804.776409447575,5228.93290075179,3.1094036552357893e7,9.431349020776186e6
0.0021001440472900867,-1.1700886685300234,0.0036846489958795386,41.594117375000785,3.1834236548917607,24432.10645423262,5265.168134104585,3.102888866242073e7,9.592717964192662e6
0.0020901462994515896,-1.1707021810844618,0.0036706428009274325,41.5177278853381,3.1579799190341014,24163.82991029591,5178.094635152843,3.045112312368838e7,9.332841133170271e6
0.0020801485516130924,-1.1696904084377755,0.0036495184131929257,41.440138001718545,3.1755010691630394,24399.659978950214,5197.684359853058,3.083469776795839e7,9.314171782431511e6
0.0020701508037745953,-1.1675564109162755,0.0036430081568211026,41.45999841966758,3.2215956055674764,24954.093560991747,5319.62764087257,3.1875526609343782e7,9.644004227419242e6
0.002060153055936098,-1.1667835840765788,0.0036936006428253385,41.9462838529313,3.2452076818454842,25055.21798749567,5317.2307954185935,3.189796367714199e7,9.643791328158114e6
0.002050155308097601,-1.1670860405160364,0.0037264077010383027,42.22351300393281,3.2753266262701985,25403.83168640923,5339.6024756739525,3.2407808191476807e7,9.646135862985581e6
0.0020401575602591038,-1.1678909616885293,0.003705446047561021,42.19172130455325,3.264825478955103,25588.48496316113,5285.402413251645,3.2427508482479673e7,9.502722271599518e6
0.0020301598124206066,-1.1674932160970042,0.0036867703908525363,41.85769285192242,3.2588796675638307,25575.703966833713,5209.006167902199,3.21091197026469e7,9.27708793847005e6
0.0020201620645821095,-1.1667481110146087,0.00371789342632275,42.24651455286228,3.311897282223919,26055.51720230472,5265.390051417859,3.2673371000672266e7,9.244191281227438e6
0.0020101643167436123,-1.1672860294930323,0.0037547592838948385,42.89542984157896,3.3703180458997033,26681.232985382256,5467.349641478569,3.3861936163909875e7,9.743641129997695e6
0.002000166568905115,-1.169067518486346,0.003752144315393507,42.63139114906779,3.320155465483877,26190.008384030883,5369.250109904109,3.28559695308407e7,9.518383952218074e6
0.001990168821066618,-1.1699933813413326,0.0037250480292003556,42.22722939646919,3.265131140147249,25561.539252410512,5281.55081598064,3.1778933252944127e7,9.436084521377753e6
0.001980171073228121,-1.1704887838432716,0.0036530722866190417,41.911474946173676,3.277319199738025,25459.99363856515,5347.112530441696,3.1937970190924518e7,9.602794474632295e6
0.0019701733253896236,-1.169711386978444,0.0036138257172704785,41.48680724640476,3.247863764539452,25114.244719376617,5224.334391182348,3.110639000768495e7,9.084565892956242e6
0.0019601755775511265,-1.168613575744018,0.003601095387491251,41.473300547015434,3.216917535840919,24452.602490028647,5077.178721664472,2.998937919896208e7,8.57240593076457e6
0.0019501771312206984,-1.1679945335939368,0.0036115995292312214,41.69160338644576,3.230612968061762,24320.770089717418,5038.13085079495,2.9741078421034347e7,8.4165628825352e6
0.0019401770550757647,-1.1675056582047534,0.003592781523022656,41.50323737838148,3.2575057937883862,24462.88844845212,5089.023234246809,3.025541892281539e7,8.506612660371019e6
0.001930176978930831,-1.165884764599146,0.003627411808743279,41.791639731362444,3.313177448797659,24953.053181967945,5242.437333589037,3.153525752393026e7,8.815201387731235e6
0.0019201769027858973,-1.16406047350252,0.003645898967530389,41.87430137554819,3.2872527900797444,24764.779115108042,5165.715513955237,3.0996501613303907e7,8.613720603896912e6
0.0019101768266409636,-1.1639879474610564,0.003577220187429831,41.75017339908213,3.2349660820963457,24279.88146729027,4948.686980653682,2.955168261722478e7,8.076147071158872e6
0.0019001767504960299,-1.1650687901742645,0.003557416161151303,42.06971501583952,3.223241994749998,24433.244629894267,4825.674466667477,2.9245948568621054e7,7.73085294062096e6
0.0018901766743510962,-1.1651837844511026,0.0036098721914447473,42.68115519856456,3.2982410988851636,25502.167926778846,4994.825893881604,3.107668836663917e7,8.021198188918173e6
0.0018801765982061625,-1.164661084603204,0.0036686773259157622,43.324166323355975,3.411516482652638,26932.87851565895,5283.1361197502265,3.3569844218176164e7,8.63951011336595e6
0.0018701765220612288,-1.165886260959546,0.003749231865771127,43.65403114997547,3.4998254845991994,27789.941169567774,5505.4669225997895,3.512921790245429e7,9.239898568333136e6
0.001860176445916295,-1.165779532907796,0.003740180225317599,44.00099801869775,3.612792656335046,28656.619297956415,5823.830274436277,3.726797926370943e7,1.0060912913377743e7
0.0018501763697713614,-1.164421790690814,0.00372762316949206,43.8832681384945,3.5880272895448235,28335.75962233366,5735.787194437016,3.6574885165620096e7,9.817532792149205e6
0.0018401762936264277,-1.1630785499814467,0.003785689956391937,44.177901371209956,3.5935866671592827,28430.722001357713,5776.1345805490655,3.674110229267581e7,9.944182333787309e6
0.001830176217481494,-1.162896907890849,0.003857836984811151,44.84826342650073,3.6606602270366224,29084.315088230785,5995.736068942543,3.8173634483004846e7,1.0521178653344812e7
0.0018201761413365602,-1.1617568910451526,0.0038658035390154977,45.402262257631314,3.7476901601246966,30033.652330929912,6199.257717017551,3.987979064312204e7,1.098107641180562e7
0.0018101760651916265,-1.1601822537695075,0.003849581714087558,45.980420124283924,3.803964886136529,31056.606619716087,6285.560789212301,4.126922993489368e7,1.1036606521910273e7
0.0018001759890466928,-1.158949864983937,0.003860385055755449,46.087756460950075,3.8266492051553285,31267.170804268368,6302.294114834209,4.159765920500218e7,1.100207409083896e7
0.0017901759129017591,-1.1593412257389477,0.0039102499630219905,46.49122540457462,3.7901267164547363,31208.679594870595,6171.641651248881,4.10133309880506e7,1.058432913026934e7
0.0017801758367568254,-1.1581498282053333,0.00395950157319397,47.29064259188859,3.7965639734682792,31630.32878468783,6166.618072202532,4.1511294522122175e7,1.053256414162684e7
0.0017701757606118917,-1.1575474511257913,0.0039514222766267055,47.22941987308408,3.775903848799329,31515.582225138645,6115.779878127219,4.113329925432822e7,1.0449771827379597e7
0.001760175684466958,-1.1593191773224105,0.00392195175304308,46.64284445543145,3.7663864852457913,31503.632275294207,6156.942701796052,4.144879282608419e7,1.0584944373803074e7
0.0017501756083220243,-1.1598352340419003,0.003925870991320977,46.905520118255474,3.8160007190019822,32300.13785284534,6310.184530490426,4.303171579562296e7,1.0930895210818037e7
0.0017401755321770906,-1.15795520228792,0.003960556024711678,47.56526730629271,3.870589926014646,33101.07885900039,6474.533756456447,4.412878777989297e7,1.1383164370830324e7
0.001730175456032157,-1.1564833241278116,0.003993360145436555,48.593063887101565,3.9336468218186713,34155.11926668267,6702.760086287967,4.587760074353889e7,1.1950506004432369e7
0.0017201753798872232,-1.1554883130870015,0.003991174134977496,49.36762060363894,3.9957642636034016,34565.10696811998,6829.996515993808,4.6704148705756836e7,1.2284442934471434e7
0.0017101753037422895,-1.1526390201972148,0.0039799062547146,49.58173185598807,3.985298076407631,34313.768188918744,6668.020984489751,4.553838872716654e7,1.183790679016859e7
0.0017001752275973558,-1.1515716253165018,0.004003966467849675,49.738932228119964,3.9728778561349225,34493.092049663435,6541.82984772203,4.521692491102501e7,1.1376295728169695e7
0.0016901751514524221,-1.1528543769426753,0.004053609916366019,50.5378262005153,3.9812273826111477,35015.456858228536,6581.818447374952,4.598176289427199e7,1.1447667029705292e7
0.0016801750753074884,-1.152955484714049,0.004104290752778382,51.18136160469696,4.096203710474346,36232.606954690615,6937.493805521031,4.872496116247307e7,1.2352854404157612e7
0.0016701749991625547,-1.151861849302109,0.004092476341537534,51.96961415299715,4.2408680643438315,37851.49259032864,7244.337564791426,5.177545267363487e7,1.2971002987522079e7
0.001660174923017621,-1.150143626026021,0.004078212429629964,52.54412820484785,4.342794944964424,38905.866702436695,7506.498507750556,5.410735368648556e7,1.3618484495412843e7
0.0016501748468726873,-1.148540780525403,0.0041277763203990325,53.389599019025994,4.517943522530715,40703.9479603097,8003.981732966133,5.8136921550393805e7,1.4957823783020712e7
0.0016401747707277536,-1.146643632912884,0.004144380293254394,54.645174417305554,4.610226631212233,42111.428096770134,8266.962920993685,6.074263393638253e7,1.5574032215822402e7
0.00163017469458282,-1.1462484240508475,0.004192484647135882,55.43773845018457,4.662851900586,43132.70382299171,8392.863856664506,6.233598160421963e7,1.5823858647129474e7
0.0016201746184378862,-1.1468254165711744,0.0042598943129193625,56.0336289966134,4.685886393487155,43835.86441301994,8460.460540611597,6.327205890805825e7,1.5963814978058225e7
0.0016101745422929525,-1.1470888581530791,0.004217466802513116,55.26161550203316,4.572085434564446,42672.37345117432,8146.497092832194,6.080727056116346e7,1.514166074269267e7
0.0016001744661480188,-1.144971179183907,0.004168198618994828,54.33846749231034,4.506761313513396,41670.67478043284,7939.7467601409235,5.9035179461136445e7,1.4590852563491985e7
0.0015901743900030851,-1.1423744910859586,0.004196428028067135,54.38085755937368,4.5275808964085025,41853.6105938876,7978.4414832251005,5.923736710611374e7,1.473508809532051e7
0.0015801743138581514,-1.142302288238016,0.004230325490036304,54.715287421080575,4.517767840433243,41715.3970825905,7952.023669234366,5.9159670918939844e7,1.4676414310050812e7
0.0015701742377132177,-1.142504328692535,0.0041987797560143125,54.714513724802465,4.500241329012067,41571.566480051864,7948.778888690864,5.917864922412045e7,1.468400837470706e7
0.001560174161568284,-1.1428379370324953,0.004207310379425004,54.59923403329052,4.468321451049543,41285.016519583,7863.301927925156,5.8513590319617696e7,1.4424283077743137e7
0.0015501740854233503,-1.1430021242322055,0.004235742675453512,54.8879557063477,4.584084272801459,42156.13812819668,8130.672790675753,6.0648609778932914e7,1.5031722885236837e7
0.0015401740092784166,-1.1430286859360628,0.004248808865054291,55.295890315884776,4.670267346309226,42667.893662037,8315.208625684363,6.178554220542732e7,1.5467805966528693e7
0.001530173933133483,-1.1421146605776566,0.00425781470663558,55.391101235249074,4.637044080891148,42341.92157221828,8196.022525018483,6.04757017321414e7,1.5227351456666967e7
0.0015201738569885492,-1.1412581062962637,0.004269932615614019,55.453643916776464,4.571001057175473,42005.555355210985,8008.616107651028,5.916578662758969e7,1.4767811414947229e7
0.0015101737808436155,-1.1410785878464722,0.004256362825348928,55.451981831387506,4.489001797660188,41837.091879899934,7707.0145996192505,5.780301889322723e7,1.3861240733679209e7
0.0015001737046986818,-1.1409117278333334,0.004261532025680001,55.85461243243396,4.482000178648509,42479.539210554954,7652.084805622556,5.786436039380291e7,1.3687129361683648e7
0.0014901736285537481,-1.1411511740209874,0.004324095448743667,56.11359998489958,4.429330293408278,41618.46324266796,7499.878711811289,5.590148876391402e7,1.3394139939388808e7
0.0014801735524088144,-1.1415527300878094,0.004346106477606737,56.56713348097116,4.41560526427238,41586.86909200052,7437.413573824909,5.5586604785157844e7,1.3275672855590826e7
0.0014701734762638807,-1.1413601178985047,0.004306708082121199,56.452186298360076,4.480763688221898,42331.19199182722,7604.659778714699,5.732369405817132e7,1.3692725908388298e7
0.001460173400118947,-1.1405785511072093,0.00425809940502895,56.26778907063771,4.530242874816302,43018.054585767924,7776.624974138288,5.904397069057047e7,1.4044712861020545e7
0.0014501733239740133,-1.1395715353375677,0.004266143214913206,56.75957780051835,4.633410277229108,44343.493530228305,8121.04202637162,6.2067714704281546e7,1.493624309023495e7
0.0014401732478290796,-1.1396452607302414,0.00427540873537505,57.4043471413231,4.70044869253881,45124.67736375834,8365.976894760537,6.410884743400327e7,1.5650264634237325e7
0.001430173171684146,-1.1394982959440831,0.00429173617586895,57.40825630836742,4.678538764838292,44629.17603507233,8259.037534138071,6.3067321900898226e7,1.5372318968405377e7
0.0014201730955392122,-1.1392427233231202,0.004261855455307265,57.300490017768915,4.56988355518561,43413.855052631,7876.878117920041,5.993917209578488e7,1.4287344686161363e7
0.0014101730193942785,-1.1389706752430793,0.0042590272929330575,57.27444833492918,4.549082191751676,43053.322427902254,7772.190268910394,5.908891473914963e7,1.3994996565201208e7
0.0014001729432493448,-1.1380256814547673,0.004278232588627735,57.253778826310814,4.567336645191257,43354.066986108824,7807.401690564577,5.95091986847271e7,1.4089600445208171e7
0.0013901728671044111,-1.13901319996581,0.004285461362973422,57.20093107140937,4.518250822770963,43081.84805982665,7797.642965892206,5.912692641023944e7,1.4254359282725919e7
0.0013801727909594774,-1.1385212441823016,0.004280463095240588,57.05557864360953,4.4759565319275705,42938.79133749868,7702.754655214057,5.865402239252976e7,1.4045774082257222e7
0.0013701727148145437,-1.1368057224485375,0.0042857687759913585,57.27510552850363,4.528049717223422,43602.598881497295,7754.031868081217,5.981330078011364e7,1.4042674882603303e7
0.00136017263866961,-1.1369125509318656,0.004312248168818492,57.50538824344474,4.572452997277714,43941.119102597026,7881.209384147213,6.086724656880735e7,1.4448366223706659e7
0.0013501725625246763,-1.13696380548036,0.0043655977560468654,57.98084892787442,4.591800594644355,44393.19115603628,7966.510156320465,6.201559535150978e7,1.4701377354318552e7
0.0013401724863797426,-1.1372214141049093,0.004384608201913471,58.56469792132067,4.581822258231333,44672.75693076395,7818.814615117913,6.180397053606937e7,1.4140097598707002e7
0.001330172410234809,-1.1365713601072807,0.004420685259311988,58.47585936278178,4.5699294109428035,44692.012008811034,7764.160537233608,6.195327288075561e7,1.3908287218128573e7
0.0013201723340898752,-1.1362727214506152,0.004462991048379518,58.629321898677304,4.681837626732292,45683.82257768435,8109.962144317053,6.457082309230672e7,1.4830089053109843e7
0.0013101722579449415,-1.135176574196342,0.004412523066752455,58.94626049051169,4.767615303638755,46177.80158567282,8309.724048984435,6.579674914097381e7,1.5338789777066529e7
0.0013001721818000078,-1.1334322655290494,0.004397146081797066,59.19280997894916,4.772294604609637,46292.56951313707,8286.347814985598,6.571808494358046e7,1.5212213522474328e7
0.0012901721056550741,-1.1324585409892467,0.00446069042213634,59.121152584453114,4.769271041614018,46586.72586288191,8246.008018185514,6.588852087019676e7,1.5051338629324628e7
0.0012801720295101404,-1.1325894681170325,0.004502289005379675,59.23112467266091,4.761579382579786,46323.4386691031,8176.276894213813,6.508707638644697e7,1.4833046870990915e7
0.0012701719533652067,-1.1326574816587813,0.004526541109441036,59.91008364475985,4.805551319018678,46589.834951304016,8238.269974831683,6.555489043088158e7,1.4943989338470021e7
0.001260171877220273,-1.1312111832356884,0.0045178181791903395,60.371885704382365,4.89343476916335,47716.715524780484,8463.359725165361,6.784223365481345e7,1.5441708502914706e7
0.0012501718010753393,-1.131303581285033,0.004490243427948878,60.51306840341766,4.884037161400403,47603.151537019265,8433.100018563517,6.750352667324187e7,1.5314973988009475e7
0.0012401717249304056,-1.1318000403302562,0.004499876179218599,59.99744023374654,4.823841543106914,46556.751508571724,8287.81150253438,6.542385701964356e7,1.4981003893290395e7
0.001230171648785472,-1.131277372653678,0.004499034688097842,59.475097341703645,4.7469707087834925,45440.83735990927,8128.451604754169,6.3049008164291985e7,1.4659605791887227e7
0.0012201715726405382,-1.129549836801924,0.004482472849416847,59.50924670879511,4.747356894452773,45396.628811460054,8159.7276229115505,6.3297635478620805e7,1.4744401483140457e7
0.0012101714964956045,-1.1287409536048638,0.004473931566999593,59.993298744576656,4.7674857164272435,45962.8378319153,8117.176200138135,6.384620980291117e7,1.4535537521443386e7
0.0012001714203506708,-1.1276655884111257,0.004537979585433101,60.921948389564434,4.89776321736364,47328.01649965039,8386.945347361443,6.6338196437430516e7,1.5126197847165475e7
0.0011901713442057371,-1.12654918009605,0.004592656091143265,61.281951241249104,4.988366472658129,48200.2733021448,8656.190097242477,6.858545672623633e7,1.5759702916086134e7
0.0011801712680608034,-1.125052702018754,0.004585614356140315,61.4501442818509,5.019439991054145,48618.88043889164,8747.402623144124,6.932836071801981e7,1.5994993591680048e7
0.0011701711919158697,-1.1257586860613225,0.0045678782507364,61.84051809146415,5.0484990582808535,49311.65916075642,8820.067820794382,7.042588238116933e7,1.6187867304943424e7
0.001160171115770936,-1.1253572072854572,0.004597860274027031,62.394570649772014,5.018906428634864,49426.181681674985,8721.919016297981,6.993063550777833e7,1.5945529194889538e7
0.0011501710396260023,-1.1239484361278698,0.004649320189044185,63.237181148637646,4.971194455584231,49372.4981340698,8504.815577240792,6.859889431286107e7,1.5372933553621659e7
0.0011401709634810686,-1.1241038920439002,0.004699361920905554,63.57014902843621,4.980893468090602,49765.969751614124,8353.472468406446,6.812401150415555e7,1.4836281972181275e7
0.001130170887336135,-1.1241306474629265,0.004733107853058853,64.07902371941499,5.069016665788904,51116.89818832801,8538.482017517375,7.022177484888344e7,1.522661501075656e7
0.0011201708111912012,-1.1237760880073602,0.0047636909973016945,64.6950470796139,5.0932284965329755,51453.18865769477,8624.955610063624,7.070937030077836e7,1.551977866620338e7
0.0011101707350462675,-1.1235453637351507,0.00478408164219241,64.69228000317844,5.070579189941172,51036.85116680738,8620.134787973351,7.00546489478569e7,1.5615806939374369e7
0.0011001706589013338,-1.1232397619554506,0.004762668453648526,64.350614388607,4.998104600405944,50097.21850646214,8313.292271871083,6.753397130886139e7,1.4741250971208945e7
0.0010901705827564,-1.1234105618859729,0.004715021137827462,63.386477407818724,4.826370232561303,47828.86488473607,7755.268834562597,6.2440827774504e7,1.3266058664820887e7
0.0010801705066114664,-1.1225650699290812,0.004724700939840959,63.4187628551806,4.849013937739196,47956.54673866593,7946.921949582461,6.369896522296466e7,1.3811817368640475e7
0.0010701704304665327,-1.1215795258584413,0.0047170283356889765,64.1121161212379,4.948079490521815,49228.782149919745,8290.163446430977,6.685349030892689e7,1.4715544535552457e7
0.001060170354321599,-1.1198581775754555,0.004734974902515205,65.03020440819859,4.989133258848434,50208.718028691364,8353.82281821301,6.80513696624122e7,1.4816647853319975e7
0.0010501702781766653,-1.1203302522136287,0.00470162111030952,64.67915206658954,4.93889707697733,49701.87998452041,8234.326278456074,6.706098769566473e7,1.456253046285882e7
0.0010401702020317316,-1.1218275156892987,0.00464799294244016,63.77867857920954,4.844136000336269,48506.60649473939,7976.986449685362,6.45676547394923e7,1.3914335718952691e7
0.001030170125886798,-1.1231958136148439,0.004653160383130259,64.23823883352854,4.858529046353915,49012.42357612723,8053.010872810847,6.549546598439289e7,1.4114272814771114e7
0.0010201700497418642,-1.1229228570817062,0.00467128238271872,64.45432789663514,4.834751258055758,48919.968033155215,8013.140377235411,6.5036399375022866e7,1.4028025908173753e7
0.0010101699735969305,-1.1242455782076195,0.004667244299552205,63.72442378746468,4.769534405232701,48031.47042511314,7892.532315875291,6.3566081534539334e7,1.3797548158780506e7
0.0010001698974519968,-1.125794768179155,0.004672459775847464,63.591329846593254,4.713119068392421,47513.866165153544,7687.211695364917,6.200806412775886e7,1.3312544828040777e7
0.000990169821307063,-1.125031144632991,0.004624733194923209,63.28554117208471,4.685504631253064,47136.43995357855,7588.409049174467,6.159562239994246e7,1.3054315817571042e7
0.0009801697451621294,-1.1228166963260224,0.004614854899553712,62.80116300023576,4.698716918300298,47263.44927831656,7663.3604268295585,6.237379925371421e7,1.328964174363483e7
0.0009701696690171957,-1.121964956787864,0.004647903516347619,63.149919797817304,4.7794103845571865,48537.672544019515,7959.742213629759,6.542102572581242e7,1.3997749051419394e7
0.000960169592872262,-1.1219085058924307,0.004659634688199078,64.34555556674249,4.9486084699758734,50875.429103474504,8451.270101212487,7.074326221964581e7,1.5150307536857547e7
0.0009501695167273283,-1.121623403817109,0.004637593347260363,64.40009457854444,4.931174869001792,50867.8396164052,8371.078993385381,7.049719885085651e7,1.4976199906572318e7
0.0009401694405823946,-1.1211930611713021,0.004702356090014515,63.99093954693554,4.869471939843194,49882.43706210088,8092.947636412825,6.809493414816207e7,1.4224106973819738e7
0.0009301693644374609,-1.1204026596640764,0.00474264264185861,64.32603193188177,4.925886825044653,50354.056986402335,8297.34929738572,6.960647986233927e7,1.4881415460887305e7
0.0009201692882925272,-1.118974532825446,0.004707305899193597,65.21410899320762,4.971026447698006,51008.87356635547,8462.284332388932,7.094139300470614e7,1.5225073512635421e7
0.0009101692121475935,-1.1183752800937747,0.004707409123300739,65.52464894701214,4.9624902778337034,50847.57462650867,8429.370719758002,7.007614274236354e7,1.5162011289916582e7
0.0009001691360026598,-1.1167418733279588,0.004759142998113609,66.25851919379805,5.024477688654645,51844.98903059298,8552.736574920325,7.156181776467705e7,1.5465075353413226e7
0.0008901690598577261,-1.115733960787715,0.004769059170275069,66.61120255431152,5.042969531957723,51924.81637760933,8565.552624712001,7.154867613597178e7,1.548186018178174e7
0.0008801689837127924,-1.1154906599883632,0.00473234524346526,66.33931469552891,5.017055949533003,50949.226762291386,8487.058985029853,7.00218988471157e7,1.5324185389450453e7
0.0008701689075678587,-1.1147436747301471,0.004745340950150273,66.22432435296247,5.002179623895791,50613.293230782096,8451.123314119934,6.95971955285865e7,1.5192289480285026e7
0.000860168831422925,-1.1121825314097549,0.004752647503368214,66.32850932164142,4.98490551665584,50811.3282680702,8430.906649074273,6.947603040196067e7,1.5148185721164254e7
0.0008501687552779913,-1.1092339560102211,0.004715151660715642,66.5942714755714,4.955565377753975,50902.601999176986,8422.883394135852,6.928905727681607e7,1.506232180247976e7
0.0008401686791330576,-1.1085603079139728,0.004656207685268903,66.91516657903816,4.958242533380027,51077.320337393154,8462.025341294377,6.950591343922104e7,1.5198418908987863e7
0.0008301686029881239,-1.1113902585552466,0.004645893228481543,67.0861603586519,4.87915278170797,49999.3970706353,8125.916159085588,6.653655297527506e7,1.431482728356338e7
0.0008201685268431902,-1.1127036634898022,0.004647234964399134,66.84033151907016,4.807170169570139,49125.27077876701,7878.645109081855,6.3983583359994754e7,1.3788894873661464e7
0.0008101684506982565,-1.1117496068627488,0.004670742387753786,66.89124820423038,4.773904400174165,49334.95795566328,7766.916034041072,6.347995828936682e7,1.3531987863127584e7
0.0008001683745533228,-1.1116429605615343,0.004709465986419004,68.02804458614239,4.878975074870219,51093.23317541692,8135.483208003638,6.692128448308311e7,1.453259893368202e7
0.0007901682984083891,-1.1125763776001514,0.004717091123408117,68.87746658051833,4.926093332506166,51705.48383735902,8222.384734681595,6.766867664760983e7,1.469071418152342e7
0.0007801682222634554,-1.1112227835984585,0.0047127811167459385,69.74990773115952,5.057282937376965,53220.9535026519,8481.749165096991,7.062576599700361e7,1.5207236110259056e7
0.0007701681461185217,-1.1096715229488934,0.004710305834325511,70.19494194591026,5.044344049108014,53005.16653971683,8379.55308719577,6.946935141336495e7,1.4985143416895306e7
0.000760168069973588,-1.1087511627387505,0.0048002135596987286,70.88496880253633,5.040959180181456,53397.47161606976,8293.440503746431,6.898529103531168e7,1.4691752092319418e7
0.0007501679938286543,-1.1083639827320215,0.004931736752776424,71.8950806448119,5.066656543430169,54180.182425556784,8257.691153975242,6.941877967504284e7,1.440164247739716e7
0.0007401679176837206,-1.1076767691052312,0.004971468118946273,72.03756019204373,5.081238245395956,54180.11467008827,8207.95087999332,6.894786173973718e7,1.4261987098930432e7
0.0007301678415387869,-1.1081176247452533,0.004922236175900537,71.82253506426835,5.058103819923216,54090.78773184996,8178.101790345351,6.847948225380635e7,1.4246256946902115e7
0.0007201677653938532,-1.1066047467648186,0.004862399240962251,71.7301943230825,4.964676747251073,53421.64819436543,7887.17775850296,6.644162371343809e7,1.3410132386242833e7
0.0007101676892489195,-1.1048834463751276,0.004871658783126174,72.84893298826927,4.982938273488481,54207.54995299502,7828.000459467102,6.671607398961701e7,1.3067297689111942e7
0.0007001676131039858,-1.1048495940591765,0.004907330653472075,73.64926524640161,4.964735888024681,54665.81566726953,7741.593808961248,6.643672576338661e7,1.276569173868915e7
0.0006901675369590521,-1.103902766318077,0.004961364645149031,73.45382410431985,4.895918069947636,54289.925635829015,7561.945868564537,6.524679741965589e7,1.2374390944379706e7
0.0006801674608141184,-1.103279915759536,0.004916129838787832,73.3300470964187,4.869985582284003,54037.61335221636,7533.778826497902,6.497702580545082e7,1.2382035419306148e7
0.0006701673846691847,-1.1014729078425884,0.004930757273713166,73.87295537003875,4.8864914273624,54245.78164074469,7564.534116739417,6.5373390324896544e7,1.2358519103338886e7
0.000660167308524251,-1.099913423714533,0.0049497615458328655,74.95163139410957,4.981148707573126,55478.61518476278,7815.013230981508,6.80640765428922e7,1.2974691598234566e7
0.0006501672323793173,-1.0991219186658163,0.005027195507062255,76.24623802765184,5.083749314679805,57229.353228307555,8064.248627921306,7.106699309804747e7,1.3563576799724227e7
0.0006401671562343836,-1.0989583699964693,0.005011416871784271,76.19006539228464,5.155646610593069,58252.11122978645,8279.244349469196,7.33609387211836e7,1.4066784701054737e7
0.0006301670800894499,-1.0986200953228422,0.004924090216288837,76.37271576431122,5.220968529088648,59307.710797500295,8397.411112789066,7.51194974187778e7,1.4304407310074994e7
0.0006201670039445162,-1.098307280804461,0.004912523286827049,76.75574098859876,5.308468256231764,60367.98122898149,8607.856190888095,7.7594061806257e7,1.4782238988022162e7
0.0006101669277995825,-1.0966682270930876,0.004941001551043706,77.09385969601587,5.340253696293094,60629.79462029979,8648.619500969131,7.837259611002536e7,1.4776959484082593e7
0.0006001668516546488,-1.0960856183742904,0.0049848667819303505,77.28982745455626,5.357019281536426,61036.45040703773,8649.68459101678,7.879477317879583e7,1.460780051011352e7
0.0005901667755097151,-1.0956400711064347,0.004959793250277874,77.75943383309001,5.333110957858691,61292.98712550805,8531.936043589587,7.795820463301498e7,1.42268027499469e7
0.0005801666993647814,-1.09564705294588,0.004932015599293419,78.80429113989723,5.415709970952702,62859.07238070883,8739.84350282146,8.056385275175263e7,1.469061985614491e7
0.0005701666232198477,-1.0954274476406989,0.004919412244832039,79.26240134725921,5.444091211723256,63195.01100374436,8868.303869214285,8.152768445894507e7,1.5122919274265446e7
0.000560166547074914,-1.095540020339134,0.004924952082323963,78.86198170932224,5.408792318645097,62853.73474374196,8761.184142666469,8.074221750118084e7,1.4879787678972874e7
0.0005501664709299803,-1.096114525440183,0.004956167442623647,79.40697559296594,5.438040609805049,63794.08803423518,8797.137136225881,8.197988244464605e7,1.488761153179061e7
0.0005401663947850466,-1.0942644799560277,0.004930389112913412,80.37656289916085,5.517254072574524,64951.53752022351,8913.317089404061,8.355623949275985e7,1.505083812209617e7
0.0005301663186401129,-1.0924676646189166,0.004980753868801668,81.17674131290259,5.559601881228683,65687.07234950748,8998.8471335149,8.465764212611301e7,1.516904522159289e7
0.0005201662424951792,-1.0916314473306072,0.0050069533570550676,81.23219301883992,5.5463847439492495,65634.34624090236,9021.436680063282,8.469759568727037e7,1.5262575357587483e7
0.0005101661663502455,-1.0915859958644645,0.004993016874733761,80.69966591575805,5.525329226753575,64963.03638019124,9063.589763790831,8.404655363967113e7,1.5578962786928523e7
0.0005001660902053118,-1.0913500292561256,0.005011529612281099,81.17133558760287,5.512439493989825,64962.74383867919,8961.188031245552,8.304191196455601e7,1.5328150749311702e7
0.0004901660140603781,-1.090693331967326,0.005069313833250699,82.60606072107655,5.616505457004035,66931.91401087653,9209.223986226734,8.626007496198082e7,1.5849513838819798e7
0.00048016643268056214,-1.0901774639412554,0.005123774674166987,83.16119947621988,5.622151043691759,67221.32920540847,9151.264149096829,8.608859154547785e7,1.5666276166772807e7
0.00047016693861223757,-1.0883764263071865,0.005152626680358485,83.81407980571497,5.633523935402114,67731.46096129192,9106.885134774871,8.655934528137118e7,1.5478222607755879e7
0.000460167444543913,-1.0875631157545036,0.005185366714300398,84.58013632158787,5.690191262678441,68922.2205686358,9255.491389994628,8.885922201149239e7,1.5856637714485075e7
0.00045016795047558844,-1.0878439805732987,0.005199375538492907,84.83219792430702,5.7243242844080315,69769.36467373552,9302.236594790758,9.044503334886499e7,1.5875987380224446e7
0.0004401684564072639,-1.087881100708284,0.005238404389468876,85.6564541526864,5.78228192861867,71181.13073344642,9466.849648003445,9.309585610217392e7,1.6207534915034601e7
0.0004301689623389393,-1.0859236324051893,0.005223448134225314,86.11967991055236,5.779494737271483,72170.62302350643,9488.820556466415,9.432157346116498e7,1.6336528196911741e7
0.00042016946827061474,-1.0849156950341818,0.005227541613361931,87.33155120977595,5.85329285187431,73329.30380048334,9622.717873195932,9.590456465283738e7,1.6607848169571439e7
0.0004101699742022902,-1.083933125361784,0.005262666593108963,87.93724496638023,5.82636359245914,73232.86664447075,9494.313370983247,9.464833182262497e7,1.6137940776411746e7
0.0004001704801339656,-1.0831285481697848,0.005221151548233963,87.5903435361177,5.750443390517736,72339.61571177914,9297.823052494732,9.245949412643667e7,1.5575193572816415e7
0.00039017098606564105,-1.08247784279029,0.0051898394191020655,87.19090818191874,5.677975685656777,71345.95978203755,9044.000672500764,8.991814500425869e7,1.4903134738431329e7
0.0003801714919973165,-1.0819139491502325,0.005268573356849116,88.17441141411588,5.752792653571579,72964.26927709565,9232.504337558437,9.295139602351163e7,1.5291790323826157e7
0.0003701719979289919,-1.082482555416981,0.005343119765265082,88.6106778448717,5.709159414080339,72967.86377912688,9125.816297113686,9.250847444618188e7,1.5026462963356685e7
0.00036017250386066735,-1.0818433853982417,0.005325904177732693,88.91785497231508,5.705607091983925,73624.96559198182,9137.314218575173,9.342896119731152e7,1.5043980134610051e7
0.0003501730097923428,-1.081018678408787,0.005255570169936897,89.32030241161206,5.753780541063425,74196.15395325846,9250.639262266532,9.477073986399876e7,1.5370284668611707e7
0.0003401735157240182,-1.0802618081103306,0.005211643241467846,89.50329347328747,5.807729867701406,75139.59928892562,9410.035066775778,9.683015043475132e7,1.5873405527221985e7
0.00033017402165569365,-1.0794675320289404,0.005245123954019853,89.23365946667445,5.829077131990721,75164.73586531388,9421.587233096781,9.672320980579735e7,1.5821688948054992e7
0.0003201745275873691,-1.0790327292262667,0.005265174698830801,89.55084335226897,5.8609685315895215,75164.70196802384,9450.686844785689,9.630839431932366e7,1.5670221589961197e7
0.0003101750335190445,-1.0775035700002613,0.005315965435868033,91.18589939741561,6.021932698890663,77721.23084258701,9917.3478093809,1.0138532453809507e8,1.6843484409941886e7
0.00030017553945071995,-1.0776925865160711,0.005393236426653084,92.14209007001739,6.031248384684849,78112.70848985514,10024.856488108117,1.0206520701782346e8,1.72658746009946e7
0.0002901760453823954,-1.077572381333243,0.005405059503584425,91.83677911484669,5.928744704447868,76126.42850397293,9731.200922840864,9.767430732166858e7,1.6644600799745368e7
0.0002801765513140708,-1.0773895162941267,0.005393312447865221,92.03571017976364,5.8971129669570885,75703.45697719471,9573.529064985454,9.599684217680094e7,1.615672851830638e7
0.00027017705724574625,-1.076728080396627,0.005377184078896379,92.48162221571616,5.911485617145694,76059.29456018894,9547.725862708632,9.630275158748674e7,1.590003738153596e7
0.0002601775631774217,-1.0753893672582142,0.0053675418096897805,93.73529116882393,5.99885401405235,77559.3968916092,9726.784360160422,9.905096317923835e7,1.6194604880394941e7
0.0002501780691090971,-1.073789542164022,0.005368290178653929,94.74613165141551,6.0473382258460155,78736.57457335816,9869.426305806524,1.0081634067173506e8,1.659980485632197e7
0.00024017857504077256,-1.073927477087173,0.005395922195695986,95.84570807841462,6.11938552408834,80282.60157496892,10090.604289621759,1.0375006523772284e8,1.7208739522655923e7
0.000230179080972448,-1.0747006321435817,0.0054502950739959,97.00581839051662,6.176461606227933,81854.21426792594,10153.743566919986,1.0591885155101633e8,1.7241534046817966e7
0.00022017958690412343,-1.074392521517001,0.00545041654889845,97.25088874185474,6.16026328028864,81992.0178432892,9975.047150586488,1.0503220145482847e8,1.6618184556802489e7
0.00021018009283579886,-1.0721745768567643,0.005469093374490765,97.10249331161609,6.173448454655873,82679.21579183471,10006.068291405638,1.0637519942880978e8,1.6551311142909799e7
0.0002001805987674743,-1.0705661585581607,0.005576605399996786,98.5171722067411,6.291061763760749,85129.87561913909,10307.678238972281,1.109457003549008e8,1.7160690258165114e7
0.00019018110469914973,-1.0690478708826572,0.005590635237471739,99.5016347743733,6.377702312768707,87082.05015354583,10509.335066195177,1.1420959402543643e8,1.7584208957566056e7
0.00018018161063082516,-1.0664939983438524,0.0055829295174990995,100.3464271456517,6.430726687916975,88645.73952490732,10584.941908313374,1.1677204421042062e8,1.77488121296882e7
0.0001701821165625006,-1.0657356033908334,0.005592221224769819,100.85248715756549,6.419420016076667,88995.76829442337,10552.95122720021,1.174389144212169e8,1.768151117655262e7
0.00016018262249417603,-1.0652104760364534,0.005562806211741409,100.71631893422148,6.335458809928704,87820.05753583844,10336.023516257123,1.1480260948825787e8,1.7167216287525985e7
0.00015018312842585146,-1.0641028469303822,0.005529056646778955,101.27252885037389,6.398639040061843,88955.60721597499,10489.665011910001,1.1686228949250352e8,1.7528609944835115e7
0.0001401836343575269,-1.0636114024290713,0.005513177373368118,101.96601132452288,6.449905346163562,89828.69498624816,10518.148343028735,1.1841494645633732e8,1.7498609646839976e7
0.00013018414028920233,-1.0624936347668035,0.005530184500934485,103.41574098259942,6.529022243982244,92226.23092779216,10675.65403695422,1.2235055951658304e8,1.780765265209323e7
0.00012018464622087777,-1.0616448047197453,0.005579909896632079,103.94990070226365,6.527079836410006,92661.45279139852,10669.470527218195,1.2263648866020167e8,1.7774779193886146e7
0.0001101851521525532,-1.0607346721649362,0.005602719018797599,103.44855184543646,6.378327856676778,90091.00741777165,10220.206176362153,1.165542886379267e8,1.6786703025572557e7
0.00010018565808422863,-1.0591677874763847,0.005618020484829283,103.11265505551582,6.33522448766852,89141.7457970615,10176.545325624353,1.1498354530862291e8,1.687447810850724e7
9.018616401590407e-5,-1.0586202754454659,0.005608858190542362,103.74819302149483,6.436975238674247,90765.79638885263,10513.86762015285,1.1877416803484783e8,1.7806271535872918e7
8.01866699475795e-5,-1.0587315770119277,0.005655974139382294,105.06835505619426,6.4710893652567885,92374.04717277344,10461.946168908522,1.1974715167992811e8,1.744617629003947e7
7.018717587925494e-5,-1.0577702493233962,0.005678448637028519,105.25348078063905,6.426057528955322,91924.28119136463,10175.492671660551,1.172841708367481e8,1.6499415891745454e7
6.018768181093037e-5,-1.0567158792473372,0.005684125845427837,105.91530615784112,6.510665658848601,93869.85360408774,10397.120528839598,1.2119054674622594e8,1.6985834253250916e7
5.0188187742605805e-5,-1.0541101667020025,0.005715401838194804,107.24535392495255,6.6266722844782535,96232.81512782363,10685.207723807005,1.2560836560223262e8,1.7690569051224686e7
4.018869367428124e-5,-1.0527142864909649,0.005763381911890482,108.89318723906004,6.663826889184561,97157.69011683975,10615.975905907579,1.2543541519307725e8,1.738382115169188e7
3.0189199605956674e-5,-1.0516422085887087,0.005746977525027336,109.2883961108065,6.613617932852957,96851.37624893588,10394.71778365078,1.238450376608872e8,1.6735211330227764e7
2.0189705537632108e-5,-1.0497578578519098,0.005787953217900883,109.12094124169998,6.585441228237513,96976.8015288783,10339.733205761459,1.239283775081487e8,1.648749202729383e7
1.0190211469307542e-5,-1.0490758408022585,0.005840841340719867,109.53742522187171,6.639441115448479,98074.1072022579,10503.412455990141,1.2607793830298251e8,1.687096696645248e7
1.907122850752785e-7,-1.0493518385595015,0.005839659775990317,110.76208212296888,6.6955959280780615,99141.01598814345,10633.531672407122,1.2802853843504468e8,1.7178330822623607e7
-9.80878667178331e-6,-1.0491591785891572,0.005841974056572451,111.81558205170636,6.792356086345222,100901.0546513993,10821.876174032906,1.3127876782795283e8,1.7563481791364186e7
-1.9808281649602577e-5,-1.0484058241159957,0.0058931986362840295,112.62664956523759,6.845840633612608,101847.70127502641,10907.630259282629,1.3252653185809276e8,1.7724381858210813e7
-2.9807775717927143e-5,-1.0464530029336525,0.006048045492759844,114.11019200041429,6.858810752142052,103125.60193833262,10828.4012334788,1.3306307460425925e8,1.7314488652079076e7
-3.980726978625171e-5,-1.0449528319025994,0.006133928531978694,115.66342544021173,6.941470471456489,105576.94059649661,10887.756955985744,1.358278909751442e8,1.7227076378057666e7
-4.9806763854576275e-5,-1.0439802200282216,0.006143008054133808,116.48753799407082,6.977452024577866,106371.05879878167,10872.730671205794,1.357025894576619e8,1.703550775277318e7
-5.980625792290084e-5,-1.0429225085412022,0.006165486986008068,118.46679615637959,7.056201617523992,108132.1213679736,10966.913480857482,1.3763640422327113e8,1.710314282013444e7
-6.980575562920421e-5,-1.0414538093298864,0.0062073320663185326,119.8058905168787,7.058059179351868,108890.83108546125,10868.464745618414,1.3755043743368998e8,1.6718308151567806e7
-7.980524969752878e-5,-1.039938988669004,0.006205832931862849,120.89540425401516,7.135265230902337,111023.13157861642,11035.141604830527,1.4117384376657665e8,1.6967649455141142e7
-8.980474376585335e-5,-1.0389677894371665,0.0062033185896607996,122.31444606325033,7.218042114885582,113101.11907671785,11161.203977656418,1.4398488034529656e8,1.717595807983129e7
-9.980423783417791e-5,-1.0388090990361853,0.006254757391134828,123.55092592488423,7.301347284190695,114759.93239791083,11430.03057617868,1.4673577768346572e8,1.7824406704176705e7
-0.00010980373190250248,-1.0372248479361252,0.0063301949998100645,124.40616236791789,7.344538433898642,115926.4840143361,11528.529560546232,1.4806463430387813e8,1.7960852213428233e7
-0.00011980322597082704,-1.034664147032338,0.006338428324594967,125.16533562884928,7.428231933263894,117575.54074149427,11712.676754135344,1.51125898301931e8,1.8310119042374257e7
-0.0001298027200391516,-1.0339940312439193,0.0063012149926655455,125.95955251789584,7.585573570416029,120134.40264215428,12218.880253309226,1.5757939769911933e8,1.9655117787058003e7
-0.00013980221410747617,-1.0357711187979826,0.006251539495090977,125.68662766559535,7.586596775436686,120120.15479130435,12219.220482639692,1.576195750498845e8,1.9607707047740094e7
-0.00014980170817580074,-1.0368046662127264,0.006276128959532348,125.6058846757551,7.49797440114921,118602.47807517844,11909.041660447696,1.5335837569941333e8,1.8780069647191066e7
-0.0001598012022441253,-1.0360373723181515,0.006336636535324402,126.27225696478749,7.514168642951376,119497.81410941207,11859.625252770247,1.5380349249529824e8,1.847056669167909e7
-0.00016980069631244987,-1.0339972634161243,0.006402206282563113,127.22833816454225,7.599967486409242,121481.43989876921,12031.740928401287,1.5711399838893366e8,1.871948594532924e7
-0.00017980019038077444,-1.0333196763263328,0.006430889119900757,128.73784117218344,7.707062763269664,123921.04673047947,12251.285817649252,1.6190534991695258e8,1.9114132071272936e7
-0.000189799684449099,-1.0342493964086832,0.006376991300593874,129.42588666854704,7.769772336439154,125393.03047907208,12276.829321974856,1.640600578893411e8,1.8918578516428098e7
-0.00019979917851742357,-1.034018143327215,0.0064151680479099275,129.5865844083104,7.823080532438912,126118.03454510665,12378.452446581392,1.6574899327375436e8,1.905022258788738e7
-0.00020979867258574814,-1.0331224559098635,0.006466448999963141,130.44076732784072,7.863308143362682,127435.26515258761,12438.892979888422,1.6768187399619678e8,1.911908241930283e7
-0.0002197981666540727,-1.033321559928549,0.006474920967316401,131.21424997729935,7.830414602505783,127787.53195388481,12271.004760806827,1.6698281361600113e8,1.8669850113505922e7
-0.00022979766072239727,-1.0323477183450342,0.006457817335435905,131.00908363243707,7.737509084334484,126674.29582993945,11976.477355408339,1.6367991881680438e8,1.7979277446388837e7
-0.00023979715479072183,-1.0291543756866204,0.0064734040530507655,131.44390194484453,7.706218417444068,126572.19877181391,11829.920932989726,1.622649859029378e8,1.7629954361916583e7
-0.00024979666341096163,-1.0270250341688953,0.006494755797033281,132.87182746249158,7.761604946996573,128827.00894390333,12010.99039258545,1.6572501883190188e8,1.80014662750415e7
-0.0002597961574792862,-1.027064071937902,0.006485736082416287,134.0394758071191,7.848321859408364,130062.58624073728,12214.921551105786,1.679980822625614e8,1.8404442079973463e7
-0.00026979565154761076,-1.0260804823007936,0.00651769190279766,135.60086039040934,7.991969718283785,132247.5133690704,12503.263795786892,1.7133820026126876e8,1.887661105609071e7
-0.0002797951456159353,-1.024465594714529,0.006568644033611068,137.40442189261552,8.094605277072581,134802.4573200397,12728.780954720152,1.7508452228859487e8,1.929101213857277e7
-0.0002897946396842599,-1.0240893590090947,0.0065322579383864975,137.63509357254162,8.084082374214955,136175.45946790953,12611.88446048237,1.7632888417234683e8,1.8799414165925324e7
-0.00029979413375258446,-1.0239123492141138,0.006480477035980354,137.61473092954049,8.01345490217915,135395.7386069537,12377.020972496148,1.7333528392935705e8,1.8158786012850434e7
-0.000309793627820909,-1.0227440531411036,0.0065198458856794445,139.2472294771178,8.017139796967879,136566.9853818747,12367.67135452048,1.7404789872237617e8,1.81782075589951e7
-0.0003197931218892336,-1.0208248612130357,0.006635595175785635,141.6518039414012,8.15158002779243,139943.9155932566,12746.079634714317,1.804523585613223e8,1.9113719235095143e7
-0.00032979261595755816,-1.0188779781648167,0.006728231670209385,144.0858630081374,8.302379552711935,142876.51382603802,13102.92063699184,1.8538755741031912e8,1.9795915166309193e7
-0.0003397921100258827,-1.0175579164921467,0.006748959874063245,145.40924415552067,8.39636307309665,144393.21764870716,13251.60503903365,1.8730918118876317e8,1.9932523364615116e7
-0.0003497916040942073,-1.0174639459706445,0.00672159747519267,145.96455270431534,8.46635318064787,145892.29676820288,13414.988843802172,1.9065299953053197e8,2.027651251039262e7
-0.00035979109816253185,-1.0170374576971275,0.006692627554955549,146.35418900137364,8.462003439761727,146081.75555135595,13392.08108788806,1.9040391607532966e8,2.0293090203929223e7
-0.0003697905922308564,-1.0158059330026525,0.006700125417482815,147.7275460341251,8.536044577974245,147877.36309517216,13502.555010048563,1.925685311893519e8,2.0468528295518808e7
-0.000379790086299181,-1.0141015932694202,0.0067869751961408455,148.47857061165556,8.581453541880277,149554.28175655787,13557.762496757847,1.946768448198689e8,2.04284569205163e7
-0.00038978958036750555,-1.0130589813262236,0.006893209964304393,148.7890380513594,8.586944887770958,150129.87956875286,13510.430982218399,1.9437013935019213e8,2.020302499314921e7
-0.0003997890744358301,-1.0107677347970863,0.0069433542560934465,149.59752363543367,8.547620558228285,150368.47957091368,13295.898002371932,1.92664438571784e8,1.9526016534709446e7
-0.0004097885685041547,-1.0089763458894072,0.007006552186726511,152.032446765828,8.682389947701965,153927.43375054462,13570.727204516415,1.9848936108042583e8,2.001475983831525e7
-0.00041978806257247925,-1.0076552616435852,0.007031774821156021,155.11563901078938,8.87430515055434,158463.71951648893,14009.5553678823,2.0623830660907528e8,2.0876822568313997e7
-0.0004297875566408038,-1.0063468349220739,0.007039543731167374,156.4831183399746,8.903248022765744,159773.88577303203,14055.995484753077,2.076702878338615e8,2.0814606070241824e7
-0.0004397870507091284,-1.005666176629538,0.007060387362722861,156.85622183775877,8.893101791229745,159186.3779038986,13988.991273847281,2.062938581241396e8,2.0583391440061793e7
-0.00044978654477745295,-1.0037273448194037,0.007048613825910463,157.41824906750435,8.955159728420425,160341.4410256118,14072.078414688936,2.0787690905883914e8,2.0643300420149274e7
-0.0004597860388457775,-1.0014715720640714,0.007062257435421258,158.25296379852887,9.079993501298421,163581.06437544202,14339.606500513886,2.1358448161765173e8,2.108042253062685e7
-0.0004697855329141021,-1.0006999291438001,0.00714829552156646,160.78305504510342,9.25416397928806,168398.98337281658,14732.781050786829,2.215048212688281e8,2.1820609577072166e7
-0.00047978502698242664,-1.0005401278689703,0.007203827993056592,162.54117566670644,9.301692931074857,170832.61153295054,14845.477743019721,2.2451374405740803e8,2.2079343561344586e7
-0.000489784637466073,-0.9975423611461903,0.007215766443338038,163.42750377810387,9.286384814493987,172235.28508651428,14781.56430382879,2.259482746120362e8,2.1840170518643793e7
-0.0004997847136110067,-0.9943537261441338,0.007220271945983725,164.75337915720945,9.250550346543378,172424.30106951782,14594.182236279108,2.236986473008108e8,2.1339842392782606e7
-0.0005097847897559404,-0.9932403826704217,0.007213917185322875,166.7810483466033,9.298829380079306,174028.64750807633,14648.96281920192,2.2477727130995053e8,2.1322912626881495e7
-0.0005197848659008741,-0.9938237672347703,0.00725749023080869,168.25252190651025,9.394836645199872,176495.77683931927,14814.585340058928,2.2871156442564106e8,2.1455080550898846e7
-0.0005297849420458078,-0.9924230609527461,0.007273060250206275,169.34821916583147,9.45579861468653,178410.83874492458,14881.13944842561,2.311746704650941e8,2.1443746769571785e7
-0.0005397850181907415,-0.9899142946631153,0.007234265441610846,169.32908258938187,9.444382682134659,178336.20876347407,14686.003767136792,2.291354539561271e8,2.0891247648096904e7
-0.0005497850943356752,-0.9877325626150235,0.007234364729692544,170.55907013422973,9.453066654433284,179504.310476591,14633.69086034073,2.2897817540478268e8,2.0718776318134584e7
-0.0005597851704806089,-0.9865614444444833,0.007322079159821922,173.13995425718633,9.598698943190856,183888.48928669345,15000.10734408751,2.360914939880809e8,2.1419802902358737e7
-0.0005697852466255426,-0.9853592689161873,0.007367269089981782,175.55165683240224,9.682530997380995,186630.94589868767,15154.99804301897,2.3955821070977506e8,2.1619334852549817e7
-0.0005797853227704763,-0.9849377571767262,0.007369362956813945,176.97566559312816,9.66329010388714,187251.43975593106,14979.117222450486,2.3783195567297113e8,2.111702590116942e7
-0.00058978539891541,-0.9848239416092496,0.007380495958483737,177.21079453084099,9.617490992707987,186784.0907360965,14794.21431555001,2.3515257485638487e8,2.0636482785431147e7
-0.0005997854750603437,-0.9839997499820281,0.007410917738105814,178.10712311869506,9.632939970968332,187412.59907412485,14771.277387118542,2.349357215273682e8,2.048066973991747e7
-0.0006097855512052774,-0.9820945307991973,0.007484092801650903,179.8631541045762,9.684339814695598,188614.95717488637,14785.930532224984,2.3563085265469655e8,2.03316999338185e7
-0.0006197856273502111,-0.9787979389818783,0.0075601219151768435,182.42053238627182,9.809982342241835,192871.67815120294,14999.074391618336,2.412774750837853e8,2.0653201369059715e7
-0.0006297857034951448,-0.9770910965382842,0.007612227394753035,183.19403823362424,9.8643144253161,194202.81518829594,15086.353115530217,2.4345702633198962e8,2.081579603862435e7
-0.0006397857796400785,-0.9755575435849538,0.007688038061084112,184.41088139662142,9.909599986615213,195145.53843662952,15149.826268674631,2.4485291023013896e8,2.090765549079241e7
-0.0006497858557850122,-0.9741760958531517,0.007677478201077427,185.6019226079959,9.871365620234084,195682.1251843642,14943.429670552232,2.427917295857869e8,2.029523863391002e7
-0.0006597859319299459,-0.9724214095825855,0.007711078076805268,188.63745171640932,10.005283906638939,200419.319255686,15044.946092704879,2.4861659125785595e8,2.009343259949242e7
-0.0006697860080748796,-0.9721615609733821,0.007814912063538852,191.73485761881972,10.196767057995658,205807.85234809687,15459.95309621155,2.587227824813445e8,2.0819445500036675e7
-0.0006797860842198133,-0.9717287291230254,0.007881112804400832,192.93084762728847,10.288949903408854,208471.47214435088,15684.931480291887,2.6403710902567688e8,2.1332747095164023e7
-0.000689786160364747,-0.9691654237039885,0.007865724239974775,192.9213868289807,10.288629572184474,207639.74901533022,15551.647277237942,2.6040400511877176e8,2.0841126172169056e7
-0.0006997862365096807,-0.9673495832407538,0.00786745204395121,194.36400437110788,10.38269881127552,210337.92858693766,15658.671676859132,2.6254288792285112e8,2.081049558032643e7
-0.0007097863126546144,-0.9665659412334678,0.007927224901397903,195.83898349214996,10.432604969415483,212450.05917509363,15774.051189147262,2.6540362903961095e8,2.106937001961213e7
-0.0007197863887995481,-0.9663520729575875,0.008012876998165342,197.4035016183711,10.484111753488225,214244.00639643226,15842.20972977459,2.6707053748272306e8,2.1180002793437153e7
-0.0007297864649444818,-0.9670706935229638,0.008052069551786872,199.4518027205796,10.633561809493111,217826.9620032561,16109.431341017946,2.726935787858425e8,2.164976737148621e7
-0.0007397865410894156,-0.9672525550861039,0.008010982078085621,199.6986428566876,10.627812293908542,216924.08198016317,16020.344424527058,2.701485013491148e8,2.1375284377375364e7
-0.0007497866172343493,-0.9663340137423021,0.007983808005787638,199.301433483566,10.585721837591565,215878.28670862966,15923.96272724855,2.676981237877209e8,2.1116673150622137e7
-0.000759786693379283,-0.9660115994893019,0.008035363123615415,200.46571062616616,10.670276846906921,218473.26096256074,16163.71629663514,2.7270454480286056e8,2.1560770029536877e7
-0.0007697867695242167,-0.9642457743765819,0.008056050983944974,202.4813258162634,10.7610598974013,221831.70700307147,16360.651820169935,2.7782612640664846e8,2.1915859330566555e7
-0.0007797868456691504,-0.9608169387100237,0.008061134890283296,203.45840796897693,10.751220719118423,222641.70574865988,16286.250129661223,2.768659865852255e8,2.1687678816624887e7
-0.000789786921814084,-0.9590160365839677,0.00811992553446044,204.88482523037777,10.798768426070453,223317.31796198722,16296.348198451858,2.762382352281935e8,2.147636228236024e7
-0.0007997869979590178,-0.9581756037977474,0.008170670537289718,205.70728853603524,10.853031886531634,223312.7251246658,16331.225358974049,2.749702633052308e8,2.15288263222108e7
-0.0008097870741039515,-0.9566511528033291,0.008201498431132968,207.22840016810724,10.836612763204215,223978.1801723162,16138.832975744695,2.726992330783772e8,2.0946520155664366e7
-0.0008197871502488852,-0.9527737405393027,0.008235676700543275,209.8065529174043,10.887494084315879,227144.73869015696,16154.526017462262,2.7523278158144534e8,2.078702357943496e7
-0.0008297872263938189,-0.9498508117194424,0.008278332455098557,212.56442203375772,11.001086275825639,230362.76147752485,16308.33423905183,2.7897914057995415e8,2.104071230999805e7
-0.0008397873025387526,-0.9495584695515102,0.008370206335992482,214.8576135833508,11.018898724355662,231759.7857123197,16214.447994357986,2.773272212283955e8,2.0684909185860563e7
-0.0008497873786836863,-0.9509227735103347,0.008444354282581945,215.95484704762924,11.040486148047874,231940.3698068639,16088.977936990039,2.7435352956240916e8,2.0181986317679822e7
-0.00085978745482862,-0.950695038117195,0.008475640577206461,216.71139315736397,11.08697109800476,232574.1467193256,16084.23063386161,2.746811036062239e8,2.006667542527696e7
-0.0008697875309735537,-0.9472702331324605,0.008500308722286428,218.11993194297625,11.13409193596238,235087.3993161028,16214.600012503928,2.784869549721961e8,2.0398392935176972e7
-0.0008797876071184874,-0.9445969514561138,0.008562518038486417,219.55034522803822,11.139249715616131,236621.50198431904,16230.853665883818,2.789816170966003e8,2.0425006842083175e7
-0.0008897876832634211,-0.9444285070331846,0.00863352678414644,220.73646167993687,11.142911658488115,237231.435416057,16061.093963435907,2.77515623100782e8,1.98358758113754e7
-0.0008997877594083548,-0.9442533032719788,0.008661194801345926,223.09469151624248,11.208250015115006,239027.1308410987,16029.854392207595,2.782168461160083e8,1.9554461856649376e7
-0.0009097878355532885,-0.9417901905599367,0.008656959662225606,225.86711536173948,11.320684508861687,243254.40796098707,16179.998460599743,2.8288202890827703e8,1.9630043498093545e7
-0.0009197879116982222,-0.9383596260083535,0.008693133198341195,228.68906325319168,11.430786074440972,247445.94706603716,16304.603938792832,2.875035996822025e8,1.965447249321037e7
-0.0009297879878431559,-0.9367610019167355,0.008746828312571283,229.78101537384285,11.45162852898414,249094.44211506654,16201.661739480836,2.876836992009673e8,1.9182320688471183e7
-0.0009397880639880896,-0.936099324496437,0.008784338929359644,232.08684718370708,11.523695987115863,252509.56178939927,16325.642084741838,2.9194952973816544e8,1.9223472783776447e7
-0.0009497881401330233,-0.9332562736311463,0.008786958940589312,234.73045636316166,11.55922300278597,255141.83653828033,16364.099294093512,2.929911612339333e8,1.9160683955269575e7
-0.000959788216277957,-0.931919044435237,0.008740325700602358,236.1238489885694,11.499343764499857,254872.04951176787,16234.692449860702,2.8970011355061626e8,1.9016089129883878e7
-0.0009697882924228907,-0.9326168216932732,0.008762200286512839,236.7915601336879,11.48779328023824,255112.46949146816,16103.641650302572,2.882763295714065e8,1.8589071295633957e7
-0.0009797883685678244,-0.9318084838060328,0.008853420330218752,239.14297728290066,11.633941360653953,259002.53349701152,16335.533062016992,2.933523196908513e8,1.872291341174218e7
-0.000989788444712758,-0.930170965657019,0.008903049488731852,240.98830807245267,11.745446444301448,262021.43100265722,16513.853768813748,2.962521912326176e8,1.881178440796474e7
-0.0009997885208576918,-0.9288839486581806,0.008912994674904761,242.0486589414095,11.702471796731512,262887.1320233609,16468.82600393028,2.959514988048621e8,1.880461903015609e7
-0.0010097885970026255,-0.9276331114000587,0.008923128043494578,243.43725369743706,11.789329810067757,265197.71622185275,16613.20694282101,2.996161148853823e8,1.9036493067404542e7
-0.0010197886731475592,-0.9252573924304547,0.00897816363856939,244.85983167890916,11.833949421446398,266785.4249336492,16645.513221765003,3.015718700775321e8,1.9007748549606726e7
-0.0010297887492924929,-0.922789873430517,0.008984144299118006,245.03836784187104,11.777324749870036,265580.63714225736,16480.855481501876,2.9822678198214936e8,1.858907916053083e7
-0.0010397888254374266,-0.9224077906742838,0.008988950472515505,244.8610955671597,11.68815485059608,264094.4553305161,16214.92554334497,2.939896957716936e8,1.8113509963806346e7
-0.0010497889015823603,-0.9208276009300459,0.009078148508122521,247.7156469316761,11.78038967442005,267521.0306193632,16327.233903872966,2.9741367075848573e8,1.830047539144063e7
-0.001059788977727294,-0.9185979877881602,0.009125887533744888,251.93245420531585,12.004440750706644,273833.5527914027,16653.46425636677,3.0489404495123476e8,1.8509128315705534e7
-0.0010697890538722277,-0.9163676020804508,0.009149744527570046,255.0493750013803,12.050893464644522,277144.254795602,16602.787031424738,3.05843656735817e8,1.8135476978351824e7
-0.0010797891300171614,-0.9128690282796114,0.009221614405321106,255.9789769398265,11.932889074085951,277149.3768969648,16272.070898128732,3.0305005292139494e8,1.7479633532894675e7
-0.001089789206162095,-0.9110027323900295,0.009291038578530543,257.30761033405696,11.953876732851478,278540.44807732105,16267.855415824188,3.038363366330161e8,1.7464839300696842e7
-0.0010997892823070288,-0.9105531075471937,0.009353739752095885,260.6914474366354,12.084675508877684,283227.71972446126,16473.537698510954,3.090829142758481e8,1.764739996224444e7
-0.0011097893584519625,-0.909289854976754,0.009434968746206307,265.7019076094448,12.321191084097913,291976.26600488165,17002.523620797354,3.211132401745986e8,1.8593268770079356e7
-0.0011197894345968962,-0.906506235606964,0.009452371978687051,267.9669665792088,12.405015616601482,295252.98022248625,17115.2734906501,3.240709557905894e8,1.8744412365321983e7
-0.0011297895107418299,-0.9035999949101526,0.009476483153788507,269.32336352332976,12.459533494765909,296048.0645823046,17072.982891369127,3.234843716771546e8,1.8412156388788827e7
-0.0011397895868867636,-0.9014490367318505,0.009554877032415933,270.88511919983387,12.447677699953967,297695.03207797534,16942.772272824033,3.2375653926723707e8,1.7922967208712e7
-0.0011497896630316973,-0.8974120465554654,0.009596016975396205,273.01826835956575,12.43559563686602,300273.08766108693,16943.84761570077,3.2549085989725757e8,1.786032920812131e7
-0.001159789739176631,-0.895539042692889,0.009596033643999843,275.91469382165974,12.432543285281406,302903.7815730368,16943.863350143492,3.2759105559819233e8,1.797832804069916e7
-0.0011697898153215647,-0.8942209505163845,0.009658344303590537,279.08021368286524,12.51781858144851,306596.6273813026,17035.381276020627,3.309204042210751e8,1.8059180973156765e7
-0.0011797898914664984,-0.8922922064798194,0.009723381688320239,281.6603469451736,12.521297742433541,309013.0246329927,16965.449422967908,3.313221445908663e8,1.770192437442423e7
-0.001189789967611432,-0.8887612300942168,0.009736753745946873,281.2686200585135,12.439698788393303,306742.4616315225,16697.58870848072,3.245607110406873e8,1.709819230790161e7
-0.0011997900437563658,-0.8865586607140662,0.009791187556348887,282.8652722679193,12.511570127536682,308734.9844148947,16769.742916001094,3.255797282448708e8,1.703091954027612e7
-0.0012097901199012995,-0.8842683958985741,0.009768619853579635,284.3515944290559,12.548556447336729,310675.66241293924,16832.787497479847,3.2628063473568034e8,1.7137024591019325e7
-0.0012197901960462332,-0.8814084871253762,0.009716189258703574,286.00654586644475,12.605397996652094,313136.26279560017,16832.588413370435,3.2695773602783746e8,1.693981746569629e7
-0.0012297902721911669,-0.8798958280737058,0.009689689788061277,288.11982106239725,12.667217894921288,315526.89946180285,16819.51050493684,3.278725476480852e8,1.6899151054112434e7
-0.0012397903483361006,-0.8799662824683864,0.00974147416582708,291.049539583597,12.677538226058623,318221.4340465448,16779.64798567479,3.286377638207833e8,1.6837457079465847e7
-0.0012497904244810343,-0.878384792353857,0.009841937076532572,294.38687511973103,12.694554359670304,321300.4280544237,16800.160621601615,3.3002185158139104e8,1.6932512346910965e7
-0.001259790500625968,-0.8746938189422644,0.009850639232346501,295.3579698750109,12.649059078041827,320626.9141818605,16593.225473978866,3.2606579617580885e8,1.6487828249833776e7
-0.0012697905767709017,-0.8713840111934839,0.009864887938018757,297.27663631276613,12.66447108663923,323419.00266974635,16543.398692022634,3.280235250694966e8,1.6113160574547663e7
-0.0012797906529158354,-0.8692658821339898,0.009879662256636142,299.15176887952174,12.745346597661435,327451.89795842726,16639.415377383433,3.3286403305647147e8,1.6046569248997226e7
-0.001289790729060769,-0.8670076194486321,0.009930242079887082,301.7175403261799,12.879536122672683,332067.4824237535,16903.397809462258,3.3913147472380996e8,1.644065876349241e7
-0.0012997908052057028,-0.8634051105175727,0.01004333096443252,304.11034333475516,12.887644591377954,333895.3286335061,16794.978001174815,3.386820397540549e8,1.6218971046473065e7
-0.0013097908813506365,-0.8604232952648823,0.010077318638736054,303.51047225648614,12.737283232346673,329299.5836968901,16299.493101240563,3.2787946208006555e8,1.5418045668873686e7
-0.0013197909574955702,-0.8590989469146874,0.010050645185441963,302.80175284717455,12.698799064782595,326832.12503670884,16110.245533531383,3.225195237790094e8,1.5056336731349459e7
-0.0013297910336405039,-0.8576701080186754,0.010072712123966522,304.1342246326674,12.704507309521638,327478.16969772964,16137.04035063569,3.2133353615635586e8,1.5133672267385831e7
-0.0013397911097854376,-0.8563898113130326,0.010146393926621968,307.49025802475944,12.740162933423498,330028.2531996701,16202.12614853747,3.220991622437545e8,1.5193261622351518e7
-0.0013497911859303713,-0.854750131038725,0.010245523187805049,311.41838544386235,12.81402319367154,334575.9762037547,16268.381772616276,3.264606678065867e8,1.530080969392184e7
-0.001359791262075305,-0.8530158702350027,0.010313199190190114,312.66482375855446,12.802336445063958,336469.52366440673,16146.73536653063,3.283032930677786e8,1.5033854535647966e7
-0.0013697913382202387,-0.8512210911787372,0.01031499444697309,313.3719513714564,12.841022634099902,338113.9933206471,16234.445853274572,3.303404106980361e8,1.5031822372627553e7
-0.0013797914143651724,-0.8485353875502523,0.010327569306892279,315.34317814942057,12.893891586200368,339905.53142330184,16258.552027044034,3.3047286954329604e8,1.4837484435634593e7
-0.001389791490510106,-0.8468459884174608,0.010375680437170399,318.97884039188574,12.982293741518346,344144.6085903726,16354.454976108558,3.333713619079033e8,1.4839353683969531e7
-0.0013997915666550398,-0.8460161025849763,0.010372927090451354,321.34713995069643,13.071006755587794,349179.60695573816,16472.06101225537,3.4014944248935807e8,1.4982453763243759e7
-0.0014097916427999735,-0.8446585539314084,0.010316189046040628,322.3669832843006,13.020682408259148,349446.59410246206,16266.990793946698,3.378916378800442e8,1.4759205686289087e7
-0.0014197917189449072,-0.8426041229441252,0.010301117876438082,322.90770722461,12.924605726675047,348451.5562077179,15961.73658067843,3.3305411963436127e8,1.4240121618961496e7
-0.0014297917950898409,-0.8393506573974908,0.010354140310041565,324.9413537071153,12.974492337738573,351088.1435582033,16006.132328916496,3.3446441688219136e8,1.4206478724689528e7
-0.0014397918712347746,-0.8372549175194887,0.010379812024649578,327.89381136643937,13.046754737475705,355517.41195877915,16120.073496567777,3.391644800529628e8,1.4418809726317175e7
-0.0014497919473797083,-0.8360209028091183,0.010412332042261486,330.2229283122371,13.106703653965205,358962.5761147442,16316.256712458038,3.4293667140973216e8,1.4865741738375725e7
-0.001459792023524642,-0.8338624100183842,0.010493017284375548,333.1478579977804,13.190084093377575,361603.87919659505,16336.067681757218,3.420066075971652e8,1.463806110627645e7
-0.0014697920996695757,-0.8312585628003246,0.01053053663695594,335.0458265035755,13.204286165203094,362964.45513183763,16204.994199068773,3.401017344361371e8,1.4158317847091194e7
-0.0014797921758145094,-0.8291784156538667,0.010522006216854165,336.7884974306327,13.20203355729893,364270.09895813063,16156.81383565264,3.3998340749160415e8,1.3988926710750654e7
-0.001489792251959443,-0.8271843953285443,0.010552224538950664,338.756525525469,13.209335308564407,365802.9781088688,16230.910586207916,3.395910854148339e8,1.4280581716573264e7
-0.0014997923281043768,-0.8238725587115742,0.01061091299540114,342.4502447265738,13.314843039673145,370072.7163289026,16379.216790095272,3.419936595368834e8,1.4580698623703476e7
-0.0015097924042493105,-0.8212229699129324,0.010641476053593692,345.7674671302028,13.323578758852145,372294.8110848594,16203.796586777024,3.396470430516877e8,1.4156963630757641e7
-0.0015197924803942442,-0.8198431492031325,0.010608973763860627,347.8943992324252,13.253534740273887,372828.993145067,15955.21689560827,3.3690099750075597e8,1.3804096992422651e7
-0.001529792556539178,-0.8180155077722788,0.01058362740474525,349.14762173648387,13.1943018110237,372461.9489438595,15800.884776035848,3.333614100054986e8,1.36151086012658e7
-0.0015397926326841116,-0.8149813495504451,0.010642830259559742,351.6933833381935,13.252589543071968,375762.06388097774,15920.889495325753,3.3588701600062305e8,1.3892426571943646e7
-0.0015497927088290453,-0.8142221449953925,0.01069153370396973,353.453811395619,13.280216941297288,377981.85465900216,16011.025073856723,3.375126892131408e8,1.4000308595798688e7
-0.001559792784973979,-0.8114731114321522,0.010666536465624207,353.6290203280587,13.26306291927646,377144.8491257372,15816.190402123957,3.337674630801607e8,1.3510000063412854e7
-0.0015697928611189127,-0.8093048576510103,0.010653263231161985,354.08843607631064,13.282002899348564,376934.11406424345,15721.933610856886,3.315690197033429e8,1.3297672502469547e7
-0.0015797929372638464,-0.807638973720536,0.010685818085031518,356.4630510954741,13.356988642702431,378943.7209821294,15803.497592524891,3.320907961918571e8,1.3362605324331177e7
-0.00158979301340878,-0.8053123718808344,0.01071866659382872,359.8282891903071,13.494385462660846,383966.4895954688,15997.28576448662,3.365620408879251e8,1.358846898514551e7
-0.0015997930895537138,-0.80351026312598,0.010729988652672728,361.8210294309602,13.530371914997696,386902.80628014874,15953.528132205642,3.389896701436565e8,1.3618818065615185e7
-0.0016097931656986475,-0.8036830048885026,0.010725063895285736,362.6829417452364,13.397134842453415,386618.1790478811,15639.749337486592,3.344017717761417e8,1.3404041655983007e7
-0.0016197932418435812,-0.8024823344440617,0.010721316360272548,363.8711207823832,13.33312544387308,386650.74502631894,15487.352479222243,3.304504913382323e8,1.3382615073260605e7
-0.001629793317988515,-0.8007536323067833,0.010737528598654376,366.22213373407925,13.423208569720062,389782.531822525,15523.374702983074,3.3220197438486546e8,1.3362478078389669e7
-0.0016397933941334486,-0.798232916157327,0.010793552897679406,367.8924006056633,13.512609905378707,391941.98389913846,15649.996289037974,3.343038225838901e8,1.3520323169582717e7
-0.0016497934702783823,-0.7966747937968284,0.010879171880656516,369.6764290447517,13.572256719723914,396762.1608716116,15759.110612625405,3.41614033355485e8,1.3689463092606094e7
-0.001659793546423316,-0.7963697464998354,0.010940570893863973,371.56226608519984,13.64782314402714,400136.5019347282,15833.432481673046,3.440770950096743e8,1.370819779771888e7
-0.0016697936225682497,-0.7947855230637308,0.010971038323953275,372.9272188471002,13.64003120626527,399126.410119647,15680.590447280654,3.3749124442421895e8,1.3361630602885686e7
-0.0016797936987131834,-0.7927662642216822,0.010999615486981956,374.1258944718277,13.628892082243206,398712.7100452489,15576.316992949436,3.33284179585358e8,1.3345969342870843e7
-0.001689793774858117,-0.789608128643776,0.011039223652957638,377.41526763592265,13.651567666574223,404601.20209829055,15541.703987960667,3.3903575693159425e8,1.377807067886924e7
-0.0016997938510030508,-0.7865061748417657,0.011120596036547668,381.3820373386923,13.688803855445888,410136.8761458807,15429.003349419958,3.422883535428929e8,1.4005883303860882e7
-0.0017097939271479845,-0.7830221699477944,0.0112289533447919,385.1570760266068,13.755650392919293,413203.2690933753,15361.087596530257,3.416523079383956e8,1.3976313888322556e7
-0.0017197940032929182,-0.7801103182237556,0.011281264001267454,386.7817677725544,13.779274797305554,413029.63445669995,15306.717664935293,3.387522525795794e8,1.3829875865438692e7
-0.001729794079437852,-0.7777944421959176,0.011284095935149868,388.3721374796839,13.903373589583182,415205.4318969178,15466.884437565785,3.406529675918569e8,1.3856249808157386e7
-0.0017397941555827856,-0.7757437898823291,0.011323333955547884,392.35348395623896,14.029340880551668,419921.8847733747,15603.718838637442,3.4372357120068973e8,1.3780856344110068e7
-0.0017497942317277193,-0.7732784468941761,0.01139002290132713,395.3199236662022,13.906392552935113,419479.8011083215,15238.917131691864,3.3637758116896904e8,1.35715350156244e7
-0.001759794307872653,-0.7712550602308176,0.011401876871214694,398.1083248786318,13.85199023296692,418547.5976567258,15079.001438836704,3.2749317225349957e8,1.385843254052232e7
-0.0017697943840175867,-0.7688138996319339,0.011376562858574225,399.562495114262,13.835254785671866,418149.84362600517,15007.547206523805,3.2122932224523395e8,1.4094712285880322e7
-0.0017797944601625204,-0.7663369997238886,0.011330621793516757,400.4502409166912,13.843324675187555,418493.24577724363,14981.01449045651,3.190126937346495e8,1.4147991932736982e7
-0.0017897945363074541,-0.7648148286408326,0.011355409172539447,402.168274998362,13.961073212095313,421637.20581709105,15185.753672440023,3.23309670318136e8,1.4408185857008448e7
-0.0017997946124523878,-0.762588968244827,0.011431383816320454,405.5877089667755,14.112142392670444,426643.8140858218,15321.99992031139,3.2722930856904745e8,1.447309446579232e7
-0.0018097946885973215,-0.7604542630025812,0.011459905839134369,409.0292804240558,14.171896468379082,430534.4827513605,15347.428643858331,3.2768639413233477e8,1.4534583913391e7
-0.0018197947647422552,-0.7594622463364045,0.011473182991642768,410.451034093329,14.128399234791667,430579.6238806813,15194.286482813279,3.2260731259409404e8,1.4417074895303076e7
-0.001829794840887189,-0.7595583285750097,0.011506644575614141,412.39388917867956,14.121305234756607,430663.85018241935,15059.042607217923,3.1654201903111917e8,1.4398675939772446e7
-0.0018397949170321226,-0.7606217044903929,0.011462733836298422,413.6744605339807,14.060329693545086,430588.34423599165,14869.06224299154,3.130309365388356e8,1.4388973617320918e7
-0.0018497949931770563,-0.7606823569969995,0.011451380352937,415.8758465000593,14.085590586487582,432359.1824233107,14912.89971633314,3.127729452675033e8,1.4627294592783475e7
-0.00185979506932199,-0.7572883173653168,0.011579028509879465,420.4135645066895,14.187633432896039,437160.3395370117,15042.881580119192,3.1326225509930366e8,1.5007450070128763e7
-0.0018697951454669237,-0.7549080607964305,0.01161320011687027,423.0331837077288,14.187642201964286,439790.5038648276,14885.483048094351,3.1170463839784247e8,1.5243521664944306e7
-0.0018797952216118574,-0.7525605828692797,0.011605756732065148,426.0802674223247,14.163813209258183,442120.403319025,14635.66436982831,3.087767058440063e8,1.538682463263396e7
-0.0018897952977567911,-0.7502331983638906,0.011619757210171744,427.9947033461004,14.19533348517051,442765.1149178836,14670.412311456425,3.069837988066582e8,1.5617092772068791e7
-0.0018997953739017248,-0.747813606175507,0.011654978978731434,427.788507230068,14.16588627453043,441279.58729167207,14566.134742944672,3.043526284423669e8,1.5591889452239051e7
-0.0019097954500466585,-0.7443045769229666,0.01170893210713153,429.3699820454797,14.089599781665866,443058.5339803604,14364.234935606359,3.051285753571609e8,1.5779799063863115e7
-0.0019197955261915922,-0.7406758053780927,0.01174907096019245,432.8731162268366,14.145999814504119,448725.026748273,14477.104435675488,3.104956851548186e8,1.641675611289045e7
-0.001929795602336526,-0.7381530807490542,0.011782621157510003,435.0839324736673,14.217412115334486,449366.2864881181,14602.921837608035,3.076144760998038e8,1.670441278057845e7
-0.0019397956784814596,-0.7369962615504948,0.011846662853186396,435.2344303046751,14.18670697108879,446983.77001237456,14396.260521787848,2.999282388197614e8,1.656081159158913e7
-0.0019497957546263933,-0.733980059601331,0.011911582057524734,434.65918628600105,14.092789097675526,443268.7973338387,14122.195624258551,2.9095000674906385e8,1.6438496386430446e7
-0.0019597942009568214,-0.7318281260732846,0.011956785934736083,437.40313516402483,14.168691009097731,445323.1191800575,14164.517599765473,2.885278100150495e8,1.6782552931077383e7
-0.0019697919487953186,-0.729928169880347,0.01201160363929267,443.03034524625184,14.250340771623552,451062.3700903291,14301.473176779733,2.891255236918869e8,1.744846989674399e7
-0.0019797896966338158,-0.7270817241099611,0.012081703724936006,446.44285316807805,14.264931767366383,453743.76829873514,14345.124509935165,2.871313520127369e8,1.797096050466558e7
-0.001989787444472313,-0.7248020397841661,0.01209288756713982,448.56949319318863,14.279309065933248,456119.25644854875,14212.491554542932,2.854376757166593e8,1.8123081396769326e7
-0.00199978519231081,-0.7232339684443143,0.012152973220002052,450.66718812270426,14.308348911220609,457635.5094520283,14146.659417539664,2.83027876132352e8,1.8257594514003374e7
-0.0020097829401493073,-0.7207183414700766,0.012237537508785512,453.14867069607755,14.39527375377299,458667.0835478576,14107.309113182082,2.789164137312765e8,1.8270527893476978e7
-0.0020197806879878044,-0.7177416247595247,0.012293306121793211,455.13396007052825,14.456810193576974,459526.40579450555,14179.669454087853,2.754993708112102e8,1.847093059493338e7
-0.0020297784358263016,-0.715027752245874,0.012304652734547445,457.821429218357,14.551796459188637,463813.6891179923,14252.646956435556,2.776268703914786e8,1.8763863851473954e7
-0.0020397761836647987,-0.7124098772054938,0.01237763151766766,462.1901511339498,14.607628703517385,469440.35166591586,14241.853380057719,2.784575907245248e8,1.9275474531851996e7
-0.002049773931503296,-0.7100392136555044,0.012441038778592765,464.8135501600173,14.622114420913235,469779.66796837415,14200.952894203032,2.737171862281125e8,1.9536571910102475e7
-0.002059771679341793,-0.7084511762764024,0.012453937727598969,467.45926562668194,14.643357515678842,472086.9571955305,14114.710142871736,2.720650112205348e8,1.9793720699941028e7
-0.0020697694271802902,-0.7063786301931724,0.012414252226901965,468.47395447732083,14.595332130557242,473908.4217131353,14029.428960968433,2.72712681547051e8,2.0028497210247193e7
-0.0020797671750187874,-0.7040003541378895,0.012352409985680705,467.17925945814284,14.45545606005345,470642.0674849734,13778.100566883948,2.668394605341132e8,2.0055777145182043e7
-0.0020897649228572845,-0.7006033857736592,0.012382179718476568,467.7067398967843,14.441053347715037,468710.4847366901,13766.77178350517,2.6140546639840275e8,2.0052070917707086e7
-0.0020997626706957817,-0.698369628898423,0.012453582626094315,471.548827997514,14.534018004515557,471906.87608341326,13885.024717458693,2.5949273509298673e8,2.0294166417292535e7
-0.002109760418534279,-0.6973335535232281,0.012510491823314322,474.3089348005398,14.604538856591258,473363.3096337988,13915.132432493405,2.56137484660384e8,2.03465561757149e7
-0.002119758166372776,-0.6945816927047963,0.01257216037715916,476.2428667011024,14.63948280793217,474212.2090860492,13805.948682252505,2.520636401437225e8,2.0483329839623336e7
-0.002129755914211273,-0.6932721853529477,0.012635792229651005,479.96956597566196,14.670240820144269,476445.38555353764,13724.897107494733,2.490971209756378e8,2.0846744295544088e7
-0.0021397536620497704,-0.6921225941478072,0.012658983885992011,481.47825232438066,14.55858852630437,474203.49671824137,13470.50256027206,2.4007275297593024e8,2.1006356533935077e7
-0.0021497514098882675,-0.6892045802301033,0.012689417983982026,482.74004987252613,14.471932567685306,474056.76944037323,13352.77798267998,2.356731020811831e8,2.137073029646484e7
-0.0021597491577267647,-0.6856381261698478,0.0127817933697044,485.6810469438731,14.514861244275409,477050.1100486416,13395.225474830839,2.3437551188844997e8,2.16464614909687e7
-0.002169746905565262,-0.6829592377830171,0.012879432768649656,491.78876515557477,14.726452376915878,484371.9759000746,13612.293272650457,2.3575839055864534e8,2.2289410175364528e7
-0.002179744653403759,-0.6802098631192529,0.012917220219525322,495.8902039561019,14.772406193924525,487712.2189726305,13595.982379517422,2.3181574336920035e8,2.2912294727962047e7
-0.002189742401242256,-0.6764611628361827,0.012955775395590348,497.50967715805206,14.679726551928425,486685.7556203424,13360.10744543523,2.228181417583801e8,2.3226207462577946e7
-0.0021997401490807533,-0.6728197449917632,0.013093828838575133,500.4153016519766,14.611288159714105,487205.68657286005,13082.370970463386,2.1575759228613028e8,2.3494572113939088e7
-0.0022097378969192505,-0.6696146382032389,0.013170143182465958,504.7288291623685,14.672261132541822,492065.75125160144,12972.734346937512,2.1568237881028828e8,2.3869777297335416e7
-0.0022197356447577477,-0.6666309049766825,0.013196047633627599,509.63088067779296,14.768260362453919,496218.46198212245,12878.222152310438,2.125902110622005e8,2.42264518969963e7
-0.002229733392596245,-0.6634519909510684,0.01327875952207203,512.8532185827543,14.804349254185476,499280.87269552273,12830.86370552634,2.105192326780018e8,2.4476746194492474e7
-0.002239731140434742,-0.659914673227052,0.013403936855195017,516.1783739886108,14.766233854211793,499946.2295413061,12648.833993768256,2.0346377110176596e8,2.479051202840034e7
-0.002249728888273239,-0.6562035055194034,0.013478095866261782,519.8681333195235,14.738451740517108,501868.77567769407,12582.68067078401,1.9771873735268682e8,2.5372745866573732e7
-0.0022597266361117363,-0.652024253075382,0.013519753313690206,523.5581727288242,14.714161437877996,504120.65473166696,12473.65847258671,1.9280553789305058e8,2.5763179312389012e7
-0.0022697243839502335,-0.6484118593436743,0.013544939360342649,526.7570271402407,14.70773732686363,503685.79076256655,12358.437769298194,1.8412933730922714e8,2.598238649125866e7
-0.0022797221317887306,-0.643259253335507,0.013502003120323096,528.7983570697261,14.759882065328172,503689.2819468128,12406.821743231398,1.786100397048197e8,2.616661534146587e7
-0.002289719879627228,-0.6389873831401217,0.013450697375431732,530.6245133688392,14.729368302301802,503911.3965247709,12273.97681287685,1.735601080019386e8,2.6409455648083277e7
-0.002299717627465725,-0.637384983949654,0.01345299230365662,533.5640689183748,14.68382376810229,503876.8610749548,12129.127922528201,1.6623331546427885e8,2.6738512700850066e7
-0.002309715375304222,-0.6358908922639563,0.013471235385023235,537.6444196328129,14.667712480763537,503923.8420889347,12056.880363100357,1.5792083167271584e8,2.706754177821045e7
-0.0023197131231427193,-0.6331448104363699,0.013514539098559215,542.221617970827,14.649804379028431,506345.5849612188,11986.331531646392,1.5156856767626274e8,2.756528459110499e7
-0.0023297108709812164,-0.6311151379344015,0.01356495354425716,544.2051347867256,14.623181714436967,507371.6196873811,11906.93096514528,1.4645539758424515e8,2.7969183352897055e7
-0.0023397086188197136,-0.6292160281994849,0.013653126223279044,546.5473802038196,14.650564698241741,510217.92695292755,11857.147245555463,1.430615645701396e8,2.841552407215751e7
-0.0023497063666582108,-0.626922426490571,0.013703443231977488,549.3140051903965,14.689107125343543,512294.9991607303,11813.478323859259,1.3767041143739828e8,2.8695005348574728e7
-0.002359704114496708,-0.6245164993830736,0.013776912658211307,553.3982558223174,14.706914982406417,514220.51453950047,11860.92432933182,1.3050619383317196e8,2.916487707031062e7
-0.002369701862335205,-0.6224441167938627,0.013830989827671739,557.9940159861284,14.748543243567182,518019.40925560315,11840.065373468076,1.2666150686788554e8,2.9684037046434525e7
-0.0023796996101737022,-0.6200446426365634,0.01383378942930308,561.2423095919166,14.714011303357452,519289.47731169197,11717.545730098798,1.2155826256259891e8,2.998049631762402e7
-0.0023896973580121994,-0.6161165425459247,0.013831376423393566,561.5319093433005,14.644232947422283,516617.9701806679,11559.795689360077,1.1383209007955158e8,3.0031406918691996e7
-0.0023996951058506966,-0.6141079403077677,0.013859572178602267,563.39149464144,14.665173983442093,515258.89648453926,11495.81320728513,1.0686397351489921e8,3.029375002702111e7
-0.0024096928536891937,-0.6112040652377645,0.013890516019578903,567.6099436104641,14.690477738970595,519098.7127345357,11446.619054554007,1.0252796530719763e8,3.0887567686796017e7
-0.002419690601527691,-0.6074590123002491,0.013895715198060873,570.9965118049397,14.720107081921002,522340.7409521325,11429.40188214856,9.960451979362588e7,3.1277967672684573e7
-0.002429688349366188,-0.6050631450022045,0.013935604746413434,573.992415419755,14.746747350744947,524202.2146362248,11480.193008167698,9.577144120473653e7,3.1562455795458935e7
-0.002439686097204685,-0.6036616377983157,0.013992431222728207,577.0268281518349,14.764442431923179,526215.3128256894,11451.477639346127,9.252030934421182e7,3.1904901400226656e7
-0.0024496838450431824,-0.6008608509500415,0.014002397507596402,579.1630387171889,14.693478994636719,526890.9603157538,11099.169105947954,8.639619389622986e7,3.2212001897047646e7
-0.0024596815928816795,-0.5973618631653128,0.013978835141611568,580.1229928549851,14.665881123883258,525275.9247565175,10801.242202226329,7.972084086538832e7,3.225219197754968e7
-0.0024696793407201767,-0.5926085970577375,0.01402008084548756,582.2548795821294,14.717644280828464,526053.4807409882,10722.274894952638,7.594408871022932e7,3.2484213020186897e7
-0.002479677088558674,-0.5886431710557056,0.014059145319308306,585.2355049178534,14.75238247367517,526169.5023062732,10658.362925011555,6.91860612736258e7,3.2846888210842855e7
-0.002489674836397171,-0.5853621817524663,0.014131288176558099,591.2788995400161,14.928733935423198,528289.836202554,10813.812952543216,6.03433981750798e7,3.3520268105819136e7
-0.002499672584235668,-0.5819346751115593,0.014169396430656853,595.6718619139605,15.01978826533009,530042.8264473017,10911.386377051747,5.271764033311609e7,3.394715035785898e7
-0.0025096703320741653,-0.579257266977512,0.014156057241682469,595.9089733027675,14.986744540717101,528094.7730778487,10844.269627987926,4.699837259927697e7,3.3961961715342484e7
-0.0025196680799126625,-0.5749396052654446,0.014163047853789126,596.8138435802837,14.925959693428279,527129.1516123167,10776.416712374545,4.2668369129154585e7,3.3904374028591536e7
-0.0025296658277511597,-0.5702042490989296,0.014183300549168946,599.1000016507309,14.90045440763905,526482.1136772133,10646.754189562484,3.604610204266704e7,3.4035122944458194e7
-0.002539663575589657,-0.566375423850373,0.01426711724597945,600.4560241603812,14.904739439291127,526189.7235211353,10661.01492452277,3.2466284477193944e7,3.418618660034611e7
-0.002549661323428154,-0.5636227340409514,0.014265602338536163,600.9362837734542,14.840985009844056,524819.9586842943,10793.249455540097,2.895936681055151e7,3.429519319427827e7
-0.002559659071266651,-0.5604476473530094,0.014219538036877864,599.9385934302758,14.756617826807823,521512.59882471996,10692.771016545496,2.364838642773009e7,3.421061447709377e7
-0.0025696568191051483,-0.557254019832404,0.014287645792732988,602.6840983140833,14.642878007856932,522938.85006655235,10574.985847502892,1.7834788373408683e7,3.462840176071415e7
-0.0025796545669436455,-0.5545857475438013,0.014349718812085889,605.8717014063484,14.596886034106108,522812.9250136482,10559.731724288347,1.0352821206663076e7,3.492729463256732e7
-0.0025896523147821426,-0.5521267039958127,0.014351618234083284,606.4846653502503,14.56753681904132,520177.808760985,10611.963561502036,4.1474624479448902e6,3.490710391055763e7
-0.00259965006262064,-0.5491066599035244,0.01433593400536933,606.8857517484595,14.541189327428329,518651.23238860385,10551.992612442024,-519777.31434348144,3.492390720120064e7
-0.002609647810459137,-0.5450672187747245,0.014360629770954954,608.3378414183587,14.599149979734307,515510.2537740515,10383.793489966652,-9.61210226116511e6,3.499558454539036e7
-0.002619645558297634,-0.5408335353449025,0.014378800757226107,609.3160845065588,14.56986470096998,512293.46874580556,10357.23096109863,-1.8196411824821506e7,3.5105081880747326e7
-0.0026296433061361313,-0.5377431935238466,0.014404994498736534,612.6220805824208,14.543326535838235,512453.9597329022,10369.01681235437,-2.572683534101454e7,3.5464495946889736e7
-0.0026396410539746284,-0.5365954616256169,0.014451089389310579,617.4803884583894,14.579879569946275,514929.9098874793,10499.710666849138,-3.326310665361702e7,3.5898852238524735e7
-0.0026496388018131256,-0.5334848664846509,0.014522804292213068,621.1036284263345,14.522242360901057,512304.47631797177,10458.68728004332,-4.720806946054438e7,3.614423554893809e7
-0.0026596365496516228,-0.52907192590558,0.014573470890695047,624.4523565662188,14.450942925598554,510599.33032158145,10360.672969838924,-5.766846728816016e7,3.628196121474253e7
-0.00266963429749012,-0.527045974071151,0.014608567518546342,626.9447033913779,14.458588841969902,510066.59781266435,10351.298889257585,-6.381385685408184e7,3.6494592954979e7
-0.002679632045328617,-0.524930605764022,0.014617403172049546,628.6901602041363,14.480577790699687,510117.2065346008,10466.765183500742,-6.840337081681168e7,3.6705556368047826e7
-0.0026896297931671143,-0.522656173334765,0.014670824089655128,629.6596454945893,14.40448484114053,507142.9643327156,10433.858995847413,-7.782637167982893e7,3.677056803745384e7
-0.0026996275410056114,-0.5181070097501111,0.014737335624287076,632.089109255291,14.319250751139595,507194.93822998187,10404.808699470577,-8.54975026189031e7,3.698501627067346e7
-0.0027096252888441086,-0.5125448740225813,0.014789815998165956,635.9928694998029,14.341505248515256,508880.63539624924,10384.62055624032,-9.211324764955373e7,3.737788261096906e7
-0.0027196230366826057,-0.5094066943263559,0.01485506952986543,640.1987920806542,14.408965347861479,512822.1753946386,10466.505849567806,-9.613293764431383e7,3.787230965685046e7
-0.002729620784521103,-0.5073270048791033,0.014911093998408962,642.5989907922808,14.3400487356536,512170.55106020474,10511.845743807591,-1.0258439844349457e8,3.8224462616041124e7
-0.0027396185323596,-0.5018122885841629,0.014936391410088139,644.464827536706,14.24797623666113,509378.5573559085,10450.384342680823,-1.1092918928027761e8,3.846119757982935e7
-0.0027496162801980972,-0.4984101276429644,0.014931346704380436,646.8969242204488,14.226929606506799,509171.5662154686,10420.137524404028,-1.1821988204627527e8,3.864422380521574e7
-0.0027596140280365944,-0.4963022475821757,0.01494615998803073,650.5031101160513,14.216396748973198,509005.64134397625,10607.04042116629,-1.2755143274438989e8,3.883059385175469e7
-0.0027696117758750916,-0.4936039081739811,0.014958283373577732,654.1013073898906,14.193872028522302,508924.0650751574,10691.527433424206,-1.3680852891518515e8,3.903983031504128e7
-0.0027796095237135887,-0.49012072657854033,0.014982875085539643,656.1402855135306,14.144793226075802,505842.52742101316,10495.410719732818,-1.4806804579911703e8,3.9227013573279284e7
-0.002789607271552086,-0.485810546970837,0.014982227923748903,656.1413498934114,14.166777270346438,501972.80565631,10357.577314967792,-1.5656034970040676e8,3.925191115768505e7
-0.002799605019390583,-0.48306465850648006,0.014999173856192453,658.2071559205681,14.171801257765507,500944.31928803725,10317.30906051,-1.634733970783318e8,3.928108756063044e7
-0.00280960276722908,-0.47842906522787365,0.015002304915559355,661.5139892523031,14.042239374405732,501288.21106086584,10271.66221373685,-1.707532809726536e8,3.938494246845492e7
-0.0028196005150675774,-0.47368162211063713,0.014974216593820994,663.8286395844461,13.919205387171456,499295.2753379116,10233.30730465313,-1.8021496157601306e8,3.942934296011178e7
-0.0028295982629060745,-0.46981158320370753,0.014986959355315955,667.6322946776163,13.980870918933375,500259.76038041164,10336.86346682854,-1.8764503358557162e8,3.96584390228136e7
-0.0028395960107445717,-0.46611177784555297,0.015060235929754019,670.7447495017591,14.018623035814745,502183.69161374506,10436.785471893718,-1.9120730323698395e8,3.9815841527769566e7
-0.002849593758583069,-0.46167120657733746,0.015053266019691003,670.5421762017152,13.999910515707963,497936.71239957993,10351.652819318608,-1.9729887569342166e8,3.968083609327066e7
-0.002859591506421566,-0.4577900886795416,0.015057999135577699,672.7834718020426,13.953121884457293,494899.0588229129,10414.909616864446,-2.075633274532514e8,3.98218404299014e7
-0.002869589254260063,-0.45342025543696224,0.015096663177681676,676.4435106517324,13.930033130541423,494786.20737442974,10559.990821540574,-2.1663841552610052e8,4.0051944138909474e7
-0.0028795870020985603,-0.4486678050405336,0.015104560228325901,678.9785396980676,13.849652396816674,494913.01739833923,10670.831579831036,-2.2402934333577588e8,4.017412143456432e7
-0.0028895847499370575,-0.4457041297200736,0.015146460460412108,681.8078745463113,13.786671916824336,494353.88318913465,10623.687352991705,-2.3279691046912986e8,4.039928825202183e7
-0.0028995824977755547,-0.44320829264622846,0.01523560467324431,683.7227745808004,13.783097333266184,490792.45810578525,10716.67650060692,-2.433359465175103e8,4.053668961333514e7
-0.002909580245614052,-0.43911033359212587,0.015317188698667689,687.3340880699267,13.834390036248053,487998.1312755038,10964.267009456416,-2.576025403460223e8,4.074439581351775e7
-0.002919577993452549,-0.4352507830527865,0.01535071132204332,691.1511986277998,13.835279451820671,486162.5065809622,10997.109813864714,-2.705983041629271e8,4.098281139933548e7
-0.002929575741291046,-0.4315878896906356,0.015390092881571595,693.8517067615467,13.746929655690487,483098.6082309834,10980.907085879728,-2.8224089746306425e8,4.105855291018105e7
-0.0029395734891295433,-0.42740524111726835,0.015413768192885983,694.6963271942893,13.68000972363355,479756.30967315455,10995.969833758167,-2.9050863902286035e8,4.095637864488126e7
-0.0029495712369680405,-0.4221922575568008,0.015462073765125284,696.9568664988861,13.61884321011179,479661.2278374047,11007.740455238614,-2.971405615918515e8,4.106610017905055e7
-0.0029595689848065376,-0.4168833877364645,0.015520708036182497,699.7028768318762,13.515124699812969,478141.8064494274,11201.411274487029,-3.070208089121328e8,4.110510047064327e7
-0.002969566732645035,-0.4132946720856837,0.015518588373607384,701.0628635621887,13.335451712197354,473089.17059014546,11331.683663752927,-3.1965520384956944e8,4.102669899725728e7
-0.002979564480483532,-0.41086848944383225,0.015515111563710354,703.3528001534223,13.290855261686877,468840.32970417064,11461.76132911526,-3.3240943720620686e8,4.1098510398930766e7
-0.002989562228322029,-0.40726610838278127,0.015518402591745289,703.7390703773739,13.280245677147173,465206.98017592134,11560.806131174233,-3.384037936322173e8,4.091576553821924e7
-0.0029995599761605263,-0.40191640851995514,0.01555259609589889,704.8023574340042,13.261316174403357,462439.89529587055,11530.55324778389,-3.4380361657165045e8,4.072665934122307e7
-0.0030095577239990234,-0.39706825559989806,0.015617744836185467,707.2350018851886,13.237826189870718,459295.90371403104,11551.796342983873,-3.5526720270437455e8,4.078428312825256e7
-0.0030195554718375206,-0.39146608795931126,0.015642952390929613,711.0963060005129,13.248329958491023,460112.02295541996,11653.523164121856,-3.646768349654676e8,4.110235667343917e7
-0.0030295532196760178,-0.38704898054284353,0.01565874020523591,716.8271769795844,13.257770883847316,462383.4523082957,11832.742544488172,-3.7524482681298673e8,4.169575820440105e7
-0.003039550967514515,-0.38425056285163345,0.015679907911277737,719.770731785975,13.207207185364807,460920.33397364937,11960.830660719512,-3.8371291621655834e8,4.182495378931144e7
-0.003049548715353012,-0.38034858314471354,0.01568115243024399,721.5432909465173,13.274120357219513,458991.71177704073,12055.10423969481,-3.8974845235534835e8,4.193633437134516e7
-0.0030595464631915092,-0.37674146329302277,0.015631753709487918,724.8790027980313,13.278856700733966,457972.2434321034,12300.65755939152,-3.9943703012930685e8,4.216766592356037e7
-0.0030695442110300064,-0.3719390291401462,0.01566558630929582,727.3883435559695,13.23961135717126,455531.9416857373,12387.816128349703,-4.100353918941816e8,4.233315850508777e7
-0.0030795419588685036,-0.3668631794849244,0.01566243926065354,726.6911345613571,13.11618375295659,450614.4507243046,12322.951477989309,-4.1768091991864145e8,4.200955880069891e7
-0.0030895397067070007,-0.36511972131362974,0.015673482286409742,727.7967846389864,13.01902947704131,448891.54894484277,12479.521449959146,-4.257801427407273e8,4.193231083282349e7
-0.003099537454545498,-0.36114370624696956,0.015708345909380774,732.2128228805485,12.947478585550298,448581.5138543058,12721.72528033038,-4.373162497044569e8,4.2181657370491e7
-0.003109535202383995,-0.35605178264202575,0.015700660690330076,735.0797001855865,12.848513836337863,444988.9306668493,12809.428640603835,-4.487604502932974e8,4.225299693772801e7
-0.0031195329502224922,-0.3509673973684908,0.015689712105454244,734.3648094958082,12.70076390491349,438365.77941164066,12820.625851595438,-4.566207629863612e8,4.192763864038542e7
-0.0031295306980609894,-0.34689971072508796,0.01572530943201679,737.1489947534611,12.625379156692018,436571.83083971264,12838.889159625714,-4.678160031240849e8,4.2069431537032835e7
-0.0031395284458994865,-0.3428323478739573,0.01572475961369504,740.4427135606795,12.623833856342255,437296.9588646769,12899.904007383511,-4.766263508922429e8,4.2387200048172966e7
-0.0031495261937379837,-0.3379116422044295,0.01574044449279521,743.2860216617017,12.549231354907663,433682.6427017691,13088.494508465372,-4.8802894075001824e8,4.239563857508994e7
-0.003159523941576481,-0.33215608046816,0.015819182345919378,747.9841808838702,12.439414277359582,431673.64774611994,13265.404843866598,-5.0229407754371685e8,4.241221244873481e7
-0.003169521689414978,-0.32798149728580056,0.01583361728619673,751.9242766142507,12.308989112035764,430364.9711177917,13401.848851749115,-5.150710333521032e8,4.2464699445536405e7
-0.003179519437253475,-0.32498149824789063,0.015862310847302736,754.5074761041164,12.18256030281742,426720.0405314826,13530.587761439756,-5.280144846195367e8,4.2294317711039774e7
-0.0031895171850919724,-0.3210958411979665,0.015915645439698298,756.6414488859875,12.10882827446597,422732.76817245886,13646.767677459526,-5.401701560240736e8,4.220207130403833e7
-0.0031995149329304695,-0.3165727496353948,0.015942986468421395,759.0028868258221,12.0582766652248,420163.17685939505,13754.833893797108,-5.493729956966115e8,4.219199385742329e7
-0.0032095126807689667,-0.31316700714440676,0.015910609886437208,762.22299179409,12.021400356502017,419232.5636430344,14037.08918888901,-5.58094611239701e8,4.2241746250346266e7
-0.003219510428607464,-0.3096189710022878,0.01589871875113352,765.5031251447557,11.949793000141273,416533.3093029342,14230.952715828978,-5.695450569944661e8,4.215150371553091e7
-0.003229508176445961,-0.3053268881839128,0.015975461063597398,767.5799325065893,11.928419736683347,413723.3476862861,14319.981041494199,-5.796787599135908e8,4.210324907415896e7
-0.003239505924284458,-0.2994521171912566,0.01600255924798754,770.146464409507,11.823288452045757,410246.16005408,14460.632252723946,-5.891728144724306e8,4.19358950877835e7
-0.0032495036721229553,-0.295447797775801,0.01597997955688286,772.119032767163,11.700695334048461,407078.2457900899,14564.435490043756,-5.980936013031349e8,4.182152629335789e7
-0.0032595014199614525,-0.2927728151526466,0.015937760827360224,772.3248644106343,11.629687398057943,403090.58085296897,14583.679134416676,-6.055145721189524e8,4.164694569703658e7
-0.0032694991677999496,-0.28892286312024584,0.015909636131506064,773.1498772589443,11.576977968856703,401957.58948467596,14622.502430643028,-6.109028564278079e8,4.15659647863327e7
-0.003279496915638447,-0.2845783516178705,0.015911649450619993,775.0905225787733,11.608527152677286,399808.51120475447,14676.59454026428,-6.18677854038257e8,4.1525008331458315e7
-0.003289494663476944,-0.2790789303775246,0.01594825692412849,777.3399923671809,11.465986069945332,395020.6333662604,14869.584574443803,-6.316004906871469e8,4.127827147281423e7
-0.003299492411315441,-0.2748942788128283,0.015956813798326332,781.8828302768776,11.323415063982223,393509.2029497255,15148.626864754771,-6.456179673507293e8,4.12972095414626e7
-0.0033094901591539383,-0.2719374799524152,0.01596801606783883,785.3461810383668,11.22684183989205,390291.0477665436,15362.725252856933,-6.589706024606369e8,4.118807522721826e7
-0.0033194879069924355,-0.2683181683293249,0.015987696062751047,786.6842764823565,11.155800846379554,384528.8258487413,15406.087179627017,-6.700487049336946e8,4.0878851569888294e7
-0.0033294856548309326,-0.2652339426114611,0.015983196683781446,787.0720400446875,11.171273694469116,379980.6008268163,15428.356542032923,-6.753917070109483e8,4.074600511153283e7
-0.0033394834026694298,-0.261044360603328,0.01597705453379479,787.0984169509345,11.12375531534521,377413.37945560773,15584.788128897948,-6.792009574277958e8,4.061780942960438e7
-0.003349481150507927,-0.2563423640910596,0.016007484553152387,790.4031642306654,11.021253386113665,375620.58999655506,15771.718295461493,-6.912878265757031e8,4.0655961185664676e7
-0.003359478898346424,-0.25258462701087636,0.016067496096915504,794.1268371917164,11.024273170403275,373062.7021899561,15882.337552111589,-7.022484735360187e8,4.072985327167927e7
-0.0033694766461849213,-0.24749200751495454,0.016119222427731752,797.3086236241102,11.039360279375392,369739.9613152839,16004.56209712798,-7.141568646555527e8,4.078003986486042e7
-0.0033794743940234184,-0.24222902848968741,0.016161708457579818,799.6656710372395,11.023757487394416,366653.3621994529,16295.436185000655,-7.258748248601588e8,4.078045134111446e7
-0.0033894721418619156,-0.23907721474843902,0.016087544609774785,799.6928193713061,10.953432153634049,362197.9072140785,16518.76226246359,-7.317390760798949e8,4.043581772112409e7
-0.0033994698897004128,-0.23587154046244305,0.016080112537927807,801.4911718511108,10.931130712269272,359356.574528658,16691.979161190684,-7.397196596692889e8,4.039206548333674e7
-0.00340946763753891,-0.2302380771437726,0.016178768500104447,806.7818499599068,10.916987021460873,357243.9117213408,16925.614337136896,-7.565689674465909e8,4.062306155783637e7
-0.003419465385377407,-0.22667502100068057,0.016266740465627563,810.0930933748372,10.881459822536993,355352.8816952352,17018.405713719632,-7.675518427870271e8,4.063586454346473e7
-0.0034294631332159042,-0.22367399010170327,0.01628821329176992,810.2215343579622,10.657006274263622,351869.4814148585,17083.89263072566,-7.725927557357525e8,4.0107321866966195e7
-0.0034394608810544014,-0.2197032998282835,0.01631415348551296,812.9511578820544,10.581744909205272,349160.4674899055,17258.978163270527,-7.82415646516711e8,3.989011222186194e7
-0.0034494586288928986,-0.21584928235256803,0.016395603506256927,818.3329346246292,10.702822468366058,346796.4267130862,17500.10978296477,-7.97157080767185e8,4.023019820433123e7
-0.0034594563767313957,-0.21059604621784828,0.01641741086966878,820.285237974991,10.690869114750445,343725.3856849889,17657.3346620091,-8.056176198308882e8,4.021846437278461e7
-0.003469454124569893,-0.20559770967529464,0.016435177981864214,821.0002773925174,10.519856521123248,339932.14587287314,17693.15334522207,-8.11228077667172e8,3.9852552059555925e7
-0.00347945187240839,-0.20113563577848026,0.016501953728440856,822.1938305380788,10.320133842097507,335311.818116974,17832.012561583957,-8.184276889026024e8,3.930997278841201e7
-0.003489449620246887,-0.1965208385174736,0.01654155100715828,824.5206738524947,10.270549109024405,331724.36431001866,17953.876692475063,-8.298673039894612e8,3.928136860877243e7
-0.0034994473680853844,-0.1912298622057089,0.016561776231990646,824.235539945956,10.312293403422798,326057.5093721348,17937.197786531713,-8.336195674402384e8,3.917787982979115e7
-0.0035094451159238815,-0.18705315227070293,0.016618247811913928,823.1870070879303,10.266643993424728,321522.58344628225,17963.479520296118,-8.361028529261049e8,3.881607358619131e7
-0.0035194428637623787,-0.18297032899416862,0.016683334170660556,826.7991971165884,10.126627898449915,318953.616717869,18231.11907985096,-8.475511314621686e8,3.856855353026661e7
-0.003529440611600876,-0.17991598960143165,0.0167641939978109,833.2096336142598,10.076890861214476,316881.7251783443,18586.96124679706,-8.64245956082843e8,3.869846396493969e7
-0.003539438359439373,-0.17629623737659295,0.01677892790689172,836.6506715882082,10.036763483306466,310946.9783042079,18789.161922379,-8.768828300873744e8,3.855493955480283e7
-0.00354943610727787,-0.17183164665623407,0.016760258452306356,837.4487196358484,10.030794006621697,307140.0716444715,18927.739869742338,-8.819594344025077e8,3.8342087778092176e7
-0.0035594338551163673,-0.16785803635797458,0.0167683397725026,837.2929084973842,9.964866434529831,303201.59772701905,18956.029233618563,-8.852688867006285e8,3.802657073664033e7
-0.0035694316029548645,-0.16526190995641835,0.016825377903175464,838.3773870372299,9.87282862867363,298576.6487621308,18986.636864838172,-8.934184503957154e8,3.7721302572420485e7
-0.0035794293507933617,-0.1614061350834067,0.016852621466225005,842.3538289421813,9.77634391022788,296288.07314663666,19236.968605063656,-9.074955412035847e8,3.7608981661207564e7
-0.003589427098631859,-0.15602851674520027,0.01687803345876718,846.0657386661716,9.736276403285427,294463.88547627867,19460.896412091548,-9.186886066579266e8,3.761425811909188e7
-0.003599424846470356,-0.15258051070202727,0.016888757577513895,846.7156636756505,9.731469276178606,290895.92733750556,19568.114493831104,-9.239159759646796e8,3.738749617165725e7
-0.003609422594308853,-0.14991149636775475,0.016874481491046315,846.6791364064858,9.6054328937349,283963.36157301103,19687.52112034477,-9.298337619641286e8,3.6788750314869225e7
-0.0036194203421473503,-0.1470597922163714,0.01684986873600961,847.3630473158064,9.607700862857,277974.9334797496,19775.720314359158,-9.354674986651295e8,3.651403379935594e7
-0.0036294180899858475,-0.14227013597512475,0.01683970320907122,849.7518726438827,9.659363981965608,272500.7042271786,19891.76389500069,-9.443324299012586e8,3.646665524978654e7
-0.0036394158378243446,-0.13571928778103598,0.016826139660036668,851.377876460717,9.56611600079697,268223.69792546413,19921.062545253102,-9.517574496573293e8,3.621262751632021e7
-0.003649413585662842,-0.12897398609623958,0.016816779938319773,851.5322292987555,9.526990139476782,264051.77620751364,19823.236603990867,-9.55416237491221e8,3.6022793480139e7
-0.003659411333501339,-0.12392913983491405,0.016782028857380834,852.0901910670422,9.46828801733329,259768.78124411017,19880.312662161046,-9.608065902959266e8,3.571016883098843e7
-0.003669409081339836,-0.11780874855734765,0.016774812010554592,853.1959863730069,9.399561381144345,255619.13239692195,20035.261486895743,-9.661270739928161e8,3.546333359961951e7
-0.0036794068291783333,-0.11239470229752568,0.01677615302237329,854.049900126956,9.401504396462311,250222.18387412402,20139.16997099163,-9.729468496856203e8,3.5262319033709876e7
-0.0036894045770168304,-0.10866851955534541,0.01675342959961309,855.1156069359289,9.36876100708249,244095.43414148415,20179.263983892703,-9.80773224467969e8,3.4942476765277095e7
-0.0036994023248553276,-0.10519968678409462,0.01676889296547559,856.545861260732,9.277180277584957,239679.54155764662,20251.42531824929,-9.872718507334944e8,3.4561911440656215e7
-0.0037094000726938248,-0.10072524423200785,0.016798987544801757,857.4755646520769,9.214552997528621,236454.38241690167,20298.05597007414,-9.910438946883243e8,3.4339996000118434e7
-0.003719397820532322,-0.0952678629773588,0.016817930836518877,859.920117602466,9.198268075922934,233898.03909909131,20339.745664376667,-9.990905905747768e8,3.435858952507932e7
-0.003729395568370819,-0.08844324694892888,0.01677433857954496,860.1478163310343,9.143958275407234,226523.0117788837,20330.711333519324,-1.0039478210299368e9,3.396380088486918e7
-0.0037393933162093163,-0.08275663600235748,0.01672150702660819,858.6779880951392,9.123682085389307,217920.31833560707,20320.723896757016,-1.0037907506086214e9,3.3519674759418994e7
-0.0037493910640478134,-0.0787866391791171,0.016731652358725015,861.4211326614956,9.197695409288773,214376.47162362377,20462.52114619759,-1.0135580024803504e9,3.366470709448719e7
-0.0037593888118863106,-0.07437989831444268,0.01678734683201336,866.0252296287418,9.239554753820743,209054.00007398083,20664.48154676745,-1.0296218762274888e9,3.3779032993172325e7
-0.0037693865597248077,-0.06904702338273301,0.016808604741350788,867.6007345972852,9.17941588994777,202865.56121692536,20767.696897289054,-1.0367692903925214e9,3.351476648089482e7
-0.003779384307563305,-0.06546151152087143,0.01681675741248646,867.3479646362554,9.20211151170135,197536.33393251343,20810.21427686521,-1.0381511875868527e9,3.3363897778018214e7
-0.003789382055401802,-0.06263303404011031,0.01685651775351248,866.9637184103766,9.198513276692973,191653.04855763158,20859.38505329322,-1.038956178658757e9,3.3049905675896965e7
-0.0037993798032402992,-0.057203478644026674,0.016902027979089435,866.8610589251134,9.251368475235516,185851.70093169494,20907.16538214801,-1.0406794517387223e9,3.301756274468994e7
-0.0038093775510787964,-0.05062966091228463,0.016936717739571935,866.3377680946281,9.212311632461272,179075.7788918416,20929.432578211938,-1.0433352005480988e9,3.2790032390418995e7
-0.0038193752989172935,-0.04596089923063438,0.016931653562656197,865.338827089806,9.071480574377771,173487.52491717273,20937.062640290533,-1.0435075419713542e9,3.2175802860933017e7
-0.0038293730467557907,-0.04175051297932517,0.016930239239219373,864.3530705129043,8.977002038137146,167354.80028358268,20882.743759325604,-1.0418304303683659e9,3.1624635005232554e7
-0.003839370794594288,-0.038385694622011815,0.016949256254243605,866.4191028843238,8.9070562209002,160516.09538859333,20966.963966766925,-1.048661315836677e9,3.134543514272251e7
-0.003849368542432785,-0.03422555805857869,0.016956442970455697,866.0317515151205,8.791831181244214,153284.1245337941,21098.745780878024,-1.0519268692692068e9,3.0791723574397236e7
-0.003859366290271282,-0.02912411615567459,0.016957074355143143,867.1078668974716,8.849820152479664,148304.59065909177,21158.395176482478,-1.0553301589935238e9,3.0744557682242297e7
-0.0038693640381097794,-0.024776652343072216,0.01694121217150828,865.6536204809554,8.844911334997663,143618.67503691826,21139.195121335568,-1.0538955908368583e9,3.0487704071117323e7
-0.0038793617859482765,-0.01987856079617203,0.01695200923046233,864.1406206517008,8.766409337158873,138318.57823070372,21122.976089883065,-1.052383934441744e9,3.0010294357356407e7
-0.0038893595337867737,-0.014281206103498787,0.016992488136322984,866.483425888981,8.72436555798374,133638.8061984927,21289.23976778205,-1.0599752261404587e9,2.9758941421767082e7
-0.003899357281625271,-0.008325989753641837,0.016993446274283428,868.8602078259996,8.711478905634507,128505.97471693248,21519.854897052857,-1.0677241161828324e9,2.9696320078841962e7
-0.00390935642644763,-0.00488838457407423,0.01693865235965812,867.9174532660485,8.655424516425231,121252.98398159338,21515.37511526087,-1.0666132490491009e9,2.9304801875142578e7
-0.003919358830899,-0.0019053587967950154,0.01693256478881684,864.8991042790211,8.484184386138292,113408.62880567904,21477.714616183843,-1.0619521291582923e9,2.8554370334123913e7
-0.00392936123535037,0.0034520505976757283,0.01694424468777643,865.2796996499724,8.476205581387967,108318.19122546686,21494.596105258228,-1.0635640097538493e9,2.8351498841556616e7
-0.003939363639801741,0.011754245970225147,0.01695922292768033,866.6075935854902,8.45693513468655,103891.22442563817,21592.511247208862,-1.0689392278982892e9,2.8237475193496376e7
-0.003949366044253111,0.01712446782370844,0.01698751206431812,867.4767807343343,8.494467633415136,97705.27581808245,21716.57605398948,-1.0709491409920381e9,2.8059098846746024e7
-0.003959368448704481,0.021541686396036937,0.017022297377944962,868.2256614119434,8.522891896511183,89623.87547931483,21832.238524969634,-1.073518413198474e9,2.7898163646702077e7
-0.003969370853155851,0.02599874445276104,0.017016832652645822,869.12430668586,8.503229303075754,81948.1637459849,21920.54240821669,-1.0781347591766782e9,2.7761305513410356e7
-0.003979373257607222,0.03170557991855132,0.01695395754665439,868.115441786819,8.471212557243556,73286.2154540513,21859.91529887492,-1.0777609353540566e9,2.7410905552020874e7
-0.003989375662058592,0.03749855044674959,0.016935467562457243,866.6294673349086,8.383870869127112,67313.6704420898,21780.405812989797,-1.0753310645502796e9,2.6975709971842464e7
-0.003999378066509962,0.04251336251694779,0.01696011432641627,866.3301030394911,8.248591672282886,63855.791673795,21802.26051020186,-1.0757715645689363e9,2.6463282465800866e7
-0.004009380470961332,0.04839542909546493,0.01692214311795176,865.1669461507264,8.135878782613386,58235.86289474916,21808.480476664976,-1.0752130936378293e9,2.5954328608381335e7
-0.0040193828754127026,0.05341486360971199,0.016895216092391516,864.0652176040695,8.157040123666418,50030.74255121491,21715.234105942716,-1.0712279207502308e9,2.5779853277500045e7
-0.004029385279864073,0.05813753981094632,0.016941387461033703,866.2432154801859,8.194623402131173,45314.98920992532,21706.80370039347,-1.0756940040963843e9,2.584843285864866e7
-0.004039387684315443,0.06252429261345066,0.016980317106315795,867.882764069691,8.249734341733788,41584.79502187026,21761.488418806897,-1.08031720869741e9,2.5927437165033497e7
-0.004049390088766813,0.06675083445667487,0.017011641698911124,868.6764220956064,8.219632639451719,35219.102488727025,21787.845379597835,-1.0841809997038698e9,2.583276717783434e7
-0.0040593924932181835,0.07055580235439425,0.017023403893789528,871.1279754702898,8.212986634441693,27360.17504783685,21939.574242657778,-1.0917948115338836e9,2.5781456883805882e7
-0.004069394897669554,0.07477365627196439,0.016988155916353328,873.8282593040327,8.21699002716705,22749.9909384905,22047.86558516174,-1.1014232348437076e9,2.58237897975301e7
-0.004079397302120924,0.08003943920656707,0.016969804707735663,875.0486344773847,8.254364919960029,17726.86551408316,22069.273183506222,-1.1062172008675716e9,2.5857864776940998e7
-0.004089399706572294,0.08479804878251085,0.016974786054929414,875.4455012709424,8.216412685236829,12194.286720151953,22123.37680411919,-1.1096303984636352e9,2.5624231763012517e7
-0.0040994021110236645,0.08941405080074415,0.016966602934735706,875.2305981494189,8.133209304536729,7168.348880157297,22187.386613155308,-1.111548681218978e9,2.5345214997844733e7
-0.004109404515475035,0.0939758098578603,0.016982251228366194,876.6562082538732,8.120715375419019,922.9803793500901,22244.958954299702,-1.1155168496375844e9,2.5342113086866807e7
-0.004119406919926405,0.09952779094055325,0.01696308953413051,877.095536486654,8.153717936167881,-6205.1080283025985,22212.911717748048,-1.1154706951496603e9,2.5363692719215006e7
-0.004129409324377775,0.10423103201747905,0.016905871627161104,875.3905503726639,8.09529204272402,-10168.529486242653,22048.547659567645,-1.111599515361478e9,2.5093726676897038e7
-0.004139411728829145,0.10908249419869925,0.016849801418157645,872.3272078866315,8.074626611363543,-16315.83103207253,21927.961820577126,-1.1041012567460985e9,2.491252402771121e7
-0.004149414133280516,0.11486232825669225,0.016853858194841517,874.2382146335283,8.130453755719397,-23832.620350910056,22000.670070209668,-1.108160875641057e9,2.5168720620139558e7
-0.004159416537731886,0.12154281543365128,0.016873358022618423,874.5279542311612,8.088064963196684,-30428.45128632202,21963.84926107174,-1.108159131465862e9,2.5163430275136918e7
-0.004169418942183256,0.12867664350367544,0.016837972612482183,871.5725123609444,8.045216125078507,-37083.30997323835,21812.506731912443,-1.0995692623669536e9,2.4983046933211494e7
-0.004179421346634626,0.13376476336590212,0.016779246119268877,867.2009339160048,8.04262259070749,-42722.96738860685,21582.65459764433,-1.0874601284264185e9,2.48516962004761e7
-0.004189423751085997,0.1373535083643578,0.016793901072197956,866.4352328875025,8.068620808996247,-48698.66078174368,21492.810059364125,-1.0849150909461567e9,2.4970219556006074e7
-0.004199426155537367,0.1415047177353263,0.016783315406459515,868.0535584668958,8.05279387394007,-53927.616081369204,21535.068273786364,-1.0900715988878448e9,2.5015430001043927e7
-0.004209428559988737,0.14517274642213837,0.016771773032906626,870.0504490249609,7.998726524068213,-59958.07268864003,21625.237861997048,-1.0956106085507386e9,2.502139574192753e7
-0.004219430964440107,0.15001904177269149,0.016797096272012313,873.1421727990264,7.998463914091035,-65821.02672159123,21791.797041580194,-1.1026030757522402e9,2.5249497173281096e7
-0.004229433368891478,0.15480936925481276,0.01685129919090805,874.6067363439735,8.051045708253275,-71297.48339915855,21847.67566461991,-1.1047406260737011e9,2.5548463100624662e7
-0.004239435773342848,0.15939419619120077,0.016870968002403668,873.8402179192432,8.081739602554897,-76137.77360958155,21761.675850325533,-1.101048501794207e9,2.562544136477229e7
-0.004249438177794218,0.16448581426603973,0.01685481093038687,873.3655588857376,8.077707825994652,-80986.60611881298,21710.640778351863,-1.0982007650732996e9,2.5702243321137387e7
-0.004259440582245588,0.16723443540201918,0.016829556033002735,874.1681156424352,8.11278717578457,-87707.00747771614,21761.689221702167,-1.099042008967673e9,2.6051016001369298e7
-0.0042694429866969585,0.17065124432743903,0.01683266500387088,875.4222795868129,8.22520623805663,-93782.74323884024,21836.27329549108,-1.1007897600225413e9,2.657060308315373e7
-0.004279445391148329,0.17636115046604442,0.016838830207342118,875.2607329498463,8.260233682462532,-98718.18241151662,21817.180202307765,-1.1002281576685104e9,2.677955625954126e7
-0.004289447795599699,0.18345867434234975,0.0167611551684892,873.849044429811,8.196057020871189,-105408.7436858297,21698.302357965775,-1.0967637472358315e9,2.6691347121493712e7
-0.004299450200051069,0.18952081064019596,0.016687339449793687,872.806747596834,8.188132420944571,-113130.53162929177,21595.918123578598,-1.0930339037286148e9,2.6830249700054187e7
-0.0043094526045024395,0.19507001868184806,0.0166591081254387,876.5993404786869,8.295012565628696,-120815.18158296593,21665.081561366806,-1.0999222868077543e9,2.741014738416526e7
-0.00431945500895381,0.19959547025915117,0.016639346152845444,877.257636937439,8.292040833739588,-127523.11424834553,21676.62990143312,-1.099416835324385e9,2.7640365673283126e7
-0.00432945741340518,0.2028466228282404,0.016624106283781852,874.6843642072171,8.321252069068452,-133991.0749277906,21535.55818240915,-1.08916871531564e9,2.767192562121866e7
-0.00433945981785655,0.20689243410096433,0.016641044281161126,874.4113694502719,8.265679350492116,-137733.51049159758,21531.735137427982,-1.0872401116949413e9,2.755901988300199e7
-0.0043494622223079205,0.21137415163165812,0.016633005782500414,873.578909153329,8.298663807094522,-141576.0706624896,21505.97082293503,-1.0824323681772594e9,2.765405164306901e7
-0.004359464626759291,0.2151523481620446,0.01661816544368735,872.6298686047752,8.403734225453631,-148134.02604708413,21442.14003484302,-1.0767862810775304e9,2.804372574887349e7
-0.004369467031210661,0.21854155319948862,0.016638002303866962,871.1461450123703,8.392616117329888,-155577.62956135042,21314.938416531797,-1.0708647498461725e9,2.8371198874995314e7
-0.004379469435662031,0.2229161551491036,0.016654663898864875,872.3564135587568,8.439070708051938,-163877.74644722845,21333.54142827362,-1.0698264681156777e9,2.8854954556314886e7
-0.004389471840113401,0.22804356248710547,0.016625658243655903,870.0551837405465,8.463260908441926,-168316.48425696822,21267.94109775486,-1.0619162294286494e9,2.9001496787655544e7
-0.004399474244564772,0.23418357176675095,0.016608025759579717,867.8007689669001,8.422741705231608,-171876.9694242192,21175.957177545337,-1.0573685902074434e9,2.9030601946455427e7
-0.004409476649016142,0.23973970199579958,0.016531037991999457,868.4733613296081,8.48371319416878,-178657.91757290298,21192.70820773202,-1.0595808646444007e9,2.956811764297971e7
-0.004419479053467512,0.24391277475107825,0.016501938043058592,870.7167756573893,8.609678624101527,-186925.40032408794,21266.701996212694,-1.0621869391299917e9,3.0215280090875972e7
-0.004429481457918882,0.24928741294685056,0.01652794974112383,871.9476711415637,8.714748201266763,-193990.19858252857,21264.27523029467,-1.0612321393848848e9,3.0546139303016562e7
-0.004439483862370253,0.25396479355072776,0.01652476163413633,872.2210304396604,8.748869742692566,-200972.06657603357,21261.699239329217,-1.0599138948934985e9,3.0828001225973736e7
-0.004449486266821623,0.2577114814697693,0.016491664139849885,871.8458877614366,8.800222299523995,-206627.97606386084,21158.107409110566,-1.0566469305474815e9,3.1259319710379347e7
-0.004459488671272993,0.263366495032249,0.016511872325328185,872.8623578642347,8.885984177539195,-214051.77622032553,21190.402905889965,-1.0562789068844793e9,3.1807569984697692e7
-0.004469491075724363,0.2691563581580023,0.01649760122109885,872.8643733976518,8.96408291366727,-221499.72001641436,21187.104393018497,-1.0522401552983425e9,3.2318434283967137e7
-0.0044794934801757336,0.2735851044899672,0.016516915385946178,870.1683935028101,9.014150146988506,-226645.21893172176,21005.204894638242,-1.0431601692976372e9,3.2495863648643285e7
-0.004489495884627104,0.2794997959011768,0.016468597484875162,866.9341128251675,9.03782627547248,-231537.31673140245,20823.872187847817,-1.0335199797468752e9,3.260570653095431e7
-0.004499498289078474,0.2852650173728806,0.01639037610366114,865.2206954922473,9.026216245872147,-235902.0606822014,20733.71591465878,-1.02716653892854e9,3.2739787591578566e7
-0.004509500693529844,0.2900860011839111,0.016366079487000394,863.5369997082632,9.097490361641896,-241602.94589361976,20574.40443639522,-1.0193499619438633e9,3.3175801260195717e7
-0.0045195030979812145,0.295613369971141,0.016403184109231514,862.7893175478807,9.189513229585616,-247640.3908269048,20464.20706482192,-1.0135383547402997e9,3.361271335043583e7
-0.004529505502432585,0.30238433554360666,0.016407419414564143,859.2095380540392,9.169402350442775,-250633.52968923168,20342.11331116479,-1.0013442933767635e9,3.3480603449986983e7
-0.004539507906883955,0.30809846928960855,0.016364725387313542,854.5183839470633,9.16438722272172,-254106.86941159706,20185.43491683094,-9.861809868888524e8,3.331279781199458e7
-0.004549510311335325,0.3133382923137941,0.01633295573737483,849.9755402010405,9.26361891575509,-259617.79750035907,19985.057166724266,-9.70777592916557e8,3.348204336842697e7
-0.0045595127157866955,0.3173322306086971,0.016278635000545657,846.6042301583718,9.274323054759574,-263931.5696925447,19925.04255060747,-9.588371620618529e8,3.361535672416975e7
-0.004569515120238066,0.3221226899966376,0.01630654713199066,846.5996116908819,9.28704266074262,-269248.8071434906,19866.3082007265,-9.55418487211298e8,3.400628016324212e7
-0.004579517524689436,0.32809643133731814,0.016324482873900842,845.8312044009514,9.365778643239162,-275935.2933661716,19749.086607099518,-9.477382273049551e8,3.4529301429127924e7
-0.004589519929140806,0.33258837207486597,0.01632493985009571,844.1893643604341,9.559540913657226,-282802.10421161924,19618.76314855398,-9.362703386365693e8,3.505956760433702e7
-0.0045995223335921764,0.3354967158213641,0.01632211861696193,842.6176522625742,9.693731652706141,-287992.2874948034,19590.87409586077,-9.279968678623275e8,3.55259763005128e7
-0.004609524738043547,0.33883676880380165,0.01629667684215365,839.6006711169936,9.75067437015781,-293341.53791861533,19543.602545117235,-9.151782314275639e8,3.576295149954535e7
-0.004619527142494917,0.34413681211544445,0.016281566553239972,837.184518080651,9.764766789100776,-299424.4584681728,19444.546956613,-9.050678967724409e8,3.599435217919491e7
-0.004629529546946287,0.34976550943167534,0.016255184071319154,836.4379338747149,9.889086817399198,-304521.9627766528,19346.008895621944,-8.992884825606405e8,3.649230150432968e7
-0.004639531951397657,0.3541544954647731,0.016272228117562213,836.4775660251815,9.884898822572566,-307012.1257736337,19323.772181190932,-8.994292649863633e8,3.67595271880799e7
-0.004649534355849028,0.35777927084909034,0.01634281996109413,834.8094235142581,9.907940601906441,-310965.13346772053,19254.100219855416,-8.92896253130063e8,3.691616882351762e7
-0.004659536760300398,0.36209331740916045,0.016369006746920524,834.1233763989079,10.043097028027473,-317355.72459243966,19112.306770404695,-8.85206016193686e8,3.7424461939859144e7
-0.004669539164751768,0.36714820436304146,0.016335995227824338,832.491309954878,10.159675274356482,-321723.2394059881,18945.685950904823,-8.759068262761959e8,3.775659766162261e7
-0.004679541569203138,0.37308780342460146,0.016270722832726583,828.2015088069629,10.150348355245718,-323289.9844013201,18735.68421592576,-8.641548355462569e8,3.772258557714337e7
-0.004689543973654509,0.377064973294313,0.01625079584921705,825.1244384134488,10.167361815786585,-329004.8879475134,18548.129428990633,-8.517778315145662e8,3.791889309924713e7
-0.004699546378105879,0.3811635368109824,0.01627653124407633,827.3417344191952,10.378747031060865,-338691.5160385049,18538.670694538778,-8.484158913588217e8,3.876230240355945e7
-0.004709548782557249,0.3872538062695676,0.016311270910423326,830.0090023887567,10.512116705967173,-347098.38112500036,18527.59809778139,-8.497466310562307e8,3.938958111165127e7
-0.004719551187008619,0.39311810854339296,0.01628822785292982,828.9824974678144,10.558280605966598,-351586.58030775783,18383.603977935163,-8.454786916435162e8,3.970354503809912e7
-0.0047295535914599895,0.3974859855550313,0.016230309646855647,827.3756861962947,10.575586636983243,-356871.9645518693,18258.085290727053,-8.373315459441028e8,3.991060116879417e7
-0.00473955599591136,0.40203660758380494,0.016177663218369946,822.924802342986,10.545732842611123,-360339.9119172372,18125.555802199975,-8.219623599982914e8,3.966569439047175e7
-0.00474955840036273,0.40644339386262535,0.016135854956584515,820.4792399731308,10.524342471724646,-363819.730170772,17961.238405786975,-8.120499022374371e8,3.963897714484837e7
-0.0047595608048141,0.41012048803882206,0.016139151322900065,819.8628800975704,10.627956073437302,-369879.9842954504,17828.954905049144,-8.051228129684116e8,4.017713382354588e7
-0.0047695632092654705,0.41517030768667784,0.01618680203039442,820.9458142089006,10.71997561689397,-376968.86324518116,17756.959839890627,-8.009090738946228e8,4.084110977114398e7
-0.004779565613716841,0.4205005143201874,0.016193748845203658,820.6048830954301,10.764686352471667,-383140.084380879,17672.25141766707,-7.93920700083924e8,4.111532921930394e7
-0.004789568018168211,0.4243006023767151,0.01616783416507412,818.1743418416048,10.806971956097355,-387723.7084303921,17534.207998710142,-7.837414716599343e8,4.1237575561428994e7
-0.004799570422619581,0.42757233272300876,0.0161490199400222,817.4352231796324,10.852407669950685,-392588.06539602665,17355.71619460377,-7.776533036763567e8,4.148426216761558e7
-0.0048095728270709515,0.4313272444723937,0.01612100566538849,817.109166818186,10.958907422970645,-399665.12462154374,17262.413805258635,-7.707334899671621e8,4.209828825107163e7
-0.004819575231522322,0.43393157036501273,0.016137383292348453,817.3570554113508,11.11305370413576,-406164.63218950137,17219.967914880475,-7.644753130759588e8,4.26333756045829e7
-0.004829577635973692,0.43792864500118955,0.016146664630113116,815.4342476178059,11.221597772019068,-410782.4257194521,17068.45245282093,-7.544443627237842e8,4.2872286297707655e7
-0.004839580040425062,0.44325637454055095,0.016204276038979577,815.243546702628,11.337696360968854,-416672.87486258807,16957.00411128671,-7.456189648809834e8,4.322657687796563e7
-0.004849582444876432,0.4487323578016125,0.016261145545728876,815.0917431729947,11.380023726973057,-423322.88104622916,16868.746025840148,-7.396651621037091e8,4.370869686701074e7
-0.004859584849327803,0.456117288441368,0.016254759230338613,814.9039042599313,11.337926530555563,-429047.31557720754,16778.667527244983,-7.346667377773064e8,4.4079357003286876e7
-0.004869587253779173,0.4617184022363644,0.016235509782194582,813.5579787766372,11.318257415309132,-433317.73929200263,16742.842672301133,-7.26062444213676e8,4.408833472822423e7
-0.004879589658230543,0.4664775990364031,0.016172837213686817,809.5944536006435,11.401283431798333,-437526.1235954199,16648.172415228226,-7.094633404348747e8,4.3944779446913116e7
-0.004889592062681913,0.4703443967760279,0.016115958544174958,805.6968716615186,11.503520519203104,-443973.6302029918,16510.80004400514,-6.914000881141734e8,4.405748383397138e7
-0.004899594467133284,0.4755405257465489,0.01613787472387777,806.0942565524122,11.642522545831818,-451293.11218591547,16377.852873588336,-6.849356559038681e8,4.464145978848425e7
-0.004909596871584654,0.48066574497036113,0.01614277656497395,806.7794522728551,11.64305531183407,-456619.54761388566,16354.708369189868,-6.807623532932658e8,4.489449861805041e7
-0.004919599276036024,0.48487085693132853,0.016080084858756935,801.3705558902113,11.522723363475734,-457085.61830323824,16206.137060368828,-6.665052311338239e8,4.4458563470194414e7
-0.004929601680487394,0.4887603228166272,0.016006524312645275,794.3430077705074,11.49715407763222,-455365.4459358027,15984.654562738062,-6.4993050390518e8,4.4017930598177366e7
-0.004939604084938765,0.4918570740169959,0.01593026745020672,792.5692423361401,11.55884806776243,-459411.64215089026,15913.00234850468,-6.412866831951723e8,4.419246031079898e7
-0.004949606489390135,0.4974228252974956,0.015930104767619475,792.3351964191958,11.625153535638184,-465050.28597175074,15896.829726382686,-6.321266686246163e8,4.438031657740198e7
-0.004959608893841505,0.5023555337508061,0.015919322294147407,786.8589745668764,11.69848691810296,-467266.88267335657,15619.946532505792,-6.126614468574119e8,4.423056785193572e7
-0.004969611298292875,0.5071292152623481,0.015883801445906197,780.5616799944179,11.680368812590135,-467678.6397656659,15361.183687758896,-5.95543841569168e8,4.396694249308647e7
-0.0049796137027442455,0.5123902410691077,0.01581997048808996,775.7675657402241,11.564535000407785,-468749.9073448826,15283.604704401869,-5.817697417686032e8,4.347336662403101e7
-0.004989616107195616,0.5172147349717318,0.015814775180933698,775.434482777806,11.665711517644143,-474752.57782294764,15226.395351251758,-5.726786799913803e8,4.36830920400688e7
-0.004999618511646986,0.5212241320049835,0.015780682049438426,775.1614882317024,11.866613286555094,-479300.56890365423,15102.008807880138,-5.653025932289882e8,4.410340165212235e7


==> anc/Figure-5/d2_L766_rJ0.1.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2389344712252772,0.00024067646250822464,18.75070331680756,0.5358217692788461,2618.705872931919,1550.146890778701,4.1183179876644104e6,5.330390576814809e6
0.0049900000000000005,-1.2383177299380943,0.00022768922480361978,18.174206412902404,0.5223685373219759,2563.611981567857,1316.232114234389,2.7799824876722405e6,3.676889381999351e6
0.00498,-1.2387272808723573,0.00023862388204571499,18.951294594944148,0.5295580153721351,894.4968382444927,1380.2276457888188,-5.4054708539995225e6,4.558105518635591e6
0.0049700000000000005,-1.2383377379880829,0.0002297177258038993,18.47649330417682,0.513246703828593,2284.822975473079,1387.4806031163932,-925603.0307592797,4.314814927885217e6
0.00496,-1.238179681403116,0.00024365447969199196,19.477289001692785,0.5659401713651947,3172.5519831165516,1572.0636207143605,10745.390808130198,5.1662210466711745e6
0.00495,-1.2376917667869414,0.00024162322707456382,19.96228846077944,0.5477206865372306,1654.344711784748,1489.8514403551846,-2.790163870728928e6,4.1821799750031335e6
0.00494,-1.237776690212872,0.00023807679021258153,18.594704911233777,0.5610971275128668,4055.425612588176,1601.8244463900448,6.283535514167728e6,5.964403815829726e6
0.00493,-1.237737310976559,0.0002492249769765155,20.436781211045943,0.5833396131597842,3973.8030916150474,1785.6016913114602,2.7553696765759536e6,6.90015216881423e6
0.00492,-1.237037894926695,0.00024321731122028283,19.51743975343223,0.5505016395234796,2356.2670636928497,1414.1529797259052,-2.2086699291488836e6,3.8411326867005858e6
0.00491,-1.237014429293403,0.00024644078094248245,19.70968549739904,0.5397197180938411,3386.7477865433234,1466.63834558646,-5.039845615127486e6,3.935744784625736e6
0.0049,-1.2364970060669103,0.00023282573493949385,18.77342218579193,0.5149113090046159,796.9286980307843,1318.9817535811942,-2.1913484135194207e6,3.6569318363126116e6
0.00489,-1.2368051864477256,0.00023957885864415155,19.055261630050627,0.5216293993666968,2312.1248778336612,1408.9301175213916,-1.6739668436205261e6,4.257953475264577e6
0.00488,-1.2366101511544279,0.00024127015411661256,19.746706617104703,0.549480856444915,2998.1714720090667,1615.4628698099136,-2.583746605263411e6,5.26812868628139e6
0.00487,-1.2363464041229295,0.00024530338594522125,18.96779761118738,0.5137397763793873,2784.9952045049445,1270.7425787892262,-6.623779952088339e6,3.5476733852579915e6
0.00486,-1.2362347382358598,0.00023550438870501155,18.752274050507673,0.515693571864206,3483.671083542961,1452.877230012731,-2.254251013764168e6,3.965054129915119e6
0.00485,-1.2361760648802353,0.0002471072095766897,19.404901862633448,0.5504829687033207,1594.893167108224,1565.16129257612,3.5864159430943904e6,4.689985625161814e6
0.0048400000000000006,-1.2356168138859331,0.00024231615467552316,19.58826442717234,0.5435533749451322,2197.1351557782755,1449.7736787310905,-923303.7238495204,4.351378594101218e6
0.00483,-1.2357010099846202,0.0002418727279712809,19.32921150549057,0.5433837340597949,4094.685827972452,1464.7341817101035,-343846.38990918524,4.1643570900262343e6
0.0048200000000000005,-1.235499412515201,0.00023593922120535677,19.74892814717076,0.5622180480855334,893.5756372904195,1385.0038516672394,-3.000375686140352e6,3.8583394191220016e6
0.00481,-1.2353664420011745,0.0002405372388477122,20.02975529380363,0.5481937766561908,2843.057381710111,1652.9156203308603,1.7003591865318236e6,5.423129951302084e6
0.0048000000000000004,-1.2354735420663465,0.0002499642513683025,20.23252610625651,0.5579124890009177,3752.998792201628,1534.2204976641144,-2.4094618518993226e6,4.899140155360223e6
0.00479,-1.2349373951332978,0.00025543483387232375,20.422009219863092,0.5572497863280411,2135.3369730958675,1470.9365820990806,-5.7651678188287e6,4.366449500948068e6
0.00478,-1.2350042706835362,0.00025792754432792114,20.43765117547273,0.5766304730738955,2614.21373854557,1590.0699014364945,-2.3417938923860374e6,4.24892857058804e6
0.00477,-1.234709630586932,0.00024328611499109735,20.529352191934017,0.5738448181169993,2620.7154734227397,2119.335674345864,1.3512804257593596e7,8.945107114548992e6
0.00476,-1.2340734270058729,0.00024630790612269155,20.776377226830427,0.6091463084350516,3632.2243430218336,1829.857504736465,5.736060841437472e6,6.211372061451116e6
0.00475,-1.2340607910667512,0.00023783122241704903,19.719656088141818,0.5425039937098736,4179.2834609061565,1596.2891901337466,-3.2263930243179956e6,5.812481825389197e6
0.00474,-1.2341356653545095,0.00023992521310029042,19.76052065346679,0.5479165185643866,3386.6243935073935,1409.1129959645857,-6.283776256568224e6,4.1307908220261596e6
0.00473,-1.2341960990690366,0.00024383873356431023,20.646755667782877,0.5824665329777292,7103.65118262389,1754.1935651397528,7.573239567706675e6,6.302031985519592e6
0.00472,-1.2333423685803138,0.0002348399911355602,19.461316097263722,0.523368067234353,3673.5049791554397,1352.733726761386,-6.003690351146022e6,3.8787825136621324e6
0.00471,-1.2331727109338988,0.000234748271235115,19.61033400044496,0.5524245439537213,1507.574606226969,1574.7115138798201,2.151818802017662e6,5.5300012700518705e6
0.0047,-1.2330788403024964,0.0002298211193006802,19.21090100176181,0.5316947981430425,2020.0359609920872,1334.1077859138904,-5.061278519259119e6,3.651612610067596e6
0.00469,-1.2330604297836592,0.0002383903888092072,20.15246250552436,0.5793384709417159,3985.227617191984,1529.1562646591453,6760.499549516469,4.0997532481476855e6
0.00468,-1.2328846153035296,0.0002459093780547198,20.036787374554414,0.5480295790626466,-467.38243786374983,1337.3855240182938,-6.450290106837582e6,3.8329784699304705e6
0.0046700000000000005,-1.2326870562991017,0.00024896930209765135,20.26801678123014,0.5927519153482775,5041.665727861211,1552.0735729847988,-414340.3910966079,4.599760221980725e6
0.00466,-1.2322678117801893,0.00024790138271177473,20.51094817341076,0.5894979349656088,2875.775824366817,1749.7582472051438,3.7060058356488347e6,5.739222242728982e6
0.0046500000000000005,-1.23211054796271,0.00024347525409920727,19.925101025689813,0.5291202417235032,4810.804198924736,1456.0319645358195,-7.09809263992982e6,4.857319542054567e6
0.00464,-1.2317211909678305,0.0002564789079128322,20.398094552567017,0.5595103933132493,2880.2750856294183,1488.9333274915184,-3.919170589634159e6,4.481090775807616e6
0.0046300000000000004,-1.231774196684335,0.00025776946149391907,20.475537121009374,0.5602495737348784,651.0740169548909,1532.173141693675,-2.966637169717582e6,4.259610523715628e6
0.00462,-1.23132067257235,0.00023564131683179778,20.6247416659285,0.5751723007752925,2264.22241663063,1985.8256985184119,7.887921199626347e6,8.06359390201909e6
0.00461,-1.2315793347571151,0.0002415416120848642,19.706704978999987,0.5597446104471988,2738.0409692020357,1518.4373865844477,-2.800255714648477e6,5.086249700419422e6
0.0046,-1.2314663225715503,0.00024871290966558044,21.29945744686806,0.6029834662324308,7405.17764041712,1668.9166194220384,2.5474382146816445e6,5.1729524047842175e6
0.00459,-1.2308600468994852,0.00024169101308531266,19.984757108236433,0.5553070140049041,5094.224352158183,1428.6261072755146,520448.18442241126,4.2825423073744355e6
0.00458,-1.2305450686473418,0.00024323504546443174,20.2034788194187,0.5788681307471418,4565.571450250698,1692.6300513615736,4.414483398345975e6,5.849710871575927e6
0.00457,-1.2304481990764313,0.0002548707845684857,20.981322408645475,0.6233645412571596,4373.968465548619,2002.988705261712,1.6450691887894677e7,6.7867118624470355e6
0.00456,-1.2300338054710822,0.00025303178491019486,20.655472772105636,0.584894926665008,5734.718103668316,1548.7871782703055,616880.3333760111,4.86349202772147e6
0.00455,-1.2295148341931343,0.00024357962138833676,20.981872729757097,0.5887245799489712,2538.1674824995252,1787.8299349367849,6.908229481556715e6,5.328572607510241e6
0.00454,-1.2298358164136682,0.0002508832776275485,20.87881873037789,0.5788464909637357,4880.823311821131,1584.5223524167202,-3.617303639158456e6,4.61797869436796e6
0.00453,-1.2301225314132167,0.00025482014987800915,20.84433089634276,0.5901411968321284,3973.2597412619552,1766.0812390547585,3.4873126858545756e6,5.477345686808063e6
0.00452,-1.229888599793774,0.0002551441070971724,20.31882447258202,0.622433694898551,7348.555915403765,1924.4177300174676,1.3304466224233171e7,8.61803551992616e6
0.00451,-1.228781813747241,0.00024337545044238735,20.01970619390411,0.5697781668212758,2673.3415210558333,1475.8401749515722,2.5223457919205157e6,4.606129426929183e6
0.0045000000000000005,-1.2291361417987925,0.00025692992766390417,21.303577547524302,0.6043943282585327,3945.8543963872803,1852.793759839396,5.637253463006379e6,6.148772582532169e6
0.00449,-1.2287581903308442,0.00025289140626467445,21.089469721497743,0.5676699398179796,5386.2043268509515,1612.978494926788,-1.470813663211977e6,5.292727487424975e6
0.00448,-1.228421824279134,0.0002538358420978803,21.43268030849086,0.6254876704915073,1125.4038958306774,1736.0547663206407,7.04480768546469e6,5.491542500566367e6
0.00447,-1.2287580867191117,0.00025338096798425063,21.225760561159305,0.5774531920877438,3334.6144419681996,1580.8120039493442,-7.979278183089535e6,5.0801663298393e6
0.00446,-1.228156563842202,0.00024873084967424986,21.183117207812266,0.5859445450427793,2515.3863547532283,1752.8779354091464,2.740732001714164e6,5.685157393980803e6
0.00445,-1.228047263511495,0.00024522310731251785,20.710094838365375,0.5594981511808668,2475.8782283224396,1534.7370430493568,-1.773371712111594e6,4.613992045129989e6
0.00444,-1.2276546613703556,0.000247543441178488,20.763019894404238,0.5962479652181224,5374.2917301390635,1733.6446178201536,5.3653644740063585e6,5.575690143912644e6
0.00443,-1.2275286015272928,0.00024273385689674634,20.647750130289282,0.5903516185445394,6305.164193824093,1677.207963771635,3.8345580346968207e6,5.574741750922138e6
0.00442,-1.227501487263904,0.0002508015908108814,21.784623788640687,0.6214093992410388,4567.548781819374,1864.2217456188325,6.684738539787534e6,5.43707449205362e6
0.00441,-1.2271077354800288,0.0002453610570185035,20.77449290938203,0.5807098062032109,2763.2121942391746,1654.8359574757874,2.3073742689444274e6,5.092863466641156e6
0.0044,-1.2266034036951912,0.0002501694184775639,21.257830271482792,0.5940074905679985,2192.372082532137,1647.7190003050134,-2.3329402600841876e6,4.981358499101006e6
0.00439,-1.2265537270521145,0.00024538517505447784,21.56350449104266,0.6031442643736884,5463.389140979925,1846.657645685471,-1.2437004152463851e6,6.559500397128095e6
0.00438,-1.226320171922848,0.0002530828331489683,21.571627358072075,0.590458090794273,2686.765229831578,1579.804481160449,-9.982039124687199e6,4.795713896550969e6
0.00437,-1.2260116778747072,0.00025129433095275527,21.13600730771876,0.5864986346245021,2792.409418834925,1723.221489915041,2.869964577096415e6,5.769703750764121e6
0.00436,-1.2259433670530686,0.0002714613716970288,21.65106655619974,0.5878736579076891,3592.567829715224,1786.119552403994,-2.4557703067666064e6,7.434881905201118e6
0.00435,-1.226371876949143,0.00025539722680984183,21.601417653092348,0.6049502351184883,2134.8291159802047,1939.6384055395754,2.6605826376975933e6,7.230187637625385e6
0.00434,-1.225506652363246,0.0002633208889285952,22.03723867652393,0.6151115926898801,2466.1725731222164,1829.3455713254136,-4.239398920809473e6,7.058532710198546e6
0.00433,-1.2252771423426536,0.0002571480855984159,21.018059134426796,0.608646136204157,3993.4661280826413,1684.389999789613,2.7725760104804044e6,5.541635855016784e6
0.00432,-1.2250713736953567,0.0002502694422260447,21.07049101155478,0.5445874081006882,4598.658577972527,1522.3001268284145,-8.085948300766424e6,4.63398722424683e6
0.0043100000000000005,-1.225405027268637,0.00025052985577068754,20.67699552223381,0.5713966200062657,5261.017508986592,1759.8571042093513,4.36786261013781e6,6.105753022917669e6
0.0043,-1.224835106923011,0.00024881593727643485,21.772792060460603,0.5724305732780482,-1139.785971145313,1495.0553289020834,-1.431566274387621e7,4.569261202788881e6
0.00429,-1.224523213866177,0.00026164532223675813,22.102765306925107,0.6806106797964206,6896.872620692417,2588.9014341361913,2.5763714659621827e7,1.263150657720581e7
0.00428,-1.224449696966155,0.00025811121690382107,21.46440855751384,0.5925981339964479,362.9323396783955,1625.836841698886,-7.909061611934637e6,5.053889952771539e6
0.00427,-1.2237715215393303,0.0002554619273033175,22.560039310516366,0.6501816266158212,2898.953830239637,1849.8959787999027,2.60671946144579e6,6.827229822384625e6
0.00426,-1.2237559905420958,0.00025929806866931555,21.41641970150123,0.6269934266530172,6176.1189498627555,2128.144587852843,1.0219639856028376e7,8.93756873274142e6
0.00425,-1.2238757753641882,0.000258214796366728,21.922698098145254,0.6196704210946904,3088.2134804626803,1955.9314648903871,1.6538527968839824e6,7.773537132030239e6
0.00424,-1.2239430490122423,0.00025700337507747944,22.611831011688402,0.6442198248654486,5492.802933597977,2001.593916292011,7.817820779059962e6,6.542965417316106e6
0.00423,-1.2230501757466943,0.00025463285622088567,22.225371487460194,0.6207455774002857,4200.737101150705,1802.2091297549673,1.1559757172738665e6,5.630322774331066e6
0.00422,-1.223025544039532,0.0002636380197039862,22.625708834639635,0.6287079044545947,7804.361484588899,1918.6690607364928,2.3606667765080757e6,6.48942209780312e6
0.00421,-1.222712193261563,0.0002556713095058441,21.630547335735468,0.5773864965541166,244.10560033442115,1643.2903877866822,-8.642837234638449e6,5.459376915776016e6
0.004200000000000001,-1.2226212968516863,0.0002563404550331439,21.86153715944202,0.6482915562717051,4929.345256976552,1803.7333774722817,2.282614263257603e6,6.0625193587621115e6
0.00419,-1.22229157776468,0.000252399759797997,21.9095880204709,0.63405486021756,5683.501631652187,1804.6461087021148,2.386222840833663e6,5.250622605099055e6
0.00418,-1.2223599221137933,0.0002570017968835524,22.11498042495111,0.695114205814303,9534.510170629614,2790.7879406469683,2.2172603099284776e7,1.8289338224702526e7
0.00417,-1.2217063565173762,0.00025979014063402957,22.175333554159753,0.6082895900360041,2854.9965095297202,1707.73181617063,-2.4350603807056826e6,5.389787488512402e6
0.0041600000000000005,-1.2213956463344198,0.0002629345283024071,21.64622728512928,0.6235669322235106,6220.456763956759,1914.1225498801432,4.920664159101429e6,5.59621837680033e6
0.00415,-1.2211203130177806,0.0002469050856551639,22.03258147056476,0.6124877767369791,4497.246866973948,1706.619348756909,-4.529132442189575e6,4.898339981838311e6
0.0041400000000000005,-1.2210356131332136,0.00026212936595150813,23.236716464265214,0.6501780357290596,2817.6546740469535,1886.4984851650563,-177495.19971433596,6.062380454196976e6
0.00413,-1.2208992386605853,0.00026235221713085484,23.573753546405662,0.6649542979366948,5569.3673262086795,1983.923932656804,3.440839508040873e6,6.843507840679374e6
0.00412,-1.221021283718066,0.00025744092481693186,23.14861957975545,0.6195272149275262,5059.798388547841,1744.6850554055657,-7.818244826401846e6,5.39607229853628e6
0.00411,-1.2205592694660719,0.00024142035396447945,20.9831715833142,0.5945514529155423,5403.441256337602,1811.178448237583,969947.9787395737,6.6361765629437165e6
0.0041,-1.2204637493439972,0.00025798118783560266,22.59554971694166,0.5972651704892182,2667.6064107699785,1924.6288820440136,-4.148636763031565e6,7.857755949341888e6
0.00409,-1.2203006229020184,0.00025506843893851125,21.992777376616235,0.6045066560356952,8821.841553184502,2123.611014155186,-4.7203437055253135e6,9.287164633304182e6
0.00408,-1.2197865877988292,0.00023914278972881164,20.799423095045434,0.5607128911087776,5874.091487142002,1654.821686355666,576782.7215977103,5.713567255394894e6
0.00407,-1.220026676347121,0.00025324902540269453,22.59387839524109,0.6747261268302198,8531.338123530797,2284.5814156688675,9.769835539832452e6,9.89500222009846e6
0.00406,-1.2199169083838004,0.00025265210861494497,22.02483377157206,0.567723129953316,3496.989276141153,1581.1107788447123,-1.3921934839428788e7,5.009353315893392e6
0.00405,-1.2191620004694286,0.00024020450994002358,21.003303600798194,0.6052660926669855,5500.7940166948465,1682.9653987475242,995563.4505467691,4.698912478618373e6
0.00404,-1.218843681861203,0.000256354025738268,21.902282685613073,0.6038626854469258,1889.1833613547133,1636.305145104857,-6.368601686969005e6,4.996589321796988e6
0.00403,-1.2193073519448165,0.00026502799462346566,23.453572960710687,0.63598282279185,5526.519987773119,1950.7647828038293,-6.61783006835199e6,7.199693668707766e6
0.00402,-1.2185816151751907,0.0002742583554864583,23.305574101725195,0.6668769439005832,3329.3957023717944,1984.8731483705615,-2.8512038914071233e6,7.208626940199835e6
0.00401,-1.2188554671522525,0.000257528583233108,22.234884456962963,0.6114466585603818,968.0552651183106,1627.3044005146476,-9.67264485955384e6,5.061956209483139e6
0.004,-1.2183239564290704,0.00025705554990071623,22.311846739741313,0.6453772868536684,7572.7850059035,1864.5637272357808,-1.9937357276030404e6,6.620261810402926e6
0.0039900000000000005,-1.2177817478614035,0.0002592126856561056,23.751820472896075,0.6910767933336522,4650.611745811149,2300.3431475399307,7.325182901608347e6,9.198861566640869e6
0.00398,-1.2172218784645092,0.0002638945645429316,23.897186737103578,0.6867644476919985,3139.8910779714156,2087.7713998761164,1.0638918641381558e7,6.483802718310048e6
0.0039700000000000004,-1.2176714416921601,0.00025708549509262136,22.934397052299325,0.6006899007176968,4597.586660521176,1806.217020143662,-6.85823695948045e6,6.717142573572314e6
0.00396,-1.2168918876191506,0.00024569252873526325,23.014085520968877,0.6130263856255895,5828.831781343587,1897.2887691611145,-7.039891252114607e6,5.343567015246857e6
0.00395,-1.2167817105688128,0.000257058552375245,23.901520219449477,0.677225948476471,3309.899361935971,2065.539996235474,5.052751801694151e6,6.766462218115904e6
0.00394,-1.2168240628339426,0.0002561502886523599,22.918977948102462,0.6020454827014249,6115.301297136973,1746.633630991901,-2.708516926292959e6,5.140248920755593e6
0.00393,-1.2162468749106006,0.00026362414982550916,23.955849478637838,0.6476020923232421,3497.090771281993,1903.224025093827,-6.238766777209175e6,6.101460115293569e6
0.00392,-1.2164255261354828,0.00025786553043995614,23.135036219152838,0.642133613589777,4014.555033285502,1928.5620864609614,-661503.756954036,6.497747262247828e6
0.00391,-1.2162600105752808,0.0002701281827390407,24.4358751735881,0.6703203625908749,2990.2768484726694,2172.770093342915,159884.47428670726,7.374788465127816e6
0.0039,-1.2153102664425046,0.00026833258685711713,24.382043560537902,0.6749370028985883,8471.846610320725,2169.5127418478087,2.6997069412927576e6,7.297909886350358e6
0.0038900000000000002,-1.2154937058487076,0.0002677947898325155,24.19119878276826,0.6902171193722891,8134.412380235332,2198.1040342918004,187997.62780973685,7.7046452862407565e6
0.00388,-1.2153888239977897,0.0002655351011466381,23.421741605672764,0.6525499646204205,5094.33816232944,2062.971290848112,9.89985727070089e6,6.930868633415823e6
0.00387,-1.2148439642587483,0.00026918122648487167,23.723850444065846,0.7110279615150109,5652.251390636291,2235.709926692937,1.205982710941604e7,7.657642841984466e6
0.00386,-1.2143508413316992,0.00026558904393973254,23.602890624953954,0.686167032025296,2825.2465843613086,2161.7529556790505,4.88013731656141e6,6.97794333563349e6
0.00385,-1.2140592709908562,0.00025973823945950135,24.815335578198393,0.7277477731278351,1462.5156327392046,2040.279745572531,430767.27429783356,7.320142953266897e6
0.00384,-1.2140406702487934,0.00025818336435194764,23.185087907174243,0.6660817000505064,4926.309346626993,2176.9090179129944,6.9033246786058135e6,7.794803472904308e6
0.00383,-1.2141197228404534,0.00027518994622458313,23.89168770393993,0.6995423325336061,5484.448715212193,2146.2282442706105,1.3000050020243768e7,7.01369761177947e6
0.00382,-1.2138856214151033,0.000261465585843648,24.50219134392656,0.6711878161214974,6768.980407286846,2116.929294297804,4.4560260054760305e6,6.461294224444064e6
0.00381,-1.2131938983072805,0.0002528828401929368,22.84609895158445,0.6451883126926011,4969.150901558892,1868.538861190703,749594.317977016,5.793016025073416e6
0.0038,-1.213642939312289,0.00027338140990820054,24.66152422953802,0.7542077530735083,8604.303198024769,2860.813895878757,2.4731452984144587e7,1.2635100501007974e7
0.00379,-1.2133606416962754,0.0002656600821480461,24.744179072122822,0.6586609120496045,4217.41893630023,2168.0406263470136,2.2591428056853614e6,7.560641342243697e6
0.0037800000000000004,-1.213144212592195,0.0002669556356760841,24.357952421549903,0.7349456797143593,3961.655258574665,2327.088527666439,1.4957891170985963e7,9.242531681142831e6
0.00377,-1.2131286961323506,0.00026826794403775274,23.337118707737154,0.691135913453383,5484.030330028516,2447.6220553909725,1.6257603584704325e7,1.0905099074860573e7
0.0037600000000000003,-1.2125961319512126,0.0002785456023400279,25.67513966525425,0.7332335996683339,7305.08296510036,2153.9776577501143,733260.0016114254,7.160958610875696e6
0.00375,-1.21215011830087,0.0002712185587892104,24.305382659251205,0.672406198664371,5145.957393733249,2120.1397169997294,-9.423008501852665e6,7.330762193270122e6
0.0037400000000000003,-1.211667575965313,0.0002617943380366824,23.003874372293943,0.6527650652102929,3931.754705500956,1951.2862165052893,-597668.7264929151,6.552433314678869e6
0.00373,-1.211437112079893,0.0002712134632428836,25.170080825771638,0.6889446706846354,6394.9286492636675,1951.5130928743815,-3.1846802484211503e6,6.054271787488716e6
0.00372,-1.2116224649808849,0.00025659753494131624,23.826859861981585,0.6542918696602309,9143.572151142227,2876.135827994134,6.469690852027836e6,1.9561896958280638e7
0.0037099999999999998,-1.211425297885612,0.00026289680349567444,23.87996493296035,0.6477959638704062,4391.165573732826,2029.0394155780834,-1.6709584214622846e6,7.063007467905848e6
0.0037,-1.2111171620824768,0.00026455699116205114,23.320745405419693,0.6430876451464959,2568.4549208831754,1814.2617819202192,-6.464787272267126e6,6.1200179638814805e6
0.00369,-1.2110396013395528,0.0002612702655117505,24.288722083517555,0.7134418279750401,5668.357155283299,2063.403456910975,819238.5491541888,6.272018504637994e6
0.00368,-1.210899732245953,0.00026462133059297404,24.54811718329506,0.6820863564478119,7082.895366870129,2221.9372559774315,-576743.2848154444,8.545114853018552e6
0.00367,-1.210604634565738,0.00027229218775698,24.367117587268172,0.6753256996222321,3431.8355596800807,2013.6937288413203,-4.584235335834468e6,6.773289317100574e6
0.00366,-1.2104154805329572,0.0002659755103979836,24.970877280383977,0.7034327035964356,7102.771585113516,2383.906146131233,7.582815092144703e6,9.407026836772988e6
0.0036500000000000005,-1.2094989227089596,0.0002623130223629947,23.668752249454663,0.7403806645613664,7731.190946115673,2476.253934151154,2.279553220103033e7,9.759823028742854e6
0.00364,-1.2094154392894307,0.00026405903433406296,25.069691649988414,0.7299357429132439,7469.138158858002,2167.9501441824787,1.088750785542541e7,7.008527871617294e6
0.00363,-1.208706220965715,0.00026922331165391775,24.7936480094003,0.7213240919066909,5043.785579253383,2238.336968392671,1.7476778632824202e6,9.074337430044463e6
0.00362,-1.209395031748514,0.0002670463569518651,24.14857087312215,0.6733166747014412,1292.0265190768002,2003.468028934785,-5.146568967817959e6,6.202290789643782e6
0.0036100000000000004,-1.2094246726935247,0.000281825840879234,24.75621561700287,0.6969506948972691,3092.4570237298876,2090.7140235755924,-7.695461862449637e6,7.442587274566147e6
0.0036,-1.2084420969772802,0.0002751533858831193,26.330786263342358,0.7643125286109348,5637.095715291803,2504.660605513099,8.357808013940383e6,9.311729646342183e6
0.00359,-1.2082345504842045,0.0002807380503692055,24.89745874886228,0.695006527689123,4762.749145854703,2175.291470768404,5.270035521501771e6,6.933839512165567e6
0.0035800000000000003,-1.2072201747068834,0.0002831127167046104,25.483660868355873,0.7188748661542644,4433.3264117459175,2374.232321325202,1.0955500049153147e7,1.04267748625214e7
0.0035700000000000003,-1.207571533230554,0.00026378210534045647,24.74397589490848,0.6808042222527212,5153.553409853512,2136.6446191126383,6.7717336996759055e6,7.5370112732484685e6
0.00356,-1.207200843479377,0.00026849595025006716,25.179823542728908,0.6888269496733928,9607.967378255886,2168.045996592794,2.259159276365229e6,6.8600434927384555e6
0.00355,-1.2073833568092254,0.00028672833321640085,25.710954684227808,0.7227333672862284,6936.51034463017,2418.9550014558363,4.613017590542538e6,8.892536488559766e6
0.00354,-1.207339308579034,0.00028177940313021336,26.02003584883162,0.7831466332945421,3069.5518531119146,2812.5957877269807,2.2400164301299617e7,1.1485344366984054e7
0.00353,-1.2064160226790703,0.0002766259666108321,24.801928615918396,0.7241570337418239,4410.929236616282,2283.9412300017316,1.0646301486377321e7,7.260884584288763e6
0.0035199999999999997,-1.2065554200326456,0.00027715292407893096,26.577935250632684,0.7176630040042564,5448.402435366927,2179.0911984680943,-1.0134227415441329e7,7.873342688019739e6
0.00351,-1.206578065090076,0.0002773576399408616,25.641222776726718,0.6838146017313607,6065.181795933968,2138.1503282740778,-4.754229783899366e6,7.0783618863309445e6
0.0035,-1.2061069140881497,0.00027161891385004734,25.644140489518623,0.7110669881797592,2959.8975757041053,2205.43007005445,-841587.9779927146,7.213556169090753e6
0.00349,-1.2058665398096744,0.0002675154189975681,26.065289630487975,0.7381721802236426,3479.6931660345067,2437.929624175648,672258.2308576824,8.158918291026438e6
0.00348,-1.2052545862392599,0.00027508637965601937,25.63150391507605,0.7243809532708625,5490.202975107198,2447.633407643141,5.442341209645483e6,1.165664072762793e7
0.00347,-1.2048857929444083,0.00027679885103971697,26.49169186771141,0.7215066321415902,7931.027193157233,2423.333036828767,2.646077144078679e6,8.276595894611436e6
0.00346,-1.2047843860087304,0.0002626618539717079,25.71006751059684,0.7881161998169564,5395.169734957472,2428.7372693223574,1.050886834518699e7,8.773744572980145e6
0.00345,-1.2050356816891743,0.0002837448122097642,26.213057271851365,0.7460948617298829,8784.623561435283,2377.84446015008,3.253383781746564e6,8.68801712340938e6
0.0034400000000000003,-1.20462834579346,0.0002783973518209607,26.710513927757553,0.7328573971524923,7318.364174847669,2504.9729688240323,5.133905606708362e6,9.822000368015738e6
0.00343,-1.2042070228416373,0.0002816854520479418,26.41006962863234,0.7437785894303557,3875.553075617088,2491.593965009336,-2.6078921859632754e6,1.2473925679609224e7
0.0034200000000000003,-1.2036175889554028,0.00027242276784690344,26.203920932895333,0.7254074714076665,4100.523735803406,2437.136684761426,-4.382352589829577e6,9.42463266665973e6
0.00341,-1.2030861547582872,0.0002843605115850511,27.17728331697474,0.8173333699354769,4178.787742604153,3415.457060799784,2.176887477126493e7,1.759294505782188e7
0.0034000000000000002,-1.2032846719998826,0.0002796482823450977,25.82007170759484,0.6947377013972845,5433.791324932416,1944.2706195171245,-1.575975917597956e7,6.762052112535322e6
0.00339,-1.202991763852044,0.0002895693747904612,27.002741070191586,0.7458681126602998,7151.398837697675,2405.2440988866542,-3.59236361459236e6,8.463248117191844e6
0.00338,-1.2027145848912986,0.0002792003404580488,26.411148295114405,0.7223368244038043,5836.892189161202,2313.7582524074887,-1.954026452471974e6,7.451469699252917e6
0.00337,-1.2022134431491922,0.00028074125000161684,26.548729150438596,0.7056077717435023,4607.5363622506,2099.836912316022,-1.237994029519872e7,6.696406698720376e6
0.00336,-1.2023365536346642,0.0002665493792010053,25.51528484394863,0.714981674970477,5726.624447258268,2303.04424815728,-176942.76584504213,8.283098652238317e6
0.00335,-1.2018831039727738,0.0002884576096330308,26.95629418284555,0.7807850301160596,7176.086886520005,2836.1942364253914,1.6168790699593527e7,1.2279610749358999e7
0.00334,-1.202184076193815,0.0002830416595425845,25.721854966556535,0.7549140223404271,6795.0707855527635,2695.3437725376657,1.0173462040296193e7,1.2868630360379051e7
0.0033300000000000005,-1.2013439766293428,0.00026976401783462324,25.74959009597292,0.7295103436092238,5695.25377098583,2260.5384652136063,5.674727792024041e6,8.374778919931933e6
0.00332,-1.2010572974619174,0.00028192850440400687,26.908431821206822,0.769230039831043,5594.461005248795,2845.279121495381,5.170659924799852e6,1.4605792431925075e7
0.00331,-1.201228308938099,0.0002907132485678879,26.905659036619955,0.7065508578017324,2387.6873241028725,2130.9962173055783,-1.4325127700801788e7,6.78946304371958e6
0.0033,-1.200472178662583,0.000289278905284411,28.64059256122533,0.8083875752814342,6477.083255644302,2552.421742943757,-75153.98847411307,8.962069400347935e6
0.0032900000000000004,-1.2006278226714169,0.0002907318782781401,27.770307380252213,0.7929155348620488,10876.575316337823,2816.8300100920264,6.199973243620314e6,1.0739094693352321e7
0.00328,-1.199712240071544,0.00029282479672692105,27.952504091673088,0.8293218481303184,10795.78735263656,3087.0742172543405,3.0003356640030406e7,1.3589067276272401e7
0.00327,-1.1998273424427093,0.0002782670726087339,27.64263674146655,0.7277849501959418,8072.720247408717,2362.987121833212,-1.2921449041427512e7,8.215925006597183e6
0.00326,-1.1996050374684066,0.00028558238149980033,28.69929739070203,0.8050099329277247,11278.915354202078,2763.4077329785446,6.679684640851414e6,1.0738776480072118e7
0.0032500000000000003,-1.1990305118828408,0.0002824673741629063,26.954954153118596,0.7515893518697079,8069.776526809906,2455.4630011971576,5.231217427222643e6,8.66683345897752e6
0.00324,-1.1987743042701267,0.00028803074012355174,28.07921865938224,0.7823032163479795,5829.408466593564,2372.3940427381604,-3.238908831550175e6,8.122944258189988e6
0.0032300000000000002,-1.1986504935425746,0.0002840286290316821,26.684035103743547,0.7825941799669354,12513.653425717595,2858.6028708288463,1.774573253456072e7,1.4010699252933618e7
0.00322,-1.1981750767769903,0.00027825531279750587,27.577215829816144,0.8432759704786096,10954.90856245298,2950.2222486949945,2.142338308961858e7,1.0218720498370644e7
0.00321,-1.1981480905824526,0.00029168510372735426,28.885528572692785,0.7743856116303007,6160.667187686496,2664.6561632604107,-2.1105237233696887e6,9.909026496220917e6
0.0031999999999999997,-1.1980880166411945,0.0002702032479258057,27.996137227367356,0.8155376877947128,11113.334496412128,3025.574451666,2.1348106834604923e7,1.4091216664913125e7
0.00319,-1.1976370887241397,0.0002966152574353743,28.76540179933065,0.7862835153363571,2505.2769220292057,2672.6386714306045,-1.0661993595594484e7,1.1204122087558236e7
0.00318,-1.1974568038824305,0.0002854491540336041,28.04154273861168,0.8079245865345468,8957.862944409517,2699.3568830586814,5.318073676303603e6,1.0861545576355977e7
0.00317,-1.196669365272751,0.0002917009879337473,26.834100875296635,0.7960868832192873,8975.439950490138,2825.310552023717,1.25467053637054e7,1.302508969222101e7
0.00316,-1.1966576774582132,0.00028881311835792276,28.886408783010577,0.8317117088562721,9417.583332285567,2894.4290849246513,9.500343414224971e6,1.2107816128843237e7
0.00315,-1.1969276206934614,0.0002817745703873857,28.227808557144286,0.7827490331964312,9136.252590296803,2493.8731564413642,-1.2632445118685474e6,9.652535926888056e6
0.00314,-1.196147084232904,0.00029638532019532856,29.627884863725725,0.878335646158061,5954.865406883589,3066.229100611276,2.3124443535530444e7,1.1390364371817756e7
0.00313,-1.1964811795462913,0.0002950657145392868,29.154100331876087,0.8074761623208379,9675.70786104682,3199.371577704929,1.1378550079247642e7,1.7994829337030493e7
0.0031200000000000004,-1.1955374516404633,0.00027642071510412927,27.21005595365368,0.74584308044888,5990.576086620843,2336.741931282538,-2.5651353546615555e6,7.86582119718055e6
0.00311,-1.1952418808178742,0.00029314981907425306,29.822429303233616,0.8670888797235429,9933.253981854321,3302.6281506689793,2.0247630829215955e7,1.3795015830685547e7
0.0031000000000000003,-1.1948572511328264,0.0002894656863476353,29.321730792203226,0.8191219928368628,4973.542072149045,2850.7464034293303,1.6950132115763016e6,1.0050434115554709e7
0.00309,-1.1947565406260088,0.00029974908982051873,30.06327019590202,0.8680445795683955,10288.827328541684,2857.7695711084584,8.801929735660922e6,1.1639657123648928e7
0.0030800000000000003,-1.1942139460743448,0.000287758337936628,29.027555474032102,0.8150668849264294,6824.926459014167,2641.024001547342,-5.320875819344205e6,8.903874339392498e6
0.00307,-1.1944975720766189,0.0002966170108695367,27.83529958626359,0.7741707472834473,9917.752604505238,2861.341908406769,1.0587981735735213e7,1.220280410927746e7
0.0030600000000000002,-1.1943243092142835,0.0002969636756185158,28.987042287081646,0.8383487900516093,4434.306490805325,2621.106076428115,5.596061136371812e6,9.077228221022708e6
0.0030499999999999998,-1.1936831166661657,0.00028505035780934115,29.51059164077686,0.8288771259837912,4449.785946938762,2673.1877760464254,-3.387585581430048e6,1.0084526512196707e7
0.00304,-1.1933845953640934,0.0003030158030342431,29.27574052321359,0.845537313256576,6004.447083298689,2735.3571645744437,-1.1325395061491576e6,1.1420572204744607e7
0.00303,-1.193089408388225,0.00030135331914613966,31.110138230077066,0.9323924774604029,13316.633872985829,3785.407015923866,2.471788593173281e7,1.979648177040346e7
0.00302,-1.1927243577123434,0.00030330043437564564,30.47402337067453,0.8254859007519242,7250.442561035409,2880.7303600745167,-6.950454120162882e6,1.00569987895632e7
0.00301,-1.19265394439267,0.0002891790349375643,28.852002801285433,0.8563548511520658,9391.938477021422,2938.9277855710425,1.6684207180128349e7,1.1731528400604121e7
0.003,-1.1923274316122352,0.0003012657666866565,30.517547035878337,0.901019843369358,12844.701644433704,3790.328366510681,3.1251261329532124e7,1.930717322395703e7
0.00299,-1.1917153889395224,0.00031471465143093964,30.4988218095597,0.9089354216132881,13954.728073847027,3196.788447622728,1.7118066340139885e7,1.32065991123105e7
0.00298,-1.19150753886622,0.0003003601071955833,30.341319469358748,0.8653089626565978,4205.966651494699,3139.788355071563,1.145991642466e7,1.4502429406865228e7
0.00297,-1.1918603088761253,0.00030530064202574316,28.83042939739282,0.8283089828339641,11279.555563620124,3069.889592355726,1.260774888440307e7,1.2933216974259418e7
0.00296,-1.1911574207467024,0.0003016653875111815,30.03596037321123,0.8271635635509567,6825.566176850721,2745.3265612439804,-615750.4487739062,9.738815480248062e6
0.00295,-1.1912493218889246,0.0003039067214836151,32.0680717357782,0.881503121407492,6532.053773677451,3088.281863239247,2.4366176794503974e6,1.3527989218494354e7
0.0029400000000000003,-1.1903656171902421,0.00030092787265629026,30.91209618831883,0.8475836649756187,10853.241902622607,3193.4976959352825,1.3089824296516368e7,1.3658008324977715e7
0.0029300000000000003,-1.1898102781234796,0.0002872035155974596,29.086206974672777,0.8307245463754998,8003.964150285592,2881.239910598135,8.166693649067587e6,1.0020532740242055e7
0.00292,-1.189722239731131,0.0003058345150400186,29.962686697723726,0.8129359083561549,7905.21870770742,2650.3520175402487,-1.0314336415164594e7,8.986196191653602e6
0.00291,-1.19018054866249,0.0002975457711771729,30.228407598055828,0.852715899709104,10997.417178413993,2793.025016672914,1.4807571700894213e6,1.0138199565758198e7
0.0029000000000000002,-1.189316983094748,0.0002995562250831233,29.843216690788953,0.8323895007339593,7243.297923777224,2824.139187276889,2.7659264417671976e6,9.738151230201555e6
0.00289,-1.1890643609149452,0.000299848241869995,30.2568713302505,0.8423475440415954,8486.855835945516,2888.594755609992,-2.589708151694395e6,1.1206411355820164e7
0.00288,-1.1885629185440652,0.0002995847386838041,31.007467656886345,0.9132945855699641,4656.16541370262,3228.1830928518257,7.893494700069152e6,1.3730652622230897e7
0.0028699999999999997,-1.188554263392572,0.00030406694903668433,30.461942446999092,0.9566551666032754,13348.952125407075,3292.9172259122824,3.269275971776965e7,1.2864751254081735e7
0.00286,-1.188015143662006,0.0002989540780365149,29.476187253056363,0.8218269774087965,7160.892366465166,2928.4503421615227,1.6174812041051541e6,1.2178676656628087e7
0.00285,-1.1876578074606314,0.00030499246609993005,30.570274100348833,0.8882362964872851,10601.510548031887,3164.7682356400746,1.5275654063416077e7,1.274786420873536e7
0.00284,-1.187386665831414,0.00030416266923216563,28.816571610814446,0.7895644539430997,8960.12563431375,2883.5732819430646,7.971929861930595e6,1.0660465468147485e7
0.00283,-1.1871741665802067,0.00029195568952805064,30.820636539202123,0.837724731845736,8837.154206148267,2855.144179595739,-1.1626356253756285e7,1.0653928455222951e7
0.00282,-1.1867699430212588,0.000293961838814311,31.079274092726887,0.8923527384830091,10932.75323134268,3371.5251427978997,1.1510727099500244e7,1.542997310704643e7
0.00281,-1.186292787350884,0.00031017407626581314,31.02295882949143,0.8922107258554317,10763.538260156967,3045.3607873740043,6.899109512709671e6,1.1806017281473966e7
0.0028,-1.1859783086183022,0.000310169379286914,31.333942305694272,0.9412151840483696,10192.402782620726,4106.667702944146,4.044202992686958e7,2.3228780121328708e7
0.00279,-1.1857042899790502,0.00030263595355300716,30.52746281446523,0.8710848817076385,11465.045460761346,3294.720428505843,1.6872410961910855e7,1.4893000666017966e7
0.00278,-1.1860432815106052,0.00030610070659937093,32.42501432799665,0.9528731672131723,12623.922186432193,3747.8632012020707,1.979702500452399e7,1.9736434872621596e7
0.00277,-1.1847799245129307,0.0003059920845977844,31.235223919444,0.9290024684983715,11380.342043471446,3649.9984486647872,2.3084386874383714e7,1.8223630789828174e7
0.0027600000000000003,-1.1848789409807798,0.0003078051114803968,32.99542967339173,0.9255182554536351,12177.962236360185,3461.0426543790927,7.426610458399862e6,1.5225658135319356e7
0.0027500000000000003,-1.185135388250322,0.0003000666997898741,31.15400340856905,0.8664014337091387,11039.666438734803,2941.825332400504,-6.252967502696532e6,1.1458024368245767e7
0.00274,-1.184564034138388,0.0003031160005791675,31.77493609469973,0.896806386479182,9783.895272110954,3170.247433883837,1.1458577196909362e7,1.2210895297714287e7
0.00273,-1.184561282698311,0.0003108369395796221,33.08565736853498,0.9263013510216391,9024.37424779263,3468.83448822986,-1.354125630746573e7,1.5702088638505783e7
0.00272,-1.1837829027485434,0.0003018827835747612,32.10560503602219,0.933300710314487,7801.36456278787,3398.095705824256,2.339139737596672e7,1.3598295243997352e7
0.00271,-1.1837781637630924,0.00031591664340007444,32.660123686304864,0.9256862883014988,9029.035765984549,3642.6930657535368,1.763360894652057e7,1.6318306338455344e7
0.0027,-1.1834176985891103,0.000309665076083053,31.599281046584917,0.8554771957984212,6707.104215566334,3187.612923797862,-1.301408120268868e7,1.6754194078481754e7
0.00269,-1.183322098807198,0.0003043254129063339,32.01539410270856,0.9054551212313534,12550.576939100387,3497.7424397066616,5.659105751824192e6,1.6210051381991582e7
0.00268,-1.1819671762720738,0.00031959521657163844,33.85366791075758,0.959673888364957,14863.867817314886,4097.4790009246835,1.6513721611107351e7,2.346947673153353e7
0.00267,-1.1822916672422785,0.0003271507581188647,33.0994736875896,0.9682776665138176,13681.230346566743,3634.569962595525,1.3647744290911306e7,1.6405596100457117e7
0.00266,-1.1820449014374166,0.0003172965568340235,33.28888131227369,0.9264459344921047,6602.783031115335,3299.0472465710254,-7.244675647480716e6,1.20550730606851e7
0.00265,-1.1813444377775268,0.00031543370213817714,33.02441794821725,0.9320566933096466,7237.553984453054,3359.3832965289794,-7.755436758978308e6,1.341087084102937e7
0.00264,-1.1812651144469284,0.00031230382057234645,32.57806659892167,0.9328327996987436,20018.254211308817,3330.397962374407,6.694635484698878e6,1.2780793076725302e7
0.00263,-1.1806383584522533,0.00032541034912191485,34.03573878008534,0.9843989814458645,16832.11545519553,3304.6073182520886,1.0452835673589595e7,1.2481287574993718e7
0.00262,-1.1806230304291574,0.00030095436988360143,32.58392570787893,0.905057186376526,8157.638086885002,3103.483015408946,-2.2344543546065483e6,1.203576824625592e7
0.0026100000000000003,-1.1799683110527392,0.00030822174750256247,34.27146052957784,1.0070540011947477,15651.41315271797,4139.390602686064,2.3715307190714937e7,1.747607987946041e7
0.0026,-1.1797842576513915,0.00030622308079203663,31.843431408028678,0.8565909188412187,9885.770989465138,3169.4835259798424,-8.834310466559682e6,1.1826801794672173e7
0.00259,-1.1796938285774987,0.00030704556265455103,34.635789318651504,1.0400590938283627,12345.791158639255,4036.378644160037,3.0143520494798288e7,1.7097826018222872e7
0.0025800000000000003,-1.1797842033939434,0.00031118036771487416,33.85989052056963,0.9942596458721346,18117.01644811907,4322.418500608199,2.1746072410840765e7,2.867794720247688e7
0.0025700000000000002,-1.1789880456726147,0.00032364876380623365,34.25937145603963,0.9562814121711996,15662.64639463681,3645.0847006111208,1.8481990308905493e7,1.5511048030512499e7
0.00256,-1.1791774946476001,0.00031071327368380864,33.904197822852204,0.9309224695513069,14299.158643006547,3580.120976380283,-2.4546918042266034e6,1.8094792199459642e7
0.0025499999999999997,-1.1782494513360615,0.0003196353737783516,34.48545840587286,0.9376619199852404,10355.242587820121,3488.471659252433,-1.1922017177202089e7,1.3439162260096459e7
0.00254,-1.177946866127172,0.00031746806346957156,32.67933950702429,0.8788783992811804,9927.347966599928,3272.181965073567,-3.2524331611175616e6,1.2048643754957523e7
0.00253,-1.1775424596760289,0.0003239438482517567,33.18193190541244,0.9780789535139107,9108.713623800257,3657.07636971632,5.754481298590314e6,1.6145356722398981e7
0.00252,-1.1772482658027477,0.00032507286921836073,34.426268983797605,0.9978515709610076,14205.513539789315,3591.5744618521057,1.1984271886299072e7,1.498891936397387e7
0.00251,-1.1763906386176248,0.0003184563590151044,35.024123897284504,0.9828803089109606,12376.077700517462,3347.180796939964,-6.76556366996278e6,1.4770478551118229e7
0.0025,-1.1761341240417482,0.00031111180897610066,32.934866327548114,0.9147145901181685,7610.553519772979,3143.4496514812904,-9.666130063793428e6,1.1922240990630493e7
0.00249,-1.176049649820293,0.00031153601625052676,33.04594803193712,0.9895206681227405,12090.413070728022,3381.6281463868927,1.6410044151371796e7,1.248874643099232e7
0.00248,-1.1755358260390856,0.00032834388771367864,35.208129104888386,1.0337076548459658,23770.339820871708,4335.693467760839,3.5468122224144824e7,2.105067771588698e7
0.00247,-1.1756023841923697,0.00030334176520202283,33.738860934111294,0.9904974686003503,12999.962475153192,4352.719421314469,3.1536009196300495e7,2.5352674890631e7
0.00246,-1.1749183395920748,0.0003248354007789085,36.15390705305963,1.0623974695642515,17247.943287638835,4930.620152670328,4.573730699133933e7,2.7423196033251494e7
0.00245,-1.1746318524745445,0.00033215472241058543,35.77556121417106,1.0084585410720388,17911.702892053527,3846.655974819142,1.4843722816667877e7,1.659212058833828e7
0.0024400000000000003,-1.1744167617782835,0.0003349508154090413,35.62139977499132,0.9329941257769588,8722.827313414196,3509.152867915637,-6.535894923350695e6,1.2451701615916636e7
0.0024300000000000003,-1.1738114239004127,0.0003150360554607281,34.09134321830208,0.9945310537864072,12913.9989776082,3881.7579518842194,1.9185774313194916e7,1.7601981316217642e7
0.00242,-1.1734299620418522,0.0003193529827165853,33.89949077215733,0.9495754386809167,16355.973827552893,3555.7380893154127,6.713566100976036e6,1.46049465462159e7
0.00241,-1.1733465600381636,0.0003284912104380032,36.02015953804484,0.9890300115748464,15623.59509655369,3744.732364910454,1.4223172739115287e7,1.404625596577517e7
0.0024000000000000002,-1.1728969782027998,0.0003180734521869338,35.983038935548976,1.0221110502102535,11969.809156857693,3516.1935498699822,-1.9063670466054425e7,1.2509212835059807e7
0.00239,-1.1724065774007257,0.0003395480319454755,36.33604602760142,1.0579741611700109,10801.038269960856,4178.7383429322035,3.155611129372027e6,1.897914642809783e7
0.00238,-1.1723270948660265,0.00032087227024527916,35.15346247216143,0.964687896356713,10481.170043447293,3952.1813192948457,-8.188885556845203e6,2.052865237562419e7
0.0023699999999999997,-1.171390668537129,0.00034164198528514097,39.83596070891828,1.0749722239028796,15523.388878977474,4318.309459741409,-3.454370966829011e7,2.3193434745216124e7
0.00236,-1.1710140045572435,0.0003326271741512909,37.90903226142591,1.0658317309421168,11720.206414178949,4670.100806014322,2.9994984500603423e7,2.269683806071899e7
0.00235,-1.1712342082833203,0.00032458170990946997,35.326740731411725,1.0570427169980432,10734.725533708292,3844.6310844141353,2.00809530512757e7,1.8089944395874724e7
0.00234,-1.1709498365898847,0.0003127256618617852,34.38099487215341,0.9797098079894678,17665.498298914685,3948.742842244516,1.3158619003936116e7,2.175384040847465e7
0.00233,-1.1703376772401386,0.0003359370021654733,36.055768352489366,1.0083884028018926,13740.446728990904,4175.4121955290875,1.495871448698513e7,2.036032621765493e7
0.0023199999999999996,-1.170005476550763,0.0003185365124183694,36.67381184180034,1.027688011108272,14294.061601177327,4182.097471889547,1.2889980075693587e7,2.1835195985007014e7
0.00231,-1.1692486692197899,0.00034513789691243015,38.102871698418724,1.0984736670286603,15952.79781281872,4481.675867156503,3.6793100305532716e7,1.9642100495849222e7
0.0023000000000000004,-1.1686917609642105,0.0003311222060308513,37.14800373201545,1.0914680673699861,25661.586943278333,4671.112659243656,4.0755881602038056e7,2.663250101407421e7
0.00229,-1.1691218577035583,0.00031447890268538974,36.90578419374804,1.0069052563592973,10890.719037900912,4062.795121141203,-6.420481256452686e6,2.0625668708595145e7
0.00228,-1.168842313769039,0.00033992081547748546,38.41476719071282,1.0531489860272234,16185.739866896094,4909.564899655372,3.514490919181977e7,2.437095489792829e7
0.0022700000000000003,-1.1685154598413714,0.00033580797308737915,37.01057112170539,1.0210445532513024,11775.411885316455,3717.719677115311,-1.946101820609628e7,1.5203532475691326e7
0.00226,-1.167550425369285,0.00033056976308396636,36.858096456179446,1.0689505803206227,12398.836864744131,4867.383351660149,3.824536315907891e7,3.0482341011037286e7
0.0022500000000000003,-1.1674536044422774,0.00034416627917318926,36.76353969091116,1.0433465424590225,9279.608473743649,3902.327015789622,2.070609747561137e6,1.5745640563564677e7
0.0022400000000000002,-1.1673172865020291,0.0003275450200159043,39.285384678719566,1.1168373810720111,14922.639716113687,4220.490628795965,-6.9580549796357015e6,1.752555781636726e7
0.0022299999999999998,-1.1669179506510858,0.00033468709835626727,40.23191100194999,1.1588397672501332,18974.793704213535,5080.994295120854,3.49026057745691e7,2.4648767937727816e7
0.00222,-1.166779565688563,0.000328784423713984,37.98692256425455,1.0379207896085352,18327.849331071753,3606.2286688602117,-2.8667581882658545e7,1.5418609812184919e7
0.0022099999999999997,-1.1661870348874963,0.000333754955816922,37.22907435172746,1.1421714264807874,10746.921093594176,4323.531230755889,4.368545052977227e7,1.9097902997710593e7
0.0022,-1.1654887594520513,0.00035666132395815173,40.99567915541354,1.1852340504168775,23032.163786332563,4837.128855334791,9.050774927484125e6,1.950708748921078e7
0.00219,-1.1655976395273908,0.00034833592707726795,37.94571153514285,1.0416331571725328,8749.638383987396,3691.658335186983,-2.180538414047347e7,1.4655387263059083e7
0.0021799999999999996,-1.1646205316432343,0.000330810017300925,36.175723289574535,1.0184329097399856,12532.290055981393,4243.714173253128,1.4511108287978008e7,2.172026904580398e7
0.00217,-1.1640156563633504,0.00034610174717813216,38.150250220044455,1.0701031515881065,17991.73499563843,4381.970374880267,1.4814275231268667e7,2.002190880065442e7
0.0021600000000000005,-1.1635963835523637,0.00034424434637839353,37.97613239080381,1.080986615763875,14977.353276830874,3782.186789497919,-1.169806565789932e7,1.6005135423690632e7
0.00215,-1.1632058141593018,0.00033292130158447047,39.99162804068687,1.1495599887279957,15109.121811960298,4865.673007077402,3.1184406589652784e7,2.1482445896399178e7
0.00214,-1.16269966325308,0.0003396769036277196,39.534233668271895,1.1475273920148399,14130.385347001207,4438.4312030581,-8.607500783720102e6,2.022022065477537e7
0.0021300000000000004,-1.1622363399195816,0.0003342771675077847,38.75179107613272,1.0808492405533188,14629.930958879175,4267.847397265988,-1.9232680593187502e6,1.90726771903428e7
0.00212,-1.1630723405402612,0.0003342591360893216,38.59209039921288,1.1420117582680014,12340.763480541618,4973.906683778322,4.097651954754254e7,2.6122478572999902e7
0.0021100000000000003,-1.1621397776461215,0.0003587699562203594,40.208622183428105,1.2273847095664636,22150.257917151575,6112.711513317252,5.420340906740083e7,4.511144291219844e7
0.0021,-1.1612955890742467,0.0003491106156173705,39.96712920777584,1.1133837193837839,23096.65092028415,4625.432880156231,4.393371454477501e6,2.378823923994059e7
0.00209,-1.1614261256138123,0.00034838858387475105,40.73541203513836,1.155060904363841,14061.293551667208,4645.687855114148,7.440721987889253e6,1.9385483609193265e7
0.0020800000000000003,-1.1608329796131196,0.00034436536479875025,39.74570451370914,1.151863584626395,15531.935475797507,5309.3380983374645,2.6581010116650876e7,3.1585248887771394e7
0.00207,-1.1604324580801832,0.00034401516213594695,38.87995938911171,1.0469189600153577,15036.572986125475,4051.3341936517204,-1.6210332810181007e7,1.6569888916826976e7
0.00206,-1.1602513177851026,0.0003499885027549353,40.25974431701234,1.1075195158432418,16727.823710004453,4099.1859009922455,-2.4559876733161695e7,1.6768105057572315e7
0.00205,-1.1594243384067395,0.00035055094264607,41.136550589415165,1.1859195983428166,17202.309340420565,5439.863236959033,1.895238031056339e7,3.0224450789973155e7
0.0020399999999999997,-1.1591543910943984,0.0003459108202856967,40.87094533735332,1.1884145336545286,24330.782586706282,5279.277386514257,3.3198974671333503e7,2.7082625367036257e7
0.00203,-1.1588760672391996,0.0003493745696593067,39.73683789038429,1.072405053499432,17071.69401752914,4727.630763575151,-1.4945202603277046e7,2.379886551020175e7
0.00202,-1.1585771682397077,0.0003569971601264611,42.57593831084536,1.2295038867614565,24837.900159981087,5608.157442016934,5.369526859851071e7,2.7859110999766227e7
0.00201,-1.1578692253945102,0.0003577634983419951,40.33852134949224,1.118595214351481,15777.870711736341,4788.882510573038,2.4820920421339866e7,2.115239716306249e7
0.002,-1.1583944679561888,0.0003313722021100903,39.62516920750131,1.0584585143444638,17283.116233252767,4088.0829653619417,-5.917491677811137e6,1.7124788943379957e7
0.0019900000000000004,-1.1576436619706325,0.0003512279703896467,39.39286145907474,1.0566593432326192,9360.405334364614,3958.2963947403646,-2.405817798350095e7,1.4750897511515506e7
0.00198,-1.1562574841316007,0.0003636630083511818,43.155892086036715,1.2933797425547962,14698.623376358799,5636.107394562942,3.1182084740518413e7,3.0434771041518163e7
0.00197,-1.1557852851938362,0.00034963297968496597,42.301468591665206,1.1348580188153257,13410.759638235553,5259.7606928009,5.298143560232797e6,2.654965867325078e7
0.00196,-1.1551955064945487,0.00035275096324769394,43.77216036952619,1.2105027315460897,12728.143802451053,5156.0776493477115,6.036281054954607e6,2.4488940062385976e7
0.00195,-1.1553595146526174,0.00036203458761182997,44.22392501188219,1.2787928156292556,16559.269681240577,4814.874401245945,-813440.752769173,2.1154489048668504e7
0.0019400000000000003,-1.15537476846584,0.0003567873122648298,42.72399998430573,1.2127041686375553,19904.02017325285,5120.100008275295,1.916706021773027e7,2.520089923581122e7
0.0019299999999999999,-1.1548166777462963,0.0003709241570231445,42.84854799769213,1.3304066818182223,32738.18620957963,6297.056169723349,6.956827876038271e7,3.486192061226512e7
0.0019199999999999998,-1.1536189055268264,0.0003600425368302832,43.101646017441354,1.2066566679168422,14178.71195608118,5237.136753229409,4.134759525330093e7,2.353770664590316e7
0.0019100000000000002,-1.1533112537094827,0.0003455318981492751,42.22713727387845,1.177819696411602,18395.168529431303,5114.022651250319,-9.078534332787648e6,2.9510534967172194e7
0.0018999999999999998,-1.1532535266611554,0.00035225601002203963,42.46549539859081,1.191197029161197,19838.45207326989,4629.105942545025,-3.8391356968426765e6,2.145490946658123e7
0.0018900000000000002,-1.1526090199796382,0.00037331098423972164,45.47811117156021,1.3180438805143644,23637.141101093544,6908.757424456926,3.66846506762255e7,4.4800623828674965e7
0.0018800000000000002,-1.1517025015017917,0.00036087193805052253,42.75957469372774,1.166899329665455,11795.337361747104,4247.5746986036165,-3.5944736750051916e7,1.782173549699289e7
0.0018699999999999997,-1.1524001314547003,0.00036054413577741147,42.80131884263747,1.2437191935242893,8272.62581220097,5596.027341265979,1.341915625504067e7,3.0037070389406223e7
0.00186,-1.151682431535573,0.00036087268458232896,43.09767190722795,1.266002825454456,25767.077849365007,5793.444320194024,6.0499373227416046e7,2.7847720859519277e7
0.0018499999999999996,-1.150876889873267,0.0003569200573324828,46.31707764994491,1.336901923417844,17597.53841511545,6549.172333461003,5.349525783004843e7,3.476015892058211e7
0.00184,-1.1512437492653642,0.00034901135105012276,44.29306957748778,1.398871795067616,33087.499883415585,9435.734244623682,1.6206747368434224e8,8.73076259328788e7
0.00183,-1.1502178599446695,0.0003745905418050292,44.794421549286135,1.260277877965923,10257.41139514504,5286.768977794471,-1.8961114675765716e7,2.606101241989705e7
0.00182,-1.1503967750359523,0.00036117394096551775,43.15984774926347,1.2778570039056394,22922.572715471288,5613.37483113541,5.6063656567341e7,2.566174467207747e7
0.00181,-1.1499562726147428,0.0003578048793266873,44.16860116151124,1.2033879509098884,20505.44440991563,4647.460793191642,-1.8664722950676274e7,1.9917928310089324e7
0.0018000000000000004,-1.1495268342280474,0.00036145691809264614,43.6519625502822,1.2571469623436446,19459.389135393056,5694.152154500161,2.4385989072548933e7,3.1857652470210623e7
0.00179,-1.1485224247509982,0.00036499726987662776,45.92266125382297,1.2633121602168988,26470.338925778724,5528.600712635417,-1.850393913286246e7,2.8406918783074815e7
0.00178,-1.1479462110248737,0.00035603512877833667,45.84125668458092,1.2819891756826878,9041.528954299456,5254.022171457534,-4.566337501831428e7,2.4871113301951457e7
0.0017700000000000003,-1.1476427845684989,0.0003614098018749495,46.514327765868636,1.3771122926814765,23820.401536803387,6215.072526068302,2.531202495519731e7,3.2649605940230213e7
0.0017599999999999998,-1.1467849891261777,0.0003833371843022686,48.55993844642136,1.4259328969025047,23947.260610523157,6215.804482853703,4.075953921119898e7,3.376741067453165e7
0.0017500000000000003,-1.146631638467861,0.0003583279032026095,44.58235781924275,1.2589865075796163,26467.08393751549,6418.402095213992,6.02622534399271e7,3.700457956663591e7
0.0017400000000000002,-1.145877846463103,0.0003900382114907119,48.18700190526539,1.3599477736128713,23756.945455325615,5979.693665544808,-6.969212613798452e6,3.193940684504991e7
0.0017299999999999998,-1.1445978868033622,0.00037436710800784997,48.90754584045435,1.4760797186643286,27743.473701034516,6669.417594040387,7.495215623011921e7,3.3751601739205755e7
0.0017200000000000002,-1.1447141191944366,0.0003684856012269823,44.725488510330834,1.244901064699048,15715.138915258229,4856.347319855644,-1.505998516458783e7,2.0480353254544955e7
0.0017099999999999997,-1.1448243343997844,0.00037884622777298955,48.9270771177375,1.4691527036570522,35784.13883162516,7943.056646138899,1.0437775115233229e8,5.111010553046599e7
0.0017000000000000001,-1.144279869022611,0.0003786308757814607,49.26829798690752,1.32598671601666,28785.31578371489,5716.303779472204,9.456582024854606e6,2.694699780178373e7
0.00169,-1.1439123680589742,0.00037972270290088716,49.247790226096896,1.4044315443271738,31445.43025368078,5727.462076708525,1.0937671260805302e6,2.6769465061657786e7
0.0016799999999999996,-1.1426868373296408,0.0003805127920572472,47.29943240566859,1.3092049025526797,26819.23927786089,5857.458119999206,-7.978025357780393e6,2.7702416034882482e7
0.00167,-1.142344363103194,0.0003888840338790786,48.00652655609283,1.39825772714002,34538.835877859645,7585.762082553705,4.63363845099837e7,5.563532375246924e7
0.0016600000000000005,-1.142383771593899,0.0003759481828052026,49.62843614656409,1.4566036620008855,23688.804195209374,6192.9045887935135,-2.492173746896784e6,3.3102625240383025e7
0.00165,-1.1412615365091963,0.0003893673849270917,50.11722251055435,1.4402358625325693,25027.659784076342,6637.1323053002325,3.852345385559227e7,3.706291580526486e7
0.00164,-1.1412387666840527,0.0003776817345704173,49.22945075434782,1.4080626476460325,25029.080300269834,6611.360555563518,3.570950636753824e7,3.966307291342194e7
0.0016300000000000004,-1.1406106087555863,0.0003865570057678448,49.54990685373023,1.3734902450886257,25927.014179989066,6240.515560555697,-1.927527410639492e7,2.9602647821762476e7
0.00162,-1.1406590805691152,0.00038556395206974884,50.343797293897964,1.3509640954274214,21972.476100837917,6718.757078310597,4.239124397367523e6,3.6770174869804405e7
0.0016100000000000003,-1.141057028124652,0.0003691390940061973,48.39894645736337,1.3898698128754299,24307.342647412923,6272.494490256313,3.857961219686228e6,3.188795642677723e7
0.0015999999999999999,-1.1402436429748553,0.000385037798466384,48.3678327798079,1.3476857868444119,25153.45647530168,6030.103043611661,1.311257248939579e7,3.064271611711519e7
0.0015899999999999998,-1.1385719675198966,0.0004019192761684741,50.6972277519612,1.428745952789997,22870.65158392498,6433.828237263967,-6.424915102919545e6,3.5405647002598695e7
0.0015800000000000002,-1.1383178925269364,0.0003683557061687286,47.62970174956177,1.3303964363672083,29907.912394686402,5338.227920918315,-2.7723414482181054e7,2.4979949375934277e7
0.0015699999999999998,-1.1378874568482302,0.00037372389471455517,51.469491112948496,1.4353862807781212,24866.915530649258,6869.49771077296,3.555578777299926e7,3.8703029618592024e7
0.0015600000000000002,-1.1373269157440733,0.00038591032627854075,50.64866468207316,1.3712869771109313,24766.592686220145,6062.225897828292,-7.09144039473112e6,2.8956967736291476e7
0.0015500000000000002,-1.136405822724179,0.00038990833356736905,52.244378954525736,1.4875558643001043,19935.50209961769,6391.832939392252,684691.4222899724,3.024286031841771e7
0.0015399999999999997,-1.1357484541925205,0.00040292071055243115,55.16061924354025,1.5824428047844936,37183.29816133414,8294.031487000197,3.696359242245632e7,5.195820803639621e7
0.0015300000000000001,-1.1355860850605315,0.0003919629598640142,54.69513642138195,1.5637436595008778,31818.434485427446,7422.480809396174,5.775234531639578e7,4.477779845237961e7
0.00152,-1.1350103912595204,0.00038956019905104074,53.47595513101341,1.5272814128899401,31777.052063690193,7285.283939398695,1.32873848696861e7,4.333902139769863e7
0.00151,-1.1341492247747775,0.0003787834719356267,51.06276507013753,1.519984034374168,33464.46601897681,8292.677838189404,9.339447047572772e7,5.801961305894206e7
0.0015,-1.1342189569781094,0.0003995312058061634,53.232503937437556,1.5767138274866803,36528.59599755112,8192.408759011829,9.165456303918211e7,4.739349185549332e7
0.0014900000000000004,-1.1338392957042804,0.00040463907579582896,52.69621134897429,1.48256716970335,22901.648785254423,7079.21582558495,4.954510801500604e7,3.978793947483762e7
0.00148,-1.1336508044345177,0.00039008023527299353,53.95887923157591,1.54394647849673,42418.08343614537,8084.732269375346,8.755358958572972e7,4.719051872084362e7
0.00147,-1.1329112092861149,0.000387560260164789,54.93949612621497,1.5159119102427216,29135.82799225362,6919.465844273302,-2.3990816027420197e7,3.362047529265426e7
0.00146,-1.1323211223763758,0.0004072299425077274,54.43606955131213,1.5598334829539544,39813.106985870356,7922.204438178606,4.050443428097449e7,4.3089087500837214e7
0.00145,-1.1313329471380442,0.00038338972203319456,53.591770365731456,1.451989610905691,29623.372138720755,6920.359278517599,6.147129109946791e6,3.585737209830817e7
0.0014400000000000003,-1.1310132443807046,0.00039435783444141914,55.2838834363349,1.679311335873538,27414.953667139172,9014.850135605358,1.1838440200921176e8,6.2235330376919396e7
0.0014299999999999998,-1.130679064323288,0.0004202027567568614,56.75006603436075,1.7168699560052667,44647.49239247818,10065.613055687889,1.1614590129299325e8,8.619010416659814e7
0.0014199999999999998,-1.1299892471031698,0.0004061759612276728,55.78940551564175,1.6068337627316347,34962.21508398512,8723.351400379359,4.18528891083147e7,5.3747751474989906e7
0.0014100000000000002,-1.1289357522481787,0.0004210253842895634,58.223989766214565,1.6526090850542867,47222.991371320626,8628.0760457494,6.959036358048278e7,5.098107945727556e7
0.0013999999999999998,-1.1286450680452376,0.00040678461772366653,55.4581315012492,1.6100265937783163,32247.417264373842,6852.423167010077,-2.3462383212647084e7,3.1737143709703565e7
0.0013900000000000002,-1.1274751128864513,0.0004210423297223383,56.058117120841324,1.603777924321513,37705.4795304013,8776.528040646976,7.356229336271812e7,5.951851731219869e7
0.0013800000000000002,-1.1277097486139873,0.0004296658806735861,58.50316156594691,1.7067562292925316,35008.26078843078,8930.427064897778,8.161737623109682e7,4.984479717604792e7
0.0013700000000000001,-1.1268335265620548,0.00041220247811027253,56.40486697073721,1.6614807921737014,30802.956089894524,9250.948157300845,8.30780039454827e7,6.0521953074995205e7
0.00136,-1.1263169063583198,0.00041951118548255674,56.40723988025036,1.6976028187440846,37012.70048059379,9596.698872879431,9.754683060549487e7,7.381291534788145e7
0.0013499999999999996,-1.1251114625259688,0.0004306746449865684,58.879920445821675,1.7253548956090583,55509.53980694235,9109.89324697629,7.691763498448318e7,5.530688275193808e7
0.00134,-1.1248682635026857,0.0004313786379299238,60.806436185302786,1.7245030907275023,37862.211148978175,9269.02580861717,7.087016771389203e7,5.150943683764873e7
0.00133,-1.124093709554791,0.0004302006948949427,59.71476108628141,1.8709065146806299,42312.997966872535,11420.658469586931,2.136093234875051e8,9.210970197528572e7
0.00132,-1.1245287931318904,0.0004179086950479481,57.47101663954536,1.7430136518516628,27435.073661084854,10286.191418702916,1.126820023890727e8,8.141776209206125e7
0.00131,-1.1236882239895696,0.000443349781509074,62.86396215565914,1.7981610359235662,38751.5432984319,9784.723285477934,6.204157209285211e7,6.216530521782301e7
0.0013000000000000004,-1.1230103435335477,0.0004394994185129996,61.34106757593916,1.9408597954816476,37228.65611889792,11900.181282751899,2.7231086268447644e8,9.228205376548326e7
0.00129,-1.1230554294703663,0.0004313240782131077,57.15854250625239,1.7329116818188366,47378.859484102875,8573.316769467301,8.237927938283625e7,5.185086527406611e7
0.0012799999999999999,-1.122622816425147,0.00044251953311829115,59.929614526023116,1.7002148080932848,34943.93169157909,8095.052689298056,3.4497840576882176e7,4.2467709237346694e7
0.0012700000000000003,-1.121411700014807,0.00043177110344330314,61.04806165835081,1.7120314027821693,39859.08083574568,8157.33260763559,-1.642959119899078e7,4.648465537812138e7
0.0012599999999999998,-1.1206846432914903,0.0004363322438737821,61.82507902499722,1.8851114671403395,63599.46833967176,10186.76337658914,1.8287172901631704e8,6.015946444011367e7
0.0012500000000000002,-1.1194621313460753,0.00041866588425677954,62.29454920228531,1.761076334630571,41734.012128745715,9288.541300098792,2.904300783003575e7,6.045310327835749e7
0.0012400000000000002,-1.1201957090502546,0.0004367715649949791,59.71811271484832,1.6152102720410115,29706.152649259067,7483.133459749158,-1.476883840235788e7,3.647938823863596e7
0.0012299999999999998,-1.1182776889381376,0.00042878199013137065,61.00717285352802,1.68357720946124,42754.24095868563,9048.76825187593,1.4847987463231467e7,4.606164060806953e7
0.0012200000000000002,-1.1181606323420121,0.0004085056373698104,61.15981114934658,1.7871817467312485,37821.26732526032,9086.161333304895,7.117084963932036e7,5.143639970647444e7
0.0012099999999999997,-1.1175102628339122,0.0004426951397142748,61.24967437032211,1.6745231087411308,33117.788341478285,8507.359419142238,-902109.785868594,5.073349319493064e7
0.0012000000000000001,-1.1161457581959537,0.00043171268972223777,65.35355689143235,1.7996962653793735,44011.47526350504,10010.774028679787,7.012360505868693e7,6.909427634460612e7
0.00119,-1.1163030426660976,0.0004600983016214736,67.51740374187659,1.917645885314206,45535.93007292767,12471.110466921487,4.8596743021394506e7,1.2188607565830815e8
0.0011799999999999996,-1.1151968780786785,0.0004619866086389091,66.55798493498499,1.8259665124768423,29512.44268824152,8649.134357072118,-7.810655603383623e7,4.1511007688186295e7
0.00117,-1.114812009156907,0.00045975650990850086,66.88247703158679,2.0079250530222326,58298.19489980622,11511.446384182802,1.2697059930070838e8,8.006221896122314e7
0.0011600000000000004,-1.1140513491748418,0.0004440540606668929,68.40249880159921,1.9535762497193754,55961.5042715097,10661.740940438725,4.210645741291993e7,6.427326386979991e7
0.00115,-1.1134500552114206,0.00045381595266327123,72.58811173020197,2.0737979685805943,59394.218255387976,11093.065802749701,3.701874223331729e7,6.428088779028759e7
0.00114,-1.1121089524636725,0.00044069346773736433,68.3730856241254,1.9080884294805365,41705.09531660245,9369.28863840476,-6.588211904033747e7,5.463478937257969e7
0.0011300000000000004,-1.1120300952736997,0.00044270494564585094,69.1887819097457,2.0241364116926692,63554.46874469859,10654.203661593812,5.044476784376109e7,6.677465484028791e7
0.00112,-1.1118372170028612,0.00044148974320636357,69.46384049896488,1.9290405487118403,57396.709786791434,11011.020391830027,9.777286030879325e7,7.481716744790675e7
0.0011100000000000003,-1.1102990358890155,0.0004552656039176896,69.62920934526127,1.873765762605383,49101.61324249814,9826.171292138166,-1.6293203021514855e7,6.460148328241797e7
0.0010999999999999998,-1.1098704293611668,0.0004486961834920752,68.98975517219331,1.9123169120195656,52339.528261145926,9965.46299124711,-1.5155014645414785e7,5.371474609806923e7
0.0010899999999999998,-1.1097701209677557,0.0004733878701250823,70.10662186533263,1.9356030847654988,59868.43393418335,10780.219525982911,4.5018419627936326e7,6.097253435107321e7
0.0010800000000000002,-1.1083062449816918,0.00045368968207629314,71.29390998474373,2.0558108189047553,59721.75958859269,11105.72767272838,3.954867692731999e7,6.094757876057642e7
0.0010699999999999998,-1.1069878828994009,0.00043271336039995255,71.60262277945456,2.1792202499140276,62476.84970533637,12827.295255964931,1.7105935894336534e8,9.390722022453585e7
0.0010600000000000002,-1.1073544488556022,0.00045594114905110036,70.14074055311357,1.945437941200885,41986.23032190584,10485.284805740028,4.925658618260474e6,7.531397156439146e7
0.0010500000000000006,-1.106537334820608,0.0004602043954301863,71.42862539793815,2.109305096418649,72697.12646326522,12879.799137662561,1.0748167449875478e8,8.504397457637411e7
0.0010400000000000001,-1.1065050478091931,0.00046881440522274594,71.17713408115064,2.218512543171908,61962.33132428331,15898.092890909402,2.4901198970388892e8,1.3699936184026897e8
0.0010299999999999997,-1.1048064586826487,0.00045234305616048627,72.77315143326486,2.0453608399618504,65479.652298154404,12837.004604774942,9.637330792612389e7,8.960770511166878e7
0.00102,-1.104292780178424,0.00046788973424065653,72.96313988837848,1.996860294192691,41241.18532299365,11441.590696832089,-3.033237291052386e7,7.264147829518288e7
0.0010099999999999996,-1.103707453374001,0.00047191840164258225,72.56997892218409,2.083631843013184,50404.963647110715,12213.00940338599,6.477263124778745e7,7.257450080100535e7
0.001,-1.1023531449908637,0.0004713536016658588,77.1170500618625,2.1447918748177845,53130.32658449566,13149.736452190578,7.469262560802904e7,8.135464832246351e7
0.0009899999999999996,-1.1018215398140103,0.0004867265189480018,77.8801057822136,2.1587332472272442,82319.41444687928,12535.442560396841,3.112594975693319e7,8.105914871769795e7
0.00098,-1.101439056167418,0.00046983008271489355,75.73554594525089,2.182302583817074,77750.80147493909,12720.737160889674,1.2555040446121174e8,8.591164147242565e7
0.0009700000000000004,-1.099485852969498,0.00045554293324372007,72.7210671406145,1.9877016292734653,54315.52375674147,11968.8642645059,6.841900893105118e7,7.287730753892547e7
0.0009599999999999999,-1.0992295887801402,0.0004672178044635609,76.11024091981704,2.046310512074092,46910.66403267868,12104.13963894728,3.716841512830088e7,7.75331356707617e7
0.0009500000000000003,-1.0984292163659115,0.0004829511132154848,82.69325367154873,2.340627063498736,76624.29200332004,12910.897432525122,2.0631601571536668e7,7.750054497447932e7
0.0009399999999999999,-1.097080505147004,0.0005000430464243545,83.83635059381152,2.382423508690051,78583.82135851921,14786.711579624112,1.9142077410573184e8,9.857968999809402e7
0.0009299999999999994,-1.0969745433029496,0.00048693693630482484,84.57561712465639,2.490801543438669,93605.93239081759,14800.598325506047,1.431620902304e8,9.085040942785104e7
0.0009199999999999998,-1.09632351390831,0.0004754278292985398,81.42595466188907,2.2187632244408553,90688.13638029128,13830.557556539798,6.787294877080414e7,9.836360684983888e7
0.0009100000000000002,-1.0962621666836152,0.0005101858905779986,83.76184779422789,2.3170659355559886,61066.05134842983,14258.895728662337,2.6693580060115468e7,9.735400430278161e7
0.0008999999999999998,-1.094655546170305,0.000499520135587986,86.65889768175074,2.452335793529978,97814.2129440332,15563.638624830162,5.752948059552693e7,1.1925249363796893e8
0.0008900000000000002,-1.0936208900610054,0.000506841588605522,82.05512844051877,2.579197578290588,93836.71483533007,20561.159813460465,3.623591593610702e8,2.1271497159240976e8
0.0008800000000000006,-1.093224737594109,0.0005255113164645708,84.90953377366739,2.4227092324084,61331.065704942084,13044.22528110709,-2.108508095662158e6,8.662352071685171e7
0.0008700000000000001,-1.093104544893193,0.0005155613689038401,85.04325594467531,2.584659230411334,63313.54822231365,17028.641117828272,1.7700875720237842e8,1.286198470687121e8
0.0008600000000000005,-1.0919935451391758,0.0005166239243674284,86.65251607613756,2.5418003673577756,111223.2524963296,18280.78405955418,2.6100886025543603e8,1.4850432425242546e8
0.0008500000000000001,-1.0906316017955928,0.0005155602176870065,86.56681714963003,2.5814177514340093,90904.81424382588,14896.689823144197,9.476624597318093e7,9.683638511704384e7
0.0008399999999999996,-1.0894208994433812,0.0005243226839994622,88.15453839151486,2.576303805167738,98230.09347930383,17295.223497825962,1.5221142550742942e8,1.4383996299829778e8
0.00083,-1.0889109518862612,0.0005169054671480181,91.00903060173266,2.664419177223949,79438.48742772183,16376.44863395955,4.073465732651806e7,1.0520491872266991e8
0.0008199999999999995,-1.0879884667842652,0.0005217237818181364,89.66660679012419,2.6561479610097507,118421.53945602853,16759.4561530137,1.91958155788054e8,1.1093619706513634e8
0.00081,-1.087542346748888,0.0004912663780552974,83.68734988742283,2.349280003398667,81741.88008507718,15027.987649720042,3.999610950598403e7,1.1601130717680492e8
0.0008000000000000004,-1.0864857869447913,0.00051980837445636,86.27868017523234,2.437722335166665,90782.48405907373,17279.21353479196,1.6097739757706648e8,1.377775926118137e8
0.0007899999999999999,-1.0857039256984924,0.0005176264278212244,91.48357593806712,2.6236650559215735,91395.63448829645,17980.888579265364,2.0687529140011823e8,1.4890645891560572e8
0.0007800000000000003,-1.0852153799244568,0.0005141696424237133,94.92540786777863,2.7133048817653367,114756.52329220629,19161.44309349013,2.0300883793826038e8,1.6000648176068074e8
0.0007699999999999999,-1.0847359960943797,0.000520259487215832,93.76950491492448,2.664844167124898,78659.49923461708,14189.771074356428,-8.204703808055943e7,9.079212645209882e7
0.0007600000000000003,-1.0838967692946955,0.0005182063748088927,93.8287237803642,2.576533691501277,96883.29074768223,13966.160171562447,-1.0529252287427385e8,8.700262641624187e7
0.0007499999999999998,-1.0823104796484773,0.0005325417058564838,96.85504901265368,2.883272915959503,132735.1318044777,20456.305609774452,3.191852867351132e8,1.7218500926520187e8
0.0007399999999999993,-1.0809184285663034,0.0005118672602341237,94.92200811934154,2.6663108771668096,116861.61195687175,18641.352391225206,1.356658385241152e8,1.4670702225932857e8
0.0007299999999999997,-1.0792687809132493,0.0005053316169713805,99.25284546622315,2.8912180762187543,125506.57447194702,24426.54962073383,5.2441148338269687e8,2.5609451775284722e8
0.0007200000000000002,-1.078786933700689,0.0005297908197809771,97.77806278580188,2.8900937020847577,126726.80591154892,21487.562871115322,3.9893580621035296e8,1.715992550449856e8
0.0007099999999999997,-1.0768737661485814,0.0005499450192212446,99.4733281421765,3.0768773863889405,133771.55071544377,24493.16079615735,5.436164839285762e8,2.2118437276142868e8
0.0007000000000000001,-1.0776057624196944,0.000566886647546466,103.60241155424788,3.134842747401652,141152.07086940762,20158.072630176037,1.835520629143638e8,1.4664058458632395e8
0.0006900000000000005,-1.0752448577718956,0.000563215459317947,109.5502944029498,3.3682552166669044,159612.37197759515,23687.89649772333,4.682647570040073e8,1.8302347440634716e8
0.00068,-1.0752383879576302,0.0005620087918198023,106.70867713102567,3.2425146862744203,153633.96326015514,27903.035081425678,7.197599939276224e8,2.8496969377505445e8
0.0006700000000000005,-1.0736277587116925,0.0005824747632534653,109.08185933297634,3.3363326525907424,130735.2763980397,26172.849802446002,4.725583427357987e8,2.6297594465292045e8
0.00066,-1.0724951613682299,0.0005875693264237344,109.09744136968975,3.258426276398349,154569.38039666673,24251.8524227607,4.725672219238947e8,1.9474335743786827e8
0.0006499999999999995,-1.0713465127528234,0.0005702937516879634,110.46513178887092,3.2694979261131887,136251.4999965208,28151.72390263008,5.237479456199049e8,2.940854067770036e8
0.0006399999999999999,-1.0701068220640089,0.0005811343283506674,113.95321286656815,3.4449568716609495,157262.47254970815,31776.01550129989,9.099269188393271e8,3.4174882519488394e8
0.0006300000000000004,-1.0693134235510615,0.0005577167191190378,108.63011982252962,3.27601875028307,146367.4212924312,25931.01779895907,2.964624642534803e8,2.347128628287021e8
0.0006199999999999999,-1.0685072191657283,0.0005861465529903618,112.2568795078082,3.3595349968652397,171277.86468422494,28934.58939840276,4.993497305958308e8,3.416009504912967e8
0.0006100000000000003,-1.066885519719422,0.0005659630096815858,109.02139402978248,3.1700990976199908,135716.0084297273,22147.950519568032,1.9796989378403044e8,1.759614400678652e8
0.0005999999999999998,-1.0653674873311554,0.0005747985846041386,115.31056272785614,3.2811244871592042,154813.44363424208,26490.938816749094,4.4276952579425436e8,2.7750529405147535e8
0.0005900000000000002,-1.0653452618896653,0.0005943060998799014,118.20778968459048,3.4180569529819156,175917.5925793667,26006.561514820005,3.971252802009934e8,2.1762846769900534e8
0.0005799999999999998,-1.0640875520019684,0.0005861144470853323,117.28346791965787,3.3067049551150185,139597.53521443988,23862.907037142486,1.0373280354112105e8,1.8378865826033714e8
0.0005700000000000002,-1.0616532680672153,0.0005903226807165625,121.92962241620243,3.7536482989454516,198415.54654877848,37054.70627979536,7.328457044336617e8,5.1448682935318017e8
0.0005599999999999997,-1.0619186270401548,0.0005783514398555943,120.51388566867656,3.4297836013590617,145036.56195822693,28210.718930285657,3.193962093935805e8,2.6639707869508722e8
0.0005500000000000001,-1.0609568788199277,0.000609012995024638,126.63071062440167,3.753397339384781,199106.31402952774,30936.346614691647,5.829743802766179e8,3.097855388769605e8
0.0005399999999999997,-1.0594987961974827,0.0006108673910255924,125.81684050422557,3.724144007134853,174066.45936515456,31646.95696175765,3.9816980344382256e8,3.557445653649652e8
0.0005300000000000001,-1.0583442288226952,0.0006334396957127008,126.21380779438921,3.9091021942269903,214544.92474825922,42939.47925031993,9.069988219967712e8,7.006087274966494e8
0.0005200000000000005,-1.056178232238965,0.0006657027368856458,134.46060117530627,3.8995926521454174,205492.96864526303,33911.71412740867,4.7867654782208276e8,3.791759759443586e8
0.00051,-1.0559943094943465,0.0006492212226362166,133.4255821605771,3.98912381717692,225991.78830722644,30179.78561138692,5.885171928050371e8,2.480288155719305e8
0.0005000000000000004,-1.0550952632380315,0.0006301413826888044,132.83795439391776,3.835058770536807,170403.25157680258,30537.362258632515,4.673441516861732e8,2.818306002230421e8
0.00049,-1.0544307507917645,0.000648581932738712,135.81993391473964,4.041209804360797,222727.3106447525,34688.94254880981,5.193295634804332e8,3.486608130648355e8
0.0004799999999999995,-1.0524307236129273,0.0006358896772955048,137.50865148486372,3.998562231379196,199384.0344522189,37700.41787875729,5.599735907274746e8,4.483084800652206e8
0.00046999999999999993,-1.0514495273177975,0.0006573593688081066,140.6941732652205,4.316706556651153,223778.60270266587,37282.80944927036,9.051440614838172e8,4.049698333470404e8
0.00045999999999999947,-1.0495105220111935,0.0006679950519695912,142.72503781346322,4.00106828516803,247677.05278553598,32923.967141965215,3.289282637593142e8,3.1232625528980035e8
0.0004499999999999999,-1.0481805976015872,0.0006497968816386928,140.67300097195616,3.862585887647493,214631.69135849475,30164.70606887913,1.335449942303517e8,2.5608114429004976e8
0.0004400000000000003,-1.0466994331694037,0.0006590094701253182,142.7391042091833,4.157411194339287,248402.77764362085,34139.40077021105,2.860020069181104e8,3.050293801852508e8
0.0004299999999999998,-1.0453866624058135,0.0006710240290500371,150.42337045390602,4.427050267881564,240712.72791519502,38562.53393485133,5.27499957931809e8,3.79777388213063e8
0.00042000000000000023,-1.0432486243426637,0.000656208304414615,150.18857254420942,4.467446335768113,272038.1416042093,38950.440555462825,6.218032293909558e8,3.518207060806623e8
0.00041000000000000064,-1.0421411872876558,0.0006736040426819182,155.90416634748152,4.737333453847294,260605.33384433103,40875.33046665644,6.818134351434443e8,4.1725903365251917e8
0.0004000000000000002,-1.0404438164861192,0.0007163950310291878,159.94241294884185,4.75291629753144,244947.5510988229,47430.979260882305,1.0414864207821122e9,6.06378082901091e8
0.0003899999999999997,-1.0389410530939625,0.0006962319730609699,162.20821380939915,4.679986066565388,289642.1057732301,45152.359222362895,1.279419910679588e9,5.0183334034740233e8
0.00038000000000000013,-1.0368445727480267,0.0007207106284857616,168.152659042448,4.827087176615306,277954.4598600472,44077.26515608005,6.65075605305415e8,4.6879990361607647e8
0.00036999999999999967,-1.0359739924923552,0.0007333722889957435,170.40472347149304,5.144376837272952,294093.302918084,52743.44802160767,1.3033119890443668e9,5.916376460585141e8
0.0003600000000000001,-1.034279531211501,0.0007526630882937661,170.13989351908307,4.816132276600049,334144.3066695265,48687.55123284582,9.687001385481232e8,5.36717120807527e8
0.0003499999999999996,-1.0334925894980505,0.0007445304228005611,176.46338007555678,5.301013862753338,403872.11771862884,54502.83163515838,1.52168437671815e9,6.015133870759783e8
0.00034,-1.0310589758431314,0.0007193135313040319,175.02676092727893,5.519618194707681,361798.4836357005,61303.84519275645,2.216558262012562e9,7.96731075817734e8
0.00033000000000000043,-1.0285923493461893,0.0007401658388042946,177.73143073827103,5.643863969684346,391744.81339913415,58559.79574163446,2.3701070189806657e9,7.557720870651373e8
0.00031999999999999997,-1.0258399924481214,0.0007502780718178363,182.95933173498358,5.6339892712760165,390975.69500476605,57359.813350801196,1.678248428950203e9,7.309739885274391e8
0.0003100000000000004,-1.0232712632112757,0.0007518437595879698,180.5372401021738,5.540416088826694,401153.5524146842,67262.39647773524,2.3364053720859723e9,1.0523885877647269e9
0.0002999999999999999,-1.0220469590788945,0.0007711974249661954,191.3805118176893,5.4190520854043855,360905.05160283094,62901.3743812948,1.117534784324032e9,1.0163997015795267e9
0.00028999999999999946,-1.0209848932018475,0.0007745382270569159,192.10021167108982,5.3098054660391725,445283.8146126585,53028.59170117464,9.040271126589853e8,6.026920878579845e8
0.00027999999999999987,-1.0179177598653133,0.0007868766283984105,205.64509117058302,5.86885543717459,436247.52871522313,61711.367733789055,5.895366308168985e8,7.127733530736847e8
0.0002700000000000003,-1.0175579338438496,0.0008118502027456429,208.299814707786,5.894066062170043,433944.45790977543,60927.138069222725,4.648813594804794e8,7.831496062386688e8
0.0002599999999999998,-1.0155290451939827,0.0007953060758853082,208.3435732930701,6.469194439328601,472053.6060794936,70659.23421005966,2.119164865028571e9,8.36993039616416e8
0.0002500000000000002,-1.01344542061826,0.0008086555319598205,215.54137536040574,6.659886620874728,523221.7650194939,79946.24743447246,2.212305229708528e9,1.1593311684637346e9
0.00023999999999999976,-1.0104823720149472,0.0007827774903111968,215.76718822059738,6.862642639427966,530116.0270330089,84983.09956384408,2.823784908604508e9,1.4441227516600378e9
0.00023000000000000017,-1.008974384775111,0.0008038899712254214,227.13926864786828,7.20297205847961,628955.3616965708,89985.44394691067,4.1386130430187182e9,1.309030249134893e9
0.00022000000000000058,-1.007125739028298,0.000822230813140909,223.83856759115585,7.392146093538989,690628.2854254468,124396.12734479431,5.670972892401962e9,2.877304652203415e9
0.00021000000000000012,-1.004832992807247,0.0008406287406079319,229.19808604193148,7.031810947117824,631333.3765119793,89231.73412212316,3.6310665373740516e9,1.3956356082799587e9
0.00019999999999999966,-1.0034515407783307,0.0008337985068725709,235.44148139895398,7.2923468709837795,648186.9715861417,82316.24625033385,2.7821613963423886e9,9.75462450035225e8
0.00019000000000000006,-1.0014784616232377,0.0008096577975897546,231.07910035297604,6.936543786057206,595821.3059799662,77204.52497043059,2.012872741742131e9,9.608572685200447e8
0.0001799999999999996,-0.999037503413539,0.0008190052295663331,236.30532045407597,7.073571471458297,598561.6376946603,81006.48460738872,3.264974370078138e9,9.96154807753788e8
0.00017,-0.9959760932837577,0.0008381314486867664,246.70994887000776,7.386200998692498,699949.9832316091,94651.92316470556,3.0472922429127045e9,1.4740354186076183e9
0.00016000000000000042,-0.9940259063894338,0.0008217844268564316,251.9916195872747,7.709846574962301,662671.0480713131,113920.31467736565,4.152742322517753e9,2.1406901955126584e9
0.00014999999999999996,-0.9917343756263404,0.0008316641752839137,261.2377554007093,8.536334446858946,731046.5013157433,138456.36328297495,6.007681625814431e9,3.4606741512069693e9
0.00014000000000000037,-0.9890990990059737,0.0008662832267189829,264.0225978376106,8.340554383587401,711027.6300109337,108325.44349528308,3.013663739277602e9,1.793871882547139e9
0.0001299999999999999,-0.9870060309169985,0.0008992441713743097,275.3467489313775,8.658770112434176,803650.403930247,119979.63534791347,4.683209721477272e9,1.9532965066726236e9
0.00012000000000000031,-0.9835266754510349,0.0009468447017029353,285.35650943327516,8.78410163487199,867692.5687130414,115756.32494872967,4.872543893552123e9,1.7762765979999998e9
0.00010999999999999985,-0.9807179511525471,0.0009381621208631872,297.1645823575324,9.544277237421745,1.0127320909403028e6,150570.30291002674,7.974674053322095e9,3.0183134298896575e9
9.99999999999994e-5,-0.9781259252324122,0.0009504998318067463,310.70337460520534,8.947049778211664,933092.8892356755,112771.94739696474,3.155610489831276e9,1.6317809789689512e9
8.99999999999998e-5,-0.9752411714542705,0.0010257096974011597,324.3786947537494,9.619682856613943,1.003725666753495e6,130238.9254076858,4.1208634396543703e9,2.0128531957549691e9
8.000000000000021e-5,-0.971751145946723,0.001011697796128592,329.7565872217287,9.889719888881139,1.0139744215771483e6,117006.27364835615,2.7111146305721855e9,1.508149347974291e9
6.999999999999975e-5,-0.9691404749284538,0.0010019223697229588,332.80278695977876,9.831339317911732,1.0390130375519174e6,117731.11426478437,2.482583361073307e9,1.4946920176087232e9
6.000000000000016e-5,-0.9667596844185239,0.0009917016715907077,345.45794741925215,10.510947822597752,1.0962158585892047e6,140708.66171639782,4.719546645929426e9,2.379597366393327e9
5.0000000000000565e-5,-0.9636498316382949,0.0010492935303495511,368.375697691218,11.369801572678568,1.343745855544733e6,180382.12263216596,8.290203501762761e9,3.466299368943669e9
4.0000000000000105e-5,-0.9600130226593712,0.0010377242332321496,371.20446958250324,11.360876690019495,1.2879624477637354e6,149428.48083200786,6.731111666747028e9,2.293799835614757e9
2.9999999999999645e-5,-0.9567294913223573,0.0010714552513983846,382.81524986189413,12.163812798753435,1.5375537184886974e6,209627.51081990084,1.3240775525245743e10,3.968311594453466e9
2.0000000000000052e-5,-0.953237742565669,0.0011211582246399977,401.93730981232676,13.319626275812873,1.906771949324867e6,256274.39673644234,1.765578685224221e10,5.789165460516108e9
9.999999999999593e-6,-0.9499960778177401,0.0011315409375339078,422.670587685826,13.966551221310896,1.8891495898311161e6,252691.92471567204,1.6802539538593971e10,5.980261210804434e9
0.0,-0.9465136322545595,0.0011213173712876176,440.4870130117078,14.947048049420449,2.0835305823396957e6,277758.103332204,1.978524128665196e10,6.38449628165252e9
-1.000000000000046e-5,-0.9421489197822521,0.0011805216840269036,459.90162246781114,14.526894708390746,2.1185835222029164e6,275008.41974651365,1.7240696624700542e10,5.984441960215103e9
-2.0000000000000052e-5,-0.9378351643041718,0.0012038825802122928,475.2150732882021,15.58540702589602,2.4791392579537337e6,331106.2491398282,2.4944875033355686e10,8.1749538087567425e9
-2.9999999999999645e-5,-0.9342150534487729,0.001227744897151322,494.1240430471567,15.496065633358292,2.515534543600418e6,292603.3166186448,2.031292648541335e10,6.411738448595855e9
-4.0000000000000105e-5,-0.9304095789345409,0.001256952126902671,515.8916752332983,15.748092243545845,2.36502399078727e6,288903.87298702676,1.6285434794330347e10,6.248276513898576e9
-4.99999999999997e-5,-0.9260688091144744,0.0012522859745552602,536.5478879481234,16.79275666410909,2.7344867015719474e6,330511.94555347634,2.1440254797980846e10,8.145489285043312e9
-6.000000000000016e-5,-0.9200419896111398,0.001278426683723504,573.0557012909763,17.240484594083497,2.9358418600006434e6,330413.03541862196,1.935376819932761e10,7.539743352532251e9
-6.999999999999975e-5,-0.9160560877619964,0.0012880642031817015,593.9728517841445,17.155661631065385,2.7179321640811563e6,295265.9575892403,7.576408694270242e9,5.725459593656548e9
-8.000000000000021e-5,-0.9101944701495753,0.0012889986216902466,611.034469612465,18.11082966407678,2.89832788226371e6,335971.1966110072,1.3987672565519012e10,7.748275101853362e9
-8.99999999999998e-5,-0.9054028346117293,0.0013227502959337288,638.1433375649877,18.51953408542437,2.9538003757064147e6,328575.04527573433,1.1740426719339024e10,6.509162249479586e9
-0.00010000000000000026,-0.8998945249247607,0.0013377909007248985,644.567279078201,19.682272123345875,3.6148460128190694e6,375871.28455865517,2.4517396919006252e10,7.888874376654008e9
-0.00010999999999999985,-0.8947291796095317,0.001373167236105716,675.8495027946462,21.081529551853613,4.0251018161805053e6,446377.22801601735,3.2354384001510696e10,1.0514481865957981e10
-0.00011999999999999945,-0.8895808976522732,0.0014137173862810376,718.0219423420731,23.298893872345747,4.455243486769477e6,499865.9485774594,4.927393842806602e10,1.2101756316786615e10
-0.0001299999999999999,-0.8833039104757191,0.0014082575529832482,755.6544524837361,23.62823203208952,4.755895507098572e6,513352.69606108376,4.905761898186082e10,1.3597046384948751e10
-0.0001399999999999995,-0.8766188219106189,0.0014422377276250569,784.0221688549967,24.05285037264925,4.765228219432033e6,533913.9328362787,4.385252381860554e10,1.3677083161048729e10
-0.00014999999999999996,-0.8706243696732554,0.001478993471168119,827.3988003430898,26.327394645399583,5.717872330715382e6,640854.5479507507,6.373817483533386e10,1.8917419262547695e10
-0.00016000000000000042,-0.8643750358459099,0.001554306848181081,875.330809727521,28.71234087497181,6.572011238047336e6,751087.56423618,8.329301496221925e10,2.515999166190344e10
-0.00017,-0.8586670331320049,0.001565597038334389,926.2216399127905,30.851948076953096,6.799898687586339e6,898476.8634156295,9.734694994735509e10,3.783119662561225e10
-0.00018000000000000047,-0.8506004833122374,0.0016317568136035236,982.2724734384233,33.65575901193893,7.543973258427224e6,1.0767393758908403e6,1.1745861983911884e11,5.036063744871545e10
-0.00019000000000000006,-0.843236022889848,0.0017075928965188591,1051.1615445670839,34.541297963363654,8.784653263531115e6,1.017356955468014e6,1.2386718326475551e11,4.084878924979478e10
-0.00019999999999999966,-0.8358085494827796,0.001745806241516046,1101.3276680229746,35.319888593788285,9.313537371575573e6,962403.016292558,1.1837953056943175e11,2.9704800707949028e10
-0.00021000000000000012,-0.828271325353262,0.001810672636136167,1155.781487184345,36.90554159971647,9.831351859698419e6,1.1216433471643708e6,1.2925376152824983e11,4.0734295062919395e10
-0.0002199999999999997,-0.8197325560551725,0.0018595554578664708,1203.6525186047288,38.50548616260377,1.0033184149622563e7,1.0943568116122868e6,1.2848101202947337e11,3.517849472843126e10
-0.0002299999999999993,-0.8109807883654261,0.001910424406513559,1261.3512413064711,38.545146405075684,1.0181025294794973e7,1.158734057687685e6,1.1429771516581848e11,4.015468838008596e10
-0.00023999999999999976,-0.8013147025876062,0.0019635273896670092,1312.687502949485,40.952863773462326,1.0741151056721201e7,1.1950685033334116e6,1.1651132076184917e11,4.218421045824879e10
-0.0002500000000000002,-0.7913016123677006,0.0020004769285145597,1378.179791666217,43.97621499528736,1.215744270764777e7,1.3039677775176638e6,1.3930828719614478e11,4.535541138128322e10
-0.0002600000000000007,-0.7813100894457286,0.0020666745721480617,1475.6406307668208,46.051176879497426,1.3079112796601363e7,1.4785462424084686e6,1.7466394477119037e11,5.444336743606967e10
-0.0002700000000000003,-0.7711453024295823,0.0021372773547696966,1572.9688756378202,47.335257518633,1.345187211723448e7,1.4022023294558984e6,1.4833473315143466e11,4.434755089849956e10
-0.00027999999999999987,-0.7616723963659172,0.002206055960842916,1658.6938105381912,49.31581995424336,1.535376553022848e7,1.5169450914271742e6,1.7140185461609277e11,4.883110726338129e10
-0.0002900000000000003,-0.7506084651759167,0.002286520366673521,1767.7279904841423,53.06852201866851,1.6639022419265928e7,1.6722326653620265e6,1.8167476135759326e11,5.640297899959031e10
-0.0002999999999999999,-0.7393470659775905,0.002333253460680412,1869.2351174372711,55.803306408540294,1.7511676933836564e7,1.8549006918281664e6,1.9055241495537292e11,6.642181140884183e10
-0.0003099999999999995,-0.7272612239828028,0.0023774450405128255,1952.7930891148408,58.16406511312122,1.8577303681466777e7,1.8818227782093165e6,1.9151169553057074e11,6.1132295426821724e10
-0.00031999999999999997,-0.7144436850432717,0.00245291206926774,2076.692468646513,61.28189478906326,1.959728202847338e7,2.0580606252107064e6,1.6777660366071255e11,7.576830459183514e10
-0.00032999999999999956,-0.7010408850000158,0.002533603431532928,2225.134461822075,63.75939958513305,2.087353715914726e7,2.212008324760664e6,1.6087102707207724e11,8.395197063582962e10
-0.00034,-0.6876043758992826,0.0026127216294674163,2340.323545048654,67.7273303123923,2.33250904956333e7,2.4646634311711867e6,2.1808662876228784e11,9.210915736270406e10
-0.0003500000000000005,-0.6736118279653615,0.0026710707465749015,2512.3089164255575,73.52297297494017,2.551989707425095e7,2.7148816275487975e6,2.3027448799396094e11,1.0234308929203145e11
-0.00036000000000000094,-0.6580649748787148,0.0027279441512913774,2684.6694143313925,77.46904509581736,2.711351454685888e7,2.8116582352650682e6,2.1147668447661453e11,1.0161882439566994e11
-0.00036999999999999967,-0.6411578110602787,0.002808296342433105,2896.1986870018104,83.51267146407136,3.1120050505614117e7,3.2808661666979864e6,2.9320397817708966e11,1.3059892848906357e11
-0.00038000000000000013,-0.6245723029672593,0.002934820758247695,3093.076352671716,88.15546850174,3.2983650306519058e7,3.4787238412131234e6,2.7074270035582254e11,1.459690271570384e11
-0.0003900000000000006,-0.6082778057592727,0.003022624072199018,3246.481586329209,91.17726707698527,3.596532649719499e7,3.7079012000678685e6,2.2935213556198245e11,1.6192963491365588e11
-0.0003999999999999993,-0.5901158013219829,0.0031325676542389496,3450.677593603538,95.52333140862623,3.885528613582648e7,4.062482660550291e6,2.7141014071880823e11,1.7703066726968057e11
-0.0004099999999999998,-0.5709060067941986,0.00321118934383248,3631.9460660196123,100.47180076362535,3.9755098198297635e7,4.32381077276182e6,2.434109404255023e11,1.9943087955748923e11
-0.00042000000000000023,-0.5515774400395485,0.0032995638743818162,3829.8919027822694,108.77248783731548,4.445050070995203e7,5.099645473273862e6,4.1095591468958575e11,2.7780477327889734e11
-0.0004299999999999998,-0.5312585107695347,0.003413700035850055,4063.410788581926,114.77728251062007,4.847995773846331e7,5.321341099353272e6,4.205040493860575e11,2.59013133807571e11
-0.0004400000000000003,-0.5093509533021828,0.0035497141431177826,4313.891490264538,124.24331419121302,5.484850077179859e7,5.967692951979851e6,6.408846306198756e11,3.087203969792718e11
-0.00045000000000000075,-0.4865212574828231,0.003605663039708144,4525.853731410805,129.12608873223917,5.6571082357464835e7,6.403669541015235e6,6.696479694114116e11,3.279826463993768e11
-0.00045999999999999947,-0.464717115631389,0.00370190223577659,4763.056174509688,139.04144894987004,6.213274834267136e7,7.3034782400405435e6,9.188489412748594e11,4.2127976373366235e11
-0.00046999999999999993,-0.441376074545638,0.0038238972747926133,4981.260871736353,143.15222273270595,6.4739789840264305e7,7.510519191333348e6,8.439758207483915e11,4.194840392201733e11
-0.0004800000000000004,-0.4174623271571206,0.0038960492273698143,5289.787866583445,151.80321540522382,6.801201952611001e7,8.444510242184505e6,9.67013088606095e11,5.127844541237126e11
-0.0004899999999999991,-0.3910169284942487,0.004072566182677295,5699.413062643972,164.75620415091277,7.555117405132368e7,9.573564079136845e6,1.2515019808030664e12,5.921305819507333e11
-0.0004999999999999996,-0.3642738664610723,0.004126635664920643,5966.496039670122,172.80876720586733,7.719254479194206e7,1.0116992020959212e7,1.2222766858311633e12,6.424674954719165e11
-0.00051,-0.3360492275571516,0.004215092549549556,6232.8403715934555,177.31239367204824,7.932105050211686e7,1.0867865622902872e7,1.1790615187778064e12,7.00122313488383e11
-0.0005199999999999996,-0.3070548087297781,0.004319760558514004,6555.702574333378,183.09582500601582,7.587588326404369e7,1.1198908733677484e7,7.568714221665532e11,7.190393441627003e11
-0.0005300000000000001,-0.276222538869141,0.004439076212206206,6854.76094335874,187.21381334404103,7.675656394273312e7,1.1345634396474825e7,3.534653485927703e11,7.68060597532624e11
-0.0005400000000000005,-0.2449777876563641,0.0045189503234446355,7159.349703612825,193.81189268295222,7.505820795259109e7,1.1957588649714017e7,1.8573160739759125e11,7.892381982867921e11
-0.0005499999999999993,-0.21128318665851725,0.004595951269023352,7445.120097178788,200.33948267733032,7.340576807256226e7,1.2348214324456396e7,1.4505514244972632e11,8.049732994683541e11
-0.0005599999999999997,-0.17707421779335175,0.004676548380219435,7722.143368268572,204.00388788696537,6.665064970420721e7,1.2125225097567152e7,-3.882165503938705e11,7.553497780921515e11
-0.0005700000000000002,-0.143479686391088,0.004785310359639858,8099.377864700256,215.35682040166824,6.405043365861414e7,1.273916056584433e7,-4.514516440642616e11,7.797660459903551e11
-0.0005800000000000007,-0.1079964307367369,0.00490059414480674,8395.730865159154,218.1095008622112,5.887856960426552e7,1.3030911676328631e7,-1.1826366154757988e12,8.131722815868252e11
-0.0005899999999999994,-0.07350063853421551,0.004971592952537145,8682.448508974501,223.8009689052871,5.126914544113961e7,1.3106945989505498e7,-1.6699589067434253e12,8.1423553518742e11
-0.0005999999999999998,-0.03608191673526721,0.00503892557658191,8967.767929561513,228.32270194995309,4.762028756883782e7,1.3105081464181399e7,-2.2742603332069683e12,7.962010978665115e11
-0.0006100000000000003,0.0016060332999701947,0.005100799851714535,9137.780906088527,231.24117814555984,3.996514890868027e7,1.330343681154638e7,-2.6434882900190596e12,8.202789705207435e11
-0.0006199999999999999,0.03997444167535434,0.005134267272136512,9384.59731599734,236.09645670859362,3.104661878141316e7,1.3312621389496721e7,-3.1721109087505034e12,7.989535186617467e11
-0.0006300000000000004,0.07926403383084431,0.005186915180417041,9598.72318431777,241.91278803513518,1.818370812637328e7,1.3997824642747259e7,-3.2572894993798584e12,8.378656402872882e11
-0.0006400000000000008,0.11996032561992676,0.005201167984915287,9623.389870320181,243.23049643477512,4.2142601217124e6,1.3960355945011083e7,-3.441305926947932e12,8.371850739340321e11
-0.0006499999999999995,0.16073534914499926,0.005270958529485045,9765.08266932713,252.41109739851447,-9.197758783772564e6,1.4663849274765119e7,-3.05624392738738e12,8.964600176013488e11
-0.00066,0.20094616473377888,0.005299825177494808,9783.64522547492,251.41576243248946,-2.5375393115937863e7,1.5186263734750941e7,-3.100446926572556e12,9.633214767685684e11
-0.0006700000000000005,0.24216621789004295,0.005324342547295885,9777.481405375464,253.43503876214078,-4.0650225212064736e7,1.4935944511090176e7,-3.114121480212237e12,9.579851473262283e11
-0.0006799999999999992,0.28420988752844933,0.005327248676138095,9715.516312965548,256.447384007521,-5.3506806951742426e7,1.5668060703600213e7,-2.76863119160381e12,1.0282803389519774e12
-0.0006899999999999996,0.326252505426688,0.005247275107879012,9589.56337602942,250.34857212292746,-6.711536672182976e7,1.467942163153703e7,-3.289551439043282e12,9.342596888167136e11
-0.0007000000000000001,0.3679727218857183,0.005211557082135606,9443.732408654096,252.10937472519666,-8.121615906544639e7,1.5225775092582408e7,-2.689046638042132e12,9.730743909045181e11
-0.0007099999999999997,0.40995307931291336,0.005172566691918933,9232.845010507173,249.68191257116675,-9.480633393377502e7,1.5171441169599075e7,-2.270738074358263e12,9.837982113868062e11
-0.0007200000000000002,0.4507340469803052,0.005132944357086047,8947.195910862036,246.69555316954825,-1.1105618222094639e8,1.5289088172961349e7,-1.5630023853596003e12,9.910344931707247e11
-0.0007300000000000006,0.49273678046240815,0.005079103697238782,8643.181984284505,239.75887791003694,-1.214388480480811e8,1.5147404322798384e7,-8.794223087773938e11,1.0079744989680433e12
-0.0007399999999999993,0.5325333353587558,0.0049598642272610394,8254.922566602501,234.91923314048168,-1.2863931091211784e8,1.4776649094978672e7,-1.4757026171232266e11,9.660985762316316e11
-0.0007499999999999998,0.5713633923182965,0.004846641371974433,7866.830290703117,228.19618750840104,-1.3253132816451791e8,1.4566392854858443e7,4.682059409141236e11,9.817090830044863e11
-0.0007600000000000003,0.609479647336063,0.004734462956139053,7515.585036612879,223.52175256162838,-1.3620930595568183e8,1.4532453235883985e7,1.0837700173093043e12,1.0090279289777987e12
-0.0007699999999999999,0.6460263161305227,0.004625189523036796,7036.739804019665,215.9537431866716,-1.348415865741164e8,1.4412591784342496e7,1.6013358553209348e12,1.0292007835831022e12
-0.0007799999999999994,0.6814572119160682,0.004494658226050149,6618.170010681636,211.2224032159065,-1.3918168921402964e8,1.5152429847412385e7,2.764800279118766e12,1.1795452456794507e12
-0.0007899999999999999,0.7148101462590235,0.004307460227293417,6137.484177953829,204.80760297527075,-1.365504476474083e8,1.5089492839569485e7,3.354355706912284e12,1.1964959820910342e12
-0.0008000000000000004,0.7474185950776991,0.004172432864946955,5727.947519717806,193.2265375249539,-1.3161028950057283e8,1.3946728755656647e7,3.208181699078608e12,1.1137208416161438e12
-0.00081,0.779403849877543,0.004002519354241801,5237.829394481111,178.64245100066003,-1.2279914278860033e8,1.2747591216887236e7,3.0510751253231387e12,1.0122396900738429e12
-0.0008200000000000004,0.8101756224225957,0.003799950905024738,4754.3574518946825,170.21713107229513,-1.1800605150383414e8,1.2433821772514986e7,3.425287761435284e12,1.0396303790759248e12
-0.0008300000000000009,0.8395415053273882,0.0035921736789402774,4262.913311163951,160.02682186585827,-1.0761697392082047e8,1.1720888946327781e7,3.461302983823336e12,1.0049944892372933e12
-0.0008399999999999996,0.8659581023885018,0.0033738186483904514,3760.241556309111,142.9150389228524,-9.254165597647242e7,9.584323876686737e6,2.7587928316372866e12,7.5894773290956e11
-0.0008500000000000001,0.8914916801795093,0.003153709995539642,3294.3012567298942,128.37183879333875,-7.927469525969532e7,8.40731919390861e6,2.381367325158246e12,6.688241393463318e11
-0.0008600000000000005,0.914409335898122,0.0029799027002756855,2899.0147060164204,115.00502448070037,-6.913283080154826e7,7.0311431004747925e6,2.055772091035388e12,5.0516776568895294e11
-0.0008700000000000001,0.9365207713809162,0.002788065184481162,2506.3537660521492,103.60218263830211,-5.954657288437111e7,6.1685325465078475e6,1.8299141835710447e12,4.3986774059131995e11
-0.0008799999999999997,0.9570553277612714,0.002585337630540865,2159.252399610003,94.56304558504053,-5.167441306280962e7,5.686897738525096e6,1.690377577288246e12,4.137385516687086e11
-0.0008900000000000002,0.9749655030146337,0.0023746601926017967,1843.2650462224785,81.1471703708333,-4.122535516749431e7,4.381037117048313e6,1.2332708959380674e12,2.768343000950416e11
-0.0008999999999999998,0.9912974185322101,0.002197464894671865,1563.3947075736821,70.90537035769047,-3.401259923528519e7,3.6911922224467793e6,9.965068038846443e11,2.2589150517968466e11
-0.0009100000000000002,1.0066377149693413,0.0020252292118084934,1322.4260211651372,62.51196836124946,-2.7881670243766017e7,3.16676369881676e6,8.419073229095957e11,1.9042596672204108e11
-0.0009200000000000007,1.0197495724541676,0.0018271385820666625,1103.7163469040374,54.330952429224155,-2.2385277109580927e7,2.5171527141467542e6,6.439356294971808e11,1.3120729703818898e11
-0.0009299999999999994,1.03206108985367,0.001672120455445491,913.2933716572813,45.21724700982296,-1.7112442592750315e7,1.9644148329466283e6,4.650444962415033e11,9.538056087648114e10
-0.0009399999999999999,1.041914947088451,0.0015499653038022645,775.4751839279021,40.86284964697468,-1.4374146293695271e7,1.7297632045786732e6,3.898339566756174e11,8.459623687629301e10
-0.0009500000000000003,1.0520910745428966,0.001377784183827828,625.7328379002829,34.911593975810185,-1.0770525060014818e7,1.4294952649683575e6,2.9137190471083307e11,6.784366805939563e10
-0.0009599999999999999,1.0597762716650123,0.0012604509890738291,513.4360140655658,30.92385558429062,-8.682696630372375e6,1.3202835183680777e6,2.460171816497143e11,6.649961761255579e10
-0.0009700000000000004,1.0671190079701172,0.0011291113733554667,417.06073443764166,25.040431503068667,-6.308045147132497e6,1.0149624038491036e6,1.6761305988808972e11,4.8368933543841484e10
-0.00098,1.0729347535094025,0.0010016893322878785,338.9942971591532,20.55211188531272,-4.575179259020846e6,796894.1040534303,1.1509110855117632e11,3.7812348687921906e10
-0.0009899999999999996,1.0791468945554206,0.0009215276888528566,288.19478158035616,17.02117312819574,-3.549647065315601e6,624740.3385148329,8.266644830962062e10,2.8967718698915405e10
-0.001,1.0830045556389114,0.0008384754866649042,234.9970942599765,15.144512304879346,-2.6141244152997965e6,538485.151519788,6.331064849462978e10,2.2969385371263863e10
-0.0010100000000000005,1.0877668193215568,0.0007804292130849851,202.1778046032291,11.539688574241204,-1.7433399697131133e6,352994.73553195933,3.560295971816304e10,1.3201101013198675e10
-0.0010199999999999992,1.090508589724887,0.0006888807258521657,160.52255400633177,9.376741331096829,-1.1640468985559903e6,270229.9029692067,2.339277533132384e10,8.898875766286392e9
-0.0010299999999999997,1.094097762211527,0.0006289075920668466,140.18768036712137,8.842177898849974,-971976.5449220081,294289.265954577,2.1732137383934227e10,1.17236011172734e10
-0.0010400000000000001,1.0961451257291894,0.0005872937521440722,120.76449353020799,6.658273298267037,-615606.6142399264,167199.24278402253,1.1119469638692648e10,5.238622186573588e9
-0.0010500000000000006,1.0988584593947819,0.0005524615156978339,108.07764888591831,5.833058075710389,-465350.3890221836,149282.37397424172,8.305367885298254e9,4.647687634656953e9
-0.0010600000000000002,1.100495857812389,0.0005347036120453487,99.15218340321468,4.393947508665288,-319342.7377960607,81368.37778507774,4.1907847578076534e9,1.8917107545195043e9
-0.0010699999999999998,1.10252547822808,0.0005180133057015371,93.18617984523091,3.52598978012658,-236239.86924345163,40701.730668253826,1.9676655333709724e9,5.648169293057103e8
-0.0010800000000000002,1.1036109962259355,0.0005152669559693648,91.79325505530862,3.504770512365609,-226991.13375785956,47855.84253917603,2.163833042608756e9,8.327995270557141e8
-0.0010899999999999998,1.1052161584520441,0.0004884041524007784,83.52389678382865,2.7588912385030158,-137332.2163432413,22787.996646597832,7.236935913855822e8,2.5009863275588182e8
-0.0011000000000000003,1.1066168343374048,0.0004775074804001265,77.84512744468903,2.4522973197351603,-99084.00578466023,18989.737729884404,4.6999444646876895e8,1.839112546511187e8
-0.0011100000000000007,1.1072685563835156,0.000498254253451903,77.28620898183293,2.3585754527048395,-85604.51258471182,18212.847508093106,2.805831353938243e8,1.9735414112079984e8
-0.0011199999999999995,1.108641511950687,0.0004764962302380468,72.9126701726702,2.123097291350796,-57539.6322103467,13477.924082377493,8.517822513344938e7,1.1471980642212258e8
-0.00113,1.1097339216428739,0.0004449598646239396,70.73294184880147,2.036386195717174,-66742.56060527082,12294.69074046783,1.1621623389766559e8,1.0142140845764168e8
-0.0011400000000000004,1.1106540037308417,0.0004266123190287384,69.95399561306436,1.8861361142444892,-33478.836658295295,9527.975985240122,-3.4809698052374646e7,4.8570731504889674e7
-0.00115,1.111188484282115,0.0004506241965540583,69.4487783277683,1.9313864004450494,-54256.579843467276,10405.691821507306,1.70477934457189e7,6.1682385506836206e7
-0.0011600000000000004,1.1116549334676644,0.00044123124605606847,65.80809224773832,1.8588674183246658,-45093.500589141404,8781.551075580324,1.1772977026799893e7,5.34936988841025e7
-0.00117,1.1127837077664837,0.00044272809698238586,65.03724814500464,1.832243146308607,-32573.045494123817,9471.883492170766,-1.4082782045138506e7,5.6715760416577615e7
-0.0011799999999999996,1.1134809669065886,0.0004565699576813215,68.18324434727734,1.9156884763592439,-54313.740807393435,10544.61665083541,6.436600481886907e7,5.806936098562236e7
-0.00119,1.1135566430895256,0.0004432952343520618,69.00231828348355,1.9344087046821354,-57730.29525342414,11611.765404634529,9.410955083121452e7,7.189898457850835e7
-0.0012000000000000005,1.114508448046169,0.00043188454290602157,66.47139718858541,1.9102563130144883,-29653.638848391718,9940.195459316783,-9.112307942254564e6,5.928504776506952e7
-0.0012099999999999993,1.1153439060647743,0.0004594853334369354,72.52586944861659,2.1309019137026652,-69620.0597848445,13984.490758052052,9.72720030978397e7,1.0927615650375102e8
-0.0012199999999999997,1.1165463899096046,0.00045817793457382115,67.40424668505457,1.9488789426928348,-38891.9202792006,10230.183046657981,2.1969557535391923e7,6.18278098654783e7
-0.0012300000000000002,1.1166644223208346,0.00045660189648246866,67.32021855129165,1.917581805578133,-54021.54239105112,10202.224242513787,6.858627249195077e7,6.024408693402818e7
-0.0012399999999999998,1.1176533152553672,0.00044922815564040896,64.73438796204005,1.93690521219857,-48408.07458062967,10416.074413914443,1.0089447867984349e8,6.586972746049516e7
-0.0012500000000000002,1.1182358168606459,0.000460392566744821,65.99925863094433,1.9333358287219773,-51472.751234969066,11293.165698667583,6.471998845606459e7,8.13136881787976e7
-0.0012600000000000007,1.1188305768493594,0.00045421897762831255,65.07009960934765,1.8637089381796017,-57274.81118960106,12226.897603231097,1.3291320398559351e8,1.0426470137835538e8
-0.0012699999999999994,1.1193469971341306,0.0004544632201793011,66.22730849141355,1.8646885884199722,-41286.763680380594,9108.066595660013,8.265872203150782e6,5.470994103746352e7
-0.0012799999999999999,1.1198030631429607,0.00042506302102191776,63.13824095513685,1.7905820998233437,-43469.986409874466,8988.331770742427,3.6401194926219046e7,5.253626186499981e7
-0.0012900000000000003,1.1200889615960017,0.0004178421589562491,61.733242203850665,1.8416603200056652,-38808.787710188575,10315.294595783897,1.2619609066534396e8,6.347637865365331e7
-0.0013000000000000008,1.1212714454425334,0.000420568898387829,62.19718186647602,1.7400473848729832,-22659.23875439964,8275.818547568486,9.97097226496256e6,4.385698467972041e7
-0.0013099999999999995,1.1219795715670693,0.0004256839699307761,59.06360291940414,1.589372983163399,-33083.13575587977,8184.662225408739,-3.1611430692029927e7,4.1741790236148395e7
-0.00132,1.122509426673072,0.0004276272400461025,62.17726906440476,1.7798854103611135,-43578.1862069516,9068.996151896099,6.0852417050847806e7,5.036214455578897e7
-0.0013300000000000005,1.123215344003217,0.00042067048706243086,62.15510092354941,1.770238140644819,-27280.24181724073,9720.300904507318,1.850266045504502e7,6.3272268979057e7
-0.00134,1.123755082135921,0.0004351512806481979,60.46069545408261,1.702649621540212,-41389.7331922708,8762.486472344413,5.0632064890395224e7,5.185610382821606e7
-0.0013500000000000005,1.1241975230409846,0.00041123205097266785,59.65758598057296,1.6487782859994031,-35018.07333361766,8589.616067504112,4.117300604264903e6,5.6136017293951675e7
-0.00136,1.125040892280568,0.000395618404489516,58.08614312122828,1.682240086323418,-39451.01452080211,8295.074463616655,4.6061694576911695e7,4.939124341813554e7
-0.0013699999999999997,1.1264098230173458,0.0003964841410837539,57.65105522383633,1.6949946940501415,-43890.610448919964,10608.49857893747,1.1468013996642473e8,9.869025387217033e7
-0.0013800000000000002,1.1268429591472304,0.00040881190497772863,57.907917928621,1.7207987797578432,-40993.39116809573,10056.737020916411,1.0222141466485788e8,6.249694740258974e7
-0.0013900000000000006,1.1269811295619996,0.00041975094198767995,57.91377736281219,1.6287083722293128,-37456.56051190208,7937.911238569546,1.2338126075254228e7,4.08812698423328e7
-0.0013999999999999993,1.127767106339419,0.0003987598968517796,57.11357336416537,1.6017079502627325,-35197.82909011041,7207.074721061122,-1.5885484388711479e7,3.356782231235289e7
-0.0014099999999999998,1.127917590433312,0.0004163706504485103,58.095223762374395,1.7913338750741925,-41635.03072389287,9563.347493693387,8.95244440591592e7,6.697751902232531e7
-0.0014200000000000003,1.1289380715317088,0.0004302285068128373,58.8451893023115,1.7244413422545868,-52061.681276940755,9343.382011039623,7.788024782668164e7,5.680153557563836e7
-0.0014299999999999998,1.1288461291262375,0.0004235737909842544,56.723137795674965,1.6213458911347283,-24254.47652315566,7468.97393881468,1.0721354983519599e7,3.956204467885937e7
-0.0014400000000000003,1.129631729505537,0.0004088322197997179,57.1776842641172,1.629796805943461,-30288.15538378927,8446.956290118933,5.205620165609027e7,5.1075821513183616e7
-0.0014500000000000008,1.1296493873929458,0.0004028575526519797,57.343220467562944,1.5524111956615896,-29543.564205503404,7481.110166561428,-3.555953891382246e7,3.776702070809977e7
-0.0014599999999999995,1.1299438518331257,0.0004049027892991612,55.841453121863914,1.5879470954293426,-38389.663075293676,9324.352953365908,5.075946016951185e7,7.524038550898214e7
-0.00147,1.130640202191749,0.0003995093984738372,56.215798359463605,1.697107013869852,-51103.57075770506,9427.26004317829,1.3489393005200583e8,5.975560057070769e7
-0.0014800000000000004,1.131443383078986,0.0003883751514235945,54.67136992077001,1.5127638017988887,-41679.41098926074,7964.115383089824,6.629320737239551e7,4.539685860451497e7
-0.0014899999999999991,1.1323869660486117,0.0004052303802852589,56.23120380587876,1.5909145381512428,-41731.86626783391,8858.83700515873,5.726516769135209e7,6.399656593704581e7
-0.0014999999999999996,1.1326207389217664,0.0003864214835261544,54.9193050108255,1.4271643863795158,-33766.38850381939,6763.830049276869,-3.4292731705085665e7,3.554656191916778e7
-0.00151,1.1337475264839185,0.00040580434567599494,54.68708764300294,1.548291173251798,-25981.92887207617,7815.122790472722,4.261889665255424e7,4.694454625670789e7
-0.0015199999999999997,1.133942133746239,0.0003942740304775563,53.05358480261216,1.460474651551877,-32139.273578677723,6293.404362333216,-1.3306026151020182e7,2.96656515171321e7
-0.0015300000000000001,1.134258960837282,0.0003919655358535044,52.8698268090235,1.5384686370981158,-16100.865984327493,6974.054372981568,3.856015785737157e7,3.93976154131911e7
-0.0015400000000000006,1.1347556335310307,0.000389529376067594,53.62812803404304,1.4391244511491188,-34520.41807051865,6725.522087033049,1.567793999183101e6,3.424239307535493e7
-0.001550000000000001,1.1354014810984392,0.00039418279208976506,53.99719977034638,1.5228367279472033,-32975.49703946623,6965.296626884022,1.3948016976461988e6,3.697679154006883e7
-0.0015599999999999998,1.1361493247366066,0.00040085440579158325,53.4688497462686,1.5399781923394973,-34995.38820938384,8209.867777959736,5.1058893819252744e7,5.455510683517176e7
-0.0015700000000000002,1.136401940466696,0.00037764482765898134,51.24409228390054,1.3866793319918027,-27420.247381377307,6357.316127918993,-1.5555947705288082e7,3.430917247589097e7
-0.0015800000000000007,1.1372116583987983,0.0003778852614121852,51.44054076951435,1.4689727891497728,-27563.155879786384,6839.005516883845,3.4744656528465375e7,3.887391057644505e7
-0.0015899999999999994,1.1375801985777676,0.0003925799877618099,51.36454896234552,1.4811748154596704,-31884.03656982835,7791.135265010289,4.086673084388806e7,4.7202755331959866e7
-0.0015999999999999999,1.138453568477915,0.000382449030749424,50.30795400964647,1.4185027439818059,-35010.669880753456,7056.286265655628,3.954334691842795e7,3.931659996166036e7
-0.0016100000000000003,1.1387478698759392,0.0003974135952562158,50.460653462920355,1.3907764942182401,-20200.98926998414,6278.421067366008,2.2038200845775574e7,3.120828585874011e7
-0.00162,1.1389690171119298,0.0004102133380796009,54.10714586628227,1.5075436397111195,-43562.29978672338,7708.642366865231,4.1259525672210045e7,4.5507258630843565e7
-0.0016300000000000004,1.1399236512321642,0.0003945524350869082,54.08843072580768,1.515725340890337,-32521.110822719358,6965.96134440233,4.050052413349948e7,3.477150009951075e7
-0.0016400000000000008,1.1399162013136435,0.0003934948990151641,53.540078299258,1.5252603858868516,-28430.770246778262,7606.761064253671,2.296835557313834e7,4.485844860424785e7
-0.0016499999999999996,1.1415472356010945,0.00037698916216201547,47.64675511525837,1.3848251017165936,-13854.194822687601,6187.724754410148,2.2506241793418784e7,3.468903587201762e7
-0.00166,1.1418450605994264,0.00036791448760811865,49.05050292999156,1.3580098491046595,-19437.851428670896,5770.901815276332,-3.6026579106186368e6,2.750761141413851e7
-0.0016700000000000005,1.1422531447816031,0.00038003958401346165,48.515751158650964,1.3741163916525945,-21721.44471875396,6222.938220272485,1.6763128679182244e7,3.065082752710643e7
-0.0016799999999999992,1.1427954834818908,0.00035977932969066286,45.64487187002803,1.2554600990810834,-27580.01578023395,5855.134847527228,2.6400855120131943e7,2.9838175168698415e7
-0.0016899999999999997,1.1433203021424887,0.00036850802450213554,49.03534091778895,1.4332821965902887,-18917.422399634503,6333.122564915348,2.6393674561728667e7,2.8987642170926508e7
-0.0017000000000000001,1.1435227461003294,0.00037067279152409947,47.92862763613842,1.3141772165056316,-21876.675555356393,5886.56203460574,-1.9572448572286643e7,3.6273825225804605e7
-0.0017099999999999997,1.1435008834307667,0.00037526787762683274,48.23049877465264,1.3026283396437048,-18533.178349274964,5030.45064357749,-5.448727021816321e7,2.211825608156372e7
-0.0017200000000000002,1.1442711804384365,0.0003946686868704611,49.51487135446679,1.3624760594895715,-28808.606089880115,6443.891480639131,6.927480795696475e6,3.839192801191581e7
-0.0017300000000000006,1.1450633516798077,0.0003803178205893587,47.35982204829932,1.3371667001063896,-15938.667030743989,5184.835413411107,-3.489765605672008e7,2.398979358023879e7
-0.0017399999999999994,1.1457518546132512,0.0003693093503196728,46.58473065913481,1.3368160646937381,-20920.56864362214,5630.561809351971,1.6683374353118923e7,2.696398389012377e7
-0.0017499999999999998,1.1461043738666394,0.0003937496241641941,48.876901881634346,1.436654606602147,-37225.39413091612,6814.144332886346,3.4103895174684905e7,3.205300800078361e7
-0.0017600000000000003,1.146170870430605,0.0003754027778713937,47.10840477248985,1.3817240845070655,-19976.1497789163,5960.882174461597,4.78673932479966e7,3.0687510718557518e7
-0.0017699999999999999,1.14655252258769,0.0003781693444102413,47.92242282981615,1.3822429945784878,-22430.424231200053,6634.643303602935,3.977949204132488e7,3.949949165758259e7
-0.0017799999999999995,1.1468171403708955,0.00037033025511601803,47.991384342328736,1.312522426835729,-33076.35617770226,6689.5893169860165,7.0524269412336275e6,4.3149654413052715e7
-0.00179,1.1469444085418814,0.00036428739240315373,46.03702665481564,1.366043508394036,-22379.858359518268,6009.996209798354,4.796120390658704e7,2.9292291771430705e7
-0.0018000000000000004,1.1479853602844903,0.0003666062476521302,45.37438597960266,1.2650449228278757,-21199.61318403417,5504.183564919208,2.5183715464535404e7,2.8018266087772362e7
-0.00181,1.1485580810071196,0.00036613480771329767,44.24855664729661,1.2287913753066688,-13006.661940115955,4982.105455088691,3.928526452527158e6,2.476912839009667e7
-0.0018200000000000004,1.1490783616393938,0.00034650670506446607,44.538658991213936,1.2503387730906625,-21587.334711335,6262.395118181215,3.11058517852572e7,3.06038367687114e7
-0.001830000000000001,1.150063644997758,0.00037806700234786235,47.99314631030319,1.3337028497500414,-23640.82553794516,5753.116647611101,-1.7565171810294323e7,3.1931235573010176e7
-0.0018399999999999996,1.1501768666581538,0.0003725913482698785,44.70648397412402,1.282728771153532,-25958.241657225153,5404.282037602339,1.5126710924510898e7,2.570231417913586e7
-0.00185,1.1505443454264999,0.00037194945036804646,44.13167880426934,1.268905573989934,-22435.692049397072,6271.906931846874,1.2648820611750776e7,3.85185955735223e7
-0.0018600000000000005,1.1513203857745646,0.000357684842852629,44.37477957915127,1.267004193035411,-23571.98030439732,5053.596425146995,-4.284295947409096e6,2.1819813542621974e7
-0.0018700000000000001,1.1513617617491863,0.00036538040560368356,44.14084214722411,1.2137086799797274,-16365.912133947404,5608.106920148367,1.5827741911177192e7,2.9059669995745335e7
-0.0018799999999999997,1.1517596756044723,0.00037043103748116987,44.62318144245941,1.2705438288716686,-21777.809084966368,5364.021036019812,3.316795734133026e7,2.408894424293768e7
-0.0018900000000000002,1.1525563291790792,0.00036070770247501787,45.51497245861896,1.2786774376621588,-20551.95588879526,4963.9635513547855,-9.430622953673283e6,2.266214000548121e7
-0.0018999999999999998,1.1522716312572068,0.00037654667029751005,45.20974143427679,1.2913798128489726,-16657.75332065707,6242.159615723157,5.1166900330754526e7,3.47680683410115e7
-0.0019100000000000002,1.152807865150081,0.00035807788667710467,42.97953501132052,1.1966707706801027,-23843.677614993103,5116.824886937018,1.0422398293179639e7,2.596476231548494e7
-0.0019200000000000007,1.1535183702129352,0.0003714071194855266,44.73413778308264,1.3172133605838294,-23716.431230098628,6122.538363728751,3.1298846895887587e7,3.369364613339399e7
-0.0019299999999999994,1.1540547729673674,0.0003632028005743518,44.55647714469846,1.3140659424719934,-21879.057077102843,5724.776567786345,3.996914203357545e7,2.4470627046736576e7
-0.0019399999999999999,1.1544073117009312,0.00034307925338411126,41.05843722903613,1.1246646606558803,-9163.090798473202,4468.59189757202,-1.4042487939764146e7,1.8091856137855068e7
-0.0019500000000000003,1.1550903465141684,0.0003627144251569776,41.48261398741556,1.1827425506062037,-15230.264243472178,5294.6448467482405,2.6246988838496752e7,2.9411781790903907e7
-0.00196,1.1556536845231518,0.0003538427668008236,43.22777281656588,1.2052023886246357,-18388.756834270087,4953.7182955062935,-2.168797364182023e6,2.314163607704803e7
-0.0019699999999999995,1.1558446687541297,0.0003598973624690306,42.48317190598445,1.2668639188843567,-25472.46241790833,6222.593981587785,8.106813940957794e7,2.9328291599320788e7
-0.00198,1.1558198385081768,0.0003534625904197185,43.750433788657,1.2768763863617152,-29864.326189068815,5464.040065725027,2.737196594501799e7,2.6764974533499427e7
-0.0019899999999999996,1.1561517194285893,0.0003586670129698184,42.154984737311096,1.1899203762433397,-19900.86538791267,5029.841168027275,6.473392237672273e6,2.3315935218479857e7
-0.002,1.1571162796388916,0.0003444719341260138,39.17607173517738,1.1144836931373931,-16557.099970454623,4299.6287022711185,4.298187197702967e6,1.8802791919592295e7
-0.0020100000000000005,1.1577662164785665,0.00034806714275052557,42.22958065397868,1.1731807127639862,-8531.374752681602,4597.628477807533,-1.5015981405933626e7,1.8102070745346557e7
-0.0020199999999999992,1.1580728345546247,0.0003448916981856119,38.97345619630371,1.1362824468560193,-27450.559297201995,4480.131811196443,2.7596616366132963e7,2.046203602464224e7
-0.0020299999999999997,1.1579521665438575,0.00035963189455991834,42.49335813934619,1.1302331957604757,-17440.974863769425,4632.730463833446,-3.08983883853672e7,2.0100943960344385e7
-0.00204,1.1591118915532768,0.0003409424936656351,39.52214520473748,1.1341458384754135,-16746.57722202749,5432.490364729206,3.5366005329031415e7,3.481642401849458e7
-0.0020500000000000006,1.1590939255631225,0.0003629722863177372,44.16823352044561,1.252599013938549,-20294.658427088067,5916.077000289166,4.109965671185047e7,3.231463782243494e7
-0.00206,1.1587393922224605,0.0003585021421659913,41.463419699615834,1.2686880155966989,-18395.47550091793,5203.954454728453,2.990755503956753e7,2.5045031918203205e7
-0.00207,1.1594010950509557,0.0003510633269444842,40.3270590714158,1.1869367336392866,-21925.88425114278,5461.02378235855,5.288071793587562e7,2.8477327631715205e7
-0.0020800000000000003,1.1599365540936952,0.00035536507550061803,42.26212133027955,1.2123748872630709,-23511.06695773588,5570.287793893398,2.264761095477696e7,3.3238043213390432e7
-0.00209,1.1604191901076546,0.00034060396785391494,40.064392886822866,1.175090657435196,-14905.829759299402,5110.623251391057,4.884651896810759e7,2.5879820310297303e7
-0.0021000000000000003,1.161707370972429,0.0003338852623437655,40.31513784181025,1.1244619905177136,-16633.45065718362,4896.103138735196,3.713965919034826e7,2.4293157870654404e7
-0.0021100000000000008,1.1620112292855147,0.00033905245113123323,39.4864646306332,1.0615436156238305,-10695.491244172148,4111.407012970704,-1.7041013128873461e6,1.7070319927486237e7
-0.0021199999999999995,1.1621755675349812,0.00033703981427216995,40.13804908832185,1.095179195056785,-15274.24314378779,3991.692695201678,-1.6331474596029118e7,1.6594190585846681e7
-0.00213,1.1620170105728949,0.00033655399584875146,39.04622981345207,1.0879013975175493,-17515.907226505507,4221.831376266368,-1.3763934639177637e7,1.8973817725453846e7
-0.0021400000000000004,1.1624296151075804,0.0003301459295591022,39.606393789146196,1.0563267954549864,-16811.139224665072,3734.84906270604,-2.7735112839075312e7,1.4394331676048916e7
-0.00215,1.163372181572414,0.000333444018161964,37.64588882220145,1.085217098291488,-11657.743288771664,4567.761842244475,2.936296540018909e7,2.025101670811497e7
-0.0021600000000000005,1.1631727853484584,0.00034166444993223425,38.745180037278814,1.0687195941040688,-12202.112560232355,4196.811360560404,9.728738920766117e6,1.9719888707597e7
-0.00217,1.1635335362719834,0.00036740866441201315,41.77568250223313,1.273258138887899,-20680.368085464324,5550.435647062368,5.949547653327583e7,2.624900051728371e7
-0.0021799999999999996,1.1640777548023655,0.000340648394849945,38.794288432262,1.0812095641473718,-21730.648437202603,4159.814951226318,6.181658174597043e6,1.9694520334649593e7
-0.00219,1.1645669216109025,0.00034369836675711505,39.48565820187681,1.1016316140489846,-15053.891911274153,3987.621152686646,-2.4680144313454166e7,1.5445562230256543e7
-0.0022000000000000006,1.1645262678551997,0.0003387401417897231,38.46330398631503,1.0979407816293734,-18821.75028759768,4397.892912415918,-1.210286076521057e6,1.8159849889929295e7
-0.0022099999999999993,1.165094588825158,0.00034319741649801967,39.490018706164285,1.0441243239183207,-15660.771669627326,4322.14180164412,1.4156241216801781e7,1.7878591849205066e7
-0.0022199999999999998,1.16552833523102,0.0003435387181403008,38.25877385607519,1.0858455188028873,-9718.02888747654,4083.236071905249,-1.7755265097975425e7,1.8403394071545552e7
-0.00223,1.166053706809118,0.00035531965398280133,38.995918710228366,1.096029003857624,-14574.650602175561,4151.966709005258,-2.3960274591067962e7,1.8708016155275963e7
-0.00224,1.166760336437698,0.00032187636541268846,37.5219535515811,1.0649766242081071,-12876.90597870908,3878.7540009029176,-4.17845285567129e6,1.4271686324833356e7
-0.0022500000000000003,1.1669195853992547,0.00033757675417666347,38.52481768415994,1.0542334777018572,-11382.45854926307,3743.0353417305437,-9.018682267968891e6,1.4642647770247404e7
-0.00226,1.1666895413557288,0.0003226645136825496,37.29809859829434,1.0268755217508483,-11943.916336298735,4184.921516913265,1.6529847767145284e7,1.9413734776605923e7
-0.0022699999999999994,1.167961346705798,0.0003216907228365914,37.41338393866643,1.0428832955957503,-14308.358270180534,3764.5810336706495,-1.8733794934725124e7,1.4839070335650729e7
-0.00228,1.1674613862651388,0.00033120486350931465,36.884063743433906,1.0390997679989293,-16366.445541310657,4032.8156731010854,1.4751700441959552e7,1.801033507220454e7
-0.0022900000000000004,1.1682354592532038,0.0003360108332312353,38.15965053091209,1.0780439138620805,-17011.361854197028,4178.786473936657,1.5385942167772802e6,1.7225147344021145e7
-0.002300000000000001,1.1687991473956967,0.00033666129238211085,38.085427006508255,1.0639837297672954,-13478.973357490873,4135.478594176653,2.859178582832859e6,1.6149270530401636e7
-0.0023099999999999996,1.1697478956382077,0.0003288075992010415,36.55916376790956,0.9776674924970191,-15114.74196701909,3768.1556250710596,-2.4746667027841594e7,1.7313862188008882e7
-0.00232,1.1696595913910002,0.0003469400124087026,36.609543752252996,1.060245052880538,-12231.736377409345,4402.078417098284,2.4861501467757013e7,2.3367549701324314e7
-0.0023300000000000005,1.1699894959011645,0.00033031851959775487,37.91865129681371,1.124736019693305,-21102.375565844563,6224.654388528205,4.071908536041454e7,5.457180898618985e7
-0.00234,1.1703901685256428,0.0003293447455753612,38.579170650074765,1.0948231222341116,-15765.286756615571,4011.2939692202235,-3.582565461464765e6,1.647929542254782e7
-0.0023500000000000005,1.170367221361626,0.0003177358628950173,33.7915780032871,0.9521685352403629,-9871.005179908732,3441.158219531361,2.8548255880268915e6,1.364915608988603e7
-0.00236,1.1711022273601144,0.0003207280931919181,36.82913613971698,1.0789170116011946,-13402.524925132311,4046.0858318065257,2.567607707459073e7,1.6542412549007354e7
-0.0023699999999999997,1.171046991151398,0.0003202196918810842,35.32390839579672,1.0043721754809622,-18640.361671508526,3689.0322920899,1.6455897103128219e7,1.5519699846303303e7
-0.00238,1.171214022261153,0.0003212525854446925,35.89714666780539,1.037096178339545,-14348.553658881852,3824.449456278816,1.3299598964743746e7,1.5531715659109732e7
-0.0023900000000000006,1.1719648473153683,0.00033119077296186853,35.49423905775364,1.0611034662327048,-17397.9298513312,4659.258965080982,4.843290747322306e7,2.362951981598007e7
-0.0023999999999999994,1.1726788495680682,0.0003237658361632972,35.00793662698226,1.0060639776687497,-20230.896908589628,4150.550301050729,3.2665450579677016e7,1.8843321158349376e7
-0.00241,1.1722024052510944,0.00032745953522302345,36.517128843800016,1.1243844556574332,-18990.92686029539,5490.692544705323,4.852352027665219e7,4.594414616289889e7
-0.0024200000000000003,1.1729525446627707,0.00033124691835462514,36.104404736520216,1.0292848947499456,-14024.898131625476,3709.5428338795164,1.0920372242994208e6,1.6738219538715364e7
-0.00243,1.1726652906945165,0.00033571078917489755,36.7528072615813,1.1533634723510102,-25683.493697992584,5018.605912043539,5.451046290947876e7,2.5579079437094323e7
-0.0024400000000000003,1.1733042973223151,0.00032377803428860786,35.15269168895757,0.9793956497795793,-12632.31953551964,3621.4562365859,-9.758553015124813e6,1.630747634591071e7
-0.002450000000000001,1.1733533216157452,0.0003270173256995925,36.37318104708839,1.0123469999658385,-15913.86806286125,4070.259401399437,3.2397907859955322e7,1.6963421773720477e7
-0.0024599999999999995,1.1741497438120838,0.0003123512043358395,34.86473519844239,0.9652608545985787,-15288.360284140066,4178.562751261705,7.004480372293123e6,2.453337811337547e7
-0.00247,1.174337841571177,0.0003144896162579924,34.55018051553403,1.0556827179321595,-17322.377807415938,3835.7734678793518,2.8968068602272023e7,1.6730829134033075e7
-0.0024800000000000004,1.1753852235180775,0.0003285888051040992,34.81473963729665,0.992275124725646,-13242.088781653685,3664.7136544639843,1.0447817053396484e6,1.6572836965679409e7
-0.002489999999999999,1.175247987893204,0.000337992846658649,36.393100457626105,1.0207069931109904,-14252.874415554907,3792.3346738032087,1.1945161037796056e7,1.570488821251855e7
-0.0024999999999999996,1.1761975169455803,0.0003305777318245436,34.815119409507616,0.9939737212899643,-7177.81891789192,3425.5076771748513,-8.951129550734583e6,1.5163382999900391e7
-0.00251,1.175983262027958,0.00032507105510271424,34.946497942281404,0.9540904055982135,-11831.138979839738,3518.0826070960825,-8.604899829226721e6,1.4669297557205355e7
-0.0025199999999999997,1.176402554684204,0.0003343103045359819,35.224882924696715,0.9453229541942225,-11342.441511425164,3337.715203554277,-1.8127314584237896e7,1.2489454143813575e7
-0.00253,1.1770131033144198,0.00031957195139150344,33.634237469447605,0.9116106430532672,-10069.592793837342,3385.708465264925,-6.403631557173646e6,1.2580656214175817e7
-0.0025400000000000006,1.1772400047489169,0.0003178284605398044,33.468050916459944,1.0195213171229698,-12320.212075788366,4656.96122774278,5.3346537327906795e7,3.2128575226573464e7
-0.00255,1.1777676401684598,0.00031961301262418333,34.97813241387918,0.9691703874255141,-11849.581532708247,3838.345907241327,-9.032027575779047e6,1.687962433179018e7
-0.0025599999999999998,1.17761847601914,0.0003114014413223777,33.25411346432646,0.966622390761645,-14145.191060840694,3237.3009419603686,-229054.8343154055,1.2442943687251132e7
-0.0025700000000000002,1.178215558393654,0.00032486238190341566,33.13380278937995,0.9147184425362371,-13207.285605510375,3149.250948615839,-2.0660692574790556e6,1.21255739058992e7
-0.0025800000000000007,1.1792291332686022,0.0003241906126226968,32.90961975390948,0.9215218585158815,-8499.866923412996,3208.732447966471,-1.0842280825836394e7,1.26714073688197e7
-0.0025899999999999994,1.1789418273064296,0.0003219745702209385,33.776913531942,0.982141802846507,-10935.461911204697,3591.45929507287,1.0896431794923486e7,1.368515421385768e7
-0.0026,1.1794731142732844,0.00031556880988388057,33.40049869104237,0.9420312965968997,-13271.226409835917,3471.8103335558058,5.642455162072731e6,1.4358624327925703e7
-0.0026100000000000003,1.1796638190053272,0.0003029425882316893,31.71656492464249,0.9053510782534373,-10585.159783161942,3235.9989816874117,-2.1218085450912635e6,1.4505314485608298e7
-0.00262,1.1798090191692727,0.000309903272697213,34.102737678977356,0.9724639638419477,-9740.356874607683,3519.9610970757926,2.6192182651231545e6,1.355434021771205e7
-0.0026300000000000004,1.1800198187918725,0.00030857720069993035,32.374896754300124,0.9123126837524764,-10780.58990530788,3424.9983226095924,1.0494986601866424e7,1.3512128023765998e7
-0.002640000000000001,1.180239958540804,0.0003206879117318794,33.19919089637406,0.919779379540448,-9007.764366567622,3077.9936855842575,-1.6105183675014509e7,1.151496807514024e7
-0.0026499999999999996,1.1809927702990197,0.0003264432998351727,34.95594644571708,0.931788973308603,-16626.254696756583,3504.9827429913844,-6.92724074764818e6,1.3507575534764044e7
-0.00266,1.181054804741081,0.00032212623184178015,32.62336946485696,0.9527764340519917,-9640.42171838942,3683.7249746195175,2.56649616303974e7,1.5746005014238449e7
-0.0026700000000000005,1.1809809931723025,0.00030627490878347105,32.593201420689645,0.9240196894520187,-7385.815294263695,3587.5869127617416,1.6192741869753897e7,1.4579253700993624e7
-0.0026799999999999992,1.1822100989710187,0.0003110289370531699,31.47019907071584,0.9035933096677602,-8690.879610803811,3101.6418845307667,-6.407721929411261e6,1.2150841226633197e7
-0.0026899999999999997,1.182182165014269,0.0003099481633787818,33.11856360595647,0.9011953707468228,-8386.309094347811,3280.5071855262236,4.116364460071688e6,1.4165326514715051e7
-0.0027,1.1825716850417198,0.00031851031530310896,33.17275032830989,0.9807252233007794,-8598.836200229613,4138.464784093166,4.252891255273826e7,2.2348076795493886e7
-0.0027099999999999997,1.1831510039402693,0.00030339469668447087,31.522151652079334,0.877658793730211,-7331.812056968428,2807.1978144956092,-1.379349478633343e7,1.03521435863801e7
-0.00272,1.183347404918577,0.00029802875507450004,33.18130511102986,0.9373513116312733,-11678.743758348417,3698.2368871994477,1.5758154415033089e7,1.5536121338788383e7
-0.0027300000000000007,1.1836120369423326,0.00031456105034660925,33.6164894376262,0.9572629791582064,-11894.28386607896,3591.4824788936903,3.7780296279308246e6,1.5139452439593669e7
-0.0027399999999999994,1.183424917857341,0.00030213268709043667,30.987187658058712,0.829796648218787,-11169.56697689434,2846.768034118755,-1.4840944418857398e7,1.0918968083431216e7
-0.00275,1.1843868477642592,0.00029859287436961613,31.633187584188835,0.904923670138812,-6714.893528611179,3203.1007067894507,9.26302870350623e6,1.429410079356828e7
-0.0027600000000000003,1.1845619601628343,0.0003173053713435379,31.8220308460358,0.9140344042206177,-9296.97019262053,3600.2624239819306,1.0751884196043676e7,1.8318695636646558e7
-0.00277,1.1848861990658388,0.0003039157226277699,30.93445392292686,0.8637518114367921,-7750.559848874273,3058.6941574524967,3.7777577607896896e6,1.2024815858411964e7
-0.0027799999999999995,1.1848390825054285,0.00030472510708770204,29.91087282944606,0.9020101309010785,-13900.9336372271,3785.8704357165348,3.193485991010202e7,2.1908578070370704e7
-0.00279,1.185340062981257,0.0003152898747320183,31.97599717800863,0.9149245448515241,-11048.004330311045,3382.663630110609,705486.0714289419,1.3833584757831825e7
-0.0028000000000000004,1.1860142098411843,0.0003060090885384811,30.705198135212648,0.8214060084027714,-4915.378905201851,2656.2001273311853,-1.7972209267451044e7,1.0658906973065857e7
-0.00281,1.1856690738695832,0.0003095372609543202,31.229444577383063,0.8310607004738596,-3816.8524439534062,2912.2715264492604,-1.888760495768512e7,1.0517373515174387e7
-0.0028200000000000005,1.186459542494157,0.00031122959393716773,30.772286946992576,0.8662218085097508,-12700.536574022834,3549.4630229119534,2.095181068288183e7,1.500940100685832e7
-0.00283,1.1873347766840423,0.0002933309201027276,31.19943759864579,0.9087838149210469,-8400.800640392423,3371.5068594203453,2.270712955695618e7,1.5005158359807763e7
-0.0028399999999999996,1.1870956070477714,0.00030503261787195293,31.30700623626757,0.8773526881275711,-8432.06406210087,3224.7491725055306,7.293509977992314e6,1.4389706789324112e7
-0.002850000000000001,1.1873149064022361,0.00029691647763621865,29.28359830864724,0.817390385653649,-5702.449828410362,2903.752533439347,9.18340666364599e6,1.1546250660117023e7
-0.0028600000000000006,1.187788655581167,0.0003023855964923262,31.121717039860027,0.8838946426141097,-7808.089646332497,3083.0658252295975,8.96598235770445e6,1.2622439817205224e7
-0.00287,1.1874494942206957,0.00029439372489111436,29.989173498540406,0.8919192466513617,-12132.085105588121,3345.059425687147,2.8890726774636324e7,1.461442887299123e7
-0.0028799999999999997,1.1880232182744437,0.00030197425155061827,29.43234489166573,0.8768473667776112,-11321.380953776605,3273.9632738660675,2.4464928015183184e7,1.5206907977540152e7
-0.002890000000000001,1.1883016342349781,0.00029214763739679526,30.058671460180015,0.8188361082935011,-6789.110318760094,2806.1062554771006,-6.152396098303711e6,1.0845794598251713e7
-0.002899999999999999,1.1890605715409084,0.0002945367770915531,31.142690793429193,0.8502538830610895,-13599.353010006707,3093.8305251968413,-1.2208126858351862e6,1.1082251109034054e7
-0.0029100000000000003,1.1893506342711995,0.0003008097504902634,30.55255471777499,0.9216468701278243,-13719.995670492175,3771.213302769814,2.6531135291307785e7,2.119079266929484e7
-0.00292,1.189304631769057,0.0003049701839807132,30.09312066460216,0.800693166226502,-5881.033788352779,2626.2126130300144,-1.8336255593847957e7,9.277990147026224e6
-0.0029299999999999994,1.189930919683678,0.00028543496337921645,28.841539254962573,0.8481719616644534,-9106.851733436466,3413.863713750254,1.6183566417322496e7,1.9660542756581202e7
-0.0029400000000000008,1.1901249352866607,0.0003022822238034134,29.85618797012152,0.8537025572417085,-11441.05423490512,3199.2108848768644,7.173917594651233e6,1.470733759517209e7
-0.0029500000000000004,1.1902215596577115,0.0003035871889359513,29.86118546575677,0.8445538910002717,-11898.335368852606,3093.344285389476,-2.0307460315477725e6,1.2792410817354875e7
-0.00296,1.1910425284980082,0.00029913779354752553,29.856881462814115,0.8867472989857653,-11180.262807162848,3347.49192376199,2.4867764338817094e7,1.8091191190682627e7
-0.0029699999999999996,1.190841877266966,0.00029191731930017646,29.8353385692201,0.8676326678432893,-13763.159346001825,3234.174315301193,1.6521047971359763e7,1.247703822991731e7
-0.002980000000000001,1.1909787143606945,0.00028756660649764985,29.550639970005697,0.8453482394919323,-10568.864879502884,3597.9537507496757,1.8134638829138298e7,2.506588385055189e7
-0.0029899999999999987,1.1916159552561132,0.0002913639299608434,29.758133847664727,0.8732488222448189,-6415.697735507134,2879.513433005387,7.07368735132602e6,1.1076768422347317e7
-0.003,1.1917848986279365,0.0003129632073574782,29.603048666835267,0.8413812703133985,-10119.856975261637,2939.314356530658,8.429225983936088e6,1.0554219697302274e7
-0.0030099999999999997,1.1919716802593132,0.000290890109696878,28.534085192637683,0.8145057289208674,-6450.885782135647,2735.455801701879,3.1885728877247665e6,9.743155214263944e6
-0.003020000000000001,1.1930222730591717,0.0002983616086144454,29.294354278385534,0.8269478760776952,-7331.510399219974,2938.816714920524,1.1894376635304964e6,1.204124318299873e7
-0.0030300000000000006,1.1926067068110031,0.0002835209235276717,27.2896177423332,0.804237785990247,-9962.00515601856,3180.418164832852,2.1324051410692707e7,1.6864213226335518e7
-0.00304,1.1932823007114675,0.00029185746625646857,27.93290036870986,0.7804066540885478,-8178.752947650897,2638.7749509390283,865260.377859366,9.830381101569584e6
-0.0030499999999999998,1.1930476146763445,0.0003050011552590081,29.331304923698248,0.7919998695102026,-7682.480629653249,2681.204698665807,-2.8587197048473824e6,9.69792477988721e6
-0.0030599999999999994,1.1932046306305868,0.00029572594001453577,28.78664618951418,0.8083452105442052,-9195.768518670196,3124.5263062012846,7.26017574409559e6,1.4478074134594625e7
-0.0030700000000000007,1.1938530917950527,0.0002809908052223393,27.18825387539795,0.7741527873297565,-5434.58808651942,2445.6524367635584,-763421.857420459,9.665052343372766e6
-0.0030800000000000003,1.1941745376274124,0.00028164624305519384,27.814076600676817,0.7913053439033353,-4445.165333180518,2626.6521355132295,6.168678164666963e6,1.032731099470643e7
-0.00309,1.1949489604352652,0.0002909103407260961,28.164806577855803,0.7805387140771984,-9898.751889465377,2654.614198140587,3.6331609719015067e6,9.443507303504197e6
-0.0030999999999999995,1.195074185629438,0.0002887025647901251,28.70840027022402,0.8388187911751005,-13225.177383171595,3489.6020023325923,1.710179402700277e7,2.0511264312248334e7
-0.003110000000000001,1.1954575409251602,0.0002869575790199295,27.609096396036275,0.7865738504567582,-11681.18739833629,2692.206027750981,1.602310135964429e7,1.1126913606178852e7
-0.0031200000000000004,1.1956812325413286,0.0002980980745061552,29.09504805854447,0.828473023681398,-8604.67749833708,2675.0827757217903,4.242625405887932e6,1.0032789526620347e7
-0.00313,1.1957129733962104,0.00029257058372665943,28.88612236691953,0.807888466398069,-6894.205319297614,2596.7937804351063,-478755.1894891294,8.415249740109116e6
-0.0031400000000000013,1.1962059758025583,0.000284605157951957,28.609759050927273,0.7948453765516371,-3565.0107075883984,2389.0101563788294,-8.50976498045484e6,7.748560083002028e6
-0.003149999999999999,1.1956739994511358,0.0002945159776943274,28.99520764195047,0.8643171917730066,-8385.107580356702,3028.085048628846,1.849400089821735e7,1.21257652242369e7
-0.0031600000000000005,1.1965433262725513,0.00029372537720894805,28.558928310631927,0.811005604215491,-9167.518627982774,2833.695800716603,1.4852604743821481e7,1.0993302535105625e7
-0.00317,1.197026382242327,0.0002902730790898864,29.051759704936327,0.8612496417625952,-14589.040024253527,3105.806050074023,2.8856455128949925e7,1.3811497838938134e7
-0.0031799999999999997,1.197140632252378,0.00029258749664383285,28.26176221812689,0.801018599302769,-9697.767909155917,2565.082289633608,913563.759050268,9.799224729471026e6
-0.0031899999999999993,1.1974910630366737,0.00029492087475826225,27.25364317114822,0.7702230209546486,-3778.2709700732294,2727.247922257589,2.9750389119621096e6,1.2501506492352158e7
-0.0032000000000000006,1.1977457391862711,0.00028323623056752695,28.29772042070085,0.7902112271802232,-5128.7814593173025,2608.196603071545,-846794.2428284055,9.221082208248112e6
-0.00321,1.1978338605766286,0.0002907893128854992,29.50688406269729,0.8794576017952778,-8504.3121630706,3362.4615616333112,2.7731111331807327e7,1.4685133779275052e7
-0.0032199999999999998,1.19807743744944,0.00029299732979631203,28.40220553760718,0.7720888018804848,-12129.847254777596,2493.639535669673,-8.609239445642214e6,9.264481227553446e6
-0.003230000000000001,1.1985910165241729,0.00029125744386102926,28.25019570821744,0.8044183445896232,-4730.388910458954,2740.127364387145,-3.8979858033765797e6,1.0761056004346458e7
-0.003239999999999999,1.1983052161812275,0.0002781958645681352,26.736538088856157,0.7668721285332574,-7505.408623540567,2518.38246221086,9.368498665717147e6,9.893548524475535e6
-0.0032500000000000003,1.199359947123465,0.0002884167118835536,27.23106827033195,0.7550883477787276,-7799.631553419078,2693.1570160569904,-2.1598268183116186e6,1.3212763372072347e7
-0.00326,1.1995336442449471,0.0002691960686118401,25.05014984938419,0.7046381344659473,-3411.5407748470916,2519.196463627507,1.033697893732926e7,1.0184799743359528e7
-0.003270000000000001,1.2003173959881084,0.00028984000822404615,27.00098557188113,0.7720523100067034,-8201.693579189163,2622.890627742821,1.743613726254205e7,9.122630068360591e6
-0.003279999999999999,1.2000881928913585,0.0002786165169018867,27.42896270777354,0.7654751655792922,-9915.44033451651,2604.8657852027186,9.059486334657911e6,9.803781686560003e6
-0.0032900000000000004,1.199905336535317,0.0002787297967473323,26.42626451592018,0.7415900765122655,-10048.073448462177,2379.8705873020485,6.788049684336279e6,8.776618441441871e6
-0.0033,1.2006132674845964,0.0002736786996605326,26.933042798159878,0.75352372609987,-5972.230960079279,2214.899604982124,-2.993316324489831e6,6.915410138235242e6
-0.0033099999999999996,1.2007304824442264,0.0002879972352788965,27.55656122275053,0.7770885097493583,-9079.469995834665,2371.8852403742426,-1.1436485760278928e6,7.914678683911587e6
-0.003320000000000001,1.201090830096062,0.00029288655205041966,27.31519285394866,0.8161758665791243,-8656.841583048827,3711.8314265809663,3.032639875675631e7,2.5481593186979186e7
-0.0033300000000000005,1.2015678589601033,0.0002830888569738635,28.471498095366066,0.7701585316218122,-9216.992764951647,2472.152767258298,-1.1317262631010646e7,9.42519309390045e6
-0.00334,1.2017985000935478,0.0002776297479311315,26.34047863888633,0.8044437146148989,-12633.854231827529,3771.0766250174547,3.5352142623879045e7,2.2195104123670463e7
-0.0033499999999999997,1.201902642132026,0.00028087635766797027,26.655039482749558,0.7687920548792362,-4925.000368340485,3488.6155702807087,1.191075494211137e7,2.4970915385518484e7
-0.003360000000000001,1.2021962400222013,0.00028468644889910775,25.836834072917487,0.701574782242469,-3857.4964095813575,1999.7294236629848,-6.673141861082973e6,6.683228913611685e6
-0.003369999999999999,1.2018507162775587,0.00028417462188508444,26.16193297184104,0.7201181172484474,-8243.081090363643,2279.261833158584,378772.0669159156,8.0537332700218735e6
-0.00338,1.2028198005410147,0.00028790665299748875,26.766466732944416,0.7280079623944848,-6161.008112509746,2326.5424929378223,-1.1187774747979619e7,8.233321203577529e6
-0.00339,1.2025346054669666,0.0002855271286914993,26.90319227565767,0.7890283127855919,-6311.685330660565,3035.547529415664,1.6728176661198495e7,1.8585683418321874e7
-0.0033999999999999994,1.2027659323899103,0.00026731284297411387,26.17881744270769,0.7432905809872137,-1247.6082732252873,2241.150534273856,-3.5057872378873765e6,8.127388136518311e6
-0.0034100000000000007,1.2032908302206897,0.00027387826991541513,26.53102182930464,0.7444620979629043,-3885.768726729701,2540.9685613284123,6.55585836832664e6,9.137989939394498e6
-0.0034200000000000003,1.203481357145601,0.00027720219547257887,25.595307812350626,0.7508536158470656,-13989.322839753779,2720.9791632539614,1.65965627767202e7,1.154591325682532e7
-0.00343,1.2042379394273042,0.00028439320044658427,26.11492035192523,0.7441720886225804,-7350.371432649939,2692.7109347824467,1.2131805486220434e7,1.0648456735638972e7
-0.0034399999999999995,1.2042233822095232,0.0002765794763996351,25.507597673643673,0.70508543211259,-11084.246728759785,2273.0703519641083,5.896326708849494e6,8.488905590701714e6
-0.003450000000000001,1.2040393461563568,0.00028705224265576624,26.103816988860252,0.7532942181039586,-8723.565699001556,2436.6314337834983,9.13027600069674e6,8.816169382812334e6
-0.0034600000000000004,1.2042401927091704,0.0002722048282163223,25.54268350206177,0.723545454464925,-6162.798432939745,2295.5353493173466,5.202445858271839e6,7.55227033760095e6
-0.00347,1.2046771684543138,0.00027531273058934206,25.069737285033497,0.6944144985758648,-5101.468081788452,2098.039040931217,-2.7655913643551446e6,7.640224507372435e6
-0.0034799999999999996,1.2052686325137145,0.0002873616354717672,25.515620988443583,0.6911860977427852,-5201.448817442746,1937.868362125711,-1.0953797541988134e7,6.303542254488222e6
-0.003489999999999999,1.2055215687968934,0.00028595500402535737,25.956335110058223,0.7355319768588369,-8988.705461271105,2306.383944746072,2.131577361838809e6,8.375993159671183e6
-0.0035000000000000005,1.205335651663443,0.0002783807143048572,25.92514346501494,0.7305816884996219,-7168.627750365866,2328.5787432816737,7.517694835963492e6,8.519800707595594e6
-0.00351,1.205621650447446,0.00027274434294573594,25.68495370277566,0.7278941670488656,-11128.407065374779,2607.0599607119334,1.7444010522030942e7,1.01200809370449e7
-0.0035200000000000014,1.2064162883374545,0.00027185198789239905,25.478397200087596,0.7149214692542151,-4883.0821314585355,2080.4279822108274,-810879.0816546611,7.751640549174173e6
-0.0035299999999999993,1.2064182112593786,0.0002834127361431729,25.508567632922666,0.7120747774585239,173.17716117973828,2255.6733172532295,866965.7552825822,7.633519055708844e6
-0.0035400000000000006,1.2066190112880626,0.00028053418827528434,25.921051759195883,0.6836852969399148,-3188.250332065341,1930.1837996385445,-1.2644571672887024e7,6.14138651741565e6
-0.00355,1.2065665697405494,0.0002762934664935579,25.77580896399305,0.7235695226499965,-5533.346274828913,2357.942976427605,959505.5273330996,8.121974180943463e6
-0.00356,1.20746082429583,0.00027530139727077345,24.96160529205988,0.691949814392629,-6121.606240569101,2239.3565144915665,5.5606535627970975e6,8.093350915658982e6
-0.0035699999999999994,1.2078129062054297,0.00027234403134587126,25.156073057570804,0.7249256118338208,-4610.878696806171,2658.369787712875,1.1340841563805973e7,1.0277603620932523e7
-0.0035800000000000007,1.2080372755474995,0.0002734718594039636,25.245505803941228,0.6794790083755307,-6056.027568678433,2196.558645520771,-4.432243829335438e6,7.6166999673952535e6
-0.0035900000000000003,1.2084763827590244,0.0002637491755242087,23.516718149145515,0.6503320662939778,-8741.702130938647,2031.017034699198,-2.0331143982419753e6,7.591390128678585e6
-0.0036,1.2084176755667855,0.00027498880054123236,24.16303427752987,0.6751926880784023,-3391.760876263903,1858.4189414999923,-2.495573820022886e6,6.097274127539107e6
-0.0036100000000000012,1.208625195317208,0.0002724767694911421,25.795249494692154,0.7199007520557968,-3923.5870039856527,2667.5046155236237,1.3650490369049452e7,8.900816295366867e6
-0.003619999999999999,1.2092249180585704,0.00027312938957364027,24.772921301244075,0.6699780435199355,-2013.9846314093586,1873.9603477969372,-1.0794240434574613e7,5.442054469268582e6
-0.0036300000000000004,1.2091461847798033,0.00027451668658385757,25.198686165027482,0.7487190540650551,-3525.789805766497,2436.754932059017,1.4769987220168008e7,8.684310223956207e6
-0.00364,1.2092056400663422,0.00029144926215560554,26.200624248692588,0.790527038166831,-12104.90627661535,2674.306533034888,9.006837265506772e6,1.0414594041129606e7
-0.0036499999999999996,1.2098308023722002,0.00028164585202240935,26.343442848848305,0.7570212775999537,-6335.059467088805,2603.7667675907996,5.02634751350302e6,1.1100053241625614e7
-0.003659999999999999,1.20983850771483,0.0002656168893648806,24.675385219026417,0.69602609147801,-4086.5093049799684,2170.9550386960004,1.8652958400218817e6,8.712892369899048e6
-0.0036700000000000005,1.2099990230147404,0.00027923918340099006,25.344347581201685,0.6925978599960727,-7965.001097356913,2161.25487349912,-1.825633348888122e6,7.780371992152534e6
-0.00368,1.2099803714438706,0.00027343565526146573,24.172559621996978,0.6487698172135286,-3735.434664206798,1880.4238629979704,-1.4628933205891883e7,6.530822456440963e6
-0.0036899999999999997,1.2109622000654863,0.00027302011215547036,23.94068651344352,0.69357876342543,-4015.8194834951073,2323.986390258053,6.049678156593874e6,8.63095125028887e6
-0.003700000000000001,1.210302679566228,0.00026822333190527995,24.467815199518462,0.6518900828609705,-5003.716341361799,2111.067886762471,-6.476434957599174e6,7.719089794439246e6
-0.003709999999999999,1.2107682596268428,0.0002676393697588519,24.09903590661166,0.6818893645729197,-7685.643771579516,2237.004544185007,8.284290157406195e6,7.860819523263526e6
-0.00372,1.2112990994033412,0.00027176050287778175,25.220589246870325,0.7324084936046611,-3815.5762069184284,2201.954383977498,5.3568981973774135e6,6.8793815695433095e6
-0.00373,1.211620475074321,0.00027281095502622977,24.514953323052183,0.6332633054051136,-3273.844154826678,1922.5096372630235,-1.8103529743722625e7,6.239976924323254e6
-0.0037399999999999994,1.2117809496230358,0.0002645666268040376,24.11230449893922,0.6808349829400718,-2923.2260859595676,1966.1991856109025,518304.2630368795,6.819627681470389e6
-0.0037500000000000007,1.2121483979829542,0.00028560988297192727,25.952174376646745,0.7445346996976875,-10446.70207202197,2394.557171049448,6.334018277149045e6,8.464901271308081e6
-0.0037600000000000003,1.2125992467491,0.0002592612750513331,22.787771923915543,0.6394928694829678,-4303.917634940944,1848.5558813399628,-5.0677393170259185e6,5.996767872722032e6
-0.00377,1.212213173748406,0.00026974798264701923,23.75578266818636,0.6786734968918745,-4370.078434612441,1833.0816674570192,-3.047538307236109e6,5.396913731440536e6
-0.0037799999999999995,1.2127925521681642,0.00026991138677843107,23.678676287142395,0.6925461600470091,-3161.9739829967084,2195.142446214543,6.472462827080526e6,8.87739561919378e6
-0.003790000000000001,1.2130866503776714,0.00029096698935527097,25.913671343462802,0.7361847409821806,-8212.156961262697,2493.062534337735,1.5366758225980185e6,9.699221533983376e6
-0.0038000000000000004,1.212772028012266,0.00026547961896485186,23.391382506010817,0.6635093171787981,-4649.142964211781,1893.2148568124226,601563.0128645222,5.949693424326273e6
-0.00381,1.2136124825708456,0.0002643059749650924,23.32464617333551,0.599511713220662,-611.7047523837203,1815.3101088753758,-1.1201765032273158e7,6.277392790505688e6
-0.0038199999999999996,1.2136085554500802,0.0002684939694914041,25.046884350779216,0.7138651486469753,-5088.241839809441,2117.012309012688,2.860761467648405e6,7.771668003092667e6
-0.003830000000000001,1.2137650693026703,0.00026937735175305865,23.399217225091938,0.7245292222541865,-5173.722269229388,2280.572881145204,1.5353277814188845e7,9.718206125449613e6
-0.0038400000000000005,1.214062150450394,0.00025729583534922214,23.745023052221434,0.6721752820392004,-6106.401595519767,2244.408140579134,524603.1071921575,9.498189683833594e6
-0.00385,1.2140765588108997,0.0002724966313712982,24.718189111726886,0.6866962047653102,-4667.555522310766,2285.8710658812884,-1.094645129984882e7,9.161211824566027e6
-0.0038599999999999997,1.2144320213616648,0.0002675619901661809,24.558517509709954,0.7372316333489479,-10350.537915843961,2832.011790717738,2.590683188895219e7,1.2359792937022695e7
-0.0038699999999999993,1.2145086969981196,0.00027196729473915324,23.561309776944,0.6717071695350376,-4485.288282271232,1954.713346857415,624936.8412892269,6.2387518780451715e6
-0.0038800000000000006,1.2151949957335813,0.00026257171709145915,23.476515436993857,0.5983507672723236,-776.1025752453297,1676.5096042494865,-1.874522318458032e7,5.399163847262269e6
-0.0038900000000000002,1.2152219349815387,0.00027153306002030217,23.347485701179263,0.6943872602242932,-6720.685664523327,2313.5518052943357,1.549659353943316e7,9.151927101248736e6
-0.0039,1.2155634682904426,0.00026903842399998853,22.690042373467517,0.6063873908104077,-3949.2981942271035,1673.3425276656205,-8.054230890167011e6,5.2939758742284365e6
-0.003909999999999999,1.216008753215687,0.00026476236045692514,23.73373168800729,0.7059234463166946,-5195.2614266002,2137.5046847254944,8.008285185876129e6,7.04424589694758e6
-0.003920000000000001,1.2160548740536343,0.0002630869116774304,23.808060392913553,0.6935391213413626,-8364.974133087633,2244.934611544284,5.718116867327674e6,8.552419163995642e6
-0.00393,1.2161424229502429,0.00026679205785838016,23.553942515653098,0.644480835509311,-7448.354231710794,1971.6958218590976,-1.44245640048772e6,6.828433258251839e6
-0.00394,1.2168329922659367,0.00025778049317150183,23.97455324738219,0.6935109931127017,-2299.3766089926035,2058.5858831101905,1.6431106194731952e6,6.826256084976728e6
-0.0039499999999999995,1.2171885473109947,0.0002576559600871514,22.827711691252983,0.6594159642997044,-3915.996692003946,1864.843774749886,-3.494514644030831e6,6.058623131104397e6
-0.003959999999999999,1.2171271124180036,0.0002672156472979453,23.191517145752208,0.6396144408097283,-4822.884462549335,1934.9215131198805,-1.3164856615916821e6,6.593375087807436e6
-0.0039700000000000004,1.21738972155313,0.0002675298195314189,23.11924002890919,0.6705432982587015,-5156.1897632456285,2341.9399873792204,1.0540262813389922e7,1.1107656034216924e7
-0.00398,1.217626894541847,0.00025493107459880203,22.391233942765755,0.6262152757299495,-3716.9643673164387,2054.3969491503844,1.1105409383168453e7,6.764011766314142e6
-0.00399,1.2175746554040259,0.00027060520072066317,23.77628967224818,0.6516489724274633,-3987.9701930564656,2181.2709502520065,7.42004562891243e6,8.077910092153475e6
-0.003999999999999999,1.2174853990341832,0.0002519478833962598,23.330563483463404,0.6603280021386662,-3461.176718677118,1991.4967628908498,8.170753586879828e6,6.210908483828627e6
-0.0040100000000000005,1.218381347779462,0.0002540466308208811,21.57103754770667,0.5793950507219323,-4193.691842666735,1709.2891387978807,-3.077554038241419e6,5.160419968261699e6
-0.00402,1.218547615195542,0.00026575912518053403,23.03046403719561,0.6221858124469543,-5600.1757346189615,1782.5443446591316,-4.296399757539455e6,5.830103268340871e6
-0.00403,1.2191270624031572,0.00027038213347725334,23.527574084189077,0.6576682502372136,-8108.472854904956,2177.602366593758,3.7493201712056207e6,9.144932995480916e6
-0.004040000000000001,1.218453437664753,0.0002617812542956014,22.966546554665864,0.6603063583631609,-4067.8505984856506,1976.1295583545818,4.258977537231532e6,7.416009883926556e6
-0.004050000000000001,1.2186702694924187,0.00025916942976157546,23.54447494833089,0.6298029649872193,-3147.5953490980023,2030.3064212205375,-1.1625515110668314e6,7.227030306572134e6
-0.00406,1.2197962183324889,0.0002619922633324163,21.656255993821652,0.6063893258995785,-161.0716936921313,1651.921971906573,-7.847340455979082e6,4.505630725970096e6
-0.00407,1.2196062011777078,0.00025901690177548235,23.601637351060827,0.6689393926425329,-5306.008501264361,1981.6468023004088,2.4902122746231826e6,6.714412173566513e6
-0.004080000000000001,1.2199471045434227,0.00027383386248714645,23.79123142867698,0.6530388536490273,-5635.352170761677,2031.8552532345536,-7.027003187332729e6,7.420081245311011e6
-0.004089999999999999,1.2203437961002712,0.00025141379462535155,21.72638623823362,0.6133385837621057,-2891.118703256017,1750.1386473779678,1.3550292405027235e6,5.280872412104739e6
-0.0041,1.2199960519052504,0.00024792438806998257,21.632766618380273,0.5817832478082122,-1828.8610363078983,1725.4444066928936,-6.444983750326225e6,5.119252659473432e6
-0.00411,1.2204958099023608,0.0002592853878948391,22.77638985282471,0.6410954290683246,-1904.320483360695,1839.9755195714954,-6.5963853521592645e6,6.328026487148391e6
-0.0041199999999999995,1.2206496033203817,0.00025575401864651274,22.023599691781563,0.5909193445648234,-4745.066516988317,1787.4287253122898,-1.4348226359875514e6,5.903231946776051e6
-0.004130000000000001,1.2208293687010234,0.00024955270894669226,22.570113849412085,0.622084261869473,-237.27387074010582,1739.6331053147765,-3.7075972383895167e6,5.726964553902913e6
-0.0041400000000000005,1.2211215831079025,0.0002610097110911669,22.35901426517083,0.6663180390236563,-5290.502299302226,2004.9635179595177,6.718725832104146e6,6.884215492076187e6
-0.00415,1.2213166619483231,0.0002555911090714141,21.894073131498114,0.604825847600055,-5518.7428796500835,1618.5238124542243,-9.39754480655308e6,4.63776550622171e6
-0.00416,1.221301368458235,0.0002492168789635385,21.22089602441386,0.5854197232950937,-4362.919537829192,1717.4369985582368,2.86880623616529e6,5.597544262028076e6
-0.004170000000000001,1.221518669746446,0.0002458499867608327,21.367213196314342,0.5886046079162849,-3398.933683048019,1666.7480110124616,7870.805034620238,4.936163830210064e6
-0.004179999999999999,1.2217512081468473,0.0002461724658529422,21.47021066074148,0.6009255482122783,-3273.1881585104693,1596.3527492091202,-3.1114414891721294e6,5.145693464840439e6
-0.00419,1.2225369607012835,0.000254589236510465,21.81288309853341,0.6027549281954934,-4028.284288507294,1690.1588166749032,-2.470876596692268e6,5.242083502486646e6
-0.0042,1.2222459668068089,0.0002550266143172063,21.905432990944934,0.5959040421124101,-5021.085497996707,1863.6818700076246,3.5552570540567394e6,5.535021813604539e6
-0.004209999999999999,1.2225993214598065,0.0002537406716350182,21.980033183572772,0.6367715502050522,-4676.335684370846,1978.7060141225095,9.726839891746497e6,6.637549047422467e6
-0.004220000000000001,1.2229902392065826,0.00023897398736950396,20.923415065611483,0.5922936069112938,-3959.470998629836,1757.4798145276302,3.1144656513256696e6,5.59784430057088e6
-0.00423,1.2230425732242116,0.0002590237666831335,22.62520636642803,0.6585637671369202,-7119.125035845893,2325.185660975868,1.5423371275085604e7,1.0728280351891352e7
-0.00424,1.22329435707737,0.0002453317082656309,21.104783846894446,0.5982418193452829,-4058.7719024561256,1708.8199985349647,1.421261158577967e6,4.836318026475745e6
-0.0042499999999999994,1.2236019365391058,0.0002581687642935622,21.882060070188277,0.6372001023757594,-6085.589404666322,2215.414937996078,1.5001737610425808e7,8.57666082872179e6
-0.004260000000000001,1.2240198652479848,0.000261064188711593,21.830304735524415,0.6081327705143569,-3571.7730207073405,1938.5994507200269,3.912219458112878e6,6.848909139752961e6
-0.00427,1.223794596479824,0.0002465068744699085,21.12381894685655,0.5747190954359057,-2827.92475944154,1531.1626181540075,-3.5097439675129615e6,4.421897611668875e6
-0.00428,1.224363985872566,0.00026262555164860326,21.48477158514967,0.6290935393848853,-5820.581600721592,2189.688200725241,7.429717591603243e6,9.86351596502974e6
-0.0042899999999999995,1.224037907026092,0.0002507201317127422,21.820347702773418,0.6193449526170381,-5228.354525779476,1857.3464909788913,1.3392461751855456e6,6.05079237076831e6
-0.004300000000000001,1.2241465123530058,0.0002636662444007751,22.910146836015887,0.620556208348142,-6680.663297256949,1914.3705803759638,-1.0781164115573545e6,7.000939204919091e6
-0.0043100000000000005,1.2246019027474901,0.00025125033203587824,22.55373180213649,0.6582066351008503,-3168.573347368999,2149.948960093013,1.1982544701372728e7,7.582445028161423e6
-0.00432,1.224695124894682,0.00024932689495244,21.06353015842018,0.5959439576757447,587.1662272333375,1644.4464080439575,2.2257345425416995e6,4.910063668524919e6
-0.004330000000000001,1.2252499874580836,0.00024265902917873793,20.797880009381313,0.5811012272251175,-3120.8836886412746,1637.90831991288,-5.337272421523447e6,4.897974835209855e6
-0.004339999999999999,1.2256423021672274,0.00025505858660675645,20.78759456656922,0.5418151833417958,-4815.71021679988,1770.9664894911607,-2.4655944173627202e6,6.117373551499753e6
-0.004350000000000001,1.2258537205166753,0.00024570787226592026,20.38247633254378,0.5847830067258213,-5100.897363205921,1566.6234052786583,-3.2010996269670147e6,4.849394125704237e6
-0.00436,1.2258499724126186,0.00026023244515323724,21.76808463694756,0.6065834945409555,-7792.850200131762,1805.5523424659445,-1.2137071255424079e6,6.366445342108757e6
-0.00437,1.226242627466078,0.00026212131134869355,22.090608406059886,0.6013524209016968,-5391.449592043517,1680.8265397065193,-2.02956926202508e6,5.884550225363445e6
-0.004379999999999999,1.2263232255653438,0.0002432107827128233,21.020474168499383,0.5841868372329398,-2980.200150122222,1658.3792840890417,-3.1076515655495357e6,5.937951405921772e6
-0.004390000000000001,1.2266470719842544,0.0002455615361432964,20.289201167142288,0.5513706439961598,-4143.84807900611,1432.1693645185842,-1.0792110093426106e6,4.278675769749973e6
-0.0044,1.2267143175388473,0.00024073232196822922,20.80312004915886,0.5811120672518276,-3816.719479528847,1789.3135825842398,3.7382703271465856e6,5.931320212034954e6
-0.00441,1.2269921209679748,0.0002410341804981348,20.119511969258657,0.5754768131802184,-3690.48371483042,1591.8279231984484,-2.533528220915575e6,5.117463170835376e6
-0.004420000000000001,1.2269880132369289,0.0002468954169975692,21.27431828308314,0.5746115105675293,-2289.3335968134375,1882.1835958445245,-4.379952783514089e6,8.417418698962526e6
-0.004429999999999999,1.2273412374369153,0.000251891597383382,20.991588243680017,0.5772692205601396,203.38766830615202,1510.2078962944615,-6.01963265725686e6,4.955611067655154e6
-0.00444,1.2272673008034218,0.00025199174774622797,21.74419684627374,0.5980359457670564,-4963.531833799548,1667.9896260852809,-6.423026868654325e6,4.671961550985401e6
-0.00445,1.2281643514745375,0.0002545736554250405,19.872808520048952,0.5895623092013118,-5776.340388782699,2048.6941400677865,1.1410606987698939e7,9.625438857422095e6
-0.0044599999999999996,1.2280985719325441,0.0002484095706575241,20.813738130061203,0.5488126126335289,-3778.698412810476,1505.8268367800927,-6.760049653703278e6,4.243142942169231e6
-0.004469999999999999,1.2284794705204938,0.00025541516669761735,20.59085525007513,0.5945253036725299,-5462.638772622392,1869.3780698019239,4.8706997905843295e6,8.210046126677975e6
-0.0044800000000000005,1.2285836294462213,0.0002481010784614509,20.36818518355671,0.5678884546056284,-3104.374686796367,1576.6050898377348,-975941.8488797981,5.35032014729173e6
-0.00449,1.2285438988837676,0.0002441762147770196,20.55257701885234,0.5871725394616588,-3364.981210908168,1644.291858820746,5.342132511422815e6,4.955040775030001e6
-0.0045,1.228586758720585,0.0002393334598840168,20.411228804286765,0.57588226016309,-3995.6983341767123,1596.3792760617555,2.592765263281531e6,5.059475188087269e6
-0.004510000000000001,1.2291063436412653,0.00024735112051515844,20.45210689844602,0.5935752421281054,-3618.978632261497,1602.2055085706857,2.6207763470325475e6,5.0452212415551e6
-0.004520000000000001,1.2293112792571197,0.00025079543832909817,20.89604181731571,0.5933375571213936,-3727.2728719019688,1685.1316003975583,6.641455248232748e6,5.019702808686767e6
-0.00453,1.2294359114483657,0.00025410586150078246,20.686891601707465,0.5752583914523943,-2748.470386685484,1672.3089376636754,-350357.0760734859,5.513774353798013e6
-0.00454,1.229759683424284,0.0002464636706833268,20.413661504452335,0.5851166844251912,-4092.9531783910634,1828.0493545791398,1.000360456531167e7,6.373370452661565e6
-0.004550000000000001,1.229760452648316,0.00026563314471566836,22.67210966711098,0.5797900052143958,-4510.889312928411,1697.2648312096194,-7.907711823571616e6,5.069789646179037e6
-0.004559999999999999,1.2302210828666647,0.0002535949514415708,22.120344870595176,0.6261223240531535,-5642.830120004397,2102.4591181053693,6.937147627447566e6,7.678960344865743e6
-0.00457,1.230391000814473,0.0002584445173289352,22.24704858418086,0.6038883914202624,-4255.91156963806,1649.5830961463912,-8.608500921348933e6,4.568477762610053e6
-0.00458,1.2305022237766503,0.00024933506787879416,20.318468038464864,0.5391291824152041,-3047.8681440975665,1639.0260157564048,1.603285807367165e6,5.150432909944616e6
-0.0045899999999999995,1.231033718840171,0.000249495323595021,20.02580973806502,0.5644575661929911,-2970.454393266336,1502.6370484155304,1.8985360739723605e6,4.0224124036954395e6
-0.004600000000000001,1.2306109641544463,0.000246782455683009,21.203001310246346,0.5864221203803602,-1861.6719635921174,1891.724546679327,2.4580951835994753e6,6.409997228898298e6
-0.00461,1.231283397512008,0.00022939403752301934,18.819573046984072,0.5283314351579694,-3349.499451505977,1365.4426610753012,-3.724071838119182e6,3.8763106139855087e6
-0.00462,1.2316279410155806,0.00024881189836683794,20.954629621590726,0.5800292240501406,-4410.0992123355,1963.0755606542739,8.311284071715055e6,7.7402796592602935e6
-0.00463,1.2313669111045331,0.00023844331974424358,20.374068667567407,0.5401440814975571,-5218.815578816318,1407.2405933175664,-9.595690468329698e6,4.0862880602467204e6
-0.004640000000000001,1.2315861786353814,0.00024359643500859618,20.71805886836593,0.5811615255469578,-1806.6604411647206,1613.0363428388478,-3.690684889972999e6,5.150861479554744e6
-0.0046500000000000005,1.2317977958172062,0.0002517092287628543,19.806340084066463,0.5512443689920743,-2150.7860909384194,1438.5479910489667,-4.56621732036696e6,3.9060142655761754e6
-0.00466,1.2324758402879064,0.0002460578292972218,20.467027641138635,0.5625005407409485,-5145.354722591225,1475.815094984076,-6.3495756658935025e6,4.335797411185105e6
-0.00467,1.2322402981220995,0.0002523364637429166,20.958488698922334,0.5775960630289085,-4916.805793539451,1831.32327246868,-4.726997141618751e6,8.224105200234721e6
-0.004679999999999999,1.2325626046717775,0.0002559864866308223,21.314480928134508,0.5959357776219331,-5226.617539374435,1775.2844801848503,2.9411161742145433e6,5.425802367791917e6
-0.004690000000000001,1.2327317866146723,0.0002352003174430346,19.100276346666693,0.5349723600695709,-4458.45321601292,1351.8910201069014,1.0785165320071678e6,4.1040148057385935e6
-0.0047,1.2324781449856048,0.00023909090323727045,19.90553113491742,0.5436124518424985,-4376.970354572702,1762.6644809969753,2.6131702435859255e6,7.33857961688229e6
-0.00471,1.23319004302889,0.00025233501738464853,20.755087100251576,0.5445018883169818,-1274.003487850346,1581.8787474719054,-2.7375866387709836e6,4.83089103121454e6
-0.004719999999999999,1.2334377414722717,0.00023871001562490368,20.103755812358482,0.5668892315729616,-3945.3586901447193,1545.6260888536203,2.176887778281569e6,4.682462379826437e6
-0.004730000000000001,1.233444809848479,0.0002489636270376398,20.964301549845597,0.5930731113848713,-3967.147990901952,1653.54588545313,4.259616825678611e6,5.222551912559139e6
-0.00474,1.2339069563611502,0.0002493293971837733,19.982007105766954,0.5770526614277922,-5624.4926578247705,1722.5970179633146,7.373123358634812e6,4.890237718698215e6
-0.00475,1.2340535679888482,0.00023477504701123957,18.899640029551634,0.5232834166993009,-1947.8253920268662,1318.9161264489285,-3.913608077718468e6,3.9787861540619843e6
-0.0047599999999999995,1.2340723403737104,0.00024193449096187897,19.068567406344517,0.539743680016442,-4101.6511965600685,1624.6446015180593,5.418377189932655e6,6.30858243736669e6
-0.004770000000000001,1.2346169177960846,0.0002481964636771002,21.110909880900103,0.6226769585887453,-5493.125717997669,2095.1738682775117,1.0504425831428528e7,9.624878482287213e6
-0.00478,1.23444002822281,0.00023924825894044963,19.369172733493077,0.5430682032941949,-2633.871472896892,1558.0735479429875,790996.0604248707,5.133098082564463e6
-0.00479,1.2347953281021438,0.0002422950411196392,19.13723695844392,0.5246111739137608,-3287.48545407494,1555.1021377489076,1.788047338164919e6,5.790516494480276e6
-0.004800000000000001,1.2352455732902665,0.00023874032433310067,19.264046323255826,0.5423485578626404,-1302.4853844406468,1408.1733827212063,1.3584594977644617e6,3.9162588655060115e6
-0.004809999999999999,1.2346696831439699,0.00024126705439986653,19.246084837464025,0.5328725569333206,-978.3028626110029,1565.60499702725,-1.0923937620384854e6,5.277307968642303e6
-0.0048200000000000005,1.235672517285696,0.0002495342914965069,19.527022524353622,0.532190016807003,-4525.563518634032,1439.162308108529,-837538.0114008939,4.12662976974757e6
-0.00483,1.2357226575931703,0.00024307635122923564,19.753848910885306,0.5795327459925338,-3406.435693454555,1553.2545451076464,2.4877868822368677e6,4.503152867266522e6
-0.00484,1.2358302930569705,0.0002363003581851083,19.553339236248124,0.576099572567346,-4744.835298702786,1907.2721177787228,1.0671143155148247e7,7.644474468435159e6
-0.004849999999999999,1.2360914203446698,0.00024122901766460936,19.24383713256053,0.5548770971409723,-2080.0606727551867,1629.4145159365921,2.7048832198024495e6,5.452108976029127e6
-0.004860000000000001,1.2364147456698116,0.00023999550377020118,19.2690582553402,0.5087430145288752,-3001.236410515215,1345.1852494629732,-5.262127495960193e6,3.4178225839908123e6
-0.00487,1.236204835129244,0.0002487394474455433,20.243034252177676,0.5561426821445887,-5135.540916275518,1451.6107544287686,-5.477827894963673e6,3.929571784901936e6
-0.00488,1.2367659536352225,0.00024612992730461107,19.856764821914425,0.5469105270392005,-4193.841061014523,1490.6491989621898,-4.698117290058594e6,4.99666656022452e6
-0.004890000000000001,1.2373286725639954,0.00023386072490776916,18.455406509312933,0.49609575239549963,-4061.1260496094956,1212.2266667846445,-3.0631390203277133e6,3.164979758716634e6
-0.004899999999999999,1.2370445691240533,0.0002332540490226606,19.58556810964491,0.5414295104743837,-2833.906210651598,1512.0706950326364,1.574005932243547e6,4.710321279379171e6
-0.00491,1.2378684276065262,0.00024613572925788956,19.874169594531892,0.5315271772434628,-3549.1694653035293,1425.0414541351065,-6.284763851451369e6,4.331878308870214e6
-0.00492,1.237147755128951,0.00024048265755201228,18.499221946421546,0.5184683954339261,-3001.6753300404343,1416.3828072964554,1.103966937728784e6,4.506157343838279e6
-0.0049299999999999995,1.2376018948712508,0.0002447440884755285,20.050485759384216,0.5807892704613051,-4490.852624280114,1732.410610084791,6.5877873423868185e6,6.234426922288843e6
-0.004940000000000001,1.2375823580828451,0.0002362719528439637,19.03529689704829,0.5130230754476698,-2461.572648313565,1448.8581397924888,-1.4409640519313419e6,4.672025145767224e6
-0.00495,1.2381256507121765,0.00022772869826836222,18.580122575183232,0.5184110798366115,-5365.389819878632,1400.4291253720514,1.7255893211317733e6,4.288649002523064e6
-0.00496,1.238065587323548,0.00023268964717011972,18.98275986098611,0.5209631755358176,-3430.1823506177566,1488.4998684299258,-230697.9662942826,5.0367184021211425e6
-0.00497,1.238280621695203,0.0002237758060771876,18.196318078134897,0.5363875196451557,-2593.6571955186123,1543.4912633546235,4.395731339578961e6,5.662307681396234e6
-0.004980000000000001,1.2382136389787681,0.00023667741442241278,18.78745146070252,0.5213888022616462,-1977.2198359513563,1330.0123775744173,-2.2547690570153706e6,4.177184428558679e6
-0.004989999999999999,1.2386503091531404,0.0002409206333145742,19.252490076253917,0.5420792010880643,-1172.9922400481876,1630.2882405485516,5.000401534090043e6,5.667486454163069e6
-0.005,1.2389752782979138,0.00024080329339247475,19.414375361738173,0.5015116816009688,-2807.6340740585038,1345.2249472444448,-4.621837837422193e6,3.67277316733987e6


==> anc/Figure-5/d2_L766_rJ0.16.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-1.2389439805079816,0.00023754156678901673,19.780878433806663,0.5664465404722576,3411.4300630693706,1457.928341833885,-2.6835835949590295e6,4.308760454968443e6
0.0049900000000000005,-1.2386019393682555,0.00022551026956255473,18.205469004543996,0.5109406362398375,2748.2569632142163,1484.8036947674127,688912.7041370934,4.209691559102877e6
0.00498,-1.2384317911361866,0.00023675559346567808,19.20643402121949,0.5409063121979368,4598.952082947854,1555.2830122721668,3.2773964343712474e6,5.1613730248978725e6
0.0049700000000000005,-1.2384530543693573,0.00023480667318533197,17.894317628855887,0.49288097310418433,1437.3813142046388,1287.9626265466738,-2.6194334214528077e6,4.017848384718856e6
0.00496,-1.2382839881958514,0.00024158698200575418,18.692806362859468,0.5079107350768755,2035.254412688816,1410.571134249704,-1.4752588655666967e6,4.01848279556975e6
0.00495,-1.2375307204158252,0.0002426767534201055,19.343542447173505,0.5475379010268172,4989.58954827531,1327.9533724867595,-2.75296583736606e6,4.0100273885387713e6
0.00494,-1.2381616063772607,0.00023265037570656118,19.41579539653642,0.5369927163976973,3539.8334665329785,1481.7917920795103,-2.966077739846277e6,4.7401956745733e6
0.00493,-1.2379591036739257,0.00024031111613955224,19.66080163956423,0.5663899690537469,4835.851224678245,1706.9905046131685,1.0522588683918668e7,5.985266142992244e6
0.00492,-1.237434732985323,0.00024297460445610154,18.416708909056034,0.4919661907022933,3128.428801539129,1237.251948085888,-4.97564423718415e6,3.342954010884994e6
0.00491,-1.2376959464448696,0.00023759793337743498,19.28468339753864,0.5392576358999103,2476.2131818417615,1458.022701885257,-1.9496849386987314e6,4.0746392531498447e6
0.0049,-1.2373920213354683,0.0002483215894630341,19.81054181787253,0.5341988549059674,2863.4583267608114,1355.9714780974296,-8.70911774121931e6,4.141580839590124e6
0.00489,-1.237287061692297,0.0002536258913055083,19.72447392627156,0.5657329796922826,3902.1149008292045,1535.931599383647,-4.0568363065128936e6,4.641024865734538e6
0.00488,-1.2369186792350568,0.0002427410415066046,19.289273039784213,0.537333553227478,4596.14231541748,1584.2596376852914,4.0342341738463184e6,4.643456420683324e6
0.00487,-1.236744092695834,0.0002377280106075265,19.374441355137105,0.5230980338091826,2515.922730903671,1404.4915063817484,32592.97256399151,4.400279776120468e6
0.00486,-1.2361138564976484,0.00024382557081659566,19.163317899349018,0.5126954409734163,3149.737709839599,1350.221013050615,-1.1789179169996458e6,3.7818998358297916e6
0.00485,-1.2359430269793161,0.00023334558811552333,19.209598239939627,0.5444033531727102,2322.3022241626545,1607.331661972555,3.596576644951822e6,5.380319158741971e6
0.00484,-1.2362110275922882,0.0002463833688071353,19.454967079347494,0.548219119707795,3564.943844805196,1585.3661457918536,2.3556787118482715e6,5.230132423018516e6
0.00483,-1.2359761084317349,0.000229738140284425,18.729254114135923,0.5198306236251903,1900.6625367559839,1423.5722487273842,-2.585129141213462e6,3.753418393993513e6
0.0048200000000000005,-1.2357715509245275,0.00023821599413934673,19.382811261585132,0.5419884235554691,3112.1984583233507,1523.714931895183,-1.452038089319904e6,4.714634055408246e6
0.00481,-1.2357723480530138,0.000255729305768762,21.155395310855628,0.6109082531350594,6081.708533508785,2093.2078816755534,8.743727843229298e6,8.659420276969576e6
0.0048000000000000004,-1.2351867956965146,0.0002452177408415282,20.029872201518135,0.5474406832274087,2977.718404573302,1648.6614254066612,-4.0681461006917516e6,5.821275859556757e6
0.00479,-1.235267234016656,0.00024060169402951749,19.980490063899026,0.5542842681314708,2716.2186689324,1513.2168089180695,-5.024409378729496e6,4.634129916813566e6
0.00478,-1.2349927643152643,0.000236781443474011,19.015275023397226,0.5321954629366763,2554.0586696382034,1472.1860306731257,-1.883999096325925e6,4.997237750875661e6
0.00477,-1.2349462475780866,0.00023170132161755915,18.89789548137273,0.5057205021225151,1417.1725884204677,1477.9334030667346,2.6789901564854854e6,4.615296820318378e6
0.00476,-1.2343420778716625,0.00023634044037005892,18.96286968401671,0.551917540994657,5209.589200209945,1519.7187165020914,5.999446902508907e6,4.367417144724318e6
0.00475,-1.2340125283092558,0.00024019128871807815,19.308344072077297,0.5174162809225706,4793.151752052411,1361.5563527556747,-5.884387875992238e6,4.271050505080182e6
0.00474,-1.234300201724612,0.00024519969283824287,20.243548292465544,0.5908984290347141,1878.0391965382555,1755.4189520918205,3.0843020354145733e6,5.836315763406529e6
0.00473,-1.2344690654370956,0.00024593185361963907,19.86304784450731,0.5185188417751844,1992.1754862702533,1520.571885147021,-3.437025907815962e6,4.401366108916375e6
0.00472,-1.2336787300586183,0.0002480851734730916,20.497392312830616,0.5669154219607736,748.77263660374,1522.0553113516523,805058.1253945442,5.172390005202222e6
0.00471,-1.233276028890106,0.00022904512610982702,20.592145574222243,0.588416423222081,6296.768166316265,1594.1591952838,1.402592466480064e6,5.223949356125695e6
0.0047,-1.2330193194484214,0.00025181988836027463,20.614759884120943,0.5693559057757028,2641.844857271212,1583.8270862847007,1.689516739820404e6,5.242067646284053e6
0.00469,-1.233060738530942,0.00025551684987054363,20.60615974827567,0.5606127401138207,3861.06988655007,1661.50322935716,4.322618597178667e6,5.644467214043708e6
0.00468,-1.233234610113386,0.0002479990401068181,20.03714766888124,0.5499881488557272,3624.0275223783115,1448.352032135474,-6.268559734195375e6,4.249568828053928e6
0.0046700000000000005,-1.232807725033756,0.00024580766786735795,20.283799887357628,0.6469974307766342,7848.235898293078,3262.7337493936975,3.540849766866557e7,2.3926683310717452e7
0.00466,-1.2322660447975966,0.0002541458699728784,20.376291549904344,0.5710872187305801,4031.450595702877,1639.5954106975153,1.9639628462763925e6,5.096613218740995e6
0.00465,-1.2320034860817954,0.0002447244509638552,20.652614499767846,0.5591911102276301,4520.117840249269,1664.6298843391583,-901212.5294349833,5.610414454092766e6
0.00464,-1.2318450762532773,0.00024158600408875946,19.766257372744864,0.5819978619657703,4457.59740126292,1625.6970562965648,3.9490472200962617e6,5.235197899831744e6
0.0046300000000000004,-1.2316336473355967,0.00023626755198504835,19.748563112994017,0.5610782397529143,3913.470872507036,1677.49012233382,7.122337533177589e6,5.353724800504943e6
0.00462,-1.2315540646206504,0.0002449400359690706,21.235005973531322,0.622254355937136,3435.3224564647876,2471.3718434781895,1.185261505694513e7,1.4036965383272912e7
0.00461,-1.2313996409919306,0.0002472436437706368,20.803297771881976,0.5888439329091618,4184.825059891874,1738.0605335218197,3.6776980334073557e6,6.268136997845334e6
0.0046,-1.2312816013137027,0.0002445836310682009,20.131873683031184,0.5749333351848285,2947.1919765885477,1860.8303614342328,1.3139199818043497e6,7.923665780270946e6
0.00459,-1.231301225882876,0.0002521821991144444,20.289779803693,0.5811122104583082,4049.2700388494222,1760.8424969911794,7.0409987923017405e6,6.262490081926542e6
0.00458,-1.2307999300244332,0.00023944552650816134,20.32810579399269,0.6000651484889923,1736.8645986300287,1476.4021480219762,1.1492821217874594e6,4.49072895252983e6
0.00457,-1.2304847205507965,0.00024840134920080107,21.622217099853515,0.6219318006184045,2720.0206058294166,2091.4734141946333,1.0527317068933083e7,8.858055800717164e6
0.00456,-1.2302728695998382,0.0002441989996701156,20.170820411830228,0.5863179330536253,3781.5914504731654,1824.7805668402718,4.602169770675497e6,7.936032383166535e6
0.00455,-1.230150165093482,0.0002533642135354822,21.416252880876726,0.6092137829081178,2112.42004007845,1792.367409974684,7.061329230668927e6,4.98968205089371e6
0.00454,-1.2296220855852682,0.0002576675207997901,20.776695746241156,0.5835644491508607,4542.671389826549,1446.2741205927914,-3.29054494177856e6,4.115127033604382e6
0.00453,-1.2293780844621383,0.0002560104004007878,20.67993541098623,0.570222193044963,1609.2909276870319,1579.9205223852334,1.3651024499472042e6,4.890780849117647e6
0.00452,-1.2293061977792998,0.00024123262170029698,20.909125666738788,0.5783022546780886,767.1255143643713,1579.66837323361,-4.325031430671581e6,5.066304530384855e6
0.00451,-1.2294626909727895,0.0002435795747273541,20.56391800561778,0.5442726738751463,3005.1175328177105,1621.1231440627046,-1.0224902738826104e7,5.096836495602478e6
0.0045000000000000005,-1.2290206269140371,0.0002536348475975954,20.471242339004835,0.5608038252096058,1349.2999092017462,1499.3828233933207,-3.743277870000108e6,4.365967756484267e6
0.00449,-1.22824322355778,0.00024561564813092314,20.623503482699746,0.5441236820523183,3204.3887197414274,1448.2235264287433,-1.0423165883378595e7,4.1645755257289563e6
0.00448,-1.2284136826964283,0.0002562304055847525,21.303637143596784,0.5876719907851135,2339.3369867257748,1859.5713753287607,3.9651200038649505e6,5.903703496524971e6
0.00447,-1.228253721905287,0.0002491871551070908,21.143255224631073,0.6079053439767403,5252.328688770399,1734.5333006454136,2.854392594845173e6,5.701567693738632e6
0.00446,-1.2278803644149816,0.00024277064378139097,20.73557056880108,0.5616591452603215,6336.96213310897,1655.4369954677193,3.4485861572521157e6,5.525735212771496e6
0.00445,-1.2279448831565944,0.0002523564392673911,21.485376468232328,0.5998101752158083,3692.1492957123055,1761.838414682712,1.4877842080306963e6,5.211595412807387e6
0.00444,-1.2276272252052995,0.000251097320793811,21.41421582339774,0.6009791382470508,1971.9652371890943,2003.651744234769,1.0723045428333769e7,6.558002211796158e6
0.00443,-1.227105918973298,0.0002474744140080247,21.439575513321937,0.6150630434466529,5896.711415651015,1779.075365718017,624273.4241035198,5.694899750931813e6
0.00442,-1.227115969853762,0.000259543067356371,21.68829995635567,0.5958092671297106,2566.442542391526,1738.1704625808377,1.1335137549372928e6,4.986553330546678e6
0.00441,-1.2270866046968976,0.00024349482010802494,21.20834076480147,0.597860826112468,2249.4072391468408,1757.477810631696,532511.8311228582,5.8961333656927915e6
0.0044,-1.2265263555535033,0.00025629174642506695,21.756058374639327,0.5981517982034557,2623.8190627209797,1740.3429075993854,4.0697357231457084e6,6.115258385108813e6
0.00439,-1.2267440199127242,0.0002456980883897929,20.78313052219236,0.6003848740977501,5879.580377144129,1720.4584970432586,5.401992218152602e6,5.9532975850215955e6
0.00438,-1.2265596123047395,0.00025014125721908886,22.042114436295392,0.6130086099808051,5193.039156641022,1764.7722253518766,-2.885175391248348e6,5.769066903004596e6
0.00437,-1.2264898267013102,0.00026188947439460564,22.43078493010319,0.6182416163738905,4816.439003363988,1746.6548149019613,-7.72814813657078e6,5.593098179913547e6
0.00436,-1.226346233326752,0.00025460595961845553,21.32506784255641,0.5917763151262948,4616.033259282191,1971.9710999348233,1.2134216297210753e7,7.015613583523784e6
0.00435,-1.2262573215899393,0.00025010101381045644,21.11640572833293,0.5773094319305221,1725.9635067597817,1732.0343822665527,-4.0429739323889227e6,5.711424410704779e6
0.00434,-1.22540711788627,0.000255385428722754,21.60044421648804,0.6258207755027005,7654.79715823103,1996.6698214168166,1.1006738658900168e7,8.071727141582134e6
0.0043300000000000005,-1.2249067298109464,0.00024778170969557144,21.327564894002993,0.5621229953827027,2841.3935759456845,1557.1391793805337,-5.261631833456339e6,4.6790465883609485e6
0.00432,-1.2251120522339016,0.0002556895856053502,21.50766199350704,0.5777545376684066,1763.7113479073396,1654.2752230558408,-4.621964415404385e6,5.761920952418167e6
0.00431,-1.2250101207197783,0.00024374708960542814,20.637946403177963,0.5972148245713992,7569.167888497215,1878.4987106039084,8.475592752276579e6,6.19084988749802e6
0.0043,-1.2242830658770152,0.00025242455374319416,21.845922764901815,0.6334757371610931,4056.7460373029576,2150.2125844679963,9.960977162065648e6,9.725384168110361e6
0.00429,-1.224637144538957,0.0002528203857430009,21.599500769704747,0.6234049094273426,6088.963973570053,1753.1398564859503,-31711.032247890096,5.745170422850427e6
0.00428,-1.2246626651613512,0.00025118165895809486,21.03280682346218,0.6002763945630855,4203.393465492367,1889.7050234300002,7.392631684008364e6,6.345852684855447e6
0.00427,-1.224686856229721,0.0002622215904076398,22.013718497243275,0.6181682630445321,4090.045336924126,1984.3095361628004,7.049211908929381e6,7.421624094428183e6
0.00426,-1.2243651920275413,0.00025705453854634624,21.29116245257109,0.60924024344316,1248.1655188254272,1670.7171697286565,-425082.6936522624,5.216613473283465e6
0.00425,-1.2235391760886165,0.0002484980920090111,20.710338759408618,0.5742333268206817,1706.961060395644,1648.5496080341795,-5.653913285219818e6,6.171910625204279e6
0.00424,-1.2231317996079607,0.0002530791268075797,23.347584781165978,0.6027258772456751,1608.0314002624789,1769.2887940628364,-1.0224049279060602e7,5.1962559659178e6
0.00423,-1.2232520990942397,0.0002416856173534696,21.096789502744905,0.628514485535433,4249.339560483906,1885.102679700543,1.3072557517638946e7,5.653889238910938e6
0.00422,-1.222706177088329,0.0002599353644847973,22.2420909083263,0.6189805528929565,2397.668944378183,2145.799246733881,3.5219569725991497e6,9.637031755496167e6
0.00421,-1.2229819007608838,0.0002581719975840456,21.736259257743885,0.6430226323223567,1490.376108597128,2202.4586269680062,1.0586883032390801e7,9.129402256000973e6
0.0042,-1.2225716332150105,0.00026561910409580465,22.733544495784592,0.5983913542820828,2601.048031091005,1750.6128198233212,-5.206534074788115e6,5.375280218234898e6
0.00419,-1.2225058942563902,0.0002566152814952442,22.230513728212657,0.646877811134892,3682.484720985978,1896.0788508329008,3.752387274197828e6,5.465420988662663e6
0.00418,-1.2220871086343954,0.00025577480854559783,22.26287945173747,0.5955128151933253,5653.154498967023,1947.6250617472172,5.352432903215422e6,7.445133380219181e6
0.00417,-1.2225707932384675,0.0002611794358878105,22.357570102723237,0.6304207191883116,5215.49669715587,2101.9064482259246,8.39826144084702e6,7.866619131715741e6
0.0041600000000000005,-1.2216962261961495,0.00025781716786384156,22.626178855454093,0.5859207616571434,2186.534503008141,1590.868330175058,-1.2292533182614746e7,4.799034648590222e6
0.00415,-1.2215268062685218,0.00025367351483158643,23.403462551136403,0.668123308454914,9137.34992814377,2343.099957096584,1.144409412037018e7,8.83126615011287e6
0.0041400000000000005,-1.221598925793002,0.0002498266113287105,23.245318235721513,0.6785257880774664,6627.809851479054,2294.7723885666355,1.10084061295381e7,9.539050403814e6
0.00413,-1.2209263980552025,0.0002609099091315118,23.21890876809771,0.6734724290139469,4252.683664545572,2145.0163496953173,8.671737073045684e6,9.026788406385548e6
0.00412,-1.2206290958080657,0.0002544188202339082,23.01902878789866,0.6830179179529992,3298.263841840318,2045.9893858185303,6.498423593773011e6,7.04497898034965e6
0.00411,-1.2203392562736348,0.0002692842459506399,22.39244558935458,0.6176538659052434,2632.033290042867,1775.4825422988479,-2.7468972557375235e6,5.495267755846253e6
0.0041,-1.2201263493071621,0.0002554592188017139,21.879331860589964,0.6227705753398936,5324.866642424366,1900.5332312100734,4.231202585705408e6,7.434148038543812e6
0.00409,-1.2200775114957456,0.0002578168370207297,23.562887801601025,0.7009644055986562,7268.891379808235,2329.447563464201,1.0830979525361108e7,8.828498224288244e6
0.00408,-1.2198874459562083,0.00026874541037228203,22.489549610579132,0.6344693702792126,396.34906316557266,1805.7095296635248,-467887.46351365664,5.798334030334432e6
0.00407,-1.2198661558498354,0.00026403607918343687,23.133520031539607,0.6255011779030317,6851.872899659302,1733.5990854205895,-7.322218356856851e6,5.685125364657151e6
0.00406,-1.2192741231209405,0.0002748320055578332,22.955520134734677,0.6322620158170781,5387.426943098073,1820.8776770906509,-4.927365889004494e6,6.265608469965625e6
0.00405,-1.2194641472169059,0.00026061518216476955,22.692346529552,0.6579775152088073,5827.854268166257,2154.081381705994,1.4711079890132342e7,8.374203773800478e6
0.00404,-1.219284770642744,0.00025650598151022425,21.94076785534578,0.6464628038578099,5486.00769739171,1987.8912868078103,5.561207764842333e6,7.13300982164617e6
0.004030000000000001,-1.219086934060644,0.0002649722468778439,21.140428384966526,0.5946112002232253,4591.798865455046,1975.180194138825,5.725015466261423e6,7.927280237336908e6
0.00402,-1.2184845293953137,0.00026305137763634227,23.573852465800112,0.6742746115807087,6269.053193730708,2117.4427352151943,4.40490218183476e6,8.181497664759481e6
0.00401,-1.2185829729045798,0.00025376883391669907,22.042953135521866,0.6083821977316678,5420.286410844744,1770.6771684072137,-5.513136099473432e6,5.415822843538867e6
0.004,-1.2178831433083928,0.00027110145410844615,23.0379090352563,0.6384593520350809,4015.765295621829,2269.5072748605385,1.014502344147928e7,8.456740700459436e6
0.0039900000000000005,-1.21855912498371,0.0002652217325654447,22.49496270196513,0.666030392520493,5866.9576354762075,2168.8307436026585,1.3168861974417325e7,7.645481254719255e6
0.00398,-1.2178805645186723,0.0002570908495228776,23.150080990989125,0.6762382029805585,3519.057179974245,2142.4194554386013,8.115483451243353e6,7.539987430008002e6
0.00397,-1.2173024832297876,0.00026017000570325026,23.499258844370182,0.653105828887656,4287.152512763617,1839.8256706515674,-9.183395703377403e6,6.228755261278391e6
0.00396,-1.2170785477122763,0.0002626411028054998,23.025980281474272,0.6498520711977613,6567.034852366249,1980.7352719117246,-3.5253057847710927e6,8.225122608452097e6
0.00395,-1.2173437880324651,0.00025847052160485887,22.788202264150797,0.6597462242708996,3966.645758559773,2230.1674457308472,6.429208209849085e6,9.296803487113053e6
0.00394,-1.2166524026179015,0.000257158886327731,24.512509561723725,0.6683230394732494,5599.218360792369,2136.318499869383,-2.4232481016090144e6,7.139675440703094e6
0.00393,-1.2168746131215495,0.00026674011387912077,23.430985221600793,0.7062384356082048,9709.689101785096,2430.013317517794,1.3348313705201305e7,1.0008635192741688e7
0.00392,-1.2162500707913204,0.00027622879314683244,24.344996817796925,0.7169739935848504,9949.351499970082,2803.4938216952664,1.5989830432904797e7,1.241565974010557e7
0.00391,-1.2162275704194572,0.00026907543155150397,22.76402978034046,0.6390017268078069,8478.370297663681,1809.8911236445476,704473.5081254549,5.2426353761786325e6
0.0039,-1.2158238708571143,0.0002609373763911995,23.50385049708849,0.7370204336305783,9484.232845374287,3249.4803946251063,3.915171362021275e7,1.797623063857662e7
0.0038900000000000002,-1.215680862132926,0.0002736017505369651,24.392265117238118,0.6819668939051119,5289.596998955105,2086.7748605725783,-81522.23958992737,7.340679505023246e6
0.0038799999999999998,-1.2151896418614057,0.0002700224104740562,23.794732961345503,0.6935964492519947,2007.660855774698,2441.321766299504,1.8176660785532687e7,9.335924802060282e6
0.00387,-1.214997010734609,0.00026779460691042054,23.52156384142389,0.6718621784042494,3835.781251963193,2054.557182555613,1.702423640923918e6,7.782423003677518e6
0.0038599999999999997,-1.2148858989108648,0.0002691670579809711,23.79399041184509,0.7009730563127518,5985.121123587328,3060.6200221357494,1.6462464415328475e7,2.1956186931561433e7
0.00385,-1.2143552752912667,0.0002643061458545789,23.064171122242875,0.6247625266831632,819.5664974951127,1850.6253230782336,3.4484390635848623e6,5.994750674460634e6
0.00384,-1.2139608649333358,0.00026405401475890786,22.882243547543577,0.6365044181762273,2641.040558449203,1953.1142519718596,4.254323359089036e6,7.091429544974434e6
0.00383,-1.2141914194575625,0.0002685803119753007,24.22296185155197,0.6514791136908435,7120.888827946977,1948.2014766714158,-6.164749382717049e6,6.377486378066672e6
0.0038200000000000005,-1.213815653021498,0.00026707602412637537,24.043475618966514,0.6886409273847418,8169.643710354236,2148.1991250400765,3.099852791480823e6,7.410905559906412e6
0.00381,-1.2136649049168156,0.0002645179119458618,23.793195217227037,0.6490067529087646,4883.109857556279,1913.690879829852,-7.797141614415845e6,6.53855237918254e6
0.0038000000000000004,-1.2131544820544595,0.00026432938081123936,23.32477888225882,0.6549733708850864,5275.8676719754085,2020.0347068138672,-1.316764080672374e6,6.928106229926348e6
0.00379,-1.2132551188338254,0.00025259442488663117,23.616150241265608,0.724440453112811,3833.381757942189,2460.253212939236,1.9839815075918376e7,9.950095655733647e6
0.0037800000000000004,-1.2131564452088084,0.00026013491051327196,23.893732550277047,0.674151403072185,8211.372251294433,2193.684672734306,6.386312536367753e6,8.072130324003341e6
0.00377,-1.2128295802846785,0.00026171320856240547,23.107352527534427,0.6286724218715304,7230.197223103408,1985.608132238507,2.088614093979119e6,6.877826116390032e6
0.0037600000000000003,-1.2124379140227362,0.00027534842117864753,24.81911676978405,0.6914410824716543,5494.473980523155,2166.385663915507,3.051099385294878e6,6.976255016388915e6
0.00375,-1.2123353666949155,0.00026419901430641793,23.307962305151435,0.6529706014827316,4932.170859988283,2008.463065950339,561862.8531244218,6.964234627328084e6
0.0037400000000000003,-1.2122654106135982,0.0002727583685118023,25.307755037333642,0.7333563374409577,4768.207128975983,2507.9700389472323,9.861235690202467e6,1.2414296876792528e7
0.00373,-1.2118102816533007,0.0002565440911926689,23.123886099596394,0.6320707569571902,1179.785865163818,1723.5497496200153,-6.30320654805896e6,4.998852648607292e6
0.00372,-1.211772139559646,0.00025064461220689646,23.43110942460501,0.672775167369014,4674.309245522963,2253.525592840293,1.1315460593303427e7,9.247937796083754e6
0.0037099999999999998,-1.2111255392748763,0.0002607457390081255,24.04426945081571,0.6989274433283347,8006.867552488876,2478.819549270346,2.0778751667017587e7,1.105819528934447e7
0.0037,-1.2114892912345836,0.0002886001760421242,25.57714777788182,0.6871699762075926,7133.925935112873,2247.504965011982,-5.333091339438607e6,7.21528631666919e6
0.00369,-1.211073648801977,0.0002646819579154664,23.43363183072585,0.6475694798331733,3308.388986580366,1820.51779487757,-1.2022174057374042e7,5.413003636144549e6
0.00368,-1.2105083352860282,0.0002686101365283502,25.295777988717504,0.7519444974540372,7346.035804873807,2550.194991776668,2.030346559832825e7,8.773337453953795e6
0.00367,-1.2102305780060856,0.0002617521808835646,24.097613981405537,0.6784140159745107,4661.44879710673,1995.5270470623095,-3.8211495246895826e6,6.923799557636781e6
0.00366,-1.2093621673835746,0.0002703916507157687,24.47211342005215,0.6645281344354697,7776.451564317093,2249.4717148752256,-927205.777277026,8.42679464933472e6
0.00365,-1.2098280216189448,0.0002730785431840789,24.88792984466366,0.6585516750320729,1781.0865404114086,1750.495572293413,-1.5905126082185736e7,5.241217542241675e6
0.00364,-1.2095179545096122,0.0002767376063233642,24.925335936196728,0.7254286223119051,2900.7129175467658,2012.2526857267915,1.419157093815561e6,6.607194832296443e6
0.00363,-1.2092619368687776,0.00027008742940544617,25.254414708961114,0.7225676648049544,3968.4970142392185,2328.7675978857405,1.9779734484453357e6,9.451561080976943e6
0.00362,-1.2088444945119199,0.0002801043952671191,24.770655612844294,0.6827632671469237,5889.526196063655,2133.082302528623,3.9647455905939126e6,6.468495569148827e6
0.00361,-1.2089023620124169,0.00026791295546852193,25.36601564575318,0.6955813408298948,2469.4682861326105,2214.4909470164753,-6.429903454201472e6,6.996424160123408e6
0.0036,-1.2085629793073247,0.00027632932251924895,26.198366650832117,0.7537342351027401,5925.385644326183,2426.7382625445243,5.99671726679211e6,1.0411795863931349e7
0.0035900000000000003,-1.2084892865603833,0.0002649639412688715,24.608588495317928,0.6783590034200461,6616.0029650702345,2162.771963451503,5.233540087780203e6,7.741355278842337e6
0.0035800000000000003,-1.2080219597841058,0.00028055725720351664,25.87546435687002,0.6930940869368508,3534.36643142341,2180.126963701311,-8.513423881433839e6,7.2725381825794205e6
0.0035700000000000003,-1.207403994881243,0.0002731159092371618,24.177787627336773,0.733364035929822,3118.154572348701,2435.7771525275957,1.741240149900108e7,9.431569136081574e6
0.0035600000000000002,-1.20769666983854,0.00026968590641391927,24.776844246123925,0.6854673536509152,3058.351359767777,2109.670379041075,-2.7150341240275134e6,6.426505453751218e6
0.00355,-1.2075507115360344,0.0002624643758570691,25.322951375290486,0.6873201445903268,6372.011501471514,2237.6171429404385,-1.7793879266667857e6,7.723853255589338e6
0.00354,-1.2068230176074521,0.00027802283709466236,25.071181639332664,0.6700793972456985,3568.235292250865,2141.115530842521,-6.183963976929348e6,7.40549714473886e6
0.00353,-1.206521978275548,0.0002681594518290864,25.395073889896313,0.7431923404132176,9688.975019611058,2789.1936504544283,6.525334973020633e6,1.4299678807557862e7
0.00352,-1.2065430317858383,0.00027046439066933623,24.98189799914933,0.6922999413276677,6455.154573703866,2010.642401992456,-6.193676466373898e6,7.317219850023024e6
0.00351,-1.2062069484177598,0.00027094656748280813,24.43604854227092,0.6807240842962561,6814.871650268436,2121.659141063419,4.70447032598019e6,7.598583810242649e6
0.0035,-1.2057428621483104,0.00029113789004242324,26.52344229494657,0.7474759185667009,7817.536052746445,2682.75846712344,1.8279817787932042e7,1.0240760045200935e7
0.00349,-1.2058718845470906,0.00026580364226597234,25.06977282359458,0.702647653533478,4415.809197217636,2294.459588066906,5.031783108334291e6,8.555258783161623e6
0.00348,-1.2053869973171971,0.00026698808769413446,24.98868095515106,0.7043368219634576,4968.61666088902,2171.5839579530366,-703556.4222851024,8.749887395405836e6
0.00347,-1.205436333399236,0.00028033327128220635,26.985142249877793,0.7738423831065011,8179.099435929482,2736.9649835745404,1.2840683827387191e7,1.130829830492082e7
0.00346,-1.204919354222167,0.0002861793075969753,26.918182356599026,0.7546993462048068,8777.544450557782,2338.1136897842293,-5.511501218982229e6,7.911651056514332e6
0.00345,-1.2050017353918752,0.00028617733924584814,26.240640267112337,0.7202222016481702,3385.5026482501958,2150.4122181232183,-1.6663672440739868e7,8.216556673951234e6
0.0034400000000000003,-1.2047987593769758,0.0002701474028058735,25.308515347225867,0.6828436175613944,6872.372854431537,2262.93799575849,3.067614733809503e6,8.453707970866917e6
0.00343,-1.2040016811804113,0.0002787880144126955,25.755373996592265,0.7621369600110921,9886.066855511654,2744.920142817155,2.100438732141088e7,1.3345018000938231e7
0.0034200000000000003,-1.2039053000431648,0.0002737162197591219,25.583791886515446,0.7318052748538656,7711.977957035805,2615.698591723489,1.3396657096418718e7,1.0264775404368186e7
0.00341,-1.203404575395435,0.00027605633098052435,25.649432196730167,0.7320055884198942,8474.824533336207,2534.6190314531923,8.566338524150161e6,1.0805092692301875e7
0.0034000000000000002,-1.203072446098525,0.0002726165136911828,26.031589425127095,0.7487244008830246,8358.236580641478,2302.716275571469,756346.6387036348,8.0638380172442375e6
0.00339,-1.2031132511947482,0.00027323678447222286,26.225549956612745,0.7158443227720597,1249.639516689513,2183.451502218018,2.496167454813443e6,7.695420584167424e6
0.00338,-1.2027371951664372,0.0002679161386062307,26.189527697158432,0.757244982034558,3605.6929422975713,2203.797510914415,4.710189208431365e6,7.43846638583668e6
0.0033699999999999997,-1.2024231322494636,0.00027722252806368266,26.12521793056648,0.6984661287251867,8864.42638465073,2161.3212881453655,-1.0854650706074476e7,7.761225281743598e6
0.00336,-1.202056541633992,0.0002798213360450866,27.20259299919683,0.7700860261338861,9668.14485606852,2964.428269037878,1.749161163864585e7,1.3987422574301673e7
0.0033499999999999997,-1.202207658820098,0.00027514133215044296,25.924595401364787,0.6745018380257685,5260.7173637115675,1956.424268939616,-1.8227389882064383e7,6.252123524329195e6
0.00334,-1.2018136706599178,0.0002865535889124057,27.04633183081043,0.7516190489496746,-2237.8619378241424,2384.2337165002155,-3.3015608796512657e6,8.388264450315791e6
0.0033300000000000005,-1.2016778758869544,0.0002829635978464094,27.055451845307786,0.7507212359250335,7455.5910069739275,2483.7679768019343,757794.2903562097,8.924704828032482e6
0.00332,-1.20158733474801,0.000280522402958422,27.009052324532963,0.7624565006410466,9818.66399928305,3132.1721122638046,1.6057023298079416e7,1.5852148214088514e7
0.0033100000000000004,-1.201583205248745,0.00028817161284304935,25.65969675055946,0.7390940783977232,11070.844114870799,2282.7210649916965,5.153413867491011e6,8.348745696617543e6
0.0033,-1.2008350819974163,0.00029294722284615207,28.25474679253195,0.7981684831931777,8412.845582129597,2597.9545308099814,-5.799823679455425e6,9.575788947354324e6
0.0032900000000000004,-1.200470113291604,0.00027252487104046383,26.895966187649115,0.8003007911962418,6473.82360704054,2841.139188949467,1.4269297279464554e7,1.321713891312003e7
0.00328,-1.200492181917028,0.00028516241246664216,26.714592311201443,0.7938347110552122,12748.926055224343,3104.2293003769664,1.918487133239266e7,1.5764292179791147e7
0.0032700000000000003,-1.2004465955428802,0.0002711156407840367,26.90587337502013,0.7338566168619799,5953.903540727207,2388.6436045327873,-5.904327228561951e6,8.580250984884877e6
0.00326,-1.1999010609815155,0.0002911926122863096,28.244171472931882,0.7574790226533291,4275.276365070853,2453.7965464997746,-6.505918011477154e6,9.047085594387352e6
0.0032500000000000003,-1.1990484359908506,0.00027914434778608107,27.07977713193647,0.7746014626492211,7151.865738894807,2853.7699617623325,1.3778351853181997e7,1.1624582569173604e7
0.00324,-1.199022850352542,0.0002803088688516666,27.03195060236219,0.7620963685527625,7356.584318156139,2579.926287587274,-3.2501840090427785e6,9.015657363573818e6
0.0032300000000000002,-1.1985899658176755,0.00029820132966649847,27.785006942320106,0.7968632876060772,6037.996118357897,2973.6872641917435,1.4392683934203282e7,1.289660331899064e7
0.0032199999999999998,-1.1977278575948764,0.0002938539826564393,28.630915015064925,0.7836381935702316,6239.023297288758,2867.7487847448165,1.871180845427262e7,1.0857855092410406e7
0.00321,-1.1976973936322624,0.0002839515556791971,27.58717832959863,0.7192425980987402,4520.228287563681,2183.966278622227,-9.921841018150866e6,7.698240058461347e6
0.0032,-1.198750392072178,0.00029664502344502495,27.973658396737058,0.8442686186892339,6040.802656775306,2672.2458702653234,4.480901261515694e6,8.913631681391517e6
0.00319,-1.1973384787851187,0.00028890905143752097,27.965069377775563,0.7721839113265722,8785.438132812978,2483.73849242157,3.638392427188758e6,9.618166719600491e6
0.00318,-1.1972292534382505,0.00028079988851955744,27.75969814783,0.7377302400965978,10973.385343307851,2417.8231633691485,-1.1267533995062267e7,7.870483036762551e6
0.00317,-1.1971696648904766,0.0002866608335421898,28.586507818951134,0.7833985399105021,4745.968537981203,2412.8058773825855,-7.121833376970187e6,8.025451346026693e6
0.00316,-1.1967769723625872,0.00029259863235895674,28.211170870482917,0.7651565987048738,8770.500470957926,2464.066298902576,-6.7445959575772565e6,9.18798083110647e6
0.00315,-1.196252644402094,0.00028337224825294944,26.87736172272368,0.7509751004160073,7579.1805487601205,2326.391712058538,-3.8547544630912235e6,7.47238797971422e6
0.00314,-1.196235506282153,0.0002898791199980236,27.30773097783114,0.7806054849888254,10002.477494132441,2733.6137589211085,3.81186391247578e6,1.219625872943473e7
0.00313,-1.1962171689480303,0.00028545742716778116,27.65845763236864,0.7388345815740849,3196.5907198767695,2401.1886839229655,-7.065345997537415e6,8.918795199624868e6
0.00312,-1.1961180218554648,0.00029253268948935095,27.95848592864483,0.8065410226440088,9881.459423428536,2990.6028625147133,2.8106493635919746e6,1.6181405123925975e7
0.00311,-1.1954172818495452,0.000298924900175607,29.655456164184145,0.8719887683173094,8493.82686795668,3165.345302801573,1.5478831360452417e7,1.3180430802884115e7
0.0031,-1.1957425396951582,0.00028869939858923893,28.03008289412122,0.7617251106200577,7755.210478365936,2669.2347718672872,545271.6829653613,9.91408701205961e6
0.00309,-1.1947937759360785,0.000299785215928379,30.03288488608846,0.8307847954464069,9978.835551612323,2726.0517576178067,-3.4016108174750954e6,1.0234065533113146e7
0.0030800000000000003,-1.1945428627494061,0.00028573183242421187,28.98651327511419,0.8159257061294278,8592.220558628896,2945.079217675331,1.3548502708219111e7,1.207696250217898e7
0.0030700000000000002,-1.194475072570963,0.00030043500849116805,29.506182357667655,0.8337410454134473,12205.957298349613,3394.7155162327363,2.237400177685261e7,1.5949872681550456e7
0.0030600000000000002,-1.1941371224736081,0.000289596092060767,28.03496510698235,0.823603217050714,13681.414507616599,3061.033224021914,2.5110896307966854e7,1.281582118457893e7
0.00305,-1.193647306974058,0.0002921036908617885,28.896216646842998,0.8571247196133307,6803.916959625907,2774.45934600444,5.564453933998009e6,1.0959424434748221e7
0.00304,-1.1936061133149736,0.00029810399179628787,27.978438040674135,0.7783895373018072,8133.704540436458,2644.690970423686,-1.3946632833813287e6,1.1712706698897373e7
0.00303,-1.1928743547326477,0.0002948148404670759,29.59963873879599,0.844480142276348,5770.342256855749,2701.3098335973636,684483.6212492186,1.0476917910646206e7
0.00302,-1.1925953636581084,0.000285003384037562,28.83754375964447,0.7503192243222896,6761.9307209768685,2720.0144450562398,-7.4613040643346235e6,9.896945676241169e6
0.00301,-1.1926612431983417,0.0003008111539350224,29.694998144407634,0.8276510501026194,11584.286810438352,3196.3766947433737,1.7286935901323676e7,1.4149342033467742e7
0.003,-1.192203400229698,0.00028516514659133156,28.88012956251908,0.7818353794810956,6946.52112570056,2689.9762547596824,-1.5202399568208667e7,1.0090851933092782e7
0.00299,-1.1917217819624986,0.0003039820828940899,29.490962140369682,0.7958175048539057,9118.25991085612,2803.574827563468,-7.806354000732078e6,1.1215013455770733e7
0.00298,-1.1916233564833194,0.0003036302196952799,29.39129913596614,0.8417710668057071,11555.444503701066,3119.1689618180258,4.940082541644705e6,1.2923904475619636e7
0.00297,-1.1912560339478355,0.0003080383948436064,29.53057949545993,0.8037013951614181,8446.638578588041,2438.0456956324047,-1.4484636001715403e7,7.905578626583973e6
0.00296,-1.1911291843100686,0.0003056401574129617,29.185357910287934,0.8483348496039191,10540.229213357898,3660.095831185866,3.0415118142500333e7,1.8032368834587906e7
0.0029500000000000004,-1.1909700243124848,0.000304341265662978,30.75606627779393,0.8672981224814608,5578.418311032433,2885.9854470696196,-9.184132717858383e6,1.0250267383522253e7
0.00294,-1.1907887062987146,0.0003065209141492047,31.099924103557942,0.8742182056147633,12475.888307214038,2880.0969018967044,142424.42328443247,1.104140935917279e7
0.0029300000000000003,-1.1900380534621777,0.00029893557483065525,29.294506307094558,0.813197805534266,6880.96331001033,2727.9006432100127,-2.180413230421251e6,9.571537294364309e6
0.00292,-1.1898101743188143,0.000299497325048161,30.06834850193934,0.8917423613676404,7795.875817936582,3316.9951021915917,1.9468468072226163e7,1.5771504383569196e7
0.0029100000000000003,-1.189548829268884,0.000292867870415615,29.70489803211348,0.8942077162339517,12187.92645222934,3832.177237279242,3.048418189120928e7,2.086820113029694e7
0.0029,-1.1889595853554527,0.00030841295859842225,30.332432824235987,0.8106996628278751,4255.990183490518,2788.6892995172525,-1.4818086586959733e7,8.865274506831482e6
0.00289,-1.188804457526124,0.00031371097675005603,32.344484690453235,0.9242527279749956,10365.430794009546,3456.5420698168805,1.0525137493369915e7,1.4671367416557742e7
0.00288,-1.1889273012577422,0.00030336554426643026,29.69933759482141,0.8567196199995721,9150.898685675995,2736.945374483254,5.900276216404916e6,9.61652809280516e6
0.00287,-1.1884003814776767,0.0002871663411001298,28.75753218212635,0.8239394060738693,13556.662436027724,2894.3923047062794,1.686608532060531e7,1.0567357642808609e7
0.00286,-1.1887245452368396,0.00030588188615587034,30.25285306137599,0.8558115646605202,11759.535218281944,2976.3525652839544,6.951489855452271e6,1.0556838548931025e7
0.00285,-1.1882052054699477,0.00029162300970765137,29.79271292001553,0.8521064094831583,10570.14577216525,3323.9890051965435,1.8548553574268237e7,1.3324697940573726e7
0.00284,-1.1881717638641311,0.00029596934075146246,30.217595816493173,0.8501020034868986,5821.097993940921,2988.647502241216,-2.326712264073932e6,1.1957122440245258e7
0.00283,-1.187611021726272,0.0003048566184141508,31.383372056619436,0.8640108883142081,9011.156328255624,3211.9639440107353,7.936719706409235e6,1.2192418584078297e7
0.00282,-1.1871754782682862,0.0002903565444456823,29.30127800906429,0.7936424411780627,6254.264104786206,2545.60538880839,-3.995127721561542e6,8.210589720434837e6
0.00281,-1.1868748018143154,0.00028304814160296676,28.717670711456016,0.8042067880176321,6970.820849955908,3022.04516103226,9.211440434951147e6,1.312485603663634e7
0.0028,-1.1863998488122542,0.00030569880855357807,32.00626526494836,0.8971651747082062,5831.747272794765,3149.8272891718634,3.917250600867015e6,1.2555121286093062e7
0.00279,-1.1863595100494129,0.00030244351725474533,30.808170997545837,0.896628281481796,11596.972497751212,3273.684059929738,9.255523636377178e6,1.4121088891691491e7
0.00278,-1.1859012491446694,0.0003092885605806487,31.147664462876012,0.8630095921423192,7708.127389518397,3189.8544333109053,6.339929281199667e6,1.2961014735600768e7
0.0027700000000000003,-1.1853790139718858,0.00030792635703514654,31.165179625573973,0.8408308665737356,7866.390951457731,2872.343286099399,-9.815574436167717e6,1.0247029939405842e7
0.00276,-1.1852716380861825,0.0002953586239008474,30.251377405482568,0.8467169498847562,6304.6537759847915,2795.6931459094117,-5.404514024570134e6,1.0095062295348497e7
0.0027500000000000003,-1.1850795638661829,0.00030084964977408025,30.11596286553841,0.8819996907046291,8155.004170689781,3250.0940168106963,1.836278962901239e7,1.3691526151508184e7
0.00274,-1.184051605314147,0.0003119080114743897,30.88455082519172,0.8771586895698273,6277.7090133367965,2720.2175169604725,-9.662938663685258e6,1.0557392387568021e7
0.0027300000000000002,-1.1841109171100834,0.00030438873192738177,31.23465590906018,0.863879433665465,8137.853341465909,2930.4715324053373,1.3348766895150526e6,1.150415358513367e7
0.0027199999999999998,-1.1834650634468995,0.0003071099347557779,31.583876657204268,0.8444510805509744,9597.674677210678,3300.366517837047,4.540928319234196e6,1.6292304702592086e7
0.00271,-1.1843574355966926,0.00032821093531932986,34.214465110488696,0.9790351140450141,8925.029587824145,3899.418315774827,2.304297077660802e6,1.9071732229625966e7
0.0026999999999999997,-1.1828001573983453,0.0003018622929188201,33.17495372030009,0.9483895115321821,10747.833872805862,3336.519277270455,-610001.5759598059,1.3577073279345838e7
0.00269,-1.1827976741827582,0.00031415918539322865,31.196993241324588,0.935367848371841,11774.258708627294,3451.112332529721,2.4094467202695794e7,1.537605016493537e7
0.00268,-1.1824397043575536,0.0003150329467292758,32.59406248180865,0.8622580873334831,13320.898781398733,3181.9543251066325,-2.3685791538616396e6,1.2486603172589023e7
0.00267,-1.1817535904218446,0.0003057390580897039,33.08657766423938,0.9357543552503436,10228.95788683172,3473.0482691732736,1.5215536715691192e6,1.808290303790106e7
0.00266,-1.1814774502243477,0.00030480808299394353,34.91438240857786,0.9705988771870735,11069.86712052579,3725.925088723229,1.858807268167465e6,1.5541116265391253e7
0.00265,-1.180764894884098,0.0003202710607289071,32.6567332961301,0.9291163043238057,7903.792639335053,3741.71920887595,2.727932396997673e7,2.144059809466437e7
0.0026400000000000004,-1.1804243978234135,0.000318903412600316,32.932856399652934,0.9266984456853169,9373.154386984876,3056.156907337514,273938.252419486,1.166736200497174e7
0.00263,-1.1805759641956783,0.000316370577004968,33.4815488060406,0.9180163124924586,10212.895993271559,3379.404019032911,822972.843862908,1.4329053840754433e7
0.0026200000000000004,-1.1806692985603027,0.0003119943536027768,32.98256003709878,0.9245357631591299,6098.368743823963,3594.3088971467023,2.4818556475085482e7,1.334530220957046e7
0.00261,-1.1805509447351197,0.0003121342036796085,33.56764982257242,0.9441181906408016,7099.880940877564,3308.139284084968,1.539354964377606e6,1.3212961810569558e7
0.0026000000000000003,-1.179810810395572,0.0003313976745195354,33.111405110660755,0.9042062350619795,7777.5648731625115,3399.818445219702,5.413327376371067e6,1.4478983345361067e7
0.00259,-1.179098412686121,0.00031512927520335613,32.09826194435928,0.8694770193466143,9236.045405717881,2985.1239824848626,705968.4403178884,1.0285280721931139e7
0.0025800000000000003,-1.1789723905136706,0.00031978309498414406,34.255013674750145,1.0201995831251112,16144.232523713466,4226.62510179283,3.4262934537580125e7,2.238647478515044e7
0.00257,-1.1786069513405746,0.00032184697070589764,35.13917072176435,1.01540720241401,11975.990522654629,3751.116005050323,7.552985907736651e6,1.760263289190996e7
0.00256,-1.1784166950998805,0.00031627601336733013,33.51687185034894,0.918353832592332,12445.088859329115,3335.338252181482,2.023750881327156e6,1.3008527800528632e7
0.0025499999999999997,-1.1783019371946957,0.00032154609840632343,33.091132004677604,0.9040430237451563,9779.138936799154,3815.2812368049513,2.852111341092363e6,2.266558107672203e7
0.00254,-1.1776861904781823,0.0003286622359492127,34.26710983844778,1.024547864797315,19492.775630720997,4249.772275100766,3.772026179767295e7,2.231311612029006e7
0.0025299999999999997,-1.1775840809572202,0.00032507655408881117,33.90301309234145,1.0424552600354033,13830.189489411849,3788.539221496591,2.4459759095999304e7,1.5470126114967208e7
0.00252,-1.1776130692620406,0.0003315306105218568,34.50466434116888,0.9602902424251099,8812.466346699828,3521.7805189018704,-186528.5440886751,1.4273312042748397e7
0.00251,-1.1768515561907775,0.000327905426269693,34.97573588577881,1.0179561586212318,16092.093179332349,4077.7976899408895,1.205551762061912e7,1.7682155018564984e7
0.0025,-1.1762505687287175,0.0003094212819557299,33.69408037328577,0.9598014674631692,9703.011983426895,3502.8498157684858,7.552889085975369e6,1.4886710191926332e7
0.00249,-1.175576410442888,0.0003131118558130122,33.75714370246613,0.8861439500738826,12222.366687907785,3204.147987738828,-1.4638280397456348e7,1.2165310259968871e7
0.00248,-1.1761578859755166,0.00032166349494399884,35.15426801088915,1.009881044819898,3100.9370261449467,3346.5413934148864,-2.469115516883032e7,1.2649198695977336e7
0.00247,-1.1752274566547565,0.00031564904710232783,33.83009722064208,0.9639480918109029,13976.38527919636,3837.5008290022497,2.0972712193630338e7,1.823374231006785e7
0.00246,-1.1745753181507457,0.0003211133399047805,34.71101644304957,0.984666906831385,10791.48689896406,4090.7130917226878,1.7253149967105377e7,1.7852697064514257e7
0.00245,-1.1737518869769914,0.0003319306690954011,36.553075337876365,1.036666111889422,14442.043086047392,4386.584522181971,1.1295379952173704e7,2.5051220006242808e7
0.00244,-1.1738228322842417,0.0003154687704149155,34.788924158839,1.0048851543799047,13622.747943581728,3781.513410216591,1.733721791174637e7,1.6730569502875924e7
0.0024300000000000003,-1.1739590933736426,0.0003267191599348269,34.65172470585413,0.9884826259036684,9751.59973969938,3479.577296258289,144730.77463938162,1.5269051595742397e7
0.00242,-1.1736858233663297,0.000331612295008222,35.995396668678914,1.1358263122125534,17531.683169819597,4640.791722789236,4.226755571172219e7,2.3542088098373402e7
0.0024100000000000002,-1.1730092736820381,0.0003370706828198395,35.91198887461313,1.092736860069941,4935.999450759822,4410.664825481144,3.144384443902382e7,2.16744425532192e7
0.0024000000000000002,-1.1730705799307868,0.00031759926073748077,34.059501871776234,1.007283266716603,12667.981774025742,3617.6538385342237,1.1103887948521746e7,1.3286732359972827e7
0.00239,-1.172190924380439,0.00032227555304404737,34.755721485308975,1.0047679473666065,12097.349314376464,3835.6680438932817,1.5476654384673106e7,1.764757171677426e7
0.00238,-1.1718506275867475,0.0003337252316530543,34.674847969940885,0.9765385748974602,12108.92794671188,3901.572540026608,8.0107470923064165e6,1.778953173985671e7
0.00237,-1.1719939477374925,0.0003463677124900067,35.584510981762115,0.9695780407656456,12711.60716050579,3468.7862483802805,1.3421147943745353e6,1.3315601137491727e7
0.00236,-1.1721899348629987,0.0003384757861197237,36.29302485916016,0.9748416057180472,8633.00561841799,3831.4074426877114,-1.2037303099444753e6,1.755968224487488e7
0.00235,-1.1715251306779249,0.0003241404016156361,33.512837549067065,0.8995735524196303,6443.190568217216,2947.6511604199704,-2.795005563524796e7,1.0440443156478032e7
0.00234,-1.1710070806532094,0.0003266127154379446,35.17919728702129,0.9862742022719901,8876.336661858515,3880.661666706453,1.5789992166555736e7,1.923635782328133e7
0.00233,-1.1708934355325797,0.0003351550324117389,36.21913249822238,0.9684026855761825,14884.542746368526,3589.532208808495,-1.550027591516793e7,1.3421947195682297e7
0.00232,-1.1697770812007655,0.00032139694378779623,36.11121545346845,1.0788533828094526,18390.377011456832,4550.341307708607,3.919183175575e7,2.015943961711815e7
0.00231,-1.1701864766770131,0.00031981550977219227,34.12983818686752,0.912533782888685,8158.025078895291,3467.3738053033458,-9.827462331025347e6,1.4828279583447022e7
0.0023,-1.1695904676513058,0.00032245001964001103,36.756857985085496,1.0427222991834,16610.96283251873,4357.855001846807,1.3150044650581338e7,2.0784707011871915e7
0.00229,-1.1689415595730839,0.0003095737510560787,36.62847018624582,1.0199685180491376,14793.279870670543,4455.460420644994,1.5605603793543386e6,2.2739458341707755e7
0.00228,-1.1681428407310501,0.0003292711891751086,35.753953245299094,1.0438971577384573,17227.071623906286,4303.239902315606,1.3283796106352203e7,2.168313846917953e7
0.0022700000000000003,-1.1679969377352688,0.00033504978395866293,36.95454714574898,1.0812855517419389,16015.466401238089,4705.761735277731,4.985627621273067e7,2.1261453587480996e7
0.00226,-1.1675879183298572,0.0003281111169870452,37.4572411536064,1.050071093005829,19319.70352428207,4380.8624047871135,1.6992913334166985e6,2.2671301876718264e7
0.0022500000000000003,-1.1672333145549512,0.00033073821183307454,38.4885848922744,1.1100067601882608,10461.12206999485,4975.49564066774,2.1241106556498423e7,2.6607980404701665e7
0.00224,-1.1665730788249717,0.00032694706570928514,38.542522202146216,1.152885306513454,15107.223879589277,4930.760019176962,3.9357108988989525e7,2.3679951904250972e7
0.00223,-1.1668679220647167,0.0003368042461564188,37.48017899453415,1.0407328171382295,9003.559276765947,4121.434669184825,-9.945116252601441e6,1.8528382964392103e7
0.0022199999999999998,-1.1657614384334318,0.00032722075632443865,36.65427802396987,1.0328981457546784,13344.61142240257,4155.734155440927,1.7652054965522658e7,1.7554600710124068e7
0.00221,-1.166225246302476,0.0003303822034248645,37.660003848444774,1.0555524907938716,14846.044422225817,3889.2741750552245,-1.922783692148785e6,1.8014280288134377e7
0.0021999999999999997,-1.1657591473289135,0.0003454867940292859,40.323533836458736,1.11332360198664,6577.90625969628,4407.9545432234445,-8.193876463504693e6,1.7978697665879637e7
0.00219,-1.1650950968934564,0.0003349459926877155,38.514051394823156,1.0502069457649885,14472.712433544362,4148.157538294348,2.8869491785100545e6,1.8541514894495327e7
0.00218,-1.1650220028440275,0.0003275986320123178,37.77376428683335,1.06295769768965,19079.407030385748,4144.147065523246,-99694.8453061868,1.7272859462826103e7
0.00217,-1.1648480444279814,0.0003499225085930641,38.513336506159234,1.0491763661052589,10473.233423403099,3950.1821910051763,-9.653565510615326e6,1.5887966356265564e7
0.0021600000000000005,-1.163795239954612,0.00032494496977952597,37.31668094723005,1.0940563501012828,14830.015773849838,5590.468464243551,3.684026168325371e7,4.0401983455954984e7
0.00215,-1.163847939177473,0.0003361590562006613,37.48644034306246,1.050948877972178,8677.421695205196,3990.1205082524825,1.4816136543238748e7,1.677407158281007e7
0.0021400000000000004,-1.1627341635671917,0.0003355134264308424,37.59836009230229,1.0294769256623177,11993.752910429284,3870.042634441219,-319102.09192220523,1.5525924557378728e7
0.00213,-1.1624088915511697,0.00032943114587500124,37.94628293399691,1.083504623933879,10923.79514674043,4380.448823544504,1.6474153644720923e7,1.883217209314364e7
0.0021200000000000004,-1.1622611240029983,0.00033585427837942424,39.13759784928511,1.0843974654495843,17104.52258073623,4235.731625626765,5.863158542197313e6,1.8237836256379265e7
0.00211,-1.1621602733990455,0.0003414189480315762,39.242782862125814,1.156153410608052,21873.75448756909,4727.602287489363,2.5238572941013385e7,2.1665190987323035e7
0.0021000000000000003,-1.162187645288421,0.0003532953523274122,41.395142991755215,1.1965177776625031,23914.721264680375,5111.067446942949,2.8529470500670623e7,2.8229089888991076e7
0.00209,-1.1619639512927118,0.0003466737630560714,40.11977063232132,1.133952758469803,15377.864471260116,5053.134039815147,6.003154735132698e6,2.7277373236179892e7
0.0020800000000000003,-1.1609649818587042,0.00033347392855636985,39.63160175568583,1.1070127130304575,18475.089280123015,4555.233703492809,3.540643705743213e6,2.0623610782531712e7
0.00207,-1.1605015859069625,0.0003355403160417545,38.55258357912152,1.088191100320541,16752.275728540328,4673.130562261864,2.0747891244461678e7,2.255973828285063e7
0.00206,-1.1600545773328388,0.00035396395140222035,40.964013888578705,1.1838494059578122,13213.876329373885,5165.5080880056485,2.2442122793096412e7,2.5520164513262033e7
0.0020499999999999997,-1.1594179853956244,0.000348928067059684,42.633165776977854,1.1684212098409985,19537.895947851815,4765.709828062421,-2.397770737663602e7,2.342741311538612e7
0.00204,-1.1591158905378875,0.00034081843684909764,40.17864129977842,1.1346826295145205,9705.346598937827,5088.766340440025,2.0557046720190503e7,3.065910245620999e7
0.00203,-1.1591522951358904,0.00033919628538034544,39.61259808460492,1.1377278782607956,20270.89545914347,4639.8129583703585,3.851974206677578e7,2.017729419054693e7
0.00202,-1.158635340825356,0.00034970617635465666,41.59923075289765,1.1566324554274834,23497.679374070787,5231.176444552202,2.6096761107669726e7,2.937233696286174e7
0.00201,-1.1587563023690879,0.000336039687574337,41.16794833353005,1.1649377679086546,16104.66829941193,4854.814701602271,9.483057928207735e6,2.2848212689928558e7
0.002,-1.1578429399365164,0.00033202296847804696,40.81044462533142,1.1421597950271272,16173.683338446572,4286.3339017513,6.324686542994675e6,1.815436553340889e7
0.00199,-1.1573535405651891,0.0003630641968510944,42.7892933707141,1.1801878779992057,21992.14649803201,4719.352366080404,-7.9015356456120545e6,1.9579510683700822e7
0.00198,-1.1564143302592846,0.0003576797102075707,42.62032364568589,1.2158858182790457,17823.68579903566,5162.827355976023,2.1495546886716392e7,2.8259547422807578e7
0.00197,-1.1560451043616533,0.000358505678868262,41.56643533930502,1.126831948284531,13028.636443786585,4893.893620579343,6.808478284725953e6,2.0855645365039464e7
0.00196,-1.156575712795067,0.00034623913805019506,42.60017417960178,1.166345723536362,14177.414833844754,4878.019763894314,-6.4930363734899815e6,2.4356109248368543e7
0.00195,-1.1551320402612943,0.0003502164977519942,42.892311758272186,1.24963464619968,15901.63637955344,5530.230580824564,3.152527449124965e7,3.2225500781110488e7
0.0019399999999999999,-1.1547110873082693,0.00035084699077489744,41.85943835101826,1.1619164092689027,20479.589261376615,4700.06949531532,3.7544918274289244e6,2.2952436291592926e7
0.0019299999999999999,-1.1552076823011568,0.0003400474949373709,40.06596638836676,1.1285748713830976,15589.009952491773,4582.79994308545,2.9845882879847713e7,1.7951230536771365e7
0.0019199999999999998,-1.1545946808409997,0.0003501265712500117,41.12449679289629,1.1628075263259177,12136.277392416421,4359.269282968659,2.436328187067035e6,1.710425878318796e7
0.0019100000000000002,-1.154204062833222,0.00035259205134500685,41.418927149330905,1.1898418367296824,18569.490939357765,5085.977539381924,2.9787537135404605e7,2.3556509825721793e7
0.0019000000000000002,-1.1537932382326155,0.0003528502867899343,42.65907757606914,1.2270117998695609,18649.941513693862,5670.430804158201,3.895478082216197e7,3.6961976185079314e7
0.0018900000000000002,-1.1537934018238742,0.0003656979735238781,45.04904712470819,1.2687305106639997,21824.550997653805,6175.746729945284,7.907166720769636e6,3.436155818461472e7
0.0018800000000000002,-1.152897313050002,0.0003589792418931859,44.674448061341614,1.295864671936774,24354.35058965468,5866.18166286677,4.2649055408000015e6,3.287825203882649e7
0.0018700000000000001,-1.1517544116541538,0.0003636342048867606,44.114633395669955,1.266205901367731,27641.574884285656,5716.76066243881,3.590172591099333e7,2.8917021050278798e7
0.00186,-1.151864228896792,0.0003650451160364403,46.8850066066201,1.2765967117175108,26510.106894618122,5231.9591207635,-4.0857049192562096e7,2.397400901708431e7
0.00185,-1.1507872701161932,0.000353119564539721,44.11964302067136,1.1792719276056156,15356.457516772838,4627.4418857936535,-2.9699521612861443e7,1.9536137132888272e7
0.00184,-1.1505950827226727,0.00035783704578491585,43.609507822080154,1.2485466522960913,17281.69379317544,6004.504740181354,3.0138168105158824e7,3.6377258227406465e7
0.00183,-1.1507071329051366,0.0003426652094713986,43.92452717547804,1.2831244352048945,23258.89297954461,6370.928846173608,3.0025292113855407e7,3.685778018265426e7
0.00182,-1.1501230806293379,0.0003670100306605423,43.47671898076439,1.2109422001583476,16548.189642957794,5636.168728058291,1.9146456793991935e7,2.8676950949304223e7
0.00181,-1.1501097944989622,0.0003763243795505636,43.43968690631848,1.2435807541274262,18594.080435074564,5490.317848184844,7.406579964031285e6,2.4962881109820146e7
0.0018,-1.1490932013138104,0.000370966545843166,45.8243675423166,1.2794255393450746,22246.21697918597,5695.854412659824,1.854769011906072e7,2.68695012146057e7
0.00179,-1.1486702263732302,0.00036930192251312535,43.781499767645194,1.29145631039703,20886.08072964294,5860.391362298218,1.601657807018031e7,3.655458870966047e7
0.00178,-1.1482299939125364,0.00037349677921566776,46.0227109631692,1.325951732679396,22517.552214710362,5240.106707148084,-7.272782281359635e6,2.5331713837998293e7
0.0017700000000000003,-1.1478528383394673,0.00036419426267469447,44.506908909496914,1.2985926367581484,17343.833050967383,5505.778964641722,9.885798608864335e6,2.779935531398811e7
0.0017599999999999998,-1.1470952838987645,0.00037485609604661203,46.495484342603206,1.3265055463554987,21705.080657102986,5683.18180327657,1.5532545900929235e7,2.759419931785894e7
0.0017500000000000003,-1.146315425917666,0.00035993991736518456,44.53104367088239,1.2611226550315155,18980.80365212807,5606.558642601468,2.6723354915501524e7,2.868742704235058e7
0.0017399999999999998,-1.1458265675344543,0.00036248997141053,46.805408681927275,1.3319852612791314,23733.33615898622,5547.491008646868,2.9813343206888195e6,2.565528006557667e7
0.0017300000000000002,-1.1455200255296503,0.00038270907499593184,48.12974852023363,1.310935932003699,21944.811563789535,6317.35314192339,2.189573915354103e7,3.1223456598705824e7
0.0017199999999999997,-1.1452064150053856,0.00035872742683649837,46.666300957494784,1.3403797504213255,23708.46050736036,6245.82703458801,6.261420242283599e7,3.1701083377480708e7
0.0017100000000000001,-1.1451013178299383,0.00037094026320130086,46.72118757892215,1.2715209117363944,15639.933140786066,5675.243237617422,-2.0758727030236402e6,2.6204620368808836e7
0.0016999999999999997,-1.1441808467912473,0.00037305129939387867,47.48759569982761,1.358225911560094,23451.509199383992,6309.5423429719995,4.449748415360566e7,2.8673872820699707e7
0.00169,-1.1432735951989432,0.00038321083583736697,48.91639222852925,1.4083147825748583,30075.55528291784,6704.497444934727,2.5856446747044533e7,3.9614988274729006e7
0.0016799999999999996,-1.1430391546353285,0.0003933393932066314,47.869892712056064,1.3470035464355754,20109.015026544275,6246.130490518537,2.1772160651714187e7,3.2263371131427802e7
0.00167,-1.1426980510907907,0.00037637116963172633,47.312499565102,1.3634540665686692,17740.5281154435,6402.195965996444,5.800529526404289e7,3.2320215172129985e7
0.0016600000000000005,-1.1424252136474835,0.0003876796065424794,48.02642497320469,1.3681802827750789,21883.021566519827,5031.696533625731,-2.794763127631607e7,2.1839371795623697e7
0.00165,-1.1428087842513683,0.0003820720804372879,47.71368519721361,1.356203829633022,16367.557476753886,5652.1614939466535,-1.3310900156221888e6,2.6836819121920444e7
0.0016400000000000004,-1.1414476520932229,0.00039934734277712226,48.885223301121634,1.4330935529296764,21017.577552081828,6376.092668168622,1.77214688574714e7,2.958185641783665e7
0.00163,-1.1409797809555546,0.0003919569011737037,50.16188465567041,1.4629166384041272,29928.007794618992,6831.953713297669,4.2603228381416686e7,3.421810924567061e7
0.0016200000000000003,-1.1400625524098271,0.0003821995861288987,51.93032363080072,1.4280372355453272,26733.040377296955,5879.239256503348,-3.348913718125946e7,2.877337261615404e7
0.0016099999999999999,-1.140095227985388,0.0003807945910898011,51.91575114876205,1.3624347340144598,22900.602663323305,6280.570403694841,-4.667394947105945e7,2.935045091508113e7
0.0016000000000000003,-1.1397259336525871,0.0003744614701449846,49.95329329384045,1.456120859036058,24211.02330955885,6277.445197366762,3.8625436381445974e7,3.1513784252106998e7
0.0015899999999999998,-1.138754119102936,0.0003652173738003645,48.42364469757317,1.4272889964229127,28890.77697589186,7537.29350908281,5.6845963100759886e7,4.809515035487032e7
0.0015800000000000002,-1.1385918713554761,0.00037533184857579526,51.21210116586185,1.4196616501765968,29042.631250144263,7014.901325263051,4.4460477426382124e7,3.765838613750654e7
0.0015699999999999998,-1.138314256758666,0.0003809558954891465,51.149105554959505,1.4281660525254984,23834.781490654357,6819.522460755999,-1.5088557381795188e6,3.7669692286785305e7
0.0015600000000000002,-1.1377389670128688,0.00037802238900701084,49.558783728607274,1.428711425736588,28670.278333163526,7265.447774628637,3.9805462323064454e7,4.460665154074222e7
0.0015499999999999997,-1.1379128548595052,0.0003889228383069223,50.98890375065819,1.4727689865154459,38801.62554644058,7620.310887373494,2.820127482528463e7,5.329186834761173e7
0.0015400000000000001,-1.1372141236465683,0.000411241476399371,52.41548890482937,1.3939606271342333,29439.16901515759,6933.378035497191,-8.879116948826278e6,3.932871392151007e7
0.0015300000000000001,-1.135903346805481,0.000399824282924919,53.77214597893304,1.453820617793283,30302.24438943527,6438.438808932363,-1.0025762034028022e7,3.3335809718042918e7
0.00152,-1.1361521868982851,0.00039297590675164637,51.49550779959684,1.5397637054110034,27872.70378704721,7540.9552316091895,7.849163691209091e7,4.677045168951798e7
0.00151,-1.135160819717452,0.0003882096113196135,51.74488151771077,1.500025569810238,33464.98497949838,7684.887872621215,5.702011591913399e7,4.8689026958645225e7
0.0015,-1.1345363773204173,0.0003848440296479634,51.951886359191974,1.3802577117684913,11296.472349294754,6064.216385930602,-5.255173650409977e7,3.0798152761296734e7
0.00149,-1.133676441234662,0.00038370167508632914,51.71409242245535,1.4562400578797647,19932.727294317883,8390.446177280053,8.901344713435452e7,5.243930849967685e7
0.00148,-1.1335287485126184,0.00039229747868341604,51.40123787698758,1.4398681790528072,30120.781885297656,6724.351692237732,-4.378650320097174e6,3.331042017839621e7
0.00147,-1.1324335770382412,0.00039909167416621457,52.43285731627264,1.553493886985767,20376.444276730137,7141.675969799837,2.7706147812300812e7,3.681060492291569e7
0.00146,-1.1325755711028378,0.00037904182601627165,51.16669961534715,1.5470282723619044,28329.835719074123,8207.861957913521,8.429740143255639e7,5.338618698023244e7
0.00145,-1.1318569420145468,0.00039497592049081854,51.95673497247236,1.5374603515180016,27697.74596418217,7118.943203789384,7.00947421703122e7,3.535167470555944e7
0.0014399999999999999,-1.1311257715274174,0.0004105386181588938,56.716816367847436,1.599942813112926,27684.952154186805,8458.364404190068,4.4798000391261116e7,5.0525165697722815e7
0.0014299999999999998,-1.131222433783882,0.00040428299126545086,58.72112115999932,1.682023364272034,49653.479021552754,10339.74432221889,9.669751451587957e7,6.7591080563977e7
0.0014199999999999998,-1.130005716464564,0.00040092129474157326,56.43033404171302,1.657622232214482,44093.407868129645,10015.634257170783,1.467614596244533e8,7.869388983955733e7
0.0014100000000000002,-1.1290002807137627,0.00040732057752494065,57.348196225355,1.7454672129755564,40862.21472573728,8084.119647812506,8.321921204135427e7,4.765747898750312e7
0.0014000000000000002,-1.1286733611278874,0.00041021410063427083,57.816270263990376,1.537709063815423,28130.56367221476,7551.069351530508,-7.114880671045697e6,4.1620658838531926e7
0.0013900000000000002,-1.1286625727206538,0.0004198200874148346,57.32924519374236,1.686258613507477,36342.02522067531,8584.59105452554,7.105834940962304e7,4.018291651760653e7
0.0013800000000000002,-1.127627896389902,0.0004062399503066053,56.31872075348709,1.5808962503363022,23013.692911241487,6888.206329487749,-5.408707832677327e7,3.2113761548173033e7
0.0013700000000000001,-1.127001862246917,0.00041359281917817723,55.246532230841105,1.504487650391364,26935.67438841886,7621.1354543893585,5.6580059899963655e7,4.2851758962209135e7
0.00136,-1.1265396579835543,0.00039670142096256587,57.6539860993302,1.7015536777538252,40026.4438063685,10464.672763965944,1.3388919900489599e8,8.230656142374754e7
0.00135,-1.1254123108197638,0.0004190163175101116,57.74640105823003,1.74099051137093,49533.92547685488,9346.001905944106,1.1046611627560167e8,5.959476168760612e7
0.00134,-1.1253920604774212,0.00040884086810367846,56.57502874439359,1.747015194077274,39866.15913601526,10235.237666941744,9.738622231749272e7,7.691141776388164e7
0.00133,-1.1254519121495148,0.000403303117094468,57.461575723616086,1.585849403776475,36936.87863872935,7005.212487686119,1.526889118207707e6,3.348016850216896e7
0.00132,-1.1249836632287256,0.00041510138338757643,58.51845912121578,1.6235589908972359,25679.731706631006,8230.349416118223,1.5450208782526592e7,4.12375982069286e7
0.00131,-1.1242736507278526,0.00041221484256788,59.90885348248402,1.728175457567761,37202.76917686734,10166.737103975587,1.0508837367794324e8,8.553595296041249e7
0.0013,-1.1232984172708318,0.0004242052994463277,62.03555845516844,1.7277790339534689,44540.22433578445,8594.571437023822,1.6493607374635033e7,4.769210074577358e7
0.0012900000000000003,-1.1222932098000826,0.0004288446933706916,59.791303456184814,1.7642483962333333,41469.13314357961,8623.864100764096,4.657243807931475e7,4.877643206417078e7
0.0012799999999999999,-1.1218017590823042,0.00042517276400625813,59.30858234898788,1.6926853612501003,44186.123085415245,9075.216987380154,5.681815074706501e7,5.5601664138586916e7
0.0012700000000000003,-1.1211442876981734,0.00041774297995643466,59.456593491276784,1.7383374539673502,63509.00815366267,9200.734762728749,1.1816936818427439e8,5.6061423602095746e7
0.0012599999999999998,-1.1203815501716152,0.00042402115676077565,62.51784337946208,1.7158703195313405,38406.23974344447,8826.246979509342,4.4704621183744594e7,5.098599570065592e7
0.0012500000000000002,-1.1201360934418485,0.00043703535561789814,59.97234054472112,1.7539219444317848,47211.82714512146,10148.623185413315,1.1771883391015354e8,6.827609147649376e7
0.0012399999999999998,-1.11941203929757,0.0004395349851025018,62.7513898820912,1.772658280242703,41800.99414419367,9591.081556702069,6.382282933268701e7,5.163021719702671e7
0.0012300000000000002,-1.1194893993163844,0.0004377844920997208,63.155656210506,1.8425951617445453,50794.45836235993,9753.823294392489,7.407019363015634e7,5.962657339429435e7
0.0012199999999999997,-1.118997680361535,0.00042754660323509285,61.72534338324479,1.7448752798101261,36719.53535135906,8932.551691127706,2.662113284217899e7,4.51444566372783e7
0.0012100000000000001,-1.1183695558161821,0.0004341536732412475,63.728489918479305,1.8836469787295076,56174.063584842006,11608.890769076577,1.8011233892752346e8,8.57427147918674e7
0.0011999999999999997,-1.1172026214772204,0.0004318030548377299,61.26309271553585,1.7605612849752408,29833.863578340257,9685.700262811246,5.064597572787988e7,7.83061863051564e7
0.00119,-1.116436361758819,0.00044178153640881784,65.90896806956181,1.8594292647514945,45784.32513659271,9554.294868766194,-2.9927366998694967e7,5.209185938944658e7
0.0011799999999999996,-1.1156097707805512,0.0004546386009886814,68.2238270002633,1.9602461138450078,41398.81527661179,9605.90920726427,3.0755830497095723e7,5.747273189968454e7
0.00117,-1.115806903792247,0.0004514341996850101,67.05773293575717,1.9931515574480947,44101.7519821931,10968.674380957476,9.918391260895962e7,7.48473316605206e7
0.0011600000000000004,-1.1145845800704166,0.0004418111020950053,65.69554734951735,1.907410545887488,64758.38459060149,11031.516265199365,9.480939660713477e7,6.835090837889896e7
0.00115,-1.1140068126237574,0.00045496061673774016,67.05364772511508,2.067115369572604,66254.81048617857,12602.952476341821,2.0278537854914698e8,8.706543025965486e7
0.0011400000000000004,-1.1130422540958729,0.0004580684375570885,65.9265248966449,1.9340393601153298,37894.76686774195,9709.977421973346,5.9035404685908385e7,6.110260446262869e7
0.00113,-1.1118899971358038,0.0004515141842806422,69.61723531749097,1.9836262583721742,52214.59940396442,10331.745192220731,5.022679939580713e7,5.7963049452367246e7
0.0011200000000000003,-1.111275020295555,0.0004392089196957509,70.31083756101935,1.9554668373436694,60980.34117712694,10849.460783745286,3.8597468811777875e7,5.889385177998307e7
0.0011099999999999999,-1.1107813175028876,0.0004652256221226344,71.7763342621431,2.116786117788773,54703.756038609565,12721.150777380433,1.1266931210970496e8,9.442205953260897e7
0.0011000000000000003,-1.1107668516854738,0.00046620336642797807,70.19612717901768,2.0039155020086614,52992.099729550915,10548.96275471887,2.7617513024489924e7,5.8742147003332995e7
0.0010899999999999998,-1.1097526490313345,0.00045192675990808373,69.85691047794734,1.926414089447522,49295.41770716695,9369.330374484822,-3.543691134750529e7,5.204925837214962e7
0.0010800000000000002,-1.1087042473228683,0.0004378561923568681,69.8746611739816,2.020177647222637,61331.52966827975,11302.791080146575,9.498206492474693e7,7.575597435928035e7
0.0010699999999999998,-1.1083822591734271,0.00045185591835411116,70.52172581135015,1.9912230988279385,48650.22097392136,12732.11476588649,1.1451851237748073e8,1.0095006136146437e8
0.0010600000000000002,-1.1086647150497462,0.00044144758727978397,68.47834364438668,2.019121683598713,62819.909453055196,11787.688334342563,1.5751348406349143e8,7.653627399500044e7
0.0010499999999999997,-1.1071854934961238,0.0004620919399377283,71.5169250715034,1.96803763149311,57281.91437081565,11656.501115673787,4.69991613616792e7,9.048486767999734e7
0.0010400000000000001,-1.1066777265803698,0.0004416687652812411,68.93578148974626,1.9804705663793734,38234.14550371409,11464.123155206858,9.071447174442692e7,7.904026057573071e7
0.0010299999999999997,-1.1051013615521308,0.00046257222433209176,70.89362237455624,2.103739364023744,74799.83582786201,14016.868471576081,2.23270181343189e8,1.1949793948236118e8
0.00102,-1.104775205720905,0.0004651121470625674,75.32822757745369,2.190900245549929,61263.18563905863,13427.505069372966,2.1022078199302825e8,8.159392468445706e7
0.0010099999999999996,-1.1042206751371932,0.0004700168551227911,76.35241655977518,2.0990165943258927,49812.692360484965,11446.795260220915,-9.80722647795943e6,6.568860884591834e7
0.001,-1.1033812325838754,0.000466738547336441,74.10889849013836,2.1024102188872456,80436.65098473654,12365.331307725457,6.202665960388924e7,7.956749808348066e7
0.0009900000000000004,-1.1027488510470713,0.0004904812928088161,72.1343582643206,2.0829776821008394,47990.34845324146,12635.297957810282,8.126485573929638e7,9.122818548761453e7
0.00098,-1.1011312056235574,0.0004970827109158734,78.08320790895674,2.169087920093966,52167.33940110783,12728.759036909338,2.022705404518757e7,8.69072122989764e7
0.0009699999999999995,-1.10138376666468,0.0004888813454720252,77.13051947110286,2.295436496360322,64488.38143797816,15334.650534950664,1.9476509724635756e8,1.2257907384433922e8
0.0009599999999999999,-1.1001788901934715,0.00048769329178865604,77.32356235732787,2.3306278823295754,70256.60950306545,12865.488943363709,1.7322143648815516e8,7.61400374376433e7
0.0009500000000000003,-1.0997022715134426,0.0004643160805014372,76.32626285808135,2.2567542553058413,73714.35950722535,14360.890908638668,2.541999237184487e8,9.345643878679012e7
0.0009399999999999999,-1.098933696053012,0.00044119054062258456,74.79864112158828,2.093853422406446,67302.84135288541,12017.280460974029,3.418428997605307e7,7.717532949712667e7
0.0009299999999999994,-1.097801233123466,0.00048801194322890145,80.19484773530688,2.4019048022640175,91608.27885919127,20175.894931872757,3.6933903174236286e8,2.4140189818139738e8
0.0009199999999999998,-1.097284581491119,0.0004887572189019101,79.88047172016076,2.315887335781512,75591.4817551941,13671.507390460865,7.930938868365398e7,8.845278636353031e7
0.0009100000000000002,-1.097321849430921,0.0004970725460233667,83.00734235908254,2.5162419301189454,84526.2852211547,17257.781108775052,2.98891224716207e8,1.4145097158423716e8
0.0009000000000000006,-1.0959409702227405,0.0004917665929303114,82.30250869177034,2.3376927057250714,70400.94515336204,14420.017254989854,1.1431890122081505e8,1.0746441064687741e8
0.0008900000000000002,-1.0951549783182388,0.0005029567298541577,85.42216902975966,2.558345342508288,94611.25136240787,18573.35773440427,3.0547939836870146e8,1.605090224097298e8
0.0008799999999999997,-1.0938812443878378,0.00049991778176129,84.06157190117445,2.508302871560174,95212.62862836993,16412.83915746358,2.3520204313052452e8,1.2944390917126393e8
0.0008700000000000001,-1.092314930723818,0.0005007443136722974,87.02253748991615,2.684921835297723,119741.41006404051,19620.647422221282,4.226147377269523e8,1.7714355716310403e8
0.0008600000000000005,-1.0914028300694287,0.0005079547914667983,87.72748617671648,2.465578657050336,80414.23687115882,17183.092441773035,1.1090627265692198e8,1.490080314383669e8
0.0008500000000000001,-1.0910414089931388,0.0005083104553808631,89.21084774053931,2.4336616269963343,94140.22698565363,16008.959454400478,3.893029256250837e7,1.352887284673069e8
0.0008399999999999996,-1.0901754574081364,0.0005338866369910581,89.82793007054161,2.9227998176715286,128884.27718385967,20382.500199369162,4.546249388261081e8,1.8283256130613026e8
0.00083,-1.0894275643788096,0.0004948524202485954,87.77759519489277,2.5030346111229496,92935.33375125156,16823.5152652115,2.481101281650761e8,1.2136909927392751e8
0.0008200000000000004,-1.0879760069793016,0.0004898238469182934,87.06797013106839,2.4479420653367874,99249.01964567495,16319.669474946895,2.5681819175452498e8,1.0953260419596636e8
0.00081,-1.0864576286709136,0.0004953468551938083,90.07616938352915,2.519079281247833,74030.22661207765,15482.648724329785,5.7009232134245634e7,1.1501837224813335e8
0.0007999999999999995,-1.0865763274457052,0.0005063001069239209,93.34789786153212,2.665741858069441,97757.27678567935,18628.966686283482,6.590073050085973e7,1.6232768938177967e8
0.0007899999999999999,-1.0853484466953653,0.0005113490986285269,94.10723013270797,2.707186326247569,101637.51672784197,18232.39738483925,1.1069624178081025e8,1.3275817367803632e8
0.0007800000000000003,-1.084739232005555,0.0005083476235429154,93.32958789435911,2.6545393951863256,100021.34878177947,16708.67563820457,1.9736951873308098e8,1.1215679316760068e8
0.0007699999999999999,-1.0840588005786194,0.0005063720631173202,91.0826571086314,2.5788025959170278,106425.69702269539,16375.299544414898,9.559451501259881e7,1.2306899950632896e8
0.0007600000000000003,-1.082905003036213,0.0005272699137849756,92.28716594828575,2.6794676523923715,92450.35027509816,18785.302735602887,1.45375766075519e8,1.6163461959179217e8
0.0007499999999999998,-1.0824521089519041,0.000494189751624432,90.84551790661318,2.5442613855732183,97949.49354311018,15645.703516570218,3.758987978279314e7,1.0123588790834285e8
0.0007400000000000002,-1.0808103883069096,0.0005316762892281275,98.83214166367536,2.92965058779737,92831.20442905837,19695.50708369417,1.2657693260421367e8,1.643690009233962e8
0.0007299999999999997,-1.080270372797607,0.0005502423120844961,101.63044604688005,2.8629020920905015,120592.05786261192,19170.873616452012,1.2409542419577666e8,1.479716448572811e8
0.0007200000000000002,-1.079334971331817,0.000537580479967611,99.9678467390617,2.96768790740912,117618.08348444864,21178.945257088293,2.2415508429053694e8,1.70380728085257e8
0.0007099999999999997,-1.0785178073568622,0.0005424861627958587,99.07457803658835,2.9138617177980017,129345.0958007609,23828.518127852476,4.313872272284647e8,2.28168837281248e8
0.0007000000000000001,-1.0773293699538147,0.0005446404579815174,100.32225416314036,2.88640169901709,121633.8910148041,20366.933808766764,1.9484806023848447e8,1.5820326673227492e8
0.0006899999999999996,-1.0760649841342942,0.0005452302028609662,99.63742496168743,2.860948977702175,95993.02109973464,19463.261858301827,1.1840937667468578e8,1.3970771500472638e8
0.00068,-1.0750044079113488,0.0005388953495173033,103.42936238388103,3.0392278675917908,107770.28547673485,25017.407602216623,4.199927405654581e8,2.413528594841609e8
0.0006700000000000005,-1.0741839740987784,0.0005462535501068825,106.87540397372273,3.3153174944222195,132502.47429950978,29034.91170069472,6.494760004907488e8,3.22421792521816e8
0.00066,-1.0734964716071629,0.0005654527100357162,108.9209500914786,3.3735234231939137,124528.40277206017,23688.117807613715,4.9799326530985355e8,1.8184035876456708e8
0.0006499999999999995,-1.0726017421384777,0.0005662477969226435,105.42288662104222,3.2162595400167033,158695.7545927112,24220.05511931026,5.904872229189199e8,2.1892638042477065e8
0.0006399999999999999,-1.071289432317503,0.0005906187219066336,114.19070785643277,3.411367905295619,164609.97166487953,25695.282317436267,2.4664328516697666e8,2.116943853065813e8
0.0006300000000000004,-1.0695231107622953,0.0005806447509202065,115.99077983315013,3.276988987529954,136586.3875584318,24034.096798705934,9.102855401113199e7,2.2712906762433317e8
0.0006199999999999999,-1.0683607341880097,0.0005845312698092711,112.12236957362808,3.243056814647343,175330.91358547073,27841.51781755226,5.067900329527814e8,2.941267602178509e8
0.0006100000000000003,-1.0672086583464473,0.0005746024665778573,110.98174239738233,3.2318866677929403,156590.0255693391,26753.95174752518,4.634897477437755e8,2.5732966466074085e8
0.0005999999999999998,-1.0661483496398942,0.0005717741146408629,114.02482084688539,3.2285221912966864,139043.56505001461,28513.107687885407,4.3733611386496735e8,2.9870452601440436e8
0.0005900000000000002,-1.065604313032547,0.0005573892741554445,111.9504028978856,3.395097663791304,159234.8048030846,30564.67476561414,5.827886752968004e8,3.521685058552223e8
0.0005799999999999998,-1.0642473875912464,0.0005567430107815248,110.49918894781125,3.2428916595418444,139546.62085737125,23390.461704231224,3.177768253596847e8,2.086954847729603e8
0.0005700000000000002,-1.0636275555663788,0.000554677610405411,111.58739665072315,3.226176966355219,121102.73419610028,24068.403241917596,2.538436908827539e8,2.1078323840776834e8
0.0005599999999999997,-1.0629992001433746,0.0005706706369289384,112.02298514441846,3.2523096466523276,124702.20539192003,23953.701638444403,2.041633520320625e8,2.0180684089502347e8
0.0005500000000000001,-1.0619063905837938,0.00057293843846835,117.78644397849433,3.454230930537097,174501.68890055397,24935.673539085863,2.3253479985484812e8,1.9828549934010094e8
0.0005400000000000005,-1.060951804365972,0.0005885373526406829,120.80757899577509,3.467495585888038,190206.6100673014,28565.905647358177,4.0772923151432943e8,2.7332155933795625e8
0.0005300000000000001,-1.0602896487607025,0.000623376480888588,124.24142068505037,3.420997462565213,195849.03477662164,27560.39016493212,2.4224915335042572e8,2.5882988827864903e8
0.0005199999999999996,-1.0585469511534717,0.0006213828983505257,126.06880460289028,3.5074087429550653,203494.98824073383,28060.648513169115,3.15561777866219e8,2.327402535755605e8
0.00051,-1.0570926322379688,0.0006166336893486622,122.89404256379916,3.655205731310541,198580.66201003033,29072.75746390936,4.974224868635863e8,2.8864631917285126e8
0.0005000000000000004,-1.0558356448921367,0.0006163421664245423,125.1835674573334,3.7204250740204796,174575.04834795807,27912.525642802055,2.5783501934932578e8,2.466564100254152e8
0.00049,-1.05478758820487,0.0006219455897892908,127.48256742432112,3.612011863099351,183118.5600012328,27379.95597193887,3.1984006965536815e8,2.1903382305055615e8
0.0004799999999999995,-1.0529109612376202,0.0006170782266727551,127.01292257141283,3.60488339234282,176313.8090311091,26597.32608908139,1.9908742222742766e8,2.021870010473965e8
0.00046999999999999993,-1.0514263096759102,0.0006287530798262059,132.33578613601412,3.715969189708907,194180.6091444977,25897.812883949704,1.2586717549575894e8,1.9711022648790842e8
0.00046000000000000034,-1.0505886667374866,0.0006387275993332955,137.26837977330914,4.042444365989179,245522.6024492876,33891.85024050389,7.46358039383859e8,3.034868037241264e8
0.0004499999999999999,-1.0494405726900722,0.0006564329536664129,137.40891798881586,4.310854015786713,278331.3983278041,39721.77494804807,1.346415940802369e9,3.5484003669949067e8
0.0004399999999999994,-1.0480237289879508,0.0006411795811842773,139.16252051710327,4.103766445584197,232367.97439673467,34658.59595323229,6.363871959775891e8,3.056350209026628e8
0.0004299999999999998,-1.0467607753969375,0.0006278225292743526,140.2671806160703,3.9738431407794543,189448.6856627469,29100.79524643158,2.3371878630667832e8,2.3281789552298948e8
0.00042000000000000023,-1.045041824379149,0.0006253529088528229,140.66332670384142,4.300398013550149,211157.77979035513,34539.402371271404,7.094426389031024e8,3.467960622904114e8
0.00041000000000000064,-1.0434150797015644,0.0006637267602520784,146.98297382327115,4.392283621760565,223198.5879093175,35316.70511403584,4.032391294827667e8,3.358057839106664e8
0.0003999999999999993,-1.0421973676032648,0.0006590830746892013,150.69989082786276,4.3491373997481935,217975.48602008924,36504.544237172384,3.9382563918294626e8,3.8920587770087516e8
0.0003899999999999997,-1.0409274495887182,0.0006697606641028187,149.90603163914537,4.338461344855026,300035.85804793454,38859.48730233012,9.214454717906127e8,3.7740766162642217e8
0.00038000000000000013,-1.040034727533991,0.0006921816795261989,157.07508277694689,4.974109410137267,287177.8798093182,48275.20991446544,1.354779351596614e9,5.374263013595296e8
0.00037000000000000054,-1.0381235696826765,0.0007027596869040257,162.25479969739547,5.524316029308989,352591.8297929129,69438.12874633631,2.699053789048531e9,1.197955720079829e9
0.0003600000000000001,-1.0365571649175467,0.0007174857415570895,166.2516480803311,5.415050652055416,357911.10049737804,61046.44750246346,1.854608111154508e9,9.249228560202109e8
0.0003499999999999996,-1.035384335743157,0.0007311352183705779,173.16331125532082,5.4745161233615,406104.4782528127,64178.66734483866,1.9263874005496798e9,9.502466877431935e8
0.00034,-1.0337685457299974,0.0007354860018023544,176.81867742898748,5.399936450084081,398270.325484162,59945.36131345384,1.7338067828801844e9,7.870586138287249e8
0.00033000000000000043,-1.0321840032935072,0.000734063685090705,175.06263651265022,5.105119025770589,369126.8100481005,51387.97745893935,9.74046849583577e8,5.709665730663486e8
0.00031999999999999997,-1.0302762052939058,0.0007360450377855212,172.201238425461,5.158353303207728,303167.4534370304,49444.21225410767,7.133845838368558e8,5.824090010027639e8
0.0003099999999999995,-1.0286055398537903,0.0007328634404975774,180.45214318262464,5.626116363942535,404233.1808083226,54355.18274479521,1.3230640562281206e9,6.459583057659299e8
0.0002999999999999999,-1.0260645805516557,0.0007298428620654419,177.26609658166993,5.281752650566318,287776.078232775,47094.60635358853,6.257513758485419e8,5.150224144315681e8
0.0002900000000000003,-1.024380469868633,0.0007375237104593079,183.54423660499128,5.511630762837111,365337.20166281227,54513.99167010224,1.2372303988178654e9,5.720435801896838e8
0.00028000000000000073,-1.0228107817853376,0.0007501936193761175,186.66331082035606,5.389237089868862,325279.852981212,51679.3963683449,2.2117690999088892e8,5.659030869361846e8
0.0002699999999999994,-1.0203147590115424,0.0007642674167764707,192.05554396608062,5.4520652630109465,292210.1264039778,47085.07194624472,1.3932473212159002e8,4.7340898712918866e8
0.0002599999999999998,-1.0192572254090704,0.0007700137059223485,197.82880667117394,6.02870831837901,402020.8269031311,64672.431793086536,1.53284789356387e9,8.431001519714448e8
0.0002500000000000002,-1.0176004975388282,0.0007549940606795388,194.61251739823564,5.989633127790595,401393.79485539533,60423.99666923695,1.2038061000221283e9,6.867064122521926e8
0.00024000000000000063,-1.0156076754922383,0.0007746916084933254,204.30014060225884,6.371442873847839,492749.2181752473,71517.83311859744,1.974984941200079e9,9.354863360479909e8
0.0002299999999999993,-1.0140221180334261,0.0007867135595879673,206.17983157380806,6.6214411336326116,563208.2867793802,87031.81205644277,3.776670450139849e9,1.4976120078628125e9
0.0002199999999999997,-1.0119701784873443,0.0007793917208137571,207.2675638864032,6.6599413942735906,537105.0100099861,92391.35135754262,3.74278176794305e9,1.7316222019379709e9
0.00021000000000000012,-1.0091435141930198,0.0007828859557789015,211.94698629660064,6.597092504865065,571952.0140640191,95086.71023609552,3.6045487286228523e9,1.7981087935109515e9
0.00020000000000000052,-1.0075680604146184,0.0007992558884594637,217.54637812966217,6.690529175910101,608581.7088167747,93918.43294588367,3.113363556191893e9,1.6422115692694857e9
0.0001899999999999992,-1.0061431248083645,0.0008017472984259399,224.6227911896209,7.252262830323039,681601.1346391437,108176.28827153952,4.696057514586998e9,2.17665954837786e9
0.0001799999999999996,-1.0043725913227333,0.00082366714861924,233.45574634337447,7.413293288659308,666990.8018697551,103898.49041434462,4.687122054266173e9,1.9567532910350087e9
0.00017,-1.0028166129244558,0.0008075610877353341,228.75346014720208,7.110038723603707,681502.2344034048,98520.4219191576,3.7989851927640557e9,1.9468142113647892e9
0.00016000000000000042,-0.9995682824528668,0.0007996275957318057,234.89094619036675,7.2698440977158105,735708.818431909,91038.52771082969,3.788739575937088e9,1.4255496405471935e9
0.00014999999999999996,-0.9962326476152572,0.0008316948796389813,242.69690939338486,7.549890276663222,766656.1790564505,105257.43165297249,4.2945704109282656e9,1.951498470955959e9
0.0001399999999999995,-0.9957093374447078,0.000858236930879764,249.94116059945878,8.067281596226236,831840.3024436765,101047.1753065137,5.845766046637203e9,1.4120333447085574e9
0.0001299999999999999,-0.9925814669921176,0.0008643871792043173,257.4848502671917,8.494124841658767,915027.0391861252,119793.37743726793,7.171650945613757e9,1.812038271882167e9
0.00012000000000000031,-0.9901607686832725,0.000876518968062936,261.01726762016017,9.157471292699473,988873.4256624788,142723.0500998224,8.836739692502802e9,2.553145776965451e9
0.00011000000000000072,-0.9872503183602387,0.0008915283728099849,269.95338780727644,9.375868064591268,975168.477599956,147930.1934574663,9.431567092635622e9,2.8311336348891735e9
9.99999999999994e-5,-0.9850506060880978,0.0009147906009381628,279.011184761694,9.945500989461472,1.0306914521417446e6,174509.55516026093,1.2490935871865753e10,3.8220049055953484e9
8.99999999999998e-5,-0.9828610254124079,0.0009052660854509367,278.9972643054846,10.004362220243381,1.0906120738962053e6,173190.0053868083,1.1789026428698565e10,3.863266843749352e9
8.000000000000021e-5,-0.9797631832544619,0.0009209897000007059,288.10631250608674,9.973343214871825,1.0420024333595249e6,161880.7925766715,1.056709538706102e10,3.3413094390831676e9
7.000000000000062e-5,-0.9767322604341684,0.000972636085073511,306.827416218199,10.387859234610096,1.1800383390532949e6,166067.42757926663,1.0791268970694351e10,3.4163249728611655e9
5.999999999999929e-5,-0.9748867287702625,0.000983184191298859,310.9724587636084,10.710759376374401,1.192523213540262e6,181013.34405338552,1.2045599002386219e10,4.1128156542927732e9
4.99999999999997e-5,-0.9716314754092843,0.0009797137703920387,317.78656472493253,10.851995179668487,1.1304796631137568e6,161661.02030924597,8.64257816332227e9,3.0636989622647047e9
4.0000000000000105e-5,-0.9689443439612424,0.000986937297207528,317.6987544410328,10.308616885151828,1.0314943537644706e6,152459.0808340112,7.168604613898885e9,2.456996443335657e9
3.0000000000000512e-5,-0.9660441976006267,0.0009990681298121104,334.46747192510077,10.244269543394708,1.0250142240633877e6,146443.80610803427,5.046786982357416e9,2.475981762421227e9
2.0000000000000052e-5,-0.9627262325870205,0.0010181720005581192,346.6719914550479,10.567925848783233,1.1659739303634157e6,177444.83167197058,7.359702149888827e9,3.8094645555411544e9
9.999999999999593e-6,-0.9591821932614851,0.0010437823231533483,359.4087129034945,10.60272725780932,1.3326591503905663e6,154087.056816017,6.523273286944105e9,2.509750628024085e9
0.0,-0.9568932555666448,0.0010603009519703256,367.93226641141064,10.943081286607011,1.2719564733957206e6,151498.31230833268,6.734841357450611e9,2.2088239599137654e9
-9.999999999999593e-6,-0.9539618426173738,0.0010981601329699989,389.80087478303136,12.415208506666707,1.4986052721219973e6,196766.6851111539,1.0394257344332726e10,3.732945941448389e9
-2.0000000000000052e-5,-0.9509917848828555,0.0011145799533509645,399.33118015410105,12.966640272734624,1.5829911153414187e6,216376.2200151599,1.1850868531090857e10,5.063663646677305e9
-3.0000000000000512e-5,-0.9481025233225865,0.0011221564836345756,403.8153298701216,12.480552141515144,1.6309312334661423e6,204266.38162553555,1.0469822143454515e10,4.41871257953065e9
-4.0000000000000105e-5,-0.9443497356699121,0.0011405000883165169,423.7746959347634,13.162172779689291,1.7566072509602732e6,235782.0662602298,1.3669596590188791e10,5.785730702412946e9
-4.99999999999997e-5,-0.9408919264582714,0.0011558303239215658,426.8527592558858,13.735423930633937,1.942489399969554e6,260011.09214755913,1.8084973686804993e10,6.457456864560158e9
-6.000000000000016e-5,-0.9369656936536884,0.0011468334546234685,430.39307424488686,14.04992315964297,1.9849630159553501e6,267213.7443869781,1.9538552934192753e10,6.251828674879004e9
-6.999999999999975e-5,-0.933240909144942,0.001181579543371153,457.74265707231143,14.761338381467366,2.0794319043482428e6,271257.7978066247,1.9379912505551594e10,5.861335834052928e9
-8.000000000000021e-5,-0.9295755528230045,0.0012094444409042522,473.9402925309269,15.040847898158392,2.14178230368618e6,277021.14710139774,1.9115013801805664e10,6.281228430397611e9
-8.99999999999998e-5,-0.925460647334365,0.0012521080686205596,484.6509602228403,15.683867318617448,2.3789192395684435e6,322258.83446607774,2.451904044658527e10,8.815711109480137e9
-0.00010000000000000026,-0.9212605513353364,0.0012627799156598694,491.67460842293536,16.152599065222326,2.333234801525978e6,372164.19238507224,2.8902775455683407e10,1.062723674927796e10
-0.00010999999999999985,-0.9173204352313384,0.001256831205999594,503.6652618021703,15.881331378771447,2.4308825990414456e6,317169.30680884904,2.235331551596339e10,7.825141221907323e9
-0.00012000000000000031,-0.9130690473728726,0.001268047156881652,525.0660314536254,17.45378733728339,2.7014447655646717e6,380229.20004784246,3.0328332824063084e10,1.0451647441879341e10
-0.0001299999999999999,-0.9077787621276526,0.0012602433214911393,537.5572854222657,18.725870852516962,3.0643944573641834e6,465686.0051669758,4.2126171142297295e10,1.5044455180551159e10
-0.0001399999999999995,-0.9022563028367419,0.001277684346523497,560.2819821580892,18.834266971156794,3.1799359479527758e6,454708.6387327085,3.993011238235525e10,1.410446791880022e10
-0.00014999999999999996,-0.8966825819966423,0.0013097534566309818,582.9907086407453,19.878662076622092,3.37494728908485e6,481469.63316937815,4.60269045293603e10,1.4727628047225372e10
-0.00016000000000000042,-0.8918141972476409,0.0013283347050506759,610.4138951862739,20.549721542446363,3.227098341337413e6,486545.0139903547,4.126909427190496e10,1.4135407035115002e10
-0.00017,-0.8869904599821159,0.0013880911419856395,661.9582075796295,22.104999579727988,3.7187232728303648e6,515580.3888966587,4.317361803652131e10,1.5392764322612957e10
-0.0001799999999999996,-0.8805133006052037,0.0014204631766529699,680.1264176176702,22.30388391481374,4.0247251218187697e6,536455.4055520622,4.2408078917920685e10,1.6953054322197195e10
-0.00019000000000000006,-0.8759895010047195,0.0014399863021764888,717.8382918518028,23.43377830902768,4.395549712137302e6,602563.4673385659,5.059153803786579e10,2.0192118763626747e10
-0.00019999999999999966,-0.8704947918052257,0.0014508306728114992,758.1769417925999,25.13572910730576,5.09206626966243e6,716823.6512204937,6.492405397174457e10,2.6895586067607975e10
-0.00021000000000000012,-0.863968195006733,0.0015251397391951647,800.5015653401082,26.249103831173276,5.560953293895205e6,760211.0692279603,7.338066802802393e10,2.9153676892948055e10
-0.0002199999999999997,-0.8586646187507295,0.0015604089989001578,845.4381971880802,28.167417426184148,5.978978416562873e6,822613.8232365377,8.132873234252452e10,3.1227742390727474e10
-0.00023000000000000017,-0.8531122531974151,0.0015727461051680057,859.6539267789203,29.048092515366275,6.38063881127845e6,931069.9379398801,9.82854440245717e10,4.0362104434831085e10
-0.00023999999999999976,-0.8464437057716326,0.0016476692081169942,919.0167056480252,30.75841621162282,6.861235129976429e6,977651.5740919171,1.1188306936613123e11,3.8689100451141884e10
-0.0002500000000000002,-0.8400328390756645,0.0016606148533502407,955.232743496424,33.525289710386964,8.292189002795538e6,1.1897402474649542e6,1.5211312136929672e11,5.410193827454405e10
-0.0002599999999999998,-0.833103148102131,0.001716000987687521,1010.3221610119111,34.767810366208124,8.849443968457712e6,1.24807785926906e6,1.610802627156186e11,5.8152777752417625e10
-0.0002700000000000003,-0.8255927671874156,0.0017495619736284543,1072.9592230372543,37.86617297005547,1.0412273940091023e7,1.3894845580205545e6,1.9575753521338034e11,6.4693498633907745e10
-0.00027999999999999987,-0.8184072159080619,0.00183392718368998,1150.6651515681078,41.16816177651828,1.1811731666774066e7,1.548178323759112e6,2.382333787854153e11,7.166700914030684e10
-0.0002900000000000003,-0.8101155789052112,0.0018899326416325483,1217.8955822581813,43.80688234771852,1.2622535305033373e7,1.7023071902961142e6,2.6899968443340234e11,8.262542407718842e10
-0.0002999999999999999,-0.8027426664832406,0.0019322982939435481,1262.2223953423556,46.763733016443624,1.3269167630631257e7,1.953397605973402e6,3.2742248926821014e11,1.0141151504671677e11
-0.0003100000000000004,-0.7949664834647459,0.0019527301055607196,1318.1187797429113,48.896897027673475,1.398055063209304e7,2.0432690604649303e6,3.3497812130809326e11,1.064365879312106e11
-0.00031999999999999997,-0.7870232353041147,0.0019838983559824345,1374.3266075044578,50.331355406098076,1.4558660397326367e7,2.2469714792278954e6,3.623015270608177e11,1.2516486717700792e11
-0.00032999999999999956,-0.7776456900828472,0.0020332185947450907,1427.0108729587575,51.4955122825332,1.4630165822412621e7,2.2337205479453653e6,3.59859541006402e11,1.2204659509248344e11
-0.00034,-0.7696044714540166,0.002045663460389284,1486.0056839298568,51.043323669825824,1.5104718094577339e7,2.167220238413503e6,3.264224802335049e11,1.1552000456267607e11
-0.0003500000000000005,-0.7602297225711555,0.002092948989474451,1558.4469611556983,53.87204511281054,1.6153658511345774e7,2.440897607223333e6,3.73231249892761e11,1.4061540827607034e11
-0.0003600000000000001,-0.7504901281357822,0.0021611900169597473,1644.3810576939638,57.48159219510159,1.758332857362387e7,2.582607236502208e6,4.108494685874409e11,1.4555370974666476e11
-0.00036999999999999967,-0.7399529306575082,0.00223286145643804,1753.289154076931,62.66489357591941,2.012437290286834e7,3.0058384901699675e6,5.2131566624874023e11,1.763803229793986e11
-0.00038000000000000013,-0.7292503613050187,0.002312831996305142,1865.6046249305239,65.78326596626674,2.134258847976199e7,3.159048894909832e6,5.572199029166576e11,1.8477298958620447e11
-0.0003899999999999997,-0.7186431425881525,0.002361790041219751,1952.3908341510025,67.46412298683138,2.2823120212663617e7,3.3095932049146104e6,5.640164821048583e11,2.0329495907499686e11
-0.0004000000000000002,-0.7067605177817412,0.0024372282079846335,2033.560537634072,71.93647775736561,2.5490754631361194e7,3.8742088895320445e6,7.07492627008869e11,2.6333094333434943e11
-0.0004099999999999998,-0.6950252016294347,0.0025147809558348174,2143.4635677684873,74.88537647548436,2.6507047393603377e7,4.28644230259769e6,7.435628135152896e11,3.2098684565657825e11
-0.00042000000000000023,-0.682226552860628,0.002578362771941182,2231.3506176316578,75.77202663458289,2.7266380163883775e7,4.356021949223904e6,7.222044022949827e11,3.3298523970788763e11
-0.0004299999999999998,-0.6696030716828905,0.002638016638028814,2310.3707328795294,76.00321506311268,2.763082620091402e7,4.0267568076784518e6,6.185457571956268e11,2.7839236694839514e11
-0.0004400000000000003,-0.6573783333699695,0.002697681951488814,2438.2266806747107,78.95178522782315,2.8669606396320466e7,4.007280152674697e6,6.012599741741481e11,2.573614729033081e11
-0.0004499999999999999,-0.6438440854056011,0.0027660790100557456,2565.9840313947,82.79036917306482,3.1075911940958265e7,4.278837468496052e6,6.612636119166415e11,2.7944894394297546e11
-0.00045999999999999947,-0.6307244784343558,0.002823597580101355,2671.3610695326506,87.37058661332932,3.1769356635174084e7,4.693715711427093e6,7.325908883055208e11,3.215926118144823e11
-0.00046999999999999993,-0.6155751272756861,0.002878916066343361,2817.0900392775643,91.6604846747084,3.423699543555266e7,5.20726626205795e6,7.922036068838135e11,3.868022727647982e11
-0.0004800000000000004,-0.6007450799702494,0.0029494969073882733,2974.023319156865,94.56832892587045,3.6358974774503894e7,5.141275383160117e6,7.462299734717244e11,3.623418124110162e11
-0.00049,-0.5850703453219757,0.0030366544681018977,3103.5941566912406,98.96790384449982,3.655703584984263e7,5.419024059214845e6,7.119126262792687e11,4.138214943165603e11
-0.0004999999999999996,-0.5680184959540163,0.003094749910239754,3270.8812834227606,102.60261164124583,3.9530238575674795e7,5.676122253442412e6,7.493558687829181e11,4.3293906566737036e11
-0.00051,-0.5524657664614444,0.003178480552885057,3428.713833316455,106.7921227612329,4.2226856774888635e7,5.910762922499927e6,7.556566928894355e11,4.564751359938805e11
-0.0005200000000000005,-0.5360736339846768,0.0032735394732550825,3595.968591521866,110.55704113686363,4.312051706774817e7,6.285102076428356e6,7.62552789244447e11,5.024295587212829e11
-0.0005300000000000001,-0.5176745237019735,0.0033749611031695342,3780.373579621257,113.43560650579676,4.507759018547792e7,5.870595915945465e6,6.425814644754907e11,3.820445344352753e11
-0.0005399999999999997,-0.4998700474761325,0.003466785186553731,4003.4348493159614,121.14843620058768,4.688600904194668e7,6.396108422436696e6,7.081155697156223e11,4.415964055146765e11
-0.0005500000000000001,-0.48137582531313644,0.003537839426523532,4141.137343454868,123.43470422704401,4.8313281429640435e7,6.350841379309385e6,6.138915825892524e11,3.8251955837031274e11
-0.0005600000000000006,-0.461987698282822,0.0036061200866933174,4322.75315725411,128.54059009248874,4.8317247026705e7,6.669461935821403e6,5.958872546366542e11,4.0551109878881e11
-0.0005700000000000002,-0.4409390540055784,0.0037060332794932767,4497.231391244708,131.66740442323334,4.8987337560097e7,6.855872895449783e6,5.016253686591119e11,4.0522338704632275e11
-0.0005799999999999998,-0.41980658558585027,0.0037588298248839923,4676.634402581683,135.87639391170453,4.901427050984152e7,7.036245191608391e6,4.9211449492097815e11,4.2354458885256274e11
-0.0005899999999999994,-0.39843488451958914,0.003820613201395655,4914.559870384456,142.78011535349995,5.203706571925397e7,7.490799718757387e6,5.707120427388148e11,4.4806789669196216e11
-0.0006000000000000007,-0.3753165303174097,0.003866760047221265,5090.059560909389,146.8589670326537,5.201188611007318e7,7.909738605920985e6,5.112250146775205e11,4.8384603370165753e11
-0.0006100000000000003,-0.351625875821553,0.003938261746572657,5303.314296683143,151.3216792047274,5.469246725732997e7,8.036710449636617e6,3.5851840267217114e11,4.828438199780143e11
-0.0006199999999999999,-0.32795035336173395,0.0040049064410954596,5538.566376044866,156.63585400183814,5.7186328423000455e7,8.163653987434814e6,1.772900440228154e11,4.746433300859625e11
-0.0006299999999999995,-0.30272396519335454,0.004089834330270475,5737.3325140931065,161.14053533148984,5.715016333788446e7,8.422092258055959e6,1.0865750909597084e11,4.876612622531931e11
-0.0006399999999999999,-0.27866247976305,0.004166107178974293,5939.024374478017,164.93742168006722,5.7163093416571304e7,8.62845286566297e6,1.4291863480035272e11,4.8577580222438403e11
-0.0006500000000000004,-0.25179103979154194,0.004234647694862888,6119.87560244935,168.51033367064338,5.7947492007913396e7,8.826952877137229e6,-1.1684982599057661e11,4.968303919262075e11
-0.00066,-0.22500258150532584,0.004327779381363773,6322.013127842236,173.64059134885227,5.6142170314174406e7,9.241754943322696e6,-2.044831761333955e11,4.991831222351273e11
-0.0006699999999999996,-0.19871079782016102,0.004379355917081856,6502.456739548631,180.15225011368113,5.405028759893217e7,9.718313373788906e6,-1.8155731940005463e11,5.4721945442857635e11
-0.0006799999999999992,-0.17062233816326566,0.00447510487230211,6704.661817897525,182.42662267208115,5.240548201181371e7,9.748649985575864e6,-3.9278053151462616e11,5.2764923516256396e11
-0.0006900000000000005,-0.14182726761357925,0.004543611336524061,6911.5645599607315,189.47720492449395,4.984012601390528e7,1.0033705016105097e7,-4.1337689069482025e11,5.282380867536365e11
-0.0007000000000000001,-0.11316018398731287,0.0045972681541662464,7090.423962705786,191.45806320458092,4.999440524003611e7,1.0371016756015116e7,-4.2208220435734125e11,5.382717336032293e11
-0.0007099999999999997,-0.08324390427940881,0.004620058302328364,7201.971757511436,193.7389733890266,4.558505746986368e7,1.037722375808713e7,-6.2083829976688e11,5.4672438488467e11
-0.0007199999999999993,-0.05229990427005343,0.004668950414280752,7349.8782730182065,195.86794205076728,3.854082911479815e7,1.0289662631822981e7,-9.301088097081147e11,5.552018132710618e11
-0.0007300000000000006,-0.02052776077015664,0.004707792015282154,7537.133398960173,202.1666893571171,3.6876481250527866e7,1.08109733788372e7,-9.285876050254468e11,5.830468865932252e11
-0.0007400000000000002,0.011338383317605276,0.00478250976518369,7721.993222677237,205.10255022564039,2.763761832446176e7,1.0774742497049829e7,-1.3156616335005073e12,5.560954286642329e11
-0.0007499999999999998,0.04359172715792124,0.0047914266792576194,7833.267753373551,205.8321575702726,2.4817895062476218e7,1.0852741476428542e7,-1.5500759170052434e12,5.67479110282195e11
-0.0007599999999999994,0.07652440468600842,0.004886871490582219,8064.571766366857,212.4087743905777,1.7935419515010357e7,1.1098535444614777e7,-1.7693863725568423e12,5.93247332787673e11
-0.0007700000000000007,0.11135986241537824,0.004878048343464643,8077.1244736766475,210.19972821119677,1.0041529392572673e7,1.0808312785293328e7,-1.9911088734656992e12,5.778769324923737e11
-0.0007800000000000003,0.14464849867362348,0.004901904374863395,8125.637002232599,212.9101115875236,6.703418887061249e6,1.0983602817654615e7,-1.9011033462224207e12,5.96741800095357e11
-0.0007899999999999999,0.17900593467053447,0.004905840620021069,8152.2722119249975,214.43708528919092,-386034.0185856309,1.10940769629297e7,-2.0143087391333406e12,6.045241169570756e11
-0.0007999999999999995,0.2132237537664932,0.0048899958747626255,8143.842554891603,215.07875955358696,-1.0410624238126578e7,1.1270861273113491e7,-2.0899082632242559e12,6.211789504129701e11
-0.0008100000000000008,0.24883150865589668,0.004853638549423474,8120.984892137804,215.22549948078253,-2.120736434787769e7,1.1633824600586848e7,-1.9494077590657412e12,6.866673038795432e11
-0.0008200000000000004,0.2844696958715749,0.0048131241474477495,8059.073026940451,214.1830326446797,-2.8635900315783814e7,1.1169218608500132e7,-1.9437860285121763e12,6.62246754220827e11
-0.00083,0.3194843054927241,0.004753659437686392,7944.960283485087,212.98789184104012,-3.868878204014154e7,1.116698939441633e7,-1.6971658864674812e12,6.60097882359834e11
-0.0008399999999999996,0.3538505578499887,0.0047088706536571046,7843.790178194323,208.01448934216538,-4.232209667521211e7,1.089129887772539e7,-1.8544701755003052e12,6.207499120694053e11
-0.0008500000000000001,0.3894918493653005,0.004635894077928024,7660.970596186145,207.37004989006675,-5.374522644929094e7,1.0984200827082222e7,-1.458101303148934e12,6.209280984976371e11
-0.0008600000000000005,0.42384557613886187,0.004603704137489667,7528.384882792426,203.32084599017568,-6.158165919604829e7,1.1035528383282326e7,-1.1808716451859026e12,6.515902821735709e11
-0.0008700000000000001,0.4599680441858597,0.0045137056412396315,7305.795539298881,197.21730291566442,-6.590741537551413e7,1.055046182010814e7,-9.995855509926038e11,6.012767031447014e11
-0.0008799999999999997,0.4939065535725437,0.004427179813830026,7090.335392688118,192.17398016062083,-6.999968108839908e7,1.0169676361861063e7,-7.93716057915934e11,5.943484475235624e11
-0.0008899999999999993,0.5269549378352536,0.00434511028716306,6862.739064584396,186.25402231141607,-7.126930668361434e7,9.850894300060539e6,-6.144262741719462e11,5.738558107595343e11
-0.0009000000000000006,0.5588896567526965,0.004271776643519414,6641.13383409881,182.56857728110148,-7.558744499623439e7,9.537853845743665e6,-4.270388155037142e11,5.3880660286783984e11
-0.0009100000000000002,0.5917028398457336,0.004182751314439102,6353.185253798217,178.75196343766342,-8.026550255699871e7,9.51533398681035e6,-1.9994383218944546e10,5.39420320028403e11
-0.0009199999999999998,0.6237589722690506,0.0040863475022966805,6062.91255087722,171.64543134986147,-8.06292840329822e7,9.281541397603106e6,1.3729205600485924e11,5.3500512689627124e11
-0.0009299999999999994,0.6549403274837199,0.00398699711158087,5743.690690552135,163.38281906067488,-7.92715159857411e7,8.870105361083116e6,2.804492534006241e11,5.1281062117750726e11
-0.0009399999999999999,0.6848326555243957,0.003850860906489601,5415.8987281281825,154.5511513694408,-7.836683577082641e7,8.104146612414954e6,3.754280076576384e11,4.48326752194062e11
-0.0009500000000000003,0.7139661512789988,0.003758256763744581,5091.286994927785,148.27469085568808,-7.580912144969904e7,7.73061457654024e6,6.30215191300471e11,4.239788871416494e11
-0.0009599999999999999,0.7430170709792098,0.003623952155271615,4759.947939816393,141.7222617341513,-7.450998038845684e7,7.183517849917043e6,7.094556502542971e11,3.910495554277718e11
-0.0009699999999999995,0.7700298732561918,0.0034882011828018117,4413.796007997829,132.0290187776772,-6.945313816345483e7,6.437135352162837e6,7.001386023380791e11,3.3033249992031415e11
-0.00098,0.7963774928113109,0.003372737681158917,4088.1930402484722,125.61634319856151,-6.769694290308467e7,6.25959754254497e6,9.30473942735112e11,3.3655957809458075e11
-0.0009900000000000004,0.8208638587832782,0.003216225531181795,3750.562594482256,115.82178273108656,-6.2109161061659075e7,5.601779612526374e6,8.469745343746859e11,3.013363693625963e11
-0.001,0.8448213913369795,0.003071550875737887,3424.428546975472,109.53858487537018,-5.9886221302146055e7,5.59738349970609e6,1.0666720606883119e12,3.281440812885935e11
-0.0010099999999999996,0.8673164537597431,0.0029283970281708985,3117.445558091559,102.05462533767378,-5.414738474171932e7,5.212024964820125e6,1.0202087950028536e12,3.177755098598345e11
-0.00102,0.8887733259743411,0.002816490450807819,2801.3525788456045,92.27002262526709,-4.802859246110905e7,4.534417007263643e6,8.841193722670385e11,2.6696324284311386e11
-0.0010300000000000005,0.9090302339991059,0.002667256069712149,2540.974958774239,85.95109223429192,-4.427271979428992e7,4.34395163493777e6,8.832335961832837e11,2.6245614573409146e11
-0.0010400000000000001,0.9288551190158435,0.002521222147160905,2264.2259139591683,77.64809610282992,-3.94582113498523e7,3.9096777570091784e6,8.214275428803369e11,2.3356716915793698e11
-0.0010499999999999997,0.9465798805025807,0.002374743689569787,1991.5103605962013,71.2884944177293,-3.460882738128865e7,3.484638775790266e6,7.518262641234352e11,2.0268649214455408e11
-0.0010600000000000002,0.9637813854289556,0.002220771996909866,1759.8197805698226,64.63538963247647,-3.0480935688444626e7,3.105948879626526e6,6.707638806803153e11,1.8217731546698535e11
-0.0010699999999999998,0.979388652298978,0.0020760352051222715,1576.7475083909405,60.58957712895647,-2.7365815164882913e7,3.0964291691866377e6,6.559140022691444e11,2.0161375940834375e11
-0.0010800000000000002,0.9945710611794647,0.001925616798590709,1354.289417679088,54.09514348100914,-2.3026352683351226e7,2.897275514646058e6,5.722259377868275e11,2.0135841368571057e11
-0.0010899999999999998,1.0083483884022948,0.0018026382531910771,1171.9575468732287,48.08671792387372,-1.9286447002797086e7,2.3954694811124606e6,4.6486894775822986e11,1.545361365380761e11
-0.0011000000000000003,1.0205427352247631,0.0016777371097506223,1018.1959260787673,44.25372380959413,-1.6857352490011264e7,2.182707531696275e6,4.1666267179752344e11,1.414263422767188e11
-0.0011099999999999999,1.0323567426577311,0.0015580276390403096,879.7927366342012,39.53916576639673,-1.4334509236964034e7,1.9244671421666052e6,3.5676363679839355e11,1.2056031848568323e11
-0.0011200000000000003,1.0433010792092097,0.0014364663691565235,754.2628002515186,34.96140341509869,-1.1978982053775711e7,1.5207126851212904e6,2.838278319772791e11,8.508099551215454e10
-0.00113,1.0526515407837396,0.0013300990493283955,636.237984477718,31.25971216321698,-9.79422846955912e6,1.4453181114910287e6,2.466951354137656e11,8.523781252092923e10
-0.0011400000000000004,1.061531560555026,0.0012446644185334624,538.0302876988185,26.88947369145923,-7.765973209368651e6,1.1793860839780057e6,1.8589026764277075e11,6.7151770410867546e10
-0.00115,1.0690193135847312,0.0011219011317264763,462.7234794502575,23.94545745445191,-6.370964690409241e6,995485.2569154283,1.499191308406979e11,5.185141224325624e10
-0.0011600000000000004,1.0757350437869284,0.001034949215910281,404.0096596336818,22.341725674048565,-5.527713748040626e6,933727.1440870105,1.3471574398462857e11,4.839158854440271e10
-0.00117,1.0821599672441742,0.000970736420294307,336.1580908621158,19.555418159282173,-4.2163765909548e6,843271.4799386992,1.0516125408515541e11,4.433402025222401e10
-0.0011799999999999996,1.0874521806134132,0.000895847942807909,285.93927855544183,17.7887850223564,-3.4730359395563086e6,758707.5851021935,8.962649895993773e10,3.837355199110317e10
-0.00119,1.0928969292935826,0.000829524756999829,242.4758425947966,15.084654917257899,-2.5807262164552417e6,633710.0902839762,6.4826278802259514e10,3.1600518309684483e10
-0.0011999999999999997,1.09676798861427,0.0007733534448089846,212.61345479249277,13.207368065015293,-2.0987138662437736e6,511659.5403270969,4.961230685726117e10,2.377751356978026e10
-0.0012100000000000001,1.0999844739432159,0.0007256477940913653,182.12514357409117,12.82482159061008,-1.7868544266586066e6,518367.374696224,4.754909359596724e10,2.4010941185240025e10
-0.0012199999999999997,1.1028823756674249,0.0006731007473034946,159.81359366815224,11.737955295056633,-1.443380423094322e6,503739.61980793846,4.132093884591818e10,2.4437017920286404e10
-0.0012300000000000002,1.1055631916868736,0.000628101720351813,137.68461348170138,9.886782052955668,-1.1087490403193224e6,350527.5541008485,2.7552827979081863e10,1.438198813676594e10
-0.0012399999999999998,1.1085816276868141,0.0005898970488216656,120.88503638680452,8.3781708978665,-867873.1384924034,265203.7056177321,1.9811549331909172e10,9.639936928812454e9
-0.0012500000000000002,1.1109237540346353,0.000588336986670021,110.55354216833001,7.91150442289788,-718454.9297844988,258614.35668726682,1.7862869705918797e10,9.517952475577133e9
-0.0012599999999999998,1.1132933960743527,0.0005519562009304687,100.25782699449464,6.707517283743214,-555437.4399543105,211037.02310363555,1.3103335839777922e10,7.374469231732155e9
-0.0012700000000000003,1.115168319707959,0.0005251170802052652,89.75992487038448,5.941497191109228,-446534.1232626713,177287.67201314424,1.0068550913292362e10,5.932193230314074e9
-0.0012799999999999999,1.1162855586353055,0.0005072350445276271,84.33959052288444,5.157513167464155,-355266.0558631736,139768.5557232814,7.305553252722455e9,4.317788168314098e9
-0.0012900000000000003,1.1168879077071678,0.0005146514825993577,82.28181082857289,4.482020726920246,-284091.3286672527,109697.73891344626,4.757037678029075e9,3.2626091266117544e9
-0.0013,1.1185559938075398,0.00045778284305067067,74.68459527554222,3.309395175190076,-199506.69454258232,59672.31465988824,2.481277868532849e9,1.2730618962917922e9
-0.0013100000000000004,1.1192933997887806,0.000465148791471973,73.7671888770609,3.2295358354955037,-184495.4782821319,49865.02851685671,2.007240471194682e9,9.831274310172884e8
-0.00132,1.1205986802418255,0.00043527511689754275,66.19884003697518,2.5928517811803258,-111085.00549399701,32367.237741673885,9.864120043573595e8,5.2529715841093165e8
-0.0013299999999999996,1.121676105224448,0.0004470103977818966,68.664692197874,2.3544065550599527,-88873.67448954792,25627.937141785653,6.349219964324032e8,4.082374404442735e8
-0.00134,1.122683344499554,0.0004460445335663859,68.8244034120995,2.1384337341481703,-76942.25756317639,16353.31480514251,3.226069718961055e8,1.6173304128884226e8
-0.0013500000000000005,1.1229904434665048,0.0004084465126934247,60.41653208560696,1.874426785376933,-59549.851829370215,12505.8922721305,2.2610866898968616e8,1.0873871348433459e8
-0.00136,1.1239121683291335,0.0004413723828352186,62.567723166276586,1.8368313881876197,-49025.183517909514,10678.646707946364,1.0135297237367891e8,7.256406981443825e7
-0.0013699999999999997,1.1246798043686197,0.00043954658383489517,62.9173793530608,1.8383230653881537,-49894.55374296507,11789.769310459595,1.0138726134991151e8,1.0952757582278785e8
-0.0013800000000000002,1.125306971035205,0.00043586222489767245,62.107004343378634,1.8615865639170226,-49098.11583414899,9678.96151634425,7.16913472115607e7,5.304215461609115e7
-0.0013900000000000006,1.1263832236840763,0.0004205969718606094,57.242627064970385,1.7292366734477385,-57715.251843291466,8567.628299759741,1.1914647344447106e8,4.5605620702653974e7
-0.0014000000000000002,1.1272877654876396,0.00041958319638686164,58.42763979447224,1.6188979636654601,-43157.327357726455,8593.207671925813,2.0632418271005355e7,5.534753830790687e7
-0.0014099999999999998,1.1281141926392022,0.000424952618668834,58.57083872300219,1.6229499909072014,-34440.7974767469,8302.045009664187,4.2138068640114315e7,4.884367975436011e7
-0.0014200000000000003,1.1281704739984075,0.00042038438082703385,57.48589305482549,1.6161093127883308,-37320.66512222917,7492.849134844587,-5.672652385437233e6,3.8326680430685796e7
-0.0014299999999999998,1.12881038907118,0.0004141248764807367,56.58092405136297,1.631081964932431,-44907.67335158663,7316.621797624945,2.5578478417993918e7,3.6016917670197204e7
-0.0014400000000000003,1.1292922648867438,0.00040877519944385884,57.27924014953213,1.6922482655421194,-30699.244929889108,9411.898426333366,9.517353869761711e7,6.532808883125188e7
-0.00145,1.1301311368559117,0.0003911948559552921,55.719913207650556,1.532878605793139,-27042.06943110506,7920.836462047862,3.376177159770542e7,4.611861663036114e7
-0.0014599999999999995,1.1307681135097671,0.0004108807519167987,58.737624659204464,1.5621688641490181,-39834.19061767393,7346.232482051344,-8.835899657061981e6,4.141039835198464e7
-0.00147,1.130397811972194,0.0004055628877772618,58.54722142722791,1.7768169517536774,-57647.17105261248,9572.12726684943,1.3151147226150315e8,5.584905992968089e7
-0.0014800000000000004,1.1309477152009682,0.00041098001095487673,57.88406666812122,1.7430225872739957,-48206.19284422421,8213.622523003287,4.2039696874833405e7,4.6973217307060294e7
-0.00149,1.1313505146792893,0.00040200045568003544,55.029082342319924,1.5728794565983124,-23307.45833438853,7403.325653499098,8.463339151808834e6,4.045564553448752e7
-0.0014999999999999996,1.1322411285688299,0.00039683316200913183,55.630754657255856,1.5899708287510177,-33658.362460747994,7682.32034707729,5.296358338766756e7,4.346256917907093e7
-0.00151,1.1322860535722616,0.00040531813558641335,55.47040671803645,1.5197680001339788,-38444.21523807308,7609.450570854634,-1.3510830246611232e7,4.23968359884256e7
-0.0015200000000000005,1.133376326645572,0.0004024601129661964,55.51270697908508,1.5767970449207507,-22586.014795466526,6935.911355213683,-2.3166422256390203e7,4.171455877252595e7
-0.0015300000000000001,1.1337399981506437,0.00041620680559072414,55.87913182890736,1.6498231316289425,-46130.366052399026,9060.972526071233,9.932433194900137e7,4.967660389867901e7
-0.0015399999999999997,1.1351979438510948,0.0003935908926763578,53.0490192577679,1.5447783279745302,-39767.65061065675,7571.629918805214,7.899187985146086e7,3.965664839544368e7
-0.0015499999999999993,1.1358304009172246,0.00038892346852417877,54.2335506667973,1.565967975436218,-31420.07794556841,7599.699721247623,5.622785761120214e7,4.1569480718074694e7
-0.0015600000000000006,1.1362249853768422,0.0003956682299161081,52.17073275400497,1.4490244459719694,-26007.59210055482,6256.952622100145,-3.068430101494561e7,3.291163905196622e7
-0.0015700000000000002,1.136912537449408,0.00039289260561905083,52.687637967876334,1.4971885381373824,-40135.63815149287,7868.67873306063,4.917223974621829e7,4.337011545583841e7
-0.0015799999999999998,1.1370614566254529,0.0003850353558656279,49.29999869714984,1.404506924390772,-33677.500471654916,6470.299098501908,3.4942131260327056e7,3.247639647122255e7
-0.0015899999999999994,1.1379998512992704,0.0003851249306267958,49.950435182561456,1.3997888580632192,-20501.439444332496,6924.02687769051,1.4498924175209438e7,4.1873968333576806e7
-0.0016000000000000007,1.137946041914558,0.00038961292938077,49.51360671927478,1.4426069347968093,-39477.34858115038,7669.913510808002,5.294143539362894e7,5.000831625501206e7
-0.0016100000000000003,1.1384004292418959,0.00038972871088628776,51.354882350807586,1.4561088268981084,-24836.43877871793,6954.255691770318,1.851584648572913e7,3.9446139012580946e7
-0.00162,1.1392472465804775,0.00039822474724870565,49.91381189246183,1.386068896745471,-21104.6285858734,6488.023088164678,2.6279483600595064e7,3.2727831538112726e7
-0.0016299999999999995,1.1390901642168139,0.0003993154891700695,51.98852228113991,1.5041488068395412,-26338.7704768011,7308.943465203718,5.268764888481095e7,3.758934368079013e7
-0.0016400000000000008,1.139106728505407,0.0004059129137917172,53.09371863854607,1.4962852821219308,-25814.866206326005,6616.620455953385,7.182025799507193e6,3.358419217822981e7
-0.0016500000000000004,1.1396843291622114,0.0003771661927812898,50.694507661602486,1.403766424597463,-32467.114228694532,6865.8972460151745,1.5137067635532605e7,3.1573588613157697e7
-0.00166,1.1409979582582819,0.0003842851097367048,49.71491300444177,1.4911412817684944,-27331.579386577454,8358.807894046651,9.207039342126714e7,6.094872182674885e7
-0.0016699999999999996,1.141453838222532,0.0003982153215972914,51.443697247771965,1.4951776017805811,-37610.77725015387,7618.110919856459,8.167873648135363e7,4.426966545258196e7
-0.0016799999999999992,1.1421964110343628,0.0003820934603984981,49.94135054308403,1.3517987510516978,-18983.048157884645,5562.286625741164,-3.756635475514206e7,2.4959984916906122e7
-0.0016900000000000005,1.142055775487572,0.0003893794978765577,47.769076348801114,1.3140538399493535,-21691.651408745165,5886.156735898976,871404.1796295786,2.7822634475439638e7
-0.0017000000000000001,1.142689012094441,0.00036519993387396256,50.32734142089889,1.386244151336076,-28161.150238689177,6448.651576118738,1.8882532993481262e6,3.329265523889241e7
-0.0017099999999999997,1.1435040691259777,0.0003622427764271681,47.853736697264914,1.392442209120495,-27108.2684191877,6272.712629350123,4.212547605448501e7,3.1011990508875947e7
-0.0017199999999999993,1.144078580744808,0.0003690765182716646,46.99891812299534,1.2513185640201392,-10710.032196203189,5737.010398569355,-6.775904814577277e6,3.102846195246776e7
-0.0017300000000000006,1.1441596393512599,0.0003815513494580725,49.654441910250654,1.5666699843329572,-39859.76697631172,9557.615475230441,1.6891840723352534e8,7.359085346947278e7
-0.0017400000000000002,1.1453570594038383,0.0003778833220725278,48.797508452522116,1.3974478218274837,-29506.995737896643,6384.544097612525,3.059097039997161e7,3.0052286964461125e7
-0.0017499999999999998,1.1460021018020763,0.0003843691798665161,49.192971685452626,1.3360695831578087,-16999.983230129885,6088.4964280048725,-4.034745725711933e6,3.523053122541598e7
-0.0017599999999999994,1.1460126007255744,0.00039450344036666424,47.09824946814182,1.3068359897957165,-27663.192590698098,5663.172870439536,-1.3499746956576062e7,2.4666488449624605e7
-0.0017700000000000007,1.1465257399204303,0.0003831094430875615,47.637677573566464,1.3518799340931549,-16180.58889867848,5587.275531892669,4.3374554219373455e6,2.814909784645214e7
-0.0017800000000000003,1.1466447005615668,0.0003728029300315607,46.63093541766949,1.3452914521758645,-19774.89362940778,6459.140194369335,4.785157880361208e7,3.926846738368446e7
-0.00179,1.1483424476094632,0.0003753687613043646,45.77530335852881,1.3114057548832814,-29434.994041180413,6455.145177869101,5.461714600588974e7,3.839790861824372e7
-0.0017999999999999995,1.1482111179189174,0.0003733076313993273,45.26870430015434,1.3787314617012272,-29202.90918524211,7986.479826423352,1.2602381794278164e8,5.9666683673794806e7
-0.00181,1.1484542229864059,0.00036923832975748876,44.89290987202055,1.3125100552775222,-32254.826058434217,6227.407801118948,5.564917104856268e7,3.484043090941506e7
-0.0018200000000000004,1.1489599339829968,0.0003647473492613024,43.90655935146675,1.27290755846335,-26061.382088899107,6028.29166279726,2.7060711732397277e7,3.919191343380238e7
-0.00183,1.149362377743507,0.0003738546199375183,46.781970872694856,1.3650561930572054,-17760.353217854485,6083.398179554772,1.993388574921956e7,3.113002151874396e7
-0.0018399999999999996,1.1494369665842552,0.000380627007120992,46.37738335234123,1.3373737063081244,-35632.62765915152,6581.165964757384,4.712978806304125e7,4.144794714379806e7
-0.00185,1.150116955099448,0.00038213214291104317,46.96523308394315,1.354812913867312,-21379.96904272404,5695.071192966099,3.362048038141754e7,2.5554431331731968e7
-0.0018600000000000005,1.1502507239986395,0.00037327716383965044,44.264044432410266,1.289828856618671,-25404.378028257706,5735.585564222208,4.773018282027136e7,3.058663728951084e7
-0.0018700000000000001,1.1506573925512817,0.0003549951341789051,44.63810245844852,1.2559651798306979,-16821.78575569354,5762.267901574069,3.0886249647706866e7,2.601341623862821e7
-0.0018799999999999997,1.151205570014572,0.0003552717723472417,42.55323013983404,1.2716686100975212,-17679.748835989096,5129.083596705358,2.1139132023768783e7,2.395704079527776e7
-0.0018900000000000002,1.15186727404424,0.0003460299902392232,44.263687876950584,1.2538348715609426,-17276.658478780446,5090.62706116004,2.67593308930459e6,2.2535949177054983e7
-0.0019000000000000006,1.152303466593944,0.00037466469045944274,41.80874829898883,1.1745407994593096,-14720.718980658514,4922.874155878971,2.550423371197183e7,2.328007326852468e7
-0.0019100000000000002,1.1532425359905347,0.0003624375256607468,43.342469883351704,1.3172501035603779,-29288.002930800787,6098.550644420143,8.370621932000625e7,3.062689763355732e7
-0.0019199999999999998,1.1537372352026094,0.00036304174997226635,43.2784273355367,1.207911751086654,-15804.13021195443,4950.933132872543,5.188572467362221e6,2.2404585491018098e7
-0.0019299999999999994,1.1534781421682396,0.00034595272223277387,41.30227472240588,1.1883950280922582,-11851.482824612303,4827.850723947414,4.663283142396141e6,2.1359404736703925e7
-0.0019399999999999999,1.1548213882124245,0.00034680326808736743,43.009041101982916,1.2583297952239738,-15175.06073727128,5611.896709054025,5.060200468855427e7,3.004425252926224e7
-0.0019500000000000003,1.1548213964924636,0.000349852166593592,44.176784564708235,1.2251991475365782,-12201.51971563864,4826.831887565333,-6.040397429066979e6,2.0341773548958287e7
-0.00196,1.1554126668112696,0.0003566708567101112,42.48476960368875,1.2396920082138532,-23051.675089640597,5501.767931646981,3.398515970268562e7,2.6365589244567588e7
-0.0019699999999999995,1.155813533730452,0.0003437220215525295,40.53941444645009,1.1022560745473735,-16597.795364961486,4817.391506086693,2.0505264432678282e7,2.2047898337521695e7
-0.00198,1.155518431863657,0.00036338836161752566,42.98543021610124,1.1706224047644413,-18363.44153391047,4889.123566919317,-388980.5983358635,2.7326733866137415e7
-0.0019900000000000004,1.156692980549543,0.0003669100678386066,45.23324894658595,1.295710480292576,-24920.393162694076,5484.474947890928,1.5127554199098587e7,2.4879103409218363e7
-0.002,1.156474984914591,0.00035678301744218664,41.24867987543221,1.2105500381931338,-16342.667146109372,5644.554349124646,2.938581391484925e7,3.204268160333745e7
-0.0020099999999999996,1.1574374512433283,0.00035460426277566273,43.7433859667109,1.303306323880366,-37141.38216459121,7731.934651357151,1.0432860703982054e8,6.613303124367418e7
-0.00202,1.1575325021308662,0.0003475284818768925,42.538150613030595,1.2412285716268825,-21548.373279982785,7141.982870581687,8.637899569047979e7,5.503792233730702e7
-0.0020300000000000006,1.1573535683837353,0.00033866979220646736,40.5473335111307,1.1367640735257158,-14342.554581612962,4624.875432372304,1.0903804374002855e7,2.034080319680126e7
-0.00204,1.1575962089702259,0.000344604342743832,40.953383864749064,1.1883113857128251,-19812.869577313202,5420.233970362115,5.682684372161019e7,2.667031603023386e7
-0.0020499999999999997,1.1584778696327285,0.00035243986672051954,42.443731970294856,1.2709583644674172,-17174.032790999514,6148.048817481082,6.119653934886638e7,4.038216245980972e7
-0.00206,1.159708763269041,0.00034029998374391723,40.11323364578077,1.1521752725166232,-14475.625675829224,4397.056968575806,1.5305234153012656e7,1.958032481147009e7
-0.00207,1.1598546225534738,0.0003450217611803504,39.26026108721315,1.14820012775217,-14480.599131418145,4638.959597400859,4.372060404310999e7,1.9886657951797195e7
-0.0020800000000000003,1.1603265877305324,0.00035798671610353186,40.33625666431086,1.101227173839421,-18400.03848735207,4197.524457264451,-7.6459435223655645e6,1.9478563725713108e7
-0.00209,1.1602512521789285,0.0003257364687195292,38.79001499551223,1.1292316325917369,-18297.88844018604,4435.790595244862,2.7461177259104386e7,1.961836612319565e7
-0.0021000000000000003,1.1608335640172522,0.00036108712276196266,41.200421059775444,1.151962349626781,-16107.946846088427,4630.640267236784,-3.4735028160596103e6,1.795676350522855e7
-0.00211,1.16157707793769,0.0003327698210735336,38.712737618606205,1.1275969344872294,-13687.971035342616,5037.722550149218,3.189573812151503e7,2.6210487510671392e7
-0.0021200000000000004,1.162071505731143,0.0003481610918566192,40.415498794336635,1.0917600318041687,-12730.772126074795,3931.932981229167,-4.382845424463022e7,1.7797905961032394e7
-0.00213,1.1620186942790165,0.0003300497971778587,39.75591757874636,1.083939262560306,-12949.320733682924,3952.050820989564,-1.994046352918275e7,1.4753952206119126e7
-0.0021400000000000004,1.1631173457299093,0.0003423592742121733,39.333764554985116,1.1224419210286782,-21158.4491589787,4265.596818287091,-5.7021951858990565e6,1.6775203523528015e7
-0.00215,1.1632960294620776,0.00034293029058027807,40.93827292379066,1.2110470428070235,-21065.29703085921,5996.671166908291,3.5312632514792666e7,3.992322509963178e7
-0.0021600000000000005,1.162833385523234,0.0003583456009604719,42.1770667693358,1.1842892074452698,-17533.919897881613,5140.260108814187,3.547559580724625e7,2.6234945548263855e7
-0.00217,1.1632633311901779,0.0003348761542798996,40.578107614516675,1.1467437727859602,-15971.948472213924,4506.38978383116,4.423117942347053e6,1.8856241863140497e7
-0.0021799999999999996,1.1636766197296136,0.000342802299089289,38.352624749287756,1.055978197264812,-12691.473278713027,4395.0778202496795,6.783066742542346e6,1.897467645083733e7
-0.00219,1.1638155373069434,0.00032844907190918816,36.93847736507808,1.0738177053526936,-16011.836699847441,4687.841496245451,3.466415090122103e7,2.5909095649373315e7
-0.0021999999999999997,1.1647070724294233,0.00034346851043906193,38.77695188729176,1.1455155444666936,-20300.494339776298,4589.571858832719,1.1205213185251512e7,2.2665290076955777e7
-0.00221,1.165448936768495,0.00034797025171418874,39.83242432657116,1.1184567492019686,-19703.330364166366,5090.469441159661,2.783334870106265e7,2.5000482461823575e7
-0.0022199999999999998,1.165784367426254,0.00032859565837999445,37.22831823587494,0.994564554187902,-11104.357394823855,3930.7152414363554,-2.4484162450912986e6,1.6140256071295796e7
-0.00223,1.1659967797055044,0.00033465544789129133,38.60565904948952,1.1091783962738067,-17271.837891550487,4863.913727454616,4.998544849250637e7,2.1994927568711102e7
-0.00224,1.1659313503234596,0.00034182360876734496,37.83711731096241,1.0256814066471402,-10093.271107047793,4012.669188168878,-1.4030906960685566e7,1.6506505725881813e7
-0.0022500000000000003,1.1666365855002179,0.0003396781421693678,37.85196378113441,1.079041380755552,-16824.457900408528,5076.25692722512,3.110154603465874e7,3.0194144915727425e7
-0.00226,1.1675793557997571,0.00034315313166400615,38.81252956278427,1.1036004066653242,-21364.925949690907,4462.839065524197,6.752411012590049e6,1.984968300106354e7
-0.0022700000000000003,1.16782419340931,0.0003386681471800168,38.09931251496375,1.0568312827465782,-17121.067416215683,4288.548617462096,1.2321785206949073e6,2.0285162850582622e7
-0.00228,1.1676075075970143,0.0003404725942417831,36.96980756137657,1.063337051947027,-12816.919390615358,4000.9508587125747,8.2552588765145205e6,1.8069000625626057e7
-0.0022899999999999995,1.1680663324131053,0.00032337721310454596,35.88923214868122,1.0112924084778285,-10183.93815549384,4095.636398405296,1.4122618608751684e7,1.9255500598401446e7
-0.0023,1.16857984390941,0.0003503397419034013,37.9294429228893,1.1258775198327868,-19516.734434497892,4870.808420693542,4.695194953846421e7,2.5385310215080164e7
-0.0023100000000000004,1.1692475877822732,0.00033721378695359484,38.21394565979903,1.0523745659512673,-17745.30339513135,4483.604418485188,-489964.9041031153,2.2747977450426515e7
-0.00232,1.17018650462995,0.0003220936531231908,35.70291540096371,1.1212758462325707,-17922.647850642843,4852.6797886057,4.994460001149863e7,2.570912356903974e7
-0.0023299999999999996,1.170565109869392,0.00033039208516148425,36.70611611099514,1.0619637097398174,-14687.428641393839,4435.377424989648,1.8619212048112366e7,2.1054328085860748e7
-0.00234,1.1706371210003383,0.0003264936011063133,36.50352654674476,0.9952219278977646,-6358.870994947624,3738.1467802231646,-1.4470205590982461e7,1.5189069192724938e7
-0.0023500000000000005,1.1700039114465004,0.0003297082483708659,35.549080713414355,1.0121317557613514,-13226.808061436937,3838.0211220169826,4.262062253355172e6,1.5661216420437852e7
-0.00236,1.1712830641581977,0.0003378503613342816,36.89839930373893,0.9191656380412041,-11586.592451687879,3658.1597169875554,-3.9260504313701205e7,1.7468500910255216e7
-0.0023699999999999997,1.171362629707521,0.00033301626716432376,35.07567950910742,1.0181227331421305,-10411.457879576688,3999.440801499391,2.310527574146325e7,1.8477960559795313e7
-0.00238,1.1716111642829605,0.0003230257958361477,35.62496210391243,1.033915343998161,-12408.057717877418,4288.453323769794,2.2581344698563695e7,2.014148507194948e7
-0.0023900000000000006,1.171812048280834,0.0003366978175466421,36.728392010634586,1.0063161986352993,-17982.87518176194,3440.059346783806,-1.3678950282863846e7,1.4097771895864595e7
-0.0024000000000000002,1.17196891499331,0.00031692464075339403,34.84879799226108,0.9872442642190741,-21794.69365150725,3774.128870285191,9.237797765556943e6,1.6445056067880651e7
-0.00241,1.1722102555097984,0.00032987436468177655,36.62002347730697,1.0191926430951352,-8205.34697441811,3631.503256936032,-1.01730323614351e7,1.4443165460864246e7
-0.0024199999999999994,1.1733411259139994,0.0003323967203337493,35.92477269913265,0.9998125252072289,-15565.992210086608,4444.376288674524,1.9158020373896435e7,2.3252224898105856e7
-0.00243,1.1732469679486621,0.0003325806569332389,36.938262906954186,1.000973060749262,-5319.672824065556,3877.6335020802026,-7.195537671104469e6,1.5835337553756148e7
-0.0024400000000000003,1.1741446595860534,0.0003182501843115936,34.365079325041904,0.9799003639427831,-11322.617908123231,3948.4581672830113,6.310743510982514e6,2.0764660828102585e7
-0.00245,1.173939993319852,0.0003323551850568991,34.70683602654827,1.0062185174567102,-19710.173813894544,4031.395829453565,1.5172648506495925e7,1.849585160774061e7
-0.0024599999999999995,1.1737797368627823,0.0003255126940105305,35.59786672344425,1.0325186261881667,-14519.394991490663,4923.46674727036,3.513702030940657e7,2.982177182803655e7
-0.00247,1.174783515253952,0.0003333359619468281,35.477144820321996,1.0869827758519461,-15495.37931441648,4754.786802365693,3.89717468738761e7,2.705748328160801e7
-0.0024800000000000004,1.1755555273694425,0.00031727203021899604,35.8039113142968,0.9529460974767585,-14752.440398200533,3682.8309100060237,-1.3593045506204393e7,1.4575636399639195e7
-0.00249,1.1757150842064543,0.00033677870316240377,35.137187936008765,1.0634426739610428,-19800.241437867186,5078.04779989354,6.84764443757355e7,2.6539603610555027e7
-0.0024999999999999996,1.1762158667160794,0.000322682992563552,33.532200274565106,0.8748076308974087,-8577.511555011248,3099.068396608454,-1.1954618938165601e7,1.2026377611945242e7
-0.00251,1.1761503824637678,0.00031677049327124624,34.489819407697034,0.9788958427597989,-9164.677970843202,3879.7580088641007,7.111478082911368e6,1.730850496445896e7
-0.0025200000000000005,1.1759553866885912,0.00030069838772771795,32.80937129338476,0.9200851024199554,-10642.124416327508,3537.311512316158,1.2387604982592963e7,1.4021035320664968e7
-0.00253,1.1762881521961395,0.00031729864042530516,34.508645912934675,0.9880979981627924,-12767.388082285932,3836.7846896209576,2.4628213208505e7,1.6189945349320471e7
-0.0025399999999999997,1.1771323068523176,0.0003330271632555539,35.6935681717675,1.0074711590284862,-12843.36087115106,3633.9188317877797,-1.210289746091644e7,1.5414614005831486e7
-0.0025499999999999993,1.1771425468084287,0.0003142110796985594,33.64671248466153,0.9226405577509231,-7574.22294708329,3396.7124679548574,-1.2218035792949326e7,1.4087614444685923e7
-0.0025600000000000006,1.1780128077160323,0.0003149389097981937,33.534342869600394,0.8912379696588891,-9485.770960184385,3240.66860691136,-2.037646698601445e7,1.3098697568470022e7
-0.0025700000000000002,1.1779192216424188,0.00031914519231698326,33.7561938311413,0.996247779416757,-11763.523408921817,3564.081117552354,1.3094348622725373e7,1.3344170184454037e7
-0.00258,1.1785696690718988,0.0003199492548262502,33.84808037384344,0.9118632041423403,-10817.302709307496,3236.850562359387,-1.0532179774763957e7,1.176382420583163e7
-0.0025899999999999994,1.178486100558163,0.0003306328452252377,34.32551996370777,0.9646201844331282,-15097.513620008538,3403.344994980755,-1.1157027327205798e7,1.3166351027525637e7
-0.0026000000000000007,1.1793373046585789,0.00031764553259315195,33.18902800136865,0.9652693810461753,-7515.085721746783,3543.5998579866878,1.2390395212649174e7,1.4169859122727325e7
-0.0026100000000000003,1.179520700997118,0.00031065151137515853,32.44217837212307,0.9252207356729932,-10728.748737572925,3420.298462915172,1.3268262620278215e7,1.4654946436499001e7
-0.00262,1.1797670091092602,0.0003182499438714487,31.653975697292093,0.8776034629448446,-3925.0554314627198,3299.5385510153064,-1.842784360685486e6,1.570784385094535e7
-0.0026299999999999995,1.1799132982123979,0.0003193399490882197,33.078400561715185,0.8825761960822943,-7998.107970497968,2744.222477939644,-2.753500734805615e7,1.0682206061210677e7
-0.002640000000000001,1.1803386534672147,0.00030403568068107804,33.01599945309441,0.8868446501748779,-8712.612712133101,3746.3313015701724,5.700596880005794e6,1.8743734903289855e7
-0.0026500000000000004,1.181273065957482,0.00032853635729468287,33.47836890201981,0.941660490618814,-11163.286964502422,3234.0611686968887,852781.9647221995,1.2316503210303148e7
-0.00266,1.181336109260003,0.00030129579855374075,32.502901286140585,0.9035726119095616,-10136.265834073918,3347.8506053409833,1.0514719663207699e6,1.7954824673440386e7
-0.0026699999999999996,1.181391171491292,0.0002998419555074251,32.51356473350248,0.9712157091232644,-11447.508322685695,3702.5195018426916,2.0210639656288855e7,1.722071816972589e7
-0.0026799999999999992,1.1821829983602379,0.00031291040843798375,33.21947444355344,0.9785212000047588,-12598.928156908802,3552.497294354323,1.0027211772774111e7,1.4106123943800312e7
-0.0026900000000000006,1.1819558405948007,0.00030083732556625736,32.44697912648143,0.8966101621775148,-14965.569294762317,3631.341946437531,1.414235469779148e7,1.763369747217868e7
-0.0027,1.1826733737108108,0.00030143441473487275,31.527259839830688,0.9056076080683461,-14169.510286209863,3244.1351198138696,6.180319080065164e6,1.1713621645085813e7
-0.0027099999999999997,1.1827028560564028,0.0003222531762514442,32.82531327257124,0.9483024333146738,-12651.642134270205,3313.1862028157034,-9.269476801086998e6,1.4653641427504692e7
-0.0027199999999999993,1.1836905313592878,0.00031510735903609287,31.30564229617171,0.8299833322411219,-5814.815304583415,3023.8100827937624,-3.5407454243021947e6,1.3132443742751611e7
-0.0027300000000000007,1.183655707467931,0.0003118013283334754,32.23378684762145,0.898040160850406,-7140.726512653523,3280.178457992501,3.944270718897218e6,1.2082065917740531e7
-0.0027400000000000002,1.183565792734226,0.00030427376481714373,30.386953846218763,0.8553232241620845,-7398.771414799604,3171.9026985892397,5.209824472563563e6,1.3350725265484408e7
-0.00275,1.1841093218329326,0.00031308264265467954,32.37020582033443,0.93432917995445,-13900.445702883526,2997.531824437308,6.008576418698584e6,1.0655458190093152e7
-0.0027599999999999994,1.1845375869453856,0.0003012858413815632,31.373097078391822,0.8936603899911597,-9214.346717396415,3197.0230746905877,2.0172366668848626e6,1.3038959584923804e7
-0.0027700000000000008,1.1851344592551682,0.0003007875732042005,31.668692507047314,0.9082974984168134,-10302.974266897327,3286.7866421729523,9.554121491964122e6,1.3487375789258353e7
-0.0027800000000000004,1.184475771734812,0.00030261796804840335,31.305801152923543,0.9113109604432773,-13523.479990676982,3191.9000082553207,-1.2765640882783472e6,1.272559446143121e7
-0.00279,1.185857121153444,0.0003052923151480808,32.21027208367085,0.8900519064638277,-13330.551310225153,3361.6137787578436,5.420810720772557e6,1.4124107320482766e7
-0.0027999999999999995,1.1854234626555429,0.0003062420618393126,31.02364232236685,0.900314784943151,-15924.16020311559,3303.6376853463325,1.678313406383789e7,1.4293612947755175e7
-0.00281,1.185585848798739,0.0003145933600649405,31.292925093208677,0.8526265057878724,-6881.8438755998095,2786.347199659374,-1.604843741928565e7,9.923854557076814e6
-0.0028200000000000005,1.1862034626060474,0.00029949127668536693,30.20783684619117,0.8586388550278857,-6658.654552788233,2808.5069844718014,-4.237209103551522e6,1.0291519298525425e7
-0.00283,1.1865692126086447,0.00030325520134212233,31.248178175648153,0.8757837880422135,-14017.738111011344,3232.2334309606367,-1.3866415657424054e6,1.430907197160202e7
-0.0028399999999999996,1.1868626487891487,0.00030615976852078853,31.944489938066734,0.9110138221417977,-8157.8210596922945,2941.413318466926,-5.704384591390007e6,1.0062997641026508e7
-0.002850000000000001,1.1875768026847815,0.0002900129904313203,31.04853858951155,0.8253495112543717,-2204.937635775125,2896.682446152795,1.6430208340832547e6,1.0950562741005462e7
-0.0028600000000000006,1.1876788200639499,0.0003074116694897327,31.67793226052085,0.8743259366748517,-13342.103622067007,3246.928732856317,-224133.20543467425,1.5245087685418911e7
-0.00287,1.1879991189304688,0.000302368499468517,30.457877650635343,0.8749143659116607,-6874.800912385914,2946.5888709691453,4.964733570369999e6,1.11807732618502e7
-0.0028799999999999997,1.187904508686646,0.00031801751230851644,32.41735164744654,0.9119477814194178,-8688.016920367187,3183.5074063103966,-2.8874308651576084e6,1.2531776246551251e7
-0.002890000000000001,1.1886154792039842,0.00029974977759414335,31.05935012802432,0.8683476242530993,-12553.975354139893,3039.2945704891376,-1.3354546408273501e7,1.340979865136498e7
-0.0029000000000000007,1.18866086516315,0.00029677394164823775,30.658668901372952,0.8571698625787356,-7067.210677306926,2948.560114046583,-8.908455524968516e6,1.06312198114714e7
-0.0029100000000000003,1.189022595265462,0.00030675629649440654,30.366508047673996,0.8813804611867634,-12214.42502509057,3361.579868979796,1.4185582477503378e7,1.794650459698497e7
-0.00292,1.188797220955655,0.0003117618488570578,31.66157005799077,0.9133744543739969,-10976.733176354384,2892.393368256426,-1.5583790146232398e7,9.941592904809173e6
-0.002930000000000001,1.1893813387887782,0.0002852735808154897,29.84655406429119,0.8280733940296434,-11788.436306365027,3067.7192275759357,4.426248130465317e6,1.4454272211641321e7
-0.0029400000000000008,1.1897430528058786,0.00029495857455221283,30.438206091956758,0.9015632268933197,-10810.883968385315,3252.704465594767,9.844976888674561e6,1.3853803001267215e7
-0.0029500000000000004,1.1900214289360467,0.000307142045363588,29.125958584583305,0.8318854322963969,-7974.369207908434,2642.036103747778,-4.784933876289131e6,8.811243463455506e6
-0.00296,1.1910937979493676,0.0002936037633348463,29.568306243810845,0.8287772348855488,-5479.767387312177,2669.336473120133,-4.413861448518997e6,8.664526481472919e6
-0.0029699999999999996,1.190807327710231,0.00029348042033845446,28.685022153244994,0.8542755686497318,-7747.753372366069,3042.4374613864093,1.7913994315546557e7,1.379719691775391e7
-0.002980000000000001,1.1911895107625685,0.0002920202407453618,29.298295050697824,0.8423448230447281,-8854.057380728835,3732.864714671462,1.836993165894291e7,2.2557884711783484e7
-0.0029900000000000005,1.1914145783545718,0.0003037955061287617,31.28950570629141,0.8457202253308586,-6967.370231485158,3091.490367831189,-4.65118351452666e6,1.1684051143454231e7
-0.003,1.1918191092273036,0.0003005761498565558,28.811489017243517,0.8042500045099557,-3895.032957218974,2510.417694916188,-6.957972319429568e6,8.465264627959557e6
-0.0030099999999999997,1.1918855025593906,0.0003010071186103648,30.206832754178873,0.8610099603035978,-12241.502499367763,2662.109445649662,4.765002064707164e6,9.614912418754887e6
-0.0030199999999999992,1.1923205846505578,0.00029156044283458303,30.233541512856412,0.8458949318342625,-13785.417092286203,3110.8776508304472,1.4035549048218673e7,1.2577963751437537e7
-0.003029999999999999,1.1925976890831251,0.0002877806890276623,29.780270293773047,0.86804579519384,-14634.583583429183,3294.432102744237,1.2251881776521318e7,1.257171629143691e7
-0.00304,1.1929247332392667,0.00030410022040522095,30.91768340652615,0.9208095310544584,-15955.636704735547,3495.680627289539,2.2499640207671512e7,1.5880824038663108e7
-0.0030499999999999998,1.193211478116784,0.00029223735933318776,28.730557467607255,0.8215963594690413,-10449.163640729192,3272.98587782154,1.743459096443525e7,1.4666144745446322e7
-0.003060000000000001,1.1937838140279944,0.00029886411381556616,28.344361714115706,0.8003476215817924,-7649.913058915534,3050.3128110272246,1.150257462969213e7,1.4553512111506218e7
-0.0030700000000000007,1.1935533491732129,0.00028702603793287083,26.388802657625853,0.7112926377271481,-7906.5163918017,2397.382675706624,-3.173193895013189e6,8.687207743724722e6
-0.0030800000000000003,1.194201207768264,0.0002783897584946827,28.1245387735658,0.7858039785764089,-7475.606212783759,2518.5748960769,-1.0563786093049796e7,9.500440794545904e6
-0.00309,1.194229531987928,0.0002862236573598985,28.91970267315239,0.8353861366525053,-9454.884560322365,3666.5136556872585,2.726975011279132e7,2.237356943532262e7
-0.0030999999999999995,1.1945822749936583,0.0002838196397126537,29.295633579381583,0.8175950066009099,-12352.848133242343,2907.3899850763037,302367.0737886869,1.1795912302669888e7
-0.003109999999999999,1.195296741762213,0.0002983496727140771,28.738986091590895,0.8273220413912221,-10270.685351672144,2847.1766595393883,5.1019189368254645e6,1.154443901631485e7
-0.0031200000000000004,1.1949916719417504,0.0002828654318357745,28.289034133679802,0.7483410732078463,-2629.1172114481365,2469.4424367197776,-2.0732912687080536e7,8.443163785214292e6
-0.00313,1.1956537083209546,0.00029009782349556645,27.878683758906373,0.8452623562531171,-7772.321431755045,3125.8043323176466,2.1897527481829356e7,1.41628324122657e7
-0.0031400000000000013,1.1959710103660477,0.00029470877618578874,27.767304505497975,0.7639247582462847,-8296.237897157445,2576.295401056648,8.84491867033007e6,9.296806019296488e6
-0.003150000000000001,1.1962193316832839,0.0002835677513794345,27.993492263034387,0.7753901861914392,-3568.9377019775025,2558.1762360086927,-2.90325582978517e6,9.410926929565955e6
-0.0031600000000000005,1.196216215498217,0.00030487050626894376,28.94399748384881,0.7913182373004974,-7425.832169579325,2613.1957900883913,-1.2789475530957635e6,9.428587991121491e6
-0.00317,1.1967341623298806,0.0002826324356901696,26.666206073918598,0.7537119959643315,-5303.363950615075,2263.785596700468,-5.11755531620545e6,7.659225757730048e6
-0.0031799999999999997,1.1969657176848558,0.0002902507975340209,27.769518740109433,0.8163455278066672,-12238.154220743694,3172.567820503542,1.9251566766887527e7,1.2146595120911002e7
-0.0031899999999999993,1.1975729332867024,0.0002900327956519345,28.851933966553943,0.8660283149768639,-8173.438399366074,3206.8394561829627,1.893880722697621e7,1.1709357038353821e7
-0.003199999999999999,1.1976581821312253,0.00028793145528291353,27.65710607552093,0.7658302064565775,-7232.818101799487,2391.3664100642704,-240549.3584723964,7.9016878737025205e6
-0.00321,1.1978894836218341,0.00029855992589429895,26.998957506592248,0.8123643815178972,-8926.901982413865,3174.7858250657473,1.9825432103165664e7,1.7314670407564137e7
-0.0032199999999999998,1.1983102845238107,0.0002900573363912156,28.034793672189668,0.8492329575910922,-9320.590938282101,3182.0732944167835,2.6557976153438747e7,1.3705624589857893e7
-0.003230000000000001,1.1981094908767653,0.0002744649869398524,27.097232283568616,0.7473141141740464,-5730.483372282938,2238.033558260342,-8.2837240988936145e6,7.1349253884824095e6
-0.0032400000000000007,1.198519484880482,0.00028811244552912594,28.200957602675942,0.7820119296369612,-8077.766936228489,2625.6947888360583,-6.097295320010842e6,9.316565957828505e6
-0.0032500000000000003,1.198666665743313,0.0002926205887505401,28.612086020436976,0.7785486248060832,-3997.3580662451163,2490.989427531958,-5.541169781966101e6,8.432282280598268e6
-0.00326,1.1993076776213336,0.000280851879946378,26.410597889235575,0.7335213439367405,-7722.9859903007355,2312.638115514967,-2.5564945857123523e6,8.521261731692676e6
-0.0032699999999999995,1.1991979778082995,0.00028737854222620315,26.841126933812877,0.7701431564898853,-6104.8155407244785,2572.951188694615,1.1313940349551465e6,9.261720322220087e6
-0.003279999999999999,1.1998409108805215,0.0002734815970150815,25.96974808825805,0.7591968509672914,-6113.179449412194,2339.5113314353466,5.677178447526695e6,7.556358181883891e6
-0.0032900000000000004,1.2003392745144423,0.0002794421396457189,26.117237210702694,0.7542271170268634,-4052.5934857566754,2747.922480115402,2.264248692223266e7,1.084688373898267e7
-0.0033,1.200615684170816,0.0002906190939590071,27.973538494058467,0.8356678167470337,-8248.91104327768,3275.4012640355436,3.0903873703081787e7,1.3329539305445049e7
-0.0033099999999999996,1.201095928460041,0.0002819215846361233,26.534360444716626,0.7430805494264751,-8482.906857080507,2292.003818935066,-7.511147958709723e6,8.192900672092045e6
-0.003320000000000001,1.201091322210296,0.0002925251830887559,27.383180170980655,0.7972514156904914,-10525.54976733777,3536.7117925143934,1.9647298822046675e7,2.172366644806184e7
-0.0033300000000000005,1.201057410474309,0.000289318781129129,28.06242472699863,0.7767657834599523,-12683.21322087162,2675.438018676715,-2.3958474503198643e6,9.48545281890255e6
-0.00334,1.2014973925175996,0.00027902515651671514,27.100342773861776,0.7490221950237725,-8357.793132201292,2579.730531533137,-157168.6287273695,1.0306346594821202e7
-0.0033499999999999997,1.2013128467960124,0.0002768863542256089,25.800376045501675,0.7151967966026751,-5979.0430974192295,2064.614580764924,-6.739270599230084e6,7.345796618167458e6
-0.0033599999999999993,1.2020276833802035,0.0002815415471092535,26.643921941478673,0.743522159797063,-4415.183855263259,2388.330670209195,9.6925804698882e6,8.523632368470155e6
-0.0033700000000000006,1.2024122151214105,0.00027511250282582367,25.214430323146658,0.7282387286730483,-6725.321376302394,2167.4414117490446,145167.796678581,6.969727630282492e6
-0.00338,1.2027989670377395,0.0002870524846646407,27.619794756202644,0.7721377910927445,-5433.364925386691,2625.7753610978357,-2.7191772266622884e6,1.1408453970457468e7
-0.00339,1.2029555458235934,0.0002843685802247595,27.23952122553115,0.7445122178401702,-8546.903953870526,2305.681822383246,-1.4632566605575584e7,7.379085091570719e6
-0.003400000000000001,1.202920845526784,0.0002747675283411225,25.501639540136992,0.7122298191423919,-3469.483160091265,2240.5651004917045,-7.300589463745568e6,8.506225508294336e6
-0.0034100000000000007,1.2028361567059138,0.0002673437277264617,26.235593887409166,0.7305102328616013,-7485.725790844438,2362.6774521104358,-7.356255662715853e6,8.602235661275096e6
-0.0034200000000000003,1.2038547574416132,0.0002738836994215828,25.357086814265998,0.713154423048173,-7617.945488034697,2439.7486391487487,6.604923356984257e6,9.614246183064714e6
-0.00343,1.2039800732524408,0.0002855520507693634,26.168079198651547,0.7246600444351946,-6861.362182267721,2222.949052850388,443061.03415855375,7.260618124039493e6
-0.0034399999999999995,1.2040631130110895,0.00027568276749736966,25.935108999151865,0.7716464561815128,-10208.835997918777,2838.762119423211,2.1355120635448333e7,1.265900712476126e7
-0.003449999999999999,1.204193303785017,0.000272220435179729,26.27060918754756,0.7414370393823879,-4811.750026178267,2247.099386896464,5.363047327897001e6,7.531717260365967e6
-0.0034600000000000004,1.204252161086464,0.0002809161704351545,25.41216248590769,0.7442524131176101,-5771.9280971910375,2407.1612035077624,1.1162197102219086e7,8.75757902166076e6
-0.00347,1.2049664917686267,0.0002768833421239611,26.059232750261057,0.7526457447652836,-11178.922887958854,2219.3332411620677,3.468499725941356e6,6.869882568708124e6
-0.0034799999999999996,1.2053001617841987,0.00027977713856965276,26.055634023892548,0.7024471892758174,-3288.3507431776666,2554.1917800966985,1.8945834781644715e6,1.0810540799801894e7
-0.003490000000000001,1.2052448622969234,0.00028222335182290985,26.203604108370865,0.7549278510440127,-4798.4949241225795,2242.026352308998,-5.4756349410100775e6,7.759026530524783e6
-0.0035000000000000005,1.2057958003200495,0.0002769628582725451,25.99394656817618,0.6967677923097659,-3808.7326688439425,2460.0383972807067,-7.922065314614764e6,1.10425073637445e7
-0.00351,1.2054091955061603,0.0002859018079369918,25.970836650733762,0.7205929773644675,-2575.694197816294,2401.2818443849897,1.9758268949805677e6,8.52261941843205e6
-0.0035199999999999997,1.2064779669048984,0.00029503670936178127,27.320739970163405,0.7665312165173328,-9271.826504583576,2504.9079641533485,4.448530659277669e6,8.420093200381484e6
-0.0035299999999999993,1.2063169807922274,0.0002738597039901819,25.49063144718932,0.7084135101056291,-6236.138361183022,2384.9383079022837,-2.6695880505439844e6,7.8899311864934405e6
-0.0035400000000000006,1.206666725489687,0.00029516687883672315,26.23887222099348,0.6841608266405653,-811.3355153341381,2304.3823276720145,-6.691919485736167e6,8.803262762732431e6
-0.00355,1.2065771885090926,0.00027462977027929627,25.748888028680657,0.7283253126092007,-5854.279463843317,2271.3997931775207,713872.6469224211,7.219069926986169e6
-0.00356,1.2072383919990515,0.0002736777924568691,25.528457273509538,0.7140701745813768,-6248.4888278496155,2284.204241210501,-103971.4654081238,7.667332680304707e6
-0.0035699999999999994,1.2072391884006277,0.0002932748719372552,26.972508336021644,0.7717870768596954,-6264.563768604071,2416.065800695694,5.192969295168686e6,8.855824266623892e6
-0.0035800000000000007,1.2075877493306464,0.00027682899196316435,25.81917087830913,0.7083376200873512,-740.9650900066664,2515.656294912086,1.187116619763933e7,9.049007325708231e6
-0.0035900000000000003,1.2081626274198098,0.0002716816959331409,25.971019043636563,0.6928536431089366,-7508.470452745192,2182.647023735434,-5.813140300831479e6,7.574877107756974e6
-0.0036,1.2085633141446832,0.00026027520185478145,24.443923006156496,0.6703032974098397,-6049.970706744681,2144.6015249461157,-3.275797317054779e6,7.498690710717165e6
-0.0036099999999999995,1.2086073567190483,0.00026910599919165103,25.38015201346737,0.7257259455504592,-4507.910064587288,2086.147533323038,4.582274719390312e6,6.916313639108141e6
-0.003620000000000001,1.2084389442528458,0.0002800560826742631,24.68440038571236,0.7020310511871267,-2619.619250763182,2137.8832197799384,-1.8335858170068287e6,6.634255404282671e6
-0.0036300000000000004,1.2090458246601392,0.0002739746732296223,25.191829897199845,0.7290085612527731,-4131.333831499114,2278.3119159077446,1.2358363099030191e7,7.222831352784832e6
-0.00364,1.2093669556093296,0.0002847745131554221,26.08644830442009,0.7610509796380548,-9798.33331249662,2684.3119170120344,5.488828512681949e6,1.2654381290719017e7
-0.0036499999999999996,1.2095022343296102,0.00027076664765943284,25.44245850191894,0.714752085533549,-8863.865764855867,2180.4516012396975,3.495555821103659e6,7.115956312283704e6
-0.003659999999999999,1.2097849033000958,0.0002803640208912874,24.76443296360283,0.713023069264936,-5228.866854176579,2816.6976779812194,1.3884205658935597e7,1.3973441623703161e7
-0.0036700000000000005,1.2099740170646371,0.0002824398768756317,26.079555295759786,0.7248860511527497,-7040.714411138079,2106.395934821037,79558.50259784906,6.64841245238192e6
-0.00368,1.2109230297594367,0.00026907171266286575,25.65676490878892,0.7320309024970897,-6746.400931692542,2341.631733470049,441750.3838448817,8.91336911285113e6
-0.0036899999999999997,1.2105461836876024,0.00026131175232442603,24.270950011845866,0.6749739101917827,-9779.999812407501,2074.5691680432706,1.789936420185715e6,7.213411758527134e6
-0.003700000000000001,1.2106063286415383,0.0002696176904767144,23.754398420495704,0.702538203779736,-11851.979264753581,2278.9958468240015,1.3031750495916164e7,8.496313787332889e6
-0.0037100000000000006,1.210617395135012,0.0002633447911015011,23.050929981576004,0.6544331842948911,-5955.368174370179,2272.307858175374,9.48175577563452e6,8.89382256846091e6
-0.00372,1.2108494681750872,0.0002775129655058076,24.853531134510693,0.6721615386982697,-6503.828860364298,1910.0001379568519,-9.882076687350165e6,6.46688387558215e6
-0.00373,1.2113508263738215,0.0002611870163287956,23.701476865030248,0.6720547848816454,2105.517392443334,2026.3675796004918,-2.225421272632738e6,7.642139825253858e6
-0.0037399999999999994,1.2114334684697283,0.0002674120949954056,24.14589891621013,0.7209645041163216,-3757.6048286059554,2112.9463942278117,9.460479730507065e6,6.979344890544983e6
-0.0037500000000000007,1.2115758786838624,0.00026956849204760804,24.259040625267573,0.6541311892817533,-760.7181588977481,2034.26138308857,-451634.45094526693,6.908505529963991e6
-0.0037600000000000003,1.2123070245943497,0.0002833257306976831,25.369045436248314,0.6797205455802147,-7661.875688182779,2134.5752633415095,-1.2158457468407834e7,6.937122774997573e6
-0.00377,1.2121346666972166,0.0002607024252916466,23.417146056455294,0.6770075858990762,-8596.772584420687,2218.849847597812,1.2130545281400817e7,8.784317647670303e6
-0.0037799999999999995,1.2127019108510506,0.0002652751177151171,24.34093680659545,0.6883779545122136,-7716.931817890965,2347.0310499734996,9.517589031508287e6,8.335830675015392e6
-0.003790000000000001,1.2123159250379207,0.00026426300489885236,23.63239619092259,0.6289309676232478,-4809.997388614771,2103.075064166875,219474.11838367314,8.555935078367617e6
-0.0038000000000000004,1.212973982875332,0.00026318600993602883,23.95557665451412,0.6680689456271536,-2260.4155625522403,2078.7138500872484,-216282.36302553263,8.109940412695287e6
-0.00381,1.2136820309261582,0.0002652751764656348,23.70756717028992,0.6753826028143025,-6424.1404082645,2336.810448994414,7.763431009336378e6,1.0302334547645379e7
-0.0038199999999999996,1.213971017062934,0.00027428269695200814,25.06710585363902,0.6888314399589912,-3173.6603860263535,2044.79266620865,-7.14621645841469e6,6.261712313887567e6
-0.003829999999999999,1.2139805617257384,0.00026894731563015907,23.660287017354225,0.6880052847589082,-9192.7109729237,2307.208860445058,1.6018336097262094e7,9.076569991841134e6
-0.0038400000000000005,1.2142472930305745,0.00027447470346660796,23.618865622212358,0.6422793248035944,-5865.785461667272,1990.2303330438833,460655.65626706474,6.228442707924459e6
-0.00385,1.214562125400865,0.0002555369462894677,23.92278843662595,0.6591068659040247,-8957.681858877862,2021.7125544158832,-1.1384337771193485e6,7.01670751421035e6
-0.0038599999999999997,1.214282731341533,0.0002706322176193306,23.242543697152804,0.6430441037383892,-5713.775924362485,2010.4386362661273,1.3090017883521891e6,7.947325170365534e6
-0.003870000000000001,1.2148516774939533,0.00026639836219130884,24.082962611548126,0.6917835841410964,-1753.4747491774335,1887.2283713789445,-4.077274543057675e6,5.88557477308494e6
-0.0038800000000000006,1.2150011096947515,0.00026030479587940767,23.817459502017773,0.7024294258621533,-5561.592929556129,2483.5731906141277,1.7121550478324227e7,9.546526331601141e6
-0.0038900000000000002,1.2148558037070811,0.0002641136197029208,23.534084155907045,0.6780221581860622,-3744.3711300773766,2284.3726344661563,5.283946379171148e6,8.836232052744227e6
-0.0039,1.215745519682963,0.0002547113901971527,22.738656784634113,0.6427227009871367,-5420.900255108639,2027.4002616772548,6.398762678874739e6,7.637089888009372e6
-0.003909999999999999,1.2158940649689094,0.00026705347020470905,23.864456996929462,0.6694452545213317,-8456.260360069791,2118.322611863222,3.7301742613431606e6,6.5089731675253175e6
-0.003919999999999999,1.2155084413561157,0.0002693170514534131,23.21499548649797,0.6478832240998367,-5395.4576769226915,2033.1424039987432,3.6574823811459085e6,6.892910662059111e6
-0.00393,1.2166146620073643,0.0002656802259922874,23.7500432491847,0.6551506030121155,-4466.57196877963,1797.228648393857,-1.2639673365358653e7,5.93327241669702e6
-0.00394,1.2165352640368465,0.0002521219387969414,22.791748815233408,0.6239220161882463,-7390.078642287792,1879.702975306553,-2.954305579773274e6,6.957388544073236e6
-0.003950000000000001,1.2167164015848886,0.00026601741307261985,22.747432972787394,0.6510033853411714,-5311.568295735612,2151.614717921578,1.0632767823424691e7,7.490506257520963e6
-0.003960000000000001,1.2166037929098303,0.00026374630487655985,23.513995053268985,0.6125378004867318,-7705.6985013663225,1725.8930288323918,-1.4531635191682743e7,5.429072093691649e6
-0.0039700000000000004,1.2170596195249102,0.0002640111461548,23.76931325917029,0.686960081655472,-6140.313266978576,2073.8239678332966,-2.6467502579734703e6,7.808470815294592e6
-0.00398,1.2171724606352514,0.0002678679232665778,23.893567641226912,0.6793720276331926,-6152.577610092534,2135.8735653598146,4.465174693052631e6,7.030177035908057e6
-0.00399,1.2175811949944642,0.000266684376242798,23.274653750621624,0.6829033005352404,-2170.882157809584,1860.2325025845182,2.9544008069466664e6,5.662664156099174e6
-0.003999999999999999,1.2178265500219967,0.0002642627701431785,23.159707624952016,0.6532388620777133,-4421.643167322571,1958.3459313372573,364271.83341854287,7.753082495079548e6
-0.0040100000000000005,1.2176271246803003,0.0002619719659263331,24.36585896844604,0.7159584277009755,-8318.1677173525,2395.4086105482693,1.8145856088776972e7,8.921320972834261e6
-0.00402,1.2182455059097699,0.0002633672749664814,22.600671535959105,0.6195044821737311,-3258.683014129764,1977.6069908410786,-1.8510771905593765e6,7.019036469911105e6
-0.00403,1.2188978602725045,0.00026447370388119095,22.957801772159705,0.6607444510291978,-5680.67157925177,2381.6262291351277,7.032903881060693e6,1.0897430630289579e7
-0.004040000000000001,1.2193469320026828,0.00025523175671657945,21.44662775813546,0.6152466718272313,-4393.229037927494,1617.7171514295737,2.496861358904639e6,4.675036077769644e6
-0.004050000000000001,1.2189533543678832,0.0002565042745688824,23.2382188593944,0.6630528616609461,-6780.436371450048,1895.8940055777712,2.0520868371278027e6,5.818076027835403e6
-0.00406,1.218966485223048,0.00025589778239776967,22.777834201326367,0.6216974752811901,-814.4841669939368,1929.5704785512487,-1.881242526203225e6,6.965169482573541e6
-0.00407,1.2189093994824416,0.0002721660572985455,23.269563767671254,0.6318799470272667,-5597.394745934847,1781.604115857962,-5.463150973055384e6,5.688206146156041e6
-0.004079999999999999,1.2199262542803468,0.0002535847572037547,21.76779033601622,0.6082664988583254,-3912.5240159714035,1991.6237595676214,3.4180952309848615e6,7.245614358421213e6
-0.004089999999999999,1.2199364364406369,0.00026413708654777693,22.946549257275933,0.6471434257116572,-1364.3733989115335,1900.5797076395836,1.5195574937967872e6,6.35356994895816e6
-0.0041,1.2200115812793624,0.00025498785790832666,21.36180875681888,0.596975727364097,-4342.726699180083,1836.303298972424,258532.78147524592,6.21459399826497e6
-0.00411,1.2207510236861958,0.000253811544415986,22.43584498265304,0.6526635441115615,-1993.3708078497639,1816.7876735808795,3.9774182326086657e6,6.316353411852191e6
-0.004120000000000001,1.2206101977016242,0.00025336045176057545,21.977115464645223,0.6291241320391522,-7227.82362791771,1807.0057712356747,3.0142642962811156e6,6.041191478746621e6
-0.004130000000000001,1.2213180396809293,0.000255876241377405,21.554461188207576,0.6239055110019752,-5593.363759532598,1976.0336348311248,1.0620737804362303e7,6.496209346716855e6
-0.0041400000000000005,1.2214812194758267,0.00025835795380718993,21.732591664183218,0.6136583155776009,-2299.6327113164734,1701.9963652260842,-4.690062804647984e6,5.453683246147361e6
-0.00415,1.220721969082162,0.000251802677878634,21.798387547018006,0.598593708115269,-4260.760219440232,1836.084082482558,-1.5220132762022386e6,7.442176453097954e6
-0.00416,1.2212177518130813,0.00025612840529055974,22.02516341681363,0.6405310457643797,-2825.8124502278924,1745.8434135697387,-564811.5892527936,5.40450839098555e6
-0.004169999999999999,1.221866268711983,0.00025140025008607553,22.673637311101796,0.6172833201602606,-3120.0389921737965,1833.130712671165,-1.3028626908180658e7,6.662140021120423e6
-0.004179999999999999,1.2220990083688923,0.00025581441413350563,22.799723477760285,0.6432616116894071,-3692.937293685961,2105.304472433036,7.89135600650971e6,8.3416354948246e6
-0.00419,1.2219731773595808,0.00024844551460012507,22.606098302484366,0.6247636419207855,-3009.864824707966,1752.4201985902048,1.1397608173742632e6,5.704097081349835e6
-0.0042000000000000015,1.2218388397731783,0.0002535046350017457,22.634705870910263,0.63004233097225,-3402.768809906013,1974.2726853099757,267065.68765595637,6.494391502747936e6
-0.004210000000000001,1.2224425909105656,0.0002560983542218986,23.347828316096916,0.7026655350209158,-2063.541157841287,2116.2335291790378,1.2335854308290055e7,6.632121105602507e6
-0.004220000000000001,1.2228387994852792,0.0002589225458839802,21.882548727364803,0.5833269649973957,-5508.391370921785,1593.7752527445755,-8.241413481723756e6,4.891136944025837e6
-0.00423,1.22300698974269,0.0002501595057254347,21.167547920739118,0.5650366838671466,-2590.3448353213234,1574.6740225977649,-6.747693329480637e6,4.816143353970292e6
-0.00424,1.2226448798551486,0.00025526681349385125,22.541654061847904,0.6518750502093807,-8091.30728162903,2045.3860051976083,4.711595392725211e6,8.49538000814276e6
-0.0042499999999999994,1.2228303532955644,0.00025110164807275566,21.667058160252484,0.6338502685550954,-5933.601673379202,2188.6355070212635,1.1864642669996424e7,9.04028800834953e6
-0.004259999999999999,1.2235758303154551,0.00023891331630614067,21.671812682666165,0.5931714434952283,-6246.566711463524,1932.8398682064887,-98063.17821231723,8.21896807436338e6
-0.004269999999999999,1.2236190090118173,0.00026503925689993607,22.493048898835976,0.6209311219679438,-6465.383487499406,2037.1372806709137,7.734573804961047e6,7.558558663873253e6
-0.00428,1.2244958346080281,0.0002527350843843497,22.334300937143635,0.6454142125929487,-4790.547204779321,1769.8170637922892,2.2159598641698486e6,5.846131099615571e6
-0.004290000000000001,1.2240861775391234,0.00025261736713713364,21.74475672617847,0.6252670927226223,-2950.8325252198106,1669.8745430883432,-4.079621057842533e6,5.2379451046741055e6
-0.004300000000000001,1.2243151207706013,0.00024667887783489506,21.41271278717742,0.5909299219778408,-6163.25793700942,1774.106139987468,3.9214405036468306e6,5.676321030867583e6
-0.0043100000000000005,1.2251805745291422,0.00024272735563140132,21.30668216230811,0.5916166863368243,-3119.1574168153293,1521.6406957399963,-8.148439465042814e6,4.904169713999641e6
-0.00432,1.2251968434395868,0.00025377077969464343,22.205585294994137,0.6328855843429534,-5538.517355745201,1804.2040956632666,-2.0530789291524596e6,6.067379286378531e6
-0.00433,1.2252509546537642,0.00023826221106787131,19.73326214899926,0.5349662822862244,-3375.2714462006993,1380.2212755458813,-4.440403509102926e6,3.6097525132305035e6
-0.004339999999999999,1.2255828469421775,0.000254406536443508,21.374223752774775,0.5756916588362465,-5869.579942214269,1468.483240472511,-1.3287578097404681e7,4.758378223434099e6
-0.004349999999999999,1.2254638500879094,0.00025177814982883063,20.944001315694607,0.6249418580393754,-4416.042328018412,2047.8297575721008,1.1161162553787535e7,8.849400359191334e6
-0.00436,1.2262551067956189,0.00025342897582951413,21.661958157176862,0.6091039398168434,-4288.300736423169,1776.0292322460928,379368.4347089885,6.150464851309828e6
-0.0043700000000000015,1.2262757366320338,0.00024820965082015286,20.567641034317734,0.5969182559534586,-2507.3910772124073,1550.7768456966223,-2.726082874078157e6,5.144473658356299e6
-0.004380000000000001,1.2266030449596688,0.0002477019058926351,20.99951424204382,0.5755275414124419,-3916.525048518728,1567.862244841236,-4.887336174374409e6,4.896842387567015e6
-0.004390000000000001,1.2262633090466948,0.0002503926394886057,21.869315343756302,0.607138755084569,-3395.6612462707717,1813.2883451916616,-2.756280480951146e6,5.741489033354815e6
-0.0044,1.2266227260124418,0.0002494182192898022,20.36690903980778,0.5592300751234089,-3419.41599118129,1454.1792736315983,-6.188408735221598e6,4.59765932256914e6
-0.00441,1.226964103967819,0.00024314939777210688,20.760445639547193,0.598986643098863,-3217.1628763332446,1731.8046127420394,3.983652405123864e6,4.808440982391789e6
-0.0044199999999999995,1.2272440864389578,0.0002459936464148128,20.70205879935612,0.5911561441774263,-4440.707388652453,1575.3945639656238,-1.6720426524078602e6,4.766521727856325e6
-0.004429999999999999,1.2272918226552116,0.00025001338108869206,20.868639366954202,0.584183695119073,-7616.973996149247,1789.8134851588131,1.0044285985989653e7,5.889825238431382e6
-0.004439999999999999,1.2274840755594931,0.00024173078289758406,20.5992944018465,0.565317064425239,-2978.8394233393783,1569.3425175048296,-1.2486866552132217e6,4.996642905994008e6
-0.004450000000000002,1.227566885866824,0.00023910526056621293,21.21403120709828,0.5927562966004221,-6523.113693820427,1708.2128409158167,5.168393587508358e6,5.441755256768459e6
-0.004460000000000001,1.2278730948243612,0.0002506105286750287,20.12400762494854,0.5850449211104094,-2750.389011422042,1635.1202706043493,4.762335550448803e6,4.975865862370612e6
-0.004470000000000001,1.228520542904812,0.00024797668537556816,20.46276494227628,0.5548696319432017,-2707.2262696938615,1539.4635683285337,-1.1911050170974147e6,4.373364657732414e6
-0.0044800000000000005,1.2289002371154127,0.0002667211510498914,21.237879258779312,0.57922720368094,-2335.1261894770623,1655.3613851434882,-5.716672691472987e6,4.727961870440537e6
-0.00449,1.2291279099171826,0.00024942956904765965,20.481739480999764,0.6002210874617471,-2619.5015759825123,1963.9846855580665,7.76650494685335e6,7.498381003368099e6
-0.0045,1.2290518327881772,0.00024181264443225492,20.55839019771769,0.6087156399214445,-5249.652915998338,1754.6558506436502,5.490476384018214e6,5.391950453420995e6
-0.004509999999999999,1.2294108381643574,0.0002422455864434112,20.915674367968972,0.5747814764472469,-7286.7887820279675,1804.4548262380195,5.788725529475964e6,6.192433208758873e6
-0.004519999999999999,1.2295246213020714,0.0002579077046917772,21.244429980276937,0.613185819077199,-6603.0908716877075,1645.9344658813486,253532.04892489646,4.921615453180646e6
-0.0045299999999999984,1.2296108283565117,0.00024273866169809111,20.03289092717333,0.5790000729432601,-4584.663339108286,1782.4287171332594,6.151732002913545e6,7.598767038414402e6
-0.0045400000000000015,1.2300950679159288,0.0002472523250412584,21.256318770678632,0.6011809822785351,-4305.337605957138,1721.6465609193515,2.6017536685361923e6,5.48753972075005e6
-0.004550000000000001,1.2296558350691433,0.0002447458312112515,20.83444677923923,0.5780760715672483,-1186.2936255855398,1714.017391781013,2.3320705678177685e6,5.008792374586304e6
-0.004560000000000001,1.2297606586578107,0.000247593947635602,20.410339129664052,0.5815517510683804,-6095.035675739692,1915.759179064946,4.697618821887462e6,7.723395682783504e6
-0.00457,1.2303063449519456,0.00024608205136498855,20.156648307965202,0.5516862771444134,-3238.667361767499,1478.7071426576638,-4.465409141877161e6,4.430404928576017e6
-0.00458,1.2306362408190756,0.0002580833790898462,21.21880500630258,0.5882192907128412,-8004.42045273107,1587.022828826077,-2.637385146470769e6,4.602016480786875e6
-0.0045899999999999995,1.2303337068932374,0.00025260756116414777,20.441958441200097,0.6122176398495833,-8318.8229859187,2200.387383596307,1.994669733837412e7,8.944299087218164e6
-0.004599999999999999,1.2308909272088242,0.00025393081375802947,20.066158174349248,0.5600279652988057,-3710.423793056256,1645.3666154171653,1.951228891348441e6,5.480716379181058e6
-0.004609999999999999,1.2310918373827826,0.00024578421996424704,21.455974759519417,0.5874316742952425,-4059.2040888063057,1693.5770362091248,1.6431243571505493e6,5.571257710741348e6
-0.004620000000000002,1.2312430246780692,0.0002541346838266867,20.805563967493104,0.5897190548482909,360.0734346472988,1616.2302275425839,2.484968813502128e6,4.789885821381514e6
-0.004630000000000001,1.2311812592008051,0.0002385769500797198,19.262850450767534,0.513293179416425,-706.7228711460008,1458.418595412977,-1.2812695193011388e6,4.217594972050995e6
-0.004640000000000001,1.231435022745173,0.0002405702845342806,20.281175835125797,0.6001056961427609,-6362.65335006841,1775.4207023482788,1.0619209846034557e7,5.427545704685565e6
-0.0046500000000000005,1.2321894403004012,0.00024194193021606834,20.553893598515394,0.5753717428637343,-3249.259721733769,1736.7250763423287,3.4807141358796465e6,5.6253614753409e6
-0.00466,1.2319377429581346,0.0002411455644710781,20.424743845222977,0.5800640710571362,-2642.3310945267576,1794.9398013421855,6.400029286267497e6,7.344718599726932e6
-0.00467,1.232553160571232,0.000247568384865924,20.368413550731493,0.5632178546483982,-5800.211380101826,1546.6337048741445,-2.5496213831136697e6,4.485149381801161e6
-0.004679999999999999,1.2329296163519656,0.0002456284007689432,20.821850836089304,0.6185382868646869,-3210.4508052861092,1851.098779922748,6.950275001519306e6,7.118026535657391e6
-0.004689999999999999,1.2326385119169745,0.0002444597764412645,19.83933302810958,0.5859574025607873,-2150.9434936932944,1803.3815671411783,7.528484762198169e6,7.37243987529765e6
-0.0047,1.2329975420777832,0.00023592917508507414,20.145578111108694,0.5707664484186401,-3022.492808701568,1468.1799231485284,-5.503134880625566e6,4.0555639253458176e6
-0.0047100000000000015,1.2331457787159488,0.0002413672714749033,19.64921725704676,0.5517620709725799,-3662.059992384239,1425.5805313784888,-2.0667897851324365e6,4.1087387931770515e6
-0.004720000000000001,1.2332368975840078,0.0002467727659318415,19.54612851489831,0.6014155683405237,-7504.930219471443,2053.9115648603724,1.5089154464125084e7,7.564329140746846e6
-0.004730000000000001,1.2336184923588494,0.00023310236851255506,19.99710034813926,0.5942648689063891,-4228.899065648566,1768.9739880175653,8.576104042724803e6,6.070901041708595e6
-0.00474,1.234265946159952,0.00023404318561639028,19.571918285565783,0.5701300047861388,-2741.412667728549,1714.0702990398763,8.73122759836745e6,6.0442309929653425e6
-0.00475,1.2340381987332893,0.00023865748274936476,19.63859676476255,0.5394342693759985,-1885.8884631126944,1545.5531658508858,-2.859942693196997e6,4.876251883056257e6
-0.0047599999999999995,1.2343868765306945,0.0002454104166279411,20.76349433904836,0.6086840012846237,-3916.8951049902216,1751.6806990551602,5.79723819851986e6,6.004022052694739e6
-0.004769999999999999,1.2345003903125635,0.00023956221461411098,19.342169368204594,0.5481443374233425,-3323.2001811094656,1519.7857829672118,1.3712417182435235e6,4.951124532615344e6
-0.004779999999999999,1.2348645119683002,0.000242713010351063,20.140083684495664,0.5680587567873373,-4458.313371473897,1679.5588385873984,-400062.75803028303,5.773485588137289e6
-0.00479,1.2351959769048753,0.00023540940940533603,19.58425219902926,0.5667746736163334,-5036.414358756932,1495.452631543825,3.8177702538706767e6,4.277806645053012e6
-0.004800000000000001,1.2346715251815037,0.0002463776427088495,19.975645472831065,0.5727053698315997,-3479.7723536661024,1573.8856530446826,4.699135109446691e6,4.136214151535059e6
-0.004810000000000001,1.2353184251196048,0.0002499926939383509,20.320128856026493,0.5800273731271178,-2782.1494618124025,1782.5268943378085,9.555594636838118e6,6.395814240673933e6
-0.0048200000000000005,1.2353425849384334,0.00024156704758377604,19.81229913208523,0.5366272523118113,-3789.4321484502234,1451.3736155793745,-7.856368180944984e6,4.415948579595292e6
-0.00483,1.2357020734222492,0.00023426421900817691,20.343715010560814,0.5659863735889699,-2325.1413925638735,1536.1494772526332,429390.37794086523,4.350742804821115e6
-0.00484,1.2356248389593185,0.0002417357815552036,19.65209425472298,0.531920448658245,-4556.111662524553,1559.812351247989,-1.4451437170532718e6,5.48834237480218e6
-0.004849999999999999,1.2357414503446094,0.00023761295716197444,19.010411045879483,0.5418135535082725,-3023.9741773634755,1524.182087924405,1.9442521616455265e6,5.5021902094131615e6
-0.004859999999999999,1.2361117020245422,0.0002393334387337356,19.37898454971844,0.5673441683597638,-4841.150613033016,1808.7502863499385,1.2594994163500305e7,5.688419701665911e6
-0.00487,1.2361026767887189,0.0002512743738631002,19.62128964952111,0.5186126637734959,-1148.4811762559052,1384.6287039712915,-3.7147675550979287e6,3.7828950607259134e6
-0.0048800000000000015,1.236387820197472,0.00024651441591983246,19.640978569863954,0.5356628772750668,-2733.630851648911,1503.2271585877988,-1.5097209050458982e6,5.125994340966539e6
-0.004890000000000001,1.2367934519542105,0.00023126815510514948,18.900416905676497,0.5338647069256364,-3097.2471648555293,1435.410287822945,2.8142764293304244e6,4.0380785764343236e6
-0.004900000000000001,1.2367893015406488,0.000244715870826055,19.53619969087035,0.5248763651494921,-2191.892657954896,1440.1670393056045,-4.208717483678388e6,4.1316070559369023e6
-0.00491,1.2373046428806913,0.00024234507912499197,19.10601474250081,0.5123608721898701,-2020.7656446219953,1381.4860590191292,-3.9710684706383874e6,3.7786245031376015e6
-0.00492,1.2376282703506813,0.00024313824265286352,18.84395794047545,0.5384310698004874,-4040.842204324438,1441.2220225470119,4.713400869897945e6,4.456693146098604e6
-0.0049299999999999995,1.2373024519516234,0.00022659505360200167,18.8896696930142,0.5363968658397994,-3624.897534859288,1579.6910201098312,1.029769418186102e7,4.513963667238417e6
-0.004939999999999999,1.2378771677750326,0.00024244368114606952,19.38268987276508,0.5320651685899147,-1569.439215587589,1482.9223844836115,-5.028812831140285e6,4.905163966986104e6
-0.00495,1.2379126687081092,0.00023577878857530398,18.742043856049154,0.4927760905062159,-3246.667437691541,1264.5937708320191,-7.668664922131679e6,3.700294207615816e6
-0.00496,1.238058200814473,0.00024355890431566448,19.926477642916733,0.5441776452448776,-3191.6590021432594,1415.7422005596943,-3.7143246351020387e6,4.203513128911739e6
-0.004970000000000001,1.2386699355051378,0.00023745050139327236,19.52048460713583,0.5866481901710306,-6637.674252369185,1784.5297301522166,1.1951998658881895e7,6.1079337640270125e6
-0.004980000000000001,1.2385891993954181,0.00023433748057826684,17.548129294725104,0.48910500701793935,-3004.8736532553366,1409.960612000301,4.0948711472994746e6,4.228223892857206e6
-0.0049900000000000005,1.2386851016794462,0.00024380853803450278,19.665226274050546,0.5578123907578002,-3996.635552087154,1585.7739700911798,1.5240765881427608e6,4.901579913600226e6
-0.005,1.238388335736712,0.00024102573749025676,19.404714770018558,0.5301544406860492,-4228.244302289285,1629.604035825414,7.694040341853635e6,5.380851988051895e6


==> anc/Figure-5/d2_L766_rJ0.31.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-1.2388785183156377,0.00024108172403137322,19.082538505537528,0.5389308496860116,2731.4660145351963,1425.5702860395247,1.2634083184315541e6,4.141855599658919e6
0.004990016110241413,-1.238869441058394,0.00023510158093144491,19.00131084596628,0.5290389384501838,2500.070409362515,1357.2169805831054,563225.9512500692,4.135819085822801e6
0.004980032332241535,-1.2386631690807182,0.00023906081594000982,19.025357852013897,0.554181410937071,3945.322666836906,1474.88984744084,3.139669497428726e6,4.319411588269986e6
0.004970048554241657,-1.2384645534133998,0.00023995353674740005,18.945249163392393,0.5136805843358613,3129.527816937984,1331.0010765158095,-1.0852351928002732e6,4.0632240166240335e6
0.004960064776241779,-1.2377837324996013,0.0002364502024863905,19.133755608462916,0.5232949454565902,4466.326284553786,1375.606511402013,-604960.6234625095,4.512996693698095e6
0.004950080998241901,-1.238353068281475,0.00024162704984654322,19.137353817745794,0.5346557939311369,2472.0205155210538,1480.5457280812868,-1.4266359935556417e6,4.396716549503702e6
0.0049400972202420235,-1.2382451508608645,0.00024015302118767545,19.46480628895472,0.551592951979651,5510.293419139307,1675.874384608295,1.0130526599004237e7,5.164551201834154e6
0.0049301134422421455,-1.2377284792118701,0.0002400262046478657,19.360477255875495,0.5400008799303291,2405.4305792099262,1465.5788611095538,1.3549646455643396e6,4.818550802702756e6
0.004920129664242268,-1.2374666177403653,0.00024232353832117956,19.66386812533474,0.5742607684294124,6474.374928707101,2075.776513645788,9.817206438326895e6,1.0457293988330353e7
0.00491014588624239,-1.236842307005404,0.0002476554925241365,19.414970266141474,0.5296503953155387,3109.2155040722823,1548.1236787021055,-486180.5151133919,4.514017025587848e6
0.004900162108242512,-1.2367032119235952,0.00024771276397016754,19.199494798481954,0.5427105179723118,4150.541190485821,1486.4444554037161,3.121680927338419e6,4.495794281891288e6
0.004890178330242634,-1.2370659092745746,0.00024754850974286337,20.127885535772347,0.5677051877781926,3549.2103578389792,1630.9964639858085,7.640147445713302e6,6.124863186296947e6
0.004880194552242756,-1.2368458010191077,0.0002443598306477603,20.249805793880576,0.5740946286572194,2841.099179876696,1522.5077645739084,1.2901589349623923e6,4.650216466330834e6
0.004870210774242878,-1.2366054232535897,0.00023326096516895685,20.05280444021964,0.5469825891651167,4948.473707141953,1552.932641012145,-4.748931590063203e6,5.088097987178815e6
0.004860226996243,-1.2368744659563513,0.00024142527169353255,19.163392454478462,0.5468809645293526,1463.5734067155365,1478.7572160933162,2.288952055726453e6,5.122334514555467e6
0.004850243218243122,-1.2363058151304265,0.00024163597830613166,19.74200485857668,0.5494073240648193,3696.8957354737136,1557.404690521679,-752661.4895970544,5.4806847495899135e6
0.004840259440243244,-1.236430860667955,0.0002392782605206449,20.237635180226867,0.5556717071472326,3240.588939455066,1490.2300144665428,-5.475848151538834e6,4.444193776711761e6
0.004830275662243366,-1.2360821066589074,0.00024173440031628767,20.26616162312342,0.5901310641106673,4406.2318256671015,1786.7610769657897,8.76240241713618e6,5.941853184061791e6
0.004820291884243488,-1.2356103174484814,0.00024051329333794522,20.40176327411921,0.5706031696186874,5864.918257063201,1601.0900762990398,-1.5502145357517719e6,4.742316695927937e6
0.00481030810624361,-1.2354666976020194,0.00025191656599387355,19.785064300533115,0.5413333830273447,2600.771055525352,1375.4502561748789,-6.575007552140431e6,4.394738587162324e6
0.0048003243282437325,-1.2351618188729963,0.00023851038570666246,19.33548136368178,0.5232620988716513,1145.328230874779,1589.5398754283574,3.060991647365886e6,5.340578758541022e6
0.0047903405502438545,-1.2352231078762108,0.00023850600547757172,18.83300803730031,0.5453156319634826,4788.214250024582,1567.4876660704697,4.857069604603326e6,6.596506756988652e6
0.004780356772243977,-1.2349969891048507,0.00024497876316432505,20.442776590292343,0.5647903816531705,4119.369638857013,1550.8916450763488,-1.4636239369376814e6,4.885009475708642e6
0.004770372994244099,-1.2347568155802318,0.00024707840697766795,20.077664551853328,0.5572909095382605,3038.0369280329824,1548.8215073029367,-2.307787452904065e6,4.557617134682544e6
0.004760389216244221,-1.2344376943858342,0.00024324293382677268,19.158870625497624,0.501617276027314,1894.6783348266144,1249.2983304439397,-9.13121453071636e6,3.348488051378255e6
0.004750405438244343,-1.2340475203361811,0.00026043786952494757,20.895552663132186,0.5734248824616713,3836.766842386686,1659.1093007204122,-4.978801444483874e6,5.000181882499817e6
0.004740421660244465,-1.233736549772041,0.0002488945277131804,20.787042653441592,0.580099636026,3392.0772127392434,1718.0807448265562,1.0284143103586565e6,5.304345573330038e6
0.004730437882244587,-1.2334118827871055,0.00023755251873819086,19.575379016628194,0.5612550179685113,1782.5719185342014,1744.107893551782,7.293238276365379e6,6.626777531424277e6
0.004720454104244709,-1.233344917641766,0.00024073314573062632,20.009276364355582,0.5987774356315534,6341.35552921482,1939.5053980969292,1.2569849107228346e7,6.651164348592951e6
0.004710470326244831,-1.2330536615137462,0.00024794337397004713,20.93690235003283,0.5983433943374216,1932.8250930520128,1692.4077326858892,98079.42686096292,5.864057051726197e6
0.004700486548244953,-1.232952305907755,0.00023559050295425549,19.348973187371357,0.565923370307854,4946.063174142109,1653.7827959969275,4.688791025946189e6,5.347472222751484e6
0.004690502770245075,-1.233358747942512,0.00023941514248055585,19.669928655914156,0.5521284908267771,3463.5363487769528,1524.762816927743,1.7732257810805638e6,4.265198952855226e6
0.004680518992245197,-1.2330599521228103,0.0002502967949421521,20.306301475638477,0.5683543698027873,2385.9437620324447,1674.618645281558,4.584234742405556e6,5.524498978201494e6
0.004670535214245319,-1.2327574903994798,0.00024265784212092453,19.733115329247823,0.5793518334843774,4977.682870568831,1678.2544345518486,5.646361034437286e6,6.165524622233896e6
0.0046605514362454414,-1.2324381943643548,0.00024302651739875202,19.929126959824067,0.555748523973311,1439.2362682712694,1437.8619478675955,-5.019873050723633e6,3.864534273926766e6
0.0046505676582455635,-1.2324193609577616,0.00022343972443703664,18.91431902944178,0.5305289653171584,621.1241860503322,1374.8095440372974,-1.8169959144442088e6,4.230178056959184e6
0.004640583880245686,-1.231866638227413,0.00023622224854379916,19.194608525690477,0.49623038595047164,3339.6233190289986,1325.4313016631843,-9.004166205663739e6,3.7933419814352035e6
0.004630600102245808,-1.2316712645384007,0.00023984109697241474,20.267080319251754,0.5663181738190504,5514.594207397951,1598.004834884039,-4.0258271230370835e6,5.651802966494387e6
0.00462061632424593,-1.2312122474188922,0.0002394359897935336,19.047768733486116,0.5550565379956429,1730.2416108953885,1470.506747096422,2.4672416629746323e6,4.447769083158755e6
0.004610632546246052,-1.231504800199531,0.00024750970067687744,19.926414655050028,0.5617756630628966,2423.932967807772,1712.248933805902,6.589912568743316e6,5.271202203984454e6
0.004600648768246174,-1.2314237527916199,0.0002544494688062411,20.881360140858842,0.5502410187300583,3702.29819907849,1642.3312550870285,-6.046364183139383e6,4.416947127583206e6
0.004590664990246296,-1.2313258965343226,0.0002490664009852474,19.939279348497873,0.5558536250443871,2496.546283694362,1555.6274823150975,-526674.1781147171,4.593688506226066e6
0.004580681212246418,-1.230977149947872,0.00024260522253091775,20.57731856140146,0.5967091077564864,3679.363308839688,1882.6595355543268,1.330114712791283e7,8.106665437952958e6
0.00457069743424654,-1.230740944404248,0.0002467823721062064,20.040422376195053,0.5778774698217611,3710.7917211937915,1786.406756191136,9.841840386795664e6,5.950695853978185e6
0.004560713656246662,-1.2302099687223318,0.00024784370441406525,20.988109442330288,0.5872899280994494,5234.729208789426,1837.7543098513115,4.627255358911866e6,6.93306772056156e6
0.004550729878246784,-1.2300904816299219,0.0002550850948639896,21.74166946748443,0.6163089142918006,4113.125236366684,2039.5703072299805,9.434267220776193e6,6.683821135552191e6
0.004540746100246906,-1.2301242023470804,0.00024406017105428038,20.65351838378373,0.5542593937234485,3867.9872106782786,1590.9330326679817,-5.3480226001321385e6,5.016695876500782e6
0.004530762322247028,-1.230338751739824,0.00024842682381870536,20.549940030826342,0.5492437284282956,5858.282409404861,1495.3033049530547,-5.61312970192042e6,4.565137787542172e6
0.00452077854424715,-1.2299334275112974,0.000247623261647016,20.995971066082713,0.608898541953285,6596.686563874379,1708.60236571248,3.449210517127104e6,5.5211950748091955e6
0.0045107947662472725,-1.2297017773448002,0.0002487201225280546,20.082469431545277,0.557623773106434,2829.57243418771,1483.7680361378123,822068.6075750123,4.474962783726572e6
0.0045008109882473946,-1.2290356194334098,0.00023107363685379825,19.666148233252034,0.5366025763693766,3379.787773675463,1553.3040228092643,-1.5942675772637671e6,4.747184730653458e6
0.004490827210247517,-1.2285782879739076,0.0002412319658939705,20.708892629103087,0.5768704529949792,3976.608527319025,1685.9299523210846,-3.1599715925009768e6,6.22489290097102e6
0.004480843432247639,-1.228639756211781,0.00024113571769662805,20.97694328300609,0.5878380346448049,3470.462600453213,1813.4680901468241,3.9798968317500507e6,7.931306021200133e6
0.004470859654247761,-1.2285731976776377,0.0002409057356622523,20.871979867449742,0.5559723544050655,2458.925948957466,1590.2415281762385,-2.8199937979323505e6,5.345368723355315e6
0.004460875876247883,-1.2280780226876502,0.0002519757307399012,21.46741633231895,0.556300540909955,1387.0022338127696,1586.6007595781593,-7.507347753023002e6,5.082895613499735e6
0.004450892098248005,-1.2282281450900248,0.0002468044552436303,21.81295818081605,0.6060459730015817,3778.1493618038444,1724.5567241729868,-7.2898086973080905e6,6.697171845062226e6
0.004440908320248127,-1.2282708788297139,0.00023974804876447948,21.391298225640053,0.6199094793648454,4569.275590685775,1746.778537428348,2.2130880194727196e6,5.273443500308804e6
0.004430924542248249,-1.2284019590355455,0.00024976613153178905,20.738529734085922,0.5690332023697252,5457.1941155901395,1632.7083295473365,115493.46088288706,5.084917844321302e6
0.004420940764248371,-1.2275188417657272,0.00024755405299273957,21.046727266466927,0.610025995902676,4133.13914972839,1889.7724857187563,8.649448428282345e6,6.405786715071858e6
0.004410956986248493,-1.2273729527997774,0.00023983681729961297,19.698919689942212,0.5885641727847342,6296.4843361981775,1911.648612732103,1.4316329802374015e7,7.960828507426351e6
0.004400973208248615,-1.2270165799173518,0.0002465214666012637,21.43071262396338,0.6531593317108386,7793.750527974555,2058.989104906651,1.4747724435986798e7,7.40352842078317e6
0.004390989430248737,-1.2267163025932846,0.00026097174087812467,21.536395344938224,0.5835311349847108,4022.959181978544,1693.2257475256245,-2.9337339630170097e6,5.429927049272728e6
0.004381005652248859,-1.2263583123893946,0.0002469750897862443,21.125937705054596,0.588059741467823,3793.3558386292875,1690.3902657980952,2.329234022048286e6,5.338284009847076e6
0.0043710218742489815,-1.2265022275706294,0.00025426060671699085,21.224979037728488,0.5842454489978457,2277.517173006579,1608.1808651840358,-4.643261351651537e6,4.950899366172735e6
0.0043610380962491035,-1.2262843339567073,0.00025075306541073205,22.151102924415937,0.6072684931414902,1655.724722189304,1861.5261573929429,-2.2421118158936813e6,6.151673012154306e6
0.004351054318249226,-1.2261165601298674,0.000253108164555104,21.517172723385602,0.6039066520168478,3538.882582573953,1934.7563365138592,6.998615009788264e6,7.823246287088431e6
0.004341070540249348,-1.2255349752755826,0.00024693973922643685,21.564227545302757,0.5802064179524563,4523.847393580205,1649.6775014110108,-5.636483927006536e6,4.913462419149065e6
0.00433108676224947,-1.2253607578531378,0.00024566808640701836,20.900485888445473,0.586595580270555,5904.643451480294,1658.426645481877,-1.4822917853169302e6,5.093566191662615e6
0.004321102984249592,-1.2250408367875474,0.0002569399324561505,21.973102944397876,0.5900781374384617,3889.914556346695,1714.0173512280458,-8.39152315249373e6,5.424603410332386e6
0.004311119206249714,-1.2253485938911808,0.00027224734590455775,22.64648301261677,0.6508427562884737,4808.599845103478,1847.942144086835,-1.271155092787666e6,5.976838483735421e6
0.004301135428249836,-1.2246275616101463,0.0002590662439018024,22.145569776353074,0.5911339744477272,6190.133519335225,1743.7334168247594,-1.7197805321827163e6,4.882788613482064e6
0.004291151650249958,-1.2243634504985073,0.00025939252978358565,22.1215218932377,0.6213204060683118,5915.280736195377,1984.5619854459062,5.476841729154219e6,7.040768593334102e6
0.00428116787225008,-1.22424866761351,0.0002671069937659882,21.73152587692773,0.6111280123549652,7413.236262823394,1888.1057744931777,-468644.4729155628,6.959995005731353e6
0.004271184094250202,-1.2238125657891386,0.0002569171740991917,22.494418692473122,0.6512614870383404,5729.488207553827,1977.9024162024186,1.9540390194392342e6,7.017193264169541e6
0.004261200316250324,-1.224249092999427,0.00025124307207022523,22.02819395189322,0.6033777227633383,7035.058710620101,1735.3432550822486,-2.800573606843816e6,5.539104752282365e6
0.004251216538250446,-1.224070111824153,0.0002443070232637932,20.697390693600585,0.5403024479957906,3617.800878877023,1426.7626591735657,-5.74204180954513e6,4.323875167828994e6
0.004241232760250568,-1.2238803306598673,0.00025826677545838934,22.318500409128507,0.6525329396985726,6455.820976089344,1908.69460662075,5.273523022449919e6,5.62685386377957e6
0.0042312489822506905,-1.223388792499619,0.00025209284306309014,22.08398908861014,0.6541764884436638,5182.681926648369,2299.1120542031704,1.5196905869824601e7,8.885976360715281e6
0.0042212652042508125,-1.2230236796103884,0.00025464875660563855,22.58001159367949,0.5924234948659526,1093.5818688220581,1815.2680827543086,-4.1556848333851383e6,5.447922511497343e6
0.004211281426250935,-1.2229862027935683,0.0002543104795398199,22.07849052961179,0.6361943938834953,5700.217787578978,1819.7481534308915,2.7739938493950367e6,6.111068394149315e6
0.004201297648251057,-1.2225384773028096,0.00026735785246253835,23.338131558259718,0.643320476531704,1152.753193920301,1980.5606350551443,-5.300263687944997e6,6.645407987094943e6
0.004191313870251179,-1.222383644536652,0.00026641624290794496,22.382480753298417,0.604155810930427,1612.9095011000018,1668.7247686033477,-5.45506811609131e6,5.220945456771379e6
0.004181330092251301,-1.2222566722887116,0.0002504128639498042,20.953329985585203,0.6121676185835309,413.33794159030606,1882.1461920947906,1.119693892929872e7,6.189691848012271e6
0.004171346314251423,-1.2222715757537157,0.00024948685916518235,21.192004327387234,0.5909849824623478,2992.7937056479595,1643.2846646642745,-3.73029251920985e6,5.530966986037735e6
0.004161362536251545,-1.2215183380687136,0.0002543589891911036,21.66256694530793,0.5792967459336111,2808.1438575451098,1836.126141648094,-6.467859381054206e6,6.638488620550186e6
0.004151378758251667,-1.2214797815863037,0.00024725234428795876,21.784655519747176,0.6159118358805032,5228.249786649043,1784.7329691248246,1.52103973791402e6,6.213340555951749e6
0.004141394980251789,-1.2216632547389257,0.000248637568002253,22.989962715206516,0.6230114985408212,3739.4018401002672,1693.3714169175205,-9.794474667684162e6,5.131188943290806e6
0.004131411202251911,-1.2212460318550011,0.00024717687303882916,21.658770846502662,0.5979295941951053,3877.501909621544,1755.6574506780269,-3.613786091330346e6,6.446989974215401e6
0.004121427424252033,-1.2210522700353519,0.0002532655981441195,21.621738745726912,0.6141468052679383,1304.406021814222,1742.1273944219927,2.900252930149e6,5.556199634614445e6
0.004111443646252155,-1.2204492898778516,0.00025323817333493997,21.437210225959078,0.6454714416489759,4675.767969563984,2063.8420558687953,1.6705835124560736e7,8.119327626234228e6
0.004101459868252277,-1.2207061748067833,0.0002545291742954486,22.05545631265462,0.6515096588240308,6060.959570549572,1916.0461722281632,5.709552800073953e6,6.159576278603332e6
0.0040914760902523994,-1.2202085400459348,0.00026839060989529076,22.85362144177993,0.6248337342107557,2687.0985359437627,1855.6242363848046,-4.243273486771479e6,6.282543673685244e6
0.0040814923122525215,-1.220138253999734,0.0002615460124686176,22.561734811354505,0.6063513606003728,4177.8710970405555,2015.3077873051175,1.5342713011467296e6,5.95335523442052e6
0.004071508534252644,-1.220050197085225,0.0002618877306557232,23.226012734849686,0.669349392957923,4457.667714335853,1980.5467649845518,-228597.3329235153,6.885323763227865e6
0.004061524756252766,-1.2197193459702642,0.00025255092772143314,22.29312612774436,0.6162690073123879,3601.147251005389,1700.4257526337758,-3.7513370745834494e6,5.09043503628765e6
0.004051540978252888,-1.2198820073256262,0.0002629452938214929,22.682267760609125,0.6458062413074562,5842.421665046624,1925.7218558519526,58032.59967892576,7.223080100861141e6
0.00404155720025301,-1.2193530858927881,0.00026247359935157563,23.02970078517585,0.6284148279455906,2834.9218695369163,1781.1864863872133,-1.4706254816575416e6,5.530546814773976e6
0.004031573422253132,-1.2190578302554786,0.0002615412994257461,23.164570188670854,0.6677166549587125,6651.15173429934,2098.699989042004,183209.7909074924,8.354013490952964e6
0.004021589644253254,-1.2186378403516946,0.0002640106129051518,21.74560673697305,0.6362061313600063,3608.9774586429244,2038.390187868423,9.104338301029911e6,8.308031425445563e6
0.004011605866253376,-1.2184771060541748,0.00026340733252997063,23.20973135919511,0.6848154629950384,6722.36325643178,2389.433180122479,1.2893335581097694e7,9.752567343954971e6
0.004001622088253498,-1.218417075092858,0.00025326524763206743,22.026654746709394,0.650479517042439,3443.749098763198,1971.6732416482744,2.2034614762964067e6,8.462094312489685e6
0.00399163831025362,-1.2179282366777786,0.00026622040138658083,22.416751019187853,0.6448165084725196,4369.603453136996,1946.006407655892,5.249320387799419e6,6.439173857542617e6
0.003981654532253742,-1.2175223372207022,0.0002640341346386756,22.926291554636464,0.6325686008018246,5427.808376992995,1902.6186250502974,-1.4769658819840385e6,5.617734043652205e6
0.003971670754253864,-1.2173279189066502,0.0002782494029678269,24.10961286115727,0.6758296695889557,5909.353904058472,2141.944149428053,398427.1185959738,7.332381669295035e6
0.003961686976253986,-1.2175985386204908,0.00025742955098878573,23.311074621756156,0.6506598871334569,6028.100447606202,1988.2885949153829,2.808914080581386e6,6.321002573377912e6
0.003951703198254108,-1.2172349896299661,0.0002689930294910945,23.261879555012687,0.6438486201574549,2968.8687652493645,1922.834137181626,-5.841530399955252e6,5.779268739266349e6
0.0039417194202542305,-1.217169038153439,0.00025845716328731615,22.11532293871255,0.6060221982743167,4779.998178030435,1700.4279193509765,2.4197663815465462e6,5.12065659981355e6
0.003931735642254353,-1.2172478976358663,0.00027023781257639966,23.63740533399331,0.655405268635674,5940.981767137033,1976.7153427239255,-1.4627968221861166e6,6.515713663837067e6
0.003921751864254475,-1.2167893142350032,0.00026924998663127543,23.95496461150676,0.6681612178957794,7562.502382290568,2091.099852901619,122598.27030643715,7.134022876167191e6
0.003911768086254597,-1.2163991748424252,0.00025347911587718787,23.181852130547906,0.6467300882677229,6794.155169662749,2070.4221481784857,7.745927016336469e6,7.2187676191192055e6
0.0039017843082547188,-1.2163934408542694,0.00027544094027524255,23.699038869895013,0.6607725947243311,1179.0227577456626,1909.671537048474,-4.550902187872255e6,6.2516168737496e6
0.003891800530254841,-1.2156640268542809,0.00026471709554692403,23.51703755890943,0.6107107897025036,4412.7831550601895,1774.602709136135,-7.796085448216955e6,5.604598133942571e6
0.003881816752254963,-1.2153321959100203,0.00026201997266987607,22.59375761576464,0.6232478410521335,7685.400336819386,1943.480732422011,2.2485015071518435e6,6.121185841608961e6
0.003871832974255085,-1.2152903397599242,0.00026511168158279845,22.39076074654858,0.6260603440626666,4352.945902185687,1750.9943017484254,-1.8624098741389276e6,5.329733737825378e6
0.003861849196255207,-1.2151971710958527,0.00026534756116005097,23.922085719624423,0.6564204443113959,5027.749978053194,1973.3350583496283,-1.0867076473590038e6,7.686668382515692e6
0.003851865418255329,-1.214951124339271,0.00026743112431720854,23.634975310509535,0.6553017735229291,1291.1696341838467,2024.3043657813134,-4.461005596616948e6,6.580365462143991e6
0.003841881640255451,-1.214475099928446,0.00027738991455285376,25.06648973822788,0.7014164555100769,5189.7298321220405,2263.311535567721,223625.55728167162,8.058596460218245e6
0.0038318978622555733,-1.2146574148214426,0.0002744378616431465,23.97876495270504,0.6396693371609574,8894.19104683204,2017.2303215879417,-5.515009134692156e6,6.4091208538941275e6
0.0038219140842556953,-1.2142983770260598,0.000266025415858828,24.425306217326916,0.6423537251208872,5455.3249758443,2140.2471135142077,-2.826975630316472e6,7.47985890115786e6
0.0038119303062558174,-1.214080897791686,0.00024781016032321586,22.204754950408443,0.6338212098721102,1128.9156956678783,1770.022157951248,1.1538318079991303e6,5.5423861328631975e6
0.0038019465282559395,-1.213826423309045,0.0002574404836283527,22.983154649267114,0.6577312388183753,1794.8469142566385,2135.971903089101,6.384466770620234e6,8.65675865378085e6
0.0037919627502560616,-1.2132998144922316,0.0002613987583058409,23.546535667826703,0.6589749388937143,5479.209947049166,1802.2571815911379,-4.532305579220372e6,5.678697695488979e6
0.0037819789722561836,-1.2130667608237378,0.0002824277742820077,23.94757571565714,0.6679562370224572,3772.870465494302,2158.525561769341,1.389750656857486e6,8.124986076988021e6
0.0037719951942563057,-1.2126053615555157,0.0002699262439034775,23.823558469287335,0.6685700325604121,8233.410735772204,2207.3024088923844,7.241585990153106e6,7.736477104374127e6
0.0037620114162564278,-1.2126114405197077,0.00028205688675061763,24.976863168129043,0.6561546232688612,5220.426479299231,2025.7462715240372,-9.974191100056129e6,7.604673212111462e6
0.00375202763825655,-1.2126869294453424,0.0002766032811883656,23.884283604543924,0.6690515430508909,5402.714816428625,2175.3519585643817,5.780862043397867e6,6.900468661725745e6
0.003742043860256672,-1.2120850054927157,0.00028395690576625066,25.055958866086662,0.7399807299283045,8047.625586426116,2178.826014876572,6.542262383227975e6,7.556225481412577e6
0.003732060082256794,-1.2121860762822452,0.00026467033295958335,23.61243533062216,0.6781832588065246,5676.884055205897,2194.7689783727747,5.321389135348802e6,8.278594963434992e6
0.003722076304256916,-1.2117813009618774,0.0002738569242785715,24.87684677424422,0.6921191107778226,4512.464329604612,2118.6345453724975,-770739.0175063838,6.167806126230901e6
0.003712092526257038,-1.2111618063745115,0.00027387729336440824,24.508325196674114,0.7223508345339178,8242.846884975344,2586.3257866746444,1.282494495435741e7,1.159549199281039e7
0.00370210874825716,-1.2109994231315313,0.000278490443920157,25.103713780028233,0.7343215368674443,10588.947419496462,2659.193173298391,2.029385064921873e7,1.004805707432455e7
0.0036921249702572823,-1.2109389856680781,0.0002514867895640756,24.50886517847152,0.7151112059889609,8754.123878058721,2485.631107506108,1.6989324413392764e7,1.0160175544904072e7
0.0036821411922574043,-1.2108924921416664,0.00026705667395052413,24.41715454266719,0.6736280364636865,8777.943319720258,2251.1152483654228,-4.780112024203412e6,9.343746438116545e6
0.0036721574142575264,-1.210671373822729,0.00027580170563794895,25.79224486019588,0.7640864959090005,8885.604905002012,3148.3366144154606,3.0425476440036062e7,1.5255931897692526e7
0.0036621736362576485,-1.2101346810373474,0.00026994352054516164,25.65082373174722,0.7044560566997117,7563.728878169586,2213.247000717243,-3.193177435833362e6,7.233881471949338e6
0.0036521898582577705,-1.2100951230936698,0.00028296160491856763,25.54336447753396,0.7087648904159203,3209.814432213409,2289.8957376112307,-4.303083640169056e6,8.2613273367758505e6
0.0036422060802578926,-1.209771164704719,0.00026766582365299053,25.473920581513745,0.6818400288883558,6920.197204194851,2248.6454765242693,464931.4649458016,8.594064477883924e6
0.0036322223022580147,-1.2096679570315405,0.0002668444460214562,24.873739491736305,0.7087041403404383,7498.457462924099,2442.960382415827,8.433203818638703e6,1.008751185493614e7
0.0036222385242581367,-1.2091678960668395,0.00027214182318462024,25.69645769489427,0.7455834120702663,7779.325956080653,2445.9894484419096,4.0669996687080846e6,9.379828653461576e6
0.003612254746258259,-1.2087488688454031,0.0002815917103818931,24.598327203783462,0.6571061315089932,5697.325566665151,2067.395578929482,-2.6815172633938603e6,7.382308112849629e6
0.003602270968258381,-1.2086108983767228,0.0002654478409815874,23.60146701366103,0.6946940755075798,8394.336860214316,2465.787430448381,1.6559393389422106e7,1.1977774029346516e7
0.003592287190258503,-1.2082655726314075,0.00026994222290457567,23.844807213718973,0.6671446481047779,1070.2341368658817,1969.00393964153,-865463.827088134,6.945075033764661e6
0.003582303412258625,-1.2078230703103814,0.0002684321633556247,25.33175099417089,0.7271193418117113,6048.958014128717,2507.690378127179,1.0562311858204342e7,9.242379403721482e6
0.003572319634258747,-1.2078475327646374,0.0002746573319274395,25.695080033176083,0.743337597936416,3385.697421208891,2468.996439897535,5.605264496109561e6,1.0630651611074604e7
0.003562335856258869,-1.2070666784394997,0.00027961799113252476,25.220554728102595,0.6795342307061858,2511.2287698373584,2119.6329773804446,-5.514490643341581e6,7.865203896410009e6
0.0035523520782589912,-1.2068358506521213,0.00026733848608061336,25.9480398762844,0.7540156386272071,6898.615060620742,2493.26477472498,2.8525443867541924e6,8.760274497811861e6
0.0035423683002591133,-1.2070431894430884,0.0002736319043263634,25.532947057131885,0.717814332391129,7009.633295014394,2140.644231485074,-4.134320831597619e6,7.048085604632341e6
0.0035323845222592354,-1.207102769120782,0.00026272825890966345,25.595948391977586,0.7197430722249488,7713.884715006193,2423.1372806079103,1.7352893445323433e6,8.05593853844354e6
0.0035224007442593575,-1.2067076758915087,0.00028421473013754724,24.832596213672222,0.7122844433022494,9271.809481519807,2545.6215259475366,4.373691817885586e6,1.0783504925535912e7
0.0035124169662594795,-1.2064511778950682,0.0002761742320499898,25.74359506325267,0.7397224033634976,5737.259419608183,2260.223271003334,1.3920236013945134e7,8.0811723008447e6
0.0035024331882596016,-1.2058570660897512,0.0002949300685871505,25.996038144880494,0.7071449150579623,7743.078837922946,2374.467055240744,-678561.4268249441,8.539679515303118e6
0.0034924494102597237,-1.205276668375033,0.00028567960063760633,26.398538119495072,0.7238766779046337,9240.753518925734,2296.5155762079935,4.632529319049203e6,7.786386098334783e6
0.0034824656322598457,-1.2055854837337978,0.00027923390330085684,26.25038804500395,0.7119684841940593,6742.4162622482145,2295.636495583013,-4.476782820494478e6,7.227204957326746e6
0.003472481854259968,-1.2055790570610208,0.0002740004371107015,25.094710004810477,0.7136859783038936,6352.763516646474,2213.387405320367,-3.730518183671782e6,7.179512450557231e6
0.00346249807626009,-1.2049792534626103,0.0002766621513185019,26.78380806384436,0.7425821121701052,4552.931784174609,2126.271664721756,-1.649465157940637e7,7.345631451489732e6
0.003452514298260212,-1.2048773378600837,0.00028277839077546014,26.543388697147513,0.736221044853819,4826.822756826469,2265.5616070311794,-4.041447681683147e6,8.168916104525316e6
0.003442530520260334,-1.2050563072041616,0.0002705062658735966,26.622211525411885,0.8407091165232008,13524.405831990312,4135.169354182257,3.705326878699629e7,2.955434268540147e7
0.003432546742260456,-1.2047970340318972,0.00027714032853031975,25.655883286844187,0.7601064905598847,12811.815943035273,2769.9661000928704,1.4815619945208954e7,1.291465272346786e7
0.003422562964260578,-1.2041996299090811,0.00028324970640348,26.679042334694063,0.7548982097623139,3831.025743463844,2463.2693130570965,1.9954833757343232e6,8.064562246453446e6
0.0034125791862607002,-1.2040574323640671,0.00026857233560591753,25.764544676966857,0.6817121259995205,4696.570398964029,1965.5045630177035,-1.1158895614993254e7,6.142602657676642e6
0.0034025954082608223,-1.2041798920313829,0.0002885187502422772,26.990244719306602,0.809343763304634,10048.04001572338,2874.1033993957503,2.60648246047326e7,1.2047183652667243e7
0.0033926116302609444,-1.203252154756523,0.000283889425590002,26.37767908777491,0.7285031189132172,7326.311752356233,2281.284935643675,-3.5356886954772267e6,7.715402688289686e6
0.0033826278522610664,-1.2029402183320388,0.0002829520106175684,27.142002056070286,0.7778642060076809,9994.146614810194,2577.032492726442,3.5602689487222536e6,9.000231936307775e6
0.0033726440742611885,-1.2031003534113989,0.00027484942836461545,26.565485345636592,0.7285354553535561,7726.099247340307,2318.492519382467,-1.7760933102980896e6,8.293293440959988e6
0.0033626602962613106,-1.202661227724702,0.0002793497051143459,25.751199640939173,0.7247893620849782,9099.985913975132,2323.2878778726163,-3.366643329970468e6,1.0155498928615618e7
0.0033526765182614326,-1.2023593745293075,0.00028504272307272664,26.466007002872033,0.7439359854925071,8949.166382868998,2562.6208467976053,1.1069054850461453e7,1.0405228516531464e7
0.0033426927402615547,-1.2021203445167283,0.0002831608969859708,25.906222229087934,0.7909548422108164,11600.951900436237,2855.6151287789453,2.4893652937288005e7,1.225941177086959e7
0.003332708962261677,-1.2016224076432636,0.0002939727070671213,26.50807611086545,0.706824267663684,4539.307245399831,2115.465645435923,-8.715017732521221e6,6.950060896990848e6
0.003322725184261799,-1.2015658274953251,0.0002797585089862913,26.37865073067492,0.7356558312668834,8769.584457298291,2166.6986077465367,-5.173461434042248e6,7.610463985770497e6
0.003312741406261921,-1.2014140782192808,0.0002841064291505108,27.91327743890876,0.7904762309588421,8893.874063553087,3037.4765892747746,1.853647904400092e7,1.3017072162553838e7
0.003302757628262043,-1.2006203910354072,0.00027616164074819563,26.319068898193876,0.7344866307228297,4341.164784545239,2320.531464269633,-1.1055655262072475e6,7.389800537798334e6
0.003292773850262165,-1.2003231493643036,0.0002861976141796318,27.476794983079976,0.7536356873593419,7048.706470189903,2237.0213585135484,-1.2389659639352681e7,7.915883843079747e6
0.003282790072262287,-1.2002253187802616,0.0002666567157736081,26.261072495492957,0.6954917666250254,5455.395573154628,2168.5322985035664,-6.638090260076925e6,7.169917730519299e6
0.003272806294262409,-1.199817025622073,0.00028634370562378146,27.17275839149505,0.7772504742458016,4508.922065439658,2440.8763651035447,-1.3048830041918056e6,8.024787232531844e6
0.0032628225162625313,-1.1997086126609713,0.0002949895150199316,28.891435183203253,0.8073868788862804,7648.729701775242,2710.270085592791,3.436871818146695e6,9.938093776848162e6
0.0032528387382626534,-1.1996579919034158,0.00029084803214519223,27.25982099313028,0.7729653103000383,7477.993086219905,2935.849619637842,2.1710359790586267e7,1.1973926143184561e7
0.0032428549602627754,-1.1993064578054948,0.00028468022036583066,26.664263777869255,0.7743782192388159,4831.593777351621,2565.374495360593,4.052526591647835e6,8.211903498682088e6
0.0032328711822628975,-1.1986656984833997,0.0002764997777982252,26.46452300922415,0.7460076644462417,7541.706188273941,2480.1329310911756,3.725586575496776e6,1.0293877477918312e7
0.0032228874042630196,-1.1983359551348258,0.00028751533049223207,27.24556761505725,0.812050173377247,11504.570506856355,2925.4969732879713,2.041957784408392e7,1.3800957223517621e7
0.0032129036262631416,-1.1981154591766203,0.000298245796493633,27.706396997601466,0.7597377757561109,8891.971383669557,2503.7724620022177,6.491161004924955e6,1.0132848248781312e7
0.0032029198482632637,-1.198182711299974,0.00028614723338963184,27.932040252594376,0.7830894721821067,8572.988144599292,2586.8597736696574,8.184147588155826e6,8.630907026833164e6
0.0031929360702633858,-1.197161964685981,0.00028317515797816114,28.242299560869654,0.7916847307883196,2972.48707690875,2626.830865281405,6.89985018465044e6,8.857200328739272e6
0.003182952292263508,-1.196861935729625,0.00028838429366486243,27.71884379079688,0.733496481563719,1935.1247586067927,2191.954147577923,-2.1002236981304485e7,7.370466810245351e6
0.00317296851426363,-1.197138787039463,0.00028971619625282473,27.0031059729101,0.7865266897650083,4798.305159485767,2563.7617640269136,4.475357896765351e6,1.0553496180509442e7
0.003162984736263752,-1.1968882897966069,0.0002891217093074617,27.660966383092124,0.7567268621053272,6384.922361597758,2497.520061103654,5.095297061461256e6,9.72992214877818e6
0.003153000958263874,-1.1968330958221103,0.0002886035706131828,28.918309975601495,0.7973849226325731,4873.31609730143,2758.141055813763,-1.3494337872272902e6,1.0027002162904242e7
0.003143017180263996,-1.1963653927986968,0.0002848101360164852,26.01050414001028,0.7354867989727731,6369.8711912877725,2327.8282696253214,9.348097326724816e6,8.969672555320654e6
0.003133033402264118,-1.1964802182404317,0.0002944771566046556,28.350895005841572,0.7707574815349206,12225.283853993875,2443.5651335781636,-4.578694679865053e6,8.365166905973236e6
0.0031230496242642403,-1.1962097687909388,0.0002833474208982239,26.93251877715616,0.7867103393652308,12024.318392349156,2859.6921181822363,1.4976568607077148e7,1.2070262466025556e7
0.0031130658462643623,-1.195803816988644,0.00028467671846006177,26.400597033155286,0.777135949419344,10909.82354894004,2467.6714657714924,6.293034635643214e6,8.72761769760553e6
0.0031030820682644844,-1.1954862025932853,0.00028307189546007667,26.94463181397328,0.716499109476768,7445.455724849868,2485.982210044109,-6.673375131123548e6,1.0046955209389072e7
0.0030930982902646065,-1.1951385470911868,0.00029503824370641677,28.300302904080414,0.8077366923493999,8410.428477647945,2563.395851413526,1.8375821085595486e6,9.673251526038686e6
0.0030831145122647285,-1.1950437827083276,0.00029674922485864826,29.14228081382579,0.8493510821612197,11821.624704558233,3421.6886600877524,2.7436145834375784e7,1.7251613982612863e7
0.0030731307342648506,-1.1946767871991262,0.00029366404059866816,28.520352500356587,0.8286287414331243,8493.048823581483,2949.0201898043047,1.061156828218306e7,1.3369985716569899e7
0.0030631469562649727,-1.1942999167314285,0.000286683706491878,28.172333893179104,0.8499655749081543,6185.275658545922,3111.4557706954574,1.808914944745537e7,1.6002949574313805e7
0.0030531631782650948,-1.1944610849511348,0.00028758986700380413,28.16934802643525,0.8045979929861116,4132.387752656801,2810.459387615764,1.210714114773254e7,1.0003957762881782e7
0.003043179400265217,-1.1940236734437755,0.0002965449161152372,28.460682794850513,0.8289165516768415,9270.727318610043,2624.9309288258883,1.4159801055522629e6,8.906487546108613e6
0.003033195622265339,-1.1936697243114012,0.0002877519112050537,28.524593492399177,0.8095977684232043,8234.748851947768,3066.5385183816898,1.0257312353968611e7,1.6718111761120116e7
0.003023211844265461,-1.1933710891352967,0.000286936727699727,28.374358830374778,0.8223716614175535,5071.506587531531,3117.6958993743233,1.6636190566392148e7,1.6366961897834264e7
0.003013228066265583,-1.193212196899671,0.0003009319590069947,28.880753357493468,0.7788654867610595,4687.071863893518,2341.7010625150647,-2.2892168929553453e7,8.488472435157865e6
0.003003244288265705,-1.192756473852182,0.0002973642378758847,28.55473921190988,0.814542166212272,6457.424559093922,2602.2537608522534,682745.2620969506,7.855020713220557e6
0.002993260510265827,-1.1920968339667186,0.0002959537630250168,29.197699416702452,0.8430413231404091,7781.690528087173,2856.176586533596,-6.803383705632723e6,1.1211391768824786e7
0.0029832767322659492,-1.1918295575791018,0.0003087359862039346,30.331108839184537,0.8169665167881549,6203.50635240036,3093.244167171533,-2.4498596377813076e6,1.1882061717684578e7
0.0029732929542660713,-1.1915538290426135,0.00028801505583944247,28.98686461207174,0.8540371760934728,6576.682177923891,3523.8615240819377,3.1488910835077826e7,1.6615485997868916e7
0.0029633091762661934,-1.1919571935059952,0.00028713547784330913,28.895954307796604,0.802956995650748,6739.066718534314,2744.196889049864,4.957635050485483e6,1.0442321185056068e7
0.0029533253982663155,-1.1910722736741874,0.0002984389784666595,28.65764933499698,0.8531868162930636,5044.962502194508,3431.212598416294,2.3035887584951796e7,1.9637914322023313e7
0.0029433416202664375,-1.1908022195815127,0.0002803288628081976,27.910695706223365,0.7363440882238262,2348.7896108216232,2344.1405554648445,-5.5376648535853475e6,8.428353494250689e6
0.0029333578422665596,-1.1902375398144145,0.00029003797366382653,28.77998808942517,0.8315849973803292,8500.30724433582,3172.025009113719,1.1437238639900083e7,1.5948502912753198e7
0.0029233740642666817,-1.1902603018763005,0.0002922447260835983,29.093818676866636,0.8208572490736261,7001.9139875919755,2537.4391450506423,-2.0238568507748446e6,9.149747656279124e6
0.0029133902862668037,-1.1898471886763824,0.00030831703472133237,29.863391670688788,0.8830208168219926,5775.564293254589,2939.1415034218567,1.2617950573224388e7,9.89272845531572e6
0.002903406508266926,-1.1896831068811962,0.00029642412029033275,30.017293197103236,0.8493020319329578,8623.334056301153,2989.6748198726855,1.036598331611047e7,1.128196487814024e7
0.002893422730267048,-1.1895440718091554,0.000283516400046772,29.48115877843099,0.8095384276877517,7905.077084281892,2610.786180367604,-3.888560150014572e6,1.040784071277517e7
0.00288343895226717,-1.1891467049766336,0.0002965981771803417,28.63678927089662,0.8450393207003591,4592.965412456316,3109.57446573159,2.097911239705768e7,1.2857599890302077e7
0.002873455174267292,-1.1884871001668755,0.0002968023820670079,28.78257821763142,0.7909969352783477,7663.916505898893,2863.310655916534,-723995.2926280991,1.0959752060287612e7
0.002863471396267414,-1.1885395217635197,0.00029670659897608384,29.06724157396288,0.8057398301347181,5639.543244338066,2726.044707804718,693447.5425152947,9.657781144268334e6
0.002853487618267536,-1.1880348265215275,0.0002914431228797228,29.56043665740603,0.8413215348110274,7046.038059173025,2661.244156441667,919828.1237749648,9.282663948407732e6
0.0028435038402676582,-1.1881779098315168,0.0002968886123213528,29.19399470113527,0.8454636621386367,12072.976687891625,3118.805334270587,1.1605769756871073e7,1.2887722265621798e7
0.0028335200622677803,-1.1880307104853427,0.0003048145519947953,31.143185327988142,0.9360158469880998,18140.89651184541,3717.1112477688544,3.1493146900167473e7,1.8957613362105347e7
0.0028235362842679024,-1.1874452413080254,0.0002983272827334957,28.701083053175896,0.8570107241551151,9038.293997719504,2855.240825289164,1.4883842954523074e7,1.1335636191185607e7
0.0028135525062680244,-1.1869357873286108,0.0003005788991540348,30.87152494355877,0.8849710857104512,10547.704080450088,3017.857881698831,7.541992382906747e6,1.2290815052318448e7
0.0028035687282681465,-1.186864949579304,0.00030147817817342956,30.258926314315058,0.8716986805640949,13239.135578649746,3076.9381111975567,-1.4325469047568229e6,1.315148941369282e7
0.0027935849502682686,-1.1866533834329809,0.00030416062776064337,29.30720444930141,0.8430710026167909,7302.722799740969,2871.029152196958,7.575566527596109e6,1.1622366534727756e7
0.0027836011722683907,-1.1861108562645502,0.00029043642309842623,29.43257352960496,0.8467029813284273,4666.3310674479635,2829.916027632887,4.782927509302097e6,9.817523930179128e6
0.0027736173942685127,-1.1851822341992038,0.0003055660233094989,30.87587622058804,0.8602126423396041,4191.620800353182,3259.9262541608496,1.7583634913589833e6,1.3575355063213088e7
0.002763633616268635,-1.1853174452437567,0.000305201304604302,31.73164419189591,0.9498295064668006,10336.270101198617,3544.244908431311,2.4274686773968432e7,1.6135070493070258e7
0.002753649838268757,-1.1853536929617174,0.0003189390871882863,31.359495271134836,0.9194903840239007,17600.51187328987,4290.320164123456,4.303924306091751e7,2.516929511824487e7
0.002743666060268879,-1.1853702080018347,0.0003015402025343338,30.52932155982954,0.8843546209727191,9876.091652954517,3041.461335483211,6.023462821011065e6,1.1966328599730724e7
0.002733682282269001,-1.1846633298478548,0.0002977631063056736,30.21682665833688,0.8818552835686857,11551.302707640794,3360.948648224897,3.1343741068376713e7,1.429985758269468e7
0.002723698504269123,-1.1844232690608592,0.0002994922565238911,30.90586585475733,0.8978990891785044,5061.05715205171,3036.360015378588,-3.4138652616614895e6,1.0689965515842518e7
0.002713714726269245,-1.183591957912221,0.00028585444498717633,30.652689686912584,0.8786303624805124,16506.85089291586,3270.594307466826,2.0236178050966002e7,1.2618868396805754e7
0.0027037309482693672,-1.1835463605905416,0.00030005341875746994,31.54754777804321,0.8618702170626495,9107.611740749266,2955.9265691804953,-1.1539918743452484e7,1.1572702349515714e7
0.0026937471702694893,-1.1825780793224927,0.0003056146809093591,32.14412135735384,0.8978062184547108,5655.624673202219,3092.223872582832,6.906478769394559e6,1.194676368271115e7
0.0026837633922696114,-1.1821620722673838,0.00031557542049387004,32.5417685796855,0.8658232873427165,4390.13761021844,2812.5870716400823,-2.440007230314963e7,1.0512899708586283e7
0.0026737796142697334,-1.1821164981371726,0.00031022481295743884,31.943499800763924,0.8925424087680011,10813.67734399594,3336.836748630019,1.6111537550617838e7,1.325973088057353e7
0.0026637958362698555,-1.182098985097744,0.000311826996683028,31.781363211149674,0.8704468784423566,9157.854242131387,3074.507863857859,-1.0544330784695555e7,1.1979366334143657e7
0.0026538120582699776,-1.1817610519840855,0.0003073845144891535,33.10089331627921,0.9815788988280011,12403.13959671445,3816.5994515705465,1.9834083650721513e7,1.7431013464468073e7
0.0026438282802700996,-1.1810618301335256,0.0003054658568160365,33.20276703480054,0.9204414571223006,12149.718074528979,3213.699965930666,-1.5121217407788725e6,1.2117077971833065e7
0.0026338445022702217,-1.1810888671276616,0.0002896810855457884,32.022332306989206,0.8945387462109758,15869.887624111037,3243.9973558027928,1.1936384801541843e7,1.3309062994362235e7
0.0026238607242703438,-1.1809503315368197,0.0002939654217533318,32.88024792902129,0.9166915819872594,7152.050007673638,3152.9531464960587,-3.412932649783206e6,1.22079096486241e7
0.002613876946270466,-1.1806810185432435,0.0003013463485833116,31.477270826108036,0.8814891335647723,7385.005860299938,2756.455909627877,-4.96125118421386e6,9.587874522340031e6
0.002603893168270588,-1.180419270214857,0.00030321149402623735,30.54042760793055,0.8489709013889013,9469.01225237838,3086.027226053675,2.264837579582567e6,1.1322960759420514e7
0.00259390939027071,-1.1799109101922238,0.00031611667975523297,32.21698004496165,0.8776867848104963,13182.581248362994,2998.3532971699374,-8.022350351209076e6,1.155272558482413e7
0.002583925612270832,-1.1796132418992455,0.00031959938414309705,33.543522081255716,0.9403576072996475,5385.6681736735145,3340.490559726717,-1.4212889823198449e7,1.4905637609194513e7
0.002573941834270954,-1.1790984720278057,0.0003022767567194616,31.12399471356748,0.8882233775513062,10786.691700841224,3501.359019703461,1.4016504743881153e7,1.4412501269661332e7
0.002563958056271076,-1.178659661677481,0.00030185584672092565,32.697199287894875,0.8677383938841208,11364.228528534202,2983.845590218126,-8.413137367322676e6,1.1731709482919166e7
0.0025539742782711983,-1.1786487439021465,0.00030008363844733084,33.223839156377416,0.9371234267386612,9978.07846876382,3596.5221958045586,7.7823513395124655e6,1.4873420637222124e7
0.0025439905002713203,-1.178034986344446,0.00030714305997249844,32.850542920769264,0.8956476851990568,7724.4123916856215,3375.5696296591846,-8.306372595716641e6,1.3481170838080466e7
0.0025340067222714424,-1.1779854651231771,0.000309824967223871,32.303276326409815,0.9257502245011081,8680.757113444955,3737.630471363157,2.4759336569493048e7,1.771006371488947e7
0.0025240229442715645,-1.1776683864766235,0.0003289829379698627,36.46388167305013,1.0098217631504016,14718.02856289684,4065.078085092657,1.018183080081166e7,1.829301222164779e7
0.0025140391662716866,-1.177013874595054,0.00031652131064974047,33.173344665077856,0.8674857461905349,7053.7216316702325,2974.785504131086,-1.6714414560412126e7,1.0893544646068098e7
0.0025040553882718086,-1.176743950689211,0.00031650620200124693,34.26701567140058,0.9749012730138116,8751.145308554345,3509.3841772298906,1.0469365454133758e7,1.314519685421578e7
0.0024940716102719307,-1.1762219609941351,0.0003224080026915432,34.493667495101064,0.9680360659625589,9414.110891477347,3347.8361549112833,-4.477609095564328e6,1.2429116251414875e7
0.0024840878322720528,-1.1763094531259508,0.0003256767577817127,33.88697379710756,0.9559336347550254,15751.320982412099,3739.0051717672923,1.3525485425607318e7,1.6545850413080325e7
0.002474104054272175,-1.1754484199374924,0.00031529759068376435,34.1208959538838,0.9995478656866751,13867.364627596282,4454.412344290972,3.8433580876348376e7,2.655468572539979e7
0.002464120276272297,-1.1755484600233386,0.0003192316398180686,34.85881951052311,0.9804279717542649,12835.185827769857,4351.530132114066,1.4458686627243144e7,2.5533471058678027e7
0.002454136498272419,-1.1750600055681069,0.0003223881201868867,34.942743469599115,0.9609800017434674,16727.561436678185,3624.1370941506825,1.8461275695967267e6,1.6096000773374196e7
0.002444152720272541,-1.1752514051422474,0.00031694149095462575,33.367976497924715,0.9855156091822636,8359.119325044134,3670.95535302234,9.977298858983863e6,1.6517639175165305e7
0.002434168942272663,-1.1746184031890232,0.0003253218694832881,34.27712277960593,0.9038294687695445,8812.862242845513,3479.3452921837747,-1.7543752094817404e7,1.3728291204680784e7
0.002424185164272785,-1.1742569821828506,0.00033797917487221206,36.15635844446833,1.0377274416736215,9459.320965913688,4358.917407798655,2.1652557905570343e7,2.390002142295445e7
0.0024142013862729073,-1.1740040594743095,0.00033920694777158446,34.96147431924626,0.9943973270390687,8732.147881343308,3968.4291970490185,1.7846959895890113e7,1.4872580535049865e7
0.0024042176082730293,-1.1732056073962702,0.0003346327056239973,34.806929719463454,1.0219843183156394,15752.826831101893,3789.740222011993,4.5533654305268265e6,1.6322843750849383e7
0.0023942338302731514,-1.1726371213914826,0.00034828370766598523,37.053085298685666,1.1368390637952588,17232.28839799807,4383.037659122473,3.691029425915193e7,2.0551280245331537e7
0.0023842500522732735,-1.1718545219819074,0.0003511812877914511,35.80447635749634,0.975403068669743,7313.526069118984,3425.754362320857,-2.159374137015746e7,1.4678163851853512e7
0.0023742662742733955,-1.1716415230792505,0.00034167224904421885,36.65894954169524,0.9781697174801884,5349.312026187464,3534.614466437396,-1.3885939266619649e7,1.4388075821596425e7
0.0023642824962735176,-1.1712291957903649,0.00032730841005335743,36.677495757169545,1.1233325401834249,17478.859441175406,4811.682690818969,5.6005618917460956e7,3.008665244597938e7
0.0023542987182736397,-1.1718763113342203,0.0003239004061182572,36.695364053871955,1.0451320500900303,11992.462913956055,4305.68803557885,1.1038297749126254e7,2.2701287078013953e7
0.0023443149402737617,-1.1718209771244776,0.00031233063612238517,34.7630540764553,0.9296357780281962,10037.162487394218,3243.8271054497436,-2.2716424861842148e7,1.1827397706447775e7
0.002334331162273884,-1.1710984349189781,0.0003233467033112511,35.919309869542055,1.0028750583074562,17542.866999480495,4044.769143000211,7.391569450301666e6,1.87213221941057e7
0.002324347384274006,-1.1704273163268326,0.00031945446803523795,35.91112833865533,1.0058737106591726,15402.448259691098,3526.3909140027645,-1.5359763326049311e7,1.4428043303726252e7
0.002314363606274128,-1.170370991192572,0.00033808572452249675,37.09810768215065,1.0853348415167468,15497.263348431587,4344.626658702713,2.5820424478008427e7,2.201267651934319e7
0.00230437982827425,-1.1696803026464766,0.00031899162540852393,35.89888571159738,0.9767444007195024,12859.554563062318,4007.6860387974557,7.532998592385683e6,1.7146495460297693e7
0.002294396050274372,-1.1695974632963078,0.0003338239093497349,38.13625867911651,1.064708281464677,17278.870826475737,4640.028373370086,2.1802179567858294e7,2.278296925021163e7
0.002284412272274494,-1.1693657625183478,0.0003199030116398724,38.57411212672672,1.203188672986761,17520.02025482709,8403.517305805002,1.07526425384403e8,8.794140117138378e7
0.0022744284942746162,-1.1685599869752308,0.00033042104431999165,36.893658262928724,1.125474096009233,17360.859810514008,5411.674003499768,6.202564305209765e7,3.2894011107732996e7
0.0022644447162747383,-1.1686209245017725,0.0003163806203237962,36.27418731771935,0.9754761997234024,10240.27801347574,3527.770440042652,-1.0679383355548253e7,1.3729365997857582e7
0.0022544609382748604,-1.1685170721531393,0.0003206704582577113,36.922803659894015,1.0740678239190102,14285.696435367698,4493.1188403804135,2.037180092314607e7,2.16657110579954e7
0.0022444771602749825,-1.1679774164346035,0.0003374585907262678,38.06949674744938,1.0462113497765502,14863.172720453167,3597.284626620858,-2.068879845376336e7,1.3851438743341494e7
0.0022344933822751045,-1.1676237646422352,0.00033249387112017654,37.73323515389474,1.090519465746933,13959.842613710087,4108.265672387225,8.7997395873746e6,1.6563683119522119e7
0.0022245096042752266,-1.1675436825465861,0.0003280675535971827,37.50697501185192,1.0873831072721554,9689.123406924438,4213.746617202165,1.2640215654419515e7,1.9051044152660795e7
0.0022145258262753487,-1.1667385636978787,0.00032883519597406914,37.21430382672999,1.073299335098551,12812.152702699586,4504.545092106446,2.0468426953801163e7,2.4605500610307373e7
0.0022045420482754707,-1.166497942023817,0.00032199079715848465,38.200004356595294,1.054080506986916,6940.260953883084,3937.3166136717527,-3.628267314918033e6,1.5492598019121107e7
0.002194558270275593,-1.16581319945287,0.00034933184241742394,38.01326350189843,1.0191223316150522,15526.589723882078,4120.930930099477,4.571377580333095e6,1.5343052173787724e7
0.002184574492275715,-1.1658374194509806,0.00033152484801685084,37.75869890671386,0.9924464977630164,11241.504416910133,3541.0296018397376,-2.389841813332165e7,1.4609474033404168e7
0.002174590714275837,-1.1653307670651938,0.0003284866910561575,38.23689944303079,1.125313990943613,14414.69169356067,5150.232735589021,5.418598100100541e7,2.7493553255914006e7
0.002164606936275959,-1.1656886067579972,0.0003324019497573423,38.667170983890294,1.050550522446469,16383.39038835242,4201.4769664200485,-7.78048315668522e6,1.9794908375004604e7
0.002154623158276081,-1.164594252119074,0.00032533002256287174,37.464030247573454,1.0640902843750795,15405.987076682906,3961.708773003564,2.471369675560062e6,1.7001550847463794e7
0.002144639380276203,-1.164405672263215,0.00034897632045023777,36.710938623202715,0.9661251411846599,12182.795982558739,3486.603664880311,-1.6759973381351039e7,1.393329786060377e7
0.0021346556022763252,-1.163667350114603,0.00032563405032005134,36.485811942105784,1.017276527110398,7194.608875094531,4377.168658063329,9.547769251317997e6,2.4215696333909653e7
0.0021246718242764473,-1.1627701734831077,0.00034244270992878745,38.5573082749305,1.0743834540103196,10824.273123070852,4361.235829746132,-2.95972216065794e6,2.1557427881479397e7
0.0021146880462765694,-1.162954032366958,0.0003302992501424448,37.25304035950965,1.046468320045077,15277.246183010813,4051.7044012283427,9.909726820996167e6,1.4892427601887459e7
0.0021047042682766914,-1.1626839794652084,0.00032410410811715073,36.94877992411221,1.0285451960653145,8517.384409313245,3809.7270915343265,-294190.0755857511,1.609397414075441e7
0.0020947204902768135,-1.16207240352677,0.00033523674665048665,39.89629059511197,1.137516496458483,17160.33836497829,5768.035935723245,4.7375533565762535e7,3.680207995488943e7
0.0020847367122769356,-1.1612923904321608,0.0003387495829126445,40.119082352280984,1.1288950861851161,18111.79787006237,5002.650174834236,2.0933663203026254e7,2.3842781140930586e7
0.0020747529342770576,-1.1609280594406652,0.00034828103114602086,41.057971008028034,1.1566688434069607,17860.22156598309,4635.98773309451,8.366355231042681e6,1.804621549552116e7
0.0020647691562771797,-1.1605813712920072,0.0003547221295026068,41.787202162961066,1.1907490874072804,16896.31538296898,5110.871059817669,3.6852692646299824e7,2.751366943745289e7
0.002054785378277302,-1.1606418652500503,0.0003500465062744697,39.21356425272343,1.1095489844868744,16136.210136940988,4333.22729674018,-3.1515424071971998e6,1.851749980211374e7
0.002044801600277424,-1.159941392748664,0.0003669913855570692,41.038260416192216,1.2488551007518611,21179.250775352873,5526.872247831439,4.1053674101933375e7,3.1108492866372842e7
0.002034817822277546,-1.159947482456918,0.0003565196568928413,42.92680542205022,1.2928354241063766,30204.757320605404,6317.978663406091,7.270316007777017e7,3.270366764938725e7
0.002024834044277668,-1.1592563861416658,0.0003494503992992038,42.33548245110119,1.2766955567140423,28645.99426134093,5727.1674555730215,5.3112071035572544e7,3.3337682597057484e7
0.00201485026627779,-1.1590376637266493,0.00034668725837105094,41.361588194641286,1.1477826340773316,13970.544683821914,4669.360708824961,1.5332939964015735e6,2.1150138583381325e7
0.002004866488277912,-1.1581929651503464,0.00036001247025553324,42.11851572853775,1.20027742404448,11786.502812775392,4690.052217898639,2.7619618603101633e6,2.0796063792061213e7
0.001994882710278034,-1.1582390059315135,0.00034548902176347474,40.90197986390521,1.1496577100978598,14668.115937049932,4528.18087269661,-9.417154507346472e6,1.8217196504128963e7
0.0019848989322781563,-1.1576224177367058,0.0003604266221498674,41.09889601114172,1.1404592284681156,24474.297995484747,4888.04507735264,-6.268829360839615e6,2.5915775853946336e7
0.0019749151542782784,-1.1571006171607408,0.0003549420272873087,41.53390732040175,1.1836391149134726,23370.212827371528,5624.717503762773,5.291709377550633e7,2.9984253748379875e7
0.0019649313762784004,-1.15707244323194,0.0003499664747266345,41.14443680729442,1.1447510653108406,20479.458022503743,4523.888147991531,-3.0275043491804386e6,1.8111583346625607e7
0.0019549475982785225,-1.1562530746387334,0.0003435581390196389,40.89670659894746,1.1769500131200004,17745.576374170658,5379.68196597135,3.985716342788752e7,2.6267804917152286e7
0.0019449638202786446,-1.1561058776898328,0.00035427306228151393,41.89117307624921,1.157893515800366,16822.13155757427,4716.2057435856605,384307.75745978544,2.2796375336484164e7
0.0019349800422787666,-1.1553917655770194,0.00034860609367845665,41.600179108066186,1.1956323927353885,17685.322046477046,5615.071451430525,3.3677677316124305e7,3.1210664106459223e7
0.0019249962642788887,-1.1551163718513677,0.0003623440458256258,44.10360571944519,1.2457899744438523,21627.033836864084,5362.507747944766,1.211907302899401e7,2.408847140512448e7
0.0019150124862790108,-1.1547037378395906,0.0003576879209718499,42.85760247932611,1.2647675252248152,21839.592095144963,5352.019173139474,2.96977326588487e7,2.348672114077424e7
0.0019050287082791328,-1.1545639352295527,0.0003595031672373655,44.441741974874915,1.2310029341390651,15573.982337831645,4851.464917261157,3.8409798558915127e6,2.1780084125504903e7
0.001895044930279255,-1.153829815365376,0.0003595339854453794,42.57988808418063,1.2084359808956913,15863.880635442061,5636.39849711219,6.10823787858258e6,2.587726487535068e7
0.001885061152279377,-1.1536561482033236,0.00036186956948394894,44.49148311501284,1.2471899010707896,17070.277894295967,4392.36385443303,-3.479393290295875e7,1.8210940120348167e7
0.001875077374279499,-1.1526640242550517,0.0003484328208722247,41.498996795676426,1.190416884345308,13355.255923936957,4857.525307049308,5.291852277249918e6,2.3661265364913408e7
0.0018650935962796211,-1.152539192834729,0.000362482020807805,43.577345906835816,1.2750056075902418,23248.429701776426,6297.347513441264,6.344519299181275e7,3.8625143907430805e7
0.0018551098182797432,-1.151423692720431,0.00036036817977824266,42.931929304600196,1.1871220047870854,21122.26593593779,4942.984496316974,9.493654562132888e6,2.264738362326782e7
0.0018451260402798653,-1.1510946279782335,0.0003636309266502757,44.69714057640684,1.2751203469770107,19742.14371970112,5277.08486749694,-1.5919720315629357e7,2.5310959797068592e7
0.0018351422622799873,-1.1507539928572714,0.0003696110439940541,44.89001385247389,1.3097081815143798,20144.347027854823,5669.981580838,1.7662615545614045e7,2.9483021744807497e7
0.0018251584842801094,-1.1506138371869925,0.0003538079995172553,44.16170771941084,1.2932308620184072,16111.914788282207,5262.453464053926,1.3305380052269943e7,2.356572192212041e7
0.0018151747062802315,-1.150342170460988,0.00035884592482965995,45.122938384720534,1.2762575018033595,14225.440215071145,5343.557250412278,5.814986006025023e6,2.6248355469838332e7
0.0018051909282803535,-1.150567262413677,0.00034956118416516665,46.09789520872581,1.2783686564588532,22290.416857218515,5549.122286490669,2.5345970041396786e7,2.5726824250964005e7
0.0017952071502804756,-1.1502228106480554,0.0003570043913979627,45.52315832254282,1.2339657460958953,18072.549817572228,4896.442407583124,-2.714853618294325e7,2.1561040715088297e7
0.0017852233722805977,-1.1492946902367296,0.0003648048218968457,44.687379970062146,1.2283740552604134,17452.04517864245,4609.922167721086,-2.4342744862526488e7,1.921303040594651e7
0.0017752395942807198,-1.1486742298919697,0.00036972154699689715,44.24438457396674,1.398453427101478,30468.047829968473,9074.125034560142,1.0854142912995641e8,8.941784569152543e7
0.0017652558162808418,-1.1479234883381066,0.0003560866807480039,46.407272805647246,1.3679234381828576,27495.725239749703,6855.065891806698,3.393758881057569e7,4.5736436802429885e7
0.001755272038280964,-1.148021225004504,0.0003763463102582762,46.710270125089025,1.3989593656877672,28450.460619710793,8106.05398055651,1.0177164714932814e8,6.511773899545129e7
0.001745288260281086,-1.1469746337526951,0.00036926062062734693,47.011362437314574,1.4263243351086268,34747.54832378893,6972.56177707818,7.296028885489456e7,3.774846601589266e7
0.001735304482281208,-1.1459875288253645,0.00038351549470755434,47.98942704583448,1.369614122862156,26264.683086947767,6134.375666961604,1.3412334624239868e7,2.588968777303038e7
0.0017253207042813301,-1.146353116911324,0.00039334719903982493,48.530250980654564,1.2973540263473466,26367.32501739846,5529.884113343188,-3.222615326945666e7,2.5350660335820127e7
0.0017153369262814522,-1.1458493400770249,0.00038705147144063546,44.760547027709706,1.2270002410930243,14344.496312100087,5018.772462714414,-2.3305957633613072e7,2.3418090517701536e7
0.0017053531482815742,-1.145386315917643,0.00038355354988243984,46.80334956425354,1.2594745442032969,18441.038900314892,5409.310402535252,-2.8760918068597816e7,2.229414113289455e7
0.0016953693702816963,-1.1452528885745432,0.0003661385649015283,45.75631552263518,1.2956967439891558,14671.382823275651,5605.469618959073,4.745927564123185e6,2.7624844539124288e7
0.0016853855922818184,-1.1448417732691845,0.00037785267620665526,48.21211472601934,1.4041388440738527,25529.5988818022,6618.719851810789,5.449344187475966e7,3.6983546245574296e7
0.0016754018142819405,-1.1443901794794005,0.00037682810317743004,46.86837551442697,1.3161597858468337,17455.376925922374,5275.084025248759,-2.0437289133508164e7,2.480661479374539e7
0.0016654180362820625,-1.1440522777789754,0.0003815513499910064,47.4168133245273,1.3441296245528507,14062.237838190897,5211.495329892246,-1.061644349846415e7,2.3465605954933494e7
0.0016554342582821846,-1.1434843131657724,0.0003666556166408046,45.63215247300449,1.2875511367369863,7641.3813745421685,4822.029122602138,-3.2389096312662713e7,2.0781908285477955e7
0.0016454504802823067,-1.1430668031000073,0.0003748813778966841,47.622760186520956,1.3026779451430597,16092.641085889625,5162.084779343433,-3.46283602268991e7,2.2051966912910428e7
0.0016354667022824287,-1.1424440109083427,0.0003701020538524218,47.77361628729179,1.376724975648215,18598.22314490423,5940.591717443983,4.711600253190535e6,2.8135896916287836e7
0.0016254829242825508,-1.14191745761023,0.00037237884680506393,48.91252053750265,1.2648131594152587,14417.306976967846,5419.072464224985,-4.787032720895629e7,2.349912238890261e7
0.0016154991462826729,-1.1416080469994818,0.00037680726084046565,47.83412240057934,1.3358498455206502,21165.553034620458,5782.042297361595,-8.253467064354372e6,2.6786866278634347e7
0.001605515368282795,-1.14099932875284,0.00037228031225447814,48.71330461081215,1.4126214369024646,23766.432003488404,7080.8307615005315,6.857346167788693e7,4.4903366377656244e7
0.001595531590282917,-1.1405121062840806,0.0003881220692568217,50.73741731968173,1.4571481539962017,38299.61502115294,6750.991281453115,4.228328609912219e7,3.3877841945624135e7
0.001585547812283039,-1.1398261811076669,0.0003845216703560905,50.035490055302404,1.3882160124612608,24104.584321210732,6193.171732536469,1.023787045630026e7,2.9714651892621838e7
0.0015755640342831612,-1.1389648375863197,0.00038589932101785156,50.59015364064102,1.469392544621011,21403.267948030592,7166.432409716071,5.173871262100849e7,3.989560832813388e7
0.0015655802562832832,-1.138444594933047,0.0003965427144545887,51.64851460149675,1.4133098691734922,26107.71110456157,6688.605286985374,1.123185964895376e7,3.52471735130178e7
0.0015555964782834053,-1.138040789230589,0.00038847900407364215,51.86681866694755,1.4381207368100266,35149.75973253994,6052.972445920139,-2.6525504070820753e7,2.685650477752001e7
0.0015456127002835274,-1.1373663895721562,0.00039347123327488227,50.91935717511109,1.4234590118694923,20092.88132708141,5881.213643806707,-1.90660467370602e7,2.5952101397743493e7
0.0015356289222836494,-1.1368045584568267,0.00040261650747767995,52.557599255511185,1.5473751574127437,31828.181048085844,6729.165649349746,1.5425405440381836e7,3.6441494048355974e7
0.0015256451442837715,-1.1366340900566885,0.00038372190849136206,50.365851624574915,1.5525319897363195,38605.57398726554,6974.980451056764,8.519361807375853e7,4.090415199503911e7
0.0015156613662838936,-1.1358511767543382,0.00038571307570396587,49.96441074353498,1.564810641627896,40462.385496612995,9343.153142244944,1.621839973418448e8,7.002250952279969e7
0.0015056775882840157,-1.1356039597725496,0.000388617180941053,53.0208110106107,1.5481013523301344,36312.768539735145,7921.230321548082,5.076351890431859e7,4.316728020928364e7
0.0014956938102841377,-1.1350285025364262,0.00041870962125093326,54.190369967979116,1.6049763224937406,32013.56736414836,7387.505584323348,2.411424341479614e7,3.731182849919743e7
0.0014857100322842598,-1.134802353752125,0.00040824761342329847,52.92904696179431,1.5975136901126519,32499.297156134304,8177.716784317682,1.0295490295897353e8,5.279034458968951e7
0.0014757262542843819,-1.1343946925085973,0.0003980368997208951,53.03369245603621,1.52724639857812,31305.536498677237,7473.884480080479,3.541575778691159e7,4.055771085087135e7
0.001465742476284504,-1.1340514044725334,0.0003928364564621022,52.43089155293417,1.4348127064089575,22823.593137980748,6098.525247103307,-2.64035762581082e7,2.9971602648779325e7
0.001455758698284626,-1.1329375516034208,0.00040042562436086817,53.22456310943965,1.5387948916188166,21061.016269831474,7459.437405193753,6.334012431268782e7,3.5783657315650545e7
0.001445774920284748,-1.1324743173148955,0.00039329738431648274,53.10363305688358,1.513812194145523,19266.202659582355,7595.61173726086,2.3363755295998786e7,3.9570638920456685e7
0.0014357911422848701,-1.1319162970426024,0.0003988164756920854,54.03548331929564,1.5269251735943905,27488.04828160634,8645.766507666445,436292.4405616957,7.409509053278412e7
0.0014258073642849922,-1.1315718107439556,0.00040416554100765713,53.19959672217761,1.6508375469862857,35809.174536334875,9027.708021436525,8.568351041402091e7,6.761349451028126e7
0.0014158235862851143,-1.1306644221805495,0.00040687070274049724,54.94224722730548,1.6583650814314421,33871.58920613162,7692.150639457726,2.0793266021700814e7,4.157679211482824e7
0.0014058398082852364,-1.1306481626802587,0.00040493716052225067,55.253641556903716,1.6847685571011553,42143.97442963117,8395.11115126741,3.77424409083782e7,4.948110893468971e7
0.0013958560302853584,-1.1296179552845222,0.0004140780031515212,56.32557188846874,1.6696383350033894,37475.76474122207,9229.264854736453,7.92446753662995e7,6.062631504630264e7
0.0013858722522854805,-1.1290222855388645,0.00040050441056877146,56.545620738305914,1.6963439470881996,35578.15240440868,8426.874157945529,5.77364691917372e7,5.5506220643526375e7
0.0013758884742856026,-1.1287321481780621,0.0004086884521895277,55.68644747728817,1.5461597129072746,29410.683196516195,6657.58157184559,-1.5061139581621695e7,3.217874272981058e7
0.0013659046962857246,-1.1281305682982319,0.00040732330565181355,56.51420349773607,1.5496202288033998,41429.8743132272,7251.92509603653,6.38323969285918e6,3.2702169685732976e7
0.0013559209182858467,-1.1276524437619846,0.0004261617312956024,57.34351231750106,1.6138681210145973,32576.684017344716,8344.124205768996,4.54081278024078e7,4.8330471411808215e7
0.0013459371402859688,-1.127260946667289,0.0004261264546952578,59.00958651295136,1.7733494421986338,40018.09017785894,9836.843508058384,1.1992928664103167e8,6.14134377237251e7
0.0013359533622860909,-1.1267633248938729,0.0004227416563900355,59.752846642190775,1.7721016422071196,38534.54202209412,9558.16964399252,9.067036937565093e7,6.848024797228283e7
0.001325969584286213,-1.1262528403054914,0.0004193441013075538,57.05305880319485,1.588613291155059,33108.92325469383,6945.015946020739,-2.501895824456958e7,3.30462674113046e7
0.001315985806286335,-1.1256775726771924,0.00041433964134758393,58.1181408311562,1.6757433615691755,33746.72369339343,9374.88545963953,9.228017344650236e7,6.770730827159938e7
0.001306002028286457,-1.1250071563986597,0.0004210357637451527,58.13945504075251,1.5760297739419464,33199.14818734846,7726.212741956855,1.2902118873907872e6,3.91524489468266e7
0.0012960182502865791,-1.1245515752492474,0.000422956446908522,57.298230354678864,1.648761420055457,39614.861914234556,8206.240961625359,1.2080557103062661e7,4.760576109313498e7
0.0012860344722867012,-1.1240271436188847,0.00042166992852878116,58.064677504708754,1.664034265004752,39441.48282338221,7668.3569477169,-2.5328797282650354e6,3.842542456524225e7
0.0012760506942868233,-1.1233199312757702,0.00042284740417519143,60.2365506019026,1.8101425490045424,45546.05747514748,9504.154189001722,1.0950843221976331e8,5.6225994510924265e7
0.0012660669162869453,-1.1229443809195434,0.0004188334544528539,59.60948353952214,1.6932355974389652,41423.57589309276,8420.250945244896,5.7529327107360385e7,4.223277208243055e7
0.0012560831382870674,-1.1221871953618234,0.000425267096043098,60.37493542655466,1.7860362900534448,41322.81631056175,9729.888891951152,1.2537679723007125e8,5.936090428836121e7
0.0012460993602871895,-1.1213487422985484,0.0004408491080646725,61.547680736359915,1.824616028901959,51788.271048012444,11625.380988002711,1.902112082985005e8,1.0131920718041804e8
0.0012361155822873116,-1.1206704751885024,0.0004181476292884545,59.72918850551748,1.840503683881972,46714.503781187115,12533.852718127368,2.0293303827491385e8,1.2856199772107294e8
0.0012261318042874336,-1.1198026960036724,0.00042411469880345684,61.266157716591366,1.7574425227612558,35721.35297714115,10445.944834773387,9.714417350142778e7,8.419490452317043e7
0.0012161480262875557,-1.1190744095135008,0.0004346736578051463,64.79811535624114,1.8780238282437443,60671.85639342113,11978.858658060071,1.9958003133165085e8,8.9137829264797e7
0.0012061642482876778,-1.118438203462958,0.00043907130970724967,63.41792626230313,1.7733940851100811,55156.70632976138,9149.433921069362,4.841304765223771e7,5.1583650303495795e7
0.0011961804702877998,-1.117886898540053,0.00042753405638637986,61.868822114914884,1.8721254914924914,49222.50856452105,10185.970824731467,8.588219541789845e7,7.5633530685592e7
0.001186196692287922,-1.1174936975132195,0.00043543412699220164,61.67643633076166,1.8005821044129278,46456.33340122644,8809.474933266467,4.311511812203065e7,4.904651293355451e7
0.001176212914288044,-1.116907212845191,0.0004298289226799208,64.06841123846046,1.9005393780258166,59964.79937548721,11758.846168845548,1.5159663442327783e8,8.876170795063554e7
0.001166229136288166,-1.1159578398486598,0.0004346515028724074,64.53991686196476,1.8049583971668801,54803.046138850186,9501.167023005344,1.4245620923405193e7,6.608910214872646e7
0.0011562453582882881,-1.1151862419555432,0.00043506736522937086,64.82799513210226,1.9186848152172724,50503.2018894557,10925.76252884904,6.469362260753371e7,8.398489423622195e7
0.0011462615802884102,-1.1142914935399786,0.00043542165665380334,67.50874394512338,1.971473326234777,72370.87260394589,11367.046258158032,1.2213930094501881e8,7.851943731362097e7
0.0011362778022885323,-1.1139779738863462,0.0004490627679277674,64.63956654329996,1.8717153303684235,60099.790561631045,10347.908591282621,9.17840753779432e7,5.8250711316289514e7
0.0011262940242886543,-1.1134855685107383,0.00043373667487347746,64.2466687189114,1.8665485334306113,60909.549023510015,11022.868635810939,1.0485506536321662e8,8.427861192852555e7
0.0011163102462887764,-1.113411689666707,0.0004397086475375795,65.75864543720826,1.9020507961806081,41086.8360748453,9432.698810032563,4.156962945628512e7,5.688736749198469e7
0.0011063264682888985,-1.1123695483860099,0.00045010132770600123,68.42252181674434,1.9156371382938835,39506.56936296193,10079.341400098221,2.4736499434942365e7,6.170424066134567e7
0.0010963426902890205,-1.112197892376826,0.00045385992816401345,67.19177392203278,2.0370731354764735,49093.930119677585,10897.430254221466,1.3398101896786663e8,6.816107784086174e7
0.0010863589122891426,-1.1112984441579326,0.00045321327804064655,67.55370854238325,1.9953006674869291,67155.022873912,11987.93642846859,1.4572426471391773e8,8.227442137701502e7
0.0010763751342892647,-1.1107605156397458,0.0004509172038747244,67.42291923624069,2.004083744355324,60177.212757079935,13627.094150977176,1.6001297080436105e8,1.2269538895564194e8
0.0010663913562893867,-1.1091823898817414,0.0004647495673233616,68.81522501854916,2.050663994731321,60157.74181595299,11284.826829603118,9.957312416417453e7,6.869964975950852e7
0.0010564075782895088,-1.1088312197154384,0.00045645829319298256,68.20105486850242,1.9717019080311486,63834.21142987129,11933.856120736837,1.4425519683781162e8,8.475521371177569e7
0.0010464238002896309,-1.1082631682149593,0.00045605888695797247,72.45740204002952,2.1253580012903344,64022.34231996556,13007.533201796185,1.517801813706171e8,1.0516843131156254e8
0.001036440022289753,-1.107884084026655,0.000464635852262433,72.94169214486956,2.049786315908164,69155.40388658289,12399.793919498277,5.059602420891527e7,9.159197568674348e7
0.001026456244289875,-1.1068472879450544,0.00046269064243774664,72.60775943952576,2.1652750491590207,60634.027195255316,14263.734274118533,1.6404893055239812e8,1.3119585953345896e8
0.001016472466289997,-1.1058601103228298,0.0004609324369854952,72.91630355075581,2.144365158977613,51329.8353410061,13287.672764797378,1.2135845081531954e8,1.0374698485963269e8
0.0010064886882901192,-1.1054237309415822,0.0004650701568465062,74.30149474497904,2.2380603766869713,59876.36592154448,14651.893647339415,2.0070233270759955e8,1.1800793826771498e8
0.0009965049102902412,-1.1041122311322726,0.00045370113906114756,74.02240445729805,2.248749001033501,71767.42968320845,16258.682618456447,2.9971191756180304e8,1.4107502758904865e8
0.0009865211322903633,-1.103604789410391,0.0004670686016774671,75.78072749119988,2.2840919425044675,70669.1074768018,16628.68304676625,3.3275583396678454e8,1.4713949158933547e8
0.0009765372960828245,-1.1027530499582188,0.0004723065780663795,76.40492203781677,2.3252366182122066,66647.13763792058,13912.992039250921,2.1896589131856915e8,9.245398040561068e7
0.0009665348916314542,-1.1022935448695903,0.00048430037776386816,76.8271103414983,2.3356704173558156,83686.57710256118,13729.116051703204,1.8213154292426884e8,8.883159301890647e7
0.000956532487180084,-1.1016849454412467,0.00048714678826662747,79.64412070984363,2.436707860138673,96507.1622172304,16030.148357018938,2.900440591020032e8,1.3178320462892361e8
0.0009465300827287138,-1.1008202691571793,0.0005018151414144849,83.31514305480455,2.4671859935945517,81935.62209061637,15282.76480908794,1.904558284622044e8,1.038565974760194e8
0.0009365276782773435,-1.1005019204633526,0.00048171497298164827,81.29190493049627,2.453578213886672,92125.16218893346,16833.647960094702,1.6831058555608287e8,1.4163506039207423e8
0.0009265252738259733,-1.100138001559069,0.00048463954118491706,80.02533524074451,2.3388189629899365,64952.07119404805,13911.812924993681,6.980837271263075e7,9.95410276514538e7
0.000916522869374603,-1.0991731649881697,0.00047157695812559695,80.40448832186475,2.2002965119585434,74525.79745018446,11777.901035040451,-4.097979358767221e7,7.12878609302722e7
0.0009065204649232328,-1.098672386210319,0.0004917904800745502,82.23255493857285,2.3434479313173697,98834.21024083729,13079.592329474604,3.931255667192012e7,8.630529875261502e7
0.0008965180604718626,-1.0976456157342536,0.00048577966067399884,78.59584479606212,2.2280579924113297,86568.12067439052,12924.826513977705,9.594056857049686e7,8.341146732265617e7
0.0008865156560204923,-1.0968786525177292,0.00047677726443624163,79.95949864712426,2.2906988850585153,88693.54547262605,14729.168301868294,1.5204729331746933e8,1.1394157723137528e8
0.0008765132515691221,-1.0956779805250696,0.00048465738828991725,82.5813219702129,2.5511993074532633,84511.830775078,17735.888296829784,2.922754924271152e8,1.4855107525548163e8
0.0008665108471177518,-1.0950415408229472,0.00047898606886734535,81.44080535101376,2.575600693924454,74483.7809197784,17959.07797573147,3.5888635206791174e8,1.4603590062565154e8
0.0008565084426663816,-1.0939858074353541,0.0004856122209854023,80.5312615314385,2.5325384081979547,105820.18594981084,18428.179057395915,3.91637755907793e8,1.6872414080966818e8
0.0008465060382150114,-1.0933366371627655,0.000500183477272338,83.52890943233895,2.584685895495521,111101.00109955881,20892.268354278625,4.620201446432374e8,2.27973188884852e8
0.0008365036337636411,-1.093278438693192,0.0004956052667185656,80.6008947897684,2.4882682984127347,104858.37512359928,18763.782037038094,4.3588318294167185e8,1.6799981925780842e8
0.0008265012293122709,-1.0922035906131824,0.0004933198859357708,82.71298435123617,2.526129481724717,70377.58945891236,18097.4738021221,3.801094960481202e8,1.687820076018642e8
0.0008164988248609006,-1.0914219246599572,0.0004825440103093183,81.88556129603617,2.399824216661296,65926.14004256857,17072.414434147464,2.2947132350853762e8,1.5620282755915365e8
0.0008064964204095304,-1.0904323115062429,0.0004935981323255823,84.17767370150898,2.35924901446509,64454.78724284592,14152.35055390221,6.070299868438519e7,9.279815250486903e7
0.0007964940159581602,-1.0893735122603365,0.0004838035269405734,83.64018281930483,2.350842993415788,64481.37262502827,14717.906218627262,7.156315751279953e7,9.965161316768461e7
0.0007864916115067899,-1.0887633753546981,0.000496861952058047,88.65867127412689,2.5513017498068407,83542.06475722158,16078.156877390307,9.60328102797588e7,1.121892845893487e8
0.0007764892070554197,-1.0879848873592899,0.0004877070659265271,88.56276572718446,2.4687676105693357,84381.76988970245,15455.878769595975,2.752198436095499e7,1.030144830667901e8
0.0007664868026040494,-1.087015319953625,0.0004993876117434127,87.29603185723649,2.4354494797648214,59638.48141191838,13683.186509065728,-6.194931729989565e6,8.251991135338147e7
0.0007564843981526792,-1.0866853767860682,0.0004924760098254916,88.80908503784119,2.5478688826505866,84112.17711890844,15470.627111032023,7.71550851786547e7,1.116020711917293e8
0.000746481993701309,-1.0853608929994516,0.0005061429974541496,91.47312285795667,2.7050251936623133,104864.17867546491,19284.90162086694,2.5767043717070273e8,1.61401146202983e8
0.0007364795892499387,-1.0838853693643344,0.0005056114762694824,89.4157292698938,2.7823953902326504,101391.68996833952,19436.116505929705,2.850885306433994e8,1.6876432471330324e8
0.0007264771847985685,-1.0833183736181358,0.0005195345833236958,90.3708128680522,2.8320388758443937,129282.98530785982,20091.563825469053,3.614656053021562e8,1.6175600401937422e8
0.0007164747803471982,-1.0823475304431278,0.000524264114412068,93.99743132228839,2.783720862358447,123452.44949358892,18075.31410555849,1.8432827828356037e8,1.3383863333176039e8
0.000706472375895828,-1.0811952202102384,0.0005442328417305567,96.81233010520764,2.8513871102410944,115297.06631727073,18551.698193204167,1.4746522900697756e8,1.2583083948883739e8
0.0006964699714444578,-1.0803677474792803,0.0005416668165493805,94.24980093195093,2.783723268462716,85473.96594190238,18290.42639345321,1.9521298140423515e8,1.1830861160184473e8
0.0006864675669930875,-1.0792557408483237,0.0005546312954869534,95.4356854748388,2.793319675986146,97883.60241705495,18282.150012806935,1.119730600867659e8,1.3396751434451315e8
0.0006764651625417173,-1.0780675551860837,0.0005490881394242508,95.78137468605692,2.843725645867992,112928.45733995644,20811.16919779119,2.995224229671871e8,1.7456186585538623e8
0.000666462758090347,-1.077041194898078,0.0005396603819521647,97.65819156756454,2.898439768243647,111835.04518183462,20536.864097981208,3.37251776810253e8,1.682774561239976e8
0.0006564603536389768,-1.076088601774163,0.0005425875091451349,97.87455792115928,2.8937290795435318,130616.77155478821,20539.64951082383,1.9141601022196177e8,1.465957049889297e8
0.0006464579491876066,-1.074830084066931,0.0005478756501454842,101.2061597189281,3.1100505629907174,152024.3615389755,23403.06055958409,3.9932771931635326e8,2.108220944004447e8
0.0006364555447362363,-1.0743399917086836,0.0005580128014669205,101.69328706264568,2.9599030436462312,120477.20578957876,18691.530584211294,1.263404859225458e8,1.3315647144258209e8
0.0006264531402848661,-1.0732390869891038,0.0005547992390456638,102.05428659097264,3.062540523018208,150673.24081912395,21075.962553183603,2.869970131106551e8,1.5974811642989913e8
0.0006164507358334959,-1.0724941999415878,0.0005489605788907794,103.35512561835982,3.0795239958553764,144172.8675366083,22077.994705967565,2.7354215642487425e8,1.9878696743615746e8
0.0006064483313821256,-1.071364470420731,0.000560351326911396,106.34345293004304,3.1773117790863803,161840.49975969197,23423.433172216402,3.168390791486224e8,2.1211683392823702e8
0.0005964459269307554,-1.0702010276197664,0.000556613709199676,104.87099119743942,3.146352030157158,149117.75967805146,22393.3858647524,2.930817885279671e8,1.650214939710886e8
0.0005864435224793851,-1.0694464253561797,0.0005462230237358784,106.12255712127318,3.2705070366720888,150243.52080913397,23794.93972691716,5.3487691829074115e8,1.8256934310681027e8
0.0005764411180280149,-1.0685515373092833,0.0005752195573568956,104.9592409874893,3.1632297827038665,133800.7023111144,24147.891558782114,4.339671225709528e8,2.1701573572664237e8
0.0005664387135766447,-1.0674205623228792,0.0005803908480330858,106.65537706580409,3.365312048466218,147137.6718943157,28942.481756480807,7.795810532344913e8,2.867693596455709e8
0.0005564363091252744,-1.0666862198194724,0.0005715052382409109,107.25995411519673,3.172908962640513,129449.1235254423,23184.94353365884,3.4148137872644156e8,1.9841056128959432e8
0.0005464339046739042,-1.0650419313119257,0.0005758660355542452,112.36044921776389,3.2419923627562572,148953.66182643635,24174.09403105105,3.3991892182903945e8,1.9118716436194885e8
0.0005364315002225339,-1.0638520015114452,0.0005846039928104488,111.22716970836429,3.345068042394666,178656.2074082095,26024.46731189258,5.345769406039482e8,2.2523446258717397e8
0.0005264290957711637,-1.062991350695235,0.000574835955076859,112.96334794308896,3.331064546116943,177236.83032915322,23797.69048180537,2.47723639614918e8,1.8243836162866163e8
0.0005164266913197935,-1.0625941082148338,0.0005870567663198303,113.56786908919686,3.578310943877995,146717.5992749628,26849.71719017786,5.435382729476045e8,2.2257826952714866e8
0.0005064242868684232,-1.0606290913335743,0.0005974280170163364,116.78982821783949,3.8071767607085194,187698.622150435,36935.07649588714,1.181988614883248e9,5.257442768331907e8
0.000496421882417053,-1.059050980578502,0.0005923907774740982,118.01340363855743,3.8108405515072907,150877.04060927354,33184.65278643182,8.664109876430955e8,4.0362549848415333e8
0.00048641947796568274,-1.0577856686780227,0.0006031105879401866,123.66700774088778,3.8258397180089023,162852.91363571305,36034.032610076254,8.249347669507186e8,4.868280331128982e8
0.0004764170735143125,-1.0570280014742872,0.0006242123120964694,126.01295678749034,4.003430600112108,140254.19069636642,40155.959484021325,9.534068104521215e8,6.421759913429303e8
0.00046641466906294227,-1.0557095206993858,0.0006156079181977,126.57653538662669,4.0040849800983365,182574.35007745144,38927.051265225375,9.628418950424985e8,5.0677146243838847e8
0.00045641226461157203,-1.054735041155154,0.0005964823140314621,124.19664363726591,4.088806066985835,215266.0525171925,41616.32985193363,1.276226745485752e9,5.551355580031447e8
0.0004464098601602018,-1.0531381802608506,0.0006147032128514241,128.46193364733597,4.042700599657854,186535.58092936626,35862.830813223045,6.454392723612738e8,4.107608136052251e8
0.00043640745570883155,-1.0525326740594803,0.0006152935119005936,125.33162029378114,3.930410212125399,187408.65422655625,36318.69979263465,8.508518596493526e8,4.658504174618952e8
0.0004264050512574613,-1.0511349538073647,0.0006216088323922683,125.69523554628034,3.93388878003934,189300.06871869593,45372.94623420434,9.522419944123098e8,7.94046818565598e8
0.00041640264680609107,-1.0496271826017658,0.0006267720944084252,127.61671708930147,3.9924250448835745,176371.64963801892,41624.989461023135,9.645094269590261e8,6.613956686151273e8
0.00040640024235472083,-1.0486886451445985,0.0006281209978914595,129.51635193745594,4.128337874981997,195518.78304933375,44974.87667544237,1.155844420018026e9,6.90418803131218e8
0.0003963978379033506,-1.046431266012345,0.0006136995326724047,130.1560160843747,4.0846410746797535,178959.1802575648,38259.19565687941,9.314114863748795e8,4.485101209446831e8
0.00038639543345198035,-1.04594713383175,0.0006289654635903335,133.91287243380967,4.089145282605097,222441.75104682843,37931.350475472434,7.722214433057094e8,4.1617684867381877e8
0.0003763930290006101,-1.0442271350604255,0.0006404322890117608,136.93745515374926,4.223658784336167,167399.41900241363,32835.23531453136,4.42090306301196e8,3.203995591094721e8
0.0003663906245492399,-1.0430880515151895,0.0006486714317777588,142.29783085697946,4.417768254344743,181206.8113065996,31362.17909896314,1.9728800512848696e8,2.4227576190680623e8
0.00035638822009786963,-1.04150225936023,0.0006623242746496867,146.60946197880912,4.3851838700782055,153387.97201654973,31216.460409742667,5.39894038889014e6,2.7654018323271745e8
0.0003463858156464994,-1.0407547215344384,0.0006529139654916503,148.8825043034457,4.144921809629372,179148.5142467721,28166.079759968696,-4.650314972704948e8,2.3882212260099018e8
0.00033638341119512916,-1.0390210240883033,0.0006769432707355607,153.49837219642814,4.479315402826766,168231.55640887914,33870.18181039351,6.773477147581977e7,3.165601191864208e8
0.0003263810067437589,-1.037037183068226,0.0006910638390168093,152.30682347640092,4.699818923598877,174118.15975445393,40315.72792865299,5.0429070997406846e8,5.0471646293986905e8
0.0003163786022923887,-1.035420703118946,0.0006787560594701103,156.13003525590537,4.646279386917538,205719.75118442904,36419.632179333035,4.385843508887852e8,3.109003641067368e8
0.00030637619784101844,-1.034279303704714,0.0007027593573326658,161.41909863942578,4.931414022160985,272598.93219747307,47102.91733625506,1.0248947501263239e9,6.127829299142416e8
0.0002963737933896482,-1.0336040963701212,0.0007238843129367714,162.76702018875784,4.656688205502712,265618.86721744406,42302.72092494246,4.2006662244420165e8,4.726474373137894e8
0.00028637138893827796,-1.0316016228362226,0.000713808628020121,166.15806319275524,4.985034945878651,315731.32253302494,47339.92069604277,1.0762702224124436e9,5.017872719125378e8
0.0002763689844869077,-1.0305099674633942,0.000695881892117607,156.6038944769158,4.715829036657869,333724.7494681827,41813.818105522216,1.084080923344511e9,3.976354991410455e8
0.0002663665800355375,-1.0287607956868599,0.0006880781004247603,160.66354878218152,4.809785282966683,337765.46437044634,43132.395031460925,9.320806905743278e8,4.3482142971698374e8
0.00025636417558416724,-1.0276711939307626,0.0007052352545406286,166.61835416719964,5.194518515553672,325558.65370466094,44731.679313427514,9.430285429113833e8,4.252260442288147e8
0.000246361771132797,-1.026612515977212,0.0007215155746638494,168.95904154786058,5.11274546663782,314773.85900389095,50110.38144973492,1.028338679984026e9,5.932436373757572e8
0.00023636299010831863,-1.025233727124032,0.0007439213251233194,168.79925032641987,5.043787192159951,314148.4239969716,46908.19494704007,6.919521825211725e8,4.7710258454904294e8
0.00022636524226982147,-1.0229636934715798,0.0007487833428117852,172.81194499864438,5.01194570646231,320622.3213449294,48960.1980912718,8.671691485514086e8,5.573701437858597e8
0.0002163674944313243,-1.021564242900582,0.0007446581218781192,180.05384765790188,5.3602109122117945,359097.7336700484,52150.66179413083,1.0184871393760207e9,5.881096492704763e8
0.00020636974659282714,-1.0204832619670086,0.0007439258255517868,179.0701056162797,5.559128192097194,374820.53330528596,58522.97843272024,1.8143724746045637e9,6.924291045972321e8
0.00019637199875432998,-1.0193766507210453,0.000746147035889445,179.97972874394225,5.509652071820713,353598.3007060712,51380.40997542149,1.3562175586222508e9,5.64143847119263e8
0.00018637425091583282,-1.0183183549283532,0.0007608672104281658,182.33428680798966,5.361866822368307,332517.9737383916,52912.98299379232,1.1298412615216532e9,6.106635764656036e8
0.00017637650307733566,-1.0166050103228526,0.0007683179424658879,187.53765148842425,5.461635117221611,336554.5415387567,55446.36268105059,1.1173805804318109e9,6.422113099339083e8
0.0001663787552388385,-1.0146268965904133,0.0007886272379597647,191.35938458491322,5.526422197197568,332194.3264599546,57823.58150075944,9.596684254432403e8,6.953698285756335e8
0.00015638100740034133,-1.012531068764161,0.0007997116454754221,194.59781714615536,5.5780609831655985,337163.21353699407,59161.274277380624,7.674341617197036e8,7.84096762181961e8
0.00014638325956184417,-1.0105693019963806,0.0007866987273887098,197.00431540830516,5.968417058598571,382869.8730279482,64300.15270680502,1.6508982987829514e9,7.744809588146346e8
0.000136385511723347,-1.0086660988474734,0.0007850093213301776,197.7547608594458,5.879545585240763,387790.4054719092,58952.9405951955,1.3951762185014617e9,6.746349785364457e8
0.00012638776388484985,-1.0067219784563404,0.0008087517383380309,206.31346116723026,6.231825276248563,434850.6819553008,60029.00161822358,1.4048412273963854e9,6.502504114778823e8
0.0001163886918220669,-1.0048869279262618,0.000826349307127243,211.3399165382787,6.614551410784941,489579.9534334177,77247.64631445042,2.377973059988204e9,1.1975770478570864e9
0.0001063886156771332,-1.00306011861139,0.0008443203086191947,221.03186969092556,6.807773182877799,533245.3658349757,90929.74046671578,2.5512397929108896e9,1.6025257852311308e9
9.63885395321995e-5,-1.0011593488227108,0.0008139759951662223,217.19436257810324,6.721481447796333,539837.5606233736,87077.60867255884,3.109171444157006e9,1.4758606844602814e9
8.63884633872658e-5,-0.9996426857673331,0.0008134619018081283,224.064092156468,6.768365177817098,563420.968281624,79362.9748737482,2.2617040435261226e9,1.12082425263759e9
7.63883872423321e-5,-0.9980153619939928,0.0007997142526201486,223.5896126075442,6.805515676564662,485953.20123764174,71636.83369299723,1.7810302561279342e9,8.569499639360403e8
6.63883110973984e-5,-0.9961426384037361,0.000818057451230084,227.3484548968574,6.80969425133156,485492.0915429522,75898.34609339754,2.109539247252162e9,9.189282679472616e8
5.63882349524647e-5,-0.9944832485753571,0.0008175048963137226,229.55712532143707,6.657261716530336,494376.4726938366,70991.08449728356,1.481471200630823e9,7.658026804558989e8
4.6388158807531e-5,-0.9921682365203738,0.0008467450958394721,232.7001796647222,6.819006003402281,456519.61301181297,71587.61040935203,1.0530365076250993e9,7.900647361357342e8
3.63880826625973e-5,-0.9902438725066607,0.0008576587143299556,238.2024047067773,7.012648627045788,468098.76897403994,71088.60096395134,1.2156461483641186e9,8.15248003466427e8
2.6388006517663598e-5,-0.9871291661173587,0.000850911628327338,237.80941580230663,6.750877480969137,501294.9347495627,74673.77475712785,6.266214125196998e8,1.0126738903973256e9
1.6387930372729897e-5,-0.9847149176075827,0.0008422951634472045,248.47059543559774,7.086324840849147,535703.442741934,78828.90895203983,8.095179525019057e8,9.866754956114736e8
6.387872417690232e-6,-0.9823485196603702,0.0008509712303598937,253.99816926500495,7.3526776177104445,587039.2859597773,93893.81347040508,1.8022793418487813e9,1.5757909934138668e9
-3.612098453231738e-6,-0.9801152303342017,0.0008712575733327286,262.2111556454724,7.810797071900503,654902.207022728,105842.82033131729,2.919195115805089e9,1.8135983376788683e9
-1.3612117982120253e-5,-0.9774392707636581,0.000879618989583753,275.6474087641462,8.057192796327032,657273.4692178706,105338.04342049449,2.0901604118931375e9,1.580375462854116e9
-2.3612194127053954e-5,-0.9743359628126713,0.0008888850156635563,280.86576800724373,8.946905579603671,860232.1103071878,134740.7472930599,5.474941333590949e9,2.5410306084847803e9
-3.361226845299825e-5,-0.9720904656270072,0.0008900067542858733,285.8525416654221,9.036979545991896,880478.4741591561,131275.1778836229,5.23374130490285e9,2.224332431679876e9
-4.361234459793195e-5,-0.9689671898083058,0.0009370371809604334,304.03915052958365,9.099512657132637,1.0052027852428488e6,129432.77356772478,4.971540435299153e9,2.0921375366998425e9
-5.361242074286565e-5,-0.9667479242126461,0.0009308137692069765,304.2536685385626,9.317728025127124,1.0012742872610418e6,128676.0567915749,4.901260390154718e9,1.877576679486494e9
-6.361249688779935e-5,-0.9633389797739227,0.0009418318428998047,309.89467297350785,9.511671868617444,955367.0651176377,132042.2775950548,4.470960560848508e9,2.0583315828068497e9
-7.361257303273305e-5,-0.9606799597014674,0.000956594214990176,313.37394022585545,9.137352835320053,902810.8950817748,111841.89073732837,2.4812731323585787e9,1.5695505665457582e9
-8.361264917766675e-5,-0.958105799374055,0.0010041808847866044,324.2281251555467,9.555243482393609,954705.4001044089,112401.71368015402,2.311525987504884e9,1.3398211295584974e9
-9.361272532260045e-5,-0.955457839975693,0.0010098717487028574,333.8063990799394,10.210087415980317,1.014619895148402e6,132086.37658783488,4.551865871120931e9,1.8010199042142487e9
-0.00010361280146753415,-0.9527821675716903,0.0010304241427342253,351.8325463989935,10.746935988631368,1.235839534905012e6,157540.3310908776,6.8950562401637535e9,2.687898260253901e9
-0.00011361287761246786,-0.9489869416535851,0.0010358256361536222,354.57712470548387,11.446880684550335,1.218852307159851e6,188510.6489019769,9.37388659569471e9,4.0618199021026177e9
-0.00012361259723547846,-0.945735630907701,0.001043333386833172,366.5497966984115,11.816432533747001,1.2900295871830853e6,182894.0035633395,8.612245116579273e9,3.3298496389234943e9
-0.00013361034507397562,-0.942312558428243,0.0010662401703055565,378.38940609256133,12.203318452863117,1.3592034286903862e6,190060.61074514728,7.902791258708913e9,3.5565876482547636e9
-0.00014360809291247278,-0.9388353003756604,0.0010913310457806766,384.51493799281354,12.748493082780918,1.5039185989761506e6,203159.40210647893,1.066604898375481e10,4.0344271417270794e9
-0.00015360584075096995,-0.9356661254778261,0.0011075082073408802,395.63210098816177,12.571374981135639,1.505218994079508e6,205888.76464692055,9.937845920775764e9,4.015778670131851e9
-0.0001636035885894671,-0.9322833358993048,0.0011060325548718955,400.7034232754955,12.745042466112103,1.5855024589111859e6,207374.22919351005,9.633615049193716e9,4.045805522557368e9
-0.00017360133642796427,-0.9294725449277329,0.0011109306199552124,410.1650314495361,13.032889963632652,1.6340747380937773e6,232296.99478713775,1.1873006182166096e10,5.185249717093034e9
-0.00018359908426646143,-0.9262202913475002,0.001133825617574684,429.5813532548505,13.64823810957454,1.7280745430556927e6,233949.35797209368,1.289774205907349e10,4.711073079301404e9
-0.0001935968321049586,-0.9222794063849845,0.0011666399184431814,442.8239220129938,14.014317912513786,1.6734190600485872e6,230166.5029607819,1.245376613138464e10,4.641095895997589e9
-0.00020359457994345576,-0.9193148856338339,0.001175076698784561,457.7368652450704,14.868996050148086,1.8867656123455588e6,273978.183167895,1.7758910968951134e10,6.3530781072446785e9
-0.00021359232778195292,-0.9157409230200566,0.0011834097416665078,470.5146612922159,15.280888605089142,2.0494338938479193e6,317554.6699016045,2.1743974476970047e10,8.539588546356524e9
-0.00022359007562045008,-0.9121098402290146,0.0012029728606548946,483.0026523457559,15.659218291670097,2.200516641604111e6,338822.88584299554,2.3873075898372257e10,9.456627687825693e9
-0.00023358782345894724,-0.9082263055378805,0.0012469106462373687,502.31655062448266,16.676326978740928,2.4870281868299483e6,382453.96558187646,2.867561862659968e10,1.137249167124654e10
-0.0002435855712974444,-0.904175816604144,0.0012623687614453734,515.0624866244251,16.899522437573285,2.405639547139936e6,344939.1912325309,2.2800258291635597e10,9.220786236633396e9
-0.00025358772836625576,-0.9003571644874991,0.0012817048446675744,528.8227311939019,17.527622350231905,2.518099024800833e6,374933.42630414956,2.7370917821134163e10,1.0355301049999725e10
-0.000263590132817626,-0.8964576570239371,0.001301113292737965,538.8600906640963,17.812742295312923,2.5289151215175427e6,381598.7933903504,2.603296212792388e10,1.0241688227504341e10
-0.00027359253726899624,-0.8924879534621953,0.0013397259898099826,555.6298660781373,18.305636213135532,2.579434477897094e6,386085.3099230324,2.4167929216885548e10,1.0518437039728306e10
-0.0002835949417203665,-0.8891052058686967,0.0013526252205870025,575.2460468291987,18.674324542301935,2.6837727705992735e6,385512.5190250175,2.456459803644784e10,1.0044776171232466e10
-0.0002935973461717367,-0.8840377542740651,0.0013776107116539496,591.4531422191278,19.20312956157903,2.875077030921036e6,418781.46914597787,2.698977109313767e10,1.1621863370663532e10
-0.00030359975062310696,-0.8797133341148728,0.0013886381563423087,607.3409568776098,19.814319610827717,3.05667244858187e6,456750.1000685114,3.214598121986903e10,1.4054393064802279e10
-0.0003136021550744772,-0.8754051892475233,0.0014243524332722061,628.3611296598967,21.00558370501358,3.2659148868085486e6,494150.1836902604,3.422179561760037e10,1.5966685132023876e10
-0.00032360455952584743,-0.8712878077258245,0.0014349333303231395,644.6693869715086,21.36975388971898,3.5235927343825856e6,527061.1863758896,3.8140137043493065e10,1.7002227948929964e10
-0.0003336069639772177,-0.8672040473842777,0.0014791047190919001,673.2399071410356,22.52028965174079,4.004822177938509e6,625829.066952843,5.247970125356035e10,2.3058929186379494e10
-0.0003436093684285879,-0.8618566714594733,0.0014987964704873415,687.3579368729802,22.625240819116062,3.923033211360659e6,640547.7788604499,5.037079777238831e10,2.4911394391561558e10
-0.00035361177287995815,-0.8564568683069189,0.0015085858548069147,707.8751208619277,23.56513890690954,4.167027254553337e6,716730.7182295116,5.860839963150006e10,2.973754412380009e10
-0.0003636141773313284,-0.8514204959254829,0.0015394648449856062,730.7545091742636,24.362006594261846,4.269577346948965e6,686267.1671292323,5.5938977598094444e10,2.5391231531167206e10
-0.00037361658178269863,-0.846149495575879,0.0015646504084963337,762.7914120840694,25.709607168000968,4.553424512696883e6,767599.5282649542,6.100508817151853e10,3.1862007098263477e10
-0.00038361898623406887,-0.8404612252926346,0.001607074699343222,787.9368267885711,26.952598045637625,4.954079832090326e6,844506.9669392292,7.073130661731981e10,3.678748063101647e10
-0.0003936213906854391,-0.8350919930532568,0.0016310870373340343,816.7697345267396,27.95861391390676,5.218951435770395e6,899659.0014202727,7.524493592646104e10,4.068432822581707e10
-0.00040362379513680935,-0.82943334247747,0.0016530979501422252,845.7456870240698,28.974014503016754,5.484275448367375e6,866366.0018951723,7.406302782572598e10,3.572992744341341e10
-0.0004136261995881796,-0.8230715735895201,0.0016831105846796704,877.6003638555147,28.983790626028213,5.409839515428908e6,833001.9127186354,6.073510766505644e10,3.3243751846083748e10
-0.00042362860403954983,-0.8169416340949129,0.0016942654723084787,907.5830575063159,30.812382378566834,5.965876426894389e6,947943.8148820535,7.699215425366875e10,4.2907356682450775e10
-0.00043363100849092007,-0.8111460487717179,0.0017209405860582254,948.2135885748432,31.456788916951794,6.305658533235802e6,1.0211733394673463e6,8.264652237558977e10,4.8769993827437675e10
-0.0004436334129422903,-0.8044714808370225,0.0017452309504784253,983.2854016035919,31.71508632998618,6.344228236592554e6,1.0900413537351256e6,7.853835998016206e10,5.735019251215716e10
-0.00045363581739366055,-0.798260523776768,0.0017805617293184593,1016.6499122177228,32.61892543349848,6.4522958439986305e6,1.126494584904511e6,8.437782624424715e10,5.965243244898134e10
-0.0004636382218450308,-0.7916133314151772,0.0018085952784757096,1034.6912033365554,33.725979961571575,6.767905315611035e6,1.2816037069125136e6,1.049079139646488e11,7.398398042151477e10
-0.000473640626296401,-0.7842651770436724,0.0018509436195481748,1063.4607398541846,34.19093503345544,6.748096504235369e6,1.271419648393429e6,9.69319046192237e10,7.359511156179695e10
-0.00048364303074777126,-0.7773723235963851,0.0018904203050430339,1106.2665959249437,35.25292662198409,7.209093660062818e6,1.3308112291756857e6,1.0503654345973447e11,7.747034701459215e10
-0.0004936454351991415,-0.7706980294138834,0.0019190246674422257,1145.9042579569768,36.46815503797456,7.74206023956744e6,1.3013558404218687e6,1.1480083153362527e11,6.904825406053558e10
-0.0005036478396505117,-0.7631051319938678,0.0019317537920257883,1184.059338696597,37.8278085400359,8.15061166694333e6,1.300251848506269e6,1.2129435097181479e11,6.651071395540886e10
-0.000513650244101882,-0.7558272420079969,0.001959640286673995,1220.0802373298127,38.444720420941955,8.489157638629086e6,1.365723826077661e6,1.1704925927042715e11,7.469760153627353e10
-0.0005236526485532522,-0.7475915020625751,0.0020095698324259113,1258.5958153334577,40.67365332085063,9.510935494920101e6,1.6489292717387083e6,1.553188312900571e11,1.0395438766564604e11
-0.0005336550530046225,-0.7390090716983363,0.002061885587716646,1305.6808066972435,41.312256287743836,9.807190878487997e6,1.60358300238235e6,1.42879270833585e11,9.579405680762607e10
-0.0005436574574559927,-0.7309282754178559,0.002127446630588359,1367.2225752211586,42.45900120875775,1.0447031206330234e7,1.681583865305773e6,1.4412841475863116e11,1.0070349569107576e11
-0.0005536598619073629,-0.7224461657762706,0.0021689440923004406,1426.5952316616358,44.89379623839053,1.1021599378436577e7,1.7732605153908313e6,1.4945985989075714e11,1.0528236840847662e11
-0.0005636622663587332,-0.7145275895375474,0.002219420349625936,1485.9279613112137,46.354175822604105,1.1563900509755598e7,1.798566295574085e6,1.6567828311905978e11,1.0057354258576016e11
-0.0005736646708101034,-0.7055596947396029,0.0022706719424287545,1536.0723131759944,47.93525016074158,1.2107086061866542e7,1.805518381872349e6,1.6326995325086398e11,1.0013607404513705e11
-0.0005836670752614737,-0.6965013058551643,0.002298868748148729,1607.3200497560972,49.800425237387486,1.2730737317178927e7,1.8699304881117505e6,1.7610141322141016e11,1.0278229218388164e11
-0.0005936694797128439,-0.687365710602598,0.0023337303383604894,1666.0125914115679,50.048165259810794,1.2769605955593219e7,1.7999879566532152e6,1.5421066172313068e11,9.052215680944293e10
-0.0006036718841642141,-0.6774616696660316,0.0023798090237789403,1723.5333447344585,52.300237597254174,1.304416691440676e7,1.9568349506713306e6,1.5868525738896793e11,1.0587249954936264e11
-0.0006136742886155844,-0.6669139646136626,0.0024347029468757336,1786.9392105034606,54.671144822087925,1.4194244104184188e7,2.079239434033238e6,1.6862081880222867e11,1.096843273336893e11
-0.0006236766930669546,-0.6571251355161671,0.00246914704222187,1860.1673193223278,56.63817586804047,1.4528434193346335e7,2.2598756301842863e6,1.76556582336474e11,1.224962236980098e11
-0.0006336790975183249,-0.6467987058864761,0.002498425043777097,1919.2183225265348,59.56054948429061,1.6333700830769215e7,2.464171676387497e6,2.3300223422579572e11,1.4162471019727527e11
-0.0006436815019696951,-0.6363562097644778,0.002536621062036422,1986.1328020005365,61.39543028758079,1.717366431062209e7,2.537046412735736e6,2.651054063653697e11,1.390756880698312e11
-0.0006536839064210653,-0.6254299143228524,0.002576803389118962,2054.923588848242,64.77608460669806,1.9412154534397792e7,2.7889041503797024e6,3.424394213122521e11,1.601546524751056e11
-0.0006636863108724356,-0.6132893374740932,0.0026262725664732054,2127.8707906134764,64.55390716267995,1.8876543369993944e7,2.6730470644661277e6,2.875720983438568e11,1.421421126292253e11
-0.0006736887153238058,-0.6020787618704057,0.0026361896016241122,2186.3963728535646,66.96130541400962,2.0051190712192547e7,2.92342529650103e6,3.279212104094025e11,1.7481290568285245e11
-0.000683691119775176,-0.5906231134535361,0.002670205052772026,2234.1667929719583,67.93628784032909,1.943357281409381e7,2.7839883743526326e6,2.920920492764416e11,1.5305640742247855e11
-0.0006936935242265463,-0.5780264347362102,0.002693850834517552,2312.738904856761,68.6701622470696,2.016624974504073e7,2.682081135866386e6,2.6088398553977487e11,1.3049378029134079e11
-0.0007036959286779165,-0.565901873884651,0.0027196718348387766,2377.6099064485525,71.78663634083144,2.052044112636593e7,2.7833690387526248e6,3.0081148950513074e11,1.2786146366335605e11
-0.0007136983331292868,-0.5523385255337347,0.0027818008903034903,2461.9308182950817,75.1983586292204,2.2087768022119943e7,3.001048652639934e6,3.442457994799242e11,1.436892020905574e11
-0.000723700737580657,-0.5392898565850885,0.002832636682678273,2555.457900601561,78.35006826482511,2.3029910131406132e7,3.188381422343459e6,3.7500591290228796e11,1.5643217310196762e11
-0.0007337031420320272,-0.5251850954680233,0.0029051286462121024,2656.3020184535317,80.39548315617527,2.308002871248585e7,3.2448676226312933e6,3.281784691288121e11,1.542325784921108e11
-0.0007437055464833975,-0.5111257451776671,0.002937388403504398,2741.6002448300173,82.01416427021957,2.334581707978112e7,3.3730539104234357e6,3.2138845460891406e11,1.5922433735714706e11
-0.0007537079509347677,-0.49710688991786667,0.0029997602687362106,2878.968211257523,85.66073375753678,2.4491393880138926e7,3.7128384435321386e6,3.469620610238208e11,1.8587950381186017e11
-0.000763710355386138,-0.4821768723837508,0.003102967974696443,3018.7441048904557,87.83367550051186,2.6098144726405453e7,3.7700906701205103e6,2.890127591857779e11,1.8457774600801407e11
-0.0007737127598375082,-0.46678009714709445,0.003165286992948478,3100.911167203046,90.40198938288361,2.7168971736338936e7,3.975494816797903e6,3.459705981741792e11,1.914244673686006e11
-0.0007837151642888784,-0.4517297125892483,0.0032209991608645617,3183.711070237807,93.0239341423779,2.8099981855999067e7,4.190665265984193e6,3.666337057091442e11,2.0750801392725598e11
-0.0007937175687402487,-0.4357932004675711,0.0032615422712594004,3295.0856050622992,94.11925461519768,2.7843989529469248e7,4.134142804575212e6,2.6663168553809845e11,2.0356880392445312e11
-0.0008037199731916189,-0.4201401788498146,0.003304989212053967,3406.6350659341847,98.39989410868917,3.045821568162508e7,4.552944755356625e6,3.102610986227948e11,2.4872418645500482e11
-0.0008137223776429892,-0.40355153574772706,0.0033073863192255833,3505.120993211952,99.69541647812964,3.003633453829033e7,4.508663374968776e6,2.592185362459352e11,2.3754162775238885e11
-0.0008237247820943594,-0.3872967719788446,0.0033586676408493845,3615.7482031834206,102.93496721240484,3.147865669993487e7,4.759071658884635e6,2.6877766921499506e11,2.6132092384598508e11
-0.0008337271865457296,-0.36991476846387195,0.0034041122785076357,3734.355429746804,106.94742988725893,3.2291748207072742e7,5.10361137517392e6,3.033375241405323e11,2.853861363241811e11
-0.0008437295909970999,-0.3529288423112434,0.003451775951168939,3850.4399159042055,109.90858996494954,3.3221753489293627e7,5.194020573607735e6,3.036558532921524e11,2.8043068671870026e11
-0.0008537319954484701,-0.3342410605074031,0.003525508207572884,3985.9172130675365,112.6559365172575,3.424507828836407e7,5.431900222318438e6,3.1729674822280273e11,2.947444455339436e11
-0.0008637343998998404,-0.3159886963962219,0.0035636835915870304,4084.9255445032745,116.7101995999853,3.549132113768915e7,5.675883607861327e6,3.668115617364605e11,3.04647970561877e11
-0.0008737368043512106,-0.29697433369592974,0.0036523877235338977,4214.576778149733,120.37272949487303,3.641204849285159e7,5.998987206562242e6,3.505998714770736e11,3.350356850487361e11
-0.0008837392088025808,-0.27746175756052516,0.0036930445965010126,4309.812220206906,123.3503596312513,3.786068673244326e7,6.157039095496019e6,4.08862023311526e11,3.5103919140690875e11
-0.0008937416132539511,-0.2578310400032357,0.003755153099563738,4445.299802194712,126.70852713814519,3.768480642505202e7,6.370697658201175e6,3.387261471070417e11,3.6002427181422974e11
-0.0009037440177053213,-0.23749813982032866,0.0038150903727601185,4562.231066619723,129.48704499782497,3.743944189021461e7,6.638541391258013e6,3.53919178584943e11,3.945025272452559e11
-0.0009137464221566916,-0.21760988590927727,0.0038443152737398247,4672.3305141405735,131.1138625276786,3.702571407832862e7,6.609957355492486e6,2.218600643576681e11,3.750002243575352e11
-0.0009237488266080618,-0.19668556186377023,0.003882803136167264,4796.657866828518,132.28476447675942,3.706648238188422e7,6.498655853003967e6,4.2502951046608215e10,3.5583639792481726e11
-0.000933751231059432,-0.1762552861437736,0.003918552563551395,4898.164645621483,136.72223971202774,3.731506439745567e7,6.77884872059452e6,1.4388849030143262e11,3.6278497958364343e11
-0.0009437536355108023,-0.154977445112287,0.003946123051259014,4955.344453077427,137.19363587422947,3.629044769408074e7,6.670956035440523e6,2.8457916198728645e10,3.53453225679273e11
-0.0009537560399621725,-0.13184583621279594,0.0039817623321944376,5060.47179519495,137.48271073799683,3.5290743767443836e7,6.598229955206675e6,-1.6202953138521014e11,3.571652904929199e11
-0.0009637584444135427,-0.10944199759466758,0.0040008652662198736,5140.679896751417,141.08150777225254,3.3830799504817046e7,6.998683507448341e6,-9.22902696029904e10,3.9478075123148785e11
-0.000973760848864913,-0.0866264742727103,0.004020983156784143,5216.658888854867,142.80711715388483,3.2990824282921266e7,7.097276602100922e6,-1.300294606132414e11,3.992284705409419e11
-0.0009837498655542731,-0.06441584763935117,0.004058868806445624,5324.953015302034,145.52500932039638,3.4798144755937986e7,7.236539077004551e6,-1.6003802132764172e11,4.1705586558762476e11
-0.000993733643554151,-0.04091929443623415,0.00408631871929549,5437.978703091478,146.69324993572658,3.1933786655846864e7,7.38242685369403e6,-2.7064879328912552e11,4.273339050689274e11
-0.001003717421554029,-0.017256824438068044,0.0041267531685581105,5496.715225808474,147.83874092110176,3.04284220760015e7,7.440859775411107e6,-3.337834475372216e11,4.1829609328828766e11
-0.001013701199553907,0.006226165706267706,0.004131506743616891,5521.0105580281925,147.99247469945738,2.8779107092676554e7,7.262208859936378e6,-5.1862323139722015e11,4.014927779038948e11
-0.0010236849775537848,0.030408433628261258,0.004162239926867653,5586.820277254679,148.35105278574275,2.7264908027842563e7,7.434500826943186e6,-5.96213309973219e11,4.234149362122121e11
-0.0010336687555536628,0.05443882560319011,0.00418224093317136,5619.562452104757,148.98080053371385,2.5553048051535435e7,7.437323764278726e6,-6.064700301244219e11,4.140556713574622e11
-0.0010436525335535407,0.07890290675780408,0.004182011828861667,5650.335032361808,148.2149033451526,2.1208110622762468e7,7.306282843633443e6,-7.558794519026925e11,3.967875006868141e11
-0.0010536363115534186,0.10393895083823987,0.004173349743713939,5676.394615186132,147.3135144980158,1.780077680577968e7,7.25439736561117e6,-8.016326905735107e11,3.847422245691461e11
-0.0010636200895532966,0.12851993325331298,0.004192794325671646,5730.097230788349,149.20071457315407,1.6872855946051124e7,7.448067967881513e6,-7.903035268625526e11,3.9382882099278094e11
-0.0010736038675531745,0.15391533645786343,0.004206120060539803,5764.936746799661,148.32934754332345,1.4217925007360242e7,7.454589047940288e6,-8.342106801232399e11,3.868918603048853e11
-0.0010835876455530524,0.178835761957473,0.00421883632938902,5778.301152506771,147.84732071188918,1.1865614015099091e7,7.294345340551451e6,-9.739952805857312e11,3.8148588684599884e11
-0.0010935714235529304,0.20395278960185867,0.004227098506228331,5810.129355055415,149.94294360906807,9.391359737525266e6,7.313974621583639e6,-9.684619975337172e11,3.794426114404819e11
-0.0011035552015528083,0.22883277303818478,0.004262069430176893,5864.146475702764,152.30217752905028,8.424386113864165e6,7.382775269136565e6,-9.288994284347341e11,3.740145557368384e11
-0.0011135389795526862,0.25394687266784716,0.004259921595368443,5846.498131480083,149.98391543254192,7.386132188042295e6,7.378139579648282e6,-1.0226268436266829e12,3.743827693874473e11
-0.0011235227575525641,0.2794434923659106,0.0042498596541116936,5829.508361577848,150.06284714207447,2.9201727556884196e6,7.230471386453096e6,-1.0377002231750216e12,3.547279813456686e11
-0.001133506535552442,0.3047856903985035,0.004232601231210978,5802.987276742578,150.5047401204813,489856.7183038869,7.194592427326719e6,-1.0654753498997487e12,3.575665882449765e11
-0.00114349031355232,0.3302279979383342,0.004239180525281179,5803.96515419275,150.70029729970253,-2.780281158807031e6,7.172223824003546e6,-1.0526451504661683e12,3.406297584987599e11
-0.001153474091552198,0.3564644123253999,0.00422232992660934,5739.74791130834,147.8490076864742,-6.203066785071121e6,7.146886035021749e6,-9.758486704059655e11,3.409331880231368e11
-0.0011634578695520759,0.38194383452048897,0.004198977053614662,5649.099261816031,145.1809535850693,-1.0374362176747613e7,6.947880164645846e6,-9.159572086474299e11,3.229435633941278e11
-0.0011734416475519538,0.4071193829186054,0.004170570866105052,5576.225280775046,143.46286886776994,-1.326812358691469e7,6.704207531100162e6,-9.591863410346666e11,3.036450329196926e11
-0.0011834254255518317,0.43252864172201555,0.00412717005389403,5490.00157587969,141.33057038777486,-1.5856659488081053e7,6.533647389280679e6,-9.334725705348992e11,3.042840526027911e11
-0.0011934092035517097,0.4574081478791904,0.004090384369881378,5400.226776683703,139.560441915175,-1.7493240692146663e7,6.542675483275777e6,-8.248702245220685e11,3.037481475652383e11
-0.0012033929815515876,0.4827044107807543,0.00404937681750329,5285.964650725397,135.9313377033932,-1.857816667573666e7,6.376457904125874e6,-7.889384851748365e11,2.9864654256242926e11
-0.0012133767595514655,0.508167470273944,0.004025986996631214,5212.088975137832,133.4701046916124,-2.171314884087954e7,6.110001224230531e6,-8.22088202990996e11,2.8282269276472675e11
-0.0012233605375513434,0.5334617318269684,0.003976991332979601,5098.63970294596,131.2164121258355,-2.4260831349550318e7,6.015354087087666e6,-7.413807567987068e11,2.8356129862801733e11
-0.0012333443155512214,0.5577805386472002,0.003891815665850682,4938.533553152687,128.39442521271096,-2.6605417207892977e7,5.804226141778268e6,-5.682292621446758e11,2.7228223790125665e11
-0.0012433280935510993,0.5818725167594274,0.0038280868246862677,4804.413527631142,124.43769140552166,-2.9114552876343958e7,5.736943802230684e6,-4.8393832612498035e11,2.7702891405510394e11
-0.0012533118715509772,0.6054098074075316,0.003767604385730108,4660.78061965257,121.72906574767912,-3.1193123928581033e7,5.536266956771218e6,-4.129252910720745e11,2.6633163417305356e11
-0.0012632956495508552,0.6289944163255635,0.003693088016640498,4529.23914321157,119.72574769554126,-3.4586164604187645e7,5.398897170850577e6,-2.6927888851494873e11,2.5859119461271454e11
-0.001273279427550733,0.6513149211375879,0.0036274665078608022,4378.174246891302,118.16323788453695,-3.539841739926262e7,5.350829038866152e6,-1.3603499871522093e11,2.6206945748064587e11
-0.001283263205550611,0.6742578826051048,0.003558086261530188,4203.739927102437,113.88908105146855,-3.5386834624771655e7,5.247861152339668e6,-7.846984943547643e10,2.6852316147807132e11
-0.001293246983550489,0.6961399095044061,0.003501967137514938,4056.1350288901813,110.88217148235113,-3.680325963429479e7,5.082969605382564e6,-3.449407156785001e10,2.5641320613782553e11
-0.0013032307615503669,0.7177679853515779,0.0034310315894908357,3894.154959320556,107.05757044506511,-3.827558313320206e7,4.945742880122061e6,1.2682190887409476e11,2.5293902589378073e11
-0.0013132145395502448,0.7391569468169435,0.0033694880661811156,3739.420351263998,102.8061934011477,-3.750915860062102e7,4.765024089624257e6,1.3704234673878687e11,2.418615247619619e11
-0.0013231983175501227,0.7598974219438729,0.0032892909876900203,3562.84981581359,97.96963477076626,-3.6438966929186136e7,4.441693129876282e6,1.2930522340178181e11,2.1784309157562598e11
-0.0013331820955500007,0.7795335785813023,0.003177913154317758,3389.679399037895,94.78950716989984,-3.6142833474872336e7,4.356239925926614e6,2.03636896476883e11,2.2001947992089157e11
-0.0013431658735498786,0.799422143959266,0.003086893606407305,3224.9939874379174,90.16504233208578,-3.396021159335961e7,3.9891235242700614e6,1.7709722361202682e11,1.960546158237953e11
-0.0013531496515497565,0.8179803366382481,0.0030012613363122344,3044.828927523313,85.33464586950012,-3.2324041411726255e7,3.638771048700728e6,1.5688576886864478e11,1.6868202706976477e11
-0.0013631334295496345,0.836663167783955,0.0029300983404597198,2878.0974548884783,81.74022583553042,-3.1889762611293226e7,3.527357779981033e6,2.0705062235792392e11,1.636671292697081e11
-0.0013731172075495124,0.8544442614874344,0.0028609525637003667,2713.677788150173,77.60108288224149,-3.0519958829374827e7,3.246444198727653e6,2.0315569690070465e11,1.4416482291959253e11
-0.0013831009855493903,0.8719017587129956,0.0027654688694427614,2553.437140423345,75.37587695953331,-3.0779110482285753e7,3.1907830998731935e6,2.9786551414574207e11,1.4707753405852344e11
-0.0013930847635492682,0.8886140741070268,0.0026524174142999765,2373.6439955269807,72.66014955326806,-2.9735090002547152e7,3.156365468187122e6,3.794436372676045e11,1.530944339227091e11
-0.0014030685415491462,0.9044524030897427,0.0025492941133703354,2208.255321387485,69.0914375615273,-2.8590013139341086e7,3.0083910597699764e6,4.073696862245602e11,1.4499733624031442e11
-0.001413052319549024,0.9198321080212011,0.00244568301602374,2050.5173763767466,66.30154061521804,-2.714342927747764e7,2.95016203051388e6,4.435357621203996e11,1.5171957252174338e11
-0.001423036097548902,0.9345564077084657,0.0023539652268329057,1912.8862464418576,62.61592946985798,-2.56004686076303e7,2.6145943323814115e6,4.127441063621506e11,1.2003489715082364e11
-0.00143301987554878,0.9495804868909644,0.002269340257881938,1771.5370978164854,59.39602317779696,-2.37484523570022e7,2.479217975963513e6,4.021855344110588e11,1.1475396562522032e11
-0.001443003653548658,0.9627768366907251,0.002173352763359258,1654.6307168452552,57.042010641829684,-2.250853233310593e7,2.3268694904361814e6,3.9554702524811163e11,1.0668268777495047e11
-0.0014529874315485358,0.9754707855785516,0.0020897963861739666,1506.1363281558151,51.263464078322485,-1.9676364305229224e7,1.9890331156445364e6,3.29378752167164e11,8.631174439486932e10
-0.0014629712095484138,0.9879981457061031,0.002001257153211806,1382.5438746635411,48.523623594452324,-1.866808752225406e7,1.8614711230875736e6,3.220477381326777e11,7.925173982151399e10
-0.0014729549875482917,0.9992015631213426,0.0019114434724956605,1267.2893867046812,46.11463099789225,-1.7447265951619152e7,1.814966720958261e6,3.293167481152498e11,8.028744342327386e10
-0.0014829387655481696,1.0102768051550615,0.001818942081081576,1148.3529920187389,42.612327430130186,-1.554929881267812e7,1.6250569863269574e6,2.8677985372465106e11,7.195492241920926e10
-0.0014929225435480475,1.0199584773767505,0.0017462606848331298,1055.7837478289186,39.8646250496408,-1.411069371782139e7,1.44363970152067e6,2.5157403604762628e11,5.983717101932696e10
-0.0015029063215479255,1.0293695383229984,0.0016663931746954239,947.80015494718,37.24643479382801,-1.2498293068621948e7,1.3893397963503157e6,2.3221304217263242e11,6.343055914020089e10
-0.0015128900995478034,1.039223166747391,0.0015729346624174007,852.8256847928067,33.92510140477875,-1.1093237949770415e7,1.1912570236636116e6,2.017850213133479e11,4.852866313818039e10
-0.0015228738775476813,1.048274260011014,0.0015148906670051005,770.9269276583665,32.27340375518241,-9.976208745089475e6,1.1552537372077773e6,1.9419605647159802e11,5.040397068720493e10
-0.0015328576555475593,1.0573269981768671,0.0014185865257957011,676.7768526135469,29.168362829866123,-8.620214066662068e6,985695.6274917116,1.6354864450200082e11,3.981490142203091e10
-0.0015428414335474372,1.0647591608193945,0.0013392561026503902,607.1150906737415,26.239843030644913,-7.407783976423301e6,850037.193917721,1.336355361168483e11,3.3964375147092194e10
-0.0015528252115473151,1.0713859361835756,0.0012665755572273654,549.2962197006815,23.161905717826617,-6.32541225026261e6,653362.350491496,1.0169280528860704e11,2.1306569215677094e10
-0.001562808989547193,1.0779819523497014,0.0011964597090897467,492.98809284940387,20.458797028593832,-5.346907372759218e6,522926.4904248609,8.02891040144738e10,1.4063294277230242e10
-0.001572792767547071,1.0835146239312832,0.0011174828840882888,434.66972528353165,18.546288864377658,-4.596129436475747e6,465228.02282356075,6.901231933841743e10,1.3125789672660362e10
-0.001582776545546949,1.0895728055451288,0.001045135234741681,387.7832926285537,16.840316743452657,-3.8979828919605445e6,385849.43244802364,5.553439911765481e10,9.069320052720879e9
-0.0015927603235468268,1.0952424360784239,0.0009966249195737893,345.10709594888533,15.244802130413447,-3.3232513994989363e6,334150.27193755354,4.561242802254382e10,7.492948739469301e9
-0.0016027441015467048,1.100313377034549,0.0009376288140445762,306.6755867576631,13.724601814038799,-2.7802834243398122e6,286552.2610743091,3.684319568101394e10,6.53296216413102e9
-0.0016127278795465827,1.1049932963966633,0.0008890889432556255,272.3090573400721,11.96638329384208,-2.285677319623097e6,231797.5692139734,2.797311256281048e10,5.039966167939397e9
-0.0016227116575464606,1.108851018400701,0.0008411030299453009,245.45159618955537,11.075472921702467,-2.0664761655538005e6,207850.58464175186,2.532502391646527e10,4.150274486687427e9
-0.0016326954355463386,1.1127248846877356,0.0007862829081712708,218.25634189758568,10.00745714783166,-1.6978214430711346e6,192191.93240676657,2.1165743697422794e10,4.0328601416967726e9
-0.0016426792135462165,1.1167640850194491,0.0007232608723068697,187.41711440762958,8.694326963384068,-1.3729117733662713e6,153601.61143430998,1.627654009338335e10,2.915821398371037e9
-0.0016526629915460944,1.1201138471244154,0.0006773051682496427,170.12803573576608,8.12198401369788,-1.1740953933014888e6,137659.86365154278,1.3943259984028353e10,2.536673178451518e9
-0.0016626467695459723,1.1223429183550881,0.0006481523450736984,152.40021032150347,7.230357762800709,-961907.309490404,115152.53339051445,1.0860565000127218e10,2.0649446645837047e9
-0.0016726305475458503,1.1252749571221408,0.0006079499871593187,138.55472491669286,6.487164479187191,-790704.1853627262,99857.38887890085,8.730134286457857e9,1.7442574648905008e9
-0.0016826143255457282,1.126979182599788,0.000589452936718909,124.35266509715308,5.8890815062120705,-672061.8391598933,91681.46378910835,7.396733240959865e9,1.8167664877027664e9
-0.0016925981035456061,1.1290320025399312,0.0005746075403682419,119.4745869950844,5.654593257209515,-625131.4317383853,97652.91486511761,7.321799049082293e9,2.0932130688695834e9
-0.001702581881545484,1.1312495875216326,0.0005390229491041319,106.79824300822717,5.043321871732874,-522989.29458068014,87400.24148501485,5.975248566831e9,1.8906785386697097e9
-0.001712565659545362,1.1330062630702271,0.0005243767507201809,97.86662925655708,4.636998833227357,-439207.05550458725,82047.40267035797,5.131622438218828e9,1.78499692148077e9
-0.00172254943754524,1.1351528106015183,0.0004987630977344412,90.85541510126677,4.2700314836518425,-373964.1113892041,65521.152859961076,4.1552647893913703e9,1.2326819899970033e9
-0.0017325332155451179,1.1365764863261707,0.0004965834621541808,86.91772368628358,3.6902507810689493,-307657.69377380423,51139.8390160998,2.92968769732236e9,8.206953281393723e8
-0.0017425169935449958,1.1380298741456123,0.0004720975918616429,75.77113567106996,3.144568540382253,-227023.4346653355,41165.202547952555,1.979572788507563e9,6.43121062661498e8
-0.0017525007715448737,1.1397695965916628,0.0004708033615376394,73.405586907968,3.3480146115737344,-234391.03286758106,43473.33454657516,2.3218925907039113e9,6.547098830644621e8
-0.0017624845495447516,1.1409573794952614,0.00046575291260862864,68.88262213632599,3.0551947834120727,-197316.3811904262,37989.95205587431,1.857606672167348e9,5.630294506366649e8
-0.0017724683275446296,1.142089004916488,0.00044365916063724483,64.882844468381,2.8370033607330747,-162074.89115620215,36374.278035821204,1.5988755640789106e9,5.986839813952885e8
-0.0017824521055445075,1.143435153491445,0.00043608040633020097,62.53619443076461,2.3232940997722724,-108214.30219320381,25159.713197790672,8.469419463589138e8,3.7638751846668106e8
-0.0017924358835443854,1.1443337176045867,0.0004112828159487859,56.79017153640897,2.190516038253701,-96049.30716739784,22902.525743798677,7.599803973674427e8,3.3915799224043256e8
-0.0018024196615442634,1.1449726089069179,0.00040608022578048455,54.68756092692644,1.9404837773760437,-69409.53957003259,18502.430665953605,4.82530470523914e8,2.6085987617024073e8
-0.0018124034395441413,1.1454436323696278,0.0004095487580750597,54.46000981689958,1.927038745010239,-75425.81282608688,19711.138589630213,4.8452280634061426e8,3.0734652258956146e8
-0.0018223872175440192,1.146100224759245,0.0003919017394891789,51.832131878504775,1.7607923757165753,-52440.53031590037,12990.566030957369,3.232660225471398e8,1.2900268709658518e8
-0.0018323709955438972,1.147058463767869,0.0004016574395585826,53.38365734682461,1.8125120873211826,-59088.40271906852,13463.385681011188,2.781954779365895e8,1.3855367451753914e8
-0.001842354773543775,1.1476831934185256,0.00038621977356719173,50.95119759607268,1.6341325270827012,-48630.23823268679,12560.189484985012,1.703984075758744e8,1.4475064381106976e8
-0.001852338551543653,1.148965097526459,0.0003805020159951835,47.45625470684998,1.4698389452270806,-32752.091508465815,9434.242783980915,1.259270645429058e8,9.36538022082445e7
-0.001862322329543531,1.1492063367106025,0.00039088745831004435,48.61276269949334,1.4544285762509768,-37534.721808060924,9589.665050303785,1.1338400950170042e8,8.59702226398616e7
-0.0018723061075434089,1.149829031909444,0.00036631225980306143,46.623891023881484,1.487423144464361,-40472.55807994651,11524.790266740509,1.8867866956754637e8,1.291075939479149e8
-0.0018822898855432868,1.150715570088662,0.0003747922802677764,46.777016281122826,1.459555215349581,-29707.811377392445,10199.673491455145,1.223128895093885e8,1.1515956740380797e8
-0.0018922736635431647,1.1508011147778034,0.00038437505823173964,46.31719930633328,1.2939023330992045,-21734.913930586656,6200.373750965163,1.1045440546073725e7,3.929551913950071e7
-0.0019022574415430427,1.1516842678775088,0.000368759207785597,43.562850079357034,1.2735638170585344,-15638.533508473723,5745.396486271702,5.335497171277814e7,2.9983428566209786e7
-0.0019122412195429206,1.1519644823507398,0.0003628351298699274,43.704108796365,1.331866332193093,-28367.19203485957,6164.763787640159,8.234584469394006e7,3.406211742950497e7
-0.0019222249975427985,1.1521260101834785,0.0003637863224896745,43.98760340552914,1.2368726721415322,-24675.28753393747,5901.815947540836,5.077686237532498e7,3.1869846503578e7
-0.0019322087755426764,1.153123481000402,0.000363468219954061,43.79592798099492,1.2200979862790031,-25914.946766063356,5428.014887633427,2.5706707121585872e7,2.4258169531793136e7
-0.0019421925535425544,1.1533648626293975,0.0003716462179636704,44.24207668071071,1.3277796605878804,-23467.809483917976,6397.310925651485,4.960654806328458e7,3.644485722632762e7
-0.0019521763315424323,1.153948276920059,0.00036917597807603365,44.37131337700533,1.2408060660010976,-21908.7197964087,5251.331815678789,9.485473385705998e6,2.3136707078066867e7
-0.001962160225957632,1.1540888169177344,0.00037778540157724596,45.688713286659464,1.309843178547537,-14907.94014180435,5269.205145602118,-3.1315566178062754e6,2.47342296085421e7
-0.00197214400395751,1.15518105036104,0.00036953719717226844,44.70654713118871,1.2957264987397377,-15382.609600518772,5613.647984181427,3.663269842179307e7,2.9945384128669575e7
-0.001982127781957388,1.1552404031489028,0.00036039968654381124,44.26654216239437,1.266801219351716,-26855.82675496933,5791.236078685051,5.223132766153963e7,3.478950061026298e7
-0.001992111559957266,1.155663296267995,0.0003538358193361622,43.217311126299585,1.189080845219423,-17109.390381260626,4706.376801201205,-1.5173609364782795e7,2.4041449951101597e7
-0.002002095337957144,1.155968845311646,0.0003332100957172282,40.827104224310425,1.0725973010340255,-15395.39292687607,4079.9229288320994,-2.7654126106501576e7,1.65393708485234e7
-0.0020120791159570217,1.1562903510392166,0.000353372699146763,41.555440989852556,1.0958761224135392,-18113.6921103561,4259.8915132630045,-3.1622149285687733e7,1.777760285334184e7
-0.0020220628939568996,1.1571251704663028,0.00034142847109942896,42.07962026703362,1.2813998939268156,-25294.48440189894,6757.531281399549,7.909265023619948e7,4.9532154880159445e7
-0.0020320466719567776,1.1577818981403474,0.00034851275744416207,41.66578501179792,1.1533252100953872,-19653.326180572396,4770.656092744296,-1.6258634071982969e7,2.1613682013861816e7
-0.0020420304499566555,1.1578918771864386,0.00033876047256576925,41.78352054749635,1.2252152563719594,-20293.81848596292,4750.985463269671,2.386679396776235e7,1.948758458634725e7
-0.0020520142279565334,1.1587484732281879,0.0003729670771128785,40.25925646216825,1.0690119616020342,-14762.553637493587,4153.038169399081,-2.6512548585248496e7,1.6821079774825253e7
-0.0020619980059564114,1.1587200760046006,0.0003433786988306381,39.646316726991756,1.0727694390369016,-12372.92346654169,4415.622967559026,-7.184521632308477e6,2.228577878348586e7
-0.0020719817839562893,1.1588132222753948,0.0003275314621688898,39.46209317266816,1.1042097796835464,-23087.09216626887,4758.615635469248,3.3120155064426675e6,2.5747681853784613e7
-0.0020819655619561672,1.1596273808347057,0.0003488540246820684,41.417417844466385,1.2119077006199261,-28779.24847155012,6269.1974752238675,7.275324556633829e7,4.088539462928119e7
-0.002091949339956045,1.1600797158863387,0.00035469214903768046,42.31225737591939,1.1850706731056766,-27829.30491103426,5603.169619327671,2.434529858492316e7,3.833037570792333e7
-0.002101933117955923,1.1606418961823923,0.0003556603913075356,42.82097373454563,1.2634030104291025,-11438.508968811326,6186.2684305049725,5.3628649914154485e7,3.539567792784993e7
-0.002111916895955801,1.160725779133012,0.00035388521583902473,41.811047981112175,1.2234648168610407,-12001.211633062088,4857.501941365264,2.7363350459369775e7,2.0911800090913724e7
-0.002121900673955679,1.1609849548359397,0.00035843268530097894,41.86166363788399,1.1823225326811706,-11051.12669265072,4928.197105997672,1.2504509718340107e6,2.0955575787039496e7
-0.002131884451955557,1.1622108194093683,0.00034293194953841923,40.018037560660915,1.1264034596133001,-19120.397352129683,4141.572779535336,-1.9133263613902435e7,1.6828732491213426e7
-0.002141868229955435,1.1623645513833958,0.0003398565367937916,39.166568146416566,1.093346494280154,-6294.951481683973,4149.480669642388,-7.470278744022717e6,1.699480580718581e7
-0.0021518520079553127,1.162666966752663,0.00034807732895220713,41.846796933300176,1.1976932968592926,-19611.405404813537,4891.080470487063,2.5392468559028525e7,2.0469230917315964e7
-0.0021618357859551907,1.1628153415640832,0.0003544301273854174,40.18735941671955,1.1481728508213633,-16758.18701169782,4975.64540831242,4.33059430106678e7,2.372734099247428e7
-0.0021718195639550686,1.1631457450804294,0.00034966219970255445,38.8552266768617,1.1164307710640229,-14935.27657075105,4409.60139226918,1.1630804285999866e7,1.814364157369058e7
-0.0021818033419549465,1.1638043317859061,0.00035615851822561533,38.412875647861654,1.1359080141130449,-16660.549482973434,4514.9484985514955,4.2825830257685974e7,1.9449356476988856e7
-0.0021917871199548244,1.164234079925949,0.0003463653625975714,38.39011125334757,1.1613413165564725,-23450.61920117773,5224.151502428537,4.228660850976329e7,2.740593636744286e7
-0.0022017708979547024,1.1643561036824719,0.00033447390123481866,37.56804693538711,1.018446308030587,-20161.80366053438,4155.501293438547,7.419758885679296e6,2.0952837424145855e7
-0.0022117546759545803,1.1648544270975056,0.0003350505869326684,38.131554651445754,1.0274439612742443,-13420.684528851332,3833.486389973381,-454728.4277894078,1.6038949918753944e7
-0.0022217384539544582,1.1648487754399421,0.00034485152523268354,39.22643634617904,1.161474608169249,-22024.05508807586,5359.580499052731,5.436559403141809e7,2.6731598634494767e7
-0.002231722231954336,1.1654821469706496,0.0003245429976238634,36.5606688146909,1.0121934120400333,-8026.068455245484,3722.853902274577,-5.729677976630205e6,1.5251358885065911e7
-0.002241706009954214,1.1660794293928887,0.0003410858076253926,38.617481972164406,1.0420952911515284,-14161.146633741108,4027.4602159234005,-1.0880641487351464e7,1.6812435184704795e7
-0.002251689787954092,1.1661878238524308,0.0003575974563832177,39.72501479348509,1.0887193245027262,-12795.300827322482,4322.107771817103,1.6603224222085401e7,1.6231337996684598e7
-0.00226167356595397,1.1665187032659534,0.00033877822165694895,37.0508128211801,1.0360922141586923,-13461.162383288189,3995.491565251873,5.70884819811471e6,1.734766881567165e7
-0.002271657343953848,1.1671098970797382,0.0003264159623228021,37.38541618492022,1.069749696421568,-9646.22529864955,4078.2823283061753,5.968030396697773e6,1.7388987110659115e7
-0.002281641121953726,1.1672624419207225,0.0003253273123996015,36.52611624513369,1.0629282731409078,-14651.32359922463,4645.505104146717,2.5896953517961882e7,2.228251140688441e7
-0.0022916248999536037,1.1680941856772633,0.000319409295982515,36.83556262703193,1.0374981812026176,-6579.265812706337,3908.4794966189415,1.0729412573330399e7,1.5595018152348384e7
-0.0023016086779534817,1.1682092893305698,0.0003320660622655389,37.509350165060354,0.9958625718713852,-11551.545689945444,3605.9097186326326,-1.5235861433726674e7,1.4978530509838428e7
-0.0023115924559533596,1.168377012895421,0.0003403371034422017,37.84495581263754,1.0925396249376644,-10376.617477275,4108.776513917727,-1.3322116769951566e6,1.9255405538812786e7
-0.0023215762339532375,1.1686891121220762,0.0003398782626898416,37.823024294839826,1.015264111700647,-15509.201653837234,3719.9241374677927,-1.3009565168336667e7,1.5422785051201452e7
-0.0023315600119531155,1.168828272021236,0.0003368076919204244,37.643205411578656,1.0597989381998147,-14470.528235416605,4506.031781118347,1.8724712376120847e7,2.3656724150521904e7
-0.0023415437899529934,1.1693414966157174,0.0003218005203368927,36.39795568318642,0.9898730183690151,-7951.912031947949,3571.287681768367,-2.777950848283938e7,1.359061267328806e7
-0.0023515275679528713,1.1697798222378373,0.0003325518279524814,36.120503738019416,0.9981844354810806,-18928.371907427205,3732.400193588084,-4.463774035317795e6,1.5529519280902188e7
-0.0023615113459527493,1.1706262374090963,0.0003143367852712186,35.20413341856299,0.9956425361999385,-7714.704772431579,3950.2260863495644,1.0141055012826689e7,2.2243443321453985e7
-0.002371495123952627,1.171299118082412,0.00031503831799331496,36.06731538486803,0.9488011953703911,-6013.418354066713,3206.509648229529,-2.645997960881517e7,1.1845245577986961e7
-0.002381478901952505,1.1716105552908047,0.00030755639360254477,33.7254755209044,0.9556542352618864,-14038.6643614385,3344.6786448697894,1.1188142750603708e7,1.2889229829577152e7
-0.002391462679952383,1.1720216252970985,0.00032612044182482006,34.50246323253307,0.9543454791035878,-13970.444612693007,3958.431058781695,-3.872107567708428e6,1.5660423019156534e7
-0.002401446457952261,1.1719115684165156,0.00033511366591362004,37.25177824832289,1.0399081775654984,-10020.12873452335,4591.624282806668,6.964669128313338e6,2.2180684781653784e7
-0.002411430235952139,1.172304782348733,0.000342800419553774,36.71226853891982,1.0781133031043595,-19269.79289443765,4246.2913150323775,2.5272283437095664e7,1.8972147664351698e7
-0.002421414013952017,1.1728051943543836,0.000327084986886006,35.693212611961776,1.040139851011208,-25288.195110254695,4402.45885848844,4.7428626709471956e7,2.01627035350631e7
-0.0024313977919518948,1.1731168296701284,0.0003160240221707903,34.67427897620992,1.0001454312916809,-13538.14160303317,3945.4593357765307,1.5658591306907305e7,1.6643513886100803e7
-0.0024413815699517727,1.1737141417611403,0.00032440769969873436,34.30626539061695,0.9247094243207452,-9024.172632026228,3729.170309374387,-2.344497869367234e6,1.9886958406440217e7
-0.0024513653479516506,1.1740133081549315,0.00031534711705570974,34.32814448018586,0.8883897462808191,-11119.864970226568,3352.762420917525,-1.951785771090218e7,1.342463875704404e7
-0.0024613491259515285,1.1744018130597655,0.0003287409167454001,34.22543201577029,1.0449595326898857,-15329.670577056451,4593.231114333799,2.9421539735869262e7,2.786022262315906e7
-0.0024713329039514065,1.1746840916790544,0.00031966674045855474,35.72718795786487,1.0650090122074785,-16123.72144324341,4428.24971541152,3.388014586930991e7,2.0561191941728424e7
-0.0024813166819512844,1.1751243712598467,0.00031191079428974876,33.40124804732673,0.932191461693794,-13418.6187705841,3413.102061115871,5.293706116860119e6,1.6471766508278472e7
-0.0024913004599511623,1.1754355892650308,0.0003157456317938749,34.112376227342416,0.9652076758203412,-11880.156739120237,3816.6368320620027,1.082120435044669e7,1.90799742465851e7
-0.0025012842379510403,1.1752883757149803,0.0003340233886931972,35.118406522596445,0.992761889133978,-6694.699548084251,3434.870852938495,-1.769102797300506e7,1.3244898729562901e7
-0.002511268015950918,1.1756964468117808,0.00031696198735903914,34.8397288873314,0.9897653037871899,-14721.61847692954,3748.612003832735,9.51420054437513e6,1.5315054950494563e7
-0.002521251793950796,1.1761455214473424,0.00032383301655681407,35.80697229146152,1.048570922984622,-16450.427301906457,4471.996155312604,3.1523938452674754e7,1.8698935732770965e7
-0.002531235571950674,1.1765738067812261,0.00032246198103196184,33.84444457439772,0.9981729246285455,-12878.662546483505,4220.081912775905,2.6098884004716836e7,2.082518116964081e7
-0.002541219349950552,1.1763669393424414,0.00031904486598669223,35.34390447642961,1.009146321148817,-18115.858646223634,3779.112069492057,592638.0681705396,1.6811072524893433e7
-0.00255120312795043,1.1774158214963057,0.00031602083732490757,33.51560714776144,0.9207780155452366,-8754.99740153345,3147.4027021621464,-1.322560464938807e7,1.2136711823400758e7
-0.002561186905950308,1.177605121353968,0.0003211454832485952,33.29225521393416,0.9625703648665852,-7481.4665511670955,3577.78328648868,-2.4048268128483156e6,1.5415569342290817e7
-0.0025711706839501858,1.1778972876666107,0.00031353882502396335,31.969349450059877,0.9223916190734682,-5478.044071262106,3151.9311205651607,1.1935077707764704e7,1.1585357792305175e7
-0.0025811544619500637,1.1785425990869296,0.00032316813231584484,32.53056015342219,0.9049139891869165,-12511.671214642762,3216.1737223789437,1.048769681621194e7,1.4233099160825748e7
-0.0025911382399499416,1.1784516741328883,0.00031062093956403183,32.6987495393631,0.8927324701374408,-7221.601898005289,3172.1904763890184,-6.704252012248535e6,1.371741280540158e7
-0.0026011220179498196,1.1788491670540553,0.0003132284835751005,33.53469220396796,0.9177735613518934,-9349.719961281764,3414.310534076182,448811.82855197176,1.3853212119428445e7
-0.0026111057959496975,1.1793671253067908,0.0003105332578322536,33.3140440501754,0.943416842825837,-11719.909301849486,3755.2997672472607,1.0481370924616652e7,1.6251192118143773e7
-0.0026210895739495754,1.1796827946763964,0.00030964469525447306,33.01286358937962,0.9487369426903544,-15072.546549706833,3727.7414449393295,1.6278386135160076e7,1.6467456447230779e7
-0.0026310733519494534,1.17973508824776,0.00031494369755126077,33.051833808749116,0.9524513435580744,-8111.139540055412,3706.0925732266455,1.6453220209919387e7,1.5293498776820203e7
-0.0026410571299493313,1.179779566584434,0.0003024356113725621,32.696950565765974,0.9423664113556387,-12810.939780500423,3976.5350739090863,2.16020272484356e7,2.099648900697139e7
-0.002651040907949209,1.180516829088237,0.00030449277503872364,32.35923624827016,0.9118863906360385,-14775.146701261252,3259.262566919685,-1.4934285687293205e6,1.2044481207987582e7
-0.002661024685949087,1.1811262778161555,0.00031216252687778516,33.76340283915187,0.9077924472642709,-10881.667738702641,3120.9191825920693,-2.368794395774238e7,1.2046261576708421e7
-0.002671008463948965,1.1813864878388123,0.00031590409836173883,33.84164845619514,0.9986543176130886,-15199.884013547873,4096.083802482002,3.2063611666776996e7,2.0982143127178222e7
-0.002680992241948843,1.1813546440184113,0.0003130731264224876,31.699058495460203,0.8941485493185505,-12352.974151881861,3622.3630668296405,2.9628697693460267e7,1.5472389771965755e7
-0.002690976019948721,1.1818319531682404,0.00029466893192146143,31.842294634667727,0.8627728670270132,-4765.510145589507,2772.873525320101,-1.5875002839624943e7,1.0022891254315345e7
-0.002700959797948599,1.1823210131820283,0.0002978404259916684,31.016775295400212,0.8620381480549071,-8436.104775374879,3182.530610874765,1.1254136526062245e7,1.3997511354501436e7
-0.002710943575948477,1.1828175322685852,0.00029780251564728014,30.16150802579663,0.8591020732671915,-8897.681453965703,3261.257176730492,1.309836398877868e7,1.623460298344328e7
-0.0027209273539483547,1.1831428096443886,0.0002997945486277578,29.696296556240533,0.8487480648052084,-9259.62965752316,3053.6000427660683,1.9770132405080967e7,1.2260316944790738e7
-0.0027309111319482327,1.183456575348183,0.0003007609878334479,31.470597555266153,0.9060177390591068,-11913.302109458615,3121.2271004901604,2.526543716082901e6,1.2890562028778376e7
-0.0027408949099481106,1.1837905537734739,0.0002972771272248587,30.034447176625637,0.7856329600829648,-2634.1098212059414,2538.426459001159,-2.9455678740102585e7,8.697859683309121e6
-0.0027508786879479885,1.1839483251723448,0.0003082252769897937,31.91450077499304,0.8426885648237641,-602.7958748907033,2808.5033249042103,-2.206693724498056e7,1.0258574311458092e7
-0.0027608624659478664,1.1847577259249984,0.00030425764837839524,31.269419425952254,0.8802903292312299,-10551.512702814034,3454.1365293354675,9.64254268573776e6,1.751322594049043e7
-0.0027708462439477444,1.1848604255604562,0.0003144011948995501,31.510730041397427,0.8838277525304611,-13930.765443972645,3193.815416516808,6.339538562762928e6,1.2429138706405517e7
-0.0027808300219476223,1.1850018729935416,0.0003047360881540603,32.064446176031964,0.8977259100088844,-11099.940993434619,3032.2748138730194,-4.323048909837978e6,1.0987162687726853e7
-0.0027908137999475002,1.1852458529649765,0.0002972377800548852,30.842623500153984,0.8844790892766162,-4789.360386034468,2973.248998372838,-4.0355076076899664e6,1.2248253329348642e7
-0.002800797577947378,1.185738069075625,0.00029625288704307484,30.87486511857122,0.9013199638583345,-11269.450190912967,3241.523007481552,1.0176716860595744e7,1.4413105469774146e7
-0.002810781355947256,1.1862037610058211,0.0003041332892865057,31.515077576383945,0.8279283354081376,-3665.0990301590496,2849.2722846653646,-1.3818327517338354e7,1.0259794471011618e7
-0.002820765133947134,1.1859172055863767,0.000314521926091588,32.26609160446295,0.8892111005302571,-14296.261202757494,3510.2167789878526,5.281084634876241e6,1.6399364831217326e7
-0.002830748911947012,1.186275114116071,0.00031635851451628953,31.421788064923643,0.9202003050257754,-13354.763194787272,3200.686036747535,1.812956548026702e7,1.1720875069342146e7
-0.00284073268994689,1.1864272049896891,0.00030828011426568716,30.860556168805957,0.8870254316982614,-7859.259929922405,3106.347503220831,1.3365130107870638e7,1.0995061076577967e7
-0.002850716467946768,1.1869172660794585,0.00030905911423306163,32.44799578311923,0.8718495024986065,-7363.410595048529,3013.3937830987475,-7.2752898131879335e6,1.223719673021279e7
-0.0028607002459466457,1.1876071194674813,0.0003000962207136046,31.22584636072645,0.8554287467507354,-8197.545103350085,3085.5157569542694,1.0793570542151043e7,1.173838273816799e7
-0.0028706840239465237,1.1877075826691927,0.00029399115697499486,30.00684274737119,0.8224213507665029,-9381.68708627036,2689.5432218469705,-1.280640431775854e7,8.972148044555923e6
-0.0028806678019464016,1.1880675734928803,0.0002996065618524039,31.69597068309682,0.8781936302149512,-14818.256605704448,2938.9903544835993,-1.0769482960043736e7,1.2053529896746231e7
-0.0028906515799462795,1.1887347582378422,0.00029579723544453256,30.112226786368097,0.8674382750129884,-11649.431200606818,3612.1022428441256,1.229285208404292e7,2.0126190549856912e7
-0.0029006353579461575,1.1893895684916995,0.00030449501157305984,30.686845171863084,0.8719322845481,-12015.42081789146,3590.9612353033244,9.926253557694096e6,1.7971751174942408e7
-0.0029106191359460354,1.1891216560659934,0.00030722782929901507,30.1072500715418,0.8403120033270088,-8542.028271376932,2999.594426270582,6.424507695808656e6,1.1216592351891587e7
-0.0029206029139459133,1.1898902851852131,0.0002949357754344079,29.406765020613197,0.8399679141161643,-7190.50712533626,2772.05899973024,-1.5940816725386044e6,9.85876374996533e6
-0.0029305866919457912,1.1895498774298938,0.00030164132895960923,28.947367574073347,0.8437817293467064,-7329.081122663329,3308.188844265761,2.5763182793917727e7,1.5359677756290535e7
-0.002940570469945669,1.1898205371188477,0.0002991793890143712,31.704189651154397,0.9609496984105624,-14098.698084329017,3890.8188320280756,4.4300894018360905e7,1.991913476392443e7
-0.002950554247945547,1.1902997698738234,0.00031017918727090945,32.022454710323935,0.9281488508619183,-14953.171589154783,3587.438948510455,7.909297251653918e6,1.5449583485031076e7
-0.002960538025945425,1.190641484648175,0.000301972460395981,30.36218595304597,0.8809062201330276,-16430.38786417388,3393.6843144629684,2.0627781657551106e7,1.538560766204719e7
-0.002970521803945303,1.190524898688076,0.0003083329176310769,30.198245314174542,0.8741550489863696,-8160.975316758319,3169.159371909896,1.6501806898914833e7,1.1439591280548297e7
-0.002980505581945181,1.1906543331249155,0.0003024105116584936,29.746774294502778,0.913551378713495,-9072.32754662424,3271.6283667228295,2.9529475411336757e7,1.4834340741331637e7
-0.002990489359945059,1.191218236010381,0.00029326167972696683,30.212094817505232,0.8580787359238856,-5448.87935206407,2849.3857960066734,3.123875524323074e6,9.616157330307268e6
-0.0030004731379449368,1.1914023896993606,0.0003053948345349396,29.413048458224814,0.8557063230263894,-11089.342916349195,3227.1532684698227,1.1139431461722417e7,1.4692985650163919e7
-0.0030104569159448147,1.1915776071193147,0.0003012270805004703,29.431676516570153,0.8294734989912623,-8169.115979748244,2753.9847045253327,-260869.51073853183,9.270381144933008e6
-0.0030204406939446926,1.1920884154103677,0.0002979261751075219,28.642357600221715,0.7959116353440039,-5778.589902999317,2547.930185612403,619245.0466473495,9.04330601873043e6
-0.0030304244719445705,1.1922300027683377,0.00029287011769585277,29.125910970674166,0.7817670031170834,-10885.206727558781,2769.6712865235413,-3.454174541860771e6,1.0314290086260194e7
-0.0030404082499444485,1.192306924451608,0.0002924591146894903,29.783423491598366,0.8290722874936507,-11678.5315807763,3088.935883803602,1.102658298614306e7,1.224260347279595e7
-0.0030503920279443264,1.19299928769283,0.0003052237897118061,30.239580307487035,0.8062328895088925,-3868.2951065966513,2769.0464559428365,-1.7779271311694615e7,1.1598873661721697e7
-0.0030603758059442043,1.1934436077251551,0.00029548833229171563,29.758918293215896,0.833147447933415,-8701.22375928918,2846.541850990258,5.689053347502323e6,1.038421523647021e7
-0.0030703595839440823,1.193608168572978,0.00028696330660450095,29.246288852691375,0.8015642149830877,-6263.443130696788,2772.145079685525,-8.613146682489578e6,9.444434245694177e6
-0.00308034336194396,1.1940561498738347,0.0002889676629347967,28.6522159912949,0.8373588407217402,-11380.178200238215,3167.3769790775455,2.5542976957507048e7,1.335290820155404e7
-0.003090327139943838,1.1946406602649031,0.0002907029036635935,28.642827455232407,0.8419414773948382,-6972.503246112267,3153.5556944263126,1.9858981707349397e7,1.3347222534444772e7
-0.003100310917943716,1.1949159378839664,0.0002911666487561011,28.07558859538788,0.7338015769132378,-4688.897966795622,2293.021022028477,-1.1441581711928828e7,7.813268832036189e6
-0.003110294695943594,1.1951417566610514,0.00029168635753219806,28.02649053462327,0.7788337743398469,-8792.852265298434,2321.7132417239914,-1.0747086731060185e7,7.786050844845173e6
-0.003120278473943472,1.1951039785068949,0.0002867112909548207,28.621749861477703,0.8313823957847367,-14426.71535420745,3035.3992161895612,1.1737533754641319e7,1.1849188436862301e7
-0.00313026225194335,1.195565845160978,0.00028892096460206957,28.74951766262687,0.8054845606957538,-4798.46056039648,2605.0143802151197,-7.015468039535662e6,9.128962611111125e6
-0.0031402460299432278,1.1957787786438594,0.00029751629042102474,28.678704989230926,0.8061965357661358,-7602.635964438268,2711.8571367013915,1.147977607609425e6,1.0755315114194203e7
-0.0031502298079431057,1.1960512364681337,0.0002906333392837913,27.92776818191354,0.8079631601808197,-5723.11222808106,2803.458900753729,1.6059343835211094e7,1.303277514588362e7
-0.0031602135859429836,1.1960345318104604,0.00028832356203041185,27.64046781482507,0.7415167140140205,-8650.422235454631,2425.654831166699,6.0114575887071015e6,9.041349879240843e6
-0.0031701973639428616,1.1967394892646914,0.0002971749840871212,27.082808944545544,0.758338584196891,-5136.845090252717,2343.4343217887,-4.526904124717441e6,8.083932414451968e6
-0.0031801811419427395,1.1971312385573976,0.0002964323245702993,28.008015756265824,0.7726202781335119,-10354.171819899851,2920.8861670823553,8.826008569737993e6,1.1565279008020816e7
-0.0031901649199426174,1.196947666526123,0.0002881284315531373,28.1443655644032,0.8281543795287528,-4255.566374037889,2691.6985386563656,7.054098953419314e6,8.895952317984583e6
-0.0032001486979424953,1.1972613143328592,0.0003073862217829371,29.943245589931394,0.8731359279868511,-7219.591746142403,3101.36872093506,1.8337214110714722e7,1.3278868817946158e7
-0.0032101324759423733,1.1972702920954197,0.00028717718727733454,27.655290184899695,0.7935884393449788,-9561.42630076433,2652.1935400484,636084.6213025849,1.0613534313097566e7
-0.003220116253942251,1.1982198146398186,0.0002860682889957559,27.05454392852959,0.7155119902865879,-2885.0808310881735,2194.6876634099203,-1.5857421329469418e7,7.202222097910586e6
-0.003230100031942129,1.1988163988104088,0.00027992394889843396,27.08342724154776,0.7541282583121369,-5834.252287023379,2203.7852462481987,-9.408544269708995e6,7.663227261555068e6
-0.003240083809942007,1.198857492747438,0.0002872024293929872,28.111331519109626,0.7990742528246392,-9238.212928456043,2545.696714878342,2.4474857364542377e6,8.805279030646648e6
-0.003250067587941885,1.198993516882134,0.00028130201115579887,27.188007390751466,0.8199769446199451,-5665.452184477594,2572.211736332236,8.233099308593869e6,1.0504740623817232e7
-0.003260051365941763,1.199340667978955,0.00028306502057876996,26.44669815190235,0.7140334014503035,-8284.346069558565,2270.8963123561257,-8.39348107630469e6,7.492295649284772e6
-0.003270035143941641,1.199217959084966,0.00029120329183787355,27.776670779782794,0.7627048992648934,-11522.234879494803,2653.7240038712857,2.075037324673616e6,1.052253861619361e7
-0.003280018921941519,1.1994726036760495,0.0002928068186069798,28.00896946000821,0.7811721091610846,-7859.31445621999,2558.2796402836807,5.888410536780475e6,9.521825148681171e6
-0.0032900026999413967,1.2000665217690627,0.0003011999907298616,28.193000807840512,0.8096233907708099,-8683.806449859465,2547.9064596305197,5.591084819182218e6,9.282975524840955e6
-0.0032999864779412746,1.200303946957923,0.00028144380743994285,27.829357391642706,0.7651555721321696,-7978.902261244325,2252.048358760157,-1.599055161050415e7,8.505460251592744e6
-0.0033099702559411526,1.2000846668141898,0.00027970707120369113,28.231005175429278,0.8003127612255605,-3512.156399595021,3209.0614211540105,1.699162088233979e7,1.6933072637392137e7
-0.0033199540339410305,1.200458756482973,0.0002825586088730806,26.81533437575108,0.770332289315664,-5657.512687109153,2400.6706813387095,-4.1824595786545943e6,8.401591875146026e6
-0.0033299378119409084,1.2009774670733622,0.0002877218092788551,27.04528955143367,0.820343656496048,-8153.712028987095,2496.8647447937933,1.2841612870618181e7,9.108859414846012e6
-0.0033399215899407864,1.2011285471002118,0.00028162651444820245,26.02273892253158,0.7086565653693262,-2197.703246746034,2164.0609457308783,-6.012290145242113e6,7.51224369794265e6
-0.0033499053679406643,1.2012001947142192,0.0002808477819457476,26.12095112815976,0.7259181056387515,-10383.923376593177,2173.035755879214,-4.358162110379337e6,8.755705130056554e6
-0.0033598891459405422,1.201816111516906,0.0002756400993818607,24.722574545989822,0.6965088964218306,-2270.8342307904827,2221.439310985165,1.9837688024868912e6,8.67232357857818e6
-0.00336987292394042,1.202317929366325,0.0002769227769192492,25.56767758353602,0.7112962512985314,-4913.159419883502,2352.136437058388,3.6213116862552343e6,9.064266854736673e6
-0.003379856701940298,1.2024738578941678,0.00027269854606969205,26.035315492853538,0.7044483850784069,-5172.0419156245225,2256.7594692599364,-3.6943176921908883e6,7.46093243980577e6
-0.003389840479940176,1.2028398699273355,0.0002824944282002989,25.15123031492597,0.7428429013058541,-4983.731151838106,2188.850690371207,8.161912230886181e6,7.31962191531247e6
-0.003399824257940054,1.2027361959405252,0.0002816086774303642,27.031028115251043,0.7489211023607866,-5988.695851928376,2212.006246989582,-6.722721711889875e6,8.428275086962938e6
-0.003409808035939932,1.2033035401113807,0.0002717273172212997,25.71406930802597,0.7382529680143969,-4254.6748999433785,2602.5482598264307,5.113133249504244e6,1.0322085994655631e7
-0.00341979181393981,1.2030282560053276,0.00027710025236368286,26.676576916087157,0.7472722893071436,-4320.617527924893,2668.6717264892704,1.5141639290724637e7,9.267479278025063e6
-0.0034297755919396877,1.203003688362007,0.00027833111709190436,25.982980267820135,0.7114571276816738,-7578.751417048651,2360.6311281449903,-2.948142271550819e6,8.108627375259076e6
-0.0034397593699395657,1.2035404379362686,0.00027401535644171947,25.839515518535627,0.7295196763290532,-5327.567342375462,2253.1505057965232,-4.801263731845584e6,7.834292291593187e6
-0.0034497431479394436,1.204055727276578,0.00029104287404719517,26.586772631085292,0.751372137290149,-7623.263382587913,2446.1236751960814,6.349087709891584e6,9.428082588516593e6
-0.0034597269259393215,1.204584300728003,0.00028630445439879087,25.93591665369393,0.7381518780241448,-5857.0487958611275,2366.934783078115,8.057387495963967e6,8.632393538464598e6
-0.0034697107039391994,1.2045173747727644,0.00028385414540850023,26.28159421898397,0.7112515585685305,-5865.03485812376,2362.378624643444,-2.0363459900385842e6,8.87669128472415e6
-0.0034796944819390774,1.204800220240698,0.00027324654482474044,26.153394237512547,0.7476412470260683,-5322.450904942892,2429.5852971969084,3.7048532029386344e6,8.96131580383279e6
-0.0034896782599389553,1.2046733466302506,0.00028324693424981045,27.53386109910337,0.8364862042971993,-8634.87466093604,3268.0583841375915,4.001122823369512e7,1.5644309472326891e7
-0.0034996620379388332,1.2049525809675916,0.00028208705316819677,26.48648767701044,0.7423178877425872,-5940.81109191965,2382.0812871075304,1.3245844846192084e6,8.0580342047618115e6
-0.003509645815938711,1.205712498713518,0.00028161305626360814,26.794171844804133,0.7595083429385479,-4337.076149732155,2472.894764267543,4.34049437540732e6,8.334308014122397e6
-0.003519629593938589,1.2054315731986434,0.0002738798787117516,26.386338803891004,0.8005564409908547,-7437.229745399395,2607.5008597110914,7.827881696048521e6,9.462030121609105e6
-0.003529613371938467,1.2054906856114975,0.0002702117397270417,24.544496514733716,0.6659344244440866,-5012.903525572413,1978.1683400538486,-5.239042191055326e6,6.911131744890356e6
-0.003539597149938345,1.2063340666419817,0.0002834755366329201,25.973502392394813,0.7510952250474723,-5760.790366143871,2134.850305356919,-3.3443086641898556e6,6.78122089148996e6
-0.003549580927938223,1.206366034245537,0.00027003682714815013,25.16427075791379,0.7018890227182759,-4650.421935239461,2097.5973780027985,-3.535820154109399e6,7.381030601260374e6
-0.003559564705938101,1.2069345589547429,0.00027042957248814417,25.043590675862756,0.6981441568975209,-5536.708069130827,2140.9382341259775,-1.8172020805277685e6,7.169040234015379e6
-0.0035695484839379787,1.207058023086005,0.00027343300224719544,24.670050174207923,0.7106934068877884,-5531.948460076156,2245.0749025033556,3.015267554457865e6,8.44277057246762e6
-0.0035795322619378567,1.2075749674641993,0.0002835972262037539,25.947883584723485,0.7326862359930654,-7419.1030798362135,2458.10219142408,9.901416188255066e6,8.862547161156682e6
-0.0035895160399377346,1.2079698041801343,0.0002837571679075586,25.741059473299046,0.7366150576717165,-5989.648057321167,2486.5812907172435,1.6109490107854392e7,8.296595952840462e6
-0.0035994998179376125,1.208304914155741,0.0002834633601613203,26.048635456259063,0.731129627805104,-4250.670784439517,2287.1335675903724,-6.806693811706974e6,8.181093082952043e6
-0.0036094835959374905,1.2079011769355774,0.0002790228520561357,26.58326881831529,0.7580868583377656,-5501.049776487605,2639.80657129673,1.014882072039078e7,1.1684304994123109e7
-0.0036194673739373684,1.208235509947221,0.00027527151189832966,24.165182385466636,0.7065138043802441,-5653.638600058816,2517.3090504397255,1.4945549512934871e7,1.202759995226242e7
-0.0036294511519372463,1.2090425018952229,0.0002860801364434673,26.36801059738638,0.7569372344885896,-6244.9088862990175,2642.4463287297513,1.1807877699053869e7,1.0554773472480245e7
-0.0036394349299371243,1.2089591472796166,0.0002691638007418286,24.274384776310526,0.6652052965971582,-5067.175527773357,1908.2306995885328,-8.85401352542723e6,6.571712148011035e6
-0.003649418707937002,1.2093392941297478,0.00027808706129367684,24.98362013917349,0.6903790831774933,-6346.89485455455,2090.0237670287993,-1.9118714913007366e6,6.642640313406848e6
-0.00365940248593688,1.2094104098163534,0.0002772080165335594,24.507852425503735,0.7248650608750087,-8871.771710625944,2392.5653793205033,1.0944859731593965e7,9.60381209248675e6
-0.003669386263936758,1.2103290189882259,0.0002695860917275524,24.485918175950214,0.6743267325466614,-4960.38752143518,2112.9431696957936,-235576.43634205256,7.509929616003689e6
-0.003679370041936636,1.2104366727026186,0.0002723835233891882,23.869790812588985,0.6589249724672143,-2986.7356969081943,1951.9687843094164,-2.4040413834497677e6,6.302174852641667e6
-0.003689353819936514,1.2102963064785566,0.00027466219806739816,25.093594539592335,0.6594055514569718,-4611.723285751952,1935.3266160394558,-1.0688750998206908e7,6.512637607482934e6
-0.003699337597936392,1.2104335955307337,0.0002752784715514318,25.122772398501468,0.687510404733158,-3398.5344318215634,2095.5847151363587,1.1731581202493357e6,7.031370509699837e6
-0.0037093213759362698,1.2107333191786427,0.00027208243071167606,24.727903644512484,0.7080652022794429,-3942.4858233592554,2093.877480736961,2.262251279149946e6,7.389527036319764e6
-0.0037193051539361477,1.2110367591086797,0.00026621594370089134,24.373470009476197,0.6908451605758846,-5237.713021809313,2134.8324214924432,400664.1800613944,8.480997486244995e6
-0.0037292889319360256,1.2110012456505095,0.0002677477210467099,24.96611318076755,0.6999896275919048,-6795.5683463623045,2258.3595644945012,6.538614010565894e6,8.274509461965548e6
-0.0037392727099359035,1.2112423447803111,0.00026704643706572547,25.491271716438437,0.7058307732009227,-7926.362986638815,2250.1028940421716,-220755.88041667172,7.262567087196999e6
-0.0037492564879357815,1.2121550571654462,0.0002770608308416351,24.7280840302399,0.6905980781385669,-5373.827176932715,2338.5402502080847,1.0366701865667464e7,9.59319978340368e6
-0.0037592402659356594,1.2121728618454661,0.00027354629172891603,25.313293819111546,0.7026189241992623,-7398.186772836439,2049.264347810995,1.6093209349456911e6,6.360313003426499e6
-0.0037692240439355373,1.2123798033099626,0.00027429527291515833,23.971264604128145,0.6939916369308656,-3995.4917257864226,2191.0763647197173,9.592103311694464e6,8.20868040432485e6
-0.0037792078219354153,1.2130335594870627,0.0002676230273156016,25.1658296596407,0.7276516970579848,-7015.030420815852,2120.1711328607353,106030.90996842361,6.963254683653625e6
-0.003789191599935293,1.2130110612350966,0.00027253312010791606,24.574844965362928,0.6744701210610359,-8296.28304467969,2161.457415915318,961542.3771886863,7.02287453709168e6
-0.003799175377935171,1.213221611415221,0.000268293165103472,23.712569668068085,0.6596810063376237,-4846.299305885164,1978.6123573940113,-118634.54871577317,6.4521353932220135e6
-0.003809159155935049,1.2129880775306376,0.0002632282148753103,23.66150105346985,0.6474756415893546,-6524.88416637584,2166.8334030025785,469385.35073983285,8.038751156157996e6
-0.003819142933934927,1.2132381479113843,0.0002645405036256977,23.66576485716611,0.6367787921755367,-8068.874717360026,2047.923632810363,1.4991972709501653e6,7.462508990824197e6
-0.003829126711934805,1.213582382992888,0.000273961552167837,23.697989427709953,0.648695804799008,-2559.412849989748,1652.9673151135728,-1.334719197116359e7,4.899122931507063e6
-0.003839110489934683,1.214261694355821,0.00026837911656079326,24.303808514180425,0.7530929067723339,-7388.705618145326,2630.731663363786,2.2088014515645746e7,1.3321353253595004e7
-0.0038490942679345608,1.2144627425022425,0.0002726640687279374,24.126381945587003,0.6664313281133543,-4654.975681693154,2154.5447863188883,1.1162119758651552e6,7.741365729544001e6
-0.0038590780459344387,1.2146654317246273,0.0002647061730697204,23.776068203216386,0.6605139276793274,-6845.337447598659,2023.6320495819807,-6.237707910303217e6,6.907965864118118e6
-0.0038690618239343166,1.2143916639686088,0.0002652627178653825,23.503599291149023,0.6619970455243394,-3468.350990671785,1968.9106477385283,-6.472783730826658e6,6.760410928220636e6
-0.0038790456019341946,1.2145537167723754,0.00025897810297687745,23.852599029977537,0.6654496083265539,-8323.10420796094,1964.5472331529843,-895300.5201884808,6.982983545102829e6
-0.0038890293799340725,1.2150888174219043,0.0002616128598291564,24.36066718406924,0.7330059353159478,-5829.753422716729,2802.490421567477,1.0367906401203929e7,1.6515101976948883e7
-0.0038990131579339504,1.2158836797514458,0.00025468074429699656,22.267957229017114,0.6412211161255781,-2303.4552480490916,1807.8222061024385,3.866466707029275e6,5.806736061744125e6
-0.003908996935933828,1.2161994599742798,0.00025020970649863015,22.604674655293465,0.6530720655913116,-4732.0815186358395,2113.535819707936,5.721149692735881e6,6.995478212774976e6
-0.003918980713933706,1.2157620121759825,0.0002495427190515051,22.614708563797052,0.5810792984376946,-2416.231636897236,1734.104481975801,-1.1108924278732678e7,6.031902361519105e6
-0.003928964491933584,1.2160698348135224,0.0002682042024636288,24.31340993908642,0.700939492304315,-8660.327569932982,2202.0280177416043,4.003396975756402e6,8.114282869671575e6
-0.003938948269933462,1.2162498230482908,0.00026439049210603743,24.426136319853445,0.6714708594841059,-5870.488482858715,2060.4237141980907,-3.439016530770774e6,6.4336194869474955e6
-0.00394893204793334,1.216526920362933,0.000259642908093773,23.45566743573556,0.6636891446513596,-1666.3088149904727,2085.767625500692,715290.7805330333,9.240848346240452e6
-0.003958915825933218,1.216874546051024,0.0002568776152176704,23.18476882621425,0.6433109954332177,-3798.3219469098317,1811.3435388577805,-1.0214905916196443e7,5.107605208362108e6
-0.003968899603933096,1.2166780805648298,0.0002617693809297669,23.588214201734715,0.6577831091380382,-7315.082410465184,2111.136898041881,3.486529105370588e6,7.613792752046094e6
-0.003978883381932974,1.2170759793502286,0.0002561176604120099,22.387519490266083,0.688560418552219,-2761.8606044671214,1951.7120051945963,8.073886515091326e6,6.951770043916667e6
-0.003988867159932852,1.2172554796780914,0.0002553204531285501,22.773786693127022,0.6205844160362971,-3581.719537431744,1854.04843925598,1.7644979355223489e6,6.56509455024784e6
-0.00399885093793273,1.217765714829135,0.0002455565329159948,22.33261709736798,0.6299208815615481,-4128.278631302379,1833.6203762553193,361378.25388307596,5.700676412196919e6
-0.004008834715932608,1.217866382644559,0.0002580189124400525,22.31841879341714,0.63213352122798,96.5227878376331,1777.8377934639573,-490823.78950433136,5.629431331392811e6
-0.004018818493932486,1.2182171680435088,0.00026316148001094954,24.1667368772152,0.6185035125025985,-3324.981246858931,1738.7840182521259,-1.869308085527263e7,5.19257935388358e6
-0.0040288022719323635,1.218335956289155,0.000265794831857146,23.289739994190104,0.6932820922809144,-4703.202818417334,1982.653579073376,2.1930205024068034e6,7.004785378376877e6
-0.0040387860499322414,1.2183823538251208,0.0002630146567727047,23.185545704404273,0.7047485204163032,-5800.892344358162,2281.9315435289714,1.69173401668902e7,9.405468940182377e6
-0.004048769827932119,1.2182247190292923,0.0002589878883501394,23.84550839851829,0.6659377015761332,-4567.948475230434,1905.4220665232433,-1.5228716610239663e6,6.383661275944342e6
-0.004058753605931997,1.2185935496673912,0.0002593132278370667,22.989646637059906,0.6699821774838874,-3000.3792893692976,2037.516692134394,2.826791731946185e6,7.401482729427574e6
-0.004068737383931875,1.2189748664088076,0.0002578489479716643,22.1634465076836,0.6158106903254082,-6704.13210678268,1989.2646996611593,2.8833983058137232e6,6.608510298828946e6
-0.004078721161931753,1.2191218303502542,0.00025489065920796704,22.564065874180674,0.6558277980111319,-5596.449662405682,2009.667746986243,8.196132906277456e6,6.362700938610503e6
-0.004088704939931631,1.2195689913809324,0.0002673308143264148,22.699751052743807,0.6346789126719544,-5837.574732206368,1826.3978250121559,-3.5730487753010266e6,5.921339035592385e6
-0.004098688717931509,1.2196034902422221,0.0002622431750379322,22.51012252529633,0.6693150768509034,-4571.342422826654,2206.817991463651,1.2756063884865522e7,8.67797974709331e6
-0.004108672495931387,1.2204190328009887,0.000253452050518427,21.41398505124944,0.59262310998635,-5048.5800163802005,1831.648947109844,1.0232722690636622e7,6.3151455790926e6
-0.004118656273931265,1.2204851104700474,0.00024654715761141,21.7426403701335,0.5946201269776165,-2224.3123318783905,1737.746858888123,-883621.2620164155,5.582724270540554e6
-0.004128640051931143,1.2207867711759632,0.0002544816123223813,22.632989547378802,0.6133379039653397,-1868.5611623790812,1690.622466700597,-9.653228055450723e6,4.676930101910179e6
-0.004138623829931021,1.2209950188524097,0.0002520763578738284,21.976155306859393,0.6320310812972183,-2323.9566915673818,1779.83698382885,2.651158025863863e6,5.761638791326523e6
-0.004148607607930899,1.2209646632074838,0.00024325883784366738,21.400147205287603,0.6089997795852192,-3733.382100817874,2008.0024917835135,6.514605838935004e6,6.990627642059414e6
-0.004158591385930777,1.2211392597004314,0.0002629946021821688,22.301554126616654,0.6246462827084052,-1764.9546129494026,1801.9309743166743,-1.5217467458843417e6,5.884018530215264e6
-0.0041685751639306545,1.2215088657600786,0.00026200761999130615,22.614486613130424,0.6712002147086525,-3973.2135824584843,2335.352338135765,8.940724626641847e6,1.0693919224026607e7
-0.0041785589419305325,1.2219039259117572,0.00025518938262448495,21.966748784765585,0.5909521830896197,-2851.4959888929666,1800.0358390415831,-5.893102609597459e6,6.585978877880769e6
-0.00418854271993041,1.2221374558180103,0.0002635026605901373,22.213465796068576,0.6953944232370165,-6098.931010434873,2277.677506874555,1.7074136408886053e7,1.0482758893150833e7
-0.004198526497930288,1.2221922354828556,0.0002513967822652735,21.631274015777795,0.5938873782970432,-2346.6423366446747,1622.1766882188854,-5.154704902355292e6,5.505284823242984e6
-0.004208510275930166,1.2220816611137253,0.0002613028483412832,22.1207067643098,0.6489441302468171,-6491.368837415557,2116.044168184512,1.2843250580998285e7,8.310938073848556e6
-0.004218494053930044,1.2222208038170357,0.0002463826969861477,22.76770249710033,0.6287371723268176,-1856.5818314540504,2003.6439697946585,4.516367822731155e6,6.743620083289939e6
-0.004228477831929922,1.2224910132877074,0.0002618263722331004,22.34895900038427,0.6312986175464963,-3745.6401294136085,1719.7572006386445,-3.381368545688383e6,5.233862539266554e6
-0.0042384616099298,1.2229970219660098,0.00025228987240598474,22.918917586656963,0.6503327788558928,-6503.396768516848,2136.1340536180714,4.851830035084079e6,8.079228781545285e6
-0.004248445387929678,1.223195076444093,0.00026452819813004805,22.672101198993285,0.6673162781165445,-4213.407239952411,2311.945984287072,1.7522381549164183e7,9.591888301982727e6
-0.004258429165929556,1.2238199671111534,0.0002602784884969784,21.914997258116735,0.6125120067482406,-5690.492720877846,2076.7513181381705,1.2538860875426162e7,8.190075845193684e6
-0.004268412943929434,1.2242848440162857,0.0002577376175737711,21.3290263105303,0.6053173011060786,-6752.370325188843,1837.8422753813372,-1.9841472970955155e6,7.764710865676076e6
-0.004278396721929312,1.224119132197229,0.00026007311619884914,22.64033348166217,0.6370586999170482,-4183.700529794272,1848.0456650715894,-2.3975276695869677e6,5.678828656010268e6
-0.00428838049992919,1.2244479358769016,0.0002523616210747767,21.59327726186226,0.5673716347392592,808.704178838315,1506.1484799450243,-1.1016976478257012e7,4.431236234871491e6
-0.004298364277929068,1.2250030601400408,0.0002556816322050353,22.346081359791516,0.6307262164903996,-4876.672761988514,1931.6008521591536,4.3664849386900235e6,7.118372503350298e6
-0.0043083480559289455,1.224672993922049,0.00026498009644939155,22.468010966987276,0.6712850398171569,-6096.066402094245,1880.046571859246,3.2490586296560518e6,5.689770450910737e6
-0.0043183318339288235,1.225048299559578,0.0002509680736025915,21.355346800992393,0.6252980875981664,-1830.7853132299485,1857.8609254890905,4.204477454322125e6,6.181384687057313e6
-0.004328315611928701,1.225391994329917,0.00025373413827678226,21.23059277382679,0.5980288636305198,-5175.685172740204,1796.5151440279765,934679.5985574822,7.405972415969262e6
-0.004338299389928579,1.225358062852315,0.00024956971869235,22.034213666188258,0.6238746246950654,-4369.562341136612,2012.5668055864007,3.5352365793517423e6,6.819439411572984e6
-0.004348283167928457,1.2254372035564391,0.00025954238666754545,22.543038231103843,0.6017361661251733,-7025.635716432356,1686.9119182821769,-7.517789538335815e6,5.558729818587484e6
-0.004358266945928335,1.2255874127891853,0.0002473004195801297,22.69238475188423,0.6302236980726016,-6661.274260597786,1946.6804032199102,9.067310868385509e6,6.075453430388783e6
-0.004368250723928213,1.2260827381562902,0.0002489718740607971,22.1507960691987,0.6312376983937402,-3913.8165788256806,2103.4457909991547,7.310376583939804e6,1.0038310506214814e7
-0.004378234501928091,1.2260820540645152,0.0002494341034984697,21.958547926996168,0.61858234484406,-8173.357460804997,1965.4651135106797,9.176156209813535e6,7.566568819798246e6
-0.004388218279927969,1.2266988639041763,0.00024134449357555206,20.868166050702555,0.6086688894289968,-6584.199757275866,2061.8044602015534,1.2281128415589187e7,9.044568373501472e6
-0.004398202057927847,1.2267581322263916,0.000249367946877699,21.98465103124265,0.6583093031530735,-6039.9744371887045,2786.7340716647,2.1354787681462202e7,1.8584452248134844e7
-0.004408185835927725,1.226726503552123,0.00024877267935724914,21.434017165207138,0.6334182310805422,-6996.80039630259,1904.32570515125,1.2204035270997932e7,5.996786254379112e6
-0.004418169613927603,1.2268948879152084,0.00024235715381093882,20.376340963718548,0.5642013082180933,-2686.7690207179726,1487.2676399255486,-3.309881988229201e6,4.4443362644479275e6
-0.004428153391927481,1.2272603616886295,0.0002584396942120011,20.855494987947456,0.574610744859072,-4138.588390921822,1579.8495384981231,-484342.0279530843,4.843797979017961e6
-0.004438137169927359,1.2271994378733917,0.0002392118320905959,21.477370873522034,0.5847768392840799,-3119.544107339595,1537.0926865195686,-8.230171160815334e6,4.635903149943897e6
-0.0044481209479272366,1.2274490667217879,0.0002480370421075218,20.550596360701036,0.5615782822460039,-4410.485004197287,1626.440836616054,501485.86208652536,4.702256934474463e6
-0.0044581047259271145,1.2279754770088935,0.000250326696123433,20.17026043765194,0.5555546007558932,-1780.561385290535,1617.7197956025855,4.763410294605727e6,5.294322328444258e6
-0.004468088503926992,1.2283590235446122,0.00025176618579809593,21.631033241679205,0.6500890007568263,-3518.171309029125,1967.3195399000267,7.102364116981222e6,6.115055199956268e6
-0.00447807228192687,1.2286425844523583,0.00024488946486397076,21.094470688180795,0.5639045091658726,-3685.6255027206603,1813.6403015707324,-224772.62710049353,6.003628079077109e6
-0.004488056059926748,1.2286404583451338,0.0002435666726702256,20.26803454994357,0.55004146659119,-4949.381580901608,1661.321091993051,3.1611780576906144e6,5.128104017992702e6
-0.004498039837926626,1.2285275593780443,0.0002519348326940073,20.228046538627385,0.5442592472243082,-3563.162627525903,1787.2051029331685,2.4916621950311693e6,6.242106191382366e6
-0.004508023615926504,1.228853047365695,0.00025259185286340927,20.714659303158424,0.5869322121985862,-3042.216713619581,1584.3074163623571,-1.5213073541664458e6,4.906578951618673e6
-0.004518007393926382,1.229409575645113,0.00025003314831228485,21.156734226623453,0.5970337874439803,-1736.8406897176153,1748.731737477293,6.758274542328084e6,5.527107141082499e6
-0.00452799117192626,1.2294622431699191,0.0002600218125289711,22.199171844179663,0.6426635955154744,-5152.332728605468,2081.675826877426,8.678374809513116e6,7.96183809529631e6
-0.004537974949926138,1.229850194484554,0.0002484070203194282,20.454183122607542,0.5626601833918384,-4390.921718181865,1600.3825106601475,-779059.1168514795,4.953607004703814e6
-0.004547958727926016,1.2303087007027123,0.0002541290706969725,20.545248305087657,0.5692823002822675,-1731.9286569602825,1608.2377054665128,-2.941418875437261e6,5.095873808873204e6
-0.004557942505925894,1.230410853546019,0.0002581645118359255,20.979117615730523,0.5809938488668392,-4813.472019543334,1570.4862518935502,-5.042640661242793e6,4.68088145555338e6
-0.004567926283925772,1.2305404882567932,0.0002479056129745042,20.193799275200245,0.5494009469407412,-3335.144408330062,1597.4279804910682,-99961.00826333048,4.520249548071054e6
-0.00457791006192565,1.2305870913896233,0.00024246111678830233,19.56208127059835,0.5497117099726132,-245.01615289430245,1542.5141001539903,-1.8750453198683118e6,4.38252216258711e6
-0.004587893839925528,1.23049101983579,0.0002479564402146492,19.91460048490277,0.569683461941384,-4234.444548265531,1844.7064645931546,9.127439806140259e6,6.481238003575967e6
-0.0045978776179254055,1.2308736233873299,0.00025093805591779354,20.378521556595107,0.5540275657818287,-3483.136773088,1495.962043425298,-3.7384539065992953e6,4.132050416430823e6
-0.004607861395925283,1.231032521987381,0.00024189160732793688,20.525409520725685,0.5574530953279659,-3632.6989454654445,1581.8883388667464,297547.6882680178,4.836596047339257e6
-0.004617845173925161,1.2311986384496574,0.0002480169241173431,21.58417046352089,0.6355150024852189,-4938.302837515699,1872.5878963920702,6.9802922988539655e6,5.804678963952115e6
-0.004627828951925039,1.2315732961833485,0.00023923878393800825,20.354499230391983,0.5654222811955929,-4736.30296360322,1720.8976430795126,149724.90680698858,6.040562932517572e6
-0.004637812729924917,1.231461008713115,0.00025347430175214406,21.538524141156188,0.6094993792963874,-7744.62760530315,1938.4748081688826,5.4743630977173885e6,7.488611183883565e6
-0.004647796507924795,1.231767517108936,0.0002527605105230604,21.180656681689147,0.6039242498002785,-2603.932324139143,1829.5061105155994,2.6750751404714505e6,7.43346653765151e6
-0.004657780285924673,1.232342844141041,0.00025827984531467284,21.32449275998584,0.596280932372271,-7356.150132187919,1589.0220809162454,-873458.6547273988,4.814185486344734e6
-0.004667764063924551,1.2327268893193464,0.000247238076778269,20.988152703518843,0.5880392848799231,-2023.8878477862313,1533.4451812990912,-1.7470740513879524e6,4.8352018715354e6
-0.004677747841924429,1.232922397542001,0.0002459324378537193,18.95507590987773,0.5238191773365461,-1712.666518658022,1286.5294665431297,-6.80017302917739e6,3.557883188851872e6
-0.004687731619924307,1.2327413460737109,0.0002411757602384875,19.111528574761596,0.5149065847305347,-1449.3588666653566,1389.721016056363,-4.122056795662369e6,4.1247712531906613e6
-0.004697715397924185,1.232757400405453,0.000247568489124327,20.74080962029513,0.5854227661347458,-5232.310000276924,1622.7666407402728,-5.593972529019498e6,5.160325990345768e6
-0.004707699175924063,1.232790212152201,0.0002488203451563485,20.085167410102855,0.5608194440798839,-3188.1619726417093,1820.0839631960464,4.490210259672768e6,8.004158863020142e6
-0.004717682953923941,1.2332260154912253,0.00023578203998875406,19.85727775610363,0.5741705351324307,-388.52436516494333,1640.1527872085514,6.929870626754619e6,5.169145947900125e6
-0.004727666731923819,1.2333397815373246,0.00023950266836968495,19.461956906034338,0.554762602582872,-3237.678077954099,1586.804416835317,975190.8827641077,4.894539042474553e6
-0.0047376505099236965,1.233784859592795,0.0002332719193849808,18.967609292896466,0.5330652293095659,-2150.8608745251495,1514.464205810253,2.905034356404282e6,4.534332181754386e6
-0.0047476342879235744,1.2342059186854863,0.0002411665350316228,18.95966560210821,0.5337894030927733,-3542.063877205823,1469.2243219864934,1.5370267045962757e6,4.5430274469413515e6
-0.004757618065923452,1.2341546901122216,0.00024451474074171627,19.68581487359758,0.5616321561392043,-3317.856803760135,1519.9597911746125,-650615.1317850129,5.157757063526019e6
-0.00476760184392333,1.2346582455963835,0.00024317608563280651,19.716909139638982,0.5348905870111168,-1824.6388730630204,1323.0205782405437,-6.092149919988981e6,3.7953152512404197e6
-0.004777585621923208,1.2345614884347664,0.00023217662024432086,19.637570285787486,0.5692807673968122,-2296.7828647908195,1469.5249122400921,5.421763735301836e6,4.120781506069199e6
-0.004787569399923086,1.2345915111259558,0.00023873440783071657,19.795388781649844,0.5898519875758627,-4877.958652195255,1640.8484105916186,7.282625890334124e6,4.7582077280394975e6
-0.004797553177922964,1.2349958383279855,0.000244051269134863,19.34662828570367,0.5391382438748963,-3089.568926438631,1455.9798568602926,386776.4701563192,4.11477868578977e6
-0.004807536955922842,1.2349400560126638,0.0002487723159852987,20.10836791977813,0.5601942384952698,-4510.460365731777,1574.9311355694847,2.282459874855414e6,4.898520713546264e6
-0.00481752073392272,1.2351869050550277,0.00023007689475840678,19.741277795425216,0.5435230857361861,-675.2950770551016,1516.6544014097044,-5.004626743871362e6,4.39117601112512e6
-0.004827504511922598,1.2353591129424073,0.00023922260485037568,19.301977616728905,0.5166101773181476,-3296.348164067257,1301.7125252836765,-4.328151897859179e6,3.904765056276908e6
-0.004837488289922476,1.235586254867538,0.0002412353848702524,19.488401715507333,0.5478899547957327,-2236.3305204713342,1437.5385175401027,325355.11286983546,3.955429791720299e6
-0.004847472067922354,1.2357753675047773,0.00024310937087250199,19.813514530616068,0.5948699974104321,-5549.899787578885,1907.5441543064699,1.3854710308564756e7,7.562588821475587e6
-0.004857455845922232,1.2355938391113188,0.000242273854104347,19.897047511463196,0.5513505272970487,-4897.587796713435,1554.7589314023235,910602.5488040532,5.158689004932755e6
-0.00486743962392211,1.2360316522918657,0.00023974455706409875,19.509357335712245,0.5420688509280122,-4625.760078210105,1693.1807667935777,-1.2471004560770409e6,6.7682433629901875e6
-0.0048774234019219875,1.236574850587967,0.0002448179886374974,19.32337946236135,0.5467334396751025,-4948.584887564437,1519.3078207227709,566363.781279363,4.490611460959524e6
-0.0048874071799218655,1.2366807077074435,0.0002511486482972375,19.262968318951597,0.5114578380537389,-297.9707099144404,1363.3708265914952,-4.370338238097731e6,3.680702656681815e6
-0.004897390957921743,1.2366707206007108,0.0002415303363268406,19.6283314632975,0.5688253223746658,-6435.218677670638,1905.564185447326,1.4957924281896817e7,7.4273214632273e6
-0.004907374735921621,1.2364995644099104,0.00023672872712313537,19.21110599078506,0.5221483577260202,-3234.4763207615874,1338.9507782527298,-3.319851186137691e6,3.7903475401695734e6
-0.004917358513921499,1.2370541999456013,0.0002455073619705906,19.102812603392668,0.5099905794800281,-2196.3932601874076,1453.5519615937692,-654539.1259343526,5.066157894670111e6
-0.004927342291921377,1.2373961269569123,0.0002391436390567621,19.771382289219382,0.5469121345214037,-1455.2063898853967,1698.2755819348158,2.360164214888566e6,5.379972895980361e6
-0.004937326069921255,1.2376269392295765,0.00023567762521243854,18.992555931984384,0.5221203797541695,918.3657739317433,1353.8375627097064,-4.317065749676596e6,4.0606271385191134e6
-0.004947309847921133,1.23823007799019,0.0002415719883536254,19.812119130274283,0.5532254328988643,-2307.1036021170144,1564.467834227324,250602.74658399707,4.625882675176304e6
-0.004957293625921011,1.237991555603174,0.00024005227158712352,20.116968942967674,0.5634672871286287,-4693.769507596673,1665.8258435235796,2.7573617487891125e6,5.806564361492464e6
-0.004967277403920889,1.2380080851678263,0.00023560231312226882,19.07810865293855,0.5310440830645774,206.43902550988858,1398.1067967204522,-4.004531599715898e6,4.0459900357749886e6
-0.004977261181920767,1.2380586545569825,0.00024003680745029722,19.568145950095943,0.5205983642653744,-3326.9734295254334,1631.1936893299135,-2.274896688025875e6,4.836565138670727e6
-0.004987244959920645,1.2385988458852741,0.00023436687590047938,19.037101598006437,0.5201973444744,-2608.853859382797,1346.5651776974144,-4.258746762014513e6,4.258333816086009e6


==> anc/Figure-5/d2_L766_rJ0.62.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-1.2392465164402033,0.00023714574282203323,18.86942311596571,0.5507383860180938,4323.793276810625,1548.0225493660782,3.806242170703454e6,4.982207391750878e6
0.004990016110241413,-1.2389345489982522,0.00022996371403577077,19.00497905319103,0.5351643616222954,4311.176977532472,1426.3661448540556,746592.2176532516,4.1530044114117473e6
0.004980032332241535,-1.2386234084057648,0.00024335007776336758,19.242752886168798,0.5208739534745318,1434.1585761949193,1288.7934505749454,-5.696907948294548e6,3.0771873854276566e6
0.004970048554241657,-1.2385310040459985,0.00024308321721322208,19.462776319653393,0.5661642568670138,3856.997172041271,1580.5219512887145,7.710847172958764e6,4.77161161072072e6
0.004960064776241779,-1.2389737042870366,0.00024020225233223637,19.836735438747823,0.5589974736104287,3490.028746874366,1694.3574835998836,3.997491950401119e6,5.910681328455702e6
0.004950080998241901,-1.2386843871464022,0.00023831230595329635,18.90338705792476,0.522773777388769,517.8924498852468,1401.584220014837,-2.7744787009967566e6,3.868434216040051e6
0.0049400972202420235,-1.2384565089921002,0.00023680015860541112,19.613169072335168,0.5853891206709696,1977.967318855442,1907.5607876184322,1.488963827223224e7,7.55357450121831e6
0.0049301134422421455,-1.2380278932583495,0.00023898552620980865,19.841887734361936,0.5760815084317913,2190.6896184406796,1821.382994431943,7.444744499311021e6,6.913600184161426e6
0.004920129664242268,-1.2379376762685834,0.00024301081690680025,19.89488150216552,0.5455928173730805,2676.6208889333952,1426.7664832335922,-4.072761641364377e6,4.204657898439734e6
0.00491014588624239,-1.238053426849798,0.00022994864370081737,19.188710744316015,0.5178736707062274,5414.343643004916,1356.8029975159445,-2.9110390576312835e6,3.6882300565378005e6
0.004900162108242512,-1.2371516593543819,0.0002375057123910296,20.117167506236825,0.5501905944702677,3995.9109867572392,1478.9422140879767,-3.218123818566315e6,4.405031992441006e6
0.004890178330242634,-1.2373619945720302,0.0002389125718012243,20.51946081531647,0.5569481176413726,4625.7797056218305,1699.3285614293422,-5.736801985699207e6,5.326894803202548e6
0.004880194552242756,-1.2370921408982014,0.00023763073154326454,20.407715814245744,0.6091587307245856,5521.577119969605,1922.0913347752125,8.395435217510972e6,6.643460296388893e6
0.004870210774242878,-1.2370601892085749,0.00023207918676295363,19.60937358575469,0.5799041953289605,6212.455152891214,1776.7596829904155,1.1809000805648243e7,6.833735075430158e6
0.004860226996243,-1.2365530605932256,0.00023518858538386543,19.57888842206318,0.5255404978417344,3348.0856995611002,1512.0804144482734,-1.7218489145090056e6,4.840027101400312e6
0.004850243218243122,-1.2364235511379795,0.00023337661129362445,19.021713579546024,0.547043792716836,2374.1817489797486,1437.6273865415708,438691.73822383233,4.248620739085253e6
0.004840259440243244,-1.2363741944264153,0.0002432393035169546,19.05452485973829,0.546836730949498,2348.4282657033527,1554.867223650844,2.545868070421407e6,5.14577759327048e6
0.004830275662243366,-1.2362740254682971,0.00024694742326555685,20.05277493578496,0.5918062555266222,3665.409695941382,1681.2523044772097,5.6263093300314285e6,6.084299570333229e6
0.004820291884243488,-1.2362294078089293,0.00024059188039887375,18.578516357031088,0.5201655804117781,3253.1886137154297,1542.873279081223,-813260.2615689376,5.626481551561316e6
0.00481030810624361,-1.2361257036399087,0.00023963462357751885,18.971474060449296,0.5306515201121991,1037.0358591119802,1463.2059043191305,-762850.4701585206,4.320642192136514e6
0.0048003243282437325,-1.2357726901749604,0.00024432264284811285,19.266049133461117,0.5640322487221839,2966.829897147983,1565.7795742822775,4.365885959002369e6,4.658483491404076e6
0.0047903405502438545,-1.235257789249438,0.00024030057096675856,19.20596949123683,0.5464424178702252,1329.986269264743,1504.2440018050554,5.890278069661782e6,4.494038193644181e6
0.004780356772243977,-1.235125505195369,0.00023359769941252623,19.003832552482745,0.5275766192700342,2829.0585666497727,1516.1535493254037,517983.18166578014,5.19792163003874e6
0.004770372994244099,-1.23488266251106,0.0002356447935745364,19.95788335013536,0.5483371389304366,4741.755424406381,1410.6478273585408,-4.786241494867362e6,4.066567611558413e6
0.004760389216244221,-1.2344212031152557,0.00024564089294964016,19.885205743158956,0.5440125578438567,5369.877596039853,1431.0422603472268,-2.1723103260561377e6,3.982765246918583e6
0.004750405438244343,-1.2344145143363614,0.00024471166102952804,19.237734909642402,0.5343848280697517,3929.0316489200786,1484.7472798512144,-719839.6755061627,4.5633854747947585e6
0.004740421660244465,-1.2339166352902562,0.00024221533401999954,18.73888943794197,0.5476377099012338,5142.005376533937,1505.6305671952211,5.747946104215839e6,4.84267723998479e6
0.004730437882244587,-1.2339309699337921,0.00025516147331366344,19.975477269815233,0.5810429740587231,5703.954638353186,1788.5208371330218,6.495335975095736e6,6.227075215122977e6
0.004720454104244709,-1.2339395842814362,0.000252138923950164,20.38838290165547,0.5585864456417639,774.470845851164,1630.1653297562711,-879777.9943830911,4.886355208133717e6
0.004710470326244831,-1.2341183877371724,0.00024170627792752253,19.66952630117081,0.5084241560197378,4097.53562398049,1487.2474149486804,-4.478449616964873e6,4.833128989014635e6
0.004700486548244953,-1.2336739284650886,0.0002349946123450117,19.472166258401245,0.5499936766533539,3446.524488205155,1384.0079592461457,-2.471958966612496e6,4.035680385437199e6
0.004690502770245075,-1.2330222974021467,0.0002467538356497809,20.474251041062253,0.5476205119741817,3384.530503803933,1540.9353856751195,-9.123836376634803e6,4.526824687523797e6
0.004680518992245197,-1.2333363185883965,0.00024240755091322643,19.815378245728205,0.5548908408254911,2973.6238455272496,1528.9569022051155,1.6405348271728565e6,5.041823779981114e6
0.004670535214245319,-1.233138239706867,0.00025036347700304674,19.942007810610477,0.5268628905445919,2359.5983658481596,1490.410001087009,-7.016780397471292e6,4.380669086486484e6
0.0046605514362454414,-1.2331208732516494,0.00023919648198550406,19.90292513836898,0.5670358323442735,4082.874561276871,1588.4655481481889,200205.1305585033,4.906134938795898e6
0.0046505676582455635,-1.2327361353649775,0.00023966867348107805,19.932787796974196,0.5532316382272282,1801.6557439092041,1352.8641912714809,-4.362878990139413e6,3.9957185919511532e6
0.004640583880245686,-1.2322633017014712,0.00024218129159819164,20.74875432199924,0.5831425400146755,3759.746583404799,1725.5405408222548,-1.154780878446494e6,5.762186417597898e6
0.004630600102245808,-1.2323314175528925,0.00024162009948654114,20.235351953358904,0.5597549578077372,5870.396148709374,1802.5162108653794,4.684623241513189e6,8.005287063276639e6
0.00462061632424593,-1.2319738208935616,0.00024484781879239697,20.31517728225805,0.5821804196664281,6013.3591145466,1673.9617304546846,4.1507018229633695e6,6.31802545718338e6
0.004610632546246052,-1.2314352008690599,0.0002414944065734127,20.179190348836713,0.5759407352770332,4703.080424096546,1653.7754207225016,1.4928385873616296e6,6.374008470576886e6
0.004600648768246174,-1.2316637584039476,0.0002533585207233696,20.722770191361548,0.5672550896159546,1231.3812217225534,1779.1916540741895,3.4046182384743723e6,6.273292015472906e6
0.004590664990246296,-1.2312963902091139,0.00024934807628091104,20.58219788878807,0.5649682306798213,3186.4149362394496,1555.0660007110257,-783041.0046331746,4.318260515866615e6
0.004580681212246418,-1.2311706807541198,0.00023892172868855398,20.58080351160147,0.5633316028247267,3263.4993686417592,1668.3710849145393,1.289589646904752e6,5.1462455716248555e6
0.00457069743424654,-1.2308313247029676,0.00024410722721444157,20.243504691695325,0.5928719136165498,3183.5663324042607,1807.7937848749157,6.754778866593971e6,7.339746368708974e6
0.004560713656246662,-1.2305417583040403,0.00023624812510286906,20.26514885098582,0.580307944259873,3687.194628793691,1760.5889496779005,3.5663842901265146e6,6.940719221811904e6
0.004550729878246784,-1.2307657567242152,0.00024661720952063866,20.5905278379696,0.568200535241755,3712.6953333695838,1546.9504094051265,-4.930961507047795e6,5.142039822946094e6
0.004540746100246906,-1.230695702112278,0.00024725286324679446,20.675524827861658,0.5768260243367851,3194.8883748796875,1699.3652518799706,3.018990783937778e6,4.924116346539128e6
0.004530762322247028,-1.2300570779475366,0.000247589021602379,20.852563885417553,0.5832661381184681,2288.5861623083188,1775.3799340705248,1.880617645564092e6,5.881908409146679e6
0.00452077854424715,-1.2298185605619572,0.00025040817003519673,20.75094701920139,0.5679236876534395,3936.777169667449,1825.163165505348,2.511699455296691e6,7.9538807740003215e6
0.0045107947662472725,-1.2296372302666783,0.00026088180947769047,21.43963949176558,0.6190831471413866,4377.483799086026,1881.7065699145624,5.720603810806147e6,6.038467242751748e6
0.0045008109882473946,-1.229673706251244,0.0002638228885793386,21.985494022893178,0.6169712297198449,6323.642064849363,1724.5779293675537,-473464.431680483,6.116781969877895e6
0.004490827210247517,-1.2295760967930773,0.00024764404409508857,20.59073571552622,0.586525374964346,6271.1593134267205,1650.8144439996129,935827.6574244809,5.5747372013592925e6
0.004480843432247639,-1.2292101698508484,0.00025862800409125165,21.36164064377267,0.6196668097452203,1929.1757284628238,2246.4073067474524,9.621766654926123e6,1.200793458811308e7
0.004470859654247761,-1.228867235129605,0.00025619334876671634,20.99963352457032,0.5881448973536215,2156.8246273887844,1689.9997389326563,4.936823179797408e6,5.219183106261646e6
0.004460875876247883,-1.2288801583832603,0.0002500045550251307,21.134472815613925,0.5799221785423284,1971.186011994268,1731.6237547629423,4.01449433853424e6,5.7559655750239715e6
0.004450892098248005,-1.2283991715515963,0.0002509394291681019,21.416387428676956,0.6109165609912472,1307.5400479821542,1693.2512474612358,2.764053576099597e6,5.403795391612611e6
0.004440908320248127,-1.2284550713275106,0.0002393428893541587,20.51902726983477,0.5876173479095397,9110.532953226857,1960.1020129196606,7.517435430829408e6,7.886955391115266e6
0.004430924542248249,-1.2283506923533052,0.00024396707251812873,21.059637928763873,0.6141998860408323,5863.121694387181,1928.01385386786,5.7029642697626045e6,6.534016170320411e6
0.004420940764248371,-1.2279033009294908,0.00024125975888702686,21.36389562630963,0.5808941555399941,4239.853885866753,1749.761881932525,920119.3560757322,5.717747615556934e6
0.004410956986248493,-1.2276751481620123,0.0002454614665659315,21.64471075198533,0.5858531959854129,4633.735690648647,1777.0446902618662,-1.198902430720265e6,6.131006577885052e6
0.004400973208248615,-1.227590397357057,0.0002435053539018325,20.623117488517018,0.5865064974278874,5703.993490064318,1662.6610688713686,-249323.37037742065,6.119533713558954e6
0.004390989430248737,-1.227274327328428,0.000249692256871531,21.549841058358417,0.6167564006425255,8486.682657023905,2042.3651147513758,9.277789795432942e6,8.2367073964293e6
0.004381005652248859,-1.2270395408734207,0.0002596862060885177,21.357321427097773,0.5953595175251196,3984.245224508498,1853.4259691051557,4.966826400352489e6,6.326449137275281e6
0.0043710218742489815,-1.2268332148815506,0.0002612647438098412,20.642544192797065,0.5605235332258875,4665.153352705898,1529.2009846457754,-7.09362245704397e6,4.729086698478186e6
0.0043610380962491035,-1.2264474669254388,0.00024092720488906981,20.090730522316065,0.5687608509023216,1372.8738155343165,1774.370239738243,2.202334413509312e6,6.847651336313174e6
0.004351054318249226,-1.2260970227710883,0.0002519038024744002,21.679764240249416,0.6166948950477574,5107.166420298176,1958.3652065585622,1.9342097983934195e6,8.751369223782921e6
0.004341070540249348,-1.2259611694074701,0.000263159927731457,22.40033560547169,0.6341763738560939,5964.312503525873,1844.3076032386775,-2.1003126002398185e6,5.90641002745819e6
0.00433108676224947,-1.226065949652203,0.00026461831067991717,21.861563186841316,0.620656934165907,4862.323450800733,1629.7422738574057,-247358.66855875155,4.870551019591074e6
0.004321102984249592,-1.2255545521174578,0.0002534665494678826,21.84147687511009,0.6197649184593439,5077.570169298948,1845.8942874106074,7.928612627857112e6,6.47516642946576e6
0.004311119206249714,-1.225541436903549,0.0002502927461619971,22.364353653834808,0.6382365155634798,3370.477581256353,1849.6305401948066,222074.34219248703,5.670082994701582e6
0.004301135428249836,-1.2255965812366907,0.00024895268877760763,21.698137683685268,0.5980584355240397,4568.0305480391235,1792.599579386903,203617.16511217106,5.712202315258296e6
0.004291151650249958,-1.2256742091765165,0.00024089225076801614,21.405087900054635,0.5863293793558582,4025.9843289662217,1726.516572680508,1.8854604129910874e6,5.294777510895801e6
0.00428116787225008,-1.22512431864678,0.00025177795884433,21.4160024752103,0.6177048810722906,5716.385076161929,2029.6300253341924,1.2420541812894676e7,8.344021635509622e6
0.004271184094250202,-1.2248416274066545,0.00023828117287878149,20.73617390113429,0.5924227682120025,5732.556094336126,1687.643911633301,1.6373376502159273e6,6.575424857989653e6
0.004261200316250324,-1.2245875480532167,0.0002597382083314216,22.177935522072804,0.6392175638026437,6437.598918391259,1806.9925209409805,2.790061445706957e6,6.051054066700811e6
0.004251216538250446,-1.2238299750045858,0.0002533173377489795,20.651628907810775,0.5880954932232723,7947.534244381812,1913.1395293966934,9.920994578608973e6,7.628351762577617e6
0.004241232760250568,-1.2239257452298882,0.0002691524239458177,21.53642690923276,0.5936458745298946,4052.8076686733484,1777.3237301988613,4.705777403609625e6,5.595322627841328e6
0.0042312489822506905,-1.2238678779219279,0.00024334835170150996,21.037652284343284,0.6025524836875192,3385.9925477529864,1811.162000927102,7.621575337197722e6,6.161769560627436e6
0.0042212652042508125,-1.223240967640234,0.0002565550686937555,22.642142046484608,0.6246642169103255,4032.033071150239,2006.5634030378353,4.193178144053969e6,7.582703118440336e6
0.004211281426250935,-1.2232000321366352,0.00024350180547809896,20.29695182656021,0.5501024860308911,2678.3764207243225,1489.9298123909166,-1.6219208072360987e6,4.855749200795276e6
0.004201297648251057,-1.2231960971835067,0.00024742915331211536,21.3988536104145,0.5862837516565088,6076.923109689455,1744.0725703979858,-2.4473001990898293e6,6.199470921779405e6
0.004191313870251179,-1.2231514592067352,0.00025268279799245315,22.42751425586491,0.6635866904779337,7865.50403210119,2784.981973925864,1.666967149833687e7,1.756183934995912e7
0.004181330092251301,-1.2229168280146552,0.00024577716424257107,21.292149787586496,0.5805191758770927,2236.056987918286,1722.465342847974,3.7691631864458276e6,5.617970103811697e6
0.004171346314251423,-1.2227512752680576,0.0002594703132651987,22.253985081462655,0.6402967926593358,5324.1379763625555,2072.486709948628,6.398693187138642e6,8.155790464510816e6
0.004161362536251545,-1.2224478185519576,0.000255731136633919,22.012895964356467,0.6265600779194023,2301.0817035652417,1685.7079735883424,-4.590132424582731e6,6.000849363377592e6
0.004151378758251667,-1.2219065941521887,0.00024994243005824034,22.77765498822107,0.6322776157225,4540.899816676352,1730.8493039925474,-5.335022098738574e6,5.22615385720819e6
0.004141394980251789,-1.2213053912058494,0.0002526373043834605,22.11936375530791,0.6464591253306969,3658.6658491656244,2118.436272584036,-394972.07861273544,1.1201825188961776e7
0.004131411202251911,-1.2210388741918379,0.00025056096176164053,21.774049151582062,0.6107746390617964,4089.7539052898555,1836.0244239188899,475317.50831065595,6.285139978235523e6
0.004121427424252033,-1.2210737154926634,0.00025364043817182144,22.266744946445797,0.6113957802082005,5566.75827989672,1740.0512159872126,-2.551517174514355e6,5.050727044883789e6
0.004111443646252155,-1.2208275070418606,0.0002516805239450727,21.9066477542841,0.5948224634091234,3895.5228149474333,1674.339188789493,-3.858072970019597e6,5.047396227524764e6
0.004101459868252277,-1.2205386916497714,0.0002600544583482611,21.682709127606177,0.6220551028257032,4556.611220534116,1866.8596414076453,9.50248476004832e6,6.166571145295688e6
0.0040914760902523994,-1.2202289716259591,0.00025545599082672164,22.796062608646096,0.6323502739233753,635.4820552038409,1830.612706210549,-1.7721596476981854e6,5.604724592818047e6
0.0040814923122525215,-1.2201341223626865,0.00026810242440406255,22.565116096032593,0.6149587980109421,2411.428769960234,1599.2406570356075,-7.0747027445183685e6,4.68311613652274e6
0.004071508534252644,-1.220192852811003,0.00026085683307287117,22.93701130594218,0.6334401573674163,5683.576665593196,1919.5679147260503,-312804.81813321874,6.031901425475278e6
0.004061524756252766,-1.2198904705659002,0.00026696908348001656,23.399488910609854,0.665678701526928,7062.20525220158,1990.0901461868987,2.307762787253574e6,6.616731356428429e6
0.004051540978252888,-1.2196237032999289,0.0002498378653689347,22.62535811413392,0.6165170253273982,6720.50079835313,1831.7189120961577,-4.807946076404354e6,5.619613659283367e6
0.00404155720025301,-1.2196691721741577,0.0002487303655824667,22.355045689628067,0.6183268104455796,4892.868870347642,1713.0142684087907,-4.775081882608244e6,4.827827104569794e6
0.004031573422253132,-1.2190330744986888,0.00024798632291895455,21.913907173918833,0.5743491745037753,2852.42409250673,1534.8114336451615,-1.0219718455081573e7,4.663086942208067e6
0.004021589644253254,-1.2186915833603604,0.0002599811991486763,23.65165975328702,0.6436547213978071,5846.0035570026,1953.8422600454153,-5.161564460126052e6,6.55225135275281e6
0.004011605866253376,-1.2181999831988946,0.00025538637254489876,23.636325262461863,0.6792770048101167,8429.187087045411,2573.57283230957,2.128475138755013e7,1.5240447862654129e7
0.004001622088253498,-1.218382537756394,0.00026928145315897076,23.656447491596534,0.6525914702400606,6602.471205362173,2395.093660738318,8.388130204551462e6,1.0195061149434635e7
0.00399163831025362,-1.218470855402433,0.0002684876995727238,24.307597741239928,0.723083540379361,9895.73072502552,2343.5946831311326,1.9271946980618127e7,9.039918122918617e6
0.003981654532253742,-1.2182445083651232,0.00026923688722222105,24.145329742561405,0.7650853287492219,7251.269997748601,2808.6344927618015,2.974037976231962e7,1.3851297034418764e7
0.003971670754253864,-1.2175641986168466,0.00026525286385687313,23.865739637947495,0.7068182897119395,6283.054713775061,2516.0235392006434,1.8937747415428326e7,9.914470720571017e6
0.003961686976253986,-1.2176306509921786,0.00026175631194258204,23.4302878633533,0.6588287050492257,3805.3779265668436,1878.9016173134323,-264521.6942637848,5.7628235218115095e6
0.003951703198254108,-1.2173813000483904,0.00026704511043663097,24.018427068052276,0.6419498777480354,4632.834785219289,1860.7817476134737,-6.029840970682511e6,6.076079080489383e6
0.0039417194202542305,-1.2171811583807701,0.00026244284229118834,23.52880296771093,0.6450653236740667,6836.05657973277,1847.155569671151,-918004.7508855958,6.436580933869517e6
0.003931735642254353,-1.2173290609539933,0.00026761127029911887,23.29551148689494,0.6460591624176741,5465.081956209189,2054.9447607942398,1.492928505970308e6,6.871744681765677e6
0.003921751864254475,-1.2171562193284728,0.00026761551260325516,24.252325280261083,0.6884980295353391,5736.013312522069,2420.710434307614,1.3376251918304684e7,1.0327236253954591e7
0.003911768086254597,-1.2167251467824436,0.00026155343172170134,24.255017730405406,0.6897082520039091,2605.4555976616944,2109.673669827869,-469365.10956609074,7.273742143041368e6
0.0039017843082547188,-1.2164867120318108,0.00026472142067615406,23.865711513317585,0.6713344822977697,4534.096244149366,2076.9958390026914,3.442073630247121e6,6.269687342545288e6
0.003891800530254841,-1.216256465727277,0.00025270804414116385,22.12594607191522,0.6105709250021765,1291.7951945745463,1805.0454554912994,-1.321691486401856e6,6.682128844601868e6
0.003881816752254963,-1.2158985387574428,0.00024638932792983386,22.75095888263317,0.686464245971023,1702.4200976785528,2265.9906441734547,1.2039376156537542e7,8.460010929201543e6
0.003871832974255085,-1.215636140439007,0.00026380265960241126,23.47491270828628,0.667866547998874,3917.9005439637936,2039.6593435261618,-1.7307343416820937e6,7.848932344647519e6
0.003861849196255207,-1.215239117279228,0.00025974545547730727,23.297890253487445,0.6278144163533398,3713.717642249735,2444.1309641866014,6.624171070181263e6,1.2661541647662096e7
0.003851865418255329,-1.2152390061876723,0.00026761184532742385,23.433803216292237,0.6658603253826384,2648.505078065198,2065.6796099037138,8.011931939728721e6,7.687778126849953e6
0.003841881640255451,-1.2149508416618682,0.00026107576638949065,23.49659978463323,0.6681053363044998,917.0377868037566,2072.7276503791777,3.058252310903071e6,6.957246161613137e6
0.0038318978622555733,-1.2144323119445715,0.0002592012037518131,24.538538371946522,0.7083791950052984,4766.506385228553,2132.5315047822714,2.268768420367464e6,7.584906529868027e6
0.0038219140842556953,-1.2143105321861847,0.0002721140407813553,24.71783555738853,0.7095077721978574,8794.251465036901,2273.314689297968,4.273956130945025e6,9.46695616141941e6
0.0038119303062558174,-1.214275823593977,0.00027206839588527783,23.945694593809986,0.6945049072560623,5368.126535561064,2425.456338440118,4.96158199055256e6,1.2840401945019118e7
0.0038019465282559395,-1.2142121982168879,0.00026524380828867836,22.590168757194192,0.6376944776032263,2069.935279088637,2185.5252782889565,1.325389707092116e6,1.108417909835173e7
0.0037919627502560616,-1.2138035339961293,0.00025460332036167843,23.211285999703293,0.6244943952263021,3381.823426880361,1966.1356508817894,1.5097785080191975e6,6.872175533307008e6
0.0037819789722561836,-1.2134512666187252,0.00025593034022300225,23.02712712127377,0.6419623285303686,5428.801640560075,1935.7435243497152,5.194520021789179e6,5.468873650812634e6
0.0037719951942563057,-1.2133768776487548,0.0002696341128258421,22.926602041770444,0.656075597196665,3017.4444981211172,2158.0620855236866,3.1897180884443857e6,9.625313028847486e6
0.0037620114162564278,-1.2132632146826943,0.00026617510452618985,23.06762920641794,0.6363155307335607,6900.516610716583,1726.4797264833448,-1.0289134276683506e7,5.5405842276737485e6
0.00375202763825655,-1.2131554231786636,0.00026079235031567423,23.260808194315633,0.6702096338296467,5336.388340542629,2305.669163721174,7.29346994778113e6,1.0100230651525674e7
0.003742043860256672,-1.2128606129503818,0.0002646599203950104,24.058349429855117,0.6622539133482962,3785.1853162641323,2063.690887831086,-2.0326577082732837e6,6.971409980017504e6
0.003732060082256794,-1.2124166219210712,0.00026235495885874475,24.901454650949244,0.6878097345386759,5358.701186527596,1882.703968257865,-1.69005118027933e7,5.713980816973528e6
0.003722076304256916,-1.2121202109007627,0.0002634564505103504,24.417250814955167,0.6787777982005613,5346.8985328904255,2186.974309113749,8.210544484725665e6,7.033888435832067e6
0.003712092526257038,-1.2115695195453224,0.000279622003179419,25.117596275741445,0.6653427312295217,4035.000292705375,2085.822072128638,-1.465246884259855e7,7.06024846127289e6
0.00370210874825716,-1.211023171332013,0.00027668451771329804,24.487367452446488,0.6883905725892299,2820.072126417761,2077.022599516193,1.1761293259375496e6,6.85347433384349e6
0.0036921249702572823,-1.2107624389598624,0.0002762950689019945,24.181752578979378,0.7174431700884918,6184.3600936571365,2799.091831629892,8.120993313500508e6,1.692052623816781e7
0.0036821411922574043,-1.2108648397597952,0.0002695680481865219,24.15004097481227,0.7182166270707626,3966.2139995559432,2268.9470903489937,1.1795145871588761e7,7.510052164341061e6
0.0036721574142575264,-1.210743793527362,0.0002667197968993226,24.65451505048605,0.7012215712304087,5770.455745029952,2376.3486920814266,3.720092150465074e6,1.0254672697765382e7
0.0036621736362576485,-1.2102262603953011,0.00027498527910446523,23.918184598424244,0.6516379084748984,6123.679477048406,2246.982886594675,989850.7768959985,9.296466072816359e6
0.0036521898582577705,-1.2105262213489036,0.0002721418236114746,24.74373595841983,0.6972306045894305,7396.199361908759,2256.788004695538,1.06422189942297e6,7.958963361340525e6
0.0036422060802578926,-1.2100359386234996,0.00026938902544054304,23.43038941992799,0.6861324470925584,5767.685554373827,2113.435866986348,9.03470223252793e6,7.436538158671536e6
0.0036322223022580147,-1.2100380578005692,0.00027912507646511334,25.03978626848199,0.7013155867659718,6627.282070109798,2501.759956374872,1.2686260957880408e7,1.102447294555362e7
0.0036222385242581367,-1.2095595500144174,0.00028227576269552004,25.27686469996672,0.7179925273189074,6929.012897743284,2261.816159185222,1.1170487279829105e7,7.409738991441597e6
0.003612254746258259,-1.2091012221822035,0.00027552226221567435,25.14239123422021,0.6922714761332959,1982.663493378009,2088.8039640784687,-8.430374878447874e6,7.081245616111076e6
0.003602270968258381,-1.2088752923861161,0.00026724691322761203,25.625949028693544,0.7140516984536054,4197.249595099399,2226.4389207440067,-3.17015834063941e6,7.44514742757446e6
0.003592287190258503,-1.2088866915072314,0.0002541203413852159,24.27083692033139,0.7083404667362889,4517.376784887603,2311.6311364680787,2.9960320327935074e6,9.6523676984945e6
0.003582303412258625,-1.2085127260701272,0.00026743337104624004,24.524612369294353,0.7001965252082685,6930.965046812045,2287.382751414345,6.40434439447282e6,9.380352241500659e6
0.003572319634258747,-1.2085310346377078,0.0002761272004482102,25.242199003544933,0.7144693609814898,3602.89782302692,2072.450832712255,-2.980392060544628e6,6.897182730160423e6
0.003562335856258869,-1.2081397944788457,0.0002739518219443985,25.414392801264245,0.7113158790779472,5194.712156957674,2202.299220843748,-1.129373438188829e7,8.690612870216087e6
0.0035523520782589912,-1.2081309774843982,0.00027247004615931365,24.96239188195663,0.7296634773064538,3825.273761083685,2164.7752640549606,7.069570888401153e6,7.487900762308418e6
0.0035423683002591133,-1.2076852788691417,0.00026862652727657977,25.449306165710006,0.7131664636069691,5390.852180091991,2275.1536611103998,4.948777332809117e6,8.241423903853367e6
0.0035323845222592354,-1.2077709451150163,0.00026696594199849844,24.893563784357674,0.682323486260825,5565.783602315384,2162.005103359,492595.5017833355,6.699522781045656e6
0.0035224007442593575,-1.2073250615639128,0.00025509457213023434,25.905649520476416,0.7398437257011827,7774.192517576854,2358.5320043963343,5.155708426969513e6,8.465348245989664e6
0.0035124169662594795,-1.2072175832163075,0.0002632496702263244,25.48520869913614,0.7017137589312316,9028.245744673137,2182.764266730396,-6.261995986605544e6,7.625834318974027e6
0.0035024331882596016,-1.2067421663081286,0.0002665851797753382,25.074437681737272,0.6987946809315508,6059.366957222367,2284.2271995908127,510019.1517757118,8.111050664017095e6
0.0034924494102597237,-1.2064871627326588,0.00026534804273086403,25.45511633375416,0.7254448885736234,10444.46903427169,2240.3502889073798,-5.846396573510176e6,7.694744288635618e6
0.0034824656322598457,-1.2059175706918361,0.0002688595396510192,25.323799041111517,0.6956154954397866,4218.672157942161,2185.1586107661496,-5.382920390017167e6,7.513426493485897e6
0.003472481854259968,-1.205693618221535,0.00027381728302333105,26.095513954014645,0.771440889367471,7083.5486800643675,2665.8302162890436,1.1472464208425319e7,1.2103248181208758e7
0.00346249807626009,-1.2055021315696195,0.000279684695581639,25.844791406329808,0.7468283215125016,6047.862018856009,2540.919692822743,9.826184335449252e6,9.618614146393657e6
0.003452514298260212,-1.2052903296840385,0.00027770823208318323,26.28933311362078,0.763628908181502,6890.0873462521595,2450.0412682675337,3.181340305387363e6,8.45655866881566e6
0.003442530520260334,-1.2047253274929257,0.00026784539878089265,25.7203560061675,0.7388495352020416,3615.4044102557746,2434.75430658794,1.8914156618091816e6,9.457328887523543e6
0.003432546742260456,-1.2046918599187417,0.0002830925107664431,25.448229283610605,0.6918737730905675,4020.4940383648227,2124.404075207124,-4.002041362101459e6,6.67260614913905e6
0.003422562964260578,-1.2044762434313083,0.0002895950501530176,26.599299236024585,0.7549622641156242,9255.496728145716,2446.502635144514,6.693778193885558e6,7.5984113171155555e6
0.0034125791862607002,-1.2040981492876073,0.0002897049343239313,26.275168591790823,0.7623149639038775,10303.786418779633,2534.316039530704,5.740662422401518e6,1.1687625938444085e7
0.0034025954082608223,-1.2038816840271473,0.000281459822082863,26.32842240281747,0.7629515555465965,8271.033736482255,2666.4156017673677,3.3436402815786023e6,1.1404084826460883e7
0.0033926116302609444,-1.203230528553622,0.0002853329032184287,25.961062445501614,0.7140916262655959,4168.479186764077,2148.8801547343783,-1.2255060484517349e7,6.9428499460165445e6
0.0033826278522610664,-1.2030644903751087,0.0002748265985524512,25.76505739010997,0.7208443468153679,4861.295835973833,2450.118409859388,5.7890426950236615e6,9.217883818177722e6
0.0033726440742611885,-1.2029176577609022,0.0002732809139263019,25.28304989923959,0.7141059975482751,6208.947527378459,2352.889035575249,7.5448399050925495e6,8.634628502416419e6
0.0033626602962613106,-1.2030897204617503,0.00026893598862213634,25.687088191218656,0.6993920663432084,6968.096818118602,2352.746118243458,8.4997068328012e6,9.137292390899422e6
0.0033526765182614326,-1.202641477023251,0.00028102954209147134,26.80404671998706,0.82378444258017,8839.716247960636,3428.771016354216,4.180712761727479e7,1.5966560329981877e7
0.0033426927402615547,-1.2022193248828406,0.0002873486629207486,25.78964821224383,0.7417975328983124,7999.093698050583,2831.785923417491,1.688294693286878e7,1.4513246409398876e7
0.003332708962261677,-1.2022186066791423,0.00027984224664193255,25.82420424696746,0.7721896802454937,8128.396031582566,2960.286526520769,2.286619512357271e7,1.3656238263316322e7
0.003322725184261799,-1.2017158353360367,0.0002785776172989399,25.042835948623022,0.7366611397140574,6967.599869124171,2593.085860115266,1.8724745769616887e7,1.0561167399354625e7
0.003312741406261921,-1.2017171925368249,0.0002786034350172425,25.64137172138626,0.7089441361024917,2883.4293523061388,2251.745186354952,2.697041173866702e6,8.746597618301356e6
0.003302757628262043,-1.201364838839927,0.00028009725085630376,26.824565559379423,0.73941914933825,4729.435918807509,2446.6946374390322,393842.3191555021,8.812127480749266e6
0.003292773850262165,-1.2011701541590962,0.0002778468687776475,26.384232516848254,0.7150318123600224,8608.994875266326,2133.931343712457,-6.248650517318107e6,6.815562878019441e6
0.003282790072262287,-1.2010309648849529,0.00028629773789287693,26.95423953061805,0.7478461352072137,9224.989977714164,2421.417647786143,-108286.93290035009,7.978693416050255e6
0.003272806294262409,-1.2008227859335479,0.0002766514141236077,26.767599792675856,0.7451838288098505,7960.686602457502,2473.277643166682,6.096242092697967e6,9.54849922119239e6
0.0032628225162625313,-1.2005453343118082,0.00028148994820567267,26.682728324670517,0.7423520903005727,9606.504497254198,2468.820504940317,2.3307569301749063e6,8.931062513786167e6
0.0032528387382626534,-1.1998579731293477,0.0002819782358664658,27.24833669844908,0.7887878269852001,10630.07751446678,2617.1752918315706,1.3871886050603485e7,1.00765121724046e7
0.0032428549602627754,-1.1998853236521125,0.00028513848775574345,26.284260652238856,0.7102574235922867,6914.383051888832,2324.214686233686,-739776.6705079754,8.202061727816189e6
0.0032328711822628975,-1.2000874084377668,0.00028656290724308434,26.840698557041232,0.7343042142791862,4708.286174124503,2072.0834654919922,-1.397090515800952e7,6.834984353475154e6
0.0032228874042630196,-1.1996295445789111,0.0002831514545274018,27.111390775544322,0.8039729599081661,6272.052925235605,2808.9746034685804,1.2276338455261067e7,1.2760487646418655e7
0.0032129036262631416,-1.1993566693724138,0.00027750092662924184,26.618106107715878,0.7993917345716155,5426.8466790777,2881.3920736624036,1.9180804551981825e7,1.0912231327494463e7
0.0032029198482632637,-1.1987927466302166,0.00028173339959766273,26.01475512796786,0.7558458681575817,8686.33347783364,2713.2511283785266,1.7952375412008073e7,1.0202138703702593e7
0.0031929360702633858,-1.1984366786784961,0.0002830773196444508,26.97236434936193,0.7976868140869088,7475.655068511147,2930.969297618642,1.4135400445722254e7,1.2903573686145468e7
0.003182952292263508,-1.197947653634102,0.00027165747261782743,27.208678214147117,0.73710010507867,126.36606466206446,2207.492253121386,-5.503162388275705e6,7.172251655502792e6
0.00317296851426363,-1.1979085632147262,0.00027973576663968064,27.642344098037338,0.7669636039563104,4798.388391536039,2417.7051675396146,-6.7594238486068705e6,8.096962452852423e6
0.003162984736263752,-1.1978084192458067,0.00028420716746477113,27.690269037539714,0.7264243166144513,6708.984065707722,2519.157936672601,-1.234673786711026e7,8.574890258735832e6
0.003153000958263874,-1.197250927657915,0.0002807821523440866,26.765533911706687,0.7674997668939895,5779.201648099156,2398.345393117076,1.4478460590772757e6,8.272964707793193e6
0.003143017180263996,-1.1973469567229504,0.000282207141270241,27.585573340643666,0.7877467067404276,7827.1697339409975,2490.4866849956493,-526751.1099152734,9.43899141851667e6
0.003133033402264118,-1.196505693137412,0.00029180545677767814,28.143713405929276,0.7594410837479109,11164.399453267488,2447.656972054032,-6.045036868373142e6,8.189512251678557e6
0.0031230496242642403,-1.1964509026731824,0.00029867078202022425,29.36313983827641,0.8894568478014206,11457.629465303356,3901.486204144079,4.162702852418104e7,2.1120651117473315e7
0.0031130658462643623,-1.196408883265872,0.0003058531770665197,28.395841750504452,0.80958457506071,11832.16592029748,3132.5808670573438,2.8402080082019303e7,1.2829369748758564e7
0.0031030820682644844,-1.195598672549986,0.00029468703334167005,28.18229807340635,0.7674068712243762,11756.3684179773,2917.9459311922815,1.0423384806165198e7,1.1773447385169799e7
0.0030930982902646065,-1.1956553573383015,0.0003000516697869766,28.80806040186995,0.8155264580914828,9357.594785035495,2984.9171704765254,5.564727872084911e6,1.2904630043712907e7
0.0030831145122647285,-1.1950424612808515,0.00029308360478752136,27.56076935509555,0.8179934667285611,6479.296516448849,3275.8919385024815,2.075176993213058e7,1.6490775544325173e7
0.0030731307342648506,-1.194563770414237,0.0002955150626410704,28.35698553178831,0.8102782041503652,8483.869087599358,2927.2919224984744,1.2810346712240946e7,1.0782436118488094e7
0.0030631469562649727,-1.1946597763512294,0.00030262556284739835,28.75618635415253,0.8252880047380885,9941.882782901028,2980.12510057798,1.711248035750538e7,1.0074184291243639e7
0.0030531631782650948,-1.1940292188677475,0.0002900256607534023,27.821882197577594,0.7279184646876182,7881.732816854931,2371.6431876610786,-7.620322495740838e6,8.171624785915398e6
0.003043179400265217,-1.1938313412796246,0.00029465219622484297,27.92877874078351,0.7419872363600788,10807.938306592687,2342.4683233552846,-2.203658175775974e6,8.159454152540004e6
0.003033195622265339,-1.1938352303070972,0.00028787639612256087,27.84304251961007,0.7777089743089448,6141.121497462337,2597.0055100730724,-2.795172660994226e6,1.0293724144175746e7
0.003023211844265461,-1.1930909682281305,0.0002981286452485758,28.523819870313453,0.8227438875478544,5998.380161173611,2638.228740873726,6.498479024877247e6,9.814085713645237e6
0.003013228066265583,-1.1928473915337572,0.0002974726075585295,28.503921274197836,0.8105356102397147,9148.566282093712,2723.6067993173574,6.209434127282138e6,1.0523928118643949e7
0.003003244288265705,-1.192692347719893,0.00029476536968133,29.090923657140756,0.8001563948339453,8044.136231457581,2723.0535856933357,2.522897842281336e6,9.401771444042442e6
0.002993260510265827,-1.1923600144688977,0.0002784061261397252,29.00907421612349,0.836291446548438,9542.4450876136,3128.017406763195,1.1722026274479033e7,1.4507208745420242e7
0.0029832767322659492,-1.1924140314313583,0.0002918851229299207,29.477673839046684,0.8549246570516477,8644.035763945887,3353.387660070245,9.236861484108055e6,1.682818720486006e7
0.0029732929542660713,-1.1920492858026641,0.00028559431268526317,28.585100039897668,0.8106278407221406,7594.567444731398,3039.2062621821206,1.2095289694254128e7,1.3258207122509573e7
0.0029633091762661934,-1.191321576701386,0.0002884352647271886,29.47320119219674,0.7847480015114341,2702.6078107988237,2632.558947370088,-1.3836536818760533e7,8.438656480841227e6
0.0029533253982663155,-1.1911476725699859,0.0003076948827557573,30.620697764128206,0.8321128157728809,6818.332398178268,2836.8819629029726,-5.291114540158226e6,1.0147491382756917e7
0.0029433416202664375,-1.1910469094864111,0.0003082564432337478,31.574804889094484,0.9189012774806979,11362.327425712392,3126.1810448700307,1.2678187389895355e7,1.1892728832650786e7
0.0029333578422665596,-1.190788020992979,0.0003082599550198772,30.932377234068678,0.8884555484256719,7944.498993424964,3016.14922018536,7.623117646816364e6,1.2007664949394915e7
0.0029233740642666817,-1.1907114594059065,0.0003076795208903448,30.31159519593436,0.8240071387109565,9308.19357202768,2908.3744813139874,-1.845037133887682e6,1.1307251967385175e7
0.0029133902862668037,-1.1904399853319878,0.00031089699262668876,30.4502127459896,0.8323571815196779,10773.557082916965,2988.1142308380113,4.737063439836778e6,1.0606595395263432e7
0.002903406508266926,-1.190418553407443,0.00030766740854929365,29.590861470276433,0.8174835132642596,12220.377152261677,3031.73424858724,-424083.8559153332,1.3704518135341123e7
0.002893422730267048,-1.1897283941862165,0.0003064167292275873,29.94572352577976,0.8914968588169988,10834.25269116092,3585.830588369418,2.568783233203223e7,1.7205488710627943e7
0.00288343895226717,-1.189288103683619,0.00029835396459373215,29.316955723810405,0.8565360064570552,8550.793172947644,3047.495394356415,2.155186907491874e7,1.4047261046429023e7
0.002873455174267292,-1.188942503968858,0.0002984230222324698,30.364347095420516,0.8216402191845725,9111.747772035993,2707.71985604507,-7.774117691052034e6,9.320635993441163e6
0.002863471396267414,-1.1892348255604033,0.00028216370569394717,29.084409885601303,0.7653931384594026,9138.601528001998,2507.7127201794274,-1.2429966251140354e7,8.541408192058515e6
0.002853487618267536,-1.1890643145365642,0.0002898963279849556,30.069714878564326,0.8533068080465275,6085.691987106609,3093.350992393234,1.941410129686349e6,1.3230779121464306e7
0.0028435038402676582,-1.1883979204377635,0.00028855169320822765,30.95065234956858,0.9246910389661627,6626.933969450958,4011.8678554317257,2.732083998987697e7,2.0800457164978042e7
0.0028335200622677803,-1.1882522805226048,0.0002943122504439668,32.11594969469972,0.8855728319502746,8679.766135867341,2899.321117663699,-1.1151292341435494e7,1.1013375904946195e7
0.0028235362842679024,-1.1875781214486814,0.00030554657158081796,32.03816177287938,0.8821726880836307,10796.250960854039,3696.9494940759846,6.207047638803149e6,2.1488653325913757e7
0.0028135525062680244,-1.18718807120691,0.0002945831803264193,31.517521798127092,0.8859920226199078,9918.838446511707,3032.61362858865,-1.0176814191010367e7,1.1508662027129382e7
0.0028035687282681465,-1.1871493394493593,0.00030047705050415994,31.80038184234656,0.9077008829727731,11139.799169102682,3573.8983822309287,1.3479003346360013e7,1.5019346772241537e7
0.0027935849502682686,-1.186904466633032,0.0003219998410852225,32.51998514452901,0.8969629897607497,10357.628648852178,3246.2849994916683,1.2035435049836265e6,1.3355579780421827e7
0.0027836011722683907,-1.1861789010006007,0.00031926981095548485,31.411645074845325,0.8831223018276902,10174.93512395829,2827.651872041852,-5.634951717790086e6,1.065559002835419e7
0.0027736173942685127,-1.1856587808262558,0.00031198136022317303,32.05775477547143,0.9278005966660506,11970.459132841543,3146.169489303444,5.721091778918855e6,1.3637354710930098e7
0.002763633616268635,-1.185428145454965,0.0003064471781212534,31.118874755670987,0.8970044013508589,5326.198814408633,3018.0172002897193,-1.4001880459520589e6,1.1597918193014879e7
0.002753649838268757,-1.1851066333827096,0.0003038469917642979,31.165147429238246,0.8952215481770588,8334.480092746406,3313.0003752680536,3.960457840672266e6,1.3921458193054056e7
0.002743666060268879,-1.1849236834629893,0.0003069802555810621,31.97155405529422,0.9260238900531047,8638.465672301108,3281.570005442837,1.154907333302269e7,1.3339892379824793e7
0.002733682282269001,-1.1846946177934772,0.0003195180139781562,32.079460600978976,0.9496266282383534,10051.527132257057,3529.3232424439225,1.113750938989874e7,1.627164153396423e7
0.002723698504269123,-1.1842797158849439,0.0003236237056714734,32.9077933117633,0.9575977714995388,15002.278785716513,3920.513311242496,4.4594886679930285e7,1.7859532575774714e7
0.002713714726269245,-1.1837391364481302,0.0003211261343303795,32.59485032268985,0.8989914176840107,9804.625463663799,3258.1460627281062,-4.081097363633764e6,1.4249863613360895e7
0.0027037309482693672,-1.1833332760949615,0.00031426737823902524,32.281055367203265,0.8984317270647993,10274.934670736027,3056.9114711574666,-1.0229405168719517e7,1.1437237660613121e7
0.0026937471702694893,-1.1832241805801156,0.000324328869038658,32.12893454079315,0.9624162527340585,11919.307603278896,3817.7182379552137,1.4336403463649446e7,1.801634385950548e7
0.0026837633922696114,-1.1827580813790672,0.00031615950129434896,32.10008166230371,0.898677009554562,8311.969763199691,3498.392008314166,1.438155536190924e7,1.6731334226267654e7
0.0026737796142697334,-1.1823433555842378,0.00030775431813350525,32.42314072547171,0.9887418135937618,13199.379011201841,4047.8759107998503,3.703709225812905e7,2.0961627931272995e7
0.0026637958362698555,-1.1822207415231036,0.00030545376224847014,32.11710618910461,0.9068491660518331,14155.008961716558,4007.4573003010305,1.9995057486893505e7,2.324764204733056e7
0.0026538120582699776,-1.181792072337121,0.00031657397399010803,31.48770654779847,0.8927284254997134,12099.357506484239,3298.248527541742,2.0635973212928466e7,1.274967029284069e7
0.0026438282802700996,-1.1815474677796467,0.0003322123064635327,32.047771785674044,1.0031129730909887,11305.347694311038,5091.185109449229,5.1169935937608406e7,4.102280730890885e7
0.0026338445022702217,-1.1812570585689512,0.00031355938575712035,33.0451179434214,0.9983380254671892,11353.482416545896,4756.9046028553785,3.413406144689682e7,3.1603523664836563e7
0.0026238607242703438,-1.1811954198397703,0.00030593049701113715,31.959981337781734,0.977922227434638,13795.689621011026,4345.660190459171,3.889184805392934e7,2.656573060797652e7
0.002613876946270466,-1.181048127084508,0.0003020149075471567,32.041742501294706,0.9585091699863468,14667.373702551133,3989.25422360559,2.3213743698438734e7,1.957085493538299e7
0.002603893168270588,-1.180791239356484,0.0002981290001771907,30.581546729519882,0.849773115104107,9680.398388427227,3126.54464208288,1.0111637514676731e7,1.3446433467788788e7
0.00259390939027071,-1.1806156185433274,0.0003040487573689406,31.7330526470121,0.9477791214049044,6060.53191673756,3694.9043220182766,2.80760855717052e7,1.784104041146063e7
0.002583925612270832,-1.1801250770336944,0.00030293429771178603,32.10213864306658,0.9334823106102763,13659.43280824416,3828.938585933336,3.439169517146712e7,1.5803531179958206e7
0.002573941834270954,-1.1796589743142472,0.00030815800060555543,33.44724940886137,0.9213664893115283,13363.6152622117,4005.4777030646287,1.792929301369378e7,2.0525107652769607e7
0.002563958056271076,-1.1795373542182617,0.0003099248309494254,32.992958115694854,0.9471308733034889,14842.237963192003,3778.8602641770794,2.360068016429488e7,1.6443778263800597e7
0.0025539742782711983,-1.179519684245299,0.000310051172125386,32.78115401231303,0.9465981410028594,6711.023451175229,3475.665306007407,1.1911204050722988e7,1.478029049211581e7
0.0025439905002713203,-1.1789659271165258,0.00031684590094998324,33.16792388707836,0.9522391478686985,8340.563039250836,3257.941805122488,4.988931514106288e6,1.262024410986287e7
0.0025340067222714424,-1.1787963026324764,0.00031389823701950755,32.81196327106147,0.9590247679632894,10638.308492689823,3496.37825657262,1.307248840537442e7,1.4264532379608473e7
0.0025240229442715645,-1.178533898569317,0.00031113607739648527,31.753223910135475,0.887258254423555,6390.178511514229,3456.142021144238,1.7234613137332786e7,1.3707709419971002e7
0.0025140391662716866,-1.1779022982932155,0.00031155957930054096,32.61291142531929,0.9246782071508364,7786.568262742945,3167.827033892155,6.828934219177719e6,1.0851399156465657e7
0.0025040553882718086,-1.1776931060071099,0.0003068143544462153,32.35725225028505,0.9522121327859248,13297.979206127884,4073.984426059623,3.645504241495571e7,2.257781181819308e7
0.0024940716102719307,-1.1769516233737582,0.000301868773193774,31.782944828469315,0.9628059285598629,11449.955425322072,4066.1961853766334,3.958031001449754e7,2.3412419103232056e7
0.0024840878322720528,-1.1767430312291245,0.00032736003405138916,33.183222808415444,0.8983419141535729,6136.879279950645,3179.6514822036115,-3.4145578214545515e6,1.2122937223437931e7
0.002474104054272175,-1.1766109262622428,0.0003130397723040462,33.36150259545162,0.9573087542834021,15018.824773644015,3602.9859463517573,1.5842286938464716e7,1.4609494766092358e7
0.002464120276272297,-1.176261768307722,0.00031396364940326944,33.22651643619136,0.930384002658122,12743.08424325878,3182.352666243469,-2.0559279772983103e6,1.1805188184738684e7
0.002454136498272419,-1.1758866837015376,0.00030923877449403513,34.679675523908145,0.9468971470976413,8954.434152536538,3617.790683475807,-1.8590366264215764e6,1.5465005771354042e7
0.002444152720272541,-1.1756059153239695,0.00031278424218437654,33.338550099730824,1.06805261824761,15741.506478575571,4425.265397307453,4.935002415169381e7,2.2204176424098022e7
0.002434168942272663,-1.1753577943997011,0.0003143047120647255,33.67785075802343,0.9100863889366313,9529.837768396948,3208.2872124320943,-1.5818142249926664e7,1.3056760005802745e7
0.002424185164272785,-1.174535339800361,0.0003199335013584963,35.34814008452311,0.9814861891738199,13713.765364098846,3537.879813367412,-1.3816331040833103e7,1.3734945994899236e7
0.0024142013862729073,-1.17409607764082,0.00033002967480859265,36.05115827248596,0.9911976333748881,9184.556527382243,3593.4811352786364,-7.530922939546044e6,1.4080012992882408e7
0.0024042176082730293,-1.1733626481695538,0.00031287416761037213,35.109780564656695,0.9854760056031988,10661.84976734212,3400.0227263425227,-1.6958722140485267e6,1.2523796075011764e7
0.0023942338302731514,-1.1737672625493267,0.00032255878191092156,35.58239390098261,1.0132080263513237,17382.13397016116,3463.4034660559987,-1.3194107009330858e6,1.2645296842154711e7
0.0023842500522732735,-1.173672707650905,0.0003129015578678685,35.14817645066045,0.9716657783618231,8986.230617084577,3506.2275541091262,-1.185656855298868e7,1.3558254519831596e7
0.0023742662742733955,-1.1730542419448484,0.000306664413643718,34.79219980218585,0.9677738085508107,16240.127866487031,3776.4481641070165,7.793303247617191e6,1.6354449281777823e7
0.0023642824962735176,-1.172537516154487,0.0003143712834554263,34.70445855119024,0.9759811550103561,12820.13532481291,3747.980080146655,-265885.2525996049,1.7172100415171392e7
0.0023542987182736397,-1.1725119948774134,0.00032098042332534397,36.64135425557617,1.069666427376329,15170.266782644916,4128.841534077708,1.030350906253946e7,1.5536436782610707e7
0.0023443149402737617,-1.1720126099321981,0.0003126803644188409,34.90011887010737,1.0028110722635328,14514.905783088514,3875.4406004759344,1.4129703782541184e7,2.039479801868686e7
0.002334331162273884,-1.1716140802372261,0.0003280544868312738,35.39429335355042,1.0741734625458526,16728.117162573824,4209.796780799586,3.506265800757461e7,2.087151458491713e7
0.002324347384274006,-1.1707463967337741,0.000335282637481974,37.13992035986575,1.0798705960061572,16552.321818984798,4267.901135953405,4.5651751449610114e7,1.998818245193535e7
0.002314363606274128,-1.1708229731209565,0.0003305241277433003,37.0972166079756,1.097242559329506,14670.57118568896,4486.527689922551,3.1250671602491155e7,2.0488334592851244e7
0.00230437982827425,-1.170453130358736,0.00033417613327574097,37.436682538407204,1.0790480303062004,17023.168428089008,4240.656870977173,1.7754243366800856e7,1.899237169683149e7
0.002294396050274372,-1.1700536697638215,0.00033115664770388476,36.45036547512613,1.1066557474027694,16869.85876588517,5031.503793892585,3.561074205105384e7,2.6945000097212948e7
0.002284412272274494,-1.1699385448914943,0.0003305802462706498,37.71898608439088,1.1066899712109357,18608.359758471954,4596.795642318479,1.738847295180394e7,2.25503110051799e7
0.0022744284942746162,-1.1695389049265073,0.0003310973188427452,37.703939012132274,1.0982088819586835,17982.941305411172,4211.995449860821,1.0317891474158727e7,1.7252430446372982e7
0.0022644447162747383,-1.169074623704748,0.0003339060678017466,36.59519688310925,1.0742827612955623,18796.75616485347,3983.95232426253,2.086406457706243e7,1.7081613305711094e7
0.0022544609382748604,-1.1688436847015762,0.0003433439785966869,37.43512040267131,1.1243464772595786,15045.369171973829,4600.34682360164,2.182894326000977e7,2.5635367110430393e7
0.0022444771602749825,-1.1682422980082225,0.00033292320052866214,37.321965921304574,1.125054672296987,13117.9555694748,4437.525274889357,3.8242022481323525e7,1.8701519453631494e7
0.0022344933822751045,-1.1684003240414422,0.0003118320975603016,36.40362174958862,1.0769890165135927,10472.964375779879,3671.9711122603735,1.2925108745755827e7,1.384760246548118e7
0.0022245096042752266,-1.1677539182547962,0.0003304441391709025,35.78158087868989,0.9874261093376426,10489.845112293007,3571.8796672326635,-1.7559973716207676e7,1.5425614397853801e7
0.0022145258262753487,-1.1671295745403039,0.00033212118691820216,37.14964097119351,1.0497858970626244,4913.309716649287,3781.1823188387616,-1.0614359053188074e7,1.4681001298259016e7
0.0022045420482754707,-1.167181140168941,0.00033887139634756813,37.50510751893059,1.09447077192729,8302.749222399023,3904.374832649352,-3.5879653778968574e6,1.6484031106901664e7
0.002194558270275593,-1.166437646161067,0.0003303534811588074,38.11015829112527,1.1101176129244006,15023.634573078403,5314.941658074214,4.906697133991536e7,3.148557261152759e7
0.002184574492275715,-1.1661532963509191,0.0003444229175251845,38.7449426878517,1.0764552938885597,14625.486996739328,4733.970408641041,1.6867984721022649e6,2.7376903703102387e7
0.002174590714275837,-1.166152200979226,0.0003276425618657251,37.45199775878595,1.006018737046494,11210.806916759724,4033.107953352542,-3.5892086154940776e6,1.7485362313457575e7
0.002164606936275959,-1.1661541073755841,0.00032987869467431544,38.20029126980352,1.0878994285906682,16102.759588610474,4047.5372722650677,3.2872603814058304e6,1.7944805738687806e7
0.002154623158276081,-1.1655490671105673,0.0003229294388085623,37.144171147039216,1.0615982306349299,15609.350780247036,3959.8582716285678,7.377272282524588e6,1.659977241606122e7
0.002144639380276203,-1.1651036104062114,0.0003337645946343817,39.59384013412117,1.135336211411053,18635.33980081085,4368.39524097267,1.0346147127321154e7,1.704651222762479e7
0.0021346556022763252,-1.1646887367485097,0.00033371138616567625,40.78050608897226,1.1237671904587152,17982.130558657154,4305.0506870027575,-9.48696913739553e6,1.6929713221290357e7
0.0021246718242764473,-1.1643449061889193,0.00032157737678518603,39.23247132108643,1.1291746824555717,21838.49690786249,4113.613166444231,-1.1085314459375644e7,1.6471752251010692e7
0.0021146880462765694,-1.163612173699355,0.00033405072383245953,40.39711667435949,1.1878165002170755,17671.122831750134,5071.104829328269,3.141948408550275e7,2.277291372219248e7
0.0021047042682766914,-1.163024351049681,0.0003349343796056204,39.57280344102706,1.120057226944334,22070.959249156578,4879.139403564417,2.1202506363662235e7,2.6377459906248923e7
0.0020947204902768135,-1.1625990630381289,0.00034947210827300897,40.51412833086512,1.2106844896818627,19521.37565418669,4905.397116251999,3.2469453437350754e7,2.2138502652881023e7
0.0020847367122769356,-1.1623206757494227,0.0003365241697169653,39.17467280589234,1.1636780108327267,21411.074063323213,4444.449587238595,2.461011911706639e7,2.0787218738925505e7
0.0020747529342770576,-1.161908665594273,0.00033914284151960044,40.2404128376308,1.1174054982779893,19956.107430628825,4454.445666421301,5.8328652277561175e6,1.9476692881375745e7
0.0020647691562771797,-1.1613119971539356,0.0003411534602436408,40.31927057567952,1.1852742833016634,17137.460326636163,4467.269426589284,9.145272142950768e6,1.8712935994825106e7
0.002054785378277302,-1.1611643667263445,0.0003458969459484441,40.66302643188229,1.1275328607760777,18591.671273465792,4098.349193947924,-3.70411261173648e7,1.7714870389882438e7
0.002044801600277424,-1.1606009706967486,0.0003572168087766456,41.62498966105785,1.1724569080129306,14646.70302662662,4546.169653575742,-1.4283466141452821e7,1.945519204884628e7
0.002034817822277546,-1.1599976435732093,0.00034720870328857885,41.090381180425595,1.2480600920188383,18300.9731620553,5490.802427112381,4.564392385992557e7,2.857921606268746e7
0.002024834044277668,-1.1602181575220532,0.0003563422467909441,41.87748476128916,1.2634854007235956,20482.519139564272,5244.261524399472,2.622540249464181e7,2.8275781385715965e7
0.00201485026627779,-1.1597504026227166,0.00035384123760509654,39.84754056530528,1.1478307032011543,16802.914752683122,4690.315303107461,5.444297716493527e6,2.2906824436995193e7
0.002004866488277912,-1.1596348038227289,0.0003542378049050349,40.57890619351494,1.1269876463521968,12400.858290441727,4190.732880639967,-1.3890504713011296e7,1.61566027680866e7
0.001994882710278034,-1.1590989730421466,0.0003549128809743718,39.125481065245324,1.113292646429792,20748.738968557867,4634.499572052178,3.480416763406307e6,2.3334107409473054e7
0.0019848989322781563,-1.1588783048384823,0.00035404018335470617,40.627897347154764,1.1780923121163747,11822.192024742708,4581.732005054558,1.7355789862821663e6,2.0099277716859706e7
0.0019749151542782784,-1.158355205188041,0.00035129647829356975,41.743023700731996,1.1813070340043594,16187.924356883777,4607.216132474665,-2.8173149040203437e7,1.879414806163004e7
0.0019649313762784004,-1.1578172384397574,0.0003457691235098564,40.71933631977823,1.184157589426119,14701.467462148637,4942.35412501318,2.442562659929929e7,2.2392611923352223e7
0.0019549475982785225,-1.157606794854951,0.00033759947431911453,40.06744913286586,1.135997582157169,13180.166247973575,4924.481014795029,-101858.88675751982,2.489745128241728e7
0.0019449485698714852,-1.156880633650859,0.0003537855649258003,41.9016071809204,1.1829566915588612,20581.945298531555,4810.377953611647,1.2962396879389282e7,1.982846869553323e7
0.001934946165420115,-1.1567285603484578,0.0003541489013635884,41.44111151185242,1.1517262407618807,16468.576360523377,4666.193107196949,-1.838591418096378e7,2.0445353673452485e7
0.0019249437609687448,-1.1561779720734802,0.0003560804335083857,41.21786443762983,1.1706879320441723,18370.78422130153,4812.243560190725,-1.307746340248747e7,2.315262108154146e7
0.0019149413565173745,-1.1556665170080038,0.0003647939765780652,43.129954629625466,1.239944597047615,17498.4479396743,5538.855205785564,2.8676439822366174e7,2.9073439850259148e7
0.0019049389520660043,-1.154969003606495,0.0003590527966326162,42.95544966481017,1.1665994676150129,9476.278248396035,4244.527776754514,-4.3681077463343665e7,1.778866696014093e7
0.001894936547614634,-1.1547411700630563,0.0003554390195040148,42.21387808030456,1.229446123868457,16221.204534937262,4896.531657968298,1.9793118143111277e7,2.2760563447617393e7
0.0018849341431632638,-1.1541488793523518,0.0003807003826837585,44.45974623543245,1.2234904267858198,10451.829059699763,4838.658178480128,-3.1251640599231623e7,2.1435940277703103e7
0.0018749317387118936,-1.1536639869690395,0.0003862564575685296,45.77549246325092,1.353171624699869,28496.83146889816,7396.132889283664,7.584094129652736e7,5.3344641518922135e7
0.0018649293342605233,-1.1529880310691423,0.00037529415900856465,44.309553760895135,1.2478037368011388,29547.943216730448,5743.576201764009,1.7119069957603533e7,3.0344477250896353e7
0.001854926929809153,-1.1527411443145468,0.00036688139582879677,43.89618209485786,1.2843170733948504,16404.009673480014,5135.948403915503,2.6957830892433997e7,2.2287029353674367e7
0.0018449245253577828,-1.1520923742196536,0.00035095043670606984,42.52039558436012,1.233530421536222,17772.800430214982,5078.846622840491,-5.289192569257797e6,2.49025825288602e7
0.0018349221209064126,-1.1520097940904552,0.00035228719514174837,42.098896551440404,1.2514574231556523,21765.762419082203,5553.765586169706,3.1960403488199025e7,3.238957130641543e7
0.0018249197164550424,-1.1509623944254597,0.00036361403980303327,43.18290030084293,1.232765965862247,19621.05073474479,6064.742144482804,1.984008978909608e7,3.928335278742595e7
0.0018149173120036721,-1.1508731974654836,0.00036300105020298386,42.41987530853847,1.2479754996351804,23567.77106858906,6095.386177291311,3.0347091788259596e7,3.510385513134937e7
0.0018049149075523019,-1.1508016011650222,0.00034782221965711435,43.160719989052936,1.3392780819478374,22791.26921927266,6607.982254991073,7.36280280802187e7,3.9081953669746436e7
0.0017949125031009316,-1.1498075418060176,0.00035669004156635767,44.82993026191291,1.3494088102848465,19197.64584186439,5503.39268553642,3.401146088765032e7,2.684748259842014e7
0.0017849100986495614,-1.1493526146250768,0.0003640829283106397,44.46255051175866,1.2977311201860218,17491.83576936559,6105.852516058166,2.518824067079547e7,3.525687611004812e7
0.0017749076941981912,-1.1492453353757968,0.0003614846404059873,45.613429072326774,1.3227817442764442,16657.030696682217,5761.56786061556,-1.6457531462855309e6,3.0010559011616673e7
0.001764905289746821,-1.148966955358581,0.00036224744080765796,44.98425395941702,1.2244972421731322,16466.968856089577,4500.392125639759,-5.7202031421410464e7,1.9424730439495202e7
0.0017549028852954507,-1.1488268558166457,0.00036840016680612616,44.492802257368865,1.199198685337267,19205.81664044526,4704.900682077138,-4.465006485023394e7,2.1387940534328293e7
0.0017449004808440804,-1.1483848208065615,0.00036726693689491396,46.853678668975704,1.3643885976641659,23433.311147496013,6434.161101900212,2.760038948401037e7,3.418256078087206e7
0.0017348980763927102,-1.1474029850192344,0.00037428438822973965,46.826105929444275,1.3685868978639484,26535.128100486894,7256.6852953545385,5.143391444661253e7,4.891828935541006e7
0.00172489567194134,-1.1470490709582353,0.00037052941994106844,45.68974557075065,1.3513715864132296,20209.324261752303,6883.240885828959,5.5212940280201025e7,4.1421812293890014e7
0.0017148932674899697,-1.1464626534605398,0.00038077597173896845,47.14055329137377,1.4389034515710524,26394.935987699977,7780.391326258249,7.813098134965637e7,5.266705804126125e7
0.0017048908630385995,-1.1461416560639643,0.0003673312893544927,46.24924530109962,1.3463775178964341,29528.641866868256,6790.082151258143,5.502541964005086e7,3.974186712389553e7
0.0016948884585872293,-1.1459576708097472,0.00037227594708842037,45.25995366470495,1.3039890853442688,22106.327242893225,6158.907979951955,2.9100838082568098e7,3.361475574747711e7
0.001684886054135859,-1.1452291151674938,0.000375647999697981,45.73876683673603,1.3506843306292866,17968.803784396536,6394.818439530122,4.544373917642424e7,3.229793266854215e7
0.0016748836496844888,-1.145270580283133,0.0003811734689459304,47.75513694004329,1.3833655981904858,16837.574720708995,5932.74888103941,1.4921757696602255e7,2.694010061377288e7
0.0016648812452331185,-1.1444596116333736,0.0003914527302075453,49.251171437137664,1.3840406237499627,22113.53379168586,6441.975262933895,7.607627513348058e6,3.464534520038752e7
0.0016548788407817483,-1.144096135637722,0.0003934443168039941,49.65671888936234,1.302344038838,23875.83345542417,4962.223942150058,-4.395562021797283e7,2.3373670211436994e7
0.001644876436330378,-1.1439446331728251,0.0003857457569749107,47.9879999798746,1.3583214525513168,19880.28016720518,6334.84616414921,2.814579560890013e7,3.526072038772664e7
0.0016348740318790078,-1.143109542837225,0.0003829026541965174,46.72321813039666,1.3485020451827676,27349.02206719014,5696.528151285311,2.498001989414275e7,2.807679095574919e7
0.0016248716274276376,-1.1430542383664766,0.00038091401506315585,47.65661028980173,1.335442268567097,21447.267942749324,5696.644584795651,-9.785351170559132e6,2.757004428411407e7
0.0016148692229762673,-1.1424595547842349,0.00037725518915151303,47.70104335640698,1.3653162537625092,30228.72632569437,5809.046225318623,-1.8549198203575502e6,3.19561521670288e7
0.001604866818524897,-1.1420195019221386,0.00038106283429381995,48.33465963537034,1.3170469400388545,27983.433217927977,5465.389222999786,-3.0227416215874333e7,2.5405744823048368e7
0.0015948644140735269,-1.1415994765042787,0.0003766330434256743,48.070824200274906,1.3860117729842945,27935.104964780112,5903.3145243869585,1.5213422784668583e7,2.65010927937411e7
0.0015848620096221566,-1.1415655209817464,0.00036971027745080813,48.21539239208355,1.363156370463244,23108.441179909627,6089.265437267603,-9.042492960992467e6,3.0585241215082597e7
0.0015748596051707864,-1.141147580978134,0.00037011467596005925,46.835579711684744,1.3431719000523186,22080.11241020703,5833.847769136084,1.2437249460633697e7,3.1092410161362335e7
0.0015648572007194161,-1.1406075642394822,0.00038194963795881926,47.92294638499982,1.4172236598227446,20457.375124011007,5872.575905737881,698464.4833449774,3.0187981943739105e7
0.001554854796268046,-1.1402781712345318,0.0003757768885597604,47.09367740458008,1.4236166920932571,32377.15501599424,7189.585940401583,6.686272338343828e7,5.153417440990667e7
0.0015448523918166757,-1.1392311894967695,0.000360291327756494,46.352227810605335,1.3091431578544428,29008.458811307744,5790.211652936853,-300181.717339877,2.927971205641813e7
0.0015348499873653054,-1.1388623786390295,0.0003784166719075305,45.99327044349737,1.349484969330872,28860.590533705956,5945.994348447325,3.2050179193545308e7,3.518398991732713e7
0.0015248475829139352,-1.1380459717494893,0.0003760121767869883,48.012546896323215,1.415009560901254,20480.269970212314,6004.6471107044745,3.512009835309351e7,2.8523745563394215e7
0.001514845178462565,-1.1375043169123107,0.0003794043874489858,49.17774481345207,1.3114190896440538,26535.76527401172,6256.064334925952,-81435.77255754443,3.1218676091403347e7
0.0015048427740111947,-1.137167167674005,0.00038248729004190877,49.7401969409629,1.4241923247685648,26069.491985353696,7139.781235591922,3.401222521600873e7,4.077841852501058e7
0.0014948403695598245,-1.1367267299854664,0.0003951891781974224,50.31724926819613,1.5325302872225082,37324.1804585607,7880.518975102356,1.0367395974834794e8,4.706981431723304e7
0.0014848379651084542,-1.1359233723714943,0.0003986231172591058,52.16899101427766,1.545417042257449,34739.67322292133,8591.382574877556,7.57446453213416e7,5.952770363007945e7
0.001474835560657084,-1.135220706175595,0.00037986675913820176,50.928633048433234,1.5599419854819347,36266.71359797264,8878.594306973051,1.1354883323818393e8,6.316172531803638e7
0.0014648331562057137,-1.134726006808225,0.00038927323571102425,50.755305299493315,1.5064976949095397,37704.13403715632,7669.963915142171,1.1393940984539913e8,4.1356523996181145e7
0.0014548307517543435,-1.1346656153329653,0.0003914249888070468,52.068551206919516,1.5345488532904492,30397.997049410205,6998.426383302493,2.4920908965511866e7,3.3926859766677305e7
0.0014448283473029733,-1.13411719399225,0.0003928775764459449,51.44832885909081,1.4851955783416524,33166.87889337872,6217.61489302749,9.581299837518219e6,2.949080449048469e7
0.001434825942851603,-1.1335561698232306,0.00039399359600128465,51.87474198619192,1.5028485039967125,29381.811834310167,7199.9663717719795,3.978605814244569e7,4.591554021243908e7
0.0014248235384002328,-1.1329976583288976,0.0003854695293180866,50.74815775892624,1.4581836459625432,31220.63089195696,6890.009307978331,5.155324321430017e7,3.440693277281654e7
0.0014148211339488626,-1.1322125995815746,0.00039028557704296737,51.789595999389974,1.4866795676464837,37938.834733101576,9073.288863986854,5.747278240350258e7,7.930111199223903e7
0.0014048187294974923,-1.131598531760136,0.0003913898376009343,51.50701617219724,1.552933407519975,26113.734623507688,7042.49069165087,3.121901963054879e7,3.625463041231787e7
0.001394816325046122,-1.1311371893947484,0.0003959067225380267,53.03392757965278,1.7053082374694986,33639.33978321708,9401.037279943544,1.5880073585886616e8,6.045838838182288e7
0.0013848139205947518,-1.1306311812808274,0.00039027351858200206,52.59857907619608,1.6592459245655722,30962.86308481944,8674.339670911259,1.1594357250240755e8,5.635803323741805e7
0.0013748115161433816,-1.1303667131093804,0.0003899234449161558,52.42901160078859,1.5684754474283957,30356.871158793914,8613.856881823009,9.038906604073368e7,6.2287563324613295e7
0.0013648091116920114,-1.129963019127863,0.00038379644963989286,52.61098537867895,1.4757525270795053,19052.303355840897,6410.234476703677,-1.8286525557084404e7,3.158849119890921e7
0.0013548067072406411,-1.1295478141163942,0.00039531740016505524,53.564453964813985,1.4978285816345929,22838.361032162295,7106.685397562011,-1.7560740906750407e7,3.784206286428251e7
0.0013448043027892709,-1.1284788457957557,0.00040484200011516237,55.029239315645945,1.6004025882646475,33254.99910786547,7162.680508028345,1.6582303305808002e7,3.652630113947402e7
0.0013348018983379006,-1.1279602213564326,0.0004185375248892951,56.76354719085123,1.7765700394277606,42231.665793611835,8516.147675934708,1.0174988364070424e8,4.8134412080132894e7
0.0013247994938865304,-1.1275579176472976,0.00040251484262938605,54.53261023247245,1.568114324078073,29878.04132231683,7532.155859097631,2.9679551934863478e7,3.697095420801716e7
0.0013147970894351602,-1.1268193074223125,0.00041465601169756637,56.520894362637925,1.7083797537039438,31993.549801343477,8449.440355760431,7.642825945217109e7,4.1600862729791336e7
0.00130479468498379,-1.1265272241320923,0.0004223242973459286,57.51343884140455,1.6596283434992705,33832.66072185515,9795.325138394319,1.2961860158467847e8,6.736391824816269e7
0.0012947922805324197,-1.1258788331985938,0.0004246717074544817,59.462098175889984,1.7177290594701728,33967.07209500901,8669.102447316254,9.14170535384522e7,4.8180418460951924e7
0.0012847898760810494,-1.1254388606652626,0.0004161695852063127,60.34749483329099,1.779076950033288,49159.49498588039,11134.50248665783,1.5954910267116764e8,7.86336281079433e7
0.0012747874716296792,-1.1246748803844209,0.00040606623803800647,58.9724720845292,1.674385044985138,37346.15361605691,9704.600078858592,1.0527879692420763e8,6.072160407620487e7
0.001264785067178309,-1.1239100268101792,0.00039971777166300737,57.72940425935932,1.5909136810348583,32285.40292857314,8789.72488941664,3.794658666928015e7,6.399364407582664e7
0.0012547826627269387,-1.123128091466192,0.0004088569793466308,58.97815067152016,1.6617780912004316,44382.93230996894,8127.242164632502,-5.5862802774580885e6,4.278077956221177e7
0.0012447802582755685,-1.1227468130718457,0.00040897723932138187,58.44611502526579,1.6436776889362266,33893.90010183405,8364.897136528649,9.560038527190153e6,4.7213521895687565e7
0.0012347778538241982,-1.1222361564295829,0.00041328607754712233,58.09637375319084,1.6304778987602297,33700.82932503618,9075.22761489104,8.69699844945728e6,6.141321667632021e7
0.001224775449372828,-1.1214370843803048,0.00042945411445624836,59.58694814679901,1.6270090890153228,38111.101709077615,7896.62111373578,-5.863489565319228e7,4.4203544242079094e7
0.0012147730449214578,-1.1209122733117545,0.0004263909050764213,60.40352449966127,1.6745988062567594,37313.83959474148,8822.72188552949,4.80088128911811e6,5.498304328680095e7
0.0012047706404700875,-1.1201163898523898,0.0004253915410605899,60.58999814054654,1.6812985704412593,43569.9101550905,10041.065033442548,2.374157498218356e7,8.791399223114206e7
0.0011947682360187173,-1.1192449524707169,0.0004461840576793623,63.67975981277639,1.839529957002163,54644.89823081791,10411.361372923942,8.831001452071655e7,7.25558333188722e7
0.001184765831567347,-1.1189643353839398,0.00044124285072886794,62.4036397539156,1.7657360285338344,44820.9714322223,9196.937981683757,2.4669682904618092e7,4.8975587947763234e7
0.0011747634271159768,-1.1179974681943659,0.00045154490720353653,62.3389247591894,1.817573183560661,44175.83911904387,10780.108619366061,1.2028862582071005e8,8.123833608194868e7
0.0011647610226646066,-1.1179596999228467,0.000464203571077097,63.53793959457648,1.9631130006775648,51151.9776056452,11517.989422573755,1.45068093706932e8,8.832968684031461e7
0.0011547586182132363,-1.1176357673717199,0.0004600269018023003,62.233865273962735,1.8400290896366447,27979.611347005466,10311.237705779411,6.0250382774692476e7,8.03866271413027e7
0.001144756213761866,-1.1172005924181987,0.0004578597653483218,62.41843207948981,1.8136195931516501,27460.948567133266,9325.441729109563,8.512301731592191e6,6.027319610195529e7
0.0011347538093104959,-1.1162237966841555,0.00044036034522222726,62.29244897602669,1.7367147910645169,28418.19002730535,9170.11329315611,4.9377081962552015e6,5.97750142788744e7
0.0011247514048591256,-1.1153349007776943,0.00045278609908286344,63.59078207572381,1.9243865316725788,43313.771883043235,11906.329177893482,1.3713195602509874e8,9.131970749781834e7
0.0011147490004077554,-1.114827258889517,0.000436799269874485,60.84178405437589,1.7757110275478796,34584.5356232451,9316.633322487618,8.274741321121256e7,5.034401134928281e7
0.0011047465959563851,-1.1142155551742308,0.00043789510436404697,65.2808038088135,1.9957454440340896,45237.383277488254,11473.575055710611,1.5731567303102747e8,7.449757664415234e7
0.001094744191505015,-1.1134023505744972,0.0004409572882937367,65.62782566233814,1.888156495547615,43396.01069993169,10143.790359176068,1.9164353003130093e7,6.961219728123257e7
0.0010847417870536447,-1.112615130273579,0.00044607101062418597,65.48375464316987,1.896902018993141,45321.860420333716,10784.810885012832,5.466566085769205e7,7.120376975840123e7
0.0010747393826022744,-1.1118700062340119,0.000435682415194088,65.3647685815634,1.8159635365695255,51248.85269324515,10439.363107276122,4.653017986555058e7,6.913344726089841e7
0.0010647369781509042,-1.1113732891591248,0.0004432256276766227,66.25052173899583,1.779448043915949,45059.46642783049,10400.2133998104,4.641662904465665e6,6.452562103655625e7
0.001054734573699534,-1.1104115857547627,0.00044564074916240065,68.29244822601957,1.9329778541297535,52347.32560441206,13120.180376861053,5.951451407979017e7,1.1172039823174176e8
0.0010447321692481637,-1.109815635368135,0.0004367043313037787,64.45651346651381,1.7244115153247146,42956.882715476575,9406.847435250276,-5.362056369846358e7,5.7764475156373315e7
0.0010347297647967935,-1.1092255560051187,0.00044780964511931444,66.6306462995783,1.7957970609570741,54630.691804100024,9455.14167054245,-2.940362255487271e7,5.116360740015291e7
0.0010247273603454232,-1.108565419300412,0.0004557185973825047,67.89230179059825,1.859863378799474,44770.562294476236,9929.073267121554,-1.4160696406524659e6,5.814250163196063e7
0.001014724955894053,-1.1083856971797073,0.0004673585930770787,68.22871710324063,2.0042608322874944,56792.13968727017,11572.910273874455,4.8517076337110616e7,7.438707394890791e7
0.0010047225514426827,-1.1074833345088642,0.00044737832683712785,67.9114942153848,2.101761494326756,49495.62492570059,12883.109278375312,1.7855407426221004e8,9.516434094320805e7
0.0009947201469913125,-1.1073206108454603,0.0004529740334034457,71.9292521605969,2.123962170345283,48431.43875502326,12107.072216893432,1.1371034614598238e8,8.827169135896683e7
0.0009847177425399423,-1.106553842242294,0.0004541617053450979,71.81564772309505,2.0844727526787423,52364.08506121596,12420.353321722472,9.221403330402425e7,9.21299711041449e7
0.000974715338088572,-1.105795870943555,0.0004576384433028412,74.18600134586147,2.0672576631908925,54959.53654623283,11435.655319793794,5.450727098860632e6,8.068259744451046e7
0.0009647129336372018,-1.1048697780237529,0.00047241102146157536,75.1136911947277,2.0495702004886076,43777.87710228909,11941.014227538602,7.55465517602011e7,7.41904668248813e7
0.0009547105291858315,-1.104287218069657,0.0004721135845014913,75.58552451704412,2.203029066690655,83184.15480347323,13617.67125829161,2.4848501985284895e8,8.732900419190173e7
0.0009447081247344613,-1.103715116755175,0.00047465558361135275,75.15673309820387,2.2212778314909816,81099.9438162018,14009.576276400921,2.5032076355095005e8,1.116623124300669e8
0.0009347057202830911,-1.1031866740298462,0.00046864947804430707,74.23160506034509,2.1919280447549268,73487.24315528957,13924.998695513792,2.4342905814575285e8,1.1256268092085075e8
0.0009247033158317208,-1.1020177233156763,0.0004698166055286478,76.06395755874742,2.187794913663787,77036.83625033613,13435.307713590884,2.2936154144159812e8,8.42235778177247e7
0.0009147009113803506,-1.10150385729545,0.00048295031433191114,78.99582502838659,2.220813333853867,70479.2100629397,13620.904759959976,1.5150853956696004e8,7.845027842083435e7
0.0009046985069289804,-1.101327607219061,0.000487351283016216,78.47467119613023,2.315460558487565,73954.81702489461,14593.141840797614,2.1848916146560758e8,9.227969768677329e7
0.0008946961024776101,-1.1003360004613665,0.00046527051054356933,77.86640351240247,2.257832551667004,69163.60526211794,13850.196646028831,1.62103511200868e8,8.923755038069735e7
0.0008846936980262399,-1.0996786195237187,0.0004675672319322742,77.40271428833672,2.176626580386998,77567.11829144503,14055.61723203519,8.235690119086166e7,1.0438513763091172e8
0.0008746912935748696,-1.0985489151224954,0.0004744079107358655,78.14129024432269,2.2418412132498515,75375.76407771555,17455.377029085408,2.1967613499835837e8,1.6136462315868652e8
0.0008646888891234994,-1.0978853861266744,0.0004756717827784736,79.5309398813385,2.1522117907575624,62963.630287869004,13224.2448702294,74626.5512836784,8.788807833959867e7
0.0008546864846721292,-1.0974146605811075,0.0004803125462275149,78.85151368924345,2.124956445760264,63520.02893934478,11467.48788745329,-2.4689696363136422e7,6.3256745885021456e7
0.0008446840802207589,-1.0963031970720272,0.000490035982155721,79.04395804127483,2.1587514262926293,64534.24470334089,11142.694457330483,4.594900738885024e6,5.9842294475412175e7
0.0008346816757693887,-1.0956472881708292,0.00048657207056547653,80.86555350199849,2.2177505415489343,63829.19959827054,11932.103038322717,-3.073651881468467e7,6.676300483765569e7
0.0008246792713180184,-1.0945746109767827,0.0004928233982026403,81.31237565486889,2.3722637597665486,79067.49112967617,15270.572770433244,5.1895968968216926e7,1.3810126380168435e8
0.0008146768668666482,-1.0940736039900223,0.0004604319503059933,78.49861883479657,2.3099201082268155,83403.91333249838,19255.484683095037,1.7402506492624155e8,2.4514158346256113e8
0.000804674462415278,-1.093558611131321,0.0004664405390653935,80.71877793429462,2.2739641652998683,87952.56038930986,14934.558667714515,8.923807305936998e7,1.1370566088296978e8
0.0007946720579639077,-1.09326754851169,0.00047249164205778217,79.84664519444911,2.3484018280319883,82527.92573561567,14989.513721713945,1.9052399627051908e8,1.022779909184909e8
0.0007846696535125375,-1.0924476313295313,0.00047931384071447133,82.3815374902676,2.3282531325876525,70732.6192813097,14223.17689198626,7.759654486711065e7,9.070085152398992e7
0.0007746672490611672,-1.0916694586686306,0.0004873605956164559,81.90254092942952,2.3450056837662965,78393.92700090774,14078.60271941723,8.667519949237838e7,9.062758708558443e7
0.000764664844609797,-1.0910431774434635,0.0004875382856448833,85.05248993320127,2.415930842656655,91846.24079807341,15705.136306005586,9.797750717801933e7,1.0308032696202053e8
0.0007546624401584268,-1.09060743480001,0.0005040318795877899,86.66835330106426,2.686531525189344,110478.3806383413,18380.55358386529,3.318392095638316e8,1.3035511746542469e8
0.0007446600357070565,-1.0895599583690283,0.0005067688847969233,86.05057381621937,2.4788108925070813,87893.72588741248,15860.793967791442,1.0060353397813785e8,1.1262134047833562e8
0.0007346576312556863,-1.0885384001521858,0.0004959457301845576,83.97839642048703,2.519999474055866,89444.55618084877,16508.768763884043,2.7998367746302915e8,1.2224885553264673e8
0.000724655226804316,-1.087906266960572,0.000509438561413608,86.84192628466118,2.749127522322292,78990.03824906047,17381.155586581197,3.208387176968939e8,1.2118090167541254e8
0.0007146528223529458,-1.086706883325311,0.0005056113761031483,85.19241376148848,2.589037331508432,80120.41589858846,15775.154647035315,2.1398080215974948e8,1.0703557805395249e8
0.0007046504179015756,-1.0856319114775632,0.00048585763920471,85.40514935154815,2.513610526961415,73703.1033666008,16052.794919298836,1.7463531763566345e8,1.1652108562129113e8
0.0006946480134502053,-1.084985784381792,0.0004993601702678765,88.4408448524974,2.524378783429321,65227.05332067894,16754.603158054204,1.456686767385657e8,1.2050734857232648e8
0.0006846456089988351,-1.0836772364709761,0.0005177811074955202,90.80911220659657,2.604879467890963,71304.79074475955,16015.571398273178,7.885583187426282e7,1.1625310677963498e8
0.0006746432045474648,-1.083087789127745,0.0005092046634608695,89.27326240666606,2.6307053335826884,77604.38421230984,15890.315502544026,1.1600755761386523e8,1.0979399090236852e8
0.0006646408000960946,-1.0821962124483662,0.0004977580161497645,88.39718817123364,2.5960465123677876,89942.10432116983,18411.869261871783,2.3316509764003426e8,1.760813481752443e8
0.0006546383956447244,-1.0814432698710115,0.0005109181882755199,89.63842905367517,2.497864964929153,82943.1702742432,15354.59316417877,9.738680822155976e7,1.1278319074340208e8
0.0006446359911933541,-1.0803684780936202,0.0005139708292666001,88.94995491551984,2.5831493557307312,96406.35840080805,16991.02338486046,2.3767628859486407e8,1.4435264348226187e8
0.0006346335867419839,-1.079753462322568,0.0005165969038831273,93.25522839554108,2.706330896244499,74157.56873064804,16483.979019901864,8.814792006470007e7,1.1879576093300702e8
0.0006246311822906137,-1.078594477722912,0.0005117054305787462,92.29032227285619,2.6890802362991217,100700.1180359567,18882.107871001426,1.429943764345851e8,1.6838602606483397e8
0.0006146287778392434,-1.0778052664680169,0.0005344206072921226,96.54721867477858,2.6205211341506165,74892.85292077195,15484.980817191901,-1.5833509920660606e8,1.0425078167980652e8
0.0006046263733878732,-1.0769879460478218,0.0005443264147839513,97.68408938604283,2.802604552837594,82860.75197663448,18059.092856583862,5.007594078546111e7,1.3182382151585591e8
0.0005946239689365029,-1.0762016850665448,0.0005500963220141364,100.57160956281923,2.884892983364812,96777.155401179,19280.581151540322,9.101354154150893e7,1.388553590862595e8
0.0005846215644851327,-1.0750739102065332,0.0005537284279794763,99.92756248705793,2.845921324005629,76382.15435765978,17945.422750700527,4.127840821267189e7,1.2759074213547221e8
0.0005746191600337625,-1.074559124054876,0.0005542380869403597,101.60744668681852,3.005518160700889,71743.13183123691,19698.05755492729,1.939237798901125e8,1.510691402000826e8
0.0005646167555823922,-1.0733722382028585,0.0005491030890041802,101.43039682984497,2.9698279826544356,69939.35385310977,19563.09522437875,9.364570623333077e7,1.6744520359538937e8
0.000554614351131022,-1.0724740146352671,0.0005488910777992505,102.06766437998833,2.846603353156592,68916.76998680348,16996.209779595858,-8.480552921135284e7,1.2648402105667992e8
0.0005446119466796517,-1.0709968740736602,0.0005528438657065645,103.5574168138713,2.8679225989186983,65199.83037579197,20826.520338687027,-3.9649214496172816e7,2.3821263635782018e8
0.0005346095422282815,-1.0702630262698756,0.0005554525718235937,106.09900850326986,2.927369251774984,71963.90535873386,19894.546727774123,-1.92754804056972e7,1.8902384554306537e8
0.0005246071377769113,-1.0690775402672594,0.0005420517969092124,102.52543474129978,2.9356647715068718,74701.3137072684,19275.55930779286,7.483720229299897e7,1.5375874213403326e8
0.000514604733325541,-1.0677747025475837,0.000536084033552851,103.92920897735756,3.1134063242151453,105653.95897885805,21820.644636417976,3.5024440398960316e8,1.7428094437906703e8
0.0005046023288741708,-1.066663729825755,0.0005472313059275312,106.275982297255,3.1933811568950703,118417.1515701888,25130.175865734484,3.5174206754354346e8,2.6377795263004723e8
0.0004945999244228005,-1.0656963121471477,0.0005555569072535365,106.89599357911105,3.172912202656234,114554.26850138773,22789.842237026784,2.840192284596566e8,1.9106715113441887e8
0.00048459923709742725,-1.0648400225934558,0.0005621971289103614,108.98919758295496,3.22933381643873,128277.78060791567,26010.587998379917,3.2186296657231355e8,2.5580209299060467e8
0.0004746014892589301,-1.0639990668004373,0.0005658601972144369,109.21796401615597,3.080034170539537,148950.5971539131,22846.72906791654,2.2903525949975416e8,1.6898261473470294e8
0.0004646037414204329,-1.0626291803130417,0.0005549470792842022,110.90793037552928,3.360777139199086,151608.1837243014,28143.801334878444,3.4798717605587524e8,2.8142112065856934e8
0.00045460599358193576,-1.0618797946667546,0.0005566093638347022,112.41411994301254,3.292065611088899,142826.37083120816,24840.932936417168,2.557733765103597e8,2.2600482169402212e8
0.0004446082457434386,-1.0607665011360083,0.0005564478237294331,112.2103416019164,3.088407111916534,125306.13158191649,24901.34650991971,6.4074769108912356e7,2.710020467909504e8
0.00043461049790494144,-1.0593741101364367,0.0005618601315669115,114.54090628026016,3.2519871947160985,120357.76433638611,24473.72033017225,8.25642532017238e7,2.1581952004122174e8
0.0004246127500664443,-1.0582643865311983,0.0005435976264133367,112.12964352945374,3.319088761536322,122942.13056905098,27174.648718512395,2.6297745953148565e8,3.0099650366605276e8
0.0004146150022279471,-1.0576066890077425,0.0005540072308806856,111.06534507007682,3.3722130783341506,134427.1582685267,27935.464147073002,5.637517727798406e8,2.954047262622278e8
0.00040461725438944995,-1.0565508866125723,0.0005591544139792976,112.73385667362405,3.3832199613951905,133753.2189519371,30757.63901248476,5.564966711112642e8,3.544193750471904e8
0.0003946195065509528,-1.0554855458413948,0.0005901870826999174,116.93215094495147,3.6248470980175345,131893.61121580802,32704.179264208935,5.879596328827145e8,3.789685444346447e8
0.00038462175871245563,-1.0541139817035756,0.0005919909492857177,120.01136622398882,3.874954121167122,169742.76586755933,40556.12953067386,9.2234455806831e8,6.082320052143925e8
0.00037462401087395847,-1.0532315847843419,0.0005887964921598946,120.78279803169525,3.8477629449944155,177942.98518714617,43275.05411649662,9.206608931228685e8,7.144672725093502e8
0.0003646262630354613,-1.0519516524389636,0.000600229549779714,123.65448784693021,4.057601000618149,195681.25521883133,41806.5887355359,1.0850256418305209e9,6.134376602167273e8
0.00035462851519696414,-1.0503744256140197,0.0005958122495109196,120.7595468694478,3.9381694818552897,183740.67294858757,40052.33410606969,9.884702079790945e8,5.734835370351727e8
0.000344630767358467,-1.0495108363888468,0.0005955608067220512,121.01811115842955,3.836550115909294,163793.1105622428,39220.61044112399,8.499222178867822e8,5.731871335024168e8
0.0003346330195199698,-1.0484583032244814,0.0006077129337930946,123.81131527035647,3.9627655871328806,196550.16657866805,38659.070400715165,9.971885263349361e8,5.103549947026414e8
0.00032463527168147266,-1.0470032324718535,0.0006037898569379258,124.39694987771826,3.831163293943937,168815.54451742774,34959.13992942458,7.310103111371635e8,4.1024637742714e8
0.0003146375238429755,-1.0453971688107826,0.0006023107599171782,125.06683123487568,3.6911161122239586,174328.47757216138,33128.369476974454,6.707058460212175e8,3.53043117642681e8
0.00030463977600447834,-1.0442232465611072,0.0006092203997573473,128.04768567674526,3.8115562253279567,204895.9859939634,34877.64272286786,7.109362551588626e8,4.1269348964629483e8
0.0002946420281659812,-1.0435960663876966,0.0006101755354427701,130.44698310754887,3.8719415843789617,225412.54182091937,33664.51783203512,7.250857175908352e8,3.397101908897573e8
0.000284644280327484,-1.0424382842811055,0.0006191676960313247,135.12376585457812,4.054552573993318,259435.0383260004,37613.968159991855,9.468128299181283e8,4.354680916247044e8
0.00027464653248898685,-1.0408490472878102,0.0006223154940196585,138.61207122890002,4.237173950406641,248549.142847563,39428.124464906745,8.662274895123487e8,4.5650540713599104e8
0.0002646487846504897,-1.0399690198590272,0.0006419745941555309,138.52208111301437,4.083904130273596,232787.28799971385,33220.266630849575,5.539836514865702e8,3.105973453269651e8
0.0002546510368119925,-1.0386875260216886,0.0006393430794897583,140.89446898815976,4.250877765121397,230455.32256734124,36509.19704500134,8.402160382688599e8,3.656952116991434e8
0.00024465328897349536,-1.0374798826938256,0.0006453611215641525,142.1545064078033,4.097648224756644,209755.3430063588,34304.33919785731,6.43271170170799e8,3.2822585476574826e8
0.0002346533292438835,-1.0357546763618253,0.0006534258113307856,144.4915934574864,4.34998022946968,244743.54067788064,39706.90384593436,1.1774885952760367e9,4.201327046529494e8
0.0002246532530989498,-1.0341605852573403,0.0006472541298088765,146.49341495667255,4.226434546867431,244683.52627142766,39025.12487401224,8.281624109796917e8,4.519352265278832e8
0.0002146531769540161,-1.0324620047081254,0.0006659163162224281,149.80897496290268,4.357195457108408,253371.30198552104,38594.269460109324,8.335795235423459e8,3.726475874994683e8
0.0002046531008090824,-1.0312219290376414,0.0006710751590549663,151.18197567327223,4.569754386782033,259428.91926136284,40142.27984238101,1.2320547201093776e9,4.064628509400103e8
0.0001946530246641487,-1.030005375449219,0.0006703372450370972,149.86391944861285,4.417126980520665,255025.34423363218,39220.112559688736,8.069011473669889e8,3.9433273544505e8
0.000184652948519215,-1.0287118897366805,0.0006744791555683804,152.8195108329999,4.639472552669939,238935.05994821896,45133.87294528632,1.1978067965659199e9,5.795134862441874e8
0.0001746528723742813,-1.027263733110157,0.0006827627799709816,155.3606113493144,4.6798074824983775,245337.2135120893,44623.568514009494,1.1079378577594376e9,4.97708320698857e8
0.0001646527962293476,-1.0259540012043442,0.0006866348906248025,158.90094482951483,4.793575407303875,263839.3943987342,50303.10509135635,1.2886733516045535e9,6.395781842580488e8
0.00015465272008441389,-1.024520677520543,0.0006784986802181363,161.04978145706087,4.902214564247112,261970.13087601797,50001.90116610854,1.4077639857565322e9,6.413005294252985e8
0.00014465264393948019,-1.0226156501639874,0.0006749413324485538,162.6202259144552,4.932203348320534,239133.96706766088,48942.932525008175,1.3215340721319115e9,6.160026500883231e8
0.00013465256779454648,-1.0211479719116112,0.0006870312260526566,168.82603686182094,5.070364958880509,268527.1747459528,51555.2677280385,1.3404346571721923e9,5.622186588163079e8
0.00012465249164961278,-1.0198540933058367,0.0006969967249085082,169.87610642141195,5.211501744710158,319562.3776368902,56125.29557595132,1.6735578037041337e9,7.073163278850896e8
0.00011465241550467908,-1.018826494706422,0.0006925177808736274,171.92803983793647,5.3088421463367235,308334.9665147726,56742.36184712322,1.485706078721404e9,8.354921224395063e8
0.00010465233935974538,-1.0176739081531998,0.000690097886643941,172.16700041425307,5.219176960866641,285855.24029085465,48280.75452735117,1.0562345406758924e9,5.827272507061698e8
9.465226321481168e-5,-1.0159973837645957,0.0007007894247281265,179.12606409853035,5.5338030968119565,330176.0783861948,53539.7889037541,1.3692397086131978e9,6.411509008597307e8
8.465218706987798e-5,-1.0144410687726684,0.0007196125465705779,178.92200469630896,5.418354907782379,303086.00392266887,54078.50506884291,9.268004844948019e8,7.494021209115363e8
7.465211092494428e-5,-1.0127358417320993,0.0007240575920007218,182.5661407253753,5.578535454300469,354942.65609432,57420.29041831569,1.2053596562529435e9,7.802034962807349e8
6.465203478001058e-5,-1.0111472387812102,0.0007379238501011672,187.36476751372285,5.947214345437629,392310.83624290535,60505.06562906955,1.405504110187253e9,8.173121421861097e8
5.465195863507688e-5,-1.00914793513699,0.0007445114603990883,189.87245888796423,6.134528432553089,436121.7386726113,64506.551753932144,1.9971964289121814e9,8.950943091711411e8
4.465188249014318e-5,-1.0075678715022511,0.0007482183883847235,188.44146655554343,6.1208783683819545,450320.0647784432,68735.25652978559,2.519414140461011e9,1.0226621301136678e9
3.465180634520948e-5,-1.0059637056312523,0.0007449654877935454,192.48427667915377,6.261752424905598,460435.23595011653,75168.34776014571,2.7572607680923643e9,1.2083762391041987e9
2.465173020027578e-5,-1.0037769247333066,0.0007581073186728978,195.1303111475179,6.213633723610634,442353.7179823627,75395.17647024662,2.7452034098853793e9,1.202783315965079e9
1.4651663150289096e-5,-1.0021411431274379,0.0007627666156049079,197.9110112530701,6.453838446977536,463221.3740864512,73013.21722350287,2.9812536065298433e9,1.0643209319068561e9
4.651732524507679e-6,-1.0005613165643996,0.000766346746453011,204.03073045948292,6.434742966296955,451437.1537467894,75986.61336405747,2.7937605189103208e9,1.1219972391569486e9
-5.348199920263141e-6,-0.9991480007751848,0.0007624930805529576,203.14421621429614,6.405350793910914,477616.46478211053,81131.06167967228,3.470134438750555e9,1.2192791076820896e9
-1.5348132365033962e-5,-0.9972715737027809,0.0007701874708229839,203.84417660845568,6.405930557697253,454344.9463934125,79618.6781923392,3.2786736657239103e9,1.1633129685109131e9
-2.5348208509967662e-5,-0.9954746256957996,0.0007880404337784811,207.0376050446636,6.56350148134743,487861.5242357793,79803.4235136238,3.3708554673687997e9,1.118506039591515e9
-3.534828283591196e-5,-0.9937054593180075,0.0007959528282189507,211.2762206373356,6.531578752935476,487746.73234424554,81567.91317561659,2.9420510835992804e9,1.2723118774177184e9
-4.534835898084566e-5,-0.992036845784215,0.0008051526347055887,218.75958012669992,6.571953650741351,523092.8933365524,77057.79774310088,2.2885882662154975e9,1.054317229569473e9
-5.534843512577936e-5,-0.9900069035106568,0.0008003797875284444,218.263942148317,6.508034784462128,506270.269912681,73114.37019341408,2.0070724407843547e9,8.782563209909343e8
-6.534851127071306e-5,-0.9884420909170288,0.0008112545527355865,222.76203863241471,6.560471057399938,469450.34637948364,73638.52156381338,1.9175091553317702e9,8.250459396620235e8
-7.534858741564676e-5,-0.9872802559117557,0.000821023643837273,226.67613699964207,6.7958414063493935,482058.7008486578,75015.25562643998,2.0322481478612018e9,8.154830399220924e8
-8.534866356058046e-5,-0.9854865846248124,0.0008334253760524921,232.68956136682917,6.868195603529292,428533.26814581023,75033.35760782858,1.8772918817026153e9,8.084891456899048e8
-9.534873970551416e-5,-0.9831155979254746,0.0008360148557887305,231.89675216337136,6.904400902924566,441448.18148797436,74004.93173486431,2.0652322082492127e9,8.406271049683096e8
-0.00010534881585044786,-0.9815878910721278,0.0008437149586374683,231.76328375868306,7.006151601385608,443103.8958943177,73769.78170789855,1.9595733581803136e9,8.646379312642267e8
-0.00011534889199538156,-0.9790258567627763,0.0008666260190666574,237.6821247528886,7.010323053577817,471966.66291261127,73029.0772337293,1.6510326652389724e9,7.893671874252149e8
-0.00012534896086435765,-0.9772891539941317,0.0008817905551659873,246.67780262730733,7.243241925665216,519882.66216185375,80095.77027125435,2.005512311936814e9,9.67602232837858e8
-0.00013534903700929135,-0.9754590531457203,0.0008838713479434081,250.67703288266162,7.353873813339823,502777.7869848626,81958.89607003119,1.87480309170955e9,9.614356129306114e8
-0.00014534911315422505,-0.9730178026868492,0.0008896705264999878,249.28114849194418,7.252441760828046,537477.2486995741,77864.10523591242,1.4744652665191813e9,9.262007445198444e8
-0.00015534918929915875,-0.9710272885696491,0.000898917846381853,256.9344955907823,7.612808158439444,589626.0727138605,83488.79866960704,1.8399152942731304e9,1.0357586329654802e9
-0.00016534926544409245,-0.969051314153755,0.0009156590547928904,263.6681867276233,7.922604376474975,610151.3979073085,86200.80330859234,1.683330122249419e9,1.0511404802497647e9
-0.00017534934158902615,-0.96650416196247,0.0009260982008077263,270.3912189598776,7.974127621410648,587033.034835696,90102.91499366505,1.6129851611256013e9,1.0648915712153407e9
-0.00018534941773395985,-0.9645222971122482,0.0009430095216782995,277.7953584474275,8.377510960318086,705924.2538503723,100702.27342391953,3.0053683839135914e9,1.3264151940404477e9
-0.00019534949387889355,-0.9620158326059814,0.0009510410677869489,287.7682846050098,8.671457533120602,756961.2327935965,104514.02572249083,2.8896050257465534e9,1.3781742763030136e9
-0.00020534957002382725,-0.9589484397766425,0.0009615027650223164,295.6729590204417,8.934416311966977,734796.5257951957,112609.62942307844,3.150619554386471e9,1.6338381378831267e9
-0.00021534964616876096,-0.9571546486128817,0.0009732248100890286,299.6026129866206,8.974078676726268,701776.9301975167,117486.71697839235,3.674807919696539e9,1.8031874191975415e9
-0.00022534972231369466,-0.9547519462560302,0.0009751197817439726,305.2568663748556,8.855573969187295,710701.8044084454,112811.33291106945,2.397710436603207e9,1.6632163345250459e9
-0.00023534979845862836,-0.952205437267805,0.000984448457786812,314.3569593725162,9.507842006392783,821497.7270281543,142610.02669773213,4.390074585218541e9,2.6504814337823186e9
-0.0002453495981171727,-0.9498155451663313,0.000991868658051499,319.848119509373,9.759632120149808,890603.0145058096,140706.7546576715,5.2974465194217205e9,2.4508458278497868e9
-0.0002553473459556699,-0.9475623784473166,0.0010139682812088972,331.63526614466963,9.982832604235577,943912.9420127381,140754.3878020331,4.672383644054149e9,2.3367410196208944e9
-0.00026534509379416704,-0.9453414840537357,0.0010290489408478706,335.79536184695786,9.933600559320451,977113.3347133998,142675.6499132631,5.61671731287391e9,2.418323051474111e9
-0.0002753428416326642,-0.9421515258176479,0.0010286330571376292,342.05405887424354,10.166808821284697,951519.5841334463,152384.45262112882,5.160083971684381e9,2.632093192662178e9
-0.00028534058947116137,-0.9397963952265221,0.0010436240104721394,344.6497579884566,10.127267282168987,989583.6911787615,148552.6580121074,5.035685796631832e9,2.564011119487081e9
-0.00029533833730965853,-0.9372206437651991,0.0010606693535185775,351.40175097395473,10.28656152737896,1.0324536145939509e6,162644.5232040124,6.335332511226317e9,3.045075061948433e9
-0.0003053360851481557,-0.9345905996174797,0.001053947731095081,349.75405779347204,10.088184348425322,1.0484506156705848e6,149970.98111719452,5.104856084940404e9,2.6869514673167033e9
-0.00031533383298665285,-0.931831836682418,0.0010700307168223773,361.5168384953859,10.220587924843763,1.0211526912588722e6,150372.65193225758,4.851321926488776e9,2.525130126759288e9
-0.00032533158082515,-0.9291405053935236,0.001081808039640531,360.5198801309442,10.315561233669694,940602.2938236161,148176.1780380747,4.22401154507086e9,2.519499193965782e9
-0.0003353293286636472,-0.9263211407150601,0.001080885453204748,363.8780572329293,10.568316404905657,1.0512024931990013e6,154041.8029011116,4.8752290103978195e9,2.6752860949011307e9
-0.00034532707650214434,-0.9240819728229195,0.001101094650008123,373.32570478709613,10.706133938728643,998173.466027982,151146.7661477017,3.998859324989433e9,2.5098693251945157e9
-0.0003553248243406415,-0.9209880095605504,0.0011074192643873175,379.23574296072974,10.893137783862924,1.0599654639683494e6,159172.97884300997,4.211746302214234e9,2.7346053066275663e9
-0.00036532257217913866,-0.9178404261290563,0.0011330301583855511,393.24432677131836,11.271357213343679,971840.635899192,160268.18091272432,3.682355213983218e9,2.6192524184256215e9
-0.0003753203200176358,-0.914509049966488,0.0011502116054362488,402.9325085402456,11.924053354806547,1.098975708864004e6,191591.7661237344,6.806359953244326e9,3.962821439780589e9
-0.000385318067856133,-0.9117110704434344,0.0011435045043984794,399.8159446925381,11.916038855529175,1.1206582798279987e6,190642.01918568678,6.489586750731519e9,3.805068653321467e9
-0.00039531581569463015,-0.9083418351728008,0.0011598706614552824,407.0151133208631,11.882872475102037,1.1067074245381136e6,186747.3030819015,6.097589876734666e9,3.8381921321458015e9
-0.0004053135635331273,-0.9051650080744651,0.0011755943947825483,420.01887092646405,12.239060463900787,1.158158419284272e6,197893.4740293058,8.545385042179709e9,3.994546226505195e9
-0.00041531131137162447,-0.9019185169621593,0.0011723299793775887,425.0326129039224,12.489912879647108,1.1223069747797558e6,202906.5000756347,8.253124599452832e9,4.180536642976353e9
-0.00042530905921012163,-0.8984645110910762,0.0011876132517311094,440.5244859274822,12.906993498214879,1.051024632645751e6,213927.06966712602,8.713347365552597e9,4.0898402968499246e9
-0.0004353068070486188,-0.8948767370460552,0.0012004483362700587,445.0476973819497,12.964330690309664,1.1649853437055603e6,206698.39958699245,7.686324438972189e9,3.7837523157754664e9
-0.00044530455488711596,-0.8916596622711983,0.0012331061122934088,469.57954429909114,13.549329876748008,1.2076094914265994e6,213262.14435942948,6.089282891896927e9,3.8378366720008965e9
-0.0004553023027256131,-0.8884323639560957,0.001242930210022569,478.17706792256206,14.173777509052721,1.2985682497506188e6,236105.70897125767,8.883070657932034e9,4.453344708863201e9
-0.0004653000505641103,-0.8849272079484536,0.0012526717200185306,485.39631839166805,14.324196770327244,1.4382631469813546e6,253373.6962380194,9.845210341903e9,5.535506079621677e9
-0.00047529779840260744,-0.8813026030009378,0.0012568180267209861,496.592031844411,14.267901392610245,1.4726260707871786e6,230870.3032950774,5.807804087938914e9,4.296068062933864e9
-0.0004852955462411046,-0.8772174390988883,0.0012815029572458736,509.5624220816299,14.466158908316007,1.594831966277805e6,244001.49916971262,4.452141270890703e9,4.709017911539398e9
-0.0004952965537086129,-0.8732032140474992,0.001312021792014005,525.9688998545585,14.916158830733618,1.6978956417988322e6,254950.20423332354,4.1722643797544684e9,4.794627775490729e9
-0.0005052989581599832,-0.8697880300080411,0.0013223059366698191,545.9748516252257,15.693458819550447,1.763469927769898e6,278842.06671590835,4.740020039435081e9,5.635523750647644e9
-0.0005153013626113534,-0.8659055219921281,0.0013315967136198674,556.4688649627011,16.245485965897682,1.8518959961722973e6,304995.53743219504,8.956842196404388e9,6.625511955264767e9
-0.0005253037670627236,-0.8620356617189242,0.0013555848857738557,569.064926359528,16.422723612980455,1.9890389863795347e6,303363.158536473,8.705107562048538e9,6.53007290750898e9
-0.0005353061715140939,-0.8577286231756676,0.0013607933193901633,588.7463253607333,16.775131167036523,1.993477090583811e6,304300.36349359807,6.333923699596656e9,6.773824523314116e9
-0.0005453085759654641,-0.8538526121945359,0.0013661418408344834,597.6026646657408,17.123886426309404,2.0196854244231677e6,295934.5131368365,6.383482844269182e9,5.993780390286722e9
-0.0005553109804168344,-0.8503572188928487,0.001392222499275515,610.973359455174,17.847727706938063,2.0205408521652394e6,298963.4446458394,6.289078663208688e9,5.477452491384134e9
-0.0005653133848682046,-0.8459230698983186,0.0014074038290878403,626.3189747974991,18.216435165515286,2.1967724780172985e6,334350.5184051197,1.003355148180942e10,7.6308960916884e9
-0.0005753157893195748,-0.8415918852103415,0.00143621829860525,645.7819957681794,18.83578106724717,2.293191438669662e6,354813.42566258233,1.0912041205582619e10,8.385150929023847e9
-0.0005853181937709451,-0.8375973334247939,0.001446413219316238,654.5922495370711,19.0639261545397,2.349328974349196e6,368613.54251035943,1.177971516926853e10,8.866169442621527e9
-0.0005953205982223153,-0.8335547761686498,0.0014609167546639637,676.9083791619544,19.450820646866955,2.3942668482516455e6,386810.6170708348,1.0927575589438847e10,9.972265259973328e9
-0.0006053230026736856,-0.8289294197636196,0.0014918265277758893,696.4305772673489,20.053048791774753,2.371137860472222e6,373289.25872473395,8.482089438360984e9,8.117467525309494e9
-0.0006153254071250558,-0.8240811661911311,0.00152010025188973,725.609682919548,20.403736609957594,2.597141781031951e6,401765.1990354216,8.087582585500439e9,1.0087116334181656e10
-0.000625327811576426,-0.8189110526790248,0.001538593190436014,743.768402737285,21.43874507191732,2.924629711725589e6,443551.8188484735,1.4457226903491522e10,1.1465414532705168e10
-0.0006353302160277963,-0.8143868809959042,0.0015654316147467402,764.2425536515399,22.032442206998226,2.9327861276609497e6,436289.9630724655,1.0388251441378868e10,9.94007819738325e9
-0.0006453326204791665,-0.8092025852749699,0.001598109862290458,790.9763660456806,22.652024718638533,3.114022979122035e6,461114.8045809133,1.1583543538126057e10,1.122706849535074e10
-0.0006553350249305367,-0.8039446951531344,0.0016238717317108066,802.2082564346363,23.280615677371795,3.1063714882749356e6,479929.400429966,1.2821189206540733e10,1.242438885685834e10
-0.000665337429381907,-0.7989989831892299,0.0016464244769916806,825.0015826269655,24.235546106876228,3.2404091578025036e6,520515.5429152551,1.59398003277668e10,1.475618910874549e10
-0.0006753398338332772,-0.7937526540888128,0.0016413451366255232,826.1690494880186,24.158551703305882,3.1418216932004998e6,520786.95856390306,1.4059811841233137e10,1.5574848045033943e10
-0.0006853422382846475,-0.7880191743685401,0.0016487642457955584,849.0290114055249,24.31484237444603,3.3371587737455363e6,545186.3695262151,1.5041946252235876e10,1.7116139719280756e10
-0.0006953446427360177,-0.782854855716519,0.001657340276532365,866.2802047942756,25.194218857948737,3.4623144046047674e6,560659.8380970221,2.126451078074733e10,1.5798114402020214e10
-0.0007053470471873879,-0.7770275156215772,0.0016703856254601597,890.5385380674742,25.235136183161757,3.656353154045063e6,551227.6902855949,2.0619421770841522e10,1.3979493037760616e10
-0.0007153494516387582,-0.77154119808838,0.0017043881401017057,924.9872425100635,25.86487952958916,3.7745150873892102e6,546844.8818467739,1.390176377792808e10,1.2476040671154934e10
-0.0007253518560901284,-0.7660422245066137,0.0017075039712456043,941.6931136930691,26.72627197322716,4.003259766025624e6,596944.2988737834,2.2413381199016804e10,1.5193695227636194e10
-0.0007353542605414987,-0.7598102827953993,0.0017245088516277712,964.000564968164,27.128492537669,3.9685999827810815e6,596491.1332630403,1.934670071281684e10,1.442517524189511e10
-0.0007453566649928689,-0.7538053736936537,0.00173890945672053,987.4319297753776,27.19187582709178,3.9696877041283697e6,574772.5190767013,1.2654892594748281e10,1.2273840007319658e10
-0.0007553590694442391,-0.7472722927030413,0.0017651092840407587,1020.0003734773784,27.954751677713872,4.030887645405989e6,596439.0757130979,9.01127740779361e9,1.2821128990250685e10
-0.0007653614738956094,-0.7416350099914121,0.0017889609728598556,1053.6186324924759,28.794364212154875,4.204751853730576e6,609498.9222835557,7.214733391743329e9,1.3484306573891687e10
-0.0007753638783469796,-0.7348926075069009,0.00179313108027732,1071.7450728180152,28.988273559174658,4.051210514768727e6,619579.2412713995,3.4010068536552615e9,1.392401150551455e10
-0.0007853662827983499,-0.7287066420568493,0.0018291320900690237,1092.1017523233381,30.170953896042278,4.314873474108162e6,657410.1535724544,1.0599202977111797e10,1.572029060065713e10
-0.0007953686872497201,-0.7220388032081995,0.0018613452850680717,1117.8073183850463,30.810141641449558,4.232264910322325e6,715722.8147053753,1.4506496470045368e10,1.8287193738543545e10
-0.0008053710917010903,-0.7155141562641825,0.001874514141756703,1150.1593927255697,31.283463274714187,4.1038066349250283e6,719383.4626919266,1.0441033722551838e10,1.8167145536066914e10
-0.0008153734961524606,-0.7086212335787941,0.0019000089512146694,1174.7248376972116,32.206533576614305,4.37640926015e6,780679.4155294414,1.5886526580593657e10,2.048794769301382e10
-0.0008253759006038308,-0.7014123064773148,0.001930381728958929,1216.5502205346604,33.388728726534076,4.746496211577549e6,794580.5235926945,1.6575417967100153e10,2.012130126714963e10
-0.000835378305055201,-0.693765237674979,0.0019565090416097893,1255.4614380790554,33.90762548581934,4.514878997687849e6,843766.2951677592,1.1415503685461561e10,2.255218041545099e10
-0.0008453807095065713,-0.686778825016692,0.001973230387961734,1280.1150065099532,34.565308524804976,4.46875847841167e6,867636.478919658,9.917868311152372e9,2.4409339194192493e10
-0.0008553831139579415,-0.6791031243717653,0.0019900455006337304,1318.2635005719053,35.94064033011398,4.73768342732066e6,935997.5889195686,1.3394993475434834e10,2.8479249138648426e10
-0.0008653855184093118,-0.671660010121856,0.002019993026158211,1350.1688281874428,36.342590521088546,4.8978432347436175e6,919573.393776564,9.485301212390364e9,2.6883856760901344e10
-0.000875387922860682,-0.6636030531261345,0.002057547439663608,1392.2741839547969,37.67168048195998,5.010979934178358e6,996397.9215615793,1.7085452627232058e10,2.9426685674510303e10
-0.0008853903273120522,-0.6551767479044732,0.0020764727721678824,1420.8413236143551,37.93410881123085,5.059792196702016e6,1.0101862074483025e6,8.888980502472492e9,2.9265142453314842e10
-0.0008953927317634225,-0.647464031853044,0.002106327860412265,1455.9587280803712,38.75095817813588,5.280144112819447e6,1.072365845039318e6,1.5911488385181965e10,3.333421571533557e10
-0.0009053951362147927,-0.638932113057416,0.002142526751520808,1500.2213414971002,39.900615661049954,5.728941175907343e6,1.0950290986292937e6,1.285784632461252e10,3.2644927462440666e10
-0.000915397540666163,-0.6308367535633501,0.002176057455708372,1542.9540084815242,41.622226657848884,5.867657933323027e6,1.124378447577759e6,1.873178807898456e10,3.2547550031480618e10
-0.0009253999451175332,-0.6223525471299357,0.0021941468681784095,1571.7872147287935,42.25062898817449,6.17916507063453e6,1.174393608179574e6,1.9288404742736122e10,3.678193996472433e10
-0.0009354023495689034,-0.6136937608917423,0.002231163807259802,1616.29580883526,43.26199953342346,6.6080867423128355e6,1.2461626574242665e6,1.864401204993636e10,3.993410468256897e10
-0.0009454047540202737,-0.605126640577253,0.002268515188011027,1653.8405584425134,44.560505115631855,6.730997102364062e6,1.270512031756039e6,1.240696054643655e10,4.162016576585411e10
-0.0009554071584716439,-0.5961484413828877,0.0023106224104363386,1691.7179605383424,45.121244859044346,6.7462760165110715e6,1.306515329407563e6,1.5309520252827267e10,4.258802774685357e10
-0.0009654095629230142,-0.586834178303129,0.002333589949620714,1733.1035208989515,46.09804228996966,7.044083786124808e6,1.341909564116668e6,1.2207976654898413e10,4.475404762989392e10
-0.0009754119673743844,-0.5774327633399667,0.0023727249745085647,1779.140564411397,48.27725105217335,7.8263095789056225e6,1.4556436311702116e6,3.9852392633912315e10,4.988035915776207e10
-0.0009854143718257546,-0.567749710658796,0.002408441707739748,1831.2549744048906,49.446390298388316,7.842336441686308e6,1.470085987242653e6,3.0434706737168575e10,4.878583367077369e10
-0.0009954167762771249,-0.5581923675812516,0.002416885253717804,1874.8313035643669,51.330617729828624,7.878745971299776e6,1.5175446958865947e6,4.656187739941738e10,5.012138271743708e10
-0.0010054191807284951,-0.547974259642113,0.0024573470471786524,1929.3107938674507,52.36854549962916,8.154882297672912e6,1.5511378728767654e6,4.8266424419346664e10,4.91648921304651e10
-0.0010154215851798654,-0.5384323471244713,0.0024775962348941184,1970.4365808899615,52.62286060880432,8.18176618842134e6,1.562886810151575e6,3.635464079694206e10,5.189955438433089e10
-0.0010254239896312356,-0.5280815103331628,0.002522537758923335,2025.2820829942116,55.01362081912177,9.070464439460872e6,1.687634043616931e6,5.456405906864677e10,5.653128391694127e10
-0.0010354263940826058,-0.5182293718218197,0.0025625702679897507,2075.023856685896,56.286873098087845,8.881650761559643e6,1.693071043536899e6,4.358683491565256e10,5.512022330395875e10
-0.001045428798533976,-0.5077567882774295,0.0025968337963484123,2137.9113690574204,58.46457456533167,9.25051901768132e6,1.8271399481990137e6,5.875981350109551e10,6.2851486499156364e10
-0.0010554312029853463,-0.4973206078166687,0.002638363571836361,2205.8959679776412,60.323462196903215,9.109484927172793e6,1.8703000246680332e6,5.011298806065207e10,6.563726299761346e10
-0.0010654336074367166,-0.4865536607848885,0.002689608031130627,2268.347872494411,62.12696754037711,8.734036772712419e6,1.916858868727962e6,4.178521037952359e10,6.73306693863189e10
-0.0010754360118880868,-0.4750850666469264,0.002719974344410789,2311.4323501977715,62.384389531574755,8.315660781457942e6,1.9639446593375532e6,3.2662847589903404e10,6.945543800124652e10
-0.001085438416339457,-0.46363962952687926,0.0027458883399845155,2364.1247409241587,62.98502111214882,8.220087355788929e6,2.0296914454578955e6,3.234601064896657e10,7.059274267753624e10
-0.0010954408207908273,-0.45176134233359133,0.0027804224963697654,2442.36829731112,64.82109568594693,8.72007766599409e6,2.116655063879344e6,3.458721867005663e10,7.4288432226423e10
-0.0011054432252421975,-0.4399598043528777,0.002811318160485,2491.4744477637846,65.24382844624694,8.606373748391584e6,2.0721264362365126e6,5.130961863412125e9,6.8098193727172806e10
-0.0011154456296935678,-0.42795885589402344,0.0028537078134341113,2557.0895016705526,66.21088195953818,8.53923581297325e6,2.0776011167268713e6,-1.8370863446229828e10,6.8033555333509605e10
-0.001125448034144938,-0.4162027089264055,0.002892248758512373,2617.4510805527098,67.05916758571307,8.234834658594466e6,2.1259372390332185e6,-5.0935362823459404e10,7.0297446882291e10
-0.0011354504385963082,-0.4034627117896755,0.0029200719934594373,2673.513485707449,69.44628491853229,8.587857037356492e6,2.2613173530584574e6,-1.6471936881668438e10,7.803637387623035e10
-0.0011454528430476785,-0.3913631637502636,0.002947014903220718,2717.5055067935637,70.39232160288455,9.069131100387823e6,2.2821600748259104e6,-2.8334508237511364e10,7.86372561318014e10
-0.0011554552474990487,-0.3787840870720798,0.003006810335537957,2787.978167653089,72.31287127560897,9.618494265812708e6,2.411481082999023e6,-2.898148849120177e10,8.260399259203156e10
-0.001165457651950419,-0.36571506115019564,0.003031335394397404,2840.797567140689,73.4094145385272,9.00182380474326e6,2.4404580847688727e6,-6.1078537031766235e10,8.400717577755473e10
-0.0011754600564017892,-0.3527018159600752,0.003053571602040607,2907.218712356745,76.20142298237079,9.273917020364618e6,2.612098053190572e6,-3.0751631862768745e10,9.373602491037134e10
-0.0011854624608531594,-0.3387547584688997,0.0030766763755922123,2960.1654960072296,77.35717917294052,9.093249530461682e6,2.688920760096647e6,-2.795775803649218e10,9.659751942317159e10
-0.0011954648653045297,-0.3254274629352713,0.0030913046319381845,3008.187973214171,77.87073131490006,8.947444588989785e6,2.7526094245724115e6,-2.6175049001158344e10,9.640816884126915e10
-0.0012054672697559,-0.3117655543463174,0.0031375829052980786,3080.1950486360784,79.8113639187651,8.939384867939621e6,2.839339432367071e6,-4.246915903769616e10,1.0249373932111324e11
-0.0012154696742072701,-0.2984336571972146,0.0031466922505027474,3124.302951110299,81.07518810214853,9.646907632011034e6,2.886994673160612e6,-4.56299539888289e10,1.0430945865950743e11
-0.0012254720786586404,-0.28383598348911704,0.0031853086082800183,3210.168746179577,83.28540982909122,9.583358565035207e6,2.953051644334343e6,-6.007274780855209e10,1.0686484368796172e11
-0.0012354744831100106,-0.2697730397882333,0.0032172452102933145,3272.4748440213302,84.65083155724872,9.21193675533504e6,3.010238848389538e6,-8.506204499504007e10,1.1128976522815929e11
-0.0012454768875613809,-0.25550435991480375,0.0032464608229711297,3356.339315551686,86.06830855959969,9.8888041874162e6,3.040211802794782e6,-1.1206598720190506e11,1.1634538966484865e11
-0.001255479292012751,-0.24036967303648443,0.003294175840730081,3428.2659262999055,87.75363317282456,9.68101294672532e6,3.2059080504284967e6,-1.3647002154977895e11,1.2507721228675574e11
-0.0012654816964641213,-0.22552554807439387,0.003315561006402576,3477.9156624214634,89.34839980281944,9.077464323334867e6,3.2652780484965513e6,-1.421034148931229e11,1.2816048130396515e11
-0.0012754841009154916,-0.21054014314180933,0.003354420750257416,3548.326116733183,91.38097987342253,9.04092784098229e6,3.315922448503623e6,-1.5646530667682855e11,1.2795984232109955e11
-0.0012854865053668618,-0.19561007233761082,0.003381394568540908,3605.689470693549,93.80142946955449,8.80897614053384e6,3.445273471825607e6,-1.3664807494000822e11,1.3320855669199678e11
-0.001295488909818232,-0.17960433609650503,0.0033937096135701924,3636.4832435433664,95.81793977416582,9.409217277024465e6,3.5245608817232954e6,-1.2881249664846385e11,1.368356901405829e11
-0.0013054913142696023,-0.1639857308102135,0.003406974743087976,3669.335795117356,96.01853718659115,1.0160414532197662e7,3.5712078662792807e6,-1.4457381284786322e11,1.3746381829914246e11
-0.0013154937187209725,-0.14890105913207127,0.003420290122260272,3715.864106392039,96.79113341474952,9.16960916664241e6,3.5852993579559275e6,-1.8104961035012903e11,1.3988987221908032e11
-0.0013254961231723428,-0.13249787384212094,0.0034639288623907133,3773.366722208842,97.87681165618964,8.689644417242734e6,3.6958131744330935e6,-1.6961549518492188e11,1.4517133823314883e11
-0.001335498527623713,-0.11644480305762046,0.0034804571225967905,3828.027493052005,100.08097158898562,7.773062849916663e6,3.7635407243022053e6,-1.904805001809865e11,1.4632332380274695e11
-0.0013455009320750833,-0.09994777867544379,0.003498538936504389,3883.422816319106,101.68593096776245,6.899086025811326e6,3.770395673781192e6,-2.51732215753282e11,1.4737337747265744e11
-0.0013555033365264535,-0.08281532291022996,0.003515399878809917,3933.836392520378,103.11724923440674,5.882948964382181e6,3.7814520573707013e6,-2.7118001146725232e11,1.4480263884830145e11
-0.0013655057409778237,-0.06585004669712505,0.0035511071891939387,3987.781982520746,104.81890578464898,4.336744104051825e6,3.875972051658253e6,-2.8011263920404266e11,1.5229248960175912e11
-0.001375508145429194,-0.04863446099004579,0.003576924237164881,4046.451493205425,106.9652136046194,3.5482793560836674e6,4.019983831719302e6,-2.947222799303229e11,1.6076108873715778e11
-0.0013855105498805642,-0.031405081727080224,0.003581334212165684,4074.6717634912125,106.98146409832032,2.885424457025341e6,4.005311649432803e6,-3.3551542536039374e11,1.615569736879861e11
-0.0013955129543319345,-0.01379536063897965,0.0036103639897421924,4129.756823910965,107.53910655399683,1.7584312597563288e6,4.1338631049379134e6,-3.564592100159534e11,1.701485904191201e11
-0.0014055153587833047,0.0038786495490277253,0.003616140238803861,4175.761890116713,107.4715571754036,1.4120297181137418e6,4.1836017235222934e6,-3.465011512765994e11,1.729109574030474e11
-0.001415517763234675,0.022219598360731035,0.003617266084860147,4210.923421868495,108.3535123600171,1.0071161449698386e6,4.297926060789101e6,-3.70871306871205e11,1.7748696111235388e11
-0.0014255201676860452,0.03935460481458457,0.003636578352326354,4286.251420083798,111.17613694472544,1.5987124829601462e6,4.504285517594041e6,-3.309177094892285e11,1.883152611974566e11
-0.0014355225721374154,0.05752812559967349,0.0036423602754241196,4313.214986755344,112.84606700656651,2.0003359503185905e6,4.5107497407202795e6,-3.2369442242879956e11,1.8751427137034814e11
-0.0014455249765887856,0.07600947280534892,0.0036562424623407847,4353.699814664495,113.94169878716278,553232.1883849757,4.62557620229084e6,-3.2036678215346027e11,1.9361875295049152e11
-0.0014555273810401559,0.09471405438694903,0.0036514587237287013,4368.196298969481,114.97356572680074,355153.16587003006,4.560553999548444e6,-3.6469790517698444e11,1.9484114883610776e11
-0.0014655297854915261,0.11294859281712556,0.003661238100394128,4375.721431903662,115.60916094994668,75761.25866169852,4.543104958556625e6,-3.7232426974303455e11,1.9285932863119208e11
-0.0014755321899428964,0.1310022182364283,0.0036632468514901802,4396.336344377416,116.86673324420899,-792924.4379061492,4.634825075368785e6,-3.683991363586667e11,1.9042825503020575e11
-0.0014855345943942666,0.15001347088800457,0.003679030426172912,4399.428197107288,117.0789517498037,-654950.2556885809,4.588298816750886e6,-3.7542049479156146e11,1.8910918610621756e11
-0.0014955369988456368,0.1683589454688402,0.003675303959708071,4421.333630888669,117.62339894077878,-1.764501715777133e6,4.6256105484949015e6,-4.2414213808012103e11,1.941122249087294e11
-0.001505539403297007,0.18702520139749973,0.0036659353259506336,4413.739705055259,118.09630259087777,-2.3547448519116533e6,4.668303679452784e6,-4.0684239448948694e11,1.9636156831929584e11
-0.0015155418077483773,0.20618685434000786,0.003669253600944192,4426.602597607718,117.98178953550834,-1.4296137138627872e6,4.63557562403529e6,-4.605914260347765e11,1.9203584425299536e11
-0.0015255442121997476,0.22464254150803342,0.0036679084427973132,4426.309348749852,118.92119478613988,-2.0419355306925036e6,4.666343140734039e6,-4.509279217650719e11,1.9640485555774203e11
-0.0015355466166511178,0.24357843583140398,0.00366987351824607,4412.656927674671,117.75017315097446,-3.628648871961192e6,4.630472045744583e6,-4.7581607940778033e11,1.9273925250435965e11
-0.001545549021102488,0.26266108085597234,0.0036818557992473076,4415.741151364259,118.33754498966215,-4.8169786354493005e6,4.666263429094454e6,-4.2339311014131616e11,1.9600007267412167e11
-0.0015555514255538583,0.2817102387108994,0.003656914395495639,4400.7105787173405,118.33441669534828,-5.540606804036858e6,4.650073349383485e6,-3.7871772972597876e11,1.9371965856778934e11
-0.0015655538300052285,0.3002723068189098,0.003625768574312676,4376.707541669106,117.54255607268352,-7.251633688957802e6,4.598630447274681e6,-3.508727758418385e11,1.9255103223936234e11
-0.0015755562344565988,0.31906058339867077,0.003620591349076658,4368.067774058906,116.71241354240578,-9.76697513683563e6,4.547024363530056e6,-3.7337556489338824e11,1.97075371055069e11
-0.001585558638907969,0.3380405940105386,0.003610757842550258,4327.070814300571,115.99195100975255,-1.0126132600412285e7,4.483264824801059e6,-3.5922706893903046e11,1.9710503949890848e11
-0.0015955610433593392,0.35685307513994896,0.0035904906673815988,4303.032346481604,116.20101722552528,-1.1452450473864699e7,4.572408546542494e6,-3.2190156755059595e11,2.0382049788696527e11
-0.0016055634478107095,0.3752366006922114,0.003579656707216501,4275.508006071754,116.23163034070538,-1.2397436802735837e7,4.495093051114905e6,-2.7554180926943536e11,1.910102519739291e11
-0.0016155658522620797,0.39403369434021335,0.0035616421899934544,4241.914910050461,115.0748379372245,-1.3033360539209472e7,4.460623388688695e6,-2.957677893135274e11,1.8492598140536365e11
-0.00162556825671345,0.4127555704147174,0.0035473714442944924,4203.6495115102,114.66900675592792,-1.3548642165544055e7,4.411469006639764e6,-2.981652835032955e11,1.897015419228233e11
-0.0016355706611648202,0.43213601101291776,0.0034914906776650156,4136.8456209657215,112.56872587936572,-1.4585726392833404e7,4.205326104802744e6,-3.2513235815070844e11,1.7514754978653946e11
-0.0016455730656161904,0.45139682792562974,0.003474485206770709,4075.2327331899573,111.43616613760102,-1.5449178077304589e7,4.222922133520928e6,-2.854945588910331e11,1.7852331094099814e11
-0.0016555754700675607,0.4702046303115654,0.0034671547873583257,4016.4367669541907,110.3207791336859,-1.6745912908140942e7,4.1942198919699914e6,-2.4741999294031424e11,1.7779217489793985e11
-0.001665577874518931,0.48882969634604795,0.003453581434639707,3963.53970495615,110.02782173750408,-1.8221369987871043e7,4.1697036062638494e6,-2.1964649410398593e11,1.748141486563966e11
-0.0016755802789703012,0.5069821085811821,0.003428259779298648,3909.692544374166,108.84641992597743,-1.8637638842770074e7,4.112326762106198e6,-1.8089159949433768e11,1.72466801993943e11
-0.0016855826834216714,0.5254698648059009,0.0033907517527061778,3819.0660423871504,106.47025895919585,-1.83923548897316e7,4.038508668334982e6,-1.6066532546677567e11,1.7027739590304062e11
-0.0016955850878730416,0.5440477343385256,0.0033659507413398345,3777.0878679176676,105.16885659992009,-1.922537721749958e7,4.0022424413060057e6,-1.2604933806532735e11,1.665162806260624e11
-0.0017055874923244119,0.5624851850123873,0.003330577716824997,3722.5576645403235,103.68638182016878,-1.9670142935732674e7,3.9398675942310537e6,-1.145863624319097e11,1.6079145918568872e11
-0.001715589896775782,0.5803345711288028,0.0032982766624632433,3653.1107047924093,101.76625157951698,-1.957800027356442e7,3.8802041204896127e6,-1.031119792763036e11,1.629533016057204e11
-0.0017255923012271523,0.5985050562505739,0.003267773089885296,3576.1708049837057,99.70282049510355,-1.95583269111663e7,3.7637330293692597e6,-1.0484532327228188e11,1.531451025564351e11
-0.0017355947056785226,0.6163814866867425,0.0032537289937304027,3498.223681073373,98.30938158789954,-1.9341302011329148e7,3.6550954092199565e6,-1.0421362084728133e11,1.484031195160414e11
-0.0017455971101298928,0.6337407746314988,0.0032185231437336656,3419.646361990729,96.53468129317008,-2.0018742366733078e7,3.577106019873301e6,-5.957798045033609e10,1.4285105164033356e11
-0.001755599514581263,0.6515947657073139,0.003174434027017287,3348.6090586701494,94.54354871297318,-2.0060680441225737e7,3.4039062226735894e6,-6.743911139355143e10,1.3115773666530276e11
-0.0017656019190326333,0.6687591924049774,0.003144143629263945,3255.3101681402327,91.90698926454131,-2.012435117205613e7,3.2970642838673606e6,-5.369142345220416e10,1.2544785941367781e11
-0.0017756043234840035,0.6860800862515893,0.003085508558732076,3136.778851300204,88.94961922320101,-2.0330608918754455e7,3.165350575647388e6,-9.588549993200584e9,1.2271480849462323e11
-0.0017856067279353738,0.7027444935584967,0.003024187616744794,3022.6076944952565,86.37372816515764,-1.9820391006213415e7,3.0668349978748104e6,3.483298147398333e10,1.1758782424424063e11
-0.001795609132386744,0.7190408870102429,0.0029821925580685903,2936.361183825243,83.56309938267842,-2.057716537519527e7,2.9178562986245486e6,2.5729594198354916e10,1.1054769932099944e11
-0.0018056115368381143,0.7357407383995191,0.002943912620761597,2839.089836050889,80.52308256665037,-2.0675986271243908e7,2.793305453005725e6,2.316909658761759e10,1.043948163824737e11
-0.0018156139412894845,0.7517535393078234,0.002899325182459379,2744.886574036289,78.6934333931751,-2.0775606368442643e7,2.7142021157026123e6,4.254464113604182e10,1.0020984378239987e11
-0.0018256163457408547,0.7668532450255646,0.002840024409462195,2644.8033264247097,74.99054462977983,-1.9690129371810056e7,2.56533049865273e6,1.7276327709033825e10,9.381593262315881e10
-0.001835618750192225,0.7823187106877799,0.002794393336160843,2560.9751710217574,72.19898420426193,-1.9444134329126306e7,2.3871987052826085e6,4.155275505780866e9,8.506612909183379e10
-0.0018456211546435952,0.7976145646941376,0.0027584378829877414,2466.3602621491805,69.37294573316484,-1.885094040813644e7,2.2118711081802445e6,-6.381795011772448e8,7.785942578217548e10
-0.0018556235590949655,0.8130856784026035,0.0027069495725197974,2377.943193786708,67.15804643756346,-1.8473828984131522e7,2.0998499873548043e6,8.041532818746654e9,7.301693442063203e10
-0.0018656259635463357,0.8276630785027409,0.002652567633152956,2293.288614737918,65.65543534678407,-1.864806827175741e7,2.0559890878591244e6,3.4199635677048737e10,6.941417400301964e10
-0.001875628367997706,0.8421074256222341,0.0025924014881233454,2189.010941552443,62.17824990607694,-1.826182823428579e7,1.8961219015636602e6,3.2743772880220444e10,6.2169551061608185e10
-0.0018856307724490762,0.8558509350417064,0.0025460570825346796,2102.0248161865693,60.31238687730761,-1.7497267954509176e7,1.7790998947670176e6,3.697277282432809e10,5.6715407650344864e10
-0.0018956331769004464,0.8687465334483424,0.0024876465233621974,2016.8284699617975,57.89745319271809,-1.7117615044362202e7,1.7035061576731016e6,4.0558758452155334e10,5.435690376331064e10
-0.0019056355813518167,0.8823725984054261,0.0024429901522222126,1926.2617349302775,55.24858089340511,-1.6616653288990505e7,1.6260165496365877e6,5.077660751986094e10,5.110380696354901e10
-0.001915637985803187,0.8949292751875471,0.002389304023669074,1834.0053814143578,53.4353556036177,-1.5921850180698654e7,1.5662342164705154e6,6.802511355054488e10,4.876325944951589e10
-0.0019256403902545571,0.9074843233902244,0.00231290552737349,1740.1617752904008,50.78467510291974,-1.5327074083986398e7,1.4308678142254564e6,6.7180169062533424e10,4.3708079923844246e10
-0.0019356427947059274,0.9193025366292096,0.0022803710511348652,1667.1303448575738,48.982704412926246,-1.5428618435573678e7,1.3829496682350792e6,8.596848567958145e10,4.157713340382008e10
-0.0019456451991572976,0.9307705236617481,0.002194334565633884,1564.4166023503556,45.90931133252425,-1.4232366385050861e7,1.2841867714590866e6,8.011110635176018e10,3.78886090883791e10
-0.001955642830580473,0.9423634077869123,0.0021325355868989115,1478.1347502806937,43.97792879062035,-1.345922012522002e7,1.2058990311605157e6,8.642008592969489e10,3.531625376396258e10
-0.001965626608580351,0.9533683222890841,0.0020703287616151726,1391.0087837800256,41.533653063817944,-1.2254106848268406e7,1.0816147190423172e6,7.572363284433498e10,2.9733143481642067e10
-0.001975610386580229,0.9643806128145893,0.0020028942452952943,1314.055709486841,39.24024029976935,-1.1189804469728338e7,978875.491660853,6.384746564520685e10,2.5420957930922844e10
-0.0019855941645801067,0.974783095622156,0.001953280796584758,1244.1819257341563,37.55853402362441,-1.0711850372370953e7,929387.8320377031,6.656424647218893e10,2.3291765551817665e10
-0.0019955779425799847,0.9845146750831048,0.0018920319510315183,1177.572641321225,36.1188031666998,-1.0102159851208698e7,885146.5169094009,6.440687798560287e10,2.2460713337870983e10
-0.0020055617205798626,0.9944532016565107,0.0018311202017571079,1104.6795679507698,33.929578430689666,-9.508155094901001e6,808928.083698577,6.089100162627207e10,1.9942314410590538e10
-0.0020155454985797405,1.0037702721631392,0.0017473863152533272,1012.8883962028865,30.86904741000018,-8.326277775146002e6,714712.856643964,5.062223816614643e10,1.7546475525594025e10
-0.0020255292765796185,1.0128475859874864,0.001701126631525227,955.7579657202499,28.741125549042312,-7.574568323662825e6,649102.0335071115,4.223031512055874e10,1.5271204143696672e10
-0.0020355130545794964,1.02165210927853,0.001651381773061213,890.8621776626625,27.417036517148958,-7.105694713870985e6,590276.9009865684,4.24146591801031e10,1.3396606971927765e10
-0.0020454968325793743,1.0302726399998874,0.0016098460886663063,851.853824257898,26.028109798123705,-6.822454800972935e6,557663.1696845869,3.891237244067393e10,1.2325911768629894e10
-0.0020554806105792522,1.0384360209109038,0.0015382815680435123,791.2531900378449,24.423097528542826,-6.247114025313177e6,520009.44220014097,4.142949052633062e10,1.1309416541052866e10
-0.00206546438857913,1.0460575860379018,0.0014862530228957737,737.8053229006355,23.204954431508316,-5.953687952133379e6,491189.4700412435,4.276602029304119e10,1.079175734387536e10
-0.002075448166579008,1.0531531891648196,0.0014433081692340026,682.0544356325694,21.730079512704958,-5.343582224688065e6,439369.2079771428,3.633220996271427e10,9.32919367876194e9
-0.002085431944578886,1.0599744858854676,0.0013928675140319055,636.5476824320873,20.39200256458075,-4.947527090946789e6,412197.91246285924,3.509831335438242e10,8.505546928810388e9
-0.002095415722578764,1.0668075880291887,0.001331039331433203,581.418030768391,18.687713708199272,-4.312959669351157e6,355206.4386606521,2.860757063137922e10,6.981993311653854e9
-0.002105399500578642,1.0727858516909416,0.0012711827066963777,540.7462199180488,17.578553392522377,-3.9384387087409245e6,325541.98475877906,2.6787252727457016e10,6.255393558811378e9
-0.00211538327857852,1.0789114439127507,0.0012420100518815882,501.5450995344855,15.93972758466196,-3.4925419849052886e6,288153.9006900108,2.048002397317428e10,5.414081019925273e9
-0.0021253670565783978,1.0845405888173036,0.0012070664909774075,463.88917869514444,15.402847720475,-3.266929013115267e6,277721.2927408727,2.2446669824230385e10,5.251054970989859e9
-0.0021353508345782757,1.0901476185983283,0.0011506469452278439,430.65727598922865,14.30733137651685,-2.9071833152646185e6,248713.80115805264,1.8547191943986996e10,4.519217494206425e9
-0.0021453346125781536,1.0954641318603888,0.0010978857780264977,395.50841984387057,13.425128588997412,-2.760713223279651e6,237777.31748287636,2.0762146022957954e10,4.433803355823333e9
-0.0021553183905780315,1.1009135425194876,0.0010337494507979875,360.2550692379434,12.410864012751437,-2.4463757438092753e6,216077.86751492092,1.872670332519913e10,4.453445056051981e9
-0.0021653021685779095,1.1055472542927365,0.0009905229463970638,331.3917093505519,11.547169262703195,-2.1901579674040508e6,208402.2629242391,1.6905997941991108e10,4.675473996642173e9
-0.0021752859465777874,1.1101067368081792,0.0009479270867394025,310.584497397029,10.813344125870499,-2.0414243594565564e6,179962.55504598437,1.5380445126983183e10,3.4481803106997457e9
-0.0021852697245776653,1.114043678018032,0.0009001208161594482,280.26499969014463,10.162643182013326,-1.7824152855595353e6,179709.3113695763,1.5459389372623241e10,3.9650348031564336e9
-0.0021952535025775433,1.1181877399695335,0.0008658066712865476,255.97647083179132,9.418569602302906,-1.5410494445163666e6,170036.57606732246,1.330702733194143e10,3.9966793249553614e9
-0.002205237280577421,1.1221372574657433,0.0008419533909557143,236.23535001476944,8.725961896284105,-1.334236003795285e6,141374.1635537686,1.0642960732986095e10,2.8653754268827143e9
-0.002215221058577299,1.1259374047783888,0.0007951793343354729,216.43333503454787,8.266618104927069,-1.21286454275509e6,135310.34091938907,1.0269544868671976e10,2.830359699005642e9
-0.002225204836577177,1.1294377863971514,0.0007581525347996378,199.32028636140902,7.857087432745045,-1.0974243825424488e6,131424.05822612022,9.563980072915794e9,2.8266704016127777e9
-0.002235188614577055,1.1326959997775963,0.0007350987273156041,183.71270243909402,7.333587609146736,-992642.2520747682,113069.30941487683,8.465498292623338e9,2.1283666767772334e9
-0.002245172392576933,1.1356800068954482,0.0006973329226294253,166.99196048300863,6.7302303638137975,-847611.4254247524,93513.634217456,6.976777579336289e9,1.5034481421663663e9
-0.002255156170576811,1.138561694099451,0.0006771504969091288,153.189113102468,6.048979715132653,-726769.0353133462,81134.38844782364,5.489383075826647e9,1.2305762803621135e9
-0.0022651399485766888,1.1411249986672314,0.000659826775324721,144.5701918234322,5.712441865347398,-701278.2490315476,80578.45870329984,5.274086715118865e9,1.3347453403687413e9
-0.0022751237265765667,1.1436909655905807,0.000627057182346861,133.32771577423063,5.298455221363388,-598470.9706467211,73795.85130463203,4.525171324237958e9,1.2014851637875812e9
-0.0022851075045764446,1.146081983741046,0.0006088319153619281,119.81186776685196,4.587019138896933,-465040.91826211417,58598.68127127272,3.1666491375601444e9,9.046142436073457e8
-0.0022950912825763226,1.1486516467335641,0.0005669712056999692,108.69261332106775,4.325111325694961,-421338.2290363291,54711.232390279096,2.937126159726741e9,8.576750887136625e8
-0.0023050750605762005,1.1507433515427172,0.0005428147654122812,99.53693753134266,3.784552888025996,-343292.8370616183,45821.402781426266,2.271751011962157e9,7.088855688697642e8
-0.0023150588385760784,1.1529211580068324,0.0005300359774820774,95.33340102540019,3.8809283462253203,-329318.59128498414,53590.507480193715,2.4501235137562923e9,1.0481661255830518e9
-0.0023250426165759563,1.1543877785807024,0.0005065014828823317,88.57790466948495,3.4285704153807686,-276117.4153519835,36243.14125695721,1.80072155889837e9,4.6305507927765656e8
-0.0023350263945758343,1.1561024875314434,0.0004911841153119719,83.04848144902267,3.218746261933578,-263782.9005874044,33807.520396083906,1.673923777112184e9,4.1010154300056857e8
-0.002345010172575712,1.1576331785675134,0.00047590077468237274,76.23287575022825,2.9489530778227393,-217622.80472881504,30299.84828646917,1.4215177734981382e9,3.738913052547138e8
-0.00235499395057559,1.1592115561378176,0.0004673244563518588,72.3488760127827,3.112851155636978,-234859.13965426543,36138.061896314786,1.843398221515327e9,5.321263363890696e8
-0.002364977728575468,1.1603573371898377,0.000449017719589391,68.33086803934548,2.6722069624923304,-178072.29521341907,27554.7219134003,1.1342953502845159e9,3.65223978038714e8
-0.002374961506575346,1.1615195654631125,0.00043872407614556683,64.96185767830264,2.6202439363738415,-172464.7878401216,28360.360247588604,1.2352319910466802e9,3.831932236858717e8
-0.002384945284575224,1.163077042806008,0.00043317938245764775,63.02101195275068,2.3745223232132866,-142017.984819424,23156.876129690187,8.770445772888541e8,2.950546026236495e8
-0.002394929062575102,1.1644314175706816,0.0004075593785729485,59.725711905193506,2.179651238528556,-123249.0453567152,18911.257398304686,7.094597900642663e8,2.038701462104203e8
-0.0024049128405749798,1.165996289356753,0.0004113548096953146,57.366472190940286,1.9234221866449936,-104789.80921715425,13864.117588267982,4.442959904755556e8,1.1836298721318492e8
-0.0024148966185748577,1.1667668245467353,0.0003927094620115471,52.41267259314954,1.7766352284828058,-81625.95182981851,10825.977429858996,3.223607089475988e8,7.498446226246542e7
-0.0024248803965747356,1.167435586747807,0.00037896579675685926,49.07371266823139,1.7674949341391304,-74537.13448246065,12444.775109341317,3.5970027653790444e8,1.1718487560210447e8
-0.0024348641745746136,1.1682681893366862,0.0003710636470877673,46.63469058781145,1.746976850820465,-68177.16129076299,13739.213949531442,3.99558442255105e8,1.5334882279184425e8
-0.0024448479525744915,1.169136628739305,0.00036930123071548854,46.55670235195679,1.6660846032289278,-60785.0181902479,12625.925848331439,3.317096010088489e8,1.3030607059441872e8
-0.0024548317305743694,1.169972270927066,0.00035562728570908716,44.69586563686873,1.5348502548207648,-53025.370790091256,10458.097186382396,2.5192107595250115e8,8.848545343694064e7
-0.0024648155085742474,1.1705443002562057,0.00036430724158042127,44.43874225221892,1.4546972622658179,-42608.6134683107,9134.431164702246,1.6856975509888625e8,7.722248886381848e7
-0.0024747992865741253,1.1713406246974607,0.00035317976046923675,43.57545155932495,1.481415781873779,-41814.90236737539,9550.053417875479,2.0187883504195592e8,8.157825452048998e7
-0.0024847830645740032,1.171736251481902,0.0003544040744673568,41.3826919310436,1.3023838914075982,-38561.350710993014,7834.0970135307325,1.0915461026166812e8,6.2536340827620246e7
-0.002494766842573881,1.1727618292441597,0.00035252424643348544,40.37096431407636,1.345103011873678,-33936.72965811347,7479.000198111323,1.2878854634443492e8,5.6666824700591825e7
-0.002504750620573759,1.1736903957155076,0.0003433052417094763,39.06755896150699,1.3085443273782371,-33685.22993802413,8254.8414435833,1.7660523204907644e8,7.20231949966897e7
-0.002514734398573637,1.1741444307131683,0.0003455224259070694,38.89605349441203,1.2291709752127502,-23829.17800313232,5665.099413827557,8.852927092739312e7,3.2156105772376213e7
-0.002524718176573515,1.1743861963181759,0.00033477774368306925,37.356613840735235,1.156827957126919,-24638.209752709445,5695.657367544038,9.031924686913666e7,3.482295382041969e7
-0.002534701954573393,1.1746071435986085,0.0003340821338877904,37.970207889790984,1.0886227628072715,-20604.670175073363,4977.414138974218,4.7379522699835986e7,2.506527958712947e7
-0.002544685732573271,1.1752631593541227,0.0003408497462545678,37.94369864819738,1.1328681381581456,-24556.90069799563,5418.222812937739,5.8600267199292436e7,3.066315240167698e7
-0.0025546695105731487,1.1757978769324713,0.0003452989143258819,37.44676148184507,1.0941285263178384,-23000.23040786616,5012.855448523294,5.910260823684027e7,2.5725176492619313e7
-0.0025646532885730267,1.1760060707294393,0.000347029965864307,38.41859613799765,1.125750300884144,-26077.48832452447,4568.87399596082,4.370903257100468e7,2.3074245659343116e7
-0.0025746370665729046,1.1767142934067636,0.0003276219853234145,36.83622999699066,1.1418975580212793,-23002.924030253507,5123.9997893096825,4.77641343736348e7,3.209804616535972e7
-0.0025846208445727825,1.1769317705172109,0.00032959968226614736,36.62900898980338,1.0728817351419166,-17910.44981472576,4271.761060734851,2.598768753429144e7,1.9562917617737003e7
-0.0025946046225726604,1.17734253278193,0.0003320597854363514,36.98530149070443,1.0320991926172807,-14704.951327730292,4417.351721607855,1.761714561790321e7,2.1114111243879776e7
-0.0026045884005725384,1.1777004239351951,0.0003238370221870728,35.87349683086652,1.0611131540748298,-16438.21069039731,5036.021111384935,5.675277748832271e7,2.6767116679539002e7
-0.0026145721785724163,1.1780514473420112,0.000324213267994708,35.987553273925116,1.0615177636834825,-13995.574895475433,4223.814014131506,1.588690536835868e7,1.879517805874302e7
-0.0026245559565722942,1.1786492462239717,0.00032207469087136423,35.42604956824398,0.9801712775218528,-12812.993324649688,3993.942197840641,1.3127810246027488e7,1.8453294048599456e7
-0.002634539734572172,1.1791649008838914,0.0003274721599681478,35.00559342189484,1.0296093878436925,-15171.671521028971,3691.9181380569144,1.2645737821243359e7,1.3579898660400448e7
-0.00264452351257205,1.1797577487620057,0.00030903697322310324,34.51436478972985,1.0275235557261528,-18276.849357837822,3546.2098840995995,1.4581880413550137e7,1.4884417298417177e7
-0.002654507290571928,1.179828742721351,0.00031529485692423386,34.160685751924134,1.002518737232823,-14721.91120954798,3715.353964845871,1.7353644467956193e7,1.6434070605406364e7
-0.002664491068571806,1.1800508966888315,0.0003149037312402981,34.28772313482085,1.0094496604513794,-12851.402709049415,3680.3477770289924,2.0155125960473794e7,1.5950547499619273e7
-0.002674474846571684,1.1804506539375998,0.0003258560705638779,34.989638829070714,1.056301362078318,-16627.08724099996,4446.374447209522,5.0930504429645844e7,2.0588976363297354e7
-0.002684458624571562,1.1808612614952498,0.00031405426249590926,34.54578907824692,0.9731395214728739,-14095.681338726221,3412.7698460930887,7.344948524837818e6,1.2389704431332339e7
-0.0026944424025714397,1.181418019412225,0.0003031011568078103,33.1730171855384,0.9278197349724808,-13842.166446814783,3492.3574620323866,1.5306968673043244e7,1.5538708656413624e7
-0.0027044261805713177,1.181231886324614,0.0003135349880522664,34.16829835861484,0.9294276512020938,-10895.52691236913,3466.086551062083,9.171627568124944e6,1.3397338086753134e7
-0.0027144099585711956,1.1821494823383158,0.00030864112741077975,32.04098913889078,0.9114622921316884,-13232.27680395911,3092.9384273583155,2.3292815811364083e6,1.1352730339803956e7
-0.0027243937365710735,1.1826424709411343,0.00032100519929908333,33.45950430282398,1.0003654170298024,-14468.702447549189,3934.3311730524306,3.07175066604683e7,1.7257365353026778e7
-0.0027343775145709515,1.1826750561451067,0.00032782241490488624,34.523832890986576,1.010391303311219,-10286.087493194735,3688.7283345824553,9.964381009722559e6,1.6178482927595796e7
-0.0027443612925708294,1.1828239085721801,0.00031336941223546004,32.54744925592591,0.9124608695880787,-6737.890901285,3205.1673079486177,-7.558656698224753e6,1.1680500867424455e7
-0.0027543450705707073,1.1829265181041333,0.00030828182723274117,32.17456352409475,0.949426947407285,-12004.311183407128,3222.011715730461,1.1544865704077365e7,1.1475094280068554e7
-0.0027643288485705853,1.1836074267606238,0.0003111031909037557,31.626904950170612,0.9277236594685705,-14286.110403917422,3233.3996055555026,6.704653109635733e6,1.2907357557960363e7
-0.002774312626570463,1.1841268973803636,0.0002982093816530448,32.630396691193944,0.9598214527062551,-14712.315374287222,3856.961211310963,2.8536952642066564e7,1.6799712841649376e7
-0.002784296404570341,1.1846739216637334,0.000297881122836951,31.79711159855867,0.9030735323653518,-9786.556772799533,3052.3397653940015,1.7908626294908985e6,1.1427542584937405e7
-0.002794280182570219,1.1851800165843203,0.0003113521220292341,32.30488853693095,0.87057753255069,-6135.78291309211,3578.8356840434826,9.472486702728422e6,1.510343106413028e7
-0.002804263960570097,1.1853319594852623,0.000316972794293314,31.69324518474954,0.8791715464733248,-9099.826514718792,2746.2752370459098,5.856675452495654e6,1.0659131202661686e7
-0.002814247738569975,1.185716277543643,0.00032007747255795424,31.84222000680145,0.8484560029296783,-9293.498539329896,2751.289724853144,-2.242749353119951e7,1.0136768839022014e7
-0.002824231516569853,1.185810162875243,0.0003108836253293003,30.866680280751016,0.8841555361197007,-7294.025690321078,3245.419614492904,1.0693011446361898e7,1.2889013784021629e7
-0.0028342152945697308,1.1861452379240653,0.00030627964896591677,30.642335600068755,0.8587597692894261,-931.9246846918395,3049.4030480437727,5.584989182039826e6,1.233295849546419e7
-0.0028441990725696087,1.1862638860618688,0.0003053162816392792,30.449153755756384,0.8403466128763096,-6644.575820849383,2780.819494304244,-3.5422550791832246e6,1.0444602948709475e7
-0.0028541828505694866,1.1863131027298974,0.000316622985147613,31.20662409520944,0.8260129087958948,-9582.177684109363,3155.0063079168312,-9.280229086973872e6,1.405594901183946e7
-0.0028641666285693645,1.1866512710255115,0.00030492697338162206,32.03124708799585,0.9276461724988964,-10827.072954504692,3457.562617749836,1.6085611913301881e7,1.648266870426448e7
-0.0028741504065692425,1.1873516640459645,0.00031025937107665157,31.818385266250388,0.8687185758174552,-3765.4882143170807,3365.483138117047,1.827331435613341e6,1.4582072629626425e7
-0.0028841341845691204,1.1874170649000444,0.00032008092933243727,30.885535056084162,0.8694747227711646,-6720.390228287269,2915.260126327389,-10248.14179026077,1.0447310429104319e7
-0.0028941179625689983,1.187588294860255,0.0002941231317787033,30.486688315231746,0.835004662311632,-8559.145809888605,3189.405760078305,1.858531065362077e6,1.218851380527054e7
-0.0029041017405688763,1.188062140017329,0.00031102911977486233,31.73382728977994,0.9021981421255576,-6119.8745956903595,3159.370127608482,2.7149473744099312e6,1.3977572670514017e7
-0.002914085518568754,1.1887045778266163,0.00030202165222329986,31.331502777177242,0.8348778136286501,-8104.9429868550005,3047.186144979621,-1.5891134663514512e7,1.1820767631438145e7
-0.002924069296568632,1.1889757731435828,0.00030522319590929733,31.508052102420766,0.8851383050777453,-7708.743698360481,3086.665319209152,2.088814725429815e6,1.0737901923283624e7
-0.00293405307456851,1.1891813217940284,0.00028756133377258865,29.571020995800463,0.8819482765972838,-5175.054935497208,3109.453579198435,2.5204189246260647e7,1.1358227821824126e7
-0.002944036852568388,1.1895800627360584,0.0002830516703811496,29.310418377559227,0.7846139340533039,-8067.239621577925,2670.8502364247915,-1.4378899593962083e7,9.528775826398019e6
-0.002954020630568266,1.1898365475456252,0.0002933551582832813,29.706427127049608,0.8245710860711107,-4160.51406960858,2909.3568181555215,-6.263293524966224e6,1.3588771581369039e7
-0.002964004408568144,1.1899035197088494,0.00028699439356911187,29.285409650592634,0.848078034814426,-6184.6387273153,4086.4344794816275,3.239476013540739e7,2.2171362710693404e7
-0.0029739881865680218,1.1899020141576415,0.0002922026673595179,29.972397864195155,0.816187105174479,-8655.303813917108,2870.3194405893582,-1.529034270857296e6,1.0474524841002092e7
-0.0029839719645678997,1.1903958524040885,0.0002918308454070383,30.02252500726389,0.8456374024558462,-2837.9652046178726,2880.3634936249946,7.110503349691467e6,1.1838299473243004e7
-0.0029939557425677776,1.1908304056080052,0.0002910334396273131,30.3408852725467,0.9115350769927613,-15054.5417048465,3599.252264380492,3.2572943337219212e7,1.7839989154347494e7
-0.0030039395205676556,1.190956877041328,0.00029878117575367997,30.020415791456085,0.8625192970519587,-11815.271802157473,3615.3115401115174,1.0900375884917034e7,2.1030766493511193e7
-0.0030139232985675335,1.1913751951166918,0.00028749604743414856,28.609868916577888,0.7575764727606606,-8070.108726938567,2582.618652080043,-1.4258600820301216e7,9.22841324703891e6
-0.0030239070765674114,1.191902997345989,0.0002863934965282515,29.606028985666313,0.7993347114106495,-6648.044896244536,2919.4902919175192,-4.481877762911522e6,1.2680055367688749e7
-0.0030338908545672894,1.1922950115602928,0.0002883489317976922,30.03250769597093,0.8612240916462676,-5101.2375884050525,2893.9919491794935,2.748358669289034e6,1.1279932732569972e7
-0.0030438746325671673,1.1927033827702058,0.0002861386328961722,29.96756419837041,0.8540411418561148,-7311.657159078242,2963.710886396725,-2.9217227722023954e6,1.010387430346944e7
-0.003053858410567045,1.1932042152716782,0.0002885759568061718,29.509709052046176,0.8739388650256885,-8273.79204280119,3028.274602545527,7.767018040826748e6,1.2129163162411133e7
-0.003063842188566923,1.1934111169815058,0.0003072531709130526,29.728006041554526,0.8453385752826388,-7262.863142895695,3136.8320212367903,1.3978253031069083e7,1.4042078297395874e7
-0.003073825966566801,1.1935107418491497,0.00031040768511643506,30.005568558273776,0.8172796622053489,-4874.2114866304455,2746.1363966329445,-2.7072200136566437e6,9.17982700537898e6
-0.003083809744566679,1.1936915247206101,0.00031145040237156864,29.280158768928388,0.8334141458753829,-9328.745560378078,3049.271126651164,1.5434506617313497e7,1.2125202125641443e7
-0.003093793522566557,1.1940180157928704,0.00028687877556384634,28.656165159424678,0.8069138151494409,-4867.978575843106,2713.6842068087235,1.3756644712230542e6,1.0354925959459368e7
-0.003103777300566435,1.1942979710150503,0.0002995240695122024,29.71623025522523,0.864881182134476,-6235.65587940317,3025.392359021958,8.18835145871807e6,1.2314107098000893e7
-0.003113761078566313,1.1943605376160238,0.0002857533380905691,29.322898484548276,0.7980393425650167,-5373.988566856539,2523.4891325004933,-1.443107772681385e7,8.369478401645125e6
-0.0031237448565661907,1.1949365119811133,0.00028784585468322253,28.459244159122125,0.8240263033593649,-8992.57226279947,2586.364836925184,1.326960166232999e6,1.0032325683074187e7
-0.0031337286345660686,1.1949038282605355,0.0002871311035481682,28.664870051095722,0.7752699346024388,-7635.444032460514,2840.274374558651,-100903.48236488337,1.4122872923748974e7
-0.0031437124125659466,1.1955027163843177,0.00029346044347143335,29.776184296258055,0.8688241417770128,-10625.246094711672,3083.5880787375336,1.2006520835916523e7,1.1651404440046526e7
-0.0031536961905658245,1.195684071085881,0.0003174885955969462,30.237352075007625,0.8392905408985301,-14023.01647697415,2653.9131022773395,-4.227861338742798e6,8.946360175671292e6
-0.0031636799685657024,1.1960384738699072,0.00029601925855979175,27.778183697968732,0.7582116653147706,-7776.403522805377,2614.578271163873,-9.35300516141116e6,1.0144150127684623e7
-0.0031736637465655804,1.1963457528436066,0.00029275126050353406,29.32193380554631,0.8046176861383285,-10995.876783248812,2873.1318311463056,4.447465208136691e6,1.0588263175617153e7
-0.0031836475245654583,1.1966251938549797,0.0002897894127037655,27.20438430491583,0.8143020164670752,-7786.262573310774,2662.0359989643675,1.8000234528904937e7,1.0793578299620865e7
-0.0031936313025653362,1.1971144499326136,0.00029584157316421154,28.310353285759195,0.7818135933213685,-6940.152952101998,2537.643093944824,1.0021843933798451e6,1.0110888364340566e7
-0.003203615080565214,1.1976589106626334,0.0002782620036482402,27.58166605525912,0.7687454616944405,-8906.595486082877,2575.847920968946,391768.64844915835,1.015770807714471e7
-0.003213598858565092,1.1979770423575296,0.0002784599954802736,26.305319288100726,0.7228127271061278,-8146.926501168086,2279.316046839726,-5.809918962840468e6,8.088433712761142e6
-0.00322358263656497,1.1981381250921648,0.0002887116220805682,26.517101732289806,0.7707276120464669,-5520.181429651243,2605.6881939884775,1.322543651119775e7,1.0353282662800753e7
-0.003233566414564848,1.1978976833174004,0.000287345533608287,26.850495096690256,0.7159803795918056,-3811.816442692223,2274.9517800046974,-5.791598609474085e6,9.309075086213578e6
-0.003243550192564726,1.1982537555226123,0.00029135158232966194,28.27137139622339,0.7594894832553768,-6796.880728543075,2263.4963407715754,-1.528838439721658e7,7.783462583892269e6
-0.003253533970564604,1.1984739187729099,0.0002860421402008276,27.90764998190629,0.7756207516330993,-7909.116254791861,2523.2900144407795,-7.84057878571946e6,9.424970998148734e6
-0.0032635177485644817,1.1984914734038041,0.00029174385841596934,28.57754864282208,0.8390744421204479,-5735.343691448004,2955.8394807606805,1.33932775914578e7,1.283892319571255e7
-0.0032735015265643597,1.1989687453568458,0.0002743140013115368,26.654017105870654,0.7482807639036454,-7586.352691914205,2534.689343103916,1.6234982163579823e7,8.74165807378025e6
-0.0032834853045642376,1.1992465493985456,0.00028275272553474057,27.88447848215692,0.7937716941807798,-5668.424685488629,2839.6165647571365,5.5297737710446175e6,1.2767735262464236e7
-0.0032934690825641155,1.199790005908488,0.0002874787005381668,27.725628775926463,0.819003183594275,-6091.171261021096,2548.1006411138346,1.2539510135093672e7,8.704316300048796e6
-0.0033034528605639935,1.2001516463722093,0.0002944607238619544,28.488878300435687,0.8246678361649903,-7480.99072715816,2619.7229033032927,5.308462441170928e6,1.075154355051363e7
-0.0033134366385638714,1.1998726074847406,0.00029018576699592065,27.684126800878843,0.780914879260982,-4278.454173464976,2685.518009031189,1.482785404326139e7,1.0171126218403958e7
-0.0033234204165637493,1.2001113208346075,0.0002896948636778497,28.749439162075745,0.7468152081186658,-7749.597110031936,2373.525938527884,-1.8567033487345867e7,7.361873222244944e6
-0.0033334041945636272,1.2002564492224252,0.00028343054447452475,27.761469405035697,0.8155423970937904,-12642.051949199098,3635.2364643682176,3.0663639810608953e7,2.5498333866121512e7
-0.003343387972563505,1.2007260331973422,0.0002834363335163101,27.39056211325052,0.7498409449100594,-6382.040531953332,2538.2232935825646,2.6627526255487874e6,8.859643072934028e6
-0.003353371750563383,1.2011563006047146,0.000277511739120626,26.9291372452352,0.7869057350197964,-5982.699595256003,2724.233331678435,1.3266401724112045e7,1.1119077579302773e7
-0.003363355528563261,1.2013859505003326,0.00029225968670557994,27.173073609393246,0.7640907014020403,-6980.863807549015,2658.42427329501,2.973711964556618e6,1.1043184585210798e7
-0.003373339306563139,1.2016180870811923,0.0002923223943815677,26.644093546115133,0.7434071245841201,-7765.913365065441,2478.86091911372,2.545197039583188e6,9.33591119604871e6
-0.003383323084563017,1.2020536839424634,0.00028231887223572943,26.64583655358026,0.7625413497614093,-1223.1573902650132,2495.590658400406,1.0440233677873315e6,9.301665693341607e6
-0.003393306862562895,1.2022846513241994,0.00028445876936467594,25.945922747616144,0.724033714382489,-3452.137964506074,2506.7645393290964,1.2030619838502573e7,9.640194514956746e6
-0.0034032906405627728,1.2027195027496207,0.00027984287846959333,26.207727879869697,0.7587538316582977,1245.668603866242,2715.7174773884535,1.1270896678130284e7,1.188458780034964e7
-0.0034132744185626507,1.2027715005481154,0.0002771425279401621,26.20035829809494,0.7774389030738432,-4852.377429872119,2531.1468998599075,1.5981516493916944e7,8.725963565244969e6
-0.0034232581965625286,1.2029144491084391,0.00026851988599304986,25.897758575190846,0.7750214585400393,-6665.748900980385,2653.260265153187,1.1316097701807551e7,1.0231082324492263e7
-0.0034332419745624065,1.2034258351567204,0.0002805882982234862,26.936023996991423,0.7480999647926831,-5992.846822060524,2514.8978426585772,-1.9084812158069944e6,8.936399511481533e6
-0.0034432257525622845,1.2038935538730566,0.00029425146149682555,27.306892944754495,0.7792738077029885,-9046.552005233367,2880.426986669353,1.3373570689431604e7,1.2467784571043966e7
-0.0034532095305621624,1.2042220250488256,0.0002924438775009376,27.359537864428717,0.7753490085805416,-6865.548489348165,2526.981109542551,-2.0504132666866144e6,9.50759902928409e6
-0.0034631933085620403,1.2041142589503426,0.00028766828120211805,26.427582291286736,0.7712463431042461,-10238.329558380277,2788.720017019621,1.2612393293171726e7,1.1813408979543893e7
-0.0034731770865619183,1.20456466930541,0.00028510524179003533,26.03107940565964,0.7297646439384042,-9160.851072446469,2437.8205263020586,21599.669765308237,9.99154077021124e6
-0.003483160864561796,1.2046999366649886,0.0002820224764882862,26.347285972244634,0.7674096265130025,-8252.13524692015,2590.5454143831807,1.052060339375018e7,1.0479794775097402e7
-0.003493144642561674,1.20514918732415,0.0002796749978584388,25.64518761292578,0.6960854185303651,-8378.875132449259,2530.0767383921157,4.596692785187189e6,1.1889117342082404e7
-0.003503128420561552,1.2057034815930288,0.0002811987105585944,26.607075864861766,0.7505727008369122,-6865.600929838411,2308.264393923869,954942.8664240973,8.216505157992203e6
-0.00351311219856143,1.2060687044314595,0.0002802719439424881,26.508237342358942,0.7392758691526393,-4846.074702329622,2433.1759598234594,-1.4826529009361374e6,8.598640246850153e6
-0.003523095976561308,1.2058203636508904,0.00029171554714669775,26.75446237151243,0.7922454090902163,-4761.575725655319,2721.6817555061725,1.8636415071733106e7,1.1950672958364038e7
-0.003533079754561186,1.205902863095423,0.00028161640775764085,26.125481977424492,0.7368422453329802,-6194.349244312523,2384.229015822716,4.0501001294747135e6,8.961603347126925e6
-0.0035430635325610638,1.2060982734730006,0.00027950415469633845,26.15918127685623,0.7638787102275787,-2739.9149422581777,2471.110518057417,7.00804198322682e6,8.405473797873396e6
-0.0035530473105609417,1.206601820448598,0.0002768458353780895,24.644008846006255,0.6964276896687553,-2201.2601832896003,1971.4482946086323,-6.136487859856463e6,6.932667816046779e6
-0.0035630310885608196,1.2072525567107364,0.00026983210399914606,24.831821415579853,0.6679070101072297,-4064.499307204476,2047.1491307693723,-5.05046175550489e6,6.757342645027353e6
-0.0035730148665606976,1.2070119039766507,0.00026128323440257223,24.838877545256185,0.7205503647611604,-3247.2004324776194,2445.074228264647,1.2697696118962036e7,9.258547062114106e6
-0.0035829986445605755,1.2076633924318472,0.0002719935260842944,25.433875539047566,0.7172444858959999,-2542.5293780100974,2107.6916135271113,-8.601767126100218e6,7.490943979616727e6
-0.0035929824225604534,1.2077396846191513,0.0002733184820394798,25.58309623497223,0.7206614236695769,-6141.534595621293,2442.4728715483425,2.070630436834253e6,9.808024931203783e6
-0.0036029662005603313,1.2078456014984762,0.00027575631218421836,26.08886049667433,0.6907706009123956,-4036.4646935420424,2199.4000820966,-9.290987900578702e6,7.217976709872188e6
-0.0036129499785602093,1.2079292969875508,0.00027288890870700796,26.428429188150925,0.7555759369350253,-7311.0094885201825,2399.9833459925217,5.440526495973839e6,8.052221715447713e6
-0.003622933756560087,1.2081130119869952,0.0002782747654562457,26.752481937960308,0.7589007747534308,-5474.520170148266,2543.983738442319,-179362.6922263251,1.1066851705535848e7
-0.003632917534559965,1.2079880466735913,0.0002789746698451301,25.409107389967698,0.7619663376272714,-7671.5429608156,2387.6468200826935,1.6285321986896205e6,1.010744363057873e7
-0.003642901312559843,1.2080204942057375,0.0002904640415367107,26.819710435454848,0.7960508337674883,-5584.4444772906145,2501.573282345995,9.839657307176147e6,8.723902017322443e6
-0.003652885090559721,1.2083909278313627,0.0002783415181030775,25.46389531731586,0.7247980430083045,-2176.2512800310133,2343.504985189165,2.1321388666928243e6,8.151691141489075e6
-0.003662868868559599,1.2086990720961717,0.00027781944568893303,25.220509911064852,0.7481796592332987,-5159.487850952605,2302.4814381035985,8.999991921771275e6,8.0950257824546555e6
-0.003672852646559477,1.2093871543287757,0.000283836469666219,24.361458113187886,0.6648536077620147,-5553.798004250138,2129.7054837720943,-4.907764181335159e6,7.359214858316016e6
-0.0036828364245593548,1.2095036877155776,0.0002796253441188906,24.36638607140421,0.6724633759144142,-4412.671755303269,2002.8006509650734,-4.272266461221656e6,7.081446345265683e6
-0.0036928202025592327,1.2099328292257614,0.00026231873279484465,24.31847841281373,0.6688199584342295,-4360.041285470899,2096.2716080692853,506507.7723786866,7.586347183363316e6
-0.0037028039805591106,1.2103972081213248,0.00026980462485979006,24.460306419466463,0.6892855472272634,-3955.3852951206304,2433.44230305909,1.4343146935422529e7,8.788560696967892e6
-0.0037127877585589886,1.2107285732990136,0.00027297442734576174,24.581996838364233,0.6975597953074586,-4690.205463812792,2004.6567216160965,-6.488265612807302e6,6.425014774745143e6
-0.0037227715365588665,1.2107778872221695,0.0002679396786003705,24.513490368307973,0.6869099214071359,-7139.557526674489,2253.855011517634,124377.13199084514,8.558085700170614e6
-0.0037327553145587444,1.21103872100641,0.0002634238653585779,24.646283450853783,0.7055963298990967,-9337.615465772824,2222.56951235896,4.872822614966669e6,7.271519360612999e6
-0.0037427390925586224,1.211110168889259,0.0002647710006786625,23.612156519435356,0.6570982985415392,-5157.812638484675,1842.1827448290842,-4.040905368400728e6,5.935085427283593e6
-0.0037527228705585003,1.2112879626130688,0.0002798233928794274,25.421608719681164,0.7361526809783853,-9354.692221788557,2114.2862452932354,-417082.48478352197,7.130754059683827e6
-0.0037627066485583782,1.211810191823076,0.0002757622802751477,25.035369799874957,0.71353434387385,-7166.0985686108415,2167.106766202156,2.8856492301013703e6,7.869526705556413e6
-0.003772690426558256,1.2117051782460855,0.0002682228219508286,23.92734904809687,0.6667014118933132,-7242.753058785988,2174.5628944425043,6.1372717834796235e6,8.10513570271575e6
-0.003782674204558134,1.2120303616337014,0.00026831664723506177,24.204837956653044,0.7348734557051152,-8168.382290058038,2267.4246694148724,1.0199627188748563e7,7.358551935904641e6
-0.003792657982558012,1.2126452305512965,0.0002661018642158307,23.918991195980006,0.6894019792758707,-8587.051983420295,2525.9969015825577,1.922427074882178e7,1.0043716736663435e7
-0.00380264176055789,1.2128926948011878,0.00027613586646963085,24.491570970906608,0.6773124632751846,-2658.8520011891897,2128.7169477874672,3.030895238287741e6,7.693782645916456e6
-0.003812625538557768,1.2133531716905075,0.00025858280066319523,23.650694666647,0.6839370442772483,-6430.495828539913,1966.877266746704,7.605902213668669e6,6.62566935391481e6
-0.003822609316557646,1.2134227555053303,0.0002734655262629585,25.03736418836802,0.7069049602255528,-3110.636269553071,2313.0993704465745,7.183603965150011e6,8.763495793531336e6
-0.0038325930945575237,1.2136230148870952,0.0002666952298532121,24.80950608684353,0.6952432583230397,-5720.972497149647,2139.713394250315,1.0268351274091445e6,8.44477667684007e6
-0.0038425768725574017,1.2136620930743867,0.00025894267648001595,23.86121522424941,0.669003839220903,-10438.895418683276,2263.016760845189,7.314042299258916e6,9.28093220788882e6
-0.0038525606505572796,1.2137900477041965,0.00026002302494012485,23.566676255637525,0.6933404456359408,-8422.683625825879,2313.889693530616,1.6299075735271696e7,8.304685330236264e6
-0.0038625444285571575,1.2140590096441541,0.0002526856509587648,23.288749720838084,0.6829705915233802,-5527.796408071683,2278.7079500990226,8.743447034285242e6,9.99442844568112e6
-0.0038725282065570354,1.2143797309125293,0.00026366844383738286,23.924025920041025,0.6593168899533501,-4603.311357284067,1825.6888260300445,-9.594653166710945e6,5.704919097647492e6
-0.0038825119845569134,1.2146138455049136,0.0002592613249240033,22.39879509448351,0.6378503127587644,-4350.805862022878,1912.3801491253214,1.2935858496449806e6,6.61256055320437e6
-0.0038924957625567913,1.214741408805316,0.0002661323549663593,23.160977065933206,0.6482011558258135,-3774.370132818677,1915.6458928486938,1.3939823459136041e6,7.768612158173025e6
-0.0039024795405566692,1.2151568929909737,0.00026653228466535584,22.770872758893102,0.6522455199579281,-3790.0777551934766,1830.1154215554034,-5.632880610535148e6,5.899015770560221e6
-0.003912463318556547,1.2152137199445177,0.00027405575136201817,23.583389457778505,0.6617546318083005,-3937.9654901619597,2048.0641148582235,214723.51813611426,7.522867661467364e6
-0.003922447096556425,1.2159902696233713,0.0002685965066165548,24.365286891556625,0.6594341127445288,-2817.3487022043187,2089.604666954509,-4.571390187669665e6,6.87477164675885e6
-0.003932430874556303,1.2157278092421115,0.00026752938082585714,23.364728319454965,0.6927741229396508,-4426.648824574069,2230.6608595550524,1.2142772488411434e7,9.453948527677424e6
-0.003942414652556181,1.215976808153372,0.00027074539748027105,23.396531693222055,0.6660750592657694,-5593.052655035329,1892.4315515552596,-2.0236083413184541e6,5.930780802598421e6
-0.003952398430556059,1.216271366183274,0.0002693119143485788,23.58505056076544,0.6742074080527292,-2183.107026021059,1922.9614204283434,-4.76759638248543e6,5.9623770955060925e6
-0.003962382208555937,1.216578758526175,0.00026757270202043787,23.6864058615195,0.6935323208062382,-8437.348938250367,2340.9104379294195,1.59658193869788e7,9.392137901147038e6
-0.003972365986555815,1.21672315100329,0.00027509923457098254,22.84017817183536,0.6424295460930859,-4731.491055570588,1969.1784720684611,309992.63524437137,7.440750106516428e6
-0.003982349764555693,1.2171040673227527,0.0002757869156532243,24.225595011268652,0.7081690104899987,-4912.271931652978,2312.48270482775,2.2913194131878186e6,9.294912417349923e6
-0.003992333542555571,1.2172761281768805,0.0002695129556884624,23.341413537368418,0.6687460038787034,-8720.600182487073,1975.842910892329,4.455115935822353e6,6.782349577700439e6
-0.0040023173205554485,1.2176998292497816,0.0002574744356871013,23.163392517306796,0.6566516050889856,-7318.510680696352,1973.332290517042,1.5124381635312054e6,6.967872623834974e6
-0.0040123010985553265,1.2174802523932875,0.0002587091777681945,23.765312718762974,0.6684162460992541,-6904.68200716408,2182.535324904924,5.625264741751623e6,8.491457715994528e6
-0.004022284876555204,1.217802998643369,0.000260798368940188,23.861263306488677,0.6583390411749096,-3666.0893694306933,1868.2681920409013,-7.121564989663883e6,6.303523361098259e6
-0.004032268654555082,1.2178569622915234,0.00026388221075615987,23.96181396391768,0.6659241652343469,-5646.932492125011,2120.862848659717,2.268342972210416e6,6.863615187641241e6
-0.00404225243255496,1.2179471690379098,0.00026000951555756963,22.20236862263833,0.6413980995560202,-4575.481798324526,1952.9079753086012,1.8243362586268245e6,6.606672704929003e6
-0.004052236210554838,1.2182198715376218,0.0002589888726349728,22.692688630916805,0.6519803253591434,-5469.795808037473,1932.0761223089944,6.028937610408726e6,5.979329668995494e6
-0.004062219988554716,1.2185648843257224,0.0002613556263011375,22.189929429080813,0.6459693310584703,-561.4379649917909,1944.040628229118,8.790483856526582e6,6.402064192737494e6
-0.004072203766554594,1.2192647776077965,0.00026681049970245447,22.482912609896797,0.6197879673764137,-3799.5979933964372,1888.4397612657694,-5.8073816546065975e6,5.474533927635192e6
-0.004082187544554472,1.2196022050471047,0.0002588865275433012,22.707061150446744,0.6010749397633338,-3352.8979523202665,1907.6143077395725,-5.628848628472457e6,6.945076088779971e6
-0.00409217132255435,1.2193372729888179,0.00025219369151825954,22.359385990685112,0.6315071026766452,-2449.889346678882,1968.8422801970764,2.4985025571933975e6,8.257689990173852e6
-0.004102155100554228,1.2199202115249366,0.0002603459333359314,23.6331157420844,0.6916963695188417,-6275.894094733252,2323.138215122114,1.1727395490048274e7,8.74453189002494e6
-0.004112138878554106,1.220308323771787,0.0002627624713071149,23.226363710893473,0.69237346362059,-6136.037465658836,2122.6791315710398,9.993265713674199e6,7.114184706019627e6
-0.004122122656553984,1.2204248948313305,0.00026568702832260887,22.98098299425234,0.6358041901434163,-2216.184016504709,1783.0976963216203,-8.201442238007203e6,5.945210560360225e6
-0.004132106434553862,1.2203967497918762,0.00025929309781813777,22.778529058159638,0.6469641545251268,-2842.692409156537,1848.4475191666531,1.7583464232132772e6,6.12498365262761e6
-0.0041420902125537395,1.220722782709589,0.0002595239012548818,22.380525762040367,0.6289078571252352,-5068.947053200099,1747.8636587130961,42344.71712889628,4.914959198063977e6
-0.0041520739905536175,1.2209325615217916,0.0002595877011198957,22.787569627950226,0.6884590562895775,-8045.280755532458,2190.1771414960212,1.5323931014817463e7,8.051953802441382e6
-0.004162057768553495,1.2208012700832904,0.00025812075762262526,22.055435295597693,0.632970055165884,-2486.1057822183557,1739.9117641018258,734600.2708903432,5.106938326778324e6
-0.004172041546553373,1.2212688731533936,0.00026255542486312914,23.50644134859356,0.6650911716600236,-7744.168220407768,2810.9401418929715,5.722743586263195e6,1.8565420030728705e7
-0.004182025324553251,1.221454866254794,0.00026309439889269157,23.79366956515434,0.6743040910565606,-5563.848570981995,2051.2705705406456,-3.9711808991762227e6,8.55400949993952e6
-0.004192009102553129,1.2214527098192831,0.0002609170021309219,21.70926775764097,0.6080724278031409,-6273.36266064929,1907.4858911560423,1.1429200027703505e6,7.01644089693411e6
-0.004201992880553007,1.2218979269323869,0.00025922944019967677,22.13438804038737,0.6246384131615363,-6131.259497590777,1730.346263157855,-2.403841672419426e6,5.5166317391135e6
-0.004211976658552885,1.2219771109828723,0.00026125688358035983,21.65294691863313,0.6253750313996469,-6314.8740929419155,1661.5144705683244,952189.1827073055,5.095268536806202e6
-0.004221960436552763,1.2226452158669472,0.000261813514889666,21.57693006687532,0.5916132281233909,-3601.9290110317447,1846.1084576498317,84496.2872778051,6.619235044357051e6
-0.004231944214552641,1.2226368533852066,0.00025732668621497606,21.540773402329936,0.6064554903848678,-8926.210016700375,2107.8052824455763,7.869525836038727e6,8.140924890157633e6
-0.004241927992552519,1.2228892818332664,0.00026018118558352837,22.270205364763036,0.6150076070946859,-4816.238742123803,1861.4114553382672,-834098.2673505043,6.017326557597137e6
-0.004251911770552397,1.2233953087599023,0.0002548595896712617,22.22052849585625,0.5941257897782558,-6577.290502218598,1683.1015886540617,-6.4116355728686415e6,5.106562371593083e6
-0.004261895548552275,1.2234942260011092,0.0002562799123110789,21.700041249881366,0.6409062653766983,-3964.4925831403343,1942.0762799676895,8.675698457253112e6,6.578779055740214e6
-0.004271879326552153,1.2237199059309434,0.0002506121186374708,21.68852235560142,0.6295572721995814,-7057.3620366552095,2070.0687410841674,8.489897384339714e6,7.485417957255628e6
-0.0042818631045520306,1.224584053060598,0.00025634074290896484,22.66941397521318,0.6604683761116028,-5493.818458654967,2019.9731391080736,7.542575981885972e6,6.922365072250212e6
-0.0042918468825519085,1.2244919674979517,0.00026157834935498607,22.33303294090838,0.5831949366130301,-2064.01276027828,1755.8250776961409,-8.113707266044429e6,5.972013377538926e6
-0.004301830660551786,1.2249502198837712,0.0002578818792128787,22.510975820093357,0.6086666021710034,-3416.84002274891,1753.4291066338606,-8.1111290515852785e6,5.351064581727149e6
-0.004311814438551664,1.224761871506321,0.0002595833235360362,21.550493373582224,0.5793762606942524,-5647.943515717431,1573.124605177087,-8.307448135149045e6,5.140594862113454e6
-0.004321798216551542,1.2249943936897438,0.0002566655253169537,21.674222820395435,0.622224031150743,-6533.704927215361,1875.7707517052847,6.908035829960312e6,6.736390687006062e6
-0.00433178199455142,1.2247531031245371,0.00026451638283192297,21.95324181845644,0.6791661052699501,-7942.192662614905,2744.346890854865,2.4596441771653477e7,1.6099456091036374e7
-0.004341765772551298,1.2251537374906718,0.0002503155288523299,21.21020314916932,0.5904703372078259,-2643.9795549481846,1630.330037054726,-3.0481310256432584e6,4.989814755003974e6
-0.004351749550551176,1.2250302575915575,0.0002616121787788905,21.281554505670584,0.6139624202237867,-1225.57180843136,1763.3424837661394,3.824748755786443e6,5.199697905658419e6
-0.004361733328551054,1.2253184037179663,0.00025001578504814934,20.873608362544715,0.6070403418111322,-1587.8066846806269,1835.574393295654,3.944539299976233e6,8.347349370505024e6
-0.004371717106550932,1.2258194534399987,0.0002500898764802473,21.261226179372525,0.6074387205690579,-5178.061967799902,1756.2366251481028,2.9177383855602043e6,5.923915989556182e6
-0.00438170088455081,1.2259040761954612,0.0002701974453407205,22.132146989774913,0.6289597386268861,-4517.8183332711515,1693.8715253944065,-4.204279519541571e6,4.654097705002227e6
-0.004391684662550688,1.2265210735486805,0.0002637184607616448,21.396288942237845,0.6224887778902924,-5966.451165481122,2074.4091672162344,1.3568568174523892e7,8.454066261191582e6
-0.004401668440550566,1.2267487233818042,0.0002567215019116547,20.956984550439365,0.5666744712744136,-4150.906553915727,1605.8976554255812,-5.702657689048884e6,5.004176873810406e6
-0.004411652218550444,1.2271318666419484,0.0002499374540056621,20.352384700099286,0.5472077723864189,-2628.238119244463,1490.3875070401398,-5.752196851624814e6,3.989745526163088e6
-0.004421635996550322,1.2271639725600376,0.0002421591079770451,21.06000048462864,0.6132051754918495,-3354.4825163122678,1968.9067825813129,6.355460425853454e6,7.025426084261124e6
-0.0044316197745501995,1.2277693443705773,0.0002451692881586298,20.6189713585107,0.601292139740338,-8724.879747572895,1975.9697689233215,1.0805624685915101e7,7.7157892297580065e6
-0.0044416035525500774,1.2275253219704605,0.0002340046473773188,20.045320771404064,0.5785625187823092,-3029.800412668908,1586.4124178114894,-311765.7887078637,4.832760307634651e6
-0.004451587330549955,1.2276269862277922,0.00023870264723404675,20.41216555945414,0.5812801168913515,-4513.502386610021,1716.7378277749979,5.729393082311628e6,5.375731206448825e6
-0.004461571108549833,1.2277689887151118,0.000251794482295389,21.360473167282265,0.6006553099104706,-5162.397698485655,1945.1714413687505,6.375521483829229e6,6.533321349592836e6
-0.004471554886549711,1.2276683412731166,0.0002461972303297007,20.896853147764546,0.5908278920814259,-5158.5487564442365,1614.7917445315984,2.7866200586255123e6,4.692387375110826e6
-0.004481538664549589,1.227709528887364,0.00025674139219526953,20.657894867498285,0.5724354886264796,-1974.6422742833693,1530.7674914833265,-2.2990110390248895e6,4.043110514773513e6
-0.004491522442549467,1.227917301010434,0.00024817660624102414,20.699124095220025,0.5809246323036649,-2137.4276506893298,1547.832560941492,-1.5005980255713572e6,4.931238399985997e6
-0.004501506220549345,1.2282803438205276,0.00025165138245748927,20.398609437609,0.5857668655149657,-1911.9849053966834,1573.4434678406142,-652007.2271884794,5.413226323683135e6
-0.004511489998549223,1.2286578250531106,0.0002601261705434101,21.2049768108945,0.6062177268001705,242.37028831096865,1830.2825111383952,6.170939589013013e6,5.632063738123093e6
-0.004521473776549101,1.2289261664317908,0.00026392797693428386,21.096039891082015,0.6467598639944958,-4128.7219722592445,2345.4120183242953,2.261159384493914e7,1.0978549856337951e7
-0.004531457554548979,1.2289408734888752,0.0002504139883741794,20.30519870532724,0.5513145673465476,-1857.7484820697805,1507.1084700324202,-3.3349978938199324e6,4.513073991807494e6
-0.004541441332548857,1.229473491767747,0.00024605336854248324,21.108477830690642,0.5623095176183812,-1878.7112081067019,1570.987774880379,-6.447509843964834e6,4.605502209301154e6
-0.004551425110548735,1.2296172651927915,0.00025121133885122555,21.40360411879609,0.6145683881532042,-6993.420984600674,1795.7832904936975,1.946549054470349e6,5.819102603565307e6
-0.004561408888548613,1.2304085491461196,0.00024389662319229872,21.496644605257202,0.5932071789644263,-4599.415126789678,1868.5691610705173,-2.582248447562837e6,7.571746808977781e6
-0.0045713926665484905,1.2304865286121598,0.00025454874010403064,21.697724867887423,0.6438876976385698,-3270.4397393133777,1799.0343732606832,7.010150040514332e6,5.735217367706573e6
-0.0045813764445483685,1.2304806085457096,0.0002452511338954739,20.73682509014097,0.57365708208574,-1687.7702672118767,1497.3438760860995,-4.294255464756234e6,4.732451625818784e6
-0.004591360222548246,1.2307286235118757,0.0002483380347030943,20.390354210523927,0.5776827374790785,-4041.278110455605,1739.4274221132896,3.624633535762763e6,5.837935273671659e6
-0.004601344000548124,1.2307656086351253,0.0002395941829363746,19.89131704363418,0.5776542253200927,-4680.616692298523,1818.9833392113296,7.142687619289609e6,7.952925202935902e6
-0.004611327778548002,1.2311342287989784,0.0002484487116365025,20.845853609240958,0.5971750102600427,-3034.2379667243276,1638.9874802371635,4.627440016225254e6,5.050180059061625e6
-0.00462131155654788,1.2312009715423464,0.00025216099710680676,21.419338694308184,0.6307072631060228,-2710.03431816667,1859.9705274833034,2.9135568594129174e6,6.085798104985359e6
-0.004631295334547758,1.2314774565025262,0.00025051309258061397,20.441600852897952,0.6054767914262422,-228.98925056568882,1761.968882170868,2.82733023032849e6,5.396789284074946e6
-0.004641279112547636,1.2314055027640407,0.0002544146383391959,20.884787623183115,0.6029041351533061,-4559.534902978618,1779.5533927888612,4.594707628237408e6,6.486062053503023e6
-0.004651262890547514,1.2313178048046307,0.0002458625923302196,20.859287486551487,0.6105262427442418,-3987.38386016934,2052.3703185475015,1.0956885903460788e7,9.066293827553341e6
-0.004661246668547392,1.2316411119284574,0.0002475330881600028,20.380862605246204,0.5320950417836682,-663.6395628056199,1512.2651397674988,-6.289094126407747e6,4.228870012111237e6
-0.00467123044654727,1.231573516997043,0.00024336221071457817,20.230983788875744,0.5428736240445288,-4289.062708158256,1571.0594883115261,-656323.8007998926,5.293229980329969e6
-0.004681214224547148,1.2316708705306976,0.00024502865471738003,20.532185760152167,0.5829223699244354,-3288.210364000883,1701.920987092525,1.731988410366098e6,5.048201971514481e6
-0.004691198002547026,1.231965320943344,0.000245108029105418,20.967873050127942,0.5900559654974353,-6190.459439166513,1770.8467701897157,5.303183329909202e6,5.568618345808349e6
-0.004701181780546904,1.2324107284573376,0.00024118987106060366,20.16405489580084,0.582369280607702,-3712.3395551072344,1878.6236683712134,1.505774103445563e7,7.670227182206518e6
-0.0047111655585467815,1.2324778118171267,0.00024566662928992135,19.23302725572135,0.5283879099703606,-3503.746017299448,1539.878394267269,-1.3935963870189288e6,4.84523000833161e6
-0.0047211493365466595,1.232866788870609,0.0002315717567440742,18.891331349247462,0.528923350730093,-3002.743677743759,1454.7880356132794,-752801.8859952164,4.279349971337786e6
-0.004731133114546537,1.2331642419109101,0.00024830991822272767,20.073630122043213,0.5637080200010749,-2747.8240281654275,1701.1513511671083,126491.27293387768,5.468172493110408e6
-0.004741116892546415,1.2333172802619166,0.00022925823964998183,19.173620241739982,0.531191875908972,-825.9678936635122,1450.794191439871,-2.923002636877669e6,5.221813029966749e6
-0.004751100670546293,1.2336859949282835,0.0002471936613290679,20.050288535185306,0.521821498940665,-3735.9708710414675,1713.5967069816095,-3.575038389022995e6,6.42934074135726e6
-0.004761084448546171,1.2341290377169383,0.0002512049225608095,20.31004777397022,0.5682966783336543,-4466.277731786262,1834.1591840594888,7.562616859241984e6,6.898930245564231e6
-0.004771068226546049,1.2343099895380905,0.0002479591740050433,20.48412773735452,0.5541927886800728,-1417.668107737858,1466.6194561525942,-2.6139532225671457e6,4.55829794180429e6
-0.004781052004545927,1.2344557414169415,0.00024056303939198865,20.330982614950408,0.5576082389580846,-3383.4694316511154,1450.134733615815,-5.115045091743943e6,4.572176448223915e6
-0.004791035782545805,1.2346779443307783,0.00024738131647531825,20.180604703095625,0.5460323675322917,-3473.4245481024227,1484.643209958541,-5.69193538141415e6,4.6491716248583365e6
-0.004801019560545683,1.2347264061687044,0.000250828694726799,20.018327311341835,0.569512611150489,-1844.270268305811,1590.2954636549914,-3.239707897702785e6,5.23538994329784e6
-0.004811003338545561,1.2347788803809807,0.00024376098231880977,19.399705649827276,0.5412415992437345,-2890.5639847113307,1417.0471038049564,-3.876808299743139e6,3.9984267043644623e6
-0.004820987116545439,1.2350804452463067,0.0002456524947000897,19.59256879468717,0.5520826135517817,-5707.3824255312,1731.0877904078336,1.4938771283182916e6,7.005215462583033e6
-0.004830970894545317,1.2353541334003215,0.00024500129320106895,20.238593454132968,0.5575606360659132,-4257.913983815171,1421.698086273745,-5.350366773496825e6,4.1011378773036543e6
-0.004840954672545195,1.2353841274127373,0.0002466706548438588,20.035301546764813,0.5370054022188937,-4186.407599770819,1491.267975290482,-3.6521323369635944e6,4.843101739977687e6
-0.0048509384505450726,1.2355511484621102,0.00023493051237091385,19.01481730256957,0.5476014052274779,-2594.511183136654,1431.7116515191776,-901506.9670592374,4.409582175506675e6
-0.0048609222285449505,1.2355465074543368,0.0002350987932412748,19.327936150280355,0.536847413212411,-4239.101735444733,1530.0642513678345,-1.982806551458699e6,5.932206854634466e6
-0.004870906006544828,1.235823356952379,0.0002402071412417717,19.93016019912656,0.5404831322279526,-3816.181669963023,1766.7151064060868,5.438574776926357e6,7.077258998313648e6
-0.004880889784544706,1.2365261679416037,0.0002302211929593916,19.053253097698825,0.5508869611169146,-4689.693046086791,1475.7152128651458,3.643313725041115e6,4.689069422641659e6
-0.004890873562544584,1.23684318728284,0.00023851616564523248,19.337945588125958,0.5256009603855697,-4922.5552104597145,1283.8637977191388,-6.087135514352176e6,3.5291945372530315e6
-0.004900857340544462,1.2369946029280778,0.00024184031534695534,19.27639453137816,0.5571745303574016,-5736.4676627045055,1496.7286373363281,4.414070650374926e6,4.675362730672686e6
-0.00491084111854434,1.2369408479740374,0.00024595667462804204,19.133707138698888,0.5120415010696597,-4308.619042692816,1432.9769326786497,-6.352692382771892e6,4.233583755187052e6
-0.004920824896544218,1.237205065130629,0.0002484638587553911,19.954197703431937,0.5616116933109251,-2256.771752283603,1668.6934732804261,3.4725542179332133e6,5.423087085469426e6
-0.004930808674544096,1.2375926951330618,0.0002365046702556146,19.658274092687588,0.5467031269700913,-2886.8097932594624,1478.2861492915015,157616.7523277558,4.591474860000018e6
-0.004940792452543974,1.2375804704649849,0.00023274759258647867,19.734443726890742,0.5477889887594417,-4819.899279888615,1618.546990871367,2.6965348417533142e6,5.38185438084102e6
-0.004950776230543852,1.2379316185245304,0.00024517215031278754,19.56783178183081,0.5287119646851,-3723.844777657273,1573.108120948457,247975.34211646757,5.066502107825255e6
-0.00496076000854373,1.237770460880316,0.00023966672405715747,19.20255855078144,0.5436864556108486,-3953.918126438863,1516.121082484432,2.612320102177992e6,4.425458153480123e6
-0.004970743786543608,1.2380423147784076,0.00024744852289821273,19.402541237592,0.5392956141564461,-219.49987670161153,1431.6997893011596,-1.8601164409642674e6,4.0464126062490963e6
-0.004980727564543486,1.2385091864784252,0.00023974365328054552,18.278186887960747,0.5210185082506509,-1607.8209182738435,1429.0930691410874,3.786938267459116e6,4.387873952699207e6
-0.004990711342543364,1.239045951096714,0.0002282126467977057,17.958203947717077,0.5282102198468298,-3228.746701827743,1375.2634326239222,4.630794076407937e6,3.9737377807925427e6


==> anc/Figure-5/d2_L766_rJ1.2.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-1.2386982400304467,0.00024269036141328292,19.752558035493102,0.5569286119924705,3672.2565007656444,1604.3631586794268,2.053245048877127e6,4.949249747940052e6
0.004990016110241413,-1.238488562728784,0.00024364378472866148,19.445420556323878,0.5421130582517101,2203.235309208798,1623.2403948064139,1.4395235537211031e6,4.936937929197392e6
0.004980032332241535,-1.2386021899340278,0.00023798892288958933,19.14222810148034,0.5513886622152102,3875.2199249419555,1625.0350706069794,23469.96794457928,5.691835999695909e6
0.004970048554241657,-1.2386030622770632,0.00023743416529299507,19.63082078519747,0.5379636642086941,3553.749036493364,1505.0338920374263,-795843.3532518973,4.188813135188572e6
0.004960064776241779,-1.2385277567753017,0.00023093466864809693,19.05069985300578,0.552000706224906,4590.138378370459,1767.1835997104329,5.7777882148780525e6,6.190801638397448e6
0.004950080998241901,-1.2384310778034293,0.00023246036927218752,18.952129633151984,0.5058693708341414,1747.2182845134512,1329.3465807237508,-3.1951316416305443e6,3.919050718049918e6
0.0049400972202420235,-1.2381373534524847,0.00022829197174836324,18.70489982056112,0.5145734244930922,3302.3687999472113,1499.7075307319146,2.4380462525654566e6,4.967614515319259e6
0.0049301134422421455,-1.2379323512288714,0.00022858292946710792,18.602668334457103,0.5206740962768195,2850.9997908923483,1434.902500178771,-582637.3458652068,4.884934025628006e6
0.004920129664242268,-1.2381565028945785,0.00023700968596478142,19.48307214266617,0.5243069292526213,1885.541956434059,1435.7318704716456,-549769.0222883414,4.377723466124669e6
0.00491014588624239,-1.2376775100589372,0.00023297067275811767,19.0288672154739,0.5267136520432397,3040.7238953667825,1476.2983298462123,2.3205111499894783e6,4.098603947627755e6
0.004900162108242512,-1.2373958330907182,0.00023679169014443322,19.84484387464122,0.5616771158738922,3441.299421424648,1588.9546734564365,3.21816870924282e6,5.276020574207397e6
0.004890178330242634,-1.2373537188722692,0.0002368734703398474,19.449281557914357,0.53082484272038,2240.543194133739,1423.9443434148152,-3.082976565525947e6,4.376708960777719e6
0.004880194552242756,-1.2368456710534552,0.00023973007723016647,20.153036075954592,0.5488694898605286,477.99371481707925,1562.3897247514708,-2.0144600130287444e6,4.636183217077057e6
0.004870210774242878,-1.2369029352485847,0.00024213746492908304,20.717621447239335,0.5937663474641817,1887.2915152169176,1649.908989878919,5.01781875728773e6,5.035604185315864e6
0.004860226996243,-1.2365847811670927,0.00024041940861743217,20.649797867891333,0.5839407985603334,4669.909298446329,1708.1826684778414,2.5702193610315984e6,5.859975841161729e6
0.004850243218243122,-1.2364425316576115,0.00023911923896533392,20.6697625487103,0.5797197948423846,4153.702300308021,1798.7212833341057,2.949703183349084e6,6.993876997263686e6
0.004840259440243244,-1.2361146155492717,0.000240736037642835,20.58834949014132,0.5700676392159936,5731.303801631927,1719.7071929492768,1.8963994473217581e6,6.025311579690258e6
0.004830275662243366,-1.2356552375057406,0.0002523966513709133,20.326090289316188,0.5383405647173977,3653.203674072149,1411.7910786652183,-7.572657244397722e6,4.0744679356612843e6
0.004820291884243488,-1.2354275610772945,0.0002507076101421939,20.519405195313528,0.5744064715913159,4182.846018484847,1786.0734541484162,758837.3486390432,6.936789680138651e6
0.00481030810624361,-1.2354559909514782,0.00023893149030678802,19.83640223772319,0.5559892335968392,2058.4869518906944,1391.6425126926447,-4.7508975392936515e6,3.7726941029089508e6
0.0048003243282437325,-1.2356535692734985,0.0002507861498135913,20.255669877550563,0.5679492484795094,3358.0375213724847,1542.412228281099,-2.6038199072519313e6,5.244173944569562e6
0.0047903405502438545,-1.2354571521795688,0.00025895557971617914,20.348799397472867,0.5521593860582195,3430.0542128481566,1484.2435199688719,-3.819176862042313e6,4.107832633763333e6
0.004780356772243977,-1.2354931944011225,0.00025384504425310416,20.265724225863714,0.5896166609131193,5125.92550284638,1774.1993289139587,5.116588301598276e6,6.088280249976534e6
0.004770372994244099,-1.235285075090486,0.00024525488962300637,19.470503862135217,0.5365286115318997,6047.243596065323,1650.5024925424082,3.569675563916061e6,6.292342009436322e6
0.004760389216244221,-1.2352945888903402,0.00024201905178611161,19.92123240849227,0.5557468432684871,4166.865918078714,1493.5722070546142,-3.9262293174864557e6,4.687980598589267e6
0.004750405438244343,-1.235085639864859,0.00023613828573965153,20.014900311165967,0.5524621794983614,2580.142972479081,1481.9476655297767,-6.417192780256558e6,3.806003513324337e6
0.004740421660244465,-1.234910057834803,0.00023110380008896272,20.121894781355586,0.5857753490718332,3829.2620510469737,1727.9746843778191,7.50787301834438e6,6.557127647203863e6
0.004730437882244587,-1.2345787898696639,0.00023285391218837964,20.13121866774045,0.5818144626742661,5591.714239154632,1618.1227667782189,3.1104196570742796e6,5.718933024817328e6
0.004720454104244709,-1.234336370967084,0.00024876121575439787,19.761178206696854,0.5405387461463115,3363.84080939654,1435.4442590457143,-1.9372903484039227e6,4.057653071732954e6
0.004710470326244831,-1.2338926745376582,0.00023930021967850462,20.295922163833215,0.5721805484551576,4290.2483218034,1611.4531256536513,178693.02587090226,5.689226082213655e6
0.004700486548244953,-1.233554559543379,0.0002379919037241726,19.657236055313327,0.5330122436412956,2740.1412479757887,1539.4812641031756,-335499.65892803576,4.88154132400307e6
0.004690502770245075,-1.2333442193485669,0.0002485981677403029,19.710234168535447,0.5427024118882116,3556.0476649208736,1426.0454986794437,1.234092680133191e6,4.248037431032765e6
0.004680518992245197,-1.2332387982177329,0.00024463932820892233,19.529185215355763,0.5238472064351023,2124.407404548572,1402.58834968715,-5.540320863748363e6,4.075028907387676e6
0.004670535214245319,-1.232991766803189,0.0002511818812067093,19.510587814771952,0.5582138408661076,1746.5452461960717,1569.9615476134745,1.913402118040085e6,4.853058588388576e6
0.0046605514362454414,-1.232887573443062,0.0002548139750412794,19.858234409010546,0.5462688390548629,2244.1394786371025,1537.657381269185,1.336981275041602e6,4.694008761521102e6
0.0046505676582455635,-1.232656162335607,0.00026191917842042264,21.16697671259462,0.6364868555965986,4645.716199031084,1977.090500006969,1.777048821265716e7,7.658694646275566e6
0.004640583880245686,-1.2325046908464135,0.0002541939216273677,20.721062655896393,0.5736297383833846,5917.408777452472,1824.8811520432976,940779.789358423,7.022298648298656e6
0.004630600102245808,-1.2323835180591156,0.000250629611955733,20.3554339957518,0.576284721597513,4190.03550893355,1714.8328155531801,6.863920280603449e6,5.743789347810941e6
0.00462061632424593,-1.2322670240560791,0.0002574917133951209,20.771556838868015,0.5794726632256296,3936.0275093856317,1598.154317355017,-1.4203586379858924e6,4.534264800755137e6
0.004610632546246052,-1.2322037347118617,0.00025156607012189695,20.663382635128237,0.5776261077871724,5574.19664285409,1493.9435831032342,-7.672678802594244e6,4.424720828664914e6
0.004600648768246174,-1.2319779161367816,0.0002466417935669307,20.177390449952966,0.5924840376181784,4056.318806292949,1910.8211746769143,7.948207509075546e6,7.333681633637383e6
0.004590664990246296,-1.2318547760230931,0.00024285127197166455,20.26720613834735,0.5593092989318443,3594.182113443188,1626.0678807215259,2.7928244305135543e6,5.872203675619271e6
0.004580681212246418,-1.2317091240437454,0.0002544949868785745,20.491948724630852,0.551355601573818,4611.582647753919,1545.8678941563603,-6.783488759307759e6,4.7432995880458765e6
0.00457069743424654,-1.2315334832442102,0.0002459705371393339,20.608919708783773,0.5716348922375315,5281.8902643633955,1614.4993340832318,-752.2175644051405,4.620082893278366e6
0.004560713656246662,-1.2307559128382677,0.00024780245318379055,20.849690085961665,0.595714196852817,6648.249159376794,1725.0602346105904,2.3047368609610386e6,6.024420535190761e6
0.004550729878246784,-1.2306412394071038,0.00023949462183229272,20.005234983245504,0.5723399811382036,6226.081265265672,1644.3167884174866,3.0420014136867053e6,5.264015125223248e6
0.004540746100246906,-1.2306530737034125,0.0002477302657694714,20.490836864232243,0.575973115600352,3929.2743347052674,1513.4699810184215,-6.032847669071064e6,4.338862957825548e6
0.004530762322247028,-1.2304108525515558,0.00024534743973795783,19.52081058843717,0.5260143300249158,3728.6259162913,1314.721922417291,-5.412827378202964e6,3.736606980501127e6
0.00452077854424715,-1.2302234457461654,0.00024131887529778816,20.56004949403434,0.5648620212484056,3399.041698938109,1527.4988178481924,-2.173405993628202e6,4.821727548564141e6
0.0045107947662472725,-1.229919474356749,0.0002510596911465708,20.9697288682501,0.5501473461625171,2992.4139852195426,1535.0346841346477,-6.631813380865071e6,4.972429551979021e6
0.0045008109882473946,-1.22958787354384,0.0002448128073977059,21.610726665110523,0.5940497814109905,6832.047421954834,1885.2971152684327,1.5018292532978363e6,7.771760556715365e6
0.004490827210247517,-1.2291061923631215,0.00023856823725589,20.408600106292653,0.5901136027486128,6140.480394724506,1805.8284640011832,6.714689946328841e6,7.139790469109567e6
0.004480843432247639,-1.2293853514495772,0.0002496722392237098,21.570673859164764,0.6385442179064453,4787.545695746613,2100.8610018568947,1.2841166765483487e7,7.832146149041722e6
0.004470859654247761,-1.2288831094713737,0.00024980836423039977,21.87993634476225,0.6464624410701026,6695.651335518776,1994.6616530159324,8.306961313524828e6,6.89619544250997e6
0.004460875876247883,-1.2285590053981927,0.00024627508477017423,21.148003660877134,0.6143775547965762,5868.62823594877,1906.6098747204164,9.740038925386464e6,7.260970379390134e6
0.004450892098248005,-1.228644098081218,0.00024843567620600333,21.081393067870444,0.6072366343523903,5321.7006417043885,1967.516192497728,9.507986750289358e6,7.979590940803959e6
0.004440908320248127,-1.228267963990639,0.0002507146911535985,21.77018700806265,0.6664509245572506,9216.464733373938,2131.803381435578,1.5884630351664787e7,7.450392312457848e6
0.004430924542248249,-1.2281131090554005,0.00023833325704582513,21.010007251727828,0.5826353162761966,8294.484136446243,1775.4740856826775,282556.5275872552,6.353949032920139e6
0.004420940764248371,-1.2280418556690302,0.00025315280648660827,21.295604769902557,0.5956010384873848,4033.456313260984,2028.7036006515557,1.177724123737487e6,9.52913074028049e6
0.004410956986248493,-1.227836406625913,0.0002512712123219993,21.120783013875055,0.6021086463551172,6048.823216277629,1746.9218787699426,861464.338285794,5.2667454612202365e6
0.004400973208248615,-1.2275188070385479,0.000251450980655735,21.596907972261235,0.6213737050568872,5054.238596732582,1939.9023651398693,7.070418857940023e6,6.784728053669838e6
0.004390989430248737,-1.2274491972409782,0.00024802527938786747,21.074047728989804,0.6178861149296918,2657.849989829575,1858.2310222261083,6.99305525913361e6,5.98928448122043e6
0.004381005652248859,-1.2271880584174009,0.00025107917584747105,21.269968216173964,0.6206073551309037,2862.4571477252352,1728.4677257474132,3.14938685541247e6,4.91303013529065e6
0.0043710218742489815,-1.227242152401261,0.0002514389812769879,22.080917034557284,0.6848773162982493,6029.855944500739,2200.6984814287744,8.873962833069643e6,8.901575099018417e6
0.0043610380962491035,-1.2269497117727093,0.0002543889338466417,21.85421501354602,0.6518448858648865,7873.564810030793,2272.143197086012,1.6231165838426221e7,1.1237831446378706e7
0.004351054318249226,-1.2265182318859995,0.0002508677955052368,21.964971150328847,0.617627801047254,3621.2630103524557,1847.828751598326,-1.590851223193564e6,5.827697722939073e6
0.004341070540249348,-1.2260452713726648,0.00025893007381927983,21.787826369685526,0.5928457948688045,5011.229638238222,1685.774795650013,-3.432955171212399e6,5.631640890755162e6
0.00433108676224947,-1.2259280974233464,0.00025715964031548165,21.992881102032662,0.587204373623971,2132.7398559582775,1726.3944838671102,-6.965598530831216e6,5.467498324027084e6
0.004321102984249592,-1.2256974547632227,0.0002529158664061443,21.53311909499843,0.5991416873314189,3657.1191668251613,1693.6123908153897,-2.9679639758304786e6,6.178488156775057e6
0.004311119206249714,-1.2255334395688373,0.0002479533536355857,21.434666239296696,0.6093922592080988,1079.8368891870434,1645.665897561252,-5.066055383781978e6,4.571934956827453e6
0.004301135428249836,-1.2254990370151868,0.00025014897306593404,21.736456464700144,0.5602311996352513,-439.4348270107733,1506.70391861851,-1.298462692002036e7,4.122353145323766e6
0.004291151650249958,-1.225218885795376,0.0002530464004174865,22.392105759662353,0.6359140137619519,6491.465829855931,1892.2002705233824,2.371426801192314e6,7.006911094001984e6
0.00428116787225008,-1.2248732200171624,0.00025385103373536615,22.0739876204631,0.5892457125330745,2285.284974050766,1704.9685042691385,-7.360037766802433e6,6.163895189290395e6
0.004271184094250202,-1.2246149295429947,0.0002671560877317322,22.98661349173975,0.6243165031317581,4111.237906692915,1814.1474109759429,-5.424204633541437e6,5.770900527165129e6
0.004261200316250324,-1.2242531631260578,0.00025910359309554707,21.937926173324673,0.6166709214784736,3880.150704794873,1885.5872423151295,3.0286179972446896e6,6.615007272121049e6
0.004251216538250446,-1.224083233160311,0.0002549006178379577,21.722977707217396,0.5958494481232883,8760.422427116253,1983.0820985510602,7.879877835961576e6,8.576082375692708e6
0.004241232760250568,-1.2242252609284356,0.0002503888383999248,20.870581557123298,0.5671688588094482,4675.37659822646,1695.8613308666872,-2.0284415775505507e6,6.817846546069247e6
0.0042312489822506905,-1.2240917278635945,0.00024373135817374144,21.314180131532815,0.6053245341515312,3871.779955702106,2052.8943690069964,8.09878703021039e6,8.981342221223125e6
0.0042212652042508125,-1.2241235098633134,0.0002462314811943479,21.340441185493763,0.6130133664153282,475.19601541715195,1975.1454712081238,9.470143417488653e6,7.771361771194038e6
0.004211281426250935,-1.2238751035686675,0.0002512334032615327,21.877358544545835,0.6224355447340717,5772.478131959423,2010.3620522498716,7.587201855881335e6,7.803990669816374e6
0.004201297648251057,-1.2234841902809626,0.0002508540429571738,21.938699275770556,0.6234178761603941,6135.36662417857,1831.5839306252565,4.460276995100889e6,5.592208892381589e6
0.004191313870251179,-1.2232258527528879,0.00025663624538374585,21.875847847805307,0.6375197470610832,6184.970184533277,1863.9950625397453,5.047939868348727e6,5.946504140617373e6
0.004181330092251301,-1.2230246891642402,0.0002619662498539157,22.31887654139483,0.6398511847117418,4652.826476884926,1958.180073148476,7.364169186557923e6,7.538099339812378e6
0.004171346314251423,-1.2228373947488218,0.0002669747137508782,22.61879314717428,0.6036538045272359,4892.416157416624,1754.083488683225,-5.178169707064684e6,5.678186467578667e6
0.004161362536251545,-1.222419881005847,0.0002599647317124611,22.338857570092035,0.6420573639698304,6930.467057527728,2131.7121931038005,1.5059720612366298e7,7.765161151140821e6
0.004151378758251667,-1.221985677529856,0.0002663880030455245,23.176550314071264,0.6872050342942466,4163.8169360935535,2699.442838540326,1.7734965978121564e7,1.6138820395911198e7
0.004141394980251789,-1.2220366763823256,0.00025293921119922926,22.738227462790608,0.6257107630951317,4485.962588257703,2027.461675076651,-2.109481730836726e6,8.227830400237786e6
0.004131411202251911,-1.2221409189402594,0.0002632512777973551,23.598853259890568,0.6583416889165596,5356.109864461827,2371.7195857107154,5.925789525590683e6,1.2706375444429545e7
0.004121427424252033,-1.2217979840689888,0.0002555988564858228,23.021854080160363,0.6277806560274085,1478.51870189729,1869.4896404635044,-8.080120764308228e6,6.068118197594784e6
0.004111443646252155,-1.2215120683305423,0.00025370852303567716,22.27010619855179,0.5747096387975131,3565.5475227454754,1673.806403499934,-1.0062721133535644e7,5.385150893986016e6
0.004101459868252277,-1.2211271641815014,0.0002505716830688058,21.587894036989198,0.574275749077456,1867.4339291935073,1612.0261731084568,-2.9087179755138787e6,4.940916714784115e6
0.0040914760902523994,-1.2209029285238928,0.0002500357032903513,22.675097775191507,0.6317050795303267,4609.62788703707,1829.302980921004,-992835.4336394402,5.568316082244219e6
0.0040814923122525215,-1.2207077420654224,0.0002499222737286292,22.326624025339203,0.6731688058788786,7934.720535856007,2236.0473486608253,1.5052397796539547e7,8.610662818143299e6
0.004071508534252644,-1.2205071997694286,0.0002609290120380802,22.236584790731317,0.6375115376754993,4239.54978610839,2214.15806133084,1.3221530554057663e7,9.854418988066955e6
0.004061524756252766,-1.2203733060520856,0.00026430980107682473,22.452073708106095,0.6778820373561454,9303.291275944719,2344.6300381801066,1.7542097183072876e7,8.436573155546276e6
0.004051540978252888,-1.2202649230033116,0.0002583549292467467,21.91201466123873,0.6287955466337113,7851.171367808596,1930.5519972058719,7.377150318754927e6,6.115304248353623e6
0.00404155720025301,-1.2200678099929259,0.0002629688799831972,22.555445811336764,0.6358268465279477,2727.3754024574096,1909.1158323527561,2.2250190368309035e6,5.96442971688699e6
0.004031573422253132,-1.2200505483552964,0.0002587423108639211,23.797990984249594,0.6553100809044706,4656.855382185402,1897.7803247708443,-4.56829832214062e6,5.910416456369753e6
0.004021589644253254,-1.2197486109250868,0.0002505670326240093,23.03858381678557,0.605666321126069,3202.955294135227,1737.9739189998397,-1.0479911497235393e7,5.656829552058138e6
0.004011605866253376,-1.2193910483519717,0.0002556778261682988,21.781291133638494,0.5924616051629823,3052.2311592477736,1779.5883278122628,295930.99011555855,5.574104655360162e6
0.004001622088253498,-1.219326503905425,0.0002544716191481116,21.923100961262936,0.6318841699675817,2698.167747542989,1732.8844289601454,-3.448224036437011e6,5.282907842078778e6
0.00399163831025362,-1.2190309299241298,0.0002574436948063199,22.264600643045064,0.6757559229089788,4398.821197980642,2176.545221851952,1.132642766412224e7,9.172638124533739e6
0.003981654532253742,-1.2187289191924262,0.000263172116525502,22.170777103376036,0.6513983596052642,5526.263066850413,2197.8123483499057,1.405810156699909e7,9.085310755549727e6
0.003971670754253864,-1.2185789802017553,0.00026147062049900366,22.39589284594525,0.6287059344950584,4832.49594572915,1830.389854710309,-3.005590267054603e6,6.01087371476337e6
0.003961686976253986,-1.2188154425602855,0.00025686652321891195,22.689389022928456,0.6138903403212502,1614.1106603316746,1718.6816451115753,-7.2338331159937475e6,5.275628959852376e6
0.003951703198254108,-1.218577281397459,0.0002525050789239292,23.015147011950038,0.6367578508890022,3710.5973863666363,1927.2290175846294,682580.7208124436,6.258682291594705e6
0.0039417194202542305,-1.2183025795839775,0.0002590961544354533,23.522254062025908,0.6833725937634763,7534.0940145524455,2230.6352751383342,1.6623091051183594e7,8.975157498221306e6
0.003931735642254353,-1.2177810046478348,0.0002535849709775459,23.16983169958191,0.6797929434040234,2411.133154751621,1920.099473017348,1.150955005950314e6,5.44170256785741e6
0.003921751864254475,-1.217517365149999,0.00025371663267439526,23.16432272403174,0.6689582782929598,3130.981367593995,1976.7240274327385,2.629176732868145e6,6.531543327663604e6
0.003911768086254597,-1.217545355197595,0.0002594520981254863,22.949117636451234,0.651504789406814,3683.328547116462,1918.2455853525971,455675.8148364034,5.919881787387726e6
0.0039017759263515472,-1.2172230320954842,0.0002614063881304908,22.776326389977346,0.6598326869482326,2390.6596322088903,2042.356503807256,4.238380116410128e6,6.860007323449924e6
0.003891773521900177,-1.216793584385481,0.0002693007328685513,23.851534848348333,0.6591143699528464,5610.302217342836,1959.8008184647447,-5.542949596366302e6,6.696217950321174e6
0.0038817711174488068,-1.2164869424632656,0.0002834887117952924,24.584911009435714,0.7180339920468946,6754.67189762449,2708.9458243350728,1.4096067897023873e7,1.1666528233639633e7
0.0038717687129974365,-1.2160473445452917,0.0002671804321190613,23.000194993734873,0.6827730223658884,7453.0369523418985,2515.9953512456245,1.2828449430601845e7,1.140255231985486e7
0.0038617663085460663,-1.21583580132442,0.00026981441568906867,23.727809048485714,0.6914110454606948,6653.800748699647,2805.328313302727,1.5198778860637056e7,1.4942849859374236e7
0.003851763904094696,-1.2155269760717984,0.0002700642611092326,23.4056720434749,0.6656178965009598,5643.3263105129645,2178.8635773208994,6.916104489036873e6,8.989508641342865e6
0.003841761499643326,-1.2152842922558145,0.0002688894883792986,23.5174755599873,0.6921558509009609,7845.488139072095,2987.9300193310087,2.0819301249591883e7,1.7829771116619557e7
0.0038317590951919556,-1.2151533924485785,0.00026232215414418846,23.706730136729995,0.6747976510407848,4059.145811416184,2108.167085859534,886954.7621077859,7.847286970723847e6
0.0038217566907405853,-1.2146671975314245,0.00026611020427044687,23.448064874467754,0.6670697278863261,7433.147857939439,2095.7696475047615,1.4826779743166936e6,7.436837185958725e6
0.003811754286289215,-1.2147885333510438,0.00025954468451145377,23.924151547781115,0.6871284916061723,6123.774728193032,2017.8845308645652,373697.50696521136,6.735369235309441e6
0.003801751881837845,-1.2144613391135763,0.00026585612036836596,24.07005667289348,0.7508381423993638,5560.434047193133,2329.0476875702248,2.0428280559744533e7,8.45492241293426e6
0.0037917494773864746,-1.2138891721381828,0.000265279193881425,24.07189530514959,0.6735594900059935,4737.689785849366,2253.575076392326,6.515772112436214e6,8.320013552657495e6
0.0037817470729351044,-1.213626130614061,0.0002635548388876779,23.75640574865657,0.6716908997698476,4455.0219613196095,2104.981067142176,-2.0745389412780434e6,7.643393241930151e6
0.003771744668483734,-1.213765610469152,0.00026544576005897507,24.680751751975833,0.6704660094210916,6007.628139558943,1999.3338877673314,-7.908986537122493e6,6.963267874193999e6
0.003761742264032364,-1.2133372676657483,0.0002701891930550222,24.200095392439795,0.6480529602416095,1788.907859649932,1969.4376711444443,-9.48778307156626e6,5.649367595252256e6
0.0037517398595809937,-1.212865367072568,0.00026802742136904155,23.55737701559972,0.6604250980047275,6391.609507914567,2141.421730725158,3.7092743249978977e6,7.251168327287437e6
0.0037417374551296234,-1.2131635385626265,0.00026075271946490757,24.087195390338945,0.657154231705558,3457.1684521693896,2045.6512943319863,-613266.569326326,6.434484039489201e6
0.003731735050678253,-1.2127605141072033,0.0002631686888848893,23.429887013461993,0.6290831098218362,1412.5276621922694,1927.800358899209,-5.704220046068568e6,6.865679286075103e6
0.003721732646226883,-1.2125494614994412,0.00026434610127704355,24.36826988271905,0.6805464956586238,4711.185440162166,2102.902640302179,-781932.9880881389,7.517778486844495e6
0.0037117302417755127,-1.2125844907337602,0.0002778703670310288,24.2158642719074,0.6999879388397674,7788.266701893618,2165.6105887184726,3.9037936355729094e6,8.648714143220639e6
0.0037017278373241425,-1.2120479897713061,0.00026139677694735205,23.43673416364367,0.673476973385581,6357.981782201688,2313.596875953054,7.927085250847499e6,8.546745732808826e6
0.003691725432872772,-1.211921170651679,0.0002596821866930913,24.466033434631964,0.7073014971120238,7563.509559427988,2306.5256436240684,9.912946322183425e6,9.171179013197234e6
0.003681723028421402,-1.211474960298884,0.0002654367472613994,24.52461543596008,0.7323816391690775,10384.555869627122,2449.752692632626,1.7987782743366927e7,9.05888201093617e6
0.0036717206239700317,-1.2113106709040105,0.00026396502722686384,24.484376836743955,0.6874045754722582,8758.559699814965,2425.9825725098017,8.3045196280836165e6,9.610047240536528e6
0.0036617182195186615,-1.2111778171915026,0.0002634290870168851,24.16767628636463,0.7181774434532489,6371.234267443144,2445.8469680305266,1.479291915801429e7,1.0280845862978287e7
0.0036517158150672913,-1.2108726005046746,0.00026288380005086854,24.692307566618016,0.7291184462620169,8514.051020091678,2158.1237410455287,7.424885873257322e6,7.693781265656108e6
0.003641713410615921,-1.2105072031961823,0.00026264572047538605,24.57491063753114,0.6845293036163578,6730.405933969664,2272.010888499089,4.748887361443431e6,8.53841860875207e6
0.0036317110061645508,-1.2099975232602769,0.00025871547709176206,24.392502186368837,0.6852004295036089,5617.772201912096,2058.0724992071323,-1.118506620119217e6,7.324037563669311e6
0.0036217086017131805,-1.20987943142466,0.0002688035393125034,24.519584560026036,0.6625866438331092,3720.9241107715243,2164.266199343145,3.8998334705187576e6,7.582517103980171e6
0.0036117061972618103,-1.2098167823375854,0.0002692793842976703,24.906399287298516,0.683636772393764,3098.0941431519177,2114.0465145173603,-3.591933677367665e6,6.613420434524861e6
0.00360170379281044,-1.2097859199341856,0.00027781028452513774,24.767884970926794,0.6454070881924083,6710.820209740926,2004.7324262351556,-1.2773282172123658e7,7.184856540076169e6
0.00359170138835907,-1.2092953824276371,0.00027403005499315546,25.006400357022045,0.7094792919710988,8469.757123257357,2159.215181773694,4.0244330374264605e6,7.145679861010236e6
0.0035816989839076996,-1.2092935949282289,0.0002775338988337899,25.47672783777882,0.7402522601841095,7776.1689610072435,2330.389760662924,1.4486220436712554e7,7.945836386444157e6
0.0035716965794563293,-1.2090189357377545,0.00027450304243994235,24.37453950693366,0.6719689995767731,8146.150127274912,2201.2141789638636,1.3395388607815988e6,7.902560849523081e6
0.003561694175004959,-1.2087704826834988,0.00027687915937802836,24.969429984751745,0.7022231634806937,5708.247851924256,2374.497591230796,5.311215491089504e6,9.890224938401023e6
0.003551691770553589,-1.2083747655476962,0.00027326478816100847,24.596390159744054,0.6633521005132905,6251.990988900411,1955.6717924405802,-4.5606333117918745e6,6.464081478923814e6
0.0035416893661022186,-1.208121412466297,0.00027231199523207927,25.73741304155142,0.7704817880058297,9020.97435182922,2700.6702637942903,1.9760574388814155e7,1.1522365649297114e7
0.0035316869616508484,-1.2077264351453034,0.00028009488601452536,25.085939300310173,0.7550772582996155,8842.209231726327,2517.545527658063,1.8497457403606676e7,1.1215909083245637e7
0.003521684557199478,-1.2076280490366134,0.00028142418022404967,26.551139324094652,0.7697449648681535,7274.213107705379,3006.457042642965,2.3855821778114554e7,1.565798120880982e7
0.003511682152748108,-1.2075285674632057,0.00027261910836852405,26.301471118122038,0.7673820323070062,10767.911467377033,2706.322547533285,9.102865111749696e6,1.2465400800295856e7
0.0035016797482967377,-1.2073586976882613,0.0002695063697098593,26.388321100744943,0.7305611748600148,10429.004282350428,2530.7554353199653,3.6844649920470202e6,9.020219125472937e6
0.0034916773438453674,-1.2071439124907766,0.00026940705651044605,26.393937337742507,0.7418226227486121,8195.97672226035,2070.841820953808,-7.092754133297276e6,6.476303897100586e6
0.003481674939393997,-1.2066832984079106,0.00026509703653880546,25.655616357543234,0.6974977214097786,3967.6844438152248,2037.069191310625,-7.707098466405151e6,6.522764775963281e6
0.003471672534942627,-1.206546689811168,0.0002645941475994073,25.526877896588577,0.7121182027597099,7294.006257472422,1987.9640109274587,-5.390122558113859e6,5.922482843300307e6
0.0034616701304912567,-1.206143022598796,0.0002717977205486831,25.559371339220977,0.7255050190630579,11393.26878522118,2654.1708645308713,1.0735620667269142e7,1.2173094208287174e7
0.0034516677260398865,-1.2060091032883455,0.0002731024052932152,26.151540071070446,0.6926671287872838,8635.489483473148,2181.294287920978,-1.1040769614666155e7,7.630571416706618e6
0.0034416653215885162,-1.2056283317226482,0.0002747205812703734,26.0764669202015,0.7676792067518604,10184.39593196226,2607.0906344913724,6.958269740346087e6,1.107135445079647e7
0.003431662917137146,-1.2054719474775024,0.00028134208603097744,26.53402273799519,0.7730604361756099,6424.8816056436945,2483.053401719515,1.9913807433362296e6,9.306479858056607e6
0.0034216605126857758,-1.2048691825155933,0.00027690937425234986,25.992570414451592,0.7067583912052913,6734.272886966452,2262.796925968564,-6.714638673263892e6,7.64534987511199e6
0.0034116581082344055,-1.2044257631937092,0.0002755099545468839,25.82902131965815,0.7106662378279678,6023.88560401975,1943.9406635410578,-1.490946740850247e7,6.672311943171294e6
0.0034016557037830353,-1.20398062676569,0.0002827875129180739,26.572947157764634,0.7164801464237193,5463.928238672143,2277.5001754353143,-5.021197923146409e6,8.073896919338101e6
0.003391653299331665,-1.2042037822858356,0.00027869509451956966,26.15458265850844,0.7519154428079782,9988.578143613424,2355.042892396998,-4.304074165864357e6,7.914966763350023e6
0.003381650894880295,-1.2037784811252723,0.00028869547783952,25.930097041888413,0.6975081229304472,8432.082375900967,2094.259446334997,-1.1141738967639744e7,6.822417601151154e6
0.0033716484904289246,-1.2034800300025403,0.0002914627178580537,26.16844955254809,0.7425691076376061,4121.431122716464,2478.672545976886,8.046135890113464e6,9.71246718229413e6
0.0033616460859775543,-1.2032259281067776,0.00029150664749039525,26.667785978084222,0.7187293671562763,8187.289814758983,2144.153609106326,-1.4687300677099358e7,7.625836757379112e6
0.003351643681526184,-1.202963479448698,0.0002875549306075067,26.482952726704966,0.7730071763067592,8731.667001726582,2483.279484793967,7.55381447578349e6,8.592858040381053e6
0.003341641277074814,-1.2025193552788538,0.00028058123314908377,26.260152912134092,0.7647837637890376,11112.656780827949,2600.67524663172,3.4962375013667536e6,1.0098973174755448e7
0.0033316388726234436,-1.2023057465103226,0.00028008996062802783,25.63436936729779,0.7269171686928695,8649.214967099044,2178.483512421907,-3.42721149392893e6,7.501396478900414e6
0.0033216364681720734,-1.2017362542092223,0.0002919959761616394,26.324414549874163,0.7537662645932881,5470.826646312228,2389.7881244420096,948551.7380183764,8.31007648205631e6
0.003311634063720703,-1.2016132490859714,0.00029155361869424385,26.61140920285046,0.7622821078648722,5299.556350386602,2534.8808766064194,6.167890317146545e6,9.539183917719495e6
0.003301631659269333,-1.2016597492879535,0.0002923658123862137,26.646078840930965,0.7489722555147104,5887.88592883099,2352.134451679385,1.081965686144515e6,1.0455097276731672e7
0.0032916292548179626,-1.2014483456905005,0.00029127634763614305,26.853475991497806,0.7773103161108371,7606.975853204031,2422.431064508463,1.1320317167035607e6,9.310650424370298e6
0.0032816268503665924,-1.201380819805536,0.0002890290585371126,27.53232465836088,0.7810028905325512,6848.107869886633,2438.3975065241784,-3.40097988143896e6,9.249023665290141e6
0.003271624445915222,-1.2013085725421737,0.00027735917338599824,26.641218311305266,0.7588102121598247,6104.051391580951,2642.286156632018,7.138665725518328e6,1.003270883513744e7
0.003261622041463852,-1.200934781968638,0.0002749808961342066,26.348868794913702,0.7489942462363445,5791.337150879369,2478.270236129236,1.1950024946632488e7,9.703562774655046e6
0.0032516196370124817,-1.2007804902332115,0.00028437524342636534,26.770861369184278,0.7392946550340803,4735.352474565938,2310.601947278562,2.4600873163666045e6,8.248551418979979e6
0.0032416172325611115,-1.2007984395604998,0.0002753377183619317,26.19149957863623,0.7404205012070774,7990.459871341265,2574.9868616520503,6.895970451416326e6,1.0477271809623444e7
0.003231614828109741,-1.2003202401809558,0.00027397053048215685,26.206957670161614,0.725357732697663,6559.019262520352,2287.259009403621,240772.41911361736,8.741729373662462e6
0.003221612423658371,-1.1996140637177162,0.00027974038991981475,26.971668714663014,0.7657940071309912,4313.942228891861,2688.35872565141,1.544797980703465e7,1.01814040386726e7
0.0032116100192070007,-1.1996044397217944,0.000286991618357346,27.137350805585353,0.7641639093490782,6268.939853378701,2689.974579407964,1.2543838847757638e7,9.998141872947132e6
0.0032016076147556305,-1.1994208316939157,0.00028930253373517624,27.845630254166863,0.8323397948433917,3852.513800362473,2897.434084851455,1.0916868816351913e7,1.336383985965009e7
0.0031916052103042603,-1.1991170267473896,0.0002949747189076037,27.161511090049643,0.8125774832452487,5196.112115581177,3013.2437257461083,1.6882375489089772e7,1.2867400426640444e7
0.00318160280585289,-1.1988572707971863,0.00028967867220613063,27.744263084370584,0.7642472714017907,1047.031749643798,2564.360634838107,-9.200792176747996e6,1.1140284187546322e7
0.0031716004014015198,-1.1987077765345395,0.00030219601204639146,27.130548560025563,0.7580646574891152,2936.64872823091,2529.503812501939,623450.1444367259,8.784321579013063e6
0.0031615979969501495,-1.1983385634002566,0.00029427107585449264,28.64065330870727,0.80424403240637,6809.24488691237,3068.3134510755613,7.864199012285473e6,1.2757739809610505e7
0.0031515955924987793,-1.1979664964966459,0.0002871171928400668,28.173986864011688,0.7773974059555563,8704.223921656174,2551.51747994147,-8.4379929352482e6,7.913085602117852e6
0.003141593188047409,-1.1978625136614782,0.00028953248945921416,27.46034648826101,0.75084883051983,5355.456298971185,2329.988556261279,-1.4355685349470228e7,7.576564600736504e6
0.003131590783596039,-1.1975008231530169,0.00028782541291735365,27.789981496230396,0.7850743265859387,5389.602160051222,2749.9381582439055,9.878024912213122e6,9.211497756521264e6
0.0031215883791446686,-1.1973102924525734,0.0002744383570378249,26.977128287780314,0.752716657721373,3610.9856240756303,2405.469564856915,-264581.21477947,8.500294332945928e6
0.0031115859746932983,-1.1967804663121169,0.00027784763010836133,27.341005858849986,0.7843132878153162,7285.515763458942,2525.1236871356064,7.196925620579458e6,9.179678177985296e6
0.003101583570241928,-1.196679532512206,0.0002868798812964979,27.916532438134844,0.8067601362272337,8091.129714928617,2531.1622727399094,1.0889060188744569e6,9.301925160440266e6
0.003091581165790558,-1.196371275294413,0.00027654237176071554,26.71378751172965,0.7933742097266089,7718.887034993564,2713.4056051418547,1.7403500408534393e7,1.0828095023256484e7
0.0030815787613391876,-1.196109076475547,0.00028370763319759837,27.545635041603973,0.8098317842262185,10271.596468008975,2868.0421808533324,2.0215123003607776e7,1.0554173263789177e7
0.0030715763568878174,-1.1960439409889732,0.0002784092325478757,26.737973041452793,0.757158084494356,6958.689203233728,2355.1157302425418,1.5490477657080095e6,8.702601884929094e6
0.003061573952436447,-1.1954380396406799,0.00029061740832879256,27.585090367543454,0.8067786817180804,6994.296828216655,3208.5763784184187,1.4220402124508461e7,1.685203067162834e7
0.003051571547985077,-1.1949985420043021,0.0002891040696171781,27.422287408726568,0.7937231867405367,4979.658827246104,2391.0746453078987,-4.880405150808131e6,8.007089844093741e6
0.0030415691435337067,-1.1950144493761763,0.00028931553398205275,27.457477192368913,0.7881596234204558,5638.309188271956,2412.535898364351,-6.527907834508799e6,8.392584308707982e6
0.0030315667390823364,-1.194675520756387,0.0002906783487332039,27.9745272649925,0.8162541128276205,8151.604157947069,2849.472791570372,1.1940639493032765e7,1.2641667198237574e7
0.003021564334630966,-1.194353413631425,0.0002979729391703006,28.772302624713724,0.8023494165319471,2373.6920610122957,2626.2987788736514,-4.779464613450477e6,8.80770544158422e6
0.003011561930179596,-1.194332714081512,0.0003021391683498693,29.4426810965065,0.8208818540757692,3439.168081584229,2779.4067559890727,863614.0284462104,1.1134262773024525e7
0.0030015595257282257,-1.194204357915034,0.0002891154566294723,28.20237904004333,0.7928647658955271,6345.989990542709,2697.298753380101,-2.3480096524573984e6,1.0211129266503204e7
0.0029915571212768555,-1.194221190257112,0.00028639504794281297,27.82039638140203,0.7625516724712118,5129.793042817823,2723.37049205715,-3.7285684265729417e6,1.1200698697400028e7
0.0029815547168254852,-1.1938792545029655,0.00029590745579782563,28.10392852104894,0.823236493255865,11049.948732336637,2793.969950555501,1.622947137282843e7,1.0202962922656946e7
0.002971552312374115,-1.193545024852192,0.0002972397832390656,28.051606398338784,0.8003546186790746,10008.723905674968,2839.201126205331,4.1433410519081713e6,1.1633267261690814e7
0.0029615499079227448,-1.1930303840144716,0.0003031762104176166,28.874938616706693,0.8255495735400594,12267.19794528374,2664.615292432953,3.396818915383e6,9.824000495819146e6
0.0029515475034713745,-1.1925102745997422,0.00030257266624312217,29.775405825726025,0.8790968450053909,10851.10305797948,3126.280617233088,1.068877245449697e7,1.6138837555636968e7
0.0029415450990200043,-1.1920212885525678,0.0003103443320610389,30.829665500680026,0.8337280395922433,7934.94583775372,2873.557609080607,-1.5188741660620134e7,1.2033987143776871e7
0.002931542694568634,-1.1918434117553465,0.00031964977361975905,31.11035963224965,0.8543512261636718,11449.946997246754,3614.1180799772383,6.79552325936393e6,1.7057406777042165e7
0.002921540290117264,-1.1913356589579356,0.0003042921286963144,30.28016691478038,0.8885615640696843,7098.890835126131,3454.8139795421803,1.0505732981722752e7,1.6334293220468098e7
0.0029115378856658936,-1.1911041276758099,0.0003048759105269419,28.96845080509406,0.8182714038682429,7390.895137441857,2808.7932769358617,1.0904714532469023e7,1.0541985219214186e7
0.0029015354812145233,-1.1909361631404345,0.0003078375388318298,30.202454682283157,0.7826263052663468,9111.836767071223,2774.6450477512694,-7.853134837120186e6,1.12010809871293e7
0.002891533076763153,-1.1905469719115096,0.0003025201840721291,29.643376808495724,0.8102982610433304,7913.686672520602,2757.527513615318,-1.7473779515792688e6,1.0740665503356194e7
0.002881530672311783,-1.1906589772325349,0.0003041078960202119,30.041021510601748,0.848723935751563,9995.383617317788,2888.684978175707,-2.6164754246039414e6,1.1604402156533891e7
0.0028715282678604126,-1.1905062504053963,0.0002966202826801072,29.08289587492207,0.8414107203306679,5968.461810936708,2836.5852067875617,8.090611396490256e6,1.2198769939844035e7
0.0028615258634090424,-1.1901927467134528,0.00030012267788918283,28.693407482681945,0.8110618915995046,5199.978532596847,2604.1103871394066,-459282.18322787207,9.207196593151003e6
0.002851523458957672,-1.1897272385101834,0.00030741748116237285,29.737999350312272,0.8893637842630582,8618.264629939062,2742.1167754391586,-105277.37232746996,1.0232646951414552e7
0.002841521054506302,-1.1894893405758817,0.0003024928395874029,29.63644222921722,0.8652747468159006,7315.361131679037,2928.878367957588,1.3022886993317211e7,1.1149024016467927e7
0.0028315186500549316,-1.1893071770873227,0.0003080205365239572,30.82511503791675,0.8623348584197078,6333.047900770955,3113.7567464822264,-1.204228309831574e6,1.502218254969294e7
0.0028215162456035614,-1.1888664610635433,0.0002905093437622726,30.049668110632936,0.8922641753939458,7512.883394210981,3588.710039821929,1.6986420798045974e7,2.1146112106531728e7
0.002811513841152191,-1.1882272047899045,0.0003007058079341035,30.256362481748575,0.8562820104899751,8080.858919454801,3446.0546187652058,1.8582324967459865e7,1.761275946624761e7
0.002801511436700821,-1.1878480782488803,0.0002948952321546345,30.507670199917467,0.8754687885848291,11751.835839081767,3283.0937762296203,-899763.799921741,1.683407481330806e7
0.0027915090322494507,-1.1877771336717973,0.00029512187657354446,31.05922614191597,0.8989452285657481,10747.276103345437,3485.3827287183335,1.0781742930789143e7,1.820998978916674e7
0.0027815066277980804,-1.1874046790367574,0.0003052863059691929,31.412143116413574,0.8952576386899136,8066.084976369722,3406.645548169306,-921500.2732163185,1.876065699209341e7
0.00277150422334671,-1.1868681218972992,0.00029405139419067243,30.689170573126518,0.8584433360051931,9691.157497698641,2745.9895265634723,-1.3866284489450922e7,1.0579602641671576e7
0.00276150181889534,-1.1863724393913158,0.000291963855491932,30.224733876935762,0.8292725054892721,9160.185060192707,2628.9015240424956,-9.684814435332678e6,9.182602447650347e6
0.0027514994144439697,-1.1863177311240407,0.0002929843620402787,29.69497895068846,0.8421073321569624,6724.8759036647,2716.289335979023,-4.288530466354081e6,9.406462392583175e6
0.0027414970099925995,-1.1861956638079558,0.0002918247371363877,30.120504650335825,0.8534733318468807,4129.374457827333,2954.6623943630434,3.8808492437934102e6,1.1014021695493275e7
0.0027314946055412292,-1.1859413455416443,0.0002910113855762626,29.599834214030604,0.8278194678891097,2224.191441993965,2537.5481795075616,-8.723994850515855e6,9.342083762441173e6
0.002721492201089859,-1.185808644731885,0.00028911028765588514,29.75739647315513,0.8668080753574413,8562.815734143413,3030.3771403511532,9.927437508917646e6,1.3308998995609488e7
0.0027114897966384888,-1.1854661124358934,0.00029301583330339865,30.45983917877633,0.8572846257374176,5283.293931875239,3413.0393399889426,1.7662951700886745e7,1.5633106750750361e7
0.0027014873921871185,-1.1854248120451307,0.00029261709351011903,29.70800537990342,0.8477349621612045,6008.826522501598,3252.6660545172826,1.7327487708247114e7,1.4786906092601655e7
0.0026914849877357483,-1.1851161187117645,0.00030171712598328577,30.56427983435803,0.8567415938870188,6161.219722466786,2930.7846845853437,-8.07259500790605e6,1.191231377000334e7
0.002681482583284378,-1.184463948929488,0.00030846977111145867,31.362185843532906,0.8476425791917993,5105.957237592701,3017.5193564981423,-2.098442847046277e6,1.0629109002656052e7
0.002671480178833008,-1.1840835064598734,0.00031939185409672567,31.90008310715506,0.8609377775105346,10381.222945235213,2831.0462647609143,-1.6073345616685059e7,9.688390831588384e6
0.0026614777743816376,-1.1836495948475378,0.0003129527543183842,30.79981640011699,0.7979438196141305,9946.800390681838,3009.212877575042,3.70398247721779e6,1.1927757098567221e7
0.0026514753699302673,-1.1831555303401895,0.0003070539125800963,30.734655030011986,0.8464660669946427,11117.961577922571,3482.342617781688,2.21574062044721e7,1.6044506374319771e7
0.002641472965478897,-1.183081520744938,0.0003107483187254392,30.72938792669148,0.910426134020702,15249.078606036874,3456.1086188582144,2.446873964942249e7,1.415858744259945e7
0.002631470561027527,-1.1826882542425834,0.00032049490118008574,32.35588178093919,0.952229729685388,11823.019947687024,3668.394757460442,2.3031988813549522e7,1.5042172637051105e7
0.0026214681565761566,-1.1826025094610033,0.0003118881960180516,31.618681804316456,0.8860767734018785,10755.709942550835,3257.567637932794,1.121428022992868e7,1.3445524248692393e7
0.0026114657521247864,-1.1822346759361573,0.00030526108401493827,32.24139688560215,0.8610470552829019,11085.374073320545,2718.00810231275,-1.5386330137059271e7,1.0596476971791906e7
0.002601463347673416,-1.18205510119835,0.00029893860662524505,32.11980837343827,0.8628336077577193,14461.579825234043,3441.325994920293,1.1227017547620446e6,1.5555262749513822e7
0.002591460943222046,-1.1814191288268987,0.0003049884664356873,31.714097576393502,0.9129448600531711,12915.88350969892,3314.1367294532897,9.426902634820867e6,1.4468798456505477e7
0.0025814585387706757,-1.1811278353265835,0.000298868996320262,32.3699027143044,0.9361338511834469,14647.343910467562,3930.179344571277,3.267934396954451e7,2.1770021526046284e7
0.0025714561343193054,-1.1807004061939668,0.00030589213506142997,31.063212681300858,0.8826270440907112,14204.171125962168,3608.379261932232,2.8509515751244787e7,1.4950587582402108e7
0.002561453729867935,-1.1806447374685463,0.0003100755220904006,31.27456566007057,0.8984886806678899,7764.818461275763,3384.7606392503344,1.7679013201432344e7,1.5221284030246807e7
0.002551451325416565,-1.1801107377550335,0.00030941397111134837,32.77037905613913,0.9727497990471579,11203.738516308438,4058.671639120991,2.8951694748200852e7,2.1466533574322283e7
0.0025414489209651947,-1.1798439274762802,0.0003174757375250225,33.055782599882505,1.0094014383086813,14825.448881899372,4560.152230743587,4.651567941002204e7,2.4886509655725956e7
0.0025314465165138245,-1.1795724036493487,0.0003180760735532053,32.93276843747977,0.9549912720012351,7714.250726821023,3868.1410422741124,2.1934429018733047e7,1.7165572383520387e7
0.0025214441120624542,-1.1793184555232155,0.00032489657666237944,34.704069250092,1.0070314943601137,12701.52994283178,4442.18759203762,2.542992462093191e7,2.7199613609155796e7
0.002511441707611084,-1.179223444146869,0.0003274769254014274,34.56812804427435,0.9073985261617125,11657.765835151482,3513.3164109187446,1.7070004553141983e6,1.4080445845512984e7
0.0025014393031597137,-1.1788949631287458,0.0003405558666092876,34.013353449128616,0.9588135068464485,10339.748628646901,4118.641375117735,1.9929237444812126e7,2.124760971499652e7
0.0024914368987083435,-1.1783976980479474,0.000338126227834916,34.5039584845912,0.9821116783632151,12891.810988273048,3917.730770862766,2.0708824487322763e7,1.6173036341424596e7
0.0024814344942569733,-1.177942173227085,0.00032268858135034233,33.498503613564374,0.9515876666701117,12541.823447096427,3847.065428156865,1.487156772417717e7,1.610370860199968e7
0.002471432089805603,-1.1775691054588393,0.00032673955398808695,34.132722124250385,0.94344360119451,4939.071250074576,3581.547248693329,1.9436740125235969e6,1.332346061942698e7
0.002461429685354233,-1.177370665812297,0.0003363594091410899,33.92747529752222,0.9871912856108339,10804.506318016005,3705.669466393101,9.683648230459295e6,1.4962258638005456e7
0.0024514272809028625,-1.177336904684189,0.00032899799305898913,33.19193580043952,0.9727862848730506,11970.407526440877,3546.391064791517,1.6005198546086429e7,1.4923681153400306e7
0.0024414248764514923,-1.1767138353041444,0.00031909569991533243,32.492743178236516,0.9578415701636649,11351.8799984941,3447.954884707678,6.94213614828062e6,1.4122893089999283e7
0.002431422472000122,-1.1761906007352472,0.00032285830360282526,33.561185155669406,0.9622149969407051,16118.04830637825,3955.523552091948,1.687458892673838e7,1.7273825883614905e7
0.002421420067548752,-1.1756210389240325,0.0003107756992080126,33.459871758116826,0.9059290437526936,11087.137659950566,3537.8947008827968,-1.8608292298202687e6,1.4852597563943213e7
0.0024114176630973816,-1.1754479115474297,0.00031625179669061905,33.83442212297959,0.9318900466241758,10434.052616013463,3247.3827843194967,-9.377400995521769e6,1.3086987662376257e7
0.0024014152586460114,-1.1754563466600145,0.0003220115586934979,33.53238457950289,0.9470249654323374,9193.910621746863,3279.4584578878744,-4.1707706035887934e6,1.1880841630654145e7
0.002391412854194641,-1.1754048192201179,0.0003278711468405461,33.92437225694465,0.9233338489711406,12444.47217719707,3264.0636801187998,-5.387522338341985e6,1.3013150707344783e7
0.002381410449743271,-1.1749238635523604,0.0003210027687304252,32.9851906528572,0.9393612953744384,7746.946166451185,3688.5647426570295,8.095401336633722e6,1.6399576153769402e7
0.0023714080452919006,-1.174518729012899,0.00031771228702553214,32.423420585710495,0.9784136238043974,10706.492005578875,3516.4941667510598,1.505481549453473e7,1.5125217145023452e7
0.0023614056408405304,-1.174348385847978,0.0003258784327997225,33.77035186051396,0.9362425198161575,11863.629627802551,3408.5783853463954,3.3994008801513584e6,1.4178180856354503e7
0.00235140323638916,-1.1740359770441575,0.00031949962476455124,34.08348222184265,0.9670473575489781,13940.555644642878,3731.3503197217083,2.166422199699138e7,1.5766218008369327e7
0.00234140083193779,-1.1735364125608845,0.00032133210603901033,34.628730659667525,0.9548048260456353,13331.735424062717,3404.8497534171843,3.281272695844422e6,1.2563584123477936e7
0.0023313984274864197,-1.1730665935384732,0.0003137726385131416,32.96013775642188,0.9540094653313494,7405.057014896229,3556.894878025782,2.705799511174714e7,1.3906124253487749e7
0.0023213960230350494,-1.1723379029513612,0.00033050863788854426,35.268830745034876,1.0114887521069595,11935.271330403275,3598.1553442434006,4.481612512300857e6,1.4502240174177049e7
0.002311393618583679,-1.1717252204516613,0.00033242743790254267,35.40201946448203,1.0302214840985555,11778.717085552711,3373.8944986333495,-4.931637418536008e6,1.322036606469422e7
0.002301391214132309,-1.1714217200538066,0.00032690143148112036,35.75706723727298,1.0334375169099228,14270.244586203813,4402.667681543978,2.255832827581834e7,2.0601265981267218e7
0.0022913888096809387,-1.1710797523713443,0.00032073578658517313,35.573229400285996,1.0058129185897253,18871.228091849447,3963.5327879674246,1.3387472274269687e7,1.6701888978818273e7
0.0022813864052295685,-1.1708706158052582,0.0003266579710313536,34.91511961025919,1.017067065399089,18343.930739639833,4183.858914431057,2.7643564299183086e7,2.037876271062375e7
0.0022713840007781982,-1.1704983727011795,0.00031387277510390687,35.6131799904511,1.048823271540902,14451.902836345787,3881.526416164872,1.3821695605857456e7,1.7466906165691204e7
0.002261381596326828,-1.17016829751313,0.0003157312395436134,36.1103120656516,1.023440530722518,15854.209443951542,4477.281310909899,3.477724913366856e7,2.420509000314707e7
0.0022513791918754578,-1.16989004844441,0.00031245481337986394,34.452596539047164,0.9636400706812495,5195.133159055361,3681.719076578672,4.552082138496848e6,1.632721351803345e7
0.0022413767874240875,-1.1696289492402014,0.00033687897284931194,36.63363108300459,1.001883286553414,8856.830991284281,4024.7429594547802,6.046380597302217e6,1.768451179846377e7
0.0022313743829727173,-1.1690653560075301,0.00033068949144667936,36.028334364693805,0.9833529287764937,10784.495108517584,3571.1388648665547,-7.183182695216903e6,1.4712331959488256e7
0.002221371978521347,-1.168705012940744,0.00032478894564444947,35.97879203818701,1.0407929696280571,6315.831280726114,3586.720990862664,-7.267688384507809e6,1.3678260295960272e7
0.002211369574069977,-1.1683622586047155,0.0003295720526656243,36.2493596322051,1.0306792312335622,7048.007869964649,3758.518205888033,1.7994832610154886e7,1.6488283262703646e7
0.0022013671696186066,-1.168178972858779,0.00033059965590451527,36.50216937291954,1.0257418963841187,13552.713092616019,3606.0568540372788,-1.0973405107244847e7,1.534994287212483e7
0.0021913647651672363,-1.1675009238884566,0.0003293193327801176,36.34928195694247,0.9961265759609217,10947.50301958259,3429.6124439442883,-5.080205247971378e6,1.3366145269221475e7
0.002181362360715866,-1.1672077782638188,0.000331679335397725,37.4084559466286,1.007108155987351,11405.921763384758,3646.385831307272,-1.6315729162985908e7,1.3777259041115753e7
0.002171359956264496,-1.166766326077481,0.0003249333423578214,37.19965519738826,0.9701333978781194,4405.554413250028,3323.6138984063646,-4.6147288114238694e7,1.2573236510851922e7
0.0021613575518131256,-1.1662950460247583,0.00033079128066143977,36.5239045767933,0.9744290937369386,6111.580836632145,3160.506678473176,-4.016783144174518e7,1.1276435541002238e7
0.0021513551473617554,-1.1659834736747448,0.00033044303743461203,38.29710517785768,1.0370441496903016,12521.012107727023,3715.255597622107,-3.2480592449149232e7,1.4317089928630305e7
0.002141352742910385,-1.1656951155542674,0.00033997088626675593,38.852829736172055,1.0584454516822177,11196.541786264974,3696.7792197462463,-3.404276912296287e7,1.51072207203086e7
0.002131350338459015,-1.1653628641388414,0.00032845448164296964,37.1133376595816,1.0274549258626464,12921.300734397108,4044.721520163203,4.41969894408682e6,1.830144372312723e7
0.0021213479340076447,-1.1651841537198744,0.00032891402168383434,37.1081491026948,1.0163351900467397,14351.903469269842,3737.457385694321,-1.4136752906533806e7,1.5261462601311862e7
0.0021113455295562744,-1.165027114146846,0.00034048380928449514,37.71128753009918,1.0680480999225914,13398.251461102634,4030.206550644924,6.52084452070251e6,1.6796845679796495e7
0.002101343125104904,-1.1645777731277116,0.00032770364100109236,36.53607790380885,1.0544629603328193,15051.663304105674,4444.950567963041,2.3861364379884884e7,2.079366493953682e7
0.002091340720653534,-1.164728859233092,0.00033053915077452934,36.25374757941935,0.976088299241081,11588.205194286846,3750.807562478074,-7.997564969371831e6,1.6504698333362382e7
0.0020813383162021637,-1.1643275262725548,0.00033813118372195137,37.72311623278046,1.0378233247152389,16841.276013649836,3895.1910661249535,-7.160741648221607e6,1.65395082851528e7
0.0020713359117507935,-1.1637480255502488,0.0003284296130282784,38.55567553446628,1.0418793294763629,16643.088741018284,3861.518385994984,-1.1085720780551992e7,1.7365939413361754e7
0.0020613335072994232,-1.1634103755820346,0.0003302214245490252,36.91713426246211,0.9897979395524689,13351.38933283852,3763.6564326883567,-1.5089660372360677e7,1.6295840624060402e7
0.002051331102848053,-1.1629014072464845,0.0003329294426529112,37.121988073109335,1.0078477599931333,13076.637670751203,3965.6282851523492,-7.988608399357741e6,1.6131894246631753e7
0.0020413286983966827,-1.1624694079926492,0.0003205833289970524,36.64864592374981,1.0209452849901282,18042.37035512366,3513.312565889882,-1.8604900856035784e7,1.4793244736875735e7
0.0020313262939453125,-1.1621510972097078,0.00032157822566294877,37.934075042916476,1.114381816565589,20633.191373228023,3914.043529259888,1.5177281083018817e7,1.5529785750501927e7
0.0020213238894939423,-1.1617307915591488,0.0003312771974686081,38.82547820994344,1.0730586151689643,11219.915340424095,3926.446980140451,-5.171065034896804e6,1.6261137195253618e7
0.002011321485042572,-1.1614428206802072,0.0003296012280850211,38.326948980086186,1.0934679399995368,13026.323938281796,4023.097270232785,-1.1481909109875963e6,1.579059440893683e7
0.0020013190805912018,-1.1614427973998807,0.0003450745692448885,39.11577815775781,1.0945595050570402,14460.169404719338,4500.717826262698,1.670701784452027e7,1.9183678631907113e7
0.0019913166761398315,-1.16090484220587,0.00034196299474978376,39.63696760373642,1.1083985320755838,17251.199567229374,4638.198162389348,3.111600725928856e6,2.148077241991556e7
0.0019813142716884613,-1.1603249135722586,0.00034369353864823306,40.47148475681311,1.1179612663815508,18876.423019553953,4626.538784274312,-942823.1265626736,1.9912205117665645e7
0.001971311867237091,-1.1602869310231159,0.0003435221397080109,40.47376789151459,1.1589783169366812,21692.31028731379,5295.864125410006,3.803387102685586e7,2.5986074123443533e7
0.001961309462785721,-1.1598335065115521,0.00034992358614620165,40.870594030982666,1.1337585812381537,26243.06336980208,4645.311120689057,1.5576178697888661e7,2.0176835026027985e7
0.0019513070583343506,-1.1594638431326407,0.0003362007092157995,39.71273567634583,1.1584556351908972,21210.02613137656,4881.745762657431,2.9774899957831714e7,2.181206230748283e7
0.0019413046538829803,-1.1591175420111233,0.0003377707583895125,40.58675623457497,1.1402899611022552,21345.159921145874,4849.553599203847,2.8509430107746404e7,2.4892609672636487e7
0.00193130224943161,-1.1584463878172295,0.00034169943505172354,41.3291284618823,1.1808049732440522,20872.155225535793,5422.180579719233,3.700356869215242e7,2.6964216781684015e7
0.0019212998449802399,-1.1580837037869742,0.00034202904012438346,40.86700915509035,1.291778157783812,17475.274631487195,6164.4669989955455,7.854050723991917e7,3.505668663276236e7
0.0019112974405288696,-1.1573928402932783,0.0003449945507589093,40.26441446387112,1.3293925769304655,20180.7875015148,7782.0598044070875,1.2301023285212469e8,6.085989422396853e7
0.0019012950360774994,-1.1568861090521294,0.00034438721090491266,40.113543781967195,1.2408784634094112,17923.743340071538,6888.702028056052,8.35862003662412e7,5.243249516136889e7
0.0018912926316261292,-1.156977830737826,0.000349023094611729,40.315611323636084,1.2660149762884094,21337.031262642304,8091.843287458226,1.0444830980497539e8,7.441674706615442e7
0.001881290227174759,-1.1568641942052975,0.00035141360327799133,41.33514507470111,1.1966888255470813,10713.759396676543,4994.287464875061,1.4742651692655228e7,2.2098414400065437e7
0.0018712878227233887,-1.156229780985903,0.00035272008316560954,41.04671285765252,1.1761847515537966,14313.924401124174,4913.76026070599,3.2707446344460856e7,2.0968382721828796e7
0.0018612854182720184,-1.1554891431966876,0.0003464629977614599,40.01982475478346,1.1338381001727988,14500.238247558693,4658.28068126372,1.028152529490483e7,2.0925841268369958e7
0.0018512830138206482,-1.1551082106015316,0.0003394034231050605,39.14293707570578,1.122770273386998,14296.650103306703,4585.298339105934,3.331113292046616e6,1.9658434813516825e7
0.001841280609369278,-1.1546815730560458,0.00033955924732871927,39.32959271494422,1.1141546603357828,17893.61309742873,4559.099744802043,7.310972354267049e6,2.3490752710190028e7
0.0018312782049179077,-1.154398447128341,0.0003480292501669554,40.863827898904546,1.2005272643422862,22842.41380469297,5478.2778688331955,4.647237859011132e7,3.0900060535431243e7
0.0018212758004665375,-1.154037500446626,0.0003472821086237062,40.726037554114725,1.1068912257917936,18035.411635433153,4896.453055375269,-1.9758008769580782e6,2.5727765378828824e7
0.0018112733960151672,-1.1536755557216936,0.0003488068986914605,41.52222341915005,1.164119604873063,24839.48908840837,4655.920896149168,3.0829317838465916e6,1.9953769342966132e7
0.001801270991563797,-1.1531922903440086,0.0003503185571719678,41.99805816447327,1.1769602306383435,17747.438401947587,4611.420316540096,-7.523464147760976e6,1.913886467458579e7
0.0017912685871124268,-1.1525130345419812,0.00035254607778127585,41.415682539792215,1.1292222322971486,15815.60561153785,4316.431227221243,-1.245149544415831e7,1.8304882428573176e7
0.0017812661826610565,-1.1521710808517298,0.00035567844703612546,42.118840125342665,1.1838690569522348,16369.778887460607,4836.703530293048,3.040445079768582e6,2.036506531044997e7
0.0017712637782096863,-1.151332658509507,0.00036519764010698293,43.756061877742674,1.2097543735952097,20341.355989481326,5339.023224219772,327547.1948462592,2.7561965105414145e7
0.001761261373758316,-1.1507095223188124,0.0003713997076900085,45.42053594115003,1.2623339595534173,24332.33860874211,5390.022411238414,125075.20219518,2.890134757171626e7
0.0017512589693069458,-1.1504110256437698,0.0003762904931279926,44.9812470623387,1.2890313690102886,23368.825754379588,5678.242055167954,3.369685728557653e7,2.6964468649583712e7
0.0017412565648555756,-1.1500897153730225,0.0003644037487540289,44.334610213920975,1.2086903622250655,17446.6105408639,5099.318312217,-4.910117982781082e6,2.4296250791494284e7
0.0017312541604042053,-1.1495213703647937,0.00036729545722211885,45.72095324773792,1.2430938556994178,19438.944600929033,5245.07605805398,-1.6592744194922008e7,2.3477799792890202e7
0.001721251755952835,-1.149025566139224,0.0003675191062165871,44.87977963548512,1.2474182221080448,21270.747140625797,4872.180550328366,-4.1478647087939486e7,2.0356298039783157e7
0.0017112493515014648,-1.1486663722532549,0.0003706397192430876,45.39665691169841,1.3152521013128036,26078.674178068828,5555.500020924346,1.7631607113007445e7,2.5886368958739553e7
0.0017012469470500946,-1.1481775782955732,0.0003715307903545158,44.32768953769242,1.2978035101906307,25757.482592174365,5660.474040036745,2.6223931126017604e7,3.001179048350614e7
0.0016912445425987244,-1.1475402545889772,0.0003724719939789142,44.278646911290835,1.1920893713346248,28290.170265092984,5027.941311244941,-4.670163869834848e6,2.1142176209954787e7
0.0016812421381473541,-1.1471947837664105,0.00037969339175084635,45.538177035146575,1.3109286960779625,30523.963187708974,5679.212947008021,1.5667206433268659e7,3.028722276967221e7
0.0016712397336959839,-1.1468062136464272,0.00036651143307464855,44.352481254175146,1.2699233479434184,22628.14518825042,5180.578320601409,-3.6664415065375557e6,2.46017388894324e7
0.0016612373292446136,-1.1468338377654361,0.00036675135140550134,44.66615513991695,1.2566769929504367,25091.943202084145,5505.56556063635,1.266550951601757e7,2.3419422506768737e7
0.0016512349247932434,-1.1463390254802264,0.0003733193846483095,46.40832706983105,1.279418148795365,24214.397573959784,5008.777592004121,-3.0032595059906114e7,2.199757166965907e7
0.0016412325203418732,-1.1454268586806755,0.0003804211301445127,47.8256354977937,1.3305880287386327,17253.674849731677,5447.669145497727,-2.553805912737868e6,2.62088635638727e7
0.001631230115890503,-1.1451765466642119,0.0003711275764147944,47.02423304181443,1.306628503871594,19744.219955327306,5380.602471716783,-3.356823848119835e7,2.4276449177571002e7
0.0016212277114391327,-1.1448338172616703,0.00037628458273657195,47.94421297592733,1.2957480175081986,25156.22350148687,5063.675295297924,-4.24272362281268e7,2.161467262107704e7
0.0016112253069877625,-1.1443663197968033,0.0003787323649035148,48.153427717510134,1.404560198151772,27975.39635809156,5645.879116785148,-1.0969411229777042e7,2.5081535408577006e7
0.0016012229025363922,-1.1437715056274609,0.0003766317899146442,47.911210208942656,1.3435451247793964,21141.719109892794,4993.3187094341065,-5.859389937205435e7,2.396187956452125e7
0.001591220498085022,-1.1434210837124748,0.00038636881533257435,47.88037109510551,1.3349469074388167,23815.97362363774,5556.661500376597,-2.507149454204375e7,2.59523520069415e7
0.0015812180936336517,-1.142971161459439,0.0003851401208531204,48.26249394131091,1.3373990434592429,28302.805585970644,5778.06789631848,-1.4527926438638609e7,2.7589976978091307e7
0.0015712156891822815,-1.1426550912618263,0.0003901433364199316,48.72738325978527,1.3560347222226594,27710.090068131194,5937.550265942838,-5.946118833617083e6,2.6261865681389563e7
0.0015612132847309113,-1.1421254971515225,0.0003888510383080852,48.90280423860618,1.4182602354349092,29083.270097833036,7254.637774070796,3.0972515515763916e7,4.4311731617446296e7
0.001551210880279541,-1.1416483177206869,0.00039372475822628983,49.76542157053906,1.4022558664245715,21140.41588064345,6681.754598738016,1.0069944386524713e7,3.441528484175113e7
0.0015412084758281708,-1.1412986902810964,0.00039372951872230133,49.99947915152657,1.3631481156608105,22450.433106893477,6227.645012589259,-1.6401154949667912e7,3.040455236860239e7
0.0015312060713768005,-1.140717040286191,0.0003996660398099966,50.33113851376567,1.5117492835540887,29151.83698826234,8012.616151176961,9.306709453154568e7,4.626687219234163e7
0.0015212036669254303,-1.1404685590692987,0.0003996835685097086,50.13558197090645,1.4806349022889018,22449.518758641814,8208.166339677158,9.215882671372406e7,5.428451998745011e7
0.00151120126247406,-1.1396693855519395,0.00039759985084054017,49.58430382472994,1.4990506921632532,32696.195849848908,9346.215518428751,1.0198166102995895e8,7.483315711313221e7
0.0015011988580226898,-1.1391777747504768,0.0003944134401508349,51.47339861630127,1.648364877622822,45163.9252270522,10620.757792921191,1.8755409667896032e8,9.353769050122656e7
0.0014911964535713196,-1.1389675359270746,0.0003844392856757545,51.26323206546253,1.5771839405834809,33922.226195161216,8574.385713442858,1.1108971329571134e8,6.725948524668789e7
0.0014811940491199493,-1.138294447303005,0.0003959871638173549,52.961384680374884,1.6398267538712725,40376.52105358073,8848.527276559373,1.4586345021837506e8,7.133142819947797e7
0.001471191644668579,-1.1374049816828848,0.00039198824802392005,52.39967844194212,1.5949723805277598,35251.0695243598,8530.345946090727,1.2325058916454037e8,5.703644197355207e7
0.0014611892402172089,-1.1369696896630286,0.0003971492868872992,51.685658874618,1.5322518146003932,32053.25405964866,6789.113188203462,3.0627409445836153e7,3.444868123673936e7
0.0014511868357658386,-1.136366731193843,0.00041122475183449344,53.56251132698425,1.4681855583927759,31935.908335542867,7093.898815273638,-6.376744625582231e6,3.61228595565372e7
0.0014411844313144684,-1.135969349286646,0.00039711489133154135,52.15158750538099,1.3888985131615617,23861.58874269889,6461.021939778417,-8.275631819731798e6,3.3182946582776442e7
0.0014311820268630981,-1.1355042387496141,0.00039282037199688723,51.63782365937602,1.4058861773497997,24154.30522911386,6459.013086462405,1.417481776190493e7,3.1801331944275633e7
0.001421179622411728,-1.135023101413614,0.0003972880319025194,53.662783714763236,1.4439585371570351,20945.71696223868,6538.025236290085,-6.763942103271118e6,3.0805898525154997e7
0.0014111772179603577,-1.1346550734564549,0.00040091618927882067,52.459576705353754,1.4368817092871793,25506.176771636125,6393.392050785247,-2.8816327696359783e7,3.0731605825953893e7
0.0014011748135089874,-1.134118925221323,0.000401197004291202,52.53592395723966,1.4869319578225455,25477.5872589289,6309.253269648965,8.080381291709215e6,2.9728012268604122e7
0.0013911724090576172,-1.133616505768189,0.00038660607533999716,50.1283678402447,1.4233204347658532,18747.268028416653,5943.629987675244,1.7376798905310243e7,2.8127986504157916e7
0.001381170004606247,-1.1333348345070473,0.00038193275908888005,48.805686421566264,1.3871174180911883,25789.783221177393,6657.276781151806,4.059657617710905e7,3.7480460078274116e7
0.0013711676001548767,-1.132963154092685,0.0003911636738804477,49.29325614486223,1.4176906333677846,26343.789322912697,7031.918512677251,5.285006848738855e7,4.284522969851314e7
0.0013611651957035065,-1.1323681316805276,0.0004029807147375787,50.79336002336907,1.4738132167357898,24292.289056962785,7075.05190377506,5.208006376750832e7,3.9307695143485874e7
0.0013511627912521362,-1.132016298632805,0.0003995663292855649,51.34107168740125,1.5103545786934531,23887.612137395245,7543.020675605179,5.655795950538256e7,4.404730584039292e7
0.001341160386800766,-1.1315720354450598,0.00039007161416043835,50.155706288081745,1.5409450652661267,34238.259781861656,9363.28518412361,1.4345156594123384e8,6.789606453831348e7
0.0013311579823493958,-1.1312489025020545,0.00040502706713901795,52.11356526665912,1.5295777752466868,32679.49339122075,7455.449882817255,6.938883756598964e7,4.143716052538346e7
0.0013211555778980255,-1.1308169440826723,0.0004144858504239328,53.34976680907057,1.6745258733879016,36060.18694886453,9058.498432866609,1.21737397358408e8,6.011651730507764e7
0.0013111531734466553,-1.1300832976776307,0.0004067003885881627,52.203609083176666,1.5517671255175545,34868.164974155894,8455.593649839417,1.041786238097771e8,6.83814177278095e7
0.001301150768995285,-1.1294959607514234,0.00040829609384893415,53.30383066828354,1.5394373226192235,24666.958607277462,6998.2965028005465,5.415897718006711e7,3.673182941087788e7
0.0012911483645439148,-1.1290978920897705,0.000397520263325353,53.34340934554099,1.5208793454675622,25576.475859567407,7611.669680780425,2.853188337453288e7,5.5384293574784175e7
0.0012811459600925446,-1.1286428884494937,0.00041130962394863554,55.57301549833738,1.6436888503790963,42587.65643249524,9716.066253649611,1.3331289564871037e8,8.450390064554612e7
0.0012711435556411743,-1.1279169146953063,0.000415865656815277,56.83777435611183,1.6789599795377237,37094.04390728573,9369.18167759424,1.0877779578349754e8,6.568876448275935e7
0.001261141151189804,-1.1275674470433137,0.0004241179042159905,56.64774896974539,1.6809646770032198,31379.81900682987,8771.968938794224,9.148066347769576e7,5.841830149101876e7
0.0012511387467384338,-1.1269756016068508,0.0004404382719604552,57.4839954705325,1.6963087729696467,37507.404899081,8459.387503863281,8.096300276871389e7,5.1944840799701005e7
0.0012411363422870636,-1.1265309048792658,0.0004269388786288446,57.065291747887834,1.6983435644340454,42555.91940101721,9448.868734031677,9.21191752070805e7,6.766065245734264e7
0.0012311339378356934,-1.125930094358599,0.00043611633370008944,58.10165689005239,1.7493377046035707,43801.86178138099,10199.98466221462,1.2830579619558024e8,8.078439934909317e7
0.0012211315333843231,-1.125290752300308,0.00043229929762048075,57.251069645766975,1.769728369647582,52286.34029134433,11125.085843689892,1.9143404991776907e8,8.648403363779205e7
0.0012111291289329529,-1.1247381431373165,0.00042196965977976984,55.492649357653,1.643294176620847,50363.21475800942,9256.791197303412,1.5454499815280834e8,5.875156334152993e7
0.0012011267244815826,-1.1243748447255149,0.00042471096061932396,55.572979464408064,1.680912739781133,45665.36364239255,10133.079981173041,1.6214137478695315e8,7.868755925759512e7
0.0011911243200302124,-1.1239875824332521,0.0004122052330675288,54.91795897947724,1.608524932577749,44893.25425027276,10268.468303569927,1.5679334804896644e8,8.152713274695407e7
0.0011811219155788422,-1.1232500171056006,0.00042109811282085234,55.263437730454356,1.7202780243912925,43762.00674218854,10473.309854761497,1.93857187710229e8,7.693415167146665e7
0.001171119511127472,-1.1228801895288623,0.0004225128084640849,57.51562415525001,1.7781349607420884,47960.40349951708,11563.959771718906,2.4854889033564094e8,9.565470085952988e7
0.0011611171066761017,-1.1222092907135388,0.00042111828559002987,57.55264954125607,1.7689644717510076,50769.02726650419,11975.693287870667,2.3548184928064218e8,1.0985198824442029e8
0.0011511147022247314,-1.1219393643731699,0.0004156471461318794,57.14410814792874,1.826254297373954,49154.713104519826,12508.349802224702,2.7952999641303915e8,1.2186520779918642e8
0.0011411122977733612,-1.1211636618616894,0.00042061819089180295,59.19869994123835,1.800589603808648,48330.06007187788,10777.635686388518,1.8314494190483883e8,7.515061848808691e7
0.001131109893321991,-1.1205966861902352,0.00041538973790274423,60.64770499396017,1.8133367833192846,57911.95219412278,10786.263829493113,1.2217107426308025e8,8.602771095982796e7
0.0011211074888706207,-1.1198567489794635,0.0004211892548960997,61.13173900555902,1.869675611210033,59846.768297972165,11940.556769936195,1.6396900270287833e8,1.0053382429534122e8
0.0011111050844192505,-1.1193023980686165,0.00042617704696682395,60.81983521895913,1.8795325353460008,45744.943404148726,12330.22133281731,1.392685507112756e8,1.0051237599250795e8
0.0011011026799678802,-1.1184568479807822,0.0004290465053456918,61.227704777822645,1.9536424397756305,47171.391039540176,14442.25983452938,2.3622492464885604e8,1.376581727307495e8
0.00109110027551651,-1.117760298664209,0.00043237394366872324,60.25605197218157,1.8431475205224472,42219.90610248127,12429.825795747402,2.0051170514012924e8,1.0374464047905326e8
0.0010810978710651398,-1.1172352935474044,0.0004332568935188452,61.18038890228296,1.8112826942012488,40569.567556005895,10640.283984220276,1.2753227883678043e8,7.89041066877929e7
0.0010710954666137695,-1.1165666904886469,0.0004495032285127196,63.15458140560808,1.8749519165845274,51094.0895810368,10966.094381424973,9.684638704078183e7,8.300500998625006e7
0.0010610930621623993,-1.1156944080908353,0.0004271307286979248,60.15323694023566,1.886107484620915,44460.63382781523,12293.365848255842,1.682773857075935e8,1.1440933058932868e8
0.001051090657711029,-1.1152681170108258,0.0004268057957551921,60.046745427995056,1.8508407999106105,37779.411183161086,10917.093598095104,1.1605378331163992e8,8.366796316781259e7
0.0010410882532596588,-1.1144379910483875,0.00043032707426212405,60.47498781781226,1.8681007725512355,38146.156754197305,10218.542277642458,9.929035430495046e7,6.984084372327217e7
0.0010310858488082886,-1.1138185488054644,0.00043609971841953145,61.12294178329759,1.8221082819899026,45210.64487762017,10870.072077935121,1.4636887527769437e8,7.802516506831653e7
0.0010210834443569183,-1.1131114152420396,0.00042987211352871283,62.19358438108785,1.7837085985688277,39189.39567582917,9858.5228577892,8.535870022632805e7,6.127816814895112e7
0.001011081039905548,-1.1126420301527296,0.00045695211234385546,64.95406944374274,1.8556983345875826,32679.28109592518,10019.935601237068,6.158452980501544e7,5.4812031393344015e7
0.0010010786354541779,-1.1120961962562388,0.00043621381782408934,62.67562288028809,1.7518170462615104,33622.01203355132,9212.714059347652,4.4443960285469934e7,5.018750049591013e7
0.0009910762310028076,-1.1117490970756803,0.0004401847542972345,64.48691745651439,1.8038907747141602,31167.376536345775,9611.499321890378,4.062264625582831e7,5.958133474144019e7
0.0009810738265514374,-1.1108668213939528,0.00045088029454349053,66.409524011424,1.9328680171729629,29917.625536765172,11487.552966380144,1.2486353550200869e8,9.651542365957008e7
0.0009710739832371473,-1.1102900712505013,0.0004442302720952368,65.86897750165386,1.9126443300382265,39995.432863309994,10446.050547177185,1.2354905135501279e8,6.456142762178167e7
0.0009610762353986502,-1.1098554223948411,0.00045505399359004506,66.18068405222276,1.9615695976113525,54681.98751737435,10690.326828156753,1.047603397381745e8,6.697803095366251e7
0.000951078487560153,-1.1092396012541827,0.00045494589394629037,67.98670293508694,1.9030177462228455,48626.19730160594,10920.814108440534,6.855403634778477e7,7.550054269310202e7
0.0009410807397216558,-1.1084852940077792,0.00045208383046132545,66.74097724651871,2.0689483638638775,48334.93819552933,13402.531224084416,2.3809355241052917e8,1.0042830981304704e8
0.0009310829918831587,-1.1075965317156093,0.0004518616102324497,67.75825947265089,2.14371130224796,38706.12215432592,13117.060382958927,2.2680296792505804e8,1.0485196640388499e8
0.0009210852440446615,-1.1070319463590597,0.00043909884529580597,66.10667519812289,1.997817550161033,49608.482740784115,11723.299566901314,1.5987207262370852e8,8.83663171216502e7
0.0009110874962061644,-1.1063211035264864,0.00043398189346902446,67.67363073819196,2.001018528439274,50175.58247880953,11801.632677125135,1.4011747517010796e8,8.941912559067298e7
0.0009010897483676672,-1.1057082395036837,0.0004434960786176302,69.2915730044585,2.006142554940319,49827.47823576896,11177.312061882092,7.168750368152693e7,7.891917127312833e7
0.00089109200052917,-1.1049838321173968,0.000442801681592293,70.2714714424732,1.9926767256632063,54517.43340547909,10470.21437855006,5.5327176168343514e7,6.281272501511471e7
0.0008810942526906729,-1.1044047005761395,0.00044913119475993747,69.25438607013642,2.0212516155433953,57618.49579555337,10812.613824617529,9.300841517509677e7,6.879980745823671e7
0.0008710965048521757,-1.1037187988186752,0.0004548651830914514,70.8185455049375,2.056936701448777,52302.60838526196,12559.54229346934,1.106267534922539e8,1.1319535175280645e8
0.0008610987570136786,-1.1028101363495943,0.00044783927582927035,69.04204590457316,1.960743600458547,61287.70683549101,11481.151383258284,1.2408128729417391e8,8.114397895838915e7
0.0008511010091751814,-1.1020382807894202,0.00045489295746414533,69.84266228920359,1.920900158913338,62763.23947022011,10081.417629667609,4.007494662106215e7,6.52446473910436e7
0.0008411032613366842,-1.1018936342750927,0.00044797531172122883,69.0487145976603,1.982498373527175,75107.91488188044,10985.705991569896,1.1969755750925432e8,6.6371046810193e7
0.0008311055134981871,-1.101111421937767,0.00044357593695477145,67.70899127694064,1.9073039299521917,72853.91422078105,11511.064254685298,1.0428651603575248e8,7.269540130433317e7
0.0008211077656596899,-1.1005164194728765,0.000446107458510021,68.05220396494747,2.0011321168202105,73946.4294647186,12449.513796213163,1.688323743569601e8,8.647312706483208e7
0.0008111100178211927,-1.0997451028011418,0.0004452843851460507,68.77393328238996,1.9887323605316167,69544.5638026369,11815.98896175251,1.6023226214664185e8,7.929000753494456e7
0.0008011122699826956,-1.0987934089858014,0.0004482542536924772,69.70567896307728,2.0908688907491175,79831.61673020861,14714.560172591422,3.2010765863832355e8,1.2836206752238263e8
0.0007911145221441984,-1.0983229339004534,0.0004554953263798411,71.35423350176058,2.146518526477499,72706.04272468247,15209.601488690238,3.0840614188452244e8,1.3540438848056042e8
0.0007811167743057013,-1.0975009051885267,0.00045446836084854687,72.9011425126951,2.2358499648788253,78854.99981001254,18217.46520170775,3.9834398218535095e8,1.9854395412404248e8
0.0007711190264672041,-1.096775980530211,0.0004659670721184847,73.97949041945252,2.1271552999591092,69594.39809811655,16395.373860684336,2.5831438322732246e8,1.645097696497665e8
0.0007611212786287069,-1.0957791072670755,0.0004681979792026209,73.5283737704983,2.1527640868645164,65244.86450937232,15389.516377826616,2.689124386004169e8,1.3193546665537535e8
0.0007511235307902098,-1.0950176609272315,0.00046924798266005175,73.92325594968476,2.0970484407741385,70423.1316871511,15490.660061919432,2.5067305983158344e8,1.433014488029831e8
0.0007411257829517126,-1.0944840950593233,0.0004849144454465389,73.3246045988989,2.064938885976196,57269.24745824818,13467.768760084504,1.5370482460252324e8,9.62221318889276e7
0.0007311280351132154,-1.0932869461619525,0.0004877544103539509,74.61751669568459,2.101159720278645,61301.84347367931,14200.85088139575,1.6950750066202116e8,1.0547349189274308e8
0.0007211302872747183,-1.0926068388456605,0.0004933142843264007,76.32639133167692,2.148161455087096,58460.50224242391,14789.676475477909,1.918768559672333e8,1.0783200228084423e8
0.0007111325394362211,-1.0922551373837524,0.0004942550874676283,78.34758659984303,2.16002419311698,58843.151898543125,13904.359881361317,9.394382951534301e7,9.257511657948251e7
0.000701134791597724,-1.091857928071784,0.0004938476848276764,79.08564637160421,2.198557855858902,62081.288511144456,13959.695451149577,1.2295930446844044e8,8.85215950958335e7
0.0006911370437592268,-1.0910942378537802,0.0004936513844019169,79.75819628531657,2.2931299631161477,64637.70950743033,15172.73465159169,1.6891778187652805e8,1.1721453279913692e8
0.0006811392959207296,-1.0901598650324797,0.0004974376087448714,81.17208232600251,2.363831178143192,63434.870029940896,16303.310981248942,2.4929092231050757e8,1.3723464946329045e8
0.0006711415480822325,-1.0896205529032352,0.0004901432677241638,79.33183475722035,2.2099039707198687,55116.39574755338,13475.165497580729,8.289976549826549e7,9.256175259077442e7
0.0006611438002437353,-1.0888920016444068,0.0004927113365897789,81.64208453562873,2.136977659046451,55535.64671440292,12996.109440912725,-4.368732053325565e7,8.323921686044887e7
0.0006511460524052382,-1.0879708844670017,0.0004906307730679521,80.19216066486578,2.0942501873612263,56668.06751592043,12036.596547828103,-872578.4906610843,7.203181387576765e7
0.000641148304566741,-1.0874537070995651,0.0004833070130973277,80.44897884376334,2.157601575272337,62676.88489232245,12003.546369067286,1.943403995104411e7,7.465609525687847e7
0.0006311505567282438,-1.0866400401441147,0.0004873793428282297,82.87816467444722,2.248693418411539,62055.615998700305,14029.084359848059,3.8773328545645915e7,9.542355936211197e7
0.0006211528088897467,-1.0856382115632994,0.00048340537721002397,81.75491663876633,2.3338462440042496,53356.27869629152,14677.12389637196,8.37992904773661e7,1.1429685546510644e8
0.0006111550610512495,-1.0847432461214457,0.00047883020857904116,81.59045312614917,2.408166632340036,65528.74503963001,15818.440228359068,2.3050582038849214e8,1.3247571435587077e8
0.0006011573132127523,-1.084532997099259,0.000492032100603905,82.29930951916006,2.458707121053765,61645.23175168007,15807.971865313826,2.0753325122789758e8,1.2928359902356142e8
0.0005911595653742552,-1.0830445896150875,0.0004920636547530992,83.50254900019885,2.436297613017281,63129.798129233925,15410.171676629929,1.3711154504187742e8,1.1510896138094305e8
0.000581161817535758,-1.0823989259351354,0.0004993343465195161,85.47697112031898,2.5661749713005606,69281.78752455245,16715.201641413554,2.1715424124586174e8,1.3195440111054224e8
0.0005711640696972609,-1.082129767163749,0.00050240348646589,86.03708740695419,2.548748753881033,77432.48979222622,17518.085356063064,2.1384222497240168e8,1.5338707735580236e8
0.0005611663218587637,-1.0814333373824245,0.0005040999169279185,85.67008775785216,2.539260064154045,84469.75438554508,17069.966107819782,2.1273666822651997e8,1.3208018863561963e8
0.0005511685740202665,-1.080259748142627,0.0005037480573905938,84.89866778807236,2.4935289305790107,86410.12270003567,18350.691009432023,2.5307696020905888e8,1.483271498547546e8
0.0005411708261817694,-1.0796330614736376,0.0005131871974669621,86.55911027867676,2.599693095975714,101172.87262501857,19181.472115977613,3.1650945750797856e8,1.6277053338573417e8
0.0005311730783432722,-1.0788022044037056,0.0005054886110993814,86.5076410313492,2.51641345152845,101410.07985193387,16622.509724579857,1.9162936754766425e8,1.1957031260833275e8
0.000521175330504775,-1.0780634529717,0.0005172632109385623,90.28243804673423,2.605580602824328,98098.58775262184,18563.677187947713,1.69070753630695e8,1.5657110119223976e8
0.0005111775826662779,-1.0768600835401883,0.0005095750541252495,90.03860495242797,2.6158852204381415,98113.2171314896,19594.64750908624,2.2780322771142125e8,1.758895763872595e8
0.0005011798348277807,-1.0762945116116118,0.0005060103373432255,90.04583242162781,2.52228947805813,78035.97288768971,16462.420689805753,6.981777760001785e7,1.2355420962440401e8
0.0004911820869892836,-1.0751565128355216,0.0005009223504665583,90.34427842772784,2.683765201714956,89158.1095364181,17907.95854584772,1.9146321954227963e8,1.4198819850637597e8
0.00048118268023245037,-1.0746163055844298,0.0005023416441843385,91.37328703603222,2.6935430182516784,104571.76774995799,17554.093865055358,2.1156073499250457e8,1.3970063755081803e8
0.00047118260408751667,-1.0738511423900237,0.000496512764872503,91.00692932583593,2.6113703773702173,106119.67550538368,15897.982076582794,9.793538096787292e7,1.0815923871160643e8
0.00046118252794258296,-1.073125672628062,0.0004930028578457389,90.29716792542538,2.6667678800185515,100692.05061266088,17869.870755806376,1.97240492136065e8,1.379159813746369e8
0.00045118245179764926,-1.0723964164971103,0.0005010001944445343,92.23629232586642,2.5493881318535814,91553.71257344779,17099.498698810323,6.94337281516653e7,1.2946544733822648e8
0.00044118237565271556,-1.0711418243509498,0.0005042562570949743,93.90402686692849,2.592170645666485,104157.00987653119,17662.710931492275,1.3478707907173115e8,1.2519871279696918e8
0.00043118229950778186,-1.0703360833101483,0.0005134148021472375,95.55893722036117,2.5907796668567156,93418.32172935149,17148.65769686185,2.5451285423451304e7,1.3306786183766653e8
0.00042118222336284816,-1.0691903266180336,0.0005179601911491388,97.49761733757391,2.6537590728630347,112160.09575176124,18271.375613194115,9.723236288854842e7,1.3042021824076872e8
0.00041118214721791446,-1.067958913574522,0.0005157665846006071,95.97763885111894,2.5474484739988807,112614.0880221614,16329.998395937775,1.7404467742059156e7,1.2141475652485445e8
0.00040118207107298076,-1.0672090863034676,0.0005169077633591776,94.31384532765209,2.534060280677794,101972.97423518785,15776.410638701265,3.5515879578076378e6,1.1150677054160713e8
0.00039118199492804706,-1.0664373642609843,0.0005361452070837198,98.72501428017618,2.6931651984671916,112433.57883234003,18784.983975000585,4.51863885012949e7,1.5901725794430256e8
0.00038118191878311336,-1.0655092322051714,0.0005365087001314877,100.79747042292463,2.7727302280460093,123068.90177605685,20344.30485832976,1.1611716348489903e8,1.785888282085608e8
0.00037118184263817966,-1.064640946677313,0.0005396680832156271,102.49185978799876,2.9466817754904073,111915.81916893544,21027.165673198095,1.3564999660639444e8,1.6832556684398642e8
0.00036118176649324596,-1.0638261980154362,0.0005323284495411025,102.51405380291578,2.927928350265242,111879.87591935719,22019.02546953492,9.562929260890843e7,1.8196167833363426e8
0.00035118169034831226,-1.0629632174445434,0.0005497332125838324,104.25169855183583,2.9959396720143827,100847.59528443732,21456.210246612372,1.6833321553146502e8,1.615598502380754e8
0.00034118161420337856,-1.0621645259470085,0.000538317001977821,103.70032059876985,2.9738575006653014,97527.05998300874,20768.749768534715,1.6717740771622086e8,1.645220671119281e8
0.00033118153805844486,-1.060940865828375,0.0005635584750533228,105.91850933281074,3.0533096373771262,122228.85395086618,23792.11179370914,2.858538110676765e8,1.9417288919957623e8
0.00032118146191351116,-1.0601370195475694,0.0005660373576908271,107.16298946051312,3.151442455064075,128404.99508505722,23956.368168833003,2.8441884778903824e8,1.9782454887133545e8
0.00031118138576857746,-1.0589901365639183,0.0005660340797268888,106.7547590576109,3.1491516581576673,135832.89004880676,23319.72578439712,3.479605761137697e8,1.9297249409581432e8
0.00030118130962364376,-1.057785453029059,0.0005594172194071259,105.5185761809781,2.9777319520239818,132171.50679289692,20871.42055995003,1.8966869524853e8,1.5633185990255255e8
0.00029118123347871006,-1.0566478369029138,0.0005670673694208534,106.36491287899842,2.944016318780833,117037.79062740676,20450.16520514054,8.955306508690366e7,1.631830883082693e8
0.00028118115733377635,-1.0562195457543284,0.0005686556242181734,107.75548461489488,3.091905561078971,115832.15643470304,24046.736731830253,2.40596713202981e8,2.5815170930147877e8
0.00027118108118884265,-1.0551050753825932,0.0005864836492097901,110.55927515938741,3.256315348712614,111926.13870529176,25108.03772139704,3.2249085391588867e8,2.382388944052101e8
0.00026118100504390895,-1.05414437033075,0.0005954561287122971,110.91569518968348,3.1994652886636152,107136.21592528926,22612.518712671168,1.706864286168509e8,1.8921191743567622e8
0.00025118092889897525,-1.0531229879642972,0.000601173981700689,111.97972290847903,3.1867283629549528,123600.46395188742,23670.653335138235,1.6357529667254344e8,2.2369601984252286e8
0.00024118085275404155,-1.052394242042387,0.0005909340138386136,113.20337189449373,3.2186911283041963,125862.37077095255,23504.2892318802,1.3657163409490725e8,2.2324178210586506e8
0.00023118077660910785,-1.051184878580751,0.000605726006261639,115.24033335369458,3.2891420580610857,123219.72913641912,23870.503904194757,1.6341206674481165e8,2.0492092396089926e8
0.00022118070046417415,-1.049817493799589,0.0005985573100399088,115.57687107582974,3.256114677920921,105835.87356138215,21992.38747874841,5.455946004741273e7,1.6611458208886942e8
0.00021118062431924045,-1.048680718987761,0.0006155919915375806,117.87033863437802,3.2590050898527565,132807.36525470827,23004.47560001816,1.671760069938951e8,1.7075226647365597e8
0.00020118054817430675,-1.0476307936816809,0.0006136022395374515,117.58289475466341,3.334915538665484,138339.66937081734,24157.774479281834,2.500046604408222e8,1.8229699471731567e8
0.00019118047202937305,-1.0463280551631764,0.0006119455303243273,120.27141034438544,3.505568914341459,146887.29269710436,25912.254345592828,3.208629067351599e8,2.0635695824928385e8
0.00018118039588443935,-1.0454820787766494,0.0006302475241272801,122.29416199823505,3.520586764371624,161321.89882208314,26314.542302277114,2.924230966430578e8,2.0771008039752278e8
0.00017118031973950565,-1.0443840340640342,0.0006304626880681155,124.93718885395366,3.583793498849147,156329.03134494938,28459.10346778424,3.147990061666835e8,2.551583691803475e8
0.00016118024359457195,-1.0430640426354123,0.0006179034814964325,123.29807584293893,3.530235782603656,158662.58017554745,27596.789272430357,2.6466469305156806e8,2.5856077959197745e8
0.00015118016744963825,-1.04190946140708,0.0006333739260674375,124.78372832253118,3.691884365299703,191970.7436884604,32453.854412895966,5.460579240030804e8,3.5367621392820185e8
0.00014118009130470455,-1.0404174514244966,0.0006319968219024943,127.52660813153388,3.8092275140413854,179986.14694128363,31902.261984246183,5.0842004114843684e8,2.9274663338697326e8
0.00013118001515977085,-1.0392615422034905,0.0006340847396220905,128.83198744360737,3.8300365864933332,188787.21837501996,31370.30787709313,4.520809637575679e8,2.820978202976956e8
0.00012117993901483715,-1.0385410097864487,0.0006369979669251487,130.93464521577593,3.8757547638176324,179476.38258773703,29150.9916284316,3.277511737325303e8,2.213292336067236e8
0.00011117986286990345,-1.037150062811416,0.0006361176891318522,132.86773731960884,3.9820697102501894,199267.55568160297,32202.518338570062,5.708269341137046e8,2.5804894248244017e8
0.00010117978672496974,-1.0355381384546496,0.000647901106764939,136.46340395795764,3.9714286928353144,194194.51543951995,32751.433339405372,4.2887342868190575e8,2.7078485273550117e8
9.117971058003604e-5,-1.0345680824899945,0.0006477395934316969,137.02942294006746,4.048809831455646,213793.0532698158,32509.3594990646,5.695649618044157e8,2.754815690963504e8
8.117963443510234e-5,-1.0333509855682672,0.0006525178774023051,136.85824674195752,4.0725710443482885,231856.1411055193,32432.891977487187,6.090719562207141e8,3.0378271392718107e8
7.117955829016864e-5,-1.0321811335443383,0.0006434180732549457,139.67220036847954,4.115334839383405,225561.41804228883,33037.259205689465,5.004926849367385e8,2.898303644491675e8
6.117948214523494e-5,-1.0307521687286427,0.000640952383448748,138.12842608719188,4.143818367635005,244400.10593013294,33710.09757075337,5.783773948865732e8,2.903276557907292e8
5.1179693400627e-5,-1.0298445780236447,0.0006553538062796795,142.2649722319132,4.43516375522333,259339.21811090992,38152.23886707993,9.543891991673175e8,3.332605731856759e8
4.117990829399787e-5,-1.0285104549345971,0.0006714892021716358,148.02246808614203,4.542912919149427,260310.3508995092,40813.42250050769,9.598997922624472e8,4.0316915020274085e8
3.1180123187368736e-5,-1.0273385798984047,0.0006747052645819258,149.7528561687877,4.69850043048813,262603.6379547133,44139.22235936758,1.2943973473742537e9,4.547221251672567e8
2.1180201656534337e-5,-1.0261153223288824,0.0006773672206927167,150.63185594877493,4.582501247597053,260655.94121193435,41983.906102226334,1.083643726118639e9,4.344793056826833e8
1.1180301044078078e-5,-1.0246402695540437,0.0006613435677013649,150.82267635517485,4.496448836308587,252166.3836615944,39748.783066674005,8.867918934975196e8,3.846389620960832e8
1.1804381756519433e-6,-1.0236019447482927,0.0006800773426035919,154.952375499746,4.625253114172724,247568.81453659062,41296.510079414365,8.429900949874036e8,4.261100816838268e8
-8.819428330752999e-6,-1.0223649133413988,0.000683916554098248,154.9160898030921,4.57440648334814,258677.9463733814,39973.579039239194,7.303673880510565e8,4.0910082397670335e8
-1.8819311662809923e-5,-1.0212317246803797,0.0007033258522152386,160.08376446700734,4.792524464215017,288806.8280708309,43282.29009371031,8.92792515149067e8,4.556960883725036e8
-2.881924228859134e-5,-1.0200479585769964,0.0007019280362667963,158.82548702036172,4.711861398817325,297031.9533430896,42414.64162706006,8.875103620797572e8,4.2383933036307454e8
-3.881905286107212e-5,-1.0185916849885008,0.0007009432010813624,158.90460696698835,4.690225843126917,304136.5356097591,42616.020013208516,9.013719283370769e8,4.4878867284163755e8
-4.8818837967701256e-5,-1.0173442335186842,0.00070085553638101,161.73704075179484,4.772266010870706,307914.60824784916,42547.1905908781,1.0993225945804539e9,4.456779612571943e8
-5.881862307433039e-5,-1.0161842137037396,0.0007124057572111707,165.0006405072646,4.812232294318108,314486.22024612204,40911.928475660876,9.337646723643804e8,4.005588119671067e8
-6.881863373564556e-5,-1.0148789076587317,0.0007253596243663225,166.21722557025316,4.91171279876816,287907.74290144484,40851.60166085499,8.782034171725814e8,3.973633716582336e8
-7.881870988057926e-5,-1.0131609647474815,0.0007247555266337932,170.3613703779401,4.962658286348408,297670.0910942533,42438.30066784853,7.1777977868037e8,4.205764416596848e8
-8.881878602551296e-5,-1.0112313865671327,0.0007223061027957146,171.47534331391594,4.946616485625369,292024.7787080791,43527.410295187634,7.498846886896563e8,4.4680111423122555e8
-9.881886217044666e-5,-1.0099139358018379,0.0007289073423156814,172.221189747963,5.025259393726923,305230.286033379,44216.73396128611,9.422608154648409e8,4.203374853468223e8
-0.00010881893831538036,-1.0086850878291527,0.0007391371315378709,178.06187452266488,5.221179122848394,284646.51626235724,46363.8651685501,9.361193345143446e8,4.4619280400885016e8
-0.00011881901446031407,-1.0072290782362505,0.000748514635249575,179.9799378306116,5.286690689203069,314521.1394104899,46660.462587555834,9.061023702023003e8,4.5087866187337893e8
-0.00012881908332929015,-1.005849381888206,0.0007445685534998627,178.61154179575843,5.331506310428469,330429.13432316715,49853.674105603444,1.1471826101628394e9,5.16204915166971e8
-0.00013881915947422385,-1.0043274012893575,0.0007616846370328258,181.18104639108563,5.471873679238792,343226.18839584535,52437.8233579982,1.6439294397538753e9,5.704144606632413e8
-0.00014881923561915755,-1.002665279976779,0.0007724121990024884,183.96439741006114,5.596210230362738,332630.28013386735,56920.14853766775,1.8303956048706558e9,6.460797372832843e8
-0.00015881931176409125,-1.001177096972467,0.0007806858993641731,187.0807396406605,5.547593709666322,349575.60664233775,55732.87442636464,1.7667395927999609e9,5.948342081580489e8
-0.00016881938790902495,-0.9996452177776278,0.0007787387817839596,189.5814486630607,5.494879530835977,349843.9075020319,56792.56453496067,1.6389980882429323e9,6.318164032601213e8
-0.00017881946405395865,-0.9980829269778508,0.0007778675967495684,190.8114688456489,5.59730083816984,336406.9645770379,55511.561466245264,1.6288964648935406e9,5.901983355547689e8
-0.00018881954019889235,-0.9964836121964288,0.0007883863996109097,195.54070224916228,5.910631919494645,366738.40368791745,63141.93793331075,2.1100614130115955e9,7.694529107650987e8
-0.00019881961634382606,-0.9948633023173266,0.0007874544243152065,195.6180595458917,5.823093880965955,380491.0230747031,59870.90304022941,1.6828542847137024e9,7.377148618057222e8
-0.00020881969248875976,-0.9929817148403418,0.0007857043695846423,197.24838166234758,5.879262484212702,370193.51200875844,60033.494517526175,1.423103247657969e9,6.850699504998848e8
-0.00021881976863369346,-0.9914022556587889,0.000789226882577804,199.79986099220466,5.879712328036582,396387.4212214921,60838.4484941788,1.4075329138291016e9,7.181389807783033e8
-0.00022881984477862716,-0.9897810999650571,0.0007894485182344805,200.66888186152076,5.813122949523784,392796.6043345549,60509.38395670276,1.3483169698974218e9,7.164570138338732e8
-0.00023881992092356086,-0.988253119649508,0.0007878626329892987,204.86729297812496,5.91494290622387,379292.29073236906,62889.78563008302,1.3543054020650628e9,7.077833994465083e8
-0.00024881999706849456,-0.9866677459323306,0.0007830208556058278,207.68559545659787,6.158415509379577,378973.4510616596,65281.94889622429,1.793802610691955e9,7.739568025051931e8
-0.00025882007321342826,-0.9847372947458843,0.0007924575745671318,211.686196493918,6.237693524243728,403808.20106979774,67179.33853637446,2.0013863621042144e9,8.184495098434861e8
-0.00026882014935836196,-0.9829257578551767,0.0007866340513272415,211.25179832679177,6.331349407270464,435291.950674345,71148.99486663031,2.4541634350782766e9,9.415837327963247e8
-0.00027882022550329566,-0.9812843893792046,0.0007799940552457448,214.87884094896532,6.613071651536684,479232.4633537439,75079.59299572304,3.0518854999080167e9,1.0450593193376595e9
-0.00028882030164822936,-0.9793303287617839,0.0007915387290675703,216.10780239719818,6.58160363344183,516210.17483887065,73011.4591144207,2.8549153182804265e9,9.12355946297325e8
-0.00029882037779316306,-0.9775870260504859,0.0007994735761441373,221.759475754508,6.621546560349285,502950.5780804663,73671.53623377875,2.7361004669637995e9,8.931267445113547e8
-0.00030882045393809676,-0.9757510533179611,0.0008057399964548036,226.7999760054424,6.708709426604596,539097.1371859015,76120.2789368512,2.783428548605815e9,9.473515495142677e8
-0.00031882053008303046,-0.9740040547267101,0.0008127997513662023,227.97378878473884,6.7401332356255095,530609.653266606,74436.68680833756,2.5192910960250173e9,9.174572525112103e8
-0.00032882060622796416,-0.9720908836843166,0.0008103633023277245,230.37968573140878,6.7525877890643144,559350.102095725,79054.21832904867,2.683647059118627e9,1.0485545859507729e9
-0.00033882068237289786,-0.9698977659006086,0.0008319110631437969,239.4136944428484,7.107055569635613,587608.3931646448,86020.5020527108,3.033131688951322e9,1.2111886341995037e9
-0.00034882075851783156,-0.9681914523228282,0.0008447271626553286,239.9937101773135,7.202092111084346,572096.8660827131,83056.77600093702,2.533528187576574e9,1.2028390033295794e9
-0.00035882083466276526,-0.9663752221840322,0.000848114516144656,242.49663117445343,7.3905563795710325,612682.4700417005,91006.0739173516,3.6881183700639253e9,1.3229479172008731e9
-0.00036882091080769897,-0.9645100246564337,0.0008528788415577129,243.70539067210154,7.207703061407351,596325.6693492557,87370.53940320594,2.635480448055417e9,1.2845781829942367e9
-0.00037882098695263267,-0.9626005899270248,0.0008590016358540717,247.976205295684,7.376451508862238,662531.2183981392,90571.41049524384,2.8100534446612606e9,1.333881163432254e9
-0.00038882106309756637,-0.9609503326939779,0.000852590194941624,247.4271106406135,7.508266061464807,681503.4184676064,89441.80523052868,3.07169278680008e9,1.3327191102480927e9
-0.00039882113924250007,-0.9589988411032523,0.00085958126773835,250.34270173001983,7.6550781168040825,672757.732093316,86929.89963552983,3.0362145543478312e9,1.160756808927776e9
-0.00040882121538743377,-0.9569916927723064,0.0008690108580110342,256.27679344188397,7.986178326463154,697939.0741151664,92048.16352209049,3.404717915008157e9,1.1930212062047453e9
-0.00041882129153236747,-0.9552091071617572,0.000885353234356114,260.84334722860183,8.06909635019654,672065.375463273,93559.82734386837,3.0143097534359756e9,1.1843753883529088e9
-0.00042882136767730117,-0.9530563679887848,0.0008940703012957508,265.84771170528836,8.269832760806288,713895.4815085634,94524.42303024743,3.40367430043215e9,1.153779457079478e9
-0.00043882144382223487,-0.9509990881894805,0.0008972218249324938,269.7822959829927,8.381181785107513,720508.8159625337,95586.94613531107,3.2972938823886256e9,1.1259724177339542e9
-0.00044882151996716857,-0.948816451349006,0.0009151436023380065,277.7396731464595,8.58146055732483,742427.6804242271,104453.95435954587,4.2427223340647335e9,1.372295135800318e9
-0.00045882159611210227,-0.9464539238092534,0.0009168308094463866,280.28072196444555,8.538288085550018,740661.6898535683,107487.1927143445,4.0181033873492236e9,1.5003003823046255e9
-0.00046882167225703597,-0.9443616882917796,0.0009247321912228291,285.2858306058155,8.832786970290543,717514.4625708335,117882.41556231545,4.706432042635482e9,1.7148636480832987e9
-0.00047882174840196967,-0.9419063923630832,0.0009447267108065658,292.52256947086465,9.014159592901406,719871.3086575867,121487.60946498858,4.954188266097476e9,1.751980614965926e9
-0.0004888217081315815,-0.9397393537598657,0.0009447155610401123,291.3914450033322,9.217578794578097,691570.8715575231,123610.31887760502,5.924645204348847e9,1.782737656617037e9
-0.0004988194559700787,-0.937866231802553,0.000941078661581666,295.97799979676824,9.278521455263974,676963.2498347518,123867.5579452623,5.606620889618905e9,1.8555759676023521e9
-0.0005088172038085759,-0.9358278021351647,0.0009393612232926015,300.8902621329284,9.370873829417222,703457.440283038,123842.5893219815,5.581225142817303e9,1.7559367683328233e9
-0.000518814951647073,-0.9333020617178132,0.0009569541045970594,307.32129067439956,9.65810933618238,736478.384121662,124329.09046366854,5.970324081066442e9,1.702459085456813e9
-0.0005288126994855702,-0.9308807351040261,0.0009747459285176907,314.6260029531973,9.919237601324951,806857.2687898799,137175.10441487463,7.1834232937129135e9,2.0816442286857383e9
-0.0005388104473240674,-0.928307601015495,0.0009802888793147585,325.626490733227,10.379025584747872,872524.7291024443,149068.82650116572,8.069262654040805e9,2.4192569215555115e9
-0.0005488081951625645,-0.925838058188441,0.000994937530294446,332.87943097649764,10.623028260436328,925057.3139001748,155478.1758465621,8.72356295616058e9,2.5706388582639256e9
-0.0005588059430010617,-0.9238241611543987,0.0010077585951575646,338.2108947437355,10.74804544329974,982161.2088882877,155606.34741891813,8.3738408292992735e9,2.5544493147209787e9
-0.0005688036908395588,-0.9209935969256081,0.0010128984490244462,342.7986232451395,10.575829545324268,990129.7968848109,148789.4943425167,7.518171278330434e9,2.321505605485555e9
-0.000578801438678056,-0.918794739963536,0.0010107316516909267,346.10500940704077,10.621680961866247,1.0425397002628805e6,154623.92409829193,8.111779124119188e9,2.582390427199678e9
-0.0005887991865165532,-0.9163789630549996,0.0010263547977257515,350.876338609766,10.718024888782562,978701.6347901077,154090.05992190164,7.732797254082751e9,2.5568520926285233e9
-0.0005987969343550503,-0.9135620957566816,0.001040924891263516,356.3920173613245,10.84167298296772,944032.3119602216,153222.13130263414,7.499749990360961e9,2.4750086135801363e9
-0.0006087946821935475,-0.9113645775257762,0.0010434935151539511,362.820137898125,10.995127281946491,1.043160746534818e6,158719.2933488049,7.178861522111629e9,2.5456178172883058e9
-0.0006187924300320446,-0.9087991811519059,0.001045055236033932,366.8978745325288,11.117435467308765,1.0255167150593353e6,160734.57879259952,7.126224356779017e9,2.7430695269473987e9
-0.0006287901778705418,-0.9057964229190822,0.0010500539857190303,376.85552532689707,11.42460316974285,1.0355790594195614e6,160379.8844271222,6.495339902984514e9,2.568590119562877e9
-0.000638787925709039,-0.903686928519038,0.0010645030254208107,381.40306113380836,11.587110254310396,1.0833022659025865e6,172102.69562139342,6.646748671503019e9,3.1547398691144533e9
-0.0006487856735475361,-0.9011211113888477,0.0010665293344281834,384.9150750225935,11.91375496564458,1.0970250348269497e6,188756.36783214592,8.081083205828102e9,3.866233384246195e9
-0.0006587834213860333,-0.8982163642670751,0.001085345137635556,387.8965050260768,12.06434757697994,1.0567093111739166e6,189566.81689400037,8.03421475421352e9,3.6813480093743253e9
-0.0006687811692245305,-0.8953559331469729,0.00108067273845165,392.1627537063224,12.18302934199735,1.1275837640502555e6,188979.31443938197,8.100011704236185e9,3.502799477427096e9
-0.0006787789170630276,-0.8925861412097639,0.0010876676764669999,401.11039260811503,12.324228154779108,1.1104695997741437e6,188820.3592217807,7.6475948762282715e9,3.502030192029653e9
-0.0006887766649015248,-0.8898029211468309,0.0010962686121712118,409.47720583702574,12.618941521721386,1.1592615052532738e6,192603.69105908895,7.510420583586155e9,3.4750543003083706e9
-0.0006987744127400219,-0.8869086645156232,0.0011028882993155994,418.7336692347303,12.589879595652327,1.14484256347908e6,184536.91376139555,6.235882030117162e9,3.2217735248294463e9
-0.0007087721605785191,-0.8838520259396395,0.0011259255211464076,423.56912712133425,12.877781369689643,1.1529545902872805e6,193345.89387967272,6.486827963205189e9,3.7026498925035586e9
-0.0007187699084170163,-0.8811736292267494,0.0011334908170104272,431.21973677836246,13.11303560370755,1.1826193794164194e6,196437.1230751868,6.226867953997948e9,3.7582385345655446e9
-0.0007287676562555134,-0.8780254798046708,0.0011407171818256538,438.1576070876529,13.06887465823625,1.1713853616483195e6,186983.2239577562,4.1718618289690394e9,3.346852632081941e9
-0.0007387654040940106,-0.8749560072410372,0.0011487830402064697,445.4144168753047,13.351333730159984,1.1068302360214551e6,194625.08785069405,4.336631061873688e9,3.464577609814139e9
-0.0007487631519325078,-0.871556267137026,0.0011636660733395077,455.68328334447,13.34257518519224,1.0653028567729364e6,196120.9994337536,3.4656661915894275e9,3.5141267594861994e9
-0.0007587608997710049,-0.868713768926794,0.0011632145081223923,459.4810604623561,13.371542840566796,1.1040227268871148e6,192524.73041087925,2.638649357293811e9,3.5008889329228683e9
-0.0007687586476095021,-0.8654665792806181,0.0011840222866156627,472.03807275207026,13.718829629461473,1.2041443666231837e6,200903.03397786463,3.315704563049506e9,3.5663516254163713e9
-0.0007787563954479992,-0.8621190586933559,0.001196354566666141,480.12201093515614,14.07842751228262,1.3100938658612357e6,225024.77807108563,5.135634808944771e9,4.754622199196837e9
-0.0007887541432864964,-0.8590379589227762,0.001206420237870581,487.69207968842863,14.32964839179812,1.2871698425741766e6,225708.49465007274,5.013632132922056e9,4.641945321808799e9
-0.0007987518911249936,-0.8558378647754502,0.0012108668116656035,495.5400862028188,14.79663870159296,1.352494470203037e6,243421.3761531651,6.806542443999233e9,5.08695733473884e9
-0.0008087496389634907,-0.8525372756974947,0.0012138393965112754,503.38053073120415,14.919556681687789,1.362003990431242e6,250069.37440263378,6.65510665080397e9,5.12299635436069e9
-0.0008187473868019879,-0.8490673784906738,0.0012315373651373696,512.0205917962869,15.140809111243398,1.4101283314718273e6,255831.47660711486,5.559227410324979e9,5.448046812428699e9
-0.000828745134640485,-0.8455089290611478,0.0012452567667111708,523.6876329810971,15.337124901393757,1.5072922023966303e6,252267.5565442313,5.678497683091427e9,5.237374683188785e9
-0.0008387428824789822,-0.8419516089607574,0.0012491945490995036,531.2862289805881,15.371501390640102,1.4561592977692208e6,241579.81018175615,2.468263211332725e9,4.648788335597789e9
-0.0008487406303174794,-0.8382361521903489,0.0012584988107449658,534.3658726332217,15.269643410527516,1.471193257237749e6,246069.21004866448,2.933513514815349e9,4.780899916968044e9
-0.0008587383781559765,-0.8347570281338889,0.0012724192796260273,549.5846197766615,15.850779543676161,1.6063203126385103e6,264300.772033993,5.121213725627513e9,5.264771598500078e9
-0.0008687361259944737,-0.8314364187679669,0.0012742275345409208,560.0482585366548,16.154419450104644,1.6092019804004638e6,271762.1917436164,5.036130640262852e9,5.389583873133605e9
-0.0008787338738329709,-0.8277438286375461,0.0012852399329627406,566.6192220896731,16.472472436032437,1.6697065252795708e6,268509.7208056195,4.999553168857214e9,5.232043010120983e9
-0.000888731621671468,-0.8242477959426163,0.001296968219452884,575.6275202430992,16.605569014937398,1.6518240261309026e6,269906.5507795889,4.0477178992609105e9,5.245149306274178e9
-0.0008987293695099652,-0.8202915264609651,0.001298151982860236,584.1114106891254,16.972457777601644,1.6890528445769025e6,274456.5048093685,6.177425831209862e9,4.804773478390883e9
-0.0009087271173484623,-0.81654967820017,0.001322846066185409,596.1714868249853,16.97117776993893,1.8174460691254132e6,275895.3345529065,5.215622840092613e9,4.66669523454126e9
-0.0009187248651869595,-0.8126680356552809,0.0013321454962404184,611.5447342688033,17.491295655038357,1.9316110109082328e6,291036.8891187818,6.880272424077009e9,4.937426890648112e9
-0.0009287226130254567,-0.8086785193768228,0.0013406440055565752,621.1140592857626,18.16201040425299,2.058639864773049e6,312478.3878454993,1.0163910552753576e10,5.582024909285142e9
-0.0009387203608639538,-0.8048255543626948,0.0013508851078495232,629.9011178801819,18.330990352044775,2.0972685626360793e6,316805.5503377438,1.08531782213175e10,5.908608207743804e9
-0.000948718108702451,-0.8007589880343008,0.0013788893142454128,644.3671401649532,18.699816813752015,2.2210033696831907e6,332393.0001098234,1.2686450079798635e10,6.329957373197063e9
-0.0009587158565409482,-0.7964743771796514,0.0013862910745766912,655.2522363514053,18.944740985796706,2.1669024307864364e6,335811.49837736925,1.1229320401356873e10,6.108074667962314e9
-0.0009687136043794453,-0.792149332151073,0.0014015168740261227,668.985463407069,19.265857580741137,2.300375909041627e6,336592.0804744873,8.044755061049643e9,6.191098632750278e9
-0.000978712341748178,-0.7880453612792291,0.0014101451825494285,678.7994965087051,19.599613961929748,2.3622692025325974e6,344863.8322110581,7.826860311784616e9,6.253029007775096e9
-0.0009887147461995482,-0.783623467641606,0.0014238061269475498,694.6301148577637,20.299422723028137,2.5543300305318353e6,377796.35784713534,1.1757750538023678e10,7.489383115083034e9
-0.0009987171506509185,-0.7793369914587346,0.0014458940153074917,716.4932074807813,21.126319912200167,2.443438738595896e6,394767.395970378,1.2239383358996609e10,7.77965739658469e9
-0.0010087195551022887,-0.7748321208591463,0.001454670587512939,727.5770319204305,21.241435559211318,2.3639755099697113e6,395608.1195702333,1.0994994748103977e10,7.911092789183931e9
-0.001018721959553659,-0.7705057405332147,0.0014683892882630324,745.9473392645473,21.88107207222787,2.4938163638634044e6,413434.5357287377,1.1569289562975098e10,8.597752742177822e9
-0.0010287243640050292,-0.765869896730663,0.0014878419574086538,759.8122219328219,21.93789106703326,2.561375573858398e6,430408.2154926667,1.2721637534949642e10,8.911105719780474e9
-0.0010387267684563994,-0.7611536500407313,0.0015076432908902487,768.4687514192236,22.076772656068655,2.7317946775387293e6,430813.22501536243,1.3419215214552595e10,8.740822362070385e9
-0.0010487291729077697,-0.7568589690133039,0.0015133115979903064,784.3670038012988,22.014090197430953,2.4777636132106204e6,414374.4989021534,6.410910672290121e9,8.361982123982919e9
-0.00105873157735914,-0.7519604773716281,0.001524412102647589,797.1761239546939,22.268312459753847,2.5517826779528153e6,416274.15211524867,5.896409248239856e9,8.70119330460738e9
-0.0010687339818105102,-0.7473089530456796,0.0015422817120050454,815.2147457392002,23.00368049791018,2.759386508065307e6,444811.0202127011,1.003734355617834e10,9.42709240306269e9
-0.0010787363862618804,-0.7426342060652218,0.001556757377147208,826.3041587916471,23.658367276053646,2.9251266169450087e6,480430.62113216065,1.4347625913740757e10,1.1046426058537117e10
-0.0010887387907132506,-0.7377235271047353,0.0015693576416790972,848.8816754952895,24.216592109263875,3.160715157589727e6,492870.2331331652,1.4400920387420177e10,1.1489934754932684e10
-0.0010987411951646209,-0.7330464869622426,0.0015812349484694453,866.4585704998717,24.954999350290777,3.346601360706882e6,519846.508214976,1.9420643728910374e10,1.2422937213102184e10
-0.0011087435996159911,-0.7282921428794683,0.0016017519115165781,885.2344203864038,25.73120726645548,3.4524430533833634e6,569945.5638030933,2.36299343064175e10,1.4678896077122812e10
-0.0011187460040673614,-0.7229796966501933,0.001593892657895303,889.9470868479978,25.699726342696263,3.431892716284983e6,567463.997942972,1.8948494568655727e10,1.4559187910281622e10
-0.0011287484085187316,-0.7178509641528622,0.0015994551935956756,904.9130425680034,26.414410273871113,3.5088539799599918e6,592770.323853284,2.3106259214209538e10,1.549142417076177e10
-0.0011387508129701018,-0.7123550190545967,0.001617951169290626,924.8997606449273,27.04982162338759,3.5554226771529783e6,629428.2737847517,2.6349106116592785e10,1.7267059661940727e10
-0.001148753217421472,-0.7068828483121654,0.001629515925486783,938.9894599983832,27.668648539845613,3.5836173409724883e6,637011.7216383583,2.8540331218771454e10,1.7718976497779274e10
-0.0011587556218728423,-0.7017876168562784,0.0016489278595511647,956.4784139441213,28.270929102454478,3.626708200656851e6,650549.7790844433,3.224875076667247e10,1.826333072632221e10
-0.0011687580263242126,-0.6965793621217795,0.0016573782785886588,972.0399103652165,29.0815069863137,3.865572872065096e6,711809.5046616612,3.971916872907341e10,2.2682426307021275e10
-0.0011787604307755828,-0.6910858643414199,0.0016672838385357715,979.9546148940182,29.010135566772597,3.9295843328456143e6,697834.6631728731,3.286272749950966e10,2.1595719366495586e10
-0.001188762835226953,-0.6853481385129185,0.0016708101732413826,997.6235437645751,29.479516277849505,3.931327500116153e6,706003.1572315784,3.346572958530185e10,2.1241406517977947e10
-0.0011987652396783233,-0.6798250456536088,0.001691116232289263,1023.4510638333472,30.22382059508361,3.8069477737630852e6,734978.0378453861,3.2620579178445732e10,2.263267840797606e10
-0.0012087676441296935,-0.6743573771549827,0.0017099244724454834,1036.424224575507,31.077478285594328,3.934157009954788e6,759634.0807713253,3.6445497655308846e10,2.3771587560663315e10
-0.0012187700485810637,-0.6685018948885809,0.0017280791767946273,1065.6862094427229,31.386760910520067,4.058033112928731e6,763879.4201083374,3.2554759342013668e10,2.3465610414043983e10
-0.001228772453032434,-0.6626136377273656,0.0017401850488580604,1086.8195533797725,31.775483137632076,4.185711718175892e6,780823.7995763813,3.1719925170554317e10,2.4445162503425488e10
-0.0012387748574838042,-0.6570262514737565,0.0017719380465736436,1105.1666890721078,32.62932549571444,4.441793976143716e6,802756.580106773,3.689513459106864e10,2.432822301268498e10
-0.0012487772619351745,-0.6509584446069044,0.001781013991598469,1124.5530612819973,33.50528229975423,4.64837256217035e6,836510.1120341801,4.097506454229703e10,2.590583674387077e10
-0.0012587796663865447,-0.6449367679721667,0.0017963899551113227,1142.1069446291292,33.86167648880229,4.728064665711351e6,803261.0723605783,3.7046182323786156e10,2.286631532820827e10
-0.001268782070837915,-0.6383033167228604,0.0018042867033135272,1155.3628410060805,34.07588167204234,5.05986482635743e6,829382.823680555,3.544352940605112e10,2.483464960873145e10
-0.0012787844752892852,-0.6319861820157691,0.0018233848450356649,1176.5655982493945,34.842421806675205,4.975458816225425e6,834259.558615119,3.236330614293765e10,2.492773578936499e10
-0.0012887868797406554,-0.6254946892873121,0.0018384093391845045,1194.5810023351721,35.24525540170941,5.002899222670887e6,853910.356030001,3.598793975219098e10,2.567103961694784e10
-0.0012987892841920257,-0.618899957608134,0.0018456946088044428,1207.323338766192,36.00454668820555,5.217707436489684e6,875652.2303283216,3.915631119693048e10,2.6029614698477055e10
-0.001308791688643396,-0.6125539160361207,0.0018698680341385878,1233.389270782111,36.76900616338311,5.287803184576527e6,916506.585509673,4.2362873856947235e10,2.7373950553377995e10
-0.0013187940930947661,-0.6061734900991486,0.0018773116245470326,1252.8497251204792,37.25760626620009,5.407321590007904e6,928950.5953495305,4.426312242948849e10,2.772999488968259e10
-0.0013287964975461364,-0.5997894295688563,0.0019089150351674355,1273.720928522859,38.028639860760855,5.800090447747501e6,976076.29124005,5.393875236348079e10,2.9204759914885727e10
-0.0013387989019975066,-0.5926526178288717,0.0019260196187242547,1292.1616071878657,38.72930502375724,5.882072652206148e6,1.001780759379342e6,5.5387103506999374e10,3.0456174997172e10
-0.0013488013064488769,-0.5857945106428203,0.0019423255099656556,1316.2231939184674,39.66423291059174,5.9291563504973715e6,1.0550830643173445e6,6.606796831060535e10,3.2635280216539352e10
-0.001358803710900247,-0.578726847637865,0.0019529051067089037,1337.8203940488395,39.84577910917304,6.120734000852424e6,1.0564486406357738e6,6.470709491332498e10,3.2202343480847736e10
-0.0013688061153516173,-0.5715102790874289,0.0019590384557798615,1360.246372656742,40.486609647356936,6.083741082904708e6,1.070454983972281e6,6.4233638747837776e10,3.2089171866567806e10
-0.0013788085198029876,-0.5645353534631604,0.0019875455408513406,1386.309845191323,41.29896315775616,6.303068813835392e6,1.1070144157777624e6,6.658177568600822e10,3.371090611747352e10
-0.0013888109242543578,-0.5570466314295185,0.0020212802325997193,1426.6625401331498,42.88997668128841,6.705941234302212e6,1.1659079413750872e6,7.372017904042543e10,3.605965228518636e10
-0.001398813328705728,-0.5493599825056861,0.002049037450642548,1456.3095571922152,43.922056569255886,6.970283228894039e6,1.225994059289447e6,8.0389097669759e10,3.853200374176728e10
-0.0014088157331570983,-0.5417614817072948,0.002065409892515748,1469.5725686414028,44.39621619392177,7.112284037170639e6,1.237780325113497e6,8.122452291636775e10,3.886143141235175e10
-0.0014188181376084685,-0.5341465966046691,0.002095172708279422,1492.5479780743321,44.51070638449139,7.4736142136169365e6,1.220452357081148e6,7.436808129811009e10,3.71674499215852e10
-0.0014288205420598388,-0.5261604072591419,0.002106453146701903,1511.8359830145341,45.10768600685316,7.477383386323247e6,1.2446223475812543e6,8.075963351226628e10,3.813887012737971e10
-0.001438822946511209,-0.5178842275674908,0.0021353603148828865,1541.6377306077427,45.582849195723064,7.468593206179986e6,1.2349281226154303e6,6.582963679230204e10,3.772840664992635e10
-0.0014488253509625793,-0.5099254584687231,0.0021656775338746766,1564.7512816374517,47.02029668529963,8.061938011499991e6,1.3095212011598267e6,7.937475833242421e10,4.299412215751601e10
-0.0014588277554139495,-0.5019368847844212,0.0021803085195729113,1597.980521394172,47.6533247419155,7.943686165341558e6,1.3151528700032018e6,7.375272988843504e10,4.1935615325530426e10
-0.0014688301598653197,-0.49336861043052316,0.0022016320297338333,1629.2382235418786,48.17893186087533,8.055610095341548e6,1.323316703275225e6,6.910743838053915e10,4.169107669420965e10
-0.00147883256431669,-0.4855176378727741,0.002229308062669701,1662.8152821615186,48.581484779474536,8.0178555000312645e6,1.3348871238050114e6,6.436209820697898e10,4.116725355798804e10
-0.0014888349687680602,-0.4769815862180318,0.0022464706949165887,1697.1085840291519,49.56347797550107,8.396568192841299e6,1.363446425119316e6,6.4266701325935646e10,4.15320569526669e10
-0.0014988373732194304,-0.46850117802546637,0.002266939457230681,1713.2653024902104,49.93099099966939,8.036001033552868e6,1.3808274522315746e6,6.305211679960332e10,4.173574360838247e10
-0.0015088397776708007,-0.46017014174955867,0.002289406504235531,1748.1961000135173,50.39562128045014,7.703093515688397e6,1.4258789338041293e6,5.556692703306055e10,4.340890469649817e10
-0.001518842182122171,-0.45145781399882967,0.0023053633781217092,1770.624141452975,51.81544155203374,7.701402698030289e6,1.5090400605219854e6,6.644061340724986e10,4.752459600172503e10
-0.0015288445865735412,-0.44304707722342,0.00232714682948989,1799.4743842708322,53.08190327921019,7.662878400626722e6,1.562748992442296e6,7.907075808218163e10,4.9408186741860016e10
-0.0015388469910249114,-0.4339151546841316,0.0023441388035664802,1833.1957172017676,54.13846436343279,7.905097957373586e6,1.608031799623599e6,7.819749202250294e10,5.1485017823115906e10
-0.0015488493954762816,-0.4250088861588673,0.002369370272306914,1867.8967009168387,54.817253142500206,7.637302818807951e6,1.5737975443839682e6,5.695386090882303e10,4.892448147110047e10
-0.0015588517999276519,-0.4158754948107485,0.00237685573250375,1895.6728360646978,55.86655276440355,7.385385947739324e6,1.5888602934557574e6,5.437586708157602e10,4.935428792134659e10
-0.0015688542043790221,-0.406765066066523,0.0023828832378328976,1934.4559302828889,57.23635693406427,7.301613592571419e6,1.6485890651082858e6,7.389521236530748e10,4.990438671366311e10
-0.0015788566088303924,-0.3974853195199019,0.0023909856517688242,1949.6116531639877,57.55175800502168,7.463053618732013e6,1.6656406881070845e6,6.418164733547129e10,5.102457594065994e10
-0.0015888590132817626,-0.3879361228929241,0.002411574685802775,1980.1427807552716,57.96341223639109,7.639904028062855e6,1.7072376358002538e6,6.332041285448722e10,5.244846199126812e10
-0.0015988614177331328,-0.3783840683077195,0.0024280284393507342,2017.8861166452277,59.54597964836046,7.610870694916966e6,1.773251874123562e6,7.005882329233983e10,5.621015184064171e10
-0.001608863822184503,-0.3688523540812647,0.0024442702079261877,2039.1394549755832,59.85948291111534,7.556318635662062e6,1.8036178840744586e6,5.9482025749600494e10,5.9238806010292114e10
-0.0016188662266358733,-0.3591039726144538,0.0024641072504012823,2071.227729981223,59.950615134653866,7.599273339492546e6,1.815776609861168e6,4.380058890908275e10,5.70765979356961e10
-0.0016288686310872436,-0.3495514307627608,0.0024891649397933663,2107.857616434021,61.278744334247534,7.605843765878869e6,1.8284675791310135e6,4.5226758707356224e10,5.750089772001602e10
-0.0016388710355386138,-0.3392932101869406,0.0025043541615398838,2140.0740727570364,63.257310292517865,7.651934816024554e6,1.9098220043878714e6,5.981611959848115e10,6.0160669230510544e10
-0.001648873439989984,-0.32899402069324324,0.0025105676907221097,2161.133471884266,63.6969923279102,7.510110468871204e6,1.9527769931312837e6,6.421256433655563e10,6.2023931978004364e10
-0.0016588758444413543,-0.3190922820338299,0.0025251748416141523,2199.870953205326,64.76492064106858,7.808312310520537e6,2.0314514233960917e6,6.871158004671792e10,6.659919992731198e10
-0.0016688782488927245,-0.30833609288442226,0.002553725866696616,2235.7208314627255,66.17247060208084,8.379942257711043e6,2.1013615250981804e6,8.234058064297554e10,6.960282617855165e10
-0.0016788806533440948,-0.29824360673787176,0.002573086410546063,2271.332232768567,67.2725650879569,8.21889066381064e6,2.1951506170324353e6,9.591428977268263e10,7.396319578864693e10
-0.001688883057795465,-0.2880071642165871,0.002589856195316313,2301.636410794934,68.00008224425234,8.26650097867402e6,2.227595078451859e6,9.051026012326132e10,7.714621976014069e10
-0.0016988854622468352,-0.2771517982001403,0.0026044884412339425,2342.433231523364,69.58759567424934,7.974719383992489e6,2.298545096120619e6,1.069656312412969e11,7.719197774142494e10
-0.0017088878666982055,-0.26670159726946435,0.002605665193512692,2369.222601832345,70.0840859838902,8.039226216442182e6,2.3183261614072216e6,1.0177393622261453e11,7.734814724465942e10
-0.0017188902711495757,-0.25565840995058897,0.0026155011570431997,2396.2442129854576,70.50261906554908,8.038446729867002e6,2.34736452329215e6,9.832013283566655e10,7.610272582255e10
-0.001728892675600946,-0.2448595394354317,0.002641079960032543,2425.5483113448504,71.29683481542122,7.867813025780451e6,2.3800325885337573e6,9.85964706052961e10,7.742480517663351e10
-0.0017388950800523162,-0.23385356813785868,0.0026600157387280682,2468.724662807473,72.6925960098569,8.040914099660823e6,2.441373872230442e6,1.0051495950358392e11,8.049372716840602e10
-0.0017488974845036864,-0.22235414777660667,0.002678632678951123,2493.3085908256685,72.92917351402158,7.9661781120482525e6,2.467413578069773e6,9.049104363894574e10,8.229287531640828e10
-0.0017588998889550567,-0.21107301056489441,0.002695255292395987,2524.4546657231026,74.04882389410808,7.371392975490622e6,2.5731693290145155e6,1.0627715457968463e11,9.014713144351636e10
-0.001768902293406427,-0.1997181961519659,0.002708986791242871,2544.1816030049436,74.79274109250264,7.132437716117955e6,2.635056580642616e6,1.1546518778521751e11,9.445560315651567e10
-0.0017789046978577971,-0.18810088593236268,0.0027290266586217026,2579.0094749047885,75.71275268165355,6.512975958920272e6,2.6355314560552924e6,1.1461019253294112e11,9.246435471542522e10
-0.0017889071023091674,-0.1765736662644489,0.0027572725463638668,2605.8023297984982,76.66678213403833,6.255273836483866e6,2.6880030971478075e6,1.215538711228698e11,9.469363404493593e10
-0.0017989095067605376,-0.16476961234633303,0.0027890749074400622,2638.9855628918,77.71052795251781,6.135273065545703e6,2.7868897258438286e6,1.3478747090733195e11,1.0288084966057915e11
-0.0018089119112119079,-0.1526801939689059,0.002807250215464593,2668.4073122532836,78.21171279880825,6.07124392644497e6,2.7964286058838232e6,1.175299737282088e11,1.0397477333769102e11
-0.001818914315663278,-0.1408664760714541,0.002832491968132762,2715.351782884088,79.37624960289264,5.946534720137422e6,2.8432407853078144e6,9.611320100983337e10,1.0740789379945015e11
-0.0018289167201146483,-0.1290360451093004,0.002840524752563743,2735.7601187932114,80.12444240594922,5.505775305354637e6,2.8857804889750034e6,9.118225537131471e10,1.1359179182118283e11
-0.0018389191245660186,-0.11699589265748599,0.0028494497937819087,2756.8821284489804,80.5876282789997,4.972484655227178e6,2.89720928738765e6,8.946373041472832e10,1.1323168190596758e11
-0.0018489215290173888,-0.10499150113104848,0.0028710073339490595,2781.6501069846886,81.66605634712451,4.329393110334921e6,2.9708958751196708e6,1.1947774917261328e11,1.1679607214504688e11
-0.001858923933468759,-0.09226932182866324,0.0028878499399846106,2803.30531538759,82.24006236637746,4.1627223758136327e6,3.060233505405426e6,1.2314320289375673e11,1.2250383113726942e11
-0.0018689263379201293,-0.07985163687262883,0.002888015582880142,2835.3465208247594,83.27430138263365,4.4047900455910815e6,3.0911313780663568e6,1.1739084268027362e11,1.2234801157727388e11
-0.0018789287423714995,-0.06779501074834103,0.002901313543634929,2864.0502419743566,84.21092570538089,3.405653729338459e6,3.1267949174622647e6,1.1415879452397621e11,1.2642964533203415e11
-0.0018889311468228698,-0.05508108318453628,0.0029272736313469398,2899.5961864487394,85.43578126779096,3.2616894134488213e6,3.2044768955321447e6,1.3027251844787332e11,1.3270201318058339e11
-0.00189893355127424,-0.04230425424774032,0.0029416173198127805,2925.713812605709,86.54345414719779,2.734145932899437e6,3.207727617121621e6,1.53036531070095e11,1.3036664177757347e11
-0.0019089359557256103,-0.029616610411387863,0.0029585829640101408,2956.5951786099417,87.3957725088019,2.40753974005436e6,3.2624156771308174e6,1.6220092294337634e11,1.319195399665151e11
-0.0019189383601769805,-0.01668341930232999,0.0029572521844585544,2960.4565846251785,87.16007906203143,2.3656427888076394e6,3.2449268037303095e6,1.6448897589268152e11,1.3402267631615083e11
-0.0019289407646283507,-0.0036237961768454813,0.002973836990159781,2982.415624845886,87.62372574927822,2.516205608973999e6,3.2110514438739386e6,1.4660655969017224e11,1.2808602588678014e11
-0.001938943169079721,0.009565989597204594,0.0029797294287041594,2987.3991518250177,87.36057314199608,2.336180127645759e6,3.2229819751798725e6,1.403009675743876e11,1.2705253370681755e11
-0.0019489455735310912,0.02284477441379842,0.0029874599473051332,3000.757959649235,87.62895692705415,2.353187259997268e6,3.256595429218673e6,1.471563824783016e11,1.3066629455898822e11
-0.0019589478615671396,0.03622480710217136,0.002999494373624423,3010.164272935867,88.19770014991283,1.6029609799151304e6,3.309148267710534e6,1.5540556806552325e11,1.3865517772516736e11
-0.00196895026601851,0.04976577178244532,0.0030121313116962273,3025.045668984613,88.45322678961185,1.7085751764356985e6,3.266016967614174e6,1.3094919891203427e11,1.3362824776423637e11
-0.00197895267046988,0.06327183584933677,0.0030194019530814307,3044.9149592752324,88.35623334403338,1.8480995788142686e6,3.2100970160577022e6,1.0064642007238943e11,1.2357852000049069e11
-0.0019889550749212503,0.07665537551092491,0.003029108001802894,3056.8628487249716,89.02227136370436,1.6354740344937313e6,3.223365086573798e6,1.077262677193865e11,1.2562327928960483e11
-0.0019989574793726206,0.09021872658682874,0.0030305917235075447,3069.1909750102072,89.55332110924937,787226.8602175644,3.23964635051995e6,9.714664888019698e10,1.2614182258406306e11
-0.002008959883823991,0.10428241231650393,0.003040327117169322,3089.992578217424,89.61692587500505,110355.89533652844,3.2957747885843525e6,9.472629392789142e10,1.3540731247147684e11
-0.002018962288275361,0.11798742552696256,0.003050765743698178,3107.642810679347,90.14755596874525,-219592.50761665546,3.3719908233535606e6,1.2215647426917058e11,1.4285749230410974e11
-0.0020289646927267313,0.1313272270699204,0.0030473455656130936,3109.189814574152,89.87235899592012,-603644.8975095646,3.3156702360221716e6,1.0380408515400209e11,1.3933453508982382e11
-0.0020389670971781015,0.14533453821747117,0.0030697113415020538,3128.840588281383,90.87650258322766,-1.0474935910138491e6,3.3767817496557822e6,1.3262174282933456e11,1.4271907022784738e11
-0.0020489695016294718,0.15933692242925407,0.0030735737722590085,3149.589851509641,91.15389467320587,-892907.608398583,3.394836948626977e6,1.1666409294416136e11,1.4237954850778568e11
-0.002058971906080842,0.1729504029600891,0.003079768734654793,3167.3119994663875,91.61449350201886,-1.3723581210161883e6,3.4479458992449567e6,1.3437765773613603e11,1.4244875176398056e11
-0.0020689743105322123,0.18690364067560788,0.003081365748289269,3179.7680719783016,91.58731458652034,-2.0965811094827433e6,3.434696298290696e6,1.2865476598610915e11,1.431326305551273e11
-0.0020789767149835825,0.20100138542156473,0.003089023218778165,3173.316189580889,91.51775922577765,-2.566007974396543e6,3.3884053513221657e6,1.2517986417362889e11,1.406591829341761e11
-0.0020889791194349527,0.21503354198901514,0.0030952281972957576,3190.621525153678,92.38112519117324,-2.9235357320170007e6,3.439887956050257e6,1.3990918860327576e11,1.43110544047279e11
-0.002098981523886323,0.2288543757219152,0.0031116049000532264,3200.906584177731,92.68509730904644,-3.8231743133879015e6,3.4779516738398536e6,1.4326011852632196e11,1.5031331017163528e11
-0.002108983928337693,0.2425704231395849,0.0031237648785127307,3198.418221891676,93.54532880478254,-4.6273434086584365e6,3.5343776420836365e6,1.7654911058786505e11,1.5862118250682748e11
-0.0021189863327890635,0.2569028097099469,0.0031335550162450636,3211.530099022653,93.80300438715828,-3.828865478504026e6,3.4989598794170567e6,1.5480405355392355e11,1.5110724046206778e11
-0.0021289887372404337,0.2709484535186252,0.0031320983913098468,3217.748154430276,94.39999559076976,-4.768180516487374e6,3.603686484034437e6,1.9031036022076413e11,1.6593743421369626e11
-0.002138991141691804,0.28462252534424387,0.0031341576818881803,3216.9607797367707,94.49494828035134,-5.292693650374908e6,3.5877524771039905e6,1.6937649437738593e11,1.6826052670178427e11
-0.002148993546143174,0.2985032814553696,0.003123410800731542,3206.745832780723,94.64669814504238,-5.733518328283106e6,3.596235172696839e6,1.738962743185399e11,1.7081304363267532e11
-0.0021589959505945444,0.3125201036591657,0.0031246754849412373,3208.1336623544216,96.06522415693426,-6.628486141351471e6,3.7226862163556595e6,2.2803542998306937e11,1.8907701237546393e11
-0.0021689983550459146,0.3264347678288907,0.0031293190502608417,3210.484725925235,96.62474621348018,-7.400824244116442e6,3.6979101197009557e6,2.5439836455151407e11,1.8180557849740826e11
-0.002179000759497285,0.3405043172603278,0.0031300134825509246,3203.1248431190193,95.60969059033805,-7.719449389312209e6,3.6373834812194644e6,2.2435633034363794e11,1.7731892477218912e11
-0.002189003163948655,0.3545781010606856,0.0031167073831380844,3187.511157785897,94.92312168062267,-7.84151577004498e6,3.583678942934166e6,2.1147268255962573e11,1.8007554810464417e11
-0.0021990055684000254,0.36878219288841513,0.00311422128076167,3178.9409869672136,94.49358988475865,-7.939384335839073e6,3.5744486612050594e6,1.963322297900794e11,1.755363711201596e11
-0.0022090079728513956,0.3828363341849755,0.003096396546044888,3155.176273775997,92.63955234266678,-8.053103488805417e6,3.364960057445787e6,1.2530273716705212e11,1.5552610487003217e11
-0.002219010377302766,0.3968254327517152,0.0030954538976482506,3147.728126259122,93.03583618074184,-8.326429385214444e6,3.456002942364967e6,1.520058542907333e11,1.6567576458042334e11
-0.002229012781754136,0.41099477583121546,0.0030952425302539933,3140.4988246456624,93.0808477464788,-8.616616158146078e6,3.4456225398838962e6,1.5879482167860632e11,1.6616902327785767e11
-0.0022390151862055063,0.4248065785834236,0.003091165845310437,3125.5278343781783,92.60561505103152,-9.306767205537183e6,3.492922122308634e6,1.7494022120596143e11,1.7296537140690997e11
-0.0022490175906568766,0.43882605203785086,0.003078624546911722,3106.623039851769,92.31089243653312,-8.939414308768887e6,3.4837259784096326e6,2.14123695598941e11,1.6900219708848956e11
-0.002259019995108247,0.45290118039510424,0.0030563913118473477,3076.6097305521807,91.16961613015413,-9.149846677761422e6,3.392348259138139e6,1.9663462565823392e11,1.583594784673461e11
-0.002269022399559617,0.4667596443270122,0.0030342527582660535,3058.035728708247,90.95904882443729,-9.360520930708405e6,3.407496104641441e6,2.1199532624337225e11,1.6500750263963992e11
-0.0022790248040109873,0.48022464028764766,0.003026482988053165,3031.53937737613,90.45017127965293,-9.77679072524375e6,3.3873503915448417e6,2.1994034680853738e11,1.668848356012996e11
-0.0022890272084623575,0.4937803619835555,0.003009880639954594,3011.366978538113,89.9890909531697,-9.809827875365188e6,3.2889111065789303e6,2.1066474152577652e11,1.5238754355465018e11
-0.0022990296129137278,0.507692938800638,0.003000413854838577,2983.646829282891,89.87527483413538,-1.0620706949254662e7,3.3244532658925676e6,2.4135781074592392e11,1.5679117472497714e11
-0.002309032017365098,0.5214494066477199,0.00298970945771544,2956.5755862058077,89.5137397176319,-1.1289777446130056e7,3.283527191880593e6,2.3381650531969507e11,1.5337334098935114e11
-0.0023190344218164682,0.535194362662824,0.0029827173482645185,2929.232365982374,88.48724678171874,-1.1303841296952603e7,3.2164416206387146e6,2.2230665485287912e11,1.4548719218431137e11
-0.0023290368262678385,0.5486202420135313,0.002956691944276626,2892.5008573531763,87.79532305807128,-1.2099774570288852e7,3.2695715682841884e6,2.48540159959178e11,1.5032608238679086e11
-0.0023390392307192087,0.5621202477581398,0.002935868213417824,2856.0893293586796,86.49505518940553,-1.210725895617717e7,3.2417205628084997e6,2.4702605555319803e11,1.5325536546291574e11
-0.002349041635170579,0.5758653002091983,0.0029173357337714586,2833.3002213272234,85.2894854312917,-1.248267581595017e7,3.2016428934047585e6,2.4281209096768506e11,1.5287405314090234e11
-0.002359044039621949,0.5890035073296618,0.002900336537024325,2779.377057714003,83.9023440944777,-1.2764619612567516e7,3.2002511916193827e6,2.5674716976849326e11,1.569914133641546e11
-0.0023690464440733194,0.602040690087485,0.00289162949485693,2741.7668568083955,83.21118225357783,-1.3047906762501176e7,3.2254118825616683e6,2.7439943399394833e11,1.6538410970233658e11
-0.0023790488485246897,0.6154893089768269,0.002881847129850821,2716.0585503883262,82.75139934867947,-1.3284899660559716e7,3.2462898511807914e6,2.866843716628263e11,1.7178173096544122e11
-0.00238905125297606,0.6283088037644595,0.002858062487081653,2685.514196514093,82.31436076336006,-1.4025444485785449e7,3.294239659940308e6,3.027639296283873e11,1.786016381498022e11
-0.00239905365742743,0.641556613399167,0.0028368308093470007,2643.68532053438,80.10283457399034,-1.3728796668168373e7,3.133833407486084e6,2.730185050931342e11,1.6603756534918253e11
-0.0024090560618788004,0.6544088915646871,0.0028146647069049882,2600.04430436422,78.68483944491166,-1.4025214312487667e7,3.0234406505227797e6,2.605767749586727e11,1.5777880257149844e11
-0.0024190584663301706,0.6670562799071096,0.0027870788953489743,2546.2896070453,76.81163066266834,-1.4071378912266724e7,2.9124612134460066e6,2.4771900356198193e11,1.4770968893784412e11
-0.002429060870781541,0.6796089413301388,0.0027604176885471818,2514.6668713107515,76.54946399571564,-1.4784743956271993e7,2.967389218147896e6,2.836577319914344e11,1.533531096326772e11
-0.002439063275232911,0.6918027918796422,0.0027516575036703856,2481.3839826635294,76.03347150251767,-1.5198047752361579e7,3.0122787306967913e6,3.001228687530454e11,1.63904194821293e11
-0.0024490656796842813,0.704308482854952,0.0027269936716833912,2430.9007481641147,73.50507183467515,-1.4700337249341264e7,2.7622235997221028e6,2.4187135529360922e11,1.376908189636985e11
-0.0024590680841356516,0.7167567924953441,0.002694655973177958,2383.0916450887394,71.78788212813505,-1.4533203850739935e7,2.6924082476646677e6,2.3879071354828134e11,1.3260113465595508e11
-0.002469070488587022,0.7287127209763943,0.0026772526432735527,2335.623375068278,70.69681835465903,-1.4643585953585694e7,2.6378071039282233e6,2.3516927074422107e11,1.2931126255761229e11
-0.002479072893038392,0.7412422713092957,0.0026570548409465705,2294.054063516173,69.06497891017672,-1.4760505058541264e7,2.5291325274150465e6,2.1782852050080603e11,1.2029822797242374e11
-0.0024890752974897623,0.7526785397605917,0.0026150786101487274,2242.7057335516,68.03075756460078,-1.4743860153755082e7,2.543233950400203e6,2.3600547244538443e11,1.2430467460028033e11
-0.0024990777019411325,0.7647884906264998,0.002584726237173438,2195.8025280447273,66.48346260606999,-1.4820922035500554e7,2.596505513646695e6,2.4786199707524564e11,1.3354310675888818e11
-0.002509080106392503,0.7761214826830511,0.002554973997842455,2145.3101648589577,65.06699012976613,-1.4715154074381072e7,2.508380700883515e6,2.4175824302802066e11,1.266006565645224e11
-0.002519082510843873,0.7877201091104383,0.0025330973526484445,2104.0203854168585,63.44208520048033,-1.4692227961488962e7,2.4178707447407367e6,2.3431347514325323e11,1.1679969652521696e11
-0.0025290849152952433,0.7985961706007537,0.0025089151782031875,2061.6969200317976,62.60267648813272,-1.4560478748569326e7,2.368632650075537e6,2.386357284614937e11,1.1437936178437111e11
-0.0025390873197466135,0.8096763545565766,0.002483080510571918,2006.9139567788825,60.841861783653016,-1.4445800980420541e7,2.279609542183158e6,2.3086699210146362e11,1.0567309208978061e11
-0.0025490897241979837,0.8207848177039779,0.002449445664270978,1955.876700353873,59.25271309752885,-1.3928327656227516e7,2.2000565688143023e6,2.2028733959782e11,1.0167833979499936e11
-0.002559092128649354,0.831664626770235,0.002412883361403259,1900.413066718762,57.62608666370619,-1.3815852691274859e7,2.1134634634781545e6,2.109952400499871e11,9.640309216579887e10
-0.0025690945331007242,0.8420595286594389,0.00236826360497718,1844.1367194785423,56.52739882424512,-1.3469123595110489e7,2.136846693709748e6,2.2005548393140707e11,1.0441077541606091e11
-0.0025790969375520945,0.8528860834461628,0.002326491211234119,1793.3678823184914,55.76334322333786,-1.3942220093310587e7,2.2243105543144788e6,2.4472345852632623e11,1.1949612323012404e11
-0.0025890993420034647,0.8631272596638637,0.002277074612366621,1726.5673219591622,54.334068375971505,-1.3623921653898418e7,2.16558071026658e6,2.4384891589623135e11,1.1531152136850641e11
-0.002599101746454835,0.8731347327805081,0.0022505117019888457,1674.4975497149435,53.46420884634984,-1.353553607084409e7,2.141249704712864e6,2.516771134439183e11,1.1541906997126468e11
-0.002609104150906205,0.8831101657924177,0.0022233564489927034,1633.5249246465378,51.82336250554205,-1.322472799347011e7,1.9881767835005564e6,2.2768964813512537e11,9.87928764109217e10
-0.0026191065553575754,0.8927949260119028,0.002194020589047466,1583.0320137728966,51.00115659219462,-1.3215723388311038e7,2.016440874477803e6,2.3540401316883685e11,1.0573476815185715e11
-0.0026291089598089457,0.9024530153338313,0.0021580576955979613,1526.095105540048,49.19381129161887,-1.2800446452267146e7,1.8981292525499645e6,2.186007780258081e11,9.533357015050887e10
-0.002639111364260316,0.9121773053511671,0.002107268018711768,1463.3043473441403,47.21860176057955,-1.2530069442695944e7,1.7736058609539696e6,2.1256394342181754e11,8.48469777464027e10
-0.002649113768711686,0.9219906045868987,0.002068973387390377,1414.9748350300235,46.11725975261018,-1.1997127312051581e7,1.7213943809463473e6,2.060943323310693e11,8.34942416862437e10
-0.0026591161731630564,0.9311744743034309,0.0020309898787251803,1371.1682993735265,44.68993612676096,-1.1594626265040232e7,1.648944888608643e6,1.9431063162857507e11,7.875147635369312e10
-0.0026691185776144266,0.9402268207762422,0.001992862066663448,1328.1762496191345,43.429387833967965,-1.1213337823281748e7,1.58381846438661e6,1.813761420235017e11,7.623588101103282e10
-0.002679120982065797,0.9487652047346458,0.0019474294483404935,1275.577159912179,42.0085288564492,-1.0776832017127916e7,1.5260231473146891e6,1.710129874069812e11,7.312525216346669e10
-0.002689123386517167,0.9572239624600924,0.0019094889198643188,1223.1366071318873,40.74399227865214,-1.032122747361744e7,1.531563003151834e6,1.7285945938406894e11,7.72198907914279e10
-0.0026991257909685373,0.9653698174896792,0.0018703145350852407,1185.4145732256823,39.513022657546124,-1.0009354247571522e7,1.4448730566340585e6,1.6210340514814874e11,6.977429560235217e10
-0.0027091281954199076,0.9736005074813243,0.0018271166854375073,1144.1751302381674,38.55028562627965,-9.736277596093956e6,1.4194180766399137e6,1.6389843265798877e11,6.964007940227983e10
-0.002719130599871278,0.9818650741717287,0.0017806094727508856,1089.0655117486217,37.318923690056316,-9.34885989675854e6,1.3835111041180089e6,1.6076095440825208e11,6.7868065571120605e10
-0.002729133004322648,0.9900463678444127,0.0017429400017392716,1039.6790923676097,35.19813074279417,-8.684411602071125e6,1.2430169596252379e6,1.4047995229351767e11,5.7879443749254974e10
-0.0027391354087740183,0.997698114700767,0.0017102117079758942,994.1763933076531,34.35774164958337,-8.682428090237312e6,1.1913447168173103e6,1.4391758569332507e11,5.2925899219226524e10
-0.0027491378132253885,1.0052146492652902,0.0016565512362200945,949.5990758049444,32.8709094680111,-8.108271031648743e6,1.1120105522230815e6,1.324666137201905e11,4.852807642689245e10
-0.0027591402176767588,1.0123060236348653,0.0016362937297931149,911.4974305221335,31.50635598823392,-7.746953300371459e6,1.0389210457911642e6,1.2424017821698048e11,4.3108822977429085e10
-0.002769142622128129,1.0191834584745543,0.0016056776999448532,872.6490796522598,29.893726831835973,-7.354481426373594e6,958035.577848929,1.1288782240037032e11,3.7977109538559784e10
-0.0027791450265794992,1.0260851303837815,0.0015699394680630545,840.9890500049395,28.619294325039437,-7.078945544580661e6,888613.4278086791,1.0643674319372192e11,3.3492013724675583e10
-0.0027891474310308695,1.0328740378087722,0.00153719030428887,804.8539997027683,27.64891471112661,-6.696392615247655e6,845851.2643447982,1.0083978038070676e11,3.1570311055555496e10
-0.0027991498354822397,1.039500878604947,0.0014897144965490463,766.5727266418342,25.730327292360155,-6.170237373347366e6,761511.3552845519,8.305032951614474e10,2.788674047313554e10
-0.00280915223993361,1.0460748318952153,0.0014659515763873407,735.5093667174027,24.75338206320954,-5.690183430092798e6,734616.5400011363,7.700691517611479e10,2.8195270620508278e10
-0.00281915464438498,1.0524584423118457,0.0014237951781053018,695.1561077586484,23.76413574308393,-5.418056893951198e6,711647.0474984647,7.412778228910144e10,2.7640703409534607e10
-0.0028291570488363504,1.0580277704888714,0.0013940529292063664,664.3587395567146,23.52283567907627,-5.2810563312227335e6,712770.0443267542,7.533387290071231e10,2.8466058960222404e10
-0.0028391594532877207,1.0637516746621736,0.0013640720463923603,631.4605095757888,22.453729820905235,-4.9866449028807795e6,663297.5983370086,7.022909789713411e10,2.5504072500301476e10
-0.002849161857739091,1.0693243615616561,0.0013222472174584006,594.2424606224226,21.145035675204124,-4.6200747539937e6,626127.3988268507,6.455865665865471e10,2.4873067734546535e10
-0.002859164262190461,1.074715718726015,0.001284878467737722,561.8767418681942,20.360139513138567,-4.427860333998319e6,642698.7023930283,6.408205824568868e10,2.7735844695111538e10
-0.0028691666666418314,1.0797477992307825,0.0012466907656417882,535.1410613861673,19.381866605077693,-4.1372783264931412e6,583192.409157308,5.795537709007869e10,2.3778684889698803e10
-0.0028791690710932016,1.0849707718285422,0.0012059225491888692,505.1349295810996,18.36851241088475,-3.8783738921813383e6,543841.2578926488,5.356542584224411e10,2.1406741032743443e10
-0.002889171475544572,1.090002384235905,0.0011634989378720702,481.6101711144284,17.78283706826364,-3.6243651849134634e6,566744.4427442409,5.2421861111281876e10,2.4376372478131397e10
-0.002899173879995942,1.0949546379624917,0.0011364371591279269,456.4695650496103,17.05780291691529,-3.4289194357650573e6,522074.67322017724,4.822454700079372e10,2.1647230248510616e10
-0.0029091762844473124,1.0996880940732445,0.0010978958017349445,428.39792001162186,16.32830764716716,-3.208811692591949e6,513075.99426019256,4.708254907219495e10,2.17775084601299e10
-0.0029191786888986826,1.1037519546003536,0.0010651726504211309,409.93011789403306,16.070350996072165,-3.09239168621108e6,497681.8278142912,4.580639413712532e10,2.0982879671128452e10
-0.002929181093350053,1.1084594514504744,0.001033013418831579,385.12688584879857,15.119861356502646,-2.867028543368002e6,454145.8284612732,4.129143870350394e10,1.868535373211018e10
-0.002939183497801423,1.1126769901458766,0.0010103918456502924,364.2209337004242,14.465966286791767,-2.7226962586727673e6,417456.48065061466,3.9486394874274475e10,1.5948087955884274e10
-0.0029491859022527933,1.1172067663550183,0.0009802958157433869,344.8119995590783,13.876112839154537,-2.5352840104243057e6,403200.00183874805,3.6962084002149704e10,1.5668057402870462e10
-0.0029591883067041636,1.1209031592671372,0.0009494081343034452,324.91325103240473,13.366033472425118,-2.39754445421366e6,406813.95616990374,3.543462450711997e10,1.6388078824287169e10
-0.002969190711155534,1.1248704391150313,0.0009194612502665711,306.120705283911,12.941365104560377,-2.304231190534166e6,395543.5455087889,3.48485647592437e10,1.5827327127445429e10
-0.002979193115606904,1.1285438243009385,0.0008908384129616578,285.4788328439449,12.470976643443896,-2.0940581184100057e6,389161.05316846765,3.3168633277782845e10,1.5926354588886318e10
-0.0029891955200582743,1.132103726208442,0.000851182206738581,266.7100474274735,11.568076257871844,-1.9202150812618807e6,331484.3592855835,2.845574826303455e10,1.262762370422071e10
-0.0029991979245096445,1.1353398764993246,0.0008246153232359901,252.94613968131966,10.572006315244082,-1.7314302913427092e6,277968.5677555728,2.3350151192360687e10,9.734698871207172e9
-0.0030092003289610147,1.138475574339965,0.0007970961114812238,237.29971903228278,9.902990704955297,-1.5695444765138607e6,246450.3579912658,2.068619185115489e10,8.174579754835484e9
-0.003019202733412385,1.1414670043331643,0.0007791666224843923,227.1923562527443,9.322986918084826,-1.485915317088269e6,223289.42288104288,1.8488811204278336e10,7.159749464377327e9
-0.0030292051378637552,1.1445755776406183,0.0007590870082943435,215.46674053610823,8.632624172571623,-1.332507461461064e6,188033.4750569816,1.5342721225633522e10,5.301728400467844e9
-0.0030392075423151255,1.1475627307341725,0.0007293516079759793,199.3375873397986,7.940327908638846,-1.1717435328167367e6,158983.80045979036,1.265910298700541e10,4.101336058024285e9
-0.0030492099467664957,1.1503939609189697,0.0007133613785286209,188.27699961204894,7.560852346098057,-1.107659131894401e6,148914.48376326403,1.1804033006537197e10,3.785036880019265e9
-0.003059212351217866,1.1533844946793077,0.0006926005607430035,174.18268435423832,7.29570432951655,-999858.1184844682,143514.03262031346,1.111746792676784e10,3.593905972586008e9
-0.003069214755669236,1.1557809958763436,0.0006804491553547097,166.17999017304822,6.836115342221995,-917536.4897039239,128972.47545509657,9.724659988521805e9,3.157056000259251e9
-0.0030792171601206064,1.1582740290550628,0.0006464276264191105,153.58603281210603,6.242514429120117,-807066.6458521597,114749.53744723243,8.125969337035657e9,2.7336059615771246e9
-0.0030892195645719767,1.160394038073729,0.0006377691808081109,144.54641095615838,6.09859827389539,-762551.3533244949,109127.56712694025,7.889283068647707e9,2.4352093820548778e9
-0.003099221969023347,1.1627079150463817,0.0006085614046368735,135.40871362884303,5.742190948625748,-708062.96802798,99600.72271176177,7.175652483427207e9,2.1144727181992764e9
-0.003109224373474717,1.1644770272199254,0.0005946434465763842,129.4566740443283,5.580256454610125,-656360.9530967373,94154.36165679466,6.642765812333706e9,1.946820049089629e9
-0.0031192267779260874,1.1668303251855063,0.000583165480003276,120.1199209868433,5.215518157796563,-607800.2195499153,84787.87013455594,5.922835562439565e9,1.6605799170087826e9
-0.0031292291823774576,1.1687553617848174,0.0005710984949727142,114.75161417377402,5.0190432053042,-547533.0902219724,79230.48509281832,5.337552144553148e9,1.4845970772838376e9
-0.003139231586828828,1.1706042934540482,0.0005527525819991874,107.73276915715797,4.645676313819817,-484683.5471772606,75466.47087500853,4.510913900711982e9,1.5475287849160135e9
-0.003149233991280198,1.1724219316814275,0.0005427436656896145,103.78457948369598,4.399890780009994,-439006.6333092175,66474.40941309975,3.8603101568922935e9,1.254293184081988e9
-0.0031592363957315683,1.1743709272779137,0.0005220816552635763,97.01958528200292,4.13924060415887,-408756.33400860033,64793.81738921883,3.6249402372493606e9,1.258629623238579e9
-0.0031692388001829386,1.1758784904300417,0.0005122301053079032,91.6460842930372,3.9160024479215174,-359748.62491943664,58310.61622179398,3.076805123213841e9,1.08328806596688e9
-0.003179241204634309,1.1774795610843132,0.0005040838980164279,87.43725629337716,3.593249130627265,-324903.70552182064,49732.413736394155,2.536454542882914e9,8.341893292169135e8
-0.003189243609085679,1.1790098044725825,0.0004919447321733096,83.66111962047408,3.461455780041747,-307339.60585585167,45219.412250262954,2.4030183801695166e9,6.916566524505688e8
-0.0031992460135370493,1.1802679306160961,0.0004783661683461786,78.56892725557277,3.2521185218513917,-271555.91181956255,42145.913786791156,2.1293751392805882e9,6.586902281466075e8
-0.0032092484179884195,1.1816455172677658,0.0004728490198295499,74.67995121498078,3.027053405772108,-238685.64362976496,36537.855102785456,1.7719729751204264e9,5.427470296011405e8
-0.0032192508224397898,1.1827913630081448,0.0004491485481055309,68.57130772698845,2.7411021799546877,-202345.07031023566,32726.968648812635,1.462390885906943e9,4.702537532629002e8
-0.00322925322689116,1.1837950178416483,0.0004358738422012587,65.19657611533107,2.508278681329592,-173581.21192728414,27414.545407422393,1.0541205568986713e9,3.759133815948856e8
-0.0032392556313425303,1.18462195981323,0.0004212075742163165,61.73876708400058,2.43297292735451,-160643.22666274046,26442.889234669,1.0504615763356042e9,3.5786768599759316e8
-0.0032492580357939005,1.1855605445515849,0.00041004907078016456,58.782481942061196,2.2440670236195874,-143033.0050217507,22713.559025827515,9.004390437983905e8,2.7015941413002855e8
-0.0032592604402452707,1.1869427404409754,0.00040564034424724727,55.02012163602493,2.013216977123845,-122751.56941329561,19131.112940447187,6.800543036703043e8,2.2423910258900332e8
-0.003269262844696641,1.188162453869044,0.00040679903091418154,52.92702448331144,1.9770131521128829,-109877.60897936973,20385.160365752516,6.898865652062306e8,2.6600593744639945e8
-0.003279265249148011,1.1889941721244683,0.00038708980785820527,50.29779362570786,2.133460662347838,-126763.0332620721,27090.196362532188,9.961368815859371e8,4.253957182505998e8
-0.0032892676535993814,1.1898238054377273,0.00037342899607119035,46.91222574841969,1.9797219823569543,-103139.20587529452,25510.827825090677,8.095943547095499e8,4.0748289830770385e8
-0.0032992700580507517,1.190959522278561,0.0003617490247635437,46.31740213505801,2.0146864494280825,-103168.33170155204,25850.932519168175,8.100674488900362e8,4.360738730233976e8
-0.003309272462502122,1.1917007605083203,0.00035727363333907993,45.15980433355357,1.9522974035417353,-97532.3333221576,24552.764183310206,7.500887515743754e8,4.0333592438771415e8
-0.003319274866953492,1.1924997923986085,0.00034514799058491403,43.99688628951223,1.9628274355792295,-100335.91744140307,25250.550522066005,8.104241867478611e8,4.1090805459472436e8
-0.0033292772714048624,1.1933112041856009,0.000341108808641889,42.95163187038709,1.8296827135507232,-84654.03659320205,22140.238962334155,6.594180533341507e8,3.367398182991666e8
-0.0033392796758562326,1.1940124579396605,0.0003514064636909648,43.41257993760478,1.7721946271970193,-73306.55635882054,20291.316611867078,5.381652225378159e8,3.0620709231003964e8
-0.003349282080307603,1.1949295331337186,0.0003499151641717445,41.32321216181422,1.7324442025236448,-74284.39567701917,21192.514278713876,5.281879754968833e8,3.432871420471432e8
-0.003359284484758973,1.195511048062214,0.0003397150640802967,40.3703534222049,1.556464431461895,-56088.72572768224,16360.890829025326,3.6210229363039213e8,2.375402523235127e8
-0.0033692868892103434,1.1964676534403376,0.00033951047351213587,39.17313424997013,1.4953466946134306,-53347.99029748971,16731.51853487044,3.44259904755896e8,2.5962244634260052e8
-0.0033792892936617136,1.197168774243018,0.00034483757419133247,37.87579198681411,1.348208483167738,-41688.729187352335,11253.442327018913,1.9173367795382765e8,1.4167095908154067e8
-0.003389291698113084,1.1977576360334061,0.0003315403846371254,35.691397150996124,1.2571390577656922,-34747.37332967958,9409.509774246191,1.6010408434875363e8,1.0499985423519215e8
-0.003399294102564454,1.1982698402605796,0.0003283385497670251,35.40327124933047,1.1269282570453103,-26983.879969487323,7187.465340829398,1.0617318314000143e8,6.833480903210674e7
-0.0034092965070158243,1.1987059569481007,0.0003187405910126622,33.173709972173775,1.0337295021554238,-27375.424116616523,5900.0770845313955,9.015676170679411e7,4.529163952458917e7
-0.0034192989114671946,1.199395195810586,0.00031600784135472817,33.08519712640269,1.052083551823764,-24632.50558664187,5678.281147036456,8.706123816488904e7,4.315213165891753e7
-0.003429301315918565,1.2004020123790957,0.0003118534461325876,32.0953112556257,1.0098418464794274,-21328.075051168267,4812.371739796457,7.262813509347397e7,2.8965609322477054e7
-0.003439303720369935,1.2003631204716025,0.00031143299051409045,31.900231585553023,0.965582475876263,-20556.043857207183,4041.465465481677,4.3509247785922095e7,1.9359146985304788e7
-0.0034493061248213053,1.2007082954044905,0.0003034527712213606,30.627954586570368,0.9259323063176257,-18349.164828340658,3638.5579678740273,3.6590353296934105e7,1.5860017312812021e7
-0.0034593085292726755,1.2009791258748426,0.00030329433871083836,30.881327690186065,0.9715838031292371,-20204.34163070208,4400.738904390868,5.1251704530933306e7,2.525226413337461e7
-0.0034693109337240458,1.2016742488297387,0.00030769675971403657,30.305534177979236,0.950400766303809,-20573.306331199572,4006.7230075642133,4.9784411479580455e7,2.094825278926034e7
-0.003479313338175416,1.202387601824294,0.0003040625221008223,29.183088407382613,0.8574687184847672,-17659.21242574968,3596.2383076900687,1.7123229991128344e7,1.8142976273646995e7
-0.0034893157426267862,1.2025932596390234,0.00029606517356387305,28.956506983869964,0.8097386840009697,-10601.708867832576,3140.010838461231,1.0821963596308555e7,1.3147344453102771e7
-0.0034993181470781565,1.203004489201568,0.00029313959362531724,28.147236356424752,0.8403757938636369,-14517.668581414837,3378.657686092964,2.3568812373966154e7,1.64503245955868e7
-0.0035093205515295267,1.2032571485239414,0.0002922661225921572,27.632659369172814,0.7958698590790362,-12554.898131825565,2731.4500566472148,1.1047415429033231e7,1.0264480905814083e7
-0.003519322955980897,1.203882971919711,0.0002927103566604835,27.502140766667463,0.8089524676274625,-9682.758207985406,3202.7873068294753,1.608835321575023e7,1.6803209279540464e7
-0.003529325360432267,1.2041773344106708,0.0002971029681607039,27.88135555528154,0.7931387037910852,-7747.481172269932,2786.7952763929875,21422.836024867796,1.101205080206737e7
-0.0035393277648836374,1.2047050762605576,0.0002860890039966449,26.37031681815415,0.7738354416849506,-4877.505150971351,2532.9346960573635,6.777423766511167e6,9.675998253637452e6
-0.0035493301693350077,1.2050952032698161,0.0002836168577943266,26.817860572194,0.7650602048770497,-8651.903135203114,2417.420677687951,500619.8676492176,9.16080670992293e6
-0.003559332573786378,1.205139480041085,0.00029168288119681325,26.687311457791225,0.7623757313686282,-9109.582390243942,2704.763628348707,1.109264905496805e7,1.1967323831008418e7
-0.003569334978237748,1.2056814060952727,0.0002879839054838081,27.51294867665073,0.7850960106633427,-7229.531653172444,2450.1545979350894,-712789.5422806895,8.65526578369376e6
-0.0035793373826891184,1.2057741016772614,0.0002842975190927009,27.776281650168453,0.8116792262221579,-9280.950846679234,2911.8564142112173,1.1578070336330362e7,1.1545425922951322e7
-0.0035893397871404886,1.206124935359509,0.0002850723930381541,27.708605560880656,0.8400969364134642,-8419.942069433228,2913.269132566069,2.1853613496454388e7,1.308424600619548e7
-0.003599342191591859,1.206268431106925,0.0002864776700733013,27.627962882069816,0.7871005496955886,-10013.15875982805,2539.4602996997355,1.0297589112649018e7,8.520951738570578e6
-0.003609344596043229,1.2065312493658502,0.0002829011830817077,26.956917818310433,0.7425932435542842,-3567.416370477837,2505.7651843532476,-1.2481605380993376e6,9.30907258096732e6
-0.0036193470004945993,1.207153826987007,0.00028776219289408173,26.679433665562335,0.7292552277208573,-4791.077472573477,2677.0745285647017,-8.287643466719641e6,1.1492256613232208e7
-0.0036293494049459696,1.207485259287329,0.00028244522108493924,26.759178935048052,0.726355366201211,-6876.841784902994,2431.4840993059593,1.452471417566926e6,8.298909283611045e6
-0.00363935180939734,1.2075741700366345,0.0002853069307240469,26.424296415419775,0.7548327493099553,-6106.801643436946,2722.4627275083117,1.1616313248632085e7,1.0585623194970127e7
-0.00364935421384871,1.208015465651273,0.00027667741488330227,25.802632216869974,0.7102833309339263,-4778.306377129885,2151.743568860195,-1.4291216884112448e7,7.487810637587193e6
-0.0036593566183000803,1.208401814116791,0.00028244161605539173,25.951498472207295,0.7570614209662763,-8549.082674287005,2699.0824385855854,1.5693747803537318e7,1.0382980423938414e7
-0.0036693590227514505,1.2084344834187224,0.0002807655258854821,25.05684769848943,0.7267725713975028,-9709.995175975617,2682.5363466014696,1.6192015092930797e7,1.0626373257209256e7
-0.0036793614272028208,1.2085764501367189,0.00027709124715830395,24.692578644104263,0.7367996428419596,-8552.745960790635,2522.8671398339447,1.7760594440773822e7,1.051825079190135e7
-0.003689363831654191,1.208711986508541,0.0002720894139237255,25.345436751185673,0.7113996500877291,-8930.822374424122,2298.0455636050183,1.030492050291793e7,7.892192660508373e6
-0.0036993662361055613,1.2091404722189774,0.00026816200425465,24.043666962477428,0.6583294638452727,-4849.757414366421,1937.9119383923612,324786.68064163846,5.962517750791677e6
-0.0037093686405569315,1.2095724578760958,0.00027549529856884766,25.529051212031813,0.7080772863303618,-2026.2259920692072,2297.841832767092,1.328135377500197e6,8.46125741914705e6
-0.0037193710450083017,1.2097283358674191,0.00027020405527000273,26.065233777170217,0.7588592078021053,-1383.5438527927465,2158.362457010936,-6.380993100198855e6,7.055100542231737e6
-0.003729373449459672,1.2099947407528717,0.00027446417488564794,25.795465865169238,0.8027690964808705,-8033.689843124432,2519.982933446352,1.5170018373062784e7,8.988326548440926e6
-0.003739375853911042,1.210209905697052,0.00026961272414945955,24.8286402506724,0.7365153737604807,-6542.68253132386,2259.9936183229634,5.568103311855981e6,8.285110278422643e6
-0.0037493782583624125,1.2104609599276692,0.00027583289298422237,24.915721587550724,0.6897839038312117,-4046.0303751035217,2117.4824920046085,487337.53193103726,6.968103535066658e6
-0.0037593806628137827,1.2107544969293245,0.00027194552123887807,25.102112090444216,0.6970207132802488,-4333.570740561904,2031.623917424397,-5.44718901516279e6,6.516680413911379e6
-0.003769383067265153,1.2110381554991987,0.0002671772112308748,24.718417594589177,0.6941251858966812,-6129.88234023806,2366.9578262920195,4.570969373909798e6,8.384825239100596e6
-0.003779385471716523,1.2111561828829314,0.00026966549035599066,24.85746269988138,0.6948601260427679,-2650.585587185692,2179.635459851617,2.4342660135411485e6,7.95625301093786e6
-0.0037893878761678934,1.21130565598388,0.00026933130965746,23.82778340970073,0.7002398527003585,-4146.827062891599,2003.6499845790488,756571.7783644963,6.316737008561274e6
-0.0037993902806192636,1.2119013241916101,0.000260240382915665,23.800505306214507,0.6740130087252856,-5093.2193953626565,1983.273303508179,4.719709229100388e6,6.069315027565879e6
-0.003809392685070634,1.2117731473568543,0.00026284178355179564,24.2776705151333,0.6728919244816387,-5571.922907745547,1934.3996611926668,-1.7036478484267984e6,5.845190936768443e6
-0.003819395089522004,1.2121958317346242,0.00027667689167456904,24.995652426809396,0.6795768173671973,-6719.545827118725,2131.152284088451,-585845.4992384535,8.038662061139098e6
-0.0038293974939733744,1.212435123496912,0.00027438321984891864,25.842035102457185,0.7198375578527271,-3576.776977247586,2347.0016920293237,-3.4654985742964577e6,8.409579171247568e6
-0.0038393998984247446,1.2126951963972876,0.00026674018871857257,24.29476664600145,0.6539641345849091,-7336.146388427583,2050.5348720389543,-3.1872385244764066e6,6.226555145208258e6
-0.003849402302876115,1.2128690898057422,0.00026747824571943805,24.07518199224882,0.6357815494730065,-5306.249251620596,1751.4825726963054,-1.9900243973819442e7,5.575699441796542e6
-0.003859404707327485,1.2135238413399372,0.0002748241277155877,25.508302901647827,0.7095850761220817,-6284.360668335245,2412.118750768881,2.4623747708459515e6,9.009904267991591e6
-0.0038694071117788553,1.2137076622095677,0.0002720855505883762,25.79100883274152,0.7146621501773169,-4899.308606572185,2234.5109477247297,-3.1209249110216205e6,7.571713585861343e6
-0.0038794095162302256,1.2138961915530038,0.00026799808723568377,24.838066927890818,0.7086249111416766,-5815.607459947607,2423.1764507190983,7.495389801258917e6,1.1632020321495611e7
-0.003889411920681596,1.2141256463015593,0.00026470464027161724,24.89071044062589,0.707694934937983,-5012.084822105202,2336.2469958236707,5.827709210604819e6,8.262703689495251e6
-0.003899414325132966,1.2142410753908928,0.0002709604885574784,24.525051856847796,0.7114330011480853,-8216.120014731097,2418.1240986353987,1.521399636802117e7,9.903240063056951e6
-0.003909410908818245,1.2147779700738828,0.00027252192687326034,23.60321925661147,0.6668781693126169,-8107.1781185034115,2304.0665656295664,1.4107473390697125e7,8.847161575290782e6
-0.003919394686818123,1.2146304391746117,0.00027410988113894927,24.07678558473156,0.6778889554700388,-6702.714809362189,2136.551240007049,2.8612365458393586e6,8.073041724117708e6
-0.003929378464818001,1.215069074841593,0.00027249300624204844,23.507677730031986,0.669197105344603,-7310.30489542831,1985.0315577401732,1.1973078226561034e6,6.5679588029002715e6
-0.003939362242817879,1.215589984063626,0.00026559270372079126,23.079128790104676,0.648963366589008,-5882.1413010900715,2027.7619372745664,4.1225862634292627e6,6.4246275212292485e6
-0.003949346020817757,1.215849750431023,0.0002704826401864701,23.908319412299022,0.6773750608723759,-8393.924340440259,2032.956502458331,3.6194001387115284e6,6.787924513529527e6
-0.003959329798817635,1.2158743619945878,0.0002787177741123731,24.245071787508756,0.6523525344800357,-6217.752578658356,1979.287321586059,-6.306528720520987e6,6.126925310764928e6
-0.0039693135768175125,1.2157185047154135,0.0002745941554830743,24.42848592909406,0.7213972068026693,-6074.8650624021875,2410.891580659801,9.168548079827394e6,7.999810984223341e6
-0.0039792973548173904,1.2162609000955475,0.00025732754100330944,22.78944625059053,0.6584087838901921,-6700.817130323834,2528.1524608026625,1.319055341574279e7,1.2445871166988803e7
-0.003989281132817268,1.2166942468429216,0.00027276161286544524,24.12001083029114,0.7280272906847799,-10470.043158696542,2604.6981407699914,2.12932773421351e7,1.052056549973052e7
-0.003999264910817146,1.2168311021056075,0.00026599629092298916,24.21159456932178,0.68597178822267,-6904.927104668575,2091.9787738837367,5.074056993465895e6,6.892242643564572e6
-0.004009248688817024,1.2171460024320842,0.00026333093305011605,22.967031521618285,0.6578240085104118,-7365.435701992186,2036.0275245604448,1.1835872780409069e6,7.001163709353765e6
-0.004019232466816902,1.217335214677362,0.00025907476443763177,22.580583983166775,0.6711627481448363,-5912.166025843483,2044.390312356438,7.749752852500267e6,7.225099448489952e6
-0.00402921624481678,1.2175688944509777,0.0002695245570993146,23.327879130038514,0.6396812858131105,-1845.4104675473825,1825.4633230480595,-3.2825505299432194e6,5.164703389126406e6
-0.004039200022816658,1.217972561416447,0.0002567925728018298,23.062436654997317,0.6180207144716906,-4919.614460774411,1799.3661552722683,-4.90492577050339e6,5.553471218750498e6
-0.004049183800816536,1.218210896844224,0.00026429298551134485,22.85447351972124,0.6291497420469888,-5261.109477399415,1794.4846414182305,-3.019657131935639e6,6.14260371610965e6
-0.004059167578816414,1.2185068510848212,0.00025773064308530984,23.19782143626059,0.6373713955808249,-2726.935383304619,1789.4845273983144,-3.1564410255692876e6,5.491050741298801e6
-0.004069151356816292,1.2186275682019785,0.0002606046614566779,24.02308140537827,0.6934347385018815,-4344.179497383791,2098.923828734954,1.4945387006263793e6,6.63583241532268e6
-0.00407913513481617,1.2186059092793953,0.0002568471672175763,23.509680170522177,0.6874843129504705,-4848.500321022173,2167.896866439255,1.0673663520381296e7,7.844023470852389e6
-0.004089118912816048,1.2190087685495934,0.00026692414914363964,23.86697003826843,0.6849187671168138,-3329.788582367634,2064.6325746243638,2.761189906188432e6,6.33864480459789e6
-0.004099102690815926,1.2193016919914834,0.00026388370183168914,23.642516276857748,0.6620371713998289,-6657.156209776234,2369.1366463172153,1.2070017946965905e7,9.286621920481972e6
-0.0041090864688158035,1.219265247831463,0.000261251040016215,22.596484339521286,0.6598027374562405,-7795.500855084254,2136.902311076302,1.1245579127819076e7,7.7871801316543715e6
-0.0041190702468156815,1.2196352187454318,0.00026228257888236643,23.575970080487217,0.6776013054766287,-7969.9718767018385,2361.975177188078,7.442189747496818e6,1.0042627224361543e7
-0.004129054024815559,1.2198441590801086,0.00025457059355537696,23.173459326181465,0.6434431586594013,-5517.226028175134,2333.9111082982545,1.8457407992788572e6,1.2116072770397177e7
-0.004139037802815437,1.2200836764679914,0.0002585317574373067,23.812326204606258,0.6383533782174524,-886.0734723142402,1952.77845427275,-4.189705983444913e6,6.773895632595053e6
-0.004149021580815315,1.2203183356264666,0.00025904551923199996,23.41312854801802,0.6580825433117908,-4543.664840963618,2078.4637991819645,7.073072215839133e6,7.364817017484337e6
-0.004159005358815193,1.220507334640233,0.0002646707144952258,23.43836815667602,0.6613702646720032,-3095.7511346078736,2022.2441312085762,4.810813460292353e6,6.85081978963689e6
-0.004168989136815071,1.2206414025270602,0.00025565784577747487,22.909186255077778,0.6449657277703136,-3736.0141346502933,2027.4367133264923,4.49994099604697e6,7.354174297776508e6
-0.004178972914814949,1.2206204716358953,0.0002533953192176319,22.376071655902795,0.6019700575121927,-4427.952964614425,1843.2609224454739,-9.830797417630687e6,6.354189697079703e6
-0.004188956692814827,1.2212522477242207,0.0002496561747650983,21.989989609408596,0.5829756927517447,-6608.351998238369,1819.3202935865154,-5.491110371974453e6,5.3215026829069285e6
-0.004198940470814705,1.221596200247698,0.0002560361638130315,22.32798367339574,0.5657754625235549,-4179.179432968004,1559.8254359261214,-1.7226331388835452e7,4.659532793570746e6
-0.004208924248814583,1.2220154554671334,0.0002584025362057294,22.882894706137595,0.6297656217691168,-5497.07938136054,1759.1220892390913,-3.5471543353904756e6,5.774637971252603e6
-0.004218908026814461,1.222070348132898,0.00026198340850798864,22.549284189981226,0.639961576234792,-4489.368472167215,1731.5410403481108,-2.2654871177983256e6,5.393648585201551e6
-0.004228891804814339,1.222199027054419,0.00025779228819267807,22.37058436224655,0.6269944108163727,-2754.9993676086765,1883.9750366893911,3.232311896347785e6,6.902721934065468e6
-0.004238875582814217,1.2226485244903682,0.0002669785958017334,22.734917075348797,0.6426505894083939,-2338.4157294508086,1951.970607330001,1.0714084526692342e6,7.246245351200805e6
-0.0042488593608140945,1.2228489770818878,0.00026511543033123377,23.07458831365409,0.6871480246493034,-3580.3658330355743,2233.327552274831,1.4305777191185098e7,7.844386686484033e6
-0.0042588431388139725,1.2233128340160344,0.0002703077502333439,23.218663130118813,0.6538024767237365,-7901.711423251909,2060.279966469987,467408.8530077861,8.191470374663449e6
-0.00426882691681385,1.2233749854684544,0.00025720572033776057,21.690994157557984,0.6103678640268774,-3843.2297881835266,1783.8779161024727,1.992680627154018e6,6.300882247262198e6
-0.004278810694813728,1.2235565794338832,0.0002567721493228686,21.571589697552742,0.600746553116683,-4865.640646841504,1745.9736773427305,-372059.86117602617,5.849466588851652e6
-0.004288794472813606,1.2235157879727157,0.00025730563613104735,21.66023455637985,0.5897728877938356,-4706.361914312897,1680.7321113506862,-5.1200473623651415e6,5.521332975121071e6
-0.004298778250813484,1.22347303151254,0.0002506808032779714,21.55314548562348,0.5743858428543392,-2991.957268354563,1522.914945194751,-1.083732537958183e7,4.463668448295619e6
-0.004308762028813362,1.2238141469204546,0.00025188201671004316,22.037656121108334,0.5984578090586972,-2509.055633878529,1608.8834052724806,-4.78020157141441e6,4.784313217560516e6
-0.00431874580681324,1.2237051622165667,0.00026082208625839194,22.505533741646627,0.6330724109016813,-5045.28949250654,1778.1461899528038,-201954.82945090748,5.833390514889934e6
-0.004328729584813118,1.22380137897368,0.000254843854944032,22.058592576178068,0.5934010293016805,-5806.823703828711,1627.4845609576541,-6.749868133390929e6,5.175228272073442e6
-0.004338713362812996,1.2240087166016722,0.00026554676217443925,21.741298711784,0.6077793195318721,-3441.9881588695625,1848.060238036554,-397795.8474945312,5.982985820325501e6
-0.004348697140812874,1.2247265132149363,0.00026716537103542947,22.516200373126647,0.6468684415603623,-6335.4220916976465,2018.7208565060278,7.89206967945368e6,7.27689272697903e6
-0.004358680918812752,1.2250903702012166,0.00026065269043409065,22.012972466731625,0.6468544810665121,-9168.802013449018,2055.327464315742,6.39841161925151e6,7.961686286261144e6
-0.00436866469681263,1.225370871723492,0.00025307265063178496,21.803768093618718,0.5927055636590659,-3522.6186208379745,1673.7347483109695,-4.020037037190925e6,5.210507070652283e6
-0.004378648474812508,1.22556737674337,0.0002380846873687576,20.591523558086173,0.5767597994340379,-1465.6601736572352,1605.0505532616226,-63120.43709680961,5.255958172156146e6
-0.0043886322528123856,1.226004697774499,0.00024189725330635701,21.422609608779197,0.601434755878293,-5363.008871826909,1617.0234482694225,-2.261124583723598e6,4.955659202016643e6
-0.0043986160308122635,1.226233703890644,0.0002510773115537391,21.448986489005133,0.6046326009184083,-5114.178596458002,1716.6339990888664,-3.253681400472704e6,5.402025716610565e6
-0.004408599808812141,1.2265274003817341,0.0002557370794181553,21.339049798586707,0.6050918174873139,-1738.2221841089163,1775.2374356749278,929513.1499756046,6.951990814847191e6
-0.004418583586812019,1.226301396848867,0.00026544820530809707,21.894133050454293,0.6273163459474573,-2842.4941601925943,1935.225272414283,3.893394528698239e6,7.839853208252184e6
-0.004428567364811897,1.2266660236483078,0.0002462595271740998,21.846797841523735,0.6029373800931627,-1464.4482109090354,1745.0201193076678,-3.198721793668819e6,5.833715433540568e6
-0.004438551142811775,1.2268426249327147,0.00025578782928170244,22.459907879536342,0.6513311861486388,-4686.57767017811,1976.078586118541,2.7128315944727785e6,7.91521680641446e6
-0.004448534920811653,1.2274847339418273,0.000255955815026063,21.61808071105078,0.5998313443322898,-5239.026759598669,1788.5211069039615,-713758.5551688756,6.326177628057495e6
-0.004458518698811531,1.227634136324056,0.00026302769616196644,21.668149749161596,0.6513851434989177,-7262.726506835795,1974.616127364184,9.604217319113389e6,8.353087039967709e6
-0.004468502476811409,1.2281581309162577,0.00024905675204010065,21.154043706331635,0.6058726555680156,-4843.504384509081,1676.133413312468,-3.8786907289010813e6,6.635920302956233e6
-0.004478486254811287,1.2278859295757358,0.0002501751163236507,21.697588114446077,0.611073540355411,-3942.1055568170236,1748.9654862756015,-460752.03396588954,5.502425419655241e6
-0.004488470032811165,1.2280672502109136,0.00025273951569318974,21.87297636702215,0.6479144567112133,-4375.829508320252,1884.8677203531518,5.899999831937608e6,6.846307684601649e6
-0.004498453810811043,1.22838748075896,0.0002579491978824773,21.656700149899976,0.6032594899098827,-4395.938142571966,1564.142959708762,-5.625673295351004e6,4.572802916876432e6
-0.004508437588810921,1.2285086710610664,0.0002523140377609578,21.358830696230527,0.5835660790562762,-6040.923495082792,1546.2927222841079,-7.3827623436335055e6,4.510520427536669e6
-0.004518421366810799,1.228464870159242,0.0002608306801124137,21.432241595350977,0.5784147044216605,-5190.201123301119,1575.100156616633,-4.730666784872055e6,4.7061756327888975e6
-0.004528405144810677,1.228590098523059,0.00026074600315430593,21.226798970845987,0.5906826220350675,-4761.619457125934,1685.6624957974875,-2.3805325882995613e6,5.443774167600886e6
-0.0045383889228105545,1.2287688721403929,0.0002571642939029592,20.928398240091344,0.5833239764783394,-5454.091851725021,1588.2467042507308,-2.1896809348076307e6,4.790458871668243e6
-0.0045483727008104324,1.2291712398038406,0.0002538607605201269,21.68693653534354,0.5884829794749935,-4828.028956889082,1810.8493635386005,-780475.5751355841,5.545590925055569e6
-0.00455835647881031,1.2294085378305444,0.0002521896650033113,21.109768549808216,0.6260838030284982,-4365.3304078408855,1769.3452172527266,5.268806279945515e6,5.451195367488958e6
-0.004568340256810188,1.2296607961256356,0.00024488664201337957,21.080754254219798,0.635198905242856,-7204.835846168665,1743.084398645513,5.691881088724559e6,5.366503665761765e6
-0.004578324034810066,1.2299519809262465,0.00025482593613279354,21.848481358422458,0.6475674286846671,-5260.579131936625,1728.5301964053097,1.3497737614370615e6,5.516472498215316e6
-0.004588307812809944,1.2299704911671527,0.00025140405449893097,21.2406936792102,0.6316801791081406,-4890.809364413057,1816.453763461454,6.10003279948524e6,6.16084241935192e6
-0.004598291590809822,1.2299955921953367,0.00024023503515972875,20.03376657366829,0.6027052434453913,-3122.8179571286696,1755.8730756127406,4.565077553356936e6,6.630215798855666e6
-0.0046082753688097,1.2299865839374564,0.0002461304234565614,20.746259168037497,0.6021001026708563,-2127.445398732682,1667.461461435897,6.052104586471545e6,4.9978287867142055e6
-0.004618259146809578,1.2304369454879613,0.00024386367141816272,20.513594101347636,0.5729237134504673,-978.204585513928,1620.4522272269885,806049.7895044812,4.576999842547159e6
-0.004628242924809456,1.2306229897751961,0.00024077009009045337,20.590408002191516,0.5572297893978703,-2035.492873762468,1583.1510077351625,-3.633650082465793e6,4.532687449114262e6
-0.004638226702809334,1.2309884831647941,0.00023714110777133332,20.557098061603188,0.5961654237661267,-4578.053403434721,1648.2708915022085,5.7683366201952305e6,5.602764993328476e6
-0.004648210480809212,1.2308457077322776,0.0002509520277845041,20.051421559014198,0.5473709704521991,-6665.49774021009,1622.7918914148597,-4.1055828337678513e6,5.836431261030785e6
-0.00465819425880909,1.2312172071012617,0.0002563822548400169,20.684018230413976,0.5806770889170991,-6015.10576852411,1904.4474237975996,8.925651580845773e6,6.768985174340797e6
-0.004668178036808968,1.231713151238102,0.000248733210330279,20.80745498222271,0.6258075927757129,-7869.939893497784,2056.843960865187,1.8865512802480947e7,8.025239210175947e6
-0.0046781618148088455,1.2316522011839457,0.0002406665916804483,19.9231998601191,0.5824306002992109,-7166.118787142437,1567.6790377847524,1.9559261960284407e6,5.229919214131607e6
-0.0046881455928087234,1.2317024602061244,0.00023680537352428806,19.767349550231156,0.5808348033617604,-2632.4277056484484,1721.2559606668474,6.166371086664375e6,5.607198751401967e6
-0.004698129370808601,1.2318580064958236,0.00024674627770377653,20.949325001387557,0.5976061091975632,-2629.6598343966384,1634.9524093518723,64964.30952352531,5.307541846866069e6
-0.004708113148808479,1.2320901475210606,0.00024374040641348516,20.654965466056332,0.5850344597112748,-5765.7506965704915,1494.8938449036632,-4.818557005103395e6,4.442590397154681e6
-0.004718096926808357,1.2323879742393848,0.0002507097844886009,21.384099158501098,0.5881361161977263,-4197.765667772496,1643.9996522085432,-2.917697543925831e6,5.287899502323541e6
-0.004728080704808235,1.2323535132586323,0.0002485607646505361,21.111463123176012,0.5691714163251963,-3075.052491012971,1559.2131396257876,-7.540545260092175e6,4.3217954375774255e6
-0.004738064482808113,1.2324211638920068,0.00023768893177667432,20.183637938799187,0.5284247879022138,-3283.5222769416123,1450.3271049988211,-4.660592055336723e6,4.280112000841183e6
-0.004748048260807991,1.232741880130695,0.0002492935230578012,20.47120559709936,0.5578784988724537,-4304.432868841943,1507.9911443734454,-2.0188355218007963e6,4.967960551400889e6
-0.004758032038807869,1.2330600679590473,0.00023651671260563963,19.88918823973443,0.579659025711552,-6341.220730918543,1805.6267474109811,6.736096658849942e6,6.768218015517188e6
-0.004768015816807747,1.2331729240873601,0.00024537384633044497,20.031276445367066,0.554252972116557,-4034.597402621326,1555.8122436095655,-2.0451118998224062e6,5.221476125924953e6
-0.004777999594807625,1.2334673876887836,0.0002449685794785664,20.05821076817413,0.552417718320176,-384.1637505650402,1403.7102760025184,-8.062377070436094e6,3.896777744102448e6
-0.004787983372807503,1.2334522354403659,0.0002514621809122101,20.202928164481634,0.5399221750309763,-2408.034915538748,1575.6758571543799,-1.3830150813220672e6,4.524217149295187e6
-0.004797967150807381,1.234047190267109,0.00024542350068690305,19.920731426185515,0.537001539278101,-4122.189845418631,1491.2144178025776,-1.111560825421172e6,4.293485244192252e6
-0.004807950928807259,1.234345640687317,0.00024198620798121463,20.60048878583996,0.5786165773328826,-6947.824640024056,1753.4495523123937,6.099200638569485e6,6.2041800314201405e6
-0.0048179347068071365,1.2345194516174005,0.0002444375324096641,20.14651986284191,0.5844954577627492,-4737.381723800879,1779.8278391684348,1.1363598440124692e7,7.005240682891301e6
-0.0048279184848070145,1.2346659051011049,0.0002453583269353318,20.00392045700406,0.5710095666212414,-2499.2620498173997,1616.6976155483985,3.440605422540161e6,5.567516630525169e6
-0.004837902262806892,1.2353662199328577,0.00023953795150703758,20.142401585420547,0.5861083643497005,-5092.6329634207605,1709.610227492446,6.839964879739028e6,5.206985253156356e6
-0.00484788604080677,1.2359849078730798,0.00023273815364044628,19.586323287043992,0.5565003188672907,-5475.189517931301,1813.162240892132,4.933714984881085e6,6.5831406236774465e6
-0.004857869818806648,1.2359231727602251,0.00023089398473474795,19.3122463571385,0.5222040966392226,-4873.639741322023,1342.332062743463,-2.6975855056147943e6,3.6044301276025404e6
-0.004867853596806526,1.2363211824102958,0.0002340775572234138,18.993226080065632,0.5666434949153832,-4266.726121041389,1569.5119690520542,7.477590777205835e6,4.609508319607739e6
-0.004877837374806404,1.236417333063804,0.00024070060520302595,19.233920872925022,0.5554378255044294,-3049.844448894277,1988.6637037280996,1.1514282453190368e7,1.0078486154400151e7
-0.004887821152806282,1.2364065151309749,0.0002471560616409815,19.71550719775191,0.5623278869249101,-5992.547544397403,1756.1185153507997,7.42803390461212e6,6.264402093193746e6
-0.00489780493080616,1.236369596297193,0.00024167177225129158,19.693045858558552,0.5638971528039509,-4175.958194596962,1676.8570437692042,6.53075448068052e6,5.153970447131959e6
-0.004907788708806038,1.2366960765486674,0.00024879939698755374,20.47925526320096,0.6137878233752203,-6889.028410692974,1837.9640859300955,8.731194285610018e6,6.080347453360358e6
-0.004917772486805916,1.2370243490575725,0.00023555472617157975,19.593395981848783,0.539480626120424,-7022.601804334443,1756.933724488379,3.7123161890953663e6,5.858185931372343e6
-0.004927756264805794,1.237145018663064,0.00024245231780495693,19.78714560958518,0.5557091330954855,-3539.730642366526,1625.5352213916067,1.9577085617692517e6,5.14053577795355e6
-0.004937740042805672,1.2371785639471748,0.00024173157326471716,19.681622178172073,0.5340833141413283,-3265.004123253934,1392.768803029938,-3.362012691174625e6,3.9923274327239436e6
-0.00494772382080555,1.2370389534634703,0.00023339852980452494,18.977354366679357,0.520647699136159,-1840.277656380155,1294.1503846721266,-3.7733645460367836e6,3.671900016380161e6
-0.0049577075988054276,1.2370783483706906,0.00023610300690114162,18.594263792934246,0.5407689396173062,-816.505547478238,1401.073526391377,1.8513331118217101e6,4.58151639424066e6
-0.0049676913768053055,1.2372940601109061,0.00024609211419376404,19.417204872077136,0.5758019086784756,-2221.299293782218,1790.940291430197,6.064535303264922e6,6.3739803450162895e6
-0.004977675154805183,1.237473117902431,0.0002491619063337082,19.73608850072526,0.5685608741601011,-768.8853034142778,1820.466003344363,1.0062563253187835e7,6.584921203847511e6
-0.004987658932805061,1.237850914087839,0.00023965278813165881,20.021841792452204,0.5566195327040898,-1247.123561055304,1552.9327232331575,-2.780768829417273e6,4.539435133166857e6
-0.004997642710804939,1.2380247765348078,0.0002391995194217506,20.19984293816308,0.5897191817292607,-1406.7808865275213,1627.725477817124,2.5400592047706586e6,5.168091241360259e6


==> anc/Figure-5/d2_L766_rJ2.5.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-1.2391762562931885,0.00024813092814120067,20.49092854388867,0.6150150282712186,3098.1867029762993,1734.975448018487,6.467600149508161e6,6.282395117220935e6
0.004989997483789921,-1.2389073602511944,0.0002391664381213396,19.36396447511941,0.5812332502202174,3188.5730384663184,1736.3396450102252,7.798555149961679e6,5.621247955284289e6
0.004979995079338551,-1.2388774666129982,0.0002368383218516746,18.901100734198998,0.5629515953374459,3127.7882775009384,1516.5820593900871,2.662689992559039e6,4.715441355467887e6
0.00496999267488718,-1.239137945763427,0.00023489302520589717,18.881722472051184,0.5421568692778438,3227.1772219701697,1528.2047504640689,3.1872356945875357e6,5.341819203054625e6
0.00495999027043581,-1.2387524931346394,0.00023407206659287197,19.07407341458016,0.5106293714385973,2178.115273105329,1286.8445272970143,-4.699086121284872e6,3.4860937902514986e6
0.00494998786598444,-1.2385716000668494,0.0002431785999028984,19.20337732179799,0.5352044516436949,3291.6828591418193,1426.2013849372697,3.310325328065946e6,4.47090364342276e6
0.00493998546153307,-1.2384280264546437,0.00023695645045769938,19.15273193194289,0.4957686265505612,3026.2464911160614,1200.9620698121894,-7.961241008345895e6,3.462330642622549e6
0.004929983057081699,-1.238388498538957,0.0002481571911788075,19.489613120990175,0.5127833660041986,1706.392468604136,1290.0240833749442,-6.158679432568783e6,3.598065326205782e6
0.004919980652630329,-1.238194122806448,0.0002533650728217469,19.13200907630143,0.5215185489283749,3750.1894850026083,1422.6197199090423,341049.13155550207,4.282558288186246e6
0.004909978248178959,-1.2380591379412933,0.00024385875497491758,19.20094372196314,0.5057965306896165,2486.5625411723972,1351.025556621355,-3.4277175030878074e6,3.630842524414605e6
0.004899975843727589,-1.2379992287115595,0.00023754392493700437,19.003901765057535,0.5405421289041975,2121.455092116285,1535.9186735567234,4.244003202480591e6,5.577041042382418e6
0.004889973439276218,-1.2376179544400534,0.00024262286601138127,19.497812118151185,0.5373568241868683,2768.6006908927416,1394.482773701791,-1.7673731672048739e6,4.376828278121833e6
0.004879971034824848,-1.2377731724264835,0.00023470312074170307,19.060885354340733,0.536150682414716,4346.226922867499,1682.178180686858,4.660658975547559e6,6.804313382903964e6
0.004869968630373478,-1.2377095666459184,0.00023810905401083017,19.442418114799178,0.5566874846221601,2215.767665720319,1673.636438196825,1.029523519009515e7,5.841061580394885e6
0.004859966225922108,-1.237603092629864,0.00024151585326755493,19.27590748044192,0.5285970433987833,292.20535594023704,1391.7703539036545,1.636969134901573e6,4.158208053306824e6
0.0048499638214707375,-1.2375041249534802,0.00024462622691039066,19.604345769905535,0.551310911169434,2664.832470372327,1562.4886061076304,3.0644895434122304e6,4.857980271201029e6
0.004839961417019367,-1.2372094208358406,0.00023671079524005396,18.933656662122804,0.5330236055591936,780.0413711138322,1546.9923208669609,3.616929177444239e6,5.069826531431777e6
0.004829959012567997,-1.2369615766632736,0.00024507904273737765,19.735298064319768,0.5519344936732172,1199.9960109375604,1481.1909772746283,1.3187457658611946e6,4.312790723000045e6
0.004819956608116627,-1.2368936701486473,0.00024881188186173927,20.05984818886795,0.5669900364916085,2423.1470568005743,1634.2662937963112,3.7614174415072007e6,4.851705513370579e6
0.0048099542036652565,-1.236646013667746,0.000244693524533407,19.997250235995974,0.5547952924055902,3128.809204097426,1699.8571509047697,6.109016881186425e6,4.803493704035633e6
0.004799951799213886,-1.2364473224634847,0.00024239074332629064,19.546761780443664,0.5210849539213794,3772.313436610993,1545.4434525340153,-244187.54999362337,4.902776863745559e6
0.004789949394762516,-1.2363226985463596,0.00023853136256223885,19.062296559037755,0.5188412153412987,2242.183009425238,1382.3685759595248,1.9852037499165393e6,4.214059630124503e6
0.004779946990311146,-1.2359969701552889,0.0002367971348691089,19.169790058306848,0.529527331571535,2764.6229816955893,1540.4275469967456,370630.7511490982,4.772542530818182e6
0.0047699445858597755,-1.2358772815704728,0.0002361650237272382,18.970900245055127,0.5354788389894661,2548.2554852593244,1512.1741679899674,-872488.216802449,4.1368998941003573e6
0.004759942181408405,-1.235629713139389,0.00023013983632130073,18.87943158459847,0.5270587135476001,2162.851938579952,1378.6175685413068,2.9058680997971054e6,3.925604156342943e6
0.004749939776957035,-1.2357472307482877,0.00023688381967549077,19.29762987770585,0.5369511086031103,930.155328905129,1575.664756396161,943379.6579172796,4.747930004328571e6
0.004739937372505665,-1.2352380731506438,0.00023913351347293476,19.08377633325721,0.5244476581831545,1295.1737288235638,1390.7886784387638,-2.9719386738374596e6,3.729814452146491e6
0.004729934968054295,-1.2349951103367425,0.00024161896048652056,18.79328703895569,0.5099091387980562,1429.2655410640061,1272.143272784809,-5.815854697132462e6,3.339443834946082e6
0.004719932563602924,-1.2346602094516221,0.0002419121175278768,19.86874423769641,0.5503055910818411,4562.489190733509,1466.5777969745768,-2.4820290999152972e6,4.482946020497835e6
0.004709930159151554,-1.2345835615566274,0.00024028787440400157,18.990881183043683,0.5236311821527119,2387.5755769711054,1372.8805680467954,-2.44421396911693e6,4.41810880856496e6
0.004699927754700184,-1.2343258155995687,0.0002425921932496391,19.15930495806972,0.5441650125459022,663.5051140872636,1606.7561825009245,5.509687401509337e6,5.558764770541296e6
0.004689925350248814,-1.2340819838901453,0.00025194869551671675,19.60766031212466,0.5597848732726978,-692.2649495937287,1527.8636743356271,3.531873371482638e6,5.327801499314805e6
0.004679922945797443,-1.2337735094981686,0.0002427256928410291,19.544953907780766,0.5365755101876969,1034.8909887247355,1569.9633130952532,3.867186084157223e6,4.47071559061749e6
0.004669920541346073,-1.2337212851677146,0.0002462205478303027,20.032793711906038,0.5353719823504818,99.18232570060871,1462.9469002676,-7.804671783183965e6,4.2481265369093595e6
0.004659918136894703,-1.2335635849787325,0.00024959148971124434,20.28467143364215,0.5546951823364719,2857.893016795647,1590.9923467108563,-4.379660146361214e6,5.160973879167618e6
0.004649915732443333,-1.2331901459005068,0.00024310332354153674,19.884988360535516,0.5542695857070913,4377.95027844838,1435.523324447142,-2.60057006448873e6,4.412275458130754e6
0.004639913327991962,-1.2331080357774225,0.00024444007613156797,19.729480898565644,0.5594477833359291,1156.6872211895711,1525.28546345443,3.673362239965834e6,4.552755116733455e6
0.004629910923540592,-1.2328824567430565,0.00024324985175063008,19.685814124219522,0.5657796522176679,3286.555088306567,1734.6365426005227,8.848557487575645e6,5.412532748798461e6
0.004619908519089222,-1.2327109739806072,0.00025193213258520547,20.466685745662666,0.5513499672743707,2868.2488963151673,1523.3860654026591,-6.53906166184532e6,4.764960988015386e6
0.004609906114637852,-1.2326402971893777,0.0002544192087260814,20.808068899182988,0.5497589274097422,1877.8628468588058,1518.3235176939759,-7.35412155511041e6,4.745634604358328e6
0.0045999037101864815,-1.2325530155958715,0.0002445092920861622,20.0573355737188,0.5227103141287651,2951.186756457784,1419.2847397598953,-6.641318460851209e6,4.586747069535299e6
0.004589901305735111,-1.2321745245207172,0.0002433088331592862,19.557628742498395,0.539457393717556,4254.56603900198,1517.2757011877447,3.301735888698741e6,4.559182797234361e6
0.004579898901283741,-1.2320119918263026,0.00025442492432609744,20.39385172032539,0.5699364096889326,5428.289960601644,1591.853804732773,1.6746407124214729e6,4.886565512766211e6
0.004569896496832371,-1.2317776955154396,0.00025041367712690604,19.628615205983227,0.5291505016977581,3528.7173813761974,1367.7287574185464,-5.16954645032365e6,3.530202362018064e6
0.0045598940923810005,-1.2314740415001875,0.00024620200792459555,19.848635661341454,0.5488458176146087,1268.1670689036052,1492.4974533106765,1.3599541514086337e6,4.162578434873669e6
0.00454989168792963,-1.2315009915359068,0.00024659216990079386,19.895135224859004,0.5696878381910098,2682.7230849921702,1465.4931557681327,1.5590767223111368e6,4.1049224832182312e6
0.00453988928347826,-1.231240617209895,0.00024258384625132535,19.27947646787157,0.5469202891423938,1606.8025877579475,1464.8767747404836,197813.08726198878,5.1497715727197835e6
0.00452988687902689,-1.2311390518845522,0.0002475842280410813,19.743745878276474,0.5522280074610342,726.9301324258374,1447.6338535270202,-1.3811886161432953e6,3.9225854649342974e6
0.0045198844745755196,-1.23105603262143,0.0002511721911797453,20.255387067532368,0.5949550878694831,2420.0337463570963,1493.2426483942838,413628.17144792416,4.0916937192262486e6
0.004509882070124149,-1.2307824697360172,0.00024052229108400546,19.298875865689425,0.5657609300438192,2604.996945951162,1338.8075853656242,-2.165891044091245e6,3.505938160162323e6
0.004499879665672779,-1.2303684951351466,0.0002469928316774068,19.708623318187232,0.5464432262414779,1356.557893006709,1559.557109835772,-799009.998897102,5.181502914685393e6
0.004489877261221409,-1.2303565380377859,0.0002403231578493668,20.104025013776273,0.5633776586180596,145.47649320205844,1671.7926941708731,458396.8518894439,6.245501681201732e6
0.004479874856770039,-1.2301069950600847,0.0002444129713963081,19.692750002219103,0.5666893124774515,2384.645477814005,1563.7767051653645,3.487549141033987e6,4.985334041945666e6
0.004469872452318668,-1.2300668655624603,0.00023951244486451357,19.360651581284955,0.5676380374195981,3944.107780138707,1675.40331275317,5.871995784557923e6,6.0443053332604775e6
0.004459870047867298,-1.2298919651920615,0.00024992050409791987,20.231258890925268,0.5821666228681995,5205.47689496353,1726.913908690129,7.832054789046224e6,5.688827197657287e6
0.004449867643415928,-1.229665226927525,0.00024998891528799994,20.478777934154493,0.6110583418307769,6042.96182727212,1681.4550048106846,6.4408911739241e6,5.240555118846721e6
0.004439865238964558,-1.2295539138692095,0.00024316452946609277,20.210772768306043,0.5546829382155222,4912.498390934618,1438.415244691,-1.4859961704013513e6,4.430916868116505e6
0.004429862834513187,-1.2293805696115916,0.00024316756139318736,19.817480238834072,0.5441845801323952,3894.9618611267892,1497.8326372743338,-1.938480363098349e6,4.724779806909437e6
0.004419860430061817,-1.229339965631518,0.00023726256726063638,19.881483062179345,0.5428329918999936,2317.477831254162,1494.6444195994331,-3.320850153056428e6,4.612911003166377e6
0.004409858025610447,-1.229129896464716,0.000242491269812001,20.140282086386602,0.5311118754147314,2347.4692828510338,1406.8593819075402,-5.413549314745371e6,4.0987176651885463e6
0.004399855621159077,-1.228867789288364,0.000243795321310384,20.228693666660778,0.5562926214798742,4175.951649237543,1670.9449444993243,3.1039503252346343e6,5.862893019873164e6
0.0043898532167077065,-1.228461620198121,0.0002466565342676515,20.38245114191108,0.6022723195794721,4262.04249958311,1864.2350725291185,5.135726230447484e6,7.104349608067839e6
0.004379850812256336,-1.2281323621793996,0.00024155230639244665,20.619926050167834,0.5854772839952325,3971.6029911071673,1524.17395658534,4.4811815981387785e6,4.335642229492149e6
0.004369848407804966,-1.2278857357054718,0.00024866412966766333,21.095142757199113,0.5906496443455893,5143.076368048986,1560.090806680638,-3.1123273332008384e6,4.479850842167767e6
0.004359846003353596,-1.227696375825734,0.0002542971559068739,22.466675979204414,0.64620142359932,7741.5958422498015,1946.2540708627214,3.6713045191752147e6,6.247263457181601e6
0.0043498435989022255,-1.2275262553475452,0.0002590353277464557,22.47429102837262,0.6471599289401002,8603.22777968933,2042.0375339772488,6.466926430073686e6,7.415820023407015e6
0.004339841194450855,-1.2272412964779549,0.00024952841333631244,22.248011770922325,0.624459723560071,5878.922224375739,2012.374888507222,552280.1389116755,6.751682931157864e6
0.004329838789999485,-1.2272627408422414,0.000249577107852708,22.0779088988025,0.6222167584278429,4921.087790172402,2137.6456792940107,7.594514490567217e6,7.820066061072707e6
0.004319836385548115,-1.2272097259215164,0.00024530078519953836,21.441359995871636,0.6059853297453893,3658.163447185266,1720.4774814563127,3.465381676875631e6,4.769116548269086e6
0.0043098339810967445,-1.2269688569138029,0.0002513889745048221,21.865186314768422,0.601115651960195,5261.2985082219175,1733.1465153023512,-3.07244593139127e6,5.665995259159342e6
0.004299831576645374,-1.2266497272664396,0.00025015550709773854,21.88899439264398,0.6371245825175696,4925.589740698004,2116.848924280504,9.194973561908066e6,8.88554484385081e6
0.004289829172194004,-1.2263826478367137,0.0002564576835162026,21.902350670474508,0.6141846053640517,4141.590589852814,1952.5453165080578,1.7603409902500024e6,6.682041405558818e6
0.004279826767742634,-1.2261470143765179,0.00025063926165419726,22.48003837553991,0.6476677881016855,4607.635654044847,2024.405906322834,6.161416480091517e6,7.146432793186614e6
0.004269824363291264,-1.2258693129479528,0.000253678910093214,22.822853793658123,0.6666058797587141,5961.861198055328,2478.890938911992,1.6291965899868632e7,1.1640207064327667e7
0.004259821958839893,-1.2255127205636482,0.00025525509755511093,22.36948125824896,0.6245978617525397,6228.973795756324,2123.1745608206106,1.0301567141124327e7,8.706247912244033e6
0.004249819554388523,-1.225364001849869,0.0002497927392768167,21.1098378533448,0.5885513995266749,4104.394077142291,1700.9824618559048,6.265163334676783e6,5.921775916778307e6
0.004239817149937153,-1.225214291907112,0.00025139002576581585,21.69619746951818,0.6138588045793762,4799.180912298988,1857.9983023586826,3.96393944770066e6,6.343793520801087e6
0.004229814745485783,-1.2248413587291378,0.00025048440999394833,21.994815373557177,0.6304014693280463,5533.428868312221,1956.7172124272288,5.779733228582571e6,7.365210368071373e6
0.004219812341034412,-1.2247297831879167,0.00025388305227558045,22.034521108334268,0.6014303693181892,7408.273889415408,1698.0448655468797,-3.8705663601720314e6,5.1367262190594515e6
0.004209809936583042,-1.2243939125104122,0.0002511992649071972,21.716601932155182,0.6166363330100639,5766.582986030323,1888.569601974264,1.9605123801363644e6,6.757012845316018e6
0.004199807532131672,-1.224087873667152,0.0002583080421657161,21.92980595796052,0.6115663783122477,6776.484524303463,1935.888819870921,4.2242129378222115e6,6.873727317868732e6
0.004189805127680302,-1.223744079829662,0.00025672066923065163,21.90838836912136,0.5946870867552331,3743.7112108887545,1803.2740887456214,238157.30306508823,5.679589504353562e6
0.004179802723228931,-1.2234504521265754,0.0002577647744692435,21.50487420025102,0.5922693872480416,5661.016581833162,1674.6634446206363,-1.1864583597580127e6,4.6737998231825065e6
0.004169800318777561,-1.223499783472694,0.00025519554807289805,21.799235779967752,0.6120666853402439,4513.082255486456,1724.3791557662385,-380963.2203981317,4.667689687359164e6
0.004159797914326191,-1.2230474453604376,0.00025277405929297715,21.814991502512346,0.5921224293854975,3921.5630740618467,1662.9247881081528,-7.94054760140801e6,5.202971821962603e6
0.004149795509874821,-1.223078550930267,0.0002539741196101151,22.17755011735055,0.6317831191213545,6748.998651433704,1881.915849751621,6.673373629385067e6,6.72835546415702e6
0.0041397931054234505,-1.2227582111864677,0.00025233794611244603,22.098399479055978,0.6332221497846481,3996.1156893566917,1918.777495343179,3.8575249808117095e6,7.250633841346223e6
0.00412979070097208,-1.222460994593181,0.00025591681397230446,21.782050971797457,0.5925905323378727,5279.378575975006,1636.558830748695,-3.2788645250072028e6,4.835233097961658e6
0.00411978829652071,-1.2221190479408504,0.00025381279523528,21.617504107437345,0.5838861192574009,3330.9872610851594,1635.3349127087545,-6.63563926143511e6,5.563604614861751e6
0.00410978589206934,-1.222038750778435,0.0002530400383622525,21.521706867008213,0.6085746391351788,5026.449425086232,1810.2748210804787,1.8937239508911737e6,6.488010045234636e6
0.0040997834876179695,-1.2218181455458552,0.00024933044995358814,21.557629457240285,0.5834681689948183,3483.6263664682947,1628.9969682229535,-7.4240630053575365e6,4.970169703138587e6
0.004089781083166599,-1.221751691651643,0.0002549164420291227,21.640123577289984,0.588009448649585,4917.365141450942,1650.39319563771,-2.205757416405431e6,5.565721245384936e6
0.004079778678715229,-1.2218673818562418,0.0002649924592966173,22.123167281723536,0.6105487020727266,2862.745935755043,1604.0028187430069,-3.6779565988597265e6,4.612462432309875e6
0.004069776274263859,-1.2213890330650623,0.00025848788356737547,22.452544139530506,0.6465898334584602,7101.637280297918,2016.0608158194227,7.5982932157422835e6,6.641285442761384e6
0.0040597738698124886,-1.2213437152932143,0.00025424305360812176,21.68738965552296,0.5909444690433743,4296.698370715243,1639.9379419203676,-5.879859121269562e6,4.677519378701058e6
0.004049771465361118,-1.2213901667275888,0.0002487856262651351,21.612610298371706,0.6041213191293597,4480.331171032147,1717.1205150492465,1.0501381642058613e6,4.951804349396596e6
0.004039769060909748,-1.2209380971527717,0.0002577182311064929,22.24129565479275,0.6652557248543661,7185.974681919459,1964.3017162546478,1.130499411004466e7,7.640938455140954e6
0.004029766656458378,-1.2208104203635346,0.00025432554965461454,21.833248293867687,0.6241985692303783,5033.4238185341455,2065.761554087141,1.4473487172099862e7,7.794283213856487e6
0.004019764252007008,-1.2205623909603454,0.000267103988345638,22.839412425845918,0.6434547805424494,5045.802775725795,2101.922491970613,1.0099507852038082e7,7.898229102718769e6
0.004009761847555637,-1.220205891790152,0.00025873765664800527,21.232192386345766,0.5991895220384912,4877.345276084838,1863.771640885612,8.832898077502377e6,6.3127357778858105e6
0.003999759443104267,-1.2201404590018572,0.00026258192855171405,21.788698074253677,0.6197504160945163,5757.729369554982,1849.0165148285237,5.838341789366646e6,6.600551775762505e6
0.003989757038652897,-1.2200559176283536,0.00025573655911265657,21.304347537594612,0.613444271679658,6467.460788263602,1815.0801659844376,8.239552888327429e6,6.1298060886010425e6
0.003979754634201527,-1.2200854424761962,0.00026784177154453475,22.101069093080184,0.6245680128734806,3277.828834549545,1813.0527274163605,4.471054963944936e6,5.886878034677478e6
0.003969752229750156,-1.219664854075147,0.0002624759831042195,21.937386813003087,0.6110903161721204,6351.2276167741575,1895.803876971831,5.028248742650223e6,6.410339268524702e6
0.003959749825298786,-1.2196849059277843,0.00027538795135737047,23.036927969740287,0.6344926158360962,5426.454827573312,1942.5801022530768,2.377710478596543e6,6.683675400112486e6
0.003949747420847416,-1.2194972309199659,0.0002666822913187552,22.49804454952627,0.6198047315501729,6723.639957037517,1825.6182045869502,-1.8631877504389319e6,5.868254416066128e6
0.003939745016396046,-1.2192007669121798,0.0002622885221203533,21.76413106165242,0.6166010993996283,5283.440204533794,1691.5073005109414,2.038354936624747e6,5.346552415313943e6
0.0039297426119446754,-1.219262406640769,0.0002638152474692107,22.042978713640522,0.5808848715456345,6188.063425695135,1605.0892718285475,-9.322013086450364e6,4.926495437942439e6
0.003919740207493305,-1.2190702471713035,0.0002547304529743012,22.044725989469004,0.6205072179872616,8018.617767324588,2074.1857569497392,8.575235408134406e6,7.684786033668355e6
0.003909737803041935,-1.2187497581189874,0.00025414130603569135,21.944379204491298,0.6215467389563549,3336.1102963675708,2014.23509839039,7.7120812547957e6,6.472473092647088e6
0.0038997353985905647,-1.2185964278998516,0.00026114805519791617,22.697908080550288,0.6296098316342994,2955.6450988245815,1834.4028459685226,-3.128862830039777e6,5.955818575156366e6
0.0038897329941391945,-1.2182737436050184,0.0002549775270278411,22.962314307427736,0.6478766143908216,4627.549054323333,1854.8776001006538,-2.7556833421041854e6,5.869216522695603e6
0.0038797305896878242,-1.2180507810899341,0.0002580686605878123,22.67081917645057,0.6407656042756577,3594.4524591412223,1924.4078665573477,1.419883838343207e6,6.088020078177157e6
0.003869728185236454,-1.21758159526665,0.0002592734805690933,23.099252164720546,0.6371158754812543,4034.5606287725996,2155.9081778701598,9.287305242258769e6,7.444078393608367e6
0.0038597257807850838,-1.2173331197343982,0.00026204711901695006,22.978857946757543,0.653555336562102,1952.9763312434852,2137.0959176798947,1.1941309119018834e7,7.32702288414079e6
0.0038497233763337135,-1.2170388653617419,0.00025690163851867036,22.860289385003192,0.6547351386592074,3231.9469397226,1929.7377172804788,1.5172565519298369e6,6.668594276855375e6
0.0038397209718823433,-1.2169382713040169,0.0002631385733665785,23.720706321216703,0.6701556242760326,4477.436517419728,2063.0598081036956,3.0768372286018007e6,7.17807730873038e6
0.003829718567430973,-1.2164213911601827,0.00026199449949412785,23.24575649468929,0.6619174872889212,3234.724189527131,2081.114952459495,2.177558764713542e6,7.096601883458347e6
0.003819716162979603,-1.2161764428987747,0.0002518606689355418,21.946922451806827,0.6121630257311295,4068.029368167103,1967.491372637437,2.896999486443044e6,7.842976363411328e6
0.0038097137585282326,-1.2160010763630622,0.00025822308839677414,21.848438433533037,0.6178112990051682,3371.099343729177,2003.1642390368768,2.990374875022531e6,9.118302534965798e6
0.0037997113540768623,-1.2157101086237723,0.0002543735448772539,21.809005291302803,0.6026675285755004,2691.805814900834,1713.2630695944608,-1.1603028595715319e6,5.364464460941146e6
0.003789708949625492,-1.2154149152400524,0.0002573035195664263,22.4502491476945,0.6323880157540632,2836.7835977008453,1788.8773498846358,-5.048646202151521e6,6.694698099931187e6
0.003779706545174122,-1.2151446289517134,0.00025959901349101164,22.92024032006201,0.670315775791992,3116.3788653818347,1687.3994149121188,-3.7846808033427065e6,4.916029393195152e6
0.0037697041407227516,-1.2145381378203117,0.00026525941577274593,23.472203173048445,0.6519539290306942,880.5663232669565,1829.7101243599561,-7.54610132906546e6,5.400573790806112e6
0.0037597017362713814,-1.2143074038053905,0.00026210872254033837,23.146827130974536,0.6530164205573422,3166.6473060686076,1931.372224648857,-1.6550875811469706e6,6.412835410939575e6
0.003749699331820011,-1.2139764449458823,0.0002569069656848581,23.045387884641425,0.6358196914722267,3292.4834582870253,2045.3281667250544,-3.3218557405425576e6,7.8167818791902205e6
0.003739696927368641,-1.2137757276965875,0.0002661437918702047,22.88214927398965,0.592406589145113,2859.6560829429654,1983.9650151256762,-6.627898005564152e6,7.187710568404022e6
0.0037296945229172707,-1.2134186863344691,0.00025589009359348994,23.196912890271623,0.6371422261952278,2348.001488530555,1869.4816288649627,-3.9956753030393627e6,6.5764822301592585e6
0.0037196921184659004,-1.2132093125755246,0.0002583947936375829,23.379076321295024,0.6277783969315205,2646.590598544588,2052.6800293092556,3.830153112843012e6,7.084052606287956e6
0.00370968971401453,-1.2132280428163793,0.00025530695477096575,23.107202925392333,0.6275447791317185,4467.311369563118,2148.7766337158014,5.700611772245501e6,7.747608363578709e6
0.00369968730956316,-1.2132156992506635,0.0002607573470383671,23.43627688415345,0.6399600929525623,4323.926474617232,2254.269660017448,8.326632997362006e6,1.137118364232235e7
0.0036896849051117897,-1.2128815427226642,0.00026575264502447644,23.26872331284058,0.6569116919010296,1527.3363044655346,2535.6092853734217,1.0919569192390358e7,1.3492892976464728e7
0.0036796825006604195,-1.2124137882875266,0.0002679975183500346,23.53808721378296,0.6626103855652237,639.9996194276204,2331.082394767442,1.3666678677682316e7,9.144164451521957e6
0.0036696800962090492,-1.2122956981399167,0.0002708747129949812,24.58694464665029,0.6765751703075028,3536.900104287689,2160.095494692214,-4.32344736303515e6,9.282705937763618e6
0.003659677691757679,-1.2117158437730842,0.00026430882719199447,24.233618804927293,0.7032759669222186,3464.6548321357795,2294.1910030124163,-1.9568408233776072e6,1.0895603375204869e7
0.0036496752873063087,-1.2113300051776834,0.0002634468429420609,23.799829387190474,0.6642636999865535,2006.857953383745,2122.4950893354894,-3.953587835323204e6,7.592191554420386e6
0.0036396728828549385,-1.2113797703836815,0.0002689104425934315,24.1183288081621,0.6493796846757736,1546.6677575938202,1830.5504465560518,-1.0807965900209103e7,6.14662353375874e6
0.0036296704784035683,-1.211489365249358,0.0002656070880194475,23.329263993980348,0.6228906466068966,2086.4679456019744,1752.6606370299492,-7.410374740045335e6,5.191559897235752e6
0.003619668073952198,-1.2113124415106802,0.0002712474258928672,24.279516078041652,0.6592296004799164,5160.340254861304,1935.8643061277783,-1.3999421786672328e7,6.72766929916353e6
0.003609665669500828,-1.2108448837022643,0.00026477604634658406,24.104660527046043,0.653777655776334,5693.607719627708,1957.6578100741694,-5.548429286598612e6,6.578579708389221e6
0.0035996632650494576,-1.21045461611009,0.000265167296932662,24.528466791721236,0.6940563850742912,3495.6946165484956,2008.055229703757,-6.782829544567572e6,6.0460384354628455e6
0.0035896608605980873,-1.2102559002158402,0.00026053337654508073,24.261448685978753,0.7018851309115213,3953.193496044771,2155.027110978381,1.5644744103571298e6,7.42332596191495e6
0.003579658456146717,-1.2100979211574325,0.00026632067953415444,24.38338246930768,0.696310992809989,4910.885742247291,2085.3880591315155,-1.830287438218124e6,6.29192940202771e6
0.003569656051695347,-1.2097808155199177,0.0002701438343770607,25.41584802169186,0.7186834518086147,6915.892033254433,2295.4782004091817,782075.939863841,8.131064041541374e6
0.0035596536472439766,-1.2092758851685157,0.0002719718585179764,25.06157510709648,0.6945637507935065,6262.253699889318,1827.7381227060334,-1.0359305335474463e7,5.400060183817239e6
0.0035496512427926064,-1.209503776362244,0.00027231700056657657,25.346525456193405,0.7361727249388685,8029.061199874203,2142.333153860043,-3.423581230940863e6,7.150310519265153e6
0.003539648838341236,-1.209672814684576,0.0002678952709944671,24.265109403868237,0.7284092618109895,9523.933143079497,2268.2137019142233,1.4430130981638955e7,7.540421974420637e6
0.003529646433889866,-1.2094075699358098,0.00027107736003425994,24.246871843112697,0.7404172471275718,9564.83455777376,2463.2073796745494,2.1268343615181908e7,9.03009010330511e6
0.0035196440294384956,-1.209222760137773,0.00027826522264192587,24.26864101466267,0.7294155123759807,8855.358807679018,2473.4770675847067,2.1360788846337378e7,9.03577658996789e6
0.0035096416249871254,-1.208942278620364,0.0002731780747240312,24.129639994126872,0.6892076326790805,7818.762572329826,2246.9970173530933,4.278162585143332e6,8.41989859704682e6
0.003499639220535755,-1.2086725895042894,0.0002744574530072314,24.01898388287393,0.6916969413992159,5435.959594112356,2171.6453767935245,5.914937806047969e6,7.176774531366239e6
0.003489636816084385,-1.2085330227000606,0.0002734493431620527,23.917780862790043,0.67736327246787,6583.160706383707,2136.387419864815,2.567317194943164e6,6.961165557794078e6
0.0034796344116330147,-1.208201430290703,0.00026957749273380684,24.275013468832544,0.6799526712635331,6569.437259782366,2132.4021205011913,1.8619297861161858e6,6.91145791086412e6
0.0034696320071816444,-1.208134303219724,0.00026631462749101507,23.668240728397265,0.6271962536224424,6045.212520335559,1870.7540372205742,-5.414607507483806e6,5.359627977234288e6
0.003459629602730274,-1.2077773100497764,0.0002655089784396362,23.99737627313888,0.6579988473349573,5228.508624201496,1996.1335573712138,643619.2185843734,6.507692086985372e6
0.003449627198278904,-1.2074435513783035,0.0002661402756904348,24.018151096299047,0.6744435411633586,5231.396721454377,2354.4521791291018,1.2123851371033734e7,1.0822468997827385e7
0.0034396247938275337,-1.2072580399883555,0.0002706570838567582,24.81569578269239,0.6824989653189123,7507.468641283668,2059.8660894927625,-1.9836337106165085e6,6.669714349177843e6
0.0034296223893761635,-1.206858327995957,0.0002771074807048862,25.288841823462178,0.6961027732743236,6438.3081936013505,2166.1297066014813,-2.1167922743921834e6,7.093763882845558e6
0.0034196199849247932,-1.2067919422860058,0.00027984529586275587,26.56374422498169,0.760912571689885,4189.557359141306,2356.8459150410786,-2.382422574592979e6,7.952405932209552e6
0.003409617580473423,-1.2067147944942227,0.00027783559930967007,26.241812049864883,0.7617794776934083,6019.777054978291,2294.7005462781567,-2.4464011664064326e6,8.309103085707704e6
0.0033996151760220528,-1.2062393561799851,0.00027008355082451595,25.623861695552616,0.7452040669375041,4557.7514786450965,2286.83028120302,1.3811623801265066e6,7.803598807163472e6
0.0033896127715706825,-1.2060286486618954,0.00027413624503998333,26.224638540258567,0.7265063594187406,4313.191896159964,2325.617604123919,-6.538302315060156e6,8.701209942889126e6
0.0033796103671193123,-1.2058657824922265,0.0002776631004967207,26.075951964148803,0.7159937553018658,5307.775148106084,2168.14210728265,-1.4672516356669676e7,8.721093645345714e6
0.003369607962667942,-1.2053133017903945,0.00027902422677961175,26.027006556599858,0.7131018343066046,6367.600250822238,2078.8556326794937,-8.633823756003255e6,7.2710131046961155e6
0.003359605558216572,-1.2050022802494225,0.00028016499058731786,26.03371999719558,0.7440677438092264,4368.440612214541,2123.032670234131,-4.388468084637227e6,7.668330310783504e6
0.0033496031537652016,-1.2047810845732334,0.00027756455078813434,25.793800035566207,0.7249761320027189,2387.7101893555023,2170.0392700784405,-5.265579730276148e6,8.177033657725884e6
0.0033396007493138313,-1.2042599880709337,0.0002731463680640072,25.961483247560942,0.7342989552584764,4430.920114150682,2186.6251298669517,-6.622112400711772e6,7.918971534547451e6
0.003329598344862461,-1.2039857550927069,0.00027191676967536785,25.881323981533516,0.7161564902624739,7386.196539570406,2044.8445337141413,-8.375893288720938e6,6.717000276712472e6
0.003319595940411091,-1.2037630355154323,0.0002721648217116189,25.673390362179894,0.6819823424865562,7000.385532509164,1970.3804929005355,-1.1464080067201419e7,6.369513178963116e6
0.0033095935359597206,-1.2034596500018024,0.0002740244801703435,26.417459760335806,0.7521735810237539,8473.851605548274,2279.0636471650205,493790.31638912146,7.773670873068147e6
0.0032995911315083504,-1.203391444427029,0.00027543476557579755,25.841742649137196,0.7087724647887084,5986.617594875836,2047.5650757016,-1.1475157535981633e7,6.779834391875137e6
0.00328958872705698,-1.2032060927405406,0.00026314536329908136,25.29077227974257,0.6868954486151718,8002.920301040905,2149.9680723381134,-7.787683952225266e6,7.248319618456794e6
0.00327958632260561,-1.2030828957779691,0.0002754272769681745,26.336079569670016,0.7212621754336548,8944.96795945871,2284.6257215849873,-8.024642302829922e6,8.133499024524422e6
0.0032695839181542397,-1.2028753084946113,0.0002749201601369266,26.40446573581434,0.7314120392316054,7722.405858545438,2101.3889177061305,-1.4415269523525236e7,6.697058188088041e6
0.0032595815137028694,-1.2027943159528371,0.00026896582314107497,25.49390469509282,0.6895151256190944,5565.891422460244,1933.1677712218939,-2.0997251807087526e7,6.032755976139676e6
0.003249579109251499,-1.202284666194557,0.0002686146439467084,24.9484486916204,0.6899293972589452,5961.793264399919,1805.0803144016936,-1.2935847778397115e7,5.273497826875588e6
0.003239576704800129,-1.201768114620717,0.0002678822997661077,24.52203214080052,0.7104501009203024,4634.953636023292,1896.8262194918823,-4.426301866058392e6,5.470294271715685e6
0.0032295743003487587,-1.2015315508530944,0.00027904695852182037,25.840851346241216,0.7405798084984417,7224.269275280156,2449.889336539776,-2.336227912746318e6,9.80752351110515e6
0.0032195718958973885,-1.2013097482481752,0.0002939023701298447,26.864086365698867,0.8075379011091172,10346.454682140498,2797.3786216152903,1.2840253874014774e7,1.1790007849571062e7
0.0032095694914460182,-1.2011137386296449,0.0002869032195214291,26.453778922984384,0.8187272164259969,11330.378337502148,3457.1876793078445,2.813717089886383e7,2.09396688777359e7
0.003199567086994648,-1.201110674699661,0.00028633381686775047,26.551283771605362,0.7807456675560422,10066.995715464996,3074.513744283431,1.7718584720318332e7,1.6096086187444627e7
0.0031895646825432777,-1.200775321916701,0.00029261736013454757,26.917010363263515,0.7441782918440294,7786.060808140876,2397.903191876612,-2.312657425211364e6,9.449804554890865e6
0.0031795622780919075,-1.2005393904677026,0.0002923860482121822,27.73975372126313,0.7919353189723772,5935.183611506632,2791.933394648606,4.0531459376541e6,1.2421731564280896e7
0.0031695598736405373,-1.200362568735284,0.0002931152388924005,27.31454132075035,0.796678851341309,5790.340633665924,2758.1376237413087,1.2508433324944032e7,1.1382645602533216e7
0.003159557469189167,-1.200300004806269,0.0002938183982650165,26.60945970712974,0.7065628019173438,4792.624551294177,2127.9155973244315,-1.2874070246695377e7,6.615626708086383e6
0.003149555064737797,-1.1999570071992927,0.0002881152018380801,26.54388160789544,0.7303797941082651,6099.134206717273,2137.835690075284,-7.151401602025598e6,6.9503297321238e6
0.0031395526602864265,-1.1997140280487308,0.00029285919358267064,26.65272075940088,0.7154412854688275,4416.582606369036,2281.0410077328,-1.1371107108196478e7,9.230113172948102e6
0.0031295502558350563,-1.1994515538264139,0.0002864063628897317,26.47065634677839,0.7233972743062684,3902.5735073801684,2350.5751588288986,-8.625922290475087e6,7.791246921853246e6
0.003119547851383686,-1.1991564528053154,0.00028639873750569496,26.975186751885637,0.7726693400533231,7005.110264340484,2618.985947064196,1.0598053911725285e7,1.1088439424808951e7
0.003109545446932316,-1.198782627545472,0.0002794005139313154,26.790433172211362,0.765911944939762,5037.265536126077,2444.120549384716,4.9850352334906e6,1.0015905686418004e7
0.0030995430424809456,-1.1984572780594493,0.00027902539867512294,27.64770696477464,0.8059733495753653,4349.743087746376,2704.0812987045206,5.724562074465639e6,1.165070722733962e7
0.0030895406380295753,-1.1980964303438744,0.0002811927367757227,27.804894710926263,0.7635085781076486,-466.3399660820262,2487.136060859085,1.151143038138294e6,8.939859745841831e6
0.003079538233578205,-1.197742933088765,0.00028319634982713004,27.717286606568784,0.7615915330601721,1636.9499126716796,2533.9102837992355,-4.197859728923332e6,1.0596005547805853e7
0.003069535829126835,-1.1974792585721312,0.0002874105341059272,28.703052044210157,0.8093215676630687,6293.902380809928,2493.5212543979837,-8.152027614763135e6,8.85085472958712e6
0.0030595334246754646,-1.1973240203284699,0.00029257086123534186,28.83758449138514,0.7958409669950854,7693.907186420793,2657.7445064815947,-3.792433960087264e6,9.81767876811118e6
0.0030495310202240944,-1.1970374927946081,0.0002920814961576188,28.76394958941532,0.7886338415615809,9179.450827849332,2871.090618498259,431630.6205081813,1.1034591532958709e7
0.003039528615772724,-1.1968372436739934,0.0002907774734993802,28.779438920053092,0.8050938685364344,6845.875286603035,2777.8371880013774,7.035305249668598e6,1.0568510853042334e7
0.003029526211321354,-1.1963919643272825,0.0002863672095834264,28.326363357552054,0.7649230122217594,6918.4138085706245,2426.361868487255,-5.042615882558231e6,8.241823449261939e6
0.0030195238068699837,-1.1960406621906796,0.0002889243391592077,28.309405148603133,0.7735697219504509,7860.445863914205,2439.569271445085,-7.96007654338994e6,8.44964138407196e6
0.0030095214024186134,-1.1957224130820319,0.0002843506232567651,27.709118782020596,0.7533203470631323,1994.298111057483,2216.0420531793843,-9.4974315433536e6,7.432275756994502e6
0.002999518997967243,-1.1953253793131602,0.0002829355921235119,28.155901856174218,0.7782834613058012,1791.7345125085355,2334.7315323377898,-7.838278045699079e6,7.47020220587965e6
0.002989516593515873,-1.19506130325202,0.0002883346597787334,28.254970766620925,0.7754888991487806,1532.1429476579335,2532.069264397374,-7.919077157851845e6,9.151192071094131e6
0.0029795141890645027,-1.1949531285536121,0.00028337690398082304,27.977445033800272,0.7977174164742165,-884.7470964611252,2712.9717355485445,4.922453573324354e6,9.530325575483235e6
0.0029695117846131325,-1.1945613234406922,0.0002834193447059146,27.83832960852996,0.7897316450710531,3561.2737741176047,2725.9702044886276,3.4594201142969285e6,1.0804551062611168e7
0.0029595093801617622,-1.194216670277534,0.0002846598329241226,27.794206639005544,0.7549879696599514,9327.55720785044,2436.3624421326535,-8.469587461657584e6,9.07587839374951e6
0.002949506975710392,-1.1940969776179586,0.0002937811200420192,28.58041537678861,0.7776650672932401,9482.198464045068,2552.764299155757,-6.944322162749235e6,8.393663195637787e6
0.0029395045712590218,-1.1939519740661162,0.00030302839092252243,29.233525568471265,0.8478794336006323,12787.465442208528,3050.840501039632,1.2940058164566545e7,1.2247350984602815e7
0.0029295021668076515,-1.193516945810804,0.00030386959814439736,29.58866004166603,0.8236165691813402,10831.06020030923,2967.1988811729075,1.1391934589698033e7,1.1841349322219018e7
0.0029194997623562813,-1.1934490171038017,0.0003020097620295928,29.011938811217664,0.7915469419676999,10036.388159476173,2771.785578555256,-2.1735406575838565e6,1.0816146474422434e7
0.002909497357904911,-1.1932240649088643,0.0003000477624552205,29.277165192401746,0.7706483782371666,9839.31215871151,2626.229722413972,-2.2965431882132027e7,9.274506976469351e6
0.002899494953453541,-1.192890152974728,0.00030086364193650516,30.049057443868303,0.7983491411954317,10197.749734193354,2713.8855552634614,-9.116062845497765e6,9.554138795909707e6
0.0028894925490021706,-1.192557230465988,0.00029198051322551147,29.324867813962097,0.8167379022963146,10549.73963899876,2902.7277636297235,-1.4437603050891194e6,1.159342402552594e7
0.0028794901445508003,-1.1923893719212917,0.000299916951409074,29.389694569572132,0.9123697181942749,13128.86034879352,3647.5865911729898,3.2156433244893584e7,1.6714723911031364e7
0.00286948774009943,-1.1919852178278192,0.0002936190836878839,28.77814978387399,0.8692539302996575,10844.852876844576,3168.5824442627077,1.8645255487121753e7,1.377112853284637e7
0.00285948533564806,-1.191820489056048,0.0002921972586133611,28.539258743449352,0.8862858398468313,12984.353906730668,3643.3392741411867,3.627332227593442e7,1.7960813134940635e7
0.0028494829311966896,-1.1916621336175335,0.00029445490616533427,29.726171045625005,0.8978310249628728,14652.357538832928,3425.7235780339934,3.014619427149608e7,1.5900239308004545e7
0.0028394805267453194,-1.1914181772630454,0.00029503565316255743,29.50166853113651,0.8700464926260124,11206.449701778365,3159.900284513066,1.6491321478411162e7,1.223627228727095e7
0.002829478122293949,-1.1909553025202104,0.00028363222047621153,29.011945093391745,0.8371551125785739,11015.676516303793,2937.238689183655,1.681308375468339e7,1.1026023079717888e7
0.002819475717842579,-1.1907145023055838,0.0002904121539290014,30.311926643216996,0.8227326171277984,12382.889111634995,2883.704631439936,-2.8070527040203814e6,1.1051061895895911e7
0.0028094733133912086,-1.1903233033509113,0.0002849671710389774,30.26984464872636,0.8768834019774318,12812.330951376345,3351.380520906887,5.300984324595536e6,1.639423009162704e7
0.0027994709089398384,-1.1899849117538628,0.0002926643535279722,29.374011883056678,0.839621907913868,12433.230233474307,2978.905109543686,5.063308712214923e6,1.2821562557628667e7
0.002789468504488468,-1.1897694523762181,0.00029561838862087776,30.479732852645636,0.8824633233750722,12342.899983342659,3023.3026873839303,1.0427318121589005e6,1.3141898190959785e7
0.002779466100037098,-1.1892674442089424,0.00029595386926652313,30.367103287029327,0.8657132200726565,8247.170738960418,3059.5278131678674,1.016141890524388e7,1.284108238756763e7
0.0027694636955857277,-1.1889277316035227,0.0002920108112781429,29.78669918721008,0.8367715247021082,9295.998382944646,2674.5649453603505,-8.317832902843608e6,1.0310404968323907e7
0.0027594612911343575,-1.1886269386299264,0.00029178159677262005,29.676683704193724,0.8462525464825542,9958.418661662534,2797.046242757491,-722005.2308067483,1.0107674942181421e7
0.002749458886682987,-1.1883697903387613,0.0003023658688306862,30.619252968071766,0.8375221073291657,6260.462091555561,3325.9657768022144,9.156779968796525e6,1.4311075689492337e7
0.002739456482231617,-1.1881335156217605,0.0002998134611362274,30.558873499679315,0.83800036574508,8532.047672177798,2962.1279548315765,-7.780351314544566e6,1.1764872380952641e7
0.0027294540777802467,-1.1878919524971594,0.00029609695546015585,30.402196360284158,0.8642583826410277,8664.816924361043,2994.120619385369,4.7536520061751325e6,1.1049883654801842e7
0.0027194516733288765,-1.1875998739117,0.0002972868064560789,30.197494957716472,0.8319792237479202,10241.23398390886,2788.1813977742045,-5.838217835389826e6,9.3080138793888e6
0.0027094492688775063,-1.1873663051525278,0.00029624215312238977,29.672325910547578,0.8324367469010354,11002.054298675866,3064.8654886011404,5.613555739469435e6,1.2070471522555722e7
0.002699446864426136,-1.187164535618538,0.0002973820655213832,30.46086012071441,0.8922958037242142,11086.374594982262,3090.5833619736095,1.286989501008714e7,1.2924118003651865e7
0.0026894444599747658,-1.1868794198119672,0.0002975044594772105,29.91323146155858,0.865604459606931,11418.205123454038,3161.8166763505824,2.046383051588764e7,1.4266198908436334e7
0.0026794420555233955,-1.1865117447223748,0.0002991894420441966,30.656757667344394,0.9085517418847655,12426.654039625062,3363.4995001073303,2.2710349607166074e7,1.3533616952145372e7
0.0026694396510720253,-1.1863003198893411,0.00029948582234415474,32.074972661440526,0.9341332325191922,13757.670188297016,3355.871761422292,2.2867750864061963e7,1.3283893150218714e7
0.002659437246620655,-1.1858532556596217,0.0002837672978736214,30.91038184879146,0.9129512248757159,12194.481300991016,3349.4309748397163,3.0094799214511916e7,1.3690639397251599e7
0.002649434842169285,-1.1853751403635295,0.00029950853497993446,31.669738800299783,0.9085974100771147,8575.429176723477,3416.9840094467054,2.31770716005279e7,1.3406355120847922e7
0.0026394324377179146,-1.1849102068973432,0.0003047086427682465,32.144236678012085,0.8918698378556726,10850.241252197515,3210.4032041065107,1.2251061520516123e6,1.196922738240383e7
0.0026294300332665443,-1.1848478477603301,0.00030346008022334123,31.912515810990108,0.9124785261161598,10510.57181026191,3174.1383842153373,1.4695923364633068e7,1.126979024257367e7
0.002619427628815174,-1.1844335620041369,0.0003055937409753027,32.69284630333494,0.9279640271043912,10620.760310553609,3099.098696789796,7.191099073169439e6,1.1473082534298146e7
0.002609425224363804,-1.1840257530550076,0.0003082369792838061,32.05272035776262,0.8771389058561817,8521.183741939078,3070.800895099081,4.702168495988347e6,1.0795793546678325e7
0.0025994228199124336,-1.1836191964721279,0.00030503393912367327,31.211564937510055,0.8498396165962987,1915.3947397595005,3163.126670352835,8.622679685929783e6,1.1503699712598845e7
0.0025894204154610634,-1.1833477605530431,0.00030534130269666346,31.519824279081256,0.900803022066944,3950.5437451818702,3154.054069782877,1.1683418524507405e7,1.2229512048479507e7
0.002579418011009693,-1.182995436616487,0.00030780122287782396,32.23088621297565,0.9129795195346877,6756.94512206062,3187.366927463321,230053.20376829925,1.2138541727050528e7
0.002569415606558323,-1.1825908143200874,0.0003065944257542437,32.256760739361496,0.9111835487721458,5216.6156857523065,3136.175454144897,1.4481052207843974e7,1.2785369630822118e7
0.0025594132021069527,-1.1824744368665183,0.00030941558599900594,31.48269982217719,0.8506255171940712,7246.848036319962,2966.054247472473,-6.201544433445778e6,1.0879221812516836e7
0.0025494107976555824,-1.1820992693950496,0.0003107935346068418,31.420781076080683,0.8741457662157469,6386.9481309202165,2612.7141539860045,-1.680438094213643e7,8.996091188684661e6
0.002539408393204212,-1.181998710047423,0.00030915473589308894,31.785246952554097,0.9050228996218358,9865.273956324652,3048.534372748304,-4.634950121444591e6,1.0854838908177583e7
0.002529405988752842,-1.1816204490245588,0.00030911339608004785,31.99311219129746,0.9057113111445592,10737.969714325083,3248.451497746066,-3.491616022368122e6,1.39484217368795e7
0.0025194035843014717,-1.1813102406605203,0.00030035989747057896,31.356931555564955,0.8990083259404498,8818.558646693897,2937.176369237253,-4.9406693822798235e6,1.0806027565962454e7
0.0025094011798501015,-1.180823338687419,0.0002982622181608855,32.29990951844739,0.9296847020517415,11908.956076242659,3198.912041054857,-881544.3375434125,1.0970449264481582e7
0.0024993987753987312,-1.1805474540345442,0.0003006167711208804,32.043579491567954,0.9022755337168827,15401.75777081775,3334.7333106883593,3.6935487375091487e6,1.3183293411485376e7
0.002489396370947361,-1.1801279629934363,0.00030669484685472,32.053008157899995,0.903505113023865,11312.402493017937,3178.7144658850466,-1.1927422139798377e7,1.1541070292132996e7
0.0024793939664959908,-1.1798873089362092,0.0003068173427401049,32.326738743866926,0.9107686156845133,13687.334674137463,3489.2375058608836,1.3764747761925176e7,1.3685581260019416e7
0.0024693915620446205,-1.1794469681560336,0.00031115209789861584,32.305420816417225,0.9144233288484256,14793.953508743582,3616.122916164496,1.1569222654465297e7,1.6258164987964978e7
0.0024593891575932503,-1.1790923880097104,0.0003164220163274115,32.14058506715992,0.9272756421088315,15827.67076621827,3708.115892209256,2.6270133558957115e7,1.6311970515507642e7
0.00244938675314188,-1.178766575405342,0.0003202421597478889,32.94946371793193,0.9925503251007105,12471.84987376544,4026.122714791335,3.6602555810035735e7,1.9580616293077223e7
0.00243938434869051,-1.178703266684113,0.00030844952980055637,32.55243826232174,0.9571900391686172,10520.869353805903,3847.822151349783,3.0464194212534502e7,1.6949993673118554e7
0.0024293819442391396,-1.1783071706720363,0.0003080577209834334,32.2691103268065,0.9957421916993879,12663.76922624672,4092.801051157641,4.319014271070765e7,1.9677142177849844e7
0.0024193795397877693,-1.1781056307883526,0.00030990358112948784,32.7863660295161,1.006761302255068,16248.983454669442,4121.001253159257,3.1667808194265477e7,2.058241092761609e7
0.002409377135336399,-1.177819054256397,0.0003120798489863257,32.67137714190875,0.9762816692792976,12742.596909446187,3611.6321921438343,1.4020694004788853e7,1.505289118656889e7
0.002399374730885029,-1.1771559326954204,0.00032019900137482936,33.5811440696004,1.0138443304726346,16457.67495754872,3968.112056680702,2.227401401584527e7,1.8796308861646295e7
0.0023893723264336586,-1.1768769857588706,0.0003178655232447979,33.407119854210926,1.0664398248975582,19029.840646953682,4330.063360945711,4.641009458500367e7,2.071392866056933e7
0.0023793699219822884,-1.1765248813168834,0.0003250982929696628,34.35891415581031,1.1196054315183597,22506.179671065536,5473.199826970385,8.380852541398089e7,3.399698186003166e7
0.002369367517530918,-1.1761252011971572,0.0003206492321089226,33.28621462227254,1.0488454374421081,17767.8154386923,4312.624868211107,5.464327472911063e7,2.1028276052199278e7
0.002359365113079548,-1.1757627652420868,0.00031903834749584124,34.12541405138611,1.0691803945558984,17893.948058823895,4460.579037164254,4.547441473578327e7,2.3106006349468555e7
0.0023493627086281776,-1.1754903545839008,0.00032653742931937807,33.33616964288108,1.00921267123692,14808.733960380298,4229.250910212041,4.5457986471951574e7,2.1683666110822212e7
0.0023393603041768074,-1.175166170539757,0.00032393439176968327,34.212192635873535,1.0457161941788176,15426.10728797485,4494.258294613162,5.077371115479447e7,2.543600885269167e7
0.002329357899725437,-1.1750075200036845,0.0003207122780351233,33.44638706477648,1.0401145857532448,13415.40802137046,4757.453024424394,5.903221825122577e7,2.5953014704059493e7
0.002319355495274067,-1.1746116334899026,0.0003157454504988654,32.167270809824096,0.9752490192502303,15467.296585803346,4023.749997268446,4.754041360532751e7,1.759810367933505e7
0.0023093530908226967,-1.1742046175475498,0.0003132394555251672,33.70619621945897,0.9900403763863345,11252.101516559049,3859.6495191757767,3.106006531368611e7,1.5979133918732643e7
0.0022993506863713264,-1.1740593629473806,0.0003214431763195692,33.36913284832991,0.9899709013364718,11088.117325227611,3934.152477644168,2.6046277638225406e7,1.7426134289415155e7
0.002289348281919956,-1.173646151786634,0.00031739577843514983,33.54745855573411,0.9441051990150622,7508.104480394107,3287.7565872962537,-945876.0558889463,1.3492387448770953e7
0.002279345877468586,-1.1733979563810557,0.0003188431733438731,32.95486539587575,0.9453943304277327,6336.889126558764,3495.8824013434228,1.3215615819882479e7,1.5570485850337159e7
0.0022693434730172157,-1.1729115613384136,0.0003160759009713298,32.979035987291915,0.9600837485111172,2750.348093570213,3404.4757199294977,2.2224853170253024e7,1.4173112668139504e7
0.0022593410685658455,-1.1729274079471779,0.000312536131325218,32.93037543763427,0.948015412835692,12144.402240535808,3728.2635933290917,2.6998302550122634e7,1.8412845684737146e7
0.0022493386641144753,-1.1726205031435717,0.0003131126841998355,33.4489474747298,0.9423717110606399,11012.532355277333,3585.4646846039223,1.536213412297618e7,1.5258025262908028e7
0.002239336259663105,-1.1722566977605509,0.0003029436715202644,32.70766119315096,0.9220631163893851,9607.222563927207,3507.8984364359217,7.727753381202704e6,1.4984644140736258e7
0.0022293338552117348,-1.1721051099328836,0.00030461780798682363,32.711028851467404,0.9754506205555539,13183.143949551319,3698.0095001790746,2.72173784211926e7,1.6361683796844823e7
0.0022193314507603645,-1.1718298658528536,0.0003045504432912138,32.918289653677434,0.9579680178181885,7420.120560288187,3377.5292272116308,8.464124516616477e6,1.4246327498976538e7
0.0022093290463089943,-1.1713889286316632,0.0003042482035091943,32.83011577937772,0.9579064383877379,7405.729515927512,3364.802807682645,1.1014062350741006e7,1.2207721798545068e7
0.002199326641857624,-1.1710874776935343,0.0002985703394540378,32.39076943428656,0.9191381203838368,4387.630200874332,3414.061240234823,8.493454175177373e6,1.3286624028148605e7
0.002189324237406254,-1.1707548407936508,0.0003137425032636566,33.71167491999455,0.9624050368271423,7931.600792710245,3469.3326830632523,6.114291325755525e6,1.2799283495761404e7
0.0021793218329548836,-1.1702918632686234,0.0003190967051012555,34.117289012496926,0.9835740125774479,3768.243251368414,3447.2849523844634,-6.113472676448984e6,1.3392694734976105e7
0.0021693194285035133,-1.1699826860526261,0.0003147605719188408,33.41015183314815,0.9405775438942447,7065.504774114612,3226.571329388353,-1.2589236401363365e7,1.2669091802279335e7
0.002159317024052143,-1.169803307311216,0.00032728050398642865,34.46374452369231,0.9800425481388881,10064.392136624132,3650.244199249248,7.3745049418690605e6,1.3361893106303511e7
0.002149314619600773,-1.1692575933361002,0.00032325415758140195,33.414012115369076,0.9460729930699504,10106.067206640537,3622.0444311099086,4.672971870462837e6,1.5450860786680577e7
0.0021393122151494026,-1.168729008689033,0.0003195130248958889,33.423179453341724,0.9849741231106551,8379.47069304247,3484.3753442032066,4.62611953194683e6,1.4090357338886367e7
0.0021293098106980324,-1.168339281464453,0.00032766152786982774,35.071783811031686,1.0051706572324874,4959.171222554179,3463.1164462449897,-5.845732591154075e6,1.2754023816532038e7
0.002119307406246662,-1.1678729203350862,0.00033179615230716404,35.22858985949141,1.017453104913411,4915.154703929611,3375.796539163671,-1.4254278498099577e7,1.3064626959409641e7
0.002109305001795292,-1.1676389866859815,0.000330009575346035,34.64085199793602,0.9585969950165487,1276.015227068807,3287.0316426416225,-1.9535770063728813e7,1.188273943487585e7
0.0020993025973439217,-1.1671667495396965,0.00033074447667383837,36.075693535565485,0.9703872038239988,6881.497199950814,3434.7146266398186,-2.4711091445258312e7,1.313182553150895e7
0.0020893001928925514,-1.1669177952537497,0.0003276699102108119,36.33071550413766,1.0032702084362504,12585.479889714952,3933.535690699005,2.343284319363099e6,1.5939480804261034e7
0.002079297788441181,-1.1667156177477938,0.0003336543683310049,35.95052321444141,1.0071381278856268,15271.691217873522,3861.7084765162585,8.196746677281535e6,1.6415890335525684e7
0.002069295383989811,-1.166282667762611,0.00032890034009419177,36.31176620731052,1.0396435294479434,14637.67207785387,3901.7095493089546,1.2687276024081323e7,1.5032834927722573e7
0.0020592929795384407,-1.1660569464903392,0.00032493772996625587,36.562865382457275,0.9766343316907304,12474.17146984719,3902.4766065351373,5.660856988787435e6,1.3965073791185943e7
0.0020492905750870705,-1.1657720279015933,0.0003239443699840701,36.34956448394768,1.016458690957904,10391.488467609099,3700.4203412844577,-1.494360397442931e6,1.4294493203147106e7
0.0020392881706357002,-1.165046440050216,0.00033401257462378596,37.11850874784921,1.0487586718525352,15471.388925190704,4026.8240901992604,-2.8919715490123904e6,1.6804724286710277e7
0.00202928576618433,-1.1644671879814164,0.0003329186697229493,36.950393007788506,1.073174221400845,12165.956606465908,3951.134500543986,6.643970458304467e6,1.7974669058585655e7
0.0020192833617329597,-1.1640010240554626,0.0003341100568075583,37.07559093582151,1.0326000197311482,13316.418540983323,3752.4796348457085,-147271.23975356092,1.5936676973513473e7
0.0020092809572815895,-1.1637980330930158,0.000339111115075705,37.94878767781976,1.059080407252934,5366.128538639709,3974.2000696073123,5.02764530215344e6,1.6647225159076376e7
0.0019992785528302193,-1.1632921708400634,0.00033109362732562664,36.9475020690344,1.0288258389760483,4315.291883465247,3940.0699640928024,-1.5974231738278898e6,1.683958601270992e7
0.001989276148378849,-1.1630054867504085,0.0003222314963068345,36.487357564888946,1.0313513055953742,9346.500526583977,4140.462986210269,2.919212394337498e6,1.9032916516802143e7
0.001979273743927479,-1.1626432387722956,0.00033023914555883774,37.58445110368982,0.9995448956480248,8850.851603129073,3687.415471635292,-1.3324871511344343e7,1.3555169015268657e7
0.0019692713394761086,-1.1625744314786963,0.0003322162538247503,36.56280063223936,0.9596206540146416,9795.946336635818,3511.917985285972,-1.7010896664320398e7,1.327596007066822e7
0.0019592689350247383,-1.1620871458002766,0.000339357100209184,37.212508282522194,0.9740603044048456,14021.82161517331,3723.7434019511506,-2.120755592289718e7,1.6038878040637594e7
0.0019492683932185173,-1.1614062539035443,0.0003477764786778706,37.882032567345405,1.0025159800056562,13440.52568254704,3822.995994343463,-2.6402419854904167e7,1.7849997109611023e7
0.0019392706453800201,-1.1609740110920272,0.00034609749930243774,36.63955652394098,0.992622231475454,12992.034712196468,3629.7648375445137,-4.407608157096968e6,1.354439030723565e7
0.001929272897541523,-1.160823222456264,0.0003380430795583221,36.94483393454489,0.9899041221848427,14970.19444729186,3902.4575894831264,-1.4320979895141963e7,1.5959831373067938e7
0.0019192751497030258,-1.1603389858419257,0.00034620552486398695,37.909438902342586,1.0512437168364497,15890.806352333339,4319.174422313747,1.3979151728687156e6,1.7974477630874082e7
0.0019092774018645287,-1.1599583078701174,0.0003461506068987421,38.20412123740482,1.0048523583862699,14362.604611311352,3772.2075125024494,-2.282411470837564e7,1.5285346969795605e7
0.0018992796540260315,-1.1593250858728221,0.00035174404740082515,38.79566204987098,1.068282120982502,18066.77564184454,4403.266857795427,-5.837421744455608e6,2.1338080927454837e7
0.0018892819061875343,-1.1589962040624335,0.0003439860791881061,38.46687638887409,1.0631272666688303,21186.103531607147,4109.4159632484225,-5.685643949064824e6,1.736894359063374e7
0.0018792841583490372,-1.158684338901012,0.00035052257851743776,39.2658121742509,1.0492623934715526,17778.20897202358,3881.0980393036143,-1.1886252141431043e7,1.7383005255328115e7
0.00186928641051054,-1.1584250147388857,0.00034037840136985913,38.11323858925185,1.0268638084003807,14468.792720140575,3754.708032834409,-1.4793311055234963e7,1.6109302739248386e7
0.0018592886626720428,-1.1582244704334934,0.0003460062063670193,38.59961670705084,1.0712179580975907,17466.47860163627,4112.654925179951,-672528.6043342138,1.8772076528559763e7
0.0018492909148335457,-1.158106608837096,0.0003519593420129379,39.7706569496033,1.1015134024931157,16564.143761678497,4291.022660158959,1.29743057057359e6,1.866517656288015e7
0.0018392931669950485,-1.1576217155507869,0.00035384500179710634,40.26425696214405,1.097196582631522,22093.115141940518,4981.556595759295,1.0481594231510697e7,2.7775252340748314e7
0.0018292954191565514,-1.1572678290834535,0.00034716022720146874,40.227966160211814,1.1215127672639114,18991.228659985994,4533.177957338886,1.3260582515843201e7,2.2607371051227633e7
0.0018192976713180542,-1.1569821954662436,0.0003508393889330813,40.57395178242082,1.136979214949311,19705.925520574016,4762.121586436595,1.5222519407941679e7,2.2502762398816776e7
0.001809299923479557,-1.1566475340799527,0.0003558716401792398,41.026102116250726,1.1632852630250052,23506.044525594818,5372.008172350526,1.8619931340464726e7,3.123089933704531e7
0.0017993021756410599,-1.1559062198175714,0.00034855520190835203,40.21159784023867,1.1551685527249258,20763.642861875087,5392.315641085631,3.775254458858042e7,3.1864777312404882e7
0.0017893044278025627,-1.15560659697512,0.0003518077489313964,41.093088018361186,1.1857589118338507,19411.946061971666,5385.04911367289,4.874125184554878e7,3.1566140687439647e7
0.0017793066799640656,-1.1552999203907013,0.00036259671573412574,42.04803437412982,1.235918459399535,22450.907671086152,5630.085538662821,5.044926419807281e7,3.0948074739592537e7
0.0017693089321255684,-1.1551856121748265,0.0003591582236659329,42.08429181492601,1.227630280542505,22115.332942727848,5161.975435710504,3.0131652728080325e7,2.336793480624268e7
0.0017593111842870712,-1.1546097486820404,0.0003514243991580907,41.91696883742869,1.2080021827745127,23224.447073817984,5766.016634912162,3.672283961475526e7,3.1344796225655653e7
0.001749313436448574,-1.1540046206839123,0.000357596492579088,43.24339951074999,1.234708004530302,17239.86573399834,5216.543951556526,5.075570305806719e6,2.408371729175283e7
0.001739315688610077,-1.1538692362466128,0.0003448223502757397,42.11169799375199,1.2109597751308212,19313.048911895738,5159.751643444947,4.885331139574717e6,2.3633851527068596e7
0.0017293179407715797,-1.1536722752766706,0.0003502624741157494,41.560362390562716,1.1591688775451845,17255.81013881254,4784.288956025953,-1.8834704642038145e6,2.2587203929756418e7
0.0017193201929330826,-1.153208659041892,0.00035547775603818023,41.32644686700353,1.1327897911136273,17619.90149729984,4608.206963212354,2.435557553021855e6,1.9939562219217002e7
0.0017093224450945854,-1.1529848571506938,0.00035677171896427064,41.76842567625224,1.1333878593590152,19172.53243549044,4452.5577432881755,-1.0283832764489774e7,1.9525355390598036e7
0.0016993246972560883,-1.1526623211621956,0.0003545406425856919,41.255859484983084,1.0649638086480142,11888.338727572616,4014.0268543492216,-3.2064189698827904e7,1.667603028532058e7
0.001689326949417591,-1.1524170673970409,0.00035691181183292365,41.58021158176405,1.1320018412639237,14996.12886661965,4524.391940157302,-9.986630298442233e6,1.923916234572785e7
0.001679329201579094,-1.1520446984011894,0.00035805570026568753,41.03187529867663,1.1024640098360885,13479.10835375084,4401.400275014096,-1.6833595895330243e7,1.857475303991672e7
0.0016693314537405968,-1.1514803087054202,0.0003535325925706787,41.54252727793766,1.1249836558974413,15273.920999106504,4637.134133815,-2.4385935603393346e7,2.2057086962219484e7
0.0016593337059020996,-1.1510317253558109,0.0003509773241769455,42.837672953361505,1.2194809536652058,20431.79294227525,5536.028460691672,2.373155012306581e7,3.0092441727089804e7
0.0016493359580636024,-1.1506783709166477,0.0003525712140331867,42.800514755756424,1.2101339040066659,21874.16625935077,5514.571990721119,1.1415059848112399e7,3.0325069892382663e7
0.0016393382102251053,-1.150187963562718,0.0003545428616732601,42.983950003296805,1.2356190145718031,21837.60145483566,5214.4340094512045,1.712205844135788e7,2.5880789633564442e7
0.0016293404623866081,-1.1493496177836846,0.000356201964679713,43.11862888933871,1.2207204834898768,19211.876931927432,5270.523138396142,2.2415607876838785e7,2.2551237686313808e7
0.001619342714548111,-1.1489972325255158,0.00035502922941940365,43.064501886836325,1.2081649415526026,21094.197124303253,5034.155229350364,8.679499147371558e6,2.094810756146075e7
0.0016093449667096138,-1.148949711464472,0.0003589451163278221,44.43177536431774,1.2828509758604407,24209.857986310737,5654.377148576436,2.9222728743401475e7,2.9281930136758957e7
0.0015993472188711166,-1.1483718010085018,0.0003666437514047277,45.86463800914674,1.3041805178593506,26779.261393642384,5525.111406093429,2.3156655123043016e7,2.674190941696105e7
0.0015893494710326195,-1.1480451281656496,0.0003598387072388079,45.46508221158187,1.278803313375264,27143.49349005757,5427.4584235535895,2.2239252641944125e7,2.3418981847353406e7
0.0015793517231941223,-1.1473894836890945,0.00037149986681831457,46.09082111803726,1.3324195701327497,27379.618341644906,5778.1321534329245,3.323298507104519e7,2.71190159802912e7
0.0015693539753556252,-1.1469876406970718,0.0003720777345957527,45.95285032522082,1.3540358920621165,30153.30731056164,5780.949714682295,2.651782740988812e7,2.885386773515011e7
0.001559356227517128,-1.1466158308621386,0.0003739470210743193,46.198922020329206,1.347956496338255,24604.9850605734,6285.788130637448,2.9534530020772777e7,3.487625042961952e7
0.0015493584796786308,-1.1462455634276068,0.00038326709498561363,46.64485303002718,1.3487590543322578,24915.392059267055,6128.97096744044,2.5889412723990545e7,3.6107421217223756e7
0.0015393607318401337,-1.145520993060675,0.0003889036003814092,47.21843668018539,1.3273495513046945,20203.180901786112,6046.764957257322,-2.670110409274798e6,3.5644447348429434e7
0.0015293629840016365,-1.1449130760941515,0.00039407744821847796,48.19818483283471,1.358280692624556,21130.043335084076,6434.488041042506,-1.393910457451369e7,4.1552336416981295e7
0.0015193652361631393,-1.1444463357745842,0.0003935709409641574,48.18856917910099,1.339441764732006,17918.4584110401,6398.669583321889,-5.703710750847574e6,3.751886876565924e7
0.0015093674883246422,-1.1440420229664905,0.0003967400955106798,49.183560866134336,1.3904498790545703,26079.73588934128,6998.0689099077,2.0540300685271356e7,4.402396768576155e7
0.001499369740486145,-1.1436038771359367,0.0003941535360432555,48.82840902910322,1.3649845747547582,26648.358528090666,6080.001098673487,-1.9612379527428377e7,3.024475999511434e7
0.0014893719926476479,-1.1433253087448518,0.000395554443266875,48.92232498878124,1.3802618674590998,35256.26850073571,6659.826380269217,1.7018456775008272e7,4.356005846545447e7
0.0014793742448091507,-1.142870301218287,0.00039595142206274095,48.39541871217842,1.4096722364249124,33234.27941910303,7344.5723201400215,6.188693944824506e7,5.3127188235530905e7
0.0014693764969706535,-1.14226607986879,0.00038279557634935774,46.60210513717241,1.3142418995886285,27898.725174019353,6461.591508084319,3.2585768373392105e7,4.198523171610114e7
0.0014593787491321564,-1.1416704380414768,0.0003845746312624055,46.318397079293774,1.3233511554380855,34227.219740829365,5940.740131279598,3.205847893868256e7,3.21788375577421e7
0.0014493810012936592,-1.1411943829010633,0.00038811886304075715,46.654543664654454,1.319597059498842,32752.94052480768,6053.2891969169605,2.2377713065089658e7,2.8170125471303284e7
0.001439383253455162,-1.1408028026422812,0.00038124003689551223,47.198717224926725,1.3597341857840297,30979.71470400066,6660.142692334645,3.100983317955012e7,3.508912592996301e7
0.0014293855056166649,-1.1403155339153639,0.00037834957320605157,47.68431963877384,1.368280593918665,36918.57106405858,7142.479288422475,4.900026554665471e7,3.980980113130793e7
0.0014193877577781677,-1.1400768517948832,0.0003765091509370624,47.67649423418593,1.4130751483127724,36881.38737033411,6785.172338720333,5.1963044641274735e7,3.680567810452072e7
0.0014093900099396706,-1.1394391749769868,0.0003793665758667232,46.54643517027465,1.414503964700939,30002.14263018938,6190.4283791319285,4.6746639897961356e7,3.252730432759535e7
0.0013993922621011734,-1.1391052142679228,0.00039084674517394217,47.65154338277179,1.4059783920287832,26589.067556711903,6452.307300416758,3.0789862667978026e7,3.4714822795024745e7
0.0013893945142626762,-1.138555455624451,0.0003923752416761881,47.15220646833264,1.4033701577947497,32587.591572230882,6516.577666261962,5.508363369171957e7,3.158341097967364e7
0.001379396766424179,-1.1378814220181281,0.0003856761138065509,47.797217855562444,1.4122903267446667,27964.30177795007,6747.4535295727865,5.161334737337041e7,3.698266406251341e7
0.001369399018585682,-1.1374049081413398,0.0003919997087085563,48.05910103821041,1.4014615249300968,31791.99621892855,6318.030631393041,4.410678991021129e7,2.799758776613605e7
0.0013594012707471848,-1.1367525890350618,0.00039172020635765457,46.67079759909158,1.3285033671636512,28413.51883712712,5785.6281010552775,6.028846347501911e6,2.9750633335380938e7
0.0013494035229086876,-1.1362932970675872,0.00038740045932864514,47.12303197807366,1.3589157714508553,33532.91212834069,6034.5286416221725,1.583739084721164e7,3.199927632603474e7
0.0013394057750701904,-1.135828562263917,0.0003898304755478717,48.57592667348782,1.3936613453491609,31484.897044715948,6879.667570235414,2.1327804420615137e7,4.140352245979249e7
0.0013294080272316933,-1.1354370095286288,0.0003934038277689478,49.14943588004335,1.4128684165818373,31800.378095354128,7057.465848510025,4.521346887052534e7,4.085712626514482e7
0.001319410279393196,-1.1349562072259516,0.00038768073249301167,49.48506418764076,1.412768400133053,34737.558590073684,7262.198064364261,3.845091064346551e7,4.192789831970002e7
0.001309412531554699,-1.1344860475550245,0.0003830231643102791,50.175836933589494,1.3844693541837605,34081.17081157626,6601.199845195594,2.2661161298329897e7,3.215734126116962e7
0.0012994147837162018,-1.134355043312146,0.0004019122546767307,51.41137351846211,1.4177588281140068,35600.907202565104,6355.5879654405735,3.83016614809431e6,3.1325194724150248e7
0.0012894170358777046,-1.1339143580618978,0.00039229685720476614,50.52067703989001,1.378202676147579,34813.915750427186,6723.932394909391,2.3490337416035544e7,3.606948990914291e7
0.0012794192880392075,-1.133568634179183,0.000387195431978388,52.058709500705206,1.4067244768277787,34817.1995918431,6553.171643035802,1.2201423053466117e7,3.2782145795367945e7
0.0012694215402007103,-1.1330205045613881,0.0003897681533175481,52.07702682089632,1.3739203402832643,37783.736967739125,6993.042554633631,4.190701632006088e6,3.756754674127024e7
0.0012594237923622131,-1.1324979461214644,0.0003875244764135491,52.85225761197765,1.4454523373381052,36291.45654514664,7534.744378024643,2.7751096370328985e7,4.3888229451465175e7
0.001249426044523716,-1.1320156918509934,0.00039118883707090624,52.92087831366586,1.43364204808269,31085.339780141236,7192.4526599300225,9.626024919101262e6,3.544259562787744e7
0.0012394282966852188,-1.1317540079542274,0.00039400248273020706,53.69720749609495,1.4491491484357295,33272.43226108224,7074.301571646506,1.465307845152642e7,3.341519089164444e7
0.0012294305488467216,-1.1312910139652115,0.00039617358644437016,53.473193560868545,1.461008441998202,32038.534103433387,6762.973342503238,-7.978992170540997e6,3.105141207319982e7
0.0012194328010082245,-1.1310124651332152,0.0003939852484990099,53.66699449782107,1.5187261785087907,35400.97706116961,7090.61689625622,2.1700318537490245e7,3.548359498387956e7
0.0012094350531697273,-1.1306401468160028,0.0003940152931855048,54.614709678553076,1.5406814803485245,40411.20672078945,7574.480484145589,2.627454808063366e7,4.159899524123953e7
0.0011994373053312302,-1.130092115464018,0.00038615805408370767,54.27318932933767,1.5891233283074493,48980.833400007854,7526.238786511068,6.742083064300421e7,3.745004559129337e7
0.001189439557492733,-1.129663968367475,0.0003859488568793778,54.361614177363215,1.5542798250197123,46100.95400473835,8066.186919194265,5.5032182872602865e7,5.006784809759817e7
0.0011794418096542358,-1.1291141577352743,0.00039611846786083166,55.55379515293091,1.5971725380822588,47844.1822081813,9027.316461686896,9.473992305741459e7,5.753677065681149e7
0.0011694440618157387,-1.1284655357439755,0.00039902869756106013,57.181307921659055,1.6369509733200256,53632.22138986015,8586.613463488022,6.976867415555239e7,4.9615626854504965e7
0.0011594463139772415,-1.127872165108044,0.00040530814083760986,57.43924569520668,1.6178217480142283,47662.38096562548,8947.637955023192,6.536595045123525e7,5.42945123241684e7
0.0011494485661387444,-1.127359731021483,0.0004074682234775411,58.09854899224255,1.6873591669846197,40963.8901738679,8725.5286856494,4.566325184750218e7,5.214191392707919e7
0.0011394508183002472,-1.127268477208692,0.000407658149162863,57.541107645009646,1.6671852570640657,41215.84217871295,9448.931180491278,5.425545780449232e7,6.729941176744387e7
0.00112945307046175,-1.1265796037521985,0.00040456211756956874,56.33147342232497,1.5706212833207611,33435.25940210312,8156.031605539423,3.6858190236285724e7,4.64354423669213e7
0.0011194553226232529,-1.1259897473760432,0.00041617884569497007,56.607900949112036,1.6317681946661784,35069.4049857606,9075.457393609926,7.978950337032586e7,6.155940777210736e7
0.0011094575747847557,-1.1253068634282808,0.00040229934733241923,56.19011176063181,1.5825883237247083,38771.08981010272,8784.090796336748,6.663327702329992e7,5.6091394691181995e7
0.0010994598269462585,-1.1245961840630798,0.00040128890165069944,56.680927396246645,1.6335422720622508,40686.26532642167,8873.669668390396,5.9695998748643465e7,5.820923439707718e7
0.0010894620791077614,-1.1241272782104579,0.0004107856268374059,57.185563448689024,1.696162130120766,37850.4776923591,9432.593572408463,1.1703254244608979e8,6.603837955995027e7
0.0010794643312692642,-1.1235904772986351,0.0004099493838650582,57.30270233801483,1.733996004803102,33838.91396994149,9542.528379039022,1.2724739188561663e8,6.4866591944209106e7
0.001069466583430767,-1.1231969429196225,0.0004211416819105665,58.51484720305198,1.8618094152477225,40777.555622102576,10772.594964175201,1.7727463581826323e8,7.46186263807382e7
0.00105946883559227,-1.1225425514257474,0.0004246054168208162,60.25543121649862,1.806184090715103,40685.980469086426,9910.315173118384,9.930081596003954e7,6.745437594172764e7
0.0010494710877537727,-1.122034687425188,0.0004381623214283236,60.27912516808071,1.7695383001121656,34581.2574910342,8855.826133504002,3.260083780613467e7,5.4868878729852244e7
0.0010394733399152756,-1.121523124268872,0.0004448237327881173,60.61914281109018,1.7194100013395772,31005.188735833704,8006.532314633819,-4.669233131092704e6,4.406402377139822e7
0.0010294755920767784,-1.121094097293596,0.0004403377754208294,61.03296147387308,1.810617158579302,44274.68087967026,10139.634957135886,6.718797978526308e7,6.930347157324167e7
0.0010194778442382812,-1.1206461476512455,0.000439259633557458,60.90846976664614,1.9084495309808631,55188.30569553667,14392.138966616882,2.3830852853157e8,1.5951204074306366e8
0.001009480096399784,-1.1196525041888215,0.00044045783236835095,60.497225650589115,1.839237833819899,50911.42464140868,12842.930951739767,1.7117635314154783e8,1.2808925655186078e8
0.000999482348561287,-1.1192118262813215,0.0004469240420722578,60.866698209421095,1.8442890307510336,39124.31584159017,11714.956324988436,1.4968720819817644e8,1.134166717394526e8
0.0009894846007227898,-1.1188679485675508,0.0004348896650760057,60.21449188421447,1.8328570683822625,36184.239705243825,9842.036094910402,1.2779280135712257e8,6.556329353661745e7
0.0009794868528842926,-1.1181625086800386,0.00043043016203534807,60.495797892771115,1.8253850434701175,39482.434377616184,9477.302587849317,9.294954238908258e7,5.64433532024571e7
0.000969487417023629,-1.11753200113582,0.00043259122679779194,60.35065193802131,1.8842953690017483,38255.2526677011,10431.898866981497,1.6798567178880602e8,7.340525178597674e7
0.0009594873408786952,-1.1169550910895694,0.0004357546370062287,60.97621095163734,1.8843757670508083,43374.36592816527,10373.565076718649,1.4591626327978784e8,6.899268777622613e7
0.0009494872647337615,-1.11648053740387,0.0004407278336507594,61.752605838526165,1.877993720612135,41433.59549875694,10899.84205736049,1.3846739205567262e8,8.181464737203728e7
0.0009394871885888278,-1.1158752831499994,0.00043595553855213016,61.53510659095264,1.9153281631882968,40600.6023322657,10465.84241311336,1.5646288009392616e8,7.480678503804073e7
0.0009294871124438941,-1.1153805546983027,0.000430609130132981,60.75217276090857,1.8805029932091777,43943.005147394615,11502.672341256355,1.770920890166268e8,9.439950005152315e7
0.0009194870362989604,-1.114796335493967,0.00042984764878188495,60.8639526253486,1.8346782515700308,42737.25610629497,10901.714068171212,1.2563754818824701e8,8.673192601919611e7
0.0009094869601540267,-1.1144144909000362,0.0004322838899675839,60.39631679247878,1.8283959756211507,42973.885116480255,11320.26282567139,1.7891459079272923e8,9.681582975808454e7
0.000899486884009093,-1.1138127099013024,0.0004328436845948488,60.61982505048387,1.7518382795452494,30711.216776299912,9336.912869935522,8.837830594794297e7,6.1375509515232004e7
0.0008894868078641593,-1.1131687930722556,0.00043832874988264993,61.75101523875379,1.7888180906703155,37758.92251085938,9868.150091411582,1.0705402377178425e8,6.157711754936709e7
0.0008794867317192256,-1.1127792162426016,0.0004383513660074334,61.68436999694027,1.826999075155392,36534.596383749085,10057.728342113229,1.453128544083265e8,6.840818987632425e7
0.0008694866555742919,-1.1122002604005374,0.0004373900338913491,61.58766617841433,1.8332675332181048,31774.75724781149,9562.195853949575,1.2260421264111191e8,5.620470772202976e7
0.0008594865794293582,-1.1116681587127084,0.0004401409384606505,60.83390047503359,1.8110474566056771,27445.913387841454,8608.643875324144,4.019833197187208e7,4.4521604759831935e7
0.0008494865032844245,-1.1110950273964693,0.0004423683135025693,62.237465403258106,1.826013301792419,25321.86040556287,8915.335614279644,4.538251871702588e7,4.884838735654164e7
0.0008394864271394908,-1.1106497118950172,0.0004420634563408679,63.57069220503251,1.840947778352718,25452.034155667745,8622.041352213044,2.8822141971498546e6,4.697887438859116e7
0.0008294863509945571,-1.1098825787770812,0.00044679595771725814,63.97086941158344,1.8241695426200515,28142.06494615383,8431.126751659804,-1.2476489313314617e7,4.3542560165973e7
0.0008194862748496234,-1.1095183472495778,0.00045600344903565113,66.203886994245,1.8607381398257574,29863.31700970343,8663.221543383337,-6.372908386650059e7,4.548526930754629e7
0.0008094861987046897,-1.108883090124024,0.0004524650064909524,66.05328901154235,1.8719117108864631,27626.578445398984,8941.699264747082,-2.4556607650383733e7,4.6507067553798124e7
0.000799486122559756,-1.108350212857431,0.0004471735650499044,66.27515489919375,1.8732187500538495,34092.401143838295,9443.767210993989,3.7436341170800966e6,5.152790219353578e7
0.0007894860464148223,-1.1077622786265025,0.00044565483598802986,66.10163586350293,1.8445345105669628,33271.84732922424,9256.082502974225,-1.800181760345627e7,5.817382723841398e7
0.0007794859702698886,-1.1068064664163408,0.00044290725976089593,65.99175146988108,1.878555937221968,41179.67002928629,9136.260969133225,-4.1451904266723073e6,5.2575321694933444e7
0.0007694858941249549,-1.106258883356349,0.0004371556777814669,65.42707954746147,1.8905366627564173,36307.71029992072,9385.882313288368,5.701473495609453e6,5.221575540523767e7
0.0007594858179800212,-1.1057409373906575,0.00043455946912990923,65.3439814646593,1.9175997471397495,31899.11925396755,9679.936264497948,3.646505565174826e7,5.458197434369902e7
0.0007494857418350875,-1.105020352608256,0.00043402700957574457,65.07648449751902,1.9171550359647915,31340.59714622484,9953.215761139409,4.050039033344724e7,5.598294112518367e7
0.0007394856656901538,-1.1049239961093593,0.0004417519539054824,64.93613706976618,1.9530611602298082,21948.698144182697,9620.092099267105,4.056307679638798e7,5.015931583288989e7
0.0007294855895452201,-1.1040608610928258,0.00043854107722617795,65.13829230641858,1.9045509955918272,30066.310858321558,9416.790053427409,2.6051089611940116e7,5.385376942565078e7
0.0007194855134002864,-1.1034977900604608,0.00044337754682800606,66.88445092312894,1.960121305566103,33585.46113423179,9924.653536338386,2.867400335264022e7,5.673664297857082e7
0.0007094854372553527,-1.1026421401830906,0.0004445463947182513,66.35083128890119,1.9385224400341448,42864.73761085367,10398.68703717623,6.011441153552229e7,6.6214152993355155e7
0.000699485361110419,-1.101996450125519,0.0004417352687755364,66.8262928476671,1.94253560796163,47673.767864771995,9763.338441949258,6.53977200028399e7,5.764336787253413e7
0.0006894852849654853,-1.1014589318968426,0.0004361363561793038,66.55931848706716,1.9578106383213252,51596.415384869746,10929.0686276344,9.364893294851416e7,7.62830651125651e7
0.0006794852088205516,-1.1007602700078065,0.00044442121414770095,68.54442417153386,2.008563148634237,46901.38831330357,10159.649813412088,8.117494416698879e7,5.753705728885067e7
0.0006694851326756179,-1.1002631362508726,0.00044128867054783717,67.24230749875113,1.9650401957085646,43007.906193221075,10254.561632596762,7.085993849723583e7,6.445856304341383e7
0.0006594850565306842,-1.0994940677808474,0.00043535363070964746,66.65496880390076,1.9291458805914012,42957.40658382977,9863.11108684296,7.553223491642055e7,5.9359001525238715e7
0.0006494849803857505,-1.0990177645769097,0.00044383560768309347,67.98194164381991,1.989897308034683,48129.356609830866,10839.393267524014,1.2082711566894376e8,6.713021809286855e7
0.0006394849042408168,-1.0984332610226704,0.00043888322611547535,68.10335858964372,2.017115928256469,47635.66782019178,11563.591800218128,1.0369163112463193e8,8.924391054350069e7
0.0006294848280958831,-1.097579342381962,0.00043683741145883513,68.06631640251292,1.8791438024775475,33205.34565109426,10179.194022191488,-1.5837759996324224e7,6.402087353208278e7
0.0006194847519509494,-1.0970172192424967,0.000441551550317591,68.178664339882,1.862814927905086,43756.144013333884,10037.3930090894,-3.525487743395869e7,6.127275437624217e7
0.0006094846758060157,-1.0964334823877209,0.000436598359263773,68.24025488002025,1.8961376273612818,43423.89101618746,10162.038800407816,1.6388371118453246e7,5.852132297628817e7
0.000599484599661082,-1.0956699585134337,0.00044184362168075834,69.73261132635886,1.9981489923922977,48351.18187237226,10945.81962678617,4.4243472743305676e7,6.87309180708361e7
0.0005894845235161483,-1.0947682009077213,0.0004502765180753189,70.94169010340212,2.0132051149568775,49552.56653722462,10381.248869801642,-1.8639261952046826e7,5.9426163607677035e7
0.0005794844473712146,-1.094098151888415,0.00045146528332599603,71.83067862882963,2.034584364601637,43475.282804870185,10200.993005906908,-2.3755379438453645e7,6.1154507367729835e7
0.0005694843712262809,-1.0933896184367522,0.000456302213024939,71.70043793850236,2.019303395132168,41873.26019811674,11324.106026934583,2.0580375855748363e7,7.699238118178529e7
0.0005594842950813472,-1.0927058322771992,0.0004609128784055789,73.16214913373486,2.035097071054446,43944.515476554356,10776.915800042725,-4.434061496022356e7,6.766021012398417e7
0.0005494842189364135,-1.0921405467183003,0.00046586111973764415,72.47664919474562,2.072739321464272,35621.66781353173,11699.44164281617,4.5628249266953394e7,6.908270502036902e7
0.0005394841427914798,-1.091334902842279,0.00045934302697552855,71.92627965429891,1.9861022278887475,44448.697134006914,10551.966683583285,-3.9952815213791355e7,6.390356738237576e7
0.0005294840666465461,-1.090513302199019,0.0004578468339426813,72.63100185132559,2.0513237053302094,52755.00600290768,11210.791694837024,-2.3494620789923646e7,7.465220391897906e7
0.0005194839905016124,-1.0898026727385264,0.00046104315297676283,73.68876991961123,1.9664079760809785,39657.145450602984,10167.526112774241,-1.0613057787932366e8,5.7565133205942795e7
0.0005094839143566787,-1.0887491610329567,0.0004578091465755904,74.16646134706751,2.0156543485037757,43760.47676071523,9879.98906901956,-1.296678832354412e8,5.615584776503441e7
0.000499483838211745,-1.0881478691139308,0.00046844577491439335,75.94180212614454,2.0540528871539836,38555.693262424254,9941.10821420891,-1.9407447196694815e8,5.447691483013779e7
0.0004894837620668113,-1.087414174354273,0.00046680838531134976,74.49930869726845,2.094767900236443,38885.08306910083,10591.439825576583,-9.048661989950325e7,6.072683675817058e7
0.0004794836859218776,-1.0867494845812864,0.00046789743130770824,74.70747272360217,2.110787720812419,42149.1132315156,10138.19271492747,-1.0973922495705767e8,5.638568248869124e7
0.0004694836097769439,-1.0861408380250874,0.0004793779976987719,77.5248071432276,2.1470677276108168,48029.93025395931,10699.211230147625,-1.2918722808843829e8,5.913219366139765e7
0.0004594835336320102,-1.0856358130987434,0.0004741223196663761,77.16327936176616,2.152328029073657,51075.180544215495,10997.985542325845,-9.181023210131976e7,5.7751391806353055e7
0.0004494834574870765,-1.0847936117543227,0.0004796098322403815,78.44259350840694,2.168068856892045,46140.37237840028,11825.037275802177,-7.361479723152283e7,6.5093949663535714e7
0.0004394833813421428,-1.0841443135955713,0.0004794771130046567,79.84985465467498,2.194775519843341,48614.72895332571,12211.207691926642,-3.369501446275195e7,6.733341191059639e7
0.0004294833051972091,-1.083361732672404,0.0004846928940185075,80.25143310013857,2.2581848183666766,52836.446132175886,12726.50756793756,-4.902317900746614e6,7.367064884865537e7
0.0004194832290522754,-1.0826268397618135,0.0004898041620801969,81.07228792470283,2.2924077122308395,50766.0142030686,13373.22970207646,2.881731955827939e7,7.834603756001624e7
0.0004094831529073417,-1.0815663001387612,0.0005003161369520703,83.2864579259173,2.4177319687491137,49903.38719627783,13322.065873859721,4.1078901047357515e7,8.040621187778932e7
0.000399483076762408,-1.0807929389416147,0.0004994583891143534,84.54079533533572,2.557109372975521,58387.02089784584,14647.847790622463,1.2797151755901645e8,8.34463760052447e7
0.0003894830006174743,-1.0799931161961915,0.0004980409830943961,84.87659793220982,2.5477629253014547,66631.58287614417,15114.135801976001,1.4820717654942426e8,9.571484302234417e7
0.0003794829244725406,-1.0793849719394124,0.000492407931344049,84.39755306463226,2.474106080424938,62348.16374069803,14564.49263876276,1.286301675203932e8,8.349775861617707e7
0.0003694828483276069,-1.0786730107247409,0.000494851178736605,85.51484165899862,2.5058790312793175,64540.07024979965,14395.05306738763,8.296592560740593e7,7.965049899768634e7
0.0003594827721826732,-1.0777520666143428,0.0004999096578448896,87.09204615527892,2.5629060955782723,59099.22284928741,15324.984859559476,1.1845729492455296e8,9.538310725006355e7
0.0003494826960377395,-1.0769928439947924,0.0005028521306950859,89.49301372543113,2.6163279532647663,70890.29147260149,16295.520140632143,3.039707944583359e7,1.1152297284200554e8
0.0003394826198928058,-1.0764353992230327,0.000498365864879445,90.47302349956253,2.6766459122275,75079.18075858371,16982.837659498706,1.1814032260860872e8,1.160037792491292e8
0.0003294825437478721,-1.0753912500603378,0.0005038923079096019,90.77990433231608,2.749365332956529,72470.90802976336,17727.71884120825,2.0914099999608016e8,1.3302880652540764e8
0.0003194824676029384,-1.0745763377571051,0.000508420999700874,92.37496715350855,2.827815790580718,84719.93507166271,19047.537242299084,2.5499915539130133e8,1.4777511704182988e8
0.0003094823914580047,-1.0741923261512187,0.0005070846248364355,91.34534625365953,2.840104047318962,78405.85358088312,19127.952586125,2.366624564475243e8,1.63033253797447e8
0.000299482315313071,-1.0732932341967671,0.0005176420684220604,93.18571176432049,2.925447877303134,83969.57089981185,20386.019524576284,3.1552342234775454e8,1.6343481050749767e8
0.0002894822391681373,-1.0725863115504166,0.0005064039857420638,92.18999820306493,2.7704280778361428,69108.64442643414,18951.477360565095,1.8337664090294245e8,1.5321465227353874e8
0.0002794821630232036,-1.0717226186879492,0.0005131826117582502,92.99720069991633,2.7746805629065427,67275.30394317753,17815.719206330796,1.1261149174361727e8,1.3888617932262504e8
0.0002694820868782699,-1.071369047024557,0.0005219779819407059,93.49641258894238,2.7134281947011716,62073.0017637338,16970.26532657534,-1.389088741410239e6,1.325199148503542e8
0.0002594820107333362,-1.0708489829219754,0.000526555301729979,95.37806944595359,2.755170611530947,59504.59814245329,16949.941381326782,-1.5156589311038109e7,1.2793906142773205e8
0.0002494819345884025,-1.069831932172576,0.0005221892675601484,93.93469123149403,2.8358812908384152,66768.75204020829,18403.21174610173,1.871990329728956e8,1.4782769189963382e8
0.00023948213492985815,-1.0691316633821941,0.0005230687304150195,95.29934011442015,2.7348028416640857,62211.00997707716,16873.017855762886,2.8634488372996107e7,1.2383502374004264e8
0.00022948264086153358,-1.0680927928149107,0.0005321288546264794,95.46412850642334,2.8740174132028966,60317.705944924,17797.29532736845,1.404389184561394e8,1.4288005921592233e8
0.00021948314679320902,-1.0672503435410483,0.0005248502414854785,96.1240022824194,2.8589503617409813,67640.13508185628,18394.442358142092,1.159115118153887e8,1.595463181049151e8
0.00020948365272488445,-1.0663596382171188,0.000521146348669323,96.30657862269446,2.854422591537036,69425.81069878401,17137.710633863935,9.45056017999128e7,1.3266795262430394e8
0.00019948415865655988,-1.0655067539234686,0.000522653050664836,96.04674792218766,2.793415229096299,64139.34242967617,16452.385172030612,5.5322690947888486e7,1.1997798597805521e8
0.00018948466458823532,-1.0645685953182595,0.0005293752002028926,96.90315641917574,2.7129618236008586,63893.80282799901,16652.98660562093,-2.093639708357634e7,1.1864027588734545e8
0.00017948517051991075,-1.0634260501281845,0.0005236469813922627,98.98205274458353,2.7573313984524686,66818.05357379264,16787.25767744748,-1.1637245797327178e7,1.2624813111426151e8
0.0001694856764515862,-1.0626914810175674,0.0005308615340697222,99.96611897158368,2.8297171266536583,61441.10193003646,17339.244945849165,2.5195732553306673e7,1.425176060156118e8
0.00015948618238326162,-1.061990831807583,0.0005357117601909787,99.21069806307473,2.7614571412476314,63041.72212646133,16493.462564252553,-1.8496681259150212e6,1.3233057066489162e8
0.00014948668831493706,-1.0611739489035281,0.0005323048397295225,98.31237308001803,2.7254035459858024,64642.86958824809,15372.710941483834,-6.321165641687708e7,1.117418013982956e8
0.0001394871942466125,-1.0603468300636296,0.0005231171528753377,98.46167337300287,2.6948445083839836,62725.87058139683,14120.195988527415,-1.9978821344863045e8,9.560041091619936e7
0.00012948770017828792,-1.0594584206334074,0.0005172134312509468,97.37272259887472,2.630159952697002,61732.22926531208,14775.859501082525,-1.673296510081461e8,9.922681585085952e7
0.0001194881260744296,-1.0584052203010546,0.0005225186948592597,98.60522751855844,2.722836194121904,62335.571362537514,15617.61838072738,-9.661347847914405e7,1.0880511519081362e8
0.00010948834096780047,-1.0574465777722177,0.0005280810633817416,98.30770456168743,2.7088503897173197,53228.13505437453,15579.428851177363,-8.513709829795189e7,1.0185259124190103e8
9.948855586117133e-5,-1.0564811901717173,0.0005311248530259477,99.05910931587982,2.6908642529495053,67514.97920509368,16033.619726756257,-6.5938766665759854e7,1.0138923864013755e8
8.94887707545422e-5,-1.0557025274783849,0.0005290269556278007,98.54485781970895,2.7410034492819975,86077.56105015849,17113.401955564314,1.3930622162270206e6,1.1442433813056408e8
7.948898564791307e-5,-1.0549831776471343,0.0005302571190461059,100.46003433241668,2.8438868531845376,87468.75983921975,17796.74425113236,4.245019530020704e7,1.2519082720707235e8
6.948920054128394e-5,-1.0541106632708883,0.0005385067165050838,101.00383565501582,2.8554429158290167,88252.49314142548,18297.45209309295,4.062611964164593e7,1.365789349840538e8
5.94894154346548e-5,-1.0533048050557519,0.000544514140274168,104.91673467768115,2.930736204278741,79362.82880042616,18793.424280664356,45389.40102290592,1.4069422815841174e8
4.948963032802567e-5,-1.0523226767679057,0.0005446771977301933,105.22828212104908,2.9300471260699004,75869.51022769022,18964.274500423722,1.7104725739391677e7,1.4155242753226933e8
3.9489845221396536e-5,-1.0514792426003727,0.0005510337556829695,107.91666762286728,3.075638837859106,83169.61355648098,20106.055791416857,6.259689648774304e7,1.5986381102844307e8
2.9490060114767402e-5,-1.050521595641808,0.000551354034147955,106.99832665071955,3.111690922071474,83430.91924678264,21251.26550615114,9.909834752392484e7,1.8626641578445882e8
1.949027500813827e-5,-1.0496318773983373,0.0005559987810221618,109.87067074843048,3.0546553880837903,74430.53520287972,20673.84147450798,-2.7133611118939325e7,1.7348640576214772e8
9.490511729381979e-6,-1.0485714833118216,0.0005561821930564767,111.11480878513805,3.069808933718589,68834.95064694255,21888.479499484132,1.3276310259053262e7,1.8633357707591948e8
-5.092371111459215e-7,-1.0476101769642876,0.0005582342189669813,108.442856604151,2.9651902122779994,74387.91941554248,20423.94329934881,-2.075679166883469e7,1.6739336278380156e8
-1.0508986633794848e-5,-1.0468408944438425,0.0005603863016107185,109.79472667472646,3.0292772673083346,59743.61311480786,22309.198063010794,8.810130859171098e7,1.9662901257792935e8
-2.0508754460024647e-5,-1.0456510521817552,0.0005626266334744721,110.82104765093403,3.110278208880953,60794.91934839837,22957.222637919363,5.996384434721271e7,2.0055539255143157e8
-3.050853956665378e-5,-1.0448476111562646,0.0005608353077256318,109.3423941925915,3.158536555138259,74932.63207074722,23340.880137330623,2.19010109843989e8,2.1173672347772446e8
-4.050832285429351e-5,-1.0435214522183638,0.0005620168644730093,109.85818379749739,3.2064694156236766,69488.19058163985,24209.41581068555,2.5065258306656617e8,2.2150138337708685e8
-5.0508107960922644e-5,-1.042676069504219,0.0005699326413349265,111.73543126721546,3.1531408583940657,54106.988027011335,23211.88864255065,9.836792912635812e7,2.0299540091208375e8
-6.050789306755178e-5,-1.0416712754425446,0.0005742337596143269,113.91107068257564,3.207394241371685,58547.19136421903,23595.253272003043,1.1825910630377167e8,2.057980953414581e8
-7.05076745362021e-5,-1.0407430467949557,0.0005745686349930554,113.68737556390218,3.2148394481399203,74507.31807569787,22851.015698838284,6.132220562038229e7,1.8763760010489967e8
-8.050745964283124e-5,-1.0399863194054209,0.0005740661507166792,115.3088307428709,3.2348585745071725,86726.99393527035,23222.23329785223,8.459817535359487e7,1.9362469233975744e8
-9.050724474946037e-5,-1.0388683844062736,0.0005839475176374064,116.30377389310843,3.3065715698997313,82502.96659028578,25577.166635770973,1.510508645123386e8,2.424813359995689e8
-0.0001005070298560895,-1.037890985424693,0.0005876987494489666,116.71589746473467,3.3081888361412473,103820.25274122608,26914.69287392928,1.9610455206630224e8,2.672416138457384e8
-0.00011050681496271864,-1.0371150362564363,0.000592488281308834,116.65663935122038,3.3153875018739525,129791.35986047822,26160.221112894833,1.7329572338010952e8,2.6739768674170515e8
-0.00012050660006934777,-1.0358155917096452,0.0005919422266419622,117.30235733335036,3.278720632031065,127246.03104243256,24350.22417128534,7.890966944224067e7,2.1688700525051048e8
-0.00013050614506937563,-1.0348719064189653,0.0005964240531773003,120.31675594444104,3.3718256387445034,136118.92577620977,26457.525182576184,6.21031221172327e7,2.4762188832157648e8
-0.0001405056391377002,-1.0338138829310413,0.0005901738564730837,120.35195573801506,3.4846784015430803,157554.6327688728,29238.791003967803,3.720519521170296e8,3.036853893217395e8
-0.00015050513320602477,-1.0330712859623585,0.0005893643100901512,120.63381461339702,3.517444822222261,152570.2577671162,28553.980411124383,2.964031968170583e8,2.772239049947238e8
-0.00016050462727434933,-1.0318552067974258,0.0005922374735588985,119.54322789423341,3.5236534546326617,144971.3847684134,28303.246995057376,3.4229232427011484e8,2.666063362251756e8
-0.0001705041213426739,-1.0308291501089684,0.000591987454197758,119.4425044983687,3.4780068481591164,135374.50228376614,27369.800493106948,2.706061644931241e8,2.4412417406040302e8
-0.00018050361541099846,-1.0295414099791942,0.0005969273267962332,119.62448852406412,3.423252755568498,126001.46590241745,26135.967135156254,1.8627624462994114e8,2.1796840892028156e8
-0.00019050310947932303,-1.0285573013871683,0.0005979531282596419,119.751756788703,3.4435147013591867,123666.6439075545,25204.84667336033,1.0625161091629688e8,1.9334874445576286e8
-0.0002005026035476476,-1.0273193559790015,0.0005961368228002349,121.95181124657447,3.6133811554170925,141439.66204374714,28836.076416719134,3.9577114566558385e8,2.563271348250067e8
-0.00021050209761597216,-1.0264593741608328,0.0005942983750576749,122.77565365715098,3.6369906203689637,134482.23293739537,28685.23411468582,3.8613529164018357e8,2.5361393812237263e8
-0.00022050159168429673,-1.0254341010253785,0.0005999246896834939,125.08117693659757,3.7755237288897017,131540.83399637914,29979.722211798715,5.109399981205504e8,2.646320029999649e8
-0.0002305010857526213,-1.0242617897413473,0.0006063279461777602,128.55924104000917,3.8335875237737,133322.22581204906,30299.527166478154,4.795310309113209e8,2.645478576841639e8
-0.00024050057982094586,-1.022892451248375,0.0006058327546930058,128.14220485356685,3.7620833533731104,145807.95010656753,28681.54714362544,3.703711366577411e8,2.4120196546487296e8
-0.00025050045223906636,-1.0216964123742966,0.0006123202349703774,129.84767825753863,3.8275083833321144,140592.65049951765,29971.99212725116,2.9838783026968384e8,2.813092211003057e8
-0.00026050052838400006,-1.0206392664555382,0.0006050389448886355,129.84166975306465,3.864379172054313,134377.3429124026,30930.820390353394,3.591545831530544e8,3.0854395217375374e8
-0.00027050060452893376,-1.0194070969617846,0.000604051273015552,130.30292824230705,3.7471022820005886,125103.56559402467,28095.866878709374,1.7193479495569122e8,2.432339373781186e8
-0.00028050068067386746,-1.0179691561824764,0.000614291481541062,131.2339869951974,3.7162010791887212,115271.68143810527,27143.264461333383,4.407430120754683e7,2.2454513077658308e8
-0.00029050075681880116,-1.0166433836832685,0.0006219929868938938,133.67017054515713,3.797503024430753,113576.78119984965,26617.8767002037,-139910.75733896607,1.9964759162094927e8
-0.00030050083296373487,-1.0154094291478861,0.0006208397045972527,133.28947748044243,3.786076805087458,104398.99882163237,25501.640712114895,-7.938775635609718e7,1.8392407621559078e8
-0.00031050090910866857,-1.014306861228623,0.00061950416861435,135.26487624253357,3.891584346061323,117561.22994111008,26997.962498999612,4.770675768850475e7,2.125690636759416e8
-0.00032050098525360227,-1.0130722035427506,0.0006368432073224482,136.8799107948608,3.8772802756434492,114664.00805351997,25984.49478045053,-1.4796621139307937e8,2.0929068730298176e8
-0.00033050106139853597,-1.0118054227667848,0.000639423847402441,140.36390201733127,4.028358721097107,132616.30600349043,29563.27421371232,-8.624915114860183e7,2.751374687513223e8
-0.00034050113754346967,-1.01071804601045,0.0006377882115671062,141.34989698628107,3.977743412501853,104087.35251503577,27338.900528550777,-2.4552401368158737e8,2.166227583649023e8
-0.00035050121368840337,-1.0093914634481622,0.0006498574399373243,143.48619041073673,4.012252714883681,94078.35319872068,27506.159586874932,-2.831074572979498e8,2.1779687331251314e8
-0.00036050128983333707,-1.0080790134058084,0.0006540668445964616,144.80975805433795,3.9751658493435427,89854.70427427058,28986.931668786947,-3.1684607236717075e8,2.4880394654941565e8
-0.00037050136597827077,-1.0069440253103201,0.0006579312253522108,146.38982360888897,4.202113506277592,97366.80486684498,30895.0303194708,-6.908858557374899e7,2.883447544935769e8
-0.00038050144212320447,-1.0053931358501618,0.0006588794013970465,149.1621906026703,4.279346984696509,128445.36018328411,34496.21341278363,1.8134346296541965e8,3.550205829844377e8
-0.00039050151826813817,-1.0041836680833571,0.0006600662301673613,150.10204739898984,4.274759520035299,135887.2647904815,34274.67085343775,2.147611350818424e8,3.459441248243535e8
-0.00040050159441307187,-1.0030486863994947,0.0006579351023270175,147.49013191557427,4.148851995402363,141057.1352370677,33911.35551694696,2.1733260195558155e8,3.4528410824916655e8
-0.00041050167055800557,-1.0018865791579505,0.0006588656846097339,147.49533232146499,4.025237540090088,117851.24757007776,29633.603359031637,-3.090309660086336e8,2.5683991914479625e8
-0.00042050174670293927,-1.0003703734171638,0.000663351325353442,150.27017718889815,4.112088297357792,126624.00386113083,30675.00277171573,-4.112779799854631e8,2.7800512888707286e8
-0.00043050182284787297,-0.9993396483719674,0.0006690092694163739,153.08153420049538,4.193442568076686,116276.64755883,31329.32990870332,-3.6731172802437305e8,2.5746763866234106e8
-0.0004405018989928067,-0.9981454156199248,0.0006664327569788969,153.4079014582817,4.2359070458281,110331.06688583428,31369.5152533294,-2.9838304732554287e8,2.6273087823583817e8
-0.0004505019751377404,-0.9966380103638103,0.0006651940506627727,155.44869393807122,4.202553826656607,123751.59137124316,32123.53975923135,-2.989348118897864e8,2.6212255976277143e8
-0.0004605020512826741,-0.9949741433500912,0.0006591262535002474,156.9717625645681,4.193672174305944,116717.22119611253,32581.216355969547,-2.746896659462579e8,2.664704960054357e8
-0.0004705021274276078,-0.9935429795607791,0.0006667054543611291,158.81596719694494,4.338087632323563,127367.1439845853,32374.19014738351,-3.873392237966942e8,2.7188204266255724e8
-0.0004805022035725415,-0.9923217043801343,0.000671817925576585,162.2700002463926,4.3713773113029895,134549.90366937805,31927.2384685513,-5.568060784742205e8,2.839740791305621e8
-0.0004905022797174752,-0.9910667032457908,0.0006735241738853246,164.15487063130894,4.521433696503781,131926.04191405608,34268.24621596666,-4.1224810529246604e8,3.040774032356489e8
-0.0005005023558624089,-0.9894775183460376,0.0006807931545726973,166.01340460343258,4.515285761317269,165987.447838658,36918.86164655711,-1.9400235832064867e8,3.3887923950568676e8
-0.0005105024320073426,-0.9881095666157111,0.0006865373624373603,169.3413552797089,4.635370347959459,173281.36154307687,39605.23000843406,-1.7627292578046348e7,3.620543820400566e8
-0.0005205025081522763,-0.9867214156370577,0.0006906432955525375,171.74283334477119,4.6749427488994115,150654.46194612747,41373.496266189046,-5.491967874928535e7,3.966362559015588e8
-0.00053050258429721,-0.9852682416137285,0.000700665289087037,173.05018352241183,4.6985510911790955,180010.44975750762,40905.62168410143,-1.0993136920770647e8,3.899245332797812e8
-0.0005405026604421437,-0.9837174032224646,0.0007000450130711898,176.5273137429753,4.85830853962144,173004.94857583178,45084.15196047036,5.599085439817964e6,4.879446480635611e8
-0.0005505027365870774,-0.9822923365001663,0.0007070860198601007,178.46511579447426,4.831469538387379,171175.55296216463,45108.182527264325,-8.087317831338471e7,5.018846753015846e8
-0.0005605028127320111,-0.9807753370491465,0.0007155980219907926,180.0705518423833,4.9791165217460795,159127.32825668188,46800.48165992617,5.952153693748919e7,5.324341162932347e8
-0.0005705028888769448,-0.9791518894486225,0.0007202376621094597,181.35558370152887,4.930715411161077,172651.20486957693,46435.251941210474,-1.7553184806148288e8,5.315841689321348e8
-0.0005805029650218785,-0.977666385585246,0.000731089910346906,185.39473614564858,5.159318786070294,183664.71448136374,50222.93369332976,7.809315814903234e7,5.811273224726398e8
-0.0005905030411668122,-0.9759842604316175,0.0007314720441133077,189.5421774542153,5.332497142543012,179671.82789880267,52970.11414338095,1.1918032867463423e8,6.714058054807433e8
-0.0006005031173117459,-0.9745113211590613,0.0007325236018153673,189.9351396295058,5.336338212969467,219301.34295581974,55459.655946818304,2.956270632219612e8,7.361859757294922e8
-0.0006105031934566796,-0.9728564308407216,0.0007372166880763566,191.0888392672482,5.343730582668836,203447.6216852131,51193.22803298138,8.779787635340324e7,5.910521888589618e8
-0.0006205032696016133,-0.9710650649311627,0.0007337748633834325,192.63803434830336,5.314709471624478,226776.3459938207,51088.556491594834,1.823739797257683e8,5.755744924952568e8
-0.000630503345746547,-0.9694505836924464,0.0007341049903314797,191.8937461907746,5.294819223455628,264125.8745597515,50959.98289289245,2.7912125098674905e7,6.023566885683452e8
-0.0006405034218914807,-0.9679752436817528,0.000737665678478345,196.4433497074676,5.403011280328465,282050.3020013146,54611.94541550017,2.4100670101911286e8,6.543685870356381e8
-0.0006505034980364144,-0.9665709881908688,0.0007338197071166707,195.52187348944014,5.328301952791658,256989.54178355887,50920.926606958776,4.1199737505959086e7,5.678847037801573e8
-0.0006605035741813481,-0.9649155066021027,0.0007401798785368837,197.42786844692034,5.292540357116949,275192.59433908586,48666.417887419164,-1.0133030282627738e8,5.0286663569618887e8
-0.0006705036503262818,-0.9632758878502109,0.0007442667363924004,201.0856590602028,5.3317020708167355,285221.881000741,51250.409441534975,-2.0952458027429125e8,5.786804178818519e8
-0.0006805037264712155,-0.9616307729484974,0.0007464574663692713,202.5820091454597,5.454883127204492,304332.7272668025,55977.54415830936,2.0590807568715614e8,7.011201403415129e8
-0.0006905038026161492,-0.9601348523529762,0.0007572390983632905,207.60021471744201,5.549619676575569,322346.18407353444,58156.37736711599,2.3846225781590328e8,8.017207603043873e8
-0.0007005038787610829,-0.9582418256873778,0.00076261887222755,209.60604364882997,5.746201226757776,327325.79678274953,58225.567877133544,5.792341398825712e8,7.187468625247214e8
-0.0007105039549060166,-0.9565073402280767,0.0007830676014127102,214.4302306115034,5.757358454792298,321099.6181403549,55817.28929124635,3.3105925534424967e8,6.004628244489882e8
-0.0007205040310509503,-0.9548872064841284,0.0007914158928521196,215.48144096668705,5.774203787449745,316633.5265721259,56674.17288809341,2.824360679701387e8,6.551560454746268e8
-0.000730504107195884,-0.9531329852884309,0.000800882965660495,218.9300470985979,5.965352419891075,334484.5507919197,63356.316116403344,7.318051596936467e8,8.26374374567921e8
-0.0007405041833408177,-0.9511211144950974,0.0008001425848784317,220.3505737368529,6.103678500378442,323755.46392113867,62872.19594633027,6.49347481743732e8,7.900270449833313e8
-0.0007505042594857514,-0.9498544938092561,0.0008052602047382508,227.414044112987,6.343190700042539,347730.2002807535,69024.66067426138,9.312371429971982e8,9.571765504372109e8
-0.0007605043356306851,-0.9481649381476148,0.000812983868671921,229.96645770639716,6.224249547057635,337502.1309681434,64349.774054535024,2.503664272675129e8,8.482957622335993e8
-0.0007705044117756188,-0.9464404391994311,0.0008168128709504914,229.56091414490606,6.407234976783571,350532.70759868965,69284.05555784471,6.751698720518814e8,9.610158817495867e8
-0.0007805044879205525,-0.9447766844177375,0.0008147242804796967,232.75528550492217,6.481449638042671,323614.4708028741,69033.50657055552,4.973156233688238e8,9.274821286650091e8
-0.0007905045640654862,-0.9430901841345187,0.0008225078454129894,234.6026606848215,6.519722570137523,309426.55409742746,70394.95875736506,6.074837276525369e8,9.572328274803725e8
-0.0008005046402104199,-0.9412634527785398,0.0008357599536477293,237.32144093457651,6.661502203423541,325085.67244518496,74761.25211231805,9.276867694149456e8,1.096149424653565e9
-0.0008105047163553536,-0.939367392590791,0.0008346605697976665,242.20709406650542,6.830888564129868,347840.083447946,72755.76038418848,5.603228589684831e8,9.330541208324226e8
-0.0008205047925002873,-0.9374337021448006,0.0008357277483340351,245.49910596631582,6.907919158796276,376386.2054626666,76058.55585198273,3.3415577799436593e8,9.912322833576912e8
-0.000830504868645221,-0.9354426827756275,0.000840895733567753,247.73173403709225,6.799795448924959,371233.2559568772,76352.16734617054,1.6138103370762986e8,9.621018060452263e8
-0.0008405049447901547,-0.93378778057866,0.0008459952546846252,250.63579998212973,6.81412366295618,396139.2036055754,75677.64714987474,-7.620554343974218e7,9.554080038423803e8
-0.0008505050209350884,-0.9317130116356978,0.00083999458999018,255.6939531198329,6.988021130647263,398475.1152551241,79142.09524878507,1.3230766903598284e7,1.0304423105339731e9
-0.0008605050970800221,-0.9298549346730971,0.0008451160921044697,255.87523294282224,7.017436046452266,372669.35688841576,80412.01606613968,3.489948990524445e8,1.0461341012567556e9
-0.0008705051732249558,-0.9280516791734299,0.0008342092342885416,255.6975980535209,6.955593442986434,387423.80402700073,75443.44270792916,-4.725001039135194e7,9.097302202525647e8
-0.0008805052493698895,-0.9261355887750303,0.000836526329322987,258.01193090314746,6.967179142579155,413468.9826683773,75632.40773812654,-4.833785920855446e7,9.429699311959801e8
-0.0008905053255148232,-0.9241045619333521,0.0008523307226734769,261.881194204336,7.067186043561376,375725.19126394344,72730.02071189815,-4.1896912205081123e8,8.502820507276576e8
-0.0009005054016597569,-0.9222656379025159,0.000851511352781249,265.0958807723339,7.209394663554372,366868.57286735665,76396.89643810084,-2.4974875322499192e8,9.280372042629682e8
-0.0009105054778046906,-0.9200472996624103,0.0008704362249938855,268.9319246831493,7.3452725482268795,379046.9482850022,79392.80658412061,1.9679488254476333e8,9.591439195429504e8
-0.0009205055539496243,-0.917929176071882,0.0008743275166190368,273.98321612752324,7.512548362475697,406281.4339627438,83109.49236337274,5.106953440708458e8,9.622281123546407e8
-0.000930505630094558,-0.9159081220343039,0.0008815821282043982,276.85223591453683,7.588212204511364,410566.3945082168,84195.69015596499,3.9494871484030735e8,9.93178095894406e8
-0.0009405057062394917,-0.913662212288507,0.0008837457009359604,276.977765108343,7.500536117373984,450176.53722741164,84891.26570887142,2.750081745689035e8,1.0091960848568565e9
-0.0009505057823844254,-0.9117360089779696,0.0008949281997305716,282.18287764045994,7.740559359825428,481907.5130480842,83204.33136818343,-2.593777366980385e7,9.803420320781984e8
-0.0009605058585293591,-0.909860157868042,0.0008884697375799104,285.5759674508603,7.903885285520805,502784.7293619495,85944.75152472116,-3.235359549404785e6,1.0305826519048324e9
-0.0009705059346742928,-0.9077450517943264,0.0008919066625586214,290.89683397837365,8.06676235273766,504117.8392167081,92243.83002891214,1.6866797348297924e8,1.146826206732935e9
-0.0009805051377043128,-0.9057732543657546,0.0009078836597283859,294.30145613744065,8.156987765511381,488736.4762104814,92471.31145583009,-1.9539610078604694e7,1.1898664508164194e9
-0.00099050288554281,-0.9035648785548076,0.0009223957828675297,298.34897704542067,8.396498531397723,523751.8019567423,97899.6211348441,1.6820643448457193e8,1.377086533277047e9
-0.0010005006333813071,-0.9014205288465168,0.0009393834020242002,306.25864168148695,8.719286872422403,579521.4328215993,106930.00762458287,6.80415291464114e8,1.6160002129664943e9
-0.0010104983812198043,-0.8993278746246972,0.000944723927297103,309.79431253102297,8.915671972420759,574015.3652930468,109410.36334484439,1.0948323479954655e9,1.6032991354383557e9
-0.0010204961290583014,-0.8972426964709194,0.0009571206100365584,315.6966500082619,9.00444414972013,565075.3147327283,108453.90248825845,7.910814196415471e8,1.550305888387233e9
-0.0010304938768967986,-0.8947451200282815,0.0009578283955172873,320.39152292672406,9.278523901783915,589564.3169373423,113261.67084695876,1.494194653577767e9,1.6021545671734724e9
-0.0010404916247352958,-0.8925505915381868,0.0009629477022105328,321.81851196087507,9.316066675099409,582170.9788481417,114994.37834478082,1.519824735401801e9,1.6151561666714456e9
-0.001050489372573793,-0.8900878060438413,0.000967013110582228,323.4449835703066,9.268225468407104,572996.1135171204,112844.37184933234,6.730265679353542e8,1.631655909154908e9
-0.00106048712041229,-0.8877634456563218,0.0009830377154034767,331.8028122768363,9.526667663523623,554210.4268581939,116067.8829137774,9.169161252295849e8,1.653996670556989e9
-0.0010704848682507873,-0.8854125273883906,0.000998596885877396,339.281234564608,9.688190412407982,608577.9930053798,119984.73680973625,3.317752620029001e8,1.716825891396468e9
-0.0010804826160892844,-0.8827701823948089,0.0010006131287854257,345.6078204728878,9.85483877963548,639076.7088406812,119043.63191769883,-8.89162900958431e7,1.7074383556120715e9
-0.0010904803639277816,-0.8802390859026983,0.0010043422064141155,349.07717614426974,9.953395384158814,635417.1840555733,117378.29951547789,-3.6168825042001414e8,1.6006634724764547e9
-0.0011004781117662787,-0.8779055885369882,0.0010105922521624002,350.57846278433846,9.988282330017832,649643.8430526193,120119.25782939223,-1.697640088285704e8,1.673220521473162e9
-0.001110475859604776,-0.8755072910468066,0.0010235844267690556,357.8247613190842,10.243155750173296,632929.6040559574,121723.43346647076,-3.617415840447329e8,1.6845597788856175e9
-0.001120473607443273,-0.8728764806213283,0.001029179278527905,358.6141420366399,10.0265376001186,627350.4708495815,121315.59800209435,-9.069007963075222e8,1.6399737849796777e9
-0.0011304713552817702,-0.8703430568387917,0.0010504198758890188,365.8866771106814,10.332646308512924,650248.4344073626,123511.33874239822,-8.876354573202705e8,1.6718201229916217e9
-0.0011404691031202674,-0.8680034139655387,0.001055144649871563,369.72245722634005,10.50465426838678,648270.7359877938,124710.61254072923,-1.5133288909873145e9,1.6843660418381808e9
-0.0011504668509587646,-0.8652676671519531,0.0010613767292311019,372.8160281632276,10.701924354574512,705660.7491189307,127611.18538840058,-9.623816438726223e8,1.7907881206720912e9
-0.0011604645987972617,-0.8627876408892756,0.0010651486348776276,374.46199650789634,10.81778259895427,686903.7427974078,126386.20442509286,-1.2341994008336189e9,1.6710029522212594e9
-0.0011704623466357589,-0.8603445149314044,0.0010599952011837188,378.0687975039681,10.780119985303159,606200.5992097068,123559.217980988,-1.786418649592663e9,1.568492601055604e9
-0.001180460094474256,-0.8576719907987657,0.0010709289280967944,382.13755056930563,10.906000746492827,675060.2381501388,125628.78734549489,-1.594029781298353e9,1.5465678036011608e9
-0.0011904578423127532,-0.8550278626471901,0.0010865902841180172,388.52531952589794,11.24889408496696,669824.320441578,131467.6361683377,-9.160316494541624e8,1.6306657674534092e9
-0.0012004555901512504,-0.8526865917638946,0.0011006478070521531,391.018560606058,11.481904387303203,671213.4095918437,134553.67462214266,-4.4346962370681393e8,1.7101200012422888e9
-0.0012104533379897475,-0.8501071587188135,0.0011019991393318507,394.7406039754102,11.636723480819459,706904.0426180653,134208.51737158184,-2.1047347810751697e8,1.7125732423380878e9
-0.0012204510858282447,-0.8474585106786288,0.0011143430974050617,400.29287659115124,11.785625077672506,713510.0850312411,141198.77015769263,4.966599689709709e8,1.8955881588841002e9
-0.0012304488336667418,-0.8446186909298053,0.0011218064850652008,406.4995450628572,11.94088145452142,693022.6438842397,142799.68977278465,8.404642502276317e8,1.9493676895343308e9
-0.001240446581505239,-0.8417302473544243,0.0011341472067075728,412.76592622962494,11.989597221624045,755788.2546182506,145740.62697015065,6.15369205876923e8,1.9910284536775417e9
-0.0012504443293437362,-0.8387080680229156,0.001140573808514423,416.80762800082647,12.033857741117234,721688.2131308311,148018.7755307429,2.628487372343176e8,2.0912580289414606e9
-0.0012604420771822333,-0.8357799910360332,0.0011461273121264569,423.4487873400353,12.249284521470445,710517.7791888512,148508.41488828443,1.450968033937622e8,2.0585778349199111e9
-0.0012704398250207305,-0.8330569637410792,0.00115620575755159,428.00057383385627,12.391935233254914,734496.3698614915,151714.98979471065,-2.4789672086317286e8,2.0273527810411327e9
-0.0012804375728592277,-0.830135952695294,0.0011609231508213798,431.8840903901935,12.659020144537719,743739.0439172701,148958.89396885486,-3.307968759505433e7,2.0205483447234273e9
-0.0012904353206977248,-0.8270932950263891,0.0011734950362620555,436.29990627238465,12.680498103963846,789760.5077561742,147373.23795715583,-7.514725986581639e8,2.0029108017339516e9
-0.001300433068536222,-0.8241165378727079,0.0011715342062181891,442.22463657687564,12.842720978820719,799321.3122341159,153856.4984076294,-3.851237858996743e8,2.1250567581871662e9
-0.0013104308163747191,-0.8211442020792695,0.0011868024945691734,450.1721630240588,13.134685742242224,878032.5543477327,163076.68861313802,-1.7952512274577445e8,2.2587820553402257e9
-0.0013204285642132163,-0.8183209011754563,0.0012058262014906518,459.7166283291155,13.363532929287993,932307.1254674507,168822.89937826805,-6.121626844432636e8,2.2992775063906283e9
-0.0013304263120517135,-0.8152145301965484,0.0012113362830797974,463.3922449257793,13.3899074781208,980441.1361647171,172439.39567475053,-9.265170926574917e8,2.393314792966121e9
-0.0013404240598902106,-0.812151677103484,0.0012061668328641345,469.1331090562246,13.54946424347849,998166.1754760643,176221.70239552358,-1.379284415272666e9,2.542624423307056e9
-0.0013504218077287078,-0.8091443478300201,0.00120993723172484,476.66378189013386,13.707428592210412,971436.9509138522,179310.978821223,-1.2161686607052093e9,2.662678327158128e9
-0.001360419555567205,-0.8062427043206356,0.0012142831882248897,480.73206709031183,13.739484476483975,925997.8908802514,177966.05236963285,-2.2025507609224386e9,2.5869322127947655e9
-0.0013704173034057021,-0.8030718341482124,0.001227292492432007,484.5614681065827,13.740320423797101,944961.4340584485,170610.1253486945,-3.580395611991497e9,2.4121271082039146e9
-0.0013804150512441993,-0.7997344065214829,0.001230670277051555,492.6625537303499,13.823636903233707,907298.3550583334,171211.61451897363,-3.9414977023596377e9,2.440792052014842e9
-0.0013904127990826964,-0.796808108832985,0.0012479335942354689,495.4266025020391,14.00773581197136,1.0100859743131006e6,178932.82012037974,-3.584243805976921e9,2.636860693656012e9
-0.0014004105469211936,-0.7937356218273565,0.0012497952898405935,499.4406474405993,14.1789413256233,1.0660730804326197e6,186122.11573826647,-2.6541003294085817e9,2.863626214582586e9
-0.0014104082947596908,-0.7903757928478565,0.0012477067977310417,501.75504230017145,14.292720561730958,1.0590169527318794e6,184740.38678916794,-2.6702392076045365e9,2.8391010106765866e9
-0.001420406042598188,-0.7871001555321736,0.0012693250405908108,511.3046216558299,14.488679713262375,1.087320098309471e6,188061.9565303704,-3.2734716712288733e9,2.920103685465288e9
-0.001430403790436685,-0.783769093580438,0.001274129777993528,515.3543513624511,14.627191728227828,1.0851130186227693e6,189020.34522913728,-3.7030251881020136e9,2.954494879700412e9
-0.0014404015382751822,-0.7803955077219736,0.0012746699163834,518.1415599729,14.826924180598244,1.1852165051848304e6,196177.1088366503,-3.5288156829483695e9,3.055302138768929e9
-0.0014503992861136794,-0.7770529076345795,0.0012946436385108126,527.139196934007,15.235568739792932,1.2498068785891344e6,203314.39100150822,-2.0677898107414615e9,3.1790333536230755e9
-0.0014603970339521766,-0.7737141039742523,0.0013013188980642075,533.6656118812084,15.414292845388363,1.2114379579587353e6,203870.877294252,-1.9772421974215958e9,3.2255345866842055e9
-0.0014703947817906737,-0.7703005233353387,0.0013093377282067246,541.7648858043486,15.459112961742846,1.1912496159815036e6,201231.5258545608,-3.5040215658739576e9,3.0858324796075487e9
-0.001480392529629171,-0.7667798849709425,0.0013325780252467616,554.1216454966116,15.841959076898064,1.189793318318645e6,214284.58043276166,-2.567684263164977e9,3.353102756911232e9
-0.001490390277467668,-0.7631584147198331,0.00134889461210831,565.0012890832908,16.042145533117527,1.1775836950081675e6,214371.262660236,-4.0377948862817183e9,3.3512203453432393e9
-0.0015003880253061652,-0.7595965699664249,0.001362539369985977,575.0868803123349,16.539181345635768,1.241598901640139e6,226643.8566763847,-2.0727034901398933e9,3.8301712114836287e9
-0.0015103857731446624,-0.7564116581997866,0.001369700289101657,581.7543411054938,16.585118442361388,1.2642661880984746e6,238033.23175585398,-1.121874638046006e9,4.2814807214460626e9
-0.0015203835209831595,-0.7528837912345016,0.0013743213709255086,590.0605699057985,16.903265218018387,1.2471120081844074e6,238105.07985951088,-1.435999915686526e9,4.12376845863605e9
-0.0015303812688216567,-0.7493192495644942,0.0013848473787381982,600.8347069281873,17.261731516461406,1.2784795582527549e6,243246.7817715646,-1.4943765812332227e9,4.235643432637712e9
-0.0015403790166601539,-0.7455332330263844,0.001402651655486116,613.8526970173352,17.650723348618374,1.283774242941671e6,246398.40468397384,-2.3872618502307963e9,4.2733788577063603e9
-0.001550376764498651,-0.7418512144254665,0.0014202427017419546,621.3395295161455,17.928422153223277,1.323118367599769e6,253493.8014743476,-1.5159565184942908e9,4.467260752102813e9
-0.0015603745123371482,-0.7380572099097787,0.0014336590383279184,630.193505455094,18.33067176997416,1.3166811419823843e6,269881.5753979511,-2.747131846354219e8,5.15215895261771e9
-0.0015703722601756454,-0.7341204779047475,0.0014374331164990581,640.3743407547431,18.687123397143367,1.3315942488452327e6,281499.010339142,4.611750534848553e7,5.694037922973065e9
-0.0015803700080141425,-0.730482203523026,0.0014423200206595723,647.5247322691727,18.6821532094723,1.253437190705108e6,272682.99406501494,-3.3237341714399366e9,5.269102396104805e9
-0.0015903677558526397,-0.7265195752075984,0.0014491825887329567,655.7316073820812,18.896787296805474,1.191216411574086e6,280418.088806255,-3.431159594988706e9,5.442491817944652e9
-0.0016003655036911368,-0.7225591842436669,0.0014592283626621446,664.3244154205452,19.1368706839927,1.1931667687117076e6,288922.7731202686,-2.349815830515085e9,5.799986420797253e9
-0.001610363251529634,-0.7185667352196127,0.0014765246783128609,671.1447091350493,19.2214402778834,1.150095846012409e6,289840.85409310256,-3.3992501139408174e9,5.959513628601952e9
-0.0016203609993681312,-0.7145079046668887,0.0014832765744192272,684.1991738782893,19.599587083639335,1.3577636135808083e6,303912.24460633076,-3.4304883726253467e9,6.510486069327025e9
-0.0016303587472066283,-0.7103528950313727,0.0014881342085462552,693.2689725114551,19.79452862809088,1.3192418088592854e6,306299.9629282672,-3.877667915854155e9,6.285246904486543e9
-0.0016403564950451255,-0.7060716243084167,0.0014982224693200956,701.4426435529323,20.166058719007278,1.3566540276453013e6,318968.31819312874,-3.186763497781056e9,6.91590659214389e9
-0.0016503542428836226,-0.7018835201399138,0.0015083954525603848,710.4296051546921,20.345576732750736,1.3626248334894697e6,319528.06954584265,-5.707381101817321e9,6.709335781483333e9
-0.0016603519907221198,-0.6974414863121559,0.0015197693903431884,720.5691041331495,20.900630050743498,1.35275411798563e6,339155.37180033635,-4.764709815769321e9,7.524322930952164e9
-0.001670349738560617,-0.6932804196508995,0.001521232606410227,732.3886150642263,20.973702386501373,1.3340451483294505e6,351562.2764694409,-5.319398785859767e9,7.979394056257515e9
-0.0016803474863991141,-0.6891154953155655,0.0015299598152303867,740.0431782016282,21.285448033278303,1.4652722184108282e6,364952.84117402276,-5.700435597269183e9,8.612723926816692e9
-0.0016903452342376113,-0.6847217623769478,0.0015365624691615698,749.0129189597674,21.78879525615719,1.587296386072071e6,382507.5983353321,-3.5391524432101817e9,9.54275408946069e9
-0.0017003429820761085,-0.6803262560668409,0.0015506353925340522,760.204382128379,21.922779989284226,1.5654590711760106e6,383914.66325419024,-5.509468453775512e9,9.478163381826502e9
-0.0017103407299146056,-0.6758160436457263,0.00155202782672788,769.7229270742414,22.1105869231895,1.6124856472382327e6,378610.68792900175,-7.389307251519765e9,9.178467029979605e9
-0.0017203384777531028,-0.6712646163412614,0.0015664903174974283,782.2905362450156,22.275297336932073,1.5099087117160102e6,388476.6717358306,-7.175395719749669e9,9.566904933376184e9
-0.0017303362255916,-0.6667237883244703,0.0015900772657163496,795.6059811083421,22.629876114453136,1.550394241996221e6,396181.59683699504,-6.8772333746072855e9,9.818776542832148e9
-0.001740333973430097,-0.6619512713284863,0.001598482706226944,803.2256078669967,22.590307163113284,1.5998879412245338e6,393758.1678411904,-8.138962995854328e9,9.440349039996372e9
-0.0017503317212685943,-0.6574768768586037,0.001606342629542466,813.1723575413682,22.91971589530721,1.6227100245233034e6,408019.148842155,-6.418977174905063e9,9.824249160666471e9
-0.0017603294691070914,-0.6527741899008233,0.0016100555067710813,821.0875477035535,23.206291313362033,1.5785281917608322e6,425838.0636918008,-4.720141545571318e9,1.0622839204947376e10
-0.0017703272169455886,-0.6482706076784618,0.0016157961762176903,831.9969015240682,23.588924137780474,1.5223484000528047e6,444243.08460874157,-3.8327997824138374e9,1.1583185359658178e10
-0.0017803249647840858,-0.6437047057842986,0.0016230026334525794,842.9109196451803,23.79460475007958,1.649051823455352e6,457075.3137778031,-2.9863285902654924e9,1.2131991672718792e10
-0.001790322712622583,-0.6392628770151604,0.0016282817519029207,853.6557371646875,24.278410778464423,1.6666112961351941e6,477834.64369507844,-7.789572843672615e8,1.3039861997165596e10
-0.00180032046046108,-0.6343225566094535,0.0016262246761704691,862.6601466290923,24.754218401541017,1.7434736410615877e6,483426.9236460639,2.712465681927024e8,1.2867671645746105e10
-0.0018103182082995772,-0.6295114788143704,0.001640599957927194,878.9647058972669,25.15162546727826,1.7781610811824454e6,495589.1485384438,1.119270891413347e9,1.310923164630482e10
-0.0018203159561380744,-0.624713952086913,0.001655531336085955,891.6516057470085,25.747526190408447,1.8413624755940489e6,525617.6856724976,5.994617870838955e9,1.471881962760317e10
-0.0018303137039765716,-0.6195229719688011,0.0016621086146553763,904.8675977729943,26.053399334861165,1.9061922414654333e6,538886.4482542964,7.305999108330652e9,1.474082664515701e10
-0.0018403114518150687,-0.61468170477978,0.0016707306921925043,922.0756220324961,26.5644636272074,1.9379025346335324e6,558521.069444961,7.427243166231297e9,1.514187495143135e10
-0.0018503091996535659,-0.6095189972789796,0.0016889799349306207,936.84351710533,26.982956923369944,2.0004940154248702e6,558707.571991176,7.66315560536713e9,1.4915695789344254e10
-0.001860306947492063,-0.6044357187889857,0.0016871296136076522,950.0406008584353,27.426471630128816,1.9799155353926588e6,557560.1286759805,3.6389876141617537e9,1.4796972608431398e10
-0.0018703046953305602,-0.5994698274983954,0.0017136538001992685,963.6462218552267,27.95976828405548,1.8497425824919762e6,582409.558938734,7.513213799445353e9,1.5539423515985775e10
-0.0018803024431690574,-0.5941888696200829,0.0017308079066809267,980.5507792814597,28.493188937167314,1.8953035863725506e6,597693.0422775218,8.994111320658491e9,1.6123250259459122e10
-0.0018903001910075545,-0.5886850489557365,0.0017394137784798004,995.4890653307082,28.71265407742412,1.9749350284982375e6,595433.1722314345,6.761034832996967e9,1.5710609506084917e10
-0.0019002979388460517,-0.5833821703790683,0.0017431815148375906,1004.4351940655747,28.968212796499913,2.0121710482363019e6,609091.4071394886,6.627091778875048e9,1.6417172287684988e10
-0.0019102956866845489,-0.5778729334559252,0.0017584000473682055,1020.4928012330237,29.396218168547893,1.9716664571908477e6,620981.0153365391,3.723351151917341e9,1.7091575703917e10
-0.001920293434523046,-0.5721987334428432,0.001774091740964637,1036.8744324692245,29.68026722517837,2.0641683054394228e6,626391.5970644214,2.2153780134192986e9,1.6724371911043524e10
-0.0019302911823615432,-0.5667409284161362,0.0017786517111634769,1044.9903344991174,29.939224040362493,2.0116697153015374e6,643041.5840115319,3.391070439428511e9,1.8014866630016575e10
-0.0019402889302000403,-0.5614689686568993,0.0017834715908375501,1058.6704138557172,30.244001636943654,2.0747450974641033e6,671079.8978467851,4.7644896558487215e9,1.9700517359600525e10
-0.0019502866780385375,-0.555811554280326,0.0017899577808500543,1073.0307317455456,30.640301719879904,2.217128588586673e6,676663.7420155276,4.542028378371681e9,1.9707509751928585e10
-0.0019602878019213676,-0.5500485222028368,0.001804281201360291,1088.0826021107177,30.815600058378337,2.2275840133017385e6,666152.6341418067,9.984171569029008e8,1.8793496835680134e10
-0.001970290206372738,-0.5441371760166853,0.0018165771622442586,1099.6505600430658,31.32780708729615,2.318193097701357e6,663971.60944273,5.1875234680789806e7,1.795426632711615e10
-0.001980292610824108,-0.5382586515746216,0.001840690754095422,1111.9416482895613,31.894570196537938,2.5267379238123572e6,702511.0814897149,7.305775282297209e9,2.017120499212405e10
-0.0019902950152754784,-0.5324359128961513,0.0018510320097750324,1128.2739307758502,32.43560899087259,2.795577899208729e6,730662.2979282028,8.148751033734271e9,2.2076140381502155e10
-0.0020002974197268486,-0.5267776454296987,0.0018680825134096653,1149.6387270819841,32.78768352033484,2.807407642749606e6,751533.0102701479,4.565514594334515e9,2.263362348318725e10
-0.002010299824178219,-0.5207097578971805,0.0018703341759370678,1163.017175578796,33.28984010609298,2.9770971466705324e6,758492.67618635,5.313954838758201e9,2.2662360569142998e10
-0.002020302228629589,-0.5147860344885413,0.001891057471845745,1179.8985250781839,33.775736783527236,3.118990870401778e6,765262.9308747842,6.385328196281946e9,2.1885182421133556e10
-0.0020303046330809593,-0.5088760173864313,0.0019063378414152198,1198.6469147041198,34.40503058612189,3.070740960479734e6,787013.2301928661,1.0947937194799606e10,2.2295127451611137e10
-0.0020403070375323296,-0.5027102062191657,0.0019242935024080788,1218.2609967250503,34.86921349286762,2.9718112595060184e6,808281.1784656814,9.625826928039448e9,2.3719718376132175e10
-0.0020503094419837,-0.49660816612104547,0.0019372812306654803,1237.6535447130254,35.412238307081815,2.906528513362355e6,823110.585362205,1.1288987489884377e10,2.384353377782961e10
-0.00206031184643507,-0.490360967171607,0.001956752232505501,1255.425560981347,35.53052363253189,2.9144564072930664e6,802975.9055805188,4.460348811719617e9,2.1790093046266674e10
-0.0020703142508864403,-0.4842419560816866,0.0019633902648329444,1270.7104653910924,35.827240371297066,3.1240437638975186e6,804186.2477000856,1.9359544385447192e9,2.1552263651068226e10
-0.0020803166553378105,-0.47780510016768296,0.0019812953302065076,1291.8768812134524,36.09759747187874,2.9884833481783075e6,804806.156057432,-1.6724143973888955e9,2.151100275411983e10
-0.0020903190597891808,-0.47131789624955156,0.001994458258046322,1308.9997138185333,37.03631539290707,3.009188571359324e6,828453.0370828874,2.3956284644173584e9,2.2466380077003124e10
-0.002100321464240551,-0.4647070578630134,0.0019984561670593182,1322.7468464949568,37.871389418137426,3.148808944144328e6,878558.0454445257,1.0508560442476517e10,2.5014659113440315e10
-0.0021103238686919212,-0.45834051347737015,0.0020105154808794812,1338.0223690684295,38.261106292292006,3.1923412100114212e6,873425.8512396056,3.064608772405517e9,2.3841020465464058e10
-0.0021203262731432915,-0.4516304104672994,0.0020251194181626674,1358.5342102593752,39.0424104673041,3.21042623789231e6,904495.4309198764,7.608856535183664e9,2.5358669139687878e10
-0.0021303286775946617,-0.44495521835965934,0.002038820785936422,1371.724411384768,39.58805833400861,3.2911533212351324e6,912289.3790238617,8.439128163064308e9,2.535614026833833e10
-0.002140331082046032,-0.43822840320606093,0.0020442770220072235,1384.3892208161435,39.915112864142294,3.3660842364859628e6,914829.8625927168,8.65337963181952e9,2.408579090773086e10
-0.002150333486497402,-0.4314956036721688,0.0020443170002796317,1396.7628399923667,40.30705721149188,3.28551773910184e6,926595.8528940784,1.098464004710904e10,2.4216044563991245e10
-0.0021603358909487724,-0.4247549459230539,0.0020617764487518187,1415.7409872229427,40.722786955555094,3.2796148435477437e6,939241.4807488715,9.515767642343483e9,2.467288285320684e10
-0.0021703382954001427,-0.4178933224463619,0.0020770561937512237,1428.463883588705,41.30618900627483,3.4123399191260887e6,974282.0770563984,1.5191382445759716e10,2.5647434430959e10
-0.002180340699851513,-0.41115978037427353,0.0020877407776438875,1446.1725382120117,41.93748678299827,3.4906843827248053e6,999688.0627545728,1.7177691297292925e10,2.6193922728476036e10
-0.002190343104302883,-0.40461242006689807,0.002093597002714068,1459.0606630066122,42.08532173675827,3.5152762624607533e6,1.0028560650901798e6,1.3111757201690613e10,2.5768195444795696e10
-0.0022003455087542534,-0.39743590810083274,0.0020994751285126926,1471.9540296406394,42.42272012233565,3.5169417731808494e6,1.0051348747589731e6,1.0887150008507612e10,2.5723599349492657e10
-0.0022103479132056236,-0.3903509835166357,0.0021068915555899387,1492.2154293691874,42.760492735165336,3.3688306781416824e6,1.0368651623227663e6,1.2732089912937876e10,2.738958281228214e10
-0.002220350317656994,-0.3830334817082105,0.0021221528223565943,1504.4296901658051,42.880579688135946,3.393837059551333e6,1.032297233070088e6,4.054434306909879e9,2.7116217102401783e10
-0.002230352722108364,-0.37588874495086255,0.0021297316550492784,1516.1321830695404,43.038411708684364,3.373732441651054e6,1.0372008589034628e6,3.090036646883866e9,2.653560018878234e10
-0.0022403551265597343,-0.3686146074294124,0.0021446812971450363,1528.9870413518652,43.76273281213611,3.1826158891436076e6,1.0660326070824475e6,4.497637686017185e9,2.739421438857548e10
-0.0022503575310111046,-0.3613425774200084,0.0021542135446045653,1545.34705476453,44.17803183154906,3.2658490084430357e6,1.0509897665159162e6,5.0189834850696814e8,2.6253355836760727e10
-0.002260359935462475,-0.3539683669171304,0.0021604744230902754,1556.5712752586644,44.20052326635674,3.1464816701610666e6,1.0500166257265431e6,-7.744821181489093e9,2.581039823597266e10
-0.002270362339913845,-0.3465137621031058,0.002166747513180071,1567.189326919632,44.6019959780939,3.0113663433467145e6,1.0579363347105e6,-5.169570541290658e9,2.548879721736732e10
-0.0022803647443652153,-0.3391695707789847,0.0021741456331493257,1578.7363940254104,45.50689780690212,3.309474846950773e6,1.0990269346519716e6,3.919069568091952e9,2.7345903635069843e10
-0.0022903671488165855,-0.33165753818232313,0.002191640689649501,1599.513357823965,45.98350120142985,3.3981115837612837e6,1.1131842824165605e6,-1.471841394127482e9,2.7987737957003983e10
-0.0023003695532679558,-0.3243293638319956,0.002204234150150398,1616.6932519190598,46.030137591981656,3.471767612202488e6,1.1226188566396714e6,-7.799471061596343e9,2.84656275598254e10
-0.002310371957719326,-0.31679004408188977,0.0022126319825756485,1634.7921954996768,46.44207757673047,3.5154996273761583e6,1.116796982756279e6,-9.101187699017199e9,2.8190842091723377e10
-0.0023203743621706963,-0.3092535431840724,0.0022288179621695672,1655.106087170002,46.88868749039316,3.755101425329742e6,1.1346667510175623e6,-1.3804659031444468e10,2.819430370500614e10
-0.0023303767666220665,-0.3012703817978315,0.0022470797217947,1668.333255663054,47.20116471197164,3.7182273222863036e6,1.1490660776827764e6,-1.3941284257446222e10,2.9378852690571484e10
-0.0023403791710734367,-0.2933181441601453,0.0022595111761254598,1686.010602651526,47.276828058444224,3.569390203428742e6,1.1436219857896592e6,-2.2638161294410107e10,2.8911231510997154e10
-0.002350381575524807,-0.28551787326597583,0.0022739838734211035,1706.3280278783002,48.06825420638219,3.594314128264193e6,1.1560576260384892e6,-2.6260231405747677e10,2.9193375436027668e10
-0.002360383979976177,-0.27757976045318045,0.002276655444173598,1714.2975919743703,48.22625016579313,3.4904515620821486e6,1.166712175835322e6,-2.512613255839371e10,2.9417277665673412e10
-0.0023703863844275475,-0.26972566679060644,0.002288990816993234,1739.5337909376021,49.16253114156098,3.6069179249547226e6,1.1861310837472728e6,-2.666990434549924e10,2.9806929062625965e10
-0.0023803887888789177,-0.2617814251827979,0.0023058746056904434,1756.2537375786728,49.74452053458473,3.6112286075956137e6,1.2016181301061553e6,-2.5310214816740635e10,3.033913266832274e10
-0.002390391193330288,-0.25364809104448655,0.0023096242994086204,1772.3785392194218,50.0769537985504,3.7699985124015016e6,1.2145459665039063e6,-2.6423280152776596e10,3.054814274870353e10
-0.002400393597781658,-0.24563728150679834,0.0023224344884812866,1790.7364855127532,50.449381071672924,3.5113204128351924e6,1.2088713288510295e6,-3.044244794502916e10,3.071831026136596e10
-0.0024103960022330284,-0.23742083722363713,0.002329212874014005,1802.0498023172372,50.969956006003024,3.5768549773572898e6,1.2279650880864814e6,-2.5627352282571064e10,3.183797047242871e10
-0.0024203984066843987,-0.22910172570939605,0.002334760183175457,1821.6890594849954,51.8766763865419,3.653640496499075e6,1.252628607113892e6,-2.487517724371752e10,3.287292286023067e10
-0.002430400811135769,-0.2204416322374902,0.002334198473885654,1827.8304741768436,51.85252724284595,3.88199816719719e6,1.2544494658040067e6,-2.8858607948689377e10,3.247209289823943e10
-0.002440403215587139,-0.21180535480072454,0.002356558230916893,1842.5096886145454,52.554285159430805,3.724064407995461e6,1.2686195661710366e6,-2.5055104076052944e10,3.2489537334117836e10
-0.0024504056200385094,-0.20328006409550547,0.0023595500154260205,1841.3014429858226,52.35922257404003,3.5847402842664253e6,1.25478561048493e6,-3.3430139111962635e10,3.1813226427255436e10
-0.0024604080244898796,-0.1948526063632003,0.0023774191946325514,1861.4949342796347,52.5601139523906,3.748379062436478e6,1.27428442841335e6,-3.488415518383877e10,3.2948000756461216e10
-0.00247041042894125,-0.1861493017228807,0.0023920577131307163,1873.965212437745,52.800638130698886,3.4738442124939947e6,1.2971707699699842e6,-3.178797496005642e10,3.305764655651916e10
-0.00248041283339262,-0.17762363972665524,0.002401676685005962,1887.5018331645786,53.436838099883026,3.5492957426354755e6,1.3224241152672397e6,-2.922090578507754e10,3.3697818465891563e10
-0.0024904152378439903,-0.1692065739830152,0.002412198783391609,1905.7856183354447,53.903361691565664,3.2257802803759463e6,1.3438411144301633e6,-3.2296572411178963e10,3.449565361248105e10
-0.0025004176422953606,-0.160450769577676,0.0024193308190586446,1916.649360584043,54.094252800638024,3.1658064046533825e6,1.3416845475020923e6,-3.4562876989621796e10,3.465393192056108e10
-0.002510420046746731,-0.1516234003304145,0.0024321597992979435,1938.0921215575195,55.224226325373635,3.193495299189973e6,1.385361747727386e6,-3.294353696350443e10,3.675575607064986e10
-0.002520422451198101,-0.14269647790897944,0.002444542116636499,1957.48463948454,55.7404303862431,3.1812822874736856e6,1.3978233619772047e6,-3.071284136257136e10,3.731633118750041e10
-0.0025304248556494713,-0.1336700516977179,0.002460749192287246,1975.4326548163176,56.23361038603917,2.9342803809274663e6,1.4129426424797736e6,-2.9781797310250813e10,3.849817248334946e10
-0.0025404272601008415,-0.12477992632288988,0.0024606227280427,1992.9970748102273,57.04063830356406,2.748216865466643e6,1.460517484816756e6,-2.7422961103121407e10,4.162474664494116e10
-0.0025504296645522118,-0.11569897004794864,0.0024736769773096223,2001.4947419935534,57.1767550811202,2.8558631001498476e6,1.4498666696063422e6,-3.579367326063285e10,4.076157098495363e10
-0.002560432069003582,-0.10680270326387961,0.002481040403403184,2016.039075443588,57.404874622430256,3.140792792205025e6,1.4541718878886874e6,-4.057911927475879e10,4.0436526805110535e10
-0.0025704344734549522,-0.0978796529434239,0.002481440989557428,2027.5506501724185,57.577247276778586,2.6515499502527183e6,1.455171891937642e6,-4.3058381258503654e10,4.043975940838611e10
-0.0025804368779063225,-0.08877840847466223,0.0024905494556013564,2043.774931231434,57.99858818245685,2.4196052934580557e6,1.4703852799301576e6,-4.4301232530620575e10,4.1625395114271324e10
-0.0025904392823576927,-0.07944400939275313,0.0024953676666721798,2049.6203094059306,57.895523880937446,2.5140009757030844e6,1.4621448283545012e6,-5.226731252821922e10,4.092371253903047e10
-0.002600441686809063,-0.0699739859878706,0.0025119232205377835,2071.760200858195,58.157611870856485,2.357379968304112e6,1.4634548060014138e6,-6.043628787678189e10,4.034530441775069e10
-0.002610444091260433,-0.060769078828730796,0.00251420432261447,2085.0921637411325,58.57515667142716,2.365598659140931e6,1.4843319135009001e6,-6.336328719037955e10,4.081981436088785e10
-0.0026204464957118034,-0.05145623437184132,0.0025244731220742697,2097.1333792082437,58.66413415099253,2.167838274430668e6,1.4843953488718641e6,-6.971448303319157e10,4.064219612803097e10
-0.0026304489001631737,-0.04208212530796743,0.002542028967527956,2120.8472290908585,58.648358097983106,1.8985254861652362e6,1.4818157465023552e6,-8.559062729596213e10,4.062095198533223e10
-0.002640451304614544,-0.03271779335971036,0.002533288192677078,2128.431232369012,58.6645978591581,1.81404303871628e6,1.461350927691497e6,-9.675941247729016e10,4.03910476378756e10
-0.002650453709065914,-0.023157741256559485,0.0025249792349908424,2134.0657435201297,58.81603761273523,1.5602143873255837e6,1.4717443539765961e6,-9.114186446546939e10,4.115780680607015e10
-0.0026604561135172844,-0.013435342952234832,0.002536364145599756,2152.6414020009943,59.385321992098206,1.3902821460836045e6,1.4991502705467385e6,-8.788489273011252e10,4.2449646507674126e10
-0.0026704585179686546,-0.003847569326929913,0.0025391992552230838,2161.7876999731457,59.459398557564,1.0376483412717663e6,1.5170834017001851e6,-8.819852915004698e10,4.321113668521652e10
-0.002680460922420025,0.00598137095371027,0.002534105421194835,2163.4110256247754,59.531282708511526,865154.9321408524,1.5379336165260633e6,-8.796353204619286e10,4.4570029965994e10
-0.002690463326871395,0.01562188073327525,0.002540881482993327,2169.621611926392,59.893542960167245,597265.3216928599,1.5605237494194917e6,-7.955616781443655e10,4.479401109281475e10
-0.0027004657313227654,0.02546114758143343,0.002560277245066102,2193.9749287835093,61.05972371067768,454083.13964261557,1.6122402628108566e6,-7.113633891901324e10,4.573822304913747e10
-0.0027104681357741356,0.03514217533500773,0.002567018817313504,2211.4588036235446,61.59251495054245,630977.7618718006,1.6407559503820343e6,-7.24375241977948e10,4.643354750548426e10
-0.002720470540225506,0.044697631006343407,0.002570147510639558,2219.129433079426,61.83517344849586,648083.9546446686,1.649256709667832e6,-7.37995662302297e10,4.6805912620379265e10
-0.002730472944676876,0.05471179923091943,0.0025743093502210135,2228.842806166525,61.94578351684812,621585.2208055853,1.6552482528781057e6,-7.317495788612978e10,4.683408376506342e10
-0.0027404753491282463,0.06457941104104926,0.002586483701848895,2243.423356382922,62.77471915801571,359677.50038333586,1.707452644042955e6,-6.2174576771423134e10,4.86596337220029e10
-0.0027504777535796165,0.07457955267774137,0.00258538538366604,2251.827817213808,62.90943915381674,179004.35185350248,1.6967446084877304e6,-7.209069032701782e10,4.8218315129851494e10
-0.002760480158030987,0.08456970767167227,0.00259098124607582,2258.1231813527484,62.052516315158925,46685.903293018295,1.6779058611901642e6,-9.41299510819172e10,4.7638667613531746e10
-0.002770482562482357,0.09459339558781016,0.00259858618805327,2265.8955375210944,62.6368831356203,36460.38830810023,1.6821231329723948e6,-8.897960689394102e10,4.798007871487243e10
-0.0027804849669337273,0.1045349090462959,0.002602139166161403,2272.9736741726415,62.676080523825725,-148985.16556003806,1.6666013138495001e6,-9.826117067316557e10,4.703790569309565e10
-0.0027904873713850975,0.11439991232363977,0.002611348067293457,2279.425403592272,62.99746695875677,-235301.61477579444,1.7070283603199986e6,-9.029572105241927e10,4.8483300056379364e10
-0.0028004897758364677,0.1246377276919241,0.0026235585306805696,2285.5346469270016,63.65229290547964,-606147.4537304884,1.7125504628919316e6,-9.071890298272806e10,5.008744951759503e10
-0.002810492180287838,0.13484688458664806,0.002621847831058763,2294.308441036126,63.7996436616064,-814464.0879015203,1.7037465607016669e6,-1.0134913060146669e11,4.872626908665664e10
-0.0028204945847392082,0.1449050944834596,0.0026313265320449973,2300.9625466828807,64.45484967632156,-847847.1796565277,1.7314367600792465e6,-9.143896195710114e10,4.962715261684449e10
-0.0028304969891905785,0.1547934723946835,0.0026323245022782946,2303.0980811500804,64.47239853194247,-975400.8917081575,1.7438551671024137e6,-9.69903860018109e10,5.001703796371969e10
-0.0028404993936419487,0.1651233662883106,0.0026350840769362315,2313.5282435919576,64.58560758661525,-1.0640345215395256e6,1.7570240793487432e6,-1.0430089691667249e11,5.037458233430045e10
-0.002850501798093319,0.17532182943045954,0.002633452201272316,2314.574239653231,64.42928448512306,-1.6353863496790354e6,1.767987104783305e6,-9.521602797350725e10,5.0518517020807724e10
-0.002860504202544689,0.18559993697499041,0.0026428340262234324,2315.7945886689768,64.49967065832966,-1.5407846677763846e6,1.780469469958613e6,-9.56109504850101e10,5.119603449092259e10
-0.0028705066069960594,0.19607653675441192,0.002651597786250856,2322.778437969768,64.89560528420441,-1.6999472054019312e6,1.7821469699424221e6,-9.805561509691913e10,5.125729559980407e10
-0.0028805090114474297,0.20623085069786076,0.0026591578235229014,2334.617598078832,65.29689849058035,-1.9385901622669047e6,1.8044221537356786e6,-9.604543304460266e10,5.23535913838701e10
-0.0028905114158988,0.21679534650884183,0.0026577607652840908,2334.4757353552063,65.10953863760591,-1.7987596560087728e6,1.796038772948424e6,-9.381640253301987e10,5.132846046851118e10
-0.00290051382035017,0.22734365236781445,0.0026566021382490295,2336.0558083700903,64.83479457294641,-1.6048055911428109e6,1.7997979021583577e6,-9.371531332529e10,5.105740674921298e10
-0.0029105162248015404,0.2377067408491101,0.0026530302957593756,2331.655955130305,64.94161998510641,-1.6937179668826116e6,1.7991803697541463e6,-9.044500638094765e10,5.106736034203003e10
-0.0029205186292529106,0.24811493093850162,0.0026592468908018738,2336.1864187923275,64.89929710079487,-1.8936592535947582e6,1.7921982383302713e6,-9.59864219125207e10,5.013812849095054e10
-0.002930521033704281,0.258779210226338,0.002667451424684519,2330.3585441332525,64.91905169426319,-1.8450612655321334e6,1.8027698780454537e6,-9.254583219095778e10,5.037623871098691e10
-0.002940523438155651,0.2690730955322236,0.002666500765043541,2327.579951398794,64.48320464998524,-1.6316079525734414e6,1.7817224447148184e6,-1.0212683330880031e11,5.029846215853783e10
-0.0029505258426070213,0.27938547175624917,0.002669660765918115,2332.547301635598,64.43969833889528,-1.8634301568319022e6,1.7960115198677313e6,-1.0215891471268657e11,5.0119490416967926e10
-0.0029605282470583916,0.289836839644805,0.002674772353529563,2335.101711492523,64.73792834314384,-1.6163238773048057e6,1.804182197731897e6,-9.17658171368821e10,5.027230189170937e10
-0.002970530651509762,0.30054414079098696,0.002675138229030942,2339.017853347264,64.97020969178436,-1.5561195568288255e6,1.8003018868079393e6,-8.88728997743535e10,4.955033841479958e10
-0.002980533055961132,0.31103330419918196,0.0026693851943142216,2340.7084907611693,64.95793432643659,-1.7725857774945705e6,1.8043841221105158e6,-8.755877298038269e10,5.001858746407361e10
-0.0029905354604125023,0.32143006293763904,0.002667424098849511,2329.137695376709,64.5317533449398,-2.0545994023501433e6,1.8041040762515073e6,-8.538688172606343e10,5.065716895709888e10
-0.0030005378648638725,0.3317705843783038,0.002661820773681335,2324.9168303402967,64.53819729266098,-2.0385409322165714e6,1.797396695457539e6,-9.292179642154858e10,5.010991415086737e10
-0.0030105402693152428,0.34237568507786,0.002651527925540886,2322.7423910575603,64.67809269307935,-2.1649441455882527e6,1.7875055151472003e6,-9.193693499370633e10,5.081978307231131e10
-0.003020542673766613,0.35282127665319646,0.002647607471834418,2316.6419728826872,64.56973062888346,-2.3712310070981164e6,1.7844112160317632e6,-8.332647211382512e10,5.0354195451727844e10
-0.0030305450782179832,0.36322267671149555,0.002657280228090211,2308.9890803598464,64.4321295544796,-2.4093905855094343e6,1.8063119416284629e6,-7.828113148511064e10,5.1729605074377205e10
-0.0030405474826693535,0.37330119729842504,0.0026600691629810103,2303.4031129530345,64.33496706241614,-2.637804365562755e6,1.7829253280246656e6,-8.452652388239122e10,5.047628265244359e10
-0.0030505498871207237,0.3839891886467764,0.0026502279839586526,2291.6738607878365,63.97497078825105,-2.470912321396709e6,1.7728652002886215e6,-8.668704951591275e10,5.018395056865971e10
-0.003060552291572094,0.39456901421696217,0.0026411968613998388,2276.4291015454723,63.79311710419583,-2.5647057506481605e6,1.7373578579741316e6,-8.543737555476395e10,4.8946252127702576e10
-0.003070554696023464,0.4048306797572042,0.002632716911527702,2273.0961563506503,63.768118510970695,-2.3861679364114827e6,1.744522064086378e6,-7.896279341716354e10,4.960094638090262e10
-0.0030805571004748344,0.4154556355788001,0.0026261117985471936,2260.0517979982565,62.956267010526894,-2.751494157841008e6,1.7279451313998161e6,-8.096017085801518e10,4.916427285257374e10
-0.0030905595049262047,0.4258474093549612,0.00261610243632324,2245.327946629149,62.75353188270014,-2.9365651231442755e6,1.6884895506716452e6,-8.557663263197774e10,4.730864913232065e10
-0.003100561909377575,0.4361422756790348,0.002609368929891878,2228.795241627219,62.24220826211186,-3.0444073225139594e6,1.6798311870854767e6,-8.054633777202708e10,4.676863566218523e10
-0.003110564313828945,0.44658239282985784,0.0026035877980928636,2224.391634789894,61.52131974908623,-3.523084382251627e6,1.6698274266790934e6,-9.057680324224097e10,4.684584403469574e10
-0.0031205667182803154,0.4571885905083326,0.0025946983215711216,2209.7675857454583,60.89843451103931,-3.4766021685724547e6,1.655524647750863e6,-8.99706028347398e10,4.671092044025765e10
-0.0031305691227316856,0.4677357983334623,0.002584834687009336,2195.004613853021,59.91284342454152,-3.688390206855843e6,1.618154128020572e6,-9.707364970730829e10,4.4748127330955444e10
-0.003140571527183056,0.4780965063942713,0.002572576403200144,2179.636638121037,59.39829486561132,-3.5865076886694413e6,1.597724381923547e6,-9.319144790352774e10,4.391042024720762e10
-0.003150573931634426,0.48853713017886297,0.002562282767377704,2170.141986654059,59.44788076620831,-3.5192613998764083e6,1.579255580855986e6,-9.07575738753763e10,4.260964237530363e10
-0.0031605763360857964,0.4987751372647715,0.0025485307060867358,2160.3476121932263,59.227838327579185,-3.542945269559583e6,1.5761019018551891e6,-8.423807378315515e10,4.217107207543243e10
-0.0031705787405371666,0.5091843025057204,0.0025399440561949043,2134.778130215383,58.60495180719244,-3.538063219233216e6,1.5614423629805339e6,-8.785376551949321e10,4.23198475126538e10
-0.003180581144988537,0.5194447190681521,0.0025254478707262278,2111.149549211022,58.1029839001259,-3.9065231131137456e6,1.5450665594663245e6,-8.485413925198744e10,4.179509755860465e10
-0.003190583549439907,0.5296397855356506,0.002512572217648918,2094.8415121880535,57.842635027360764,-3.7199328359843157e6,1.5167340484314584e6,-8.944421349620297e10,4.142946890376259e10
-0.0032005859538912773,0.5398191070755849,0.002497954724325438,2075.4619791173855,57.35245939495198,-3.7794384454917605e6,1.4757587949502186e6,-9.537540817281529e10,3.952127925897304e10
-0.0032105883583426476,0.5502263309701004,0.0024965347774246064,2057.7852115418264,56.58548512680686,-3.797593538263965e6,1.4521074084791155e6,-1.0464124723273123e11,3.8867370047267204e10
-0.003220590762794018,0.5602147234778198,0.0024878046708173905,2044.2857224611357,55.99190146904441,-3.796676942917445e6,1.4405254279432807e6,-1.0675514618364662e11,3.820126653895145e10
-0.003230593167245388,0.5702630672026339,0.002470798478624027,2023.7644500452443,55.37413339022081,-3.998953666608069e6,1.4212470927108196e6,-1.0474774431745879e11,3.725046533342873e10
-0.0032405955716967583,0.5802656298214931,0.0024566583919309734,2003.1846097363841,55.02918239740228,-4.0168346581678586e6,1.4144794495454466e6,-9.578427833286734e10,3.6754789335510635e10
-0.0032505979761481285,0.5904299809298595,0.0024370563424107546,1977.7827013172273,54.342698867475605,-4.323987513764088e6,1.3942075220443963e6,-8.728454838923631e10,3.638080632637617e10
-0.0032606003805994987,0.6001883017480697,0.0024289989231187324,1966.2549299561838,54.51646188639469,-4.524880349772488e6,1.3849265624216804e6,-7.787326656144832e10,3.600781866016437e10
-0.003270602785050869,0.610156659704501,0.002418915074653957,1949.099336143894,53.90867411244399,-4.843256797329073e6,1.360977185095965e6,-8.061383620751828e10,3.471870994664236e10
-0.0032806051895022392,0.6197421820191017,0.0024114982628971795,1932.0945046528761,53.26962085344105,-4.620373031670787e6,1.3560811207385657e6,-8.020570786355466e10,3.472268975726042e10
-0.0032906075939536095,0.6294748431813605,0.0023984353589067793,1912.23747510103,52.274397636286416,-4.955027083971431e6,1.33265160238042e6,-8.735920017617654e10,3.482748760025648e10
-0.0033006099984049797,0.6392335683681505,0.0023808974721451588,1887.954854430191,51.828927904589534,-5.088811759534263e6,1.3173346171677583e6,-8.101866091800063e10,3.3913754530699608e10
-0.00331061240285635,0.6488635284982407,0.002368822258254364,1870.042600470152,51.24154695538947,-5.244160426089671e6,1.3039240472582623e6,-8.310422259986317e10,3.2850235099091427e10
-0.00332061480730772,0.6583512919259157,0.0023580520684501156,1849.570491812344,50.863513314408,-5.5060870296510905e6,1.2974555255469126e6,-7.642753328342389e10,3.337727264336196e10
-0.0033306172117590904,0.6678737143183558,0.0023362449339560153,1818.7127647343955,49.950759360888284,-5.241339693240971e6,1.2502001922632721e6,-7.293756657228023e10,3.1739304448695084e10
-0.0033406196162104607,0.6773262193295209,0.002318146157896506,1794.5890183937747,48.8946666886804,-5.226920390028855e6,1.221726666736e6,-7.445003589233589e10,3.1009038885195255e10
-0.003350622020661831,0.6869541870188628,0.002302525915094542,1766.9549768485392,48.20836859371565,-5.200763504899041e6,1.2006949558488464e6,-6.939274437141559e10,3.0410169995102898e10
-0.003360624425113201,0.6965746247840687,0.002288239547112331,1742.8297731814407,47.036394506425204,-5.244324559123778e6,1.16614769603037e6,-7.769844190973123e10,2.9525218419989456e10
-0.0033706268295645714,0.7057983226947635,0.0022751575271294615,1716.8496493297666,46.75200974920186,-5.177346471406348e6,1.1658460791875361e6,-6.801088878760462e10,2.9592018194861584e10
-0.0033806292340159416,0.7147931991797605,0.002251894010681609,1686.9107854456038,45.865542376797364,-5.201132822217947e6,1.1318094870428601e6,-6.826296658010649e10,2.765764326529498e10
-0.003390631638467312,0.7242521839912202,0.0022348854429585755,1662.8522166076953,45.00235992112211,-5.199123981463349e6,1.1019513501638088e6,-6.433037284016119e10,2.605951528394861e10
-0.003400634042918682,0.7333434324722412,0.00221786396212489,1637.3081625727264,44.7551417180754,-5.338634061902575e6,1.0819982235347575e6,-5.347960452611751e10,2.5766342522154064e10
-0.0034106364473700523,0.7420617217326968,0.0021976355170748546,1614.1594918102837,44.32545429170382,-5.590558816444358e6,1.0646613868854186e6,-4.1763348571469345e10,2.573843720419243e10
-0.0034206388518214226,0.7513300758004409,0.00216826733856385,1585.3380383972215,43.337152868635876,-5.755828527459518e6,1.0614574027409146e6,-3.79385096121627e10,2.6263325848033493e10
-0.003430641256272793,0.7605377234503025,0.002157506788457457,1564.2832413213614,42.84705685949024,-5.64729935717791e6,1.0194891084936849e6,-4.227036164093101e10,2.456534879841461e10
-0.003440643660724163,0.7693216692637387,0.0021344004005273164,1539.1020820884808,42.194172790818136,-5.859073869727121e6,1.0029055645924029e6,-3.651103478108781e10,2.4460120048992645e10
-0.0034506460651755333,0.7779600236361994,0.0021126830658246844,1512.1704820027123,41.42937572588001,-5.898539084784713e6,979723.9769472351,-3.1742273655332256e10,2.382566737120885e10
-0.0034606484696269035,0.7866508182235448,0.002092145141505682,1486.3186759447372,40.7981083339459,-5.648551798343097e6,959162.250512154,-2.906459011526593e10,2.3366127489553383e10
-0.0034706508740782738,0.7954382612277666,0.002086786838857987,1467.9272055140018,40.27918985701322,-5.628120349688009e6,946583.4426083879,-2.9853794867715073e10,2.3602876157676006e10
-0.003480653278529644,0.8040175024712334,0.002066690207526886,1441.1983213130063,39.514177501111554,-5.5157138486431455e6,918985.2476809743,-2.888743537868819e10,2.2452038639452335e10
-0.0034906556829810143,0.8124284037081667,0.0020555994068256448,1419.5600147448224,38.75859321303872,-5.725256369197979e6,899171.9167699281,-2.7862141962128963e10,2.2143023934718353e10
-0.0035006580874323845,0.8207655523020728,0.0020394734043216794,1385.026818333775,37.75137874537603,-5.651974520855626e6,862955.5848674648,-2.719971064536986e10,2.072302499885075e10
-0.0035106604918837547,0.8288590593271785,0.002016465125596985,1354.5784587859052,36.83162075181835,-5.6417680467841e6,845650.5561150394,-2.598502085450172e10,2.0222275533744022e10
-0.003520662896335125,0.8370774168976595,0.0019994302983584182,1328.7729720679201,36.41723133814723,-5.803685534832901e6,840028.6821089262,-1.76808963303197e10,2.0062237807765965e10
-0.003530665300786495,0.8454184281034908,0.001981313996094746,1307.082614536566,35.78893868102885,-5.811402789078333e6,820624.7908010554,-1.5693993750160955e10,1.9806043493351513e10
-0.0035406677052378654,0.8535433948842435,0.0019684534114726366,1285.480984183821,35.11227483817335,-5.641875871613199e6,791619.7215722736,-1.9201484168711792e10,1.8921628262925877e10
-0.0035506701096892357,0.861376594307767,0.001944480841638284,1260.5566124241334,34.63626459491478,-5.546106393928453e6,782348.8905510637,-1.377205592158792e10,1.8772862070130787e10
-0.003560672514140606,0.8692818909615572,0.0019136800079823718,1228.9702372235342,33.84144693117757,-5.406037685022519e6,751015.8066462362,-1.1096203195889294e10,1.780061546798884e10
-0.003570674918591976,0.8768637800388077,0.0018946143911590424,1203.2841205226696,32.82603871934886,-5.197837979683642e6,713815.6189506213,-1.360936205206484e10,1.6375687553830128e10
-0.0035806773230433464,0.8843447206484399,0.001877721118615958,1182.2864751772722,32.15506760870551,-5.063155637916644e6,693529.1948654831,-1.550247737816136e10,1.5401691505755428e10
-0.0035906797274947166,0.8920308340505488,0.001851618388685229,1149.947045302999,31.3713882017398,-5.011054634565898e6,668879.7407012279,-1.2680484526721373e10,1.489574760635432e10
-0.003600682131946087,0.8998053533807983,0.001823764177482167,1120.2292882818083,30.538119431028857,-4.863464344289329e6,640655.1563122768,-9.970520466802929e9,1.3918211204431795e10
-0.003610684536397457,0.9071397794253998,0.0018073576367789064,1091.300311163224,29.65104093275872,-4.734354253410303e6,613582.3606915681,-1.0525925222032015e10,1.3159381598519745e10
-0.0036206869408488274,0.9144630626999256,0.0017780133677002012,1063.5913839733075,28.782558710255874,-4.615929042118085e6,596874.9680253054,-8.927310515438808e9,1.3036389334817759e10
-0.0036306893453001976,0.9215835445236189,0.001758179806160103,1044.846895540285,28.009353093426625,-4.50276392201815e6,577977.8310952918,-9.034838991990055e9,1.2756040261752151e10
-0.003640691749751568,0.9285067624525049,0.0017320746629047544,1020.938128437962,27.51531657709824,-4.4616710716806315e6,559784.4280382268,-7.358817269098171e9,1.2027836181722622e10
-0.003650694154202938,0.9355570195858511,0.0017155674806417136,1002.7574932373387,26.93987395776841,-4.531778822425215e6,541470.0214235459,-8.618160523240587e9,1.1611652826502768e10
-0.0036606965586543083,0.9426088127300309,0.0017083443720258531,980.561075007546,26.138504153105163,-4.247927503090205e6,517752.9428253794,-1.2231557511718178e10,1.10014036440974e10
-0.0036706989631056786,0.9496891629062075,0.001679818152122351,952.7991027510946,25.47676509033535,-4.117887376440444e6,493145.95105180086,-9.381524236736942e9,1.0312899097471823e10
-0.003680701367557049,0.9565455665436572,0.0016463806810763143,924.483051480387,24.483399891109368,-3.8752902435700106e6,468967.40921111417,-9.332701830549458e9,9.752705075276989e9
-0.003690703772008419,0.963137791140188,0.001635573970439119,898.7774047947022,23.835963903583977,-3.7155705776824458e6,452861.7490447476,-7.941432776618107e9,9.352167037424685e9
-0.0037007061764597893,0.9697871573374538,0.0016160541555139988,874.0515834864278,23.270935429919167,-3.6765720996973026e6,438926.5860688883,-6.170207118738121e9,9.151988228798649e9
-0.0037107085809111595,0.9763638592587212,0.0015929227788529941,842.6685310792456,22.607234385046343,-3.5535623508595214e6,416724.33103284007,-4.351626479245233e9,8.542311528139445e9
-0.0037207109853625298,0.9829251453043988,0.0015651050424071733,822.078913856075,22.228208213513255,-3.397512009172119e6,402784.90551160986,-3.351063258921923e9,7.893080878043877e9
-0.0037307133898139,0.9892252367728381,0.0015469293697562621,806.0002227435848,21.708501083530248,-3.273952522365205e6,387878.8268705403,-3.0837865021819468e9,7.601266798896122e9
-0.0037407157942652702,0.9952132416769557,0.0015242010146637548,782.9842472933099,21.112322104452623,-3.219659343936456e6,377629.27064846834,-1.4573706237666833e9,7.224590457724324e9
-0.0037507181987166405,1.001280669496955,0.0015033428672910913,759.0569997243595,20.588053097992898,-3.1858874283114616e6,366835.438632723,4.2057117128151757e8,7.095570327152649e9
-0.0037607206031680107,1.007448212646099,0.0014722476292319362,735.6579831657183,19.882748439396053,-3.029145530124696e6,347475.45962998644,-3.977188619200309e8,6.68639019222164e9
-0.003770723007619381,1.013447439242044,0.0014539747856830842,715.2091593669012,19.54856071401376,-3.0560426714377417e6,346706.9682336214,2.3653460858783298e9,6.799690556069469e9
-0.003780725412070751,1.01906065777779,0.001432946301495561,693.3315236057985,18.94592719869559,-2.923278947135679e6,328085.4823074025,2.0043603641222866e9,6.18975956112721e9
-0.0037907278165221214,1.0246936538719194,0.0014091919352936162,673.3721316236202,18.349406996095695,-2.781323109907755e6,316042.7626491742,1.15775384079529e9,5.9247184833895445e9
-0.0038007302209734917,1.0304134639515092,0.0013870234869506487,645.23575760538,17.77714734781816,-2.686299759005789e6,297172.659960687,2.11502387401569e9,5.457589487393505e9
-0.003810732625424862,1.0358044058801563,0.0013519333930125204,625.886916711413,17.113841178864643,-2.599198980190259e6,283267.0812526427,1.3859627078009539e9,5.029271930652233e9
-0.003820735029876232,1.041074505448598,0.001337530179517113,607.5324565730585,16.484172596670625,-2.4871876446057362e6,265382.8720089299,-1.7060055220972642e8,4.561780923883934e9
-0.0038307374343276024,1.0462394910045039,0.0013132394116009622,587.0529312324751,15.806899423731121,-2.395624747809835e6,246153.69274492402,-9.279577146279348e8,4.102300365597876e9
-0.0038407398387789726,1.0512944381760554,0.001297842708622916,569.7720988099311,15.379849459443797,-2.3717334602364847e6,238477.7951730488,1.1255556012448542e8,3.9924066751346955e9
-0.003850742243230343,1.05624388803369,0.0012764345391414122,554.7443650974682,14.908078031333385,-2.3621048967266274e6,227010.83142841532,-1.3034904179580422e8,3.801640696661892e9
-0.003860744647681713,1.0614311477485248,0.0012641646999112014,538.4640959517299,14.65340904289456,-2.3310449812576277e6,220311.4922947072,8.747841809998407e8,3.617875391283041e9
-0.0038707470521330833,1.0660330505582138,0.0012433334730681904,521.7460892807953,14.328148675450967,-2.2212599863725044e6,219110.22111576487,1.252363242747373e9,3.9264371712107453e9
-0.0038807494565844536,1.070745868639162,0.00121878819975482,502.32290731770024,13.882845016690256,-2.0855900953724992e6,203164.00650858972,1.9351801308272955e9,3.4516868633793926e9
-0.003890751861035824,1.075480930346092,0.001192304718828878,482.4401776135709,13.402098820068504,-1.9996628904717257e6,194262.12701097643,2.0865919939625156e9,3.222317896004798e9
-0.003900754265487194,1.080030438509859,0.0011788986738940205,464.79721807540705,12.973156092435138,-1.9537122332391196e6,190715.33758852314,3.015845794277532e9,3.195448424641762e9
-0.003910756669938564,1.0846001143028747,0.001148217858022416,449.1575211021757,12.556149717565557,-1.8470976029283013e6,182432.55026252143,2.790220367784884e9,3.111959318905049e9
-0.0039207590743899345,1.0887665157522406,0.001139648190464915,435.0773286551204,12.285572995776148,-1.8100165604403296e6,178289.53173378104,3.699407213376504e9,3.0422948315723767e9
-0.003930761478841305,1.0929262043383927,0.001111189713619923,420.50535625800615,11.957115576317118,-1.8100036659221405e6,173046.78501001344,4.680165997198178e9,2.8597051582256193e9
-0.003940763883292675,1.097461933596523,0.0010988300561477445,410.420904329453,11.832545756686072,-1.806660665530523e6,172237.13562774498,5.538545991621905e9,2.7640971350664744e9
-0.003950766287744045,1.101447123661591,0.001082462502470076,394.78938277738877,11.522979998708884,-1.6900268254953732e6,162745.0726937789,4.865989015213463e9,2.5495725563769846e9
-0.0039607686921954155,1.1056041716077212,0.0010634710682260499,378.30367572404595,11.085541754527517,-1.5822853961124483e6,156668.69825874481,4.919924590280402e9,2.447690557051064e9
-0.003970771096646786,1.1095444464419322,0.0010499177512467966,367.9137283641882,10.766442115140801,-1.4986116621756428e6,148529.1564988496,3.8857876340413313e9,2.280611163570483e9
-0.003980773501098156,1.1129951830253069,0.0010321137802663082,352.93922815935684,10.134136383475225,-1.4087808723475954e6,128893.0660969486,2.73382646139405e9,1.7739970199301736e9
-0.003990775905549526,1.1164676538561955,0.0010108766523232468,339.5059043452764,9.895626346426605,-1.347213417879029e6,123347.81727884727,3.005517466605176e9,1.699703926034654e9
-0.0040007783100008965,1.119973970402155,0.0009873824144194276,325.3723795488121,9.628086349368184,-1.2963614407735171e6,116476.00036452345,3.024560827297911e9,1.5272006334033809e9
-0.004010780714452267,1.1234555391050598,0.0009649491377765756,312.26688999456326,8.940751699266125,-1.1518964554964404e6,105031.48298060942,1.6748257112753935e9,1.3749639510648277e9
-0.004020783118903637,1.1270969902620718,0.0009457713112304355,297.8176636990277,8.609430104759959,-1.093002943176514e6,98790.67874880704,1.4738779531816156e9,1.283317793907798e9
-0.004030785523355007,1.130555734640834,0.0009349149602439509,287.94699681566806,8.295208259301337,-1.0485548373750034e6,94685.60463058023,1.38440960803606e9,1.17602337179038e9
-0.004040787927806377,1.133770460374735,0.0009146107050538321,275.03188865897556,7.792431795224221,-960483.7121809528,82946.35792712004,7.34772168073331e8,9.549385698040496e8
-0.004050790332257748,1.13683871630009,0.0008944030588657504,265.037330540582,7.619454568705606,-958505.45176894,81160.3618731758,1.293454668297513e9,9.462191487082682e8
-0.004060792736709118,1.1400294398652595,0.0008751147020696572,252.8376881256181,7.416678333130237,-896752.6727716041,79365.58660055623,1.546190284134042e9,9.31947638238984e8
-0.004070795141160488,1.1429978372567275,0.0008560538780354246,241.71821915584974,7.074247221067308,-829035.5329363599,74924.1572926762,1.378014749852955e9,8.784078627187363e8
-0.004080797545611858,1.1460667507304518,0.0008309501733475968,227.89997546331404,6.806132785031406,-797784.2674803339,72294.54919850755,1.8020655604939005e9,8.401844589247711e8
-0.004090799950063229,1.149059831931045,0.0008116969073236691,220.654704703243,6.610932185242494,-771167.099020962,72430.756884031,1.7515915505041797e9,8.862842107264354e8
-0.004100802354514599,1.1516158171304745,0.0007954809276892553,212.8951872229311,6.4883277595691045,-750628.183500256,70660.14409038424,2.0866349583627338e9,8.6692932357199e8
-0.004110804758965969,1.1541967060533298,0.000783000423122162,203.47269396811782,6.306695373342778,-697004.6095780754,65746.87422522512,1.9775588458030682e9,7.842836594801128e8
-0.004120807163417339,1.1569967291021666,0.0007720679957743878,195.2413452042543,6.087606576003633,-673742.9097749016,63471.84457921438,2.0372474543635354e9,7.632896942216862e8
-0.0041308095678687096,1.1599036669712008,0.0007567216470562634,186.33379625887463,5.86236501237763,-654233.0103552548,61392.04448562818,2.222448176510135e9,7.428911295615183e8
-0.00414081197232008,1.162133446513908,0.000746098945952202,176.89695327127959,5.668471346643357,-600246.426197867,58432.38138774957,2.009669149017385e9,6.898380488901411e8
-0.00415081437677145,1.164510912559356,0.0007312606344750835,169.860398692802,5.479466267570834,-577080.3459413385,52990.895237668534,1.9485440568860831e9,6.09466643010984e8
-0.00416081678122282,1.1667866717685176,0.0007181732217236534,164.86224026380597,5.467315152546747,-580603.6266520337,52524.61449559321,2.2004353199835644e9,5.62007867544702e8
-0.0041708191856741905,1.169193749226173,0.0007047847540958409,154.6543282850874,5.187569571172543,-532944.0972534877,49154.764848307066,2.1343031265340664e9,5.3532460915834004e8
-0.004180821590125561,1.1716261172399554,0.000696684321798583,150.24997135343224,5.037743470279657,-504011.3553963859,49096.17719083595,2.0868790800098212e9,5.649807077049954e8
-0.004190823994576931,1.1737121234836052,0.0006693251495109752,142.61271111703198,4.8077960924259955,-477795.23443059484,47207.58647091491,2.055101180455087e9,5.55955059335844e8
-0.004200826399028301,1.1759647277396317,0.0006502353886562825,136.19846169849896,4.619691262367702,-453898.67500897427,45143.24411480242,1.9506359283517e9,5.234612176126378e8
-0.0042108288034796715,1.1779343085616871,0.0006438331025471152,132.05954850057563,4.4866387269798995,-431630.7423631862,45517.62406921645,1.7680626717837002e9,6.001474938552524e8
-0.004220831207931042,1.1799534562532326,0.0006271966022808339,125.8487505309919,4.368928632544833,-407272.86341496144,44507.860959461126,1.8402868870290565e9,5.732624721811765e8
-0.004230833612382412,1.1818373514371383,0.0006155897024826786,119.16617491198468,4.168762784069757,-375360.4630024623,44899.1489139921,1.8532083954375975e9,5.891515539508317e8
-0.004240836016833782,1.1838946694062453,0.0006025496777433947,115.75037303169447,3.922732398647138,-330243.25280444877,41659.67603245893,1.497177170770812e9,5.505314816835834e8
-0.0042508384212851524,1.1856028951860733,0.0005864466994388241,110.68717764047584,3.7658919569651395,-313715.0753415022,36989.87588902541,1.2730721816816995e9,4.4384189114558685e8
-0.004260840825736523,1.1874186846188541,0.0005749500802704788,104.09420203732024,3.433509428343091,-282085.16705137125,30454.37848290943,9.749064689130392e8,3.104480344639089e8
-0.004270843230187893,1.1890943869857453,0.0005627110195143072,99.42996680519538,3.24870155292349,-253268.5260289776,29247.829152096576,8.554638759537599e8,3.150044635550096e8
-0.004280845634639263,1.1906925835735835,0.0005496917731872527,95.63863294724702,3.230538021134701,-249836.27024690315,29920.677414148326,1.0373949220630347e9,3.4505046079563755e8
-0.004290848039090633,1.1924868885163058,0.0005233946364962039,90.0643636816272,3.0703859769910693,-237464.42018190678,30802.75273782981,1.1075926351291726e9,3.9503994722230935e8
-0.004300850443542004,1.1937691399693877,0.0005126817792289123,87.34514890568411,3.0070230601402774,-229886.13137492852,30813.35840659151,1.0625393342102894e9,4.33505730416018e8
-0.004310852847993374,1.19527823277114,0.0005061196328972991,84.18272406913711,2.800218041971121,-207816.31497847434,25064.206193010956,8.363844958985769e8,2.9252472312243e8
-0.004320855252444744,1.1968880140813114,0.0004857999201379047,78.4423533742983,2.5263587656178115,-179291.9557978465,21075.36887712499,6.045206855720245e8,2.4201180195104155e8
-0.004330857656896114,1.1984024211617896,0.0004773361443153539,75.55359411098429,2.528573843788968,-171626.69865235547,22955.969799049144,6.457324085353799e8,2.924964227160096e8
-0.004340860061347485,1.1997453145992947,0.00046983883241606683,71.85412831151453,2.4372223094152354,-166971.30183937994,20354.272017161857,6.293713252480953e8,2.2941470795974886e8
-0.004350862465798855,1.2011997778836838,0.00045819150487377586,68.99603522008873,2.4050752555968753,-158049.54762056595,21045.14428289633,6.546481132142885e8,2.5631344469848317e8
-0.004360864870250225,1.202486790445023,0.00045020268235111715,65.5645831896268,2.2495197763421784,-144056.3285046285,18614.667512004347,5.562121096376898e8,2.1193542607939252e8
-0.004370867274701595,1.2038874145857699,0.00044097854352960437,62.53361190435896,2.0775850240283797,-128159.94417343037,16357.676548778381,4.998267480135422e8,1.571624963236494e8
-0.0043808696791529655,1.2049634033289958,0.0004306041822542641,60.31200292901684,1.9046164966335206,-113795.00602097328,14053.529281633688,3.6257087422290635e8,1.2546196749233669e8
-0.004390872083604336,1.205903268162819,0.0004227762503907482,58.009045087974236,1.922454012648728,-111362.98178691196,14618.902740041287,3.910055785394852e8,1.4376338839961138e8
-0.004400874488055706,1.206949929600729,0.0004132749305160926,56.09927892220094,1.8797940568620306,-101683.65593756147,14024.03879940824,3.8896418330912966e8,1.3264104261074446e8
-0.004410876892507076,1.2084716484945885,0.0004047606507571457,53.73158783389373,1.8247049860307594,-98228.48725710087,12244.143674243724,3.560742538819562e8,9.754156977541181e7
-0.0044208792969584465,1.2095441961420446,0.0003991123916030935,53.43045359242413,1.9038484281115577,-98387.37695320243,14932.923071686184,4.275080491168067e8,1.4990649873203352e8
-0.004430881701409817,1.2107378655752765,0.0003919112885960703,49.931996873476116,1.79334781241118,-87122.64742731044,13971.712801450527,3.859577934834169e8,1.381779603479996e8
-0.004440884105861187,1.2115011611681605,0.0003891317550087959,48.487028567683,1.7139401689818803,-81054.52469885735,12012.168171618705,3.420960328274212e8,1.0656503252376269e8
-0.004450886510312557,1.2126664613793614,0.0003819713989832394,46.6361887544923,1.616421930757049,-78599.42338492913,10842.66899507476,3.100157766706957e8,8.985861045002645e7
-0.0044608889147639275,1.2135480546805293,0.0003783912519406798,45.62038005873816,1.5363625186638998,-72965.42728105494,10076.198951398195,2.5913194811722282e8,8.715895095880166e7
-0.004470891319215298,1.2142967784000387,0.0003748387555935002,43.116277182448194,1.3777671519315586,-56393.43933620563,7997.738740829064,1.7452089144657722e8,5.5292600944994874e7
-0.004480893723666668,1.2152021162483804,0.00037241221021540403,42.36298857467299,1.3654647523226866,-56378.62106932481,7900.586663026405,1.8737737797087857e8,5.291801705153819e7
-0.004490896128118038,1.2161255254793522,0.00035643760731702407,40.83112088857959,1.348539573689319,-55885.09167875785,7519.681813652804,1.809717980654954e8,4.91209189518082e7
-0.004500898532569408,1.2169335983727172,0.00035275510892206425,38.73711282257089,1.2767684376648376,-48972.11038296332,7291.747202842507,1.690335471278506e8,5.01608030443317e7
-0.004510900937020779,1.2173585024068407,0.0003505597405033368,37.83327934417312,1.2879308144614996,-48868.0942539372,7105.801388271406,1.8794539023307103e8,4.97129134779427e7
-0.004520903341472149,1.218195401227203,0.00035140467276451574,37.23636959104495,1.2862865587916748,-46835.96482780227,6594.563813725379,1.6340805192576215e8,4.114334021378154e7
-0.004530905745923519,1.2187793231648454,0.0003477260343348256,36.06169272232411,1.1304055046580153,-41118.05424820354,5302.351280404926,9.55584234819317e7,2.994956653878798e7
-0.004540908150374889,1.2194589353236411,0.0003362620305193471,34.90573605420893,1.1084005562455637,-36507.39710376079,5444.46509334629,9.252242791999741e7,3.4448855488642536e7
-0.00455091055482626,1.2202438132588926,0.0003304299335431733,34.92741425372534,1.1306973069375312,-38489.27859400462,6088.051561302112,1.1851439488409504e8,4.131260778055584e7
-0.00456091295927763,1.2206551779039398,0.00033122852806884026,35.52942643533658,1.1851797344594543,-44594.366311305086,6354.952279167751,1.3959799998706156e8,4.251724697412442e7
-0.004570915363729,1.2213359369304457,0.0003294028674124483,33.71289905915235,1.0724595713062532,-36142.29109062261,5619.480774695643,1.035202233186461e8,3.824376706480887e7
-0.00458091776818037,1.222008818291583,0.0003202654091213213,32.479060944169994,1.0469513082526003,-30914.695606963116,5024.172578417205,9.4884072158691e7,2.7456944991504844e7
-0.004590920172631741,1.222585837491614,0.0003076468042933113,31.524174777970085,1.004419562622389,-30865.19820260417,5138.324228216969,7.588783823909771e7,3.770235917410538e7
-0.004600922577083111,1.223268650605736,0.0003048886942637378,31.213408030256364,1.0467650771714239,-33059.19433049425,5465.214992371836,1.0000761401800637e8,3.9822334939026214e7
-0.004610924981534481,1.2240059335534463,0.00028823052868108057,29.01263544726669,0.9793742419160844,-31419.25794743458,5112.928900096011,9.465174543189344e7,3.737886048280493e7
-0.004620927385985851,1.2247250312517768,0.00028651842513906304,28.911253048892736,0.9185798808860475,-28000.543090672927,4996.197990852891,7.848662424637151e7,4.067625945485572e7
-0.0046309297904372215,1.2249868333285585,0.0002855323668829129,28.25668108363637,0.8902869319989694,-24523.170363359295,4739.574813401127,7.347101474820298e7,3.9182916123096116e7
-0.004640932194888592,1.2255995892890308,0.0002837193225362452,27.602347150280686,0.8628734874238506,-26658.817736745583,3709.243464631498,6.000121688904352e7,2.195067013097332e7
-0.004650934599339962,1.2263941586554872,0.0002836260437477973,27.169031346568524,0.9000461443389666,-22498.982582670105,5272.107883704848,8.35767480085782e7,5.202854192426428e7
-0.004660937003791332,1.2268912319943008,0.00027454345544682216,26.715157158104795,0.8770812248628738,-19415.06467314967,4496.688649035511,6.679877389386286e7,3.7429550246017985e7
-0.0046709394082427025,1.2275226378087332,0.0002719166304081925,26.413806026804895,0.8354608180679067,-21578.256686757642,4155.558355079971,6.393827943692716e7,2.8356877132947676e7
-0.004680941812694073,1.2277694176328655,0.0002739138613311073,26.19161585078241,0.782571860195294,-17400.138876093988,3202.9489458006597,2.614838430375471e7,1.763001957758338e7
-0.004690944217145443,1.2281875501270383,0.00026752113808270196,25.15187513587671,0.7636303313424164,-12712.037814639149,2810.8295481435694,2.469395838569468e7,1.2602705940560736e7
-0.004700946621596813,1.2284260487249126,0.0002601581695457942,24.053500183257796,0.7061419225110849,-10454.732315201592,2259.101442388065,9.054076919326374e6,8.145167561044236e6
-0.0047109490260481834,1.2286445065282963,0.0002646597841393167,24.400005577631113,0.7027897735604539,-10844.629922377264,2657.639963644928,1.3632561864460558e7,1.3969771257549115e7
-0.004720951430499554,1.2289298874877623,0.00026253636572506157,24.597073324057273,0.7127526454546088,-10362.72233064945,2580.343217684297,7.002176794310011e6,1.26199304923178e7
-0.004730953834950924,1.2291878414980497,0.00025590428100219265,23.762179201708307,0.6993903333478663,-11148.101716499554,2427.3055815070666,1.6272759500626966e7,1.0310226586345611e7
-0.004740956239402294,1.2294208971544152,0.00026510499714732,23.618134408463437,0.672906390426544,-8999.276723464302,2489.2136896004818,1.5159164509909537e7,1.1137664717486141e7
-0.004750958643853664,1.230084549873042,0.00026175802906478455,23.577927876649294,0.6613906109725953,-9735.78305727575,2175.4294370107427,1.1324034764996294e7,7.216303120699761e6
-0.004760961048305035,1.2301151411349125,0.0002502902587224718,22.508109429494016,0.6268355183807884,-7875.909378518424,2099.350422816079,1.0213453291044466e7,7.323248524921791e6
-0.004770963452756405,1.2305423844425882,0.00025352468880410515,22.585167101079453,0.6453150793813182,-7266.580352709522,2050.14643111621,1.0715404566908311e7,6.172462750011464e6
-0.004780965857207775,1.2308366371215975,0.00025415720321355744,21.798088713048063,0.6504006541994246,-8721.661653276957,2049.504072611363,1.4627931340456437e7,7.224041732405102e6
-0.004790968261659145,1.2310074650067384,0.000250213124376409,21.12901475292608,0.6216611146906207,-6330.177753846146,1940.8594261751687,1.1384850614877148e7,7.183566948652035e6
-0.004800970666110516,1.2314127181551553,0.0002523602367988389,21.715740528331203,0.6248559286556834,-10016.560192560328,1997.1156223101173,1.3977720543677539e7,6.965975273880983e6
-0.004810973070561886,1.2317087717735806,0.0002444841016256344,21.01606489078253,0.6069755064137398,-5413.756617763104,1818.0682895721966,6.225334465454766e6,7.044883418201674e6
-0.004820975475013256,1.232173882968363,0.0002411959105805642,21.05861450205982,0.593895523055252,-2843.14392621475,1544.6158137804887,-2.922686722778682e6,4.530342316996034e6
-0.004830977879464626,1.2320620012676007,0.00024227579330474546,20.779813288068535,0.587140091395906,-4174.723231355387,1560.2788755997153,902328.7732460905,4.59262434101358e6
-0.0048409802839159966,1.232169396991786,0.00024372497630546896,20.539426570550603,0.5787811058435739,-5017.746014297579,1636.5482837305879,292800.49922744144,5.2250329403539365e6
-0.004850982688367367,1.232595535646068,0.0002492124338528149,20.46780394758622,0.5867953815365532,-4489.971695464284,1577.6797034128228,2.1169939675558195e6,4.5601573269427745e6
-0.004860985092818737,1.2330361114141075,0.0002442750862338379,20.501969056190518,0.5917689356014646,-6562.3793899557695,1662.1872984508284,4.532776858658927e6,4.932492396290912e6
-0.004870987497270107,1.2334025130324628,0.00024212180673380208,20.1082057874714,0.5818010743173626,-5651.8083693889375,1510.8350943641085,720278.9299683942,4.829181963859992e6
-0.0048809899017214775,1.2337798121169048,0.00024367341532817492,19.705143385138463,0.576017734992545,-4520.844027516416,1519.4062910225227,4.823691343933387e6,4.969972901248488e6
-0.004890992306172848,1.2339826851311333,0.0002464287084984013,20.685155945002112,0.5842251171906121,-3586.945118807247,1564.0623445714245,1.394169397127267e6,4.91309579604158e6
-0.004900994710624218,1.234404832340275,0.0002445077610799093,19.942816768744418,0.5544075511751936,-2649.5762029019265,1653.1079601805397,5.719457354600875e6,5.5383616812332235e6
-0.004910997115075588,1.2348795429080113,0.00024860272738303277,20.175579230145992,0.5670264117944761,-1328.5490439597706,1695.21391638768,7.25856699062399e6,6.257178606078985e6
-0.0049209995195269585,1.234999720773367,0.000251434683759766,20.20639650121505,0.5480442479157472,-2757.9664659825085,1590.4806638692119,-598421.6787788236,5.577793774685262e6
-0.004931001923978329,1.2351800250252014,0.00024990160315218485,20.125477961369725,0.5673196244377676,-2503.589742688683,1801.499260753238,7.895021285840232e6,6.42302532743777e6
-0.004941004328429699,1.2351999319363183,0.0002454274991522047,20.319629737001538,0.576955072470429,-4269.584085290249,1649.0286073382065,6.866424425446354e6,5.967676097210637e6
-0.004951006732881069,1.235747728104416,0.0002417554351066281,19.740392488190373,0.5600033554105762,-3310.0267871162,1721.9226137642565,4.73224629077607e6,7.385945262345624e6
-0.004961009137332439,1.2358075858378357,0.00024180975782737974,19.947444145950946,0.546674268343747,-1777.9779639164224,1484.9319168641043,-1.2290352165867134e6,4.970202160536338e6
-0.00497101154178381,1.2361916506292308,0.00024205416347816287,19.77301802898301,0.5383474025357805,-3185.765905912269,1420.2049238226057,-5.679335065061299e6,4.082560492721657e6
-0.00498101394623518,1.2364757224901997,0.00024461531507344433,19.976105461095297,0.5216684798770337,-3500.8805762739976,1500.2441346675698,-4.525576539476799e6,4.1723432850179607e6
-0.00499101635068655,1.2366715122278502,0.00024586651663809734,19.484572568476064,0.5223880654536865,-1201.1666359335625,1407.0802751682918,-5.020725727324445e6,3.893581686503387e6
-0.00500101875513792,1.2366326289537926,0.000242012494135902,19.432410230358144,0.5506387295031603,-1058.8019594163306,1657.833027414003,1.3994326795812096e6,5.273313640334095e6


==> anc/Figure-5/d2_L766_rJ5.0.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-1.2388453852921866,0.0002445512999098346,19.852281199994092,0.5720731414705853,6368.780072895946,1988.5140661544278,1.2985100460140448e7,7.894895497389388e6
0.004989997483789921,-1.23886255722627,0.00024875735395281243,19.688291374404493,0.5765589347715179,6380.149417687741,1942.3014477620786,1.6366237503964188e7,7.89343530842859e6
0.004979995079338551,-1.2388181307525226,0.0002484561301332788,19.832840502037964,0.5567692302280065,6123.578398430378,1658.987197398525,7.986534781131493e6,5.426726459884931e6
0.00496999267488718,-1.2388829239482317,0.00024451283810044484,19.781667762482034,0.5534548711809955,5553.0586465152555,1630.9435405794218,6.4637156930643795e6,5.2063928522516545e6
0.00495999027043581,-1.2390362618708746,0.0002443080718522828,19.72514191567928,0.5690019882560561,5346.067021383514,1779.6625536041072,6.46800658775554e6,6.134399121428871e6
0.00494998786598444,-1.2389243210602163,0.00024941819071659123,19.809601841332896,0.6008433262030383,5032.554442716415,1824.1480871503986,1.1407250703167045e7,6.792458752794814e6
0.00493998546153307,-1.2387131047587447,0.0002553660926269112,19.9798978714935,0.5854299840195307,6364.940906386246,1750.33899047592,6.482537033647053e6,6.418515208287819e6
0.004929983057081699,-1.2385249521112027,0.0002554876414273395,20.241668419985682,0.5876820401899416,6240.096520353051,1622.968778128317,6.381414979708598e6,5.034075162241883e6
0.004919980652630329,-1.2385431193225747,0.000251522883149093,19.800697780718608,0.5783208961515041,5496.547429412891,1557.1502564382993,4.984072530326098e6,5.101469950978132e6
0.004909978248178959,-1.2384463645306083,0.00024696263591542333,19.449187260094707,0.5772233101569205,6118.3758797415085,1606.1004518328768,4.2041113692404395e6,5.389807703225896e6
0.004899975843727589,-1.2382165263739642,0.0002461847187650765,19.66673325768527,0.5916257698159566,5896.898753730272,1631.7765507935922,7.618375669454156e6,5.356831856332943e6
0.004889973439276218,-1.2381596539395519,0.0002411818772209527,19.624942646624675,0.5786771441867358,5402.613353551213,1534.2318029680873,4.369403692529322e6,5.326902941771104e6
0.004879971034824848,-1.2381108364006248,0.0002373320961255234,19.303685261998652,0.5597581567856078,4638.5937879058665,1507.2257438407166,-521212.58140867145,5.154872423002486e6
0.004869968630373478,-1.2379916790768597,0.00024029809886734864,19.675131801207076,0.571386053895151,2380.8555479518964,1640.0103943831482,2.010628537271866e6,5.414662229286788e6
0.004859966225922108,-1.2378858911415593,0.0002431796597890498,20.00234168859715,0.5667255636227891,2081.347877686626,1623.2854973863787,1.6134512687666388e6,5.190184517301582e6
0.0048499638214707375,-1.2378447990940769,0.0002459369046307771,20.020023417203173,0.5565276615121908,2372.3426336875987,1642.941198772442,968904.6620931345,5.274834245430685e6
0.004839961417019367,-1.2375342202028004,0.0002481203325293339,19.94857160027268,0.549752568601652,1382.4339757832604,1560.6737532406826,2.7169630707452986e6,4.54816407743992e6
0.004829959012567997,-1.2372592382804148,0.0002447949348041411,19.57522091793891,0.5233686297137484,1121.9151602000106,1373.9115750508292,-3.725454192407328e6,3.7782844749075407e6
0.004819956608116627,-1.2371372292469907,0.00023900322682666515,19.519024177361594,0.5295236680045073,2058.4692397883837,1596.0360923224162,100433.4907074255,4.999856153890471e6
0.0048099542036652565,-1.2371581415507429,0.00023703667662821433,19.246511283328083,0.5151340617350789,2487.185537830358,1481.574907793617,-2.911963163695237e6,4.775201597121613e6
0.004799951799213886,-1.237074563945683,0.00023946662159824762,19.339675639522984,0.5181573922626763,2570.2670393321487,1332.9714961458699,-8.839329094826672e6,3.7424901343996264e6
0.004789949394762516,-1.2368500000310712,0.00023947369745935026,19.663077712727926,0.5384270034392934,2365.8710451020966,1371.872728795088,-8.917056336371312e6,4.290385235402637e6
0.004779946990311146,-1.2365300914267885,0.00024267535505917,20.233032892742504,0.5788156229362611,4028.3553982863023,1595.0509901519983,1.0195048957395394e6,5.154072073596684e6
0.0047699445858597755,-1.2363621006704557,0.00024527418502150763,20.217676875958727,0.5659642783982225,3398.717916306863,1632.9901801257824,-211015.12437887618,5.582469159058628e6
0.004759942181408405,-1.2362524971589333,0.00024414603623045206,20.03605270224878,0.5491845270909415,3333.6494381157036,1474.3882369326054,-4.786119696611892e6,4.5048346747570755e6
0.004749939776957035,-1.2361283678056578,0.00023927637698340369,20.239687927515885,0.5476239555420456,4358.171859230813,1615.1026406146962,-649496.821065062,4.847913923338406e6
0.004739937372505665,-1.2359803489666767,0.0002393036900082035,19.979106343817786,0.5375666582821471,4453.677850404426,1520.9808958428055,-1.6465675447033723e6,4.67346091322468e6
0.004729934968054295,-1.2359356781827273,0.00024440156744518106,19.975264428243637,0.539922220098623,3171.602137244334,1531.679482217783,-1.771715121003626e6,4.622897583048956e6
0.004719932563602924,-1.2358108588901093,0.0002510162473850561,20.564909479985374,0.5479624817649497,4935.3341048151115,1564.093238369655,-2.4612564318674807e6,4.827514520354052e6
0.004709930159151554,-1.235624394943364,0.00025218008869921395,20.684771161410765,0.5577514196097806,6616.659333893457,1773.993380341038,-482987.2862753115,6.635703198451454e6
0.004699927754700184,-1.2354540973606984,0.00025048717611244123,20.43667862426107,0.576013514265995,6377.379181419127,1883.929672043437,8.277491327193588e6,6.869683801722334e6
0.004689925350248814,-1.23519155874825,0.0002491986080230681,20.25454844036775,0.5745524016030585,4547.807216506494,1681.8274708040383,5.360863251155424e6,5.840640886603588e6
0.004679922945797443,-1.2350675709061498,0.00024724452568068136,20.50053726510156,0.573447480439095,2776.297312963906,1734.5232441954408,-19491.3823727195,6.530350004747919e6
0.004669920541346073,-1.234906390896285,0.00024428325200261076,20.358619272533794,0.5727422565160203,3812.900992642039,1563.0002408408209,-1.09465387841879e6,4.622527207780294e6
0.004659918136894703,-1.2348067459179108,0.0002460850516583107,20.46700333414346,0.5714821979920075,2882.6790532193895,1631.5631580268066,-1.9327855972750022e6,4.752479853711637e6
0.004649915732443333,-1.2347122443507728,0.0002464928913153399,20.657356802145014,0.5910613271503942,2679.8696424348977,1661.2826387741409,3.720343978279022e6,5.251467410191184e6
0.004639913327991962,-1.234473949149694,0.00024535511616429406,20.29149389017737,0.5905565483359037,2432.124146229628,1581.923994822722,1.2142865180391953e6,4.69117072121647e6
0.004629910923540592,-1.234343079984187,0.0002430262668539592,20.162727217383186,0.5927740302465858,571.4739275795233,1635.2116285057002,1.5806235163497445e6,4.980337200927719e6
0.004619908519089222,-1.2343518183171185,0.00023537088575536992,19.886540866854705,0.5914286743554498,934.3354985285056,1683.984189856898,3.4804167634063126e6,5.769575617941417e6
0.004609906114637852,-1.2342228501491332,0.00023347410495444692,19.945361315741525,0.579748318431021,2405.2447777306643,1659.7104356387745,1.8805250706545918e6,5.029969947441335e6
0.0045999037101864815,-1.2338908453460602,0.00023168204321979952,19.64350063052294,0.5542985705208754,4641.840637566318,1557.9742581517032,731515.4215479628,4.561377256739584e6
0.004589901305735111,-1.233657015928313,0.0002336511626724807,19.206810204599577,0.5563680019678765,5082.139700194391,1577.403073282236,4.173036605814994e6,4.996855572745644e6
0.004579898901283741,-1.2336087043952313,0.00024145882532233988,19.77344578953871,0.5629106740638131,3449.407476108588,1548.1835088229777,608147.2398070547,5.044552106390579e6
0.004569896496832371,-1.2334690037100624,0.00024089268155242304,20.413865183211644,0.5692331189603881,1994.6064529448745,1528.0221547442895,-1.1466687658409942e6,4.418219659282126e6
0.0045598940923810005,-1.2331994101330988,0.00023524635783534013,20.047804090480852,0.5479930067681636,2387.826873243157,1416.1429361258788,-4.470235769652659e6,4.1142346025928925e6
0.00454989168792963,-1.2330112390279402,0.00022958962035718079,19.889586209383673,0.5191364633071134,3183.0613361395485,1386.5529409701794,-6.2195735545114055e6,4.195509688773506e6
0.00453988928347826,-1.2328864469171412,0.00023230502303258314,20.023071172321433,0.5551675885058303,4855.434742566642,1601.4611068086685,4.8886797337523615e6,4.81127247843674e6
0.00452988687902689,-1.2327410327069246,0.00023873132362004277,20.694791540896578,0.5929192285104191,6046.406986070921,1638.4661383513414,7.1702246219717255e6,4.906928151406182e6
0.0045198844745755196,-1.2326774535103597,0.0002438853085698297,20.690640552231145,0.5910658718273507,5744.576809293668,1677.2335265785027,3.650636217913347e6,5.434307931315151e6
0.004509882070124149,-1.2324663419689936,0.00024317187422062664,20.658798796357914,0.5875096925072348,4191.1465688659555,1815.4249774089433,6.904521729671568e6,6.355409217108457e6
0.004499879665672779,-1.232177370664612,0.00024575399813823887,20.970696955760836,0.6054527092689833,4752.575606708855,1759.4683573061332,5.483981272335032e6,5.971103362086663e6
0.004489877261221409,-1.2320294315695117,0.0002456337257863493,21.119571986764406,0.6046162469774611,4106.921669338639,1730.5313955155646,4.673930823318113e6,5.637287423114013e6
0.004479874856770039,-1.2319885728127422,0.0002448675608854146,20.770574067291875,0.5988344966819823,2679.320821409706,1773.3336933353264,8.1819224114162605e6,6.193900909917103e6
0.004469872452318668,-1.2316598603179287,0.0002479498983139858,21.2174403017081,0.6124254373581753,3343.7073447636953,1757.930461161685,5.33933927385276e6,5.963901005290508e6
0.004459870047867298,-1.2312653465204308,0.0002476169458176165,21.809850892345178,0.6251953468551625,4431.531841119108,1719.826446371299,688978.6958537167,6.007553783628325e6
0.004449867643415928,-1.2310990853477979,0.0002416177742139365,21.406775842757746,0.6225694742254047,4129.5807768985105,1751.8155524823187,5.2589123142894795e6,6.072798996857359e6
0.004439865238964558,-1.2310980449996067,0.00024032730370480572,20.537366906579695,0.599573439505631,3406.182167275973,1712.1801711282571,9.135512106528874e6,6.107268463911648e6
0.004429862834513187,-1.230987362475275,0.00023894793451634724,19.956772171829193,0.5808327077280238,3225.5136336518217,1656.1517009646375,7.16755093408639e6,5.142526078480641e6
0.004419860430061817,-1.2306500153105961,0.0002359866960809111,19.687487773481113,0.5670673843380227,3413.6461403175695,1521.327021473206,1.356992973457869e6,4.9858994949675705e6
0.004409858025610447,-1.2304759888168633,0.00023892159192420568,20.064641088993504,0.5501347678853297,3045.69776503746,1502.8666499228036,-2.57462266811286e6,4.6892393708701e6
0.004399855621159077,-1.2301232215025697,0.00024520332091550683,20.393262155465443,0.5670751490685746,3495.152075060717,1631.9391815477868,1.3376687765596875e6,5.270913813934683e6
0.0043898532167077065,-1.2298006883531778,0.00024908466457265537,20.60655679475764,0.5826430608412816,3400.2520958166483,1640.5244877672828,5.576224858770009e6,5.5249465747421e6
0.004379850812256336,-1.2296101497626275,0.00024461487465982415,20.59287203655327,0.5823368982433389,3130.9422405960127,1728.691433710704,4.8037491816594675e6,6.310326287332108e6
0.004369848407804966,-1.2295349196311274,0.0002445178546230546,20.527982674533394,0.5678592569577136,1747.6504943530629,1712.104768613588,2.291572411711864e6,5.484226178016662e6
0.004359846003353596,-1.2293159450798163,0.0002472344528161292,20.401262286288247,0.5539483846311042,1838.285020006932,1562.670010872905,-3.5559489517930644e6,5.055402784576334e6
0.0043498435989022255,-1.2290249747900714,0.00025070119954533656,20.822279872269885,0.5621414219476079,2191.214934456453,1448.4576730498175,-7.26302558347996e6,4.624387522574059e6
0.004339841194450855,-1.2287740704935413,0.00025037615899475835,20.811108491722802,0.5667596627249823,-112.45887328802117,1551.9372709311585,-2.867752302389418e6,5.0534394837122485e6
0.004329838789999485,-1.2284883885459166,0.000248643326230368,20.572585739874658,0.572389048046216,739.4042498595634,1429.8418002919116,-5.8376489873577e6,4.432546979046635e6
0.004319836385548115,-1.2281618894098887,0.00024570114392679444,20.6308139858902,0.5735133473562677,2444.1930159624444,1607.434086890388,-3.700300715096608e6,5.41556614953318e6
0.0043098339810967445,-1.2279002476723062,0.00024386932836492801,21.281591643633735,0.5910723876537735,3508.6079312200254,1724.8554506638363,-384205.13059124653,5.733880984239214e6
0.004299831576645374,-1.2277605214173053,0.0002405146297822427,20.98402659456093,0.5572478133623754,2584.6073344720076,1549.4680608831286,-2.942818451274501e6,5.085978649154487e6
0.004289829172194004,-1.227519622129267,0.00024284432418776334,20.792485246857424,0.5364932776743618,2197.981104999816,1424.8592155713684,-8.273029230281223e6,3.973578781652531e6
0.004279826767742634,-1.2273631941081007,0.00025262512155108536,21.383872227158662,0.554555238035357,1893.4847726895932,1581.2175311715819,-8.07754864965233e6,4.186337199780899e6
0.004269824363291264,-1.2271995348810973,0.0002540655201370572,21.878681650106046,0.5653410417658211,2795.990346549958,1749.14393259759,-3.694890254199846e6,5.220945576981171e6
0.004259821958839893,-1.226926813712052,0.00025248213631607475,22.09391245506322,0.5871280703276978,2807.7601124644425,1815.19654559251,2.8236405881173285e6,5.568143706636284e6
0.004249819554388523,-1.226731980076232,0.00025194565682530964,22.12400772467213,0.5819581816328148,3092.8034221882886,1775.6357813466216,1.6460589276868503e6,5.187614071955417e6
0.004239817149937153,-1.226561525683823,0.00025567703406276747,22.394820146801873,0.5791676356936785,5048.701343421272,1784.9119457053919,1.581633427389345e6,4.735176728236253e6
0.004229814745485783,-1.2263191458933602,0.00025406251646885563,22.493898157354682,0.5951158671110107,4927.506415198055,1912.9303231757215,4.717058055181125e6,5.329941802018677e6
0.004219812341034412,-1.2260153547552937,0.00024576203627780065,22.03855346558732,0.5716909759468575,3458.240636302495,1748.4019320396017,249112.0168370874,4.855047238611382e6
0.004209809936583042,-1.225774766585355,0.00024326574124781248,21.860354382580827,0.5413273905389231,3340.339485230847,1643.1426637476247,-6.715520766983383e6,5.02902722588939e6
0.004199807532131672,-1.2257055059868684,0.0002423694545389615,21.397592565092527,0.5561564228886622,3811.5076956352514,1840.8564529868013,-611893.0276592998,7.051783839320327e6
0.004189805127680302,-1.2256365763367796,0.00024488457621175025,21.27203731894796,0.5823871938902471,4320.878397067095,1829.6878601067724,4.265020072579064e6,6.365238973702367e6
0.004179802723228931,-1.2253538736673022,0.0002442808123019417,21.410408106050358,0.5949961292468561,5484.82479087993,1861.4003083097455,1.68677897372389e6,6.569286745430161e6
0.004169800318777561,-1.2251994878339099,0.00024987122696206967,21.447222378883712,0.5885605105241544,6827.811785228603,1824.7295227601642,3.050421269642156e6,5.983862472036008e6
0.004159797914326191,-1.2250145074289074,0.0002547282651375372,21.60251259577922,0.5999695851675866,6509.47308618226,1689.9745220040106,-76444.50257425797,5.431048532738044e6
0.004149795509874821,-1.2247984938565075,0.0002523184215343896,21.561327861042376,0.600581578553168,5589.099189989232,1711.2253543886234,-354848.4124795631,5.25588871392334e6
0.0041397931054234505,-1.2246597697091677,0.0002535249411020221,21.39839403973188,0.5956535335036731,4831.89000554983,1721.5615208354118,-1.1249328779014621e6,5.551496244174357e6
0.00412979070097208,-1.2244958681488916,0.0002527318406056121,21.469535052656212,0.5968263415908757,6794.473022418957,1700.1679689996242,1.2375497587667564e6,5.039427964096812e6
0.00411978829652071,-1.2241630146392921,0.00025609774049119787,21.985762744466623,0.6030945475780487,5931.858739044504,1865.8375061790175,-1.6330682602580204e6,6.481531319116411e6
0.00410978589206934,-1.2239620117510606,0.00026238640461792573,22.464482684295017,0.641615626660918,6683.378465182603,2109.543733253781,-484168.7184537037,8.898785308115613e6
0.0040997834876179695,-1.2238822635869266,0.00025599240330148484,22.073454142108762,0.638713652127763,6457.887397103867,2087.4221451583367,5.951664713375659e6,8.410119156592734e6
0.004089781083166599,-1.223664137364927,0.00024881461924199756,21.61718991443069,0.6357628309821994,6291.17174073677,1934.9786614004233,8.348931516459413e6,7.026219477144211e6
0.004079778678715229,-1.223408530066829,0.00024459539842786233,20.76182147845103,0.6128666389473739,5481.087627965034,1827.4538423805834,6.465202656354345e6,6.439074478992966e6
0.004069776274263859,-1.2232759613179263,0.0002398536123933691,20.670053803815556,0.6129550211050784,5180.797781150597,1843.4582923446897,9.52674928893012e6,6.239648107327093e6
0.0040597738698124886,-1.2231384483477892,0.00023632274788138304,20.738738851358757,0.6216771285691206,6320.365401840677,1999.0308748442571,1.0247847013534592e7,7.180307080803097e6
0.004049771465361118,-1.2230155547065336,0.00023561751181046684,20.55802865023393,0.6032264437359376,6120.901177297207,1964.8407142415829,6.4450856263255365e6,7.098708495123412e6
0.004039769060909748,-1.222787474041254,0.00024348820746681213,21.07674497142103,0.6071639386863292,5545.216682788185,1902.7719129285315,3.6984066757241227e6,6.676497033843933e6
0.004029766656458378,-1.2224797188224548,0.0002492928869053059,21.722811348928126,0.6288849796173215,4608.429189259325,2140.7267752676366,7.3744816043689875e6,8.560254915128453e6
0.004019764252007008,-1.222257898628478,0.00024673315317018266,21.362936912624637,0.6324047986224773,4377.666902351748,2204.232717925095,1.1805458467024796e7,1.0039297903448002e7
0.004009761847555637,-1.2220484806916247,0.00024756253473055617,21.304076949263955,0.6394929588373766,5264.125125815682,2065.4365170138244,1.361497458149323e7,8.113665301376536e6
0.003999759443104267,-1.2217234582957914,0.00024758426997020463,21.508837245465358,0.6245803882652727,5120.028003414913,1907.9697995906429,8.62034441399871e6,6.55655523091766e6
0.003989757038652897,-1.2214109904943318,0.000244272011894706,21.421642149810303,0.6089815622199597,3983.6220924639238,1734.9425048688238,6.079897647671649e6,5.689338063849186e6
0.003979754634201527,-1.2213032520566354,0.0002406484730614238,21.313816230061054,0.5936416022258875,4086.9650878562156,1649.2238531124876,4.996332836136793e6,5.747801319105501e6
0.003969752229750156,-1.2211592190662088,0.00024433955844401346,21.391769221584095,0.5955195304447953,4657.111683609024,1621.4800977441573,4.640306523793768e6,6.054194292553646e6
0.003959749825298786,-1.2207085140192646,0.00025294193875405595,20.993825383736223,0.5996836977822465,4328.879149417543,1849.42403586612,9.587576761136303e6,7.706475857862024e6
0.003949747420847416,-1.2204852863935425,0.0002594287010570387,21.103690716606398,0.5849168176096786,4114.761365069444,1899.1865379496878,7.599286212039552e6,7.7510028737365985e6
0.003939745016396046,-1.2204789097513868,0.00025371796471632943,21.276510130429994,0.5734278787819089,5615.604597183568,1851.4829314598874,3.2474777794538913e6,7.098777556746515e6
0.0039297426119446754,-1.220295768288193,0.0002446646600286381,21.055802546999747,0.5701682237286323,4155.345239601142,1799.880396698971,-619849.7224451227,6.831513080197542e6
0.003919740207493305,-1.22006011909307,0.00024665911052231817,21.005111384382012,0.5812637261172807,2579.996326868296,1648.3624819139122,-1.8548370350065485e6,5.577702301072556e6
0.003909737803041935,-1.2197436181453283,0.00024739074426588894,20.979310823509323,0.5927685743210198,2839.3684868724204,1658.289422637742,1.1773756679349672e6,5.314215177605486e6
0.003899738658219576,-1.2194352033714737,0.0002545414617332686,21.39496767317643,0.6281009692820715,1294.9290535607047,1847.32747139056,6.050250444091497e6,6.27745272920563e6
0.0038897409103810787,-1.2193484603106892,0.00025657758851081687,21.49049908064407,0.640747160533038,914.8775836549371,1932.7308663842848,6.9090703905026745e6,7.58782135094452e6
0.0038797431625425816,-1.2191997881709424,0.0002553597612966933,21.28630031928753,0.5955858376757512,524.9517790730769,1738.7625294502602,-574279.1217405322,5.675805732818444e6
0.0038697454147040844,-1.2190126042280214,0.00025347911489442566,21.27892688718321,0.5878238706566291,119.13711612960007,1565.5380410215255,-8.925045161093669e6,4.784887793003696e6
0.0038597476668655872,-1.2187266228359914,0.0002569367488180487,21.91400970009286,0.6153964587645768,1730.4893864555036,1618.8527327601357,-9.765428074711913e6,5.2039245135804545e6
0.00384974991902709,-1.2184698049170508,0.0002623440168356034,22.7059730617904,0.6400773813114383,4495.3257081811635,1698.3296532694103,-9.376156522623546e6,5.870680366599302e6
0.003839752171188593,-1.218262839280852,0.0002595575240986305,22.28795832126746,0.6124061580929183,4237.671057126549,1659.594086262907,-6.4395700679582795e6,5.011203180297364e6
0.0038297544233500957,-1.2179986729404093,0.0002552027921013221,22.146726153308204,0.6031478594978853,2304.6646712832303,1706.2926857908667,-5.215997441162706e6,5.818328267608194e6
0.0038197566755115986,-1.2177328697295176,0.0002578866987583141,21.95708359045382,0.6254883354904353,4406.26071310974,1822.0150984077654,-1.3575109117488586e6,6.357606557587418e6
0.0038097589276731014,-1.2174536827192608,0.0002582074210339125,21.90313223436903,0.6291183383097606,5268.733181995973,1680.3565740605463,-3.0923076295497254e6,5.245645453699461e6
0.0037997611798346043,-1.2172171552472286,0.00025378808042250624,21.541646306606488,0.6285641756795557,4079.2676986710376,1750.0372901003743,679013.9426066295,5.556868241159943e6
0.003789763431996107,-1.2170093815092093,0.00025554703647159713,21.455448643118356,0.6386390727476308,3321.0683249929502,1950.2628410818706,1.0254851844316557e7,6.659750383177924e6
0.00377976568415761,-1.2166725794371218,0.0002580538441961375,22.10011087033596,0.6621778439401206,4323.839553828857,2001.09252439697,8.017994595142058e6,6.8894699417470675e6
0.0037697679363191128,-1.2165066821353627,0.0002561083623678225,22.247320956063756,0.6373642880638418,5012.199257801412,1873.5366053946434,635597.0407352782,6.196507592831485e6
0.0037597701884806156,-1.2163085434722236,0.0002574909920429764,22.352760912303292,0.6368326728377701,4939.948163326885,1958.331658793836,1.9222532353337128e6,7.632740737273343e6
0.0037497724406421185,-1.2160303227516238,0.0002571915191751297,22.519526572054673,0.645819873192041,4241.423135589347,2017.7933751681403,2.9471467158390726e6,7.423324436364902e6
0.0037397746928036213,-1.2158187577218433,0.00025319565357198283,22.19937062949029,0.6298666786280982,1924.4123553042996,1810.5997084511498,-3.315599449680536e6,5.885575027497816e6
0.003729776944965124,-1.215574545718508,0.0002501061621811941,22.0464098879105,0.6082905025959485,3349.8376728574285,1662.7831998188715,-6.424344704705777e6,5.255751858002421e6
0.003719779197126627,-1.2153159622718364,0.0002482528285733338,22.074973215619764,0.6036832380532261,7042.147760672311,1581.6593685502742,-5.5210517709629685e6,4.8738776203964325e6
0.00370978144928813,-1.215041782256769,0.0002528025010998657,22.514163571389865,0.6360068683871116,8745.756543392057,1660.7078085927742,-2.037922169511177e6,5.110612449378191e6
0.0036997837014496326,-1.214946990122724,0.00025880205281910557,22.693388152646968,0.660960268003357,7988.980329212554,1765.8296455054779,2.796826652318408e6,6.331619851237877e6
0.0036897859536111355,-1.2148727526598038,0.0002628819578707358,22.877101013246108,0.65366639602787,5785.2356648537625,1806.286040811803,2.2378553037467515e6,6.033551379342863e6
0.0036797882057726383,-1.2145758651105543,0.0002631844512468021,23.38935971005513,0.6688049409918942,5146.585871733327,1721.1660408633506,-4.207582233994539e6,5.219292410641137e6
0.003669790457934141,-1.2142919633477591,0.00026011041866834227,23.830472831062774,0.688602802027532,3283.40357201909,1742.6550007743715,-5.565452089493522e6,5.817032222606564e6
0.003659792710095644,-1.2140485497584845,0.000259296617226849,23.329290151402724,0.669832236690649,4117.453007566758,1767.4576443852766,-1.673095443732155e6,5.497195377239505e6
0.003649794962257147,-1.213771362533778,0.00026162637930298295,23.175971973562305,0.6581820667380535,6523.197820080941,1897.854816320817,2.0174672806246204e6,5.998230762286282e6
0.0036397972144186497,-1.2135215941952973,0.0002606748345367609,23.035330199268305,0.650998238910729,6373.976965652217,1784.909792579083,-2.897263901408916e6,5.266143637218743e6
0.0036297994665801525,-1.213205129118545,0.00026083152251470625,23.236511716745,0.6844167710871849,4669.885601092279,2020.6463094599126,4.748831211765417e6,7.179932214265055e6
0.0036198017187416553,-1.2128614669251891,0.0002613161085253712,23.060687844575558,0.653961183302213,5173.608575384529,2062.6448008488446,844002.5998462178,7.053081563432488e6
0.003609803970903158,-1.2125626078552578,0.00026282910706607,23.220111392734996,0.636624662563266,5939.368655201372,1886.558260012846,-7.486293783525506e6,5.753339239439059e6
0.003599806223064661,-1.2123720321466842,0.00026353230137498283,23.23001023138566,0.6656096472439338,6954.37695653343,2005.3160792893073,4.1464812556531015e6,6.5921654098476535e6
0.003589808475226164,-1.2122094585941245,0.0002631573811139182,23.0593643873465,0.6813794125200927,5651.610997601543,2019.898181999708,8.436417942633409e6,7.065844172936032e6
0.0035798107273876667,-1.2120786682927907,0.0002615556587274018,23.122504795821182,0.6956254661009976,6510.8178403009,2142.3332829894202,8.489950910012359e6,7.991603778091234e6
0.0035698129795491695,-1.2119235097542982,0.00026173802942088486,23.146045145092113,0.6856742771749064,7338.209609913531,2023.396370627505,3.5554153703931277e6,7.349846684555205e6
0.0035598152317106724,-1.2116282203389646,0.0002639192218240751,23.145080983370253,0.670291385518806,8350.285611973606,1977.1501483858556,463223.2495598531,6.650633760564919e6
0.003549817483872175,-1.2113670549339057,0.00026239747702516523,23.219778175507766,0.6678230699237355,7726.813326790613,2079.8950174326787,-994037.3048012095,7.116326132206846e6
0.003539819736033678,-1.2111690163825037,0.0002587409141124904,23.356232112901964,0.6769464877708097,8185.436052235731,2215.7529069653656,2.131090637100944e6,8.152071604661623e6
0.003529821988195181,-1.2111332584840127,0.0002627286882490666,23.467561536311546,0.6876737848262348,8511.550998893785,2354.8025545153946,8.208673617339074e6,9.576104823640384e6
0.0035198242403566837,-1.21094234098268,0.00026718872755974023,24.14210596193745,0.7321022435865931,7943.423595477728,2521.880965991785,1.765420734427933e7,9.98144495261753e6
0.0035098264925181866,-1.2105835413100277,0.0002636960573301741,24.65964308862297,0.763128973285416,7072.40619580893,2591.20649779913,2.065721646606267e7,9.533363610425128e6
0.0034998287446796894,-1.2105008091429392,0.0002698239405139816,24.943352015689204,0.7915617438489713,5395.98353139904,2799.353416415424,2.3936503132980157e7,1.2382329904593805e7
0.0034898309968411922,-1.2103582373585593,0.000279867065819659,24.696419553783823,0.7149345225286742,4160.453039303726,2390.818239762205,7.800955202529973e6,9.99254634459046e6
0.003479833249002695,-1.2099681495547498,0.0002812387823667886,24.427159514520064,0.6968213682446986,4550.711804664812,2207.5311292418164,9.192046992569664e6,7.9199751033975445e6
0.003469835501164198,-1.209591624364653,0.0002799746798178387,24.434632064639583,0.7022314129046063,4730.7365196130595,2339.0960080621453,1.2779840449671533e7,7.603852476228206e6
0.0034598377533257008,-1.2093411227071973,0.0002796892612053965,24.692333443434578,0.7164173490575823,6243.999289682023,2427.1620883397154,1.3796380865250489e7,7.015145463301997e6
0.0034498400054872036,-1.2091666375000343,0.00027588633894047126,24.785743276610447,0.6895627644593492,5731.118935300509,2230.811726016509,4.291056253185906e6,6.721309226416049e6
0.0034398422576487064,-1.2089175434932455,0.00027769595442100697,25.028213169603987,0.6866308220782297,5047.255262732986,2217.7523449705145,-1.2188581449727025e6,7.358184256546056e6
0.0034298445098102093,-1.2087238031271748,0.00028403242997237247,25.34323214500128,0.7060332573728965,5867.9867826197315,2350.9199661147914,2.704689204882221e6,8.63924160385726e6
0.003419846761971712,-1.2085148603073412,0.00028077420629858967,25.344595409166274,0.7149723801292123,6673.427370883287,2453.151144119075,6.505702055835096e6,9.65351452045943e6
0.003409849014133215,-1.2083285218479591,0.0002765955812629299,24.98318601535562,0.6869302065961478,7592.93039785304,2342.014793402127,4.872436551111787e6,8.390795124575675e6
0.003399851266294718,-1.2081872519536851,0.0002769970865792329,24.60089512856641,0.6936288672295544,9967.974265822462,2291.088785588683,6.357823867491425e6,7.929931702144856e6
0.0033898535184562206,-1.2078601690585336,0.0002746221399316384,24.456927796587866,0.6818321179826786,8658.344378696556,2148.7259195650668,4.1649517626807042e6,7.268911604668182e6
0.0033798557706177235,-1.207590185592665,0.0002743142082232367,24.441312196808195,0.6791799535292689,5549.468488323013,2155.230280840172,4.31192012358658e6,7.625267286818145e6
0.0033698580227792263,-1.2073693978825186,0.0002767539863105664,24.87209208101293,0.6736418855133899,5827.006990817235,2130.153073403206,409751.066256103,7.730607926084234e6
0.003359860274940729,-1.207301887595177,0.0002835434864367721,25.266781235393967,0.7092013719375492,6993.322382835203,2163.4761218865556,-2.4842157401082735e6,7.839174864687669e6
0.003349862527102232,-1.2072655412347668,0.00028945048470205965,25.71723466305935,0.7108645396019334,5628.498004903812,2048.6214391766107,-1.1577629345987668e7,7.019862903077666e6
0.003339864779263735,-1.2070109456112033,0.00028855378252740365,25.622869404768238,0.7213118607496548,5717.609057927704,2352.4073193750346,4.292302058271462e6,9.280759163944425e6
0.0033298670314252377,-1.2066762608943125,0.0002869360306570585,26.243016422821245,0.766061955076092,5543.700708320921,2770.830893224987,1.7827492319301516e7,1.2287898891479706e7
0.0033198692835867405,-1.2065064112093085,0.00028329711294916826,26.55379064145673,0.7469594412702558,6698.862036348831,2321.913759494469,-1.3982786056865128e6,7.876661227395057e6
0.0033098715357482433,-1.2061973165470474,0.0002824870436192291,26.50671459753922,0.7449648852841391,6874.746104591331,2272.5745494135886,-5.511786076968402e6,7.484054686199209e6
0.003299873787909746,-1.2059558300463147,0.0002847090522914182,26.195840779216354,0.743774336574267,6306.153290128924,2433.689834950278,-2.9195976306214645e6,8.791541356146665e6
0.003289876040071249,-1.2057930684411917,0.00028507683177835696,26.07449522226531,0.7478442362000683,6840.648590232051,2341.838404890471,-897740.4737861448,8.043352755476671e6
0.003279878292232752,-1.2055024666751675,0.00028612475695662256,25.969739680373436,0.755029510097822,8559.198369200038,2417.452424115392,4.388279689125427e6,9.235111815680755e6
0.0032698805443942547,-1.205062051445293,0.0002858398898279663,25.764973439544427,0.7545651706599932,6247.196041907195,2457.547148331742,1.542948051264968e6,9.680841603348069e6
0.0032598827965557575,-1.2047404536464503,0.000282618151560288,25.738084083664546,0.7400413169927605,3699.615048845604,2393.5171176741082,-976286.9338446484,8.763467973044503e6
0.0032498850487172604,-1.2045840723387227,0.00027414183373086054,25.905590061334436,0.7443913780857381,3412.213281474393,2572.685964412402,2.4415816799624786e6,1.0025410340946717e7
0.003239887300878763,-1.2042111103369142,0.0002719094369923494,26.55722431386543,0.7800359087919109,4162.695035522121,2633.2413035849236,3.364764909485345e6,9.858597783527477e6
0.003229889553040266,-1.2038774417908826,0.00027657963874240494,26.70636302111047,0.7788465211896547,5454.8328931374845,2609.3045418430975,2.7187685236964477e6,1.0402398685789175e7
0.003219891805201769,-1.2036666469909756,0.0002742023143378625,26.247067178971356,0.7821492351621243,5513.319086471516,2589.538995779077,5.802229702645166e6,1.1190202566996126e7
0.0032098940573632717,-1.2034239579332833,0.00027310634851604205,26.255946571428026,0.8085064441755089,6782.324947468185,2898.4095627664346,1.3374710343407534e7,1.3772402775751816e7
0.0031998963095247746,-1.203244611887585,0.0002737103667822367,26.336043433691056,0.798922348936847,6460.3441925830575,2936.1962955126724,1.2323119953705905e7,1.3980191848791663e7
0.0031898985616862774,-1.203029970548802,0.0002777948253173744,26.49893830376506,0.7795752039068145,7651.499198349531,2893.1656417638355,7.515815914898881e6,1.3118710938718881e7
0.0031799008138477802,-1.2028936357821378,0.00027747949473832536,26.477945477032478,0.7695720986184713,7099.273919232763,2941.4890561151237,8.529060696802424e6,1.4434288217461653e7
0.003169903066009283,-1.2026458668282536,0.00027589563003394284,26.299207266963418,0.7656672858993911,6570.984165456617,2954.7575815378577,8.738857858811202e6,1.4470400689602863e7
0.003159905318170786,-1.2023518719676416,0.0002795064075587023,26.13835179303395,0.7713281782844984,5256.2280432203415,2765.456401457168,7.645133746234107e6,1.2582473464236118e7
0.0031499075703322887,-1.201981578600193,0.0002818111957321633,26.008337824931488,0.7667350792092027,2029.912504487971,2622.2111632643405,8.600206593773512e6,1.1406338256416118e7
0.0031399098224937916,-1.2016458344113952,0.00028342388516953233,26.336595480679563,0.7754530657701263,1404.6408289702533,2717.815132839919,1.0942249443715304e7,1.2293145967173895e7
0.0031299120746552944,-1.2013419952109028,0.0002858482120619832,26.628923916520115,0.7814965752078481,1626.2079479105046,2726.185478051174,1.7802528803831946e7,1.2074096372326087e7
0.0031199143268167973,-1.2010576472694703,0.0002833981496652975,26.201406335174433,0.7649740526951345,1626.0938072368797,2596.0125306143786,1.6968949419414368e7,1.1435499134907134e7
0.0031099165789783,-1.2007939466789748,0.0002827634640613555,26.01515137891241,0.7760558340569855,1813.0831529360764,2619.0668722240607,1.7503801354675107e7,1.1942449432934515e7
0.003099918831139803,-1.2005166409010997,0.00027904681367704444,25.859600557001716,0.7899336019566815,2067.8416626608578,2836.5203635574917,2.149385540844776e7,1.4887166694893312e7
0.0030899210833013058,-1.2002462923703048,0.00027642705458359534,25.798766837936938,0.7924757740008884,3091.8899303565377,2550.907068622451,1.2136294384319989e7,9.86836670973746e6
0.0030799233354628086,-1.2000057459798665,0.0002753778866451734,26.269377638700885,0.8214082632394253,4194.112071831784,2660.926441041865,1.4754969121044394e7,1.072634352338585e7
0.0030699255876243114,-1.1998409869916185,0.000279360952180044,27.175787597977983,0.8368497706622318,5369.329641628655,2662.8269737757346,1.3173713465652946e7,1.0612879619253108e7
0.0030599278397858143,-1.1996093130008614,0.0002807169549905629,27.28389716650069,0.8109780823346852,5605.148291545432,2510.887520430084,2.751618362164703e6,8.442326760515785e6
0.003049930091947317,-1.1991965513920098,0.00027805021808435164,26.917685472871625,0.7914231594852255,7654.1854186120845,2640.06374379673,983908.0587127899,1.0103236884140963e7
0.00303993234410882,-1.1989433183096863,0.0002742249226321233,26.462977927045095,0.7501061969577517,7629.895260794172,2497.076193762841,-1.7063895666790947e6,8.800850988200303e6
0.003029934596270323,-1.1987969564602408,0.00027246107860857954,27.219322913336992,0.7605248419705674,5365.989509506196,2336.0958116723286,-5.361984686460238e6,7.731155577177504e6
0.0030199368484318256,-1.198752927120489,0.0002809196744129368,27.775187450249923,0.7639054390609181,3868.6196568792275,2324.6756025174673,-7.893717296463265e6,7.613587500104738e6
0.0030099391005933285,-1.1984997616826754,0.0002853886261258221,27.7017667748025,0.7663622970124219,4513.922264892178,2340.4814195045997,-4.273540540974311e6,7.717895442141031e6
0.0029999413527548313,-1.1982195973525493,0.00028612108616632583,27.330541077704247,0.7721446277948217,6154.023985442637,2347.623116622322,684356.4336904043,7.762265025435547e6
0.002989943604916334,-1.1979569286227418,0.00028321848993991954,26.88930345930485,0.7802242527693972,5830.462493822134,2368.343916214262,524274.72704919335,8.70280244155597e6
0.002979945857077837,-1.197750428923185,0.00028558695619247757,26.903087111890706,0.7822700210173922,6829.668795878976,2539.325742656297,4.880403758066815e6,1.0539694767046852e7
0.00296994810923934,-1.1974217174488804,0.0002896743150416324,27.76291447665052,0.7905752890793479,6774.5891612151145,2548.4348844169153,-3.0977951635396252e6,1.072494828052021e7
0.0029599503614008427,-1.1971219945060723,0.0002912544125041806,27.57557364300173,0.7925271638378453,8328.271625724197,2611.3370636066843,2.6000153618640266e6,1.0726734284746416e7
0.0029499526135623455,-1.1968801763383237,0.0002902063839308702,27.04480493967146,0.7713463759062028,8246.370643302633,2621.973283941149,4.8556452904508365e6,1.1279028481132228e7
0.0029399548657238483,-1.1965843097533062,0.0002881830076185891,27.017217451236892,0.7669987576300985,6958.1219934572155,2445.3744142185287,1.0103521914162568e6,9.374633248544673e6
0.002929957117885351,-1.196365920368401,0.00029191918975636846,27.448689604932554,0.7913520319560242,8073.168673834105,2532.4254938771487,4.0179482401028485e6,9.68552037630888e6
0.002919959370046854,-1.1960880285584496,0.0002952810273051512,27.501648389444902,0.812207710492746,7560.68342697533,2596.7075024501214,1.277709158201386e7,1.0062527431536084e7
0.002909961622208357,-1.1956818279084365,0.0002947816888858394,27.778197950190776,0.8204788530288644,10257.114692276198,2588.6164533808683,1.1372850856652087e7,9.679921291927915e6
0.0028999638743698597,-1.1953655053195738,0.0002958692322474488,28.412846832109828,0.8119051746477847,11894.959359571098,2501.169742695573,4.961022710047714e6,8.497872051840793e6
0.0028899661265313625,-1.195196112878678,0.00029571994165701013,28.699684274452284,0.8258963961940039,9130.25772040641,2558.5495073695038,6.857694533163949e6,9.272043199192334e6
0.0028799683786928654,-1.1949278337118305,0.0002902990924653311,28.22936179440461,0.7816732129296998,7699.771849921446,2555.2335264108524,1.6792340418978692e6,1.0019634590400942e7
0.002869970630854368,-1.1946094406674823,0.0002861064804841002,28.05096160700079,0.7775434442318091,7437.2565895766575,2588.529465399838,818460.3256780872,9.68236257617093e6
0.002859972883015871,-1.194310808055932,0.00028673680464754553,28.400991103989693,0.7745681053276349,7272.117744946203,2445.8587842397033,-1.000205039518874e7,8.627849399139296e6
0.002849975135177374,-1.1940959612506101,0.00028847052027374795,28.504404409997818,0.7789974345511278,6425.806959374843,2433.9114931391064,-8.706780313566918e6,8.53960056040202e6
0.0028399773873388767,-1.193825895887399,0.0002842528495478156,28.134118092321955,0.7663817201483716,5887.292586507059,2469.6152859675117,-9.743145893075671e6,8.615976816403674e6
0.0028299796395003796,-1.1936150716611291,0.00028384470602273594,28.46067716225459,0.8033158873890743,5350.388997519445,2619.9885934662348,-1.85003472166852e6,9.245567186407339e6
0.0028199818916618824,-1.1932830798868013,0.0002875767065407247,29.19300465265501,0.8199881922338588,6590.556035706004,2849.553760936301,-2.451345494952089e6,1.0712356432048716e7
0.0028099841438233852,-1.1929348038693353,0.00028971858044092336,29.727320499531004,0.8259483683553149,6744.311783429623,2934.2215753816217,-718298.0925351565,1.133389028761771e7
0.002799986395984888,-1.1927692477069733,0.00028683557294348713,29.483376582037295,0.8338819123801003,8048.913607914507,3018.538379823327,4.0959729671549024e6,1.2704146581276614e7
0.002789988648146391,-1.1926565194359409,0.00028810585309292137,29.48948483746547,0.803983771249679,8025.472535502005,2941.7540358023125,-3.4428371512192823e6,1.2718000372304836e7
0.0027799909003078938,-1.1924208477124092,0.0002925877174271913,29.872551546587122,0.8015209875840457,9052.408421811288,2920.374506638733,-6.071539346845279e6,1.0596879736756973e7
0.0027699931524693966,-1.1922283362851165,0.0002975915775718843,29.700514491760053,0.808871459439292,8163.278040183531,2780.5417761217327,-7.877590155414078e6,9.209627249092896e6
0.0027599954046308994,-1.1920922858424963,0.0002969110427977871,29.64820747990098,0.8102284182863146,9217.411853129312,2582.576664290719,-1.3280841092795584e7,8.432720457832513e6
0.0027499976567924023,-1.1918532940372242,0.0002976187148058769,29.31554198704501,0.7839163461318177,10060.419220076008,2402.775296379578,-1.5005898592629498e7,7.707363526800976e6
0.002739999908953905,-1.1915284526304255,0.00030007356165231004,29.978774550477528,0.8243040292360105,9798.929588127921,2579.988834978288,-1.4023307150814885e7,9.321287482037505e6
0.002730002161115408,-1.1913698136479074,0.0003009305668785262,30.39759595582074,0.8577044404816829,9977.162708751612,2695.119159242427,-1.4680372604529867e7,9.834830095052307e6
0.0027200044132769108,-1.191076146522084,0.0002962827858780845,29.895536967081828,0.8300872532234473,8689.708010543696,2491.2972362988667,-1.9986454128187086e7,9.150840066266963e6
0.0027100066654384136,-1.1905879749249972,0.0002971579987626537,29.128730359727076,0.802432818621311,8422.274499222322,2437.410343498764,-1.5545687933098651e7,9.023183082109882e6
0.0027000089175999165,-1.1902072312574434,0.0002989885506336859,29.119120198769135,0.8150154503830368,9808.06218430827,2553.6909855786207,-6.351770392059963e6,9.456582956458118e6
0.0026900111697614193,-1.1898870565909925,0.0002981532183240727,29.295961731593458,0.8144009759699037,10144.059177297926,2562.2770145904447,-4.639004710322802e6,9.2058949404095e6
0.002680013421922922,-1.1897141604749524,0.00029964752088292463,29.600217022585092,0.8068618589293441,10224.587354343415,2618.221022446406,-7.655961094822313e6,9.184067179224271e6
0.002670015674084425,-1.1894670390289446,0.00029776169426792896,29.68074441743364,0.8048740711200489,9680.46723827008,2624.900990381148,-7.076090492146782e6,8.941974385726338e6
0.002660017926245928,-1.1890546485772817,0.00029573642063364933,29.665878747203468,0.8385272469770618,10178.043572013708,2718.1943605880647,434926.14922336093,9.34253782472692e6
0.0026500201784074306,-1.1887664785930308,0.0002942071549693275,29.41307907930314,0.8310902994440884,11173.996927314913,2594.659533872017,-3.8042039886605297e6,9.178493351937389e6
0.0026400224305689335,-1.1885922190003164,0.0002916853219429148,29.561364688378585,0.8350566423211174,10353.594145998328,2672.493319283488,-167745.23543615203,9.955648988573024e6
0.0026300246827304363,-1.1882983770132163,0.00029228392757491304,29.663712687382883,0.8416705115998657,8152.2704965042785,2708.5546620479067,2.519470075806232e6,1.007281398743325e7
0.002620026934891939,-1.1878619397119843,0.0002902990675557037,28.9398300183258,0.8103749117177144,8604.429845313483,2626.1191170406446,1.2280422485479512e6,8.742972492000194e6
0.002610029187053442,-1.1874874664781498,0.00029642129274091544,29.081080404215182,0.8218827900818788,10831.366589542084,2842.6519768274943,3.405477656750523e6,9.852451786822814e6
0.002600031439214945,-1.1873030653622032,0.00030047685531904453,29.42108866061643,0.8289982670509599,10002.26252854961,2954.172329988396,2.389777746424405e6,1.1218609657062247e7
0.0025900336913764477,-1.1869736675843001,0.0002965382844448328,29.180466796445124,0.8206446562731883,5401.306346449778,2778.403344560539,-198364.22527632266,1.0227061845972195e7
0.0025800359435379505,-1.1865004358898397,0.0002929945528254365,29.0056676191664,0.8129766260960766,4137.535164705732,2612.733899152894,-3.2641711162713184e6,9.622821984778434e6
0.0025700381956994534,-1.1861916199035025,0.0002912714621585578,29.103419873517336,0.8260690398023789,5402.755452975385,2727.676846494044,-1.638715099632492e6,1.0904540631432619e7
0.002560040447860956,-1.1860207682392796,0.0002967015037940233,29.39918613714299,0.8398426221558657,7409.3500361149845,2897.747351885625,5.229046175811935e6,1.3068339107626088e7
0.002550042700022459,-1.185838600040088,0.0003057353737619356,29.871446655109725,0.8442015014060491,8961.82532132104,2908.531069721583,2.832307726302044e6,1.2527116093349667e7
0.002540044952183962,-1.1854897712652863,0.0003048517581273808,29.96545608485302,0.8558541230548162,8499.777547150523,2957.266231254021,4.40282941943797e6,1.1768399571638249e7
0.0025300472043454647,-1.1851337774364683,0.0002982058958962673,29.476492213163464,0.8497088500168337,9753.292674978024,2923.9940407714007,1.1943892827741548e6,1.1097581702449258e7
0.0025200494565069675,-1.1848582513330503,0.0002993424789399116,30.270592947875766,0.8386006521286934,9983.719453678064,3098.0015790635834,-315446.04101672757,1.2908856231657002e7
0.0025100517086684704,-1.1846310318139892,0.0002991617245117605,30.68942301961419,0.8393308941004821,8212.208850411564,3116.492107958662,-1.0512813827921855e6,1.227755390924513e7
0.0025000539608299732,-1.1842812407461243,0.00029917874802256483,30.52159194080823,0.8223026806229228,5062.890943994997,2841.320028897439,-6.341219440049849e6,9.662894985550039e6
0.002490056212991476,-1.1838567170164953,0.00029800530404423885,30.447890670572775,0.8429503011264704,5164.65210767616,2818.9559828688484,-5.983167363264695e6,1.0163181868790839e7
0.002480058465152979,-1.1837075733353093,0.0002962192626386889,30.55671540156154,0.867664871974927,5682.741033227186,2908.7603429908295,121890.12795840767,1.2017807098830111e7
0.0024700607173144817,-1.1835463991281292,0.00029641495795039934,30.71905561963391,0.8568897996622216,5105.045841079215,3008.7009271128977,2.3341316594460565e6,1.3482763092297543e7
0.0024600629694759846,-1.183350702552262,0.0002996047123711356,30.955884385446417,0.8456205588818991,6549.539210488944,3051.823440961271,-2.146411231563748e6,1.4372649668624897e7
0.0024500652216374874,-1.1831147163788296,0.0002973508555498405,31.065750400830407,0.8607515321284017,7253.102343103974,3263.063282543336,9.637469784965826e6,1.4848338543905841e7
0.0024400674737989902,-1.182941438041103,0.0003010613479858445,31.371088078137987,0.8866315418734617,6426.325770538945,3374.665109339072,1.5966455135037078e7,1.5097322064955404e7
0.002430069725960493,-1.1826451428092344,0.0003038341654220436,31.61797017909925,0.8977058113558951,5936.001326752171,3413.95146025427,1.8507818866096567e7,1.5277948567618443e7
0.002420071978121996,-1.1822397083845302,0.0003038824344453321,31.75225525194911,0.8837929561494375,7151.922643826918,3165.185305859213,1.1627085824135868e7,1.2885417780478287e7
0.0024100742302834988,-1.181851334092948,0.0003005746226494321,31.824733409053362,0.8664499416545373,7394.329605481035,3035.606522335562,7.618896405338559e6,1.2239759285788117e7
0.0024000764824450016,-1.18137153422604,0.00030077750771258927,31.98536292483233,0.8370613358639591,5791.426842529626,3012.518025769202,-3.7803733249375997e6,1.201152000527277e7
0.0023900787346065044,-1.1809136612156474,0.00030075370557812925,32.46059151135114,0.8433907482946678,7408.778170273556,3003.239359190675,-1.028674480894918e7,1.27101794567895e7
0.0023800809867680073,-1.1806628990691965,0.00030237607405785374,33.070167287142624,0.8711754874942198,7426.345307072008,3129.359827867274,-1.529636861176339e7,1.2938265795868127e7
0.00237008323892951,-1.180506346942534,0.0003006195743167459,32.81946874406255,0.8709231598194616,6480.363786494118,3125.6715007674206,-1.786808494363772e7,1.3117259522724671e7
0.002360085491091013,-1.1803570007583901,0.00030192982099090584,32.37477315990023,0.8545581564353304,7154.496895397141,3113.969558556088,-1.2750072448994858e7,1.3334752459181374e7
0.002350087743252516,-1.1802136289312255,0.00030699126562668656,32.704238399979396,0.8556114970649973,6815.15601399566,3004.2874492172423,-1.683105863553949e7,1.212542539516721e7
0.0023400899954140186,-1.1799750050421038,0.0003102311079027292,33.133523258476565,0.8982559850084103,7969.591746528776,3213.6811669677277,-1.4473882004169608e7,1.235767024592648e7
0.0023300922475755215,-1.1798081921878651,0.00031592034142057993,33.208230469880526,0.9218875304242864,9205.020664425212,3306.4639928328625,-5.182612689107168e6,1.284822192831601e7
0.0023200944997370243,-1.1794359310141564,0.0003201849010881193,33.72566287892559,0.9294232086372951,11251.795141412198,3256.369399292384,-6.285414855073207e6,1.2045818663085137e7
0.002310096751898527,-1.1790741055327016,0.00032038129362236173,34.046253384453436,0.9463888860167101,12135.161577487133,3609.9262629433956,-1.8064796679328308e6,1.5741394919285132e7
0.00230009900406003,-1.1787692207175906,0.00031541842298108357,33.98308264458046,0.9691627669265037,12902.901427627825,3949.4736591267547,1.3413188935797885e7,2.0605708185701072e7
0.002290101256221533,-1.178319843328569,0.00031082560370935945,34.05986585789364,0.9748083156997832,11848.777169482231,3885.3982015709107,1.4263435158615569e7,1.849070585841741e7
0.0022801035083830357,-1.1778923603809766,0.0003188550283877639,35.11373898476755,1.0203800197056463,11214.713067445378,4080.9069466628735,2.266764411755712e7,1.885011908990798e7
0.0022701057605445385,-1.177746073943394,0.00032302789846799074,35.66931126234696,1.0339134444584648,15072.942313106563,3846.195414562619,1.2075962465620514e7,1.6558171001040995e7
0.0022601080127060413,-1.17750298152661,0.0003236929763183177,35.581770674934994,1.0651355393486373,16286.924514566286,4095.3876891859986,1.536404373279285e7,1.7442209484079592e7
0.002250110264867544,-1.1771407349638534,0.00032699438958681967,35.79373162669446,1.0716520493091495,13672.814992235073,4118.5292088304,1.4083221679072287e7,1.7493622852015615e7
0.002240112517029047,-1.1767877378046792,0.00032499922250985567,35.66670599760365,1.0489344744460123,9395.916435782226,3856.125591270589,-390033.1070749654,1.5250479324592842e7
0.00223011476919055,-1.17646987791898,0.00032094716887833355,35.04992382787837,1.0250206415238863,7296.961537655574,3778.226652020376,-508671.45454312937,1.4837108318459637e7
0.0022201170213520527,-1.1761678624282768,0.0003203028751953239,34.94661724227822,0.9691578111398514,7882.762381150714,3515.1225520390585,-1.3611917086397605e7,1.2409341625656584e7
0.0022101192735135555,-1.1758780849349344,0.00032082325950270776,34.957502171226146,0.9362900434667577,8563.329090786316,3324.215848753134,-1.880036107841992e7,1.1797485977398196e7
0.0022001215256750584,-1.1756072924885674,0.0003197208269625462,34.5953339027113,0.9268422675019425,7823.864756608647,3434.1018590275958,-1.317359416222103e7,1.2963629307880398e7
0.002190123777836561,-1.175223470020507,0.00032221613015147673,34.45361924416405,0.9329608530701499,7117.59230497356,3449.3794311214615,-1.6068574476530846e7,1.3032618443851052e7
0.002180126029998064,-1.1749111057776442,0.0003249965184859466,34.9731141788947,0.9699646134055332,4749.728892068372,3592.9852624172236,-1.0581190353660969e7,1.4453887593065294e7
0.002170128282159567,-1.1746664397055653,0.0003238373229173621,34.741765002519635,0.9973488038987993,5426.252974448555,3704.4651035400952,4.561242016447122e6,1.5960111751257213e7
0.0021601305343210697,-1.1744692371955405,0.0003246077116710411,34.33439198179085,0.9938267090236385,5007.655282327394,3852.304256116438,2.0320326177137285e7,1.683754111749e7
0.0021501327864825726,-1.1742513572741085,0.0003275485374253097,34.36201399115042,0.9924240411574804,2756.212734333725,4026.2373572949427,2.6137332174792558e7,1.821360027454214e7
0.0021401350386440754,-1.1737994004312169,0.00032644259001018543,34.54403124957918,0.9845006935361523,3905.13425431102,3800.9461012363195,1.4143212735437082e7,1.661222233111769e7
0.0021301372908055782,-1.1734868080137006,0.000324163891611588,34.00794895036141,0.9830650178928699,5900.916334271549,3655.691987325316,1.787013999601673e7,1.432419633022109e7
0.002120139542967081,-1.1731903966690913,0.0003239167137203581,33.92072216027179,0.9924933914626115,5829.555297555878,3739.556474897509,2.131481465745893e7,1.4855463934802571e7
0.002110141795128584,-1.1728469909897794,0.0003288585004254027,34.785099995508425,1.0106840054318864,5019.45992070598,4080.445758806795,1.8315987622956347e7,2.0012911263466466e7
0.0021001440472900867,-1.1723671727242986,0.0003314780564499797,35.511047371304656,1.020372504713721,3572.019643804037,4056.559058705947,1.1438858430341922e7,2.0244133979024306e7
0.0020901462994515896,-1.17192075843006,0.000331149173683731,36.001961864081004,1.015703083554141,4065.3197558209367,3869.6858559342363,1.0888487606550954e7,1.6693067085364135e7
0.0020801485516130924,-1.171513179673976,0.00032536060360554767,35.797219170601245,0.9915492153270985,3841.722677474394,3686.85284154676,8.258666276671009e6,1.6136990745122202e7
0.0020701508037745953,-1.1710923216682445,0.00031765971401158177,34.35448471607476,0.9569571113161428,4222.546856953485,3422.3581914796996,6.243769968250715e6,1.4228918715928722e7
0.002060153055936098,-1.1707110099005695,0.0003174954237758512,33.89746962295265,0.9378812862609025,5428.202129728504,3003.4315844864673,-5.9550426762288185e6,1.1317713224007064e7
0.002050155308097601,-1.1703465126991652,0.0003279865184260549,34.79013795613066,0.9671678948444553,8039.8659649990195,3259.6710144484196,-5.4265636749242395e6,1.2201427459409723e7
0.0020401575602591038,-1.1699603949885504,0.0003314132833923474,35.5439049340418,1.003740287463619,11803.874730768966,3533.6922276544483,-3.9641984370308057e6,1.3460968219224228e7
0.0020301598124206066,-1.1695363453015675,0.0003311225314732172,35.36599704589079,1.036696551679431,11077.589109212518,3794.798619080084,1.3014753513234135e7,1.5297168934573568e7
0.0020201620645821095,-1.169039066542156,0.00033049287536938976,35.040080066103606,1.0586682682926936,10802.253645553861,4433.996658092222,3.791672470095266e7,2.5429718354789305e7
0.0020101643167436123,-1.1684644185720194,0.0003321003130107574,35.3153731857336,1.0423775793180874,13728.356654999607,4779.936960190677,3.6689051980988845e7,3.172262144111313e7
0.002000166568905115,-1.1682293771035699,0.00033220905196436866,36.07137655350742,1.040197271258231,14420.71059147636,4661.607318717642,3.0345687347920056e7,2.7489425681396224e7
0.001990168821066618,-1.1680375678526693,0.00033189374539209537,35.94882246004828,1.0148932388884482,12810.618689895664,4569.156174546533,1.724609205875016e7,2.7105255468456183e7
0.001980171073228121,-1.1677785339413758,0.0003317050735238515,35.421066224703395,0.9964867335120671,10673.307107916644,4175.862177655014,6.602965630982948e6,2.3890729709870353e7
0.0019701733253896236,-1.1674267852653826,0.00033133913891672436,35.49642673583024,0.9982370285126826,7802.719468038735,3879.9520315942314,4.741651593967194e6,1.8252349253263745e7
0.0019601755775511265,-1.1670229600200626,0.0003264735673183436,35.309843641774215,0.9726423787958026,6235.5948181936,3632.167147620001,-2.3085125544006545e6,1.5322699302860565e7
0.0019501771312206984,-1.1666484016190297,0.0003157683874275382,34.434402185951,0.9271358337251469,6176.507644603154,3365.2776169662147,-8.50618220389013e6,1.3763954947408106e7
0.0019401770550757647,-1.166349326500172,0.0003160550420960038,33.490209846974174,0.8974433268954797,9008.8641380573,3177.0970351384917,-8.858149688577048e6,1.1412026395807754e7
0.001930176978930831,-1.1661334247496777,0.0003192539590121439,33.901628436850196,0.936378831273617,13187.77909737692,3406.4611261980317,-4.220631699328335e6,1.2863558963178061e7
0.0019201769027858973,-1.165917060640076,0.00032127362741572214,34.02112134900101,0.9513638545882018,12238.749117852736,3725.274892171687,1.258550892906863e6,1.4329964006554142e7
0.0019101768266409636,-1.16554041498741,0.00031806780017874716,33.7549365240031,0.9957058745457404,10412.948682214075,3991.741467726827,2.39396078601724e7,1.708845920048621e7
0.0019001767504960299,-1.1651238788735234,0.00031972422074643466,34.42484164212625,1.046069109148799,8965.085120272483,4178.916376653567,3.2116510048733816e7,1.8860179702984765e7
0.0018901766743510962,-1.1647964248634353,0.00032432563987420916,34.784366520699365,1.0555525475851981,8830.412536942142,4353.440236369209,3.533809180176312e7,2.0463757220691383e7
0.0018801765982061625,-1.164483479435313,0.00032384306964915513,34.66622455251654,1.0375284546031371,10442.949938988471,4430.441460699718,3.1766702871336766e7,2.276352486168953e7
0.0018701765220612288,-1.1641285005858721,0.0003187237499968083,34.51138253261546,1.0422553551997598,12759.2214075733,4699.186233220104,3.771942288297111e7,2.7169642035625964e7
0.001860176445916295,-1.163721231650533,0.0003218522740981221,35.28000604133073,1.0538552484476897,12895.925751672603,4806.7029415087545,3.74682241076962e7,2.8487452270037916e7
0.0018501763697713614,-1.1634523242573047,0.00033358064220529034,35.8844320758742,1.0539433140085588,13135.290345564908,4407.904648926392,1.945038454543689e7,2.2987881771027792e7
0.0018401762936264277,-1.1632053042436614,0.00033579432385537556,35.89068301363206,1.0436043161707773,13000.548149852788,4314.956739382983,1.882868241245524e7,1.9792979954483833e7
0.001830176217481494,-1.1628419303562447,0.0003327209588024992,35.565593688409166,1.0192396560869228,10762.428048185171,3990.967206702351,1.3467174891279465e7,1.6668823733812466e7
0.0018201761413365602,-1.162505878995609,0.0003371280431743422,36.15977556669104,0.9979684862714565,9862.542622668596,4022.7082257309944,6.456569048921344e6,1.8777690752179593e7
0.0018101760651916265,-1.1621802851214478,0.0003415719110205385,37.312294674467,1.0256927553111668,12131.30652144736,4347.052599553524,-2.0668953347392688e6,2.1306145388136525e7
0.0018001759890466928,-1.1619178271273105,0.00034255591944106964,37.36905318160477,1.0149521497609546,13335.395537206248,3946.2250243360745,-2.1320753362932347e7,1.769505730576754e7
0.0017901759129017591,-1.1616701317877267,0.00033856714830315655,37.070386237298095,1.0333279491706624,15356.021635090641,3870.36952503938,-1.3616607770510208e7,1.7746549817113213e7
0.0017801758367568254,-1.161386141634371,0.0003357368232991941,36.9797795865399,1.068533248689479,13768.46128900062,3774.3619618102766,-3.166782763612679e6,1.5421410577579487e7
0.0017701757606118917,-1.1611679422722458,0.00033768339777545057,36.79252172989522,1.0544694754963422,14326.830740111516,3725.545375492477,-4.999211995753516e6,1.4252466815358257e7
0.001760175684466958,-1.1608661445056985,0.00033781010066491355,36.81213238437695,1.0352728030583673,16704.076793751363,3857.0529603725518,-773009.7550530449,1.5054370395392446e7
0.0017501756083220243,-1.1604656157800022,0.0003425008770143691,37.32931680016637,1.0445355789496538,17644.005855357987,4192.172799709449,8.796329942684283e6,1.932304261769471e7
0.0017401755321770906,-1.160079690703903,0.00034012132616742275,37.217783160352674,1.0402883668450191,13093.257368606732,3894.915066148096,-2.7742543041312685e6,1.720595424761757e7
0.001730175456032157,-1.159629633864932,0.0003313634197183894,37.4066707017034,1.0415115893564268,11737.596337969424,3673.2342889901997,-2.1682405017990503e6,1.514412566337682e7
0.0017201753798872232,-1.159110004995771,0.00032815533981352346,37.54863195330784,1.0353719938277024,10180.299788800032,3837.088017363211,-7.175042396756792e6,1.555846344836243e7
0.0017101753037422895,-1.158600188166139,0.0003264032288870165,37.593175942292405,1.0228275776001179,9113.248149178607,3804.949640466732,-1.3386420746504916e7,1.5696188628617637e7
0.0017001752275973558,-1.1582412127951307,0.00032795466114682835,37.99581754162567,1.0220075429770878,9980.049425048834,3818.9270788037493,-1.3422027780820236e7,1.4976148694612445e7
0.0016901751514524221,-1.157929941473292,0.0003284431609378489,38.63340750148894,1.0413371467437131,12117.864773559666,4014.2607949447915,-5.958791964100533e6,1.600605503200182e7
0.0016801750753074884,-1.1575200573632716,0.00033150866724630795,39.09839194179991,1.065052124257226,13668.693443070259,4562.999211193247,8.032861139789282e6,2.1603965502661113e7
0.0016701749991625547,-1.156952816357401,0.00033902221340854574,39.53514779220653,1.0661554591685305,12900.13874492169,4517.931457789296,-1.8560779715529e6,2.0972016285578214e7
0.001660174923017621,-1.1565410111893974,0.0003432539828610198,40.01437549412429,1.051707107264459,11995.892486929228,4026.237013311527,-2.2937908750345983e7,1.7911580835771445e7
0.0016501748468726873,-1.15594137852843,0.00034109862452209346,39.90611987108287,1.0630289727813735,12176.813968815311,4027.8078551091958,-2.0565362104399804e7,1.8385500379801188e7
0.0016401747707277536,-1.1555672021048826,0.00034264185713489683,39.40899220829747,1.0753807614188422,12594.07601005302,4049.95485526345,-6.798059844987083e6,1.941324369785698e7
0.00163017469458282,-1.1553608111124007,0.00034764570248428173,39.95375361857949,1.0729129859004927,13957.4886257321,4122.682681170429,-4.285204583952157e6,1.7672333984618574e7
0.0016201746184378862,-1.1550091856172402,0.000349543685152738,40.43003505108963,1.117095383898974,16682.002654987762,4393.881629192069,4.051914487896393e6,1.839375418261306e7
0.0016101745422929525,-1.154773609014603,0.0003496012614870111,40.37471833736237,1.1672998427371137,20448.576221863736,4989.07658595651,2.589222386938797e7,2.3793524517308667e7
0.0016001744661480188,-1.1543240778984418,0.00034669051571352573,40.03884548527694,1.2011804039644711,23315.967715397812,5790.775668429629,6.122047207025054e7,3.313122646727193e7
0.0015901743900030851,-1.1538411794782446,0.00034515542642777854,40.04210255270859,1.2398693596342496,22926.53379137559,6142.075864028477,7.763382130979091e7,3.60513328794634e7
0.0015801743138581514,-1.153395996718435,0.000350882009997458,41.090825938176856,1.2698533562795198,24542.34191142559,6245.55585744466,8.2667630666999e7,3.5322115234722644e7
0.0015701742377132177,-1.1531243759045766,0.0003556644765909812,42.01564045994307,1.2651630287717368,23314.725087940165,6150.172558458624,8.030415933336559e7,3.38100506386658e7
0.001560174161568284,-1.1528122057664758,0.0003552023496585912,42.23463214173057,1.2803869571030837,21139.880993699626,6349.653398000696,9.352903861885633e7,3.473958493249269e7
0.0015501740854233503,-1.152331977629559,0.00036073973622881506,42.10093990647669,1.282430667225387,22116.650145791053,6154.342174337053,8.948121264217238e7,3.1095020538223546e7
0.0015401740092784166,-1.151841784731929,0.0003624911136204693,42.37215134614213,1.2594906084306705,23022.12414761886,6207.43945814504,7.691002345540091e7,3.1882823037586734e7
0.001530173933133483,-1.1515496555816784,0.00036053861719416246,43.21094076472516,1.2704990107503997,22766.99737718924,6205.979222569027,6.612100129149571e7,3.3127492334238812e7
0.0015201738569885492,-1.1511619012636571,0.0003596942027224281,43.49471080647317,1.2778022752017841,25038.944846387567,5952.632442028992,5.472749590759152e7,3.0371064750611655e7
0.0015101737808436155,-1.150671708701176,0.00036197923562724516,43.74829988733472,1.249780376267303,26276.743834474393,5593.30236150691,3.2968642572126646e7,2.688399116341763e7
0.0015001737046986818,-1.1502770109956435,0.0003604781169644685,43.307658236570475,1.1825697627637008,26562.42861206615,5147.265515091273,7.348011271981129e6,2.2296910807189602e7
0.0014901736285537481,-1.1498969561263623,0.00036099563998110763,43.55607291009846,1.1952613628854494,25924.157949067998,5232.9830463010685,1.1030863828875199e7,2.347061248326729e7
0.0014801735524088144,-1.149553990919498,0.00036318706929134285,43.97289487630426,1.2266879486251325,25645.3943282038,5428.5743291564395,1.4357679775214342e7,2.629539709335538e7
0.0014701734762638807,-1.149161360936358,0.00036287351494990725,44.40150056807754,1.2479010497358531,26476.72359005245,5809.1889488402285,2.0556404436340395e7,2.848811805630072e7
0.001460173400118947,-1.148650607418007,0.00035908239194614697,44.5147426457082,1.2520577880424577,28951.925999922627,5979.1146086459885,3.3050097899579637e7,2.9505260205991797e7
0.0014501733239740133,-1.1482146388968582,0.00036120237698131333,45.65250621939755,1.2906423338251778,30750.564514830523,5867.397257875406,2.7310171244247288e7,2.890461322670027e7
0.0014401732478290796,-1.1478890806766269,0.00036787478245233277,46.304692217847986,1.330877819147705,28988.317324321906,5832.485118245848,2.315601135763909e7,2.919972114211726e7
0.001430173171684146,-1.1475644211576932,0.0003675385650107767,45.658977672843534,1.2992463358861828,26422.87196814719,5770.26774143076,2.117965262924984e7,3.0708841577891067e7
0.0014201730955392122,-1.1470793635425913,0.0003627107458350637,44.8234260599368,1.2739985176239261,23467.109753275585,5836.0727093287505,2.5646644825493634e7,3.3659658641034275e7
0.0014101730193942785,-1.1465582185640868,0.0003629581775472834,45.129669827415285,1.3107533976193528,22329.953835113145,6149.296755149855,3.282780060574299e7,3.831599985724929e7
0.0014001729432493448,-1.146108206845506,0.00036519000605932204,45.42774422653135,1.3004083894506144,20275.470320588094,5945.677157260178,3.258533792751406e7,3.66465007838742e7
0.0013901728671044111,-1.1456106944552424,0.000366816122612191,45.89074837077217,1.338474833727084,22245.554710563374,6794.243060155386,4.8778646945751965e7,5.155854505941318e7
0.0013801727909594774,-1.1452916288915036,0.0003689050129942909,45.605721785771664,1.329664965303548,23391.714537537715,6890.188823559697,4.794914532623543e7,5.2562018478901334e7
0.0013701727148145437,-1.1449349276643606,0.000366559021531941,44.85277059852268,1.2575724403768946,23158.197882812554,5774.183009926468,8.279434980452242e6,3.733545682933699e7
0.00136017263866961,-1.1445168051710817,0.0003648089883320405,45.12415312824933,1.2688830331069947,22178.467908906267,6160.75334388516,1.352913582077199e7,4.4439549680290036e7
0.0013501725625246763,-1.1441166241070568,0.0003668489138362814,45.89823248958373,1.315450073409253,23361.41848663303,6725.927454778568,3.1405201172130212e7,5.136015034913761e7
0.0013401724863797426,-1.1436021659471236,0.0003726546821146777,46.47821700029194,1.3717115095850194,27348.780702316704,7295.266850712756,6.12313332563972e7,5.999021362697261e7
0.001330172410234809,-1.1432084743347897,0.0003792158357688967,46.7074129543739,1.4077059801194831,27436.236696777625,8185.851872458746,9.281764106701896e7,7.218551929613394e7
0.0013201723340898752,-1.1429435537952766,0.00037756214293344683,46.75788302024344,1.4153849922513793,22803.89775784703,8327.137802289944,9.822748881445809e7,7.780745844212699e7
0.0013101722579449415,-1.1425651081696457,0.00037481076246832995,46.826850666028236,1.3997691276634534,21896.0467954204,8383.061221951955,9.393125526949263e7,8.183904199393551e7
0.0013001721818000078,-1.1421358298213469,0.00037469449202593417,46.98919722242081,1.3616088989812716,25855.708688966006,7877.644728804948,9.08277028928388e7,6.552306139894289e7
0.0012901721056550741,-1.1416612055281619,0.00037440379505507477,46.890449335941845,1.3622151774934714,26883.10690272802,6718.728559851344,7.627018777401371e7,4.295374414525287e7
0.0012801720295101404,-1.1412529277635473,0.0003760352860563614,46.61330320252002,1.349917904766608,23566.92770615981,6178.0546694552295,5.515928530868323e7,3.396864585537968e7
0.0012701719533652067,-1.1409458034291782,0.0003726372246686816,46.89347918782493,1.375825793634603,25738.145017501945,6823.86991303609,6.28617879790469e7,4.391740989220888e7
0.001260171877220273,-1.140663929211422,0.0003724661751915569,46.766523384010405,1.3993408222927564,29516.623338891495,7587.064912039544,9.177081317036477e7,5.519778076620772e7
0.0012501718010753393,-1.1402443225140773,0.00037490723566759894,46.6259192656369,1.366987322741797,26248.898254536107,7521.836596241949,9.126064279110405e7,5.7116014660727635e7
0.0012401717249304056,-1.1398844520984575,0.00037625693905464676,46.73150348417768,1.3825684005007914,26936.773413159677,7935.625958384761,1.026826802933766e8,7.059624672517708e7
0.001230171648785472,-1.139339306062002,0.00037529831640950405,46.78089962696113,1.4142046184332608,30531.491964747005,8404.834502264524,1.0768030901273227e8,8.257223805450973e7
0.0012201715726405382,-1.1388375534106034,0.00036828030255807627,46.58881610750627,1.4150779879852151,32237.101228778803,8550.685656014231,1.0859134720698194e8,8.434492028798586e7
0.0012101714964956045,-1.1384513608325437,0.0003640280208813234,46.739984016929675,1.4009098721890707,30404.61425439346,8480.470681918467,1.0812186621730149e8,8.133675015293963e7
0.0012001714203506708,-1.1379399342456706,0.0003647811878625758,47.1982816875182,1.386424598362435,28994.747579054718,8106.276816417293,9.681141135426956e7,7.706245746352763e7
0.0011901713442057371,-1.1374260818292745,0.0003724103750234578,47.60229511039432,1.405065955157003,31898.107579403288,8402.92548252617,1.0337474235701887e8,8.378345358137023e7
0.0011801712680608034,-1.1371220397298138,0.0003826627598547201,47.8535628235737,1.4529923251923946,33679.67691571573,10467.694943018707,1.4776102605171087e8,1.2540475147256339e8
0.0011701711919158697,-1.1369160837561403,0.00038165139693314157,47.98511114364356,1.423420012502495,31771.57486495138,9707.897433601089,1.2257545141881599e8,1.0874390692089063e8
0.001160171115770936,-1.1363811775529413,0.00037551151972031206,48.44580415997484,1.4150263752735763,30335.559592296395,8463.285824264032,8.769089849035805e7,8.29885622435487e7
0.0011501710396260023,-1.1358836384945923,0.00036933464269474397,48.29675198111246,1.4467912712825124,32440.72527314954,8564.056242508952,1.12779815741789e8,8.331802097205998e7
0.0011401709634810686,-1.1354771816146119,0.00037521102597244264,48.97518188621881,1.4792275329792555,32194.143565166116,9377.872522219555,1.4497825914716366e8,9.759246895088182e7
0.001130170887336135,-1.1349783606897674,0.000380634759569415,49.44411506195943,1.4902763470524067,31988.495733005613,9629.197935361486,1.7180649896856472e8,9.919425418420584e7
0.0011201708111912012,-1.134561716407492,0.0003798073919755335,48.94131066417026,1.475293697514865,31386.198315191967,10158.543638539955,1.7789388835745493e8,1.1265911269869976e8
0.0011101707350462675,-1.1342024410363285,0.00037718628065003625,49.407201249329184,1.539262189627949,34505.08869077265,12878.920288692276,2.219948431619618e8,1.6998265368929806e8
0.0011001706589013338,-1.1338640528659862,0.00037601518144628594,50.015901549735474,1.5806158447366496,36850.63086495905,14665.914538224459,2.616789232555103e8,2.1053948671458244e8
0.0010901705827564,-1.133356285529051,0.00037657486767896797,50.20590594256797,1.5563449475082134,41028.813273357344,14381.212465936898,2.5025323866431987e8,2.0391349439735475e8
0.0010801705066114664,-1.1329147199362937,0.00038282748800537426,50.20118632566501,1.525050833741832,42906.70537300388,13363.078922609975,2.210671665331611e8,1.8026046289136505e8
0.0010701704304665327,-1.1324494900687556,0.00038525784847566865,50.7178897324929,1.4985348846704942,43113.29354640863,12615.41672581539,1.7710738481625667e8,1.6797512261819386e8
0.001060170354321599,-1.1320249419004793,0.0003890419895971207,51.38479048133759,1.5122275629998072,39962.0880903314,11715.22877028152,1.527333579907672e8,1.456556451483916e8
0.0010501702781766653,-1.1315650559773829,0.00038650684384552975,51.84870015942118,1.517705130513757,34838.30367232851,10368.118935813456,1.2124231909540707e8,1.1270789194435121e8
0.0010401702020317316,-1.1310200774412218,0.000377668701721125,51.41930121642925,1.5377773503684196,35791.90199615595,9987.622854527073,1.412165909839618e8,1.04367921127453e8
0.001030170125886798,-1.1305680534094806,0.0003773950362507748,51.318417602976076,1.5282147678412494,34568.75251064337,9340.68698398735,1.2838618069469976e8,9.456561772640023e7
0.0010201700497418642,-1.1301943987161147,0.0003764597336989422,50.91138819621006,1.5025149109504756,30338.69961034834,9328.124328986572,1.181078246855932e8,9.840845085699405e7
0.0010101699735969305,-1.1297729172555024,0.00037711064861229587,50.693054692264866,1.4849441158562653,28178.59784665428,9331.694644571648,1.1776787517376573e8,9.501343128668891e7
0.0010001698974519968,-1.1292844392167571,0.00037883583242519274,50.718931702527286,1.4748328870370384,29611.17021587155,8703.091337754317,1.0144257624300589e8,7.963866532587229e7
0.000990169821307063,-1.1287296356380174,0.0003828467829696716,50.997896465560935,1.4662197150995089,29488.882054548,8101.939631721848,8.515164902942333e7,6.3618979856916994e7
0.0009801697451621294,-1.1282979795025176,0.0003783093911902812,50.30139688668757,1.427600384802059,25255.641439730596,7514.258434185511,6.394018300345763e7,5.892368437872337e7
0.0009701696690171957,-1.1278972407692274,0.0003763216709423359,50.75778274315482,1.4566623417602087,23863.279102776458,7558.938967367112,7.534613617633782e7,5.826059230914823e7
0.000960169592872262,-1.1275586876440582,0.0003763984590462319,50.88563466078897,1.4658363225365312,22664.15692877463,7722.034399335349,8.159717187013237e7,5.5427464047160976e7
0.0009501695167273283,-1.1270563139079222,0.00037561174989469515,51.3675044510452,1.4680264083267884,21927.633890434485,7775.0303569460775,7.398602752349311e7,5.4267445108674444e7
0.0009401694405823946,-1.1264499388603908,0.000377582032885527,51.7701920799943,1.4866554873442481,25003.498677329193,8095.070545891249,9.378702031479748e7,5.584903899436467e7
0.0009301693644374609,-1.1259142786580625,0.0003834724227799927,52.57758948765932,1.488087789981898,21074.56851765453,7861.589139822024,7.276957635442582e7,5.204309436763639e7
0.0009201692882925272,-1.125592774955972,0.000384571380269313,52.437598167179836,1.466441564629411,18968.402144365344,7032.353200901762,3.544958728769295e7,3.942078911700828e7
0.0009101692121475935,-1.1252739998537808,0.000390425417832131,53.32446917750635,1.502044054080164,19619.203970880855,6942.6504206875625,2.7789956521358833e7,3.7552449064821385e7
0.0009001691360026598,-1.1246691677443479,0.0004013589213427607,54.74548695794406,1.5478483168921664,18500.46147142856,7244.914356781212,3.1518537983183093e7,4.111187926712149e7
0.0008901690598577261,-1.124154858593279,0.0004023219860106888,55.320222494953896,1.5687394156537164,16376.727828694735,7537.827611463163,4.421595575572915e7,4.319361218500392e7
0.0008801689837127924,-1.12371888532577,0.00040307580641316923,55.263557562643456,1.5501724796533656,18897.725563386623,7615.943761276352,5.545351360189783e7,4.460798405994144e7
0.0008701689075678587,-1.1232172168911152,0.00040245428879906307,55.22138529964541,1.5400194057403567,24195.702112254807,7465.576989435228,4.319240832135145e7,4.091691104674515e7
0.000860168831422925,-1.1226944989433323,0.0003989634575701,55.64172219878014,1.5553384768129388,22176.717134146416,7309.7439745543,2.434291251224808e7,3.613773499477233e7
0.0008501687552779913,-1.1221543957125137,0.00039576052583214296,55.91571749189929,1.549196491006586,18805.761979264324,7308.7093314372505,1.591748838106675e7,3.8628342337616555e7
0.0008401686791330576,-1.1216465264226245,0.0003963356721938615,55.984592450663314,1.5296247272791208,17724.072643990545,7422.4517229511275,1.241027608623149e7,4.5480858067575164e7
0.0008301686029881239,-1.1211237465535906,0.00040097119401716943,56.43933364321494,1.5099257343285666,21071.95700084598,7615.081253314096,2.68705111713397e6,5.035708850826264e7
0.0008201685268431902,-1.1205486298689464,0.00040260454758112626,56.61648229441063,1.5179001354234098,24677.64406066193,7380.944804657222,-1.897525772561502e7,4.534521931672456e7
0.0008101684506982565,-1.1200028782328835,0.00039861059981482496,55.99539141280462,1.4970201592939525,21342.363569447927,6973.632629415245,-4.334524247671386e7,4.0904246230453886e7
0.0008001683745533228,-1.1192379924331735,0.0004017150465594792,55.797726140180075,1.4708926757034695,18768.948686384803,7183.299936504611,-3.455013605121717e7,4.4048465631869614e7
0.0007901682984083891,-1.1186287685028729,0.00040391783421403954,56.07988067619361,1.4740707600307328,21604.7627243437,7108.263441498638,-4.2205448277954325e7,4.215662983600117e7
0.0007801682222634554,-1.118083062561465,0.00040764008635832817,56.75525342838948,1.514384725665085,24597.628688395947,7349.749315123681,-3.1506638772806924e7,3.833750235256535e7
0.0007701681461185217,-1.1174811094960608,0.0004095712811930679,57.37720087834436,1.5800920671972651,30696.056714397113,8186.974797893338,1.0718022266592888e7,4.595783119547243e7
0.000760168069973588,-1.1170179843529946,0.00040663228277842663,57.100607415750815,1.5764111108086551,31595.879385039738,7907.911135514209,1.1484650735278841e7,4.1970774647264965e7
0.0007501679938286543,-1.116605370162659,0.00040527159416484516,56.757317466503096,1.5048950148060567,26485.17764654587,7462.32299088301,-1.9757907418382563e7,3.644677745801849e7
0.0007401679176837206,-1.1160937443242192,0.0004084731186279701,57.17268179498452,1.5154486735175812,24252.328483760713,7272.836799958306,-2.4950471494457174e7,3.406643862916104e7
0.0007301678415387869,-1.115667819379733,0.00041064477330954644,57.29061569769858,1.5497479800820737,24080.318450055125,7400.552226558696,-1.5749084617168738e7,3.580155435339949e7
0.0007201677653938532,-1.1152154033840722,0.0004087857345488767,57.45152867191157,1.5540961202847887,22682.920433007814,7217.016143884613,-3.391857013671518e7,3.436438890258933e7
0.0007101676892489195,-1.1147349801607356,0.00041055455543556596,58.13773367182449,1.6070447959681284,26088.64889547723,7397.525362752303,-1.285414246397089e7,3.60031560302783e7
0.0007001676131039858,-1.1142314579756878,0.000410818791685373,58.6170599425118,1.6577482280112714,31788.021974682804,8133.100551197374,1.7578673730855852e7,4.492299517166243e7
0.0006901675369590521,-1.1136868847828687,0.0004133430850013077,58.80382307489393,1.6485846950672354,30474.12453954654,8025.19573740835,9.647501414017495e6,4.698352129495997e7
0.0006801674608141184,-1.1131275540837924,0.0004156670451193048,59.112100774170855,1.63083847477083,24219.28310629922,7748.119696520031,-1.3056570534809005e7,4.166130231892171e7
0.0006701673846691847,-1.1126515164344515,0.00041575389437329996,59.16780811409985,1.6584722758505552,20016.68697748568,7647.105785804639,-2.081339936900611e7,3.7282353522282615e7
0.000660167308524251,-1.1121680086470542,0.00041090205471758587,58.83633924465616,1.6634735533529137,22331.274132470724,7624.0138103116105,-1.9537824857744172e7,3.646834030237243e7
0.0006501672323793173,-1.1117805969504773,0.0004144957149255837,59.756850044972396,1.7213767253633954,30707.308424501454,8504.78881290344,1.4430216814873107e7,4.6947533180213474e7
0.0006401671562343836,-1.1113006860628287,0.00041953828754356606,60.37057538095333,1.8035818073324337,27128.72305486506,9506.157568239454,6.881268097244291e7,5.764908747952073e7
0.0006301670800894499,-1.1106697315634781,0.0004178592424745567,60.96649436356337,1.827659292876973,22235.754020344302,9678.28043315473,8.734466690378784e7,5.882251449061139e7
0.0006201670039445162,-1.1100809092795447,0.00041091676297493724,60.60625362547814,1.7782869972298796,26975.02387785591,9733.83859938355,8.04689486469355e7,6.3193859385437086e7
0.0006101669277995825,-1.1096635167592197,0.0004148705319094459,60.59801800933305,1.7803408755119372,31465.270945494478,10401.23327923389,9.307000050446062e7,7.86829934494855e7
0.0006001668516546488,-1.1092844112424984,0.00042083116991945956,60.62143183646588,1.7871883194944427,30208.352648029806,9636.03340123315,6.956801491866122e7,6.235204291780637e7
0.0005901667755097151,-1.1087127020790917,0.00042216557371458285,60.519053761477686,1.7585564625408672,32642.8483119358,8846.369804750815,4.024394263508322e7,5.104765750074621e7
0.0005801666993647814,-1.1079828401668244,0.0004205684353652142,60.36426197252235,1.7555118225842365,34146.875265983945,9048.58076962205,5.278043874475803e7,5.2159324521596074e7
0.0005701666232198477,-1.1073329890060213,0.000423798357503814,61.28706698048711,1.774240462727163,34047.17919800701,9239.992008359692,5.7616926761384636e7,5.1804546902468756e7
0.000560166547074914,-1.1067326632028285,0.0004257190101002765,61.245117289631665,1.8148595947705146,37420.1121574166,9348.443652699101,8.976208970943558e7,4.969682033258715e7
0.0005501664709299803,-1.1062556065283655,0.00042761580026282915,62.15676280532109,1.8496716469886205,39159.28594618783,9779.997656681255,1.2647005225122678e8,5.153439943890075e7
0.0005401663947850466,-1.1056812420183335,0.0004253793011727862,62.784529097048406,1.8341714540103347,38394.279284362296,10048.515851375148,1.2661503639982456e8,5.221345313581318e7
0.0005301663186401129,-1.1049958954106938,0.00042763573824753157,62.554142032149436,1.8415336228520556,35087.43058907154,9873.310253424617,1.0825960491382512e8,5.36390422028559e7
0.0005201662424951792,-1.1043475406866685,0.00042948209939818615,62.37675971334114,1.867651789805396,32247.300899950096,9783.893047623103,1.1430006579941605e8,5.406758493617319e7
0.0005101661663502455,-1.1037333816308093,0.0004306828971693772,63.18202268773243,1.893710883611204,30958.00786477904,10268.662543111044,1.3474989091270244e8,5.7373344927104644e7
0.0005001660902053118,-1.1032390297980101,0.0004288677052724368,63.77714463557703,1.8958162644751333,31594.22809991491,10704.704798665001,1.5902332459492403e8,6.27634303529878e7
0.0004901660140603781,-1.102574959490734,0.0004270649106759237,63.59860569774782,1.8925650224582733,29912.428226626365,10470.324649762502,1.554760676689973e8,5.9208508706138305e7
0.00048016643268056214,-1.1019982657046852,0.00042331688403644943,63.61110669773147,1.8708677003117118,30852.22004714382,9700.11359838192,1.116715716389728e8,5.2896024007128865e7
0.00047016693861223757,-1.1014352902646913,0.00042526581592149554,64.59598549157617,1.8925439444082592,28342.548060023575,9976.831740360061,9.419602046741794e7,5.844201094646516e7
0.000460167444543913,-1.100868837653704,0.00042426796053938553,64.95497901448486,1.8714967192550636,27358.987629748015,9803.89142403902,7.772665625822416e7,5.573100599069577e7
0.00045016795047558844,-1.1002712167630635,0.00042313733717352594,65.01537388124788,1.849102368615583,31553.170881282047,9337.962704207435,6.405680330913329e7,4.964804627261678e7
0.0004401684564072639,-1.0995760964915873,0.0004249797059969253,65.49856418579803,1.8671053839674114,27212.354846440736,9384.805161977332,8.244596617426091e7,5.046418615701003e7
0.0004301689623389393,-1.0988283650330344,0.0004309111122357265,65.67024620749592,1.8950187711054598,27690.949297554245,9582.792748344023,9.520550005190347e7,5.534704638120644e7
0.00042016946827061474,-1.0982655064150677,0.0004353669867031058,66.21161316103266,1.8875607657211502,29335.0996196502,9193.939933317391,5.554334789926578e7,5.621917821375893e7
0.0004101699742022902,-1.09767716331829,0.0004328771215425329,66.61882348297691,1.889386858041872,30707.414593715774,9179.174862983271,4.7969682326305486e7,5.646165404084867e7
0.0004001704801339656,-1.097052913545163,0.00043021974863150723,67.4127384493612,1.8983326192506653,35035.567885186305,9296.160279281095,5.293236290716837e7,5.530224099855285e7
0.00039017098606564105,-1.096392922949064,0.0004349411688911442,67.36104274994649,1.877385503323454,31814.80144602048,9694.070511127522,5.731649328485868e7,5.938723366846351e7
0.0003801714919973165,-1.0958475618185661,0.00043701572469070427,66.96316040751583,1.8911487342555346,26950.897908650204,10011.866419793821,8.233739112557083e7,6.603716327667817e7
0.0003701719979289919,-1.0953774235067606,0.0004372713005488438,67.19345534642288,1.8798123141936534,23156.639975059345,9405.938996595885,4.912784916072915e7,5.978551378862761e7
0.00036017250386066735,-1.0949377691026583,0.0004333831264054636,67.29596671429135,1.830454320803985,26879.626598657713,9019.953782229104,1.1401119310923783e7,5.640675282793068e7
0.0003501730097923428,-1.0943425366164936,0.00043443048784203833,67.93798115890739,1.8422535503328827,29946.272704776562,9551.783786230104,2.792886340488901e7,5.848828367075257e7
0.0003401735157240182,-1.093777764308388,0.00043475117317226736,67.68607799579549,1.8479891757191305,23725.051676954256,9577.51246241228,7.424856867905642e6,6.142031486039535e7
0.00033017402165569365,-1.093142196295501,0.00043190883080540375,66.42379923727265,1.8085339111247642,26417.650964561566,9695.097557667104,3.777726809637105e6,6.522405132484002e7
0.0003201745275873691,-1.0925682832245631,0.0004354281211741569,66.90859799222676,1.8561552523988045,30038.73075754037,10293.657745046323,4.2106896792527094e7,6.669337912036177e7
0.0003101750335190445,-1.0920251745426783,0.0004425893106469308,68.50787846023049,1.9456756100879007,41489.378918645336,11176.231452620712,6.459780279647346e7,7.408898618521215e7
0.00030017553945071995,-1.0913803957577588,0.0004432949843446835,69.6700244310393,1.972855587347203,49840.61611216022,10979.764127430615,4.889957370041532e7,6.756531203278612e7
0.0002901760453823954,-1.0907752089268625,0.0004421283912467615,69.85420932652485,2.018529281723956,52659.80898035162,10871.86035887057,6.0588098034758925e7,6.3972759795757614e7
0.0002801765513140708,-1.0902358064432291,0.000440872061000216,69.33844237055548,2.036720325806532,56469.677685749964,11080.035517558115,1.024437748702324e8,6.6784762695665315e7
0.00027017705724574625,-1.0895202475501713,0.00043665029088050205,68.60582617679906,1.9739575863853316,54089.03121644701,10531.957384976913,7.713381760300931e7,6.320865500962463e7
0.0002601775631774217,-1.0888100148697792,0.0004420324203269452,69.55334014584116,1.9337422443954082,53358.12400742651,10118.977283000055,2.4189272072699867e7,5.8986909993079185e7
0.0002501780691090971,-1.0882324358365725,0.000451973558485813,71.41099664909692,1.9893557965679658,55502.414648851394,10288.837207214303,-1.9221654643725029e6,5.907095887109314e7
0.00024017857504077256,-1.0874992321538919,0.00045651219312752933,72.91411611033085,2.041969300543008,52977.07790737565,11014.745948880427,7.879628075056478e6,6.438886868148167e7
0.000230179080972448,-1.0868292432867936,0.0004589382194162874,73.66624725997579,2.0449237529445026,53247.644452605535,11188.222419828699,1.985040064461471e6,6.775815073289016e7
0.00022017958690412343,-1.0861862373963955,0.00046068200841187907,74.07409235534,2.039037621985853,49076.15950205998,11224.347830235776,-223891.61527859987,7.234771835418774e7
0.00021018009283579886,-1.085480396896996,0.0004596122157105932,73.73862594376212,2.0333528166889447,46015.536114005125,10842.69162784969,-1.5449805690895319e7,6.776556843505415e7
0.0002001805987674743,-1.0848272707222137,0.0004594368680149532,74.712456606405,2.062946373347435,48412.445643150015,10671.094122399785,-1.5570252313129628e7,6.5520624399522886e7
0.00019018110469914973,-1.0842205135882013,0.00046178382299108626,75.83117182553798,2.0905280419042622,51360.58032401138,10726.378802603243,-1.4835620457288489e7,6.809840110790206e7
0.00018018161063082516,-1.0836404285524432,0.0004660845633369393,76.2856311067267,2.1125509059315792,49625.579446722884,10755.239218984205,6.014801952180715e6,6.92123719990658e7
0.0001701821165625006,-1.0828208161500594,0.00046500141101035345,75.93124542262761,2.092890865915183,47382.00123013212,10882.37879562382,-6.691890666083325e6,6.873586095936704e7
0.00016018262249417603,-1.0821033082116118,0.0004658651677877711,76.24413046193162,2.0995214331188867,45964.031343214854,11322.886323403323,-6.001632981568432e6,7.166437361067852e7
0.00015018312842585146,-1.081375813390237,0.00047348687845784516,78.17104198584026,2.224865029530147,52198.71654577733,12707.136496799458,7.086337797888562e7,8.82211562213259e7
0.0001401836343575269,-1.080702015361573,0.0004803221056554865,79.0505015749869,2.2682490649249867,59560.123242892194,13379.829158942255,1.092319416094299e8,9.416149350871728e7
0.00013018414028920233,-1.07987944538376,0.00047436223715198656,78.94148878377483,2.2647101720749925,62275.461936549036,13625.493514893695,1.1845101543344653e8,9.317324454463962e7
0.00012018464622087777,-1.0790715613526551,0.0004779295621170433,79.55270882746373,2.2863412408739885,56058.18510700208,14146.910730903213,1.1374182289895694e8,9.69507068020474e7
0.0001101851521525532,-1.0784890964911753,0.00048587269435755543,80.45180894971378,2.314930718377488,54934.67465528887,14347.005240987588,1.0149421742765687e8,1.0162447516257235e8
0.00010018565808422863,-1.0779271582745134,0.0004872817234137845,80.87172897788554,2.3141032091765155,54983.98653319437,14042.57082278341,6.5920606796561986e7,1.0135258875378494e8
9.018616401590407e-5,-1.0770857802702691,0.00048165527227364026,81.00064514816279,2.332617202860937,56544.60330300597,14043.079341467255,6.2733839180126436e7,1.0431307235401823e8
8.01866699475795e-5,-1.076247097254778,0.0004785181044665045,80.8802496957352,2.3210498069615157,57358.44882866988,14016.4585420955,5.000872847842511e7,1.0427394834175351e8
7.018717587925494e-5,-1.0755436382548589,0.00048244222935107413,81.08087357419765,2.273297829392153,50422.52925288205,13759.04402074375,-731235.2201620836,1.0058516106390817e8
6.018768181093037e-5,-1.0748352407279296,0.0004869869910164028,81.22542189361046,2.2590978033355875,51502.835300469604,13565.297839539511,-2.5641869634278834e7,9.470632118162292e7
5.0188187742605805e-5,-1.0741020406336297,0.000489061838017738,81.88302520284859,2.2674311650911907,47072.66186613794,12978.075057568165,-7.691443745631324e7,8.58409943747678e7
4.018869367428124e-5,-1.073364192142944,0.000487606078335566,81.43861186829572,2.2847330718801953,46291.54217467756,12854.451754156722,-4.3062707595152475e7,8.300830145030534e7
3.0189199605956674e-5,-1.0728433013883454,0.0004896566554457428,81.75524286160565,2.290542363222068,52958.20409673389,12930.147790567824,-2.6595157229671568e7,8.222634702194786e7
2.0189705537632108e-5,-1.0722997781143682,0.0004929696355164722,82.01765334391833,2.2627695973533424,55304.904738602934,12998.279186301994,-5.805920050915618e7,8.515224744451043e7
1.0190211469307542e-5,-1.0714846839069254,0.0004939053363424192,83.10483150162774,2.2748908825327434,56434.82665214917,13010.922281135729,-9.829098192087166e7,8.514376600250363e7
1.907122850752785e-7,-1.070829587131668,0.0004937098940048804,84.15099161609831,2.3589869209076597,62563.65097086616,14056.778298481038,-4.353165201004823e7,9.393094728236726e7
-9.80878667178331e-6,-1.0701878130655142,0.0004937280488178658,85.31968979226127,2.472011579255683,67010.65334337234,15473.736618060151,-1.5179110616265389e6,1.148134364807155e8
-1.9808281649602577e-5,-1.0696457026503592,0.0004984449733922668,86.31805689943467,2.525867503331749,67106.24512262979,16768.703417987377,-1.7139442678789578e6,1.3900937963141257e8
-2.9807775717927143e-5,-1.0689711814163616,0.0005014627277738177,86.62494734495327,2.569144891384081,66537.0672685649,17500.829374877354,4.1054321385523014e7,1.4747894216397712e8
-3.980726978625171e-5,-1.0681302673642485,0.0004989458254763921,86.29413460704988,2.5829640015379858,69060.54200530046,17206.48262757943,4.2256863396468855e7,1.4648095636093855e8
-4.9806763854576275e-5,-1.0673382195063135,0.0004942331774983648,86.38447066502646,2.5507541093528148,67193.00168989935,16819.433636694208,1.7725997908908557e7,1.4128708696357012e8
-5.980625792290084e-5,-1.06659634487233,0.0004968139028067116,87.15158417419504,2.5657505802801603,67565.61278808727,15744.519879382258,-5.548043731397079e6,1.1632908782849352e8
-6.980575562920421e-5,-1.0658553838581777,0.0004960413540943308,86.40492056105484,2.5438006043359938,72351.99423635553,15126.041117704706,-2.7109440741388716e7,1.0780430930549274e8
-7.980524969752878e-5,-1.0650442023597948,0.0004977525413441214,85.97180654888655,2.5753654442591976,66235.76139956985,15267.698551106449,-1.1613817419867728e7,1.1522747170437492e8
-8.980474376585335e-5,-1.0641415864678103,0.0004962006109141782,86.04103295983772,2.56919415563796,56899.789588811436,14948.266297419088,-399117.1714546626,1.0428609483740322e8
-9.980423783417791e-5,-1.0633842438596277,0.0005004933814704417,86.21900494610396,2.5652188503178324,55539.36414050381,14834.7779452113,3.181027689259433e7,9.836865044682063e7
-0.00010980373190250248,-1.0627593570945548,0.0005048454979926305,86.32688405584776,2.5584557228139393,60299.55415804864,15218.980570102885,4.921115629923434e7,1.0784321785498948e8
-0.00011980322597082704,-1.0620338193199876,0.0005022313355071729,86.57160363408579,2.5763548755090584,63226.08869175736,15902.96693755115,7.218225095249031e7,1.1526489828161359e8
-0.0001298027200391516,-1.0611517661603305,0.000503589467758601,87.55881403083032,2.6343153205543843,66753.20962067474,16235.778610863954,1.0487415328861569e8,1.1735583046836811e8
-0.00013980221410747617,-1.0604091978504537,0.0005073667244991109,88.64773880552603,2.663910175670905,75046.05077859432,17012.264914753825,1.398161867663918e8,1.2837235941383302e8
-0.00014980170817580074,-1.0596415544943245,0.0005098618266975532,90.76799706205118,2.7530589262996217,83690.63065718235,18614.815478913908,2.2415274645717275e8,1.549215440066641e8
-0.0001598012022441253,-1.0588648917074082,0.0005148544683063732,92.02755227518892,2.8018712436394764,84451.90279411677,19812.94310078936,2.90403982019935e8,1.8076511668397802e8
-0.00016980069631244987,-1.057902093123685,0.0005179987286815486,92.35746372580671,2.7440172432524736,75433.35330528075,18010.813495295748,1.7875529809624422e8,1.458578085356727e8
-0.00017980019038077444,-1.0570510576570968,0.0005215964273574776,93.2885600238733,2.7936557237544517,67181.75910864605,17849.527174413113,1.5686817672536576e8,1.3314780920898783e8
-0.000189799684449099,-1.0563302443502742,0.0005229407718304451,94.60035073351679,2.849832058860722,61960.93563460219,17724.302898547776,1.0905722788366757e8,1.2799890414040753e8
-0.00019979917851742357,-1.0556549690919397,0.0005312934874761257,95.98057011049556,2.8763111891224984,62270.58203723504,17813.774802724256,7.064753884871823e7,1.2451259661993851e8
-0.00020979867258574814,-1.0549490021123975,0.000535646171156441,96.29614850712055,2.814521951717053,68812.41330856996,17149.81374826759,-1.697444189662671e7,1.1873192104180412e8
-0.0002197981666540727,-1.0541295618638755,0.000531572181631527,95.93913290479075,2.7994267672166138,70735.33564448656,17122.567833372133,-1.2844387261774296e7,1.2248985274935226e8
-0.00022979766072239727,-1.0532739120620611,0.0005306895541473642,96.34232634920922,2.8420581852382987,67626.68681153833,17572.160358991172,6.030187133104339e7,1.2271670875989625e8
-0.00023979715479072183,-1.0523733429127549,0.0005349734066737945,96.9428509810215,2.8391165680625234,68911.83097893445,17417.429488630307,3.564214412685387e7,1.1554176656972718e8
-0.00024979666341096163,-1.0514945271468963,0.0005420396366086081,97.5542430276707,2.8444416706520257,67273.84782655488,17220.658505539766,5.864653361355669e6,1.159198094479351e8
-0.0002597961574792862,-1.0505552487882888,0.0005452492850810519,98.31501524789884,2.903489113007347,66863.22475146578,17589.04572570161,4.990321020221995e7,1.2226873034149362e8
-0.00026979565154761076,-1.049729915182214,0.000550584233987096,100.22857776488202,2.963620765547614,66723.32650995857,18261.800478557685,4.718493756507704e7,1.361077411182345e8
-0.0002797951456159353,-1.048827971723811,0.0005530701889300505,102.15830212626445,2.9865892787018105,69455.59195921598,18709.02262618405,3.0781662188963946e7,1.4110529583134493e8
-0.0002897946396842599,-1.0478475080642236,0.0005541913237059176,102.9782140074877,2.9588724918828286,75648.25516350199,18324.117896978383,-4.8096896724658124e7,1.3197715301014878e8
-0.00029979413375258446,-1.0469104822658353,0.0005590849320617448,103.54233873494009,2.9796194398250146,84074.1451080902,19271.53833995275,-1.32746792499792e7,1.539425144870332e8
-0.000309793627820909,-1.0460906302017117,0.0005633366974570475,104.6024326171601,3.0310240902546663,85611.24320190484,20506.60061481204,8.999012297203523e7,1.7460163277068415e8
-0.0003197931218892336,-1.0453299942469476,0.0005669722057087377,105.7772686819593,3.0842465188878343,88042.9774525239,20572.674804067814,9.594025104364383e7,1.6665947779885986e8
-0.00032979261595755816,-1.0445425124459193,0.0005657407665330303,105.50501948886989,3.0200444773378305,84661.90042400396,19396.627653180898,3.9791099563227035e7,1.472404628035748e8
-0.0003397921100258827,-1.0437430488903523,0.0005646586601946833,104.31571880280524,3.009759476663428,80345.9575538801,19477.53184378319,1.34483687893052e8,1.4868934651042452e8
-0.0003497916040942073,-1.0428806363608636,0.0005660792244134767,103.93091342268927,3.034558326913626,72061.21599630086,19536.589717054103,1.5927967828728634e8,1.505689887866588e8
-0.00035979109816253185,-1.042084039137281,0.0005709674387533988,105.61305602066346,3.092533244652487,74097.2113148159,19254.283220754918,1.0543913884942447e8,1.4707653187837037e8
-0.0003697905922308564,-1.0411216437387545,0.0005706749090599221,106.99150091018302,3.095732016056702,79516.60794110839,18936.63118654772,1.2417168181668842e7,1.378176941333996e8
-0.000379790086299181,-1.0402724021177896,0.0005663097364570395,106.29456025266825,3.033320922225075,70292.15051210373,18418.596808896287,-4.969053811735389e7,1.344474147686601e8
-0.00038978958036750555,-1.03950916917018,0.0005657653501342732,106.4768239080016,2.9713527115492915,61645.1066064787,17341.806101379123,-1.2768614079082546e8,1.2344329797329617e8
-0.0003997890744358301,-1.0385318876731564,0.0005704395875848666,107.66219761765217,2.9756381186653442,62153.91405703127,17097.121202504073,-1.3735537604000258e8,1.2128635141376999e8
-0.0004097885685041547,-1.037449455653511,0.0005746222017120766,108.83695954260816,2.9806479666883123,70500.42063555008,17239.649708377437,-1.7752896205874595e8,1.2305342638554634e8
-0.00041978806257247925,-1.0365253712762033,0.00057348425635982,109.13689930884996,2.957928234824464,72431.59119716944,17877.698510563016,-1.929017880448392e8,1.2496064894766115e8
-0.0004297875566408038,-1.0356037776938904,0.0005733904816084867,109.7846369167561,3.0090146651644902,66598.74164370763,18467.412608659637,-1.862152742523841e8,1.267026698708437e8
-0.0004397870507091284,-1.034796716816991,0.000572339741174817,110.64565962142991,3.0440436231907095,64397.01965714796,19298.003518566933,-1.6142156445186427e8,1.4014389929709327e8
-0.00044978654477745295,-1.0340117324660876,0.0005703519987506712,110.457881440345,3.020794898532173,69516.67205642609,18954.33551224384,-1.8119864535840598e8,1.4030335795708588e8
-0.0004597860388457775,-1.0331749227174518,0.0005780353959124903,111.40688131239745,3.0487168907977025,71455.87338398017,18328.155090285927,-1.907985198416509e8,1.3088149127180612e8
-0.0004697855329141021,-1.0324080522688643,0.0005877993785603037,113.62884886758413,3.1278598414756456,81165.64864850524,18729.199837753105,-2.1396415199993137e8,1.2326472888804652e8
-0.00047978502698242664,-1.0316442365397305,0.0005879631337141122,115.71751135218794,3.1801310279443418,80706.19853420851,19758.302283765785,-1.8586742770152336e8,1.3114026506331652e8
-0.000489784637466073,-1.0307143107800283,0.0005815462192931369,115.7323325420343,3.1824457431995885,75065.35445096977,20441.276296618908,-1.2145980509373334e8,1.418740220948115e8
-0.0004997847136110067,-1.0296440741794546,0.000584206935089026,116.3547890268457,3.1934461990893728,78241.81413726948,20769.766245173356,-1.2341673427342744e8,1.4340060330194998e8
-0.0005097847897559404,-1.0285287105634413,0.0005867648237424397,117.28742731628354,3.2700447287403915,86668.43851324561,20990.64254582011,-1.081737510287407e8,1.4831004438873428e8
-0.0005197848659008741,-1.0275585457055316,0.0005876241014352574,116.79709760640677,3.3146327215858173,88539.95438656546,21046.338781331408,-1.0353326267348543e8,1.5190505250912932e8
-0.0005297849420458078,-1.0266477132493717,0.0005916979102366407,118.62665540651433,3.362892736187525,86592.77612605285,21333.960888990605,-1.792393732789992e8,1.525910235129715e8
-0.0005397850181907415,-1.0256732261349943,0.0005957796497063359,120.19770341868849,3.389396427704995,74467.47828342303,21424.2058928701,-2.1209312835382164e8,1.540025889669984e8
-0.0005497850943356752,-1.0247743260599034,0.0006009081601526167,121.95781604157067,3.4247835079362843,79374.1778994816,22026.15250642675,-1.8381852304415208e8,1.5987231972888115e8
-0.0005597851704806089,-1.023723163521648,0.0006073644556879277,123.66787163626796,3.449509673935047,87563.79744514827,22454.59083773746,-1.9812235511465463e8,1.7236335286357054e8
-0.0005697852466255426,-1.022630390943681,0.000614483190018764,124.80424253941369,3.545265402541061,91654.21221542927,23813.293987596622,-1.3153006560629606e8,1.930238144380233e8
-0.0005797853227704763,-1.0216837223181519,0.0006158980234738375,125.49233493892926,3.5745968182766976,89626.60036361984,23732.092337857845,-1.493493731583201e8,1.9151181506765398e8
-0.00058978539891541,-1.0207144234444658,0.0006162568681290746,126.09025862946885,3.5627549417475493,95162.99722864611,23279.813647996045,-1.9830326609317634e8,1.7734431298986086e8
-0.0005997854750603437,-1.0197408572339077,0.0006184793405075654,127.57962850992806,3.5955838294770093,99527.79507867321,23771.276775975628,-1.6352218618819535e8,1.8670066749879393e8
-0.0006097855512052774,-1.018841925514718,0.0006199453962563601,128.3812946020172,3.6213506165544973,104643.24763148894,23756.658515976407,-1.5180728242508352e8,1.893814383263119e8
-0.0006197856273502111,-1.017949811273826,0.0006227528059386291,128.18939342266088,3.6253200543151207,109514.70031675698,23908.820521477457,-1.6211309211259103e8,1.8684074605672017e8
-0.0006297857034951448,-1.0168491087858114,0.0006253303974996875,128.79873653857308,3.6557416534358826,117136.24121848207,24468.810315490733,-1.4292466363411075e8,1.9924387557070926e8
-0.0006397857796400785,-1.0157847225902743,0.0006316294927329995,130.4203503996461,3.7246031711212995,125787.4357383666,25870.476650476357,-6.837833986338325e7,2.180056174527866e8
-0.0006497858557850122,-1.0147506860991777,0.0006350973107615301,130.31828309805758,3.6929241278494103,110152.17190300077,24441.8772493202,-1.868282403609846e8,1.8506518000461227e8
-0.0006597859319299459,-1.013625866984911,0.000636404332808707,130.77535492161462,3.6710358802427927,103581.4440422229,23481.228208446406,-3.2216124675168085e8,1.6813130100709468e8
-0.0006697860080748796,-1.0126626677512192,0.0006336996800901356,130.53306965246557,3.648804001731341,109842.07694381439,23400.904333561055,-3.014706470898002e8,1.72111592520348e8
-0.0006797860842198133,-1.0117632894259698,0.0006356902510398632,130.4296809815983,3.6614533548668935,113696.02722709301,24195.179927407153,-1.9213804728397194e8,1.8119965827979952e8
-0.000689786160364747,-1.010790496148461,0.000637056190773217,131.0936679334554,3.667873533146521,112680.70815754638,24464.26782944789,-2.2604798828617394e8,1.8548353995155832e8
-0.0006997862365096807,-1.0097331374370866,0.0006418710769334242,133.4357283092042,3.729291423469831,117062.01435919899,24753.0280082068,-2.88069619688214e8,1.8603615167998415e8
-0.0007097863126546144,-1.0085665796560725,0.0006499844893640936,135.72243448989127,3.814623774100006,121749.00650628086,24530.83172033121,-3.0280207133709675e8,1.7743732820345768e8
-0.0007197863887995481,-1.0076203631372747,0.0006503871901884582,136.42856345193744,3.838194049031703,121995.48700184864,24364.445780237547,-3.3393017479891866e8,1.785410336582735e8
-0.0007297864649444818,-1.006600325945887,0.0006503885391642603,136.39758220810958,3.782744076689182,113418.4574038052,24033.12743259692,-4.262852194226337e8,1.8224655358181378e8
-0.0007397865410894156,-1.0055378301082092,0.0006510625341459791,136.22580237126434,3.7511104150219334,111736.02461633101,23972.77849143373,-4.220559226338631e8,1.79200129006408e8
-0.0007497866172343493,-1.0044303215564894,0.0006517183641232986,136.7851042226993,3.7619348984808445,115897.17892347586,24665.78074171536,-3.6334465294273335e8,1.8569408378573215e8
-0.000759786693379283,-1.0034124021393016,0.0006571929190961026,138.78953687179518,3.815020978128953,130629.78696925394,25489.970454727263,-3.8028599982594085e8,1.9592884164875588e8
-0.0007697867695242167,-1.0023227746549408,0.0006639296185384618,140.65294348346316,3.8953557515881725,158935.32803572778,26993.015228254248,-2.965263224014284e8,2.156873477787861e8
-0.0007797868456691504,-1.0011433839038926,0.000665168404238474,141.8116708274773,3.9778556924048387,178440.28373453984,28921.331304960626,-1.221359237431272e8,2.390983082146605e8
-0.000789786921814084,-1.0000301414843837,0.0006673306361348714,142.54667260260274,4.005925707247277,184147.49155475784,30250.891633701674,-3.58266178829826e7,2.6777652404671088e8
-0.0007997869979590178,-0.9990390261725088,0.0006731590259412684,142.78158400811108,4.02561152870826,186762.7514068018,30091.563524095563,-4.264419824891279e7,2.632997477808788e8
-0.0008097870741039515,-0.9980805905152099,0.0006751129037700259,143.03625603929322,4.0450161491672665,186827.888184262,30518.320492800314,-4.514188705561586e7,2.894910287903307e8
-0.0008197871502488852,-0.9970612165884055,0.0006732200965733311,144.83639899464765,4.115042785749356,189029.92857005235,31925.3696767319,2.1478225536601085e7,3.225763435042806e8
-0.0008297872263938189,-0.9958734100808943,0.0006735663165561759,146.24708796996944,4.219203865138246,176215.8190379083,31844.502342655505,9.508403734818e7,2.890479583256129e8
-0.0008397873025387526,-0.994651095248281,0.000675847712418425,146.39494042662383,4.245583071925495,166748.90069819352,32704.332252512508,1.565380939097227e8,2.828169032358058e8
-0.0008497873786836863,-0.9934810854059906,0.0006795421227070428,147.52599942485,4.265331504652778,172825.23704601423,33781.846255299795,1.771787556833379e8,2.92464728519828e8
-0.00085978745482862,-0.9923822440720265,0.0006812458854462209,149.81423109603634,4.360202612602216,188747.77887914385,35004.54388160293,2.4898383119140497e8,3.0091381245531183e8
-0.0008697875309735537,-0.9912848767679249,0.000677194567867632,150.89829820163075,4.4217331688691175,186237.69114454906,35230.29046165182,2.9540825852367985e8,2.911442546141233e8
-0.0008797876071184874,-0.9901769583867706,0.0006743337367778755,151.50879586490407,4.517737600714413,190365.72146660165,35517.978765404776,4.001037956495976e8,2.8696155836026573e8
-0.0008897876832634211,-0.9890193444541265,0.0006818685138652303,153.3978922826225,4.561504345701911,193868.10208918547,36219.752082317624,4.079458976341032e8,2.924654451744094e8
-0.0008997877594083548,-0.987728896249233,0.0006883035709475717,157.00449927607914,4.609802202981441,204304.81250331693,37630.10315001002,4.3842679219560456e8,3.113370580641725e8
-0.0009097878355532885,-0.9863267117963272,0.0006919245138054984,159.9947407669067,4.649869042885059,220971.94393065808,38919.946577113245,5.400838008556461e8,3.199487979972382e8
-0.0009197879116982222,-0.9850297602063898,0.0006937162249736099,161.28388846897886,4.63012184796037,215108.02631822697,38500.096426261836,4.175920091023833e8,3.0992445943765e8
-0.0009297879878431559,-0.9838849834345026,0.0006931852190708829,162.9516664919699,4.622408776155902,215058.89938784478,38244.45804496239,3.2187035137320274e8,3.065676219021363e8
-0.0009397880639880896,-0.9827698877970106,0.0006926730732726724,164.63308488411755,4.649671058811538,212360.46949216418,38001.570214058775,3.1871517008013225e8,3.022209199115514e8
-0.0009497881401330233,-0.9815599152996832,0.0006930548873271754,165.1451886523619,4.686483201693672,217372.9937144837,38129.40563956896,3.747797129597852e8,3.055105042749152e8
-0.000959788216277957,-0.9802302081540162,0.0006911598370234996,164.06188020840963,4.690988905811429,212645.23628506876,38598.89439926619,4.172673174773449e8,3.120451192272568e8
-0.0009697882924228907,-0.9790436367922829,0.0006888622232993186,164.05169091859338,4.678624148492842,206947.9475486463,38749.16293987707,3.5993233766691566e8,3.26289684966323e8
-0.0009797883685678244,-0.977960256789073,0.0006865739189641579,165.95463329468438,4.731150030132979,203935.18816829423,39040.043804317575,2.820989432808319e8,3.473931065300995e8
-0.000989788444712758,-0.9769633413686863,0.0006865483578169157,167.89813116830493,4.850344742930192,222361.38634352956,40279.6055579409,3.784732164998123e8,3.620063469253629e8
-0.0009997885208576918,-0.97579557845794,0.0006934759405361261,169.84679031072923,4.950533466575571,237325.67663632132,42117.26165215729,4.331448391400956e8,3.989268161776903e8
-0.0010097885970026255,-0.9743678722449676,0.0006972098617664346,171.87101157921072,4.940224795526003,225962.55519318584,41712.002505743316,2.746062417650021e8,3.952528392330765e8
-0.0010197886731475592,-0.9730475943469106,0.000696826903910377,172.79490276743863,4.972336169341326,208851.3575892174,41575.89021011379,2.351211234190851e8,3.848013827090653e8
-0.0010297887492924929,-0.9717480881095911,0.0007007652056996646,173.68905664874964,5.0364726787434515,198689.66618251937,41529.70733049358,3.449702759583093e8,3.752017243920901e8
-0.0010397888254374266,-0.9706105447687865,0.0007037517078189376,174.6674321628747,5.10841164667909,200473.1600676211,43053.02771913413,5.3135852067041343e8,3.942250382776901e8
-0.0010497889015823603,-0.9692911848628983,0.0007051113285209495,175.74872362154213,5.165611208161036,209074.2140770607,43814.251080611335,6.366004864799657e8,4.1684676925882286e8
-0.001059788977727294,-0.9678386728821409,0.0007093499051613924,177.16519213100904,5.231715137025941,214347.7017576521,44180.798914616884,7.279173191831619e8,4.362458982821354e8
-0.0010697890538722277,-0.9665761520217554,0.0007124823364236984,178.99337683793348,5.280737269904493,212872.2647555024,44979.77548284447,7.738556562317935e8,4.624914266354141e8
-0.0010797891300171614,-0.9654367414137613,0.0007118449262731626,181.12095566008688,5.346080998271148,206313.40180454135,46018.137315898995,8.997459807150503e8,4.780387915811328e8
-0.001089789206162095,-0.9642300627984816,0.0007133317482161424,182.66686521550807,5.452206847005781,211326.0167872305,47639.348681957155,1.0208273308751203e9,5.0242606437071836e8
-0.0010997892823070288,-0.9628096793467905,0.0007196942043942116,183.49146023632792,5.451339298481412,215084.0319210062,46911.72867438344,9.599973753344729e8,4.6616126526650745e8
-0.0011097893584519625,-0.9613227943475343,0.0007260057524153087,185.71592331291683,5.419263434879913,226002.3485965143,47527.41458599853,7.916822323392501e8,4.995259862589103e8
-0.0011197894345968962,-0.9598793736621848,0.0007344697112545802,188.038170121964,5.420378360873695,217559.67755519997,48430.43378223506,6.17592640012491e8,5.483474972377814e8
-0.0011297895107418299,-0.9585292795446703,0.0007378281080477574,189.52698975223245,5.542837553254172,228493.8187582851,49237.49571028236,7.094311270302336e8,5.648513543913118e8
-0.0011397895868867636,-0.957095286832588,0.0007451460803229359,191.26526496501413,5.608970551193752,240619.20584991225,48826.29068618725,6.572720842394185e8,5.281747759059961e8
-0.0011497896630316973,-0.9556029749312358,0.0007470782800155675,192.31975202024023,5.608848727278049,241751.1492604884,48169.41938588034,5.056451316261283e8,4.8529609199776304e8
-0.001159789739176631,-0.9541631048838013,0.0007406635032787133,192.8017368919396,5.6347921249195725,247429.5549170344,48575.3889545131,5.945664276339036e8,4.8252730151430064e8
-0.0011697898153215647,-0.9528547546130619,0.0007441750090098017,193.39530208220506,5.663337258024048,261780.16053482462,49878.09348506792,7.583350353473258e8,5.1633224695007443e8
-0.0011797898914664984,-0.9515827641443749,0.0007523580120507331,194.24376725780502,5.677058185531007,258574.6537553591,49232.100268118156,6.086959358614354e8,5.257742352571595e8
-0.001189789967611432,-0.9501234573341092,0.0007508453982421996,195.8942527901015,5.72789019894173,249212.83581318805,48500.83079349186,4.352100849019317e8,5.098719844525853e8
-0.0011997900437563658,-0.9484689775515283,0.0007493029512443375,197.3413845688093,5.714863247660994,254071.1813103292,47779.48875982499,4.198700215323687e8,4.801915709786082e8
-0.0012097901199012995,-0.9469226958360847,0.0007526914475430006,198.48660012701433,5.710827861781302,249012.91489933417,48311.46957096536,4.088235980560852e8,4.9671184208933944e8
-0.0012197901960462332,-0.945703667266082,0.0007511453421843819,198.72190166335412,5.703756853958232,240657.33820727712,48086.893151717915,2.4581912095201066e8,5.08944203488335e8
-0.0012297902721911669,-0.9442934572797184,0.0007520525965231087,200.11726608330733,5.733544065635224,229445.40708275148,49208.56398525515,2.1580141302308285e8,5.551411337092721e8
-0.0012397903483361006,-0.9427695280122266,0.0007589227980857826,203.56816658744165,5.813905060656791,218534.0150323302,49464.60218526545,1.7103728005755457e8,5.624064151914895e8
-0.0012497904244810343,-0.941170891586907,0.0007634719867806565,206.10888764969891,5.909537424043142,236290.64451260873,51106.641474829645,2.4514112770914236e8,5.853361331204183e8
-0.001259790500625968,-0.939728335558248,0.0007614647772238331,206.01828866985161,5.896503023293223,249016.89934625846,52746.19859289229,2.4744032799345303e8,6.241233171152508e8
-0.0012697905767709017,-0.9382482924482826,0.000764074474203212,206.0439098902206,5.788373511037098,253133.6742244203,52390.776662823904,1.1602336892357235e8,6.09514333343575e8
-0.0012797906529158354,-0.9366745708438106,0.0007740122288774116,207.46754472484204,5.722874454163392,257861.6116439912,53349.88553351655,3.264998002330728e7,6.461833949562358e8
-0.001289790729060769,-0.9352554512522264,0.000780438241089467,209.70151251012666,5.806281841487745,260176.32778802654,55759.63189917188,1.7331407514080194e8,7.059742579656019e8
-0.0012997908052057028,-0.933791232184297,0.0007796684997777839,211.9291125675659,5.880155954942916,250981.86903519114,55760.597724681684,3.2655953868249536e7,6.939583773416996e8
-0.0013097908813506365,-0.9322529113023115,0.0007776474137796542,213.70512740417084,5.889747679409085,241176.6861756722,55076.89270419066,-2.037860747257694e8,6.559960938818357e8
-0.0013197909574955702,-0.9308101001615061,0.0007823454314116554,216.4309727231192,5.949673657378513,241573.0597813501,54933.96216109468,-2.5334288466631684e8,6.049066281317533e8
-0.0013297910336405039,-0.9293175438542932,0.0007869280550854791,217.6711848832446,5.958706761167264,240748.62741600766,56171.31976731641,-2.0478022654216507e8,6.13419382840829e8
-0.0013397911097854376,-0.9276445543266066,0.0007884352306745791,218.85813119528544,5.9309817483262774,240838.7456706068,55455.281765440304,-4.343282711779408e8,6.047663122412815e8
-0.0013497911859303713,-0.9260512476749065,0.0007912728924228928,220.1790574348174,6.007550971255678,241627.45542022126,56023.96713294766,-4.953719504543459e8,6.158031526706498e8
-0.001359791262075305,-0.9245688816489916,0.0007977916089699142,223.06104667178346,6.101003871719728,253803.0048028223,57167.31213358433,-4.9386568376978695e8,6.435500715094732e8
-0.0013697913382202387,-0.9229660384751783,0.0008094247446604674,227.49027537996034,6.2304528829850465,269287.3410734403,60366.36737759876,-4.7554116786293626e8,7.073922988703359e8
-0.0013797914143651724,-0.9213172898687118,0.0008114594141617268,230.19052526330097,6.334719607790205,271797.33535583824,63176.47567821476,-4.510303829276926e8,7.511578631742011e8
-0.001389791490510106,-0.9198166586587883,0.000817019613028211,232.91477699658068,6.449231393835872,277827.21268671344,64401.21200337732,-3.399011363347614e8,7.438647138616936e8
-0.0013997915666550398,-0.9183087158374289,0.0008153422423091666,233.19298520044532,6.485768346472373,259290.96262885045,62636.36050582329,-4.4092263886979824e8,6.827427248767974e8
-0.0014097916427999735,-0.9166112672675846,0.0008121269126990903,234.50298223265548,6.585399531327415,238154.60515395508,62612.575177134255,-4.1561064451655877e8,6.597073666852751e8
-0.0014197917189449072,-0.9148826012847384,0.0008141225403263147,235.97163522280522,6.615155483826336,250897.08883180277,63085.75883127981,-3.601319092333947e8,6.82703466590377e8
-0.0014297917950898409,-0.9132798963434665,0.0008191050009389432,237.90436082750156,6.6702322435167964,277445.529672631,66444.01761607363,-1.369425547078189e8,7.467535683365587e8
-0.0014397918712347746,-0.9117003389637053,0.0008236411785893837,240.90299225476744,6.719526525337739,310284.88271082146,68359.03592603975,-2.331424569021931e8,7.586329202606361e8
-0.0014497919473797083,-0.910132444143831,0.0008279463346722423,243.08110731422255,6.673730229668487,309465.8835068394,66858.78157381277,-6.713082494929101e8,7.189579791642271e8
-0.001459792023524642,-0.9083546710942919,0.0008305874726249559,244.93259519060447,6.767470246776956,302216.0519412225,68333.86319583468,-4.6267775039984304e8,7.272737117897958e8
-0.0014697920996695757,-0.9065799981111045,0.0008369245835538123,248.3488585733953,6.990412996836589,319115.8186784377,71795.10119689083,-8.302209681841317e6,7.864247674813689e8
-0.0014797921758145094,-0.904761111874139,0.0008446999168772385,251.43861843405796,7.087807793720832,324995.264908791,75832.52471054344,2.3853469430367655e8,9.113981222945082e8
-0.001489792251959443,-0.9029963911682222,0.000849139261820291,254.24992605353972,7.167109864312333,311118.40018219687,77593.048734372,1.564764661824875e8,9.36701831517875e8
-0.0014997923281043768,-0.9011521860152858,0.0008556499106066168,256.81886421639695,7.306756892106142,293760.7091632695,78604.66449573281,2.3255091036374015e8,9.137274280104253e8
-0.0015097924042493105,-0.899461973222978,0.0008590017869420249,259.4626285426859,7.393611353808056,289790.7170221656,78655.14964871237,2.4295294242611036e8,9.083691308810879e8
-0.0015197924803942442,-0.8978259861688698,0.000858640475592548,261.52155499667623,7.3544937677626985,293377.8856163643,76933.66908838462,4.77890121860612e7,9.0003169810828e8
-0.001529792556539178,-0.8959590054672324,0.0008573430644914097,264.13237435322577,7.385774755918632,291097.5541956878,78377.95992342883,1.502082861095744e7,9.90830519823851e8
-0.0015397926326841116,-0.8942514234046937,0.0008611170462675609,267.73614389652016,7.509898570171137,286540.9069618708,82433.678563918,9.215053301792835e7,1.0834129114844024e9
-0.0015497927088290453,-0.8925836170973575,0.000872203643105245,271.711670944029,7.604619627695541,261032.2213976432,84270.94651324562,-8.660761204037756e7,1.1251158700798905e9
-0.001559792784973979,-0.8908788821835514,0.0008804965657805595,273.8422550438499,7.613245024329372,256424.632180736,84048.06479277855,-1.47703184079967e8,1.090849492687767e9
-0.0015697928611189127,-0.8889602882355825,0.0008845493863836666,276.81498297596085,7.799761328845468,262787.56623598473,86537.23616593471,3.033631089657636e8,1.143689252692391e9
-0.0015797929372638464,-0.886936479312013,0.0008895168818003946,280.5464209707068,7.932399179637171,280594.51146696624,88877.02795286998,3.5679173001994747e8,1.1939785162902455e9
-0.00158979301340878,-0.8851030584229795,0.00089147380547106,283.81813177239576,7.938977445348028,271191.08954819205,88068.73733586486,6.073640621280749e7,1.1095681062902935e9
-0.0015997930895537138,-0.8833005256982333,0.0008910124901953853,286.50144911707616,7.965780182932518,254600.04205053207,86951.03472635442,-1.1111044716279352e8,1.0699489514061564e9
-0.0016097931656986475,-0.8813063339329148,0.0008929631755662614,289.3420055752791,8.102016572992012,265762.4104776934,88224.23555265575,-4.103108644772099e7,1.1167364004135215e9
-0.0016197932418435812,-0.8792092729808995,0.000895110609385611,289.7201088904174,8.163963447594302,296519.65451052313,92735.96680218526,2.4648808920392385e8,1.2458772515036201e9
-0.001629793317988515,-0.8773824631354199,0.0008976222168233829,290.1287412231886,8.226649587069524,291528.89920411486,96419.14252202588,5.410546681576962e8,1.3482835931983035e9
-0.0016397933941334486,-0.8755319810514106,0.0009012554415284896,294.2992808730551,8.339710918734337,282618.92095136095,95808.80906043694,2.4323439150837806e8,1.3000542080448337e9
-0.0016497934702783823,-0.8735625373340308,0.0009036912703785918,298.9296561007694,8.424121631778945,310955.4532977753,97251.18581912479,4.36074992960646e7,1.3345195082579896e9
-0.001659793546423316,-0.871592534225171,0.0009089456734473002,301.50357318842623,8.52311442413581,324159.97526174237,100762.56644176313,3.4121633288912404e8,1.4614388675578427e9
-0.0016697936225682497,-0.8694780865320711,0.0009190164637315787,303.6894809320297,8.627256145771389,317844.307414977,102459.85608369767,6.472927880955327e8,1.5307295430998857e9
-0.0016797936987131834,-0.8673783447044258,0.0009248103216393272,307.2517119409455,8.777370934370673,338806.1775372231,104336.52992372213,8.379029867574e8,1.5610177139521542e9
-0.001689793774858117,-0.8654648373226319,0.0009283082360717021,309.5914483992457,8.772648955875544,328141.703001451,99464.0152865447,2.43275150954865e8,1.4429417547404716e9
-0.0016997938510030508,-0.8634469694119764,0.000937472737717392,313.973478836074,8.875803575442102,303032.46832796966,99065.24939901267,-5.1110142819051795e7,1.4425307880599098e9
-0.0017097939271479845,-0.8614303795004349,0.0009431586696821356,318.1066314262024,8.958000361069852,283550.62177930365,100219.24543694341,-2.831625650419679e8,1.4146395264034932e9
-0.0017197940032929182,-0.8595013174290115,0.0009479609328297094,322.6991616251419,9.12568634832435,296921.91427436954,103412.21027606809,-2.5437486864229614e8,1.4707457173273876e9
-0.001729794079437852,-0.8575627397990939,0.0009548851694846177,326.6155589856453,9.261046298086661,297280.3391386905,105742.943831064,-3.37865172968103e8,1.5033085895726326e9
-0.0017397941555827856,-0.8554880673426655,0.0009603486675558425,331.16486043603834,9.4264934511596,312256.33108554716,105954.08750561785,-4.65768088540783e8,1.4575218850413988e9
-0.0017497942317277193,-0.853429497762908,0.0009623558814804667,334.80362915627614,9.610486439230932,321020.1830821941,109130.55557519567,-2.994226140149892e8,1.5281804490322838e9
-0.001759794307872653,-0.8514369614629388,0.0009687477764124096,338.48752404207045,9.706242336339011,340845.9616690697,112997.67461992778,-2.8531290690641457e8,1.6129544826428993e9
-0.0017697943840175867,-0.8494539962400662,0.0009722587457920818,341.7162156740356,9.812217456977784,362126.1225915598,116174.41102861853,-6.500419018556726e7,1.6920942877079422e9
-0.0017797944601625204,-0.8473236224182834,0.0009768456771795024,344.45722933518414,9.94618768338408,376721.59015592904,120197.90362321817,2.5120484465275097e8,1.800066254165331e9
-0.0017897945363074541,-0.8451353801802529,0.000981464361477455,347.46313990524203,10.020483386019713,372191.40313032997,118794.24932634103,-1.112787315859182e8,1.7704363535819945e9
-0.0017997946124523878,-0.8429487033716049,0.0009903822401341141,353.53543762852235,10.19742043743087,339341.3842934412,118942.70433596474,-4.343929325177867e8,1.82087019204868e9
-0.0018097946885973215,-0.8406533535162273,0.0010001456147968426,358.8232346450131,10.361689877917325,343129.6417794555,123237.20570420825,-3.368263376384067e8,1.9904134440270905e9
-0.0018197947647422552,-0.8385420336255999,0.001003029654393886,362.6311882471633,10.407572040617982,377892.3903292828,127085.76549925361,-1.5945075820664412e8,2.0705961909188523e9
-0.001829794840887189,-0.8363659224286094,0.001003707909754383,366.713464939391,10.543448439676858,401256.72291897685,132828.19948233836,3.3964124094665694e8,2.2143774089778957e9
-0.0018397949170321226,-0.834085529395765,0.0010137988982470356,372.44861712449887,10.76832978372413,433269.7343513862,137905.28458666854,9.713822021930171e8,2.36991123444115e9
-0.0018497949931770563,-0.8317136494424506,0.0010209129739127678,375.2959428765419,10.824949040075795,458577.49854277854,140088.36116612042,1.1781647340031087e9,2.421555354350926e9
-0.00185979506932199,-0.8294176531454114,0.001023075445363453,376.1021562965837,10.902887515031939,464127.5251197958,147458.66780780326,1.5697436538327038e9,2.7511214497270966e9
-0.0018697951454669237,-0.8271150898910085,0.0010300897050230901,378.62060202390217,11.167046127063847,489453.43323092745,155932.13117085735,2.7120497114528174e9,2.991562484805557e9
-0.0018797952216118574,-0.8249751957624865,0.0010403653175211274,383.38393362360165,11.409735490719871,530036.9254554044,159163.82438922254,3.6185468644248624e9,2.866320041238129e9
-0.0018897952977567911,-0.8227743607639612,0.0010487136409624996,388.44583204527873,11.611252387017556,553369.7030014831,162708.14431232915,3.9132305542148657e9,2.868016304218904e9
-0.0018997953739017248,-0.8202327667471936,0.0010539483462000878,390.46124876409857,11.558922612421984,545939.614291093,160627.58344198763,3.271054576575275e9,2.76651690272238e9
-0.0019097954500466585,-0.8177140455562895,0.0010595821908423234,394.7578286481108,11.720491880403635,562020.6963582953,164203.5599295566,3.5987175792634997e9,2.9183026903878555e9
-0.0019197955261915922,-0.81533972054251,0.0010608559957142254,399.0879308024934,11.96371978344176,577531.4606673453,175320.1595650082,4.469142753448284e9,3.311849573468732e9
-0.001929795602336526,-0.8129827255907488,0.0010603721546757249,401.9456525017336,12.031196743319006,589831.236227975,179744.92509767093,4.0655840317023296e9,3.5162285553681755e9
-0.0019397956784814596,-0.8105413361245389,0.0010657395051083675,405.8504721610348,12.089272525692465,632757.213395746,179774.64494716006,3.4101646741688476e9,3.471709396677432e9
-0.0019497957546263933,-0.8081174137215474,0.0010770130011350408,411.0653171406267,12.256515155979102,635642.4429495567,179594.15243044903,3.163302276536018e9,3.3781581709397335e9
-0.0019597942009568214,-0.8056425437985765,0.001080515664178679,414.6747522661466,12.221589126399738,592046.9893444822,176491.73281582017,2.308376275745125e9,3.2396267016891494e9
-0.0019697919487953186,-0.8032866471066302,0.0010920493497900536,420.062396292624,12.31035010209237,588615.3396819235,177044.65061512165,1.8298344351606593e9,3.2922902109890857e9
-0.0019797896966338158,-0.8009011216043306,0.0011046065544032533,426.871450489863,12.50419752125737,603885.6660802203,179174.16201479788,1.5455227271731362e9,3.328363674452594e9
-0.001989787444472313,-0.7984581528013804,0.001110753049050497,431.1262347798362,12.607770158580657,627028.0164383093,178267.57451707547,1.4319611721614695e9,3.174960562607078e9
-0.00199978519231081,-0.7958979813253665,0.0011097999646987571,433.75269206201006,12.73284606645766,684926.7274129284,180903.81424523646,1.6400300842953913e9,3.2716754675350995e9
-0.0020097829401493073,-0.7931129777083332,0.0011109931649571528,437.10974195903924,12.842280965570444,723794.9893814634,180376.12796943184,1.4516169395299058e9,3.1901634801491323e9
-0.0020197806879878044,-0.7905812352494637,0.001121629151617949,442.9776862298507,12.970812570734456,737727.4402166842,179050.7454279711,1.3429672580080454e9,3.0278778749893527e9
-0.0020297784358263016,-0.7881187259548815,0.0011235968912665394,446.4122900003027,13.066089503130716,731172.9709577654,177953.80708445172,1.160509172303686e9,2.916815953404327e9
-0.0020397761836647987,-0.7854567530661698,0.001118324785339253,447.5721089509196,13.148036911108807,720467.8703355342,178123.3242054364,8.59225834568115e8,2.8405597611383305e9
-0.002049773931503296,-0.7827805178180828,0.001123769696325267,452.35165097497054,13.301755088957101,715773.9185533234,180520.8172466726,3.2635684144522333e8,2.937707433659321e9
-0.002059771679341793,-0.7801145719279055,0.0011393959268039319,457.9560104086136,13.40254492019407,721140.0752479613,182100.9877334639,-5.1225048100047685e7,3.063712021809477e9
-0.0020697694271802902,-0.7775208191377727,0.0011462629532880643,460.90902505230724,13.437112606986018,726661.2504988814,183041.8313746392,-4.016854480798327e8,3.0970805473180237e9
-0.0020797671750187874,-0.774840415833795,0.0011450225905389462,465.5804506773377,13.508206041856338,757528.0832161081,184467.13920598206,-4.5003991567303026e8,3.005355359746246e9
-0.0020897649228572845,-0.7723059281631723,0.0011491672538019033,472.0042855622676,13.739605054728017,764318.9195600895,188887.3544670989,-9.377151824614152e7,3.0706053081030626e9
-0.0020997626706957817,-0.7695330466793646,0.0011557785024584517,476.54216113184276,13.978557226648393,735940.021020425,191298.4985398545,2.3055119501535547e8,3.0642161618224587e9
-0.002109760418534279,-0.7666331795292887,0.0011666566423740028,480.67653748577186,14.186699986941896,742027.0748371452,197203.93730696983,5.496354834093007e8,3.269820916511051e9
-0.002119758166372776,-0.7637194536343234,0.0011790782243827267,485.30605687419103,14.427182837677163,769312.536684064,208149.47020890977,1.4223606675818694e9,3.6160909043088155e9
-0.002129755914211273,-0.760906759162767,0.001189777218037254,490.0303826231536,14.654318164628439,776431.8646700232,213789.77026252513,1.994684738982529e9,3.700972551676742e9
-0.0021397536620497704,-0.7580941691972737,0.0011965721116345882,495.4638687629668,14.769830926250538,799273.2693161718,213807.09394310892,2.0142850073864193e9,3.611795785005386e9
-0.0021497514098882675,-0.7552771588593299,0.001204277780854771,503.4548444181642,14.976833640831716,831914.6934536245,217622.06621876365,2.0572869073468506e9,3.702225720944115e9
-0.0021597491577267647,-0.7525589863913293,0.001215806627261718,508.0930836203172,15.16036441204737,867887.9702313347,222934.81366241144,2.473397919253802e9,3.8733557002826085e9
-0.002169746905565262,-0.7499723429707386,0.0012247976616277638,512.1283973839171,15.237256608500973,898777.5770138124,223318.6232399996,2.52009422274823e9,3.823242966765632e9
-0.002179744653403759,-0.7473208575341074,0.0012283726624890941,516.6783365258768,15.427328597403589,928724.6854558614,229042.61986263565,3.509488222572693e9,3.9618967331311407e9
-0.002189742401242256,-0.7444739991812753,0.0012292091358537816,521.9816531130009,15.648847388222443,1.0218957870026982e6,237812.50171277398,5.251690738436455e9,4.13741468208078e9
-0.0021997401490807533,-0.741626571108385,0.001233444862823433,527.9309604036628,15.991763976286846,1.1457752366850097e6,252448.7803495748,7.3263233978325e9,4.560822696924034e9
-0.0022097378969192505,-0.7385904362613052,0.001242690584700815,533.6117696017432,16.229859795814303,1.1854629822827417e6,262225.27306704246,8.222530419164606e9,4.878921867885585e9
-0.0022197356447577477,-0.7356300174114835,0.0012550880892676162,540.7888976042323,16.333810368353895,1.1909503700801637e6,265290.62344934937,7.6913560049264e9,4.951446643976935e9
-0.002229733392596245,-0.7327292102215247,0.0012653508016663038,549.3274603190298,16.45506952481187,1.223414417754777e6,269303.5835285709,7.529442032247033e9,5.055158394943184e9
-0.002239731140434742,-0.7299034444338905,0.001271031127902771,554.4018721298037,16.57243172686813,1.266399140665907e6,271977.9458320008,7.94461252431474e9,5.15564690314221e9
-0.002249728888273239,-0.7270192259094076,0.0012777454852681738,559.2540888048644,16.764744408640688,1.268183826630516e6,276713.3033998124,8.620447230449615e9,5.425513583355356e9
-0.0022597266361117363,-0.7240507110993099,0.0012809874489889642,565.4446265417375,17.0552241979895,1.2734511424856985e6,284054.760694391,9.022843761579603e9,5.672201829315917e9
-0.0022697243839502335,-0.7208974348602932,0.0012811443897598248,571.4018788264636,17.242753795847108,1.3133694070930334e6,285321.1604865889,9.292492229395933e9,5.528731147358923e9
-0.0022797221317887306,-0.7177076557982641,0.0012868613918717102,577.6975686018785,17.34274492224802,1.319970386089057e6,288260.4807756225,9.372690731282429e9,5.552823220364757e9
-0.002289719879627228,-0.7146528232545484,0.0012939304412762362,584.3474635837392,17.61837810083409,1.3220284990031207e6,295267.5739373582,9.926008928561861e9,5.787675459843651e9
-0.002299717627465725,-0.7115750242288746,0.0013007980412892213,589.2703811183123,17.727848049117036,1.306539756021035e6,298768.2800456877,1.044865007078405e10,5.781394085473199e9
-0.002309715375304222,-0.7084730216855398,0.0013033025687629073,592.1977323000576,17.699086634533707,1.320833426176831e6,296873.07287941116,1.0118001753434013e10,5.69907662183942e9
-0.0023197131231427193,-0.7053302241257369,0.0013081863991159259,594.2887830437104,17.859586143596562,1.3413774520919956e6,306167.7824679445,1.1877919324399864e10,6.12815361221826e9
-0.0023297108709812164,-0.7021238018150361,0.001315656966953946,598.7938979098834,17.973480085962745,1.367090702204023e6,314865.1355396076,1.3005876340194893e10,6.411095278629413e9
-0.0023397086188197136,-0.6989325233386222,0.0013209543560983336,603.4005302246323,18.12573024375718,1.3883983130522056e6,319737.5351077677,1.3722919164829184e10,6.55522211746679e9
-0.0023497063666582108,-0.6955734765431222,0.0013268700759828242,609.8717991858427,18.29395684017339,1.4149634205452634e6,324831.0488806137,1.388405885855038e10,6.81603182941517e9
-0.002359704114496708,-0.6921876022687912,0.0013350340382578677,619.686502732331,18.511800214210144,1.4753437653021498e6,329917.7568417499,1.4127876893429111e10,7.037040316519798e9
-0.002369701862335205,-0.6888449326587347,0.001340711768052566,628.1123434624321,18.779117682420296,1.5422711084994872e6,333156.91115490557,1.475782104274457e10,7.043119254433214e9
-0.0023796996101737022,-0.6856800329856136,0.001342896984394136,631.4218091138464,18.95006345033918,1.5382898619021077e6,333594.98351861164,1.5219404455967312e10,6.9519355306335e9
-0.0023896973580121994,-0.6823355044088847,0.0013468043776028644,634.1312778335966,19.020569681699623,1.528619832733908e6,333855.7397460524,1.4428477279571495e10,6.995969355998304e9
-0.0023996951058506966,-0.6788624254641858,0.0013607464523369885,643.3312224423138,19.22344846379995,1.6012504192173018e6,338169.3034541958,1.4391375774858906e10,7.123679516965807e9
-0.0024096928536891937,-0.675434249642392,0.0013746740293996463,652.4980804851319,19.50198272859301,1.638411640346897e6,345561.26082232565,1.5425442699906761e10,7.201207231951339e9
-0.002419690601527691,-0.6722039047518926,0.0013838383216498227,659.8143113396603,19.595589279884152,1.6156442576911596e6,351413.7900066825,1.469407123545808e10,7.385852907207326e9
-0.002429688349366188,-0.6687471271152254,0.0013892886800471683,663.6612073490094,19.655578342012507,1.6062545665611988e6,354953.12734250724,1.3891911334728848e10,7.578178740461492e9
-0.002439686097204685,-0.6651967820952139,0.001399208431489327,667.4950550894158,19.887954772824056,1.6164790791543648e6,362813.441369684,1.5202338460369549e10,7.893953784869989e9
-0.0024496838450431824,-0.6617384734644974,0.0014112378676608946,672.5936578145646,20.05943301685741,1.610702547483355e6,369578.13091962703,1.580632564215317e10,8.1819901100924225e9
-0.0024596815928816795,-0.6583811162210226,0.0014112274966260607,676.1109509386672,20.041718366502757,1.5761428662537755e6,369132.4243738116,1.4329984918490084e10,8.193053205829627e9
-0.0024696793407201767,-0.6548405813557306,0.0014122613907272237,679.3694391649486,20.160272717267734,1.5809486631080483e6,372538.6107365526,1.4573235074382383e10,8.268800068119998e9
-0.002479677088558674,-0.6512944125696098,0.0014179588110473631,686.5002881259153,20.448163123820812,1.6261350380629818e6,383894.1109507519,1.60088956218868e10,8.525381581890035e9
-0.002489674836397171,-0.6476708267276803,0.0014234939000380424,695.1842767786951,20.71321853481648,1.6589139412446136e6,385595.74581166985,1.4745010033448277e10,8.584551542299231e9
-0.002499672584235668,-0.644099732734542,0.0014280834538787709,701.29847905424,20.92498020913313,1.6419896451868035e6,389758.0036900302,1.390430463509844e10,8.710916665211788e9
-0.0025096703320741653,-0.6405167762286877,0.001435872367481189,710.9373527730141,21.161028495452193,1.6430972878908706e6,400817.6151132175,1.35016088340004e10,8.952768746549047e9
-0.0025196680799126625,-0.636901034273733,0.0014439519301989868,717.4030800124121,21.403037966322238,1.6624912670151396e6,406114.3781554108,1.3906167202551428e10,9.058587940567986e9
-0.0025296658277511597,-0.6333721254732291,0.00145231324494705,722.3123920543478,21.530714027504732,1.6481770351514542e6,412210.9882014461,1.4319116168678207e10,9.357949564617466e9
-0.002539663575589657,-0.6298815675759595,0.0014626704501864813,726.6363049909993,21.61352545926387,1.6676876740823698e6,412872.5800564774,1.4451918237352365e10,9.32579319765062e9
-0.002549661323428154,-0.6262378165668148,0.001464966119017148,730.1369985911833,21.766858643758773,1.7350224350633868e6,417934.0245934531,1.5537747445520365e10,9.444110100909372e9
-0.002559659071266651,-0.6224695389479846,0.0014682237884290985,735.1596180946049,21.85404522922226,1.7215749261927526e6,418735.2607788475,1.5006981263973024e10,9.456464682293348e9
-0.0025696568191051483,-0.6188331783126121,0.001474533084108493,741.3387465329884,21.936639477151058,1.6598296334689206e6,414695.1104458169,1.3803791095082333e10,9.148240566269165e9
-0.0025796545669436455,-0.6151619898368357,0.0014834751060160065,746.2361582110656,22.11564545251043,1.6944827588487589e6,418275.304934071,1.4051602268129484e10,9.305016835926287e9
-0.0025896523147821426,-0.6112559290326471,0.0014949332624445446,754.0285226377312,22.5325475283858,1.793720292581804e6,426140.5159815777,1.5951306047185202e10,9.388354164036325e9
-0.00259965006262064,-0.607313198219594,0.001504897740313437,764.1259538714371,22.7329078511999,1.8187916101812462e6,434060.8183600964,1.631191390052976e10,9.436348141922733e9
-0.002609647810459137,-0.6033638862574678,0.0015067642280121739,770.5979039640205,22.631159521997464,1.77207424066883e6,432568.12423458043,1.4580157706189512e10,9.37354244027323e9
-0.002619645558297634,-0.5994408570356395,0.0015082828185179642,775.9470955482268,22.670107229028357,1.7205075037653856e6,425302.6850935936,1.2903435992955143e10,9.089465159484247e9
-0.0026296433061361313,-0.5956256371602204,0.0015085683917806882,781.7220767891223,22.710383780481514,1.6950253980298259e6,410645.5036515294,1.0464099764987772e10,8.316100154866317e9
-0.0026396410539746284,-0.5917004171753767,0.0015124294839699978,787.6546063753526,22.71562513680033,1.6790806369830614e6,406319.385352588,8.420282863772923e9,7.961292328063776e9
-0.0026496388018131256,-0.5876828493147229,0.001516616985700868,795.3246767245345,22.919795657451054,1.6754746910761285e6,412377.2911607672,7.9064727431399355e9,8.078247392565074e9
-0.0026596365496516228,-0.5836447867718824,0.0015207315900884132,804.9644579170961,23.306911970710434,1.7123462704625947e6,423860.962977908,8.4443047060978985e9,8.49896277489875e9
-0.00266963429749012,-0.5796304701121645,0.0015313991846994217,813.0272447092226,23.569125688268194,1.6852411698887933e6,430053.175483162,8.270667360327092e9,8.694098508206705e9
-0.002679632045328617,-0.5756839049433669,0.0015399170415204954,820.7494112913892,23.766606859949192,1.6565745482141555e6,436778.728469072,7.95840386298261e9,9.00877910513735e9
-0.0026896297931671143,-0.5716199211062329,0.0015477468633536826,828.3918242288617,23.99070589294768,1.7289938957348985e6,444437.21927225473,8.460476842389953e9,9.277298414209099e9
-0.0026996275410056114,-0.5675477514415745,0.0015464914992675946,832.7329222174366,24.183542673981446,1.8063197134948806e6,452184.18503953953,9.26947764095368e9,9.417127772195494e9
-0.0027096252888441086,-0.563511057279048,0.001546753434719292,838.1516953507779,24.241450707999938,1.8150801821320485e6,453689.3169393014,8.795927839927097e9,9.44097984547517e9
-0.0027196230366826057,-0.5594119214043027,0.0015585598909336705,845.2051312581997,24.343690487564274,1.8643709277667715e6,461269.1277673803,8.606871712229015e9,9.714439042896963e9
-0.002729620784521103,-0.5552746144816545,0.0015680155137774074,853.7078795903715,24.6328360387987,1.9591479830949581e6,480536.0738519446,9.76285533848013e9,1.052526791125524e10
-0.0027396185323596,-0.5511488646164264,0.0015685722070236656,861.0384494731525,24.86580492573257,1.9966426791155988e6,495546.2240947156,1.0607483794539892e10,1.1140969104626083e10
-0.0027496162801980972,-0.5469545907717853,0.001572574818277373,869.3529648817113,25.052362145427736,1.9935919883201919e6,504258.5628781514,1.1513690978056131e10,1.1363689614664825e10
-0.0027596140280365944,-0.5425897761759565,0.001580711584523247,877.4994931945606,25.19645929097027,1.955673362668915e6,506533.8818786224,1.12481857124213e10,1.1258385869005636e10
-0.0027696117758750916,-0.5382708008212618,0.0015912063878840764,885.2301223730128,25.313539019860738,1.9055452221350265e6,506975.10442879586,1.0136362339259678e10,1.1162402535485779e10
-0.0027796095237135887,-0.5340261923457806,0.001599032856023909,892.6653722936138,25.396739350591815,1.9496927001539732e6,510683.78843136295,9.87003164946896e9,1.1297298302474112e10
-0.002789607271552086,-0.5296314929769094,0.001601678463457829,900.3947024146356,25.591767089535157,1.9496603791428271e6,515766.2520388159,1.0175754035922247e10,1.1525836777757793e10
-0.002799605019390583,-0.5250501251545309,0.0016074182002428438,908.3455565516696,25.68030863439539,1.830714141159408e6,510281.5027056577,8.304763423422397e9,1.1322109213299768e10
-0.00280960276722908,-0.5204618099198588,0.0016136100541978512,917.2580566296575,25.929135033175726,1.7369504298319214e6,517864.6360538957,8.338573025752206e9,1.1666770601049866e10
-0.0028196005150675774,-0.5160392152748774,0.001620994271868705,926.2466675406143,26.1900303851313,1.7595194691411564e6,520340.0780668769,8.828188688703497e9,1.1690438623569841e10
-0.0028295982629060745,-0.5116819794562777,0.0016358845452742765,934.8078756719568,26.556494603282697,1.760679641807602e6,521311.08298416674,1.0555257910016953e10,1.140046814887276e10
-0.0028395960107445717,-0.5071473573857513,0.0016559034100263842,944.9230112620074,26.880006677380106,1.7260465432018903e6,524033.25115288916,1.0974524668874445e10,1.1204085623945547e10
-0.002849593758583069,-0.5025369806455885,0.0016651865610838982,953.8755872253746,26.950039201076667,1.6598616260969162e6,515526.5784262556,7.197920444577464e9,1.0797250461099524e10
-0.002859591506421566,-0.4979268861658843,0.0016705429032451426,963.20776002277,27.172705185466718,1.6857183435026025e6,514597.3075369951,6.9576669004890585e9,1.0757666211854214e10
-0.002869589254260063,-0.49343126182697744,0.0016783116471493266,972.4057714497338,27.590858988318434,1.754255021676189e6,522288.9697766476,8.988714196295918e9,1.0919705120860283e10
-0.0028795870020985603,-0.4888627030276785,0.001687215369557352,980.4827297410941,27.747824175217584,1.7908310265494094e6,528400.1221479852,8.177464829856629e9,1.1134049170186403e10
-0.0028895847499370575,-0.48411608444794446,0.0016955224962967958,987.5143945787328,27.93312753457727,1.7909917342646348e6,534612.5442873337,9.205481905112076e9,1.1446133690455198e10
-0.0028995824977755547,-0.47917550114075885,0.0017017206746681801,993.5182970264015,28.129796958952827,1.7422206625405091e6,542737.6046868139,1.1282972055694008e10,1.1758134671940018e10
-0.002909580245614052,-0.4743355382006318,0.0017079064060554212,1000.5037391125679,28.377662569438126,1.6427757403942144e6,551611.6092293669,1.2305467006699776e10,1.2021004969970343e10
-0.002919577993452549,-0.46957746623833047,0.0017110998026837057,1009.4651565556849,28.564379605976473,1.584106446735418e6,556599.9427867171,1.18298791133897e10,1.2298077864360243e10
-0.002929575741291046,-0.46495323549907736,0.0017164819560363874,1017.1120311721929,28.813233933645876,1.5452433293048667e6,569331.2491108542,1.3670237751684628e10,1.3026097462545315e10
-0.0029395734891295433,-0.46036767073971957,0.0017302160078242258,1028.4537972374906,29.01200658622079,1.540653325777695e6,574673.5541063142,1.3192225442218708e10,1.3229096519716087e10
-0.0029495712369680405,-0.4555056373052973,0.0017430197586584023,1036.0163305832364,29.248275677383816,1.6141536374184976e6,573139.7582152736,1.2350994744635536e10,1.2719346760993559e10
-0.0029595689848065376,-0.4504822466284538,0.0017526748667729638,1043.40371644734,29.44141948138857,1.7232589392085655e6,573999.3248673527,1.238130945661807e10,1.2536706855270205e10
-0.002969566732645035,-0.44546081039131136,0.0017607626419418134,1053.737452174239,29.568227509027537,1.8076893720151596e6,579728.9615869622,1.0951272040052216e10,1.2931686086793102e10
-0.002979564480483532,-0.44044507821930295,0.001765391870124065,1064.2455023711161,29.70613306385638,1.8674459026639708e6,587019.5549253899,9.095722779061388e9,1.3340396093942812e10
-0.002989562228322029,-0.43547271577973706,0.0017745211898981155,1074.5160121290778,30.093094607215285,1.8962969406126335e6,604102.5493498765,1.1247889680447884e10,1.4051446237711712e10
-0.0029995599761605263,-0.4306001153930945,0.001785056765431171,1086.822089296618,30.647529626288495,1.9587692566729481e6,626353.1120347602,1.4027613291617254e10,1.4709954108587563e10
-0.0030095577239990234,-0.4257935030810587,0.0017920634508628037,1095.9804702212455,30.94985597415159,1.9644533951356392e6,636339.3835424851,1.2571998532008549e10,1.5067182077902563e10
-0.0030195554718375206,-0.42071879522968264,0.0017990697328791124,1104.5297425250074,31.180945877557793,1.979794209885429e6,641815.5168207259,1.1731473238332993e10,1.5339915484035355e10
-0.0030295532196760178,-0.41556752691079807,0.0018066688659097456,1113.291465959238,31.612741846980065,2.0581870649714686e6,657785.2053010492,1.5667115493700686e10,1.5978325546737844e10
-0.003039550967514515,-0.41046061661434896,0.0018128415699295891,1123.2572143251712,32.060934082990876,2.0910011544476384e6,673263.7581182822,1.852024500506363e10,1.671730653861287e10
-0.003049548715353012,-0.4052282321837869,0.0018187656814587195,1131.5174242471066,32.30751226242734,2.0630701772940117e6,673787.0772220552,1.6906282681862234e10,1.6662678205700544e10
-0.0030595464631915092,-0.3999963255592029,0.001826501640244304,1140.0490507478623,32.36229356328164,2.0527585893247626e6,666417.4161489387,1.4150859957040829e10,1.5840814743000637e10
-0.0030695442110300064,-0.39472622002249347,0.0018336527713570144,1151.3402835280283,32.59568651947404,2.0314776294706378e6,669681.6628756862,1.3651336749501719e10,1.565586366962411e10
-0.0030795419588685036,-0.3894965901862393,0.0018412561571759308,1162.0440575257196,32.87712199037177,1.9512490359820253e6,681408.8349814502,1.3273639410076818e10,1.6330331978617174e10
-0.0030895397067070007,-0.38428737280854847,0.0018456771356934185,1169.3534925985825,33.04958648298285,1.8671291268103712e6,690664.3297515108,1.242925741871683e10,1.638331322944664e10
-0.003099537454545498,-0.37897726773455037,0.0018486401143385945,1175.4370073532866,33.21842499435939,1.9018487227284173e6,703420.6459426252,1.151778861519835e10,1.6534689883411264e10
-0.003109535202383995,-0.37364768503045476,0.0018571229880788213,1182.8800815414147,33.52823229320832,1.8866380394356162e6,718145.0341524602,1.2485509062113396e10,1.6990008480261467e10
-0.0031195329502224922,-0.3682951400244558,0.0018719332663675327,1195.837743920595,34.10336317022306,1.861909719113683e6,728727.6508070511,1.421762468245326e10,1.717010246078665e10
-0.0031295306980609894,-0.36284719690262973,0.0018864793259873007,1208.8094174993303,34.502901996245896,1.8503945439745253e6,736089.310930163,1.4650531777624388e10,1.7064653193257647e10
-0.0031395284458994865,-0.35737475742813773,0.0018909806844010927,1216.429602114112,34.579446992589496,1.8035521491808903e6,740769.9679623883,1.3643819327877037e10,1.6999188301057842e10
-0.0031495261937379837,-0.3519793739247933,0.001892123048559457,1223.2883111523568,34.88454268026642,1.7989004596734801e6,748134.170135759,1.5752462217561607e10,1.708898598591249e10
-0.003159523941576481,-0.3466144613814535,0.001899929220838181,1232.4028464669452,35.42637074223824,1.87398047565201e6,769457.8247646492,2.103275983478353e10,1.7806262997400635e10
-0.003169521689414978,-0.34106960643519857,0.001912749409840518,1242.8218232723873,35.68285227581253,1.891035662000656e6,783991.9878912201,2.124710838357987e10,1.829444630480625e10
-0.003179519437253475,-0.33550665907071225,0.0019267573744732398,1251.6541803604296,35.82797896156151,1.8885981000721063e6,789304.270293691,1.9742260722321598e10,1.832388641970945e10
-0.0031895171850919724,-0.32996909330124796,0.0019359808966095357,1260.5153684004383,36.05943412745898,1.9170372473796986e6,795178.6760578365,1.989944962075123e10,1.8290820464350403e10
-0.0031995149329304695,-0.32436525147886774,0.0019394194464858062,1270.018632103926,36.31726162267988,2.0295866950863195e6,795645.4818823402,1.9237326586818344e10,1.8113137817107983e10
-0.0032095126807689667,-0.3187457397137521,0.0019503673979465595,1281.0044061132244,36.66800706910908,2.075053288233388e6,803098.3846347204,1.936770819313005e10,1.8411136638011654e10
-0.003219510428607464,-0.3131103035752515,0.0019580352799412454,1286.6151790246424,36.833504505295544,2.026403968350711e6,806884.1793639029,1.8325388818738056e10,1.8512299887711224e10
-0.003229508176445961,-0.3071541350760862,0.0019647938553117215,1294.0962781565086,37.01981464484651,2.0878916582911757e6,820066.2523794752,2.0131248063617218e10,1.897382429412945e10
-0.003239505924284458,-0.30121285202089376,0.001959896760168299,1300.3065993684638,37.12022662226842,2.120808358155287e6,832149.1604912707,1.9835448611193424e10,1.9343328512067387e10
-0.0032495036721229553,-0.2951283641906994,0.00195692223054853,1305.9663362995664,37.324200409228666,2.0474748243538262e6,837045.7258187431,1.9823151659513905e10,1.9367724200121475e10
-0.0032595014199614525,-0.2890722004990179,0.0019628488123277265,1314.943104313395,37.53499031748025,1.9669329851140855e6,840927.5067416339,1.9539012394017746e10,1.9253202065836967e10
-0.0032694991677999496,-0.28311939167104283,0.0019691755432673474,1321.9554277009295,37.57506233027059,2.013589971442453e6,840817.6211640458,1.732080635708513e10,1.8970740635196915e10
-0.003279496915638447,-0.27715223442371184,0.001977202003795212,1332.5764434471082,37.8373097554939,2.171204594997567e6,853124.0144034955,1.7630238034365463e10,1.9139201425729393e10
-0.003289494663476944,-0.2712271989579015,0.0019871380274707317,1345.5171516677144,38.26166369562918,2.359628122045284e6,869381.0052096372,1.9857475189971313e10,1.9611471630670914e10
-0.003299492411315441,-0.26523785727984356,0.0019941738962467362,1354.6085972299838,38.44525197908355,2.342058651460945e6,876611.9879039333,1.894367799758113e10,2.0181355770557655e10
-0.0033094901591539383,-0.2591598707087139,0.0020008719578803852,1365.534520044592,38.620914879170265,2.237583922134887e6,882904.0399571856,1.5136810329135654e10,2.054752062898178e10
-0.0033194879069924355,-0.25296012860422823,0.0020100688817297945,1375.7834641560667,39.049086316719944,2.102424166812995e6,898517.8599553296,1.454198584714843e10,2.1077194970491768e10
-0.0033294856548309326,-0.24682240997300695,0.002020816946537582,1382.7409250170913,39.425029143892615,2.0843911141809006e6,914360.4428038092,1.6914992335446098e10,2.1455228525894814e10
-0.0033394834026694298,-0.24078344922283626,0.002036062236278092,1397.076777868955,40.019601804524555,2.1510041333041773e6,943991.0953986932,1.992835944996254e10,2.2648872136713436e10
-0.003349481150507927,-0.2348856533914442,0.0020494230235869187,1408.2035284263652,40.50389032680041,2.179879189881411e6,967512.3918692702,2.2549258776761246e10,2.424785232027076e10
-0.003359478898346424,-0.22875133326478733,0.0020544413361053794,1415.537098837756,40.670237927254135,2.0583399660009323e6,965388.1700023083,2.134004869988347e10,2.4098398241314053e10
-0.0033694766461849213,-0.22249036061292787,0.002062634144781446,1426.781679915001,40.89737295957191,1.929679287188372e6,974356.9176680153,2.2670375102364105e10,2.4155737842048595e10
-0.0033794743940234184,-0.216254405520447,0.002076047130411548,1438.6010067044954,41.222925247599655,1.9638651600707162e6,994823.26162347,2.7528327190471535e10,2.4596297558758102e10
-0.0033894721418619156,-0.21016337788328157,0.0020888226805837757,1450.6672044364677,41.42040031829477,1.953821587311612e6,1.0065362814553241e6,2.540441975761107e10,2.472788157667503e10
-0.0033994698897004128,-0.20397832777653047,0.0020988504920692857,1463.5300017941252,41.71049676959328,1.9137776487379677e6,1.0139673232902816e6,2.170015397512257e10,2.480941968637381e10
-0.00340946763753891,-0.19757841853407607,0.0021030150421076674,1474.3933992067446,42.000226258480154,1.8861967496347283e6,1.0327542642247473e6,2.4474754950418274e10,2.555814943048866e10
-0.003419465385377407,-0.191190735669782,0.0021071418574113063,1479.8055815611483,42.05398837228902,1.8022123775265077e6,1.0392724209176254e6,2.370283507526487e10,2.5543125381432976e10
-0.0034294631332159042,-0.1847975462812279,0.0021055542514960683,1482.6773632664112,42.02357818337069,1.711827842151763e6,1.0388153123803339e6,2.011455107822135e10,2.5306485505544914e10
-0.0034394608810544014,-0.1782556137816312,0.0021068583459372984,1487.2299685923147,42.12049934819521,1.6610505551346152e6,1.0473735804480106e6,2.204873410822381e10,2.557792125203166e10
-0.0034494586288928986,-0.17184147119812673,0.0021139892167998113,1495.5371643982207,42.42669029380109,1.5693758324069488e6,1.058395596568836e6,2.3884034420204575e10,2.616448965493887e10
-0.0034594563767313957,-0.16536041499885387,0.0021198013485203794,1501.3999296482598,42.6756500055165,1.5804450633698574e6,1.0699163384933686e6,2.5439605058181816e10,2.6762926631186527e10
-0.003469454124569893,-0.15874751423575695,0.0021275750514735733,1508.8868751113355,42.802032597388866,1.6364881120416538e6,1.065139129073379e6,2.078437039300366e10,2.6488304956348373e10
-0.00347945187240839,-0.1522150252173567,0.0021329789603106515,1516.7720097227884,42.95769678511799,1.5480953659958998e6,1.0651226062601272e6,1.7135968909641703e10,2.638309228907319e10
-0.003489449620246887,-0.14575386227484727,0.0021344261108002063,1523.4322890664873,43.057038117807565,1.5170234248105583e6,1.0611258841443125e6,1.5775941869127861e10,2.6140322127286285e10
-0.0034994473680853844,-0.13918304788663202,0.002139306989235014,1529.750383752829,43.17792714306944,1.491108765879782e6,1.066441558917622e6,1.6466491974806828e10,2.633344280463418e10
-0.0035094451159238815,-0.1324925874326821,0.002147345920410243,1529.982557575016,43.270411492694066,1.4212016777051908e6,1.0786353153744885e6,1.931754385864793e10,2.6796300777275173e10
-0.0035194428637623787,-0.1258725812004756,0.0021537404627181888,1535.6887850651362,43.602043533688736,1.327957966512482e6,1.0926793485643982e6,2.129740639596359e10,2.7481694280339718e10
-0.003529440611600876,-0.11921999542788773,0.0021552592402037463,1541.0394774833653,43.9270329859451,1.2606441694361835e6,1.09749354226041e6,2.245458024680459e10,2.771306254174919e10
-0.003539438359439373,-0.11250594116809376,0.0021578078207241166,1546.961574376674,44.10837260571368,1.3745907480555747e6,1.105842813833251e6,2.407459437296726e10,2.783441353116222e10
-0.00354943610727787,-0.10580798268617606,0.0021653964949617526,1558.5299396098246,44.38469210942889,1.5750657040970782e6,1.1276701713377547e6,2.5633777251688545e10,2.840257307463678e10
-0.0035594338551163673,-0.09913490552213977,0.0021717068965151445,1572.195094154377,44.862265124636274,1.5115337781243008e6,1.155216710771032e6,2.749657669423714e10,2.947754171969558e10
-0.0035694316029548645,-0.09228419656352903,0.0021774323099765865,1585.2849279526138,45.15855983660087,1.338124903012665e6,1.1611128992033629e6,2.486432920304512e10,2.939295868664394e10
-0.0035794293507933617,-0.08544329569966448,0.0021830157225715455,1596.3857893208417,45.497621263051045,1.4234454362410144e6,1.1765271938176272e6,2.7565754483658546e10,2.977775844259415e10
-0.003589427098631859,-0.07851897635298877,0.00219121748162601,1607.615707007434,45.81970747902099,1.582365622116917e6,1.1914308131118026e6,2.8917427454706974e10,3.054190757607806e10
-0.003599424846470356,-0.07157907454110223,0.0021968201701539364,1615.7636547481509,45.89294885164133,1.528045135886754e6,1.1903622560640087e6,2.4309253821868458e10,3.06549266042313e10
-0.003609422594308853,-0.06474552908635786,0.002199316340513972,1619.1046194207452,45.722637616637215,1.4199151939726635e6,1.17009931700282e6,1.802226453992087e10,2.978316568105096e10
-0.0036194203421473503,-0.05781364032212821,0.0022084323318902863,1624.3230477282386,45.88474175201515,1.2975366854115485e6,1.169170222588788e6,1.7094489459203356e10,2.971193564681514e10
-0.0036294180899858475,-0.05082052444656426,0.0022246987595818577,1640.1981360853326,46.50878933462774,1.277514147844299e6,1.1890417445382748e6,2.01203581220374e10,3.0294823528935524e10
-0.0036394158378243446,-0.04375680524250464,0.0022305733132439286,1652.6631217493891,47.05844508152233,1.1633216223410105e6,1.1973489084109317e6,2.096144680148297e10,3.0326131958811523e10
-0.003649413585662842,-0.03670400255217831,0.00223015136724065,1657.6544404266822,47.22470441154568,1.0834624910642593e6,1.1855979549628454e6,1.4409614543065168e10,2.969039692074438e10
-0.003659411333501339,-0.029720708157425647,0.0022351709724387782,1664.62688960753,47.20281632764412,913180.7351281197,1.1838738364975993e6,9.121707887497017e9,2.9533797748823048e10
-0.003669409081339836,-0.022835071086148667,0.0022499497289151,1677.9893232141176,47.611147810728106,786099.9569764246,1.2010714530253639e6,1.181961478924208e10,2.9853911282170216e10
-0.0036794068291783333,-0.015844774850925336,0.0022623235151600254,1689.1032250022938,47.97528276244491,633210.7880398764,1.2141227027823958e6,1.4508811516687408e10,2.9994080999084328e10
-0.0036894045770168304,-0.008787773696868093,0.0022662297459122333,1693.221935805016,47.87049328599482,607516.2448793981,1.2049983529027207e6,8.632087735792511e9,2.944490666241906e10
-0.0036994023248553276,-0.0016110837716360477,0.002266173086872193,1696.3331703072922,47.75939448261273,637168.1319894787,1.202554000415096e6,5.696317108572139e9,2.914489559369022e10
-0.0037094000726938248,0.0055471190352876275,0.0022699623116700495,1702.299313629524,47.703800062320745,517479.1494150767,1.2087352076259933e6,6.082983837866775e9,2.9098061393808224e10
-0.003719397820532322,0.012729977267824207,0.00227913780235735,1712.0319364243812,48.03045748101816,346776.71479873644,1.2308307747863152e6,1.0406220633428001e10,3.0006095095077194e10
-0.003729395568370819,0.01995119736949481,0.0022855542145092875,1722.2936052630914,48.30492528671847,227073.46423784248,1.251148455118149e6,8.243529495044958e9,3.071412743481399e10
-0.0037393933162093163,0.027173148540232887,0.002287893108852867,1726.1076945009163,48.562898978799026,119587.34496074705,1.2667089893327819e6,1.0323672767279318e10,3.124003837011067e10
-0.0037493910640478134,0.034378037223418846,0.002287493860681955,1726.677112002202,48.50324885980159,37238.872581286334,1.2561517547467097e6,8.628636237516232e9,3.0805713986329716e10
-0.0037593888118863106,0.0416423656731861,0.002288758912040472,1727.6469566685794,48.515034581106526,-113419.85465249354,1.2538057067612966e6,9.901267488054266e9,3.098731672110189e10
-0.0037693865597248077,0.04903447300111216,0.002297526938775544,1732.024596652628,48.675522731775516,-367277.6771174435,1.2638293074233287e6,1.2071073164649105e10,3.127572929629369e10
-0.003779384307563305,0.0565178210710777,0.0022992842975015073,1732.5213833984756,48.77203511610457,-583559.2981726448,1.2628301212808457e6,1.0259263269907013e10,3.1069647697725235e10
-0.003789382055401802,0.06381682637992704,0.0022946929798618424,1731.3531910369936,48.72309320621379,-719408.0778385468,1.2533942093914833e6,6.777744162851556e9,3.0693511902268246e10
-0.0037993798032402992,0.07103742992727514,0.002293424992812885,1731.8511492074988,48.67862775455517,-732230.7962711615,1.2534821638956647e6,6.074286940052439e9,3.0790543918001095e10
-0.0038093775510787964,0.0784240436632049,0.002297483864142434,1737.9643677644372,48.95992966701031,-811891.8690169668,1.2776887949598536e6,9.93771177068051e9,3.1195937548055626e10
-0.0038193752989172935,0.08589481157871483,0.002302586486059035,1745.2001019639638,49.236374129065986,-984371.3098617693,1.2970250827573242e6,1.3678547846734476e10,3.1668434814932724e10
-0.0038293730467557907,0.09337712435996916,0.0023062496979534158,1747.524352739926,49.478641495833784,-1.1809421658046374e6,1.29890763639247e6,1.7177575009315517e10,3.2063338214052944e10
-0.003839370794594288,0.10085596657023967,0.002309896256595949,1753.8238817110957,49.89772508872088,-1.2912664004826213e6,1.307470085368979e6,2.2346666214600338e10,3.2400031883719055e10
-0.003849368542432785,0.10820079690894446,0.0023132979030785388,1759.4652226627509,50.1282740033442,-1.4632221739028576e6,1.3175918884372418e6,2.485887301500124e10,3.283418243204556e10
-0.003859366290271282,0.11551924255009262,0.0023189190542839155,1766.65854154168,50.26571679552813,-1.7324573892234452e6,1.3305300173818874e6,2.360816204176439e10,3.322282245518801e10
-0.0038693640381097794,0.12286755898790118,0.0023228900982468683,1769.17333668051,50.262724178697425,-1.902787271630508e6,1.3379224496652768e6,2.253755706047121e10,3.323581501514428e10
-0.0038793617859482765,0.13040643148214076,0.0023173598552841627,1766.840458548729,50.094244054479965,-1.943149462273843e6,1.3390802706359774e6,2.2904662736025124e10,3.322338623515323e10
-0.0038893595337867737,0.13797212276495335,0.002311487513273747,1765.158905794377,49.86847313237496,-1.8982835384085465e6,1.335916919335852e6,2.2116615260929985e10,3.345824175157569e10
-0.003899357281625271,0.14552369407567034,0.0023136777618322246,1767.351626050361,49.83117310043832,-1.9800953804382456e6,1.3381329978452984e6,1.95160677047348e10,3.383816661339667e10
-0.00390935642644763,0.15308799823491004,0.0023196667050409563,1773.6998095337049,49.85336909466655,-2.139565971400143e6,1.3298526349563443e6,1.442763945807698e10,3.378032984790994e10
-0.003919358830899,0.1606955065731962,0.0023249413366545823,1782.3908802235142,50.02287645971062,-2.2086046628308757e6,1.3287090950962543e6,1.1302044211838068e10,3.3864818223905457e10
-0.00392936123535037,0.1682273579685065,0.0023276831115873267,1788.6159122588801,50.23438582448451,-2.1839102209479506e6,1.3458728654751778e6,1.570838319084809e10,3.437597472940188e10
-0.003939363639801741,0.17576101491818372,0.002325223750667917,1787.8836274449498,50.2195487746052,-2.0504118563546608e6,1.3451253533227106e6,1.501365720726393e10,3.44107071847652e10
-0.003949366044253111,0.1831776047144382,0.002325580158099313,1787.4027953953205,50.167766280123715,-1.944268623885096e6,1.3327896543361214e6,1.1033649176061842e10,3.4037755023491234e10
-0.003959368448704481,0.19063395147519815,0.002326917183681076,1788.0732807490053,50.04963426100639,-1.9259668527527149e6,1.3236959072264945e6,9.17463020547123e9,3.332735833334493e10
-0.003969370853155851,0.19815132901612878,0.0023235523831758847,1788.1209200335607,50.03766918640029,-2.1234396492122896e6,1.3343536264012717e6,1.4225733601752287e10,3.3675523090912483e10
-0.003979373257607222,0.20583483290938928,0.0023196838707218153,1786.8146890963299,49.95693698687174,-2.324403216625848e6,1.3528363347843236e6,1.8253556741279964e10,3.46104182423411e10
-0.003989375662058592,0.21352804985764381,0.0023182074037185548,1786.1790631549,49.90503167836174,-2.330580840978177e6,1.3538937218797551e6,1.7568900582514816e10,3.45231183990085e10
-0.003999378066509962,0.22110994094256425,0.0023208898086651804,1783.6417217025141,49.641208424563494,-2.2578130814411486e6,1.3481217054193679e6,1.5812369362718037e10,3.4318712600367428e10
-0.004009380470961332,0.22876542539322273,0.0023251286573494727,1785.8749967614688,49.61741535517933,-2.127252810595629e6,1.3569750783738033e6,1.4580409574458738e10,3.496825047090918e10
-0.0040193828754127026,0.23654352911225748,0.0023234602097138655,1787.960909085702,49.66528738697008,-2.272696129279103e6,1.3524403564742024e6,1.1396950095441221e10,3.546295972886154e10
-0.004029385279864073,0.2441623805612899,0.0023184400828658988,1781.874563652666,49.57976016312087,-2.4670120354137816e6,1.3421525938316581e6,1.1243180281019358e10,3.560922340066709e10
-0.004039387684315443,0.2515782268634762,0.0023144448242034678,1778.2118587555087,49.386444612105066,-2.52098021260097e6,1.3451530630454472e6,1.2908177964036444e10,3.59362088460661e10
-0.004049390088766813,0.25895378564127136,0.002313735041041349,1780.9019581218581,49.226281783857885,-2.6680455875842464e6,1.3428639086504157e6,1.0601894709070877e10,3.5192143946710754e10
-0.0040593924932181835,0.2665954287852187,0.002320229512324406,1783.1749878513979,49.03091215846945,-2.5857351318173273e6,1.3322103577985775e6,1.811226356794992e9,3.46791216403651e10
-0.004069394897669554,0.2743923146565809,0.0023227896407171044,1782.9818770911975,49.06262242263999,-2.580969568278486e6,1.333206793466852e6,-1.215683046462796e9,3.485553576141141e10
-0.004079397302120924,0.28198709963197,0.0023217754131286857,1780.9852229279336,49.07827444496227,-2.6535920900489325e6,1.3409893129546489e6,2.2157419233760056e9,3.483244256933119e10
-0.004089399706572294,0.2895713168265212,0.0023159851663167095,1777.9942779008677,49.01209183331297,-2.8644871718565593e6,1.3449984674462976e6,6.968003333456862e9,3.503084334296474e10
-0.0040994021110236645,0.2974293388918605,0.002315409155515147,1775.282979062791,48.596916306462056,-2.9622819926967416e6,1.3394189104764904e6,2.963341195251997e9,3.504733211177962e10
-0.004109404515475035,0.3052281689075449,0.0023190772187528497,1776.2188593311096,48.33978793190102,-2.9625706550749848e6,1.335026621901421e6,-2.20992322238693e9,3.485259381693075e10
-0.004119406919926405,0.3129269810860965,0.0023176945631063206,1775.1722013664237,48.08399589080115,-2.9923037229829878e6,1.3245626162217332e6,-6.7088435486212225e9,3.455057561384657e10
-0.004129409324377775,0.32063461515906055,0.002313298055662421,1773.1501140903842,47.905758249283075,-2.9960816183955697e6,1.3135490864911086e6,-1.0010728600253382e10,3.444576369265131e10
-0.004139411728829145,0.3284833030162346,0.0023139338545463163,1772.5972840571387,47.94452182469728,-2.9812375328163863e6,1.3196319906501817e6,-9.658684442273407e9,3.4444008249384094e10
-0.004149414133280516,0.33630516930026205,0.0023124296044496075,1771.4794828171457,47.87484683159805,-3.0107417709561195e6,1.3183738508650188e6,-8.627267916848726e9,3.417496291201366e10
-0.004159416537731886,0.3439454661396263,0.00231078866146709,1772.245436941486,47.78127724545039,-3.071968259437154e6,1.3214781579967435e6,-9.678061655999985e9,3.457324691562312e10
-0.004169418942183256,0.3517474297475157,0.0023066605574367616,1770.7727270174476,47.594175174541355,-3.2265881096632727e6,1.3169339754044646e6,-1.4329875468084385e10,3.466248643193388e10
-0.004179421346634626,0.3596183283640111,0.002309359085231105,1767.8441171252764,47.34298751140562,-3.388924689818202e6,1.3166304853760735e6,-1.5668388851539532e10,3.478651724169866e10
-0.004189423751085997,0.3675957354732388,0.002314072238744487,1762.1351765321715,46.94336863781553,-3.4878610594177735e6,1.3023602319692122e6,-1.8567408527627735e10,3.418279249274571e10
-0.004199426155537367,0.375581693556227,0.0023095208933263263,1755.5674348995528,46.48379303279822,-3.51062971356455e6,1.2812697462666298e6,-2.533528578870251e10,3.3341153976713852e10
-0.004209428559988737,0.3833415676277657,0.002302459492806701,1748.9843955608605,46.15594581827795,-3.5425674204788324e6,1.2557873932363975e6,-3.1373582983699146e10,3.244372125312815e10
-0.004219430964440107,0.39120242410903655,0.002299457408642043,1745.270211989699,45.954115899575285,-3.612194164706044e6,1.2431709998263463e6,-3.3673061661611504e10,3.2213941516124584e10
-0.004229433368891478,0.3990690059321324,0.002298840236485351,1741.3879995042537,45.8132851517824,-3.7707990224837065e6,1.2398555207769945e6,-3.516401790507243e10,3.2261672464659714e10
-0.004239435773342848,0.40676377127698143,0.002299303614423518,1735.3591498478893,45.76445896600652,-3.8461089096591007e6,1.2451811580650278e6,-3.205251105680679e10,3.2624726141704006e10
-0.004249438177794218,0.4144160219373617,0.0022997080441092043,1732.4964576540438,45.79247792523314,-3.8746370979758888e6,1.2426944100404624e6,-3.103706994428189e10,3.2363549308508175e10
-0.004259440582245588,0.42209882772437274,0.0022991565457930294,1730.6731392323172,45.76424961834703,-3.9884022617309922e6,1.234263105366285e6,-3.2150628140998962e10,3.1907534133935055e10
-0.0042694429866969585,0.4296851368877768,0.0022969914286040346,1727.0024550227783,45.553419765607615,-4.081467448229402e6,1.2301682790012152e6,-3.265485964945304e10,3.1997439644003777e10
-0.004279445391148329,0.4373694986606901,0.0022923419049962063,1721.33435668957,45.726121571801926,-4.175738021315929e6,1.2422986092980127e6,-2.810620715011035e10,3.3128528196376e10
-0.004289447795599699,0.4449424837846248,0.0022889833367111686,1718.28409496347,46.00009253319717,-4.238151104622599e6,1.2605804276509448e6,-2.3398432631358887e10,3.428348297954199e10
-0.004299450200051069,0.45255027926171637,0.0022818628689070947,1709.241470204111,45.821889306262634,-4.285457551563901e6,1.2497886599387804e6,-2.4072166831635136e10,3.444226759790825e10
-0.0043094526045024395,0.4603534825174233,0.002277071469338324,1701.0028106757823,45.66359586446791,-4.290816072142178e6,1.2343268273026478e6,-2.3340178581812187e10,3.3847141767902767e10
-0.00431945500895381,0.46800871287138784,0.0022716862467087613,1696.4420735388562,45.584750563097174,-4.353583451229352e6,1.2386942096708294e6,-2.151650308070336e10,3.39518894991978e10
-0.00432945741340518,0.47572406106710086,0.0022698309395959783,1690.2277333954582,45.40682900406809,-4.34384263009699e6,1.226949106506319e6,-2.258219471710124e10,3.3640230429462303e10
-0.00433945981785655,0.4834826000485604,0.0022668121842817665,1684.9151132147304,45.2889088630495,-4.48701364057557e6,1.2269851578946128e6,-1.9200970737344944e10,3.391344076988633e10
-0.0043494622223079205,0.4912164983454917,0.0022630709328224355,1679.5096340123669,45.19381474460006,-4.48661829039013e6,1.2118123619964533e6,-1.8374779211676796e10,3.3153026981641087e10
-0.004359464626759291,0.4988831683242218,0.00225525444997368,1668.5787194281736,45.05702971680788,-4.470909013599299e6,1.2059841715890928e6,-1.5779241796549324e10,3.3107347717095173e10
-0.004369467031210661,0.5064954961696976,0.002249270169639767,1657.6322461977338,44.94536957460655,-4.553081452587278e6,1.2056638981242662e6,-1.387634750640222e10,3.339060672840944e10
-0.004379469435662031,0.5140310171641352,0.002241981049431304,1650.1615666984137,44.73440784675505,-4.729684966025523e6,1.2028471336784947e6,-1.2092178114429419e10,3.370330250001027e10
-0.004389471840113401,0.521534266313544,0.002236980293212293,1641.1597682384365,44.4405353025288,-4.875862897447217e6,1.1870761174117925e6,-1.0920562448595749e10,3.3725134182588e10
-0.004399474244564772,0.5291476534893016,0.0022318647312111503,1635.3439213326164,44.452793598625725,-4.908847214115424e6,1.1825776507874397e6,-1.0146818366330225e10,3.4090755534905994e10
-0.004409476649016142,0.5368121849495694,0.002229026739508349,1631.726216450109,44.38416754866854,-4.801324851939574e6,1.1941289551298001e6,-9.098104741477327e9,3.527045317103607e10
-0.004419479053467512,0.5443864372032164,0.002225407221653924,1627.1710891013417,44.260992020332814,-4.829961240437614e6,1.2016718224465523e6,-6.243942310453526e9,3.629685617556809e10
-0.004429481457918882,0.5519232131345825,0.0022152240375391884,1615.5563812544535,44.02566252878621,-4.999152395796805e6,1.1967810180012598e6,-4.1536550482234774e9,3.697775836020252e10
-0.004439483862370253,0.5594010077250694,0.002203136350545967,1603.3088917951402,43.75558736236476,-5.155942556064105e6,1.1778419545293243e6,-4.68029369938676e9,3.603207984265063e10
-0.004449486266821623,0.5668577413282975,0.0021951901328583373,1594.2139201037264,43.69580933500205,-5.244762121764132e6,1.1808909483791944e6,-1.587060090144944e9,3.640318421807343e10
-0.004459488671272993,0.5741972655948298,0.0021961440379059186,1585.8830892742667,43.48373603912492,-5.1431246760824e6,1.1747092248509133e6,-3.6808223363279085e9,3.6452892378873024e10
-0.004469491075724363,0.5815198048956607,0.0021988241016374695,1580.5968853594593,43.11143091193486,-5.096055236232405e6,1.1460747857097397e6,-9.444929179511112e9,3.544518852523141e10
-0.0044794934801757336,0.5889819237667139,0.0021917157963717137,1574.3297865745049,42.778562380606196,-5.104178803855954e6,1.1377287885125147e6,-1.2129516603282526e10,3.593601105054487e10
-0.004489495884627104,0.5964028913538401,0.00217904527509942,1564.8003565165366,42.5406622235453,-5.022607099299478e6,1.135093315061791e6,-1.3151546447614359e10,3.636691482864862e10
-0.004499498289078474,0.603927751402836,0.002171123085391499,1552.8818490049364,42.27726849628709,-4.904268527543978e6,1.1231300569756608e6,-1.061059819715679e10,3.5799051133929214e10
-0.004509500693529844,0.611363337256994,0.002163469837053555,1539.4796835452244,41.93587074487466,-4.799885958471525e6,1.0903195024934288e6,-1.3169972253200153e10,3.3450115060435364e10
-0.0045195030979812145,0.6187113337834688,0.0021560428677646886,1525.344491815612,41.502165713302354,-4.727111402465048e6,1.069079470848177e6,-1.6363184838668638e10,3.187229363810645e10
-0.004529505502432585,0.62611975607371,0.002153407914632138,1518.902908913478,41.351976299411426,-4.76163118376536e6,1.0563472628779986e6,-1.5823959372758413e10,3.0992638503964794e10
-0.004539507906883955,0.6335276039841818,0.002145891085337219,1508.0630965544813,40.84193459935492,-4.730709577216808e6,1.0388262136580895e6,-1.7303009057904755e10,3.0480132728653454e10
-0.004549510311335325,0.6407197526055206,0.002133669062477187,1490.6215248869532,40.18695919708871,-4.630801597610189e6,1.0093130074254433e6,-2.161388821759979e10,2.937535150134816e10
-0.0045595127157866955,0.6478858392068616,0.0021288958906485102,1478.4475610522115,39.90984684552251,-4.680079379188957e6,992039.7238700141,-2.1207648923021152e10,2.8551965196596542e10
-0.004569515120238066,0.6550506168696711,0.0021251982456385906,1472.1669940920026,39.71695642415982,-4.80038020247143e6,991057.4615143177,-2.047580907383168e10,2.8261823954785244e10
-0.004579517524689436,0.6621820527759609,0.00212004027407347,1459.6191281603883,39.23209562630205,-4.78121269820288e6,978684.8743274533,-2.1228530235055893e10,2.7601049920953796e10
-0.004589519929140806,0.6693604863689455,0.0021125847816840138,1445.8066942137305,38.944196004383116,-4.662879264124929e6,964396.845094249,-2.035291993326505e10,2.708443065715924e10
-0.0045995223335921764,0.6765939859171082,0.0021025200834529816,1433.611703519941,38.73446134727214,-4.640405063419514e6,964701.1638102666,-1.8759112487125942e10,2.7780886191643963e10
-0.004609524738043547,0.6836720060325557,0.0020863766837795517,1420.017745192717,38.41046961229874,-4.768077215205312e6,953962.9134578154,-1.7156920983882517e10,2.783811935767646e10
-0.004619527142494917,0.6906284120994063,0.002071981694343544,1407.2890144941578,37.90244500684702,-4.836965477387956e6,931382.259607958,-1.8831247006204617e10,2.652418486607963e10
-0.004629529546946287,0.6975366755803118,0.0020644673415733173,1396.1783377213328,37.47221472146582,-4.869061599404808e6,912527.612517849,-2.1235108830995358e10,2.547545393697966e10
-0.004639531951397657,0.7045774168383715,0.0020605766782958185,1384.796499482877,37.351244717082345,-4.88228870272881e6,903208.7015752512,-1.8976304931816044e10,2.493533282601293e10
-0.004649534355849028,0.7117140880031564,0.00205303498732775,1372.3847129251083,37.06765059049488,-4.841829209098564e6,891109.5725590222,-1.8100665210179104e10,2.420112492939516e10
-0.004659536760300398,0.7187195559602134,0.002040482255274185,1356.894528286466,36.68780019340932,-4.886448412133611e6,879764.5482058761,-1.6748639652645283e10,2.3626709985859188e10
-0.004669539164751768,0.7255924927267784,0.002031557221969824,1341.954392808944,36.25581719768368,-4.845548946631783e6,873810.3361468043,-1.6307783390724852e10,2.3727639228989532e10
-0.004679541569203138,0.7325081633539614,0.002020541840770326,1329.0206408972508,35.88635847710927,-4.758179992368149e6,868298.3975260406,-1.7004124737926914e10,2.3959367008874763e10
-0.004689543973654509,0.7394555594699469,0.0020094725942914763,1317.4390212045232,35.63117591245925,-4.783885439190217e6,862339.7028783823,-1.784593905985563e10,2.391010218898966e10
-0.004699546378105879,0.7462761564377765,0.0019965365904960003,1303.5352113754068,35.57123676624207,-4.789557425275432e6,855767.0113782596,-1.5082244694299402e10,2.3762230872416477e10
-0.004709548782557249,0.75291430554139,0.0019847396330854214,1286.6240387684845,35.25839750506267,-4.66898995576978e6,837655.791716951,-1.4558794416055204e10,2.3212994408776722e10
-0.004719551187008619,0.7596080790060757,0.001977172378197961,1270.197004871517,34.85664302275542,-4.634727555682174e6,820423.3480407455,-1.408896187730967e10,2.2374266671708908e10
-0.0047295535914599895,0.7662907376527344,0.0019658897770481383,1252.108710222097,34.310847472482536,-4.643709405472295e6,814290.4995060574,-1.2035910258573996e10,2.25694625602914e10
-0.00473955599591136,0.7729679760189025,0.0019462793609544141,1232.7101369885618,33.687898491444926,-4.56435906386908e6,790701.3678691247,-1.1800879079380419e10,2.1745955330151375e10
-0.00474955840036273,0.7795770365810598,0.0019304729362527005,1214.8381688419431,33.18431368938362,-4.521389549181073e6,777084.9491693793,-9.407493021825663e9,2.1252756833517204e10
-0.0047595608048141,0.7861441279872086,0.0019220620835488397,1203.6289520488872,32.785159625102104,-4.445705006404942e6,764069.9824457113,-8.929319453733112e9,2.045125694227368e10
-0.0047695632092654705,0.7926087923755921,0.0019129856854274083,1192.6664678886934,32.45821559176563,-4.4369491988926865e6,760770.2738817617,-8.75885485213888e9,2.0785331546768303e10
-0.004779565613716841,0.7991261667347563,0.001899118232256406,1180.964831373183,32.234202375684504,-4.516073042602766e6,763103.0124443924,-6.113990134183666e9,2.1450221497828384e10
-0.004789568018168211,0.805648672486822,0.0018863966166830614,1167.4027571317513,32.047149429421545,-4.460880015236375e6,750948.4768733265,-4.552341409854085e9,2.0925205479202774e10
-0.004799570422619581,0.8120146832908023,0.0018771263494313565,1151.6677458161475,31.59657192257807,-4.350093452821129e6,728416.8452401845,-5.6287909772891035e9,1.9934412224239338e10
-0.0048095728270709515,0.8183585603458113,0.0018675198393843266,1138.0356428690916,31.141819968707686,-4.273061537069178e6,703935.1678105427,-7.366634350122688e9,1.856811394439037e10
-0.004819575231522322,0.8247649431187835,0.0018519312711617053,1122.1128959968828,30.630235433720653,-4.2034151003092155e6,678443.8582844306,-8.65728597104743e9,1.6940265805342726e10
-0.004829577635973692,0.830929399178527,0.0018336508604308009,1104.7015200162054,30.26566404222964,-4.270299807040128e6,673236.9534383515,-5.3403000214580765e9,1.6777431748482042e10
-0.004839580040425062,0.8369491085368606,0.0018198652081870327,1089.8277742492837,30.122581066951238,-4.37709773384421e6,678128.546020621,5.40629803641007e8,1.7091575158212297e10
-0.004849582444876432,0.8431034392648744,0.0018111118299795291,1072.957688835962,29.704322058396357,-4.392198207101805e6,670015.484262415,2.6897216067392697e9,1.751373697070095e10
-0.004859584849327803,0.8493085128204876,0.0018011478164999134,1057.8420495509395,29.24682135134265,-4.285699577948451e6,649624.2154681046,-8.509700584910599e8,1.7243209467050777e10
-0.004869587253779173,0.855466305233387,0.0017831614334075803,1039.6078219862916,28.690105663161578,-4.134736884473417e6,626642.5380198486,-3.969119706159397e9,1.6416384843343853e10
-0.004879589658230543,0.8615735403397982,0.001770897424037045,1025.5542739252494,28.23545191492274,-4.009777841822063e6,604351.0816733108,-5.059721786905957e9,1.5465841105031181e10
-0.004889592062681913,0.8675761160832576,0.0017654871787477835,1014.6781286144726,27.856133835171672,-3.9464497881485545e6,590944.4778049928,-4.0344868214500155e9,1.473025406958961e10
-0.004899594467133284,0.8734250384951605,0.001756056779801157,1001.1239484694337,27.59306448146976,-3.8634129278048733e6,585148.8457083218,-2.831634367936749e9,1.439085445781058e10
-0.004909596871584654,0.8791807323734114,0.0017449256460437695,988.4751353110327,27.316840529539174,-3.8041354578128047e6,576105.4858727979,-2.672931772587553e9,1.4106373580109734e10
-0.004919599276036024,0.8849964429091827,0.0017418243820591062,979.4687169648518,27.1441629540302,-3.847940567143483e6,577126.8629241075,-3.278385265039812e8,1.4219225041933647e10
-0.004929601680487394,0.8907924991418857,0.0017304347412107062,967.1191924214115,26.951471440562734,-3.83208324439387e6,574637.1947192828,1.3787648385850143e9,1.4245399251998737e10
-0.004939604084938765,0.8966413917134577,0.0017130142969613443,952.8244160718228,26.55469290949296,-3.7751939209798155e6,559490.6362649271,5.853337332630874e8,1.3402546735427736e10
-0.004949606489390135,0.9023609886480533,0.0016981129455650777,939.2237173752031,26.228019224471886,-3.748203678060709e6,549352.789247587,1.1868858775750728e9,1.285999527013241e10
-0.004959608893841505,0.9080268041466788,0.0016859236900139578,923.7932613857918,25.682080689172917,-3.680799399705668e6,537887.1941648996,1.1683642629099061e9,1.2589524680559235e10
-0.004969611298292875,0.9136844724590707,0.0016671920703172198,907.7011555309248,25.26859912192353,-3.593226318051719e6,527687.7685269604,9.312967308186194e8,1.2397429436929052e10
-0.0049796137027442455,0.9191918150152495,0.001652031500552333,891.2589317091996,24.856798220649427,-3.6208694588713525e6,524649.7628436242,2.72563327285191e9,1.2713540137624666e10
-0.004989616107195616,0.9247110788684821,0.0016421357825584352,877.3122517625395,24.48958785518443,-3.615304633942398e6,515274.3942597102,4.245869759639624e9,1.2605924686984293e10
-0.004999618511646986,0.9302794961626176,0.001635528785156827,863.216410820154,24.015194820655307,-3.5269164412494735e6,502799.6472575283,3.384570277185939e9,1.2123883853928856e10


==> anc/Figure-5/d3_L126_rJ0.1.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-0.5538990847484643,0.0003300086182728594,25.59629619887018,1.1903838287516277,-779.9504078210864,5320.823204611523,3.0920670063315574e7,3.120556126465919e7
0.004990000010416935,-0.5532003382898497,0.00033718679462284073,25.62434617459218,1.1287796467795086,2289.137909268049,4416.519766681425,6.371285008457122e6,1.739909464011386e7
0.00498000002083387,-0.5541621293133778,0.00035192976190510467,26.72453365348169,1.1143365834021375,-2257.0356320203,4367.287024761549,-3.3551166632073328e7,1.93114942570875e7
0.004970000031250805,-0.5532470176076267,0.0003450615453512395,26.574587678115304,1.26098010103178,4590.3457837845435,4647.804346462558,2.0291699919012908e7,2.0347770945922192e7
0.0049600000416677404,-0.5527952277968267,0.0003506219298717453,28.25443359738938,1.200674781044878,7319.637270898246,4680.609120453675,-1.2122098488706753e7,1.8404332178210072e7
0.0049500000520846755,-0.5520425141268256,0.00035665847682806525,27.54991157870777,1.1565365475111533,-1626.6953691460485,4618.594057963332,-1.8719140127837528e7,2.1506851564305566e7
0.004940000062501611,-0.5522517952674937,0.0003606135671075715,26.51829332282008,1.2029992861564867,7424.733497978797,4743.078532717033,1.2922589085740568e6,1.976328641730301e7
0.004930000072918546,-0.5520656234347746,0.0003259623859941048,25.423155052899137,1.1266469614710237,2599.1873180428593,4494.023579973773,-7.185654301654171e6,1.7816996008097436e7
0.004920000083335481,-0.5520784006557733,0.0003663494435247859,29.11993156911773,1.325461246554194,672.1363632601668,6498.524486722406,4.156240901118731e7,3.469959258313895e7
0.004910000093752416,-0.5514411955277126,0.0003539945574140946,27.790336287061393,1.175723152085874,5690.036099192333,4821.775361883573,-1.5067640276582768e7,1.9691058081176594e7
0.004900000104169351,-0.5515215676714258,0.00035268372977107675,26.13062562728066,1.2594974052909842,13949.446657404496,6820.3400546371895,5.916588124327901e7,4.7740151241548e7
0.004890000114586286,-0.5508773220721687,0.0003565457418306829,27.2968383346291,1.1828718760010957,-804.9708186397639,4385.012351380883,-1.8624173789786167e7,1.8647090057445392e7
0.004880000125003221,-0.5501554533029764,0.0003462892623746849,27.080526616699068,1.1468174506982811,4291.467216187971,4243.183944995939,-2.1856738528147217e7,1.704137717064448e7
0.004870000135420156,-0.5507790103653575,0.00035712725950727455,27.47449547607348,1.264395145172538,4118.459211926929,5614.866378687014,2.204246133136332e7,2.5129003277192138e7
0.004860000145837091,-0.5503665550229635,0.0003472144370739013,26.697681398007347,1.117721777314357,7496.335062268875,4346.283567028739,-5.266519290861247e6,1.7101266086805437e7
0.004850000156254026,-0.5498219069276641,0.00033322239469698656,25.62873443766617,1.0993211478229992,4703.525151758601,4706.1717120099875,-5.134948750589267e6,1.949575139585062e7
0.0048400001666709614,-0.5496935282172267,0.00036241067552635146,27.176653372475066,1.183745326710023,-2293.1001441383714,4721.877150178766,-1.7620004919599283e6,2.0189649962997682e7
0.0048300001770878965,-0.5492331306286713,0.00034415916545285603,25.117061079803722,1.1522778120344879,2687.5372676245915,4900.042879403032,1.4545591740806011e7,2.54628317517064e7
0.004820000187504832,-0.5487501518582437,0.0003593049265529056,27.086802853320304,1.1531500632152807,-2077.0563244826185,4494.099470844969,-6.897886711096081e6,1.9766352053931434e7
0.004810000197921767,-0.5489502128294055,0.00035778555545582267,29.121879506716816,1.2675585982909618,3791.6983355745383,5580.5995120334865,-1.8910527775748722e7,2.687775543252169e7
0.004800000208338702,-0.5480544044935226,0.0003583829692862902,27.221390299146524,1.235055574126963,6211.692138426772,5175.060185171242,1.7218182221633997e7,2.8092422895976406e7
0.004790000218755637,-0.548462822880252,0.0003475103854426447,28.760844023187097,1.1625876068302494,-3899.139386611178,4734.5984345594525,-3.644960286079664e7,1.9396833797831833e7
0.004780000229172572,-0.5477965664699562,0.00033212840884453223,25.316543223297337,1.1328052433458144,4697.709873470094,4069.8982367762706,-1.0363135026040578e7,1.812724832178134e7
0.004770000239589507,-0.5476703839088389,0.0003627177716027923,27.925152722193836,1.2298769270092158,875.8915830762675,5172.074037320045,4.414137743124477e6,2.421483650312172e7
0.004760000250006442,-0.5474006445364278,0.0003670309263843689,27.883797506091,1.1975451320725954,3366.147936039174,4464.924550431362,-3.4829513562145844e7,1.8802948674521584e7
0.004750000260423377,-0.5468817401309827,0.00035593297856120596,28.048138875021582,1.175608466184173,4931.506625786038,4685.690983060282,-2.313755164632693e7,2.00511557707131e7
0.004740000270840312,-0.5468511964946381,0.0003501953914623227,26.7223510031333,1.114996898849656,-2294.8867040286614,4228.823747467732,-3.1473154424227107e7,1.6609857504867721e7
0.004730000281257247,-0.5460868611142108,0.00034232909492780856,25.176394413127994,1.176181006929876,12920.681337373695,5072.399778859752,2.5750339117826503e7,2.464238589732126e7
0.0047200002916741824,-0.5460354417825297,0.00035267029267160524,27.14190257218818,1.2472810794143243,1332.1392553424835,6685.055199377164,4.481275144944166e7,3.942759665807712e7
0.0047100003020911175,-0.5453675196632195,0.00038215957068195506,30.69415881548683,1.3474350260613899,260.2673233066748,5566.359571561798,-9.384886914341366e6,2.3458792919757664e7
0.004700000312508053,-0.5459708109155564,0.00034740614872536175,25.744629642866702,1.0920284443988268,1670.0090584835773,3850.861422007212,-2.5680918006308366e7,1.4871517263161942e7
0.004690000322924988,-0.5453611256780284,0.0003586984556579104,26.43664683901354,1.1046052057330784,10937.210883432626,4240.289834344772,-2.8090781280681737e7,1.6257776014169095e7
0.004680000333341923,-0.5452561206915228,0.00035605081183251463,28.63912654272009,1.2772203980434975,13890.613940886999,5246.2797899445495,-9.832496558201676e6,2.4145216318890106e7
0.004670000343758858,-0.5445831106534401,0.000364294690897969,27.80628567729032,1.2055263458259053,-1142.1729692713016,5642.303543455569,1.228867350600558e7,2.8972591313712634e7
0.004660000354175793,-0.5444993119825944,0.00035829482441881376,27.57143978985893,1.1486278024511742,4110.440649039652,4648.3010066588495,-1.969233886807904e7,1.9122980116599403e7
0.004650000364592728,-0.5442462452187954,0.0003357959295824029,26.385954281459405,1.192096992029841,9284.778611221598,4932.399733107302,6.673723201420522e6,2.412904238472932e7
0.004640000375009663,-0.5445810843452384,0.00034993446880844897,27.82281184676612,1.1882808316720204,-1893.8614857525956,4953.156214583038,-1.4193524469900344e7,2.3001824090143733e7
0.004630000385426598,-0.5442384124667702,0.000361360167667339,29.096892832017698,1.2900653860283242,11793.747802405365,5989.439930169317,-1.371874486584936e6,3.528345734621429e7
0.004620000395843533,-0.5430837720004683,0.0003484427752783646,27.21327781846471,1.15276328477822,6841.502986680174,4252.544185521573,-1.598454165280318e7,1.8779331587283026e7
0.004610000406260468,-0.5427547317159707,0.0003644559700276543,27.38772093903386,1.1175753438017442,5353.437103273412,4326.427709277932,-4.8479676344168335e7,2.038376469895151e7
0.0046000004166774034,-0.5434933271757189,0.0003482663283939463,26.286933378845816,1.308550495278427,8569.398163847722,6189.72473617246,7.175274835494402e7,3.0416121623815477e7
0.0045900004270943385,-0.5427178633094688,0.0003660265897871498,28.189943902435548,1.2132681504088958,5919.286887091898,4517.73656903386,-3.240269256870297e7,1.9767681910010967e7
0.004580000437511274,-0.5421507225683831,0.0003500557101733971,28.39049063046527,1.313178588006434,6422.507072643088,5207.207699923128,5.061436272346921e6,2.1921365965161003e7
0.004570000447928209,-0.5419694257621913,0.0003523575587686227,27.91483045032327,1.2346517695846477,1372.331660420174,4574.909290832813,-1.4118737223131703e7,1.8089556483891793e7
0.004560000458345144,-0.5415639303423536,0.0003563768908948127,28.167854596799984,1.2064492367393411,3437.201484002307,5105.733175676053,-2.1547728602121826e7,2.0217320193808652e7
0.004550000468762079,-0.5413948041367208,0.0003600644628886903,28.642879259475784,1.3191798536015882,1988.0641069515066,5714.554515910954,1.770597604721359e7,2.639090113213848e7
0.004540000479179014,-0.5409104326751699,0.00035478189725675113,27.99412380248806,1.1894795575295176,-2912.794006981983,5430.150280618226,-1.7387157687482913e6,2.550648749460296e7
0.004530000489595949,-0.5415352118827527,0.0003616471645574874,28.828105406872947,1.2615910268432935,8487.770893595305,5547.582373377695,-1.4534134345819207e7,2.7747817963212647e7
0.004520000500012884,-0.5405403650092175,0.0003503225486471722,28.208752440038534,1.3791270083378615,283.97094590302777,6113.293587428536,5.024768646843792e7,3.007908194598282e7
0.004510000510429819,-0.5411900895344257,0.00033842722194440283,27.434085277103986,1.2408897873170928,11103.013347007522,5287.233102167968,1.3799289208692838e7,2.3816577629006412e7
0.004500000520846754,-0.5403185507743382,0.0003590929896848663,30.14159379089738,1.308904790205294,-1290.9160310178374,5359.521617774361,-3.3565366530826464e7,2.5167805433571685e7
0.004490000531263689,-0.5404080947087961,0.00035222221273951406,28.034198620417364,1.2120562796521712,4933.3844006993395,4769.841133921843,-6.281470025116709e6,2.3545633849777795e7
0.0044800005416806244,-0.5398009583104872,0.00037580098175374766,30.239233057002956,1.3509927102922625,10878.010642179346,5792.209084491647,-5.192092500336884e6,2.6476133280261446e7
0.0044700005520975595,-0.5394836253072819,0.0003493935419940453,28.538913207000046,1.1891871240248544,889.0029111346939,4224.585705586967,-4.334179746801538e7,1.678826424873141e7
0.004460000562514495,-0.5388977887991627,0.0003716482051641267,29.592349465210262,1.344207320995933,3355.155444974829,6266.032526083778,1.566803430256108e7,3.2413615175851524e7
0.00445000057293143,-0.5392345719193401,0.0003646318293788561,27.901363926897243,1.2637705829491785,4936.490440193774,5009.104114067979,1.7868550708248704e6,2.028150234949495e7
0.004440000583348365,-0.5379886362132553,0.00033460055338931257,26.523066175399645,1.2237750474740337,10198.710192213059,5386.176574573567,8.792986811187988e6,2.9315842646752078e7
0.0044300005937653,-0.5376042434545474,0.00036148514694090415,27.80722075318588,1.2112425310070747,8811.613296508369,5659.804954338027,1.370407666212249e7,2.4676886081810426e7
0.004420000604182235,-0.5376947560989094,0.00036925891221429284,29.529665117329987,1.2513680570833314,4358.7938722238805,6046.8567130821275,547803.3043129857,2.8314158146565374e7
0.00441000061459917,-0.5374991939697688,0.00038014524958205953,30.32053809483743,1.4735388168230537,5033.202982716855,6885.400448635065,5.257740185690859e7,3.198682719348885e7
0.004400000625016105,-0.5376031236516351,0.0003594658118447344,29.340262124069493,1.3455066387934556,2130.6373205818054,5995.502920579319,2.998607827166485e7,2.860445912362792e7
0.00439000063543304,-0.5371059115920701,0.0003809938231479622,31.95584859529871,1.3055364047013358,1315.9417783713043,5099.531579503151,-5.267409742610891e7,2.311356638761411e7
0.004380000645849975,-0.5370228123672925,0.0003457870518584438,29.375156834521466,1.2443049410651579,3083.4023387100306,4289.694760903537,-4.620927884122342e7,1.8233112146925908e7
0.00437000065626691,-0.5365244091040765,0.00035292238729892175,27.88307851012699,1.2382090222449496,5739.389846872142,4920.8732228231265,-4.696357948090577e6,1.9157809339957528e7
0.0043600006666838454,-0.5353642668863183,0.00035700205365231987,28.669401611106395,1.2150966602672557,1968.7272757208277,5513.958145590845,-9.129206739997914e6,2.764868979403293e7
0.0043500006771007805,-0.5358829329509491,0.000361715087897147,29.585468247529008,1.3943846661137598,10436.407075533487,7083.914623375469,4.0826769370420516e7,4.537960680541807e7
0.004340000687517716,-0.5352449651591719,0.00037247505996646933,28.149659982347238,1.2629532780662969,-5280.857018109713,4771.301882989454,-1.4423891139119012e7,1.9340324881095476e7
0.004330000697934651,-0.5355026186848044,0.0003572849204369608,29.111952120005572,1.1962011267588966,807.246650426052,5069.496188929114,-1.911201133589711e7,2.5441744197736233e7
0.004320000708351586,-0.5350327803109026,0.00036104712722507864,28.829946511360916,1.2315716316679466,2432.658825205574,5110.73210134413,-1.3540164588822063e7,1.9957303330681775e7
0.004310000718768521,-0.5343876653767459,0.0003748848548695619,31.266723124146306,1.4251792047677911,15020.372143032524,8098.969169943966,5.555958437474124e7,6.223012579852436e7
0.004300000729185456,-0.5347035991052198,0.0003675083247828623,29.278393650461684,1.3144497297509172,-1730.342257013224,6130.758102774248,3.4485428295479916e7,3.180474228100779e7
0.004290000739602391,-0.5331800579669524,0.00037240208043479297,29.157846410856887,1.2406173718789348,824.9895971785187,4681.321207995158,-1.0580767295607626e7,1.8203398809170883e7
0.004280000750019326,-0.5334222168793777,0.00037744815373101675,30.735467627520205,1.5153263748066,-3510.727993679901,7538.576790662932,8.235274246595725e7,4.92444437918923e7
0.004270000760436261,-0.5337831572040854,0.0003578926438683712,28.40155730790663,1.2918447604753374,2170.212193401878,5491.162061334225,1.6656963170955012e7,2.5836557152757358e7
0.004260000770853196,-0.533194112154443,0.0003757899264607697,29.807457626867457,1.3065714525804597,8377.256148786524,5549.722065883769,-9.00124637060484e6,2.491686808786772e7
0.004250000781270131,-0.5332897891936123,0.0003627700843161621,27.888037511677304,1.3149269392843168,2252.203558325559,4897.212810007474,1.9694719765401945e7,1.9228863908283323e7
0.0042400007916870664,-0.5321744180763097,0.0003649847354572665,29.259112999362117,1.3244390751771042,2813.216699328639,6153.382450230486,1.5085079032197744e7,3.226075531317595e7
0.0042300008021040015,-0.5323447258301032,0.0003525784220367651,29.45130572596392,1.3450705816386257,8084.65425794394,5651.8653714407965,1.2505516504528793e7,2.5967595759929553e7
0.004220000812520937,-0.5328422352161885,0.00037254522962374407,30.303646936422062,1.2603541458146315,3766.838309760895,5224.922645315719,-3.98897177075786e7,2.0702202600259196e7
0.004210000822937872,-0.5316749069572464,0.0003794370474002109,31.306000485820825,1.3014664756970324,3067.5266427530455,5547.862080218335,-2.955505182795903e7,2.5348413198506363e7
0.004200000833354807,-0.5316877686951534,0.0003893602080430832,31.090330654736285,1.3896541974975574,10599.863342902885,7251.545675191184,4.004905617557013e7,3.919686333769659e7
0.004190000843771742,-0.5307710730371851,0.0003792654733406696,29.867100805620986,1.3148242199080897,8408.762613095874,5748.576555581543,9.39393347928486e6,3.0094430609374363e7
0.004180000854188677,-0.5310477183523872,0.00038287389452632345,30.96480024348802,1.3357794914214915,-1894.1246143508636,5380.30573174868,-3.615721347860125e7,2.425899751453498e7
0.004170000864605612,-0.5303250179212966,0.0003661457341903952,30.52279777550229,1.4666915348837595,-8256.31651440554,7397.498949666276,6.1226056245970875e7,4.343590933794641e7
0.004160000875022547,-0.530141839103542,0.00037242860737747986,30.708866280804774,1.2901780295529308,6957.396333844658,5194.516001588701,-2.6931700063648537e7,2.403478734890084e7
0.004150000885439482,-0.5300170940858085,0.00036888865654653095,31.317811250350264,1.3315954469762428,7788.270060219757,5793.9735193589695,-2.1702462691304635e7,2.635236944625329e7
0.004140000895856417,-0.5295617714815605,0.0003703895319031777,31.041254533418936,1.5228679687588962,3668.063325100509,7832.367595884578,6.880179017189044e7,3.720000493270068e7
0.004130000906273352,-0.5288094830335238,0.0003980323578144183,33.008805816136025,1.4628147676514165,-5512.077208309487,6112.651938840976,-2.8018284522875093e7,2.8528018585602842e7
0.0041200009166902874,-0.52914014039831,0.0003709628950023546,29.208151921527215,1.2832447877028452,-4717.817906624961,5722.909496555964,457503.9688293534,2.4142956557123166e7
0.0041100009271072225,-0.5286304042561435,0.00037003473120455983,30.013858781324792,1.3788594572092332,2091.2905381858423,5238.392544521571,-8.558572596216442e6,2.047220133581975e7
0.004100000937524158,-0.5280865259254458,0.0003638007033576901,30.14767685787036,1.4144631920093476,13354.280283873126,6638.19523893245,3.730511273556751e7,3.2242449273292184e7
0.004090000947941093,-0.5273866818673425,0.0003859300946597838,31.61828992075402,1.4239221064548233,-3729.4471158971187,6297.816341563896,1.5888871467332097e7,2.82751813116935e7
0.004080000958358028,-0.5290565237874582,0.00037658857459866056,30.47822868358843,1.373024545262897,8320.645014427238,5987.519037147072,2.4546541471798215e7,2.6248488914625384e7
0.004070000968774963,-0.5279508102084131,0.0003913690766772923,31.78260961374094,1.424234860832941,2409.686030646584,6657.085347565737,-873891.5691290859,3.433006848397724e7
0.004060000979191898,-0.5271645875988414,0.00040420799552655487,34.29541056613828,1.4916581518713032,-2133.855661709256,6380.79992419094,-3.2984674309883006e7,2.9346888629191026e7
0.004050000989608833,-0.5267638057179913,0.0003734099458534849,29.871258838332626,1.2174680617751035,3518.971029362871,4516.322549479681,-6.073770304933714e7,1.962930430247878e7
0.004040001000025768,-0.5264151335890612,0.0003688810547194547,29.902467085485473,1.2933252894783611,3790.6486786734745,5206.29844576351,-1.4868308048027387e7,2.2316962516641367e7
0.004030001010442703,-0.5267906679359479,0.00036802356156527224,28.9999337158237,1.469681007231869,3416.344924115994,9672.757822639423,1.1341031898047507e8,8.21564973693248e7
0.004020001020859638,-0.525637536960131,0.00037079225147337814,31.26098174764007,1.4455667625713238,7031.014179155145,7063.750956723545,3.095891614202239e7,4.5345337726683915e7
0.004010001031276573,-0.525482864282634,0.0003831210848136558,32.811603447325325,1.4699298726117394,3870.1049570917826,6070.057361448453,9.386114032758819e6,2.6677477869486336e7
0.0040000010416935084,-0.5245610289965553,0.0003758120568496827,29.977386985048522,1.3449706645770596,10097.285270341445,6166.278912383861,4.769060072622908e6,2.966978976306981e7
0.0039900010521104435,-0.5246152981294953,0.0003668865308713492,31.618508635032775,1.4040521886358228,1126.0837867782561,6242.305686921771,1.2423634652760083e7,3.0270272457208704e7
0.003980001062527379,-0.5241880898724782,0.00039176813965846195,31.280297488589866,1.3408725402333501,1927.720274862454,5296.569714770208,-3.364847561225255e7,2.2992993230148487e7
0.003970001072944314,-0.5242679566934241,0.00036597129337477026,30.572526204266204,1.310707737137992,3540.705351795056,6089.489589329933,-1.292796282850609e7,3.1060087667672087e7
0.003960001083361249,-0.5238178568920288,0.00036597807948421504,29.403477393118838,1.227302169421954,-1927.11139349919,5121.794452263832,-1.5825466761339193e7,2.3832023666216232e7
0.003950001093778184,-0.5232438115898614,0.0003600382879357423,28.31163115307585,1.2609578353908673,8175.131793712701,4842.658675093384,-1.8442986554303806e7,2.04449798861642e7
0.003940001104195119,-0.5232656352147241,0.00036657147074387514,30.69574689585684,1.3839340417342123,11570.660676801885,6714.8706561325,2.8147224508327483e6,4.126903359363393e7
0.003930001114612054,-0.5222156496102813,0.00036432378774976006,29.531930343986843,1.3107713801106131,6242.256136686904,5394.303825875023,-5.790951295439237e6,2.3303339935400438e7
0.003920001125028989,-0.5226814745403269,0.0003980730510272025,32.50882022553497,1.373567413262058,1839.1609833339332,5766.529113149706,-2.888699880003015e7,2.489239709979117e7
0.003910001135445924,-0.5221266358815959,0.000374835065688303,29.951120723665063,1.2316430971033072,6337.250669450589,4578.740241199966,-4.716856962974086e7,2.1044916013603967e7
0.003900001145862599,-0.5215896880496567,0.0003954984862772388,33.1382993296781,1.3591296492145344,-6015.119113306351,5347.370647553663,-5.124140906435674e7,2.3955423230469022e7
0.003890001156279118,-0.5216076030218292,0.0003814896314916968,31.58169670748612,1.4686237076147775,3785.9996009266224,7653.021281045522,6.571281280140219e7,4.6193292593925595e7
0.0038800011666956366,-0.5212055956609216,0.0003820507265445929,31.45547623236509,1.4332466461565951,5933.257942225883,5373.172377429302,-2.0125802628810845e7,2.2470422849586442e7
0.0038700011771121553,-0.5203799548761007,0.0003660441798364596,31.211980360011573,1.3836301987401212,-5993.70467095035,6020.681731692424,1.5070760240102308e7,2.6916321587012075e7
0.003860001187528674,-0.5208339621015087,0.0003918906874577432,33.90914589892083,1.3706376420223088,6474.069681163486,5733.046440182984,-5.146163464064774e7,2.749809835018012e7
0.003850001197945193,-0.5204450249182417,0.0003883041956421293,32.828966467034135,1.311089511957785,1553.1219945599782,5585.135048443446,-6.462529800810414e7,2.579715433346272e7
0.0038400012083617116,-0.5200767988994783,0.0003860327984874198,33.509666725082056,1.5441466852363568,18391.324250138998,8350.524840324755,6.888218339907278e7,5.061421825980246e7
0.0038300012187782303,-0.5201121650948417,0.00036759351946350584,30.382466552307918,1.3513999954349427,5198.752136183214,5496.957562272923,-9.604286199912783e6,2.4287337158819225e7
0.003820001229194749,-0.5193877435703326,0.0003882699383305169,32.08917173744846,1.4158329206589317,14615.022837477367,6008.406861964947,-1.4456583444578039e7,2.856966724393678e7
0.003810001239611268,-0.5184683463129298,0.0003710097294029196,32.34431018697954,1.42860329838267,-2980.86862413838,5656.167227671944,-2.2991602623478565e7,2.505686740332373e7
0.0038000012500277866,-0.5187254209530244,0.00041419438316161165,34.53696412893407,1.4445282805134838,3775.8910476823226,6203.779521553549,-1.67943645345336e7,3.017664292193541e7
0.0037900012604443053,-0.5179723496895745,0.000380927202380935,32.790499897995566,1.4293208784509022,5594.742167841336,6578.351454478287,-2.4694544191063438e7,3.149185640718219e7
0.003780001270860824,-0.5179396409949736,0.00035962810097042117,28.057594210672264,1.1805325161823665,2668.9284625707264,4804.934368195723,-1.463517659789689e6,2.0691209843311053e7
0.003770001281277343,-0.5178480177247308,0.0003689381567222362,31.093682557706206,1.371717615643261,5197.556770461777,5101.0275101166535,-3.053964291698989e7,2.290413632394536e7
0.0037600012916938616,-0.5175808350846812,0.0003783793200353608,33.006561895073396,1.4293705841729618,-738.7459412650694,6041.899268267098,-1.8243445010545287e7,2.910872535929969e7
0.0037500013021103803,-0.5177245565877431,0.0003843802129451688,33.38017104043027,1.4625095937719392,19596.706643639136,5724.175472205776,-2.9852909971797783e7,2.7676912461223997e7
0.003740001312526899,-0.5165918965751445,0.00039833959964030865,32.9962475663057,1.5351233876128811,5999.509260478018,7821.299382989427,3.8153116631447256e7,4.174712481177987e7
0.003730001322943418,-0.5169109132634011,0.00039333838226062845,34.05211143686135,1.4433213485898655,9477.329602721877,6134.6721354444835,-4.643943436896022e7,2.725789199922185e7
0.0037200013333599366,-0.5163482999824243,0.00037081419833273616,31.438207913329133,1.3281695349214406,-1365.642163759026,5645.807154535589,-4.2634383789688736e7,2.644090570273993e7
0.0037100013437764553,-0.5161026022344676,0.000407714962462014,37.52135362772063,1.5208971915189458,-357.27840464643265,6891.226789876295,-8.827621825100455e7,3.373323454813781e7
0.003700001354192974,-0.5151732989567821,0.00037524575982551085,33.933185690353085,1.4469304127323117,4063.274257464065,6359.482256839541,-2.9809923669811096e7,3.617422948026989e7
0.003690001364609493,-0.5148618108778372,0.00037565942933431206,31.88695483522142,1.4625152510659452,-3580.6972622530943,6448.911584177441,4.473737662527738e7,3.1088916788075317e7
0.0036800013750260116,-0.5150750270408081,0.0003989763523993875,33.40441677650297,1.5330153824479587,13491.755945335248,7146.372076488893,1.9274404264911085e7,3.61707176436468e7
0.0036700013854425303,-0.5144108084281116,0.0003878311891640296,30.281496795519733,1.344390577265328,4338.286500335082,6225.895546080688,2.1659423033572882e7,3.18805575903855e7
0.003660001395859049,-0.5138989260751213,0.0003837976400650828,32.88937844081176,1.4818827043747915,5255.170964467957,6046.921996233082,-4.7506671856919825e6,2.4909172286033567e7
0.003650001406275568,-0.5139524664956235,0.0003883652551331589,31.502728746641647,1.477723489089714,9206.595617828702,6881.415750909959,4.4461983245426476e7,3.7067046364624426e7
0.0036400014166920866,-0.513725048882384,0.0003920721028609231,33.88310395768631,1.4605653541321801,9319.05892780665,6369.696143431775,-2.557602185613116e7,2.991996188187708e7
0.0036300014271086053,-0.5133856655467909,0.0003722690282017829,32.70864311727213,1.4892329673550337,14395.656771981417,7578.484759392277,2.0102518288458988e7,4.257782432821721e7
0.003620001437525124,-0.5125449713768931,0.0004001764855229345,33.53584904648327,1.5792136895302182,-9396.301104345368,7335.8959539706175,3.781151414005761e7,4.1698017952164225e7
0.003610001447941643,-0.5126833154352316,0.00037661380686414893,33.249213462396476,1.5681367303905391,4993.52818068575,7639.43639928148,2.976099605033008e7,3.645778504032042e7
0.0036000014583581616,-0.5122288217351717,0.0004033345621244644,34.19003424269766,1.5251605146881986,-1840.8356558219614,7409.620303076108,2.8490296932755794e7,4.498094742305067e7
0.0035900014687746803,-0.5120340008666387,0.0004086426985344666,38.16228914980361,1.7982705533994954,16741.674987702998,10691.24958904268,7.104426550377668e7,7.828899437023862e7
0.003580001479191199,-0.5109882629742244,0.000381392152056283,31.8741383663887,1.3183073590737495,11362.534468012487,5524.643315342583,-4.5571361649185546e7,2.8096841396198284e7
0.003570001489607718,-0.5111226454597432,0.0003853458796353477,35.05861941320933,1.5124376527649628,2659.7984232435747,7247.859216230264,-2.9595773268826958e7,4.2805659235483654e7
0.0035600015000242366,-0.5112297429971675,0.00039721540181284604,34.80831531758658,1.5642923025341553,-2595.2318302122308,7577.511695037697,9.021236795730978e6,3.700700363388095e7
0.0035500015104407553,-0.5106245149623109,0.0003894724251816351,34.87524933537309,1.4844935532463097,-2968.995714932905,6962.300988862496,-2.9304318714580152e7,3.2590064614572473e7
0.003540001520857274,-0.5104772005282249,0.00041460406326328415,34.30857072889614,1.5571671155453568,14868.226699213428,7268.0234078633175,1.5553049757481728e7,3.781565533525422e7
0.003530001531273793,-0.509696252678824,0.0003725039207663935,30.27158487504359,1.3407494562320033,7117.257192845491,5793.844595909451,-1.027347373577966e7,2.7815012348212525e7
0.0035200015416903116,-0.5093762612865742,0.00040455844584547156,33.4845312436452,1.4588741226098398,7441.431341785776,7087.268887508096,-5.804019230192718e6,4.1126417430314295e7
0.0035100015521068303,-0.5090023246611931,0.000391897000263887,33.76239856776175,1.416495764994965,6821.725169153648,6449.940586448281,-5.4076636751138985e7,3.671155629877171e7
0.003500001562523349,-0.508748038435358,0.0003739813439348593,33.636276072661744,1.5324561451265886,7896.037247096809,7635.755212708392,4.609849320703796e7,3.813788860349535e7
0.003490001572939868,-0.5081017509546356,0.00039239751649239926,36.26040266287686,1.5763817482896856,17082.227167568468,7147.046461642064,314947.56234219385,3.776673322469644e7
0.0034800015833563866,-0.5076205913128441,0.0003814497408369331,32.840253989318185,1.4548222707911578,8139.128581010158,6922.556854421896,1.7337492711984146e7,3.764938203150536e7
0.0034700015937729053,-0.5080644186035778,0.0004098593315316888,37.43448341064924,1.6603492983888175,9371.48618359692,7464.376732216092,-8.466411575230371e6,3.660983473866252e7
0.003460001604189424,-0.5073229646148483,0.0004000511164455717,34.03744614517972,1.5016085764367357,10530.339778042782,6528.802723913,-1.004782095459809e7,3.120054747495846e7
0.003450001614605943,-0.5071510564732872,0.00037809897472213514,32.786741496566634,1.4945308642462394,-1716.761500918353,6348.631233570896,1.2018000769587353e7,2.8804456194065228e7
0.0034400016250224616,-0.5068366217193292,0.0004004351832681875,35.53183125343652,1.6833180894188804,13662.586548121015,9671.670073604631,1.198246562891357e8,5.736055982097706e7
0.0034300016354389803,-0.5070373423441057,0.00039234664502868743,34.41134602289932,1.5118765683591142,7323.028734264728,6791.95225025672,1.3063170041219689e7,3.2481985064450085e7
0.003420001645855499,-0.5062316751361776,0.0004112095375194627,35.25382012985258,1.5851273607279481,8522.142565142101,7575.4561192520105,8.43260392372079e6,3.4283708349877164e7
0.003410001656272018,-0.5052393096172538,0.00040996666447795275,35.904709102187496,1.5967831594108675,10178.217358252403,7557.562187126519,6.240719874087584e6,3.9117530459536284e7
0.0034000016666885366,-0.5059648247859678,0.00040641394998219686,34.67925960025677,1.5312520153688034,-1179.8396752805975,6872.671203727514,-6.198789922650052e6,3.559982977465206e7
0.0033900016771050553,-0.5058948748706525,0.00039947150735335154,33.52827616573332,1.5492142268959723,19139.35128524612,7122.790389897923,3.1162337392623527e6,3.200876517876838e7
0.003380001687521574,-0.5042966163808928,0.00041518486055077184,36.2431891599156,1.5323991838333704,-1900.8386053195923,6826.97941527274,-1.3851990982905513e7,3.1162461661219325e7
0.003370001697938093,-0.5043546886336521,0.0003826903721418486,33.693899920832685,1.5753854591541196,18204.301568277846,9174.524463123682,3.052510553519741e7,6.171961442999563e7
0.0033600017083546116,-0.5037209415418576,0.0004085710116503161,35.48643033892986,1.490705169491053,-1052.0857796811615,5926.996279316442,-5.352559326372517e7,2.945237985489993e7
0.0033500017187711303,-0.5028699884443175,0.0003993830524404264,33.775104673648784,1.46937859873105,23648.08267705898,6937.6074862824935,9.912751178274617e6,3.6311234849101424e7
0.003340001729187649,-0.5035598525672286,0.0004147425036565111,38.20011905370173,1.668950562354233,4472.074316997574,8249.529455395825,-6.1297786784238685e6,5.120413290308872e7
0.003330001739604168,-0.5025359919753017,0.00041933215400577305,36.90884725502134,1.6058425561800318,4969.2571219688125,7230.294763765089,-67316.68483443953,3.756906888940816e7
0.0033200017500206866,-0.5017712847360349,0.0004261498832917473,37.63901076819896,1.5545386605609974,43.99065170811277,7701.2906146714795,-4.4649280263172954e7,3.8638592555567704e7
0.0033100017604372053,-0.5019361498531081,0.000403272615198991,37.26014245983025,1.68989767375672,-1782.8193733011515,8472.500250309302,1.5073405643292185e7,4.504195655251283e7
0.003300001770853724,-0.5021804324435694,0.0004159889191411502,35.73239174260276,1.5985155901953239,1822.8903964910455,7858.9846521611,2.1345959515540138e7,3.907462851538232e7
0.003290001781270243,-0.501682580953898,0.00041803261156887333,38.88510905374773,1.6728934699197482,15300.17803092546,7970.727680283302,-1.3633341188223934e7,4.0776158731639735e7
0.0032800017916867616,-0.5008345392818574,0.00043847177464595427,40.70346320227948,1.7901302767403173,3382.8086064036556,8773.541266849345,1.4527528726699299e6,4.382778013229218e7
0.0032700018021032803,-0.5006006172092349,0.00041073543186829727,36.52356631637552,1.615872009171575,6251.922961953816,7321.401736205629,-1.594488585425831e7,3.689299946123509e7
0.003260001812519799,-0.500572892047603,0.0004257066025870007,41.50629328734523,1.9097414101780168,-3899.200943515719,10343.11436644174,3.657655807484707e7,6.557475214679852e7
0.003250001822936318,-0.5000165547090902,0.00040321359638830927,36.105967931540164,1.5242947744078126,2504.130978365708,7410.412638614783,-9.02532179423936e6,3.468891041828955e7
0.0032400018333528366,-0.4995786600033036,0.0003921890057805517,33.544279335958606,1.450439396478676,16549.590892453747,6511.858428613004,-9.939101001581673e6,3.3109924247409686e7
0.0032300018437693553,-0.4999691118371835,0.00039152249157835495,35.00184934528138,1.597239256673815,9549.040554634857,7287.214023495325,4.1902134522124585e6,3.453473244332602e7
0.003220001854185874,-0.49951910918203685,0.00037599832077501446,35.040681013250676,1.574823440196058,4669.409741805577,7250.255657748285,2.7692089467188832e6,3.7686100728840336e7
0.003210001864602393,-0.4987352196560683,0.0004186454777280173,38.0035818781114,1.8084711978165757,10783.520139845661,9212.106802635617,2.435083713799011e7,5.252653836125908e7
0.0032000018750189116,-0.4979642709315395,0.0004225782058042471,37.70844969256974,1.630209095035266,7557.26691439938,6835.696068276057,-1.935609731336328e7,3.40247802535613e7
0.0031900018854354303,-0.4987106694611115,0.0003984982013854943,34.60566584373844,1.6612777072224723,2319.69987394562,7755.124014134726,3.904145370304895e7,4.823423739381361e7
0.003180001895851949,-0.49687647776546834,0.00041000072060400674,36.511130784087676,1.6716298155452025,6309.57940673193,8447.3352244392,2.98515428390319e7,4.728118171084802e7
0.003170001906268468,-0.4973653400252138,0.0004132057182584478,36.53956964199362,1.6345329820043082,14858.867920999752,8835.30293276156,1.7940037243896e6,6.563581363867472e7
0.0031600019166849866,-0.49757780568140697,0.00041542273068575255,37.12960387183565,1.675039904924301,16329.997235263932,8419.196773215377,1.1321780012240352e7,4.3141467457290135e7
0.0031500019271015053,-0.49625093372569684,0.00040495034369430924,37.22263661542256,1.7165913062173395,7917.000269215134,9228.196179646251,3.0662815445934214e7,6.7991238297533e7
0.003140001937518024,-0.49583044707130464,0.00041162090232321324,35.970503423412936,1.6336575439955132,7081.830662608239,7988.488587212111,1.5073230844326524e7,4.652366091413319e7
0.003130001947934543,-0.4960015771137276,0.00040669850460748946,37.7432675345286,1.7039109414921543,14673.38405809444,7758.036456933472,-1.866553122819809e7,4.4955057214052215e7
0.0031200019583510616,-0.4947158537187852,0.00043028727227281937,37.00296807930591,1.55031046516252,1033.5610273958332,7319.228284349829,-3.584010893680971e7,3.5477898398536116e7
0.0031100019687675803,-0.49437029382947917,0.00040699341580676253,36.90405364599635,1.5646901677649974,2544.7487445122865,7847.925409992626,-3.018991696521297e7,4.527245409499733e7
0.003100001979184099,-0.4940587478324393,0.0004017375424065201,36.66888449345191,1.6324261328131637,12001.376927858417,8643.418608103437,2.784079616833364e7,4.860381118633527e7
0.003090001989600618,-0.4947746586828112,0.00039250533434422177,34.700827571725874,1.5046009471606834,6290.137495801561,6544.54120680897,-4.008419376898992e7,2.945990945641299e7
0.0030800020000171366,-0.49360492174882337,0.0004066415862164121,35.897967968851766,1.7185739646953355,8734.90707651448,10301.886603004465,1.0662611342919065e8,7.915826342090517e7
0.0030700020104336553,-0.49290138563845465,0.0004064498858641086,35.97870948264606,1.545126294482383,-4054.3321379192535,6719.8193760546255,-2.3409165240869798e7,3.046996258066586e7
0.003060002020850174,-0.49321953312461075,0.00042474453367310106,38.45215347726408,1.7357518530803349,17904.780651428613,8831.983313418994,2.9846748680047303e7,5.4059537585677646e7
0.003050002031266693,-0.4920979780680152,0.00040840973055625794,38.137985456518315,1.6790679683634568,778.4315075118726,7026.439889204315,-2.1213033477874663e7,3.3510809169097103e7
0.0030400020416832116,-0.4927227864461304,0.00039480857054334685,35.09710745814531,1.5440685870748814,1640.9737481470665,7689.87595910841,2.312470436568914e7,4.398863288441496e7
0.0030300020520997303,-0.49194291445673405,0.00039770776326977596,36.5779575072286,1.538589817881822,9209.779564686058,6735.240772925277,-5.5158029736920685e7,3.449426696918552e7
0.003020002062516249,-0.49105435168597794,0.00040594639695473906,36.72482068778858,1.6111583365128603,11322.858550813688,7519.023794374768,-1.0725626614828655e7,4.705654149262711e7
0.003010002072932768,-0.4913036134232041,0.0004097017889478863,36.026128243464555,1.5640132515744223,2149.5268384992805,7093.4205219804435,-1.998969223968795e7,3.4069376065658234e7
0.0030000020833492866,-0.49069247006880296,0.00041133938031623633,37.5898213258839,1.7100395033406826,17783.306969825226,8709.103548924888,5.273381706111202e7,4.5178397997409575e7
0.0029900020937658053,-0.49020580559697546,0.0004329869247323531,40.06140528046786,1.7739244734004045,17638.144965941385,8222.072291147677,9.144987404017257e6,3.807933682245892e7
0.002980002104182324,-0.4896868285984067,0.0004292916688545804,41.14475443315904,1.8032087578970384,10293.096746034838,8253.101338671817,-3.0536030962492075e7,4.283541942513591e7
0.002970002114598843,-0.48915002992955775,0.0003923085937375577,35.88610834608772,1.4959155132458541,6321.723548825389,8685.634197233834,9.528498815478217e6,5.232981200619322e7
0.0029600021250153616,-0.4888955715965026,0.00040539102902200155,37.882869595716706,1.6760461124766655,3973.467894737495,8599.332820836182,2.0589921140254242e6,4.730517543294225e7
0.0029500021354318803,-0.488817452421172,0.0004412415091797757,38.85879253240687,1.925728849244012,24300.926078995937,12807.546840363279,1.4271177543016702e8,1.1229687374329987e8
0.002940002145848399,-0.48942706012874665,0.0003994450967680079,35.53936857953884,1.5659069714018412,-6238.783781458193,6950.580005051901,-2.6850668087624006e7,3.1346841849932596e7
0.002930002156264918,-0.4874415840039164,0.0004162058064434725,38.47969876448931,1.7245308633544563,-4107.854700726016,7848.3651776289325,-1.690696137073452e7,4.425912873573082e7
0.0029200021666814365,-0.48813127654566923,0.0004063489001949345,39.55644710740173,1.9352918031131594,18681.656379860684,12183.211152727376,1.552236125052821e8,1.0443689945021093e8
0.0029100021770979553,-0.48685898783781323,0.00042742059365851625,39.16178277614568,1.7742882925404253,822.5189285125223,8201.52347422502,-3.583826918339294e7,4.143630675963969e7
0.002900002187514474,-0.48642893056633507,0.0004318650801584654,39.94190489270869,1.7573504384164391,2697.9671785292567,8538.146584084254,-6.367891479064502e7,5.592901787569852e7
0.002890002197930993,-0.48617647412204407,0.00042168075590051434,41.678255720628506,1.8279716683879834,3964.9303141185574,9085.65244408441,-5.406714637560565e7,5.2339962624955304e7
0.0028800022083475115,-0.48646039752413855,0.00040799356532878324,38.09587812074471,1.5609528500502916,10005.574498812675,6795.288914869384,-7.193783891469364e7,3.3483025626201954e7
0.0028700022187640303,-0.4853708397432721,0.0004477708343128097,42.43107981598499,1.8706241088333126,9381.829905727354,10465.549428681617,2.142452449075812e7,5.3034765906269565e7
0.002860002229180549,-0.4864264664690466,0.000439269802263663,40.89150373992595,1.839290975499467,4120.467832918804,9239.595290352938,-2.7325693105854478e7,4.830001038018209e7
0.002850002239597068,-0.48428006968001597,0.00042901059072921805,39.74695008126198,1.7867229249082095,30189.394797149103,9516.38664672188,-2.8832041903052325e6,5.42188276035719e7
0.0028400022500135865,-0.48449523677448914,0.00039296927375940524,37.58846485927746,1.5669999013598044,15017.416115270495,6907.639923338288,-5.4823328253097735e7,3.565700680553982e7
0.0028300022604301053,-0.484067753060061,0.00044188261064731553,39.332745109603984,1.654011583041546,-8128.024249771612,8085.165892061982,-4.198076928473698e7,4.690443780263448e7
0.002820002270846624,-0.4838686682764117,0.0004184899087662965,38.85951840449481,1.7698881861126272,23142.554190825558,9758.340310832635,3.486511909063961e7,5.914690339079505e7
0.002810002281263143,-0.4831339996715268,0.0004189099724566267,40.44299858199839,1.8114840576417626,2202.675243737992,9006.466539075047,1.6398654360950677e7,4.329331200583341e7
0.0028000022916796615,-0.4825695738093342,0.0004176609656011399,39.895868626340985,1.6934077173355113,19246.89613552547,8354.68549951609,-3.326565744099821e7,5.660940594577645e7
0.0027900023020961803,-0.4824726287370131,0.0004312832531345923,41.626863053294905,1.8063819100737264,13185.73886524102,8997.662906818465,-1.813351308718151e7,4.248792385740751e7
0.002780002312512699,-0.4814318809455171,0.00044313145425808236,40.47360753863123,1.8372682890961387,8131.247076212061,9729.877432475341,7.401061781532247e7,5.0122219295865834e7
0.002770002322929218,-0.48131552490579116,0.0004260986137765158,39.3297875673885,1.7643806303382459,15025.088356536315,8754.867866682278,2.259361546902483e6,4.74060043763219e7
0.0027600023333457365,-0.4810531375328782,0.0004379468051166783,40.31866115374066,1.9342542338496667,7111.91999533566,9071.101969394702,3.636057817935937e7,5.126241732976415e7
0.0027500023437622553,-0.4804134428763585,0.0004377976626235343,40.59008021739119,1.8967269103456257,25991.537435451337,8562.610682402423,2.8826833925058357e7,4.5237828747947395e7
0.002740002354178774,-0.479908701682386,0.0004344679679724842,41.300445940575315,1.7288273468812003,8018.36205323641,9521.85450377009,-3.3229046823041797e7,5.058842817551918e7
0.002730002364595293,-0.47974401662186034,0.00041886963884809074,38.987314995854675,1.901969047144239,11470.989358666182,10812.142254025723,1.2231326444068936e8,7.052636708453295e7
0.0027200023750118115,-0.47953605096331214,0.0004288613668012376,40.36865921931928,1.8560238190584728,24725.906306728884,9277.066768435463,5.726451557318502e7,4.92431959032167e7
0.0027100023854283303,-0.47882732473258965,0.00043734090386039916,39.48623425605317,1.7518079394496187,25467.972703923788,9058.23150410757,4.654785453145268e7,4.919211419177317e7
0.002700002395844849,-0.478014326249099,0.00041076694312429537,39.742554315069114,1.7874018724891778,20486.912230825008,8691.688669397021,2.0236509317207985e7,4.040757759247109e7
0.002690002406261368,-0.478286943957681,0.00044275652872351927,41.23356106434553,1.867713277939876,-8448.354146698292,11580.292020717778,6.962389986052532e7,8.163218473916407e7
0.0026800024166778865,-0.47734608111195387,0.0004127731338797011,40.58118770781543,1.8460165530437551,5921.17698284184,9808.974525608292,1.4316469255073654e7,5.276229354069126e7
0.0026700024270944053,-0.47688996667753986,0.0004478714408380042,43.73334207340164,1.9935586667284215,9509.113852080578,9675.691363671851,-1.8333499189969245e6,5.3764240345195174e7
0.002660002437510924,-0.4766238661832394,0.00045141268162731145,43.06569902728887,1.9044789724689224,16289.44693481674,10387.104938631406,-3.8447946483186516e6,6.885968617155494e7
0.002650002447927443,-0.47671475420017423,0.000432198692867309,42.33202030929844,1.886824288488455,1528.8161386533889,9028.62550187535,3.7306652553200446e7,4.343214596893512e7
0.0026400024583439615,-0.47563024613097576,0.0004696127409818453,43.06790878103712,1.8613501942469879,23054.991819424722,8973.071260837829,-7.174721043446587e7,5.26323407446932e7
0.0026300024687604803,-0.47526730266411216,0.00043728908756530163,42.91280807390605,1.8994048075644672,4683.946585855921,10913.338414973865,1.4488924814526549e7,6.155772754722603e7
0.002620002479176999,-0.4751683491970324,0.0004642361629379144,43.21972141276076,2.1533023137651774,28212.007759675897,15516.22489286773,2.2108612258318123e8,1.2866108299923548e8
0.002610002489593518,-0.4746860600454055,0.0004239395647834419,43.38635962258318,1.9931712016431735,-11741.79624167635,11228.822259599589,7.62093336024476e7,6.928067492948449e7
0.0026000025000100365,-0.4740817420296194,0.00044062233519090075,42.776465449647155,2.1220071010871244,22869.21254164492,14573.485071470193,1.490949178766893e8,1.4252428525840044e8
0.0025900025104265553,-0.4736072850859356,0.0004623677303374588,44.46742516613845,2.1491600746328676,14162.10914224564,12321.176463364214,1.2682608474867474e8,7.191389472723734e7
0.002580002520843074,-0.4736150408001534,0.00045491007477301373,43.64265690870574,1.9190097857462953,8761.689237587028,10783.274434291545,4.3459615950141326e7,6.108094874246698e7
0.002570002531259593,-0.4727021948019384,0.00044914444836238726,42.71105896828377,1.8237072908567504,4742.96040353536,8425.322000364496,-2.021289209893377e7,4.212640259672133e7
0.0025600025416761115,-0.4728089281370105,0.0004552836027491314,44.49854467594303,1.8505067718107013,17405.76251655557,11680.378096944987,2.243545587588226e7,7.477196257791616e7
0.0025500025520926303,-0.4729813535525729,0.0004180679869368573,39.68618329782028,1.638842043491693,4521.341461381462,7862.197317783835,-4.596011435499863e7,3.952051067652725e7
0.002540002562509149,-0.4722306393306004,0.00048672374983890987,48.310173405247966,2.170300018816024,19223.09081318334,10799.71592565916,-1.8750900857765775e7,5.738548678084945e7
0.002530002572925668,-0.47141289146398446,0.00044235816089090917,43.11986176533528,1.8986828894503789,9102.355099328499,9808.544636362943,8.654355461793812e6,4.9033674479794465e7
0.0025200025833421865,-0.47105492607704996,0.00043833766942249873,43.14882430607736,1.975644052411654,-1911.6969329697004,9010.616222096767,-577127.7561745988,4.813235428447401e7
0.0025100025937587053,-0.4702413089539827,0.0004292796780111087,44.87739068278803,2.0712740054171,-9982.383677572503,11088.18488762312,1.9465459066219967e7,7.487284797285408e7
0.002500002604175224,-0.46971969855756474,0.00045574414500417984,42.91737037342259,1.8774386294494694,10790.08739130438,10189.871369041613,-2.0865443822480563e7,6.076515028432187e7
0.002490002614591743,-0.47030327717850895,0.0004317620047061668,42.009036539293646,1.8351661508678403,-7754.610659103153,9904.938594228912,-6.171014905815106e6,6.172237139816955e7
0.0024800026250082615,-0.46939226115510574,0.0004562534826456533,45.337650110145084,1.890313657981638,16252.594334052616,8217.404857253763,-1.5726611353985295e8,4.6057896094559535e7
0.0024700026354247803,-0.4685045552316017,0.0004652339395075101,45.01615753156746,1.943623312971037,10503.245725162606,9823.883277782792,-3.83726406628771e7,5.264739302300249e7
0.002460002645841299,-0.46873033019677235,0.0004431997053593859,44.05457594334304,1.840265916285641,17472.763539532538,9084.425370997822,-4.854150165757426e7,4.853738129807313e7
0.002450002656257818,-0.4670909650024693,0.00045583279205006777,44.86352128456755,1.9950783691065663,15549.538504116852,9927.05171611391,-3.1638038050312094e7,5.801398016794367e7
0.0024400026666743365,-0.46803110805112275,0.00045982892735057986,46.942635722830445,2.0064661333830522,-1851.8575416786596,10066.036069719003,-1.0547361323861358e8,6.324738742388763e7
0.0024300026770908553,-0.4673918707326958,0.00043546788417626187,43.30580840746003,1.8428291957150478,7140.321151509981,10081.133683825166,1.6800637702870904e6,5.436941277922159e7
0.002420002687507374,-0.4663310604235164,0.0004559120819067191,44.30997568060502,1.962460358848895,19944.730705713202,10435.04730424144,4.740853301068337e7,5.259395289923573e7
0.002410002697923893,-0.4661154693032439,0.000445533751508139,44.31779810008825,1.9037396321661313,19368.78677981915,9057.081863878715,-4.721574655524694e7,5.1137175803301536e7
0.0024000027083404115,-0.4654557914401056,0.0004543334180790558,45.41349003741867,2.0644227042564993,20224.488041248445,12138.018455058598,8.364547893779902e7,7.112535013516045e7
0.0023900027187569303,-0.46454898418756785,0.0004587206898520492,46.10268126270197,2.177700345751218,11170.18339664319,12303.523384159844,8.822952471212246e7,6.6653265382031105e7
0.002380002729173449,-0.4652789011065073,0.00044628831669005415,46.796121459655126,1.9289061624219759,4678.976764943358,10601.428718938145,-6.967065146070929e7,6.718876898289633e7
0.002370002739589968,-0.46420685351102536,0.00045472212585246274,46.24199196435761,2.1637906307762527,18402.026132251303,12730.266736626776,8.563202297174595e7,9.152199320535834e7
0.0023600027500064865,-0.4637911215058983,0.00046532823396288475,43.90849393646405,1.9858407117232757,7472.271323611884,11306.31920264898,4.763473368252653e7,6.056784910298089e7
0.0023500027604230053,-0.463174654142128,0.00047759268383395506,48.016376052346075,2.2345503030973783,21087.72146349419,13627.038151030329,1.0975314915938829e8,9.422821385940436e7
0.002340002770839524,-0.46291735533441175,0.0004500701642523278,44.00903263811305,1.967384093191951,1809.8707676658657,9736.87899003508,1.0138212222321592e7,5.402948624413952e7
0.002330002781256043,-0.46219564734687507,0.0004708649768408479,47.55046124992622,2.12770275678407,12022.888037870487,13713.716571405112,6.287594778871082e7,9.9992726499103e7
0.0023200027916725615,-0.46227460424318373,0.0004915278486268809,48.04317476521916,2.1015424355663956,34672.65518501247,12152.414853856328,-2.8697484867193576e7,6.920299601102583e7
0.0023100028020890803,-0.46181230122220984,0.00046826627510962226,47.99902784572113,2.1881691870091133,7298.394065639506,11270.06206744135,-5.361937040267417e7,6.4981479624073334e7
0.002300002812505599,-0.46055611519648937,0.0004705018168556864,47.68078943008434,2.273533806177208,20272.603278921575,15168.466634577151,1.4792599946556985e8,1.2748582669341652e8
0.002290002822922118,-0.4602321612464001,0.0004892335564528203,48.70780836879203,2.1286361689342432,21638.210513258757,11403.445373748831,2.9412807670327656e7,6.5030503128907934e7
0.0022800028333386365,-0.4601042843119424,0.0004601126534403797,48.55945920468545,2.1656832208962817,19825.952564823096,11366.310068347966,-1.274745486397951e7,6.271815759888369e7
0.0022700028437551553,-0.4596133703074904,0.0004592648500844823,48.13734468531681,2.1603914861447056,30707.950391347968,11466.33101258495,3.2243412760333035e7,6.406558508488683e7
0.002260002854171674,-0.4583904522285045,0.00047559106599706077,48.59406662028018,1.9705991421720443,9390.047651452944,9648.869770742567,-1.6368215690233785e8,5.097897542562509e7
0.002250002864588193,-0.45817388337506737,0.0004637106418688796,45.68738503336185,1.8768709751482693,16328.523239904023,9333.650345321033,-8.17142874429111e7,4.9407472335979275e7
0.0022400028750047115,-0.4584843644057944,0.0004735379489023514,49.05360641171396,2.15001976900152,9794.610355967248,12459.513558310648,-3.2490020079310242e7,9.542065500135969e7
0.0022300028854212303,-0.45797210796949694,0.00046958362796123036,49.41206935606358,2.259170036358006,22157.26906049354,13180.08760999591,7.500721434606165e7,7.931415303174645e7
0.002220002895837749,-0.45752729851758595,0.0004964266672214821,52.73732749043843,2.2599541531664196,18363.629400740065,12944.967226880806,-4.760712283206419e7,8.107609956491022e7
0.002210002906254268,-0.45612826127636835,0.0004595366331851151,46.583067153389415,2.138583704598954,33990.891581174226,13800.501882444903,1.2924111547028857e8,9.638075782128432e7
0.0022000029166707865,-0.4565819614416867,0.0004841036574444704,49.769264405024394,2.2333846571486315,914.5230222576497,11854.891514572011,-4.163216196976846e7,7.276984338512602e7
0.0021900029270873053,-0.4549731461653811,0.00048072331024203216,46.90166862201206,2.11572487308129,19324.277725960463,12617.893819250523,-1.0443552665526912e7,8.636168638653955e7
0.002180002937503824,-0.4553793719468286,0.0004782120001307598,47.092365455104144,2.159479120747791,-6915.938102940812,11382.18872233595,1.8433268856199265e7,6.57671909770795e7
0.0021700029479203428,-0.4543470916984517,0.0004614588089699356,47.43539598186994,2.227806833030471,31365.449714007373,12927.854803994884,6.2857403718618795e7,8.150343644836666e7
0.0021600029583368615,-0.45414671519996197,0.0005077541630339676,50.85668224821629,2.2032796756723556,13145.4375485977,11694.680984527851,-4.5595857334025204e7,6.429414518866979e7
0.0021500029687533803,-0.4540550012930508,0.00046576083525732805,47.49265203583361,2.133033410000363,30729.80636086608,10778.993684802448,-3.420170531199665e7,6.2636679826421574e7
0.002140002979169899,-0.45280433122030855,0.000502515630846335,52.59386673315182,2.3745498481772467,28359.360577501167,13079.940262938759,2.452769119436638e7,7.870277780699046e7
0.0021300029895864178,-0.45263797732332806,0.00047539864670649714,49.41766073516184,2.237501208836811,13890.914516013174,12153.248397367519,-5.94120506390127e7,7.157498097121744e7
0.0021200030000029365,-0.4521787616917314,0.0004758688329101419,48.022039792795475,2.236138999451413,26129.623029472714,11482.894530684882,3.07956160843417e7,6.335854084994407e7
0.0021100030104194553,-0.45116533910027884,0.000463493278206874,47.195716263409054,2.1112658467749057,8832.232945141217,11459.187647764744,1.0352368182062173e7,6.747862989091712e7
0.002100003020835974,-0.4502245164841373,0.0005051569003165522,50.95796809254668,2.303337639986407,28979.29238665272,13904.135067927216,9.256442564729814e7,9.084961134604044e7
0.0020900030312524928,-0.4501886684728642,0.0004881979272582401,49.34395956326071,2.3069997991512676,-2360.987453147332,13480.365064252888,5.363109073347907e7,9.046718532716827e7
0.0020800030416690115,-0.4493670158971512,0.00047257753056605616,47.05220365783537,2.1560449345386328,20849.141413268826,13985.655751885897,7.778407376099716e7,1.0062091338797085e8
0.0020700030520855303,-0.45003166438981557,0.0004719909334652831,51.34227885410898,2.184290117347458,14462.532972315883,12565.862673981926,-3.602786908498336e7,6.999692935779813e7
0.002060003062502049,-0.44918054488325093,0.0005061781985791394,52.43793685996783,2.229091511313423,31779.844201906046,11335.65788175879,-1.1318232907137205e8,6.751105265148498e7
0.0020500030729185678,-0.4492247558330513,0.0004772458358118458,48.481200607869525,2.0973731248421355,6820.829177860373,11010.866503638224,-6.949511834552915e7,6.44494695614041e7
0.0020400030833350865,-0.4480548000731702,0.000472897113781576,50.92097744554271,2.315897468008754,14868.616024079705,13049.877918142627,2.6769689057484787e7,7.884666756189254e7
0.0020300030937516053,-0.44748384851483625,0.00047655571425748213,49.48838790037392,2.1071771858991655,3872.1700127706176,10781.036417911551,-4.4230743231809e7,6.470750275759314e7
0.002020003104168124,-0.4476017883940743,0.00048496164683430406,52.484196203250235,2.2259098588211854,20177.46339777335,11581.291709575537,-4.4905932121790886e7,6.577466203314019e7
0.0020100031145846428,-0.4465182436139398,0.0004709975502919537,53.7831859257994,2.4407875340643312,20409.16029506933,17082.647782926488,1.1784649594167568e8,1.4317977894055825e8
0.0020000031250011615,-0.4458038928284383,0.0005086392238094323,55.870876424880976,2.506247792225541,35410.66452937903,18585.839272747064,1.4886549777636167e8,1.558609994465673e8
0.0019900031354176803,-0.4454221036162716,0.00047218141640724724,46.608131034430414,2.111203368051828,6079.390412900299,10352.811688581029,-3.8238183196473205e6,6.262503677203531e7
0.001980003145834199,-0.4449046210854109,0.000476809070596174,51.80045559687726,2.26391571423129,23023.679962770795,13666.15997371119,1.4703928642562617e7,9.860760141286191e7
0.0019700031562507178,-0.4447594861087142,0.0004917518187121645,49.98433278705878,2.2391598406838766,16575.71232829583,12662.772628088187,-2.2482341239108875e7,8.484151440625903e7
0.0019600031666672365,-0.44410252904344233,0.0004989471036164381,50.642849127708686,2.2357314030973128,30091.092441465276,13295.911029379602,1.8820841229704328e7,9.496714585270622e7
0.0019500031770838203,-0.44315550474331006,0.0005303255610604679,58.94610042041593,2.8689426876360686,3859.642427113801,24519.098306222437,3.302544103477032e8,2.8671061790376467e8
0.0019400031875005472,-0.4430588422123318,0.0005156522968419387,52.52193058350304,2.2796003548813406,15816.761106843904,12247.128291323403,-2.920712525949525e7,6.965547492650728e7
0.0019300031979172742,-0.44261224632986923,0.0004936170239982432,52.86742500151677,2.2041790984648695,26222.779117820304,11869.66959955116,-4.731133316605258e7,7.126081426528293e7
0.001920003208334001,-0.4424363661696508,0.0005011586053250241,54.932639641975534,2.3378357446370237,8870.773151848978,13254.826725315132,-1.0971186337595963e8,8.729864244911812e7
0.001910003218750728,-0.4416138755254374,0.00048397313157208066,54.304087720023986,2.4078871344367956,41133.906552156324,13192.067484248724,-5.029407669788847e7,8.387854211631857e7
0.001900003229167455,-0.4409176548646172,0.0004922833865680529,52.054220213343115,2.253251134100767,8992.999609140272,13207.254465633883,-4.975133800733316e7,7.358916688821974e7
0.0018900032395841818,-0.4391337720616639,0.000462418942447645,50.40411474205402,2.166323231806092,27322.41487947866,10526.004813302729,-8.704062550488041e7,5.356255217074159e7
0.0018800032500009087,-0.439224787995012,0.00046176133643387364,51.762577026767204,2.2382428834986423,17168.31658531555,12419.97635013086,-617427.4405783368,6.442185604455952e7
0.0018700032604176357,-0.4396492984542551,0.0005054606467968369,54.42079926693961,2.4576665564733107,34636.808660639676,16394.233621432133,7.965599983780488e7,1.3839494354890507e8
0.0018600032708343626,-0.4384589457853378,0.0005082602051441311,60.9912516421647,2.910547496183972,48043.50771781701,23616.265288086797,2.1186170768519068e8,2.770072294664262e8
0.0018500032812510895,-0.4387641194776023,0.0004909228776583837,52.30437665128706,2.323367309158253,33625.4099564769,13113.114168241285,-5.789754469327968e7,8.638808620235935e7
0.0018400032916678164,-0.4374267456469964,0.0005001804633846633,57.30267061327215,2.4610729108087637,15942.512084865026,15235.761621857671,-2.7241400018502727e7,1.0758676465293667e8
0.0018300033020845433,-0.4368906003150795,0.0004948260494157385,52.69818319851175,2.365014954641388,-5343.420421872411,13614.390622386114,8.460142283388534e7,7.418755969765843e7
0.0018200033125012702,-0.4369415388398023,0.0004947196552297993,54.14118097154649,2.3960787612703967,54197.12615392012,12669.98799796543,7.185782280760466e6,7.307323884648037e7
0.0018100033229179972,-0.43569832633004224,0.0005060044739926038,53.71837725156428,2.4901297835940195,31901.437101085052,15346.192638372395,1.7620725397631076e8,9.8111920286441e7
0.001800003333334724,-0.4353330816756112,0.0005205698136132511,60.2363995569138,2.7446418848284404,39149.36932298633,16969.742891026715,9.384597838517407e7,9.847651501929195e7
0.001790003343751451,-0.43537604501927224,0.0005020939372010472,54.664346868713054,2.4168535960351543,26590.939950414227,16238.95270740435,9.117052933521585e7,1.1246101041055454e8
0.001780003354168178,-0.4348478566874787,0.0005092247067039639,56.57126795306865,2.4072161016100377,25595.326334044374,12241.781921485219,-1.6573180633883333e8,7.65560779065654e7
0.0017700033645849048,-0.4340393127929466,0.0005259176680416553,57.38385084977885,2.3514321701273126,36970.721754635844,12426.049666430514,-1.850477159990896e8,7.912412831486228e7
0.0017600033750016317,-0.4329155953044244,0.0005006407962858932,54.190758239225985,2.4528986890860116,14929.724108010585,13917.172818761039,2.8394585593101695e7,8.616982089909686e7
0.0017500033854183587,-0.4319333814901487,0.0004980170214795443,57.14726411443389,2.472247680516705,6274.123548878982,12695.071946812546,-8.938130417597099e7,7.782681948165959e7
0.0017400033958350856,-0.43150665028949414,0.0005261604452368425,60.666472955286025,2.6208951031192815,14861.605231214127,14447.566067721298,-8.568428821537401e7,8.836591771991985e7
0.0017300034062518125,-0.4316666866607154,0.0005099557938422676,58.72097898799842,2.6892845258000597,40810.79049194108,16974.849473786766,9.779692905117641e7,1.0984381443851027e8
0.0017200034166685394,-0.43114900043884175,0.0005197679623610453,58.68233145491043,2.415640639563888,18306.21867815901,13546.664399611838,-1.7981348211720347e8,7.476371796872564e7
0.0017100034270852663,-0.430259136714845,0.0005047269546492531,60.17028643324277,2.6319393996002622,-4844.388479960156,18972.23102473802,-2.0463014455702115e7,1.7738685221883124e8
0.0017000034375019932,-0.4304602628047898,0.000499576644504701,57.28560457478336,2.6961713959501488,43607.39388707607,15425.657542653942,9.670948089464463e7,1.0209519713110688e8
0.0016900034479187202,-0.42874714322211976,0.0005320593772762989,60.80740203196778,2.7348674891098064,46043.34391854496,16444.531927698186,2.4500717778117154e7,1.2312683245224229e8
0.001680003458335447,-0.4280027301075651,0.0004975711417264973,57.9205859641633,2.4624709257053308,1949.5357438582223,13805.748697525649,-1.0853287555011559e8,9.092551727445982e7
0.001670003468752174,-0.42730814766322234,0.0005310933880422324,61.48771466139232,2.649648765188272,54749.76451883255,15787.259692680153,-939039.8953716449,9.900178197312497e7
0.001660003479168901,-0.4276410735062345,0.000505508681776784,56.107386858665265,2.5161818993763228,18499.250134876624,16831.088521420716,9.206071525544833e7,1.2380491759331731e8
0.0016500034895856278,-0.4264993987784774,0.000518529414375777,58.909156284200215,2.5646195071798155,27987.4830522399,16992.050830747212,1.7173773589737542e7,1.5283415910368025e8
0.0016400035000023547,-0.4257626023809772,0.0005007718410365235,55.85820150715294,2.578236740898735,39647.30229240209,17583.22284211657,1.49589574379851e8,1.3726291899017313e8
0.0016300035104190817,-0.42531240201868004,0.0005289676995435159,63.23875132226877,2.697129665868012,27484.95161195022,15481.155592253564,-1.9081325498917878e8,9.915551378623402e7
0.0016200035208358086,-0.42496287971450125,0.000542994099509953,63.30259806709969,2.9110511551438805,35749.99296560599,16863.148013591122,6.036400339257916e7,1.0680759725151211e8
0.0016100035312525355,-0.42419796050943337,0.0005410845554018716,61.580557617987,2.984718648411791,46460.03458090694,21651.08100337667,1.8365377868132377e8,2.2772492586018327e8
0.0016000035416692624,-0.42320948227399435,0.0005415180777419236,62.70463051797683,2.830197051505326,32421.2414167989,21755.061005372063,2.2906162487776972e7,2.3378368783671486e8
0.0015900035520859893,-0.4224978952632741,0.0005264106500261978,64.15139188341053,2.6996683120644924,28236.36852542813,15972.00250845439,-1.8952316516711572e8,1.119780262747681e8
0.0015800035625027162,-0.42239824813810023,0.0005517113501129488,61.04683432106756,2.7978448141563956,-403.0932334096825,19725.58424059404,2.0677363661687237e8,1.6076849632371917e8
0.0015700035729194432,-0.42220133953817746,0.0005393491950415557,60.64672843486071,2.4511055763889398,10143.805856478964,13164.757410782397,-1.701401043886171e8,8.068518068902998e7
0.00156000358333617,-0.42193156847838115,0.0005438501446048227,65.4015528479969,3.105432646326213,41236.85418582191,22310.81327501077,2.1373727641628608e8,1.935286236459905e8
0.001550003593752897,-0.4206008611495782,0.0005255053050203563,57.482491975512886,2.477232823843552,8621.393971285352,14248.270225189006,-5.440516712844787e7,8.677689664976421e7
0.001540003604169624,-0.4196291328139497,0.0005424907240330378,61.69621959864418,2.6322835034248517,50564.51073385913,16466.13597820975,-1.4805904789874533e8,1.1554338522840025e8
0.0015300036145863508,-0.4189266872798953,0.000534198721727835,65.62165244311606,3.007491530507709,25592.605878812738,19784.73397991437,9.830334825783472e7,1.3425996007271662e8
0.0015200036250030777,-0.4188092026272102,0.0005746944114702328,69.4218059628598,2.995861827079302,17736.770111179685,20647.70255772518,-4.07361836234442e7,1.6002125354965413e8
0.0015100036354198047,-0.4190399317231586,0.0005716862714152675,68.3553651167966,3.1993349340958064,62988.51260437558,22766.270705771138,1.7451708326942363e8,1.8242567830206287e8
0.0015000036458365316,-0.41773640237560833,0.0005361932944225236,63.534382193513856,2.7201350761868213,38671.3218632089,17628.382231826617,-3.288910105083859e7,1.2175861858124097e8
0.0014900036562532585,-0.41649068200536266,0.0005356787860805762,59.98654332508981,2.5016797168956804,19071.131802667063,16780.973831714295,-8.43643908947557e7,1.2446333821333344e8
0.0014800036666699854,-0.41548406842470254,0.0005379810343432623,68.30210118360739,2.9591830503907373,17545.69707296643,18922.728636533535,2.4609681580394123e7,1.2513777254758145e8
0.0014700036770867123,-0.4154223916722757,0.0005177213535073501,63.75832542749785,2.686049867833916,30284.85136679551,15855.09768153294,-4.564989621675346e7,1.0678053968911433e8
0.0014600036875034392,-0.41439798173270354,0.000575845729794946,67.15418034588919,2.810176051469323,54003.66984110942,15672.48079656864,-1.4444486706560355e8,1.0282900999081622e8
0.0014500036979201662,-0.414700293693289,0.000567758711335895,66.01773734551661,3.028692790868525,40579.5351703468,21309.01947186951,3.626390583851371e7,1.6805917099636608e8
0.001440003708336893,-0.4122910891869895,0.0005522616928337554,63.95188239336797,2.936669620942104,32860.582476632655,24705.552769207323,1.3085070539569603e8,2.856289656851438e8
0.00143000371875362,-0.4122882946213589,0.000549240544607,67.79873527028134,2.9519288219200956,15414.498133381629,19533.929722473134,-8.590276640464789e7,1.3146816174232678e8
0.001420003729170347,-0.4121168494672889,0.0005685101910607045,72.76245415857264,3.050522849564907,36043.54081051351,18822.516022200416,-2.098722580746037e8,1.3566277377990887e8
0.0014100037395870738,-0.4118081340056674,0.0005875252271917152,72.63836561418957,3.1745270729275497,36993.655820918495,20479.277306056505,-1.0545660209899898e8,1.6441601625342664e8
0.0014000037500038007,-0.41009277022944474,0.0005323872951989885,66.27251988134245,2.90377230763328,50701.27814213416,20884.16874743332,1.1680336576945983e8,1.8549099421199757e8
0.0013900037604205277,-0.4096219830231464,0.0005494624906259003,68.63617939692591,3.0483798798299784,65668.00086142968,22210.03242072534,3.1503777249619532e7,1.6292478281907526e8
0.0013800037708372546,-0.40947040034365445,0.0006061092036500536,74.3299487070321,3.360477970215217,54238.06501577704,25399.66900268024,3.587410208737806e7,2.157075170567358e8
0.0013700037812539815,-0.4081388492845052,0.0005523596679255301,71.9452777946925,3.106136172221673,31126.208675682075,19414.063675959016,-1.4318797555215913e8,1.2489203565584159e8
0.0013600037916707084,-0.4088226286411738,0.0005587401513166402,72.5539142280407,3.606137226354736,74641.87087426984,34356.58213355255,7.818019266325562e8,3.610247435121336e8
0.0013500038020874353,-0.40724803731342507,0.0005795043566038322,71.43442375824584,2.9716958209711963,47623.13445674095,19204.643480405794,-9.243254574446866e7,1.3440389233269894e8
0.0013400038125041622,-0.40668293020054347,0.0005817890384966957,69.64761210230762,3.062137932944671,255.2704876793748,19741.204014171704,-4.3644526755888484e7,1.4004797508223194e8
0.0013300038229208892,-0.405182501035588,0.0005660711265029618,66.72889345660775,3.0127112552619697,7719.1465621303405,17483.712294143068,-5.796263023214336e7,1.217831722423914e8
0.001320003833337616,-0.40585654121033443,0.0005859287810863003,76.51533792421638,3.674274239612926,42517.1337391234,28467.943313679178,1.6627045103745618e8,3.338464393912089e8
0.001310003843754343,-0.40458013116875224,0.0005882449984769849,73.12403771164065,3.2176335547254773,22346.348936917646,18652.968475126756,-1.1631867248739244e8,1.3013582591614999e8
0.00130000385417107,-0.402934898338854,0.0005693936967935096,66.45059799894692,2.8505847367133246,30552.42962076522,16650.188224084566,-1.4714806297897542e8,1.0690479334801848e8
0.0012900038645877968,-0.4036478147207643,0.0005462595444039385,69.11495137461263,2.9426156153412166,29387.795539145678,18285.62585015845,-1.4570035420304674e8,1.2310726179091397e8
0.0012800038750045237,-0.40143795434239293,0.0005666734072968489,74.98849097236362,3.525096678179705,48668.431173577366,24656.747235260787,1.3173547395280151e8,1.9858571678483108e8
0.0012700038854212507,-0.4011391553163525,0.0005916597723320063,70.68522322438423,3.0958498613206547,61442.48860856856,19991.690688779378,-1.352665708828106e8,1.4891930216377336e8
0.0012600038958379776,-0.4014211245644144,0.0005933302085984524,74.25980362311324,3.527247158811137,54589.08859257118,24035.781940882312,1.6030556504820126e8,1.6877495592211825e8
0.0012500039062547045,-0.4000078355212989,0.0005923458578127879,75.4485753720987,3.3086274260889446,66030.41091581745,25285.424592516894,1.2656866550627875e8,2.2242815295464197e8
0.0012400039166714314,-0.3993841048415034,0.0005629272585776044,74.00353750271113,3.294856802065266,59298.32687519629,22409.865678063965,6.846882680113073e6,1.7240158733174267e8
0.0012300039270881583,-0.39849001260197553,0.000559561799096572,73.46273500739416,3.2811402194265287,34608.8135746331,19843.454544714008,2.6017230971927427e7,1.4253894086588323e8
0.0012200039375048852,-0.3979883351512467,0.0005740171580125935,76.97890210110542,3.509332596554768,29592.76147566425,24489.690200996825,1.9057158139938512e8,1.7429726379132643e8
0.0012100039479216122,-0.396611210628814,0.0005834894391369842,76.189525787068,3.376853147095793,10859.77028431532,22301.283343400977,-1.284814767988275e8,1.5047909325650004e8
0.001200003958338339,-0.3953137395888998,0.0006306659840021947,80.34174548752252,3.5143482417529266,62307.181599741154,24626.386977271013,-7.749284715599114e7,2.0053538234778282e8
0.001190003968755066,-0.39629380054502034,0.0005548616392194675,73.10750079595623,3.3744436905828983,24125.04707121572,23985.35991686791,6.697937948932914e7,1.960128825356641e8
0.001180003979171793,-0.39474722492233844,0.0006031731564866012,78.54414459001168,3.43116222987065,74329.73769105111,25186.302609817154,-1.8678622615811282e8,2.1658907645136526e8
0.0011700039895885198,-0.39467112593640774,0.0005520658076721256,68.99741983169096,3.3680257378105534,63571.04594490014,23255.875694139268,3.262756663756186e8,2.0794393797110593e8
0.0011600040000052467,-0.39320836066829745,0.0005842925263460681,73.41237223750817,3.863536586170835,78390.84574982642,51815.0002198529,1.0032968725941348e9,9.675332588965288e8
0.0011500040104219737,-0.39199538363789055,0.0005973165527031102,75.87268299638937,3.4645468702345594,58135.97907668714,27073.065868520465,2.235473992730702e8,2.6501447406662402e8
0.0011400040208387006,-0.3926462708077461,0.0006107911133359827,81.22380491898782,3.726029110826201,56995.21727737687,26381.962938061664,2.0609405598482296e8,1.9968831471040514e8
0.0011300040312554275,-0.3916208140266242,0.0005870013140938835,78.38823208650489,3.5209289513970425,33073.30607662336,21421.614976788504,-6.957787094483839e7,1.3767711816619262e8
0.0011200040416721544,-0.39033120618885697,0.0006067266867465569,81.47457654034596,3.8475361140533337,81142.38165301284,32265.04707313047,4.8947678061328167e8,2.8387305855644983e8
0.0011100040520888813,-0.39061395783681646,0.0005838227661369632,80.02259885118333,3.6543023292695875,59471.74522781136,30609.06832102568,2.726510155769474e8,3.2427548908078504e8
0.0011000040625056082,-0.3886619870170237,0.0006201126499042808,80.89955670165038,3.7267088750307513,72339.94754579877,27797.5021516483,6.583194825437687e7,2.4948589480737504e8
0.0010900040729223352,-0.3882641043648875,0.0006295073512816038,84.25687041803228,3.7526505553841725,84109.25223386496,26049.852025022326,-8.67097247564617e6,1.8275676215908846e8
0.001080004083339062,-0.3860454436511992,0.0006259694245727591,77.28203578692002,3.797041625580468,66948.30265865229,31994.396289737877,5.028386303880919e8,3.0842120924737006e8
0.001070004093755789,-0.387298007998695,0.0005797585693629605,77.62320961906944,3.48496810179398,11753.49208588388,26424.42126366388,2.1693996486823615e8,2.4609238947629902e8
0.001060004104172516,-0.3862472934302815,0.0005906652405306771,81.73195716291438,3.7729414825433967,37984.465187988666,31279.77160890693,3.953890897351199e8,3.000984210062447e8
0.0010500041145892428,-0.38285100457572313,0.0006619185481276609,92.84477005859289,3.9343980417644415,61528.42662539238,27436.803100270656,-2.1785759109354246e8,1.9526169267787212e8
0.0010400041250059697,-0.3831331897972943,0.0006225992816341263,81.37716688247605,3.5191443381137897,50693.035620809336,23890.36534060271,-9.886290259787244e7,1.7643876587929022e8
0.0010300041354226967,-0.38274891669480043,0.000593913402779254,75.44478858795674,3.058025727349832,60415.55303737187,20158.230674689363,-2.151303602238399e8,1.3214936926460923e8
0.0010200041458394236,-0.38252839850174675,0.000619734623083769,84.1899248115836,3.7823129781729032,106562.59242776535,28400.767647162847,1.5932111007553148e8,2.3111898243662307e8
0.0010100041562561505,-0.3797132711346236,0.0006315901582325654,86.42371235902493,3.9602441542881515,36387.21341021991,29005.926310441217,1.910036720375401e8,2.5834140312702474e8
0.0010000041666728774,-0.3800247462025829,0.0005910062948016347,80.54487278640349,3.631782211715642,15786.155502952257,29300.788306302045,1.79381409406497e8,2.9424167073395884e8
0.0009900041770896043,-0.38018493611334336,0.0006539548269698612,90.50650962818386,4.040497915634394,76520.18743004535,30990.23351639894,2.377204792295762e8,2.355755214651146e8
0.0009800041875063312,-0.37810909966273637,0.0006231124901745827,86.13532681860067,3.895083178311714,77150.04625293743,32466.214639783546,2.37877295754362e8,3.066573302881607e8
0.0009700041979229899,-0.3772286583799027,0.0006215863427099879,87.55067656277288,3.7863880036577098,43597.239829200014,25536.49856136599,-1.5493032643004823e8,1.818605610890585e8
0.0009600042083396127,-0.37673817352673356,0.0005968298705122288,81.46456729015114,3.401794311386593,37010.301937687604,25280.227082326644,-1.516191788245261e8,2.053221115937534e8
0.0009500042187562355,-0.3762232582041933,0.0006391850666419309,93.86987609021728,3.9170700695780916,80112.11015706773,30698.44577411169,-1.6318144375989747e8,2.5728594839068657e8
0.0009400042291728584,-0.3744574311763867,0.0006752989331481464,96.57003608499758,4.137053876561786,31536.703197347673,28937.61652892388,-3.7157083434563154e8,2.340522446242009e8
0.0009300042395894812,-0.3743364913335712,0.0006774200279217814,96.92930954346794,4.343950090066247,73398.40753441141,40382.15773731246,1.9294054933302397e8,4.261685510768769e8
0.000920004250006104,-0.37292578982100066,0.0006404178971969848,96.84900266113836,4.644422445189301,75901.42666744927,39294.903277427446,2.9359406951068556e8,3.668405662855761e8
0.0009100042604227269,-0.3722503045579298,0.0006478453931607633,91.30828112494522,4.5359619368416775,178111.42410676737,46551.313213145484,8.403238387261801e8,6.472788573605269e8
0.0009000042708393497,-0.3720698982622511,0.0006319825607468656,89.98960568406288,3.930306048046803,40845.41441944511,27851.327004719613,-4.655116332029375e7,2.0751096670131695e8
0.0008900042812559725,-0.3690745396891934,0.0006629001368838632,90.93507622668409,4.594283450864028,120541.10925959294,48661.56515829082,1.0721330553099155e9,6.334365956489727e8
0.0008800042916725954,-0.36866365176013693,0.000678167909321691,96.69770562187824,4.341326064191623,80185.47186930636,32913.465919590046,8.749714158013085e7,2.479550435474117e8
0.0008700043020892182,-0.36693800893531,0.0006698934331550597,99.35230066240388,4.6709985346810745,66833.07291601067,43380.74863314601,6.169265987227951e8,4.232279639615984e8
0.000860004312505841,-0.36748701686979873,0.0006629128507008479,96.89980687723501,4.382272954206017,122671.81189113976,34761.24427000249,1.5570308631735325e8,2.9249249768812466e8
0.0008500043229224638,-0.36646678685487216,0.0006939002017981424,102.25548673503401,4.478621196695546,84077.45790998958,32632.209228782503,-1.7179027684308833e8,2.718789299516083e8
0.0008400043333390867,-0.36554772595170787,0.0006539316277030945,99.74820072027175,4.283100868490029,56338.172865632434,35855.806535983254,-8.628370380654244e7,3.10197499193706e8
0.0008300043437557095,-0.363320243347353,0.0006663698153033736,99.11745359074163,4.36298639677048,57203.86626275005,29657.107001757176,-2.7958511749814385e8,2.5221798491003516e8
0.0008200043541723323,-0.3629545847272951,0.0006516206026729848,98.02318478632405,4.596261494741453,109244.9187583706,38932.09539617368,1.8648375566547516e8,3.548819518014846e8
0.0008100043645889552,-0.36388443735066967,0.0006408425956117473,97.80690950205515,4.20697513610253,20732.080644072463,35500.15143507565,-6.10975977136736e7,3.01213651980855e8
0.000800004375005578,-0.36143937586984637,0.0006975610794630293,97.75922448439228,4.515026811978265,159333.98074850286,40831.870762866754,4.9360328434920555e8,4.272788028981011e8
0.0007900043854222008,-0.3591425984598484,0.0007109960498773227,107.08675466033141,4.565429561597349,126866.85856981286,40457.0010003683,-7.538241356712386e7,3.6815275018126124e8
0.0007800043958388237,-0.36014652760036064,0.0006606221834360284,101.386791011484,4.438617873667364,120956.74554018874,32224.464098411296,-2.784387296002889e8,2.4336450785676116e8
0.0007700044062554465,-0.3572700304696505,0.0007117694442227534,110.20719342952074,5.361949072234134,188704.30725873527,57587.51450468454,9.252631989288625e8,7.577965048285408e8
0.0007600044166720693,-0.35691672509822414,0.0007342603506352917,112.5266861306158,5.224590859129944,180850.7447769267,53210.81127160908,6.258953625535039e8,6.38166466963718e8
0.0007500044270886922,-0.355522374626157,0.0006730435037096909,99.30156782356171,4.502331828724227,30247.098253111053,34996.90810690261,2.030396186808655e8,3.194080385349859e8
0.000740004437505315,-0.3540811239996577,0.0006776361804757579,106.78347463389802,4.7172674136286785,126111.04949944718,41739.69136321422,1.3769111301888385e8,3.749498388073887e8
0.0007300044479219378,-0.3531986812626032,0.0006975046531414229,105.25819762822339,4.7178299212794235,128535.60606454418,49634.19415085648,3.70866022848788e8,5.745865327877997e8
0.0007200044583385607,-0.3527938763992764,0.0007130924085113073,113.56430541044922,5.343180884928085,114481.14245550534,46422.12309196981,3.5772509289082396e8,4.189131206426345e8
0.0007100044687551835,-0.35064452364903254,0.000754492685740098,121.54703059210401,4.871527478436281,145422.52319835362,45378.0634805941,-6.105551275181392e8,4.414555188706625e8
0.0007000044791718063,-0.35122222304991496,0.0007497328180467906,114.48796935547645,4.91980713041642,60899.32595401684,37271.397413227394,-2.7718699073404473e8,3.329822538750035e8
0.0006900044895884292,-0.3495507997474138,0.0007041207121280977,110.2855959471404,5.116623201913571,131311.88701839047,52656.26099120273,6.318782091660467e8,6.819501529659317e8
0.000680004500005052,-0.34887451831841676,0.0007261957148520429,125.73209952028607,5.739570126546414,194263.25648019952,60628.377939092345,3.781929232522404e8,8.062852984572827e8
0.0006700045104216748,-0.3470229426231143,0.00073110683158717,114.09600970815033,4.944041309430902,48666.04895559886,40866.96151645652,3.148365371593046e6,3.6709163392027056e8
0.0006600045208382977,-0.3458852216377011,0.0007288869310185912,114.08039902291246,5.210757359057186,90022.23286175731,43961.23263700657,6.328852942505967e7,4.4696020946501225e8
0.0006500045312549205,-0.34470632565338627,0.0007423569517347265,123.31360460542689,5.858767587223217,138054.46865296102,51089.28364624868,8.5488931148076e8,4.5825419396995896e8
0.0006400045416715433,-0.3433093057633878,0.0007473821839104291,119.51226515167068,5.312614674001356,176692.78619021742,48057.97751079885,-9.958653048514499e7,4.6118899933317363e8
0.0006300045520881662,-0.34208050473431406,0.0007269813495676443,127.10070476533991,6.09517479231322,186695.13737258525,55856.224639999826,7.077592410703719e8,5.959407309810613e8
0.000620004562504789,-0.34053521735015907,0.0007415633789015513,126.29495398795677,5.928447307327688,95449.89095842514,62196.58315642034,6.653217772923404e8,7.625478041371727e8
0.0006100045729214118,-0.3402400758941531,0.0007661930052862262,125.8066619181738,5.552076764031586,159040.74289525516,54646.46453090395,2.6180207783916017e8,5.125445043291786e8
0.0006000045833380347,-0.3370356647941626,0.0007238713896968947,119.25172067242897,5.445835288359976,66129.38057265189,48510.3074436415,5.96104293548217e8,4.302875626056275e8
0.0005900045937546575,-0.3364608445016252,0.0007798509763962802,137.4387414398645,6.661049989098268,165236.45559502157,67527.6672898767,1.6662459323740277e9,7.50834401707692e8
0.0005800046041712803,-0.33599142424213113,0.0007771642924493761,132.35380712728912,6.082711545521106,162265.9977657445,61591.504135461895,8.159299299916406e8,7.883302629832417e8
0.0005700046145879032,-0.3329546884820121,0.0007903366321498817,132.41947766143096,5.898595554291406,177741.47047087943,51856.620937694366,-1.9224332563716805e8,4.852568466826409e8
0.000560004625004526,-0.33385036961632275,0.0007583461646622915,132.46385018345674,6.123577175812607,135677.58022481104,55210.79579358147,5.39640547690728e8,5.3422795735800475e8
0.0005500046354211488,-0.33035334754475676,0.0007816589477022791,136.5312908932499,6.23428162978641,162504.37597029,60079.00018307394,2.4684821431852674e8,6.84333951453663e8
0.0005400046458377717,-0.3305118621032191,0.0007822278254158747,132.82823705580034,5.55591164637479,130301.30531455432,46629.94280786062,-5.38140701495297e8,4.013832152576641e8
0.0005300046562543945,-0.3300197775356521,0.0007747426425718109,137.4772419997252,6.5033090211335285,346082.8328403019,84003.54938243912,1.918337696572208e9,1.2864802375947075e9
0.0005200046666710173,-0.3279147207254575,0.0007878568942036652,138.40019857529853,5.830760698163002,134000.44093921187,52782.13895091208,-4.643716670036991e8,4.9408909047031e8
0.0005100046770876402,-0.3267168442434896,0.0008174778892381671,140.60483716434317,7.045704408630442,216183.7061416459,83308.02221638843,1.7623865652402782e9,1.346904404591945e9
0.000500004687504263,-0.3246117723820257,0.0008367959898337859,146.80602382553428,6.582640096871189,187078.97969961216,66138.72361436255,3.4349929949773175e8,7.59730967243746e8
0.0004900046979208858,-0.3239072852951608,0.0008277587980414912,152.95674394657095,6.766989538159667,199327.03461767934,62483.68846087004,1.5373205981302255e8,5.858076805585e8
0.0004800047083375518,-0.32181272215019663,0.0008695827520602365,152.72593803439878,7.633134252484405,279078.3511999559,100074.75587533833,1.8023599031763456e9,1.6533250040811243e9
0.00047000471875422665,-0.3198166110855825,0.0007871313687840447,139.02786392993937,5.897319977843485,147901.1531081992,52494.26708510758,-5.60849922059108e8,5.0437654002757436e8
0.0004600047291709015,-0.3204608337961708,0.0008331182719487711,149.99401683534853,7.3799179635273005,307407.88730174256,103395.10628249194,2.939735983111151e9,1.698476455040048e9
0.0004500047395875764,-0.31876690907391003,0.0008303255413739186,147.6027690504143,6.671549487688691,246505.44205172424,62963.12299795121,2.0479650707926098e8,6.348156313969834e8
0.0004400047500042513,-0.3150761384042181,0.0008055423512214611,149.40381511637867,6.363882146345531,201354.92939361298,70694.90936044039,6.882173850978163e7,8.388508100604061e8
0.00043000476042092615,-0.31430790432804295,0.0008301375280096044,151.98487368582758,6.8611261355594175,246152.6684671543,70849.41000293115,8.876133148724675e8,7.942170153280965e8
0.000420004770837601,-0.31295316650701177,0.0008540865811076915,151.15526168641102,6.851976057044742,101748.41378772842,66608.20831891663,5.106558976504405e8,6.08473892500417e8
0.0004100047812542759,-0.30923785218127603,0.0008662419057633459,169.8242425752907,8.29220435302414,358685.3636026604,131062.01326057367,3.689512640473979e9,2.7138900624585896e9
0.0004000047916709508,-0.3081348804716405,0.0008446383481668023,157.54112719429838,7.449320070787867,366380.51835345256,93681.31674926795,2.3246903366073184e9,1.281038062864197e9
0.00039000480208762565,-0.3056394073516181,0.0008750650049143164,172.09343959792622,8.34086340008439,373625.9974818711,96703.1794747826,1.1196040755590258e9,1.3694644927005234e9
0.0003800048125043005,-0.30511492013509833,0.0009260216951685251,178.73380805840054,8.33390552968319,384290.7785082376,100409.19709539723,1.1833385875444124e9,1.4183507045616755e9
0.0003700048229209754,-0.3030477842864742,0.0009124460050407339,179.69186183695584,7.928127350157399,133667.15343797512,79115.63604457975,1.143164721541125e8,8.388118964032443e8
0.0003600048333376503,-0.30215249643626096,0.0009493176817271251,196.02852627629892,9.4558599045139,443736.7719520624,112185.37839863084,1.1169237738883703e9,1.3997284425062249e9
0.00035000484375432515,-0.30010282285295137,0.0009360277979809299,201.59135669658767,9.30379348932812,556938.4381081174,107088.58889386973,9.202839942247453e8,1.4950051760022845e9
0.000340004854171,-0.29858899171183056,0.0009851035091337217,208.706022940803,10.508814826372157,687932.7333637767,184504.71994429603,5.840253403420222e9,4.406429333601516e9
0.0003300048645876749,-0.2964046460663652,0.0009163957352642804,187.65837101124174,8.483869132094988,457733.04682115687,100577.87656957145,6.056411320541149e8,1.3919356122294037e9
0.0003200048750043498,-0.2951674905890184,0.0008941411155213224,179.9131318404188,7.9225916679472395,188834.74289831394,82993.13249935521,-2.4454659845508888e8,8.900975097347318e8
0.00031000488542102465,-0.29127523792972093,0.0010036034570785328,217.62510837721584,10.626898677130784,632051.3505260275,170523.47335423453,4.35251689585027e9,3.188188726930559e9
0.0003000048958376995,-0.2907921848508126,0.0009798633822826884,204.14465793448107,9.228689453047,453384.57013853965,105499.79877615844,8.703028255696634e8,1.1491218137457933e9
0.0002900049062543744,-0.2883220229245259,0.0009780653948035596,216.24871263565444,9.674095558414646,337345.8877255065,111125.99910217209,-1.6693724194540548e8,1.3737082488316624e9
0.00028000491667104927,-0.28624297463450615,0.0010359582003404701,235.38718189396883,11.079636794613636,810068.7473783789,146857.66562684585,3.762168064395854e9,2.0052304392084088e9
0.00027000492708772415,-0.28443255374897664,0.0010473389169689663,248.42364997569064,12.145722325186583,680351.9046429748,191973.8494397228,4.0745187088450317e9,3.9938933782481737e9
0.000260004937504399,-0.28325180428987984,0.0010393892371492216,233.8897245545377,11.312620743700926,687241.3463598301,172192.17479606494,5.082630286449174e9,3.0194035577481227e9
0.0002500049479210739,-0.28071670863801196,0.0010548610118777633,251.88853559770976,11.808025820370766,634294.1673074319,183379.02940392544,4.283007726780211e9,3.014943352790124e9
0.00024000495833773798,-0.2755601080676804,0.0010722035133184664,247.39315421671753,10.913920541481527,460795.10378136305,124829.97774132351,6.033933257250261e8,1.6033989263453739e9
0.00023000496875438684,-0.2747484989356494,0.0010976174164119734,253.85427635518815,12.361998310897654,859491.1671518817,178540.79566205895,3.8751436290997477e9,3.1191285093083444e9
0.0002200049791710357,-0.2705559798222209,0.0010449473457796526,256.9703297049996,11.141464922410323,573031.2289469792,139683.09240763623,-1.0121493413044686e9,1.8915955585241525e9
0.00021000498958768455,-0.2683005616591787,0.0011475796778716435,287.526528787286,13.072903918355092,967899.6219210266,217981.19281342704,3.1796771128904834e9,3.8569825457626524e9
0.0002000050000043334,-0.2643118206017143,0.0011409882704147124,280.5259452153302,13.89131453321956,1.0689977674886193e6,270717.2115309717,1.1063345294281101e10,6.379368661870911e9
0.00019000501042098225,-0.26340952831879755,0.0011905058198734533,289.42392701390304,12.910378540318304,848087.8969972496,175593.83205981427,1.1548718031890697e9,2.627209836733251e9
0.0001800050208376311,-0.2591351928138601,0.0011841716745824467,302.3476130836188,14.232813427688034,1.0647139584749567e6,254390.11099126734,6.241664715426705e9,5.647238765437463e9
0.00017000503125427996,-0.25826028926612293,0.001254661184389576,334.4806092243458,16.622043383689416,1.295065261810693e6,322448.6357732735,9.15746696281538e9,6.479018060935454e9
0.00016000504167092882,-0.2528460942243126,0.0013072373337251568,356.84052156577724,18.492499895749564,1.7947042760739701e6,336382.3317816809,1.6142598651305006e10,7.347779912204061e9
0.00015000505208757767,-0.24968421638486288,0.0012667374338407925,347.7553324136579,17.960138181179502,1.816584512704718e6,365375.5198217836,1.930314374342926e10,8.931754094438164e9
0.00014000506250422652,-0.24510013414554008,0.0013652029276020289,376.92209931279706,22.253423152161773,2.528607992409159e6,661138.443628544,4.8666473760550804e10,2.390500253933079e10
0.00013000507292087538,-0.24120184595958785,0.0014404695081580712,428.52974891041066,22.053361180634962,2.9493628950366112e6,505104.0594728612,3.049815773326564e10,1.3139461433251617e10
0.00012000508333752693,-0.23959856297123955,0.0014467845722898665,438.2357555931641,26.59447383765727,3.3163287282003504e6,924953.3934772185,6.97400603988335e10,4.159285379039329e10
0.0001100050937541888,-0.2357438700172975,0.0014915968369202549,498.5149051372703,29.218529994346763,4.116640090640406e6,954218.8840966307,7.5513329083301e10,3.773641635929644e10
0.00010000510417085066,-0.23145096955267208,0.0014374745616376795,467.74693369393844,25.605093448716357,3.577325656638326e6,673619.3018929111,5.132491184001007e10,1.969683096866591e10
9.000511458751252e-5,-0.22732034463870845,0.0015681948963397131,541.7100164801593,33.467544299353605,4.905259100161671e6,1.2907096881004507e6,1.0477557960879471e11,6.4152140212757286e10
8.000512500417439e-5,-0.22198743303158616,0.0015977088929855347,549.5089014884267,32.484536230846146,5.189313975620191e6,1.0196100416890312e6,9.658029395602876e10,3.9389413857370674e10
7.000513542083625e-5,-0.2136146016310528,0.0016394770281137072,560.9486927834595,27.57235850519523,4.1982632854428645e6,721757.9569016492,4.482046885439969e10,2.282293415276651e10
6.0005145837497446e-5,-0.2073983586534433,0.0017087157127923468,663.1813729797144,39.49398247784764,7.295522450979192e6,1.4081436452740708e6,1.5430878368481546e11,5.5161456344408455e10
5.0005156254152805e-5,-0.20052672243865202,0.0019038752717924368,807.2765861091929,45.45973101641767,9.230897650331702e6,1.7693352613158692e6,1.8901996657800995e11,8.205516575972224e10
4.0005166670808164e-5,-0.194011655710593,0.0020144561297507904,927.8953399709686,58.08140010857212,1.5260042264726315e7,2.793493847857275e6,4.3461636230818e11,1.5149597025854016e11
3.0005177087463523e-5,-0.18674474164926277,0.0021223675449921933,996.7038542861708,65.74182627137257,1.753740038076162e7,2.974364540949168e6,5.1214570986127576e11,1.5075828498086926e11
2.0005187504118883e-5,-0.17649614628464905,0.002312668151882252,1190.9150564920096,80.43153955306725,2.4887885045048907e7,4.0449706177237844e6,8.103203475444115e11,2.140004336392365e11
1.0005197920774242e-5,-0.16826811094436356,0.0024489108218448026,1383.7882480895073,93.96969723796289,3.2445689397427734e7,4.545093105040315e6,1.0321086290510094e12,2.090510715526417e11
5.2083374300686235e-9,-0.1577616207398583,0.002822865634692994,1746.4285147239368,116.10916617560117,4.560190083784025e7,6.091603233516174e6,1.5631282936257874e12,3.194281855345766e11
-9.994781245914104e-6,-0.14532925580117542,0.0029290505410098726,1933.1359503226822,131.3594309427728,5.60805874078707e7,7.74519890745449e6,2.0845577015422783e12,4.631807675527333e11
-1.9994770829258745e-5,-0.12858150936906243,0.0030639572575463046,2250.868938113056,132.7514186528941,6.175750232896191e7,6.446910836467299e6,1.655371527302462e12,2.8015058213557874e11
-2.9994760412603386e-5,-0.11036747925700496,0.0034090847428987323,2738.2259887224395,152.79989045901775,7.967445600234276e7,7.519674654811843e6,2.0229612770215627e12,3.2707058374072626e11
-3.999474999594803e-5,-0.09356100487303261,0.0036762838747253055,3089.3153821266956,149.79699398815217,8.059188978271957e7,6.776771275940118e6,1.1282784057505837e12,3.307962887376196e11
-4.999473957929267e-5,-0.07152999666630248,0.0038901307780879316,3496.7459512876285,143.3810213937317,7.471649367793413e7,5.761072418870753e6,-2.924472221467671e11,3.6005758146256354e11
-5.999472916263731e-5,-0.04953373488279985,0.004157092637022815,3949.5005893422986,148.86720394019522,7.460702989089541e7,5.780979681534464e6,-1.7788603458820073e12,4.360592652141347e11
-6.999471874597611e-5,-0.02638537197751084,0.004198998831846872,4266.832658697153,145.61173379008375,6.218154294862547e7,5.814539598272918e6,-3.0557458397645645e12,4.596323129343005e11
-7.999470832931425e-5,0.0006752521922403333,0.004340429610911911,4329.021469305715,133.29903750802671,3.170680069005904e7,6.091261177056258e6,-4.1425089302843926e12,4.1100213310869635e11
-8.999469791265239e-5,0.03231000657805485,0.004476284269816255,4609.915472483801,124.94068129760697,279801.66773924814,6.549371148513207e6,-5.412946676594941e12,4.0966709942187305e11
-9.999468749599052e-5,0.06423386232842676,0.0043072941882588865,4388.0914965277725,133.78196206534892,-3.234162160584222e7,6.52717239303912e6,-4.541433906856978e12,4.1159680269713336e11
-0.00010999467707932866,0.0980151763921462,0.0041414060854223535,4119.395349306103,128.17997485238465,-5.406713698998809e7,6.091509176179637e6,-3.3630490683670845e12,3.9610552484549756e11
-0.00011999466666266679,0.1300658893494347,0.003912349645399561,3733.7849541285377,141.87735229547246,-8.410227601539686e7,5.56203305783065e6,-1.198622686944069e12,4.164750006160829e11
-0.00012999465624601524,0.15822081698127669,0.0036611393487928144,3139.143161979623,152.17545575468637,-8.824997196695197e7,6.411336839418423e6,8.387625777870521e11,3.455237052794569e11
-0.0001399946458293664,0.18289158830979874,0.003316248470503678,2578.4311632751082,151.60852661266546,-8.451883680897613e7,7.024118497052061e6,1.9960413276670732e12,3.135667677187814e11
-0.00014999463541271753,0.2020055049860226,0.0029225686728843875,1894.6814118369432,132.1577639772609,-6.359908244715679e7,6.844681176198115e6,2.1632542332901243e12,3.222589558436351e11
-0.00015999462499606868,0.22068386028218726,0.002493653828635037,1325.1689335274177,105.555130968155,-4.194745241956356e7,5.362771609817426e6,1.6006846102104282e12,2.4296488239795096e11
-0.00016999461457941983,0.232645773736939,0.0021447350766735543,972.0419843887856,89.87497288868784,-3.006898841234395e7,5.09730309086022e6,1.3535612638237498e12,2.79701949663388e11
-0.00017999460416277097,0.24593870437225474,0.0017731261998916422,646.4919853151465,62.82929918854479,-1.4871730932437364e7,3.3825942379402244e6,6.281604599348618e11,1.947388358865092e11
-0.00018999459374612212,0.2527471369440449,0.0015042661050181038,487.4967805952385,43.10871027229112,-7.931917057282828e6,2.176443837831586e6,3.012355117931119e11,1.2161143786084995e11
-0.00019999458332947326,0.25925459276105245,0.001322950444270975,379.77801834421524,33.70521426526966,-4.73849600785156e6,1.6374245615779394e6,1.7814122507851556e11,8.71073628263681e10
-0.0002099945729128244,0.26276272529999295,0.0012219842056459603,316.0910372509044,21.065551648098545,-2.1038907307767416e6,738253.8043829553,5.1535946607437675e10,3.028479621880019e10
-0.00021999456249617555,0.26619072896330026,0.0011214822494406904,288.0411067451967,17.579358134810914,-1.4610181697035846e6,466158.36321240844,2.5390250293062943e10,1.6176891624903778e10
-0.0002299945520795267,0.27088617163701884,0.0011503004449824673,284.46113454662515,13.091858047884731,-869779.3543262812,199745.92415055443,2.775257123602349e9,3.5658194229161744e9
-0.00023999454166287785,0.2727933211863171,0.0011265736116714024,281.746852247985,13.704715591632906,-1.245696861028906e6,232130.5274564341,8.123766259447455e9,4.1265511836778684e9
-0.00024999453124621376,0.27584134361003254,0.0011128953143092915,272.5783150821893,12.917361403661822,-870065.8199635878,195218.62213077952,4.828134593290997e9,2.965735129373649e9
-0.0002599945208295389,0.27737197267484986,0.0010809978921977777,261.9553208655331,12.394576015702102,-749611.8362701655,199386.25243284288,4.721873369561692e9,3.879670058653551e9
-0.000269994510412864,0.2819285167628529,0.001013652303949721,226.74676769642969,11.51107388522726,-780577.041236992,196330.3033861498,8.150273875110878e9,3.9894823965448837e9
-0.00027999449999618914,0.28260119218231766,0.0010724283832165757,248.15675216640577,11.027109047113669,-456065.8960246516,133925.9407972101,-1.1015614594232476e9,1.9409321323059464e9
-0.00028999448957951426,0.28596916853492027,0.0010135380848820376,221.63542003826066,9.552812070321636,-533180.8972602884,115102.22806308478,-1.9861756478112543e8,1.3892674387565956e9
-0.0002999944791628394,0.28773423295366246,0.001007884149438382,221.15697476011007,9.862831707565164,-471204.28545579064,112133.29544769177,8.005685790657734e8,1.4042185981913724e9
-0.0003099944687461645,0.28946108320725017,0.0010019718881214958,224.133101918899,11.465114205941495,-581114.5517717066,196828.09697598545,7.828211346065502e9,3.7324446526499996e9
-0.00031999445832948964,0.29279964139137127,0.0010050674138130879,208.7968069646751,11.657373409677454,-539468.6133232652,220560.78964172,8.240856176380836e9,5.411923794023612e9
-0.00032999444791281476,0.2938769032786093,0.0010066099824620905,222.4557028563582,10.889602976293745,-862153.5481114301,182234.6006975447,5.512742837715344e9,3.386353386931771e9
-0.0003399944374961399,0.29640468330560565,0.0009725545877576315,203.9299933269278,9.246909235637174,-496968.7990561138,116186.35586920235,1.669988136506636e9,1.7695467751024601e9
-0.000349994427079465,0.2980438253544183,0.0009565078046657407,206.37652343248027,9.36792407130904,-392985.6784447632,105641.23176313844,5.629842926597787e8,1.2316719311527097e9
-0.00035999441666279014,0.3000823931826533,0.0009044545360054988,173.7425288643164,8.479056028948888,-363971.988162271,109346.88719047581,2.851741306342322e9,1.6297899517515905e9
-0.00036999440624611526,0.30117734203116575,0.0009192453746135286,185.13403788505448,8.667882269757698,-285040.81873451447,101970.60915096014,1.459704702706161e9,1.4306628208764575e9
-0.0003799943958294404,0.30409599208658666,0.0008523187987007487,166.7530401274199,8.019272477962128,-242183.85809115475,118744.26302149933,1.7232566573553617e9,2.3984294918173633e9
-0.0003899943854127655,0.3076156335919497,0.0009180147143421051,186.43122698141744,8.663123849087862,-402276.7041746467,108703.59335947267,2.1383628599183109e9,1.439971451804148e9
-0.00039999437499609064,0.30862203855984793,0.0008787242743680885,175.2547366704431,7.8302281808738305,-259379.5738151321,86149.2877189405,1.1701335437764081e8,1.0957669538157694e9
-0.00040999436457941576,0.30948309697074,0.0008832571986028064,176.08011002434927,10.181473368642054,-636201.1044077956,257890.4493099389,1.0409480972219128e10,8.675476236602448e9
-0.0004199943541627409,0.3107704240949883,0.0008493351270521667,165.0427894613199,7.3907530888273385,-244348.2554755048,73735.65761188774,-9.419887281403895e7,8.171246071911654e8
-0.000429994343746066,0.3136653035053474,0.0009291104159143732,171.46658220090126,7.338110665286312,-205235.22079451795,84607.08191294025,5.1181773568905956e8,9.493804775902916e8
-0.00043999433332939114,0.3137745839077134,0.0008601451874160181,157.9052564441917,6.931494783134568,-240889.7354812396,75986.84963277474,-1.4697911823330175e7,9.41131480717949e8
-0.00044999432291271626,0.3148404990484732,0.0008903022095834616,164.55661797704036,8.190215178005143,-288867.0138254446,91207.86167724284,2.1396638530693307e9,1.1754180629860837e9
-0.0004599943124960414,0.31647586225750624,0.0008162395394079463,149.119090423652,6.516386083173923,-230299.68619714823,62151.05256765903,-2.921529372748284e8,6.313298998297484e8
-0.0004699943020793665,0.3192069427629286,0.0008682627286867919,156.2502388914577,7.268556137460057,-375901.4174655385,74644.95702272748,7.834006006541026e8,8.569483684838525e8
-0.00047999429166269164,0.3206777811277531,0.0008508594534467203,152.86240661256983,6.572759537471471,-207239.53625159536,67927.06950098432,-1.7206336038457495e8,7.751432770656224e8
-0.0004899942812460257,0.32159562574313905,0.0007744905414875429,145.07351181616903,6.448551257673304,-191063.84285968504,63437.774989244404,9.92278755534826e7,6.322358723114187e8
-0.0004999942708294029,0.32280392540310454,0.0008257160205363882,157.79773554517763,7.371808364688067,-259339.19059112176,78796.25102013233,1.1600079804348032e9,8.450003381436359e8
-0.00050999426041278,0.3264824290945117,0.0008393792914011531,147.92236433555183,6.114876431380106,-153890.15241659977,57512.14648054516,-7.511929587075154e8,5.668642176084288e8
-0.0005199942499961572,0.326468773145272,0.0008308520824666459,144.67529891359578,6.463852481719467,-215819.28876362456,63114.87040060791,-3.8109383197491693e8,7.478479417789958e8
-0.0005299942395795344,0.32816303495879334,0.0008096891294544368,148.91807595422495,7.109956723298413,-338949.4044787781,76131.48363001113,1.2600810930261457e9,8.657034047587832e8
-0.0005399942291629115,0.3292200120291835,0.0008023423453409928,142.08333780995238,6.872613675670629,-157696.70591613872,87702.51426369662,1.7026633953662844e9,1.3565598414654298e9
-0.0005499942187462887,0.3307483430423736,0.0007832695943951509,141.31525732880593,6.356102974607656,-156885.85625776552,55540.38635347837,-1.8763753914874285e8,5.351817460885108e8
-0.0005599942083296659,0.33362597628557306,0.0007759337613260054,131.4383009151385,6.253027622755992,-179792.0242987313,64427.69331299272,3.753516352024767e8,7.15417740464159e8
-0.000569994197913043,0.33375212929135345,0.0007615234702232214,139.584261590208,7.454835614049677,-298526.3372876546,132128.38433470018,3.866945345843542e9,2.901755258560442e9
-0.0005799941874964202,0.3353192725566689,0.0007698978023286476,131.52117498341568,5.756249959223696,-162352.95330127803,60754.03189895942,6.652367750817735e8,7.442289867599725e8
-0.0005899941770797974,0.3369484366648008,0.0007387375162344619,123.83252107683577,5.982928137489321,-202709.61808434193,55525.50107777076,7.748824181611825e8,4.979652526125526e8
-0.0005999941666631745,0.3388068703901448,0.0008069796164425496,131.88428384766206,6.315270578072479,-213544.4465360493,64173.60628621582,8.034561423264159e8,7.232830946875024e8
-0.0006099941562465517,0.3391801079502364,0.0007303113852843783,123.63166460889813,5.46456015235709,-129608.47516619742,45309.77035144784,-6.737398000143777e7,4.1775367079065e8
-0.0006199941458299289,0.33824483488074425,0.0007883076367282908,130.37114517306267,5.716817632210703,-122529.11639967364,48382.0469461616,-2.390609121592342e8,4.3045530418857414e8
-0.000629994135413306,0.34152366075292706,0.000719413744378343,120.1514473466497,5.8540562024538865,-152751.65125563313,56357.9446034777,1.0613284636095623e9,4.939775136787319e8
-0.0006399941249966832,0.34222185987654624,0.0007550988396565248,122.03007785363292,5.315178132459895,-209111.98608917324,46825.8160867108,2.8451318896947694e8,4.16395867818361e8
-0.0006499941145800604,0.3437463771779763,0.0007214333238715328,117.051609747496,5.202525908081136,-35021.46144580116,46750.275560364185,3.803826469232622e7,5.1537638126586086e8
-0.0006599941041634375,0.34482403463924766,0.000748503581335129,118.061295632033,5.249568594007019,-184553.88564652033,52681.61301535178,3.9785472690366e8,6.394619087850913e8
-0.0006699940937468147,0.34633602557021087,0.0007086523967649044,119.05774449344155,5.179985725198675,-152656.48180088052,48224.29671866483,5.5998604289174385e7,4.835720713117379e8
-0.0006799940833301919,0.34784348961113454,0.000706850802593914,112.06835352076641,5.150284398660497,-123547.1089802601,46743.53179180353,4.664356948061291e8,4.483907450360602e8
-0.000689994072913569,0.3492155327023957,0.0007193646554523298,116.10662082764142,5.159653510121001,-110736.55973337535,43093.478762739665,-9.748287662667362e7,3.8590219243396246e8
-0.0006999940624969462,0.349813177484876,0.0007143621255291944,116.95353330973067,5.181112513622314,-245235.12020329895,50567.38128754279,3.797521230768535e8,5.734041779354794e8
-0.0007099940520803234,0.350168675130419,0.0007199021931831867,121.02126765245274,5.444216826933975,-204009.88329993346,49932.95575075502,1.0575464339775793e7,5.1909558570915365e8
-0.0007199940416637005,0.35050536878941,0.0007222610522318955,118.2297436670677,5.132042872354514,-136202.90542942242,43687.57210789717,-1.8090457923400396e8,3.597925751936096e8
-0.0007299940312470777,0.35277320135772183,0.0007237661774402306,107.58358032648333,4.540891195191563,-42895.32842031153,32739.280684012458,-2.7422582464714676e8,2.6618706645346564e8
-0.0007399940208304549,0.35434629314236243,0.0006744035382837216,100.87527057882036,4.53944530254573,-77003.99657081798,33303.54219523163,-1.5682154566324338e8,3.129712591980102e8
-0.000749994010413832,0.35545133567154047,0.0007182743459745401,107.75222670616901,5.182758608305884,-126883.93304483382,51413.52452806283,9.926746259356197e8,5.853117716144483e8
-0.0007599939999972092,0.3572106760042439,0.0006577257864778929,99.38447951888497,4.406594863260922,-111762.5126093811,42686.005095980625,1.5287685672825086e8,4.795825067349085e8
-0.0007699939895805864,0.35805459460393746,0.0007389065894500562,110.47852821952115,4.612150756567214,-56098.02800391214,36718.741398594946,-4.6296938868331283e8,2.9738190022991496e8
-0.0007799939791639635,0.35819021401309964,0.0007188295293528319,113.70279067310308,4.759536252986933,-68994.77909071422,33280.13870108697,-6.257614048594732e8,2.880165146293446e8
-0.0007899939687473407,0.3595661131400577,0.0007206011531334516,115.64218718610995,5.544652776884491,-147046.34750677188,69446.53763936646,1.1668205033614237e9,1.2079366801052508e9
-0.0007999939583307179,0.3616832916523913,0.0006725886143404081,101.16673583832304,4.353643724255518,-101747.99895233377,38069.258178319345,-9.321148357751805e7,3.601439533038585e8
-0.000809993947914095,0.3616951744404583,0.0006924928741379925,108.83082158105455,4.9241730737552,-90920.453776901,43499.50251568218,4.367943870181593e8,4.1071391264637434e8
-0.0008199939374974722,0.3633928088626171,0.0006929549548926477,104.0791631192323,4.864869913029124,-101474.12910007614,38705.46916171015,2.421050754822909e8,3.019821903604643e8
-0.0008299939270808494,0.3638933960702794,0.0006350369500572786,90.20126752720827,3.9323333490628483,-40170.670748764074,29459.378749341922,-1.1988873462376313e8,2.3026511862778315e8
-0.0008399939166642265,0.36352202984950466,0.0006680523960085368,100.87832121323727,4.556469798090299,-124356.98485565578,37073.2825504418,2.941953963851092e8,3.4263585890209204e8
-0.0008499939062476037,0.36525807161796703,0.0006654149988631648,99.92738460476669,4.263292739197391,-47854.73979139833,32154.995769387362,-2.5959868031031215e8,2.5127982803537905e8
-0.0008599938958309809,0.36685791755849817,0.0006422878933522661,95.04590196831025,4.763868234037776,-44946.67739151579,52026.6269241857,9.086311101535456e8,7.416262796078181e8
-0.000869993885414358,0.3676892493807124,0.0006255028645484791,91.48801579418944,4.546320053056903,-75269.26494360539,39245.45999724599,7.598567292838764e8,3.657013058516894e8
-0.0008799938749977352,0.36863314115734286,0.0006758039772627954,96.7295285059031,4.192097280428934,-40523.154686183494,30484.13724646189,-2.265824122536463e8,2.3667587962068677e8
-0.0008899938645811124,0.3694057592882419,0.0006533388394269915,93.17394613845461,4.173823230641284,-105651.19602469914,31353.111818099278,9.428559670764096e7,2.2839777570840725e8
-0.0008999938541644895,0.3708724301584844,0.000660140287656091,97.74101593813042,4.345648806426062,-69707.41792109712,34435.1003866983,-1.3071943657050672e8,2.8881810441680807e8
-0.0009099938437478667,0.37057978964393107,0.0006586944735065057,91.67867540691338,3.8733682634648656,-34289.77734030066,30512.278991475832,-2.037332817288051e8,2.2571948173552945e8
-0.0009199938333312439,0.37281859895348834,0.0006529305217667547,91.95975472524111,4.31208769611985,-130032.42676833988,38412.038089030924,2.2941905602038273e8,4.2342787016021675e8
-0.000929993822914621,0.37387868882144915,0.000620005784245643,89.65993633506504,4.073017262018574,-65195.55378162671,29759.104709748306,1.2246165274562243e8,2.2043556011046213e8
-0.0009399938124979982,0.3738093168073355,0.00065101547175676,94.45237581279488,4.7201637232422895,-99151.06655111606,37578.211487698725,5.3429931909651256e8,3.076657738731035e8
-0.0009499938020813754,0.3753590091055938,0.0006332278658154598,85.58237807229268,3.9558353004723643,-26468.753829668112,27614.070264610466,2.488617625846125e8,1.859031046102756e8
-0.0009599937916647525,0.3763739911034603,0.0006549247816026149,91.22255898379261,3.839165251710659,-24338.29354717094,27617.80435626324,-2.578291636101128e8,2.1987786152009583e8
-0.0009699937812481297,0.37758185327430255,0.0006651957956264143,90.60112254679294,3.900815162851434,-49635.57593386455,29529.589192406467,4.373309572068879e7,2.3278224163648093e8
-0.000979993770831471,0.3787623320765522,0.000656319581747077,88.2615078040132,4.463336334194569,-163028.75045351728,44488.63376840928,1.0709703449303526e9,4.521164052926726e8
-0.0009899937604147442,0.37813492015800343,0.000648697165011172,92.28827401165212,4.059323845434943,-24079.910546682237,28843.409523974893,-1.0058720782480544e8,2.3019566024034494e8
-0.0009999937499980173,0.3788560784586882,0.0006078684341892376,87.88636855892356,3.8489390649032185,-75890.26926385383,29515.679647192203,-1.241349460000673e7,2.380012616902403e8
-0.0010099937395812904,0.38099293878843593,0.000623356031778832,86.3003568865672,3.938009728385601,-99664.71122765125,28585.65165081627,3.67435905122118e7,2.4226602421974385e8
-0.0010199937291645634,0.38234660895071826,0.0005926812323954106,83.04309834800353,3.7095110439930763,-54071.6413338525,27034.456908657194,-1.1090786214512858e8,2.3268190078333563e8
-0.0010299937187478365,0.3829637585740627,0.0006442669561319803,87.86342881303702,4.024432586561012,-107283.00759903844,34891.78559876237,3.201317108982766e8,3.830136750800238e8
-0.0010399937083311096,0.3827544171346641,0.0006050089476106448,81.79737771733559,3.5848630717616023,-80931.39575037362,24566.854457477555,-1.261835616210094e7,1.8951890309052792e8
-0.0010499936979143827,0.38414317214265176,0.0006346216406460655,91.54154218083737,4.169257295210149,-69209.81631169256,39716.19793255049,1.8012811994384867e8,4.972921620309447e8
-0.0010599936874976558,0.38424103793972225,0.0006216620149473249,81.14117532293102,3.7011579147217124,-103897.81495304832,29814.458127495087,2.3658751951981455e8,2.990764891921743e8
-0.0010699936770809289,0.38558540261148505,0.0006248219208647055,82.8129402095004,3.9124207301812968,-57057.91306693042,28305.213321005973,2.3075490853466064e8,2.2032407572452924e8
-0.001079993666664202,0.3860087702920628,0.0005924860255319829,80.36415279130826,3.6867682405983726,-102539.72156548654,34475.724876449254,3.974164177818522e8,4.2058492336716104e8
-0.001089993656247475,0.3874271422443796,0.000637357524928083,88.81216754423033,4.006521671312938,-80616.59761009214,30687.03481709188,1.5594035565436754e8,2.6275501982303423e8
-0.001099993645830748,0.38828053241173127,0.0006044663667514872,80.20325052255231,3.461514671355231,-43108.20129143826,22858.464408712287,-1.6751504493509337e8,1.586279259519225e8
-0.0011099936354140212,0.39032186306015165,0.0006235326215480182,84.35947998009561,4.151140346334552,-69128.40493629321,34636.58861332095,6.116281399895282e8,3.2298308809688157e8
-0.0011199936249972943,0.3913688630907696,0.0005981482072256718,77.58412332731146,3.5017054611809404,-49832.077966382145,25316.140434523528,1.356234870473352e8,1.752698360610179e8
-0.0011299936145805674,0.38971201187063986,0.0005926068629228657,78.49357857068642,3.8364793161764226,-41481.1130774586,30437.85349304702,5.104919187330816e8,2.7767389809775066e8
-0.0011399936041638404,0.39096251656234515,0.000595425117452983,79.89611563274424,3.329074677197464,-25892.809083285258,19664.16421786652,-2.878558479607659e8,1.372620708421305e8
-0.0011499935937471135,0.3926801425495334,0.0005964450221710702,77.8438486363039,3.465324064675389,-57260.71919327645,29663.644217727582,1.0251850314380531e8,3.1534940502748287e8
-0.0011599935833303866,0.3938440721149832,0.0005709929138843922,69.99297391741693,3.162460688720111,-23301.335181354498,18277.53104298832,410503.97501766414,1.2172934603769799e8
-0.0011699935729136597,0.3944921106919256,0.0006037110003633126,76.55811472577122,3.4131737736363603,-43746.89421624149,23221.59643997923,-1.0422627389934197e8,1.8017893438606125e8
-0.0011799935624969328,0.39474566316111503,0.0005756647199215719,71.55334222362127,3.4185145352747655,-67312.84766186388,26231.23354556508,3.932173333493621e8,2.0427618005353072e8
-0.0011899935520802059,0.39541323273092405,0.000590763226910512,83.01298833173948,3.689481059260811,-78933.52130178349,26616.67267344843,1.1750617224747965e8,2.0806110804756904e8
-0.001199993541663479,0.39547591903814044,0.000584479246636824,76.49665552931533,3.420543114783929,-78461.37993742994,25363.408824264592,1.543886562139794e8,1.9029693959997657e8
-0.001209993531246752,0.3962868866920685,0.0005632805884415223,73.62379724492405,3.392988968572499,-65613.32838696662,27406.171930169385,2.0669810399023145e8,2.986405171906116e8
-0.001219993520830025,0.39713547568928276,0.000577593528538216,76.43324715026465,3.080238643703036,-23771.257462946505,21270.61436697575,-2.302883740634478e8,1.494551940561995e8
-0.0012299935104132982,0.3985036155322498,0.0005848873151092904,75.19817481860397,3.601746521081471,-55421.33311773022,32480.32783870578,3.404661502533077e8,3.704543290937421e8
-0.0012399934999965713,0.398982464704808,0.0005953083991982574,74.1394983525689,3.3581149086326874,-77644.40727608549,23796.664789842336,7.502888959006585e7,1.7592322145822427e8
-0.0012499934895798444,0.39939331641441883,0.0005610654742531045,69.77168242966158,2.8585248274752106,-22390.14121335678,17496.260359019794,-1.6288058241531324e8,1.1404408572354436e8
-0.0012599934791631174,0.4002219235447502,0.0005619121214376818,71.9330826391636,2.9737726553186157,-15549.47327433949,18472.74453105649,-2.235180404283611e8,1.1807951530133589e8
-0.0012699934687463905,0.40152953797802143,0.0005859980257568397,76.21446090595275,3.4427322699108456,-45531.76260164674,27733.772102641764,1.9242470368166044e8,2.2824247102566543e8
-0.0012799934583296636,0.4012085071377182,0.000545971376190763,67.46734733972082,2.790212916724912,2227.530935760501,18181.757884805138,-1.5086842801967183e8,1.345841588165178e8
-0.0012899934479129367,0.4032765890685873,0.0005809031249012931,74.67992503676797,3.250286916747712,-28217.197956048232,21843.62755331495,-8.970629456399503e7,1.8131958159516388e8
-0.0012999934374962098,0.4040379686822752,0.000591724485128664,72.12729726218001,3.623626577391701,-88523.43749476229,29479.384740898247,5.643229916181703e8,2.8289896966220367e8
-0.0013099934270794829,0.4049432340958029,0.0005835416642092985,71.14710668918218,3.2883153582881506,-6767.801222408048,25180.062016487103,2.335378419765939e8,1.9363774280250028e8
-0.001319993416662756,0.4056351630864285,0.0005971686498577812,75.04127187470682,3.730832857694269,-49379.41899576442,32117.58300411399,4.7158811720805717e8,3.19830258989927e8
-0.001329993406246029,0.40540494220414425,0.0005831867782142752,75.48918247432152,3.410731141624193,-56984.78773605128,26933.30528737134,6.1759433145168915e7,2.4206635479076758e8
-0.001339993395829302,0.4053728116369425,0.0005859630343712154,69.95656778585818,3.18282848600335,-70532.07454354994,20795.91904285316,6.519345374655641e7,1.5195072048269135e8
-0.0013499933854125752,0.40611910640698573,0.0005917043970495439,73.76566341256874,3.157457559085124,-62763.551656037394,20471.406574006905,-5.324304726887211e7,1.2514366165623601e8
-0.0013599933749958483,0.4076380313972675,0.0005687562399254064,70.46804676962519,3.291805525934009,-45147.04883576044,21443.203500647473,2.3982776787238026e8,1.4873479296563795e8
-0.0013699933645791214,0.40720978670138064,0.0006174944063746639,75.566854194479,3.7971913898064416,-73587.7050861336,32610.254090156497,5.604997438875294e8,3.1250445949926275e8
-0.0013799933541623944,0.40935597170160404,0.0005542479529312602,63.71014859027472,2.8012886316428403,-28197.53909592562,15528.765646130305,-9.567765823943354e7,1.0426243724254361e8
-0.0013899933437456675,0.40946331016536863,0.0005666351972566875,69.16781027834546,3.129883942061536,-62348.59434302312,20694.69907574248,1.2011091139414296e8,1.5131210880511776e8
-0.0013999933333289406,0.4098687162681396,0.0005841568056138161,69.25601570622416,3.3351914566311085,-35032.77157363449,20109.332043960752,9.152389514489225e7,1.4298088549721768e8
-0.0014099933229122137,0.4111768058772769,0.0005548878774323162,64.06085340211966,2.7611499218073914,-2591.3327968236445,15703.941104684433,-1.5855372140041882e8,1.0415460538322565e8
-0.0014199933124954868,0.4121934115783967,0.0005540039333424994,66.86417487716332,2.943852854220233,8403.397620225982,22543.448357629968,5.017364127730404e7,2.17261106981272e8
-0.0014299933020787599,0.41236607250515284,0.0005349612225188282,66.68510155296977,3.056481898922776,-65700.13152923489,22086.191468320856,1.627796120803881e8,1.6680883665808252e8
-0.001439993291662033,0.41283241728889036,0.0005307119515629723,67.06037530122148,2.952400690589843,-50235.45132512276,18744.790914401776,-6.6621923024648e7,1.3837571793121937e8
-0.001449993281245306,0.4133254362529211,0.0005484165219674984,71.18082412821424,3.1263271202612772,-16023.730854706508,21924.16352421585,3.0800406889658533e7,1.6615349745641756e8
-0.001459993270828579,0.4149175840207447,0.000549261713092954,64.82134231898384,2.9011031793946795,-5930.642439237626,18330.694451746192,1.1046827167314354e8,1.142214462716088e8
-0.0014699932604118522,0.4153096524855971,0.0005345063558524685,64.73607178699633,2.7537637708731357,-29389.498505154865,17867.690959747477,-1.2870287215610352e8,1.385609173330701e8
-0.0014799932499951253,0.41586724905637773,0.000541646547951005,64.92161057426947,2.825844284903862,-67474.9833473518,16976.57834270601,-1.0059591185771272e8,1.095909939247448e8
-0.0014899932395783984,0.416974563754089,0.000558040217058225,65.0736111743832,2.943656662236446,-12000.978726913308,18922.180774646633,2.849613976943458e7,1.3014811394733998e8
-0.0014999932291616714,0.4170013760757738,0.0005543897430160992,62.24235367707411,2.810561330960539,-24158.33007092393,22538.46606688699,1.5098125367100337e8,2.314260560807725e8
-0.0015099932187449445,0.4182372014923557,0.0005602982276273478,69.17612470062302,2.964570520642087,-40597.08791548724,18980.80060553553,-6.32978976726527e6,1.337797686415943e8
-0.0015199932083282176,0.41815993723162387,0.0005439980571046193,63.300559818431836,2.82511293684117,-63354.109764760244,20607.476930579254,1.1509765218010794e8,1.7661708236323938e8
-0.0015299931979114907,0.41935140782659014,0.0005255348559654815,62.01206079376861,2.6558978224621455,-13416.042541806517,16254.799985680555,-9.720022557853428e7,1.0999031873405348e8
-0.0015399931874947638,0.4196044680871768,0.0005232806221934483,62.54310651233599,2.596728505325533,-17580.296016971242,15114.894214969034,-1.1670462271275851e8,9.532917956178282e7
-0.0015499931770780369,0.4204873277874461,0.0005321675281649413,64.09536597031179,2.986323537947739,-17757.859196372527,19900.769763322885,1.8816972904785225e8,1.3926192420527205e8
-0.00155999316666131,0.4206954132419059,0.0005289228881277635,64.91923067541823,2.8939147510799756,-38349.82671915015,19112.94701204471,4.252724739724659e7,1.3154412660188338e8
-0.001569993156244583,0.42170443228017085,0.000543824397849912,62.42271373414692,2.666870270481304,-16774.57795915135,17731.45078791194,-8.198795117689314e7,1.2469422609423538e8
-0.001579993145827856,0.42233923916326943,0.0004971644411148516,56.7471685566019,2.4842697536641904,-30270.244210809346,15200.431665970575,-8.801307635506108e6,1.1216397714499688e8
-0.0015899931354111292,0.4228904561057789,0.000541966630224416,63.23112015625277,2.959117588131509,-15985.286604305982,20186.87360170932,1.7544934654236746e8,1.4775633181579122e8
-0.0015999931249944023,0.4235379949872178,0.0005167818035362158,58.14786060100333,2.7025769723747293,-17801.259729501005,18495.123757046025,1.2453699647744362e8,1.9307178097317344e8
-0.0016099931145776754,0.4237068884297915,0.000518566145195437,64.09617900485235,2.8341426385782262,-13629.516780297452,16951.150056960785,-3.80399234474464e7,1.122255489226384e8
-0.0016199931041609484,0.42418350226635293,0.0005427664104741491,59.08196604824982,2.641647940558317,-21199.018374864823,16175.50596263643,3.1510142331566725e7,1.017760681443195e8
-0.0016299930937442215,0.4260674189472253,0.0004982870174509743,58.54604890347697,2.8555745570130133,-55212.75467649127,22868.41298573556,3.496103191453001e8,2.046133421839311e8
-0.0016399930833274946,0.425659093878362,0.00053286866760583,62.85204570526696,2.8680021725991662,6384.439266259321,16215.20562526026,-1.3877878464886943e8,1.0312709199011378e8
-0.0016499930729107677,0.42627617578822785,0.0005295737116939277,60.04110252206537,2.6776661506545953,-24381.366936701,16427.438044399652,2.0989211566845663e7,1.1023823175665316e8
-0.0016599930624940408,0.42696490222831174,0.000513269303638236,59.90466132810026,2.6979383266316286,-52342.589073094554,15604.759612838674,3.905947691864161e6,9.983005268868048e7
-0.0016699930520773139,0.4284259762917014,0.00046827577158529656,55.99879572488405,2.489779458537474,-26822.098213165245,15153.534850315078,-6.66193231318184e6,1.0040321032839686e8
-0.001679993041660587,0.428072051735892,0.000509745314688652,60.0955278809302,2.7366172114533223,-48800.99792903978,16592.492349492306,5.584874411840886e7,1.1449123171977557e8
-0.00168999303124386,0.42954933291507397,0.0004978300676611503,58.33807927537683,2.533464074062034,-25227.480958509404,16747.540920757514,-3.4652325924767815e7,1.2731223359736015e8
-0.001699993020827133,0.4298634957111789,0.0005327402186683582,56.92528793944239,2.560940255443433,2602.0212663028433,14031.383686615512,2.9839624606456507e7,8.098417084977043e7
-0.0017099930104104062,0.42928283305495946,0.0005121352113464747,59.69446070507026,2.6893034177046657,-41532.87581228057,16697.323176407408,2.3990423724612884e7,1.0863339383560787e8
-0.0017199929999936793,0.43059402963222815,0.0004963996470691464,55.169622749115454,2.502854036010553,-35904.5756836973,15205.737671120212,2.907848253277852e7,1.1780841125463666e8
-0.0017299929895769524,0.4308883351816012,0.0005044774052392325,61.09512954628006,2.7080990852910185,-27706.306641429124,16444.306455611997,-1.745331442094597e7,9.747521917800127e7
-0.0017399929791602254,0.43153798941619903,0.0005289682790562525,59.62141098385425,2.684830500673949,-38982.30697015792,18497.388133260698,1.9797776765152976e8,1.5370857334831738e8
-0.0017499929687434985,0.4325096098738361,0.0004961127679158915,56.98072102021207,2.4312172343576073,-24402.50217399894,13074.48685517308,-1.2432872696259351e8,7.761526176265964e7
-0.0017599929583267716,0.43250867738309245,0.0004971704864945608,52.36639407957517,2.439603043075561,-15472.654875057768,15303.533022066551,1.1747596953641255e8,1.133643412274442e8
-0.0017699929479100447,0.43412311454293573,0.0005207174583869283,57.449463105340826,2.6421014760553665,-32146.687793428417,20147.191846783655,1.8146177820290703e8,1.986434177022255e8
-0.0017799929374933178,0.4347717932499912,0.0005015885488669292,56.402318084173224,2.4936408708591586,-37886.79928083597,14464.432928726548,1.5034786683219243e7,8.455261908148518e7
-0.0017899929270765909,0.434212316078332,0.0005263202763446131,56.88987162339168,2.716811085409828,-43155.61339546926,18556.13134718946,2.740454996146555e8,1.1902181821327136e8
-0.001799992916659864,0.4343899179662982,0.0004903674574348333,54.92363220389727,2.2869393099203563,-461.7299978481914,11974.768244019091,-1.2455432418267111e8,7.669199827274078e7
-0.001809992906243137,0.43594301588645656,0.0004959237321967614,54.48440681277457,2.3435981126755188,-5783.935353655831,13409.1657444147,-2.649910729858713e7,6.700171084745986e7
-0.00181999289582641,0.4366170012041227,0.0004960023807203902,55.44297849893687,2.4547084589803503,-9629.888485673182,13279.145707461195,9.048601840244042e6,7.280021998953478e7
-0.0018299928854096832,0.4364621512011577,0.0005174438566427877,55.04487428040542,2.527172372830816,-34243.31765723609,15154.64428983702,8.260861728236343e7,1.0553899434336293e8
-0.0018399928749929563,0.43781591644565016,0.0004976576452775696,57.52449805902023,2.624334154120435,-45180.22826039287,15919.968368175685,8.282485894078992e6,1.060521932840627e8
-0.0018499928645762294,0.43857853673825387,0.0005269457415137645,56.58032653515881,2.5069361064203886,-13163.902814296247,13886.459389677904,-947544.6740794698,8.124449481501628e7
-0.0018599928541595024,0.438076114120818,0.0005113565146606382,55.38200825027685,2.5788975934099887,-34541.15560835112,16978.311381603162,1.2725892731406288e8,1.2785609363811713e8
-0.0018699928437427755,0.4384807098898922,0.0005032549520780239,55.68526717544832,2.3210969295316093,-2028.902118913416,11905.148545818576,-1.1716248459902371e8,6.7094285956171244e7
-0.0018799928333260486,0.43935540948754387,0.0005249293307232436,58.81043975621232,2.802213620459433,-41135.42370908007,25080.83610617065,3.388639001656395e8,2.9390605145174336e8
-0.0018899928229093217,0.4399588660772067,0.0005023070150911572,54.894964768202094,2.4687648952254793,-30891.657974510123,14042.176400991933,-9.63393855602993e6,8.299219613946153e7
-0.0018999928124925948,0.4402698289534598,0.0004915881693611807,52.96163859874187,2.431872058386271,-12467.63181548697,13807.214838905795,-2.539224850510009e6,7.98839886074221e7
-0.0019099928020758679,0.44103540670312463,0.0005077085582526611,56.08242998569197,2.390672149310074,-21750.508667617665,12711.709702411319,-9.331970640280971e7,7.355401529490826e7
-0.001919992791659141,0.4409104372054396,0.0004991675933007557,53.71865950032002,2.279845683186007,-21577.71255607617,11405.693577837012,-1.0173714521512857e8,6.691016949664126e7
-0.001929992781242414,0.4426704656864828,0.0004843300022129575,51.930193665840164,2.3152621172411503,-5935.526410001341,13547.939653835096,5.883142829645355e6,9.23680573157546e7
-0.0019399927708256871,0.4434572702546122,0.0004996958053397109,50.59541881893444,2.2806304120393106,-22169.676350283906,13148.29308696987,3.850711928457714e7,7.82619264484871e7
-0.0019499927604089602,0.44384877405145545,0.000489799306230503,52.16102834294808,2.4062406213790384,-3934.055277073687,13304.107709740598,3.8292512606301434e7,8.305715840171924e7
-0.001959992749992376,0.44343189792169335,0.0004839798261224597,50.33916130361563,2.289719239901443,-23384.81528156544,13222.037965655074,-1.5118887321446864e6,9.485787510719524e7
-0.0019699927395758574,0.4444889064235893,0.00048686428421086626,52.34976410291192,2.41077264109306,-11360.981392141774,13607.742040984936,2.2968770756120734e7,8.221564414994624e7
-0.0019799927291593387,0.44469990012195787,0.00045296216480827895,51.657389685137176,2.411640814991394,-18813.604604505876,15515.187482123622,1.124432346432747e8,1.20366560379643e8
-0.00198999271874282,0.446282491600644,0.00046867798171871194,47.86260242707033,2.125217804702225,-19232.973479714652,10613.197849634853,-8.319536886445391e7,6.639717537466808e7
-0.001999992708326301,0.44622028686275733,0.00047858600357746355,50.18902536487493,2.2266463501739135,-8074.499063311143,11932.944137096347,-159612.76000218946,7.347626705163106e7
-0.0020099926979097824,0.4460758916731965,0.0005080505475985565,55.272446825712,2.675285220364393,-27902.59464507465,19185.961355366606,1.8687719078531098e8,1.823045489576829e8
-0.0020199926874932637,0.44740600584832907,0.0005268008449083084,51.00207763343147,2.4746191792155603,-29242.796099058596,17833.694671193287,2.0692127104989868e8,1.8639584634657246e8
-0.002029992677076745,0.44739088100396873,0.0004930184417098151,49.095056155517824,2.1625279285976973,-19295.994073407146,12745.968754553349,-5.008599420489581e7,8.269204551880875e7
-0.002039992666660226,0.44842094389211323,0.0005184715561748815,58.06213234243201,2.6562368014474655,-29595.375462520078,17426.349469887096,1.4305007914687416e8,1.0834874304367001e8
-0.0020499926562437074,0.44780786636948045,0.0004563339187779283,50.26189767610193,2.528618500848417,-17278.318768925437,15175.442058523815,2.0236360264264414e8,1.0507742858460842e8
-0.0020599926458271887,0.4492720689107789,0.0004716257169312082,50.98175214568343,2.3922878285443017,-6648.543154486627,14269.721703927833,2.2596212323006433e7,9.620839245059007e7
-0.00206999263541067,0.4491916804832211,0.00046732661497486346,52.40417520128882,2.2161198289587207,-15100.71368223819,11785.795259802477,-1.2871916239402945e8,6.383950083453593e7
-0.002079992624994151,0.45076279861415375,0.00046043886497178183,48.16550543328541,2.14968181536196,-21757.256064252204,11280.349008812569,-217055.21784443938,6.246410227567721e7
-0.0020899926145776324,0.45082237451663554,0.0004799905085420692,52.12762047099149,2.1438962006819815,-20705.62750805759,10682.002068044343,-1.8089294686549622e8,6.261578314067205e7
-0.0020999926041611137,0.451053184065575,0.0004776014544756209,52.35733575723434,2.404526874900216,-14798.069796726742,15045.540451615425,1.2223805512668672e8,1.0900840364035423e8
-0.002109992593744595,0.45088417301032496,0.000474317427235777,50.17510606570263,2.264606168887313,-13398.951764584923,11662.06829040785,-3.1577422412525177e7,6.289383566229177e7
-0.002119992583328076,0.4511491323292444,0.0004749474103873486,47.79522842811645,2.026900784221797,-11730.219366504605,9491.28831668822,-8.602941229772075e7,4.9140391614933886e7
-0.0021299925729115574,0.4518562849725191,0.00048147240196541493,51.742855998900026,2.516225177648168,-9450.70974813417,12985.67580879543,6.002840477602295e7,8.424362712434967e7
-0.0021399925624950387,0.4524294650387547,0.0004704361130404411,49.94696570259483,2.2597149356647526,-35680.68842441714,14873.975936040462,4.244865029258961e7,1.277923518668355e8
-0.00214999255207852,0.45428509355021446,0.0004633633502913168,50.581832927689504,2.2008425531976816,-31293.701231371797,12073.593494369135,4.3416950676324695e7,7.386904181754428e7
-0.002159992541662001,0.4540082195363356,0.0004573417768955114,48.05413001658534,2.2604614864433055,-5259.442304694541,12985.122793318616,1.4730811687494916e8,7.745954343305284e7
-0.0021699925312454824,0.45385516779544377,0.0004673465001882053,45.7567506165706,1.8388893164234068,1840.663850806722,10736.819953882055,-7.687535625924426e7,7.20466068427299e7
-0.0021799925208289637,0.4555587599570239,0.0004901448199496624,50.47687649140674,2.184408907420513,-16850.79198130061,10199.06999746109,-1.0163600842639278e8,5.868542652220672e7
-0.002189992510412445,0.45586762336591796,0.0004675569925816226,48.47475473099586,2.02569150392071,-11181.816793171796,11589.483452512552,-6.754581653580561e7,6.955177623581488e7
-0.002199992499995926,0.45580211814346466,0.0004513650385191773,44.475492654433225,1.8691723828936802,-12365.243296194463,10131.01864674557,-4.682623564024963e7,6.0812369327290736e7
-0.0022099924895794074,0.45702820438052466,0.0005066058372109546,54.233509606060075,2.343061166134099,-22061.29371834592,13046.248026140467,-4.770746466517992e7,7.994387241145715e7
-0.0022199924791628887,0.4565855632298004,0.0004665082361673695,48.72154724332639,2.1383238660633306,-715.8096155209362,11404.009502279958,-4.293067346999323e7,6.998189191945647e7
-0.00222999246874637,0.45710465032332537,0.0004676635409201248,48.338008929569305,2.049127164843154,-11254.292056452405,10984.657541353741,-4.877999368905888e7,5.6864502943796e7
-0.002239992458329851,0.4585859816549123,0.00047705801494077115,49.053218386388146,2.208076118057044,-2161.457519503413,11556.254741237799,1.5374133882013952e7,6.088583936540947e7
-0.0022499924479133324,0.4589943220365423,0.00046515669660374137,49.13886432803741,2.186306515171798,-42161.635965258276,12015.722650480757,7.553363939699617e7,6.768127230305474e7
-0.0022599924374968137,0.45869216087081793,0.0004489962865125096,47.025110425670306,1.9463029989615106,-9900.70922536265,10654.435925991254,-3.275301439497013e7,5.569080205691048e7
-0.002269992427080295,0.4594293748040618,0.00047166632741683885,47.353781871609996,2.123476071531161,-22544.386241947395,11817.629894594633,-6.171226445708749e7,8.272050798614128e7
-0.002279992416663776,0.45917634901766463,0.0004796803334473749,48.079584264025144,2.3392396699634292,-28881.620580192575,13609.53729409661,1.5446921028410622e8,8.473750431344396e7
-0.0022899924062472574,0.459192142478795,0.0004708839482583197,48.84511559201668,2.014243107618752,-18914.51902601785,10973.37986100121,-4.027817762774326e7,5.5859541041778035e7
-0.0022999923958307387,0.4608632424231836,0.00047081279164385423,47.68826806812939,2.155538856582587,-8584.804165473613,11524.503865456218,9.592372024624733e6,6.655086018545916e7
-0.00230999238541422,0.4603951533576878,0.0004485319383378867,44.94777287138108,2.0301015242408065,1913.1253916437336,11320.805055594481,9.268422634851785e7,7.395823334379837e7
-0.002319992374997701,0.46198460442604283,0.0004315920492919695,42.78749474869217,1.8018615222134786,-25571.047207822226,8143.354385866917,-8.023053887995261e7,4.356779335969527e7
-0.0023299923645811824,0.4625842793350946,0.0004667403935102425,46.30149536262629,2.176323061064985,-10894.016178850583,13285.080290720425,1.3067383334842145e8,8.609818745306332e7
-0.0023399923541646637,0.4629282647754774,0.0004932418668912097,50.10774002518478,2.07302979581727,-15677.424522954483,10363.214821063544,-1.2561262444400594e8,5.515067626343319e7
-0.002349992343748145,0.4646220193413838,0.0004810132570766145,48.427238386263845,2.2041957547467383,-21932.249437547063,11959.299838181685,2.7798126395779908e7,7.560910669926336e7
-0.002359992333331626,0.4649572403325776,0.00047002613945000435,46.648669365237375,2.298510623768501,-25653.693671769444,15094.166982155053,1.699818396294633e8,1.1282271080244155e8
-0.0023699923229151074,0.46381853645023735,0.0004659232669731238,46.771711962937175,2.1190442167724615,-16170.551433654326,11504.33813154204,-3.921853136517898e7,6.836342435802178e7
-0.0023799923124985887,0.4642841578656587,0.00044780199404360075,44.0044773224338,1.8300906026852086,-9660.664379289996,8016.642451771791,-6.870745292532763e7,4.231784995519985e7
-0.00238999230208207,0.46438286765501086,0.0004491674627901213,44.4942387279455,1.913917572817195,-12576.738946622405,9838.096415879663,1.4829926252289308e7,5.372182134818114e7
-0.002399992291665551,0.46503543203878617,0.0004504767623105687,45.69441884179416,1.8597433835392077,-19389.51905929641,9430.55681360201,-9.868795121432173e7,4.906309777657699e7
-0.0024099922812490324,0.46599237329299376,0.000432597424706396,44.079979997928724,1.9352116513142794,-125.07120814889467,11290.18268104352,523470.2392869724,7.269711610037576e7
-0.0024199922708325137,0.466536809413598,0.00046381533627684927,46.97408016358226,2.0775334167700565,-14764.096582732518,11779.496771705253,3.567988642459634e7,7.061676529590458e7
-0.002429992260415995,0.46655826300937275,0.0004867099217455098,48.23984481061113,2.086905362892386,-13176.819691902636,10634.142288841656,-3.59515457106694e7,6.0970706862319954e7
-0.002439992249999476,0.4666087328864367,0.00045787341868849,46.2839274054077,2.1212630839548745,-27132.51127341897,12240.217457506751,4.3280291456400804e7,7.583555042100249e7
-0.0024499922395829574,0.46729216668426576,0.00045405199761527947,45.52450774617381,1.8076460000323498,-2194.57284543999,9524.749968655706,-9.131404128754798e7,5.356728621681566e7
-0.0024599922291664387,0.4672110983601819,0.0004435557535559001,44.251369788775335,2.1125974690397533,6370.832893833916,12286.15397561138,9.989623523033594e7,8.844640680290769e7
-0.00246999221874992,0.4693690218064939,0.0004601592989545019,43.09436613971923,1.8358549455281665,11954.770648024163,9156.36785928875,-2.723294164925457e7,4.5722528471916385e7
-0.002479992208333401,0.4698027044032267,0.00045524565275706515,44.56053314392062,1.867807469268775,-8076.997550904429,8690.205993657975,-1.1952335912190606e8,5.048853426257927e7
-0.0024899921979168824,0.47009812247392013,0.0004532317198696169,44.14667975802368,1.9988853124035786,2291.6724811963245,11189.783765981949,2.7501282292437963e7,7.043627670822203e7
-0.0024999921875003637,0.4694250330577779,0.0004363627893212442,43.02669130902416,1.9425090825756814,1301.7024192260349,9747.168762432482,4.350877783820911e7,4.63485570779929e7
-0.002509992177083845,0.47101386355018443,0.00043434080877816485,42.39888841090921,1.833157697178496,2492.7130241002446,8290.497568999901,-7.169846441956607e7,4.2044606947549604e7
-0.002519992166667326,0.4707805460824986,0.00046349705418802565,45.33455529669855,2.1237996734988527,-6700.995191386788,13341.745089410471,1.256726167161905e8,9.141307176428053e7
-0.0025299921562508074,0.4712647609236913,0.0004433493716651626,42.636863107576644,1.7212595621811642,1685.2702569547046,7972.229940088447,-8.518951668364803e7,4.1857428972729996e7
-0.0025399921458342887,0.4713795933308111,0.0004605725510944795,44.18532831458407,1.8933878508691568,-13628.515922110271,10852.125112095982,724736.6310174108,5.988296221132273e7
-0.00254999213541777,0.4712524392784644,0.00045560246176781126,47.76051901250168,2.1467048020813815,-18118.571434305148,10898.739510435107,-2.1815129422359858e7,5.914193727806334e7
-0.002559992125001251,0.4729134438167279,0.000443673883919017,44.21238755652226,2.009552102978831,-8299.768390844529,11308.732228879495,5.281797674479105e7,5.739127664377466e7
-0.0025699921145847324,0.4731133024379562,0.00045627687050959933,44.8492388757395,1.9652719060084556,-13157.103289175306,10164.05132642883,-2.143379736415359e6,5.447776302453477e7
-0.0025799921041682137,0.47330707119354265,0.00043654889559849,40.53577701243884,1.835553095817845,-23692.94537732311,10349.845198252875,5.763449638251497e7,6.850413820693392e7
-0.002589992093751695,0.4739146531410343,0.00045060416257880877,42.76484073147048,1.911632550580406,-12740.570882301048,10290.156908030076,3.0270860793315142e7,6.181164122851482e7
-0.002599992083335176,0.4740815620923612,0.0004183693407755646,40.43895055130308,1.7922358242276033,-14039.365343618763,9641.029273626229,-4.83766078535758e6,6.440283044898151e7
-0.0026099920729186574,0.4746067952143135,0.00045113987323865687,46.002164159649745,2.045373164149738,-25307.5360752188,11750.528595411824,3.642773123134089e7,6.819063863071883e7
-0.0026199920625021387,0.474781796564427,0.00041897812504823053,39.22036914233155,1.8057684472541502,-14590.464764165585,8069.00532446654,-5.332393777578907e6,4.775748412969743e7
-0.00262999205208562,0.4757326050274274,0.00045739337741471434,42.849047411038136,1.7986967419879845,-11002.488397326597,8387.481177551947,-5.289688912122169e7,4.3005277150371276e7
-0.002639992041669101,0.4763414340283291,0.000432839335984143,42.333543886276004,1.9985796048315667,-15352.625479156033,10377.707829204222,5.3303216567520946e7,6.100003633929301e7
-0.0026499920312525824,0.4763376197995774,0.0004417111705683261,45.2689893055491,2.0764254459831073,-19331.333449886188,12347.083409211336,3.96540101885929e7,7.756348455513912e7
-0.0026599920208360637,0.4760669234327179,0.0004407098867289891,39.726738770572645,1.757863012467597,-9306.490345337135,8855.72703275171,-2.5162354970612023e7,5.505974111765094e7
-0.002669992010419545,0.47715656707337795,0.0004184407772724098,41.44838399683813,1.8511798517557148,-12595.171399386161,8385.88301383759,-2.5232464617319908e7,4.546128001061418e7
-0.002679992000003026,0.4780209869179913,0.0004281773791302287,40.09399273141995,1.6688414592997582,-12346.214187228665,7271.872487556577,-4.130392118158017e7,3.586230407791963e7
-0.0026899919895865074,0.4785957679267705,0.0004559291509448281,41.616377320830615,1.8330185170131617,-4706.514065609543,9150.059761703444,4.651579922415711e6,4.452491299710532e7
-0.0026999919791699887,0.4787833852586567,0.00043739050122015697,41.959366701746575,1.9199568235789424,-2988.428352560344,9744.975847279076,5.7417998972425826e7,5.6293531050241105e7
-0.00270999196875347,0.47954492616187877,0.0004708701832668757,42.301900395918786,1.940165521918007,-8324.820022499047,10972.652235632344,8.824105274986297e7,6.34524060873987e7
-0.002719991958336951,0.4800876801141097,0.00044106011885959237,40.47444057369041,1.9877699869351724,1672.4537591863293,10379.548376669769,4.602550905473014e7,5.998013220761731e7
-0.0027299919479204324,0.4802557396712037,0.00040023161488586073,38.08990283516716,1.5843911310825805,-8056.997488138773,7137.995298597021,-7.407025295604058e7,3.694049624960312e7
-0.0027399919375039137,0.4803694831929747,0.00043627709933280186,42.744652868066225,1.9230911585036883,-9344.095884231432,9576.395517707238,-2.7923475479700796e7,5.147169704359277e7
-0.002749991927087395,0.48103846317965476,0.0004526984078926483,43.8592850381012,1.9816520831244167,-5659.239707233059,9754.993647344985,-2.1547600980225254e7,5.770888437053919e7
-0.002759991916670876,0.48124368677775725,0.0004378761173770848,40.073245375612935,1.7687588262505132,-19824.025583214603,8811.454504665366,-3.523056887633298e7,4.918930561822053e7
-0.0027699919062543574,0.481669274460429,0.0004369876589607615,41.779423218094,1.9322236744820858,-13659.679174984276,10386.030172058736,1.1437887640539216e8,5.4290476669035055e7
-0.0027799918958378387,0.48177943677548773,0.00042985121446963305,43.015097237730515,2.0772182958293945,-39121.11858488023,19064.508372942364,1.669875611460016e8,2.553188560432557e8
-0.00278999188542132,0.4830660641794204,0.00042688137683490355,39.71233094118543,1.7267377897601528,-7827.581804570581,8346.910792906054,-3.605257026425866e7,4.3019040569449976e7
-0.002799991875004801,0.48303206122475445,0.0004437035687981077,41.42791805276125,1.8381613728550659,-19349.590370707625,10173.338100169438,3.571741638979151e7,6.515174407072247e7
-0.0028099918645882824,0.48262837596542196,0.0004412154232911288,40.670907406607476,1.8857801790329887,-18505.103871552175,8290.346280192935,1.234651333743795e7,4.344030662124316e7
-0.0028199918541717637,0.4822693613040459,0.000427159218030429,39.01329744822626,1.6187826743407414,-2706.87371959908,7496.251256186799,-6.153022273102395e7,3.852166912109863e7
-0.002829991843755245,0.484170689948898,0.0004136521826488938,39.704758851969366,1.8084081473263205,-16137.02538981561,10044.51860180897,2.290396837147192e7,7.107339577997892e7
-0.002839991833338726,0.4841914511221664,0.0004283125059144254,40.96953667386282,1.8559793721877451,12999.75358308967,9276.711860602767,3.693048514989646e7,5.5076452314366974e7
-0.0028499918229222074,0.4842090652718308,0.00043284126175655263,40.001078697684086,1.8242670061760304,-16226.465191483867,8679.694167043432,3.907685167727842e6,4.376363527080229e7
-0.0028599918125056887,0.48418766906028776,0.00043740969268031874,43.011424604485065,1.8323205744218296,-13684.219025457862,8911.384352352237,-7.399609151324272e7,5.105420425077062e7
-0.00286999180208917,0.4851330007826274,0.0004402683713878192,40.728643050207836,1.9299353406138162,-6632.645325972577,11103.146934410914,1.1500415052953853e8,7.218195851589751e7
-0.002879991791672651,0.4860947223977435,0.0004362192084384014,40.20006535707252,1.755590223700494,-22482.800301066447,9464.011908062215,1.158996215472745e7,5.019383777236155e7
-0.0028899917812561324,0.4861616003156119,0.0004518073402389197,43.15412961855184,1.8286683394500851,-17638.202794728648,8492.246923473227,-7.87217373924788e7,4.5764368199203245e7
-0.0028999917708396137,0.4864698265135457,0.0004351960394087742,40.29500370033071,1.80732967767364,-9690.51850408531,8314.039050585623,3.2096527932676695e7,3.777324920444143e7
-0.002909991760423095,0.486845156253647,0.0004211846761638319,38.57322925394008,1.6987783015339974,-24239.383816904352,10534.513804815615,3.8502066063732e7,8.61493405536341e7
-0.002919991750006576,0.4867993404689497,0.0004049506898509468,39.59999015842231,1.7726355267857463,-21009.920551389558,9168.118855246788,2.3838437372602947e7,5.629968644802726e7
-0.0029299917395900574,0.48855559604740195,0.00040097424624580333,36.546477363151475,1.5567643768055177,32.84692671789405,6997.416637169288,-3.770475094974141e7,3.503819312782174e7
-0.0029399917291735387,0.4885762268245932,0.0004050679497696107,37.60168219676663,1.8554159880765466,-9255.867761586644,10752.790483397002,8.393373273485897e7,8.785788546712795e7
-0.00294999171875702,0.48843221129059566,0.00042362574559695257,38.76827584794236,1.7581207203169669,-25117.313756448082,8931.465946308368,2.554556997626684e7,4.460772727535959e7
-0.002959991708340501,0.48913016610083604,0.0004271376378974785,38.1594055793729,1.760196430688917,-10539.535714807062,9416.616853781976,6.142400182887321e7,5.747351718609381e7
-0.0029699916979239824,0.4896847434192048,0.00040746824071955233,38.00006885207484,1.7113737088998326,-8802.50745237105,8699.409840109807,6.990940655788188e7,4.728294541870118e7
-0.0029799916875074637,0.4898612936812767,0.00040745527768198345,37.5372638307774,1.623523666964295,-7580.241478625405,7372.000703500398,-1.9125707398779813e7,3.6723399359930396e7
-0.002989991677090945,0.4897769233519895,0.0004261580882794456,38.935312148032786,1.75151050084753,-18769.1698684175,8070.552850229774,3.4826521502942674e7,4.057392775263869e7
-0.002999991666674426,0.4903065612384342,0.00042617712029534153,38.88004585871275,1.6812828529409303,-16275.14894109573,8001.667502513915,-4.519329104628627e6,4.160647916719407e7
-0.0030099916562579074,0.4902186917276645,0.0004026553536639943,35.83173860764753,1.5547322517177489,-9937.482957705906,7084.621580610992,-1.5519518296891535e7,3.59000163646596e7
-0.0030199916458413887,0.49127271261997474,0.00042659520041999266,39.49780846898395,1.6942229220623284,-20095.936184436207,8596.07768289398,-3.701739249001839e7,4.744615372776397e7
-0.00302999163542487,0.49100928687233797,0.0004293573157528407,39.37317298377801,1.935640030171905,-11792.436211981942,9265.084037493327,5.666698955283095e7,4.8179183425279975e7
-0.003039991625008351,0.4923990844314781,0.00043563962978305544,40.74605279097673,1.8553817055973783,-14016.438487252391,9524.79450805567,6.981555907695886e6,5.5476953562059425e7
-0.0030499916145918324,0.49239875622027934,0.00044044159055656716,43.459901215829774,2.004893103588667,-22993.235784791603,13913.884961638716,7.573216764275742e7,1.4215897682506958e8
-0.0030599916041753137,0.49240047190987873,0.00040315209085206187,33.13289761550809,1.4263549512321196,-7012.5615791250675,5853.5802818777765,-1.5939237912632128e7,2.6589466797049716e7
-0.003069991593758795,0.49357309309450687,0.00041222614971490244,37.34918312429517,1.644026456506269,-12623.71330894511,7967.624190981575,-1.6349028669346238e7,3.550519168886843e7
-0.003079991583342276,0.49359239286040196,0.00041361678252581515,37.797488669192894,1.7126296145930726,-4009.0299684005436,8881.324265918904,2.92119903714635e7,5.3104041249847375e7
-0.0030899915729257574,0.49388300527665674,0.00041638438452183327,40.042021063053895,1.7805957466079958,1095.3362145628598,9710.991947287299,2.4472402821845368e7,5.6533198750614084e7
-0.0030999915625092387,0.49489357654232285,0.0004113059094367846,38.0284630885876,1.6718253980310054,-6249.74809317589,7108.034281781623,-2.04814626896268e7,3.278140023901024e7
-0.00310999155209272,0.49429576342585585,0.0004282241772351789,39.61219593099803,1.730788687628495,-3200.1830541157296,8625.73412796868,2.1313129624651086e7,4.57618712961572e7
-0.003119991541676201,0.4946440926034617,0.00039665490995321914,35.29332569282632,1.5458602007532567,-6914.130078780514,6923.489440222805,-1.0337470547605323e7,3.847489682393179e7
-0.0031299915312596824,0.4958835765676967,0.0003991905252609878,36.88596561739134,1.6772629154284444,-15534.519657844166,8014.515926065415,1.2351902820113173e7,4.086831215523836e7
-0.0031399915208431637,0.49663959616884923,0.0003940360017064002,35.092759876813226,1.6058397612984572,-2610.077662014143,8002.281170256755,5.74527639515092e6,4.872702799595176e7
-0.003149991510426645,0.4958116359859965,0.0003978499307060288,37.79500036871369,2.1164799437238493,-33058.421995121294,15820.964198404788,3.136337785028373e8,1.615949947902741e8
-0.003159991500010126,0.496195336796923,0.00041136330909268356,37.79346252680381,1.565489028974407,-8431.522591361261,6760.067678034439,-5.118579954648571e7,3.3500728028991126e7
-0.0031699914895936075,0.49762299275359523,0.00042228419737796904,36.95433200642574,1.5486804510774852,2998.9466478997997,6703.577966017445,-4.723321623448154e7,3.0958124862620775e7
-0.0031799914791770887,0.497701507191456,0.0004106045469771292,37.65765300319273,1.7496277795962407,-16213.05123145939,9332.034365205627,9.086995648760249e7,5.513664699065511e7
-0.00318999146876057,0.4967344647451923,0.0003943114604059964,36.630661611031464,1.6037709232991928,-8503.024617208794,7768.529009385164,-2.0970750011129644e7,3.7155781993952505e7
-0.003199991458344051,0.4977635658273943,0.0003911337130582324,35.288643950486794,1.6051859617157485,-6510.61268637608,8038.280419343971,1.956874562378987e7,4.894009598363488e7
-0.0032099914479275325,0.4983740037867571,0.0004227113034706987,37.75224855819861,1.7342631157391801,4579.814378119572,8423.23712109119,1.0848442630606184e7,4.461714518589329e7
-0.0032199914375110137,0.4990063119109706,0.00041660711187214966,36.43725447808963,1.7055943699205007,-18690.42928983111,9550.894613157283,5.7351506752032116e7,6.030923099718388e7
-0.003229991427094495,0.4995182047776007,0.00037516940056453213,32.66695378108586,1.3992669534005204,-1255.698233662565,5922.541624448584,-2.1094232308711402e7,2.7821973429840393e7
-0.003239991416677976,0.49949787166518855,0.00041889582649463246,38.70420606558229,1.7798854149024288,-21126.848325314706,9108.41146821668,2.4199105676343508e7,5.398543988670631e7
-0.0032499914062614575,0.4999426467180415,0.0004145729771829517,36.22714223609006,1.5664239284585433,-12799.113519327917,7783.9403876650695,-4.659251170358665e6,4.0120449717843235e7
-0.0032599913958449387,0.5006067584139138,0.00040988654266054105,35.71814467372986,1.6361830328991,1352.3408606429134,7414.7447005628,2.8095824181323647e7,3.2548133410302915e7
-0.00326999138542842,0.5004439801512193,0.00042363760892912726,39.57355961872869,1.640361815025744,-1644.3196780681421,7517.497718544936,-3.953439881583952e7,4.048292136514732e7
-0.003279991375011901,0.5010980775620153,0.00039530565294216267,34.79294070849169,1.5315820800858848,-9712.005667160942,6635.916170035083,-3.9983819866915136e6,3.1152561277888943e7
-0.0032899913645953825,0.5012319447595742,0.0004137230647194362,35.80018894018014,1.5990604634893417,-2308.099722354339,7466.079242150042,1.4940518520161266e7,3.595930198544132e7
-0.0032999913541788637,0.5011490459183487,0.00041188824938546915,35.275330734967824,1.7138872051953624,-6655.963071871653,10127.021260442334,9.976546612297975e7,7.274555608544128e7
-0.003309991343762345,0.5021829724410908,0.0003908539008491421,35.29004539868117,1.6510236338143185,-14471.93509731736,8595.781403334826,8.83388326059544e7,4.721447688580252e7
-0.003319991333345826,0.5020252689398608,0.0004223546858213601,39.715517439793665,1.7002878845895293,6672.047084982292,7777.687288688784,-5.8210191134066775e7,3.938381833626668e7
-0.0033299913229293075,0.5023586094280554,0.0004033578135375066,35.97055954326642,1.6583254851149263,48.65738411843272,7785.906907532599,1.0014459108976953e7,3.7326800655234106e7
-0.0033399913125127887,0.5034600737531933,0.0004041881086008698,35.95179500055665,1.5757045279390347,-15069.442937257,6995.479122095089,-4.439785344572776e7,3.500057214426169e7
-0.00334999130209627,0.5031592993904009,0.00040407020222094124,36.84902581028425,1.557340181641405,-8374.35619053009,6923.839988569002,-5.4446667708076306e7,3.422405504199994e7
-0.003359991291679751,0.5036108724241574,0.0004343536108365452,36.57759065138153,1.5489653724968466,-2633.835294814849,7130.173450734267,-5.41977280166844e7,3.335992665070802e7
-0.0033699912812632325,0.5039619812808478,0.0004235291453303682,36.14374908059438,1.762380426837008,-2929.9556673231787,10969.500983880595,1.3668232521986783e8,7.54304353989076e7
-0.0033799912708467137,0.5045391748193415,0.0003750875545656018,32.319723764409524,1.3173580558249922,-6147.972941463998,5858.43622790269,-3.2280093731603447e7,2.6393194095209092e7
-0.003389991260430195,0.5058127386757453,0.00040495439031069334,34.68297090992139,1.4615955460673224,-1434.7422709128948,5807.622815697708,-5.853152182055441e7,2.9792560421743996e7
-0.003399991250013676,0.5047868569613813,0.0003891278625571672,33.59917256594216,1.5304275926383035,-8777.51076818018,6909.868539753189,504372.5620969807,3.617325273506732e7
-0.0034099912395971575,0.5061532664386083,0.0003947840302372709,33.968613590910095,1.4662017091975748,-16710.727326248834,6780.535940948849,-1.5767299286201118e7,3.149814788359689e7
-0.0034199912291806387,0.5053736288403723,0.0003946633535353043,34.25055118245457,1.4369039086844104,-11039.040713854747,6483.081950397126,-2.3239159423834752e7,3.0732007941754665e7
-0.00342999121876412,0.506435772773096,0.0003894898548075717,34.80347090125186,1.5341820462875189,-4525.2545043763885,7592.66944667611,-2.1048470923699643e7,5.1638193685006686e7
-0.003439991208347601,0.5071254561135358,0.00037643591252203596,32.78371333517509,1.382001305566547,-4265.205997300466,5644.982118143014,-3.312731003097832e7,2.7753755525744323e7
-0.0034499911979310825,0.507445053826467,0.0003977898330730711,35.72078838390388,1.6545380213621976,-5853.314764947992,8470.366074800713,6.0710381383805685e7,5.158545406666772e7
-0.0034599911875145637,0.5072853879143147,0.0003956672212458122,34.488925875991114,1.5319840922719186,-7452.108365300828,7034.236100092484,-1.5105604704433804e7,3.5968254189416565e7
-0.003469991177098045,0.5073685818237896,0.00040326843822128486,34.01070298626348,1.4858759296455066,-2197.723111447814,6501.010640872989,-1.463488749828597e6,3.074691678977907e7
-0.003479991166681526,0.507518879558073,0.00040115161666636514,33.534997482870715,1.495398665332835,-6783.266429198971,7268.2738202358305,1.9974244663110763e7,3.812249558832285e7
-0.0034899911562650075,0.5082377537093353,0.0003817269638550983,33.52643811879144,1.6518119791591375,-24606.481708644653,8789.14833121351,6.978246870968008e7,6.140922805432647e7
-0.0034999911458484887,0.5085584343837418,0.00040871494964530604,36.66189317565537,1.5361938748704869,-619.7888273743969,6706.778529139228,-4.808054545750264e7,3.029253389575484e7
-0.00350999113543197,0.5081273029242998,0.0003983275296658998,35.309246110229665,1.6742381242831834,-22205.712492415398,13244.182537543624,1.3090316805617508e8,1.4216795937732804e8
-0.003519991125015451,0.5093642086837427,0.00039201333089502354,36.12273641405857,1.479875607823709,-1542.2259315673834,6159.807557235043,-7.600554813018462e7,2.8789357078901384e7
-0.0035299911145989325,0.5092284921541843,0.0003984749665664474,34.90409851211733,1.5685714530081731,-9350.023340644133,8405.78194822716,2.3091617620188124e7,5.735709611551631e7
-0.0035399911041824137,0.509752719029344,0.0004137989018816816,33.89101581100728,1.6233552853914264,-17215.664589874137,8840.843861019308,8.79219149025814e7,5.18870283656135e7
-0.003549991093765895,0.5103519178190034,0.0004009829546918221,33.02143128903778,1.4067794583720032,-5910.147558866694,6089.745896494453,-2.212148129408368e7,2.9725184120171834e7
-0.003559991083349376,0.5106144293953706,0.00038726540847587967,35.9494746482158,1.6260434773079344,-4674.828724410106,8565.783431857923,1.8737159602312684e7,5.894981398601433e7
-0.0035699910729328575,0.5112054063041832,0.00039203059977710285,33.560039621221726,1.4578284659364504,-6066.770528765418,6952.69603607259,2.292347538189422e6,3.389282596650385e7
-0.0035799910625163387,0.5117574313613776,0.0004069520536051017,35.2253946831444,1.525517380872041,5461.665356600422,6167.768339242057,-6.608524627724821e7,3.1641479634147488e7
-0.00358999105209982,0.5117042628809747,0.0003896048536871394,35.29012416691925,1.599588087921508,-17881.646229800936,6712.7282831847615,3.133819240861315e6,3.063731294178883e7
-0.003599991041683301,0.5123003729231315,0.0004058891822830818,35.876304385083515,1.5615782581324424,8976.801594419385,7106.811570230761,1.0580825096089812e7,3.439757847978618e7
-0.0036099910312667825,0.5124425559213587,0.00040694917624557107,34.955558933163225,1.4784086682223871,-12756.3802703024,6739.472959935335,-4.312515789329914e7,3.2741120841031425e7
-0.0036199910208502637,0.5127776426778173,0.00040723852002815723,34.22567197233773,1.6229393119430504,-14328.314597649478,8377.61941778931,4.955529967294358e7,5.022386321800072e7
-0.003629991010433745,0.5129281376493632,0.0003989396377676935,34.68588414893068,1.4612522689765992,-7679.504048471187,6020.41018505497,-3.597425202837933e7,2.7171466620281335e7
-0.003639991000017226,0.5137110483638204,0.000368042759484393,31.22536350408236,1.3819133147266955,-2265.1803329512704,5891.282163172227,1.5819947611248763e6,2.7159898762775365e7
-0.0036499909896007075,0.5137107098406208,0.00040954440945730077,35.786410704060685,1.6326882053944751,-18953.842970361413,6999.038362554274,1.4512755383961182e7,3.224321500789811e7
-0.0036599909791841887,0.5137579309049849,0.00037604005525650083,32.11389789349831,1.3912628996164673,-11196.566760310898,6470.672433527206,-1.6961190009068635e6,3.583906377266485e7
-0.00366999096876767,0.5146806199451559,0.0003894572082028009,33.457604405624835,1.4585712482046431,-1529.3744362670316,6105.980858652004,-2.891491697995147e7,2.8105747920032013e7
-0.003679990958351151,0.5146281585142244,0.00038504831609381,30.648236365992666,1.3420117280164596,-10172.23679044819,6083.864595611809,5.525617978328996e6,2.988131011892411e7
-0.0036899909479346325,0.5152986752445575,0.0004029679045328189,35.55300867565116,1.552846805255724,-4233.768299528706,7626.572898716642,-7.741203043921582e6,4.392926974557212e7
-0.0036999909375181137,0.5150629282853866,0.0003768862753483327,32.76427420181765,1.532576143135579,-6572.04493885859,7737.384949475019,4.177385177888231e7,4.269666005278468e7
-0.003709990927101595,0.5158785009697158,0.0003844174762765858,31.073974597913555,1.3459375255169377,-14524.14069340659,5789.055457934149,-1.0964237225375723e7,2.6237309800434697e7
-0.003719990916685076,0.5162302142425508,0.00040823781459285925,34.99651716752194,1.4443626354952062,-14639.580155916896,6382.387172403613,-3.956423156612865e7,3.1559550252827745e7
-0.0037299909062685575,0.516593266936058,0.0003741414780664083,33.589867791851184,1.418941775259899,-11394.454163259776,6267.948842482081,-2.183269733401032e7,2.88023535525442e7
-0.0037399908958520387,0.5163861954453578,0.00038279502319987373,33.452820326402694,1.5529483770485353,-15466.798665338443,7499.025941070758,4.397705003989595e7,3.694834272602112e7
-0.00374999088543552,0.5169486695171771,0.0003818844076310232,32.41673792684713,1.587812532383451,-14440.713957772017,11246.78951831416,1.268911897456158e8,1.0213241821304776e8
-0.003759990875019001,0.5172290924124716,0.00039484870383512115,32.046889193810536,1.3613960768567275,-4668.135194399837,6077.407940703353,-1.5047311321358053e7,2.8572814003532663e7
-0.0037699908646024825,0.5182307191750144,0.000382826636210803,30.272208333525175,1.4965497051457386,-11342.55755057372,6986.312605393927,6.697025988430341e7,3.345001089002745e7
-0.0037799908541859637,0.5176815088014319,0.0003810662029732323,33.08128927274943,1.440279901671136,-7687.347273769567,6920.902638230812,-1.058499399434333e6,3.4798608871002845e7
-0.003789990843769445,0.5183422307864383,0.00037729893906945884,32.40600761642866,1.5191560140761984,-9237.875894301249,6437.961964626915,7.01525026511955e6,3.471778403013488e7
-0.003799990833352926,0.5190262765482458,0.0003591648438023975,29.512672412825527,1.327893818884638,-3822.5758409011605,6124.935903086223,3.08274809191819e7,3.257628834535011e7
-0.0038099908229364075,0.5197727859896927,0.0003991814668708827,32.98980426943856,1.4882342141055043,-14909.163541313459,6906.996690833831,2.680737143434032e7,3.354448417198715e7
-0.0038199908125198887,0.5189462207431935,0.0003683640164377601,30.122651678833694,1.3690931382869072,-10127.910506114715,5675.658648501859,3.2846097225593343e7,2.5792597180969425e7
-0.00382999080210337,0.5198636171177353,0.00038123596206941627,31.089308552269365,1.3975266954215098,-16311.523742478948,6569.246841552836,1.5628672147184169e7,3.3058835173624013e7
-0.003839990791686851,0.5199177358072365,0.0003753326109140139,30.56988746125833,1.3543161287811356,-4494.538199078945,5702.302596422565,8.069401240717778e6,2.4623395672012147e7
-0.0038499907812703325,0.5209324125111198,0.0003717843036874925,30.823214647983356,1.3910403287225728,2065.117893590164,5864.984285760316,3.015312639345424e6,2.5244654590137623e7
-0.0038599907708538137,0.5206219919093871,0.0003722011520409479,31.016765244709198,1.3603081346393733,477.3530213221383,6258.081571956977,7.557597170541048e6,3.1490163331347078e7
-0.003869990760437295,0.5206417879685794,0.0003969987787684802,33.4254457260796,1.511816346630706,-9155.74302321143,7206.50870835603,3.1037507861262858e7,3.9383064528984725e7
-0.003879990750020776,0.5214094777612013,0.0003576345088495151,29.608445141841514,1.2048402961569917,-1608.0674467781753,4673.938815741162,-4.913983405238081e7,2.1323655934481397e7
-0.0038899907396042575,0.5213403217612952,0.00038596911540823777,31.785591206521854,1.3714363701081407,-11856.88662285197,5424.788708301019,-4.6950945848968334e7,2.5655326034290064e7
-0.0038999907291877387,0.5223549838903147,0.00036979388897589934,28.387024212466446,1.1776244607037136,2980.7933122226254,4919.681918316844,-1.7038294899761513e7,2.1168355284801874e7
-0.003909990718771064,0.5219230487871146,0.000385630867380325,31.54793700640292,1.3550580909588594,-10540.103963887617,5210.69280086401,-3.8883171682806365e7,2.4491426808784433e7
-0.003919990708354129,0.5222481984470596,0.0003829885816937186,32.554467492058755,1.4216446455925495,-11432.390144708534,6173.545992367278,-2.0292384236805383e7,2.988056962527828e7
-0.003929990697937194,0.5221927695816314,0.00035574022189567984,29.872377886012565,1.3634818443783843,-4950.374277814188,5018.7364570686395,5.618251933705774e6,2.1733855216204856e7
-0.003939990687520259,0.5235611212551086,0.000382368244938314,32.02158112340893,1.3571914852966234,6392.571649411977,6337.308524717642,9.287161228314633e6,2.682062723341892e7
-0.0039499906771033235,0.5238654489591414,0.0003471962035974119,29.870359499225653,1.3952414185590543,-7150.7655910767635,6465.102530763205,4.111710676529797e7,2.8690723688401584e7
-0.003959990666686388,0.5227168167659838,0.00036979770703604776,31.499177606890218,1.3188500121973101,-74.73493282256275,5848.318114024319,-3.846730795560409e7,2.8483451531087857e7
-0.003969990656269453,0.5241316540284995,0.00036567227826244476,30.496556819204336,1.373649379234975,4669.385065074261,5447.399079321652,6.009827063233021e6,2.0958346745079286e7
-0.003979990645852518,0.5248826821578304,0.0003869556023448994,32.972848355051745,1.4323862264469647,-7844.1200259221905,5842.134371352107,-1.4076920423220156e7,2.5560305717825625e7
-0.003989990635435583,0.5242543650036032,0.0003700162936046436,31.139916517623377,1.4439820989298653,-8044.342048005874,5781.41684183736,2.6801550319687326e7,2.3464416797673196e7
-0.003999990625018648,0.5250305394514831,0.00039203836526656584,32.55788207301275,1.4194048172549891,9493.022470022494,6741.595653494027,3.909329705872304e6,3.1035823313891035e7
-0.004009990614601713,0.5255579453261119,0.00038182746368760204,32.85597584894874,1.4720034465334637,-12535.240841043907,7220.525640515701,5.769013744392539e7,3.826682939584578e7
-0.004019990604184778,0.5256428402012958,0.00036833214283693295,30.87862915997594,1.3098620238952476,219.10864237542032,4725.082231816912,-4.8885371583180994e7,2.0875095519468643e7
-0.004029990593767843,0.5257441045813573,0.00039438030893138715,33.5926109913627,1.468307895266368,-8181.731512439547,6882.857428318318,-8.785051382997803e6,3.3114445527560484e7
-0.004039990583350908,0.5267643932650843,0.00036123424334996,29.907644259569484,1.3676084584857082,-13346.475652669742,6557.113227747756,1.654357750704999e7,3.745541097622595e7
-0.004049990572933973,0.5265822472843336,0.00036500025664288623,29.026234710073464,1.2149434423897176,3301.604044005247,4573.968375817667,-3.0184198984552573e7,1.829798962577854e7
-0.004059990562517038,0.5267710579977343,0.0003905876577040464,31.59673458077538,1.3600972781007665,-6083.539514175134,5899.665272545777,-3.9903729725874685e7,2.854883595814542e7
-0.0040699905521001025,0.5276186355104201,0.000358738440632759,29.482480147553282,1.2547379652867503,-8269.487399159254,5653.534367615766,-6.734273088040484e6,2.6983038775228046e7
-0.004079990541683167,0.5269031712748107,0.00036271340882699637,29.74054544172439,1.3422993736561635,-5477.451821016514,6151.88963700291,1.8109023876937617e7,3.1783862057632603e7
-0.004089990531266232,0.5277224643480535,0.00037269931098444576,30.834882218776816,1.4186672817009307,-10473.825006440382,5627.312661368145,1.2178764342006894e6,2.3322279157706175e7
-0.004099990520849297,0.5279847146935405,0.00037937249136077395,30.804640554584676,1.335901472958505,-7332.498191119512,6254.23238888077,-9.77382813133121e6,3.512620299698171e7
-0.004109990510432362,0.528230103402788,0.00038468257721587456,30.403321007458537,1.2211786778962617,-10954.798439510027,4548.729349667801,-7.513348649781877e7,2.1018305996785235e7
-0.004119990500015427,0.5286676494400196,0.00034451539342591293,30.491106579485734,1.3497620944720752,4579.461093590539,4962.666063370607,-1.576852961005647e7,2.2645376245407976e7
-0.004129990489598492,0.5288694414378244,0.00038034119461291646,28.658520024863577,1.353181523288169,-429.4596835313878,6101.083133304975,5.15515795030832e7,2.9158846256643936e7
-0.004139990479181557,0.5294891768012098,0.00036686254092266373,30.641821896712862,1.2859515146528684,-4241.337058331411,4804.944418534683,-5.840633668754624e7,2.0893549628259435e7
-0.004149990468764622,0.5296658188480865,0.00037812644918859225,30.94197249101233,1.3470326758447504,-14231.75841309875,6046.031739958495,-4.647052941756394e6,2.644619570188232e7
-0.004159990458347687,0.5297340784619144,0.00037190411828865534,29.74354571640708,1.3732519138950643,-11956.747087339758,5761.382547108778,8.516815746525703e6,2.6230889546206888e7
-0.004169990447930752,0.530718328317191,0.0003628486066774182,30.450803156625085,1.2862284839753597,-802.314558371295,4854.290829924007,-1.9485194787012678e7,1.929095910142117e7
-0.004179990437513817,0.530938829319988,0.00036354472283269034,27.924610732696515,1.1734343750969138,-1885.853748071458,4294.421118800778,-4.83420003535094e7,1.917112301523001e7
-0.0041899904270968815,0.5313352124758601,0.00036379887485122166,29.5477933376517,1.269327897235122,2771.486056569542,5367.455699134256,-1.2120167757229473e7,2.177901627952443e7
-0.004199990416679946,0.531331696959567,0.0003774434809019711,30.950013259553455,1.428759524247585,-4394.128835628326,6336.448524346374,4.284931194568429e7,3.0489126836977635e7
-0.004209990406263011,0.5318824680330283,0.0003716991762163862,31.06777206962911,1.3291452279365854,440.23894059694607,6009.856159171713,-8.16863488925832e6,2.9944545147768855e7
-0.004219990395846076,0.5315259143444002,0.00036669824490737156,30.61977377396714,1.437016484426525,-2170.703328946718,5847.315834524062,2.25768491495901e7,2.7243060439682357e7
-0.004229990385429141,0.5325548767722574,0.0003608373644875342,28.030167768065464,1.2302562556119796,-7796.621213646227,4663.134309489716,-1.9067737764932357e7,1.980849598030911e7
-0.004239990375012206,0.5324395533488825,0.0003503453109441257,28.85212083788934,1.2315295124363017,-2840.998575286263,5111.995592993057,-1.2292491830008354e7,2.1396725032404967e7
-0.004249990364595271,0.5329881848684592,0.00036526966234616374,30.126531373171265,1.3551310029255201,-3901.178345364087,6286.89986894377,-1.3404507620122623e7,4.261415340708767e7
-0.004259990354178336,0.5326869945603865,0.0003742698431291634,30.216455336501582,1.3948644894854283,-5577.912613006995,6725.549853207341,3.3108814905914243e7,3.742184031800145e7
-0.004269990343761401,0.5328868519940761,0.0003761021721045317,30.893656792402332,1.2152530478176902,-2504.937685467799,5638.956267175857,-5.2677105493601725e7,3.3152122479884114e7
-0.004279990333344466,0.5340063531153179,0.0003610929873702759,29.926547798311557,1.5343647803203513,-9988.787213470736,10466.525712348006,1.5004876696726587e8,9.065627723112236e7
-0.004289990322927531,0.5340499900610766,0.0003836549757415805,31.358681172508394,1.3496438156970603,4747.272705318021,5593.816433979399,-1.9072290793014653e7,2.7988723291096378e7
-0.004299990312510596,0.5345512550245284,0.0003539505582649474,27.271749170072994,1.1652622026301898,-2155.1953608592476,4556.260654274359,-8.653419131566187e6,1.9298783159762528e7
-0.0043099903020936605,0.533972662919168,0.00036517437209668757,30.03373045520055,1.3425590554467661,-2966.9325404825195,6974.07154961178,1.5305540359914528e7,4.633559962178274e7
-0.004319990291676725,0.5345022817897427,0.00036561448457665425,29.574966073763672,1.3147716350305627,7333.6643081026705,5826.226449838737,2.378337910743144e7,2.96683111033902e7
-0.00432999028125979,0.5354026009763176,0.00037017938284354836,30.222879619197567,1.4005929568392288,-11336.942543589754,6741.931063715873,3.940452619429708e7,3.494105561453809e7
-0.004339990270842855,0.5350918486378364,0.00036229444412161127,30.409252107260105,1.2734760876530427,-7280.937120723474,5464.803760452866,-2.294150683788154e7,2.6784998152075864e7
-0.00434999026042592,0.5356272570914105,0.00035011686131660206,27.668694812710015,1.203033891760881,3276.775954610858,4702.585561320957,-1.116386016328102e7,2.1385495035379734e7
-0.004359990250008985,0.5356352758343689,0.00037509079445065984,30.45600355709682,1.3169999297938615,-11115.736097455248,5461.275422168817,-1.1701189812643839e7,2.533294588633189e7
-0.00436999023959205,0.5362195085108526,0.00035088494678042173,28.135285205876727,1.1841951198445702,761.8179021894761,4859.619126185784,-2.7513526538190156e7,2.246603410062851e7
-0.004379990229175115,0.5360348221163632,0.00037125878323325436,27.977283912791062,1.261519644940385,10225.446177687903,5132.516985412588,945247.8395816088,2.1774541464377537e7
-0.00438999021875818,0.536743043672467,0.00038768620413953057,31.244310009881932,1.333958689159833,4197.351071047493,6006.62640846734,2.9258164507365283e6,2.715028652319015e7
-0.004399990208341245,0.5366260368642655,0.00034413158852576725,27.47053322464672,1.2170456806286964,-6076.876227629144,4635.339232395483,-3.190940856023402e6,1.9784349742945515e7
-0.00440999019792431,0.5369767213080738,0.0003769984778515201,31.061039450991146,1.355305167873133,3325.4770597165752,5297.853186892235,-5.169589494762e7,2.563492990163354e7
-0.004419990187507375,0.5373965025155633,0.0003711976118524749,30.1627802451806,1.4415737800655055,-6894.26315076567,6863.788712595611,4.534339101401991e7,4.226179930427404e7
-0.0044299901770904395,0.5379455411600925,0.0003764947224075447,29.368596918025638,1.2464440118960112,423.79010999561166,4906.270739533576,-2.4093363869439337e7,2.205573716185844e7
-0.004439990166673504,0.5385183017940388,0.00035679605559596245,26.49344754800441,1.2715543147529207,9365.094756785718,5543.321541320679,4.512654687069739e7,2.452739353330793e7
-0.004449990156256569,0.538000772168108,0.0003707366169540397,29.40572776294116,1.2824313203783264,-1150.2043001148613,5061.016867714191,-1.8655626410495907e7,2.3774291750473537e7
-0.004459990145839634,0.5389385529554376,0.00035247334952233096,27.131255698083436,1.149203225037066,-2852.2418399180688,4551.66888521666,-1.1753309306857329e7,1.9035953142033074e7
-0.004469990135422699,0.5388723670646467,0.0003526463059538919,31.35140577429909,1.3836417180645262,-4540.950899243282,6137.14560929629,4.572303228203201e6,2.8701437347006813e7
-0.004479990125005764,0.5393267562622642,0.00036971585311364506,30.177311347342396,1.243418683642018,-8440.610771087207,5414.515206915632,-2.749838755899116e7,2.53662067324117e7
-0.004489990114588829,0.5394644140154872,0.00035420611926737145,30.51810570675288,1.3571095275660394,12174.535988100288,5931.565983038151,-1.6358872541068267e7,2.930920353980533e7
-0.004499990104171894,0.5399736923016777,0.00037925455483703703,28.838334555839957,1.197195501587899,-717.4876492424331,4656.097814359852,-2.9191193227364957e7,2.0829218293274876e7
-0.004509990093754959,0.5399954483136032,0.00034494995950967754,28.353096351745716,1.219714246316499,-3514.326508417417,4828.227280896505,-1.2567094174636619e6,2.078689047559691e7
-0.004519990083338024,0.5409790029190669,0.00035053603674569295,26.22699573276528,1.1617555655182132,-2759.8057200557614,5129.764128627664,3.5941108466275395e6,2.4670727436523397e7
-0.004529990072921089,0.5407106783262018,0.00035860218492374035,27.803569331736977,1.2702185038970903,-6534.654417687247,6183.023295037238,4.579812031940395e7,3.133500597046663e7
-0.004539990062504154,0.5411039697268978,0.0003683011138381624,27.996181446973843,1.2339604895017149,2666.922377097975,5232.036296098709,5.349543120923126e6,2.5245627222895313e7
-0.0045499900520872185,0.5412496437835822,0.00035560325721369464,29.1892202848165,1.331971862949649,-730.2917625819864,6470.992540748298,2.3867344929077253e7,3.1998405557801794e7
-0.004559990041670283,0.5417896331539191,0.0003519195987134946,27.578799315789944,1.2926601005574623,-15128.364020341327,6702.26008893609,4.668629802576973e7,4.115199879357103e7
-0.004569990031253348,0.5417223391349393,0.00035717726550603363,28.779960494275695,1.2484462012824247,-5297.71413947066,5831.899015062907,-909558.6727025626,3.1607441452115037e7
-0.004579990020836413,0.541978920467474,0.00036713927705995077,28.808487456879284,1.1849418903578415,868.3899592829874,4720.581639311508,-1.773141493053637e7,1.9912256569090497e7
-0.004589990010419478,0.5423648907139401,0.0003408740027939725,26.221790055263863,1.1996050672086003,-2271.5076811745857,5134.501844544742,2.8613012162459236e7,2.3753215721409e7
-0.004599990000002543,0.5433377290118979,0.0003538477431933677,26.251766074708186,1.1993982027228565,-2291.668179602226,4874.111066095145,8.778047169618616e6,2.1753372249528285e7
-0.004609989989585608,0.543246866686231,0.00035873860087207453,26.767536312543072,1.1453536886656295,-5209.204292005718,4573.71162636316,-1.2219876773399103e7,2.010451945994104e7
-0.004619989979168673,0.5434349426335492,0.0003705421684476522,29.455731734380535,1.4064433196670851,-2428.436326074156,6255.662547437007,5.327269429438264e7,2.890281450186547e7
-0.004629989968751738,0.5444072445326301,0.00034436744564919614,26.21345978014115,1.143006991303653,-3087.448695114161,4041.205777242927,-1.7973448941204518e7,1.5770554981725669e7
-0.004639989958334803,0.5438486070046076,0.0003756768190777827,28.994092673427794,1.2480378970920998,613.9526204305721,5316.22895840675,-1.8903792239193826e6,2.242470925970627e7
-0.004649989947917868,0.5442922216014274,0.00035775603100346003,27.14066775887806,1.2157653444837369,-9165.761264247441,4892.48057611016,1.4472288215426987e6,2.1208962333607126e7
-0.004659989937500933,0.5446261565158734,0.0003575332380147434,26.33438231032509,1.0674787162761947,-4550.57677870733,3657.4506655391833,-5.3326228429450996e7,1.612803834048736e7
-0.0046699899270839975,0.5445017427566985,0.00034621255220549936,27.94683109686538,1.251953585726421,-9856.098700926868,4743.435266659385,5.269300592522265e6,1.882579779834899e7
-0.004679989916667062,0.5458625495590138,0.0003738787525630902,28.923700961082403,1.2817279755183728,-9035.04064644235,5748.6945355500575,2.2462167194392863e6,2.8612712671488337e7
-0.004689989906250127,0.5450649793760649,0.00034559629181638447,27.15605084329458,1.1288894629218926,-10022.03940428519,5142.9827768270725,-2.586225528123259e7,2.62273148718944e7
-0.004699989895833192,0.5459337581257181,0.0003567361011080118,28.394094229081443,1.3079453968196084,-4570.192256857595,4932.63581266917,-285090.0768291891,1.972166275186787e7
-0.004709989885416257,0.5457942327371272,0.00036353009303309505,28.10886741542155,1.2189730534951655,2269.3871239182613,4530.806272595178,-3.2716531995609894e7,2.0496356245428484e7
-0.004719989874999322,0.5458515043847353,0.0003497399849388628,26.693815721815064,1.174562347481208,1891.2500339030396,4972.031407891324,5.479565392567687e6,2.2503109226199545e7
-0.004729989864582387,0.5460317919370485,0.0003445667530631078,26.915553188728296,1.195732354341431,-1050.812238114067,5016.712614568738,-4.269677956682141e6,2.3282305304217726e7
-0.004739989854165452,0.5469134617759231,0.000369355757802938,29.034845813737572,1.420353859875149,-8979.527934327205,7949.089451552872,7.535636473867482e7,4.906552014062526e7
-0.004749989843748517,0.5473346840093292,0.0003488590790139694,27.084284248185938,1.2226135182362077,-3875.4685036777923,5857.130892787454,1.8560507522544324e7,3.761729025094339e7
-0.004759989833331582,0.5479278817710419,0.00036377464704709025,27.809799884169905,1.1249787141675665,-3545.4195089167943,4826.036892236087,-2.991158141834628e7,2.132025410102962e7
-0.004769989822914647,0.5476232441460566,0.00034626183113408365,26.99444997963039,1.188691346083985,-12301.72141324684,4829.647918115243,2.907528684456848e6,2.0373259633992244e7
-0.004779989812497712,0.5480058462686442,0.00036312920627182515,28.358792361434908,1.3308803904155244,-3889.347193103923,5670.04411084865,8.896648960652253e6,2.5850513182054598e7
-0.0047899898020807765,0.5472171679048091,0.0003423704091310422,26.597898500821547,1.1515574464764589,-1024.0629941663544,4635.511252917231,-4.260145594556374e6,1.9613828627400063e7
-0.004799989791663841,0.5489849373376343,0.00034823696416047913,27.4532109130323,1.183975367955,-6969.388268640018,4739.224058354955,-1.1375525290410599e7,1.900074756155016e7
-0.004809989781246906,0.5483267365474691,0.00033507552260071157,25.65037676627342,1.051193766634595,-9143.852826213655,3957.957684680077,-1.9009677182184376e7,1.5473017346817512e7
-0.004819989770829971,0.5489278952266325,0.0003492211038666869,25.30631964830496,1.1122001270775566,-745.8927530546791,4228.067135187594,-8.961419171852095e6,1.7320505885628697e7
-0.004829989760413036,0.5490575721201892,0.0003783654131472298,28.70698134761334,1.2587140826844632,-11294.336761551469,5240.501604077187,1.1174588071664892e7,1.9778929472004995e7
-0.004839989749996101,0.5491639935322743,0.00034956890794066804,26.301417684656734,1.2778800987777792,-18053.36956131316,5726.953385614535,3.6236403499630444e7,3.1724919291725863e7
-0.004849989739579166,0.5495000904453384,0.00036338391646467807,28.356354328048226,1.2521186182641788,-1199.2366451740597,5083.93671377367,-2.7436981916030874e6,2.167221473953119e7
-0.004859989729162231,0.5496866106996006,0.00035577313367121937,27.173389935419785,1.1952935076443412,-8623.1200660891,5239.7112298100865,1.1246439555273551e7,2.306435951172535e7
-0.004869989718745296,0.5505920342496016,0.0003645805110606982,26.042983700447326,1.1805952243648763,4466.817975242123,4949.063573487027,1.2687411758388111e7,2.3110519402687673e7
-0.004879989708328361,0.5503328723376267,0.00036876220468941127,28.843961142138888,1.2884665137583824,-3884.5737501892468,7022.78964276116,2.738362713536523e7,4.948602661315526e7
-0.004889989697911426,0.5505925015763948,0.00033232342150438075,24.786191972445135,1.1101797800021702,1638.4220951156221,3898.130323250833,6.308621725759312e6,1.4093626824428415e7
-0.004899989687494491,0.550976014483909,0.00035344942367176676,27.476311703318395,1.2606258255530434,-7114.289395185949,5895.732644453287,4.4399137685307875e7,2.7898934401729915e7
-0.0049099896770775555,0.5510918800174933,0.0003708944427690675,28.293977858313745,1.2572033771154763,-4943.661979618296,4974.560030526628,-1.1773835261513213e7,2.128650333795462e7
-0.00491998966666062,0.5516889479720932,0.0003412467480599087,25.227504494547514,1.0847963757756143,-7866.095635915577,3954.8474345128125,-7.083394410852811e6,1.5442099921452543e7
-0.004929989656243685,0.5523671674368752,0.00033199051799842735,25.449722227561736,1.1361038999843553,-2312.4874553383743,4344.855917363368,-1.0895949207536552e7,1.926709355400447e7
-0.00493998964582675,0.5523642226464369,0.0003413536522206949,26.545644719329832,1.1398997384455014,318.88208374099116,4384.05006610543,-2.0356149728982344e7,1.818927837423624e7
-0.004949989635409815,0.5527406225290247,0.00037001957758454505,27.11639023891823,1.2741757874342585,-6388.258150310881,5959.383592575673,3.979723264306446e7,3.19011582860926e7
-0.00495998962499288,0.5525584555444463,0.00035326179387676115,27.36426524739639,1.157189283342359,2930.8320457835366,4486.9458421212275,-3.6250973346741736e7,2.0343737533963874e7
-0.004969989614575945,0.5534163442739375,0.0003500039511444227,26.874435625526523,1.0954869307926858,56.39701579955304,4734.477276645157,-2.633914347482452e7,2.3552773613975197e7
-0.00497998960415901,0.5527139120800894,0.00034770642173420554,26.213162177569053,1.1916629689728826,-10454.259178216933,5322.373180929754,2.7997020499401912e7,2.5860391483319815e7
-0.004989989593742075,0.5537646960040552,0.00035506824171102305,25.795708220724958,1.11205430304562,-6605.228458752686,4708.451753765305,-2.988131715541934e6,2.050850346186366e7
-0.00499998958332514,0.5538798040609633,0.00032351016729528754,25.481481246382284,1.091006034704686,-2929.674557122891,4034.503110948404,-1.6510778001401069e7,1.5757792463991849e7


==> anc/Figure-5/d3_L126_rJ0.16.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-0.5534382238610448,0.0003598971518891613,28.750609678124235,1.3996037433811714,15228.288184975328,6733.909796277562,7.083087944205251e7,3.698459837370231e7
0.004990000015624991,-0.5536061627381428,0.0003411668036428298,24.54275425482331,1.1072205913772828,10000.291306848894,4778.202972137859,2.4420730545079365e7,2.3406438037547205e7
0.004980000031249983,-0.5528059445042055,0.00034863712120132096,28.327885911980832,1.1806160997493038,5580.461948942098,4762.898659468812,-2.67442999383695e7,1.875462050809429e7
0.004970000046874974,-0.5526232257514537,0.0003574153814599977,25.7081632849511,1.176397774393059,-6790.172451750369,4865.713838681832,1.1558634428376006e7,2.2111849982729997e7
0.004960000062499965,-0.5527011394163343,0.00036276912944397456,27.909236973854345,1.3726273214194327,6238.020874688803,6138.320263114899,6.466672353669161e7,3.108530294648432e7
0.0049500000781249566,-0.5525131546931216,0.0003495323189139398,25.334301963272594,1.1154526977297217,9699.226644610184,4289.666208393695,-1.2348263693913188e7,1.7685429440628678e7
0.004940000093749948,-0.5521837194946403,0.00035165562254244244,27.20183702722575,1.1076432188232115,8611.206156639486,3822.1438595202853,-4.7661514936931364e7,1.5615405844437275e7
0.004930000109374939,-0.551740199275712,0.0003399068457839501,26.43860827194608,1.1303387731091836,13765.113107890436,4300.1040003915305,-1.0198321704669593e7,1.7789314832823664e7
0.0049200001249999304,-0.5525404772700048,0.000341423727260374,25.371638851904383,1.065032065186812,8716.982715861584,3931.49422350917,-2.1208163422479678e7,1.6071914024177574e7
0.004910000140624922,-0.5514857487844081,0.0003434244047505205,25.741482193165428,1.1652647531841995,7962.7332231061155,5056.226735670959,1.3433390560712993e7,2.406181582248264e7
0.004900000156249913,-0.5509980434185687,0.00036162668979682007,28.234900843769115,1.2730069604924228,2931.3429178965125,5000.593929469148,-4.036602691354922e6,2.1679858280093156e7
0.004890000171874904,-0.5512791092319366,0.00034522797853285184,26.392715925181054,1.1344120210106448,-1564.4244094703154,5324.3333720046885,1.4523491485219723e7,2.8305885330949143e7
0.004880000187499896,-0.5505916301800797,0.0003663377585908102,27.682692193815516,1.1566195295549633,3680.384811844869,4180.38753090653,-2.665312375847929e7,1.80395198033269e7
0.004870000203124887,-0.5499187447559369,0.0003477917611700488,25.743029862603663,1.1429395982158739,8589.403243192652,4616.276605666093,8.715940445116827e6,1.703047374160947e7
0.004860000218749878,-0.5499491690822862,0.0003602144585264971,26.89851019527608,1.2411273066706119,5002.966868172746,5948.520720286116,2.4811523702738013e7,3.672293541302933e7
0.0048500002343748695,-0.5498871273285836,0.00033936312807110566,27.67713309174646,1.1964011036345334,5389.703492047662,4841.14850759389,-59360.70641770248,1.9419322707395867e7
0.004840000249999861,-0.5498491414978102,0.00035699780321336513,27.731643830331844,1.190600356719268,12859.32657545321,4987.2047280015195,-1.9443319831299175e7,2.4466009900211014e7
0.004830000265624852,-0.5494726915643697,0.00036015504459156424,28.370122698867995,1.3045510710277388,2301.2688853400205,5945.141207921444,2.969467893616194e7,2.7406742918879867e7
0.004820000281249843,-0.5496506054646939,0.00033549035735566245,24.5528739601888,1.1065358500792246,6272.262053150671,4211.748268624189,1.1516849362623723e7,1.707318065468725e7
0.004810000296874835,-0.5497165751099538,0.0003581076556757509,28.20088569138343,1.1829156021958633,4223.392927323468,4670.271187128277,-1.6056459647088327e7,1.889225270993957e7
0.004800000312499826,-0.5482941769622645,0.0003784585505492269,29.234065897431403,1.2756856600493711,8601.473565540322,4948.4392688799935,-2.1528056142827705e7,2.2177440791586608e7
0.004790000328124817,-0.5479834036451557,0.00033321693471780956,26.099712941249756,1.1581785502650277,-2887.4646526118313,4244.602190463205,1.534001531112768e6,1.6920988860390782e7
0.0047800003437498085,-0.5483148142422127,0.00035509641998593573,26.913828614968036,1.1215884307075976,6599.906413088889,4718.0990513887955,-1.7591096759945415e7,2.149498866991191e7
0.0047700003593748,-0.5483662952621943,0.0003614086078989342,27.448253545474167,1.2534768037286612,13210.403794287879,6151.430438906229,2.652032427621105e7,3.6187953987317994e7
0.004760000374999791,-0.5478304895449022,0.00034907918401370767,27.31173188133867,1.137809109880828,7439.736293845589,4197.127590532258,-3.472350994667294e7,1.6863844095812056e7
0.004750000390624782,-0.5472885951687316,0.00034375230810188836,27.762055352568716,1.1531524551302335,97.43360506885956,4232.594215678556,-3.702699112846088e7,1.740046676402468e7
0.004740000406249774,-0.5467862279345822,0.00034834790108886264,27.130586581957328,1.2871174810637767,4588.512074314714,6064.116369633344,3.0981904141908046e7,3.759394762599645e7
0.004730000421874765,-0.5464196328303582,0.0003683029371581865,27.969507017232647,1.3890425973374896,10480.787932171159,6571.75371320832,7.162333655506016e7,3.6108185787415445e7
0.004720000437499756,-0.5459882177248802,0.00038388356975648256,28.97467527948306,1.2528230886705705,-1717.9702797813693,5665.403024677004,-1.3431701679417528e7,2.6070620073230673e7
0.004710000453124748,-0.546520908194583,0.0003596940494969046,27.279157389186757,1.1749685426403254,8428.479196946697,4912.5960298425225,1.1503818455106018e7,2.161719814012498e7
0.004700000468749739,-0.5452529162214449,0.0003507415307712802,27.16513007502265,1.2603339011157157,7078.331079674363,5155.103703745998,1.539859140129853e7,2.5016674071021598e7
0.00469000048437473,-0.5455217348227214,0.0003665160733356829,27.59962410477536,1.2277392007116892,-4098.033741549866,4953.255129625462,4.4190541137491455e6,2.0638192547572758e7
0.0046800004999997214,-0.5448261719981417,0.0003595890668305769,28.296220643668477,1.220856911802791,11364.8640525457,4893.661458517852,-7.331590583210855e6,1.9514522862302616e7
0.004670000515624713,-0.5449026945797358,0.00037147858398305154,29.963869685554766,1.285630101761146,5959.234744726763,5662.315150971031,-9.583327195240097e6,2.834857691105613e7
0.004660000531249704,-0.5446157183555047,0.0003526701618099091,28.22283492185374,1.2403944203100428,3489.3088621574825,4477.6474318205555,-1.9086702874369044e7,1.91600336617021e7
0.004650000546874695,-0.543824614680673,0.00034113231701411636,26.7827410864714,1.1874500333354607,7077.059320534988,4768.824246795672,-9.611399652520536e6,1.917090631776719e7
0.004640000562499687,-0.5439064015722586,0.0003429913079107498,26.128880000908953,1.1505614893539169,4711.350460959553,4833.245990690379,1.3247272530675404e7,2.0588205893818405e7
0.004630000578124678,-0.5435327139931921,0.0003399963207006135,27.108075925046077,1.19485384563499,11118.242093209934,4675.808707153942,-4.0696477915432076e6,2.0575989051378667e7
0.004620000593749669,-0.5440754361397263,0.00037295051571283034,29.857583949435288,1.4169585921504197,1906.5328059352485,6194.316918752349,2.5211967048285387e7,3.288934084187764e7
0.0046100006093746605,-0.5439019970909729,0.00036964608388723836,28.276450109211954,1.2173863442353428,4070.6986637465498,5245.712448658599,-9.869201572956355e6,2.3980452656415347e7
0.004600000624999652,-0.5431467577888703,0.0003721348552648569,30.157424392193004,1.3700274406451343,7242.0051076301515,6394.161638709844,6.161057146547529e6,3.586042963038298e7
0.004590000640624643,-0.5426085174864954,0.00038985074607726053,31.327698438011954,1.2626614276611656,-2068.6893853815363,4780.303646335994,-7.148791225330868e7,2.094991022496943e7
0.004580000656249634,-0.5419296663233615,0.0003636930607852668,28.856612709931227,1.2539472767019848,12605.719705085203,5245.350797779351,-79929.666645465,2.4579510899861358e7
0.004570000671874626,-0.5424388883559903,0.0003520201403442499,27.29028568432044,1.1576162861678603,11339.774386145133,4266.54223367126,-3.2968229495438e7,1.88959079037444e7
0.004560000687499617,-0.5414057804894231,0.000349286894935707,27.29302943626878,1.2003861907843874,-2004.0166004741072,5285.440611740422,6.531929977514234e6,2.5543969854624636e7
0.004550000703124608,-0.5418327702010161,0.0003589789317946042,28.49129489039404,1.2288470360851729,3994.5758403586606,4669.356027603945,-1.8875601989630426e6,1.9639174607784405e7
0.0045400007187495995,-0.5412211404754098,0.00037265082018288513,29.417344530194143,1.3079646529383746,6465.836695898685,5281.44545090662,-8.634415927314403e6,2.2658707442567542e7
0.004530000734374591,-0.541058813774089,0.0003569671118029323,28.5361140141987,1.3003927083648574,5402.375975054809,5132.413321309117,1.2205910604853053e6,2.065424079933209e7
0.004520000749999582,-0.5405424474886859,0.00035842764236841993,28.551811331807052,1.2300885469567517,9156.231609698607,5427.115849556663,3.903193829205211e6,2.6777826205538556e7
0.004510000765624573,-0.5410274623221656,0.0003574085086297833,27.105930502407578,1.2955483672540948,3797.680228215455,4906.591490849864,1.4956613925674748e7,2.1054860161087796e7
0.004500000781249565,-0.5402629398643148,0.0003531611529238377,29.51018778028757,1.3212088256836148,465.0427999812553,6760.442195734372,1.73075644708574e7,3.831072644402993e7
0.004490000796874556,-0.5395826306323838,0.00037542415471038026,30.762514905648334,1.3647838674451584,10070.594281922,6093.294038441468,-1.0823858926364075e7,2.6307644234939087e7
0.004480000812499547,-0.5388709165410582,0.00034717001561383905,27.97967951364752,1.2750490332059694,-1376.8604171877637,5447.224137325116,3.639587258489662e7,2.0902165048641555e7
0.004470000828124539,-0.5387878244413973,0.0003812660284566536,28.825575922893016,1.1733325567463282,-2452.514532869524,4710.046611180849,-4.371126487754127e7,1.8891319314492792e7
0.00446000084374953,-0.5385402041730196,0.0003652544491392243,30.272919430926486,1.2803643923318069,8618.051434653129,4897.191273542506,-2.2574848079378854e7,2.147184598435154e7
0.004450000859374521,-0.5392946632346559,0.000342925748371047,27.732382078609934,1.270310000948401,7049.621083690912,5501.150127083902,2.2859158065158173e7,3.1298305872702915e7
0.0044400008749995125,-0.5385383648818243,0.0003781396831252727,30.065017235689243,1.4162792732558842,6684.107671194656,6417.00212927309,4.117242020136262e7,3.397449304686856e7
0.004430000890624504,-0.5385508471504463,0.00036249769866555004,27.621630274659527,1.1750867159690606,6967.437091949213,4169.006279872243,-2.7946946579470567e7,1.7693080353787087e7
0.004420000906249495,-0.5374445482471857,0.0003525324767980239,28.87266767805728,1.3657599928221382,4361.840571369005,5982.995548811431,4.296927935532477e7,2.4372473238849446e7
0.004410000921874486,-0.5373361015271214,0.0003829039979606023,30.40263365178757,1.2580203466258895,10563.898002444734,4840.498534969774,-5.246096320240012e7,2.0729905082851537e7
0.004400000937499478,-0.5373142675848239,0.00035354510823317484,27.542059731810713,1.2098854135902495,5980.0979783063485,5045.302495591564,-8.025573464841444e6,2.2045757469897095e7
0.004390000953124469,-0.5362937931344021,0.0003828558181262174,28.539738013736255,1.2448498890704436,10916.39020326268,5263.246156871346,571039.0004166858,2.253506623597355e7
0.00438000096874946,-0.5365275822308949,0.000390262250763707,32.05157325762118,1.2934029911505927,605.8028394432457,5178.380132813001,-5.2342624356094606e7,2.1701978705448285e7
0.0043700009843744515,-0.5364207892769252,0.00035834305619222346,29.39602069859565,1.2696134028927826,8240.245270923235,5002.248078410414,-4.939379914572595e6,2.1328379578822672e7
0.004360000999999443,-0.5359235849781722,0.0003655079481793129,28.15332650308904,1.272278206541096,4492.9505428881985,5778.481040571458,-1.5001482447730438e6,2.7186465136495218e7
0.004350001015624434,-0.5357106595533843,0.0003715142425690601,28.54066648256146,1.2586732688293891,3747.8185059940283,5608.957007989757,4.5228869594237655e7,2.5794882715132542e7
0.004340001031249425,-0.5355870444969145,0.0003692246719166176,28.547895286796464,1.257769461779997,16462.259153961495,5193.865925185125,-4.742229815410075e6,2.5616762205061976e7
0.004330001046874417,-0.5355269621585623,0.00037710116633123337,30.49480437361597,1.361771469769548,13807.654562944586,6355.9404331963,1.3852552146758514e7,2.9717667811591294e7
0.004320001062499408,-0.5351372535142985,0.00035732054466684705,29.51507577829988,1.4452503047035492,9965.108950801081,7065.849457348063,8.168568322745845e7,4.177502418245201e7
0.004310001078124399,-0.534191289843574,0.0003616008023537512,28.71876663577518,1.3235028035803695,5164.608334846768,5993.131033209523,1.7937259849132445e7,2.9605369913252227e7
0.0043000010937493905,-0.5341858153638803,0.0003939427487735545,30.82316064236364,1.4145156633105802,-5073.286945318329,6934.144564865954,9.78415303851867e6,4.067872425124358e7
0.004290001109374382,-0.534075183067575,0.00038167005358899264,31.254857564258298,1.3259131430679318,655.5842852001888,5029.236271733173,-4.6436776927558176e7,2.0718944344028592e7
0.004280001124999373,-0.5329220554157631,0.00037581624096562794,31.16520833434237,1.3628494066457695,227.09985782416894,5574.361307638244,-2.5683575118310586e7,2.905755920107725e7
0.004270001140624364,-0.5335156341737092,0.0003617340881546808,28.565319172739517,1.3164193511536701,5606.350193897246,6034.512621978527,2.5502885754402682e7,2.905159562241852e7
0.004260001156249356,-0.5337123163207252,0.00037145639934695453,28.651531427595316,1.2438986617116976,2641.722179253772,4749.260720961699,-2.6764605676309403e7,2.1216878461085685e7
0.004250001171874347,-0.5326521627223719,0.0003737848809023958,31.611147510727477,1.371284986908062,726.9965386785784,5540.88937696518,-1.990984250541024e7,2.727697085156732e7
0.004240001187499338,-0.5321540967656887,0.00038417997560766096,31.48413198007115,1.261792105352221,4038.919644708867,5117.494374121637,-5.097892517202303e7,2.044154911431929e7
0.00423000120312433,-0.5326901731460953,0.00037749953644755467,30.287725322605322,1.310367479296188,10112.700384324322,5838.52204611113,-1.1105467352230309e7,2.9531800257006012e7
0.004220001218749321,-0.5318095530821895,0.00035229983769606934,28.00633319545507,1.195668622826487,7562.596810749372,4657.539785809012,-2.503161343239788e7,1.8749199917149477e7
0.004210001234374312,-0.5315802020212248,0.0003833170991784399,33.052717194843645,1.4387232209484546,14413.004983553807,6321.665111980747,-2.0308061403412394e7,2.9750926917036757e7
0.0042000012499993035,-0.531616257717245,0.00037134091627328544,32.17172989935068,1.393681566262869,9774.327763153255,6385.432367201657,-2.1467583978896923e7,3.656792808458535e7
0.004190001265624295,-0.5316115566620204,0.0003851233384194062,32.22088809136121,1.430398324671802,7730.219763710783,6089.668207341238,-5.212040577070706e6,2.617610413098057e7
0.004180001281249286,-0.5307456000635364,0.00036601941762574077,29.34475745669083,1.3015425802838618,12400.12717516991,6511.929218360364,3.123015988648709e7,2.9884321471600536e7
0.004170001296874277,-0.5304513982202959,0.00038243119408190286,32.14221041706656,1.5616218766764123,20272.7182496201,7276.197360940918,4.825334603190985e7,3.696988163734568e7
0.004160001312499269,-0.5303790327739231,0.0003606609688663497,29.689353094128627,1.3810425008293623,9906.237152490015,6338.919819777266,1.9921200937901728e7,3.032720517119953e7
0.00415000132812426,-0.5294298302529094,0.000376438697744918,30.716060907964778,1.364517058903818,5101.880933574375,6461.943919819975,3.4516287871297546e7,2.794572020882571e7
0.004140001343749251,-0.5289745412911154,0.0003702389564749662,29.01865831545377,1.2354750781832384,6180.944015511273,5272.743755834646,-2.7553389142559778e7,2.4033846467381153e7
0.0041300013593742425,-0.5296137552998845,0.0003626811560753339,30.048036452252912,1.3435937354056129,2444.5118929495734,5520.282040640849,-1.1962098857027588e7,2.7277308621653937e7
0.004120001374999234,-0.5293412126279347,0.0003559571893366177,30.569910686697998,1.43134726311229,1116.39562454838,6231.796642376655,3.3896712587523945e7,3.058526021847003e7
0.004110001390624225,-0.5286989515013654,0.00038841605151624986,30.9410574820588,1.3779782758717607,5396.593848970237,5755.647301860031,-1.1487402327062268e7,2.7279798259102464e7
0.004100001406249216,-0.5284220417230494,0.0003576777877645878,28.475479720617383,1.2147205618225323,1027.6338720233923,5237.9782264382575,-5.675532685683773e6,2.088187010097228e7
0.004090001421874208,-0.5281251619931644,0.0003830949262432105,32.40195061266072,1.4325180651811429,7053.4737007464855,6417.137002492826,1.1934009779638045e7,2.9797221337797713e7
0.004080001437499199,-0.5282121434199222,0.0003655431498495475,29.265241431056094,1.2410972818608415,4223.7837762949475,5259.637218225586,-9.770805606427973e6,2.1691771479308162e7
0.00407000145312419,-0.5272375779923147,0.00036223040007953456,28.13732064074578,1.3186227954633458,14095.63571790384,6022.218845377568,5.398156695401529e7,2.933998401145375e7
0.0040600014687491815,-0.5265217049547811,0.00036356742550118444,28.98819094525617,1.2043812448701128,10986.64318275882,5242.030022356877,-2.7216977713675067e7,2.4552017583139714e7
0.004050001484374173,-0.526293454601729,0.0003793918744709853,30.768216689320504,1.3463953488651659,10514.756195296854,5685.6258007203505,-4.679006510958537e6,2.5924262029610325e7
0.004040001499999164,-0.5263200293137976,0.00039108216326838824,32.286201329779374,1.4200470869331667,-4202.379772722476,5861.199027283249,-2.7429025811254177e7,2.600773285440314e7
0.004030001515624155,-0.5252632714575918,0.0003719054689251226,29.12141124036396,1.2850129559578125,6281.791626923588,4992.886552496789,-1.6142531140656956e7,2.19334973422817e7
0.004020001531249147,-0.5263858974793655,0.00037409559870113854,31.786336477711195,1.4071566968492817,5584.376476145015,6872.0034984312315,1.2395149290689724e7,3.8007846502544254e7
0.004010001546874138,-0.5252937798002965,0.0003768695597343789,28.379227373746204,1.2950897580045448,7754.348249711988,5418.265542661142,1.449487945651219e7,2.308814541072825e7
0.004000001562499129,-0.5250748272061043,0.00036933100182447756,30.13389602498696,1.4303443525239257,6724.945040169506,6533.272461008134,6.397391569321244e7,2.7766543688204423e7
0.003990001578124121,-0.5247610857787476,0.0003777143937367993,30.148621936134084,1.3005787272651093,5184.747114648324,5518.223547773754,3.3566539572059345e6,2.3714119559143424e7
0.003980001593749112,-0.5246099858848015,0.00038843681271373033,31.643796526744893,1.40344466540907,6083.833072759408,6906.5283316696095,2.695156007886002e7,3.497404441105447e7
0.003970001609374103,-0.5238501051805714,0.0003855295817414674,30.37274141726637,1.2937079062617243,-8036.80823750489,5894.570749676717,-1.5582106946778137e7,2.9815435364673056e7
0.0039600016249990945,-0.523305185200421,0.00036242825112019867,30.353734203838247,1.3778202919625895,6654.38685269397,7194.186206466982,1.813707525533183e7,5.196690918628798e7
0.003950001640624086,-0.5232834594392886,0.0003726155268911101,31.502539165211246,1.466155777481186,11517.109515202877,6566.938306523213,1.5188447788513847e7,2.9176011704997946e7
0.003940001656249077,-0.5236210390291852,0.000391292065506476,33.520115288460616,1.356094710064753,4013.4548816836077,6062.224090085638,-5.032121024239291e7,2.622653011108614e7
0.003930001671874068,-0.5224871243801229,0.0003931245075439679,34.70698700625812,1.5422310196533833,-1056.8527822071198,6393.010530380537,-2.8353353869577546e7,2.872236297490939e7
0.00392000168749906,-0.5227690658182439,0.00036222905884067,30.74815924574187,1.3769968334182094,-4299.2641738344155,5482.284062245541,6.21274699112204e6,2.222126807241616e7
0.003910001703124051,-0.5224232505359051,0.00037440109771685025,31.375691805555196,1.4428928626354223,-567.6998049852878,6671.796712011145,2.3386899674111623e7,3.715505611672878e7
0.003900001718749042,-0.5223297731087307,0.0004088723090296851,33.08938172149406,1.5419583436833844,6282.796423637022,9147.737295140625,3.795673200014415e7,7.640824845467392e7
0.0038900017343740335,-0.5220992178982805,0.00038796655423722583,33.07999412076038,1.5228677649952866,9721.286811756088,6862.528433968575,3.1650606808852095e7,3.5636354816782385e7
0.003880001749999025,-0.5217993616574816,0.00037962466723110924,31.35470341818,1.3864831529438209,2201.106658529944,6638.14452977901,7.882434202175465e6,3.374908265307279e7
0.003870001765624016,-0.5207401334026517,0.00037746070434212004,32.9107142097362,1.3335126864710551,10625.957320144715,6335.652271705869,-4.566174055685717e7,3.3676989267167516e7
0.0038600017812490074,-0.520667313104524,0.000383707209058179,29.55874420186662,1.2778696514871466,12199.216506201778,5536.2393616812205,-1.9111848919123337e7,2.7349795585662078e7
0.0038500017968739987,-0.5204341077550189,0.000400453667282954,34.147201460139634,1.5032952732451983,7224.121223122802,5895.757400045465,-3.357011798447896e7,2.7823725752589136e7
0.00384000181249899,-0.5190258774777551,0.00037871009568569324,32.02644071201209,1.4861801136440131,4690.054930418623,5983.635576143149,982780.8611747634,2.6418117313655578e7
0.0038300018281239813,-0.5199664327566355,0.0003774351370381558,32.7801956305463,1.407591056031644,21706.108916351208,6726.722752788828,-2.221141444176683e7,3.832869067013e7
0.0038200018437489726,-0.5193326865430173,0.0003863135874805677,32.25894863631553,1.3758153003575149,1831.777407067164,6648.071330967467,1.6825149981359698e7,3.2290876333316162e7
0.003810001859373964,-0.5190429618672966,0.0003575330281681654,30.141261472242757,1.3310383494624085,13556.253040196389,6935.035297835419,1.7698972725913815e7,4.31429172773182e7
0.003800001874998955,-0.5187188172111078,0.00039579453545292244,33.334112021584495,1.4074722668729134,-1283.6457219890856,6196.904396025608,-2.642486437578249e7,2.766920000522195e7
0.0037900018906239464,-0.5186202989600374,0.0003918446290649702,32.69698821053392,1.474543535943488,-7348.998131009668,7973.298500053984,3.47743909803164e7,4.5480721605789475e7
0.0037800019062489377,-0.5186382595615635,0.00036155227220280024,29.980796141109906,1.381519596727041,-2550.5494938060233,6069.250924951038,2.0455067597609375e7,2.8494164315559205e7
0.003770001921873929,-0.5173145740716785,0.00037341819542568907,30.693355841667216,1.4594218161561003,12912.312409903256,6599.7274297035265,3.143567455317918e7,3.1372441168472447e7
0.0037600019374989203,-0.5174118277701008,0.0003964794744564533,34.62128405859702,1.4090260945303301,821.8886130538551,5801.57306168456,-4.693296737990638e7,2.7185993839615427e7
0.0037500019531239116,-0.5167896289032842,0.00036968336270202357,30.897105225060187,1.4028902383813366,3013.0617365989615,6461.180684529977,2.181101794442878e7,3.8878446705401085e7
0.003740001968748903,-0.5171297704899248,0.00039021192227955455,30.82906676845589,1.3362731958879877,-813.5176483215289,5238.114054011258,-4.070809784005255e7,2.226445903577462e7
0.003730001984373894,-0.5165704927545293,0.000397919123719403,32.579129605561235,1.388106725572748,7095.032091471885,6045.533885536356,-1.4334530737741306e7,3.1572419814434614e7
0.0037200019999988855,-0.5162862364954334,0.000401988608125473,34.657463134015245,1.4954284743450201,16001.567936344332,6659.281447886052,-1.2423337700474292e7,3.265493125086729e7
0.0037100020156238768,-0.5164214061964907,0.00036854027028629496,31.010778679018703,1.3719377546146767,3917.0096995340455,6442.633632086778,1.4795936889278613e7,3.469144366374443e7
0.003700002031248868,-0.5155693526090438,0.00038926343293009514,32.318895425833205,1.503237696780862,18934.86292169519,6872.337650409954,4.288820378458875e7,3.233098502493192e7
0.0036900020468738593,-0.5150506412654309,0.00039518071589051995,34.324166611712904,1.445912031453388,-3286.9844004777547,6145.0302739508525,-3.186372222653317e7,2.829064008136268e7
0.0036800020624988506,-0.5153772317406593,0.0003720184582472065,31.937169303795056,1.3313131765347508,16604.01228036726,5446.866412842117,-2.2571967397262774e7,2.3251266179982282e7
0.003670002078123842,-0.5141778310750018,0.00038517877952965585,33.491275285235105,1.4816647730869488,7677.399147461323,6927.396573332477,4.968832013710732e6,3.807357492357287e7
0.0036600020937488332,-0.5144249131188023,0.0004110741834395481,36.70571253638224,1.740783885882052,15633.02472377572,9263.892438699848,7.562497502042207e7,4.5922670467703216e7
0.0036500021093738245,-0.5133452332401972,0.0003912509124804952,34.06651459891503,1.5599034814493533,-11574.204831333911,7040.757901877942,3.649832718985054e7,3.3250406833263032e7
0.003640002124998816,-0.5133369202528821,0.00040734915150997204,37.9077840939322,1.5949947379824787,18720.358362212017,7519.999008350577,-6.960546699526039e7,3.723618064189628e7
0.003630002140623807,-0.5126545754753714,0.0003893912498463271,32.27495221102671,1.5347629956470374,-3281.496569912157,6892.736761801939,4.688409164521146e7,3.299714072568758e7
0.0036200021562487984,-0.5130706477789307,0.0003924079870259752,32.820598047702404,1.4217556305580288,-1586.0042243515757,7072.366166267648,8.144194479862496e6,3.4896326586802065e7
0.0036100021718737897,-0.5128787318259362,0.0003888817722915806,32.87569237546276,1.4654125386082024,9226.064418416854,7011.103064062827,1.3603177281531356e7,3.379730717317291e7
0.003600002187498781,-0.5129218839318102,0.0003835340284512366,32.0594933554999,1.3814703678090592,-456.4112281986787,6511.290910121096,2.0149688096769615e6,3.1113200630677693e7
0.0035900022031237723,-0.511690904796659,0.0003960108898381371,32.17783679386777,1.3790210759816828,12184.523868750346,5861.032401519725,-3.508272030590693e7,2.5782854098014686e7
0.0035800022187487636,-0.5118450036650223,0.0003894391277784017,32.41297995402141,1.6415977253144438,-9371.682789017992,8506.521397015775,1.0353720465971768e8,4.9195613471957594e7
0.003570002234373755,-0.511189796474358,0.0004057449984683097,37.1266648903399,1.6961484122285926,-324.6300426207079,9576.669652224991,7.75549726241507e7,6.205813644793657e7
0.003560002249998746,-0.51016838417927,0.00040628405312696276,33.45450055978004,1.6598301662139257,15460.618315256308,8407.975743530205,9.13363410157638e7,5.170812006215885e7
0.0035500022656237374,-0.5104170733479539,0.00039985989580944,38.63453986869105,1.7385563427131985,5208.674043902064,8574.491870320684,1.1620611095582834e7,4.005300984555736e7
0.0035400022812487287,-0.5102795990691871,0.00038648757144851874,31.796187950346233,1.5098154153465437,9596.650090945981,7466.566891589479,4.248748430320191e7,4.4594234199123874e7
0.00353000229687372,-0.5103547252609094,0.00038275208548507956,31.392089131860338,1.4197327330100458,10464.144468978635,5719.135540543309,78990.58943962718,2.4808952359677088e7
0.0035200023124987113,-0.5093077390723846,0.00040119553839064145,34.84159850766554,1.4753502570820611,14352.86058925871,6578.425809338932,-6.250754741524713e6,2.8946198528845996e7
0.0035100023281237026,-0.5089538941617634,0.00038946039452466115,33.597447446864294,1.4657105394884713,1632.684050686853,6691.739148824774,6.227649598435635e6,3.0360465810012676e7
0.003500002343748694,-0.5085914559352764,0.0003898523579174295,31.514437862656766,1.3604730767681925,8856.100547047892,5561.116039901059,-2.632117628473522e7,2.290085884371454e7
0.003490002359373685,-0.5087786275902438,0.00038793294832389306,30.685365615787404,1.255024813712377,-2787.0752765996126,5386.41046055857,-2.3994021886169683e7,2.4160407025418796e7
0.0034800023749986765,-0.5073530159772404,0.0003848911953031902,33.92680442172821,1.5432720714975268,22355.493902339753,7350.997046856089,5.359046564987807e6,4.4403349815597825e7
0.0034700023906236678,-0.5075015779303054,0.0003941156705939587,34.555281730390064,1.5370301166559648,-9183.730465406254,8524.284608767586,1.1947350242493287e7,6.043723927672155e7
0.003460002406248659,-0.5073902135647058,0.0003806108818694139,34.522172902097616,1.557026684859237,-4355.341784861217,9204.868879213494,5.7318862823521435e7,5.895772896225592e7
0.0034500024218736504,-0.5068955770702651,0.0003906938164119115,35.11554895085795,1.5783146340756171,1266.4798631194758,7189.697445775134,-2.8253217162887517e7,4.122908940043334e7
0.0034400024374986416,-0.5071065910092726,0.00040828085511327247,34.57747883401173,1.54985825211354,8697.793707565643,7577.889682860764,1.0012889845703264e6,4.316762725861012e7
0.003430002453123633,-0.5065299470466537,0.0003986064013127835,36.50466625370634,1.7885253512938313,3201.8916517262696,11093.361071554997,1.038350917108177e8,8.787012717458332e7
0.0034200024687486242,-0.5067684757659215,0.0004245886089447366,38.65185946520954,1.4545456072989114,-1259.5558139944526,6722.595262837808,-1.3858145851846203e8,3.305638679856674e7
0.0034100024843736155,-0.5061901635276168,0.000386137469789163,34.36107135508671,1.5026206042779175,16673.129262496757,7370.916737248205,1.1465676358731195e7,4.587511495050005e7
0.003400002499998607,-0.50521673909845,0.000387945744680769,34.1414898321846,1.5531509132081356,-7232.580502061275,6522.989687280953,-2.2667278879328456e7,3.0231912287289035e7
0.003390002515623598,-0.5047934017819468,0.0003871285985765302,34.02035104983658,1.5414366511847686,3832.4048787457464,8129.955362126312,5.8238516390561864e7,4.242450258588455e7
0.0033800025312485894,-0.5052090190858471,0.0003845052828530781,34.34643635843055,1.5312725130997955,16785.81470725661,7740.836845539574,4.821505460457271e7,4.1308980356117e7
0.0033700025468735807,-0.5045043687811764,0.00043668640213556973,37.25943219825408,1.8304007053460365,8898.228795223307,10081.134255730207,1.0306571494033517e8,5.694828938643852e7
0.003360002562498572,-0.504623415876056,0.00041028368603756714,37.14452674524922,1.606673581433005,19130.210791034402,7317.0676102959405,-2.2880580153008074e7,3.667314602788846e7
0.0033500025781235633,-0.5038895701170664,0.00039358425457554277,35.00107349719534,1.5363182780673947,4269.872080629875,7020.044513340132,9.613436010088744e6,3.125660173764126e7
0.0033400025937485546,-0.50282653322842,0.0003991439170806437,35.12572157871348,1.4778574607944406,19530.96472848235,6739.382097142405,-3.037023669612268e7,3.917538969923775e7
0.003330002609373546,-0.5025014031489333,0.0004047293520413898,35.88072815926639,1.6332583048813596,9533.392915699598,8436.382318678336,2.4641256210514106e7,4.9277825644095734e7
0.003320002624998537,-0.5028492845257236,0.00039379957595158033,34.344836923620086,1.504369991520556,7132.079557553778,6613.393055351087,-3.020612023835595e7,3.7339110789842665e7
0.0033100026406235284,-0.5021325100744104,0.0004082127436887823,39.438037114042004,1.826008747011193,9381.583043101817,10784.333187532553,7.358926952176711e7,8.41935038432223e7
0.0033000026562485197,-0.501601072441864,0.000405424380617479,35.12594302138332,1.4951435368027883,1291.458351239318,5950.1260204416585,-5.007822357190787e7,2.7270376420002118e7
0.003290002671873511,-0.5020051405161088,0.0004175688485607058,38.14480017053479,1.6059405045828024,698.5800376113424,6734.985083258682,-9.916467969923827e7,3.2090935036640286e7
0.0032800026874985023,-0.5003167629522149,0.0004093392804362118,35.166941762477165,1.481637601754625,10275.52613737509,7342.566021826162,-1.039669132607454e7,4.06255954217758e7
0.0032700027031234936,-0.5003649775415328,0.0004101613152418433,38.40398610150797,1.71829807568321,3261.3431473068413,7721.953893643437,-1.5759176850733226e7,3.593126297894746e7
0.003260002718748485,-0.5002023474895427,0.0004130080294281667,36.22292973930719,1.6127371387135945,11474.634050221948,7595.995944246344,-9.27346474747222e6,3.6432909552803956e7
0.003250002734373476,-0.500381343670454,0.0004113748103824264,37.91486718390792,1.6210499182752225,242.63792691896498,7100.194504354971,-4.998901476841099e7,3.564801374511786e7
0.0032400027499984675,-0.4996325598679186,0.00043331455429445275,37.8942142651482,1.663671215822178,22726.69876225472,7821.872072800479,-1.5945608759345561e7,3.741938019014715e7
0.0032300027656234588,-0.4987453469684029,0.0004045292163367227,37.33987571173342,1.6254505198468039,3020.1498723130826,8090.222343190011,-2.4451029553743605e7,4.299400140359417e7
0.00322000278124845,-0.4995074057987936,0.00039884241848299695,35.41281307016002,1.553216295786825,-3143.7397947462528,7186.42285072306,-5.778208862752862e6,4.0353783962367855e7
0.0032100027968734414,-0.49865296631586625,0.00041952603056218666,36.21462670278459,1.4386953370733317,13729.554836568836,6723.187437032315,-5.691469777448812e7,3.1258554700255346e7
0.0032000028124984327,-0.4975689033689577,0.0004187197796923554,37.73657209239472,1.741528057107832,10538.542290300285,9908.829282479817,8.448354654695714e7,5.378073151444844e7
0.003190002828123424,-0.4982222758425504,0.0004161063703892626,36.92390058386156,1.6234621118510673,-8611.866490892746,7714.833165333265,-1.4952837905784294e7,3.6658010104506664e7
0.0031800028437484152,-0.49730371084115543,0.00044874231983511447,38.449627762673664,1.9388946867025154,10929.490630719567,10810.935271197544,1.2100884706368694e8,5.84387803351471e7
0.0031700028593734065,-0.49694571923606584,0.00043928548505426236,37.204160586502994,1.696880959110558,9554.622724225137,9783.791136317006,5.278695270614089e7,5.520082657296263e7
0.003160002874998398,-0.4966524943887878,0.0004296328810048343,40.03865874736106,1.7993797771409081,8852.163174341611,9411.148016420344,3.622056021941207e7,5.2129290318003185e7
0.003150002890623389,-0.49643371257546404,0.00041701142265385046,37.16642707884062,1.723696102773927,20827.6430127724,8586.545768221906,2.8694129319108024e7,4.505174864318815e7
0.0031400029062483804,-0.49609274999818387,0.00038015692053628195,34.93165373696924,1.640837897056771,-1587.4713711188247,7783.2553792677545,7.449496802805404e7,3.608444836530231e7
0.0031300029218733717,-0.4953870852204406,0.00041253012765456756,37.65985634484215,1.721373268032235,10668.169642074408,8017.6792112436815,4.802871179968215e7,4.47918109516973e7
0.003120002937498363,-0.49525926413533117,0.0003920884402344454,35.423381356502695,1.5153522991237671,12086.425202351593,6333.674272647444,-3.449002112207618e7,2.89374494651384e7
0.0031100029531233543,-0.4956118351238151,0.0004067570546320824,36.009125692057,1.666848687579134,517.5961160381903,8596.771102079874,8.037483349778289e7,4.88309604680326e7
0.0031000029687483456,-0.4940888455856559,0.00040437574020644616,35.77716395270548,1.5470590193560807,6766.01507019932,7214.154045366868,-2.4062017111340318e7,3.533275012322748e7
0.003090002984373337,-0.4938418080280311,0.00041075309730675383,36.0679996038216,1.626328752225869,-4858.119342735539,7835.256531949416,2.123240581886498e6,4.286589258787646e7
0.003080002999998328,-0.49372682023359055,0.0004396451694764404,40.83396793616084,1.8131236368552857,5425.5740455608575,8334.411286820614,-1.4058603431619598e7,4.423556472484878e7
0.0030700030156233194,-0.49359356289005735,0.0004132647212420804,38.18136302479875,1.6456610500384694,12207.190932870537,7071.065442699807,-5.2231615992034785e7,3.2814126852509066e7
0.0030600030312483107,-0.49374032933360235,0.0004235972823805336,38.905611939930644,1.7988242863072892,14754.262894840844,9200.511715442852,5.392238230800238e7,5.5472563443893895e7
0.003050003046873302,-0.4926464798363069,0.00042628316045364555,38.403998624938,1.7591980005659231,23210.37727181924,8319.099816714828,1.8424872346610628e7,3.957535154171796e7
0.0030400030624982933,-0.491683404239719,0.000441608180802527,39.160190996477446,1.6710572034866378,16425.494266761016,8689.124589808627,-5.5301474987686545e7,5.1402722875929296e7
0.0030300030781232846,-0.4917230239751993,0.0004028601985880204,36.4399280283204,1.6194061005267497,-2397.814747275071,7958.792009748374,1.1440891816200467e7,4.497543117968109e7
0.003020003093748276,-0.49186769619777443,0.0004141664591049088,36.260758939059905,1.6859465012880697,16495.952468286076,9104.473444229405,8.077011981754301e7,5.60004232623668e7
0.003010003109373267,-0.49100518829097994,0.0004230957310739399,36.49700534307364,1.5828761652872698,2562.4032443040082,7074.45155629688,-3.125025057712773e7,3.50233359044384e7
0.0030000031249982585,-0.49080522310903923,0.0004376094290969795,39.70045609104366,1.7905127392602682,11836.025835790557,8757.340940366103,3.1171071717891242e7,4.897700314586077e7
0.0029900031406232498,-0.49018280199660613,0.00041337664897940095,39.48565118029803,1.7219994744269045,13135.662562758238,7820.028943226836,-6.324977519750525e7,4.342394672035386e7
0.002980003156248241,-0.49000421388757626,0.00041825781492306,41.06694456456643,1.7586526100172934,-2808.8164318547815,8586.845337261755,-1.773066934870402e7,4.323253782194689e7
0.0029700031718732324,-0.4886639121297888,0.00041720860825058187,37.097237569740884,1.584768777224687,12222.122983972911,6965.7903371399825,-3.706524731488105e7,3.384749628541852e7
0.0029600031874982237,-0.4891070998862293,0.00044738894306814073,40.3016163094283,1.744774686401358,25918.86371866049,8419.799983963178,-2.3868173209155537e7,4.6929633324087776e7
0.002950003203123215,-0.4885076806487143,0.00043528114261287115,42.38138616615692,1.8332568383539833,4575.874708357878,9279.321775430119,-5.0134671311250694e7,5.047760287383596e7
0.0029400032187482062,-0.48804188233444645,0.00038851121248821747,35.65953754334764,1.6746220091789046,11988.071913927639,8410.374568273663,6.545767748724242e7,4.66750266523544e7
0.0029300032343731975,-0.48739072857542753,0.00039885985054271693,34.744043341113674,1.470156062757131,3710.705320872852,7164.828130921219,-1.7893773738592636e7,3.7127137238627955e7
0.002920003249998189,-0.4870255923857334,0.0004216897067408132,38.81526949460464,1.681091393680238,8640.575833190094,8568.29356485223,3.1001373379895e6,4.422908957834166e7
0.00291000326562318,-0.4870474445056588,0.000402967485830313,34.442632835098784,1.6084702410618503,23811.300624496413,8599.036959029367,6.087028237428941e7,5.311187843011542e7
0.0029000032812481714,-0.4873238203774605,0.00045101696341750364,41.941470178708926,1.7769070193313983,10858.608757838867,8990.240551203655,-7.73696484502939e7,4.87677518191247e7
0.0028900032968731627,-0.4862023521158576,0.0004090345152438625,38.16371872542143,1.6936424094919404,16912.52641932015,8473.554525334343,-3.3969262803675607e6,4.642836114687865e7
0.002880003312498154,-0.4866331771525634,0.0004179359336003774,37.2486286899084,1.7644902199290418,16459.5312315749,9353.39650381954,5.498799388942523e7,5.1473010043379225e7
0.0028700033281231453,-0.4851294876630633,0.0004047911528348674,38.855152988374385,1.7148566378935832,6251.160844580985,8674.364390864286,1.7205604041180238e7,4.9384421221380875e7
0.0028600033437481366,-0.4847988184674005,0.0004265408548371898,39.15419790199816,1.6367348418033392,5419.61739385322,7455.537145422334,-5.6738819349513814e7,3.617427140818668e7
0.002850003359373128,-0.4849677823794131,0.0004435291408879868,40.250125612290965,1.6971300471768804,7619.191072832157,8496.343536161552,-3.310773714005917e7,5.01172367528099e7
0.002840003374998119,-0.4843991063623017,0.0004098313355380964,40.35767008198741,1.6766484712895227,3255.915453496684,8213.623484366573,-7.517958070189285e7,4.180019647179611e7
0.0028300033906231105,-0.4837848285697266,0.0004306161635632409,38.75148602068608,1.9083831809154082,22793.524281011458,14240.638025753677,1.3816137411243987e8,1.3685164717603937e8
0.0028200034062481017,-0.4836139103679658,0.000429567910303713,40.44817903328868,1.7607365184165815,9326.549645081597,8570.52149046199,-2.410923208198145e7,4.6400173393971525e7
0.002810003421873093,-0.4828401478870107,0.0004546503994519386,42.355257780762884,1.8382509094902477,27295.62264820884,8950.389523353995,-1.3791593567885809e7,4.447106817440054e7
0.0028000034374980843,-0.4823574388817302,0.0004300847893433572,40.39476000807667,1.7490883613636858,3679.999749368587,7807.161139936802,-4.9846818858668074e7,4.186365415497906e7
0.0027900034531230756,-0.4834311375094124,0.0004299087409479991,41.378373757489435,1.785021435688586,12979.320732328768,8985.79492020936,-665671.9140661287,4.412451512480826e7
0.002780003468748067,-0.4828710081543546,0.00043422574212729424,39.19033066459125,1.6854535610899926,1017.2610262458165,8109.92589885927,-5.424104863029251e7,3.825555684170724e7
0.002770003484373058,-0.48070170240856325,0.00043803022455902763,41.64752063326032,1.8090561466146582,-7031.965770194229,8931.561346195938,-4.363851387764083e7,5.447675022748241e7
0.0027600034999980495,-0.48077132333880473,0.0004466456997230015,43.04652331540302,1.8005350490740781,3013.446896838821,9536.283856682387,-3.846203913152991e7,5.316740720831065e7
0.002750003515623041,-0.48116521742202195,0.0004219136089887176,38.07551733402898,1.5918814533411194,-723.8016372919404,7408.101365356174,-2.3567420985269524e7,3.4178964702237196e7
0.002740003531248032,-0.48091259904515815,0.0004583709670342343,44.40034212222637,2.0059823459561055,27415.71824050233,10044.275972089805,2.2031255545971945e7,5.024568047136715e7
0.0027300035468730234,-0.47955854234108386,0.00041243299429341356,38.84567954515746,1.651577584081012,7615.367879605225,7171.41067667932,-7.290984769929333e7,3.702495329876353e7
0.0027200035624980147,-0.4788511092114117,0.00045538157280470014,44.00402826691286,1.8715046499711363,761.3261960528497,9848.236394009959,-7.63852826815156e6,5.270572814842824e7
0.002710003578123006,-0.4795991662289278,0.00044027330319724875,43.53216298966275,2.00368565876207,-1380.1433574475734,11585.443503461594,3.708656815711708e7,6.908465270564844e7
0.0027000035937479972,-0.4789993360180979,0.0004209684957634636,40.284286003174934,1.8429845135175678,-6161.8243199452145,9466.484556844152,4.961036916254769e7,5.038045268932222e7
0.0026900036093729885,-0.47829974362497424,0.0004385738936656602,40.946815559488336,1.917483735392711,21887.26137265996,10250.55738939675,9.713155338955633e7,5.7158654261651285e7
0.00268000362499798,-0.4778111044733104,0.0004465918558784255,42.4534624651572,1.8781008564047896,3195.67399162226,8792.298096114477,-6.880723833740725e6,4.285026837930957e7
0.002670003640622971,-0.47747267635173457,0.0004344858741994164,41.00154930940906,1.8927554577133359,3655.623998283992,8495.043192281855,1.3181055500041822e7,4.2124667832180046e7
0.0026600036562479624,-0.47705837487384395,0.00043890798739244357,41.46532376084183,1.8558383316896396,3150.4062384572617,9436.073817765211,-6.288770023302464e6,5.0721621271272294e7
0.0026500036718729537,-0.476879157537132,0.0004255637194966083,39.47286229763929,1.6414926054133248,5994.060853304951,8053.362143429196,-4.92372787944114e7,4.526507431505007e7
0.002640003687497945,-0.47605303977580765,0.0004202986196628234,42.43632256627004,1.9356811490151276,14296.201606711478,10831.00415027267,6.402260938700646e7,6.1312703461897075e7
0.0026300037031229363,-0.4754452984311911,0.0004385837532505843,45.251346520411396,1.8579234475204576,18570.5946399602,8533.705714900902,-1.0236381001440564e8,4.6560532485971235e7
0.0026200037187479276,-0.47523500634795807,0.0004338438680948301,42.71824521615564,2.116951468100367,31366.199097100853,14311.06483433389,1.4929397820948246e8,1.2843735427322811e8
0.002610003734372919,-0.4741043227396031,0.0004255986560729813,39.712241959988816,1.7565732349415284,15419.763215922825,9760.283365366908,-993136.0564023971,6.617876502257155e7
0.00260000374999791,-0.4740991462954173,0.0004360147964564177,41.321065269895406,1.7729564292401732,12595.251971175243,7842.256174601789,-8.997590098822074e7,4.106227931068526e7
0.0025900037656229015,-0.47367932263273504,0.0004550617639289266,45.48667137045775,2.045829247841499,15792.556617206748,11054.492652420198,6.889019577775261e7,6.5189109750752665e7
0.0025800037812478928,-0.47384397836614656,0.00046215566051446074,45.5373051269912,2.1475895827397076,13421.778955755657,11851.933593673517,8.219629536451463e7,7.071840949272805e7
0.002570003796872884,-0.4727332049441392,0.0004344555802019438,43.1281205938411,1.702587902121513,13716.643417247995,7417.231292835664,-1.1841223341914962e8,3.826383750442317e7
0.0025600038124978753,-0.4723575657647297,0.00043635814646872704,43.771769582152984,2.0105260450947364,1025.9408134125554,11762.576602615913,7.595482402097869e7,8.362749432788928e7
0.0025500038281228666,-0.4722256181190423,0.0004388975313961646,45.00132726621124,1.8889240366395417,13280.526115168193,9394.697343318758,-9.337337542978986e7,5.419111068762135e7
0.002540003843747858,-0.4717870920989448,0.00042572103630752323,40.23038599673385,1.8081704396635332,-1704.7886569897794,9883.22681051506,-39734.79617317696,7.222298988866878e7
0.002530003859372849,-0.47162997190139444,0.00042874060088980557,42.743305535689345,1.9598182889316056,13776.206902815862,11174.033534184584,9.508197735197282e7,7.435106765254115e7
0.0025200038749978405,-0.4713234407047068,0.0004529376539039656,45.88958329720615,2.0173608010359825,13042.89360916889,9577.616014833175,-5.379665804474678e7,4.9455789388129815e7
0.002510003890622832,-0.4702584087637557,0.0004567915217851709,44.90688893180329,1.958996080198272,-11189.527049604432,9340.216472542465,-4.207050763240742e7,4.789427490338917e7
0.002500003906247823,-0.46967936895358786,0.00045783650391451096,44.13845920658234,1.812632389074523,5220.118594096942,9798.422864249002,-6.313962494958425e7,5.692779389714568e7
0.0024900039218728144,-0.46992360218805934,0.00044815309965862544,46.2004445481449,2.001890602590463,13077.611792596412,10257.855297081258,-2.1422603990654126e7,5.810062241369214e7
0.0024800039374978057,-0.46972660928673315,0.00045139036802503474,46.91231893020558,2.060211376824052,16519.825404168867,11304.811495534694,-4.298655782392447e7,8.469214986038929e7
0.002470003953122797,-0.46882812190318435,0.000447306404612661,42.35730645647489,1.8447351471573492,12067.489305758314,9698.504698418188,-1.6899975373163406e7,5.5817005167770974e7
0.0024600039687477883,-0.4687037721619089,0.000448991662799498,41.94427790870374,1.710394234612403,4168.859909734489,7923.224641477986,-1.1358185757948782e8,3.9905181265259475e7
0.0024500039843727795,-0.4677608637974709,0.0004603842914889809,42.74844174815446,1.776869667800075,11400.095819267384,8100.582230944825,-8.747315112395576e7,4.384038405918132e7
0.002440003999997771,-0.4668521831542057,0.0004401958953453926,45.46547077601766,2.0090011602251394,11659.744946886225,10800.90844052919,-2.0069923481556203e7,5.710180220682715e7
0.002430004015622762,-0.467322072778647,0.0004789586430939482,49.53820373944337,2.2647831086735914,27516.34925087313,12521.559110010294,3.2407916091126766e7,6.894601278072937e7
0.0024200040312477534,-0.46659655237979525,0.0004654366784761255,48.4811080916583,2.2355830519935695,25485.23916751489,12345.611347308193,5.6625549155353256e7,7.593080789623995e7
0.0024100040468727447,-0.46565161934883936,0.0004690027226788782,45.2153257006703,1.9344901316361391,19127.2820975885,9809.324554316461,-3.048329343220277e7,5.225629357844875e7
0.002400004062497736,-0.46636844764502317,0.0004507249540742781,44.283471294873706,1.922026053583612,1408.981513149074,8785.065277081612,-4.93167217248151e7,5.22554178169439e7
0.0023900040781227273,-0.46567018259268855,0.0004196244537451058,43.695861318990765,2.0624413893495372,27261.18952494429,12695.911124761327,1.0545407771782999e8,8.900116230690709e7
0.0023800040937477186,-0.46441326715531445,0.0004568554011406698,46.06481332363513,2.0791476600589776,25885.012710860636,12068.035693906526,4.492706199720187e7,8.024564273127256e7
0.00237000410937271,-0.46435874408803085,0.0004511144287546554,45.10134471781961,2.0048599335193127,25210.969606210547,11580.87178270695,2.5060969449938845e7,7.351641604152885e7
0.002360004124997701,-0.4634649896145652,0.0004628812732126982,49.25782185482493,2.2849456421499914,15667.778307828008,13078.819256103045,6.6367462682236776e7,7.155552320838559e7
0.0023500041406226925,-0.46263948165139807,0.00046053077042322355,44.702231714973024,1.950860912350873,24726.536998695294,10651.327931133754,-2.672059734615116e7,6.271168368162703e7
0.0023400041562476838,-0.463375296443193,0.00046482383219197034,44.09719694180822,1.9235627082795126,11360.8379145067,9044.386278387665,-3.949579501922665e7,4.884592107180303e7
0.002330004171872675,-0.4618074766956157,0.0004637059471293603,46.80004510307884,2.268498909872236,4394.520010215355,12008.910034822693,1.0123851102731875e8,6.680950036962891e7
0.0023200041874976663,-0.46137313810605196,0.00044166744102111836,45.49233986997884,2.0726657540390225,6744.0424558355635,11309.576935407194,4.957140156925283e7,6.581283467162061e7
0.0023100042031226576,-0.4609152327032298,0.0004765768455868745,43.45983076050033,2.0235325227094982,5541.209518891812,9661.569805131803,3.717295553373916e7,5.059380335848622e7
0.002300004218747649,-0.4612880809745633,0.00046831588586070626,47.71033934523207,2.092687506089971,21868.999093051887,11229.289945903105,8.446003112617642e6,6.6845880871840544e7
0.0022900042343726402,-0.4605309651431147,0.00044859821939887367,44.977360397991404,2.0287805349652257,13916.012678707693,10299.490684671026,-5.595236041596316e7,5.714989780397015e7
0.0022800042499976315,-0.4601440582176957,0.00047431508974817265,47.59498905862549,2.0812794673323705,5260.036594740722,10272.087150267751,-2.029992333333476e7,6.530826945124222e7
0.002270004265622623,-0.45940298630690224,0.0004524035421523592,45.848476649053616,2.0199002741871723,17619.98665136874,10454.434503409972,2.5831356336200666e7,5.472462584022661e7
0.002260004281247614,-0.45984989877486826,0.0004554473014254643,47.05888000724948,2.1045615928964487,16306.262011290504,11994.570138825706,4.388564858673321e7,8.27502664766917e7
0.0022500042968726054,-0.45919310342534325,0.00046008641907830446,47.26911910627959,2.183474293792648,18540.35151207292,13023.25931841568,9.119365261122288e7,8.322872380459176e7
0.0022400043124975967,-0.4583170359102029,0.0004898316611938802,47.88065079905461,2.236036486162341,7962.034661376085,13047.873813445278,9.87114083313407e7,7.673422936190404e7
0.002230004328122588,-0.4573131822755941,0.0004771054206852872,48.92188413817935,2.2508366583824393,26931.73994429494,13273.948056265432,1.0098998414513677e8,9.229378299951676e7
0.0022200043437475793,-0.4579549024865419,0.0004436732376986269,47.06865223913649,2.2633586926248195,2438.8332134024035,14850.506602098065,1.4681648290074077e8,1.2904534803322594e8
0.0022100043593725706,-0.45649691306616097,0.0004430624616219419,44.618889855849936,2.0940962271881767,42686.69641088683,13943.994314542866,1.538956055844479e8,1.0346234104024988e8
0.002200004374997562,-0.4562163557920997,0.0004552150127175024,47.760766384996536,2.1146564950059235,7186.4374023474,11586.740106018182,-1.6450239828993468e7,6.4857803350296825e7
0.002190004390622553,-0.45621940635799363,0.000465641764602987,46.47697704223266,1.9645116077136835,12236.252972703054,10822.39822363102,-6.955508753758894e7,6.206560011240606e7
0.0021800044062475444,-0.4556946700157503,0.00047839976349756884,50.93368074445036,2.2686297885560247,5034.515006243295,11585.289268494276,-1.6451211556197929e6,6.333517777839071e7
0.0021700044218725357,-0.45496350001704783,0.0004760965116896897,48.04011217356225,1.9944053280904737,9848.41547340522,11728.713553829743,-6.0953973866394594e7,7.315431173940212e7
0.002160004437497527,-0.4544341334682295,0.0004678271349747081,47.965115304770386,2.093386877757517,-14243.62204724702,10121.690524416728,-7.01637184168602e7,5.621610420116023e7
0.0021500044531225183,-0.45428558064022434,0.0004861301883632877,48.97847166855525,2.1660131879862594,16858.444785639622,11448.004905515349,-1.8118834909661114e7,6.960958376337817e7
0.0021400044687475096,-0.45381023788815267,0.0004900276519284182,49.95806879758666,2.265867132850536,20748.92548495437,13725.554142208877,7.098576085069904e7,9.257420541816363e7
0.002130004484372501,-0.4525642498057812,0.00046133617806241775,47.92861678945644,2.22408126248912,22321.228781870355,12908.269500370321,1.3929139741387725e8,8.278287598380746e7
0.002120004499997492,-0.45258713252739335,0.0004745359767626719,50.481492246156854,2.3544883003970196,-6951.818270070866,13111.20279675424,7.429540429139017e7,7.936883936671077e7
0.0021100045156224835,-0.4518143383179844,0.0004632758196066074,48.529119498795126,2.012215680771846,10618.313853388832,10226.952100134704,-8.753217860388146e7,5.425496224478218e7
0.0021000045312474748,-0.45137429137466395,0.0004627508704979324,49.26762727983842,2.2227661099220857,25828.317614517222,13735.338465729401,5.263816090618172e7,9.304122164012453e7
0.002090004546872466,-0.45082326641316045,0.0004831462185914374,49.74450697426256,2.3358301056447544,51946.73115863021,15491.915039783788,1.1010483811707169e8,1.2722362824596554e8
0.0020800045624974573,-0.45067794100267394,0.00047403525929728865,50.38348256477419,2.166645459396117,3931.859475090916,10687.783380606637,-1.1745900421819797e8,6.61990929847265e7
0.0020700045781224486,-0.4502667790253959,0.0004913877055909994,52.32696566519427,2.220495992030288,-8751.561444186462,11349.947261997691,-5.212720559583993e7,6.129690393140465e7
0.00206000459374744,-0.4495707333199562,0.00047357777261297456,48.04437854115786,2.1047910847172986,13418.666298416965,11771.05684454561,-4.051701867449962e6,6.634213905275299e7
0.0020500046093724312,-0.44895493211661963,0.0004534417693773464,46.23153106476986,2.1553023669857296,10994.841862630534,12768.074222009867,9.33992784139191e7,7.142775645215116e7
0.0020400046249974225,-0.44867979959338494,0.0004814889283878278,53.914397879319154,2.589631136402172,43161.6897773338,16618.87207614716,1.2521028087885144e8,1.1985812794700657e8
0.002030004640622414,-0.44719387593058896,0.0005124967216425605,56.15078587351165,2.4881209213712,39130.23914359047,12686.607044298968,-1.0223026932160228e8,8.210593707461269e7
0.002020004656247405,-0.4470086067139874,0.00046792436304940975,48.9013886415845,2.1398158156372085,24544.39573650131,11977.132970615829,3.223616772682131e7,6.623322710200541e7
0.0020100046718723964,-0.44713844556855886,0.0004720763436728085,48.578779688171196,2.0354709296979556,9191.891704171043,9820.677787899129,-1.372756668002384e8,5.625891706990386e7
0.0020000046874973877,-0.4458748860070807,0.0005069105963358031,54.40940229473006,2.3283968073362744,5886.971293459353,12944.967303296113,-5.7722543631651565e7,8.529544581563182e7
0.001990004703122379,-0.4453674253640097,0.00047821558260164085,50.88509504735694,2.2601302665719483,21078.275262037747,12786.181752877372,2.8695821000571683e7,6.591163450380345e7
0.0019800047187473703,-0.4449718862769375,0.0005225684986084406,60.42799761732151,2.773749907436447,61876.33491210202,20518.02846642831,1.474753859456939e8,1.9276874082366255e8
0.0019700047343723616,-0.4442853472589833,0.0005090074660331926,53.32029205823666,2.657275316932269,27163.828548058966,17618.19739262176,1.807876176275022e8,1.324610486497191e8
0.001960004749997353,-0.4442222536824862,0.0005093088122194251,52.81802302967619,2.3977055140424177,37278.60806244191,15569.844438104776,1.477315354126709e8,8.558178975140879e7
0.0019500047656223441,-0.44393184810399117,0.0004860468001295754,56.25508265928127,2.757355986119031,31654.387289686416,20197.544343800462,2.76018732247178e8,1.6230751602285767e8
0.0019400047812473354,-0.44248629513104465,0.000486468351653843,53.04490505412469,2.4445253947074703,32656.469697915934,16518.720892661895,1.819367787318835e8,1.1269837561200261e8
0.0019300047968723267,-0.4429562368924278,0.0004853590204077669,51.135076070573405,2.22733455687966,9149.698794601678,15297.761621987105,-3.30032687716622e7,1.464493434724761e8
0.001920004812497318,-0.44144043280333667,0.0005255830145018314,57.2243895825441,2.571093286180007,21685.555615452293,15295.468956051014,-2.9573016542149936e6,1.0336509888175358e8
0.0019100048281223093,-0.4421324244675367,0.0004852471967539388,50.4131658100834,2.2560169743263887,40521.94072521656,12076.584219096105,-1.0393361670972167e6,6.675065989566988e7
0.0019000048437473006,-0.4412034461869954,0.00047396154018092664,54.53280133235877,2.4494610670745685,12450.387449785756,15058.621833903968,5.185469393382436e7,1.062399881889508e8
0.001890004859372292,-0.44060340231957046,0.0005053818359093997,54.08162587976513,2.4126142609538523,36367.74162159608,13467.499111642488,1.6000139092512356e7,7.985343062085643e7
0.0018800048749972832,-0.43933710967189743,0.00048054988232988774,51.51541382880331,2.180088433077751,4056.0483345982348,12459.129047672708,-7.856348740069522e7,8.07440344968232e7
0.0018700048906222745,-0.439536935346747,0.0005121638310464288,51.50641189074518,2.27265740407789,10647.495345380219,12499.298785539637,-2.006881064920403e7,6.878410557730733e7
0.0018600049062472658,-0.43825400280983223,0.00050001597132944,55.48415803810067,2.3974517338628583,11711.359530885,12458.626445230797,-7.950444923635004e7,7.121692750043163e7
0.001850004921872257,-0.43780063558371934,0.0005035902073019161,56.99175194724999,2.447325908167677,12043.253625435882,13257.19033270547,-1.0164009154408246e8,7.515143888927859e7
0.0018400049374972484,-0.43797996883389645,0.0005005900419552416,54.29421494582499,2.5533221545247433,15231.777823086335,14281.643777596919,8.156415469260891e7,9.351686473280445e7
0.0018300049531222396,-0.4369259984101883,0.0005093936841220384,57.47795494917729,2.333120074247273,11646.143581211238,13444.914387216235,-1.8476058256386685e8,8.971039263775794e7
0.001820004968747231,-0.4356644494604752,0.0004977288609630779,56.05932914452907,2.4139570234840173,18555.129868954933,18118.401449515557,8.779330446541338e7,1.498682130874604e8
0.0018100049843722222,-0.4360192238903653,0.0005060224751786851,57.3682290811802,2.6017083504642877,21719.275032175687,15845.032852674081,1.6033081966447465e7,9.691398073639667e7
0.0018000049999972135,-0.43527943278080555,0.0005393697533980403,58.26425927556786,2.5217380525525654,18293.32178515528,15068.54352445626,-4.777469498760084e7,1.0144947780686563e8
0.0017900050156222048,-0.4354070288338677,0.0005185494363082053,59.741324638823464,2.7212919664655235,43896.944749874725,17112.983213288673,9.037509760283338e7,1.1510995199942625e8
0.001780005031247196,-0.434672597561516,0.0005157018775770247,56.322820115583134,2.469591371108598,24420.559145334424,16956.02815211798,4.308450588801584e7,1.3898933507195792e8
0.0017700050468721874,-0.434387120698451,0.0004922136575757224,54.8138613800539,2.5296452561859564,28740.814826150265,15392.666850696156,1.0016610842788717e8,9.850386411919272e7
0.0017600050624971787,-0.4337357189320567,0.0005186839432392995,58.60199303728097,2.582382233752846,62323.93850245483,15573.870173444253,7.297628454812325e6,9.752413259636244e7
0.00175000507812217,-0.43294461635159354,0.0005191273884109725,57.99663790940199,2.6163769482081873,25910.82323435493,16852.02260962826,9.857634221810476e7,1.0823566635532239e8
0.0017400050937471613,-0.43188051144295786,0.000477626254036914,50.46348344083105,2.281413649538111,18083.82023478007,14650.525654690038,9.58156455396188e7,9.344305086104284e7
0.0017300051093721526,-0.4316766155786103,0.000514659427137364,57.207000446404635,2.627470406955068,37412.54900208033,14335.992416820896,3.101317327262781e7,7.695917245382075e7
0.0017200051249971439,-0.4309498647211599,0.0005225596599598573,61.95587832766842,2.8202992981741106,4050.8672969837444,16979.812172120273,9.98802266057357e7,1.0334887883831325e8
0.0017100051406221351,-0.4298083799691039,0.0005119154434920679,60.29484053070923,2.6441949668880764,47725.73340390422,16243.787008998686,-221930.46803599273,1.1680011470085873e8
0.0017000051562471264,-0.429699953728916,0.0005396223886484441,61.23834595479831,2.9172109317875856,62117.476347497264,21018.29569763483,3.0107040623742664e8,1.7311296545325124e8
0.0016900051718721177,-0.42904809728537524,0.0005175779582242509,58.57510680889832,2.3650796661730116,29264.735902879387,13405.677572613997,-2.090289324086941e8,8.389770730817896e7
0.001680005187497109,-0.42817416461326696,0.0005131563188012736,57.04158037249973,2.6424679430495126,27118.295657560324,17480.09884950515,1.398017679807414e8,1.2342843820011155e8
0.0016700052031221003,-0.42810323883892215,0.0005222038319952955,56.222824841209416,2.494379877239494,13885.74840991205,13938.327184942482,-2.0897737040660623e7,8.704590640946394e7
0.0016600052187470916,-0.42676341896613573,0.0005126092019383277,60.318310235688045,2.6624257885049327,32834.23518921647,15445.60235100886,2.271492323608873e6,8.995814315222496e7
0.001650005234372083,-0.42637218572567387,0.0005354923059487797,65.92421616800893,2.8527062036975175,20303.437982291816,20110.61012464177,-5.741484091544107e7,1.613791634973645e8
0.0016400052499970742,-0.426223682705535,0.0005147590505041919,57.45677603545298,2.482326102918768,6497.415558254046,13255.16469904813,-7.831978794822624e7,7.340708264911091e7
0.0016300052656220655,-0.42583389122730303,0.0005114339150743485,61.06126043815433,2.6104622034347793,45126.00611011687,16616.01295541533,-1.3092073123499878e8,1.1726555368044797e8
0.0016200052812470568,-0.42508090710921975,0.0005315609984282249,58.63666172966135,2.645901556503102,21891.65275720101,14638.493878416393,-9.774237745903336e6,1.0376234071288624e8
0.001610005296872048,-0.42535796398013836,0.0005175304704609702,59.10106019928967,2.653399282952425,28780.14128934908,18756.83617908389,1.175991145704648e8,1.7501903577519798e8
0.0016000053124970394,-0.42460713215222134,0.0005417909343383504,63.299721381837216,2.854060249990138,13443.068307019319,17893.81878493567,4.1605521150101684e7,1.2972329036057675e8
0.0015900053281220307,-0.4231040274523223,0.0005446550746784857,62.3758057839783,2.8375278348274073,32697.495601232302,17804.818884214368,9.803912135221085e7,1.3046658730188045e8
0.001580005343747022,-0.42158897183782706,0.0005390258198407659,62.98691644802432,2.6611731163470487,-14061.076072878433,16485.145052243843,-1.1597114257863928e8,1.1463474584921041e8
0.0015700053593720132,-0.42134527564223423,0.0005533779817471796,63.82707567844855,2.7780843973990126,41894.657442006486,18179.75254255733,-5.704781878064601e7,1.4246617146682137e8
0.0015600053749970045,-0.42106016047420064,0.0005430802692685742,62.392033329327475,2.785737895580923,22187.93480019772,16500.554278797612,-1.3112132395637965e7,1.0786808782360518e8
0.0015500053906219958,-0.4205547247493527,0.0005260212434055757,60.225814523651195,2.73047681336893,59083.40607531106,16074.383175472143,-4.7410048240512265e6,9.723628729279417e7
0.0015400054062469871,-0.42007838701261596,0.0005256325006165059,58.15172908050299,2.695486603543369,46534.38639737032,17115.680686156433,8.948901168202965e7,1.1899978375084116e8
0.0015300054218719784,-0.4197497601371353,0.0005669030144901465,68.1295270909588,3.214148514535138,81158.14884418072,23575.729383320853,2.3544791021025655e8,1.8851998102806142e8
0.0015200054374969697,-0.41849313246230446,0.0005536702471717998,66.93520988802098,2.951799265182329,32277.10233952326,17184.37437099357,-2.957230212747722e7,1.134511623533316e8
0.001510005453121961,-0.4179948836471384,0.0005403681924185672,62.478416452166215,2.559704252950344,30503.40258441116,15388.721338166513,-1.8959614760816497e8,9.77704336880523e7
0.0015000054687469523,-0.41763125886786734,0.0005423980769069917,66.3549315903827,2.8931386076232104,20959.122551992314,15675.983073576677,-1.5903101553145552e8,9.595188041536734e7
0.0014900054843719436,-0.4163192857714071,0.0005388164939577036,65.11763457388955,3.0061323432463865,41781.72725108929,25337.139422115877,1.9967969328321913e8,2.749019120982833e8
0.0014800054999969349,-0.41603036510288127,0.0005582934690152761,68.31217951574209,2.9236333790504525,47016.89930775029,18184.52267538603,-1.2957457892662126e8,1.1820341046901079e8
0.0014700055156219262,-0.4156430586314026,0.0005244709225412585,61.584813474285745,3.0496531031385246,33600.42140138501,22568.185704337997,3.3092611944459087e8,2.122179353463369e8
0.0014600055312469174,-0.41469670895209065,0.0005345583930824409,65.026373614923,2.8123731212908156,1075.5275732867567,18483.25777352735,-9.908681055946514e7,1.370288790590585e8
0.0014500055468719087,-0.41380456294472945,0.000559843565516876,67.71491076914701,3.0335386974891287,34957.8031246661,21182.79537252813,1.0492465368354684e8,1.7298554606877518e8
0.0014400055624969,-0.41351347025892526,0.0005511002788530706,64.77712947155733,2.7409287327151457,22060.872180090726,14299.492285069104,-1.8881650715403524e8,8.914292776312694e7
0.0014300055781218913,-0.41225390465660444,0.000560452685369755,68.11135601822257,3.4092501499027015,16651.222831571795,29697.34069082343,4.9435665154563296e8,3.119509014946173e8
0.0014200055937468826,-0.41204062913630113,0.0005569106829002215,70.04278331502128,2.9956519061418234,50619.18453039326,16010.398124804757,-2.175411088405942e8,1.0233969640497695e8
0.001410005609371874,-0.41142434063562616,0.0005295852783028233,66.42691912853515,2.9554055496089195,46163.40999843628,20185.594193697023,7.772223766163828e6,1.7353112573233926e8
0.0014000056249968652,-0.41207599996060307,0.0005591910682058587,68.75499817309301,2.911144360085284,15429.340252226291,17953.25404135256,-2.2597292719226894e8,1.4926161680998647e8
0.0013900056406218565,-0.40959435215190326,0.0005702506934061148,66.76998248689547,2.8306482532137363,-6169.980102580995,17735.23717234351,-1.3406171740787263e8,1.2341931541835055e8
0.0013800056562468478,-0.40983733849841686,0.0005678956307704156,70.47538155624567,3.2066076730658395,57654.92434197029,19646.20473668386,1.6841373985818094e8,1.3168442737234907e8
0.001370005671871839,-0.40967601716531504,0.0005734872657445788,73.9441901651063,3.0618634634107087,26457.407989286683,20880.885295250355,-1.3965247587704927e8,1.5541226531296813e8
0.0013600056874968304,-0.40729501158945347,0.0005862791087928342,69.20377073918736,3.08190780524939,54764.625369724694,22433.904962045952,9.099738051989622e7,1.722223192816606e8
0.0013500057031218217,-0.4072108150873877,0.000586897555310681,73.62597923666404,2.9536335491146986,10740.395292482091,18995.399754731458,-2.343369193435222e8,1.36177247029436e8
0.001340005718746813,-0.4068305989957266,0.0005612971928238507,67.64681634469049,2.8573213623709073,35207.52525051841,17494.65568904546,-1.609672214444336e8,1.3082290838133676e8
0.0013300057343718042,-0.4056216857132701,0.0005538667267792387,69.0538182586517,3.2117781756935133,53394.88014895558,24809.381222748598,2.4596725019217807e8,2.5384748273592454e8
0.0013200057499967955,-0.4051061992809729,0.000547150689074913,68.90152707802898,2.945010761574363,40795.05513293714,19512.411380540772,-5.760420034411882e7,1.2600900576440036e8
0.0013100057656217868,-0.40353392118174297,0.0005640662363420178,71.60613518255195,3.5748045926352052,79999.93948709544,26464.436941545984,3.691740059557381e8,1.969308939769707e8
0.0013000057812467781,-0.4040574120785918,0.0005809371117518365,73.72010386005152,3.1564505837084997,43886.26926283848,20679.618336800617,-9.413992444406144e7,1.373114485465182e8
0.0012900057968717694,-0.40323073117123337,0.0005727791393120217,71.83771761300126,3.1351262070833794,21520.102453067942,23639.513930371664,2.2903224760638345e6,1.8985556941168588e8
0.0012800058124967607,-0.40111625415152413,0.0006124532257076812,76.57566710552322,3.4375903217861183,16856.660140585103,26909.86585885643,9.683092338163024e6,2.5509148041175038e8
0.001270005828121752,-0.4010327663137227,0.0005891808580530371,76.27116196738261,3.3695438634380084,31449.794516129332,21882.547601531303,-4.58854925506218e7,1.5680329638586932e8
0.0012600058437467433,-0.39972096462246126,0.0005764980507708728,74.45483359837698,3.1705774863916725,27652.31232286011,24110.175707731407,-2.7023877335923996e7,2.2813415184026912e8
0.0012500058593717346,-0.4002981123716081,0.0005736711486323735,75.99082287474562,3.551350755350406,34863.816275822115,23950.463053491894,2.2936373268706912e8,1.74774138392628e8
0.0012400058749967259,-0.39992012771395,0.0006186241507045065,75.78489756619739,3.3799108928194252,75968.7857016537,25400.169301153313,9.856884549264775e7,2.162781761366304e8
0.0012300058906217172,-0.3987088346574887,0.0005487951356823585,65.67303197374638,2.8915434117968353,51811.271381159175,19331.032521887064,-1.9789601978798345e7,1.3456735906669655e8
0.0012200059062467085,-0.39840431414433586,0.0005599146607250681,71.8383511976385,2.85845543069443,12699.755883555874,18435.145605412887,-3.393194576269015e8,1.3689296941329318e8
0.0012100059218716997,-0.39755161189360716,0.000579789343483054,71.25736242698052,3.333401359168782,43995.40917418107,26773.512201031794,4.059043650343984e8,2.637277847715512e8
0.001200005937496691,-0.39744257646132913,0.0005664869961852313,72.85283054656549,3.31957248840063,13951.327096083107,20890.484795215845,-1.2160036453065071e7,1.450059795556798e8
0.0011900059531216823,-0.3957717340158342,0.0005619369379337853,74.26701321640284,3.3671374489049803,26605.437963919398,21660.955152935723,8.148703907509302e7,1.4000018856068125e8
0.0011800059687466736,-0.39465683190965806,0.0005601666435186144,72.59727543760285,3.190921260977876,20225.886166414988,22947.967546156997,5.938059847514257e7,1.7663275387605697e8
0.001170005984371665,-0.39495606282706797,0.0006100563541637466,79.8659241144176,3.539491153125447,59989.14648744812,28723.802520581292,-5.220635521409557e6,3.179127627959896e8
0.0011600059999966562,-0.39287137166557967,0.0005777391922944043,74.81480752687648,3.098225752770872,6850.482055674436,19583.66875100141,-2.8629178924201083e8,1.2813374118830204e8
0.0011500060156216475,-0.3917531260064636,0.0006008067003445409,82.73228564470365,4.061950766025904,44402.9175613243,34808.74615297511,5.874975845672728e8,3.58350211325926e8
0.0011400060312466388,-0.3928953591785938,0.0005994441803554127,73.02319680459658,3.1027301357294785,57942.34385060227,18064.06198552967,-2.215179491249239e8,1.2297335922695844e8
0.00113000604687163,-0.3907315890391382,0.0006011148137876536,76.56342732263725,3.5683439965634043,60870.994546465576,26467.147016415664,2.2847155179862198e8,2.201002998965345e8
0.0011200060624966214,-0.38986741801458846,0.0005603943626984479,73.80228791633245,3.277858334021419,52534.612714977666,22926.933737300136,-3.030724939365668e6,1.7872364218386555e8
0.0011100060781216127,-0.3900465385747578,0.0006202470462225504,81.49837926569597,3.665736657963379,38425.35634764896,27491.79248363412,7.052536047685386e7,2.3167471356370568e8
0.001100006093746604,-0.38798678306767137,0.0006244379178277661,83.35584619944551,3.6285362103397105,67839.88859557958,26110.291021880992,-3.1494822142796252e7,2.1384114766237977e8
0.0010900061093715952,-0.3884658336222947,0.0005809568325286917,74.75657538247535,3.091521051493856,44759.94193863073,22619.620984785473,-1.1908056596034573e8,1.6805501264680445e8
0.0010800061249965865,-0.3874810063160007,0.0006295392467010363,83.13690833870116,3.785187004164027,46260.60672188621,25461.93218090238,2.3564724560212966e7,1.8437314099031645e8
0.0010700061406215778,-0.3861497694460202,0.0006022699438068016,80.5200609297158,3.8174031988445134,10788.691174222622,26807.529857949037,6.95028440505464e7,1.8253495349998868e8
0.0010600061562465691,-0.38448700200346014,0.0006102607165108939,85.888367525025,3.498869451523304,63192.80634447748,25936.756815393022,-1.790056851921081e8,2.141789405311635e8
0.0010500061718715604,-0.384199399362657,0.0006563432026731321,86.10110402009747,3.816441466501192,64611.61669979518,27930.715299178584,-2.2995039835251597e8,2.3552458885375708e8
0.0010400061874965517,-0.38280686013700266,0.0006562324054063094,92.85887076258895,3.775335275782095,85201.03391190851,27874.73058967731,-2.917650351753113e8,1.9162236367384514e8
0.001030006203121543,-0.38310557659562106,0.0006209783205382459,85.86118722592744,3.911853857664138,52991.787098593755,31011.501459557283,-1.797561604834726e7,3.0009653727017194e8
0.0010200062187465343,-0.38244444695810703,0.0006237864669976772,85.03589158673117,3.866814207585723,83901.30708746657,31098.996370783058,2.930573514269878e8,2.6122342938552248e8
0.0010100062343715256,-0.38113488046840405,0.0006461397213615163,84.65284945338921,3.5960917790268594,-11985.450618151757,25242.86690420023,-1.1064375297157784e8,1.7623491983711582e8
0.0010000062499965169,-0.37975059236426983,0.000618274121363786,84.07350409790517,3.4845117904495546,15265.545650540837,23881.249994392027,-1.9004972147252467e8,1.6754384824721318e8
0.0009900062656215082,-0.37888587861035944,0.0006404934140353603,92.06333817560594,4.270684367528492,104424.66847290704,35816.95953196851,2.196288753701308e8,3.5381727819393426e8
0.0009800062812464995,-0.3789957009048126,0.0006354762146419359,88.06847688568335,4.258592388634712,86272.72790808836,38418.354582157175,4.7187858280803055e8,3.934461054418158e8
0.0009700062968714908,-0.37768886352396364,0.0006275798113801115,84.20407636020838,3.8310043726887684,84602.37138274798,31141.999966872794,3.277488563626072e8,2.748930800339103e8
0.000960006312496482,-0.3784925991569409,0.0005851836292420968,77.04990712544583,3.3054808215230507,42683.501258768454,20719.80034677877,-1.9523223433363178e8,1.4496295274673286e8
0.0009500063281214733,-0.3757558004826289,0.0006605009694271598,97.18623794700162,4.613033816134479,103624.03122693686,40678.73353247071,3.8952508684775984e8,3.831346647277902e8
0.0009400063437464646,-0.3745842036474807,0.0006218344523163145,88.59468716603925,3.979745504332698,110935.80616279878,32842.5466520101,4.078049826853718e7,3.677257903474556e8
0.0009300063593714559,-0.3739591191697042,0.0006500356368234216,92.35409116208959,4.063649162188117,58716.914683296156,38434.939722706,2.6108165576630637e8,4.313078410925166e8
0.0009200063749964472,-0.3726047937140376,0.0006547388849774814,92.5765482103543,3.874786761593268,115075.31061355042,27097.225952279416,-3.1309404518288183e8,2.156272495101549e8
0.0009100063906214385,-0.3722824302645262,0.000643257184771946,91.97402052526598,4.023416880374679,43382.98081955421,30301.58992195579,-1.1261114844079292e8,2.4840956522177568e8
0.0009000064062464298,-0.3701535587235201,0.0006409751537650072,89.68308053548921,4.542778714925493,67040.61222957734,52322.81425620529,9.536862792172536e8,8.53615684484023e8
0.0008900064218714211,-0.37121822263684234,0.0006330475122005449,87.6203089920669,4.119678560844579,65408.68101789422,39486.00280147977,3.752060010890631e8,4.996066606739201e8
0.0008800064374964124,-0.36863143351761085,0.0006470994428022748,93.22350413190433,3.9457891618543557,22989.302839549007,26786.60466912954,-4.077081458903338e8,2.141485072022774e8
0.0008700064531214037,-0.36783993111716695,0.0006707409303690099,99.03765483645842,4.363667951780655,54549.149627158426,30845.378406344542,7.154451663804395e7,2.237009789525468e8
0.000860006468746395,-0.36827208091066044,0.0006826349067629451,101.09127124791308,4.60671258031917,66249.24958501276,38311.08357579545,2.3683889589629772e8,3.537237769389572e8
0.0008500064843713863,-0.3657511667281042,0.0006545961596787412,98.61036778945251,4.229774805402375,81699.94391909696,32459.045686917983,-9.11965211905969e7,2.782102583232765e8
0.0008400064999963775,-0.36499146095861007,0.0006709342874256573,93.85493718092256,4.266638229669158,78247.882427052,36856.92650468184,1.3422315367607757e8,3.9029731639439726e8
0.0008300065156213688,-0.3633225890167746,0.0006536461845296933,92.19570993679727,4.106677148402799,33647.714990938955,31516.204332337657,2.761262366712499e7,2.5505299513351715e8
0.0008200065312463601,-0.36269981736373524,0.0006677186125766731,95.6603143694454,3.92690270161171,43590.60662639108,29101.79593665105,-5.498435083684739e8,2.4819037163334903e8
0.0008100065468713514,-0.36282669454918737,0.0006699946416008391,98.57921946786325,4.21965267463421,33369.96703832423,35899.07595825041,-5.522325986784478e7,3.694619189954196e8
0.0008000065624963427,-0.3620154661720909,0.0006726112114992461,105.89473065746444,4.692072348135243,50355.43277169845,32422.632790509262,-2.9521543953743356e8,2.7357218815052503e8
0.000790006578121334,-0.36036010045811434,0.0007266385352227798,102.66176800641605,4.343804901140545,117451.09799237967,36172.28079239766,-1.2354269276225489e7,3.0397624409909225e8
0.0007800065937463253,-0.36061033028602385,0.0006760999809207101,94.77755760155976,4.163222911113436,69101.38647563764,32748.252429200416,9.236594062891383e7,2.856301167546728e8
0.0007700066093713166,-0.3584191855597423,0.0006379117336051022,105.62260750099371,4.652976182388672,40017.06434318774,35566.10718363747,-1.9109979029622257e8,3.069478114892314e8
0.0007600066249963079,-0.3579437894748514,0.0006923387285161742,101.62066696662774,4.713093300905939,72106.9339018485,34238.577956468,1.8049125732739416e8,2.5702006805215642e8
0.0007500066406212992,-0.35695854989906506,0.000733074398707082,105.75803830018656,4.852048762250523,142229.6952786174,41688.12664464623,2.0666196762575012e8,4.665638690254304e8
0.0007400066562462905,-0.35559522723448755,0.0007469940499047993,116.93313693143014,5.41011360412438,159211.8929556846,52108.8975797841,8.372533163209813e8,5.658701597723917e8
0.0007300066718712818,-0.3541704335106332,0.0007210906607989115,108.02426049874937,4.746518710420823,150568.5487218807,36910.247749390546,1.6474424123441758e7,3.225819262208594e8
0.000720006687496273,-0.35391796469800724,0.0006925934002061033,104.26845039007861,4.509299552458144,60706.07464878388,35871.52815451944,-1.1614228911509348e8,3.081020127162035e8
0.0007100067031212643,-0.35112399004859635,0.0006777324900068053,105.36759068906117,4.58612180818891,77808.87568904446,38150.07799333942,-7.954366909668985e7,3.7358833092205805e8
0.0007000067187462556,-0.351529174301507,0.0007608239105901153,122.19575447484834,5.5585414187712345,136647.37438068152,50990.09004762407,2.1428723011043245e8,5.352635106206857e8
0.0006900067343712469,-0.34861405467681145,0.0006881624344755291,108.51054156516868,4.830398817310485,99249.78111545864,40214.16500834524,-7.571503656085108e7,3.674838867777361e8
0.0006800067499962382,-0.34955700318449184,0.0007191300783870198,112.91392774344835,5.0295303743707755,88096.46532512148,43371.556734957514,1.0490870068795511e8,3.695260795140692e8
0.0006700067656212295,-0.3471389421986631,0.000729411240539168,113.20762816196968,4.628217165913084,102540.78306050083,33420.10455654535,-8.772005839021869e8,2.902116228402501e8
0.0006600067812462208,-0.3467116097218778,0.0007569026287518881,114.03260543197419,5.189642803628815,121856.8268641515,48091.5489124507,3.376274697099637e8,4.889306144935217e8
0.0006500067968712121,-0.34505756391891723,0.0007197543956216912,117.80862962064175,5.44604959958721,122040.17249252611,48890.62695581564,3.8693395441995883e8,4.435485258292138e8
0.0006400068124962034,-0.3444338674604882,0.0007502969379446937,116.8705426816705,5.203823280992692,102778.86861808193,49366.303139722666,2.5002841169487137e8,4.867755484474392e8
0.0006300068281211947,-0.34361099636805437,0.0007267726394163114,115.52028601435256,5.31897914500993,127917.49232284715,53552.8545870489,6.103431713583359e8,6.348640530547723e8
0.000620006843746186,-0.34148885953286817,0.0007604142028404312,122.80053298931747,5.4489735658428495,92038.10410305037,50047.05753725107,-6.448633835620465e6,4.6057335953975743e8
0.0006100068593711773,-0.3397777367397737,0.0007353772927611651,119.22380390393587,5.0960681273079205,10038.787483368551,42635.28141096466,-5.98044603447441e8,4.1235057382690686e8
0.0006000068749961686,-0.3402190666903542,0.0007346136225329412,121.11894245561064,5.550590118449397,78069.71536602144,61185.55793545455,6.433195284394885e8,7.282717894272296e8
0.0005900068906211598,-0.3376090885471085,0.0008086841511420888,136.67989694074373,5.8525757737629664,260734.83288584024,55100.77217750808,-3.127318382252067e8,6.044788024915041e8
0.0005800069062461511,-0.3363582173559554,0.0007830968835252334,139.10625219285578,6.342699832177205,196740.93337387673,63600.147403131625,6.346417861859093e8,7.781574784575568e8
0.0005700069218711424,-0.33542638984243733,0.0007989086426475196,133.85438963316307,6.171514314567063,193668.03230225446,73471.00838622406,1.1598329360729003e9,1.0381113751011244e9
0.0005600069374961337,-0.3334678156856461,0.0007970366502499664,141.26986979982584,6.410184072201151,158985.92363218396,53133.219812486765,-1.8531024434932458e8,5.376373371599182e8
0.000550006953121125,-0.33243798601624613,0.0007760672934838788,138.44781367211596,6.3862680946946195,93352.78926724274,66729.93114671351,4.930253244149651e8,9.118252169551601e8
0.0005400069687461163,-0.3296972198408534,0.0007693029950289456,131.84339835518844,5.86830647498517,69149.65134127348,50540.89989651499,-4.980650648903812e8,5.37963476420363e8
0.0005300069843711076,-0.32861997206845805,0.0007989707403428079,149.2378494921835,7.148569406543655,385010.2293956451,82663.19953287383,1.8107185861751337e9,9.933140378242732e8
0.0005200069999960989,-0.3278967400138482,0.000804395951577138,141.91038260267695,6.581502325748929,194722.60191541564,60078.18052236812,6.602301382425069e8,5.68438518343753e8
0.0005100070156210902,-0.32682255080088346,0.0007939477559881985,132.90224154668377,6.4338255177092964,274571.954887803,80357.86011157246,1.669244929346188e9,1.040281015637861e9
0.0005000070312460815,-0.3270193939635255,0.000796985995435795,144.4591269834383,7.227418476070799,220949.19160322324,85992.52721069391,2.290558319322387e9,1.3090953832203112e9
0.0004900070468710728,-0.3247086229898176,0.0008305573475936403,156.92367795097738,7.782899133082022,398086.23276747105,100185.07009976658,3.054400948786377e9,1.5026148999675677e9
0.00048000706249606406,-0.3230185292961152,0.0008199047396898678,149.96532211379957,6.937743836909672,130818.42520964447,75710.03379967913,9.6775639161099e8,1.087478659849567e9
0.00047000707812105535,-0.3218410978923414,0.0008401060041698141,152.9580885897119,6.8747987403694495,229668.90894774869,59949.318487424345,-4.953486435702592e8,6.57404331113512e8
0.00046000709374604664,-0.31985108430248443,0.0008749039682026731,152.72371860597337,6.971703768645059,29236.381875075607,69027.6183284253,4.1813435005646193e8,8.236156375537812e8
0.00045000710937103793,-0.31660339785258074,0.0009105056640367114,166.7388985972663,8.474650304564403,452343.6634952175,122067.97736578475,3.6719439582387543e9,1.9564898103977048e9
0.0004400071249960292,-0.3162762815985322,0.0008824600387611248,162.98204431289895,7.1704829295386014,275633.19674984226,81687.18698450661,1.6698645100871992e8,9.895700981907992e8
0.0004300071406210205,-0.31382696398546145,0.0008411390803380443,160.32606292997517,7.031720761972553,240441.47521892685,70217.95280276153,-4.905281240797531e8,7.613342744094595e8
0.0004200071562460118,-0.3133345053822489,0.0008900330480668728,175.5800848175748,7.415749460454419,188394.29622995088,73271.96501880183,-1.2186030893448157e9,9.17233342206653e8
0.0004100071718710031,-0.3103854960821448,0.0008827403719656536,173.697543162301,7.685842843875667,245233.406294991,71982.77931372373,-1.3867555701596642e9,7.364704364588869e8
0.0004000071874959944,-0.3095663864788954,0.0008705646670222303,165.18174905764369,7.530940571727191,162104.25033041494,65667.14557176203,-3.758094085568805e8,6.82586844322667e8
0.0003900072031209857,-0.30862346711202937,0.0008930134348016489,169.24155007668733,7.8614597047796275,318466.01149128325,104358.34288494918,1.179301553309573e9,1.7127876642762792e9
0.000380007218745977,-0.30697233303144084,0.0009026157842040831,179.32243964188834,8.62408416979563,415239.76561507414,98275.46318691924,1.2501903836082664e9,1.3064813763414266e9
0.00037000723437096827,-0.3035945067467378,0.0008952554264621268,174.62206399455934,8.30136968423965,302692.804004797,100679.97616131185,2.3742949116628222e9,1.2246629540650141e9
0.00036000724999595956,-0.30311382051105856,0.0009102684031268247,180.90077149065385,9.04521738463286,384081.4621029091,146609.36199628178,4.377739069830877e9,3.0858871881587396e9
0.00035000726562095085,-0.3020756049122817,0.0009162857721657365,190.31248758713252,10.35341698055841,606647.8959599201,164995.51003307564,6.118784027410609e9,3.1694429255000043e9
0.00034000728124594214,-0.29870854715619266,0.0009984545729210955,201.93508631529588,8.607711388580551,429670.3771178075,103878.2849073366,-4.7003356245797616e8,1.2282904732302845e9
0.00033000729687093344,-0.29543137309566836,0.0010287261125093276,212.27334234513603,9.906440271118738,433883.13005423883,135238.78403379826,2.106040003439311e9,2.2194521176798644e9
0.0003200073124959247,-0.2943592518388821,0.0009325472033466835,188.88731354160402,8.580720289295725,380645.62266441376,103095.39299260164,1.1679673497082467e9,1.2705749016635914e9
0.000310007328120916,-0.2934703037861438,0.000997364497360234,217.93570706321003,11.197388225544561,585380.9245799056,155535.52016224246,5.340197391879933e9,2.3956457464757524e9
0.0003000073437459073,-0.29085466771730073,0.001001938638538466,217.02546772860725,10.004614239527262,558532.969494971,138057.0877199594,2.0714409554483328e9,2.307759881434784e9
0.0002900073593708986,-0.288871314147332,0.0009656943111747542,200.65289385239979,8.463943498242683,356425.7746596687,91612.11200711965,-4.135323768934651e8,1.1425861315826976e9
0.0002800073749958899,-0.2849381356048034,0.0010874964962198433,234.86812696108615,11.327494117544989,496876.5399032396,189392.70879583104,5.305449736093003e9,3.489676369484388e9
0.0002700073906208812,-0.28365493042522993,0.0009958021623329633,228.45756042310958,10.418281193910957,564210.5777825201,141366.2679094938,1.7377440568966734e9,2.0677412688912525e9
0.0002600074062458725,-0.28388629797497167,0.0010807889253405213,248.52937264824735,13.734802127610832,1.0719968279035033e6,262914.8230931603,1.217462418822645e10,6.021180012310725e9
0.00025000742187086377,-0.2807315655802017,0.001003528153308429,213.9590218832007,9.830603497700018,545777.9155317938,137623.7738159606,2.722957833450538e9,2.011176619598803e9
0.00024000743749584788,-0.2795741562308365,0.001095915147909133,242.81765667099563,11.496268204960662,705397.9216464036,168767.70171657496,3.97330912222305e9,2.896182220098851e9
0.00023000745312082182,-0.27571925219938986,0.001143035965238,273.2891890989857,15.4677471685759,1.234194738105211e6,395329.2943613688,1.9160772094975212e10,1.3728521863175547e10
0.00022000746874579577,-0.27283599854922214,0.0011201581676690904,254.87707710040425,12.225049377769576,651966.5732023725,186486.68981408176,3.6745291501074934e9,3.500918754016285e9
0.00021000748437076971,-0.2714486843201287,0.0010969681948358474,260.6029181504093,12.521499855385494,750785.6059240154,208347.13083664395,5.351281292777125e9,4.036496760562021e9
0.00020000749999574366,-0.26597929462964826,0.0011503702375559419,288.92385988780933,13.347876888953548,751801.5894728026,172482.21353173975,5.4355933743853204e7,2.442144033309322e9
0.0001900075156207176,-0.2643413184459703,0.0011937604450491196,307.81089991083303,15.29106006841162,1.274429105436357e6,273017.6095923983,8.527881893098877e9,4.85213543677179e9
0.00018000753124569155,-0.2596615189625605,0.0011709156522374932,307.84881757895596,16.84605167013699,1.5730224473641342e6,343728.13895518804,1.8008643769082504e10,8.063133986806305e9
0.0001700075468706655,-0.25919602315556406,0.0011989791535109995,318.4943013594931,14.852421099082303,1.2715496117023483e6,280689.9427251717,5.691855723534201e9,5.693810710661581e9
0.00016000756249563944,-0.2561285658147377,0.0012731385658232262,359.5763818981693,17.584566251593948,1.720158144386523e6,331934.83007780084,1.1184808529964573e10,7.940161351290914e9
0.00015000757812061338,-0.2522712811523353,0.0012326148385963162,333.2815770356517,16.720602776627594,1.6211080927532506e6,316724.0822797025,1.182402596315193e10,7.022346120177602e9
0.00014000759374558733,-0.24964138480121117,0.0012715403835691422,340.78887772054986,16.329295723548462,1.4847801348027918e6,262989.8991959518,7.01948926355786e9,4.412511322108097e9
0.00013000760937056127,-0.24647361014591285,0.0013246260547889876,376.0601579627636,17.35324296668694,1.6207234198919015e6,316457.8860556432,3.3522172214531927e9,7.034167860422519e9
0.00012000762499553522,-0.24186383638433373,0.0013274635001940289,387.1488590248214,19.512655227906265,1.636228044319291e6,450800.7597584508,2.066150186220937e10,1.200263858705866e10
0.00011000764062050916,-0.24026136116692753,0.0013301814121607497,390.01348384585975,19.355280368801466,1.9043751650227776e6,444839.82139869855,1.9219126214238693e10,1.2578443325116894e10
0.0001000076562454831,-0.23672379417125047,0.0013364280371499148,394.2763065282776,21.581322436249724,1.9974680139917466e6,608018.5616897644,3.551626363922989e10,2.1552811192189957e10
9.000767187045705e-5,-0.23125933028994608,0.001506892556927206,458.5968035444944,27.347054823431478,3.6870761034271712e6,870345.7769286969,7.276132192266e10,2.9819370284344563e10
8.0007687495431e-5,-0.22507490555759274,0.0015223027772160171,480.52146692247646,26.010696211551792,3.387089677672216e6,712937.2960720257,4.5061304237186905e10,2.179046510906975e10
7.000770312040494e-5,-0.22040827850793793,0.0015889189273180155,520.182599868377,29.622539015891977,4.380243111651217e6,1.0064955360775064e6,8.494143296722728e10,4.0157940801009796e10
6.0007718745378884e-5,-0.21473278961606324,0.001628019000615868,554.4472743756618,30.77191356815312,4.596319557885876e6,955010.0376934239,7.520993908676064e10,3.757423265867111e10
5.000773437035283e-5,-0.209169865765068,0.0017064042794496098,615.87276116719,35.468683857964244,5.652348572857367e6,1.0340867288199128e6,9.869077897361533e10,2.865649331177772e10
4.0007749995326773e-5,-0.20276977814099345,0.0017865757908765054,677.741105667834,37.81742570793579,7.13953219583857e6,1.2470226303535486e6,1.2588312619703642e11,4.7233538800794525e10
3.000776562030083e-5,-0.19727382766591692,0.001866266941672648,746.1920532804536,47.49893915294811,8.942846409453982e6,1.8001896872068613e6,2.1164315180688376e11,8.190576505688667e10
2.0007781245276943e-5,-0.19206377518562978,0.0019811305061310457,830.8292215666623,49.11699090992121,1.0079521798113082e7,1.6083243602366317e6,1.986222289638665e11,5.790980296448047e10
1.0007796870253056e-5,-0.18310244694102928,0.002022414295683404,877.6938543217701,50.62951847527499,9.985409706417285e6,1.987831432868045e6,2.0598879608592346e11,1.0183843334873701e11
7.812495228756315e-9,-0.17315003353404293,0.002230073975411993,1034.3990430543454,66.8518023590997,1.5952924358734006e7,3.7759485202674833e6,4.713492110175002e11,2.897192353373757e11
-9.992171879795544e-6,-0.16350345001067879,0.00237878061609592,1215.3725112585862,73.41664775633822,1.9389422229486518e7,4.05647865076935e6,5.6368816407755e11,2.794404158253725e11
-1.999215625481943e-5,-0.15172811654601973,0.0026046771692616964,1394.9658387979318,81.5488193477039,2.446478511781828e7,4.509542088610782e6,6.803023057193491e11,2.9707769531514087e11
-2.9992140629843318e-5,-0.1415630800907744,0.0028542496737686937,1704.2806279964466,97.11126185318633,3.399320153883286e7,4.584949635242716e6,8.488079726697235e11,2.2433849639158868e11
-3.999212500486926e-5,-0.12923454402061219,0.0029923083659048376,1900.7209323817883,102.1812255777428,3.887300486195083e7,4.2952124309184905e6,7.602547650495024e11,1.71803180547844e11
-4.999210937989532e-5,-0.11441508284579174,0.0032403864108112184,2240.3420479152715,112.79724842091348,4.709891334102999e7,4.815521058269722e6,7.45934914793138e11,2.0620996210539615e11
-5.999209375492137e-5,-0.0943284157029528,0.0034882912932669833,2576.952374066374,127.92277790236518,5.531806800793317e7,6.068079058076904e6,8.379048383025288e11,2.938437319821985e11
-6.999207812994742e-5,-0.07433008016554486,0.0037315800776753292,3032.221881418575,138.52067625140253,5.936767427439902e7,5.702690784558201e6,2.7021552036172205e11,2.7544718308355884e11
-7.999206250497348e-5,-0.05325877160817328,0.0038987040735861812,3369.794788822387,134.2277745959946,5.529325619375476e7,5.0689427987034e6,-9.543720214837924e11,3.1678161394916846e11
-8.999204687999953e-5,-0.031701410967430045,0.004013740291344947,3612.602805949361,129.9374162495658,4.8178478887892865e7,4.898186371274123e6,-1.9521027801581506e12,3.306859754623328e11
-9.999203125502559e-5,-0.006627351513428266,0.004213992763688581,4002.2892957840386,126.24155179275033,3.608541358451124e7,5.289963670385351e6,-3.3943396901956177e12,3.691499674762194e11
-0.00010999201563005164,0.019464399568929584,0.0043392473086912445,4175.514862138913,122.20345361201387,2.022691887954715e7,5.533183637019353e6,-4.04210151523171e12,3.6368245897794025e11
-0.0001199920000050777,0.046751810521834566,0.004350640620076743,4141.917720916691,123.1121307103388,-4.688518198368949e6,5.720110214476649e6,-3.988001868873119e12,3.406288717137686e11
-0.00012999198438010375,0.07461687718642043,0.004309037106868146,4191.600972109429,127.97892187884023,-2.8336121333068658e7,6.065037773349098e6,-4.0428161513722285e12,3.761570932363259e11
-0.0001399919687551298,0.10175060900390936,0.004158249507320844,3929.995073955293,134.24133688657855,-5.172201589508892e7,5.905350342326565e6,-3.021931324765978e12,3.8996925513154456e11
-0.00014999195313015586,0.13062057998706594,0.003966409770388115,3541.2844685334458,139.10759938587083,-7.001727485367979e7,5.716297422200861e6,-1.2468671113726243e12,3.8635368386135406e11
-0.00015999193750518192,0.1585339283435153,0.003743724438620151,3032.256340701536,144.84325473734606,-7.913204292029579e7,6.140875988277367e6,4.8821180090888e11,3.319876329629664e11
-0.00016999192188020797,0.18300352207658302,0.0033880858084405345,2498.399909940399,137.77364755346218,-7.108200898164798e7,6.021503565977239e6,1.1810589505945767e12,2.7893930440981757e11
-0.00017999190625523403,0.20273708368050763,0.0030734670904277576,2108.642049033089,141.8152034042846,-7.084916831920874e7,7.639138578723002e6,2.3258153305515244e12,4.0114560177281433e11
-0.00018999189063026008,0.2190994298326846,0.0027381612357468893,1615.5447389358167,129.51634238714624,-5.848910686048205e7,7.4856555597816035e6,2.3489642151962e12,4.290613094343321e11
-0.00019999187500528614,0.2313197165249343,0.002400926880323944,1285.6694428733092,119.13613701913526,-4.5417626640595876e7,7.951037044044507e6,2.1867154278855085e12,5.856080610145709e11
-0.0002099918593803122,0.24429395668180723,0.0020201230266119123,879.075955314002,87.98242959001891,-2.6514356607014775e7,5.333024679452601e6,1.2495445262547195e12,3.3731638726033167e11
-0.00021999184375533825,0.25361113314814265,0.001663330792746253,642.000457707859,68.40699438769782,-1.590291158923143e7,4.272272262347697e6,8.015634902395233e11,2.838621489162353e11
-0.0002299918281303643,0.26161625632190744,0.0014490165095187835,455.0461869637274,49.72886652262086,-8.511776813351873e6,3.528415172332769e6,4.5024974887914886e11,2.8494513837393945e11
-0.00023999181250539036,0.26905840338748827,0.0013147390597445057,371.8066339975449,42.47595131657102,-5.844151074462694e6,3.0026937364907498e6,3.345193150769522e11,2.326506444713992e11
-0.00024999179688040625,0.2740721047798892,0.0011520789042499587,310.31029416115865,34.60057175486968,-3.8750455998222562e6,2.4266827160151605e6,2.1295518454408887e11,1.849628079568324e11
-0.00025999178125541496,0.27480090222375086,0.0010668262875662988,263.19577606336725,18.88373828176876,-1.7487884811254174e6,760291.0608202053,4.8741307113362915e10,3.6747194510804054e10
-0.00026999176563042367,0.2775335097817366,0.0010265932846243643,247.84296417162255,10.96574487312552,-630915.3891167503,152483.51770133854,6.810896565528779e8,2.0572970244266388e9
-0.0002799917500054324,0.28158486698970314,0.000990652745477554,234.61830487079592,12.104203061290495,-968297.3648997997,212489.51877645336,8.847233351080765e9,4.244656567496677e9
-0.0002899917343804411,0.28470958405922064,0.001010707234330342,232.11825957479942,11.13889514168495,-873906.7666869339,179667.20592440479,5.881350136580296e9,3.188982629394129e9
-0.0002999917187554498,0.2880033101073077,0.0010206249115990568,222.68937628504702,11.125945669568242,-493899.6451012874,170690.6162143589,4.149050268385577e9,3.027382967004855e9
-0.0003099917031304585,0.29081419926353075,0.0009712652905696691,204.7116895217556,10.429802279727534,-536513.3459741507,178398.26252813317,6.069299935314894e9,3.6416769808495474e9
-0.0003199916875054672,0.29195287329408315,0.0009616404856201448,201.6319705649602,8.808853601420473,-443537.0494684271,104667.42665313424,1.3444163783190188e9,1.3136451206463697e9
-0.0003299916718804759,0.29422420436741326,0.0009761277307631112,209.41500485368795,10.761406864617888,-638839.9446702213,190822.56649586634,5.5867149824309025e9,4.486126560426329e9
-0.0003399916562554846,0.2958460298354546,0.0009498902856060189,201.9160410877315,10.556110983082606,-506230.6318015695,150780.47354129778,4.0050893131512713e9,2.934261978506026e9
-0.00034999164063049333,0.295314705760645,0.0009757590434822483,212.7262618376262,10.016195854730228,-585639.8709229238,117411.73230828944,1.1398774912519968e9,1.4175243929716754e9
-0.00035999162500550204,0.29848279065464123,0.0009482202151727717,191.33350758484758,8.004496815090684,-192563.11244021056,86529.39672243182,-5.028406621833389e8,9.521142794007921e8
-0.00036999160938051075,0.29990169932491684,0.000940685221989661,185.85371783125362,9.058531714592846,-433070.82137162855,107975.15073131153,2.3014395641572914e9,1.4279478184540112e9
-0.00037999159375551946,0.3028668759598731,0.0008741252785390145,193.53179787848404,9.409517594822505,-418012.40948167193,121844.65315018193,3.078213861563129e9,1.9081913423422232e9
-0.00038999157813052816,0.3054838349302745,0.000922768122798564,190.7700015096922,8.6855466672029,-340139.20207388373,91099.53774798742,-1.468213189221183e8,9.919842864347126e8
-0.0003999915625055369,0.30599810249916487,0.0009196138367283047,183.17974234965635,9.321458446589876,-287337.0951319936,150027.84317307454,4.550905987005998e9,3.3984354638458967e9
-0.0004099915468805456,0.308927757168824,0.0008951434194276088,173.40757512088933,8.41541374825815,-372137.5887602825,107167.29471681186,2.64076430456139e9,1.3178976717497444e9
-0.0004199915312555543,0.30912055980738706,0.0008629531051651847,160.964957506666,7.76361168099379,-279384.5426657575,115504.36359928938,3.1743772090937257e9,1.8985478810834372e9
-0.000429991515630563,0.3117266486695103,0.0009321806478442412,175.64895339849548,7.884324085677226,-195819.1672428361,79208.87306415758,-1.3853168577415373e7,9.603629949816092e8
-0.0004399915000055717,0.3152439138562155,0.000845978887591134,163.33967268484218,7.721049355647667,-287242.82990748185,86850.59870117705,1.0435494215022866e9,1.0933058726853998e9
-0.0004499914843805804,0.31635947870858927,0.0008238372012425987,151.94817367828915,7.267413408560671,-295444.21533494844,83867.76875395705,1.0059433108095814e9,1.0305502779931277e9
-0.0004599914687555891,0.31763948088897975,0.000892679644375579,154.5039900166767,7.218728430649914,-204081.93083206855,76916.22025661157,9.715705696309538e8,8.874154996460838e8
-0.00046999145313059783,0.31706448183763886,0.0008660261087162014,163.65890400808095,7.68324788346784,-308642.7451177673,78522.44124399741,2.750437167660096e8,8.565131746077095e8
-0.00047999143750560654,0.32113444550562387,0.0008257252060184434,144.29861820833554,6.69935272559956,-327787.0592321888,77290.97771555376,1.5130254760549958e9,9.529845319574327e8
-0.0004899914218806152,0.3213814206411867,0.0008502244483751979,155.81309046159953,7.073351177610321,-259535.89381841884,61339.973978005175,-3.2590409788457163e7,7.198307228669153e8
-0.000499991406255624,0.32472022648566523,0.0008209640792225633,149.6415057265559,6.963251481996341,-258540.66637348558,69116.09136730427,9.71066244372286e8,7.870578511557189e8
-0.0005099913906306327,0.32447819866430916,0.0008475777870848625,154.59152690413003,6.732441414307526,-138210.17655374308,53629.68862360922,-8.003143162091998e8,5.1039320444466066e8
-0.0005199913750056414,0.32502620903721097,0.0008464893184339968,158.2134138393375,7.842114899485061,-267089.3579752878,93155.40253744366,2.101649315948122e9,1.285873694700175e9
-0.0005299913593806501,0.32757206736977273,0.0008373576632597788,148.8991630954275,7.0412701293683195,-249220.90517410543,70416.57349219968,2.228671927603696e8,7.744063713804e8
-0.0005399913437556588,0.32912519351861563,0.0007902190682113866,133.63520974328193,6.688747988403031,-207936.69467565458,70511.85028843525,1.7701810504449031e9,8.982752759751098e8
-0.0005499913281306675,0.33084130168802667,0.0008143385713991458,143.87571611513542,6.346549841359524,-268373.3640776541,70547.27116729355,6.72501061159976e8,8.558521999689157e8
-0.0005599913125056762,0.33215373871652615,0.0008117055377140574,144.66590432506896,6.13310685047318,-189206.06531818942,59104.23560818894,-7.081833652789563e7,6.115925314858071e8
-0.0005699912968806849,0.33289372128533756,0.0008037744571672647,145.90388596293414,6.75364638591172,-294201.68968368246,83264.10952470983,1.8106961929697366e9,1.1376257381226437e9
-0.0005799912812556936,0.3340437658306058,0.0008006436344934643,127.96017140410153,5.422252520892871,-136425.53688733827,46239.12854149732,-3.136604115593339e8,4.5054779013401645e8
-0.0005899912656307023,0.33566434076446827,0.0007870646464533432,132.31354177203082,5.929995982106294,-139007.2138113064,57767.41098477546,-2.721109724512292e8,6.124116063395941e8
-0.000599991250005711,0.33738348132277796,0.0008064153952618993,132.36648439781305,5.993805653312067,-219481.01534965108,64519.74889594613,4.189452691682552e8,7.846046118670542e8
-0.0006099912343807197,0.33881895453857264,0.0007579754831453702,134.92357024412092,6.046769813149093,-137794.5191444928,54444.068321987295,207438.70932870667,5.558477931851474e8
-0.0006199912187557285,0.34070712546928533,0.0007343511223089197,122.71227002258416,5.405336652544599,-182695.72760179857,51797.509675201596,1.741937106122065e8,5.93873674714588e8
-0.0006299912031307372,0.3411539678270866,0.0007318322369182928,123.82015919942921,5.526336081549318,-76257.54633063942,57566.67238180336,1.4623818830198947e8,7.159998167742723e8
-0.0006399911875057459,0.34270878095248536,0.0007155418027385584,118.65263051760665,4.99692163761332,-117241.88830732011,43857.87830324443,-4.999335164100672e8,3.964815981917384e8
-0.0006499911718807546,0.34414399830001446,0.0007733718064307759,127.06656595424869,5.844313614760152,-184856.29152741184,64687.65143134921,9.237426775242238e8,7.480017708966547e8
-0.0006599911562557633,0.3439081653516122,0.0007133001719430138,116.30550820887876,5.120804662390955,-66249.35905681385,41324.90031215777,-3.530624624781404e8,3.907466222921572e8
-0.000669991140630772,0.34469857359802786,0.0007653883580172538,122.19213743939436,5.504055887792825,-171662.73901978103,51504.3298940047,1.6787734117887446e8,4.8741290657909226e8
-0.0006799911250057807,0.3476323725907554,0.0007904757355365029,126.58436006404655,5.661399613883601,-130981.80880530374,56690.029786847874,4.062360826986026e8,7.371898152619317e8
-0.0006899911093807894,0.34963354328090607,0.0007380985554121101,117.24135501555011,5.387678884263724,-69674.97159136257,46421.044349517295,4.4622353157792914e8,4.101880459258172e8
-0.0006999910937557981,0.34912480875568225,0.000715980124285438,116.55715599614504,5.68363584386592,-101094.75318974294,69435.59876103653,1.0208706025002269e9,1.1050430701366796e9
-0.0007099910781308068,0.35102098922713826,0.0007123132674110972,117.98329514740774,5.251283937432264,-62122.63315018283,49009.41339868042,6.633999893753325e7,5.512955867187977e8
-0.0007199910625058155,0.3521255144252389,0.0007242433128492567,109.82628775721726,5.325035549388847,-139836.81751798812,51361.833370878216,8.231302467954341e8,6.012628134920923e8
-0.0007299910468808242,0.35244735191640497,0.0007477136832193864,119.5292705717202,5.71950351876519,-236003.98457257453,71260.6702082965,8.944774068532997e8,1.1228382508712797e9
-0.000739991031255833,0.3531828871152528,0.0007204052240766285,113.75627126797316,4.901326937498986,-71572.33620334766,44544.86315391469,-1.2951770960320915e8,4.961824969021271e8
-0.0007499910156308417,0.3544919189944059,0.0006817383149425913,102.89464521103426,4.546917688233811,-126333.05003667118,37981.0031675358,8.338315175187771e7,3.520733811201872e8
-0.0007599910000058504,0.3565488046192458,0.0007277766758043688,112.53427491283365,5.226137681078361,-184193.0610110192,54876.424578360304,4.0290503104454273e8,8.042618914467888e8
-0.0007699909843808591,0.35783920726314866,0.0007550712199215883,111.52129762587647,5.267154135770971,-161150.639497571,51542.04245212582,1.1023706487124581e9,5.170334683685928e8
-0.0007799909687558678,0.35952324993408197,0.0006971533253254061,104.57039890687076,4.717117466945071,-161216.41497553975,41712.04909405139,3.7286577404721653e8,3.7064971418187207e8
-0.0007899909531308765,0.3589360736115505,0.0007082307321721621,109.55484995226762,4.576904144213804,-59012.45668978105,37587.964767814214,-3.7896375970616335e8,3.548809449174067e8
-0.0007999909375058852,0.360031695533398,0.0006547079298366097,94.46282271113537,3.9596640882381156,-85635.49221150922,28370.275822364314,-3.7816840590072614e8,2.277232999964041e8
-0.0008099909218808939,0.3625211368451722,0.0007285121677292137,115.7762314794629,5.5347330144601505,-158284.40702018587,55370.57963053241,5.351318871169323e8,6.189908453867844e8
-0.0008199909062559026,0.3623046888401218,0.0006609174973702476,95.83744030495738,4.060794899056832,-89763.59514110669,27331.938295756103,-4.7540602398228e8,2.2072619542199385e8
-0.0008299908906309113,0.3641246498162401,0.0006684709135304411,102.85097762777637,4.6239558092299635,-121606.76360671024,38448.29748639061,2.4009568650327545e8,3.304289895561908e8
-0.00083999087500592,0.3642592684849406,0.00066561505788756,94.65941567266755,4.014849648561028,-74082.76770479695,30139.115557056484,2.0657590519648057e6,2.4393282833528692e8
-0.0008499908593809287,0.3658536835720417,0.0006524809255499196,96.5929685246093,4.233180110840644,-52853.594685683216,29197.942471361213,-2.6916392477632815e8,2.1374716937155426e8
-0.0008599908437559374,0.36691380455129974,0.0006580194245386315,97.56686026337924,4.051153807211697,-41638.66951380816,28067.483939083766,-5.970114820282798e8,2.3374430724332094e8
-0.0008699908281309462,0.3678859266924727,0.0006256120599175357,85.31527064591822,3.9898755028661226,-93595.20672256676,37494.37450962612,4.1300128000244343e8,4.615392098202726e8
-0.0008799908125059549,0.3680057697308005,0.0006696275444298283,94.50692477255042,4.0598420021169135,-17835.10028413322,31192.830051075147,-1.5264736586582986e8,2.650646737440871e8
-0.0008899907968809636,0.3702004500270295,0.0006473108325643828,93.67651986609197,4.172619766233343,-73151.57862894509,32928.345241148934,3.0705701755241287e8,2.6045441335613152e8
-0.0008999907812559723,0.3706631785280152,0.0006742376508114017,95.50668109267617,4.576353044806834,-128783.36827009817,47338.07604900137,7.883668705273043e8,6.215760511965951e8
-0.000909990765630981,0.37238598829374264,0.0006471472725017233,92.8200900260678,4.468961049277443,-159870.9806145887,39130.095730751185,4.7308675358233863e8,4.0737329438827395e8
-0.0009199907500059897,0.37290839613285004,0.0006157668383673615,84.92373290858998,3.70750413993097,-54136.932235486136,27220.009907702148,-7.599762009958464e7,2.2261529255902705e8
-0.0009299907343809984,0.3735518799001545,0.0006252747976099581,89.24985634239036,4.0432237744828186,-78755.86389404115,29552.7076433643,6.93453731937435e7,2.313478857762766e8
-0.0009399907187560071,0.3745539058570268,0.0006626759503384023,93.95414574198193,4.4349157866484195,-71582.23560977953,32950.11766236618,3.055622038735656e8,2.5311347998788452e8
-0.0009499907031310158,0.3753470465421712,0.0006496587523569669,97.71230033138684,4.365713031215794,-77345.62514527887,33534.91297878186,-1.0982394284484404e8,2.7752976082529205e8
-0.0009599906875060245,0.3766837094218824,0.0006384962350545399,90.17906004352025,4.138047195020059,-23919.59170956227,32457.449619062205,1.2047325896975015e8,3.077190442690597e8
-0.0009699906718810332,0.37727635534683224,0.0006176239180995169,86.7745304280024,4.18139515237959,-53496.54037172987,29171.715892881457,1.50404730831748e8,2.2881673822100186e8
-0.000979990656256042,0.37774488972227227,0.000653587580712872,95.7027884331068,4.494706836075841,-61624.5726995242,37838.95143710151,3.2513035361166036e8,3.253832756813617e8
-0.0009899906406310506,0.37872060062287954,0.0006172781976111825,85.00852574835791,3.736697692592983,-27011.393481259434,26282.14951796567,-1.7652438780552343e7,2.0561083259415564e8
-0.0009999906250060594,0.3804899872510983,0.0006539469101916007,92.52209086477627,4.051072484916724,-46047.38290536169,31979.929913512962,-1.274723801987182e8,2.7804591601199526e8
-0.001009990609381068,0.3800532837320279,0.0006158637903132733,85.69588875310355,3.8076198051731858,-42863.189565030494,25217.979170607683,-1.3163970740830833e8,2.1232578521550858e8
-0.0010199905937560768,0.3816172311058569,0.0006122919971191554,90.51633418485561,4.175182401850803,-62685.96913257391,37009.64660570721,1.9451589487289256e8,3.828823815675552e8
-0.0010299905781310855,0.3821640198234178,0.0005871689776902813,80.95381721109722,3.985147477634202,-55409.3999525962,31668.96503486233,5.759835598647717e8,2.8175933507191116e8
-0.0010399905625060942,0.38276722710565547,0.000644676720682189,85.96522872478761,3.9736548704849417,-82746.02822182316,29907.184201512096,2.4809796275619784e8,2.3228096111097407e8
-0.001049990546881103,0.38339281394247715,0.0006366264478401883,87.5490145141716,3.573818405228989,-12087.459597170737,24612.886776902902,-4.863131267877522e8,1.7166756155223086e8
-0.0010599905312561116,0.3835001031740831,0.000635403740112705,88.08744903172533,3.9304116538808604,-80867.41074298199,28127.854030002527,1.1006191377194437e8,2.0205043365125227e8
-0.0010699905156311203,0.3856077526125213,0.0006442509651998201,85.72214529270848,3.9057937624385692,-72542.20308762554,27672.06192824586,1.1705574349091303e8,2.0533354715227124e8
-0.001079990500006129,0.3863129975549114,0.0005851958377190514,75.3615421821033,3.222498022416626,-39481.82628766941,20624.867789553835,-1.553375683097244e8,1.4169201980890095e8
-0.0010899904843811377,0.38598594002448766,0.0006189185674348707,84.86541529803134,4.002746882409106,-57733.24889930337,32591.998222848022,5.376610103564533e8,2.801352331484435e8
-0.0010999904687561464,0.38860942979334384,0.0006114827329801837,81.03608544787211,3.5693664907778335,-23169.149794504057,25780.481128932104,-3.3451611385933094e7,1.913885535726246e8
-0.0011099904531311551,0.38839479958178397,0.0006057730855919645,84.25336056903676,3.700198046362237,-87319.1145039492,25271.216959396057,-1.1215742887899352e7,2.0000078101004353e8
-0.0011199904375061639,0.38911199947673103,0.0006391177966985426,85.74633277563946,3.6915310826501226,-38839.05851759717,25132.791210631178,-4.816610819175402e7,1.7045813485393378e8
-0.0011299904218811726,0.39139119080367435,0.0005794994492447757,76.0993299164013,3.4725116349850302,-68869.02155848408,22743.28068166426,7.425695378420708e7,1.641154115616415e8
-0.0011399904062561813,0.3924553285165067,0.0005678347213806167,75.36801195775003,3.3262462687547996,-26396.49222821434,22204.011796411854,-1.771715894798689e8,1.6134868691976184e8
-0.00114999039063119,0.39171938092539516,0.0006098536373749046,79.23792397601761,3.258006361092479,-46717.12063332072,21531.5617116541,-2.108957697302502e8,1.4922565803156546e8
-0.0011599903750061987,0.39295690786552356,0.0006031852156603815,77.36311067805833,3.436003475904709,-16596.928670920744,24251.779098723935,3.2729382040775932e7,1.8540612816430208e8
-0.0011699903593812074,0.3939170751411268,0.0006185046224703492,80.47600512220617,3.5429950673039565,-44268.119281018975,27098.109096360276,1.3318855374017766e8,2.0558865064118078e8
-0.001179990343756216,0.3939800467632758,0.000559898959277278,73.21235178701558,3.106137199804061,-57722.29964457597,18402.370836769696,-1.5160529936858338e8,1.3515760644848162e8
-0.0011899903281312248,0.3949040831976158,0.0005990879677247768,81.69204279662736,3.686760985882719,-50182.61900313143,25888.574719215747,-2.841866526005335e7,1.8604048676197106e8
-0.0011999903125062335,0.3958631454672368,0.0006283513665993074,82.95691584131643,3.7489610901544035,-80947.33285275678,29449.49954446256,1.4872560062216544e8,2.561200819286926e8
-0.0012099902968812422,0.3974501217953936,0.0005954079248283208,73.90329861554775,3.2262696681418883,-12403.738946920705,20568.780276620186,-8.632211661743015e7,1.3077121128013922e8
-0.001219990281256251,0.39717437627055807,0.0006119217005758294,79.3788834265803,3.4190977009966206,-36620.99252524458,24681.387377729654,-1.4552881007713756e8,1.941597661773285e8
-0.0012299902656312596,0.39899025686357353,0.0005848353876854607,73.286608625586,3.3224192878138408,-8783.721238216543,24749.484584928447,2.044646481244867e8,2.0924906073163155e8
-0.0012399902500062684,0.3994803376700404,0.0005589560475454107,66.73989330519441,2.9231807188571532,-55957.29742191771,19007.255316912815,-9.168193905472039e7,1.3945405576207054e8
-0.001249990234381277,0.39884815117024564,0.0006216864522063565,78.31584344945084,3.366881972356144,-34357.241913541235,23121.65955033333,-1.3574129410981837e8,1.7305896361211145e8
-0.0012599902187562858,0.40161897280678527,0.000601218596715939,71.07847280085878,3.4432845935962764,-86216.28033697222,26559.2971065339,2.6120657875972563e8,2.094150703668811e8
-0.0012699902031312945,0.40136659361242305,0.0005795841087996455,71.1554289109215,3.028146069533942,-54879.75373589998,18554.56145331965,-1.7077399537838838e8,1.2468024997216886e8
-0.0012799901875063032,0.40217197208698746,0.0005893763224228667,74.70155802464754,3.459403290780665,-3501.6724217236547,20595.773259942915,-3.679383257709816e7,1.4007972582479367e8
-0.0012899901718813119,0.4023760568532006,0.0005736800091823006,68.9734826383791,3.0490279914614473,-15886.687432806058,21155.883282135263,-4.514962668834308e6,1.7107957088004154e8
-0.0012999901562563206,0.402946577434508,0.000592633590483944,73.96623144307385,3.374549185881796,-99768.31495000335,25931.12664419403,2.2197308196961406e8,2.293518894791799e8
-0.0013099901406313293,0.4038673365205607,0.0005851509616731811,70.88109287789145,3.0616817358525803,-31524.506322412548,20109.988511828702,-1.052735325832376e8,1.3032881157197315e8
-0.001319990125006338,0.40471893417167876,0.0005643412269680268,69.83560271757679,2.9078040704107044,-14224.428949641648,17168.710715788697,-2.1364081590731192e8,1.1169737870746179e8
-0.0013299901093813467,0.4055195931804397,0.0006015119895105696,75.27386489357944,3.213951488066845,-30123.2761939783,20424.971362404613,-2.391896896365177e8,1.456112162689088e8
-0.0013399900937563554,0.40521968042302997,0.0005695058247647163,69.76237420410139,3.3105668706355416,-20105.63075518658,25605.14808825652,2.8843564772564304e8,2.510878529130666e8
-0.0013499900781313641,0.4063085938672986,0.0005697850867943466,71.79981538324587,3.314008358749357,-86680.32625475987,22137.780157908895,2.1101556227990502e8,1.5819435516444117e8
-0.0013599900625063728,0.4067250282948544,0.0005738309758874612,69.64308836619115,3.2483932185083706,-59941.2123394233,22232.839461321324,1.973880437512733e8,1.6582513485523432e8
-0.0013699900468813816,0.4091788528012348,0.0005759331312509102,70.93273447568093,3.0972022015537677,-72047.84814413574,21237.864206203165,-8.234808355636421e7,1.6489540831667715e8
-0.0013799900312563903,0.4095666301865979,0.000571193645801496,71.57203052402186,3.2055797321308317,-44293.42125736754,23634.901777917104,2.721690297178394e7,2.087988166884809e8
-0.001389990015631399,0.40996685730169913,0.0005814979836839029,70.01777189840918,2.897792681949313,-25915.80625851864,18748.402167482385,-2.3776754760286814e8,1.2851068410313484e8
-0.0013999900000064077,0.41089758427460576,0.0005943208372855578,73.13305258705822,3.247657097041927,-20729.44809746246,20913.94579727068,-3.497160040573012e7,1.5433441071444404e8
-0.0014099899843814164,0.4111231626117506,0.0005644724703391975,64.6531431583058,2.868381724397496,-38802.49022667252,20691.273495014168,1.246554340775348e8,1.7888504947752982e8
-0.001419989968756425,0.4116117198711174,0.0005408375551644865,67.08691967091144,2.8398481043286066,-53031.62629324327,17579.347562537692,-1.1507335104607101e8,1.1194021735617532e8
-0.0014299899531314338,0.4124146372946272,0.0005848672270242057,68.99153122295083,3.405463221229049,-33298.63352303923,27730.728015725836,3.1615978539265174e8,3.449504659404356e8
-0.0014399899375064425,0.41265176543847754,0.0005437308214091276,66.9562663494174,2.816739009222592,-49239.825459909356,19422.87962191908,-2.741778955530278e7,1.349334158562633e8
-0.0014499899218814512,0.4137063816895287,0.0005310678890574118,62.47665679366453,2.5426898296040124,-6303.657214341121,15134.834063580995,-1.8943833095961827e8,1.0126839256213118e8
-0.00145998990625646,0.41426931789173904,0.0005706778502917335,69.77437447260573,3.1973220590860763,-34156.767596640784,22667.160686062474,1.310440050084768e8,1.8911226086411923e8
-0.0014699898906314686,0.41495664251374254,0.0005724088632773167,68.37061727954713,3.164806339749135,-43286.1767106259,21522.75052503517,2.0877051155767295e8,1.6655673568566918e8
-0.0014799898750064773,0.4157632335188367,0.0005343501841869211,70.05958030389175,3.3377691624980206,-72971.56739781075,28118.97515687231,3.3130838063347983e8,3.218814225469442e8
-0.001489989859381486,0.41636522470016313,0.0005501754416454825,65.91859908501519,2.967150535176435,-38201.25754267176,19599.61733877452,-1.319015473250085e7,1.5005566833434123e8
-0.0014999898437564948,0.41787986027632523,0.0005258846830562821,62.156790723516565,2.9018341875297966,-72956.66603098458,24426.242415521716,2.154603917437372e8,2.70263722745126e8
-0.0015099898281315035,0.4182783397905935,0.0005501394337851386,63.33600563873964,2.896169114304115,-23718.936402200652,16447.483304752168,7.629673026648958e7,9.53309820275594e7
-0.0015199898125065122,0.4182580326708759,0.000540970309453994,64.83516526718422,2.9855369661824653,-37465.105908983394,23303.571696151754,1.5056373064422607e8,2.2736622570530376e8
-0.0015299897968815209,0.41825329900554825,0.0005469156392351789,67.62219006994681,3.102495915889543,-79651.96589535785,31465.37883129601,3.4589866047598e8,4.2837276696966165e8
-0.0015399897812565296,0.41820732985540515,0.0005359563316503329,65.83913160181719,3.158339782789867,-51044.89203976051,24943.108113188435,4.2512186396426594e8,2.1551691584131294e8
-0.0015499897656315383,0.41982369273582315,0.000550806326567873,65.0550661897535,3.0529647186432145,-62292.628265022366,25241.710826646162,2.622869461603583e8,2.4738046590145615e8
-0.001559989750006547,0.4204157536506077,0.0005282487442084418,64.89364525407164,2.742037473225161,-50943.864361283355,17516.496370817596,-9.570483773439785e6,1.2067116880263455e8
-0.0015699897343815557,0.42138310003502744,0.000511950816894495,62.05801188076744,2.817008329074633,-7803.1931279468545,16123.130231273353,2.6779927648968726e7,9.889641033613878e7
-0.0015799897187565644,0.42157439239910854,0.0005418407720794735,61.30887817687653,2.772882975248036,-48888.54460154347,17033.946053814434,1.3342223526256837e7,1.0364783645266089e8
-0.0015899897031315731,0.4211933780413302,0.0005325867998850759,58.54971023389566,2.5252546299467014,3471.72678247263,14431.522100753315,-1.0324128172449325e8,9.873788089327262e7
-0.0015999896875065818,0.42433673246536546,0.0005318324147365439,60.80890132428474,2.6936966449273436,-42195.50767039199,15674.043985414566,-8.571968683706312e7,1.0941366434952648e8
-0.0016099896718815905,0.4246476928331134,0.0005357945601553553,64.32062290122421,2.885898062228741,-31451.550274315676,16929.35590562678,-2.9383183603711978e7,1.105631204083727e8
-0.0016199896562565993,0.42516414681527265,0.0005217246547586236,58.913123439433576,2.615196276877114,-12779.656638547738,16665.98424041846,-1.4483341188478295e7,1.1579628327411817e8
-0.001629989640631608,0.4245396578762298,0.00052953780125927,61.77614967542494,3.118504169794244,-49922.05045801378,29949.214544587154,5.1997080902300364e8,3.7603570384321576e8
-0.0016399896250066167,0.4256300347227124,0.0005382765415132095,63.87044820139467,2.9810969568936323,-45816.21556126426,20610.374256082578,1.242490781783844e8,1.684031422421462e8
-0.0016499896093816254,0.42627320218614395,0.0005235673669533816,60.60173281524494,2.821022378347882,-53463.569652245234,20275.92960160492,2.3265410893496108e8,1.691439587125899e8
-0.001659989593756634,0.42667710892184935,0.0005282613409059072,62.854921952413015,3.023518676703408,-24457.725475140724,17738.143555031125,1.3253681257392065e8,1.0688350463977565e8
-0.0016699895781316428,0.4276606439854684,0.0005108417907383431,60.22176608919992,2.6574248883849223,-10955.87824381424,16321.628130582354,6.088086903550567e6,9.109279601915464e7
-0.0016799895625066515,0.42786504074416964,0.000543271544169041,62.45124504973805,2.9834882951375072,-47545.83293279034,20420.83012423304,2.3936863876111427e8,1.4368037179492858e8
-0.0016899895468816602,0.4297272795348855,0.0005187415013325838,57.83469980080204,2.7798424385515426,-17946.73795093934,15979.02602810503,1.4876206955420452e8,1.0315028370394951e8
-0.001699989531256669,0.4305428479148951,0.0005185699054568826,61.04906454456835,2.769138080531077,-12227.255143311864,16334.525756921521,5.812905732544878e7,1.086235121933952e8
-0.0017099895156316776,0.4299520655688697,0.0005213994033258952,59.0315247441411,2.8956651367554542,-43154.829571610106,22937.632294930245,1.868155490142752e8,2.3747184948063686e8
-0.0017199895000066863,0.43184484163655085,0.0005119389193978801,57.67894876658745,2.407546257518305,-2395.8135554482647,12021.259517527666,-2.0189709559666303e8,7.642443719385758e7
-0.001729989484381695,0.4309347320455005,0.0005074385619357347,57.10923471560445,2.537522000836687,-18840.83550864441,13263.08423104905,-1.1785499867729497e8,7.776655752582929e7
-0.0017399894687567038,0.43246919007412316,0.0005085473767437478,55.45297115916946,2.4548459738637964,-36688.747805097046,16145.607075468166,9.721414107756352e7,9.939055354540594e7
-0.0017499894531317125,0.43173022715412507,0.0005077129960192401,58.73184596272957,2.7340728171114184,-15493.648955369836,18242.29445925248,2.165371948775104e8,1.3788336178178343e8
-0.0017599894375067212,0.43216406604247304,0.0005049320093622271,55.951029050606266,2.4912691499427004,-13200.596881847861,14199.802797825703,2.2093082184266895e7,8.83146716202338e7
-0.0017699894218817299,0.43342524582388037,0.0005394891447388361,60.73082434777954,2.775436108010215,-30096.81714639484,16839.063254997265,-3.809288307770039e7,1.2031115499721223e8
-0.0017799894062567386,0.4336208224918116,0.0004912788787316983,51.00433486007787,2.1560826932134933,-4127.073706584169,13178.274614307918,-4.594162647780989e7,9.137658177816264e7
-0.0017899893906317473,0.4347922964876537,0.0005076033762075161,56.44023819782365,2.463476778076868,-13294.55548660209,14552.793259262358,-7.348757081938866e7,1.2892202130784029e8
-0.001799989375006756,0.4351105454545773,0.0005134253477604366,54.22867411791871,2.443379871145145,-16792.939127492453,12692.659656769541,-2.843321128427018e7,7.23902701206727e7
-0.0018099893593817647,0.43584049019051035,0.0004961192207336854,55.13482906132049,2.5334719625839695,-37053.17880635245,14765.673701694795,2.575440981336425e7,9.490662896104632e7
-0.0018199893437567734,0.43575741225158376,0.0005172741812585617,57.90116860709474,2.573353983367783,-51620.14151586524,13657.816268539695,-2.9590759148276165e7,8.747062652458154e7
-0.0018299893281317821,0.4366851489378073,0.0004912242586869345,54.45026842363636,2.3794583497935755,-28548.65985849312,13403.610500828074,-4.806479756309179e7,7.907526793107583e7
-0.0018399893125067908,0.4372800218253052,0.0005059245266094098,57.03472706193028,2.666198120383193,-32777.15521128873,22105.9978593608,2.40160238765892e8,2.5392209936449805e8
-0.0018499892968817995,0.4381374327544069,0.0004880796737099742,53.98422238645103,2.4155931305233933,-30823.70496429824,14413.797842140337,1.0358692563425985e8,8.6957999698635e7
-0.0018599892812568083,0.43846283303951933,0.0004965212585767846,56.86826839065668,2.518299192635713,-29242.74699876944,14600.378150310162,3.384005422482884e7,9.264558227323674e7
-0.001869989265631817,0.4392004353484019,0.0004993599321120351,54.225039544567046,2.4280645454344096,-1991.1656374417632,13108.176360146557,-2.2212120396805137e7,7.471613875325812e7
-0.0018799892500068257,0.4396187234729536,0.0004734711521375386,47.39818376330536,2.0058576435015043,-5985.359276046498,10810.930439924296,-7.347165297223897e7,5.97906265884585e7
-0.0018899892343818344,0.440181448080124,0.000483382242142032,54.55241694231045,2.262835927408265,-11683.00961990856,11639.756690638505,-1.7347372962591395e8,7.49126942532437e7
-0.001899989218756843,0.44119584082506735,0.000489672002400939,51.36529261265495,2.292249827188183,2023.4179386146955,13119.059256036528,1.0439627115414254e6,7.760082660040398e7
-0.0019099892031318518,0.4409165089110809,0.0004996101952411256,54.577845359159724,2.381292741398606,-23289.757430226324,12970.576404709189,3.591014952026273e7,8.151751150283904e7
-0.0019199891875068605,0.4418534218336754,0.0004785688457721668,53.36314362106846,2.3076506732448303,-11841.968675351656,12470.82254920468,-1.062328732877025e8,7.17064299884617e7
-0.0019299891718818692,0.4419470409448405,0.0005256141660265308,56.775823096246285,2.425790181001171,-29238.096228988372,13678.609779773666,-7.937735707784918e7,8.470995343000495e7
-0.001939989156256878,0.443017669212542,0.0005021977916280662,55.13316639198351,2.3470678939956464,7762.373172300622,11535.612537533838,-8.738216997978804e7,7.33771072281681e7
-0.0019499891406318866,0.443740596536281,0.000483940753144727,53.05251180482392,2.2512253571872054,-12290.432622943157,12116.363576054275,-8.866286822654283e7,6.712567602237456e7
-0.0019599891250068955,0.44353717349892147,0.0004975716202862512,55.21550183720198,2.5509774895957484,-13303.463353544495,14985.295964604928,1.902437098054451e7,1.01223523618119e8
-0.0019699891093819043,0.4434540449014882,0.0004946808980030293,52.64032836722107,2.2558791595883516,-21268.11104026494,12546.36200790556,-7.159259435869595e7,7.88017854073772e7
-0.001979989093756913,0.44489797026040584,0.00047826566561319164,52.01260912980498,2.149428110967392,-28628.629927468966,12469.683205248688,-6.985493802605467e7,8.417112237277766e7
-0.0019899890781319217,0.44540459825862727,0.00048515205739258854,54.78218839993184,2.4351663320612875,-29909.197754769517,14375.09034213258,1.0064545528793105e8,9.718334778790285e7
-0.0019999890625069304,0.44537529399281944,0.0005107029502750392,52.90308812710915,2.295285640709401,-6623.846243320382,12380.854530263692,-7.460127074987139e6,6.703495754595838e7
-0.002009989046881939,0.4467610536886969,0.00048587270470481386,48.52726276936502,2.1536780279456873,5481.87022984564,11049.539138324728,-8.216305057839696e7,6.5096160953954205e7
-0.002019989031256948,0.4470623601517908,0.0004912305441475235,52.27336916449178,2.3527540409785357,-23284.152209508473,14720.946687607226,6.615621911636152e7,8.663828252578162e7
-0.0020299890156319565,0.44719882539480826,0.0004952581710866094,52.7939050453391,2.2154739840990993,-11234.228650718156,11354.177413704734,-1.0174460704958852e8,6.892081656584522e7
-0.002039989000006965,0.44757909074734453,0.00048173568774568945,53.58476175460152,2.2829979876344413,-21273.18316043243,12237.893593579314,-8.484271984979531e7,7.145255257066771e7
-0.002049988984381974,0.4490367197671805,0.00046575434439888053,48.51567584111944,2.2483843541868236,-41335.730985398004,13570.792808029866,9.23141916823231e7,9.726269053922755e7
-0.0020599889687569826,0.4491672878518577,0.0004870684136547778,52.32076073860305,2.2969507963636553,-15152.912630604467,12563.439826392232,-5.662561278729163e7,8.018612531152202e7
-0.0020699889531319913,0.44942784650645345,0.0004743022085555827,48.201199199591024,2.011028217066856,-11120.382655335003,11587.222034205479,2.5240546645964183e7,7.169772421812558e7
-0.002079988937507,0.4509769011854646,0.0004890271295514023,53.99201566261446,2.2885159915118165,-18527.318840468157,13694.779764600273,-5.344512490423189e6,8.697531138950288e7
-0.0020899889218820088,0.4509815347834176,0.0004973048760595728,51.42114646056124,2.4198331949052956,-43296.40912041188,15634.441565213678,1.3627133379175895e8,1.1311427003996177e8
-0.0020999889062570175,0.4522273560954717,0.0004766487080161553,52.01212121091151,2.259188053472241,-21302.408223835788,14403.876296577759,2.075998063784421e7,1.2728795872149439e8
-0.002109988890632026,0.45236270442877347,0.00045903585825109075,48.76720026810904,2.0494081956180987,-22503.081528773393,12994.203872620996,5.770515377894462e6,9.57537747962883e7
-0.002119988875007035,0.45172265542548407,0.00045640898459852483,48.88533440310843,2.1838955288681943,-12806.778322648352,11232.271983493412,-870359.4759890977,6.1324573686754465e7
-0.0021299888593820436,0.4526875510409464,0.0004622990268140085,47.65692191118425,2.222083020389893,-35427.66956273767,11992.636082711784,4.754306593447787e7,6.748851268314031e7
-0.0021399888437570523,0.45249430409188185,0.0004748543796664141,45.924668985991175,1.9774392283369546,-18579.105438071132,12160.395022010562,-1.455120367309576e7,9.258243537863821e7
-0.002149988828132061,0.45343786573331546,0.0004591303136681753,46.30235669667679,1.9908854258075572,-6993.299078859184,11515.362691201655,1.8413661511142596e6,6.79434274163213e7
-0.0021599888125070697,0.45432063072197715,0.00047032541973603744,47.96058002593503,2.2223971699723974,-1244.9263205492064,11890.501143497655,6.164086948756031e7,6.65585550659678e7
-0.0021699887968820784,0.45428166197258907,0.0004756829680992152,50.00404225928252,2.280857677234711,-29516.200944968983,12769.68573328054,4.098360565608855e7,8.095018125945069e7
-0.002179988781257087,0.4548545809506031,0.00042697849346528367,45.78238622217778,2.0137700387711153,-22222.62409244654,9987.978425751595,-5.3819732582815975e7,5.801629546319333e7
-0.002189988765632096,0.4558775127626334,0.0004828506190928159,48.71246244452885,2.1656650055477917,-20842.70688506977,11640.037585965627,5.949625566565211e6,6.22783839580174e7
-0.0021999887500071045,0.45663497948844056,0.0005048370308995114,50.777873910723116,2.280728402020772,-15121.808695349813,12658.197800762111,1.2385680446022402e7,8.079175989093976e7
-0.0022099887343821133,0.4557927105302907,0.0004873433723836911,50.5235999716979,2.361225345481144,-24379.966661345115,12715.934223660892,3.0917399890254278e7,8.147904519973162e7
-0.002219988718757122,0.4569475858810942,0.00047059246195734015,46.38085058678323,2.0845683143410416,-3453.492116519298,9523.444353780887,-3.724257730858608e7,5.0832600843230605e7
-0.0022299887031321307,0.45779488607158864,0.00046540419314004957,47.66030153701314,2.125424711068498,-7029.270992836313,11879.34932314851,5.088556537666084e7,7.853402610397933e7
-0.0022399886875071394,0.45748228600737423,0.00049414301734922,49.114594805098925,2.118348209084847,-19059.753552589806,11758.163659742391,-4.568641880369744e7,7.800676941931911e7
-0.002249988671882148,0.45911983470633505,0.0004659586110436328,45.76025896759674,1.9555752183171116,-12375.627556868632,10552.171038897075,-5.6089207932683945e7,6.139430199521237e7
-0.002259988656257157,0.4592263971368416,0.0004904874068178717,51.35990242413085,2.2082600579476144,-11361.33415619971,13844.104038707937,2.362087659790916e7,9.092021341713606e7
-0.0022699886406321655,0.4592078915851491,0.0004484582495899825,43.118141154320135,1.8780375894703407,-17947.90662357493,9521.335714632985,-8.984295642910726e6,5.253963917514238e7
-0.002279988625007174,0.46017234478062047,0.0004601778207921148,48.48916615339769,2.215423148115426,-22730.003722476813,15912.568450192282,1.6010755339499247e8,1.3810234612960845e8
-0.002289988609382183,0.46070676638109453,0.00047958254990894357,51.35967306702501,2.396398395359105,-12341.056476221434,15076.23285340616,1.4390239298513547e8,1.0246161592612576e8
-0.0022999885937571916,0.4614645861985929,0.00048380594159586575,50.39789782034979,2.1682870440816027,-11943.352946045532,11400.644256935222,-6.260154128953459e7,6.363787629073842e7
-0.0023099885781322003,0.4618266460908538,0.0004537571631134468,45.11006275812399,2.030412251923571,-1288.0530543939783,9874.772382049168,-9.490680421891714e6,4.997382539341915e7
-0.002319988562507209,0.4620101865491514,0.0004569540249229619,45.047886982876044,2.0505747293169994,-16103.368487668879,12038.527814796438,2.7785607279947523e7,8.323840264302322e7
-0.0023299885468822177,0.46150745280149347,0.0004378152942594483,45.763056623153055,2.1137585741655305,5485.5782628319685,12782.487543588391,4.24785966272144e7,8.828949799451424e7
-0.0023399885312572265,0.4627273628308638,0.00045718498822821293,44.64423118655677,1.8758283060177983,-23560.471039357457,8834.374643090418,-7.663397917812665e7,4.4432211207137704e7
-0.002349988515632235,0.46321646652369963,0.000480476913476683,48.81226423102353,2.0867915277147424,-30374.22233160395,12567.269116691356,-3.38375064975851e7,9.767902969902161e7
-0.002359988500007244,0.46334341127747464,0.00044704431918200283,47.97020674701017,2.1844426784798676,-19890.469979179878,11232.81555944174,-6.134726128728203e6,5.975656944431011e7
-0.0023699884843822526,0.4642609710839231,0.00045224036769489685,46.313627444346565,2.104672338376269,-24538.936571050854,12389.81491925921,3.639694972219217e7,8.481104264987218e7
-0.0023799884687572613,0.46393301763877853,0.00043857927181266,44.10672256529316,1.9813653018207107,3149.2944362930675,9963.210538382224,3.1619253752197176e6,5.528587102298894e7
-0.00238998845313227,0.46507055589975616,0.00044562041841633487,44.91408159664849,1.910171154649077,-3663.161916556867,9796.094686404149,-1.6335244762021007e7,4.906633415636727e7
-0.0023999884375072787,0.465550615597541,0.0004610018183961975,45.31491266664403,2.180587220653715,-10445.482851529594,13365.306110952719,1.759944521977143e8,9.015141624331722e7
-0.0024099884218822874,0.46651241298599466,0.00043269967191964073,41.75051816277183,1.86923282937222,-14306.746675115864,9682.7725205459,1.967355509430376e7,5.260848114996949e7
-0.002419988406257296,0.46671250311435186,0.00047460363519489764,46.76930070340463,2.0659905290495297,-7915.643186460252,11848.584787850288,4.596677532516236e7,7.005325642918585e7
-0.002429988390632305,0.46692445201201077,0.00045477676222859675,42.49704430058936,1.932659391399183,-18173.82159228663,10871.25954905305,8.258410318704568e7,6.61928686474078e7
-0.0024399883750073135,0.4664955651582254,0.00047948335737473864,47.08129842993623,2.107309858235321,-7962.949843110962,10972.973024324716,1.8562631349795293e7,5.73293834646555e7
-0.0024499883593823222,0.46715933511369806,0.00046262668265337794,45.664822427580546,2.178173082927652,-11380.367668742592,12309.360768272078,7.214477285651746e7,8.719463041270266e7
-0.002459988343757331,0.46772199367455547,0.0004726855276030367,44.12409369611429,1.9760965881303951,-16861.990792279154,13432.875042242451,4.646249011288154e7,1.1905136144599882e8
-0.0024699883281323397,0.4691026604331253,0.00043014468158682635,42.90996353537429,1.8188939066077234,-16924.646571563328,9016.819504026489,-1.4256820631104233e7,4.7008685046324566e7
-0.0024799883125073484,0.46922728477248254,0.00043263466250721206,42.404081371856876,1.9132750152240219,-34090.25941211264,10253.191383195513,3.427578878100555e7,5.701179395883733e7
-0.002489988296882357,0.4694513342951127,0.00045810010260103283,43.16793751286778,1.8803803171966988,-15987.749427943274,10236.483214707783,2.247637809509881e6,6.779081506040506e7
-0.002499988281257366,0.4695627416385446,0.00045571301212050453,46.57089417901783,2.102576636983933,-37594.68793922991,11800.799227442367,3.861048937712245e7,6.648068356525307e7
-0.0025099882656323745,0.4705637444260982,0.000469081006830792,45.502438461201315,1.8542811286780683,-8095.527249384813,9621.65927409241,-7.191711781820534e7,4.733513248959288e7
-0.002519988250007383,0.4711376877878826,0.00046180221539699693,45.49237736430343,2.135550305956498,-21634.055480857525,12715.933858944045,8.96668111746475e7,1.0378085379532504e8
-0.002529988234382392,0.47083864467702824,0.000480280044250792,47.365295284742686,2.1301192337216635,-33849.73773398673,11405.440175389474,3.1169248446343664e7,7.36729316053388e7
-0.0025399882187574006,0.47090621312269576,0.00043428936792493886,38.72282384753588,1.7535824589999915,-10054.757197132412,9295.489012652684,2.780505215045048e7,5.828321668233569e7
-0.0025499882031324093,0.4718608482133114,0.0004362155858804459,42.59171657720113,2.011145119516471,-26263.332514770907,10541.65862283401,6.423265513025513e7,6.548661505839234e7
-0.002559988187507418,0.472358810178722,0.00047223699915728405,47.05813841091446,2.1313559691941935,-23233.825215710138,12039.38145878069,1.4468874477519618e7,8.603193035217434e7
-0.0025699881718824267,0.472278177953315,0.000441631380285648,45.44008736416994,2.05770649249219,-25714.785616049303,14669.238683619396,8.829014626749544e7,1.3030457141480151e8
-0.0025799881562574354,0.4731726273945977,0.00045524330599181986,46.09888416995314,2.1890198863958377,-22365.45036218857,11483.233042492844,8.481365463448434e7,6.54020891222724e7
-0.002589988140632444,0.47468129078779925,0.00045958868422265166,43.71201587298824,1.8947201948942642,-15168.90569023106,9563.360831927388,-3.876620971140029e7,5.555369472870985e7
-0.002599988125007453,0.474849862712843,0.00044949033009709715,42.70406497015621,1.696678272944776,-7491.190551331818,8362.245669256798,-9.604828780109921e7,4.3309063824551515e7
-0.0026099881093824616,0.47512165023385633,0.0004284687091292789,39.464511586409856,1.8357488806595141,-18661.939633078186,8825.931631837086,5.456623985849531e7,4.583289167724512e7
-0.0026199880937574703,0.4747871480069004,0.00043946133062771535,41.901438189911225,1.9272812405378428,-17083.84803779724,11257.454224754812,8.54986013213245e7,6.612454854895468e7
-0.002629988078132479,0.47510214836889486,0.0004430664053497981,43.051019055148956,1.7394060608358552,-9096.123725709202,7607.629426039947,-1.1158351241809863e8,4.301499970311168e7
-0.0026399880625074877,0.4758576757544716,0.00044828525434361353,40.71820683499487,1.668135621702673,-20116.18639445749,7659.714231623108,-6.788343265638234e7,4.096919976188352e7
-0.0026499880468824964,0.47607366430510223,0.00044516640641129805,43.0901433223418,1.856058730353233,-12559.923964765396,8962.233046313657,-4.7428717238982596e7,4.762000075181112e7
-0.002659988031257505,0.47692631847581,0.00043831791755981776,43.26443834832821,1.8568399734913572,-7735.185369419658,10458.546018077213,-3.8400845029651284e7,6.035889196314475e7
-0.002669988015632514,0.4771353411294459,0.00041956359355539865,40.562748965023,1.9036811868932149,-17416.186325260576,10297.874061257557,7.297688419235103e7,6.401432319344606e7
-0.0026799880000075225,0.4778305740957294,0.0004498050123298494,43.55486241001863,1.9038832994456854,-18837.568593112344,9615.15811337337,-2.562130114889817e6,5.437216878814468e7
-0.0026899879843825312,0.4780322956143451,0.0004687712541652563,45.22010978887509,2.068588711979427,-18839.192277715683,11168.984471673404,5.399901112474658e7,6.639970326279663e7
-0.00269998796875754,0.47889841715482645,0.00043235993889079134,40.46057257196621,2.0578321773682764,-8479.246074752777,11270.918928043264,1.0000227491616528e8,7.423978790159597e7
-0.0027099879531325487,0.47882209476549065,0.0004390702792454078,42.74643169984963,2.0487028038889847,-21902.6485107575,10815.997368425487,6.1040631081380315e7,6.41090371274747e7
-0.0027199879375075574,0.4789504638897975,0.0004205391510212005,39.18357890109922,1.7050799128376337,1366.126657055051,8801.176903168342,-8.223140429691322e6,4.8739197317127235e7
-0.002729987921882566,0.47957878537201354,0.0004389082523428721,41.90361705289312,1.7660715090218342,-8264.543769767852,8161.224739503594,-9.178181850395875e7,4.578315275462619e7
-0.0027399879062575748,0.47914083515325206,0.0004488934664056779,42.37282862704678,1.7946609596710967,-26323.80377047045,8173.940594632327,-6.570973086465785e7,4.5149327850771844e7
-0.0027499878906325835,0.4803292307053396,0.0004163623586494832,37.78397873514381,1.6675736760982172,-14171.664757201732,8890.744395004556,1.0405319964771355e7,5.512573213554142e7
-0.002759987875007592,0.4809903508229,0.00042150346647314304,39.40902909242229,1.6815705621122061,-9162.53990524863,7991.707702281364,-3.2137739415124115e7,3.87224313495323e7
-0.002769987859382601,0.4807221109389086,0.0004155879588702661,39.01645755258545,1.7826923499063676,-10716.136598533776,9359.968571934582,2.3990925293294854e7,5.243357539930016e7
-0.0027799878437576096,0.4820177084960862,0.00043113528969630647,39.646959053045464,1.7103230815185275,-18379.867153475272,8624.61685965878,-6.215373517544272e6,4.9924122927067466e7
-0.0027899878281326183,0.48243525403205656,0.0004354470873149326,41.93698939792888,1.8651514320754452,-21542.503899840965,8046.851995151423,-5.3657578796965644e7,4.6310689552959636e7
-0.002799987812507627,0.4824497905989354,0.00046963970460603204,41.67482022783243,1.7904587172895459,-9479.347135064381,8827.645621055446,-2.9780602138267603e7,4.8857691549395956e7
-0.0028099877968826357,0.4831675263865364,0.00041279541095250025,39.46762354370749,1.746281399343546,-12071.880736934203,9305.787514728037,9.945455874565525e6,4.8329629955252536e7
-0.0028199877812576444,0.48368040772048454,0.00043553934300279184,40.99110485273691,1.9263260980778973,-35202.82336354098,10202.770169388876,6.322789306667632e7,5.754528817788509e7
-0.002829987765632653,0.4834351280238196,0.0004108619838171764,38.32134143565673,1.7613430928876241,-2541.073237886079,8036.369503451196,3.508963811556267e7,4.3108495209440365e7
-0.002839987750007662,0.4840617984772867,0.0004065954108303583,37.710476537040684,1.6344283729559352,-12217.806664787857,7358.698975988065,-3.536677417309384e7,3.2780082655752663e7
-0.0028499877343826706,0.4853223234945011,0.0004254879332474313,37.67798249380509,1.4803234851004825,-14499.555270095012,6757.674597464622,-9.681556507941481e7,3.6311031675596125e7
-0.0028599877187576793,0.4849674572382462,0.00042210722167882397,38.99429032469782,1.6681114698582384,-15125.025556912446,8874.273836236694,-7.082392035428383e6,5.093052152640723e7
-0.002869987703132688,0.48534688923668506,0.00042017505190025705,36.81102917286208,1.538780371266858,-8963.447840822462,6750.04567293177,-6.3044135717994794e7,3.1577947410303168e7
-0.0028799876875076967,0.48588097784383044,0.00044164205014838724,43.16654599247292,1.7969365523869398,-32137.772081376377,8411.178757188327,-5.6505030087473564e7,4.502152744483595e7
-0.0028899876718827054,0.4861201032632941,0.000430362971360245,41.957620069456,1.9859464906472715,-30825.41802525205,11230.226465992862,2.48174066770505e7,7.135649635599858e7
-0.002899987656257714,0.4858796572299203,0.0004110202392745879,37.57779720643296,1.7879327561814518,-9060.819382986381,9138.52383332463,8.447318119163625e7,5.30627261367858e7
-0.002909987640632723,0.4869605775896003,0.0004100959634373366,40.93974465952627,1.7833883451409294,6300.255985122557,8248.490655537054,-2.318674361993504e7,4.277901993610965e7
-0.0029199876250077315,0.4877847624991257,0.00044316213274180494,41.066531786092824,1.7577693969332278,-14942.230168963453,8097.076404104233,-5.746355267411337e7,4.213915113912182e7
-0.0029299876093827402,0.48795034773531126,0.000398322709093527,36.7930981180263,1.5613924342496928,-1803.6046949430167,6164.072212136074,-7.065560158038536e7,2.7618815323523413e7
-0.002939987593757749,0.488637929979711,0.0004084807765848954,37.71966074543608,1.673269704973702,-5164.352337867975,8512.889382913625,1.351487928031882e7,4.465373002403935e7
-0.0029499875781327576,0.48862051482312024,0.0004207642200265795,38.707839687143085,1.6734902678300607,-17315.601012704996,7972.751973493513,-2.7920456244475435e7,4.761238838900232e7
-0.0029599875625077664,0.48821820564295404,0.00042197098138345386,38.04093447883026,1.7111527519871208,11925.702438573735,8775.995444156555,2.3725827081770867e7,4.5193032916323066e7
-0.002969987546882775,0.489461523598671,0.0004074824592349494,35.64119245317498,1.5603432673636577,-9753.045573686222,8119.893026037368,-2.3325327325160377e7,5.38545329019465e7
-0.0029799875312577838,0.48959886913545125,0.00040172866003355164,35.68276012420075,1.5421450854994423,-16228.961551078975,7096.868874151332,-2.0263733129943423e7,3.748326643709281e7
-0.0029899875156327925,0.4900320573492236,0.00041877434174899245,36.95193267918343,1.4984862622094686,-6801.442258993451,6956.350612300403,-5.597898069431335e7,3.168643733870396e7
-0.002999987500007801,0.4906891438056913,0.00041365215102247174,39.037595103160314,1.7741149542490486,-11969.714126089415,8755.19399566493,-2.709460996564439e7,4.8941988503639564e7
-0.00300998748438281,0.4906787727556338,0.00041640841368065945,37.263298263578896,1.6570479114589127,-3233.8685828704224,8295.697740647827,3.354005144836268e7,4.609575907141078e7
-0.0030199874687578186,0.4918787454308408,0.00041684370587559525,36.19667046102152,1.5809609109432856,-1030.2744066123248,7260.161182504244,4.333586234485702e6,3.371050915170566e7
-0.0030299874531328273,0.4920020629849824,0.00039823486806198294,36.32612561539851,1.592766108471807,-7865.180278121501,7384.60998627746,-1.8430581033877083e6,3.817020202208902e7
-0.003039987437507836,0.4926005399567036,0.00043652055106130507,40.84264843758671,1.657918040325146,-11152.3411384843,7183.706991933054,-1.2110120553068389e8,3.819728305657731e7
-0.0030499874218828447,0.4927809640002412,0.00042760532894305515,41.177608997622656,1.8685804966917765,-32955.2979506175,10344.321938143215,2.5647297122316655e7,8.010908218983698e7
-0.0030599874062578534,0.49345956860934137,0.0004315853373932602,40.72547294333438,1.7763243795921146,-8211.930497762776,7773.692527219767,-2.0300318209156495e7,3.894122377957795e7
-0.003069987390632862,0.49300945927813766,0.0004079360593855066,36.53660610778331,1.655511133819924,-3847.716293139136,8059.891119663268,2.998464344562323e7,4.3183646888085775e7
-0.003079987375007871,0.4936085867424654,0.00041984446875885286,36.86320764572192,1.5820140878426137,-4468.846941544434,7356.5139649148305,-2.1620104768827274e7,3.8600738182567745e7
-0.0030899873593828796,0.4930721531686948,0.00040807441773069847,36.9187670594328,1.5877427203359733,-2694.294425700782,7091.3273410156025,-2.2751227366985567e7,3.541791496832958e7
-0.0030999873437578883,0.4942461218287337,0.0004026691343507067,37.31612797122895,1.519787130893649,-9369.979783946368,6642.082609992721,-6.711974675911796e7,3.302305096660339e7
-0.003109987328132897,0.49515057435845855,0.00041634203536904677,37.659774020635446,1.617832455196257,-17101.397697439428,8016.215972236005,-1.934026880321519e7,5.1448126490374684e7
-0.0031199873125079057,0.49512914199242114,0.000397360452748205,38.464408497520104,1.7384626839119988,-10591.129985631738,8871.963167697551,2.3335522345152788e7,4.782492035555065e7
-0.0031299872968829144,0.4958346230203561,0.0004019622677208523,39.28859712565435,1.7229959147087337,-403.0218787646608,9683.039563456547,3.629751982805994e7,6.641406251582319e7
-0.003139987281257923,0.4958585034435799,0.0004050881453100297,36.49941265186235,1.650602556564902,1620.2341214847331,9654.664043471079,2.337711725164944e7,7.119246715096577e7
-0.003149987265632932,0.4962439343822184,0.00041204112602687734,38.10662999214825,1.692982183465422,-11663.625620799035,10251.775810179637,5.8167894567689046e7,7.453895413646327e7
-0.0031599872500079405,0.4962890328355221,0.0003875764549489794,35.930413442487655,1.5444362728166483,6569.043290701692,7796.982935407362,-2.786825775533359e7,4.623170126271565e7
-0.0031699872343829492,0.49639653025451264,0.0004191796643420885,38.12889782576228,1.7083825175850944,-10799.580913254287,8483.125366657823,4.0607269979714595e7,4.00432227981194e7
-0.003179987218757958,0.4969889599823524,0.0004133085320574592,36.365111081546594,1.6874552710313049,-19637.44412566909,10073.750357514298,1.0205957147557968e8,6.474902819398599e7
-0.0031899872031329666,0.49708522893414797,0.0003954399465428028,34.4419914847507,1.4473979546687963,-11135.168995991753,6738.753699680105,-3.521975227516717e7,4.047433511252743e7
-0.0031999871875079753,0.4978690462735356,0.00043448430918319316,37.06769034558426,1.6546049254834547,-13614.324866832801,6966.163167606586,-2.0223445053372093e7,3.251904165474792e7
-0.003209987171882984,0.4980313274853925,0.0004128190046547961,37.90861708259319,1.655205486371874,237.76166383177835,6915.607018968234,-4.5062911577295296e7,3.390977303345311e7
-0.0032199871562579928,0.4991728753498673,0.0004134587544426557,37.01596553806109,1.6728579770655576,-14011.006017256797,7083.55841321985,-1.2071141719032807e7,3.123294504031552e7
-0.0032299871406330015,0.4985231765023817,0.00042324688479801714,37.625309243672866,1.7337321952731344,-10824.88772324098,7896.4352087823545,5.314208715452063e6,3.8971002732490435e7
-0.00323998712500801,0.49965704507681924,0.00041826687751936813,37.49416335702968,1.4795058369725225,-10226.750247858336,7138.881308389613,-6.693197182008406e7,3.7081409550921924e7
-0.003249987109383019,0.4995738124043101,0.0004027251806117193,37.90407392239315,1.7412881595877652,-21134.94198471151,10643.872563081684,5.761032793314135e7,8.175480614077798e7
-0.0032599870937580276,0.5004279004420752,0.00040969504484346164,39.59184907265861,1.754931500980313,-16967.241641893386,8751.609552695392,-1.8097110622888952e7,5.120107834754448e7
-0.0032699870781330363,0.5005565605764163,0.00040823242510925673,35.647059253272786,1.559959788189736,-11131.561222026134,7019.230492331017,-6.062454301834442e6,3.544362093669072e7
-0.003279987062508045,0.5008808864601718,0.00037524353421698866,35.82801908803332,1.5404522513506367,-7104.202614562544,6353.646987869442,-3.420492176049306e7,2.6953490141483214e7
-0.0032899870468830537,0.5014638190256223,0.00040091615580379903,34.802078086818604,1.5704055492373286,-6965.534109321646,7209.668301600872,6.755231875633309e6,3.822726646402341e7
-0.0032999870312580624,0.50204782019904,0.00039855506840209777,37.1462421229642,1.5177731238747711,-7753.843659006008,7029.945256151929,-5.4510532725968085e7,3.5015739444953434e7
-0.003309987015633071,0.5020726032358838,0.0003912129350807235,34.72163590096611,1.557320948552066,-12863.949558949218,6675.172220770379,820764.511714535,2.97177156532653e7
-0.00331998700000808,0.5025064800022473,0.00038877724696442285,34.1233003560531,1.499714219224477,-5446.449650536657,7043.8758489811835,7.84743086562788e6,3.384740100533719e7
-0.0033299869843830886,0.5022291725971917,0.0003934630696535166,35.28823246433011,1.500065787763441,-1208.031760837976,6565.66459500631,-2.8099797427985087e7,3.0444058440029968e7
-0.0033399869687580973,0.503624763592287,0.00038385385458890433,32.77904250056567,1.4487406917539596,-9676.963960616265,6498.653054756884,-1.6909640272262488e7,3.1800608293687657e7
-0.003349986953133106,0.5031403859299576,0.00039496041896644305,34.20437136283409,1.4905560647594953,-13335.405438934,6893.771412061861,-1.4468231662480012e6,3.3712208056221016e7
-0.0033599869375081147,0.5035276757414751,0.000408809806684692,37.21779252000357,1.6942160684862184,-28071.017497529156,7976.870847089486,4.211834536196125e7,3.9598330926644176e7
-0.0033699869218831234,0.5037839648797208,0.0004118127835067192,37.81495818186086,1.69363430927716,-7291.576262616815,8692.889066117306,3.3607376718651466e7,4.8496679244941935e7
-0.003379986906258132,0.5042446902191373,0.00038651509685088135,33.9219406156399,1.4957538074437513,-18014.88388648118,7592.3884276571725,-1.3325521747579902e7,4.803612288925796e7
-0.003389986890633141,0.505203066711545,0.0003947307392496388,35.20314199523839,1.4437431341765334,-1176.8205461377856,5692.423203293498,-4.6503975714269765e7,2.651009842739406e7
-0.0033999868750081495,0.5060836169406069,0.0003963786645834783,35.11459849239932,1.4314131225186537,5951.45923428802,6209.708176485359,-7.245627646851203e7,2.89580603329969e7
-0.0034099868593831582,0.5052097823934708,0.00041723544369893,36.329778569786505,1.526175720926244,-15360.8757096206,7187.529388453194,-5.06525898525085e7,3.7031259252819e7
-0.003419986843758167,0.5062492776183682,0.00039004127677436595,33.342430261956515,1.4619990260846003,1980.31422999287,6405.678947547865,-2.6998046200097747e7,2.998156133535078e7
-0.0034299868281331756,0.5072831493171083,0.0004146483608178408,35.6000919166188,1.5086967371582827,-16113.550883670972,7044.39895188841,-1.288686216694619e7,3.6866303851711035e7
-0.0034399868125081843,0.5074137770177904,0.00038896624068507677,32.17145406977073,1.3721324399691357,-3217.7114476712404,6136.412963402278,-1.954422323542765e7,3.0212659094482273e7
-0.003449986796883193,0.5069794667421139,0.0004051557253043527,36.61375730751484,1.6776979284176963,-2946.0536174248236,7388.510897994822,3.8682897494527125e6,3.4051820404592074e7
-0.0034599867812582018,0.5077342504262949,0.0004141369141423868,36.413428865860716,1.6061167953402211,-19305.296805979702,8003.906093663464,7.862342232275747e6,4.1348201277268305e7
-0.0034699867656332105,0.5072347954445421,0.00041202653004087037,35.88321250425491,1.6135610164432435,-8953.526264771286,7829.184202086067,6.156318057266938e7,4.006497021766008e7
-0.003479986750008219,0.5080541187142702,0.00042560184445538014,36.653801553451046,1.786873584147808,-11444.126843107992,9159.183239321565,5.856583486313339e7,5.1037347918670565e7
-0.003489986734383228,0.5085633598021632,0.000389096005396922,32.707549602580066,1.3558541293337714,-6120.47247765758,6358.957124566302,-3.3651151295922617e6,2.943680097379689e7
-0.0034999867187582366,0.5086780967046414,0.00038682075101327936,35.57930021009755,1.4836395515385097,15.927356377214222,6727.95105147667,-5.8704486172534555e7,3.244364164081636e7
-0.0035099867031332453,0.5089263287670119,0.0003812742918813905,34.332649538963224,1.576679124684061,-18631.49433579917,9115.227198977824,8.301243189457601e7,5.718803795328322e7
-0.003519986687508254,0.510095040170983,0.00040767760183043337,33.170064570712974,1.418040456725614,-8558.138252779065,6170.692621147168,-2.7839501555900358e7,2.8156682403504096e7
-0.0035299866718832627,0.5094713435382894,0.0004112984164508464,35.884024198740214,1.4827045994970094,-9169.930724531856,6860.596596124891,-4.13159075667009e7,3.382136621396906e7
-0.0035399866562582714,0.5095167345041919,0.0004028611877684761,33.94494336709331,1.5082741003574065,-7229.725772778555,7257.488050168602,4.806685078835903e6,3.8457814466070466e7
-0.00354998664063328,0.5099691636291079,0.0003965557756741189,33.446136417600016,1.394022495945525,-1902.8609932005306,6578.519196700201,-2.6094289554680645e7,3.499325596622178e7
-0.003559986625008289,0.510843681552567,0.0003849649232571585,34.429458770619604,1.5868673689713426,-7032.920588682647,7374.983943520905,1.4228479476479553e7,3.625080754619155e7
-0.0035699866093832975,0.5113179007075489,0.00042221046455165513,34.91431287211642,1.5271251458883044,-7154.101218079062,6448.870528031953,-1.1469259116528047e7,2.726116928179798e7
-0.0035799865937583063,0.5117600889355683,0.0003974768733724871,33.4522178981632,1.4425413438256465,-11234.69889405703,6509.472678527473,5.4922767628543675e6,2.6375924413808238e7
-0.003589986578133315,0.512254763975432,0.00038175155626339846,31.75817902229207,1.3787595098479442,-3448.0558584202167,6870.257279578218,1.0913918721784357e7,3.6576797417425364e7
-0.0035999865625083237,0.5125051307089085,0.0004092088402462796,36.48980222771541,1.6295950057723991,-14060.378557043587,7675.438388833262,1.9384575638158224e6,4.1535761766030945e7
-0.0036099865468833324,0.5124273345060991,0.00038575978486238836,33.32300531174988,1.3699110237228567,5014.133155203163,6012.976925232216,-2.7604796130459204e7,2.7443566867298156e7
-0.003619986531258341,0.513176318596383,0.0003834552910204807,32.45019918567289,1.3413282579477899,-5309.726263290074,5654.522673397248,-5.236632122377676e7,2.5813825220091995e7
-0.00362998651563335,0.5129727596322282,0.00039415492251365896,32.55405966345018,1.3418858377336425,-10040.230640045238,5687.811802985331,-3.942629318046131e7,2.415455810937038e7
-0.0036399865000083585,0.5137025939891651,0.00038724755820133006,32.31749891855294,1.4741837726907938,1992.7592428621308,7875.839291450364,5.794124761745772e7,4.479656390341109e7
-0.003649986484383367,0.5144907610402722,0.00039059680976244086,32.41956285519091,1.393412697373428,-5844.573481101966,5625.855166332625,-3.362137149691882e7,2.618450814633287e7
-0.003659986468758376,0.5139991491051783,0.0003920527102213644,33.26096509391148,1.5884804687869956,-16642.165874100752,7063.53534649009,6.464412409733168e7,3.1623884529609658e7
-0.0036699864531333846,0.5144192406326802,0.0003810009039565948,33.41068595201269,1.472050029854952,2133.935258653873,6316.244982552344,-3.465098554088437e7,3.437334782937879e7
-0.0036799864375083933,0.5150844935026024,0.0003813393042605079,34.37760497138441,1.4467761009550115,8474.691471071981,6331.700975614434,-4.2887921741153136e7,2.9576257948334113e7
-0.003689986421883402,0.5150389665097617,0.0003775320258583798,32.56327025616109,1.4204739204838697,-1481.7405513685244,6123.629392500838,-2.1468390985149153e7,2.8530981577510662e7
-0.0036999864062584108,0.5151087371019174,0.0003879224219369288,33.81054203766769,1.5010995182909421,-5451.6909287539365,6747.638222645403,-3.846033289248583e6,3.1620407859444138e7
-0.0037099863906334195,0.5146997398745025,0.00038340196599853703,33.30177368056602,1.4461095786202083,-14884.702304916073,6281.9017556249055,-2.8263231492518134e7,3.1570725905307405e7
-0.003719986375008428,0.516077712877523,0.0003822779745603467,31.972731372651914,1.3872340227595568,-8470.940243664581,5887.889885579208,1.310498671045129e7,2.601922425638462e7
-0.003729986359383437,0.5165708763028988,0.0003883918423107507,31.935511962261323,1.515402896857197,-12979.5165670839,6727.120833803357,3.3292330578293778e7,3.314999833588718e7
-0.0037399863437584456,0.5163015355547171,0.00038850447709220257,32.089979727780985,1.4470257852935682,-1008.8193543481334,5726.69571076678,8.032587803754009e6,2.673773474235225e7
-0.0037499863281334543,0.5175690049094063,0.00039290460164557783,33.69882612560749,1.5418415909165395,7407.460204806461,8331.987828532661,4.970641426329353e7,5.0990167570763856e7
-0.003759986312508463,0.5179598460828188,0.0004100853205299755,36.06736468111089,1.6527786305196779,-18186.16885270781,7488.125328868634,-1.6211616640234612e7,4.156706917630161e7
-0.0037699862968834717,0.517955393927513,0.0004004863350415789,34.437463017530284,1.4311452621457812,-4921.445609436862,6151.455947648949,-4.822960243265845e7,2.912161908527427e7
-0.0037799862812584804,0.5179199214218277,0.0003921695896362705,32.80362978078883,1.5173285680486517,-10290.395132733636,7506.031239281543,2.952107811359802e7,3.867509907253754e7
-0.003789986265633489,0.518900619808588,0.00041743458404339167,35.442892975093386,1.5223252535039986,-3021.9350893001047,7500.696341945686,-4.1313397415062584e7,4.0758899906445265e7
-0.003799986250008498,0.519009669356176,0.0003774980970920186,32.015569427369336,1.346121903886177,-2174.797979298756,5239.35747117817,-5.998981901701833e7,2.6099350560582105e7
-0.0038099862343835065,0.5194871739590204,0.0003833539454713198,31.381358582936322,1.321007532200476,3017.1536119246744,5088.106127368317,-6.581622953182699e7,2.3100710618737683e7
-0.0038199862187585152,0.5200252158878147,0.000377556365325216,30.888623696368487,1.4160470666260487,-3970.7330789915272,6702.195606140938,2.017765666513798e7,4.087155635877404e7
-0.003829986203133524,0.5192155702253145,0.0003760366766491887,31.19324793050504,1.527430928608353,3265.518705684111,6435.15946559203,5.311767215750825e7,2.884371611714193e7
-0.0038399861875085327,0.5195897767065443,0.00038117967273159606,31.48078637706253,1.3942010019365656,1704.2077359951252,6636.829896403912,7.9724923408768475e6,3.728576922569107e7
-0.0038499861718835414,0.5207975281764132,0.00037913214200480897,31.87090555784227,1.4560958063684648,-3224.6709445846195,6170.098876276049,6.292208631973588e6,2.7985233680724375e7
-0.00385998615625855,0.5209416526987368,0.0003908413904291824,33.79447052313965,1.3972607413073186,-7788.5034598941575,5719.264085573526,-7.603966888536951e7,2.6280193460379932e7
-0.003869986140633559,0.5210398411869769,0.0003724693024349905,31.95866171485492,1.430619528878662,-6876.185652978553,6322.238144480699,3.2461985208705224e7,2.8814525091520682e7
-0.0038799861250085675,0.5216204155245351,0.0003905804211028453,32.57537378882736,1.4688107557856558,-5298.21712519689,6313.304508060287,-7.239380803496673e6,2.8960767682724435e7
-0.003889986109383576,0.5219412033435736,0.0003701016924101972,32.222446794948766,1.3461246167157106,942.0219602071082,5368.318212441762,-2.8110321976821944e7,2.2555729206232827e7
-0.003899986093758585,0.5217386903255912,0.00038804247903950344,32.33238784455024,1.4296656134490628,-10906.307584412269,6810.965158648382,5.111593093564025e6,3.385409205533067e7
-0.003909986078133594,0.5222643180595224,0.00037890549976716154,30.94271023522888,1.319182921524468,-988.5210208665922,5930.550810338248,-4.723603857071581e6,3.2300101803259302e7
-0.003919986062508603,0.522693847044077,0.0004015573090914807,33.42061164509992,1.518934393413235,-13940.345342725921,6819.950343034424,1.14735397687885e7,3.2254580051300276e7
-0.0039299860468836115,0.522845184908574,0.0003737492477027818,29.73879611168606,1.3209027112370253,1607.8142844122283,5448.027051350355,-5.794055344089161e6,2.796396699951818e7
-0.00393998603125862,0.5232932479005471,0.0003669421797968961,29.32701436772938,1.2699182318414677,-3940.919618441954,4882.005371144721,-2.230837301563527e7,1.928596945821314e7
-0.003949986015633629,0.5236218516805546,0.0003750516620166436,31.915684011407443,1.4240331392971286,-8571.146205979445,5728.709814106233,16614.535253983144,2.5260707791335166e7
-0.003959986000008638,0.5242842790143831,0.00037707870208480385,31.5743111921688,1.4382874304376045,-1132.3654527194833,6791.8035015702335,2.6054371300107397e7,3.56627361803207e7
-0.003969985984383646,0.524056276778719,0.0003886173086615208,31.11192037866577,1.2551452608009936,579.239186896899,4702.6488293748025,-7.007110104217261e7,2.0814407416419115e7
-0.003979985968758655,0.5241632268680989,0.00036747897664667355,29.72688275654804,1.218018053634373,-7054.955564319067,4707.310454534662,-5.6968047751316875e7,1.948139378009473e7
-0.003989985953133664,0.5252509300882521,0.00039862056580064535,32.8008502839212,1.3820115191101001,-10527.610551815378,5632.247891893087,-4.0800819153872184e7,2.424864230802257e7
-0.003999985937508672,0.5250330261464274,0.00037547942938191296,32.12016895046276,1.4089919556480754,-2538.660029035322,5667.4887363802245,-3.202419642016195e7,2.5861206010808237e7
-0.004009985921883681,0.5258063543597888,0.00037109206726684254,30.480969265557654,1.420010099428607,-8918.995764567218,6604.525994066024,2.0898977211949535e7,3.784622435834396e7
-0.00401998590625869,0.5254858552475634,0.00038024821106659717,30.364464557954943,1.3462376204567856,-32.42562495333267,6297.896860555482,-3.8575597761101807e6,3.033816952857618e7
-0.0040299858906336986,0.5261871436384664,0.0003961998431293363,32.30587910108345,1.3322236202616249,-17484.34679815626,5921.737547195095,-4.754101943139621e7,2.842533230947071e7
-0.004039985875008707,0.5266459293057392,0.00037879652679086737,30.90562698376386,1.3761515695526898,-14463.583432990614,5863.968977109592,135994.07643896661,2.7024948871981476e7
-0.004049985859383716,0.5263928147514295,0.00039602619814014774,33.59805544707497,1.5015764176806181,-16880.679196975456,6582.272449759027,-3.8430668703086367e6,3.1671280931990735e7
-0.004059985843758725,0.5264214111095434,0.000350372365188665,28.16893675452693,1.1511770491861817,-4720.338017359937,4289.232453663384,-5.6455377216606766e7,1.8603884042092256e7
-0.004069985828133733,0.5268521314035713,0.0003693229917854237,30.40866302390176,1.2719067826329546,-3070.449700698211,5423.35228556839,-2.4017645113019932e7,2.5976730737352934e7
-0.004079985812508742,0.5274981021878957,0.00038626784957645815,30.82662089605787,1.3616831314664186,646.5465471008087,5405.342985073884,-1.6138768107218035e7,2.5111303511605833e7
-0.004089985796883751,0.5281278255887881,0.00036984091997844685,30.306987526288818,1.2673717744786384,-4767.7570287100825,5537.673298904901,-2.3021259229662914e7,2.6280882610950902e7
-0.0040999857812587595,0.527831959796663,0.00037879599369947017,29.778372809920516,1.3326332712220943,-10014.035906494313,6136.817692963309,9.162691825418442e6,3.3244054147595517e7
-0.004109985765633768,0.5285464903702949,0.0004165782470905971,34.744556184418734,1.481524988334723,-20313.976397974766,6855.072381198713,-1.8200928811191186e7,3.1479678098871328e7
-0.004119985750008777,0.5290947504328658,0.0003691266851353193,30.84883331248036,1.3555206397583515,-5842.330532372821,5382.045710314363,-6.189396234593585e6,2.3844669370479032e7
-0.004129985734383786,0.528902258498233,0.0003779062399178045,32.27442957686168,1.3579088194318045,-14124.805719069504,6456.886814097871,-2.4440221709212016e7,3.2904494262658503e7
-0.004139985718758794,0.5289752458054624,0.00037093464340192685,31.69148119836717,1.3242859988487046,-12357.188405183642,5706.110768506344,-3.733532427076893e7,2.8193535214274786e7
-0.004149985703133803,0.5298537229190025,0.00036306010466113437,29.22586658805033,1.265690259679254,-4459.494713183822,4946.713726654081,-1.4211735813270004e7,2.4233573116729073e7
-0.004159985687508812,0.5305609065904907,0.00036357478365957774,29.358250954946755,1.262251592345097,-2951.0529962284227,4826.790444644976,-1.4430282151039261e7,2.018069775853312e7
-0.0041699856718838205,0.5302000065976995,0.00036150247846310766,28.076844445438184,1.1532491562261555,5156.320711077552,4255.426128185659,-4.240398590579046e7,1.9048123495826147e7
-0.004179985656258829,0.5305741690701501,0.0003746336293794705,30.866227039516517,1.443453734640672,-4110.004870586582,5785.201820842379,2.4806686474461585e7,2.9103614216515433e7
-0.004189985640633838,0.5307347192515406,0.00036834362826607006,29.69475293267988,1.373700341205917,-9981.413485345905,6725.449496559734,2.1555687358836725e7,3.491072746466273e7
-0.004199985625008847,0.5313080305295496,0.0003806856057966984,30.538967068787066,1.358808628651976,-6874.771578583379,5551.9836753828495,7.535954021955818e6,2.5576457679565873e7
-0.004209985609383855,0.5317320908722065,0.0003716234018976391,29.54687418119535,1.2974006945238126,-5627.289405877306,4866.304950359792,-1.4063657279674347e7,1.9378366339652337e7
-0.004219985593758864,0.531821262125794,0.0003716296185077468,29.115399394057075,1.2239504005979533,-5118.874010446766,5000.225727935344,-3.2885199197260424e7,2.4207740010594532e7
-0.004229985578133873,0.5318917343256164,0.0003479594417730316,28.567054019070852,1.314923055193933,-1130.4125900681106,6034.481211433116,1.6567041117024647e7,3.1692080108329043e7
-0.004239985562508881,0.5323963410350645,0.0003496731379042944,28.06737674656385,1.2628041335310076,11765.030257853623,5509.885706656814,1.0051192963492787e7,3.0855750088708803e7
-0.00424998554688389,0.532990917690261,0.0003553788407336941,27.78252535526252,1.2554131260488146,-5315.897980946629,6022.342690362107,4.41306216858791e6,3.163531441915547e7
-0.004259985531258899,0.5327196489447357,0.0003589909134666194,30.112008244909095,1.3569805027297424,-8558.200829140476,5032.7335037898465,-6.319065526829015e6,2.172209474948837e7
-0.0042699855156339075,0.5325883765247839,0.0003716518954763858,28.759207369157398,1.346259498809852,-9699.759099971425,5740.689101687777,1.8367917648579337e7,2.6797374504703335e7
-0.004279985500008916,0.5336619627965593,0.00037569830647160227,32.279685304616166,1.4231989329451344,-13940.66415072528,6800.496142851626,1.234671339542709e7,3.744177903189128e7
-0.004289985484383925,0.5342899151944334,0.0003588382128241649,28.255411485036813,1.187097506017816,-1439.107527758923,5078.517365326034,-2.648647077387143e6,2.3113420671715084e7
-0.004299985468758934,0.5342774965436741,0.00037246168844727893,30.259892350943446,1.260132298309254,-9333.830321232193,5418.334753498189,-1.9775829184395857e7,2.526273575168358e7
-0.004309985453133942,0.5347610268792878,0.0003690110715024075,30.068235602210365,1.3884915324895943,-8135.423006647489,5264.289391923362,-1.4690169057631483e7,2.0951440669733338e7
-0.004319985437508951,0.5348074924717979,0.0003734549569495879,30.220643709006982,1.266624339414831,-7314.5436100459065,5461.9931919515275,-2.3918530619181503e7,2.6169112013666313e7
-0.00432998542188396,0.534267464112444,0.00035422767210029245,28.47506225830037,1.1710383241985416,-9630.77189903543,4844.480161516809,-3.373144744196842e7,2.1223630102155127e7
-0.0043399854062589685,0.535379680954578,0.00035531974465918766,29.507937002088212,1.2410569920682637,-3352.084007603272,5475.774315167007,-1.4914796382183712e7,2.6692060193212427e7
-0.004349985390633977,0.5353503857541252,0.0003693846981129455,29.394684378288144,1.2625470791993085,-4806.92042180437,4448.454738843157,-4.240190177553353e7,1.836850659105128e7
-0.004359985375008986,0.5353255914427985,0.0003735887215798572,29.960668501815256,1.2861026703327043,-8735.253712407386,5335.732152278099,-4.3282902150573336e7,2.2406121562154096e7
-0.004369985359383995,0.5364133275237096,0.00037863423855218233,30.20567079840186,1.347493095541399,-5102.591740782317,5209.46363370141,-2.2944814120258596e7,2.4225733366979893e7
-0.004379985343759003,0.5366043276363025,0.0003434022742859474,28.48190597783482,1.2103044677607229,-9558.099741051197,4479.017484665633,-3.753518564551827e7,1.8630771810095225e7
-0.004389985328134012,0.5375318038621848,0.00037719974704500956,30.264178383284737,1.2105943993417991,5389.203986889852,5227.145821893579,-2.8280588582906492e7,2.509637051224608e7
-0.004399985312509021,0.5371200745536137,0.0003644246403669184,27.40954170062613,1.1945783045420846,890.1331837403375,4407.440562321111,-2.026821272293371e7,1.7840849491886172e7
-0.0044099852968840295,0.5375625685944169,0.00036517410924945753,28.627988152947974,1.3640534141848784,-16450.691131572,5936.666954540218,3.142595572269537e7,2.9468048734172218e7
-0.004419985281259038,0.5376604590220418,0.00035349048311790037,28.660203498189922,1.2234979884566801,-6169.651949135112,5114.051585069809,-2.1361538270451494e7,2.2509342218120214e7
-0.004429985265634047,0.5384753229613493,0.0003786974041978993,30.271854009808667,1.303992570042475,-15516.83193417038,5494.417045891191,-9.829051268654918e6,2.3167668224037804e7
-0.004439985250009056,0.5381725877699568,0.00035580739360012464,28.730044959591808,1.1784575235891315,2345.738209850834,4269.826693192477,-4.889657179577588e7,1.7684784116915185e7
-0.004449985234384064,0.5382202162113314,0.0003750389414878987,28.577383894367372,1.2501253838692348,-6252.023795167247,5547.981422676137,1.3710705253367335e7,2.5327566193623025e7
-0.004459985218759073,0.5387904699459602,0.00036158240017833697,28.688707041597322,1.3621853165008868,5075.013504139604,6591.585870713513,4.579069155722235e7,3.589324140272646e7
-0.004469985203134082,0.539188987750555,0.00037265943414346647,31.27261613183311,1.2823885939317183,-1046.4777958350965,5227.619853399846,-5.343724725708396e7,2.4130162237470612e7
-0.00447998518750909,0.539597144085408,0.0003587789030365194,29.613507322911975,1.309070621220366,-10676.430249077363,5716.087826513488,9.29430287322394e6,2.8228236841925744e7
-0.004489985171884099,0.5397953827782553,0.00034595402066764066,27.60747613861789,1.260609770372378,-15188.94150546671,4992.2647221374955,-9.037546396424383e6,2.4062486364732604e7
-0.004499985156259108,0.5394095124864267,0.000350044678128732,27.91023212842478,1.199190481755678,-915.1407971301016,4967.674281894781,-2.5274038217050456e7,2.6022329090668887e7
-0.0045099851406341165,0.540199016629568,0.0003686153389276908,28.165160175018045,1.3870774701605204,-14850.075218660271,7373.5352170736705,7.428473345340897e7,4.572052714973549e7
-0.004519985125009125,0.5404013572069069,0.0003721087968228638,28.869774407335232,1.3010481537899294,-8811.450444167647,5090.983027886156,-2.095252662738784e7,2.39055751728901e7
-0.004529985109384134,0.5407574813198659,0.0003617054713429629,28.830052880046487,1.286182415630704,-929.8620103314229,5948.184749175884,1.2399234701217809e6,3.9726221686294295e7
-0.004539985093759143,0.5411344330773769,0.0003452192065129476,26.549493912073284,1.1296197001104376,-187.2315694016727,3769.737895367815,-3.401860319348666e7,1.5912149180837715e7
-0.004549985078134151,0.5419420888485109,0.0003508494632149767,27.0968919355252,1.176226158830771,-12416.158599483799,5575.694277003991,1.8134310143400263e7,2.8316249125187606e7
-0.00455998506250916,0.5416640074303951,0.000368017309699667,29.232252884368577,1.376405975836036,-811.3159308871911,6188.575900967899,4.084826343644325e7,3.010642187224756e7
-0.004569985046884169,0.5418594667364858,0.0003704115097328936,29.02857362117154,1.2314860505013532,-3900.523707861343,5276.313172865108,-8.085340093853652e6,2.3223976477924503e7
-0.0045799850312591775,0.5419783718829908,0.00036056288349351926,28.26710630960957,1.298609276655112,2104.1679534839923,4873.914335871738,-2.894368401663766e6,2.1270718415222656e7
-0.004589985015634186,0.5431862222759135,0.00034093459210355546,26.534048613253706,1.1868377584382832,-3842.9607066544113,4761.076384987678,1.5447583219177548e6,2.104893298343176e7
-0.004599985000009195,0.5423751507974653,0.00035673017266742396,27.02152182983122,1.1651396217897043,-2678.4108217527973,4860.328406139209,917736.1281944519,2.0771887290030755e7
-0.004609984984384204,0.5430442588029911,0.00031914336687895287,25.83378124334673,1.0893817314730316,-8485.253480907708,4227.086398284119,1.5810153637654074e6,1.763171776946421e7
-0.004619984968759212,0.543557694804145,0.0003731047086039856,29.07057441316635,1.2618013617680874,-11059.602943867272,4864.556564436802,-1.6398844397086425e7,2.0600161406083167e7
-0.004629984953134221,0.5441130055554237,0.00036927349298935045,29.59718397010767,1.3909299561673405,-8739.540099238864,5673.462405632116,1.2560120547917407e7,2.7618308179315865e7
-0.00463998493750923,0.5435945295382069,0.00036525272078767487,28.446975787962923,1.2770434504994284,4503.007935917305,4924.173977813344,2.674952145523455e6,2.070925210480374e7
-0.0046499849218842385,0.5444794661555422,0.0003731041632849315,30.585659790560705,1.3374449216859665,-12167.326449836404,6012.597612160352,164689.4000920342,2.987827469126902e7
-0.004659984906259247,0.5442034134680498,0.0003514077681854005,26.743126226233276,1.0921573592399507,-2757.650973442658,3991.355518868869,-4.3698865915410265e7,1.6484742859338148e7
-0.004669984890634256,0.5453900066240388,0.0003413041298299873,25.999819813825468,1.156553564131364,-4466.741843177198,4573.321806649816,-7.664635905397003e6,1.995397728867244e7
-0.004679984875009265,0.5449069457378531,0.0003440048670871463,26.463476633815095,1.167953907647409,-2465.204563534578,4111.39964845927,-1.1522105793705966e7,1.6043194967931116e7
-0.004689984859384273,0.5452948970163214,0.0003517166145478869,27.549051026780113,1.2488317307639027,-12956.777387472699,5630.968759521629,1.5776228073441632e7,3.1689449668684587e7
-0.004699984843759282,0.5453101187063505,0.00036342542135001945,28.626027047860493,1.2340981504054929,-7020.119568360685,5268.29184757263,-2.016893286770343e7,2.5871194641919862e7
-0.004709984828134291,0.5461102717153293,0.0003518165996509684,26.230997938480005,1.205488374923475,-6373.122405085517,4466.275184232694,1.533424566870106e7,1.725123168781123e7
-0.004719984812509299,0.5464837251097769,0.00036382412150149366,28.06017096334929,1.2537002322540718,-13588.723045698149,4596.13863791406,-1.725637470537587e7,2.126529091020072e7
-0.004729984796884308,0.5470863673369459,0.000358200259121865,28.422664363848742,1.3102748368274366,-5223.207789802216,6997.246202305398,4.319007388604362e7,4.6000643710859865e7
-0.004739984781259317,0.5469099195696432,0.00033773231928106137,25.848650858787256,1.231392637827982,-327.7312281488636,5348.140211259404,4.155374857569135e7,2.4250336372807313e7
-0.0047499847656343255,0.5471307367118243,0.0003561251098053306,27.05754790382384,1.1520292138953734,1231.5923798808797,4540.925301938653,-2.53261354314185e7,1.9231375292055976e7
-0.004759984750009334,0.5476866101676723,0.0003545580729881509,25.978432722927217,1.1474535119618683,5929.483635392075,4649.027379252948,5.888251738764101e6,1.89258526064585e7
-0.004769984734384343,0.5472075142935213,0.00035726631276494656,27.879173073525333,1.2714126643085515,-2921.751846906765,5045.547342460597,1.2113067943932792e7,2.2426508462613802e7
-0.004779984718759352,0.5481165675267997,0.00035962290512918805,26.797816081844022,1.153802712298055,802.0491453290563,4935.401670108434,-5.317450941911631e6,2.1910585184893128e7
-0.00478998470313436,0.5487183728987678,0.00036777788692605155,28.185807551772672,1.2207379854350713,-4638.170848863054,4704.644096027389,-1.4630457349823339e7,2.0252330584827468e7
-0.004799984687509369,0.5487038419884801,0.0003524130102761504,27.026740349481404,1.183616275269182,51.69095132999939,4621.016813841174,-1.752271535402731e7,2.052399895345173e7
-0.004809984671884378,0.5483928213484256,0.00035590328663940554,27.722597730768033,1.1371794506931627,-6002.058859349706,4123.30136680323,-3.399546806529717e7,1.7535538758989416e7
-0.0048199846562593865,0.5486641510969046,0.0003530522485049309,25.726463571074547,1.201718778015278,-3484.8668330471114,5695.37164330318,2.8610176279793933e7,3.2996042221778713e7
-0.004829984640634395,0.5495408292544685,0.00035530699498174977,27.87768051865283,1.1466524077315068,-7652.881826053039,4692.922861175821,-3.1837896482603397e7,2.269834815814989e7
-0.004839984625009404,0.5500687037446721,0.0003590559184027546,28.9683307632098,1.278348938036728,1287.7360628786325,5408.66446174262,5.059029770400786e6,2.3897802285279408e7
-0.004849984609384413,0.5490652089021922,0.00034868559812135697,26.499772842669945,1.12386240609241,-6960.052400596992,4891.473274774312,383611.79631532694,2.0938102654222373e7
-0.004859984593759421,0.5500757962342873,0.00035265108922735537,27.097460520700533,1.1817435696763574,-11355.47857743275,4763.4488585805675,-1.4547428205084952e7,2.4887849277596343e7
-0.00486998457813443,0.5500217371728823,0.0003598007941010075,27.566667427473313,1.1810789882287678,-4267.162103256829,4892.464966327825,-2.4304013819372885e7,2.179601635467041e7
-0.004879984562509439,0.5504608025748807,0.0003297913417817308,25.27730209807018,1.1414511696108949,70.04356623424165,4435.754419101359,-2.238578318594851e6,1.880743417408304e7
-0.0048899845468844474,0.5508891019902855,0.00035428087232896124,26.26175524030407,1.2017266856268922,-5011.659641256909,4873.893247786866,8.008403373090786e6,2.1075039377015676e7
-0.004899984531259456,0.5515178163761596,0.00034369552193322936,25.709678881227735,1.1544623944224475,1165.4488498459111,4473.474272103722,-1.2049102294406755e7,2.1021672240709793e7
-0.004909984515634465,0.5516468986281295,0.00036016866001993233,27.00991176873928,1.1957726195997829,-6564.903347855855,4998.931953243633,-5.681203269495177e6,2.056359226779169e7
-0.004919984500009474,0.5509272099451578,0.0003502999036085611,26.62070305485066,1.1729861937640849,-2571.2133172202193,5601.699360140397,2.2715966474366456e7,2.818788647645275e7
-0.004929984484384482,0.5520348666694682,0.00034714753668293823,26.092314757153126,1.1232805834393682,-3514.969941968803,4116.4844404569785,-1.3805361401041573e7,1.6890755739066515e7
-0.004939984468759491,0.5523806376143815,0.00033810282970279313,25.884319027569493,1.1691121933932405,-3810.7650787776165,5048.73354291905,1.7638202492977943e7,1.937989371777874e7
-0.0049499844531345,0.552453556037734,0.0003464462899040072,27.553953981123797,1.3011749535679564,-13964.410491637344,5632.410528704177,5.173344023854501e7,2.4085063299942594e7
-0.004959984437509508,0.5528126225584717,0.0003537019306856026,25.19614370963117,1.1593335097205062,-3013.135954025443,4846.34788469374,2.181883628989555e7,2.5262661165954098e7
-0.004969984421884517,0.5525153454642678,0.00034216877243480964,25.20762354872778,1.230960767599766,-3738.9125935442676,6303.650496936055,5.434121088544565e7,3.876790877222664e7
-0.004979984406259526,0.5530029276301612,0.0003366309487002394,24.57833980595468,1.0742035418933957,-4330.725363631762,4456.585681136294,3.5244972889552694e6,1.6966296760537107e7
-0.0049899843906345345,0.5534024480589673,0.0003596364393346628,26.699793188752707,1.1921842433401115,5808.76948272142,5768.26508138548,1.3412226607274348e7,3.206581158534804e7
-0.004999984375009543,0.5535268209741373,0.00034798887783130784,24.768459228218795,1.1071870931132768,-3957.6858717100445,4328.018820326829,-3.6001150184607683e6,1.6586798435312975e7


==> anc/Figure-5/d3_L126_rJ0.31.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.554025919431122,0.00033672890659283624,25.584944833742764,1.1077495227986442,-9382.451947734115,4291.89188038891,-1.732111964243227e7,1.9143060230534207e7
0.004989999812096357,-0.5536075112483814,0.0003366571029967856,25.527048204016822,1.1021968463371437,-128.7792837618961,4183.959419686848,-1.316162056769238e7,1.733328701746713e7
0.004979999735951424,-0.5528900290725869,0.0003565649030499134,27.464421309680542,1.1925311297123469,4932.944837159375,5792.2432760244765,4.320855015972001e6,3.363345266053002e7
0.00496999965980649,-0.5527453928813338,0.00034144201269133606,25.918549140760458,1.025506293447673,7740.7196695465955,3634.7051626208327,-5.2307509686739855e7,1.4641763627099907e7
0.0049600000493228436,-0.5527742186494871,0.00034524765544083753,24.78370317428964,1.209892541415658,957.1045071281897,5190.372207238821,4.580431497179254e7,2.612016230732315e7
0.00494999997317791,-0.5530976069009048,0.0003286797036953827,24.565332341399085,1.0495574543675164,-1289.031900397455,3922.1196314314643,-1.8540347922008824e7,1.4418631610398721e7
0.004939999897032976,-0.5523250840471592,0.00034018338869591934,26.695364283551932,1.0980679356745309,2423.268830739737,4427.828828631645,-3.0938216486760072e7,1.6571457140855394e7
0.0049299998208880424,-0.5515311143319123,0.00036945464894926115,28.279975493317,1.2729465079355675,13195.119921351265,6868.360371168381,1.5921613231358765e7,5.077373985562813e7
0.004919999744743109,-0.5512872283475008,0.0003450476300143445,25.353529318300087,1.1085005872952367,-5546.7967503277005,4504.231063093626,-2.1739975738310856e6,1.9485951815646954e7
0.004909999668598175,-0.5515403185255127,0.0003581552928977509,27.230238024763974,1.2045736839278323,10568.507240247365,5682.352516858883,-9.52889638859822e6,3.408588212552057e7
0.004900000058114529,-0.5509129554327228,0.00035522554115434993,28.017998789219874,1.256085503436653,8351.374073431587,5019.467667218812,-9.17926162818168e6,2.1692525339455817e7
0.004889999981969595,-0.5506210065903142,0.0003506882985984396,27.57665660355758,1.2038020904509708,5853.164815101538,5523.59974328261,3.347542456764906e6,2.6673322847591937e7
0.004879999905824661,-0.5505423221116653,0.00035416256300974716,27.157355574823722,1.1708127352419204,2049.8807959754445,4632.3662735247,-8.0810163307214305e6,1.9152912203163486e7
0.0048699998296797276,-0.5510106644200278,0.00035722837320716083,27.311347792038994,1.2117912780212245,4734.758120719673,4430.1727491587835,-1.4384924295883594e7,1.915867668785351e7
0.004859999753534794,-0.5503678406290128,0.0003489600402935511,27.289010197128242,1.1921265723390215,12331.95417080978,5284.329486779044,-1.71574126302177e7,2.655452961040864e7
0.00484999967738986,-0.5498804141674772,0.0003364103068735512,27.959651249985395,1.260806672812656,2859.016180105252,5154.29777240379,-6.55343324729095e6,2.9209344578138195e7
0.004840000066906214,-0.5494848768121446,0.0003530677942549494,26.054567927732894,1.170216613414124,3042.3517061018647,4625.634878038227,8.144692163517013e6,2.1981789713201065e7
0.00482999999076128,-0.5491306213593343,0.00034549641121326617,26.610147535437104,1.1308947268968341,1460.758317201822,4527.365032822105,-1.8141749826534614e7,1.8393834208356198e7
0.004819999914616346,-0.5493000517389155,0.0003553811561144336,26.527675161286048,1.212530234954275,8271.179585200807,6069.247578846057,6.707068606212411e6,4.11435458665558e7
0.004809999838471413,-0.5485359186799033,0.00033023080868146244,26.375151015117,1.1353727517829038,6266.781895132714,4384.506412338899,-1.7904827291603535e7,1.927853822950659e7
0.004799999762326479,-0.5485399417642038,0.0003521856590312879,27.085692415227342,1.2839985896710813,6063.803570462489,6448.8382822694,3.3527272673700076e7,3.998591102891619e7
0.004789999686181545,-0.5487034551521647,0.0003563664681593809,27.5810759111448,1.2306020310832013,-155.87156747968467,5131.299810405236,1.0910298456152046e7,2.430589287305569e7
0.004780000075697899,-0.5485621397887007,0.00035107655824631557,27.85779248524679,1.2222077860560294,-1067.7909648777327,4486.111392641611,-2.2268900652270433e7,2.0590498010500036e7
0.004769999999552965,-0.5476287474263226,0.0003654850472241427,28.238136395734042,1.2991433582825915,13027.824441644265,5856.375628496042,2.942919061755307e7,2.937172940006254e7
0.0047599999234080315,-0.5478048478795099,0.00035587205256033106,29.43938008490344,1.2952534538344074,5938.757136976719,5809.487899290388,7.125025600465743e6,2.9626606147583626e7
0.004749999847263098,-0.5477384324442828,0.00035510254036602606,25.83742893367276,1.1017215662093163,-10496.203934471452,3951.195717313764,-2.950841686661861e7,1.4778696220677426e7
0.004739999771118164,-0.5470505262314691,0.00034941071095078227,26.78552812574461,1.1156950816466173,-416.20631961651003,3952.341090548165,-4.5730338418933704e7,1.5594712128340311e7
0.00472999969497323,-0.5461129922461114,0.00035347788121413274,27.663165465718315,1.2725133054938136,-4582.438259550445,5925.2364308747365,3.541900679345335e7,3.820954531575459e7
0.004720000084489584,-0.5463274442557012,0.00035991569382622053,29.53965828295912,1.226382340141249,8166.587201087495,4635.807514364405,-5.345089020884135e7,1.9982850160693303e7
0.00471000000834465,-0.5461280628451496,0.0003541272789736663,28.38411332654234,1.179087182269946,6130.424823829084,4131.998007911808,-4.5885489251224004e7,1.6926047185681872e7
0.004699999932199717,-0.5458858374211122,0.00034855348213972103,28.650432784453066,1.3114609415832927,2951.92938279116,5971.713329889464,5.623060334641045e6,3.09407209727405e7
0.004689999856054783,-0.5454750086195418,0.00035210553097092263,27.14835173108109,1.2020433627686475,8170.478043606231,4779.691986624105,-3.002974155554878e6,2.049048772740134e7
0.004679999779909849,-0.545129480052623,0.0003534993115662532,27.373312413842317,1.2639761326971406,6486.386645276592,5596.25994802606,3.622849072280551e7,2.7377230823524352e7
0.0046699997037649155,-0.5447543943523778,0.0003662807205585034,28.911511582525915,1.3247713953260252,6874.830845214442,5853.346070405702,2.1284214500621796e7,2.501561865264806e7
0.004660000093281269,-0.5441952487210511,0.000343674099039419,26.506033193419203,1.0735453461727498,3194.1067990068573,3942.395649893035,-2.9309695601223633e7,1.5239672357052386e7
0.004650000017136335,-0.544120959153981,0.0003461714751408546,26.344849031291123,1.2406727804057556,7913.717587117215,4762.1365571407505,1.1183190524158837e7,1.9495787219267715e7
0.004639999940991402,-0.544356303999899,0.0003621377987221154,28.469357621177764,1.2149713656409764,895.5518596736669,4714.613837094033,-3.176024837494577e7,2.0453217539390884e7
0.004629999864846468,-0.5442829581322148,0.0003644424656469038,28.231054730046072,1.172242403134103,884.6121549493876,4600.5338248406,-1.354714898583423e7,1.7115245472140934e7
0.004619999788701534,-0.543736933604232,0.00035551615086610813,26.535657391487362,1.0744044054296835,-1561.5754273155421,3812.3356292022418,-4.603878945504467e7,1.5706034407962514e7
0.004609999712556601,-0.5437090370285441,0.00036142139430997183,28.793099749469047,1.326158688469963,1769.0265315397792,6661.889687998492,3.341606059747354e7,4.410639402099418e7
0.004600000102072954,-0.5427572102127597,0.00036791144661647124,29.001033531957887,1.245080162475626,2052.9169268228898,4754.602237891798,-2.9792500865785748e7,2.0149713351367697e7
0.0045900000259280205,-0.5425156162762432,0.00034868700955251755,27.85980808654818,1.3960796805330022,-4626.37561482516,6149.036999942469,6.4534215149872944e7,2.7238210584764194e7
0.004579999949783087,-0.5426373955178424,0.0003521446442181828,27.646853625354062,1.172710509934517,2346.47660328609,5075.3178514070605,-1.314841165037109e7,2.20397964811396e7
0.004569999873638153,-0.5425121592814685,0.000348516797739722,25.523982108138842,1.131333337787485,1943.9540364590791,4174.396830892348,-1.1727149910645736e7,1.7902454071520142e7
0.004559999797493219,-0.5418711548265419,0.0003621345706857552,28.659495216682117,1.264053222702383,10065.605478443387,5476.490686104447,7.749835281716039e6,2.8529462526882436e7
0.004549999721348286,-0.5416536830019322,0.0003533414870629821,29.54896575246275,1.2620247258613724,10028.095732504678,6004.564372024218,-1.120771027408272e6,2.73828488631162e7
0.004540000110864639,-0.5412474761951598,0.0003346211312815851,27.71703975486491,1.2072822942629227,1163.2256994304703,5023.401883128119,7.803557621781273e6,2.2965431525205493e7
0.004530000034719706,-0.5410414326944155,0.0003631110342764011,28.495331972523054,1.23998000526039,7528.592469645603,5185.109197822477,-762783.5297744848,2.442081259747677e7
0.004519999958574772,-0.5407352905740263,0.0003768833024344809,29.377438067711193,1.4165257163951541,9234.118124609415,6120.686553382659,4.383678270001177e7,2.8892354207406186e7
0.004509999882429838,-0.5404338974525744,0.00036622169039338007,30.079627248958786,1.3100807150609999,650.7256340309059,5631.247047921135,4.670292329837679e6,2.720186118347646e7
0.0044999998062849045,-0.5404411533310195,0.00035169219761079824,28.91351211463197,1.2172872747607792,6368.0321693801025,4958.644404541841,-5.292104429848409e6,2.0297804096937034e7
0.004489999730139971,-0.53961221518612,0.0003625996572128711,28.323384543803225,1.1286025646515068,-316.0339505149074,4174.132471413724,-6.813134962840304e7,1.8359556032171994e7
0.004480000119656324,-0.5391220890566765,0.00036645870794141893,29.46379194376064,1.326263613048615,11555.513269538369,5381.378450187141,1.0570995151498681e7,2.518549139383168e7
0.004470000043511391,-0.5393393655875698,0.0003603615774325474,29.175331184007288,1.3008549379215935,11424.220114206322,4701.407759403969,-1.7414941957751803e7,1.889874697048568e7
0.004459999967366457,-0.5391010253089189,0.0003555265253148321,28.062027996030963,1.2552473749818567,4135.476352977461,5067.57979854006,8.997096677438783e6,2.341728301378618e7
0.004449999891221523,-0.5386149853016832,0.0003493263422187569,28.030104743130906,1.185080019468365,3105.1984339386604,4635.150053337033,-2.7273091204576455e7,2.235075658963007e7
0.00443999981507659,-0.5389376960202935,0.00037582974870175765,28.29733401061491,1.2428216193939075,1590.200015464756,4748.120017879409,-1.0403579909869347e7,1.982233203320869e7
0.004429999738931656,-0.5385003520663595,0.00035277739348680084,28.619881993021245,1.34952515910363,6352.309056917823,5772.879361232372,1.8168874584434852e7,2.4221027386944875e7
0.004419999662786722,-0.5376405607999477,0.000364944390849855,30.335108284885834,1.3478795050400796,12787.495597463098,6030.711724373686,1.43587489891224e7,2.931180340433548e7
0.004410000052303076,-0.5373624841899145,0.00036716793723179305,30.30354811143648,1.3515199710130352,10312.227847287139,5874.116024904275,177362.27596388772,2.7686501105880514e7
0.004399999976158142,-0.5379296373300604,0.0003501823078511424,28.296029230425052,1.3406298725548413,-2071.204713746143,6452.252885929317,3.8422043340567425e7,3.595178582500038e7
0.004389999900013208,-0.5378513382709643,0.0003706348813605057,30.918793355596204,1.350052521307549,14818.03855593413,6735.29883317339,2.1171095587362302e6,3.645075995689659e7
0.004379999823868275,-0.5362762644450413,0.0003684421477307991,28.89395099627143,1.3475870077318597,5277.826818018049,6374.772935275026,4.36855279937934e7,3.0679168403446645e7
0.004369999747723341,-0.536038808095851,0.00036505115910011044,29.626075775280352,1.3417217387760554,4846.15703101451,5019.340279508713,536396.4748931283,2.594169640448688e7
0.004359999671578407,-0.5358634789205389,0.00034813022231215376,27.875010232105556,1.254249770175369,10263.84573624717,5147.6132902600675,1.470661366309657e7,2.4601023385293737e7
0.004350000061094761,-0.5352210226167518,0.00034971440209041825,28.493947197162015,1.3855724904126387,18177.874705441645,7813.428487075935,8.268735399339904e7,6.1258064616377845e7
0.004339999984949827,-0.535782318745274,0.00037932473100489263,30.538113423092497,1.2888880216063088,-1339.7365963051452,4932.510493433934,-6.379992386176433e7,2.2532374214977723e7
0.0043299999088048935,-0.5354789637043723,0.0003734544321296099,31.134722958764716,1.3989506716897429,7524.997517125143,5740.97541472923,2.545718278763269e7,2.35165864451225e7
0.00431999983265996,-0.5350409017064085,0.0003639373890021795,30.143707807492405,1.3464037186512816,7180.984251015141,5606.469134990328,7.440021549476292e6,2.3752611029961415e7
0.004309999756515026,-0.5352557002921822,0.00038170404422629316,30.627849254656166,1.295775720779528,-2914.83584143261,5486.970706367816,-3.2371391483234115e7,2.3905565771741297e7
0.004299999680370092,-0.5341706929904176,0.0003640075282793187,28.008706829597525,1.1706919140677126,2016.4764667635047,4047.4295582264344,-4.5227900062671736e7,1.7402038782774843e7
0.004290000069886446,-0.5336341239747999,0.00036087543815617966,28.482060794175123,1.3389163942336901,7213.473995379415,5300.701567014014,1.7050338912564624e7,2.4159626711409245e7
0.004279999993741512,-0.533865131442406,0.0003556471627528474,28.468781429278724,1.2427756018508251,7785.663084706835,5180.334206932959,-1.4135566287825402e7,2.2246773139211066e7
0.004269999917596579,-0.5334538955314784,0.0003597391813101164,28.57224183036432,1.2240647003560416,-3066.7744222211836,5069.255358638915,-1.3034539821004026e7,2.5792471867922194e7
0.004259999841451645,-0.5328494573628705,0.0003608040270225087,29.77721721962935,1.3125785448473175,8113.700306356263,5114.442108390203,-4.727043033822333e6,2.1688313488990102e7
0.004249999765306711,-0.5331410349879298,0.00035887811162637804,27.86406382618433,1.1849704196144342,11499.102500990339,4665.240765415503,-2.9852643342112172e7,2.0047633308904395e7
0.0042399996891617775,-0.5326063226872647,0.00038811121988679086,32.616175609165964,1.4413269856200173,-969.6710657339598,5794.626195447396,-3.83453861425218e7,2.2545783579256356e7
0.004230000078678131,-0.5325621171446692,0.0003706680196826892,29.020946142476433,1.2731949939536564,3946.7066804880087,5265.497055827,-1.1064253974924114e7,2.4156489230494816e7
0.004220000002533197,-0.5321779628721998,0.00038050667294115974,30.43097727410074,1.3734521459101432,4538.117830552038,5919.628256150857,-5.855353787939571e6,2.8664851830113504e7
0.004209999926388264,-0.5321233878729982,0.00035751916057558814,29.401239403880652,1.2710270255743046,-1317.4106717316383,4738.032588058404,-3.863192884702093e7,2.0104329743486933e7
0.00419999985024333,-0.5305860122900631,0.00036565184432574835,30.26561208557309,1.3440768896165134,10534.541770550999,5896.41808949514,-8.78715239580374e6,2.7069968962220676e7
0.004189999774098396,-0.5313660465092398,0.00037980895145477915,31.006845023767458,1.3528321707371471,5653.499166036439,5629.457230516689,-3.0976414481198378e7,2.5047273481347166e7
0.004179999697953463,-0.5308862063921697,0.0004025303349786141,33.33773526990174,1.4785143195933224,10858.304167884216,7015.185746999065,1.3644243140113989e7,3.1747358069511265e7
0.004170000087469816,-0.5300811802130775,0.00038520820734413134,31.693686858652747,1.4452693438409379,1153.3248687571152,6707.425989021602,2.3044342041066617e7,3.4083127330502324e7
0.0041600000113248825,-0.5298523013661907,0.00035842451252215317,28.81689351218626,1.2773847772709,-330.2081401346035,5398.901251601189,-8.595260946582017e6,2.916166284740439e7
0.004149999935179949,-0.5292412580254313,0.0003717894955000132,30.86307442142761,1.2972875582854513,12191.100826714899,6165.487228206258,-2.8527895194406264e7,3.471695538987861e7
0.004139999859035015,-0.5296462883790664,0.0003663954721591422,28.957500550229117,1.296931640045182,660.6994855459042,6134.347867573735,1.7043639293006256e7,3.2011912672695912e7
0.004129999782890081,-0.5298857468230417,0.00038259889944968075,31.200108686141775,1.3718573972065202,2395.935257452208,6126.107143816227,-1.5572076774097933e7,3.086029691073567e7
0.004119999706745148,-0.5290304509054695,0.00036941815465817835,29.78876734465488,1.35743841320485,-5365.319583305904,6129.176586593224,2.47422544294006e7,2.883968420890793e7
0.004110000096261501,-0.5285046712938929,0.00037946972601490424,31.896311580872993,1.472460053706388,6665.960022491006,6847.978935711225,4.793986596882797e7,3.6613910233944625e7
0.004100000020116568,-0.5286436985336477,0.0003608130262841172,30.591080701763797,1.3552477364850277,7193.578493542255,5857.266970370923,4.521207687260023e6,2.564337353650447e7
0.004089999943971634,-0.5276536933907191,0.0003688722975473242,30.522107441898683,1.3371635058495734,890.256308937769,5597.839456522165,-2.4905656652854435e7,2.2961108711413518e7
0.0040799998678267,-0.527658923901472,0.0003861669941495479,30.70194203108091,1.3464244899696793,13594.945423559651,6403.50250272565,3.302420451854998e6,3.1545810317957744e7
0.0040699997916817665,-0.5273034765629855,0.0003668579943602148,27.662766032477982,1.331146471180598,15283.768902854186,6032.048196582663,2.7113019507784426e7,3.1089625347089887e7
0.004059999715536833,-0.5275633032308833,0.00036075641644935476,30.12645040995392,1.2700963769672278,5783.309792641763,5000.923386566736,-3.444935285173347e7,2.033704102596661e7
0.004050000105053186,-0.5270669566615251,0.00037261686526084955,30.95572180208376,1.2922336155560752,6968.276350490108,5153.819330729797,-4.0817295438416645e7,2.2853053167968296e7
0.004040000028908253,-0.5259875462179189,0.00036761449284922974,29.20163777471868,1.226858674332047,1574.209942306784,5165.985295647024,-2.0028893701969948e7,2.5696576689896088e7
0.004029999952763319,-0.5260924973060319,0.00041324758344074786,32.79653369072269,1.5839734002442503,14436.295154166202,7648.919324813646,7.068627490924479e7,4.485890658311466e7
0.004019999876618385,-0.5261843393218005,0.0003790366802402173,30.303464368536602,1.2968603411812876,-4986.490991390695,5218.140267354575,-3.371105722756375e7,2.2524093617251426e7
0.004009999800473452,-0.5259333993764304,0.00036505171602950855,29.354639896795025,1.2476683442636392,4808.8036235296395,4994.791605767981,-4.253390418700295e7,2.3062936260036584e7
0.003999999724328518,-0.5251244588795525,0.00039301133451830343,31.16378353143824,1.376378478329096,6608.273906086255,5939.614789193806,1.8818887689721952e6,2.9653113371242773e7
0.0039900001138448715,-0.5250131902224093,0.0003854658022187866,32.509642035618626,1.5677912562020586,10415.745220443898,8826.845275377606,7.27970018233553e7,5.4087764649533264e7
0.003980000037699938,-0.5245876008250925,0.0003753502862695851,32.48003294205921,1.35989655498018,-4166.247999007603,5943.366513715514,-2.7537123305597723e7,2.5921874864893947e7
0.003969999961555004,-0.5245175299434922,0.00037427992603626263,32.650399601844725,1.4029810408830647,13542.320159900239,6456.338601833041,-2.869521190068003e7,3.894532927257156e7
0.00395999988541007,-0.5241574035640224,0.00037948105580305584,32.03684858219669,1.4448209811583894,2708.254878494696,6643.062659305619,7.857792314051435e6,3.382561114622177e7
0.003949999809265137,-0.5239006244159246,0.0003647982263970502,28.851132357808982,1.3613015099830492,4466.932494992406,6178.618615211017,4.625500711075692e7,2.825560236586292e7
0.003939999733120203,-0.5243354017479287,0.0003962722958504222,35.01188617539497,1.6105883646804215,19402.902589427256,7813.214477427458,4.336330553190895e7,3.919466474916178e7
0.003930000122636557,-0.523519417554402,0.0003807288388842177,31.845835674858673,1.6219063803772589,2274.286837975253,8011.9287541692365,7.488541294048057e7,4.709699970518726e7
0.003920000046491623,-0.5226629869805183,0.0003787158875470144,32.03401223301735,1.4416693850644542,3117.6226591613563,6443.58459353453,1.6914103754363347e7,2.8408370237276256e7
0.003909999970346689,-0.5228127585584007,0.0003732020114510447,30.071487451812377,1.3598706623445045,12808.788765819698,6253.821249386622,3.3784622382231667e6,2.9363366707817197e7
0.0038999998942017555,-0.5220556902449752,0.0003707509810874236,32.204830281022396,1.4376654077568558,8718.982931453911,6352.747399494004,-1.7341693200216994e6,2.6591493775199573e7
0.003889999818056822,-0.5217509708196157,0.00039396068408511256,32.745388477122226,1.4261411787887024,6560.235610785674,7606.325427459653,1.1666602500464167e7,4.748412999431274e7
0.0038799999747425318,-0.5213087878420484,0.0003808287091571594,32.23631931544002,1.2548367750490252,3462.978898805887,4978.070378749751,-6.269115931178363e7,2.2688190974011388e7
0.003869999898597598,-0.5212313099220628,0.00037426125807893835,31.136107717216387,1.3305117687907229,5193.58581866383,5563.893158410361,-3.3038287581899587e7,2.315875487656056e7
0.0038599998224526644,-0.520731063070678,0.00039425527589454553,33.64192369923226,1.420044763922632,-6421.787116212736,6181.836364398949,-4.3497280579368465e7,2.8006584229781028e7
0.0038499999791383743,-0.5207779672864126,0.00038393361775302423,30.479884213820533,1.3468907323187533,-642.5178715366839,5357.246381089168,-1.5857030278536452e7,2.373266352507119e7
0.0038399999029934406,-0.5211112316960643,0.0003776733741784472,31.428117895518398,1.350475939844919,-3173.3096821978393,6496.517764649369,8.534588501642205e6,3.6663631390292704e7
0.003829999826848507,-0.5203341567438038,0.0004234226062555238,34.61457147655251,1.5151653109671537,10192.716248495719,6513.040857882643,-3.382100360185809e7,3.1410078673277646e7
0.003819999983534217,-0.5185392424309102,0.0003846570761498332,33.21603041455558,1.4080234480689664,4767.344903510618,5640.920622092432,-4.4060394848987944e7,2.7332057075459152e7
0.003809999907389283,-0.5187166963537747,0.00037176600561166005,31.325518717736347,1.3881041394499753,-5066.205888922471,5302.923307904304,-2.1302834813803956e7,2.4141548515032716e7
0.0037999998312443495,-0.5200731970532506,0.0003794710250076528,32.364877511286686,1.4251738119507753,4982.142420074315,6061.024453077777,-4.828778756146492e6,2.504315393611885e7
0.0037899999879300594,-0.5191175725070353,0.00037359550486179663,33.45279345076356,1.5389539487685806,6959.602494437098,7784.555641330788,3.0360264974084225e7,4.673530199680324e7
0.0037799999117851257,-0.5184570439358358,0.00038811586497956244,31.898979702626047,1.3827972520164291,4287.954107468418,6062.477259387396,-1.1337449138792658e7,3.07995903292457e7
0.003769999835640192,-0.5176904110683826,0.0003877947369714232,32.55164981266452,1.4242165677551044,-1019.7165613245941,5887.971276325513,-2.761444308645008e7,2.771760292425625e7
0.003759999992325902,-0.5173064405916666,0.0003962344755847899,34.991496968756685,1.497240302818604,-2764.452901243384,6863.71726171223,-3.5494213272187866e7,3.312163731055889e7
0.0037499999161809683,-0.5170138964575308,0.0003910997377851863,33.401166623021375,1.5886585659568517,503.41806703277445,8115.418755485494,4.4649803384590834e7,4.661084013143953e7
0.0037399998400360346,-0.5166932948437462,0.00039468141194677576,32.84264959906539,1.477064210260665,-2524.2174257629176,6719.400124817771,2.894420416373739e7,2.891798391088336e7
0.0037299999967217445,-0.5159251209062641,0.00037729543490945755,32.335097888735525,1.3663506550116715,10679.646363772703,5315.778407407713,-4.290962592589849e7,2.4797588241794333e7
0.003719999920576811,-0.5156059581760782,0.0003983576950373151,33.165153331287044,1.4643416223181978,2663.6572406848563,5977.71905699498,5.536691884466586e6,2.4929197206445336e7
0.003709999844431877,-0.5160383472056128,0.0003969985375835642,34.905802641293995,1.5036953697727409,11148.058045794385,7841.546238961374,3.997882390358254e6,5.098988633122609e7
0.003700000001117587,-0.5156622780853649,0.0003793138468135533,33.84758172178235,1.4467212394691504,1628.8719993823988,6290.89556382724,-3.5023166549615495e7,2.826683031636839e7
0.0036899999249726534,-0.5147749111527519,0.00038885157233005293,32.77559948940002,1.5370361216296708,23142.15905487107,8185.422811425511,8.251165620100676e7,5.3654574752485946e7
0.0036799998488277197,-0.5154973292592622,0.0003682663134260137,31.30189833304968,1.4170151556747723,5213.146833609985,6251.191472568673,2.402982601735354e7,2.9982219315844953e7
0.0036700000055134296,-0.5141397992029961,0.00039689733787962955,34.60325913866299,1.5701192072362449,12062.327192698052,7616.394980135791,2.125160924364583e7,4.252412623428242e7
0.003659999929368496,-0.5142804837228614,0.0003965982774504589,35.08802239822438,1.5295600168569137,-2458.571915534384,7585.57238482031,226006.28331038338,4.3108529894128166e7
0.0036499998532235622,-0.5133886164562428,0.0003788377774277825,31.745535564918267,1.4038162955955606,-2149.258290699416,6642.631873677504,1.145217901193856e7,3.2004999327283278e7
0.0036399997770786285,-0.5132974726275715,0.00038183030463530987,32.97894477520334,1.4915413814835439,6544.702904744966,7141.805051883673,1.2059380750824576e7,3.452833967052665e7
0.0036299999337643385,-0.5135879996614531,0.00036773176306581355,32.11746639729587,1.3942466305526426,6238.2001969670055,5961.047472830236,-8.597877868030537e6,2.6131441505039282e7
0.003619999857619405,-0.5127651350286906,0.00035682015094045674,32.26885411621185,1.4429720438951488,5114.566470936617,6173.404582324978,-1.6021959688491512e7,3.0932162495799404e7
0.003609999781474471,-0.5129356472778891,0.0003817705058436278,32.88252464692388,1.4375549102562115,6064.528551879321,6072.164128584693,-2.1611376144335862e7,2.760634872565428e7
0.003599999938160181,-0.5123160931965104,0.0003951063239449719,33.133101561681656,1.4142549868041017,-11185.969837709585,5540.531618604907,-3.64864799664188e7,2.3474321378147244e7
0.0035899998620152473,-0.5122980271671258,0.0003886588905682421,33.14245412928701,1.4895368365208974,1180.7178040652336,7347.110991366422,4.6218451343804546e7,3.744198987607189e7
0.0035799997858703136,-0.5119707337043364,0.0004046804638749577,35.77223301633579,1.5843467994096108,11545.864517176375,6650.784222848955,-1.9074201354965102e7,3.2152251181526877e7
0.0035699999425560236,-0.5120657401890203,0.00042149083049486245,35.87999955807805,1.4533364551611732,3334.643696467122,6761.639891795999,-6.58497212884032e7,3.711801872862993e7
0.00355999986641109,-0.5116277769806329,0.00038444315043686185,33.67072892648443,1.4564893301736592,7849.883574696354,6131.913909764863,-3.9739307261108056e7,2.9478861058827728e7
0.003549999790266156,-0.5102713926112338,0.00037661895548686677,30.390516662033242,1.4575914294867922,9419.899685330549,5806.075094629416,2.563751809861221e7,2.9030152505040303e7
0.003539999946951866,-0.5108948270503315,0.0003649950402916599,31.230554268279747,1.2968393831267169,1236.2810504025167,4821.552764585448,-5.842199602714504e7,2.2203039728919413e7
0.0035299998708069324,-0.5100969352664543,0.0004064175393972462,35.159193259142775,1.6008523535894146,17758.542656181125,7216.580969829923,1.6530178987752695e6,3.769519723659942e7
0.0035199997946619987,-0.5088955767994631,0.00039129674723352794,34.73109342072166,1.457203081124085,661.1472169007378,6322.445033205091,-4.9609937608870015e7,3.405801773036092e7
0.0035099999513477087,-0.5093526367980521,0.00040680536124929187,36.754174283072366,1.5720930046493562,-279.1741116796868,6686.786941866906,-3.939843847533851e7,3.0782362508508936e7
0.003499999875202775,-0.5093032721663476,0.00040396455049965913,35.37890191790543,1.718914568271467,29357.366355213388,8074.083284567814,3.6908962196592584e7,4.0652936818101674e7
0.0034899997990578413,-0.5082433239904349,0.0003869745142927959,33.511480536694776,1.5249631555608476,-3564.345198068116,7189.08172163798,1.060373544294631e7,3.3514864276469663e7
0.0034799999557435513,-0.5086041271737195,0.00039838668953865727,33.44496076746981,1.472033159696942,2146.420518175002,6598.1718550188025,-4.4057067988383705e6,3.6494210804797105e7
0.0034699998795986176,-0.5075871342155152,0.0004146860464306805,36.55090996327683,1.5721727197214457,7486.705624523869,7451.484430774582,-3.090323459521849e7,3.8514824870462924e7
0.003459999803453684,-0.5077252504011267,0.000403862228638041,34.805580167095385,1.425730284391497,5600.822363032138,6750.591332418143,-4.497826620173394e7,3.5212913381005876e7
0.003449999960139394,-0.5079318521103123,0.0004007902383287072,35.503477580682066,1.5646709174308369,9994.443638028337,7268.332545949798,1.1049732949180972e7,3.6893988023751855e7
0.00343999988399446,-0.5069652352716075,0.00038769266040653217,32.987061846981064,1.4803270902183774,15869.700726088726,8215.828230943298,4.09183556184826e7,6.132986929009556e7
0.0034299998078495264,-0.5068902595033579,0.00040126649402521847,34.54816208797183,1.5601459994668374,24829.43466829038,7342.340287760912,2.9375056469437193e7,3.3992241195876844e7
0.0034199999645352364,-0.5064069229911257,0.00040725593902190486,36.44551822357896,1.6004510770804252,8855.521953199766,7981.105781914558,-2.0130024490229762e6,3.831214380532358e7
0.0034099998883903027,-0.505998786509619,0.0004099762799801563,35.53379901868271,1.6593195832785348,22505.327534976397,8090.27711707394,4.121512999599019e7,3.971943214902401e7
0.003399999812245369,-0.5055639795562602,0.00038656441551843476,33.62907218063111,1.6165509185866225,3863.8031854244737,7418.1227084807615,3.875599666837973e7,3.806735939096803e7
0.003389999968931079,-0.505040691861097,0.00040423806335438686,35.24299410850986,1.4530808839817395,8210.533147499284,6878.845784857163,-2.0663745594112616e7,3.1667845728659414e7
0.003379999892786145,-0.5041596847873879,0.00040042250501919757,34.325944454456994,1.4386509725865282,-7584.094764350007,6943.780699009462,-3.8432952154232964e7,3.163496876904007e7
0.0033699998166412115,-0.5046754431436129,0.0003973935016051864,33.39756988363982,1.501604331221999,6302.514689646378,7372.325955898964,1.4847843288291486e7,4.0048442621070564e7
0.0033599999733269215,-0.5039062820397666,0.0003871677044055699,33.536110748921814,1.5483843649666964,14972.914122124757,6872.31371927836,1.8363760833897933e7,3.251448992054934e7
0.0033499998971819878,-0.5034684339077794,0.0004068775047418503,35.419299449077286,1.4895696011887325,5803.167663780606,6566.756627430481,-2.335574499712705e7,3.3013644162768662e7
0.003339999821037054,-0.503362971372495,0.0003966608582643403,33.75743412738557,1.5027616257937166,2224.388407009333,7417.687185684869,2.5596123928884227e7,4.190881572991093e7
0.003329999977722764,-0.502653718038142,0.0004192715775010182,36.31300784113266,1.5913249046482851,24084.363392141237,7755.85388742945,-5.019110512508255e6,3.556164771650898e7
0.0033199999015778303,-0.5031703757453942,0.0003977102132492731,33.51274137781636,1.4250915859223945,3324.703931014287,6181.985736462116,-3.2787400822961204e7,2.748083734916324e7
0.0033099998254328966,-0.5024546129090013,0.0004141392309897936,35.48676962600699,1.5128413516480372,-8122.028064408984,7057.5780004494945,-2.989049621035615e7,3.750717456034684e7
0.0032999999821186066,-0.5023158201182086,0.0004099931002648604,37.48785491656643,1.6334322911329382,7031.010442730579,7238.667254151289,-5.424583143092449e7,3.785723867375951e7
0.003289999905973673,-0.5021772799714818,0.00040978122868951824,35.16031617230113,1.5666935346680386,9746.91987092803,8312.218766695107,1.3448119287600305e7,4.901236310334118e7
0.003279999829828739,-0.5009384815609373,0.0004242466343648907,37.32323141460444,1.8472716035787964,-4097.118577537521,10917.994844512363,1.0255346816278803e8,7.096884700418997e7
0.003269999986514449,-0.501435391082865,0.0003975610877885536,36.30242377504783,1.6255274508562287,6177.035410698676,7314.6387558593315,-8.56520832949663e6,3.746178775649053e7
0.0032599999103695154,-0.5012091161837743,0.0004172227355989304,37.070913275973794,1.6150983111685322,-5033.852111141796,7271.760001823843,-8.957006280158143e6,3.898672823733959e7
0.0032499998342245817,-0.5001813481394783,0.00040052795167660354,35.6755745211295,1.6069066405600092,8124.117218791521,8622.40865836925,1.5438391203709193e7,5.018965178885284e7
0.0032399999909102917,-0.49938017780715016,0.0003925238934635562,35.01295865649429,1.430174204556347,11286.449886851578,5639.026979846612,-7.532951108597738e7,2.7660059729459863e7
0.003229999914765358,-0.4997133523048833,0.00041054815414994904,37.355568631683916,1.6263624340714953,7016.718585706971,7499.389018420493,-2.375604018891127e7,3.602070012148474e7
0.0032199998386204243,-0.49876925062164085,0.00042097894863932315,37.6531922024954,1.5729621295806373,-3137.418727762979,7441.252161487323,-4.10836668881079e7,4.096039781819368e7
0.0032099999953061342,-0.4986304972107755,0.0004135778945369782,36.526400341921835,1.6043575361097655,27682.276908780528,8104.758698926312,-3.846682419584034e6,4.3067613952213414e7
0.0031999999191612005,-0.49801636512507685,0.00040761282088518,37.68620706354835,1.676396456612097,9013.09409464719,7386.852105593916,-1.680483023096897e7,3.483547565441579e7
0.003189999843016267,-0.49802177443550316,0.0004150674231970772,38.05518570655576,1.895737780338023,16376.354855546459,11055.7595854124,1.2936921147949307e8,8.747262602741301e7
0.0031799999997019768,-0.49779619212957915,0.0004171943116438978,38.339801518555966,1.907594587859237,18226.89623033498,12241.274701727622,1.5586371463363135e8,9.446691103920662e7
0.003169999923557043,-0.4973615729904559,0.0004355807601328855,39.57710624841342,1.807427906866948,666.6410501569944,9060.575963663141,4.1101828526130036e7,4.9341163356139064e7
0.0031599998474121094,-0.49697111904603664,0.000412080915587348,35.69725761171303,1.5499024589769415,12987.68374061011,7867.743208311345,-3.4368576844721576e6,4.246580070596881e7
0.0031500000040978193,-0.4962122730306874,0.00040042332584749207,36.79665549015991,1.6529172360017088,8841.041193726509,7728.622800441891,-1.868168285253481e7,3.6021823700460024e7
0.0031399999279528856,-0.4960455057574436,0.00041660081941211416,39.4895447845438,1.7956095812469695,8701.027704472825,8416.461121167085,4.66243134761881e6,4.5873794386692114e7
0.003129999851807952,-0.4951944068237208,0.00042733959374147953,37.41261991908684,1.658239430065472,22292.260192210095,8690.967236170363,1.7791549306868114e7,4.303872928993246e7
0.003120000008493662,-0.49544399956951385,0.00043125325863520775,39.1012407185621,1.6784823403917535,2874.2435773294756,7542.555607293809,-4.076758581898702e7,3.719991228488593e7
0.003109999932348728,-0.4946901940457756,0.00041197203056987685,35.908410657089966,1.51919249587636,8367.392098935485,6946.080682540941,-2.4133160101372343e7,3.2061510118095484e7
0.0030999998562037945,-0.4947074098860903,0.000388179343301421,33.55915637898242,1.4710779902323996,9327.170324354125,8151.463527297764,4.572959306714115e6,5.6525326942793034e7
0.0030899997800588608,-0.494040820507973,0.0004212663887645569,37.48910197614124,1.6196100699369467,4526.058927308975,6647.205389905667,-5.344963698900102e7,3.1000686903455935e7
0.0030799999367445707,-0.4935091821318201,0.0003836595754865079,35.21411241080394,1.4313284409494484,14887.109777188693,6369.023798573958,-5.5120638373434916e7,3.1167293701501716e7
0.003069999860599637,-0.4929042280744179,0.00043796654191058084,37.67190002474223,1.6390914685101534,7120.98100032548,7829.690018008583,-1.8387950907557487e7,3.86487985309587e7
0.0030599997844547033,-0.4935302561559365,0.00043941531290766773,38.81074947502358,1.7279447339254816,1768.0312610738324,8989.856296170608,6.036088242088033e7,5.004471960544779e7
0.0030499999411404133,-0.4925411984752864,0.0004032840079423034,36.95029743677282,1.5772040559573335,2252.286144902084,7534.517248842858,-2.310182897408979e7,3.6158499144809715e7
0.0030399998649954796,-0.4925424049556896,0.0003917959821645885,34.81838926871905,1.66775798954726,16935.303269125892,8808.853455051945,5.1675574734449565e7,6.1359443646091186e7
0.003029999788850546,-0.49185367264409435,0.0004046641418483772,38.49142737795336,1.5306551907375607,5598.1763925309315,7084.454842837627,-8.707176321642615e7,3.7015686664798014e7
0.003019999945536256,-0.4917979651954956,0.0004311341108958864,39.19201330534751,1.7929870387197884,18215.26279418489,8349.664189459634,2.064798616557936e7,4.185701494268855e7
0.003009999869391322,-0.49041750703341674,0.0004161727237860574,37.011310532079634,1.6298696019093575,16455.39995478848,6977.711423379001,-2.9007837552560806e7,3.445871474951648e7
0.0029999997932463884,-0.49086219280751536,0.0003976048659067714,37.1395765893612,1.6540085524819872,12612.486678949477,7926.768673707179,-9.407165852570798e6,4.071017680813445e7
0.0029899999499320984,-0.49135157432744747,0.0004101795437796971,37.879132655084675,1.6798686394965288,15358.508891406995,7268.862559308854,-4.112156481122238e7,3.2689945833604965e7
0.0029799998737871647,-0.489683702588256,0.00043205772416541997,40.30375533620623,1.7573970620513608,6601.829481091727,8820.419685183884,-2.5676908856150426e7,4.5601705965464115e7
0.002969999797642231,-0.4899514307186182,0.00043485519496087085,39.328025406602684,1.7573929154980257,7605.226326641378,7655.847959774163,-1.1029163306393642e7,3.913492150408904e7
0.002959999954327941,-0.48957047621285893,0.00041983172285646713,37.18347578019355,1.7629062558294277,14668.962027206251,8816.130324786931,6.453700856210606e7,5.097050360053517e7
0.0029499998781830072,-0.48886134700721595,0.00040227169764363687,35.81867802571328,1.6164833886771564,16612.469601126184,8678.658669707196,1.9735384639146816e7,5.556837395321725e7
0.0029399998020380735,-0.4886337753823318,0.00043271997032852876,41.22082597721349,1.9330474459861013,7797.769473813679,9294.670921329864,2.4320664679323077e7,5.306160921878806e7
0.0029299999587237835,-0.4876475792232086,0.0004232017446736973,40.10292179617219,1.7445687446499558,-6485.920271001773,8440.519501597479,-1.3408978571498595e7,4.397165302591809e7
0.00291999988257885,-0.4873482257547148,0.0004330322318318491,38.82822086024301,1.7331244033595457,4565.310976633357,8434.147624081088,2.6425127099110685e7,4.168209028811576e7
0.002909999806433916,-0.48761740799853576,0.0004129406776580447,40.548548828031315,1.7526099630413552,14615.519146323011,9523.337569970561,-3.941708660930246e7,5.4307052717548594e7
0.002899999963119626,-0.4868349891852704,0.0004301490625752227,39.83820878700863,1.6873684868760979,4185.243357866622,8047.867384074628,-5.826880909419021e7,4.724220101408803e7
0.0028899998869746923,-0.48646999064047125,0.0004250849390043247,40.51087387352579,1.9122660466483383,13190.4575510082,11018.439553344248,1.0872901990641609e8,7.483674828728287e7
0.0028799998108297586,-0.48604360393306706,0.0004112950653078179,40.00412639357849,1.68247073392749,4894.2348830642495,7644.47311406265,-4.3131660333066516e7,3.72503942371045e7
0.0028699999675154686,-0.485660085524054,0.0004083291065393968,39.364285964356945,1.6999310670637136,19392.2097836779,7867.016090063228,-1.5843472803863116e7,3.765334874649303e7
0.002859999891370535,-0.4865991733602423,0.0004061484453120164,34.802552579724015,1.5106160726215447,6836.89224584787,6914.649380360099,-1.5266851135897534e7,3.3556436665687494e7
0.002849999815225601,-0.48499466142323217,0.0004235199812481002,39.63096555069408,1.9484182218276562,37374.237625433045,11821.317280110321,1.573911363905472e8,7.7403341781467e7
0.002839999971911311,-0.48503828233719104,0.00043252250290360647,41.007570216849984,1.6999478638708423,6571.725051130302,8196.048120603322,-7.379348314516987e7,3.9066172273735315e7
0.0028299998957663774,-0.48506478960474486,0.00040671128191038027,38.34532286337485,1.6760338326688513,17346.655324146097,8043.463960694557,5.371191049045231e6,4.2286339596063524e7
0.0028199998196214437,-0.48385938357171837,0.00043983001203074304,42.40255915391542,1.8712465057856384,7265.033850304449,11003.344678986463,1.2490346931109823e7,8.524496868680486e7
0.0028099999763071537,-0.48298970029392513,0.0004379329059054238,41.1546345951135,1.7640428009775106,5348.778803368801,7849.072366975109,-4.704352138934335e7,3.9287014368116826e7
0.00279999990016222,-0.48321973225544207,0.00042785022920493023,39.621652745649136,1.7254328172889486,9577.145863973854,9617.498183246109,5.367843220794729e6,5.671250602442046e7
0.0027899998240172863,-0.4830923448426183,0.0004322918257975956,40.888249196946326,1.8609510201581436,4711.718773146586,9751.167006963911,3.6134966207031116e7,6.0193807008111835e7
0.0027799999807029963,-0.48328793840418804,0.00042303538820119297,38.73919328037201,1.6664456361584978,7277.446823950593,8528.51945961582,1.0170029660852784e7,4.726311145594941e7
0.0027699999045580626,-0.481778089596628,0.00043892563417274763,42.4299763646469,1.8446448871710222,25860.40677778292,9326.681392628303,-2.785869139429008e7,5.649167306339593e7
0.002759999828413129,-0.4811549341061909,0.0004455688608500279,38.96313124870672,1.6543690113714016,7091.374387163219,7072.849721004561,-4.947122367246977e7,3.54259095073351e7
0.002749999985098839,-0.48104792299773547,0.0004430439307559106,41.60299602352706,1.7922909702682606,21683.711907349465,8929.701741034862,-3.738770468579171e6,4.815348424303156e7
0.002739999908953905,-0.4807402345886803,0.00045015443712901953,46.18205240022424,2.064223491271209,7321.472652180468,11774.008970999395,1.8535230164995845e7,6.712611242779404e7
0.0027299998328089714,-0.4802938662503147,0.0004235964061180513,40.15136960932575,1.773767526857415,13717.832231866745,8620.245573314127,-2.153549521954251e7,4.7218298975782804e7
0.0027199999894946814,-0.47960064947849607,0.0004261842332076536,40.48349080107983,1.9518569184723398,24921.50090020183,14154.40703549712,1.300496113531071e8,1.362733700078911e8
0.0027099999133497477,-0.4798198376854416,0.0004261170109740087,40.181005883941694,1.7327061874836243,17187.365364477264,8725.404800386697,-1.4053307222543335e7,5.009710246647251e7
0.002699999837204814,-0.47932694082791566,0.00041202644853454074,38.09597381432735,1.6728260848581378,181.32053944351733,8234.2977550128,-1.1203636362847095e7,4.6139536299326375e7
0.002689999993890524,-0.4785602445487166,0.000422111388509892,39.60231051767623,1.7066239130766552,22508.369901606606,9295.340847412845,5.558671571631719e6,5.03631366477804e7
0.00267999991774559,-0.4783268043505668,0.0004339309145813779,42.850427487360534,1.9302080410049016,20285.49281794821,10370.839853793143,1.2977026996617813e7,6.334116217790579e7
0.0026699998416006565,-0.47835153679930953,0.0004432639616507771,44.587515258801076,1.895757931088733,15136.017961309395,10114.524929491627,-7.801427864794139e6,5.296029755074918e7
0.0026599999982863665,-0.4771455689073773,0.00044975256018735775,43.63961688709649,2.011588920093495,20314.543666282683,10750.42222875173,3.458484416042133e7,5.693899371591309e7
0.0026499999221414328,-0.4763190838222217,0.0004318132442885816,41.118562851455124,1.8302728994277957,5693.274545002408,8068.506920494786,-2.563741447753994e7,3.9339212433269285e7
0.002639999845996499,-0.47661431189099673,0.00042377057617153503,39.407851350437156,1.7550491001522714,-6555.39901833126,9656.05322518543,-9.286339554052003e6,5.807340395730463e7
0.002630000002682209,-0.47576802197875806,0.0004317464176860902,39.802066341825274,1.7537695355781464,10106.023803816102,8125.395740081162,-2.0717284791137584e7,3.9083750359739415e7
0.0026199999265372753,-0.4758976436831872,0.0004183254002454171,38.70464504445071,1.689836292900541,10532.325921075331,8319.06050396097,-2.1377630948426772e7,5.070768449535206e7
0.0026099998503923416,-0.4755037213661708,0.00044542904123925816,42.489589621769,1.801403721574935,-1653.6045493424833,7832.787009482619,-5.579813420346813e7,4.2293664236451894e7
0.0026000000070780516,-0.47453203002907685,0.0004560735867906593,41.93811155484075,1.8432878388086447,13941.464449676158,9909.229241458734,2.0587343620419953e7,5.536088306225124e7
0.002589999930933118,-0.4735262902576651,0.0004519096625261713,43.67334529627235,1.8594746744289705,12796.496143448876,9887.982159809148,-5.230056828071964e7,6.4975040915118724e7
0.002579999854788184,-0.4739904290993582,0.00042629426115977444,41.539437991165165,1.7915036815737864,-9695.644170282792,9209.631080104637,-3.2365892978410143e7,5.2221309492949724e7
0.0025699997786432505,-0.4743281161088089,0.00042433354408864967,40.96713209425597,1.7036229334467414,15988.44750055056,8502.54548493213,-3.870534068822906e7,4.408434643840637e7
0.0025599999353289604,-0.4728721946151345,0.0004342864974985864,42.30675347005459,1.8156198936038002,3259.891888744843,11748.011613857623,4.2268198752896115e7,9.367590733736902e7
0.0025499998591840267,-0.47331910743174377,0.0004483086745057559,41.47973446322426,1.8385165910875203,3260.6270120332765,9165.638359397533,-1.1444885712448403e7,4.501810149348108e7
0.002539999783039093,-0.47273232775065116,0.00045584657822914055,44.96038712167389,2.049646306879965,9422.51417441192,10920.867776005423,5.8042800822601184e7,5.619629887760575e7
0.002529999939724803,-0.4711293930018146,0.0004560134013872218,45.12075588504442,2.0556956160616173,23386.318575220168,10506.609461809237,1.1494575680750825e7,6.4853020662249275e7
0.0025199998635798693,-0.47126284563975057,0.0004454926083787638,43.62701056261529,1.9131065172310817,21474.025355859034,10874.186415874432,-3.6646695413816837e6,7.742803362650089e7
0.0025099997874349356,-0.4705862635039666,0.00044620808061222286,42.34620077095029,1.8873580918488337,11980.829484072958,11965.672121730186,4.1266276490220025e7,1.0987176464660434e8
0.0024999999441206455,-0.47083909258738277,0.00045338951263743224,44.728890184092926,1.954433746149059,4727.685149426342,10416.44735737785,-4.312984798571176e7,6.507493037415571e7
0.002489999867975712,-0.469803489915008,0.0004641145362219205,45.92821742349693,2.0525626843220124,24197.550003969107,12354.637440170382,2.2769383885271072e7,7.179055300079818e7
0.002479999791830778,-0.46859904242673656,0.00045482509699713885,44.28928570405248,1.9700659884541456,21595.89859150139,9599.515448202654,-3.9433633345980875e7,4.6115223430130914e7
0.002469999948516488,-0.4688802420514112,0.0004446851261986987,45.399400796655215,2.0916044368303934,1239.7944304215534,11437.238584867682,1.2416111443560306e7,6.756795662852246e7
0.0024599998723715544,-0.46808394791578756,0.00045364585427860193,43.43274537051009,1.9126186789698436,4705.66311399959,9403.110834807132,7.418858217577249e6,5.245842769157684e7
0.0024499997962266207,-0.46885258444340433,0.00043468471311302334,42.73126529708223,2.0746756400813555,-6785.85213133732,12106.708192203972,1.3550820308001176e8,8.181323950279653e7
0.0024399999529123306,-0.46667841146551653,0.0004187898649185048,41.31361053301764,1.8231021130127072,13989.008293163732,10751.969957944493,2.96360177382668e7,6.5898584001104966e7
0.002429999876767397,-0.4664794665146037,0.00044416786911308383,45.122490182678625,2.0359712427292336,19191.191576350986,10044.553389382614,-851970.5502255766,5.6931021058137015e7
0.0024199998006224632,-0.4668965181328822,0.0004469685296619904,44.336245349827934,2.2048116974775427,14476.9624557615,13488.577056449885,2.003579928916561e8,8.96452624319107e7
0.002409999957308173,-0.46647052829148017,0.00044151822696742663,42.281975311953715,1.7950578152725076,2435.8965982359546,10862.801559294825,-1.3647696945995182e7,7.740225404136737e7
0.0023999998811632395,-0.46509311616272314,0.00044337912871656696,44.35219715608294,1.9338922802370515,-8387.194091426221,9429.159988549265,-6.416507315277423e7,5.1159746105649866e7
0.0023899998050183058,-0.46551066496144633,0.0004539997386978035,48.084353703128734,2.0086557668275757,-9835.691485227091,9717.272623901497,-1.2659196983606744e8,5.241221902636927e7
0.0023799999617040157,-0.46517116616119164,0.0004610270158596072,47.20391488637345,1.9824086743935414,10359.832467032622,11370.689286165083,6.077418264447916e6,6.242843469394862e7
0.002369999885559082,-0.46490281203167977,0.0004629300317975838,46.04175634773929,2.03111730952062,25941.76405721725,10680.648794163011,-2.3043129628999557e7,5.2929251515962504e7
0.0023599998094141483,-0.46497189509222514,0.00047763350635619784,47.442929498152665,2.043207624042154,23162.670165139833,11155.97142581442,1.5546148717515066e6,6.4384653595280364e7
0.0023499999660998583,-0.4635493081874156,0.00044101880549743226,43.480424087660566,1.7292444730262824,-6046.207325117621,8228.353691517334,-1.0593917559787267e8,3.862074949775812e7
0.0023399998899549246,-0.46361899045004973,0.00045303207524920056,44.77503191587552,1.9412353695557543,23916.93067398168,10630.908402531919,-1.1010331659489684e7,5.331284634672523e7
0.002329999813809991,-0.46241722066738294,0.00046041646324097965,46.0503043446841,2.0630098230543683,10449.713790746753,11481.68925634608,1.0682000124900678e7,6.546659649133798e7
0.002319999970495701,-0.4628597901588364,0.0004518406455674536,44.18884913776335,1.9669926281312693,-11043.592579407572,10627.002581391855,4.24268805651172e7,5.850348492865142e7
0.002309999894350767,-0.4614452791088552,0.00047277275100364685,47.32220547901927,2.052838946632442,13632.678479427792,11084.177340201233,-2.6036726700407118e6,5.8095161797275215e7
0.0022999998182058334,-0.4610150010326179,0.0004891047847838801,54.44865405189599,2.2925690348501804,23799.50523269736,13534.837994008272,-1.1986018100506246e8,8.570408742157748e7
0.0022899999748915434,-0.4602806067006313,0.000476045612854183,45.3393080189501,1.9667723614236154,20995.759348258962,9808.388830304017,-3.729732789545882e7,5.034325047992144e7
0.0022799998987466097,-0.45998578455069217,0.0004480135282496209,47.85813638247101,2.0719619978267336,23330.6834927533,12399.239453479418,2.6943794446538765e7,8.554939216447331e7
0.002269999822601676,-0.4601557248121826,0.00043854143414438133,45.61670314521759,2.069797712595047,12615.879135307936,11766.00761701756,3.390942197817188e7,7.291383260727566e7
0.002259999979287386,-0.4598170819922816,0.0004486919531038916,48.48914740311047,2.2717898925195996,31846.1670079879,13226.456546665784,6.5448777807062835e7,9.485915579911941e7
0.0022499999031424522,-0.45920097226224604,0.00048109927490045334,50.42810501880976,2.15635819799573,24300.91872163164,11834.220087626212,-7.146039101794758e7,7.301833045243108e7
0.0022399998269975185,-0.45786557701893615,0.00044193360010492385,43.970035685973016,1.8925062711314569,-1032.6488332135186,9412.713244762292,-6.815317156331132e7,4.608819606189656e7
0.0022299999836832285,-0.45758099865782426,0.0004679425147086714,46.43272126370354,2.085028950037439,18411.79737440118,11199.011088908956,-1.6252658798232764e7,6.991336272758965e7
0.002219999907538295,-0.45762074557269805,0.00047656072393596256,49.39016376455178,2.241067385007759,32535.726096577022,13961.753428203872,3.1650494677385446e7,1.1463103828163786e8
0.002209999831393361,-0.45643443121563176,0.0004654566682541238,47.46711584559859,2.230114513174426,30933.936579703837,13424.953830618699,9.463710017652534e7,8.094499588539529e7
0.002199999988079071,-0.45739296191104223,0.00048166794884284877,49.262037392157225,2.2363612209003203,13933.39194348671,12560.632465748997,1.6697922804047132e6,7.263042074602032e7
0.0021899999119341373,-0.4565144634589087,0.000470360019982507,50.26817725809324,2.3624355962786385,23932.77994877836,19377.90452720776,1.2680120259148802e8,2.3175347333470201e8
0.0021799998357892036,-0.45547280930544365,0.0004907457447382469,52.65004899884478,2.168249274279562,11660.473729413858,11233.4646451173,-9.205243904617102e7,6.0007175433036424e7
0.0021699999924749136,-0.4545795948702144,0.0004878012656490114,50.931635377930526,2.292812755474302,-15215.06307960708,14274.045002619609,4.7312186391954556e7,9.227022286876792e7
0.00215999991632998,-0.4553468490483647,0.00045427777012701896,44.568399212030464,2.0304069744851465,28849.02269021717,11348.612350413503,8.653883377902569e7,6.24426644495396e7
0.002149999840185046,-0.45393532214176957,0.0004797723399734848,47.84394628444845,2.1504996517054042,24428.596257850437,11300.906779444249,-3.705007080678658e7,6.390756799266104e7
0.002139999996870756,-0.4535900088608905,0.00048432303997022634,49.923388009435854,2.1962961971963457,24460.864028998592,10945.04027005471,-8.80127777811564e7,6.439192949951373e7
0.0021299999207258224,-0.4531568929794303,0.0004595930527905154,46.333621379404086,2.205830490409714,16786.995458507325,13940.578848376555,1.351383962226577e8,1.0056889775107764e8
0.0021199998445808887,-0.45262571041751654,0.0004569590526534655,49.214971935772,2.2463489348796934,9473.205188986181,14439.782254253269,-2.034223712894123e7,1.3409890150969699e8
0.0021100000012665987,-0.4512233933377429,0.0004836018273862,50.89549523226617,2.137330057637601,1866.6896169591778,11093.044078794164,-1.3796776989692834e8,6.574439982229995e7
0.002099999925121665,-0.4522664330856351,0.0004889935845944118,52.43822550815616,2.3356638161711216,14123.308196185844,12936.974962579501,-5.043209181048567e7,7.396787212082072e7
0.0020899998489767313,-0.45111777498267475,0.0004716562252027352,50.87202148215476,2.3768448476322033,-1570.104162584253,15226.790921363574,9.612937200264974e7,1.1829447114395398e8
0.0020800000056624413,-0.4509815627566131,0.0004649236718510625,51.047065417049176,2.4147109823125987,28529.96268311726,16659.446010144988,6.3531617154318646e7,1.3391275814856046e8
0.0020699999295175076,-0.45008386196239736,0.00046582216513006903,49.4728192845105,2.3418346362495464,36280.26442090138,15215.739215977077,1.3414064252964537e8,1.1063531555715992e8
0.002059999853372574,-0.4501983603220724,0.0004835138661138531,50.264055521815926,2.239457233207843,12401.606327288127,12171.22587777875,4.3893606872568354e7,6.305013923564549e7
0.002050000010058284,-0.4494744328611414,0.000482148736615176,50.28565064295258,2.3848952033135484,19221.291987638873,14853.41736508403,1.7730665382055587e8,8.883486639741562e7
0.00203999993391335,-0.44824428455065934,0.00047901600436386747,48.03175481857186,2.2373851123196276,17450.390656433025,14070.093521704071,7.722340238713987e7,1.1186108771568811e8
0.0020299998577684164,-0.4496906746881723,0.0004813005232881291,51.843557615311475,2.3846102060452647,35050.52660810877,14610.51109750675,8.031153365918146e7,1.1365144433102372e8
0.0020199997816234827,-0.44766957962542075,0.0004884139567499719,50.89717484573048,2.2759572409566324,16304.452247990701,11902.348100788415,-5.8147350609174915e7,7.295480304010144e7
0.0020099999383091927,-0.44662177207283094,0.00047901091817065803,52.04665069091266,2.2764583012684687,38326.66578586493,11757.312682538759,-6.584051837844183e7,6.523918326841183e7
0.001999999862164259,-0.4463738546630193,0.0004981103603286986,51.725789592158065,2.3125352883730232,8007.018484062067,13329.182575565603,-3.906279081925432e7,7.699821590675487e7
0.0019899997860193253,-0.44610562963219125,0.0004918342706790658,52.7451542863295,2.355429471694503,22536.873017198737,12659.05623911792,-7.330701217886518e7,6.806834211782679e7
0.001979999942705035,-0.44534859671027516,0.0005035657121019402,52.961709698352635,2.3735895187533473,14376.773957272824,13614.771595524564,1.0025024987766813e7,8.53382801574782e7
0.0019699998665601015,-0.44537260650790994,0.0005064568322051977,54.10902536702494,2.36495382928255,26503.269128687745,13215.65721569365,-6.28234729523196e7,8.569738854554509e7
0.001959999790415168,-0.4451619273655524,0.0004896396435598219,51.435272308303695,2.2481669462885816,10394.438218571786,12633.818928820285,1.892614083008771e7,6.684670585525806e7
0.0019499999471008778,-0.44355517568273356,0.0005192697104778504,58.91250673005909,2.640584378008595,39518.12533902077,15815.81353957187,2.7280787382683093e6,1.1884351474567722e8
0.001939999870955944,-0.4436266587901337,0.0004990444847444667,51.7347841018011,2.2574736920855853,6228.444275182874,11885.155070581812,-5.011331771857602e7,7.001034771679707e7
0.0019299999112263322,-0.4435473552084586,0.0004787102273272035,52.63853977801528,2.415388736905845,13652.500257877551,14327.163956120392,6.024729366283816e7,1.0238603921037619e8
0.0019199999514967203,-0.44295084383204814,0.0005003319968755318,56.844114447498015,2.379046974360134,27129.869945067312,13631.129071779505,-1.6985182812703177e8,8.589654840378991e7
0.0019099998753517866,-0.4419103378309228,0.0004895167109447838,52.00482769421836,2.361839516430763,29221.680108559725,15183.752677332337,1.1500189540947354e8,1.1261684530199859e8
0.0018999999156221747,-0.4413655666989507,0.00048585429605894724,51.5085416425098,2.223029075740363,5285.144976514732,12376.912589561698,-3.955768490498029e7,6.959604528439915e7
0.001889999839477241,-0.4406802910696715,0.0005051070333474473,53.620917650101674,2.3215320309018486,32080.685210468753,13055.309959395787,-7.654689110228275e7,8.085152417980333e7
0.0018799998797476292,-0.4392632777667022,0.0005020779609917516,57.19303723643462,2.2973149862469495,10804.847438217881,12758.327509949551,-1.9267650615877008e8,7.783446825659144e7
0.0018699999200180173,-0.43908457955208724,0.0005097347108719226,58.3926631351914,2.459230029328499,36839.96617726834,16383.358777104331,-2.4039597944382586e7,1.458341870755932e8
0.0018599998438730836,-0.4391783312211046,0.000495226786545095,54.86828233528122,2.472246408538152,33043.99462395989,14097.515165259627,-1.0825171071775924e7,8.178791084797186e7
0.0018499998841434717,-0.43825516303238693,0.00048436452878152344,53.658588554130084,2.290587489799984,11951.329833784112,12432.027314262818,-5.1260897850870974e7,8.189302970767781e7
0.0018399999244138598,-0.4385331630857545,0.000528679049893684,53.43498105010312,2.2071254527379445,7659.896407937824,11842.601096123759,-6.5436059357110746e7,6.762769456127642e7
0.0018299998482689261,-0.4370861059607705,0.0005155592548203008,54.82208755877546,2.5166354131581694,18545.744744437525,13876.949111026419,7.033129090125671e7,8.239410506301847e7
0.0018199998885393143,-0.43678308807732535,0.00048737732769207795,52.49654082549103,2.2523235741138277,36582.2473520769,13578.83168268137,-1.8388890651122916e7,8.73167840008958e7
0.0018099999288097024,-0.435412954457046,0.0005161058082525375,55.50601517140168,2.665439334239457,25848.646261666392,15837.295585058795,5.164670708988909e7,1.1429040170094414e8
0.0017999998526647687,-0.4363994607611676,0.0005082276384987775,56.74294683431914,2.6140778957552078,35158.48009468152,16801.454371426586,1.1435818083198704e8,1.12073027495358e8
0.0017899998929351568,-0.4357961387168034,0.000502893203457012,59.45706759593795,2.650650424096698,14235.970957648029,14849.432292031172,-19139.399722708196,9.272634030726244e7
0.001779999933205545,-0.4356099767853739,0.0005201194895575023,57.31079594342027,2.9877605516850068,45113.58358105034,23333.295087699145,3.9063358493451065e8,2.079763275589981e8
0.0017699998570606112,-0.4342221661586664,0.0005146243407518246,56.41622014652504,2.4573884529851178,34137.710346114574,14538.146323809435,270149.87420018046,9.173740422690201e7
0.0017599998973309994,-0.4342081628832675,0.0005079693018586082,53.10452468715855,2.3359693281150893,14345.671233995814,13726.17394941479,9.410020225094011e6,8.587854209831601e7
0.0017499999376013875,-0.4336498188572587,0.0005132741618342858,55.13812556220105,2.4655121794417023,15630.109638563443,14400.322351215422,2.6830180392213095e7,9.693164080649538e7
0.0017399998614564538,-0.43257673579984113,0.00048296145837960913,52.10863000686828,2.3859452110494033,43630.22116591218,15529.669751366404,8.133524402497795e7,1.120944709233733e8
0.001729999901726842,-0.43186363708923453,0.0005253281600617655,62.99830334693619,2.9383530470963457,-6285.638968436091,18827.03032352903,1.5449583606748286e8,1.3260725357971025e8
0.00171999994199723,-0.4314929126139905,0.0005435021657783105,63.35799644565987,2.6868470654127825,38101.205274793545,15480.242340938168,-1.423915821430458e8,9.70459730422613e7
0.0017099998658522964,-0.4303454405806551,0.0005072930678467992,55.18067469004025,2.4701987306641517,4282.123733623042,13487.711871064897,-4.32845946741664e7,8.03552497459466e7
0.0016999999061226845,-0.4309743403811881,0.0004918994952252757,56.61735281235728,2.518975105074469,22253.2426559545,16643.31492039129,2.232857339613408e7,1.3176344320337379e8
0.0016899999463930726,-0.42924954053090186,0.0005259433568368598,65.29247317398027,3.2024030611988237,36830.2783711891,25228.279805423717,3.031256320016054e8,2.108553733589577e8
0.001679999870248139,-0.4291101483874372,0.0005305286347354729,56.726622200967135,2.4523497220375794,29105.327256020868,12659.219496768728,-1.1032568803177431e8,7.448298807188569e7
0.001669999910518527,-0.4275998579405132,0.0005401925282865781,65.58692377050234,2.7595996668888017,49933.347635167396,17914.371440809464,-1.1458130159343484e8,1.3515563816416588e8
0.0016599999507889152,-0.4281562623294885,0.0005059841351365235,55.555651127985996,2.4940605016272723,5974.839131006532,14374.547907210625,-7.4722639169695545e6,9.906461109077382e7
0.0016499998746439815,-0.4277831480742898,0.000536869086484897,59.5938820089181,2.4343130018901307,8790.887162124327,12743.744649382894,-2.670743329402549e8,7.292690325164028e7
0.0016399999149143696,-0.4269833878998179,0.0005671992945824097,64.98137459880984,2.7674587362353593,41876.50868441748,16041.12011183659,-9.575593363066077e7,1.0778459902995491e8
0.0016299998387694359,-0.4265648745255312,0.0005365535604191863,61.9037879722102,2.806789197711353,37780.330935431135,16389.286310385538,-5.3118167824804e7,1.1313634633809465e8
0.001619999879039824,-0.4263760206983134,0.0005226861588068226,60.46206271473543,2.592721630403081,38163.26659672363,14946.230597765016,-7.847840486976992e7,9.842546869276506e7
0.0016099999193102121,-0.4258112051190983,0.0005393887406144603,59.062889502091515,2.485421048939889,21271.6942554568,12755.8200660724,-2.205402469569178e8,7.794461193214498e7
0.0015999998431652784,-0.42474331866108694,0.0005216081037244163,57.858971696843746,2.6113890386166716,32980.738584091516,15965.565265779222,4.501428343189838e7,1.0585749193492588e8
0.0015899998834356666,-0.42345064758011725,0.0005236092445042368,59.25898577253448,2.9302170731236528,38359.136954923495,19291.498502150705,1.9710225036189392e8,1.375813680850664e8
0.0015799999237060547,-0.4229690529780637,0.0005363390279033044,62.24808013531073,2.764395628299504,15419.722033867114,18305.934740076846,3.958138021044338e7,1.5106067790357712e8
0.001569999847561121,-0.4225708896546275,0.0005200308988508925,61.76388058512918,3.0052950209073805,33512.49609295293,19135.40238719846,2.1673960423249337e8,1.3756583846269828e8
0.0015599998878315091,-0.4220251398867986,0.000545689776131399,64.40491325900744,2.6611304772247477,35034.99379237103,16285.036633073565,-1.1820190676943463e8,1.0248636121357992e8
0.0015499999281018972,-0.42119435874538613,0.0005229162963492103,60.62180232911726,2.805700840061415,9557.332487810936,21712.442855762503,1.8215592336118147e8,2.0428052085109994e8
0.0015399998519569635,-0.42111113265762107,0.0004908415268559076,55.11718492895358,2.4402476448332697,22177.55094758458,16793.694172356227,7.948569740625376e7,1.4914673296760166e8
0.0015299998922273517,-0.41968275372468633,0.0005263703317839778,59.64350884075052,2.6223931938363934,29247.612243660475,18222.757632817655,1.082426625719668e8,1.43242476039214e8
0.0015199999324977398,-0.4193574856647756,0.0005479448781626138,64.83975931844476,3.049167346609726,33799.474392571545,20896.641665729112,2.3104740368334708e8,1.5866639687631807e8
0.001509999856352806,-0.41868670156676674,0.0005594174123043596,64.52419343501131,3.100258814154412,53266.55875236083,20956.147613476307,1.8310931521218678e8,1.512217628797606e8
0.0014999998966231942,-0.4180584794143797,0.0005166394866344734,62.05326230180321,2.6445048140875973,43916.472883088,16008.347647857188,-7.450197477538158e7,1.0271690109244598e8
0.0014899999368935823,-0.41733557564244256,0.0005287014184303012,64.24071841198464,2.7474758966178143,29667.794470829493,15394.352048006,-1.2261113443752058e8,1.1031791230352281e8
0.0014799998607486486,-0.4162375369690417,0.0005536485818249158,65.08627989388384,3.0194132262718565,39229.293399326976,18744.59964818808,7.428133339585248e7,1.1351330187265378e8
0.0014699999010190368,-0.4158374929971178,0.0005363564533006039,63.9308474977234,2.8561362851413543,41690.62049619018,19348.675983806446,1.1495239933263403e8,1.4653066060687852e8
0.001459999941289425,-0.4161475043949322,0.0005463848163496821,64.85919767403709,2.6880361527204437,-7348.627166495663,17598.8441466996,-1.3743242211943942e8,1.1654919431179959e8
0.0014499998651444912,-0.41526031750006953,0.0005609161560878993,66.92203024102174,3.103896623258147,81914.93316552504,25819.964883955294,2.3793849211937946e8,2.6238590476171073e8
0.0014399999054148793,-0.41469451335884516,0.0005324139358846359,63.295671050129904,2.6872984535305724,13518.61698240365,17651.605704595,-4.3025597760432124e7,1.2463179687130114e8
0.0014299999456852674,-0.41424323579570044,0.0005505840579489739,65.93368788141109,2.9225271309224037,17890.66412593038,21413.70110896004,1.4951498683872142e8,1.7087034222001874e8
0.0014199998695403337,-0.4134382488269475,0.0005214906570583353,61.16335729322935,2.694896774329368,17274.011783597412,16930.308456455004,-1.478782246551548e7,1.0728299210290237e8
0.0014099999098107219,-0.4116926750949642,0.0005209039529042867,62.054208717381066,2.9135754965873986,48395.377354440796,20414.737631649434,1.2714659650193806e8,1.6341619997621623e8
0.00139999995008111,-0.4123633844677825,0.000539436403604355,62.956486529395825,2.91115890555409,7248.627790234054,20513.694371708967,1.1742123702116801e8,1.8380254988132158e8
0.0013899998739361763,-0.4102059677557263,0.0005485819837228517,65.58364741868705,2.9121743855935627,32320.023008199554,18697.84097954834,-6.114653524538821e7,1.2768565548354632e8
0.0013799999142065644,-0.4096583843987028,0.0005490239105258001,66.9938100106282,3.0425555132668016,-1807.5060466421544,20872.905980039854,6.115652971707186e7,1.6090152804987243e8
0.0013699999544769526,-0.4099164744760783,0.0005707125513241018,68.96314967327167,3.1827105993615854,41686.21972994564,20625.74191964951,7.621428624592845e7,1.3696575601307052e8
0.0013599998783320189,-0.40900941746396713,0.0005820358541330136,66.66212981268936,2.940093572100927,14724.312962873428,19792.619366144063,8.225742325919667e6,1.6250756944872314e8
0.001349999918602407,-0.4081697313483164,0.0005755025516747576,72.9088969445341,3.616377593429217,55461.54534829038,34484.7964031374,5.610599965030001e8,4.211044411947023e8
0.0013399998424574733,-0.40691558595086097,0.0005668572159187545,69.7577344530093,3.1291040427415995,69752.85247347929,21400.978225405932,2.717037923751876e8,1.515180440449728e8
0.0013299998827278614,-0.40608054923813325,0.0005553711110817109,75.16662874797964,3.5743924978810946,86334.85169828142,31492.27761912315,4.066257867039738e8,3.134693329082106e8
0.0013199999229982495,-0.40585367138075523,0.0005858820757860446,70.10620841527468,3.1821988236395105,56928.55785547609,20686.377319782907,1.0100614549486741e8,1.4295356865593365e8
0.0013099998468533158,-0.40564208759285975,0.0005506219842780974,67.0530816035951,2.7556629216747943,-10432.45830848885,16853.85833251195,-1.498769456233581e8,1.1446554173305939e8
0.001299999887123704,-0.4050132178312633,0.0005699287365104892,67.34065559325043,2.952349675327723,45756.95815267201,19770.778675008583,2.037484265429701e7,1.2951460770169961e8
0.001289999927394092,-0.40415528474215534,0.0005544064733489922,67.98009785559456,3.2134926447615575,-417.2371145702347,23150.211317470697,1.6881697487527266e8,1.8948853595332476e8
0.0012799998512491584,-0.40293263617978664,0.0005810318990260444,70.9622885305031,3.2319477342193497,78266.78173534939,24119.938713289164,2.0318133612365094e8,1.8949985852570456e8
0.0012699998915195465,-0.4033439750644902,0.000577724487618039,66.89472696013333,3.075292332024635,62199.89852226016,22372.93473750004,1.7351718826289204e8,1.64445524813028e8
0.0012599999317899346,-0.4015560617806623,0.0005693224771966866,75.02033940698108,3.696155362199466,49651.25071038978,36631.613736939566,5.213111597107151e8,5.048381427740854e8
0.001249999855645001,-0.40114476536604343,0.000568175637141908,69.97159599014913,3.3611496975160358,5975.897413590472,25574.046133647727,3.433903316909534e8,2.266638171096787e8
0.001239999895915389,-0.4009166783138062,0.0005842559387474116,75.15755629617982,3.2297036224559514,28640.80693363472,21420.38948409036,-6.744008495973471e7,1.4904942923236445e8
0.0012299999361857772,-0.399547680515243,0.0006044511589923237,76.95509263964206,3.5163903417636533,71545.45476026353,26505.527442304898,2.886613699073092e8,2.0771376584610114e8
0.0012199998600408435,-0.3986299262403336,0.0005981744842801481,77.43278949377269,3.397330879320273,22173.4908168214,21428.69974762487,-1.7187793746422243e8,1.6371563265468794e8
0.0012099999003112316,-0.3977163840221474,0.0005923394278273835,75.21328534220548,3.311523541551507,42125.091143140395,21247.298340884994,-1.6520802544800946e8,1.6272375500484738e8
0.0011999999405816197,-0.3969419988461013,0.0005669757791762373,73.85763157541251,3.667363884067605,46951.3788209764,26397.721196559276,5.1946736926196706e8,2.0700508400073993e8
0.001189999864436686,-0.396777758206852,0.000579636915965438,73.70118837903793,3.0645467683149787,43019.34087495241,20553.251580695698,-1.182887312371608e8,1.5804837203682837e8
0.0011799999047070742,-0.39657408240827496,0.0006014218613965783,75.27080931561113,3.4291734194743477,28083.586512668495,24271.249760606224,6.57848841601771e7,1.8186043831514305e8
0.0011699999449774623,-0.39482106243819,0.0005735383128729993,75.00234167118684,3.2391976822576987,49213.806525779786,26538.0038099103,-1.9863673304025203e7,2.562947565728229e8
0.0011599998688325286,-0.39496096231500266,0.0006073800221970945,83.39528415905457,3.6311807659258375,66680.5683383005,26958.529943825284,3.1128700208742477e7,2.2834142009333572e8
0.0011499999091029167,-0.39398797163838756,0.0005929821754099978,80.2533604498118,3.584799002728203,88381.19895672152,24933.162906671627,4.528112805925032e7,1.939667729543133e8
0.0011399999493733048,-0.39233381381895743,0.0006015086395205802,79.99189997129594,3.59069325099416,68492.7572302462,27014.237840727743,-7.740926539775415e7,2.2180706643143132e8
0.0011299998732283711,-0.3917903846751724,0.000623775183556224,82.15026812057488,3.8392716849861346,48781.13395365541,27232.45984642801,2.007655445635951e8,2.5876816439806113e8
0.0011199999134987593,-0.39123978999839165,0.0006007673500699622,77.55095263961617,3.5565925808381977,83262.06493319412,32809.30325589574,2.7693048857345355e8,4.2790871326012397e8
0.0011099999537691474,-0.39025288794690277,0.0006120177265330005,80.66105309687586,3.5943396655393736,38395.219069922445,29181.413771740947,9.050315058594587e7,2.5784934392029372e8
0.0010999998776242137,-0.3890495732833515,0.0006126747606526859,80.78870384329687,3.7081995255312306,73603.2556995521,26139.167494637764,-1.4688461303078344e7,1.945702519881821e8
0.0010899999178946018,-0.38874818736646555,0.0006015909379478658,82.35728755937218,3.8020483342136075,81580.78040392173,31024.03389461531,3.283233917436921e8,2.7401906125327694e8
0.0010799998417496681,-0.38859379678897676,0.000641866211104057,85.87279483314762,4.094294156411925,65454.41598265495,33522.10435180622,5.55594018245667e8,3.216690078497112e8
0.0010699998820200562,-0.3873198607828817,0.0006018411896826351,81.9201213895232,3.951317596191909,57668.125484006356,30045.93113009819,2.908553350475413e8,2.774361934842327e8
0.0010599999222904444,-0.3869711766564578,0.0006211157850525373,84.61887291080757,3.6254731376164195,48872.84748022649,26541.198153367193,-1.2341469914670363e8,2.1198417865840477e8
0.0010499998461455107,-0.38536008931318066,0.0006152337844040873,79.0072803284851,3.712894823980138,17862.012057464126,24254.810794341094,2.4378683507759395e8,1.7420244444941208e8
0.0010399998864158988,-0.38436558348234395,0.000635598208417174,85.60011076032413,3.651391388673838,55324.89014729735,26247.510083461613,-5.555506385598767e7,2.31731247353683e8
0.001029999926686287,-0.3845873925792694,0.0006309405618381642,83.36026819934484,3.25045979406175,49612.76529451143,22450.958282689957,-5.176355666752382e8,1.465878007410401e8
0.0010199998505413532,-0.38261464506370246,0.0005801221024687383,80.25815220174904,3.7188053101811183,40276.60383291358,31957.028337903626,2.9179144340228003e8,3.2585944756047606e8
0.0010099998908117414,-0.3821037666693155,0.0006433059728473904,86.87600386482461,3.816742145444446,72053.0403902152,37897.94658540236,1.2229845043570785e8,5.027338101492244e8
0.0009999999310821295,-0.3811293383937445,0.0006682924680854412,91.64926213225921,3.925315710862654,75147.98317242965,28416.50905314738,-3.836170443143151e8,2.6053207543193868e8
0.0009899998549371958,-0.3802903346866369,0.0006112156224866062,83.35100309556681,3.931022177375203,53810.59461802305,28872.320789883786,2.978747538514094e8,2.4426693289548707e8
0.000979999895207584,-0.3778491708813817,0.0006191381024383058,89.97002675338594,3.5085973777476585,38183.839820197565,24829.359827588803,-5.13216544727512e8,1.8170934921878973e8
0.0009699998772703111,-0.37772304625829567,0.0006054207231493679,84.29945837840299,3.7076330938963826,69589.55573943147,25609.052380505018,-8.72876920294322e7,2.0933037443790537e8
0.0009599999175406992,-0.3773854486965865,0.0006357704685151216,88.03296675703176,3.8513270427732498,57828.48786545553,28798.5169568842,1.322633832861854e8,2.3032561648880756e8
0.0009499998996034265,-0.3756343700882571,0.0006164162109762136,86.77379292540544,3.8273823496671424,64737.00095495255,24328.489867004842,-3.0907472676606737e6,1.805323177781763e8
0.0009399998816661537,-0.3754025845224387,0.000635790076902186,89.99188465798,4.270885898221645,68140.85474877163,42285.679246737855,4.9911922636073774e8,5.55508635094252e8
0.0009299999219365418,-0.37528822725173083,0.0006458006688335874,87.93252372275397,3.992365046261657,87783.27663034799,32870.856420118515,3.399925692462423e7,3.618279156643679e8
0.000919999903999269,-0.3745440965910675,0.000649538379474873,89.8016827826213,4.023028654234542,94999.95348534522,38121.34240106404,6.4123203241737485e7,4.7427532244303775e8
0.0009099998860619962,-0.3739392148934712,0.0006501481640196603,90.83527011675747,3.9470476065044706,83178.62186173975,29644.087791120473,-1.7986247596467102e8,2.3603078023031867e8
0.0008999999263323843,-0.3720604254871141,0.0006252397321708525,92.54612027180761,4.324865941855181,116243.87517954447,37699.35798245703,5.0492479773742914e8,3.7218207901735836e8
0.0008899999083951116,-0.37063882035939605,0.0006646849279276774,95.14965089668839,4.296418179326303,144690.49271917948,31815.791104926422,9.470362406519827e6,2.5983980019348553e8
0.0008799998904578388,-0.37081266305802274,0.0006659918583915621,95.49124910452461,4.050609465040473,19615.185769923923,32082.210654082894,-2.2542196807655954e8,3.020493608566081e8
0.000869999872520566,-0.3695509082812932,0.0006556285374793077,97.32393420019831,4.352176665941045,97769.15560637829,35907.2007736366,1.3900244009258717e8,3.1287095763756794e8
0.0008599999127909541,-0.36879535882145864,0.0006646231663216531,98.88746736877374,4.534627931223568,102581.26983327261,37646.28760270925,1.719715805196395e8,3.4394650728898925e8
0.0008499998948536813,-0.36690330441482366,0.0006888418777859539,103.92886223864491,4.48986577652731,62189.50756267186,33984.978328371864,5.140547624135072e7,2.5810589368216676e8
0.0008399998769164085,-0.36638034771414824,0.0006590593837533038,93.39613896690108,4.261451617332162,54179.44629071457,30527.326267867946,2.2195661651368257e8,2.315507052398906e8
0.0008299999171867967,-0.3645598150984151,0.0006540547021285857,86.36004765842527,3.635382646830433,65715.36197829818,27579.469300608205,-1.2073075974331807e8,2.0336879875173274e8
0.0008199998992495239,-0.36351581180276116,0.0006944304879598434,103.13483333201441,4.607904285810045,114488.60753609632,38172.481218378314,-1.4153761489660602e7,3.419399433186032e8
0.0008099998813122511,-0.36321225853811484,0.0006859038926338953,100.19601145787787,4.343798876611768,48242.176540924775,37764.30637638237,2.169953028285199e8,3.490790256928318e8
0.0007999999215826392,-0.36263555587103474,0.0006587049109596688,97.53439235698072,4.476958768435499,80630.49401450697,45629.60917550339,5.812483775238651e8,6.176731153358657e8
0.0007899999036453664,-0.3619294900526875,0.0006709550938622627,101.03100551400576,4.353162470820473,105833.27468394508,31633.51886299465,-1.8324222853826046e8,2.310308882135123e8
0.0007799998857080936,-0.36131749973952537,0.0006513498485388522,93.67481523043908,4.383571757192614,55897.146827066776,36076.071136075676,4.66316688159946e8,3.295034299238366e8
0.0007699999259784818,-0.35958806971422747,0.0006961005399550695,107.69864192632016,4.665927289714521,137639.3921288886,43862.09923065395,-5.394848165746828e7,4.749499891048748e8
0.000759999908041209,-0.3590358732828172,0.0006860619467512904,111.80779196785667,5.113215412339456,113861.80771441098,45990.545931522625,2.6869082381463945e8,4.8432584771606666e8
0.0007499998901039362,-0.3569075673185871,0.0006906026234966403,108.6074663943999,4.787469559002471,43457.64479463209,32802.979173842956,-2.3600555052181605e8,2.7083240247951543e8
0.0007399998721666634,-0.3563888778029359,0.0007139491142470639,112.7631737115393,4.8791189445730625,126975.58546041466,44715.54152729347,-9.216817385042457e7,5.246081822376601e8
0.0007299999124370515,-0.35575457605876726,0.0007238472981901859,114.22093819911325,5.194983377402415,109284.70170073598,48072.723703938085,2.997175293908018e8,4.866616662241129e8
0.0007199998944997787,-0.35543419367348544,0.0007151325655240385,103.76460248551079,5.197757029313446,200225.95028844892,48788.047559164974,1.0794617276529572e9,4.819769134090294e8
0.000709999876562506,-0.35279006371047583,0.00075016348168143,120.0128711471439,5.018044536133738,3860.1979148663245,39399.03872186371,-3.8775069188565665e8,3.940882416540478e8
0.0006999999168328941,-0.351888478987792,0.0007491687652353605,115.02510160533163,5.05331458711255,147021.29591104313,46917.90769506727,2.1732973016977733e8,5.672609363827022e8
0.0006899998988956213,-0.35178041507469604,0.0007288842715430438,104.73327266734691,4.690702221923331,107155.53384028602,35510.03360890413,-1.2281895771353763e8,2.9860135613151795e8
0.0006799998809583485,-0.3504662417312211,0.0007696849930918788,127.55422365456356,5.477744771124567,161695.35068601655,53058.876275548915,-1.3428425220098844e8,5.1943688757032967e8
0.0006699999212287366,-0.34908914309361716,0.0007257796454738276,116.39046942944108,5.374952199329974,154459.3682171311,56486.80956082938,4.533093394100144e8,7.006719237346623e8
0.0006599999032914639,-0.34795623387745583,0.000719331054243629,112.7822160004907,5.014397915396651,153878.52133181604,45149.03574797726,2.893412791090292e8,3.7690173965877247e8
0.0006499998853541911,-0.34496139864303405,0.0007874226520779854,122.98924333128055,5.179475210653183,99501.47879164954,40658.191417508744,-6.770731781042308e8,3.677568312435541e8
0.0006399999256245792,-0.3438481709843909,0.0007231297496134672,119.46407065851744,5.592244187051797,188703.1298374951,54806.08557201164,7.664410051686811e8,6.144806796741002e8
0.0006299999076873064,-0.343220473903697,0.000745848592910491,121.03426339703243,5.242736401535558,57317.83353716089,48640.431438985936,2.244997618130637e8,4.417719972254124e8
0.0006199998897500336,-0.3429446074916923,0.0007359707846135066,121.14789012555201,5.66324870153643,142133.65038290567,52751.44445027443,8.225307004434869e7,5.422029870839388e8
0.0006099998718127608,-0.3411373411374516,0.0007640943219990828,119.85416859458994,5.1796936332877745,169386.746052981,39319.17807626962,-5.536041620526054e8,3.773568365665103e8
0.000599999912083149,-0.3403045334791968,0.0007758934050335835,126.95223903528398,5.505922447645887,209247.42182793992,57037.849855459026,2.2037437319477007e8,6.217371182016203e8
0.0005899998941458762,-0.33889631930961334,0.0007302921877310181,124.72950187367204,5.719493961178334,242557.66754114884,56547.22715659369,4.6949847696627927e8,6.306982268826103e8
0.0005799998762086034,-0.3377852089511871,0.0007762337887336893,128.55467522413008,5.583520283809138,55909.56908437914,53781.11745487214,-2.0866540980870548e8,5.854595680899282e8
0.0005699999164789915,-0.33655981945301755,0.0007583296423425869,129.88181446702174,5.824724320785124,195310.40302342686,55038.51997814183,2.632209288290324e8,6.253783098238475e8
0.0005599998985417187,-0.335540034128906,0.0007995431587908686,147.85773464786283,6.602670641143418,231975.6257316566,66672.44706658136,6.560825426329708e8,7.569967112138152e8
0.0005499998806044459,-0.33390764563239644,0.0007632793404242325,130.0470653142315,6.084100225066407,199433.33898571684,60361.86532453355,9.279362459283614e8,6.288991553978473e8
0.0005399999208748341,-0.33310383898002327,0.0007646585829434339,132.67575131039436,5.8389649204269976,158842.46960826407,66878.58342572184,3.807552126344919e8,1.0105426384420874e9
0.0005299999029375613,-0.33133946990300317,0.0008281355449062526,139.62403047942297,6.852967868996152,272368.12584378914,76100.17280418334,1.6162597933966866e9,1.012983887527151e9
0.0005199998850002885,-0.33007618926883153,0.0008128494582986923,149.65314456181972,7.676422322105237,358217.39839146525,93810.19004367775,2.8360034895693927e9,1.3704360947708976e9
0.0005099999252706766,-0.32698790031604585,0.0008613854513648226,155.36719360255853,7.201415044032983,229225.97144598764,72472.39128042945,1.0739281341443086e9,8.136063678952501e8
0.0004999999073334038,-0.32549588934316126,0.0008381888728154175,148.3560573009368,6.129075757023228,194641.84293221286,53974.26039750286,-8.711836087166156e8,5.096773601928056e8
0.000489999889396131,-0.3246514801561134,0.0007953134456141894,143.5162211136329,6.7921271068887465,266149.5477785645,65599.12589170679,3.0944786651123124e8,7.066685184595668e8
0.0004799999005626887,-0.32341252540712595,0.0008086306452449536,152.42029633262814,7.161865653956222,290910.60681062634,86266.38656526462,1.22553894991857e9,1.521568274435854e9
0.0004699999117292464,-0.3238609344556608,0.0008516376734982619,154.42949781458492,7.3368207966419074,257916.59844563113,98376.5848709945,1.5860695669275727e9,1.5658839899896142e9
0.0004599998937919736,-0.3211557257387176,0.0008494841298989644,149.80479668684265,6.733641708049485,210755.84443776615,67032.55885951385,2.870580148166765e8,6.424488524549346e8
0.00044999990495853126,-0.3198508132392453,0.0008404295535844014,149.44053576707532,7.507568227966747,233251.6682097777,98108.4091307746,2.9006766305754857e9,1.5921795060228243e9
0.0004399998870212585,-0.3172819666327123,0.000830111153468778,157.02859382949848,7.0996762306554535,304611.76469228836,85128.39593814647,3.0392140488065493e8,1.1942708546706727e9
0.00042999989818781614,-0.3148643817193952,0.0008566092422708524,168.28976651927258,7.701197234714306,414082.01607963856,85312.78200803875,5.118582447411826e8,1.12584471125185e9
0.0004199999093543738,-0.3155107127405936,0.0008229887632512686,156.4893946010736,7.2769753270109785,168257.7971127769,97626.73162019471,8.399275836040562e8,1.733403257251455e9
0.000409999891417101,-0.31340438773704227,0.0008526928748127442,160.677713976407,7.948013742081596,406759.6370630434,94619.9958123632,2.19339525985938e9,1.261732444966628e9
0.0003999999025836587,-0.31250086583656955,0.0008411723142221604,168.6291465836662,7.134110707886587,295759.30398275144,74992.02676988185,-4.927634565135929e8,9.149542969429207e8
0.00038999991375021636,-0.3105157284230081,0.0008838345822454186,166.19280236689858,7.851804020857652,324841.23251613555,90815.07149327951,1.69243314740573e9,1.0350421038476827e9
0.0003799998958129436,-0.30846195950680705,0.0008521041943179975,167.96988757587297,8.14073767535795,180153.86435413786,104471.03166402379,1.8755591358344593e9,1.731796415603163e9
0.00036999990697950125,-0.306752217494417,0.0008643492284534858,169.22318791635104,7.713309450772492,278015.3137655397,91118.92752510063,1.1230604037972605e9,1.1984347740552502e9
0.00035999988904222846,-0.30630411426479986,0.0008966142474564823,169.89489843795738,7.333377218014367,356891.0859907024,79061.99538185877,2.89583661112142e8,9.514758233816206e8
0.00034999990020878613,-0.3038841614707053,0.0009658780967367448,191.1308901371849,8.090087345224761,314076.82336821104,88315.76565305234,-7.055809631887319e8,1.0513146840527333e9
0.0003399999113753438,-0.30088255286168714,0.0009532001619718755,194.64761541059886,8.77485586260442,409521.2382188082,121230.35898730575,2.468806300931362e9,1.850838143081708e9
0.000329999893438071,-0.30005396868208484,0.0009737601650125322,201.30362539971932,9.391846351542299,528124.0779371018,134495.88533815002,3.538369437579659e9,2.205868864560828e9
0.0003199999046046287,-0.2973814815016085,0.0009724985723220358,196.72172305212283,10.302219706106571,623290.977262264,167320.63498907967,5.025599887762094e9,3.7125759696850348e9
0.0003099998866673559,-0.29461139570495287,0.0010222914405617124,212.63715890332966,9.852061160863261,428430.3530374127,122160.19204049598,1.9530406528539414e9,1.601456287380178e9
0.00029999989783391356,-0.29163241536254647,0.0009683902212947147,211.94158763664637,9.85994526603868,543103.2692100826,123252.84110496838,2.5350525277210307e9,1.4908046371134276e9
0.00028999990900047123,-0.2902856807760982,0.0009739940838432403,219.533194600598,10.060648045028344,556248.4012539465,141569.0392220835,3.5057898012191935e9,1.869272762285978e9
0.00027999989106319845,-0.28757012302709334,0.000995912439727515,223.57234886702665,11.418812082555645,719538.7778006609,245347.44664964525,8.978848571176125e9,6.663382340259174e9
0.0002699999022297561,-0.28547673219321584,0.0010078344769164742,229.7801610186472,11.159770739742916,657342.3072458549,175119.55092370816,4.1908352035502872e9,3.3856653727452903e9
0.0002599999133963138,-0.2837903955401707,0.0009794370446338213,235.4691082032487,10.493412792076967,475774.018526737,118380.42147538059,-1.8631620258461583e8,1.7006876885239658e9
0.000249999895459041,-0.28054564559175926,0.0009938275962514719,227.87034673845199,11.534576865103652,792658.2303277805,223863.64931620375,8.286016509486995e9,5.448164208900782e9
0.00023999990662559867,-0.2799373920491053,0.0010524446460773106,243.51029105189,10.769067715669875,608106.8070401795,144371.051790847,1.6033908805472593e9,2.0623431555154757e9
0.0002299999032402411,-0.2789385321798181,0.0010985959271473285,259.00182000472904,12.1498946640762,835818.4810153106,179084.5275831556,4.726816240979856e9,2.7950820804537306e9
0.00021999989985488355,-0.2766590374783118,0.0010992857457638302,261.8923383902067,11.905520764482283,798333.1017353042,181214.77048300306,5.154854463838814e9,2.7856051697232623e9
0.000209999896469526,-0.274646461301003,0.0010969927508717732,257.28673125538216,11.410358875373497,484462.9305433022,144911.31504185867,7.926764993707378e8,1.9649147220552216e9
0.00019999989308416843,-0.2727862051366683,0.0010642796017309051,247.4022277902448,10.96975688768431,523932.1897207676,133184.26937038635,1.0823999334060426e9,1.7109426047442923e9
0.0001899999042507261,-0.2709130112859275,0.0010552877628658228,236.39134330472928,11.438909801959014,480263.591593815,166279.84001798276,4.485816304081002e9,2.8757031660369954e9
0.00017999990086536855,-0.26809229241005234,0.0011274831838793337,266.75996737302944,13.727520766822021,1.0071582920016939e6,247012.40610286477,1.0052786190470955e10,5.6626110787589855e9
0.00016999989748001099,-0.26470881966003074,0.0010796710741108283,266.7556617829799,13.177004769025833,824289.2948173217,236647.89026681733,7.309800621373332e9,5.499118043330146e9
0.00015999989409465343,-0.26122991729296335,0.0011569610351622964,304.77802031461414,16.204862318679844,1.1454893335067015e6,448663.79243479576,1.8250603684387863e10,1.6995509547296036e10
0.0001499999052612111,-0.25764929888804183,0.0011647438022087105,305.4675299427823,14.736809883452269,1.1886641457351355e6,347608.60808959394,1.0417145320538294e10,1.015255745587594e10
0.00013999990187585354,-0.25501362207708006,0.0012269155984282404,312.283923364182,14.09064506204323,858461.8816847791,211701.72251532102,1.60401337083006e8,3.656952285778068e9
0.00012999989849049598,-0.2519041836599863,0.001265776711888465,328.2597477022581,15.611824603868868,1.0586652472102686e6,264925.1857017222,6.01098988707505e9,5.2926039341289625e9
0.00011999990238109604,-0.24912737759001174,0.0012985459977548574,334.2010683255795,16.637721680435654,1.2097778489109664e6,322166.74086396093,1.1955819911142612e10,7.291586728136797e9
0.00010999989899573848,-0.24665874740278743,0.0012883924699074833,363.6220972784993,17.139824952102867,1.3192355425280698e6,382201.18114465324,1.3036769933751987e10,1.0959996527822588e10
9.999990288633853e-5,-0.24178284769352468,0.0012896127766274844,361.18778671439617,16.5081722486941,1.4997431153067127e6,269553.15898082266,3.5680024332470975e9,5.747894366291163e9
8.999989950098097e-5,-0.23699514475786054,0.0013484253643157502,405.22411080956886,21.450373399437346,2.2897448210765547e6,455419.2990847683,2.652000566797562e10,1.0539782756463306e10
7.999990339158103e-5,-0.23441317413192156,0.0013623185566777446,413.7278096982456,22.5103606878011,2.8670653404532624e6,568131.4355369997,4.236648761366569e10,1.744568496129015e10
6.999990000622347e-5,-0.23081197963975864,0.0014788929039276817,456.56987578981676,24.985708759620398,3.1358698031653953e6,762119.559921448,4.9411791609170074e10,3.2056003036064564e10
5.999990025884472e-5,-0.22532954000137398,0.001528591958551599,504.3543857062009,25.02542139491861,3.151956112073691e6,644888.7420663037,3.4470951346798134e10,1.9547156688285435e10
4.999990051146597e-5,-0.2207103192593676,0.0015901926673422934,524.8320855600061,29.231704040550078,4.233305929931444e6,846318.4947181413,6.760002866721224e10,2.740339833281739e10
3.9999900764087215e-5,-0.21487768461723863,0.00164300091086072,568.1778378578226,32.79356154812224,4.88111937563105e6,945528.3082640741,8.0522447804427e10,3.29596834415817e10
2.9999901016708463e-5,-0.20886012775574023,0.00163357616315437,576.5203866188147,33.93182484561393,5.691287788400815e6,1.0296101281971417e6,9.487925226190067e10,3.4134584930158585e10
1.9999901269329712e-5,-0.20396675143005927,0.0017034015551257097,635.4296753371374,37.83797346258069,5.95031234954669e6,1.3294036458062963e6,1.3251315364528903e11,5.513478736822498e10
9.999900612456258e-6,-0.19913406876201975,0.001718195266410235,660.8151433055767,40.3389097454664,7.038025333611192e6,1.5760625257351883e6,1.720381892883432e11,6.70605780635065e10
-9.913492249324918e-11,-0.1933665962259497,0.0018098580468151957,708.4023429349455,45.64446190977443,8.195304269596891e6,2.0113023137773036e6,2.4221623663253577e11,9.77700619204238e10
-1.0000098882301245e-5,-0.18711196908695332,0.001881329840289388,776.0980183341444,47.47873514421778,9.402534300216807e6,2.0858495829449776e6,2.3563009173445914e11,1.0062054848780566e11
-2.0000099539174698e-5,-0.18092130693886793,0.0020474144784776967,899.1014162740431,54.49042551379508,1.2382722363665055e7,2.456846737031278e6,3.0142018208602856e11,1.1965523418638222e11
-3.000009928655345e-5,-0.17467961483089312,0.0021433454174013327,987.1546166811344,62.192464219460796,1.4409110405340355e7,2.8501915742166364e6,4.0181834602835345e11,1.3761751630803607e11
-4.0000100852921605e-5,-0.1662353451906274,0.0021995159257342705,1046.920952304419,68.28491213104138,1.6354095863122415e7,3.2790293142758594e6,5.0633557055251166e11,1.7006978258244797e11
-5.000010060030036e-5,-0.15787517510273102,0.002314373501228842,1177.246158777698,76.11899601113973,1.980447699474945e7,3.890097621010197e6,6.622369423595356e11,2.0941298040909885e11
-6.000010034767911e-5,-0.14793937492061718,0.002431492902634216,1316.1239389602515,82.94396246691846,2.391000709688074e7,4.401790290272465e6,7.716533501679801e11,2.5875602068433917e11
-7.000009645707905e-5,-0.13919993973510178,0.002601049352796463,1452.148697845926,85.98824468682112,2.6534286737532374e7,3.8518710803750535e6,6.736892046793365e11,1.688612544844092e11
-8.000009984243661e-5,-0.1284536268039988,0.0026619273648439863,1551.8460230452422,93.44734103537724,2.9804178764722798e7,4.268589600857832e6,7.704657303575466e11,1.848627129449001e11
-9.000009595183656e-5,-0.11506326952332177,0.0027809745211946346,1731.2789408431638,99.64884731231722,3.351805751765534e7,4.806986304061756e6,8.288491119479723e11,2.145198810919905e11
-0.00010000009933719411,-0.10261227864973618,0.003016900601881602,1959.3305528329154,108.02567157110568,3.8330324126079984e7,5.185563414207048e6,8.819134237595593e11,2.4892957706841058e11
-0.00011000009544659406,-0.09023603799134548,0.0031940077927495977,2198.6301166627163,116.36294312808614,4.2602176338352926e7,5.35568795042722e6,7.48929916014253e11,2.5081774571631946e11
-0.00012000009883195162,-0.07372981733211821,0.003374385450214078,2450.403094998829,120.4030061702825,4.363572921170217e7,4.99270092004312e6,4.646510360356412e11,2.1031450119024802e11
-0.00013000010221730918,-0.0581516771242032,0.003578091499812167,2762.380871409506,129.39296537215728,4.533810437741896e7,5.311234956983247e6,9.918349715665836e10,2.389553362352817e11
-0.00014000010560266674,-0.04074967897426677,0.0037037356675340945,2948.6361703014,129.80409888767204,4.215153410484007e7,4.780232938200525e6,-2.5160864175282254e11,2.2759812833310733e11
-0.00015000009443610907,-0.024000059843501714,0.0038074383036619834,3128.996788932034,121.75978207134315,3.718241020660306e7,4.285374565304623e6,-9.799854643034117e11,2.3784638519101123e11
-0.00016000009782146662,-0.0031889865993130827,0.003954247587560126,3373.6339166361595,120.80331695292497,3.0642821040576614e7,4.3107120273584565e6,-1.5449387612531365e12,2.566463424078031e11
-0.00017000010120682418,0.017982591656181615,0.004064163466997325,3441.93583223639,116.51223024597346,2.2939444569270026e7,4.36153296621914e6,-1.911087749394423e12,2.6200364448158023e11
-0.00018000010459218174,0.04018782877616741,0.004056193551050077,3443.4327873104517,110.0219842309163,1.0366541139798652e7,4.29872370732537e6,-2.294432504141826e12,2.4149133640673492e11
-0.00019000009342562407,0.0633627588178857,0.004066078621535757,3457.272726926414,110.1676506407692,-4.559821781750382e6,4.634345968486935e6,-2.437557254914436e12,2.4247555359207602e11
-0.00020000009681098163,0.08625122164944045,0.004011850096141771,3458.8310229797057,110.04314469369258,-2.228185177486281e7,4.674420223670481e6,-2.493479753679966e12,2.5475788689141977e11
-0.0002100001001963392,0.10980830253503564,0.0039371540850174835,3360.4932113039226,110.27734198473318,-3.478229584241876e7,4.585144008271628e6,-2.0991946744115044e12,2.5797739283154025e11
-0.00022000010358169675,0.13379576493309242,0.0037774016134704577,3166.2829763166524,118.15764229936825,-4.875212482036458e7,4.852473347745939e6,-1.2546181017221213e12,2.599873612157397e11
-0.00023000009241513908,0.1563282192417426,0.0036461442211044356,2954.583962643629,116.91643314139567,-5.4361686001813084e7,4.8626193974831e6,-5.933758361267649e11,2.6926952665119092e11
-0.00024000009580049664,0.17866171458949281,0.003415563632593402,2572.8883075022413,120.37065456350275,-5.842674121621974e7,5.471368986770803e6,4.450010786823646e11,2.7383794227307928e11
-0.0002500000991858542,0.19754071744360813,0.003124130517885561,2249.2575215429165,125.82150353618212,-6.092435343412916e7,6.311730396494285e6,1.3513151521604397e12,3.185578234814457e11
-0.0002600000880192965,0.21522671003356125,0.002871024464539725,1905.6817201596791,118.51887177534239,-5.530028281986969e7,5.884655420647715e6,1.5349854604600903e12,2.839941169299055e11
-0.0002700001059565693,0.23033174682415966,0.002608557710464109,1591.238123023085,111.6717781480781,-4.797409177461788e7,6.120248050635599e6,1.6654432003973887e12,3.235016049309873e11
-0.00028000009479001164,0.24433217277195218,0.002324342262625832,1248.799426636201,100.77456712662041,-3.686540432480502e7,5.762659244417915e6,1.4638026972437378e12,3.305115126078645e11
-0.00029000011272728443,0.2547382437582933,0.0020464247459243785,924.9993353042065,78.32203684702954,-2.5162816097190205e7,4.273870985792205e6,9.811209494287394e11,2.3357947404276425e11
-0.00030000010156072676,0.26468991205243353,0.0017251626831861278,695.3872143435556,62.49459467528346,-1.6600988699582204e7,3.214821851565865e6,6.33895680849484e11,1.7456452118471225e11
-0.0003100000903941691,0.27319285470111754,0.0015713470267163868,558.9244046397794,49.47996007280712,-1.1259219511775259e7,2.3022057417933177e6,3.982808556828419e11,1.1296234833087794e11
-0.0003200001083314419,0.2791963336255594,0.0014357900537733757,449.1814680617706,44.58882911846921,-8.441879671038132e6,2.46001502633546e6,3.4234080435119696e11,1.5578580287420932e11
-0.0003300000971648842,0.28497272319296096,0.0012677844868092603,356.3152419776002,38.531945172504244,-5.223410431489073e6,2.5471401264364524e6,2.5247189537259866e11,1.869505785101145e11
-0.00034000008599832654,0.2891107248564731,0.0011443797241306314,301.4445628692307,31.028919523844408,-3.4309822492825966e6,2.0061105635969972e6,1.6448055440831107e11,1.4129064586572134e11
-0.0003500001039355993,0.2924215718765313,0.0011005273078789721,250.49759452302936,21.996837134592933,-1.822820935851499e6,1.1615455890663795e6,7.454631964006151e10,6.891857976350246e10
-0.00036000009276904166,0.29531437355079104,0.0010020786542730938,218.06848288557907,18.068820667533092,-1.3767452969384694e6,873698.6461554063,5.009924489917616e10,4.7475015867458115e10
-0.00037000011070631444,0.2973179563156009,0.0009798742854905927,203.9396557554712,11.139705166068065,-634569.274582125,290889.11562563473,9.58469916921084e9,9.838399241463593e9
-0.0003800000995397568,0.30148127668931557,0.0009691367946265704,202.94770505008327,10.018329124827682,-574808.3730558875,158911.9217813514,5.567731076869229e9,3.011209035139809e9
-0.0003900000883731991,0.30210335017964823,0.0009600112641625917,193.94099369262182,9.575218041540689,-655369.5998220987,120794.51728928897,3.956333351135079e9,1.5458103992919755e9
-0.0004000001063104719,0.3036781213649956,0.0009285951477750259,179.99767139669572,8.47109002954791,-335225.62852321076,87813.59753664884,1.127432514281686e9,1.0168559042579328e9
-0.0004100000951439142,0.30655968523530464,0.0009412065571909715,178.48217071721874,7.893489329988676,-244310.12372027466,80858.63798568171,2.1593306974705763e7,9.06862123940874e8
-0.00042000008397735655,0.3095126134829916,0.0009084316091559429,170.7160879028572,8.13740891511268,-307781.1752503059,113077.24459006348,2.603820656884392e9,1.9553732069041889e9
-0.00043000010191462934,0.31078859596248365,0.0008973700954467368,167.73134560010115,7.3297586855080805,-330627.1779128082,79781.73906190197,3.3651724410926324e8,1.0645431391024741e9
-0.00044000009074807167,0.3119438775993476,0.0008580219268212739,164.3357389384671,7.236183861029634,-315150.97012625297,74067.79625672773,1.9052741070928752e8,8.052790701920383e8
-0.00045000010868534446,0.31418556331814035,0.0007980345628489558,152.24432106404208,6.373059475567543,-204806.6674962848,59584.7708691041,-6.605421196737971e8,6.087099700470053e8
-0.0004600000975187868,0.3153023117153207,0.0008447662673199002,152.36548762423914,6.989308618654079,-320789.3850090138,72140.98534077755,2.035505302766158e8,8.538726674410537e8
-0.0004700000863522291,0.31766289386656715,0.0007769566780036992,146.76108734008315,6.923423462545063,-215149.29227852082,66644.0097101016,7.581932845151805e8,7.45510217016574e8
-0.0004800001042895019,0.31808714171023167,0.0008601645194181727,155.93125445118352,7.575796516051376,-276562.4193084134,83543.05270771518,1.689289547126023e9,9.358921170053748e8
-0.0004900001222267747,0.31909075479980675,0.000901352426981112,160.26141134718188,8.0160675412786,-381309.893608578,118143.63171769225,3.774586511795743e9,1.9301400867820735e9
-0.0005000000819563866,0.3221562624807557,0.0008360235991475684,163.20811827611755,7.711551944670714,-292798.06887101906,80339.18046242287,4.2157832677511317e8,9.647051346635015e8
-0.0005100000998936594,0.3238940311073093,0.0008635259063868429,165.85844522538366,7.497443267046853,-201298.84374073,96497.55415691782,1.6982568084815567e9,1.3048619737324257e9
-0.0005200001178309321,0.3256844579796598,0.000834784618287902,146.94239877254122,6.968146656547772,-255542.07079128412,81511.60780063394,1.506245786383261e9,1.1295976468254392e9
-0.000530000077560544,0.32617023235325177,0.0008665975590447814,153.18632173493592,7.233076051022043,-339636.9194154605,84742.5085709323,1.266507133989075e9,1.0624290990517527e9
-0.0005400000954978168,0.32844655119438537,0.0008314668344278977,141.4775956013411,6.095090382640264,-161654.25071371187,66759.00087224081,-3.510103597502136e8,9.991521444235537e8
-0.0005500001134350896,0.32807856118507334,0.0008271540312189141,143.52464662822845,6.819978976783799,-257222.90874756078,67979.04758741049,1.218963418440557e9,7.161314835331997e8
-0.0005600000731647015,0.32994547103869265,0.0008280148760351207,140.76861547091352,6.6342456175685856,-256855.52112034778,71887.97729548233,1.0304533565735903e9,8.917605320743407e8
-0.0005700000911019742,0.33216781144787094,0.000807057120339453,143.00194488677016,6.754517685671838,-192677.92872794913,72665.03083201774,1.262412291402148e9,9.946320221102294e8
-0.000580000109039247,0.33367767769796775,0.000745956630884399,127.47016145455652,5.854631515053589,-136569.5078214373,54971.11730835281,7.090188319723917e8,5.289030111000767e8
-0.0005900000687688589,0.3342002300792374,0.0007817258290936348,136.45035248852827,6.775290414576463,-212869.34245294487,78255.67350761236,2.2069726792201943e9,8.480132271832362e8
-0.0006000000867061317,0.3358354709332343,0.000765477448974239,129.3135847649116,6.108789898163083,-209807.35833035214,53569.64076984268,3.466124927348277e8,5.533864029872489e8
-0.0006100001046434045,0.336413039799314,0.0007888483934285036,133.4215626373666,6.052670877163155,-172387.68054739022,70371.64431390722,6.223153214796181e8,9.04281647661429e8
-0.0006200001225806773,0.3378584187709057,0.0007784569959685958,132.05971537275366,6.024721240132715,-223480.05585625055,57691.25724260056,5.954159567723491e8,5.553635944969147e8
-0.0006300000823102891,0.3395972064725356,0.0007233469833332501,128.25170353221134,5.4573539252275225,-156609.6193377007,56442.822440861084,-7.28388713998625e7,6.06350547621854e8
-0.0006400001002475619,0.3404374665192736,0.0007376436571476168,124.53696827411218,5.667782970805711,-179533.6125486266,50645.18772767158,4.4719686563236207e8,4.9438609229930717e8
-0.0006500001181848347,0.3423044238207221,0.0007528210299085578,116.68182691855948,5.096994337331884,-109284.9034302998,44708.78775599398,9.579973457381965e7,3.949568521490192e8
-0.0006600000779144466,0.34292118553468026,0.0007101561766564692,119.41900267348048,5.051571322527287,-82870.00363663837,42098.20668024436,-7.849557523282979e8,4.1993493008681923e8
-0.0006700000958517194,0.3435969357810973,0.0007231168782098805,121.55330160250995,5.813279728171593,-133904.70767912432,57160.00870304823,8.59275606929168e8,6.447995099619778e8
-0.0006800001137889922,0.3471578861549497,0.0007072567597836583,112.33974516765967,5.0702925567326504,-84291.11900043707,51137.90413300567,5.444268159754316e8,5.923476039155529e8
-0.000690000073518604,0.34728886586683805,0.0007283276208088093,114.38469519723327,5.536692048678254,-39503.04290414742,49031.035866951264,5.011135133364909e8,4.624713169094945e8
-0.0007000000914558768,0.3489746630931622,0.0006909839418219946,108.9663222349069,4.970646316790872,-180939.12188902005,48816.36572427919,6.952736551387573e8,4.8906120575297195e8
-0.0007100001093931496,0.34975755615060916,0.000731257960277871,117.8906350191791,5.471129091699725,-136409.5264653948,51290.19595773667,9.047186955588857e8,4.785013999884007e8
-0.0007200000691227615,0.350498076329357,0.0007348406089564089,118.1183516690685,5.566168384089448,-196294.39920399044,52443.87969851488,6.21345612086147e8,5.2687477298554325e8
-0.0007300000870600343,0.3527488331630884,0.0007099484491551615,113.0640443477382,5.265657382866345,-153621.29607936714,55721.02492268768,7.957414737918904e8,6.402850344583298e8
-0.0007400001049973071,0.3525925867182668,0.0007042127791256501,113.02402689209558,5.551463106884576,-176431.72306791556,57661.602342960905,1.197384240011413e9,7.225628836827235e8
-0.0007500001229345798,0.3542721766169998,0.0006943972232227067,108.30490908678948,5.239568017916737,-133511.45918203707,53790.39516795537,6.503963209387237e8,6.312776127056681e8
-0.0007600000826641917,0.3539746146963735,0.0007158356048720384,108.95212180465664,4.812920360103194,-140260.4276241218,43054.64550759773,4.189942863485675e8,4.3089538222008723e8
-0.0007700001006014645,0.35677560893277405,0.0007266738346418845,110.3006646084058,5.040020244187815,-176804.2483860158,43612.67259421141,3.156740169473927e8,4.3742881765310186e8
-0.0007800001185387373,0.35694526163791307,0.0006791966755527002,106.40507205927578,4.951737538681653,-121723.1188744675,50325.63585706964,5.43795899328555e8,6.859638097443761e8
-0.0007900000782683492,0.3587806744920672,0.0006857029327504566,100.69818535485861,4.958485783856673,-69413.83883988831,45914.10419250172,6.781198647570517e8,4.974017930857705e8
-0.000800000096205622,0.36017034371808404,0.0007228027907917542,107.28828864110814,4.962141881576004,-153968.8467637331,51913.0403331703,6.539708799814186e8,6.56613615021393e8
-0.0008100001141428947,0.3607963640382513,0.0006957294016034185,107.30942288232256,4.891710258188398,-124685.11332109055,43501.483470612264,5.3300020042892003e8,4.2707327706947523e8
-0.0008200000738725066,0.36172837064176566,0.0007023093970756415,110.69605970911596,4.522779056670856,-69049.81193752468,32221.984531907783,-7.728733071432033e8,2.7342473212143236e8
-0.0008300000918097794,0.3620114756670955,0.0007094689875460493,107.1586352374686,5.085489435771987,-129806.79595362705,40263.32389997659,3.6913755843697983e8,3.522700254272856e8
-0.0008400001097470522,0.3634965098373359,0.0006543239664465047,103.16466840318941,4.667244604611226,-109482.98692112096,36855.863596750125,1.2320902061036876e8,2.986878608871802e8
-0.0008500000694766641,0.3637546246923739,0.0006640527776301908,94.56093215463383,4.14285633515323,-65771.16813623972,30098.387945387214,-8.684312254996866e7,2.3911840959443226e8
-0.0008600000874139369,0.3652325736452185,0.0006694993570165645,94.6237510455607,4.167433836856651,-82977.78494399639,35194.07760371439,-1.4268697366718274e8,3.129560278042444e8
-0.0008700001053512096,0.3661898049740412,0.0006762453362063878,99.59489673995009,4.526110352216189,-66463.01268682322,45783.19049864304,4.589332757542227e8,5.941352680648518e8
-0.0008800001232884824,0.3693775380026782,0.0006470038702793312,93.69612563215193,4.349851518259489,-114958.48128786487,35117.40983113737,3.31306159712807e8,3.0772049600054175e8
-0.0008900000830180943,0.369714712709334,0.0006570138546063983,96.32006551164284,4.367248697469369,-32596.417065631125,36975.471063182216,3.677689576689589e8,3.007517666241704e8
-0.0009000001009553671,0.3703755291330745,0.000614397988889559,87.24932198167085,4.024708772659815,-53763.77524083385,29208.685366493413,6.4605984284210406e7,2.699589717068813e8
-0.0009100001188926399,0.37126471622753887,0.0006277075352881942,84.63458069180753,3.964509245242932,-57077.36853307348,27171.843664313237,2.8480065325924337e8,1.9215346164225212e8
-0.0009200000786222517,0.37157649288317773,0.0006526937112343844,92.90457240973082,4.162884750009084,-73943.150786299,33986.920390831176,2.0177250729205465e8,2.8903609541373235e8
-0.0009300000965595245,0.37223693159248794,0.0006761118253937856,96.45640535335147,4.126227547353322,-102876.57218881923,31802.364544882555,-2.6257905056772998e8,2.8900380902554834e8
-0.0009400001144967973,0.373166181736131,0.0006484883083447907,87.59938905713994,4.082089423368303,9433.34212946113,29367.024368260223,2.5481723889979666e8,2.406667927081998e8
-0.0009500000742264092,0.3737257770873548,0.0006388720604812422,88.61960420254294,3.973118002626611,-80671.20960158305,37546.90534181292,3.152326296279332e8,4.246890738052385e8
-0.000960000092163682,0.373847526391648,0.0006237344745260334,89.023859058771,3.9366107233589034,-63079.83711875949,32150.32692517047,6.335562635042295e7,2.971077904793202e8
-0.0009700001101009548,0.3759014710978372,0.0006393846399265253,93.08947020072704,3.9993278755379804,-50756.40546885588,28453.002006271032,-3.8640055876657194e8,2.2321017376664656e8
-0.0009800001280382276,0.3771607512921037,0.000636050210578636,85.55416813574067,3.799108481680841,-62562.53640544658,28663.768028495615,2.7151338231563725e7,2.17959906611568e8
-0.0009900000877678394,0.3777262691960204,0.000665374504383499,89.16265626151939,4.020668722328074,-129710.46355139148,35926.91530204326,2.0902280681767038e8,3.545392106514142e8
-0.0010000000474974513,0.3781351348774915,0.0006671780294491232,96.65757597519402,4.542717106410397,-33240.0053277408,35236.250888442184,2.628150197853943e8,3.2972544551446176e8
-0.001010000123642385,0.3796946243427519,0.0006499948305716559,88.57718548297603,3.8504701883298216,-38667.55395766778,30164.003687196415,-1.1777380259186761e8,2.6610846060421878e8
-0.0010200000833719969,0.3818504599078442,0.000625038479235945,91.11797944021332,4.299444742768973,-92600.65070823702,35441.942310050625,3.0286226315852517e8,3.5091287696554905e8
-0.0010300000431016088,0.38108439698064467,0.0006367332521785775,84.08901439262557,3.7789071269168653,-94503.7973993817,31609.836495597672,-1.4755473077530727e8,3.8832880184785867e8
-0.0010400001192465425,0.3812173173575138,0.0006521189768172311,87.86306518474397,3.981187143869706,-97668.66696550832,31609.64232416922,2.2167637290168887e8,2.903493803888839e8
-0.0010500000789761543,0.3825860475529044,0.0006257158130400188,85.08749086668436,4.335323356539299,-33660.72553585902,40327.08984722146,7.695667667267815e8,4.691084652980739e8
-0.0010600000387057662,0.3837466185493686,0.0005929342311298483,80.39350757335438,3.6725547833138075,-40550.01726401331,26895.1806429804,1.4058732375300276e8,2.1470624048372585e8
-0.0010700001148507,0.38480362888466335,0.0005998425294994891,84.83620799871629,3.91355138950637,-68524.75109828995,32818.861837497716,1.7007838804552022e8,3.566224074301284e8
-0.0010800000745803118,0.38637173711066136,0.0005904917702861494,80.68625845892048,3.378300999191314,-59215.42803043097,23137.011271238614,-2.134744384321436e8,1.7723076206999782e8
-0.0010900001507252455,0.38814718783603164,0.0005801058828510719,72.27209171778307,3.1396516501868983,-20138.279307219218,20258.996309012968,-2.2748920266824447e7,1.2669730442624755e8
-0.0011000001104548573,0.3880861427712662,0.0006054076796170061,78.59413729328175,3.420543867400194,-67578.88945508108,25836.364120734775,-3.81951344030274e7,2.6116073048466203e8
-0.0011100000701844692,0.3888778430598031,0.0005915450991470073,76.17551544408977,3.4670349901887745,-45774.47364224137,30202.82587979084,1.689493736869829e8,3.2277840531983674e8
-0.001120000146329403,0.3898319602851989,0.000649908292093543,87.10625423972061,3.679728927450789,-83271.96403691034,26321.36774331936,-1.5124323954461265e8,1.822263751885367e8
-0.0011300001060590148,0.3886441982138786,0.0006055720042246052,82.21790662192541,3.671838161784351,-18991.44121271812,24593.53220465941,-4.6993983491691396e7,1.7423489497464442e8
-0.0011400000657886267,0.3911705242693424,0.0005854949923676047,78.98473273863955,3.5570132987424934,-24688.216694076444,26993.471934605834,2.423498870525577e8,2.2184656353946677e8
-0.0011500001419335604,0.3914083427535079,0.0005904403157081428,81.19453736259689,3.616700730841757,-24448.18141639102,25710.11035401246,1.9154736747287416e8,2.180428151451769e8
-0.0011600001016631722,0.39253068195830565,0.000595290144559772,75.08860003203571,3.3115532175766376,-33081.37568353833,23826.982117437536,1.1964753408270453e8,1.577813763577265e8
-0.0011700000613927841,0.39317445353773656,0.0005661896365758185,73.37294623338555,3.088373955480103,-76724.74549391952,20522.83900026252,-1.6356763788042414e8,1.4631345182731378e8
-0.0011800001375377178,0.39403101649248856,0.0005812612746178649,76.92551166481167,3.2146237349781996,-26493.997643358365,24126.82621043656,-1.4818763403538933e8,2.155919880329731e8
-0.0011900000972673297,0.3945411033834098,0.0005751295837116663,72.27384524454934,3.32452501041461,-31001.067511456382,21352.906430032388,1.4047218200835647e7,1.421794047700302e8
-0.0012000000569969416,0.3961838611530256,0.0005830458898169578,75.38881340294175,3.354992932790395,-65190.720320613706,22658.55153088018,3.0397478474646315e7,1.5180954272298414e8
-0.0012100001331418753,0.39578092167241263,0.0005604411236592076,70.3975094024348,3.098826774495991,-51433.048325803065,23900.495064071914,1.2720650815919515e8,1.9677943155417773e8
-0.0012200000928714871,0.396357543854072,0.0005921667038029293,74.6503207000782,3.37895928759218,-33819.1510746921,23512.198731014723,1.2497464457825895e8,1.75419910911136e8
-0.001230000052601099,0.39699415472883265,0.0005920809536548058,78.72727215437145,3.5170970203267906,-33685.15657112094,25390.75945197899,9.7578478936214e7,1.7839410762026983e8
-0.0012400001287460327,0.3985354608849739,0.0005847846488214424,75.0257329707868,3.4332306873998903,-71760.22220324608,22097.514684356654,1.8001097490662217e7,1.711041385305849e8
-0.0012500000884756446,0.39992518829432083,0.0006251749259106739,78.47072393823532,3.4655824414383574,-59263.13679794985,25188.815372106354,-2.2098999910256684e7,1.6890042805989423e8
-0.0012600000482052565,0.40084849955956453,0.0005918613856345917,73.77624711219045,3.387322529499578,-62115.883471567045,24489.34309763398,2.2847975110762945e8,1.9683160679169276e8
-0.0012700001243501902,0.40127820035454353,0.0005776655543843523,73.6463279790869,3.376586032879151,-78739.16531954314,32380.14216439233,3.421851800463001e8,3.966496977119795e8
-0.001280000084079802,0.40204136158083564,0.0005476915535159508,69.60303167873013,3.1473633934410112,-3741.3026457784254,21750.65906618407,9.189999667093919e7,2.1486365872164065e8
-0.001290000043809414,0.4016920972891094,0.0005526045079766415,71.00632111319716,2.9372560252599107,-46554.84365187447,19017.090575472743,-1.3888818790177888e8,1.3080765494874291e8
-0.0013000001199543476,0.40154830229122307,0.0005606827023556505,66.04343322667529,3.11619514947355,-54600.93462665025,23925.68064456486,1.970707953630256e8,2.0279630996317726e8
-0.0013100000796839595,0.4030777224523481,0.000551642552598344,66.55916388331532,2.9413808103576224,-45891.542058691084,16979.791757303396,-1.2127287797913894e8,1.04723684941738e8
-0.0013200000394135714,0.4046761408527091,0.0005729422101113183,71.9145540655819,3.149341476965746,-51279.698917632086,19011.155615296822,-1.9450933952247494e8,1.2726419183832225e8
-0.001330000115558505,0.40503300562885125,0.0005642658275332147,66.5018448350968,2.9428410060126247,-22447.544630699,18651.648253549527,-4.871016164320935e7,1.2330714665134613e8
-0.001340000075288117,0.4054897805639193,0.000539747651775681,67.71678991742938,3.037656168243911,-15974.69540840463,17830.429866115683,-8.3602467014719e7,1.0698877101089145e8
-0.0013500001514330506,0.40581073904392545,0.0005701939214176841,64.94773550894712,2.8145065698784797,-41465.274468729585,20584.89785315515,5.3202524755773984e7,1.5291490940688097e8
-0.0013600001111626625,0.40684788477257827,0.0005665951333218913,70.73022948704205,3.442415621723878,-73031.72148245,25359.76766790742,3.715692539693006e8,2.4115890779596263e8
-0.0013700000708922744,0.4074280100163014,0.000555321560243636,67.72476712372872,3.347570251844094,-83932.68408225337,26387.085770342845,1.6413758072259763e8,2.0680099127368692e8
-0.001380000147037208,0.4082882833946496,0.0005453354409816336,67.29741980123454,3.0710549452312668,-60553.84132451362,17838.470267697878,9.100699532754798e7,1.1606353359339005e8
-0.00139000010676682,0.40965744939574505,0.0005649217138306654,71.05700778307951,3.0263506397271045,-59495.81583971035,18860.1422877338,-1.1590003753789252e8,1.2413577947008237e8
-0.0014000000664964318,0.4099166869034525,0.0005361373186768796,63.09855010715638,2.871626801677386,-10892.334053155939,20252.16900294993,1.0787356360204001e8,1.7069896454875976e8
-0.0014100001426413655,0.41024001389747716,0.0005332612700769956,64.41287227132455,3.2547764418267153,-45352.1357535044,29734.87843797875,5.358964569308431e8,3.54028634773835e8
-0.0014200001023709774,0.4104347242770018,0.0005498473781749584,69.7597708244285,3.104955798213051,-29693.477429504568,22220.24637601169,7.83749556410863e7,1.8406783777537784e8
-0.0014300000621005893,0.41163168466181377,0.0005356541881361799,67.08791012909097,2.90666126114775,-47533.320495709966,19091.32307700143,-7.855474610619214e7,1.3825809574049047e8
-0.001440000138245523,0.41141875391939536,0.0005807183207999039,73.17517729624225,3.2250543710258035,-33871.22078439813,21874.90557498607,1.6847177393693637e7,1.6404701264297473e8
-0.0014500000979751348,0.412766681050387,0.0005645589453888388,70.44395966561741,3.2053630296577076,-57360.27209595845,21997.989422555773,3.2046667089586012e7,1.545155555100851e8
-0.0014600000577047467,0.4136522629047395,0.0005593940180707472,65.92467294654874,3.0240087409267726,-37781.15820531406,18541.328068387513,-5.811526839072689e6,1.3321462117753269e8
-0.0014700001338496804,0.4134098665513156,0.0005461269027781348,64.88234220655895,2.7661712860967405,-45458.33002736727,16005.554151220089,-1.3080167453287265e8,1.0262867557080041e8
-0.0014800000935792923,0.4141157218757144,0.0005773405592635787,69.60625667241162,3.302233874610507,-58709.892111535875,32238.156963833888,5.146105013242113e8,4.0700342350986487e8
-0.0014900000533089042,0.4146968388578098,0.0005311962555612354,64.52839088060335,2.865376977655661,-22095.54437683777,17851.47232093511,5.1259295115179e6,1.1242192926934093e8
-0.0015000001294538379,0.4167218947414367,0.0005302875960870946,62.95323897772719,2.758456010692586,-20777.64622246402,18019.547085387723,-1.5812297963021683e7,1.2318568399362679e8
-0.0015100000891834497,0.4180924680564203,0.0005298322195389267,59.844833872931694,2.7121667036403356,-10196.714977518881,16314.202501087855,5.633637420907558e7,1.053755250650246e8
-0.0015200000489130616,0.4176687079476542,0.0005168039031148694,62.33409883166899,2.8974030838278817,-34067.9749657466,17979.30962692654,2.136493179779215e7,1.2384557740944819e8
-0.0015300001250579953,0.41786121882038424,0.0005174363927343766,59.35861600495072,2.537010319053778,-15571.815617571241,14523.087950593901,-7.114947316733006e7,8.814562620526896e7
-0.0015400000847876072,0.4187620058217144,0.000547025602686564,60.76530632250565,2.691480953842238,-23238.84517749361,16806.438233670364,-5.381887134655925e7,1.0526530854786445e8
-0.001550000044517219,0.420389607516845,0.0005300658447520861,62.52069312748078,2.8415885575320163,-34341.53156146401,18680.842916182803,1.069724814668739e8,1.3388145553424276e8
-0.0015600001206621528,0.42007689397170905,0.0005343955281111158,63.66676093413725,2.8624649730327727,-41950.83146967876,17352.3388899507,-9.711889918039227e6,1.0731208252739172e8
-0.0015700000803917646,0.42054629979864694,0.0005319618471641932,62.49290891806046,2.6854098428273683,-50968.540069934825,16333.26512778083,-6.876273888621008e7,9.954839761356178e7
-0.0015800000401213765,0.4210418969708844,0.0005454291889936911,63.738066074477814,3.2541550220056377,-88699.04554873587,27939.25401240609,4.626585202588627e8,3.1129870912447584e8
-0.0015900001162663102,0.42241401667526224,0.0005248838019356095,59.53072265413308,2.5920921426187977,-19598.513708943457,15676.350476016674,-1.0310423693159148e8,1.1512788651533127e8
-0.001600000075995922,0.4227576436384988,0.0005613123832539137,66.90974211004749,3.178323324310238,-51283.57590096214,23241.21847417747,2.4469669678594851e8,1.990797013302167e8
-0.0016100001521408558,0.423573735555372,0.0005420354438792137,64.20040611312058,2.9161074415114743,-19467.834922369842,22765.746187279503,1.360100659586497e8,2.246669337661176e8
-0.0016200001118704677,0.423510853334883,0.0005442973942326142,67.16053656946457,3.1836735345737748,-87682.60063333895,23235.511577032492,3.0932243851257265e8,1.9764399765807602e8
-0.0016300000716000795,0.42444942314783113,0.0005251500153368526,60.153888475303404,2.755355756033631,-40708.98148994047,20606.167637054325,1.7637063526937845e8,1.6431504566490525e8
-0.0016400001477450132,0.4248067269227759,0.0005429751661031598,61.359940436930664,2.453473566108888,-19547.3881890309,12669.248047415647,-2.1827882741466156e8,8.009753522313653e7
-0.0016500001074746251,0.4244369689474115,0.0005272238237231217,63.70552262642911,2.7523888012374367,-24020.906322968276,15174.770805209124,-2.0386613227047008e8,9.526502765145941e7
-0.001660000067204237,0.4265685410667211,0.0005147641427980318,63.4362262947754,2.848622010534964,-27193.45018555275,17421.043552977768,3.0661016497860756e7,1.1744268278931418e8
-0.0016700001433491707,0.42684044500553864,0.0005161952260963899,55.27458700693498,2.448651628855684,-17937.438886788786,14813.98982806055,2.9069411051171336e7,9.26169116415112e7
-0.0016800001030787826,0.42679944999780856,0.0005192150276510122,63.92315555139037,2.9096813053343245,-46682.71277814675,16919.545953343375,3.7622120001282625e7,1.082499350855975e8
-0.0016900000628083944,0.42767706291784996,0.0005034626227812923,58.25094394888227,2.6979046241337885,-50335.029661190325,16485.826397417502,9.60862504223812e7,1.0351167390008923e8
-0.0017000001389533281,0.4297453743791266,0.0005246930601666294,58.911331864071165,2.804375084190342,-36673.41043247318,16919.353569422834,2.0121985850827074e8,1.069347558239685e8
-0.00171000009868294,0.429156890709477,0.000510208466601871,58.001802779902924,2.6092016869452928,-35144.049430511826,18638.553960055684,1.7801389229437727e8,1.517376838910287e8
-0.0017200000584125519,0.430461468227586,0.0005072552636487283,56.71121997007736,2.562831751113581,-42680.072961360886,17883.408006880676,1.3521052996921155e8,1.2058737085992077e8
-0.0017300001345574856,0.4312140848172421,0.000529323353818522,61.6468894967786,2.785197488006359,-44056.0685411876,16490.052787443223,1.691607024920725e7,1.0053054473687123e8
-0.0017400000942870975,0.4309408138313447,0.0005267688825104988,57.24859368716995,2.512440075291994,-4380.26496518151,14968.296067646595,-1.3162056833947087e7,9.889153133683304e7
-0.0017500000540167093,0.4321938931205368,0.0004906144577203114,55.8848175372928,2.626927833995471,-25298.32716002228,18446.616831511925,1.6189342359934112e8,1.4332736420547187e8
-0.001760000130161643,0.4332602893753501,0.0005122875668589561,55.36574632159308,2.504625877455139,-12199.251926907984,13814.251931646253,-4.255795161111583e6,7.82883056443141e7
-0.001770000089891255,0.43269327750059894,0.0005227778595571033,57.614664515376695,2.379338047811078,-18023.004497335733,12480.168584238143,-1.5809939346381226e8,7.032505093103047e7
-0.0017800000496208668,0.4328723179623485,0.0004912297077944191,55.53198928893108,2.4338008219770177,-45698.578104010856,15281.449994431961,8.141260159041558e7,9.839093866465828e7
-0.0017900001257658005,0.43411802317664844,0.0005399826890384362,61.71398344639345,2.7383934411944786,-42640.53193473395,16291.65611026695,-9.244732936961007e7,1.068715725158583e8
-0.0018000000854954123,0.435023213760287,0.0005189652565120341,56.4504715474626,2.540498829673863,-20860.292615170765,13634.758811736561,-1.2081976810866611e7,7.585814916051379e7
-0.0018100000452250242,0.43522773923893693,0.0005037092593564191,57.208282414748176,2.5583068855976787,-47226.86594112286,16519.653280454946,7.52423315312235e7,1.1931346324113971e8
-0.001820000121369958,0.4353210399938689,0.0004876460699402308,51.72468057909114,2.2698371159864505,16574.70031816253,13405.084287580852,6.050912673814761e7,8.3302031758595e7
-0.0018300000810995698,0.4357788102149789,0.0004994652035970103,58.378030107248144,2.5300201353152665,-15906.466654212421,16072.83350852672,1.6087663793440592e7,1.1612234045610543e8
-0.0018400000408291817,0.4364803654901916,0.0004913384914500799,53.630538226466676,2.2720792323983705,-1137.9883904584979,11919.680538564342,-1.1359374250542493e8,7.031483932751787e7
-0.0018500001169741154,0.43753314345469696,0.0004871825467893346,53.02310240737332,2.4045392152388616,-29735.739024342285,14704.10187668938,1.0983229538266651e8,8.679385521916717e7
-0.0018600000767037272,0.4387378348556813,0.0004734534150916766,49.84600386112262,2.318414883481178,6548.61141300187,13467.23594714982,5.127660309313961e7,8.40158269440188e7
-0.0018700000364333391,0.43830134115039254,0.00048522764435855455,57.35053890577115,2.479795038800957,-17252.32195441845,14291.886492429203,-3.2289868451240715e7,7.876611157121323e7
-0.0018800001125782728,0.4395291029124637,0.0005039369907185854,53.95650136628515,2.4349463621424356,-15952.259044116685,13747.833195217374,-433872.55180445826,7.51939383230252e7
-0.0018900000723078847,0.43974646597425454,0.0005043584278522163,58.75987718698655,2.5820337147020633,-14663.122000739762,14481.843682917191,-4.071424390651302e7,9.293416029436046e7
-0.0019000001484528184,0.4404752893122495,0.0004797367394104127,50.45432954166735,2.3884060183109748,-38279.54056503893,15596.842567358548,1.2107589553042701e8,1.0556992056847139e8
-0.0019100001081824303,0.44109247131537993,0.0004931657941520604,49.451391381383196,2.2299503426428053,-16249.052256653109,12630.71939005405,6.791248420997244e7,7.139565751019926e7
-0.0019200000679120421,0.4406270268904045,0.0005118772213336269,55.25841570102351,2.3788688999107714,-46276.34396404358,14220.034734838502,-1.3478696765982412e7,9.011901728762077e7
-0.0019300001440569758,0.44147199188880043,0.0005018997788649861,53.32246796264118,2.2986376681683556,-18836.456217642073,13277.524629849597,-4.501452990177724e7,9.030377945113306e7
-0.0019400001037865877,0.4421978228428925,0.0004855652418805834,52.69239376305501,2.0540875907818474,-31006.26163016851,9911.83541160821,-2.3117096416207787e8,6.185563530621841e7
-0.0019500000635161996,0.44279819512812535,0.000486399847049449,53.38714218696027,2.6475904555231375,-34931.58358117902,28738.65144573278,3.610832190118067e8,4.432660527200829e8
-0.0019600000232458115,0.4431331492130703,0.0004867597550722069,49.13575678921858,2.2985653857118455,-25512.819375897205,15627.96493618252,7.228508935256952e7,1.2102393358504227e8
-0.001970000099390745,0.4437711670579738,0.0004986099742190842,51.95446467822198,2.3920028207642354,-24237.77645569358,15339.916448635353,6.905636123150918e7,1.2684343080752991e8
-0.001980000175535679,0.4451393833808834,0.00045615589110930237,46.279440899619956,2.0650030778428525,-31152.384321151327,11831.371071867072,9.841889457399675e7,7.284463642898965e7
-0.001990000018849969,0.44480660831893326,0.00048448277006942386,51.55821279826343,2.263532293170292,-28591.44400415984,12195.156410731423,-8.647887008659244e7,8.705137511593352e7
-0.0020000000949949026,0.4455226640626788,0.000476790041073473,52.13998568942727,2.3500010362353754,-25150.445635265984,13546.297192653648,3.988715373741551e7,7.815507188182263e7
-0.0020100001711398363,0.44533209620259,0.0004958242922163865,52.49467774468528,2.401541169962429,-23495.492109299823,14896.209211461175,7.083666947135565e7,1.1155192768526806e8
-0.0020200000144541264,0.4460058240992075,0.0004760443752035651,49.333153523117055,2.2101577880918586,-19960.849418607846,13709.058590772993,-5.424172914486741e7,1.053993839939446e8
-0.00203000009059906,0.44593063226767116,0.0004916975510429335,53.63002633480256,2.4233705845441875,16664.2886537665,13909.951857912085,6.408114023141701e7,8.058039760440083e7
-0.0020400001667439938,0.44748306897238943,0.0004808825699605561,51.741838250647774,2.2233617039663334,-8034.500204516153,11698.702528618958,-3.1682262654648922e7,6.979931289700262e7
-0.002050000010058284,0.4477418167928117,0.0004884352293099392,53.06486600635243,2.2849678760810157,3051.9454156637657,13858.875504818856,-2.9920445003869418e7,9.654922482635057e7
-0.0020600000862032175,0.44867395921991554,0.0004849569987602475,54.10047937862515,2.249545117945563,-8724.862539908885,11386.422650470453,-1.3827543821138117e8,6.7035780384405695e7
-0.002070000162348151,0.4494436919030268,0.0004936315818135526,50.72883159113252,2.5032226676703466,4479.510103796535,19734.392007686365,2.6784440760898098e8,1.897367176795769e8
-0.0020800000056624413,0.45004835206933785,0.0004913149266291091,51.52311235517637,2.195800385034255,-18174.214986856496,12344.05811766015,-2.530251414100699e7,6.670939966550943e7
-0.002090000081807375,0.44984058866815757,0.0004972178689827729,51.00620118246305,2.194460018025024,-32768.801946646934,11275.341278012678,4.480354570988227e6,6.764655450528952e7
-0.0021000001579523087,0.45139742303831737,0.00047299755508936435,51.30622035948818,2.2702452803153044,-18695.849275640954,15125.766639347688,-4.951228696254417e7,1.337286689972584e8
-0.0021100000012665987,0.4521828388114809,0.0004569725622746663,49.37267594016499,2.3339310322509723,-31422.13846989874,11978.528522984998,4.57655751498086e7,6.239496819663468e7
-0.0021200000774115324,0.4521660950809019,0.0004733447177968123,51.29105100847749,2.118373442518795,-17321.067233284215,11729.749295981046,-9.498417302795735e7,7.646072866039611e7
-0.002130000153556466,0.4521147723371687,0.0005031183022815744,51.898337262847534,2.331774863186293,-29697.2588012378,15785.857263485741,9.132779677847196e7,1.3898519820743287e8
-0.002139999996870756,0.4523598483893147,0.0004822978680010273,47.881672208322875,1.9990627147536653,-15845.481007823822,10918.70150919717,-8.191238238728571e7,6.354271163860944e7
-0.00215000007301569,0.45379908075230196,0.00046764177036664583,48.33398325371958,2.162438373896903,-16373.275260057319,11185.406608601961,-1.9513992562098715e7,6.621354264685067e7
-0.0021600001491606236,0.4535832251009415,0.0004739769472893463,47.88534697143642,2.1779710892634037,-26974.691144140772,12163.356507989396,1.4695624657863464e7,7.33766794622681e7
-0.0021699999924749136,0.45488612632549486,0.00047557482188386114,49.15085984139059,2.0098031552710176,-22874.953598387525,11322.643952781098,-9.710399091280243e7,6.614641217669589e7
-0.0021800000686198473,0.4548037844446953,0.00047369213574091954,49.228773695774116,2.5629919489600272,-40678.96660104699,24510.4005804756,3.681262646333877e8,3.336550854819793e8
-0.002190000144764781,0.45470120960337224,0.0004669843227886728,48.95230072516767,2.252245617336956,-22410.02894164735,14421.576396227008,1.0252899635565278e8,1.0409132204445465e8
-0.002199999988079071,0.4552137142553402,0.0004914614628378865,48.30130846888492,2.147917208019906,-3124.057915958764,11539.477993232142,-1.52861681042441e7,6.670361222605386e7
-0.0022100000642240047,0.45526332219518373,0.00047189609541679173,48.20666453003017,2.1061191704683346,-4933.614072795274,9609.620668645279,-7.502006762501542e7,4.877390196519798e7
-0.0022200001403689384,0.45606258423181134,0.00047480007745293057,48.636223186265745,2.2659480999711703,-31420.891886854577,13508.518124432125,6.833815046517387e7,9.014345875035258e7
-0.0022299999836832285,0.45645401999985913,0.00046217307117986123,46.66693988346451,2.053978029296825,-22011.50883370996,10921.373506106287,-4.286293544071434e7,7.087290657154112e7
-0.002240000059828162,0.4574736511373485,0.0004631517934006132,47.70342295176992,2.178134525197972,-11127.16913721224,11247.191304838623,5.096384958500252e7,6.040264500066383e7
-0.002250000135973096,0.4575015875934623,0.0004686072535532985,47.97986388985754,2.3182392777757004,-20019.73905412375,13181.407004324481,1.1957882372493176e8,8.51960556040934e7
-0.002259999979287386,0.4577804657909437,0.00046814269337755557,47.4858974716371,2.0644461897449506,-12010.149551045497,10891.751023083381,-4.118137154492841e7,5.767980295708171e7
-0.0022700000554323196,0.4594304247480468,0.0004471598377560836,43.37053407163939,1.929304211564034,-2879.752671614077,9217.17338096757,-5.068022176403695e7,5.422910411368528e7
-0.0022800001315772533,0.45934742306353293,0.0004534498870704934,46.76880594598133,2.103396415703193,-14104.215077740144,10396.8576866682,-2.044430843188597e6,5.302537439064777e7
-0.002290000207722187,0.4603776193521335,0.00045945870467035017,47.19057505123279,2.157939894553849,-25590.894182923013,10877.771130165109,1.843086889526883e7,5.4822349287656784e7
-0.002300000051036477,0.4607443917426863,0.00047375340189020367,48.08992322622826,2.072113630953731,-14222.508638931198,11133.256001323629,-3.5554035652923584e7,6.923858435097124e7
-0.002310000127181411,0.46029908979462925,0.00045873430289879456,46.0615725086057,2.1419718147730893,-7849.036674111272,12420.104813082846,7.851505715760888e7,8.255942098533228e7
-0.0023200002033263445,0.46098700299605844,0.00044349615051385554,46.16224754797857,2.0813144124780685,-23386.820289081275,11292.510224266454,-6.739130192623907e6,6.415870693822525e7
-0.0023300000466406345,0.46139974890995655,0.0004751054583476481,49.07402374044535,2.167375302237558,-22113.040935729347,12875.69173079275,1.5004553062302228e7,8.358204979849787e7
-0.0023400001227855682,0.46226895414834146,0.00047096943982131875,46.5697535699112,2.025681928473215,-18059.499924454532,10318.5246891236,-7.022213753237376e7,6.070258235491822e7
-0.002350000198930502,0.4615858595579921,0.00046528587445354204,48.50915840002007,2.211610429760645,-29036.70672107574,11702.251892837945,2.8928060973655194e7,6.922744766096665e7
-0.002360000042244792,0.4631032221495407,0.000455540043433948,45.957749803430765,2.1046041817679693,-27392.227663958787,10965.378842751974,1.7932750345021702e7,5.630218692247719e7
-0.0023700001183897257,0.46349958606882136,0.0004949006995432826,52.11418676310792,2.2916271331493907,-17720.085577719277,12756.914790769957,-5.682432809811044e7,8.07842199216904e7
-0.0023800001945346594,0.4638914084226708,0.00046100577489680385,44.953289626529475,2.1785224847155575,9444.722438230627,12214.988932812777,1.374835743986853e8,7.118948279261991e7
-0.0023900000378489494,0.46429531607494573,0.00045697940718286196,43.70016875094623,2.0287788345445152,-22558.10908058796,11142.157839219175,2.0073588389499318e7,7.251929235601805e7
-0.002400000113993883,0.4651596621795325,0.0004612842159081036,48.16567062356192,2.205372407879602,-17976.56205133954,11421.225189034103,6.2381088370152205e7,6.037929992609765e7
-0.002410000190138817,0.46511433364040566,0.0004869842491590481,46.860747775102574,2.255570006276031,-40441.45224299523,15337.630030025599,2.769289629848114e8,1.0816350859632272e8
-0.002420000033453107,0.4660934238717309,0.000439240776098501,41.07106906857786,1.8810553540913386,733.5989316123691,10375.468177528606,3.964688041125578e7,6.5694604218566686e7
-0.0024300001095980406,0.4659318787701195,0.0004860467564706049,49.644003593807845,2.1304627168505945,-24711.61674982653,12274.847330156921,-4.909787342950335e7,6.5375808289071314e7
-0.0024400001857429743,0.46689136564082584,0.0004756276754863911,48.2952369224876,2.1868366274798703,-34463.16100236284,11684.86645735654,5.414554259121405e7,6.665225578788047e7
-0.0024500000290572643,0.4664932461400167,0.0004252300632627205,40.317352809588236,1.6960608780460846,-20868.589787030774,9515.126320580972,6.381776810635402e6,4.523866085255775e7
-0.002460000105202198,0.4675208655947354,0.0004659351254877377,48.56604422416437,2.13067942414487,-1694.4720692606825,12009.919276740944,5.942839549223308e6,7.182649555381551e7
-0.0024700001813471317,0.4681367659604002,0.00046713021219309394,49.41782772482749,2.2058116338298692,1617.1730783791384,14276.867618502873,2.2270723653818224e7,1.3585170552830118e8
-0.0024800000246614218,0.46825175456141005,0.0004466744907176342,42.57347935525132,1.92800221633604,-6983.618432432693,10111.342056002124,5.591693846412931e7,5.331949175437524e7
-0.0024900001008063555,0.46805124630010686,0.0004503331082188155,45.463241019121064,2.024488964252926,-25968.36446381869,10587.377256532724,-4.44374920933438e7,5.4133602267949186e7
-0.002500000176951289,0.4694289848281187,0.00045625022099712696,47.28946272154434,2.1193912276045057,-24025.78915294934,13999.855191866096,8.237509096262121e7,1.2782393958148341e8
-0.0025100000202655792,0.46961276418948544,0.00043822113136157486,45.72628873943746,2.1341304087513424,-9332.839645666289,10259.357125084673,-4.2576425655133715e6,5.821395558206e7
-0.002520000096410513,0.470350652757159,0.00046697965076864407,44.7667892818788,2.2243222207745617,-24345.28423675094,12895.833653253978,2.118833741407006e8,7.91022044313334e7
-0.0025300001725554466,0.47083608205331257,0.00044217330892215643,42.61374193426846,1.644168057961727,-12935.357406858422,7744.461849420929,-1.3241787433556724e8,3.793340173109618e7
-0.0025400000158697367,0.47050263331696623,0.00041695083664971085,38.807787753521474,1.7033705447167122,-14108.652054105256,8098.983783702277,-3.2521513788593095e7,4.066160172509786e7
-0.0025500000920146704,0.47196263911481945,0.0004451153755449765,44.56110575489108,2.0143632060659904,-8461.927229934368,9117.290725541228,-4.6464000571273685e7,4.8132175165165536e7
-0.002560000168159604,0.47175236386960023,0.0004417206270139502,43.61053172969989,1.773929024431462,-3317.241780547019,8738.003729550988,-9.471179431709497e7,5.0272334985263094e7
-0.002570000011473894,0.4724035818161501,0.0004433264526952063,40.6664381254079,1.8961087888283825,-10406.490705781347,10443.264718081298,4.205849919748102e7,7.239883873726568e7
-0.002580000087618828,0.4728245077125321,0.00042364168788954767,40.862919836921506,1.7512095466915103,-8615.159158831351,8598.260405491605,-2.813281878870891e7,4.346337822337099e7
-0.0025900001637637615,0.47350654230226064,0.00043880371154717224,40.925206567924704,1.746112767824457,-6751.269493759026,8273.434439184586,-4.309778065046404e7,3.957729407541959e7
-0.0026000000070780516,0.47345226545105107,0.0004444263440108658,42.13787768814266,1.7241801729878798,1716.087266187934,8097.359705495968,-1.1604524598767532e8,4.667973369393534e7
-0.0026100000832229853,0.47396748580259734,0.0004399934734810619,43.2677989643595,1.790673900271762,-21153.70247227049,8832.82833514863,-3.954552301970422e7,4.465326482082129e7
-0.002620000159367919,0.47558330691349693,0.00044765442168648035,43.54978751548071,1.9030595689749028,-22667.258988301408,9591.615932423016,-4.527855420412358e6,5.1596086735174425e7
-0.002630000002682209,0.47530431439809034,0.0004051555814355083,40.132233386722106,1.837947030060061,-6122.2415767369785,9405.09487095459,4.960230533432147e7,5.7515962128044054e7
-0.0026400000788271427,0.4748626919158851,0.00041584356839169807,42.664576827029556,1.9008418355686827,-10404.807784668394,11021.79829114865,3.604632690984178e7,7.15084361016656e7
-0.0026500001549720764,0.4760203624407877,0.00042331945121610773,39.720355522185066,1.726827510655218,-3228.472215091723,9385.279822904478,-1.287933182759111e7,5.3613334183703184e7
-0.0026599999982863665,0.4757095771032036,0.00041450230976685455,41.015634704996685,1.8738144171041815,-11802.900022514334,9202.723450397674,5.034855795372736e7,4.5316307797775984e7
-0.0026700000744313,0.4764734831221285,0.00043249705525694746,43.85141935618758,1.9132648918254165,-14383.407085514313,10520.586847417584,1.6036008271243677e7,5.8629816458457336e7
-0.002680000150576234,0.4773964143578196,0.0004403957613280492,43.92153918915605,2.0016864338267193,-18397.52792534602,10239.099142254872,4.8764821699681394e7,5.574310322431572e7
-0.002689999993890524,0.4778090577837429,0.00044651385481025876,41.466729501228095,2.020708664233218,-8886.444784765372,11521.030607760997,1.0386849692219038e8,7.542519788252972e7
-0.0027000000700354576,0.4777733352392679,0.0004452506174024685,43.41194651297628,1.8176442543396698,-1556.0632192287155,9238.2296892063,-5.094964497151244e7,4.560121789028982e7
-0.0027100001461803913,0.47912727306471786,0.00044244256983352203,40.651726739151485,1.934569252576235,-4880.6695698687245,9210.358613216851,6.131272969010592e7,4.949241002430541e7
-0.0027199999894946814,0.47831132016616174,0.0004614614379752241,44.3981323791459,1.9989869605426451,-33618.638607367255,10415.363077342796,2.3308728717195947e7,6.456969491070839e7
-0.002730000065639615,0.47901428772686633,0.0004357256079152352,42.75042786814804,1.8468547719946764,-9064.615476445068,8795.08758277094,-210981.72139654783,4.4523874055727735e7
-0.0027400001417845488,0.47948340694251235,0.00043436901503693506,41.31535948697023,1.8092123171876076,-4912.590412933531,9342.7405725149,-5.409977453018669e6,5.6581431984611996e7
-0.002749999985098839,0.4795837508692639,0.0004495502056389399,43.51937552181732,1.9051820735826581,-5262.370816804475,10021.983666614524,2.109344221524812e7,5.8172396342906915e7
-0.0027600000612437725,0.48022493719897463,0.0004183499195624732,39.26904658241799,1.8296025234003193,-20053.936666117792,10442.278709851214,4.7430701512504965e7,7.397027070578097e7
-0.002770000137388706,0.48106600608635924,0.0004399346870711744,40.305899570174674,1.8762875891501063,2270.3041484831847,9384.261725470882,5.0027386730755456e7,4.977872410185947e7
-0.0027799999807029963,0.4813899101957504,0.0004519261214334483,43.46812862982438,1.8580898815255629,-19843.102491583282,9121.367825663776,-4.238888934518366e7,4.5863871426068544e7
-0.00279000005684793,0.48156804647992246,0.00041450022550770376,38.49063941263343,1.7352002005535623,-5898.83777749431,8300.017804426525,4.419067815970174e7,4.219267985957787e7
-0.0028000001329928637,0.48233423591198515,0.0004290024521132583,42.76837837264892,1.8932168657350592,-10416.18896887637,8767.03805115191,-7.382600396186109e7,4.9418637651117496e7
-0.0028099999763071537,0.4831146804516611,0.00042208666401150275,38.63701565380384,1.5859271871868212,3238.5350340550085,6944.277727105209,-7.209371746400793e7,3.2860860906930216e7
-0.0028200000524520874,0.4831215561348945,0.00041719264721958537,37.26101313409672,1.6180019483642667,-11968.983790956625,8688.226513415466,2.2487347582044676e7,4.364062432783488e7
-0.002830000128597021,0.4837029100639338,0.0004311715797029309,40.58913934768917,1.7939739335037848,-12306.206859990883,8582.99932131216,-2.3533614925138958e7,4.737994966836802e7
-0.002840000204741955,0.48317085954817596,0.00044661569276207734,40.42275792418986,1.7349217517424023,-18301.66296531331,7276.973575433311,-3.042528725765927e7,3.639308999686339e7
-0.002850000048056245,0.48365423588329576,0.0004440945122996997,40.42716425568556,1.6809206891124266,-10185.593416010353,7825.053989700713,-6.014513943295773e7,4.3569258991595745e7
-0.0028600001242011786,0.4844645845600753,0.0004148628870068196,40.10727869606967,1.7835908048310158,-11189.726625887624,10064.772272868127,3.3472693588015184e7,6.991706479465224e7
-0.0028700002003461123,0.48488393597901447,0.0004203551158405709,36.8133857476962,1.642013813739912,-27236.765607810717,9261.836107113288,4.039928449495854e7,5.457461148136153e7
-0.0028800000436604023,0.485505147256772,0.00043195315824318657,42.737146904228794,1.8260444906892976,7730.886695783824,10470.839964386763,5.61606931399322e6,6.05398356991095e7
-0.002890000119805336,0.48595876838223195,0.0004192763241830674,38.431610778535834,1.6720202574361955,-536.6277830620572,8099.8778540640815,8.013644949322748e6,4.5975608108722836e7
-0.0029000001959502697,0.4860291119215253,0.000423551128790128,39.94451579253332,1.7122060401533439,4593.77380450648,8576.034679935708,-4.7290330485128455e7,4.377121428803477e7
-0.0029100000392645597,0.48692193023170693,0.0004342275818708706,41.09806451613779,1.779256495511775,-8834.76134991289,8330.299210205929,-1.6734158487828748e7,4.209243920419565e7
-0.0029200001154094934,0.48677398006347355,0.00045519636472899754,42.51077819672907,1.9472955504505967,-17845.049162591262,11430.133802223536,1.4994489896183603e7,8.645980638524494e7
-0.002930000191554427,0.4872612685051281,0.0004193183174372249,37.242183055924635,1.5593849134420217,2366.9987830542264,6622.442209608892,-4.964895266273384e7,3.2227880137482878e7
-0.002940000034868717,0.4874508966234571,0.0004434659634735858,41.95127144383851,1.8781347824119703,-13263.702441603898,9419.054087901139,-1.0067573522299774e7,6.196589947718092e7
-0.002950000111013651,0.48804986004316014,0.0004499393204614655,39.91515017318134,1.650450304964117,4375.334303098369,7841.082605253687,-6.181266102942748e7,4.142841611599771e7
-0.0029600001871585846,0.48877604768247696,0.000424993950529899,39.35738526306709,1.7535107861585044,-388.4648942552502,7990.375431800364,-6.215976826209702e6,3.672377646578561e7
-0.0029700000304728746,0.4893011753600149,0.00041345091858797066,38.371705473822864,1.635829578297355,-716.777004259184,6700.765174550652,-5.76273278477833e7,3.5961615158678755e7
-0.0029800001066178083,0.48891663490748033,0.00040634033342685247,36.65297321158258,1.6286672516039418,-8795.848942521485,8495.287659700856,2.2541544761619415e7,5.258323289630788e7
-0.002990000182762742,0.4893078272859275,0.0004161722415637069,39.88475331787776,1.7607472509860655,-1515.1014383955262,7910.000245793102,-3.4563580222268015e7,4.3981250273732215e7
-0.003000000026077032,0.48999284378645824,0.00042844609573698396,40.53092315080405,1.813627369456463,-2235.064626033577,10097.588331127286,6.189552192485589e7,5.916346972529422e7
-0.003010000102221966,0.491493147304951,0.0004031516181354629,37.833141551195624,1.6907656300581897,-22302.469271704416,8016.193735247009,-1.0499917151504168e7,4.057159640830374e7
-0.0030200001783668995,0.4906837382406229,0.0004156060185250151,38.20232693225089,1.7066988377983208,-10448.47895527237,7954.200935045825,3.536156605632e7,4.008316163776941e7
-0.0030300000216811895,0.4913407891381648,0.0004288637772247411,39.372281801493095,1.698660312041153,-6198.993459833343,8929.948043292019,-6.455904954355106e6,4.783298873217017e7
-0.0030400000978261232,0.4917575948380691,0.0004032201936787232,37.40137855934923,1.7537578114678571,-13871.280883058911,10169.480156313708,6.847704291897719e7,6.80200971368011e7
-0.003050000173971057,0.4920312251063297,0.00039877896995393116,36.66527366274967,1.6343620353232102,-9444.331180812378,7213.623272699152,2.0049940424725227e7,3.8414757041257866e7
-0.003060000017285347,0.4930351133470249,0.00041148241328676816,35.83150741389745,1.6335347042793011,-15619.533019097413,7553.3726750251435,7.6364590127248885e6,4.219447547873995e7
-0.0030700000934302807,0.4926301574659301,0.00041748613150708626,38.71823772476063,1.6686772561575127,2478.224011799091,7699.379144497252,-2.4287597391089324e7,3.8250764481629655e7
-0.0030800001695752144,0.49350821297988295,0.00043548802063896996,38.10509073136688,1.795615729970775,-12374.67884019792,11773.259716683344,8.699726042689146e7,1.1760122833445008e8
-0.0030900000128895044,0.4940877461658092,0.00040989171426572443,36.35647663055281,1.6480393361712091,6152.7666023947195,8041.658242336284,1.6296861488303928e7,4.4058982058097646e7
-0.003100000089034438,0.4947673444918182,0.0004125747341341199,36.46914475886325,1.6532236728155363,-5159.606586492586,7541.330571605753,-8.453216074200317e6,3.7506024895006366e7
-0.003110000165179372,0.4944692576154193,0.00043124335800416065,40.53739020609214,1.7445076742308858,-26572.92153845591,8874.390902184685,-1.1548379389582874e7,4.635631557522664e7
-0.003120000008493662,0.49480226956889967,0.0004245873030851683,39.68839164418905,1.7907138479754185,-7591.250579244708,9094.557436166515,2.5642181783422112e7,5.2897879405415334e7
-0.0031300000846385956,0.49537371901469307,0.00042337488996621847,39.363389705612526,1.560009690953229,-4773.903336908652,7560.528120013876,-8.197931697458002e7,3.629774980105421e7
-0.0031400001607835293,0.4949707154245407,0.00041181313972563094,38.204229880474934,1.6849781262346724,644.7437675247864,9929.121553724866,-1.4649477200644227e7,8.189229214788035e7
-0.0031500000040978193,0.4949000118834374,0.00041377854310727243,38.06273446308283,1.735777231251337,-22339.068914555606,9572.770408255119,9.525319473597541e7,5.523959782016683e7
-0.003160000080242753,0.49613915495265976,0.000423311356352693,38.227211202920934,1.7719640709150435,5129.9809765047685,8981.861448448595,3.6860126936491154e7,4.5215954162129916e7
-0.0031700001563876867,0.49629623065682243,0.00042116156262238355,37.249183826480596,1.6486529594797972,-6470.581961390487,6609.69172627165,-2.4555476407474652e7,3.1662569694548715e7
-0.0031799999997019768,0.4971743597986642,0.00041531691618244116,37.1124043303578,1.5747483257029524,-16133.236716761907,8081.79455165702,-2.1679605930233125e7,4.371597460218283e7
-0.0031900000758469105,0.4972673429659626,0.0004098369833411427,36.18256492134881,1.4105399956153406,-8895.050705376943,5782.6661363600315,-1.0552513876237556e8,2.7492283577938773e7
-0.003200000151991844,0.49804382106944106,0.0003975062621260808,36.70924150514443,1.6225332337152003,-13616.61242839552,7595.397600168151,3.0511681937236577e7,3.682789752658923e7
-0.0032099999953061342,0.49759831753047185,0.0004113657650115007,35.97060701802554,1.4994003345299358,-6230.369370329118,6600.953347354086,-6.5088437528807774e7,3.3174575817558523e7
-0.003220000071451068,0.4986539463159279,0.00039880079165023266,35.38933295480193,1.5526580675559916,-3297.0669437746674,7296.95773635379,-1.2211430747462848e7,4.097300440636358e7
-0.0032300001475960016,0.498759866045817,0.0003983412666109174,36.590793089641586,1.695496782682967,-11775.615332770296,8331.975840965772,6.625660012456164e7,4.342545523546163e7
-0.0032399999909102917,0.4988408682382724,0.0003982471810588401,35.50908454968723,1.7914248925798546,-8375.489086059648,12335.237067146545,1.3465258603367066e8,1.1628427880826962e8
-0.0032500000670552254,0.4991451447089494,0.0003905332290823285,33.62787763502095,1.5473224155868455,-10148.746629262429,7124.8364704875585,6.587094716576124e6,3.214231880969644e7
-0.003260000143200159,0.4997970234436507,0.00040963702655844405,36.958401217147795,1.696882955722331,-18103.45371005787,9567.705876642609,2.8811889495312158e7,7.127679167971712e7
-0.003269999986514449,0.5002500754406792,0.0004061390848002565,37.21283988349067,1.753643459702117,-18676.81010580458,8860.020135764886,5.2529345306537874e7,5.326285704989297e7
-0.003280000062659383,0.4997985489956045,0.0004076992441542839,34.80638134671537,1.4786841014026524,-4525.19319864693,6067.417443848347,-3.360579731472443e7,2.7061998678787358e7
-0.0032900001388043165,0.5010539370476909,0.0004157904100787334,36.225565915319976,1.7336293562515588,-26096.927613664266,9687.74561843695,4.896970646974531e7,5.61928940968865e7
-0.0032999999821186066,0.5007344802104926,0.0004165612805549381,36.86507581509269,1.652154496266225,-10738.47552064707,7971.149825938282,1.1949183566674268e7,4.273932697100183e7
-0.0033100000582635403,0.501179396462976,0.00041662609433523696,38.745862375640925,1.8342391134269587,-8324.00355045555,9235.717018757907,2.600084699573264e7,5.048406913257138e7
-0.003320000134408474,0.502474678736995,0.0003788121751446505,32.936177921699894,1.4501324901453843,-15250.072500391621,6036.408117155003,-2.555481019426373e7,2.704895863507793e7
-0.003329999977722764,0.5022828213945031,0.000431854125063328,39.4201155164548,1.7895649492105066,-19532.67030140549,8851.101162158622,1.5561764845262013e7,4.795287887610019e7
-0.0033400000538676977,0.5020453922809974,0.0003970852591572691,36.22115349604339,1.6223267215519606,-8249.876181667472,7690.057089612946,3.475209986779489e7,3.904224918233018e7
-0.0033500001300126314,0.5027555686018895,0.0003849766290822793,34.66253609023515,1.5564387511052937,2519.6824876930773,8004.90278507954,2.1110150189881016e7,4.458603073169751e7
-0.003360000206157565,0.503460635741736,0.0004079783522360096,34.72377973080763,1.6468412722684271,-12069.653703790933,7652.64543530052,4.42813865611179e7,3.901078798663676e7
-0.003370000049471855,0.5036500510722399,0.0003905056501347315,36.54695698123441,1.6519154360443384,-14462.025623715475,9339.462209279132,2.338396912086825e7,6.6148361914226755e7
-0.003380000125616789,0.5042458240449196,0.0003992136840910613,35.286397433763696,1.6637458277219923,-17056.2566571243,8557.677030115205,4.2189078214161485e7,4.9958240793081164e7
-0.0033900002017617226,0.5052213011236163,0.00040513272022490375,34.957449478353695,1.606286889691574,-26652.174751327024,9062.719363026099,6.79074658093845e7,6.0188355337010406e7
-0.0034000000450760126,0.5047498771880345,0.00040626924526036276,37.029355439613056,1.630666469641938,-18974.10099252381,8963.197139642154,2.410172812160909e7,5.5558462914155476e7
-0.0034100001212209463,0.5048159652909381,0.00040672013068812683,35.58780841659691,1.4593638329762393,-13655.430107775854,5656.514893394407,-6.777101079896696e7,2.9229070975647554e7
-0.00342000019736588,0.5051853700865758,0.0004021552023834144,36.8755386403916,1.6513810286868105,-19545.89030499429,7435.530854084805,1.700613982807114e6,4.154689170448879e7
-0.00343000004068017,0.5054710678670381,0.00039304300599301076,34.85435203289407,1.5844149561367682,-5560.990127425545,7784.513982766908,1.1392859675973797e7,4.841018763833716e7
-0.0034400001168251038,0.5058922309926711,0.00041402936040605803,36.57647501384394,1.5772936933105068,-3889.8016675547738,7286.680792182704,-3.6031863951340705e7,3.951565213908476e7
-0.0034500001929700375,0.5063661063252366,0.0004194581749624001,35.400537375645605,1.5501812003015911,-10101.913375789407,6868.808655601422,-8.694443934515687e6,3.506919049439925e7
-0.0034600000362843275,0.5071687822997919,0.00039096978958892106,34.16460154227638,1.4196911085891677,221.92608641772046,6170.417506675954,-3.821332725842921e7,2.799056818496831e7
-0.003470000112429261,0.5068801094820665,0.00040659849042197136,35.09588241366632,1.6108721128366041,-226.6053847256585,8001.358914114669,1.6385240956023134e7,4.804542219534424e7
-0.003480000188574195,0.5075647832895338,0.00040439320164661435,34.99307809392452,1.6007873585052699,-22351.48698392026,8342.07102007887,5.11601385343082e7,4.544247723854581e7
-0.003490000031888485,0.5073521425347717,0.00038753796266171003,34.231165777163326,1.5088020237273712,2724.2413120721767,6657.072343204497,-1.1206072318533972e7,3.4715469838009454e7
-0.0035000001080334187,0.5077203263133415,0.0004047604443536788,38.019933381824046,1.5725194228206647,-11953.719264106752,7053.420392540004,-5.8070730118415244e7,3.3405528045402285e7
-0.0035100001841783524,0.5083340488738323,0.0003995483839795037,34.13866285792067,1.556536543054375,4201.169986907781,6901.555579407798,1.0828101030209694e7,3.2717488570507873e7
-0.0035200000274926424,0.5095194482136576,0.0004058867351999582,33.82826494113653,1.5525511604257265,-10820.47052024248,6735.913163439322,1.156927909689432e7,3.485575885240431e7
-0.003530000103637576,0.5086856913285447,0.00039328790843034346,34.09342569145821,1.590110192050232,-11701.576701255102,7325.111984667225,4.648149782397044e7,3.8082178843071036e7
-0.00354000017978251,0.5100094988284691,0.0003987316825235343,37.44166282253996,1.8307681615718074,-3095.784022430032,12091.56440787768,1.2571792566843821e8,1.0272370535372388e8
-0.0035500000230968,0.5098487185048288,0.000401132480424964,36.199078303224695,1.6098414220361004,-1298.9495351967494,7927.041354251306,-4.937800945885254e6,4.170558940152599e7
-0.0035600000992417336,0.5109527835423942,0.0004070980273340831,32.74449574951527,1.4512512026309476,-7598.440039508407,5583.656941990039,-3.460512093224012e7,2.565120402944869e7
-0.0035700001753866673,0.5109534938867437,0.00040068715480382194,34.18482799747749,1.6125644163935664,-6733.875583703548,6934.790731854246,3.758946576255873e7,3.3245445097610936e7
-0.0035800000187009573,0.5116720258579298,0.00039293899805967935,32.96614699646801,1.3481238417061219,-6815.936866588286,5587.450405343684,-3.989353594356148e7,2.737647720798873e7
-0.003590000094845891,0.511874211562943,0.0003996467211821565,31.27257939568343,1.3298728686842483,-1056.287003905062,5581.269978080575,-2.8065393192425676e7,2.784288457868981e7
-0.0036000001709908247,0.5111965218223632,0.0003885312261800018,32.12117163668656,1.4886856196235967,-10907.10186916775,7149.049958758162,2.1674708237656265e7,4.088447885847707e7
-0.0036100000143051147,0.5122565223239072,0.000392274029814165,36.04253847747097,1.497274272777032,-4878.5416727834845,6591.480276835508,-4.5786982583688095e7,3.3077653323968153e7
-0.0036200000904500484,0.5119122403275105,0.0003738809453341051,32.48742811559781,1.5030357673963441,-13601.475280690469,6157.479115530422,1.5262456270471826e7,2.908528651664519e7
-0.003630000166594982,0.5131521547278098,0.00039390933798510205,33.887537505982635,1.5858196946368341,-8522.389496308993,7488.717136570776,6.047304470478543e7,3.8954601088908404e7
-0.003640000009909272,0.5135488714546372,0.0003851531103682673,31.78075181759507,1.4663942984957299,-20191.110799504444,6292.250435706902,8.573180268142924e6,2.632086884960558e7
-0.003650000086054206,0.512761535811267,0.0003696305754628444,31.365426549139105,1.384192245023266,2431.7022690371937,5252.913570869717,-4.838127225172527e6,2.2925612622592323e7
-0.0036600001621991396,0.5137809680305654,0.0003886229658187698,32.874878725615716,1.3897595469230806,-4953.59885846821,6086.971402737217,-3.810392573729841e7,2.544460553734461e7
-0.0036700000055134296,0.5140308431486482,0.0003830827508282658,32.862169858183535,1.4784988584060548,-799.574543556551,6226.818776489329,-1.4268346372766297e7,2.9855811704617005e7
-0.0036800000816583633,0.5140440014320193,0.00036939164064369456,32.6063884072529,1.347427580688891,6228.903294005811,5288.820259256313,-4.5840646286271594e7,2.4569810349061448e7
-0.003690000157803297,0.5146832549787359,0.00039751336641023717,33.42511197581158,1.422675653775055,-1690.922191107197,6201.466712007468,-2.5367074511584084e7,2.874741890865129e7
-0.003700000001117587,0.5145787865199382,0.00039188024871876986,32.97830661304765,1.5352408611386188,-2758.0514396875537,7322.168948128462,4.734781186209527e7,3.864435335953474e7
-0.003710000077262521,0.5161448939342809,0.00036907699990648294,32.028209926576686,1.4250370494038291,-7817.574576689133,6635.177171362013,1.0342009239776997e7,3.760772718786529e7
-0.0037200001534074545,0.5160814649805834,0.0003902219693792349,32.20163017858578,1.5015420730651095,-13626.463140857082,6634.356327417508,2.697016669333112e7,2.9704660791840658e7
-0.0037299999967217445,0.5158716749807354,0.000407273455132451,33.41821196817936,1.5055309175004121,-342.3890119595709,6694.852212045597,4.289217491823155e6,3.527334709609871e7
-0.0037400000728666782,0.5154203530396917,0.000391075115821004,33.71018326469531,1.551797371557732,-5343.9666078314995,7414.81589780202,4.695216588799039e7,4.287759948796376e7
-0.003750000149011612,0.5162977562143933,0.00038138590736333793,31.02310099107211,1.3918174457350307,7031.461279477919,6393.581590156164,6.782279727863825e6,3.1860987268286537e7
-0.003759999992325902,0.5170947093528521,0.00039373735917742854,33.42611899754734,1.4786277790347324,2316.0591562283566,6359.446445145259,-1.4050312564321885e7,3.042296595227632e7
-0.0037700000684708357,0.5171442621528985,0.00039832717427143975,33.97150510610174,1.430548470035262,-6573.88075704711,7055.564948069061,-1.8113495859172903e7,3.428558800433721e7
-0.0037800001446157694,0.5178136622188031,0.0003960754336951182,35.64137060011735,1.6076463722123637,-6648.7636785857585,7414.719749875279,1.909931204108256e7,3.513735471273106e7
-0.0037899999879300594,0.5175619576673489,0.00039138851714810494,32.36959747435831,1.3855335616445876,-7604.869937022139,5655.232512835334,-5.68334780130465e7,2.808405878836403e7
-0.003800000064074993,0.5176359252365365,0.00038674434312976414,32.096811506097595,1.3978537000307814,-3845.3884065884845,6081.314671308219,-2.5881266200459313e7,3.0964759532208595e7
-0.003810000140219927,0.5184981182698393,0.00038149103845844213,31.816670205283245,1.4463303131399503,-4067.3686406120673,7015.763566148651,1.876204376181825e7,4.071178565414172e7
-0.003819999983534217,0.5188004748789535,0.0003829719957532329,33.20285621392841,1.4469051139129077,-5866.698302018839,7122.677804054206,1.322331998612055e7,3.542549531430961e7
-0.0038300000596791506,0.5195643144076748,0.00039392809838691264,34.62031754858409,1.5811855618600321,-3404.1897265132357,8223.514885687162,1.4837078862431498e7,5.4339146676543534e7
-0.0038400001358240843,0.5200343142523197,0.00036948506621818997,31.212648620285968,1.4776515675550235,-8365.272647034413,6752.456875775777,3.938832692903154e7,3.2356802942536905e7
-0.0038499999791383743,0.5194558974548709,0.00036803028973363036,31.636046815050385,1.3712091215182967,-800.8274436462672,5374.122445977546,-2.598599125498841e7,2.2840044094665803e7
-0.003860000055283308,0.5198114463100791,0.0003730700301849374,31.376011807110043,1.343462755256698,1311.7852837458088,5059.643127120825,-4.140380975357226e7,2.2933463667510055e7
-0.0038700001314282417,0.5209901272947609,0.00037492479093795625,31.733115086011487,1.296947849144098,-8038.506640759221,5262.63678179326,-4.231072337516478e7,2.18113646571705e7
-0.0038799999747425318,0.5209026972330175,0.0003821347387582061,33.31771337842426,1.4535919171713132,-8128.967349534267,6605.672744501803,-1.961987137879325e7,3.6954425845067956e7
-0.0038900000508874655,0.5209412510755647,0.0003943737530241311,31.554407186249314,1.261505596601963,-5579.505150542126,5403.810987865184,-4.242794604868036e7,2.5239599830412753e7
-0.003900000127032399,0.5214402364801208,0.00038941324621608064,32.22503553222394,1.4112891980185802,-11701.924868160339,5666.132392646496,-9.895299363308243e6,2.4781532180999592e7
-0.003909999970346689,0.5219306667485507,0.0003546233118492429,28.015779720004844,1.1976096357507822,-685.9554768999591,4847.316009237086,-1.880679763330894e7,2.3901964765651677e7
-0.003920000046491623,0.5223332975522499,0.00037894957532277847,31.339029964515696,1.3953191683068074,-15521.02507216479,6987.167474947299,2.515662388416011e7,4.2425359462240465e7
-0.003930000122636557,0.5226941152606159,0.0003492404026063232,28.6290121133434,1.2253366374617811,-5441.250553699946,5134.985122374433,-1.9789641107442759e6,1.9203979286344066e7
-0.00394000019878149,0.5236402796017937,0.0003943013784809356,32.418330887978605,1.3638356409027124,-4465.879005563888,4951.97141998989,-5.460409021358075e7,2.352729832483766e7
-0.003950000274926424,0.5233935853200091,0.0003718125801152204,31.47950056888738,1.4659025365986196,-9385.94315896807,7219.225320032737,5.774401431460958e7,3.768183166514624e7
-0.00395999988541007,0.5239080247592938,0.0003991994993713929,31.815813488529933,1.3071193704839024,-4663.291434337003,5089.666795776894,-5.203806019154168e7,2.276720131798522e7
-0.003969999961555004,0.5242026251845818,0.00039335024654417764,31.730562337076066,1.4179491109642621,-11181.128304207901,6676.234573288167,2.7862006700521793e7,3.9305713379157804e7
-0.003980000037699938,0.5235853468371788,0.0003789992277856034,31.240599411102114,1.4423328980337407,-10527.833544867843,6957.498195499538,1.7631986771423064e7,3.404698344032083e7
-0.0039900001138448715,0.5243590861694829,0.000387687790193173,32.70972633077828,1.5370420927837105,-7390.965268949896,7073.201855193908,2.824630848030592e7,3.2511086354340505e7
-0.004000000189989805,0.5249102444435993,0.0003636986574044261,30.096795358383527,1.392421183698529,-2936.5834453976945,6563.383569067667,3.559834068534778e7,3.6414955301853836e7
-0.004010000266134739,0.5244631014945916,0.00037470348622223955,29.341922533905105,1.234959057184978,-9085.03034995997,5256.245690285045,-3.1534559248547964e7,2.5277681208808344e7
-0.004019999876618385,0.5247963816160918,0.0003670650208140841,29.69275791470764,1.2362730643782571,-10770.34285970774,5361.142904477585,-1.1487115706049727e7,2.444786965838352e7
-0.004029999952763319,0.5256986727407784,0.0003638696168396698,29.453241443546222,1.3836875549892178,-11605.29485568428,8042.312102890495,1.905867546763912e7,7.021707071672064e7
-0.004040000028908253,0.5257061056837556,0.0003766453508747165,30.413038765762046,1.4751045086037005,-3115.40199752015,6690.892690739371,4.700432040550106e7,3.9634378190164916e7
-0.004050000105053186,0.5261880962144642,0.00037921469738512584,30.43484298695662,1.4250989112443004,-5956.858454299659,5970.948667678902,3.2286698879303634e7,2.3726483324832976e7
-0.00406000018119812,0.5267673631457146,0.00040220325787598235,34.160664157963495,1.5621102606351238,-13279.70542161593,7649.929324007803,1.1166838588033076e7,3.628980090109016e7
-0.004070000257343054,0.5273014939748973,0.00038334077932119273,29.71560647897125,1.47110046477796,-16357.279095626376,6813.124715132528,6.929878514271243e7,3.48032979838229e7
-0.0040799998678267,0.5275598664075951,0.00036881828413152005,29.729169006645176,1.2910096209587136,-1154.2556390786285,4881.394955667955,-2.3199868756311096e7,1.929204061831892e7
-0.004089999943971634,0.5272856764096941,0.00035841974422316705,29.79011202650256,1.3468292250806018,-16854.354529674583,7189.39379430037,3.236587665152083e7,5.157457429157924e7
-0.004100000020116568,0.5274865441574366,0.0003716120341053944,29.29929173377563,1.2661298130521594,3292.505090678715,5183.630100926101,-1.348293570705014e7,2.7597593291510515e7
-0.004110000096261501,0.5282458419793693,0.0003447018170195549,26.388596025850973,1.149542057554452,-4320.512012907644,4541.6310937517455,1.3225333294343825e6,1.8427691538220838e7
-0.004120000172406435,0.5286910258572898,0.0003725425019924939,29.73506000757873,1.403115424372838,-8258.427159146082,6783.0345989114085,3.2180740932140842e7,3.568570426829835e7
-0.004130000248551369,0.528666400820337,0.00036684210206910955,28.991997933437812,1.2598879976663993,197.55920464899984,5092.675413767389,-2.346217945833816e7,2.114420972843236e7
-0.004139999859035015,0.529378431341378,0.00035818917142313157,29.041276284376444,1.2273275836541582,144.9248329848577,5188.4941115253,-1.853194885930186e7,2.3232226759040773e7
-0.004149999935179949,0.5294272355408466,0.0003622305196989509,29.63541875406097,1.302307477808553,-7280.373243473248,5275.880054204108,1.0589700872644998e7,2.4150528157043256e7
-0.0041600000113248825,0.529700826859189,0.0003667583107570965,29.341753720224517,1.4178321904471247,-2248.9933208212574,6045.838096557546,4.438933569541836e7,2.6643055566454973e7
-0.004170000087469816,0.5295397647575301,0.00038612176354312056,31.44066700445606,1.5238346589739766,772.9524168112488,7286.931335641883,3.1728227925167363e7,3.749835910353836e7
-0.00418000016361475,0.529560288345354,0.0003669829956522231,28.69889064474194,1.2249340850653154,-5076.03894236076,5190.1825155401375,1.62881801170216e6,2.19427374545258e7
-0.004190000239759684,0.5302302886154212,0.00037256363982367203,30.882062891107307,1.3565834668124526,-9612.620691221115,6000.41192246314,8.3809706538293045e6,2.648529403537842e7
-0.004200000315904617,0.5307448250455782,0.00036539986214962874,30.638745642958288,1.334911296134891,1801.8365799728153,5546.636434463678,-1.2203473719286807e7,2.3544914007143967e7
-0.004209999926388264,0.5311227724801866,0.0003702501841013219,29.46568799469895,1.380477117281426,-10604.947469779741,6017.612611872995,2.0391006954585467e7,2.8443098042259563e7
-0.004220000002533197,0.5313257518787577,0.0003721200003336663,27.95173923637833,1.2915899415146896,-18894.22442092677,6866.64225063288,4.7518108741640024e7,4.566519845485454e7
-0.004230000078678131,0.5315825060542556,0.000364886492065543,28.981587124990213,1.3703041730257342,-6793.55649900718,6094.243283774069,2.795463543896205e7,3.0818449135483347e7
-0.004240000154823065,0.532115599736455,0.0003584756279903829,28.466323234108266,1.192338711024019,-8408.152658636354,4093.338997312533,-4.1717490196483254e7,1.7113435882351264e7
-0.0042500002309679985,0.5320995490206406,0.000370271728722061,32.53397906584648,1.4402771552359583,1808.3696890726007,6336.75235223717,-1.5610936575903373e7,2.7159993654128417e7
-0.004260000307112932,0.5321836911560095,0.00035843237351657276,29.63424521613776,1.3085101401267107,-6176.095710566626,5981.226447671727,1.1233136345373899e7,3.0975020894352194e7
-0.004269999917596579,0.5322713904215488,0.0003836686043873399,30.759338138263704,1.3268372983074055,-3957.670294013427,6160.309658310611,2.372526232692022e6,2.7725963776970647e7
-0.004279999993741512,0.5336874465784058,0.00037780697052405626,30.967776507144468,1.46351405684313,534.4715701772622,6518.11667430779,3.1168917665779974e7,3.3345883593784608e7
-0.004290000069886446,0.5334424004339963,0.00034434781618025907,27.086798202051597,1.2717855837797887,-2159.9272153596567,5609.285725133383,1.8619491760108214e7,2.8755360457440123e7
-0.00430000014603138,0.533834702585853,0.0003597549192300985,28.155147781349267,1.39448969915372,-1697.9663810264751,8413.641603125812,7.990180052690968e7,7.334808053753401e7
-0.004310000222176313,0.533374881756783,0.0003650958734742719,29.206247505185257,1.2310212298563117,-593.0696218245866,4790.034626186755,-2.9410916542424433e7,2.0162278065174863e7
-0.004320000298321247,0.5340786217831192,0.00036933590207571907,29.729512865275602,1.3379996375370873,-1895.6129986428691,7042.83895683592,3.5616386721325524e7,4.119358775907987e7
-0.0043299999088048935,0.5345001323811303,0.0003800149366901209,30.62826726598343,1.3853060849508623,-4866.091006776927,5601.350473416103,2.7442261065978296e6,2.4544610467765827e7
-0.004339999984949827,0.5353155065148603,0.00034640673694780096,26.59980548797375,1.2113523412991554,-1400.640350890664,5499.0067255679805,1.4090803285480691e7,3.1509249288430907e7
-0.004350000061094761,0.5357067529325723,0.00035675038811695906,28.798087179383725,1.1752781820361142,-7347.106805958035,4304.7978992056915,-4.783640222117395e7,1.8113098044692997e7
-0.004360000137239695,0.5357781537993578,0.00036064694116521765,28.476586487244294,1.2402211026321082,-1094.0065755302583,5518.756975175188,-8.565021322218928e6,2.523322486290018e7
-0.004370000213384628,0.5362765999874101,0.0003663609808039809,30.944242248355927,1.3310972116995852,-2951.096167946113,5699.464365153146,-2.0683074229151506e7,2.3808663770460796e7
-0.004380000289529562,0.536439418373775,0.0003665952344694431,28.649419969635648,1.3138453583330962,-11643.912000880451,5950.565134844741,3.8074017134878896e7,2.821577666109647e7
-0.004389999900013208,0.5370180694958544,0.0003682918002366888,29.784497396515224,1.3736359349463767,-5113.683271887797,6034.78011844671,1.5111975234167418e7,2.7684744629106935e7
-0.004399999976158142,0.5374995411682175,0.0003482931681491851,28.766925314228633,1.2480817149786274,-11132.257832775895,5417.142360919361,6.690981476193499e6,2.121475550916185e7
-0.004410000052303076,0.5369960755747742,0.0003586636803797839,28.123879920121794,1.2793556585573573,-14701.166886281666,5432.433100825208,5.88591455225263e6,2.5233927094019845e7
-0.0044200001284480095,0.536575065424433,0.00036491932421279263,28.53778623096667,1.1798824385196114,-5415.5932189467785,4250.731980866736,-5.3868667938331924e7,1.80917589469869e7
-0.004430000204592943,0.5371775596996303,0.0003659513852085958,27.86791763175273,1.1623346881253993,-8814.283604937158,4482.530675760533,-2.7579019529737283e7,1.7382073122225806e7
-0.004440000280737877,0.5385821085516073,0.000359308990911112,28.14239282623715,1.2343730480226414,-12187.155522762785,4914.343499954943,-4.487814359659476e6,2.2508620949108932e7
-0.004449999891221523,0.5381154340326321,0.0003360466676227099,26.189652327087334,1.1310614102488368,-8904.902792178638,4638.679435529918,-6.140032937997515e6,2.09722925989334e7
-0.004459999967366457,0.5382131095542573,0.0003581893367253856,27.8340968967827,1.1910338643073426,-795.2756244385674,5096.8207370246,-2.382018175790226e7,2.7092741432315376e7
-0.004470000043511391,0.5383837974918424,0.0003823077371868691,30.83102984369381,1.3247040242716817,-64.31057391203076,5804.020390917672,-1.989278039792897e7,2.387925109873548e7
-0.004480000119656324,0.539304383113631,0.00037135553142640177,30.08588418961598,1.3733401829713756,-340.8033214221622,6153.416875317425,7.906400714361194e6,3.2348786953026503e7
-0.004490000195801258,0.5400667309328564,0.0003526085876720348,27.62311259475296,1.1743409626158763,2648.8939934787763,5531.806066570247,-5.873488052299635e6,2.452167909408028e7
-0.004500000271946192,0.5394821489960887,0.0003591956198112188,26.79306437112382,1.1623305107096258,-10650.231802829754,4792.692628570876,-1.3410761593632475e7,2.3601364578287393e7
-0.004509999882429838,0.5400605704666814,0.0003839402664974342,31.07436761534192,1.3416472877857013,-1662.6987913190626,5446.456712667646,-3.0392980315388206e7,2.4030078492471013e7
-0.004519999958574772,0.5399914869632921,0.00035389345134078656,27.585947967308424,1.1807933530028178,6456.48441832806,4748.220163716193,-1.140105448867433e7,2.1201433959856704e7
-0.004530000034719706,0.541338375122461,0.0003426398528339069,27.804613901925862,1.1878788168788952,-11963.001101458025,4598.16539584054,-2.319964122799995e7,2.1250677478885867e7
-0.004540000110864639,0.5411233941021492,0.00036159894645987134,28.76380332493849,1.4227057783211052,-9690.978115100485,6580.36344565936,4.5680375711929634e7,3.4449001592671305e7
-0.004550000187009573,0.5410722311974969,0.00036554621191398106,27.42332215004793,1.219526356018915,2168.62943655125,5455.444172619664,4.5836607686152905e6,2.4638906611071758e7
-0.004560000263154507,0.5423523403221043,0.00037180414095807013,28.311605691490506,1.2102663774717628,-474.78148179940916,4987.59747125052,-1.3557173635398032e7,2.0958064310899947e7
-0.004569999873638153,0.5418279786488274,0.00034689361053742127,26.03975811358421,1.1017877325062932,-6047.943080888955,4688.481651139091,8.325688717024067e6,2.0355652411011808e7
-0.004579999949783087,0.5419190616704873,0.00035727354427794955,27.57033613649643,1.2081825405521436,3637.3497754828436,4791.632889918025,-1.9098417920467302e7,2.0361284768025745e7
-0.0045900000259280205,0.5424353532820242,0.00036592638692627653,29.103711986714668,1.248575740640587,-200.17130496477373,4876.791913811611,-1.834127850696151e7,1.9828174580841716e7
-0.004600000102072954,0.5425546797052375,0.00034999387716254,27.0779901366475,1.1926127652447662,-12580.582631437725,4738.33034519675,4.242215629882689e6,2.1169600088730123e7
-0.004610000178217888,0.5420807293633115,0.0003663016959703522,28.80477966509235,1.2487183367120356,-723.0091662176551,5960.0296623735685,1.6279504806695292e7,2.8639041752351604e7
-0.004620000254362822,0.5435068025304935,0.0003616549655015317,28.305553350267004,1.2940751516485176,-6497.13710004684,6140.182854149944,2.5713764458986618e7,3.795394655710087e7
-0.004629999864846468,0.5432382542464184,0.00035951266104240217,27.842154245193694,1.2138784796417268,-12292.435692775683,4637.485360427172,-2.959914955451882e7,1.926822268957536e7
-0.004639999940991402,0.5444610193430272,0.000363619641269166,30.205073928958008,1.4859435479991903,-16011.481375172625,8280.19265995369,7.75208837300252e7,6.39300326908273e7
-0.004650000017136335,0.5445755494072219,0.00033699375450111453,26.8719212278521,1.0920040305132703,528.4208802082096,3995.3919169189544,-4.351743701442585e7,1.5795348319134196e7
-0.004660000093281269,0.5440234604158323,0.0003512812867812446,27.532827181428495,1.1603390838515446,12774.634047133088,4084.684714451766,-3.2659050818442978e7,1.7931479010813374e7
-0.004670000169426203,0.5439183563982951,0.0003539109521115506,27.491497976271695,1.1957751911393015,-7531.257073041906,4663.398651805255,-1.5913981196030172e7,1.897557590802219e7
-0.0046800002455711365,0.5447330170288333,0.00035716194074997937,27.76816126909188,1.2230467034813954,-9915.756357130045,4964.87560504924,7.40836218288173e6,2.2257695158667557e7
-0.004689999856054783,0.5453240693433908,0.00034314697142587383,25.46147601318886,1.2522515617268963,-5039.609152373356,4866.455453793217,3.090155485449704e7,2.3601205723431326e7
-0.004699999932199717,0.5453192037006375,0.00037311371381560624,29.558873204599184,1.2534838936896862,-5805.169111261189,4974.506658822944,-1.3641009408928879e7,2.194554399430737e7
-0.00471000000834465,0.5451676729737664,0.00036160657603780816,28.115661649191726,1.241292084237144,-1865.1653925975959,5594.538264848645,1.4679583960254207e7,2.4711466124915376e7
-0.004720000084489584,0.5453848015663679,0.0003646767117091609,28.26491113988818,1.157068942587338,-185.83042256678758,4536.448212317291,-3.99268751891173e7,1.804248558775093e7
-0.004730000160634518,0.5459256705130101,0.00034921285445189905,26.000979331447887,1.1227646438709489,-12585.581217649844,4416.207361922697,-1.308275133183339e7,1.691928063515558e7
-0.004740000236779451,0.546015964852937,0.0003546651507781633,27.07835081086918,1.3168017530007987,-7052.551062589855,6903.376999938473,6.286919624008633e7,4.230978925994994e7
-0.004750000312924385,0.5462070707735256,0.00035909861196420736,28.63342313004185,1.2692247503663907,1515.1619022792363,4984.284853153017,-1.1230599216433207e7,2.0099206308889188e7
-0.0047599999234080315,0.5467835936339106,0.00036945118875626525,28.922958572079903,1.3030309585880355,9196.278645522345,5446.060088143284,-1.225623909897789e7,2.449567514333358e7
-0.004769999999552965,0.5469028987257043,0.00034931689579950696,28.18553883894221,1.3041078730388898,-14627.813185893394,5368.003310956902,4.901718787243228e6,2.7724989846450478e7
-0.004780000075697899,0.5471422385436017,0.00035134925098074556,25.585481209689117,1.1993768670830616,-1017.8162194863953,4814.967670951282,1.2679743006323526e7,2.8265099348777805e7
-0.0047900001518428326,0.5474986371577834,0.00034755754817134856,26.85239966553086,1.1150140316980233,-1862.7126029030242,4914.713704043979,-1.405491425555235e7,2.5122322066175003e7
-0.004800000227987766,0.547490925603197,0.0003359583880087995,24.95863628629863,1.0501354599549129,541.519429923724,3786.0032667141477,-1.886647878415705e7,1.3807029486816952e7
-0.0048100003041327,0.5482773538149777,0.0003499424137513082,26.71471798256431,1.1403153503630474,-2724.3905297092547,4529.3332793139225,-1.3944281244707076e7,1.9215843429197464e7
-0.004819999914616346,0.5488314309041598,0.00035791106210224493,28.3356628942902,1.2205114730469435,6049.683530113156,4317.298580495009,-3.805972458136629e7,1.9062825970655363e7
-0.00482999999076128,0.5485669668135815,0.00034443058622201663,26.838775601233564,1.251704722380389,-7706.641305944024,5263.738776928626,1.7553095493318506e7,2.589416030446449e7
-0.004840000066906214,0.5498019621807616,0.0003383323546531566,28.892146100528628,1.3488408637597737,2812.941136287119,5957.101619842731,2.5346229637996793e7,2.9054910488885038e7
-0.0048500001430511475,0.5497240533828154,0.00033756254441425415,25.027601032516575,1.0439844236247946,-2030.4176770663107,3721.126339211011,-3.057177221017711e7,1.4202937969111802e7
-0.004860000219196081,0.5500482746015186,0.0003315293229268609,25.44301922467345,1.1717853559543983,-9801.57404812056,4613.011890747128,2.13889451857272e7,1.8886012083510987e7
-0.004870000295341015,0.5503088248321437,0.0003422491655587869,25.972129505639494,1.0667691054368122,-15671.119794154627,4098.3436193658135,-3.10624927431226e7,1.7084836875257727e7
-0.004879999905824661,0.550264205518295,0.00036120713448980184,28.235352779750006,1.3136512614606235,3705.800729039503,6531.991417577518,3.165244717084847e7,3.765466857512123e7
-0.004889999981969595,0.5505694263569895,0.00034398129365311017,25.535513607870527,1.1109915609393333,-7281.990791558816,4772.498758902028,3.6941174409425585e6,2.10404289322327e7
-0.004900000058114529,0.5507739154525916,0.00035832219140665144,27.252873801691045,1.1970957001227343,-2035.6110744635087,5062.009423389764,-8.325624698985929e6,2.2280044098816868e7
-0.004910000134259462,0.5511115808326867,0.0003360334796933408,26.203975326491424,1.1648687506813862,-196.4612909551143,5282.123479910239,2.959008347668811e6,2.6150433984396774e7
-0.004920000210404396,0.5506287210266455,0.00035467038813040246,27.858437663661654,1.1976527695214914,-11191.28417184676,4906.382948061687,-1.6761274563614652e6,2.083574448545306e7
-0.00493000028654933,0.5517879494108493,0.0003426539554433754,25.31339022809022,1.1086110133549885,-6801.014885459292,5021.487902343786,1.894308480373622e7,2.5045922104915824e7
-0.004939999897032976,0.5522018126989715,0.0003488156913238397,26.42485648546047,1.1455893451626948,-9968.991636086375,4461.321388299339,-1.837527081189036e7,2.4686330576391865e7
-0.00494999997317791,0.5523384183800663,0.000357622970576536,27.708717963877216,1.2610189564351275,-7141.46188456411,5919.348802752443,3.3461143406509064e7,2.9346960743566014e7
-0.0049600000493228436,0.5522030197550776,0.00035586947964746387,27.983307707308857,1.198379589795045,5262.568074420419,4921.963889370977,-2.2133275325930353e7,2.3643669985528577e7
-0.004970000125467777,0.5527792291695368,0.00036489008157605893,27.576560897725138,1.245778705952599,-594.9955923745515,4889.248732659512,270967.5729853997,2.0508232254708122e7
-0.004980000201612711,0.5524471941330121,0.0003436708622418839,25.658078565061523,1.2274054378556623,-11442.141945078545,5449.8002246042415,2.990921712169253e7,2.615724041297417e7
-0.004990000277757645,0.5528551606278633,0.00034767935899141666,26.066708400011454,1.0952840294617339,3829.8014221958515,3644.379714986647,-4.648827418503865e7,1.5411631824035445e7
-0.004999999888241291,0.5525829848087742,0.0003392645780367589,26.660430336193432,1.1456470168474442,-6405.294040650746,4607.174713466598,-1.8216629022283148e7,1.8945004060954925e7


==> anc/Figure-5/d3_L126_rJ0.62.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5541967983466457,0.00034128461292730827,25.264088734866068,1.1528182925267256,7521.863123905786,4976.2753677204555,1.822218459264973e7,2.1754286177118033e7
0.004989999812096357,-0.5537137661610614,0.00036867487266534633,27.69420725461783,1.1446048070663373,2511.3271371092246,4806.714029940077,-3.0451981981440682e7,1.9515272883268513e7
0.004979999735951424,-0.5535104880356811,0.0003556252563374077,27.846769748327603,1.2758924695322318,6940.901812411103,5739.872554632554,2.1120771933794245e7,2.6848002128501236e7
0.00496999965980649,-0.553253488201648,0.00034566111466630345,26.582812290134797,1.1140527118080508,-2543.9824344013264,3972.593428203607,-2.4873425055654164e7,1.509006181346545e7
0.0049600000493228436,-0.5518753542965278,0.00036324265871016373,29.09819184240731,1.2741606889001544,-2438.308574628027,6225.116224941845,2.4918552114420775e7,2.9597612726111393e7
0.00494999997317791,-0.5522994773320388,0.0003495517407522593,25.878804925236775,1.1717413848348324,2936.676722184527,4467.88379604152,1.5230924425873837e7,1.9741861880929574e7
0.004939999897032976,-0.552576390253962,0.0003534890831877984,27.36628778501102,1.1149637198725906,15490.156908357447,4731.039393345664,-2.9756177873781264e7,2.0279099185043894e7
0.0049299998208880424,-0.5526449365371373,0.0003680398251265866,27.33298112086251,1.280171458546424,10282.128877786701,5365.424838600332,3.4987906023116164e7,2.2283339628797334e7
0.004919999744743109,-0.551806130649813,0.00032883025452802583,24.490125020585545,1.1027156860393343,-1159.99740148595,4413.105606328125,3.019980282352758e6,2.178455692569992e7
0.004909999668598175,-0.5516149767829338,0.0003620794066783403,27.831932159891394,1.25441259347856,-366.7707085008536,4821.192986318054,-1.5233698829579396e7,1.8903799298445735e7
0.004900000058114529,-0.5513590863645659,0.00035464898708061467,29.069261510454204,1.2432589967385572,327.6567869292033,4965.729022018576,-1.5075432336486714e7,2.272186257382691e7
0.004889999981969595,-0.5506772265793989,0.000365559439592857,27.8234290257586,1.2165652402344491,13940.114493027426,5125.099526343459,629618.5185052905,2.155289758430779e7
0.004879999905824661,-0.5506737312658806,0.0003471018920900739,27.843764108980395,1.2578944318068654,8157.6628548378585,4926.383987033385,9.120550823218945e6,2.068573817467722e7
0.0048699998296797276,-0.5507078960437212,0.0003490769738021157,27.314489942185652,1.228054391555216,7633.989634892397,5337.928760507608,7.923992015016373e6,2.9226639855028067e7
0.004859999753534794,-0.5507921670310316,0.00033951764723923254,25.85128580655467,1.2234720976375428,7993.334455553829,4413.016382585446,8.437850852429263e6,1.6131488734678576e7
0.00484999967738986,-0.5501672352018068,0.00035426355513854533,26.64533699073821,1.172350033939489,1255.2379828286857,4268.52515512629,-1.549007762198592e7,1.8484586412792508e7
0.004840000066906214,-0.5493728474241216,0.0003700677628848069,28.70970600988323,1.244150840906861,-1287.07600478174,4764.265579354397,-1.8248252225641344e7,2.2364544216871887e7
0.00482999999076128,-0.5497316388527397,0.00034059268719409137,27.18140213315002,1.1966733008029917,7530.459586176331,5056.225863848887,1.5493359888879329e7,2.0843629403869063e7
0.004819999914616346,-0.5486722478016746,0.00034541765289441186,27.96052251424009,1.262486355942578,4085.481347330459,5745.432639536296,4.1049086409623764e7,2.6944427368940577e7
0.004809999838471413,-0.5491282662539161,0.0003707276709999977,29.531642282650406,1.292346097134234,1597.1972507194935,5658.444108194075,1.2860135178185832e6,2.4702318967009567e7
0.004799999762326479,-0.5489759242457222,0.0003714494772240469,28.065014713099018,1.1186644794054335,5242.630637539855,4205.043583337651,-5.345024525054308e7,1.8327656548988417e7
0.004789999686181545,-0.5483741828141501,0.00036503423408215527,29.071682214024882,1.2327206000068816,3425.004641397611,5425.125350632228,-2.428922501752485e7,2.7840265716107033e7
0.004780000075697899,-0.5481553370996262,0.000373890443596715,27.542821702741232,1.233180943169096,2762.241416931219,5652.6517688229615,1.1374052516973801e7,2.7849763793588087e7
0.004769999999552965,-0.5476300657122629,0.0003434716950337221,26.040081883987945,1.1117933298187987,-523.3459205672175,4246.66174900053,-1.4245461709373027e7,1.6093431436419562e7
0.0047599999234080315,-0.5479872025722289,0.0003470018464049149,27.44899974081832,1.3750599380034847,-9817.114306847787,6838.503883948416,7.299511158667026e7,4.573194849907693e7
0.004749999847263098,-0.5475673556029215,0.00034130011838563685,25.73706100229879,1.1770610154416912,-7339.72401274604,4316.791312824545,-6.13491808780266e6,1.766389202903348e7
0.004739999771118164,-0.5470985785846715,0.0003661894957508742,27.884424150537907,1.2187089839606,2680.4852482755473,4651.43891891005,-7.095149401804974e6,1.880324317459871e7
0.00472999969497323,-0.5466323336489731,0.0003677385356998896,28.91023143611331,1.2276231494024883,-3399.1928471082856,4837.248782978377,-2.464926341653735e7,2.1159447518392805e7
0.004720000084489584,-0.5465642144242302,0.000355925543525989,26.95614102677032,1.2027964908474365,-3309.741591922459,5523.31662416589,7.921825984632975e6,2.5408963168738294e7
0.00471000000834465,-0.5465343117990414,0.00034022552266747705,26.06249831620062,1.0891224589516386,4173.801694568098,4347.004539214028,-3.108412692393372e7,2.0706205439274218e7
0.004699999932199717,-0.5455852554643643,0.0003526033009745047,27.832360826510108,1.3207715283771895,6396.464423211542,5411.467002726687,3.973713490192874e7,2.4144648389083557e7
0.004689999856054783,-0.5457475018120603,0.0003615221916563233,28.489665923785886,1.1925792906162647,5599.745277137519,4616.790233105698,-2.6298731379774302e7,2.0208690337142255e7
0.004679999779909849,-0.5454593338426784,0.00034755953289487807,28.045467916395726,1.1920105570455297,-292.48515150534655,4765.852788430595,-7.60190793506152e6,2.2235258024632383e7
0.0046699997037649155,-0.5453612376227975,0.0003414605126547436,26.747381172357244,1.157262909493027,8722.343224322824,4678.662774853566,-1.4573941445785102e7,2.018969574961692e7
0.004660000093281269,-0.5459828135471325,0.0003389357202194974,25.700554335545103,1.1167833465795096,1880.8927730492078,4573.652459320619,6.837786422242085e6,2.082573787581608e7
0.004650000017136335,-0.5449350022880826,0.00033319418627739144,26.329901589282876,1.1268139004581565,9014.548746304514,4670.060508525606,3.6995024373007305e6,1.975958519844647e7
0.004639999940991402,-0.5444964092533919,0.00035052989501493367,26.58305241589557,1.164186534563548,-1475.0176451295283,4382.57216609316,-1.1544666779150939e7,1.8682649199986685e7
0.004629999864846468,-0.5441617492419318,0.0003453018812041986,26.366345430793267,1.1072927179553267,5576.617424475486,4759.332491264531,-1.2795192079619076e7,2.1513149073825624e7
0.004619999788701534,-0.543895520580525,0.0003573987080470985,27.477967816389395,1.1667407521095445,-1833.8365583122056,5002.3035426838,-2.1043540574104097e7,2.0437240713189565e7
0.004609999712556601,-0.5437686939422274,0.00037905411680327905,28.672459581552133,1.2644079618627786,6660.0807591802895,5814.917381879075,3.729270138152458e6,3.2158660976237245e7
0.004600000102072954,-0.543859227775596,0.00037791185170629987,27.955782616907964,1.2444685069238337,7184.136182016753,4790.956055306803,-3.8203171846870845e6,1.7179329904337097e7
0.0045900000259280205,-0.5433136260017054,0.0003568033648360427,27.009945289701474,1.1264036207485089,-3510.748740746262,4151.170772877495,-2.2871406609307535e7,1.6674027669513376e7
0.004579999949783087,-0.542894019099418,0.00035685631030313184,27.41212699175828,1.263384603499978,11568.305420226976,5207.727326900472,7.411301150399628e6,2.4917531043417957e7
0.004569999873638153,-0.5430307683639694,0.00036140076816776074,30.016652767754948,1.4337656682896902,5375.0119227470705,6028.556305613273,2.7417437604052983e7,3.02019090317396e7
0.004559999797493219,-0.5427235904549016,0.0003631860302738534,28.433443584819127,1.2206859219933752,3412.5443990216354,4690.112066686689,-1.7767516026966043e7,2.1149868988848157e7
0.004549999721348286,-0.54209760791593,0.00037318485120468257,30.050911919689103,1.2560539722197734,-1483.4281420370032,5254.103264269536,-1.739989004215588e7,2.0556714405394044e7
0.004540000110864639,-0.5411246086756001,0.0003774149840399015,29.013485789031932,1.3272315952540261,7124.481569994291,5516.568077811174,4.705336007598871e6,2.3684006872702383e7
0.004530000034719706,-0.5407423293642932,0.0003867718560422677,31.646990344297745,1.4277373491341565,9874.988282275903,6055.064251768013,-2.6594428437466472e6,2.6315437338163875e7
0.004519999958574772,-0.5405755464574904,0.0003498824319134664,27.940932579944487,1.2381781030466483,6755.583259250873,5158.471243967914,2.879801268590764e6,2.556466721619826e7
0.004509999882429838,-0.5406990899734082,0.0003612738953277195,28.557713189704288,1.2775910279472782,448.9789590346881,5250.122252925829,-9.334985681977103e6,2.209555751154998e7
0.0044999998062849045,-0.5399145275471965,0.0003577759364469606,27.832509346973747,1.1762337550136712,2981.480935452309,5165.649676763326,-4.876931088414545e6,2.416209053761205e7
0.004489999730139971,-0.5401450331824017,0.0003638321490525802,28.358870893043907,1.276699609135268,1917.7316873650484,5308.847344572671,-3.300265435844399e6,2.2529982354731172e7
0.004480000119656324,-0.5397882282502833,0.00035771645127123387,30.705175912522883,1.4869214471117471,17573.40073998841,7306.013108409159,4.7835910142715745e7,4.254330155453162e7
0.004470000043511391,-0.539861415868334,0.00035116956040025634,27.36852950821833,1.1963240175736207,2185.3122202350405,5075.127621206131,-1.13447340180683e7,2.348939918830813e7
0.004459999967366457,-0.5394694071879494,0.0003733513487150218,30.721102151810886,1.3491142443098472,145.5196126432786,7031.5695562431165,1.338833749377799e7,5.215580134643046e7
0.004449999891221523,-0.5382615336382587,0.00036869861274082936,29.724719492974813,1.2712035877981926,12575.877731280078,5640.926906735952,2.469630396405251e6,2.4166506259065136e7
0.00443999981507659,-0.5383820509681245,0.00035710624012605835,27.588338011321664,1.2451525271170043,-2645.032307614986,4904.0251795792565,5.531245553328526e6,2.160086842534575e7
0.004429999738931656,-0.5382831742734997,0.0003581020599998233,28.688302120817976,1.1977266392192214,10789.340054198785,5017.413459217976,-4.1299781909867175e7,2.4641448116733436e7
0.004419999662786722,-0.538019222990959,0.0003612638420940694,28.768922169488132,1.28444856617062,-3626.5508207041416,5316.137875780504,-3.27757654716308e6,2.412597724384204e7
0.004410000052303076,-0.5375163371396775,0.0003512524569275841,29.095219775277503,1.3163726192613452,5813.05710654086,5464.3333882097295,-1.76308972578756e6,2.3176245891215466e7
0.004399999976158142,-0.537634756727959,0.00037113850962201784,30.380486184465997,1.2883642530052606,8762.866371617865,4790.488836348883,-3.88982137120889e7,2.0943097960424744e7
0.004389999900013208,-0.53713847161195,0.0003643578351105145,29.472836385848055,1.1999594363711747,4411.1801055776505,4738.596331092559,-4.29105865669102e7,2.0683233526980925e7
0.004379999823868275,-0.5364969454722596,0.00034312191303772875,27.669388377411995,1.1727977772800606,1113.6114465076068,4464.208505122236,-1.6516070278199892e7,1.824487973221175e7
0.004369999747723341,-0.5362650109201786,0.00037485089331345796,29.67683801070669,1.2653486692734424,5673.162025016761,5055.363790517654,-4.1599743316690437e6,2.091533131870509e7
0.004359999671578407,-0.5358860762078548,0.0003569582067611663,27.25751084430892,1.1518566000193335,19563.167860712223,4813.864242037395,-2.828397214509357e6,1.9551066916469935e7
0.004350000061094761,-0.5349746466773504,0.0003757103133608287,30.669578102661244,1.4025638348577345,13269.142174815004,6249.164550769866,1.7233298783827666e7,3.407386111556185e7
0.004339999984949827,-0.5357291890889464,0.0003794334950797198,28.44392435164957,1.2722410391064263,5972.450060059779,5303.908788829456,5.096749807911636e6,2.304697561008297e7
0.0043299999088048935,-0.5352975823773595,0.00037893860766345314,30.092041066136975,1.3084147072300858,4558.553281458843,5597.215062937845,2.680380144213509e6,2.33139753039709e7
0.00431999983265996,-0.5348667615577287,0.0003559299350530672,28.665439409505435,1.3348623553417267,6012.577228154454,5655.862864012313,-2.4181857726903767e6,2.3917329559506286e7
0.004309999756515026,-0.5348304879606585,0.00037307117266086954,30.58520138473423,1.362537142050116,-1248.7928331023613,6030.996776033679,-6.933019858698778e6,2.730978372387404e7
0.004299999680370092,-0.5336551101970836,0.00037593251940024936,29.437427579796765,1.3327406304300504,12894.094425893818,5399.033619143747,2.4008703616887733e7,2.3781427395846825e7
0.004290000069886446,-0.5344892964071769,0.0003823345902715277,28.893680791403657,1.2734311644576481,11318.713114851933,5119.063869592787,323744.01672925433,2.031125032314054e7
0.004279999993741512,-0.5340292433990981,0.00036065624923870704,29.715180837229973,1.3565717289198775,14265.691673201922,6920.342916387232,3.1266327363993358e7,3.854067518091037e7
0.004269999917596579,-0.5337367241685861,0.00037258398983470997,30.442275688437665,1.356696622423752,10055.711760120097,5807.366298577114,987738.913292163,2.4497629687300637e7
0.004259999841451645,-0.53258135078731,0.0003671485720704912,30.752425870351548,1.4362954797571053,5501.824932701774,5908.187455274084,1.1399095652915414e7,2.7426442786954943e7
0.004249999765306711,-0.5330011405850819,0.00036721604021750187,31.950066074146875,1.4646603253410662,15161.158963790876,6535.880127050788,4.8887793478357054e7,2.874454814411261e7
0.0042399996891617775,-0.5328322050358693,0.0003802520330629752,31.719734025417303,1.376138194508653,-3302.8298937530185,6150.30524580206,2.5990271728508968e7,2.392427877218751e7
0.004230000078678131,-0.5328504035015358,0.0003674329163533087,29.108455099926214,1.252266257933538,-1367.6817688987974,5008.336501346265,-8.677122375564102e6,2.3224973342780408e7
0.004220000002533197,-0.5323872516088887,0.0003691557818307039,29.375572706311946,1.5016244128084675,8672.391507282304,9110.948311230963,1.2007456539761336e8,7.1869536859691e7
0.004209999926388264,-0.5319889389974706,0.00037886178419084966,31.399892119642296,1.5027841919347866,9542.499448825158,7594.429965689319,2.6084398076049697e7,4.842156544993299e7
0.00419999985024333,-0.5315430680018617,0.0003753933415047765,30.512329782992982,1.3344893301826084,10039.077399819931,6262.927329071715,-6.613975952455618e6,3.367095241332339e7
0.004189999774098396,-0.531114990615868,0.0003724065341398671,31.550788544633235,1.34399221231565,-909.9154754735438,5537.404558616743,-1.7967935595030293e7,2.3935249383265343e7
0.004179999697953463,-0.5311391989563126,0.0003761107964366357,30.907233262464292,1.3905380679933041,-1645.2616877291634,6085.067146527432,8.339212023219716e6,2.95238647110572e7
0.004170000087469816,-0.5313073221259401,0.00036967578861829905,29.039739960126404,1.3981707026761718,6563.753602810059,6444.11378920545,4.272713230329057e7,3.444331397762939e7
0.0041600000113248825,-0.5309289446615149,0.00035294128096129715,26.851974339661446,1.1255378622282204,3385.022370251055,4590.861284074104,-1.5036684851907838e7,1.8838684483814884e7
0.004149999935179949,-0.5299610052925127,0.0003567351638740852,27.53595143606866,1.1831959520419053,-1582.8138188024332,4451.951215768685,-2.655471149368161e7,1.764567717092701e7
0.004139999859035015,-0.529764011533407,0.0003745964073611089,28.956188012971047,1.23091117914362,5544.545851389411,5028.6410323950195,-2.2218692157407183e7,2.1344815435651038e7
0.004129999782890081,-0.528774881411402,0.000369484888601464,28.143346052332074,1.380588572024236,8921.671788410067,6602.9356782047635,5.424900113273153e7,3.3591988375208676e7
0.004119999706745148,-0.5291191411054751,0.00038097327727016364,30.35273033969552,1.4395783157855757,-4066.626766666579,6722.477851625347,2.6993791511020347e7,3.741067959330254e7
0.004110000096261501,-0.5284912377286237,0.00036016565884022366,29.30163019647459,1.2836003941222998,6234.279704921658,5219.622071107001,4.995680115751887e6,2.2367074801876005e7
0.004100000020116568,-0.5280913520271133,0.00036301337380444907,27.841208685418902,1.1542966657241953,-2871.880611948575,4333.53799571829,-3.8038435603429474e7,1.8230635760024007e7
0.004089999943971634,-0.5282815818150121,0.00037353339888580183,28.6275196345428,1.2116860034136807,3142.9984510374757,5426.512341470978,-1.301976822084475e7,2.558241949118433e7
0.0040799998678267,-0.5273685327675485,0.00038171405925857766,31.714983226736244,1.4477563494708234,6236.394573221224,6552.905756239112,2.0216697330105115e7,3.317055721746431e7
0.0040699997916817665,-0.527536100109195,0.000381084624245118,29.593105322372107,1.3211617529974833,1808.4185253488286,5522.663584043426,-3.825569862771792e6,2.734761019817682e7
0.004059999715536833,-0.5268206647472107,0.00038419611745797516,30.981469510604427,1.3618445749585504,235.19171105907913,5669.500114997792,-7.68155936364894e6,2.3408080246682316e7
0.004050000105053186,-0.5264742468147015,0.0003854883498577425,29.945716628492534,1.3407979324237538,434.30263511672416,5754.823694339335,-1.3661609658356171e7,2.7984023914854582e7
0.004040000028908253,-0.5267349524259043,0.00037391786440886364,30.406775288207506,1.3287735799644884,4646.52196736052,5603.889741692873,-1.378121131921589e7,2.7101055113037832e7
0.004029999952763319,-0.5261233366398664,0.00038068691041845534,31.199363659519538,1.3560798548244106,5349.934313501583,5486.729606759811,-1.5503867256547417e7,2.3004395957945433e7
0.004019999876618385,-0.5251700823126594,0.00037090825569946484,29.662753023501864,1.3301221339412233,3787.6652594511584,4929.513556867266,-1.6099038692681316e7,2.2040754305496376e7
0.004009999800473452,-0.5250704295111064,0.0003756263302464996,29.35291029762851,1.2922692923260823,7598.5048780303505,5453.522408091915,-1.3605637871462112e7,2.5006022754498567e7
0.003999999724328518,-0.5252921841547941,0.0003682794005789028,30.649134542736846,1.3816706117862128,-460.9601314344503,5513.512594513194,-9.401149456225568e6,2.3315141805927888e7
0.0039900001138448715,-0.5247459688362142,0.00038304587145053027,31.826639706689377,1.5191856620316568,15783.058279817964,8685.287838277793,8.471057851909655e7,5.668732466498028e7
0.003980000037699938,-0.5253776066382124,0.00037529763712274147,30.72029789005456,1.2815705230224175,6966.590566531191,4839.4869413372035,-2.3564787011172194e7,2.1647828752601136e7
0.003969999961555004,-0.5252127612297772,0.0003757358688207296,29.998947024857884,1.3460858925458858,12838.174458279773,7702.685491004879,3.934563903246972e7,5.567108726888364e7
0.00395999988541007,-0.5242507588587759,0.0003866796854923765,32.019315250216714,1.3992395009784298,12266.809283819603,6023.374392902554,-1.6224568601423943e7,2.8664881062312048e7
0.003949999809265137,-0.5239067667077179,0.0003692399404396258,31.40911621431352,1.4195758497203412,9168.228691221082,5834.71609852243,-3.7758175704101333e6,2.5539307042170253e7
0.003939999733120203,-0.5235548528533546,0.00036903229648049466,30.60125242753962,1.3389662489136387,3004.3735863115235,5446.737148624604,-1.3163474740179714e7,2.3877879251991864e7
0.003930000122636557,-0.5233197152769425,0.00038780605496766056,31.65933524768204,1.4915819932335077,21130.13746589699,7296.791615731761,5.962163498307307e7,3.45642271757328e7
0.003920000046491623,-0.5231548452608986,0.0003910683794084737,33.33346581903726,1.462856753751299,2219.239202131189,6753.733947749314,-7.076715119041114e6,3.59755895831538e7
0.003909999970346689,-0.521913473768247,0.00038261666322040547,32.54549752589288,1.4489415137628903,7335.7691209805,7013.124389728028,1.142512249163369e7,3.83720773953455e7
0.0038999998942017555,-0.5222402333944337,0.0003641060162624865,29.76389942426961,1.2243381412492012,15121.323613685092,5019.2656392244,-4.038099114400251e7,2.181185545548344e7
0.003889999818056822,-0.5224725221327681,0.0003732979796420726,29.598972406056877,1.1987244755314153,4122.715146099372,5987.879736552514,-3.629271141092471e7,3.3110547256279644e7
0.0038799999747425318,-0.5221272855495336,0.0003835647479836832,31.702940248457598,1.4906755230626496,-188.49621189314482,7156.783614071052,3.664729497164471e7,3.87015251241332e7
0.003869999898597598,-0.5214974549191538,0.0003728694114614565,32.2876553154358,1.3672581556603076,2526.857464548354,6459.28532036889,-2.0207849657291573e7,2.9425510447588556e7
0.0038599998224526644,-0.5210239399994607,0.00037567981255652084,32.922916656747155,1.5303021202012943,8042.646574914558,8103.342905859422,2.339748219515061e7,4.903900819983988e7
0.0038499999791383743,-0.5204795856956044,0.0003986121576917514,30.35188341766533,1.3707286712358884,8080.6278938629175,6179.585345634896,1.9132022280469835e7,2.762168154193676e7
0.0038399999029934406,-0.5203348335950868,0.0004040733864312534,33.994921044213996,1.4098366242352802,2491.440259524427,5863.7166811502,-3.766075639767415e7,2.650498801992765e7
0.003829999826848507,-0.5201819546252664,0.00038291064193863054,32.61329121652546,1.4990474022460267,9307.110665781427,7756.583809847251,8.212389548102465e7,3.867323308920208e7
0.003819999983534217,-0.5187461567441641,0.0003734655822923822,32.90908473307172,1.4883088025517983,9008.16247393322,6898.047795186799,-1.109538841650199e7,3.839452944685312e7
0.003809999907389283,-0.5198173595425906,0.0003746877243916176,31.377417066271722,1.4603115984228694,-7997.080958660854,7436.628253612986,2.378108453229213e7,4.740505691335175e7
0.0037999998312443495,-0.5184685562938394,0.0003748154024280884,30.791518694761827,1.3810802258943922,2923.255983231911,5687.997103778617,1.2321987510358017e7,2.332698144031667e7
0.0037899999879300594,-0.5193035423104302,0.0003694357137494715,31.816354434384536,1.4441980510077186,5979.826379937234,7220.109706802792,3.528633905003892e7,4.654688915219074e7
0.0037799999117851257,-0.5184643562871788,0.00039809955462969456,34.31107806908135,1.5393410111015347,1648.489278889547,7019.774961614809,1.424545530821721e7,3.1632812044720985e7
0.003769999835640192,-0.5178048990646493,0.0003805711506736497,32.220574764126184,1.3822662289356538,9492.764513257838,5855.695325938316,-8.415099021929124e6,2.5927349540566303e7
0.003759999992325902,-0.5179681119215965,0.0003788343205127488,31.225371601754652,1.2481800980422144,-413.6841424277914,4855.440620392559,-4.931770091211475e7,2.2571012086614102e7
0.0037499999161809683,-0.5173427629320358,0.00037295783741692404,30.682480834794767,1.4374193196484892,11610.490282395322,6014.3040827806735,2.062710383545655e7,2.802744117215089e7
0.0037399998400360346,-0.5169459552337358,0.00040114953319611677,37.02612783825641,1.6040853754237419,26432.299934065384,8054.725515781367,-8.592021126900889e6,4.27631381901513e7
0.0037299999967217445,-0.5167917261975526,0.0003830803217024631,31.26143041251017,1.5085778197537267,9618.980812017777,9194.68801553999,7.931509103482157e7,6.325523637315808e7
0.003719999920576811,-0.5165240722421149,0.0003832346456099591,31.584550858771358,1.4389143640978712,8252.873410564884,6485.422540993201,8.022549641779037e6,2.8413896010249022e7
0.003709999844431877,-0.515895749453688,0.00038486142081767954,31.728814379972828,1.524453517842498,21889.3272586545,8487.217161453129,8.679783868475462e7,5.7889284972395726e7
0.003700000001117587,-0.5160019325170433,0.00038325775541124237,32.17915892730819,1.307114073800771,-979.1533124161283,5270.202569296772,-5.5651088765336856e7,2.3261064747481473e7
0.0036899999249726534,-0.5144260725784697,0.00037753325473404136,29.824069406149373,1.3690016630231803,10279.01456998814,5504.082048959435,9.223988776169822e6,2.3740115016577896e7
0.0036799998488277197,-0.5141811136255565,0.00040744784012041726,36.273183686581305,1.4843757457958424,-13205.956828436912,6967.205173518631,-8.047324867641877e7,4.059685190908342e7
0.0036700000055134296,-0.5143496936132433,0.00041130244630347475,34.89453474844626,1.5767951433348903,12859.17448451146,8097.643343227396,2.5235286675454233e7,4.464800394196654e7
0.003659999929368496,-0.5139238333092362,0.00038899391026275425,32.50331520892892,1.4432293978057196,16428.250436436127,7158.2431725802035,-3.7771290583724002e6,3.8218288640042216e7
0.0036499998532235622,-0.5146890270182921,0.0003936251973145195,32.230317185002846,1.456024288429717,17301.334899198788,6447.526069921331,7.428564683149152e6,2.8665418482361913e7
0.0036399997770786285,-0.5134562984270742,0.00038140418034561145,31.382178936864037,1.4459557736543311,-1457.3972619957497,6628.921832718668,3.0795905741772287e7,3.2459315083422806e7
0.0036299999337643385,-0.5135352779210952,0.000371204985842037,32.250994914618396,1.4727465773505715,13235.75651539141,6653.273016444677,-3.2209666156863556e6,3.0954705349544093e7
0.003619999857619405,-0.5134734413099941,0.0003751183069562943,33.20429984192099,1.4780880084733228,14018.150194190277,6675.382633875028,-6.836807207942496e6,3.2177024538840253e7
0.003609999781474471,-0.512854296257603,0.0004034559824340778,34.02585751084935,1.5152604880667737,18890.630646059464,7840.119668277304,1.3203632352296388e7,5.0393906825663924e7
0.003599999938160181,-0.5125468223360368,0.0003979984061426507,34.52705700947024,1.5222985161545335,21156.950747116276,7024.5004998141085,-1.74754031721098e7,3.9170300128418826e7
0.0035899998620152473,-0.5115496801096305,0.00040627375361677686,32.94609911630066,1.4092252674343893,7155.358416594554,6162.821583835962,-1.4211629645019457e7,2.7731993283300955e7
0.0035799997858703136,-0.5117006216417649,0.0003988646907086129,34.770085061733404,1.583787621864619,14003.12007959362,7964.7658896700705,1.2018871830597661e7,4.3722045481501885e7
0.0035699999425560236,-0.5112713113499631,0.00042387846479038525,36.76038941762916,1.7475494256546598,-3804.1396209690456,8403.139758562802,4.33460540811116e7,4.738380054047889e7
0.00355999986641109,-0.5113916376972047,0.00039844132900327897,33.59089471086318,1.4508424878347468,15971.203230326144,5975.784347607459,-3.2229698174922466e7,2.5098995229884688e7
0.003549999790266156,-0.5106574953119561,0.00038683748094474763,34.008755450666875,1.4124851431353904,6512.9406646078305,5806.1468245358365,-4.517134943881622e7,2.9381213726307347e7
0.003539999946951866,-0.510496264099871,0.00040052511751051227,34.365886631292696,1.4794463322487,-97.37754581709957,6592.577559806773,-2.5090393591675274e7,3.3754529249653764e7
0.0035299998708069324,-0.5098257196270278,0.0003934606548333548,34.186611938587205,1.5444255136176768,-8279.466515473996,7711.198120363955,2.5626453900588267e7,4.887432103166453e7
0.0035199997946619987,-0.5096258779627678,0.0003895172033621856,34.439980131079615,1.4587905062300615,2173.611689951661,6416.367389035595,-3.2021682301686265e7,3.3427479150806744e7
0.0035099999513477087,-0.5089902283377306,0.0004194898011173513,36.71248894122685,1.7155561079308808,11680.156285329467,9244.944442831633,9.569935182938579e7,4.692992074860438e7
0.003499999875202775,-0.5090117969546117,0.0003917277048450349,34.34458438145149,1.4378711824416928,1.1920354353713625,5755.591640669393,-5.3005041841329165e7,2.698610572197959e7
0.0034899997990578413,-0.5078298905256088,0.0003991493319881576,35.634103268239876,1.7003554466189101,10391.59793401706,8038.207118095318,3.0901953149596486e7,4.667122453934254e7
0.0034799999557435513,-0.5084164069126418,0.0003810493883836238,33.12901731038639,1.4788530699530325,6298.586531974439,6955.1969115547445,1.4965230316639578e6,3.3743781816781215e7
0.0034699998795986176,-0.5079991974248551,0.00039999440609492974,33.57815666301989,1.4930831125688453,11189.211701306613,6798.2597737526785,2.3655442720502716e7,3.592567517812901e7
0.003459999803453684,-0.508312836797908,0.0003807186891798572,33.830738673577365,1.6189319511007039,-1550.6495303893798,7987.838674274205,3.5951573228511356e7,4.327107477574193e7
0.003449999960139394,-0.5080578359690844,0.0004132989140032633,35.861669948855116,1.6481772677450892,21697.861448789725,8736.418173476428,5.733231568460323e7,5.038077213347513e7
0.00343999988399446,-0.5071215015082853,0.000410316644905146,34.162340469917424,1.557946437481687,6436.634887084186,6590.493677906341,-9.985229563133253e6,2.9455099099671092e7
0.0034299998078495264,-0.5073350355162402,0.0003916852381411381,35.48164849855765,1.582008189258326,-3912.7256415819024,6953.055768736346,-3.186173337219391e7,3.5113122405025e7
0.0034199999645352364,-0.5068631173213362,0.00040314158175831777,36.7687602302283,1.4713552354915274,5827.139621368519,6576.948272205361,-7.733239169846016e7,3.1756476393612184e7
0.0034099998883903027,-0.5057425722554326,0.0003882484900337002,35.21691846457213,1.5003539962079782,871.405225545405,6500.999076289345,-3.508766528841291e7,3.0564706894708198e7
0.003399999812245369,-0.5056363010900096,0.00036743668762804224,31.9397194861783,1.4686169956996875,-196.98359314999874,6828.956676625866,2.0533249293498043e7,3.269973135777402e7
0.003389999968931079,-0.5056436330128635,0.0004014671087144706,35.16075698152496,1.627879583043756,16661.44802998811,9377.920734861871,6.095742460723774e7,6.209426872290726e7
0.003379999892786145,-0.5047690414281387,0.00041484434234611027,35.97743207153222,1.540262955349982,12158.960400777998,6601.182565065826,-5.49146189102131e7,3.102734360015216e7
0.0033699998166412115,-0.5042642407904495,0.0004055070845292782,36.57780133747097,1.7118496342453096,6777.741774434377,10126.02202730768,6.111398790040435e7,7.453367483888063e7
0.0033599999733269215,-0.5040871593738557,0.00040204892116127894,37.25007618985904,1.7331884585283661,20383.50482372977,8495.714417138981,1.9664829046150677e7,4.923659557737893e7
0.0033499998971819878,-0.5040399426773365,0.0004183061541420948,35.82478684408779,1.5272862649114678,1384.071149656101,7364.494877748974,-2.0739232849443387e7,3.518193856398873e7
0.003339999821037054,-0.5034600766724033,0.00039555294395608536,34.5602594574534,1.5320754442367754,5520.1466964479705,6656.973381009228,-2.9204411925699823e7,3.660931782518875e7
0.003329999977722764,-0.5030893671336526,0.000420528973603047,37.552629207220015,1.6688107659001619,14828.825122994234,8704.435837485194,4.636854112390489e7,5.086175199938271e7
0.0033199999015778303,-0.502754791207146,0.00042123027190331364,36.86342222970635,1.5821188713287375,5453.425489565694,6910.97221993902,-4.060157345270019e7,3.0676733524418525e7
0.0033099998254328966,-0.5023186271506129,0.00041631963994411344,35.462012866644834,1.528441635506787,23228.495871132815,7778.17289714431,2.1586597261001423e7,4.500961379373576e7
0.0032999999821186066,-0.5022234192389006,0.0003961694733436847,33.7267237107046,1.4417385081820597,1000.5146168246418,6242.483341875134,-3.66716489654371e7,2.7969824936633755e7
0.003289999905973673,-0.5014959195624978,0.00039308715808327886,37.01578528668137,1.6465166031596519,3627.9466351351157,8603.311011290274,1.867880907593431e7,4.952394729805932e7
0.003279999829828739,-0.5008657337000477,0.0004087249597649131,36.3862019604235,1.5652712268854878,7195.557577399915,6941.1993905462095,-5.1955457487764336e7,3.3973239803040184e7
0.003269999986514449,-0.5008264960657689,0.00042457023923900874,37.49324246391398,1.7263380301369586,-5542.730822218521,8501.399433493305,4.85320825841344e7,4.414951753690716e7
0.0032599999103695154,-0.5005045979535789,0.0004359223105137402,40.492421633508684,1.867799031974552,18349.269814511303,9332.590187086249,1.3658767940454684e7,5.664676276965705e7
0.0032499998342245817,-0.4999965207969653,0.00038218264707683174,35.177020310582186,1.601875005487397,5455.93865150588,7608.702087692808,8.189921766056544e6,4.042648191976998e7
0.0032399999909102917,-0.5001416003950581,0.00039148380602374214,34.16421988042547,1.4968856886080366,3223.959728087537,8182.220013209527,3.8295076340484686e7,4.4865550054100364e7
0.003229999914765358,-0.4999175337253255,0.00041427124059847335,36.8103464621048,1.64633324516229,11165.41430899737,7434.041846171612,-2.6554605581390865e7,3.347062670540982e7
0.0032199998386204243,-0.4995484635354951,0.00038973278938054975,34.58239660523016,1.59832247185048,1385.017298845896,7559.453949535041,3.965601956939873e7,4.075467794308734e7
0.0032099999953061342,-0.4986226769870555,0.0003973764992235515,34.01706822885857,1.635137091364437,1999.1060942604913,8553.328639764488,9.30924152670197e7,4.882056086007898e7
0.0031999999191612005,-0.4987947730919404,0.0004390250257590823,38.27904052209646,1.7595577532469295,22631.581807417344,9999.137729307313,2.236171473424945e7,8.42710917477207e7
0.003189999843016267,-0.49836152364051667,0.0004172933911641441,37.37648179147835,1.5495070735218017,666.1861730939515,6775.13403642323,-6.034310728598553e7,3.9235291250357844e7
0.0031799999997019768,-0.4977055793027976,0.00042055136623423393,38.67226768952874,1.6572811560355416,8360.49405097626,7611.420186274172,-3.718943126100394e7,3.959640325199911e7
0.003169999923557043,-0.4973185908435553,0.000430219480247504,38.546269482598895,1.6018504252147534,6520.458324445093,8068.612881631656,-6.612889542178144e7,5.073428539476834e7
0.0031599998474121094,-0.4968173981659638,0.0004235936160147027,37.87628262553221,1.7684784506304958,14291.171346443689,9333.369646695075,4.356364237148742e7,6.4316364946973495e7
0.0031500000040978193,-0.4962130722392758,0.00040720064634716414,36.86581662222882,1.5968607034677933,-8097.329502671601,7745.5881801430505,61198.28795591203,3.670885311513752e7
0.0031399999279528856,-0.49619343883666445,0.00040338250870016113,34.70758443953944,1.5027761886526045,10083.867845420802,6892.124181016992,-3.1659198452713072e7,3.2274413789549563e7
0.003129999851807952,-0.49606680795704594,0.0003885741298338607,35.584502818694844,1.4907656613118614,14753.29764920392,6481.390966736471,-2.8901114766098194e7,2.9245933772159923e7
0.003120000008493662,-0.4957354979745578,0.00040466235168308833,38.2085485802756,1.5105930744593186,-2769.502232362331,7165.300773338053,-6.5013671444085255e7,3.81300103281509e7
0.003109999932348728,-0.4955860320330539,0.0004169324930336011,37.74251005154002,1.663921628270008,15199.29436554878,8311.294681486585,8.575102614505704e6,3.94262591306585e7
0.0030999998562037945,-0.49493104498719914,0.00040833212456302533,38.02021826995806,1.7244726844291234,26470.357371084832,8606.247628722584,6.4361823165658444e7,5.063931200458823e7
0.0030899997800588608,-0.49431794049526795,0.0004029318500809218,37.0999354613348,1.5840603939021403,-5137.468092506575,8209.328426626864,-1.034667841260332e7,4.4462443733343504e7
0.0030799999367445707,-0.49423529701674124,0.00040036976328334395,37.79322890365928,1.6522422953515288,3662.2184030086546,7125.635017935097,-3.981123570816635e7,3.566507302399102e7
0.003069999860599637,-0.4940047995370405,0.0004182811027375918,37.65132839722769,1.7933643878518484,12171.081699930573,8970.724330043811,6.4508148824760474e7,4.931706990929922e7
0.0030599997844547033,-0.4931611104034528,0.00042085016747304624,36.67783565230813,1.759813980590432,23790.33860173582,10311.32151859798,1.0028576370450163e8,7.177451346131073e7
0.0030499999411404133,-0.4928491135178483,0.00042404048117132234,39.78883087715947,1.8733658634542816,16160.307727512427,11443.770307472134,6.053662579248302e7,8.46658847678024e7
0.0030399998649954796,-0.4922834699196974,0.00042826914528483673,40.6441862952281,1.8554331821896783,6288.070306561892,10475.939812045128,2.886177891788414e7,7.488852937770276e7
0.003029999788850546,-0.49179530775218155,0.00040890730509967547,36.50279253856763,1.589106765859366,6426.985238779225,7159.946424355681,-3.3268530162979342e7,3.449673263381572e7
0.003019999945536256,-0.4922809714966279,0.0004293141366056911,38.02902243413728,1.6864140788453073,11630.602925674752,7510.03558190713,-1.6040219608609417e7,3.74318943024521e7
0.003009999869391322,-0.4919687997997098,0.0004304218356911263,38.154242070055744,1.7065286974055371,4186.099487428053,7710.443183541307,1.4450363231306091e7,3.4853450085799694e7
0.0029999997932463884,-0.4913897527366935,0.00041875563248048675,35.36696888662879,1.5043159691780612,13370.965991121398,6388.880358744654,-6.275548335529541e7,3.0813626439056493e7
0.0029899999499320984,-0.49077288227312965,0.00040416243588453215,35.78198237411596,1.6706801547471786,3619.184497504285,8633.420633221576,1.2930909599018887e7,5.3511447848510124e7
0.0029799998737871647,-0.4900771461428085,0.0003957283546767713,35.36011244043023,1.515954137885993,17268.384549604303,6524.730933256696,-2.0702398523673285e7,3.1227360832360834e7
0.002969999797642231,-0.48983252873411404,0.00041181980799143966,37.37970215954004,1.6290986371776384,3816.2784372975834,8193.954203811858,287538.9185276287,5.07026996708929e7
0.002959999954327941,-0.48976968749793015,0.00040972072243564226,35.06517383635236,1.4838505279027832,10533.508794748945,6283.472906320251,-4.606087898893805e7,3.0207034177211724e7
0.0029499998781830072,-0.4888256785190315,0.000407572272865221,36.96067200318346,1.6309843480983528,10805.171178956,7795.809232137527,-3.9054359158388656e6,4.1757920850698575e7
0.0029399998020380735,-0.4891564231638913,0.00042096506074616985,37.50979711894935,1.6136578022264294,9680.68651285452,7898.642172327187,-5.106354222190287e6,3.7031296718952745e7
0.0029299999587237835,-0.4882972739088873,0.00041257393294241024,38.61052640969063,1.723714281577313,20492.62466706986,8393.844121821894,1.7490823782184593e7,4.547109926628229e7
0.00291999988257885,-0.48806920229026585,0.00044127908511426957,38.6395109160376,1.7692358810872935,12987.394569700486,8720.76026020466,7.293607598271992e6,5.6727524823548324e7
0.002909999806433916,-0.48865240289474604,0.00041010365579988324,37.2860364587909,1.6251631593926903,12456.08393000748,7745.353966446039,-5.514341861763639e6,4.042979166046841e7
0.002899999963119626,-0.48767454481395545,0.00044709941684779316,41.10960767907118,1.9400781839266907,7868.5507644144545,9142.291656297652,3.41976403258752e7,4.926461513551118e7
0.0028899998869746923,-0.4868258432514267,0.0004264681337731647,39.082817320055916,1.6844027162739297,13309.957521641938,8065.244026119404,-2.8339892015881605e7,3.913347917630847e7
0.0028799998108297586,-0.4867994327986671,0.00042450449873550957,40.436086649622425,1.6845846947714773,18804.292357077986,8533.038653762651,-4.277876599546181e7,4.30299112381714e7
0.0028699999675154686,-0.4860607150826836,0.00042283822574976516,38.66806007082543,1.7548634404881915,3098.4993480474823,9603.39843011917,3.411281529999127e7,6.6250636043968484e7
0.002859999891370535,-0.4860724110889132,0.00044053528248542127,41.57778190584035,1.9238058597359189,12734.40573252238,8140.5173839285435,-3.500316972225356e7,4.249435668816392e7
0.002849999815225601,-0.4857226286030782,0.00042567211030444894,40.04297343734494,1.697852279322258,22431.799509178385,8899.66729784323,-1.035181230534572e7,4.7190046532982275e7
0.002839999971911311,-0.48439499864683605,0.00043543649626747295,40.328959522675945,1.8503726839897423,6545.84912997018,8584.913462980418,7.356833326781942e6,4.355068445452671e7
0.0028299998957663774,-0.4844257385806122,0.0004262858790843686,39.22881934762824,1.7754600677463415,23161.215144858295,8220.702788932149,-3.0969222869041685e7,4.3248360001195684e7
0.0028199998196214437,-0.48419311472421395,0.00042752506734201515,40.246137196906766,1.6287500225989682,10054.092337800485,7415.988778254538,-8.152677873072314e7,3.81767138102559e7
0.0028099999763071537,-0.48353642879382824,0.0004713941552300668,42.67750942645603,1.9020788703179896,24705.146561278743,10133.285476710778,1.8840791151076976e7,5.697310093029369e7
0.00279999990016222,-0.4828744305383589,0.0004425988507844909,42.722480208027505,1.922213733790944,23926.196810124977,9906.434495940712,2.8729775343255352e7,5.54934698458187e7
0.0027899998240172863,-0.48278205127688123,0.0004145580772817228,38.48523010087788,1.6958503917438572,1702.7942265873594,8587.630769728572,1.8182251175426472e7,5.245236842592892e7
0.0027799999807029963,-0.4824394376151031,0.00041257880652887996,39.351025416544516,1.7432956151821866,11688.5812900537,9339.268698247326,1.43087475339037e7,5.07530939378441e7
0.0027699999045580626,-0.48203707092127296,0.00042140450351887536,41.76618076581275,1.8250471117413531,10490.16547573729,8808.759083078705,-9.70057077376202e6,4.767498711500366e7
0.002759999828413129,-0.4815523274306324,0.0004135163695402543,40.27236047406225,1.7249693932114982,11943.561264844744,8146.313248773996,-1.5292441276361438e7,4.188191943846998e7
0.002749999985098839,-0.4810128440537956,0.0004640929477290633,42.89549036357853,1.8179766940229423,22275.352448703627,7779.164414766322,-9.565740930027643e7,3.8816409839226484e7
0.002739999908953905,-0.48117687044717605,0.00045534530132777053,44.16234634053672,2.008957866163393,19247.8599022021,11391.476600326736,3.381151596466308e7,7.2683089482158e7
0.0027299998328089714,-0.48054664109105943,0.0004602441348372545,42.9439240259486,1.84052362587681,20357.27914605464,8964.06147298898,-9.086405427202266e7,4.8953770475185394e7
0.0027199999894946814,-0.47991909634083274,0.00045018929286864723,44.842103525406024,2.0677766508693014,20799.092308181247,12964.645052892318,8.501662595251971e7,1.133511289165373e8
0.0027099999133497477,-0.4790866766399413,0.000462487224716749,43.097193381613664,2.0160808413669953,9101.31895936704,11065.584588114883,4.423500423753226e7,7.11430293798648e7
0.002699999837204814,-0.4785590824956598,0.0004335782257560739,43.75217670331797,1.8672981305202474,724.8299130463987,8785.592462332133,-5.480897103462737e7,4.68896182221588e7
0.002689999993890524,-0.4787231095643365,0.0004409580604800758,39.67032602772989,1.6675173257160245,13512.31804069088,8536.723444430098,-2.341590166626417e7,4.338787409290585e7
0.00267999991774559,-0.47834819176633026,0.0004718937399423412,46.318844761264444,2.34476619106721,11043.714199779328,13497.063581989683,1.4795948875704747e8,8.984108265119396e7
0.0026699998416006565,-0.47786103174689926,0.00045414676579875535,46.8817400179579,2.0606405366246925,9718.383359711446,12083.112905314862,8.542568555403197e6,8.078512156615475e7
0.0026599999982863665,-0.4772148292667407,0.0004430067383015229,42.573250503014194,1.9502432090559136,34214.87919172546,11838.858567280813,5.05761079750681e7,8.765502199209289e7
0.0026499999221414328,-0.47637884705633043,0.00041186889741519133,39.943210795218675,1.786226621638895,22354.650364437577,8528.63897942068,-1.7994621914797258e6,4.541719361603013e7
0.002639999845996499,-0.4766434550928534,0.00044398837289924987,44.50802371399417,1.9649184053147268,18362.14871612339,10352.513641983089,-1.5736166486762177e7,6.181925881571208e7
0.002630000002682209,-0.47599859017232665,0.0004413452137937453,42.39793719482755,1.8961327733162225,13518.531512964239,10629.866186896026,8.474318331707297e7,6.734715022666149e7
0.0026199999265372753,-0.47545739542579396,0.0004505189054552864,41.96284274271148,1.8586911482251385,7655.278903792781,11885.490084302395,4.784858069550909e6,9.201208945333968e7
0.0026099998503923416,-0.4755333153832471,0.0004430560854522036,44.44285675705341,1.9629503663265593,125.86790962737638,9944.300191596618,-1.2869980791946726e6,5.214554339043023e7
0.0026000000070780516,-0.4748610922545486,0.00047003283917616346,50.102419815433045,2.177177905955074,9669.393545441968,11375.41472265017,-6.4913339585302964e7,7.497395861486207e7
0.002589999930933118,-0.4742630193134537,0.00043129697641820927,43.46499517972667,1.866324238576058,-1452.5784450094595,10022.698986729793,-3.6748161539697275e7,6.967431436607681e7
0.002579999854788184,-0.47421006239703273,0.0004232160806656973,41.43332056173079,1.845128562507229,2752.6733172126274,8933.982147863873,-3.351415839995692e7,4.522100898875051e7
0.0025699997786432505,-0.47338595531240574,0.0004569385099796045,42.1803076668475,1.720272336853085,9501.430140134928,8432.124826199251,-6.4220537692620024e7,4.1918822721650496e7
0.0025599999353289604,-0.47324390140976175,0.0004399791539586263,41.96565342637547,1.8018346452735592,15389.581560677078,8654.352483785175,-4.355856090731065e7,4.721438539929883e7
0.0025499998591840267,-0.47349616959301055,0.0004391115280380359,43.184254667191944,1.8036924988922332,13748.980332708774,9426.695124980737,-5.067009334382098e6,4.470795540751351e7
0.002539999783039093,-0.47186111618718135,0.00043706991239879296,44.26716258986129,1.9875262780608283,9411.922948523163,11262.410631700128,7.244821041116725e7,6.64795641900376e7
0.002529999939724803,-0.4719621644333238,0.0004492779906396697,44.27785169595866,1.9233741296940032,6549.051628559662,10942.599458248584,1.3686732824945463e7,7.735091354054369e7
0.0025199998635798693,-0.47132176156307104,0.00044258972407078593,42.85088270275276,1.833933863831909,3505.8122659939054,10115.182488712151,-2.1706847434977036e7,6.5618306297895476e7
0.0025099997874349356,-0.47151993393461455,0.0004466762376766036,41.131668469243536,1.8662647522523315,15040.454095279016,9427.114553759027,2.2529141932550944e7,4.46012140790039e7
0.0024999999441206455,-0.47040326069743604,0.0004231917018172221,41.64516544033208,1.8245253287442502,23028.793599258315,10179.947687781116,3.766350150639887e7,6.2655692088194005e7
0.002489999867975712,-0.4701007034776849,0.0004652961901955005,43.70428340045483,1.9034209473634611,7419.486325747255,11388.26743918114,1.351656596219574e7,7.296188446143353e7
0.002479999791830778,-0.4705237229060149,0.0004516789018101462,42.65643562956405,1.9313096165196297,8073.825898377072,10955.5739739182,5.759395236933107e7,7.720352725007398e7
0.002469999948516488,-0.46970345273672137,0.0004672261876560426,45.663715965063474,1.9911271273069204,39870.32728553227,10141.135752481276,-3.2597148253227707e7,5.724406561626074e7
0.0024599998723715544,-0.4694490743297792,0.0004699563805427649,46.918867727106715,2.162546967035124,23733.457778336207,13241.952039402022,1.0526007323541024e8,7.935560262174886e7
0.0024499997962266207,-0.46811568832403283,0.00043674434563066057,44.28310380464159,2.0720483521686073,18317.7986129042,11279.130742548648,6.096448780045831e7,6.483483463919556e7
0.0024399999529123306,-0.4678887284473749,0.00046309141734851165,46.70113536433646,2.0780369005366555,25236.116322149413,11872.990840808086,-1.108381340905212e7,7.026350595852241e7
0.002429999876767397,-0.46722357579914386,0.000469136977862862,48.30489163678551,2.283237553974562,12221.149038636351,14012.109296284743,1.4324837869630504e8,8.353438597916406e7
0.0024199998006224632,-0.4667351117289509,0.00044544220351814883,43.69747406659562,1.951407597257076,5111.029724434623,10486.92657148266,4.6581761619037315e7,5.830316433802185e7
0.002409999957308173,-0.46553014905404416,0.00046907153084923577,49.35748081942218,2.105044060056843,597.0949605066544,10379.479031615583,-8.839572088024902e7,5.291640940192328e7
0.0023999998811632395,-0.46592805328848774,0.00045391789302618054,46.71321135698053,1.9038792168325194,981.7412099671175,9372.818644697645,-1.024243188605125e8,5.1503838692650005e7
0.0023899998050183058,-0.46555699850575183,0.00045344198844289395,44.388280456639635,1.9804229945236036,39771.68829926667,10241.924842574006,3.869333295638227e7,5.62151265397347e7
0.0023799999617040157,-0.4649632631505083,0.00044334248352259463,44.34817293815845,2.0532953593949905,25805.710253210884,12517.071536167648,7.003836590340164e7,8.812119703500997e7
0.002369999885559082,-0.4637011946267157,0.000448292291919872,46.42006195946923,1.9785208073849228,-1054.803647927246,9587.577209370562,-6.106548167882781e7,5.051206889529503e7
0.0023599998094141483,-0.4645795446014963,0.0004446142365528565,46.72089126778557,2.0692480339441177,5562.132116761068,12299.656870451476,3.0356663798519503e7,7.946252669042176e7
0.0023499999660998583,-0.46445651966129664,0.0004532311146558065,46.45459211095726,2.0520661623063785,-9550.131500213962,11739.627987159827,-2.9498628240100425e6,8.071772353607485e7
0.0023399998899549246,-0.46409208292042603,0.0004589773398638114,45.686549607192035,2.205763828379988,16234.228261950891,13378.244553683602,8.866411367443846e7,9.958415795516112e7
0.002329999813809991,-0.46335511395867796,0.0004373047540083111,41.74381883292201,1.8410853444856383,-8342.439056204388,8945.062297498454,-4.359010902641798e7,5.424219361173459e7
0.002319999970495701,-0.4620526849293674,0.00045880068354328576,46.78429246660847,2.0208216522771707,13544.022544817188,10303.43754407674,-7.853162193891561e7,5.320037789928864e7
0.002309999894350767,-0.46205308711581167,0.00045094543234724737,45.90642444443099,2.1161610058881775,12683.53394246878,11948.566352557738,1.7956494813672654e7,7.625042348924808e7
0.0022999998182058334,-0.46150523912961944,0.0004585876323060848,46.052806717000074,1.9315395948121987,6956.605505049396,10807.355354197287,-3.3405285639460456e7,7.344296323574907e7
0.0022899999748915434,-0.4608006697226374,0.00046583112706466493,45.39975564109681,1.9639596195560467,28558.463158518298,9874.370540761749,-5.3454601399074234e7,5.525861762603563e7
0.0022799998987466097,-0.4602812600347388,0.0004741860761700071,47.51509040597668,2.237506869629984,1970.1687061628363,14785.868940927892,1.5667981878045386e8,9.579790520390013e7
0.002269999822601676,-0.4606368912780599,0.00047401528954275657,45.07113905317394,1.978311084777685,20070.020003269045,10364.655582132058,-2.6545952863569777e7,6.105139846433998e7
0.002259999979287386,-0.45962427046647647,0.00048327050766231827,46.86490503755241,2.0667181057266024,20418.25698653385,11256.934005817704,2.5416872429595932e7,7.375168092103092e7
0.0022499999031424522,-0.4591197075556847,0.0004598712166290756,47.35982362470174,2.0674191927719345,10903.841469751156,10237.819642002662,-5.312955904931407e7,5.068182537880836e7
0.0022399998269975185,-0.45840699035165017,0.00047805304961497184,46.57498548406733,2.0164205254059295,19204.142428014173,10048.200159208158,-5.794094475595572e7,6.015999830123562e7
0.0022299999836832285,-0.4574847610820434,0.00047543353994113443,46.65195130270072,2.0718246321565172,-1890.9471339348358,9894.617306177588,-5.197323284945907e7,5.4179928827128746e7
0.002219999907538295,-0.457538981742051,0.00047621734321916037,46.51482155843342,2.0505043042865005,-2311.305383352746,10895.441056653966,3.828405605037206e6,6.539610115551402e7
0.002209999831393361,-0.4573967533542309,0.0004858495337851538,49.982823963792065,2.22139913328373,-5169.616022505601,13359.93731020535,4.115526088746495e7,9.059766873472537e7
0.002199999988079071,-0.4570783680033346,0.00044531250799447527,45.73313113173679,2.080907463251271,16013.301263710571,10570.228299335584,3.169011952477053e7,5.455086301448198e7
0.0021899999119341373,-0.4555705208883446,0.00047427324643225664,48.714555894892946,2.104701826696683,33482.23966149336,11391.774531093008,-2.2908544222639337e7,6.1801177377827786e7
0.0021799998357892036,-0.45551313159446,0.000446607710175255,46.96447603032964,2.150246667080667,15309.487293551732,12796.619123759512,6.748871031711346e7,8.192712845846719e7
0.0021699999924749136,-0.4549626814511721,0.00045952700346122484,49.666464705427295,2.1546742522770375,-6886.199494945246,10505.198712924179,-1.1220146085465637e8,5.715213990581891e7
0.00215999991632998,-0.4543981214149098,0.000500425366486778,55.39729525017368,2.399986430176518,20985.86937479653,14495.623812629343,1.2545499343599753e7,9.150255548031953e7
0.002149999840185046,-0.4539234779466351,0.0004663203453298375,46.206944147966404,2.0409740887825314,6413.961449960612,11116.899491841727,-2.7298795919465426e7,7.12526049358068e7
0.002139999996870756,-0.45371472248760986,0.00048580259947527814,51.7284674116385,2.4300865103395655,35073.083006037385,17542.894188274604,1.5285263541061705e8,1.5667152387093112e8
0.0021299999207258224,-0.4538089058038022,0.00047277210110415174,49.29057390633557,2.1619427915353033,13710.086301235671,12498.053015914793,1.2965062444762655e6,8.449046962285303e7
0.0021199998445808887,-0.4536356289103569,0.0004749761498759601,52.90803819728544,2.1596993126375494,17364.065148631427,12865.165158946658,-5.718866401789235e7,8.606148618478e7
0.0021100000012665987,-0.4522015541883884,0.00046974190340027915,49.23106630428412,2.3476533196852696,31073.504116387725,14709.259835683095,1.8538769518323082e8,1.14358025493246e8
0.002099999925121665,-0.4514849375059421,0.0004777404876402479,52.39961328162966,2.3683583730980535,34628.9586974424,14169.45091888677,7.805568627878062e7,9.322877185436139e7
0.0020899998489767313,-0.4512717351546453,0.0004875341643116046,49.264189889823264,2.052400544370769,37239.47132928916,11145.868880180791,-3.5214922917115554e7,7.042922079336902e7
0.0020800000056624413,-0.4511999242990278,0.0005012913835410961,54.149766855565346,2.458989333267362,20877.412509926708,12723.34558133693,-8.09535544343556e7,7.593241979925275e7
0.0020699999295175076,-0.4502641687548021,0.000488502634403104,50.30083973338592,2.1987971891124953,32019.46966604339,12008.078276644306,1.8178224939139653e7,6.614879609108852e7
0.002059999853372574,-0.45005008141155123,0.00047569183755083547,50.81363081253995,2.1429984825235935,9649.94300482688,11387.77741954631,-8.867983023617968e7,6.499129267801003e7
0.002050000010058284,-0.4499264478642726,0.00048661025776861055,50.84679426305478,2.340408483797267,30047.849664158402,14436.718167315128,1.0865116218574536e8,9.015185933469027e7
0.00203999993391335,-0.4488277811401058,0.0004983326620243711,50.77779485786321,2.220924134226254,600.5297079465576,12149.084552602146,-2.4301237679568492e7,8.308080602928758e7
0.0020299998577684164,-0.4479402580687893,0.0004848744559420469,51.29592220061366,2.0480008582110565,13168.507908076239,10248.754031454991,-1.66663335844597e8,6.388127530009822e7
0.0020199997816234827,-0.44803170699925976,0.0004792400196046263,50.44430169352515,2.194392927777857,18861.46924917983,10684.407748231735,-7.833101683129261e7,5.985558408783896e7
0.0020099999383091927,-0.44741785061117845,0.0004951337832585126,54.5370702015029,2.4887466080344494,41151.65483671979,15798.269581112547,9.447592035509789e7,1.0035520166036457e8
0.001999999862164259,-0.44628848502601615,0.0004854343406011361,49.71419031694344,2.1608557994916926,42545.50514413338,12281.224462007793,-2.1458704384274207e7,7.446272596992734e7
0.0019899997860193253,-0.4468893914206128,0.000500061549353383,51.71855659244581,2.180170419475234,22786.018934683816,11881.09859578566,-6.4573299843171306e7,6.248923254022563e7
0.001979999942705035,-0.4457331110121158,0.0004987436635239426,53.03367337994842,2.0906494227568864,31685.991923440706,11082.082499825367,-2.0389266154240942e8,7.067880655099669e7
0.0019699998665601015,-0.44575888453339574,0.00048102727727743536,50.930981375266,2.231470112823693,23252.391571502787,13942.941422139667,2.148010395980871e7,9.553929970754871e7
0.001959999790415168,-0.4450112317941675,0.00046658637473326824,49.932155677757336,2.1167234506646464,13346.989265888054,11543.243977962906,-7.135386547715618e7,6.415898209592232e7
0.0019499999471008778,-0.4441202926026599,0.0005019123752407313,52.67237426509315,2.4285982431869195,34806.345967769965,16083.264421362028,8.080018319304137e7,1.4816103983843765e8
0.001939999870955944,-0.4433714012792625,0.0005108729075797483,53.7855687774029,2.3757609115867138,28104.152698977246,13933.444452408095,-1.4145589274190268e6,8.040701208397524e7
0.0019299999112263322,-0.4435869740311464,0.0005029801932088427,50.99953383710922,2.2319970476979747,-9193.590557922065,12265.32536204074,-4.79495208736136e7,7.07631733944576e7
0.0019199999514967203,-0.4425728677902371,0.0005187959078819689,54.910982615431884,2.406207686175033,1513.433344266894,12304.721683197668,-1.0331135370082565e8,7.685672712844121e7
0.0019099998753517866,-0.4430337825822353,0.0005179479130253343,57.89483596482532,2.322725032584191,6417.173176169306,12311.615818602779,-2.3018609362079978e8,7.110983601373729e7
0.0018999999156221747,-0.44254935213661517,0.00048195541667713133,49.96186406010029,2.119791743458988,-2293.3801442618474,10571.424195802096,-1.2939796078826077e8,5.6700257097054765e7
0.001889999839477241,-0.44215085249193364,0.0005184869113397789,58.24594461609249,2.630404151451094,42376.421988341404,16087.824015885326,4.067228640942348e7,1.0427285373609364e8
0.0018799998797476292,-0.4401903656174254,0.0005036358746712414,53.43056900841156,2.346552829138878,24270.748352696683,14560.31832760682,3.1286758319211427e7,9.631131083632019e7
0.0018699999200180173,-0.44059818153249214,0.0004758912004058463,49.94371733631222,2.2192818654680813,16495.572422158908,11700.909096985428,2.031629350227856e7,6.4587632346965246e7
0.0018599998438730836,-0.43998178190152976,0.0005150549314563307,56.9587215084681,2.644273142195082,47660.41330403673,15908.245659988075,1.1467563381557062e8,1.0497145158742142e8
0.0018499998841434717,-0.4394474396999285,0.0004813858170390534,52.85036122109435,2.4628098389858555,62694.68988067692,14054.50190897995,1.338234063113698e8,8.191160198617032e7
0.0018399999244138598,-0.4386657479838759,0.0004951719027112446,52.70839675059578,2.460237402352236,18272.448473279823,15676.069525887811,1.3505948702979475e8,1.1161884218743682e8
0.0018299998482689261,-0.43801029146069775,0.0005122150231820831,58.880695496707524,2.619412793836573,16697.194316331097,14697.32428099533,6.23983592193569e6,9.41486761334207e7
0.0018199998885393143,-0.4375713662361377,0.00045878335351776095,50.249142154893256,2.276534418121508,26332.761726633933,13288.436930609829,-6.189737705800262e6,1.0187147772156313e8
0.0018099999288097024,-0.4368186745356361,0.0005030898238415797,56.59045243497647,2.470869794427933,20002.591642486317,15822.835556622733,-1.125214012831633e8,1.2729137847831057e8
0.0017999998526647687,-0.436094605274091,0.00048666319353425413,55.48874351853851,2.4199223076641836,28774.56508563207,13992.853517051468,-1.23115857925408e7,8.336553506820743e7
0.0017899998929351568,-0.43664755774612424,0.0005165197218809292,59.0706339941538,2.579133506348543,45940.66036673041,15888.340239783178,-2.461766459686322e7,1.1054044026994763e8
0.001779999933205545,-0.43586596974142594,0.0004926486260219633,55.569779258194984,2.451671192510922,40403.28877355199,15261.60725057893,4.6986300301116265e7,9.142363700064164e7
0.0017699998570606112,-0.4346275236385409,0.0004962373018264379,57.349413753126846,2.755661813395873,49109.92890485697,17233.23820772538,1.4803812998318568e8,1.1284518488210064e8
0.0017599998973309994,-0.4336337010631396,0.000529345211996986,56.32770488197314,2.683956290113041,6994.676529653162,17102.947042394782,1.7758953290258086e8,1.1242055192709711e8
0.0017499999376013875,-0.433732629669772,0.0005090655249856119,55.039603836563764,2.292378475450987,4648.884631721376,12326.718704554754,-1.5861219214556858e8,7.087415869914462e7
0.0017399998614564538,-0.43209547269684845,0.0005084199447371274,55.02007074360734,2.647684592894196,21269.94708307633,15743.391825038014,1.271546814573804e8,8.872215510956286e7
0.001729999901726842,-0.4311978458282247,0.000526942427233326,56.03572747343283,2.378210316735795,9127.622172739004,13331.469596537783,-1.1107419570185514e8,7.690569398020548e7
0.00171999994199723,-0.43119207063279463,0.0004973519658500354,55.11430199458035,2.3960368390616997,3364.9550133538623,14917.62857276564,-1.3244436896949934e7,1.0954910729299177e8
0.0017099998658522964,-0.4318831820663763,0.0004933203977952736,57.20365652764135,2.403279337679322,-13034.335906812628,12284.381432698614,-2.1972444795606536e8,7.429643086556764e7
0.0016999999061226845,-0.4301190658501,0.000509060743726381,57.237837630936724,2.5546904657694007,14230.66316671734,14624.925422417291,4.536038360923663e7,9.322312072047064e7
0.0016899999463930726,-0.42977236605613145,0.0004992616199958428,55.655805111602916,2.4105352350377323,26311.996111940847,14651.623950756155,1.929746654039819e7,9.084251568056348e7
0.001679999870248139,-0.4294586730510346,0.0005030386026760317,58.09463833828734,2.602234190713642,443.2654896856128,18200.982147510957,7.13553695219725e7,1.6128335262682182e8
0.001669999910518527,-0.4278335535098449,0.0005408051005548253,58.29847738063186,2.4525838305962617,16681.63836759326,13955.201244395335,-1.2163727200720294e8,8.36442740244355e7
0.0016599999507889152,-0.4283424863536784,0.000512155876406914,59.83609496136005,2.5578933508240236,5168.172472440978,14413.532145773725,-1.6447736904926372e8,9.163252906553693e7
0.0016499998746439815,-0.42818277623233736,0.0005342048574953978,62.36806836953726,2.837525037166972,33558.17827942729,22296.823803027455,1.5132346788614273e8,2.31873930710159e8
0.0016399999149143696,-0.4268173655095452,0.0005277175400254402,59.489633290330836,2.7341986394699247,11452.444864613079,17222.24218508821,1.475439143540961e8,1.1907831824480931e8
0.0016299998387694359,-0.42662121040039347,0.0005303847054944814,60.988449701804825,2.6436936812352334,26655.306746208662,16304.412450588901,-4.920231504442777e7,1.213541117024727e8
0.001619999879039824,-0.4254830811481806,0.0005275231549226561,60.82735485689043,2.6907692573686113,32479.974926111492,17214.49006482242,-2.3392638499568414e7,1.2850499550326096e8
0.0016099999193102121,-0.4250051253860875,0.0005300301458937376,58.58570240953375,2.4105998103624655,23601.700011174333,14432.068339440797,-1.4529969574243027e8,9.806022602502118e7
0.0015999998431652784,-0.42441852417669723,0.0005200603082067472,61.34199299716233,2.5908807624625125,35358.961288811195,13709.362893974083,-1.9515381415918416e8,8.786555485129637e7
0.0015899998834356666,-0.4242713292900298,0.0005340247057129598,57.85320845612448,3.066724977779182,36607.502835129875,24510.94513339138,4.7665920236716384e8,2.1758658951971504e8
0.0015799999237060547,-0.42282000235377926,0.0005411386408529999,63.53658479468459,2.8245616328283707,5582.728245779007,16777.66261670421,-9.575273075694555e7,1.0098400198060475e8
0.001569999847561121,-0.4223322488837584,0.0005387213357259588,61.66614809130693,2.7656839963593676,10172.949841444015,17172.678078239234,2.0123225252346486e7,1.0693961647624554e8
0.0015599998878315091,-0.4222361670981336,0.0005282855739958582,60.03229992102,2.834184633875129,7676.478317425775,19748.249878434384,2.398637153102906e8,1.4543338821842042e8
0.0015499999281018972,-0.4212925224423525,0.0005457858680765833,62.486267778104384,2.862373970923246,8421.722957487767,19071.348796981245,9.60764750093847e7,1.5011270832849303e8
0.0015399998519569635,-0.4209642720485863,0.0005226462263694903,58.59380564773133,2.7438658961820734,30388.385570392657,20158.088423895813,1.9860532094273582e8,1.728598894488395e8
0.0015299998922273517,-0.4200816170850303,0.0005168559077339751,60.37124393040796,2.759789578133428,37694.10104663565,17060.964122435766,1.2175315174452692e7,1.1218963260341863e8
0.0015199999324977398,-0.4197832962813263,0.0005552053607965067,65.34148579811406,2.802400339963283,8061.018984149603,19246.98788955074,-3.161783300475634e7,1.364395651502455e8
0.001509999856352806,-0.4195862587296579,0.0005219186629091378,61.76590870410437,2.6710240166634325,29730.759003032803,15947.739950829375,-6.992951312046205e7,1.0429783763955094e8
0.0014999998966231942,-0.41877241329773096,0.0005227755297977646,59.07063508784776,2.6781800033366197,24660.01668794068,14838.62385621013,-2.1060233006467175e7,1.028831249732683e8
0.0014899999368935823,-0.4175734923276177,0.0005437947820764936,62.68152104833193,2.7569078942504834,34653.34377828095,17328.94506829521,2.698480112656012e7,1.03023760851883e8
0.0014799998607486486,-0.4168971219520026,0.0005360484338804369,63.14091331033678,2.5935304935446473,2655.5363937330444,14862.711489825764,-1.4508118999643433e8,9.17095688013426e7
0.0014699999010190368,-0.4163787066088989,0.0005339325367167848,62.701097620758134,2.832974972439411,36768.77260941255,18441.161855530692,6.676064086254562e7,1.2824543444298014e8
0.001459999941289425,-0.4163849234962836,0.000548312290781687,65.87931063502617,2.805418658021832,30315.941577156635,15566.876041863083,-1.8429894076107368e8,1.0886332709351213e8
0.0014499998651444912,-0.41505253857799107,0.0005477947818607544,65.31114239036107,2.9140322441162723,33108.88503794618,21336.132500051495,5.612533903527392e7,1.8485497362557778e8
0.0014399999054148793,-0.41389689341088526,0.0005116892070217442,59.81733433997883,2.7714154751033635,44045.10500558478,16578.582821603526,1.4318361540466058e8,1.1294865016409338e8
0.0014299999456852674,-0.4132084447933303,0.0005225758727802774,60.08381530122397,2.6134660130848806,10303.018584835374,15996.487871951353,-238668.6005691402,9.646193661400424e7
0.0014199998695403337,-0.4126847488962521,0.000584213268613647,67.59583297813374,2.959527695070175,13510.175781447058,19025.961869914194,1.68866286997722e7,1.2603986938297044e8
0.0014099999098107219,-0.412939322694001,0.0006110119408078545,71.45121876404322,3.6071962700530804,75156.98557738125,34737.20750695647,5.390939356271209e8,4.331398527494468e8
0.00139999995008111,-0.4121108249896206,0.0005540601908137444,67.66418089991477,3.1027083329623113,47190.38876368029,24226.37365198697,2.691879465258878e8,2.0969970125906917e8
0.0013899998739361763,-0.41151354659631034,0.0005897686826041433,72.79717686692949,3.1109220073582997,86791.0234885662,25820.66905996949,-8.420834182138298e7,2.778350867460885e8
0.0013799999142065644,-0.41080698353939804,0.0005915351008108206,71.25368336431109,3.1609324939607073,68199.46006210774,21854.679360367627,1.8142962877691295e7,1.4246162738401297e8
0.0013699999544769526,-0.4091439779519278,0.000585141508081642,71.97366544967859,3.270526583278574,59930.168350028005,23501.852778023618,2.324509193757983e8,1.804900754875435e8
0.0013599998783320189,-0.40910662587021945,0.0005802321339137346,67.28666780991017,2.919768395073044,28644.62242464146,19242.219191189324,-7.152242217975889e7,1.3215815001893777e8
0.001349999918602407,-0.4081032265672402,0.0005438283695048737,65.45680727680457,2.5900957214670126,6236.863953253032,14750.968844731893,-2.8796059240749264e8,9.492884836327966e7
0.0013399998424574733,-0.4073064789176569,0.0005512231900815162,70.11712998619207,2.9605818420922856,16422.627960989426,18720.946180670886,-8.2940972408861e7,1.120588138050095e8
0.0013299998827278614,-0.4063138641304977,0.0005521317716311486,71.17311091810485,3.1774341711999257,3524.0441958518068,21686.363708636563,3.6555284558450155e7,1.6552296173868647e8
0.0013199999229982495,-0.4058788859171327,0.0005774497850573984,69.93532811336956,2.9077019714561017,69526.59571370643,18739.812378271246,-2.5505945325225684e8,1.698833327478972e8
0.0013099998468533158,-0.4061666172792611,0.0006011634876441042,69.64204496816261,3.0266648188149152,38727.75611723966,17150.581932017405,-1.2596157482075007e8,1.2040051581074159e8
0.001299999887123704,-0.40508125428308267,0.000565157080268697,67.85691358146065,3.119600252686291,24473.217598259278,21487.69608867411,3.4696913601377144e7,1.7930297567775527e8
0.001289999927394092,-0.4043107730182819,0.0005747696773804166,72.98771116230827,3.3670345093471057,81979.86665541468,25245.6472180138,2.6920928274029404e8,2.1195410100275034e8
0.0012799998512491584,-0.40335239792344507,0.0006011404544629198,79.23972741956749,3.3934644839692707,44343.4335828356,27044.302225012343,-1.419448415246672e8,2.755747470732112e8
0.0012699998915195465,-0.40304077532837984,0.000561473215645995,67.76965120155366,3.0320433913854554,26490.469188102237,19536.222489237374,-3.818847352844366e7,1.3693224365911573e8
0.0012599999317899346,-0.4025429441791493,0.0005632806681272141,68.70713403881389,3.0474460100158143,12863.947675040636,18719.7403541574,2.831659799495606e7,1.1444964936433966e8
0.001249999855645001,-0.40176775201782583,0.0005737063828402452,72.42551068995735,3.3299360661252853,63818.680975355,31236.515039546182,3.1802549561722505e8,4.080302539860437e8
0.001239999895915389,-0.39999756598207753,0.000555697058823014,72.66628790649325,3.2643539803318338,62352.21453042091,25734.301144265028,2.0193344862938797e8,2.5759496165507552e8
0.0012299999361857772,-0.39969866072415605,0.0005656294110171915,69.67914265508011,2.8486952499371534,49480.77473665143,16577.95431161498,-2.6616576634599406e8,1.0806518606174769e8
0.0012199998600408435,-0.39888595419214107,0.0005473719525087996,67.92921758886912,3.096328283782677,84692.43492928702,24084.625365928106,6.315789539915513e7,2.6956999759383404e8
0.0012099999003112316,-0.39868223503197076,0.0005917720521987184,73.37936805144642,3.084328524216312,55098.16450375599,22364.037107767766,-3.693197464469224e7,1.780546400421871e8
0.0011999999405816197,-0.3972886478648288,0.0006106607730774562,79.65207310779861,3.8682469790252734,48713.707941226305,35613.5306882827,5.242970174572337e8,4.2095795065225846e8
0.001189999864436686,-0.3963727854832832,0.0005752749463845278,74.31648058666413,3.398408623793057,47127.842150140095,24453.75780118112,2.821207928884501e8,1.7853835937944114e8
0.0011799999047070742,-0.3966177769211936,0.0005979513245557611,77.61954171821577,3.5066257304365234,2786.0512546837713,22130.648268582918,-1.7895164316388172e8,1.5378230890064946e8
0.0011699999449774623,-0.3947922047515167,0.0005879869104250091,73.38806958910516,3.2286270922578257,51217.63453297172,20649.974876817963,-1.0055587355365813e8,1.3796022369866675e8
0.0011599998688325286,-0.3950951169944601,0.0005647418341989761,73.07225978030436,3.239919381713175,82433.404157813,22205.10863941458,8.415669402442092e7,1.638957973394136e8
0.0011499999091029167,-0.3932326010141987,0.0005843845174641813,74.24826377586587,3.2365186853607892,28347.427320523573,19098.770113324084,-1.1078319694403048e8,1.2637983367323503e8
0.0011399999493733048,-0.3924150912093755,0.0006089984541570832,82.46680337611538,4.031647290125429,63548.65279631437,33962.88591669722,5.988670303375391e8,3.09543098895761e8
0.0011299998732283711,-0.39159363056646546,0.0005876317906173399,75.71348872348395,3.0472937899687507,31560.621631444526,18204.221308078864,-3.549314767970671e8,1.2882026865264651e8
0.0011199999134987593,-0.39090114354965044,0.0005943729252493339,79.38472257479992,3.6470125548273944,64066.46112770461,31967.277546623438,3.8932638310899884e8,3.050466836664216e8
0.0011099999537691474,-0.3898083824975474,0.0005928311493731165,76.48098092170147,3.71812341494945,60516.01755218829,27167.96286504258,4.456987927540572e8,1.8307594007978627e8
0.0010999998776242137,-0.39005769223015524,0.0006274913092811903,80.17058912984766,3.5104755148380824,52991.64099324688,22634.85964300578,-1.5125847511570838e8,1.5675691559165424e8
0.0010899999178946018,-0.38964685676738736,0.0005987576449484724,76.06937936233433,3.4765327175481917,28863.848075845013,21951.873927658104,8.626512486678295e7,1.5069236656645384e8
0.0010799998417496681,-0.38731202459314956,0.0006375356171202649,83.072013188528,3.7965889474734986,44025.9032513814,26710.842523659376,2.1525424840486592e8,1.8899040705043572e8
0.0010699998820200562,-0.3876788569139026,0.0005932385607564623,82.4695310174963,3.647270233359085,23726.571185227025,25521.52701627899,-8.126717082952831e6,1.9573632814953744e8
0.0010599999222904444,-0.38669137627529565,0.000595467361221877,78.97075779961926,3.6236994883248137,13827.106997646213,27557.293221557426,1.7355558774199817e8,2.363512949045526e8
0.0010499998461455107,-0.38632989513303617,0.0006260326277319795,82.72518895573991,3.4114756049528596,60130.5075029852,24571.34652513588,-3.2802718902223074e8,1.9203675487925395e8
0.0010399998864158988,-0.38532156982136073,0.0006198883849064464,83.615274212652,3.5343945427101517,54925.16995082557,24663.957573897987,-2.8396907881994885e8,1.8826486873095155e8
0.001029999926686287,-0.38450350073049777,0.0006171445090015006,82.16900533673059,3.6077984753002594,29304.312542655985,24627.306100242833,-1.4205337404002595e8,2.2043005125135544e8
0.0010199998505413532,-0.3835783324641816,0.0006056907997503302,81.32526074976809,3.5664120857240866,72027.40761307403,23978.507117118636,-2.889947907449798e7,1.691555305995636e8
0.0010099998908117414,-0.38355378334940177,0.0006248185089576655,88.18117097127643,4.0270629622699,48172.61283344471,31600.082901812802,2.4953149157394034e8,3.3133366607932e8
0.0009999999310821295,-0.38266472580167465,0.0006492769374110685,90.6634659459359,4.287290402568663,61119.06345530689,36760.92482656985,4.4569484437194943e8,3.5873493119207937e8
0.0009899998549371958,-0.381613876618474,0.0006073825796446319,84.97411974120831,3.590031447722906,33283.48415499311,25795.981523025188,-1.898022977855918e8,2.1093752221394262e8
0.000979999895207584,-0.3793562903935381,0.0006398183009372895,86.03903838968185,3.859189164665222,38894.15530773648,25240.27620495543,7.532628822660516e7,1.808400892545476e8
0.0009699998772703111,-0.37856014403977317,0.0006177277871238637,86.93766497663694,3.902579247768832,36666.42214051433,25033.76708427927,-1.1156535844469665e8,1.9893034183899057e8
0.0009599999175406992,-0.37770105509363927,0.0006194646876482304,87.95946675713006,3.757243665255117,70823.7922504547,27123.981868649298,-2.0770722766160315e8,2.1090860837240195e8
0.0009499998996034265,-0.377841982228274,0.0006171653971566848,86.39277553609357,4.303841124942671,76962.48704592488,31352.554601958116,5.508018980256958e8,2.3425256127856416e8
0.0009399998816661537,-0.37696554095851026,0.0006163075291784239,87.90278353255002,4.299021846744327,95103.60397335351,41859.39726681028,6.922262669982893e8,5.397120057672235e8
0.0009299999219365418,-0.3760193284924317,0.0006471793067729873,89.36832901380455,4.176309650097678,86627.30461068983,32821.91579353367,1.7023242035845184e8,2.751274619812774e8
0.000919999903999269,-0.37581186286354207,0.0006273810782911973,93.74812571071237,4.431059400498346,94897.27389693011,36742.00407960856,4.026759177860546e8,3.563455165377378e8
0.0009099998860619962,-0.37527676663384774,0.000635493336168858,93.88950669330032,4.150158332601303,100891.01577102572,31492.27529983984,8.231717855186129e7,2.849759875976593e8
0.0008999999263323843,-0.37435730905091624,0.000630377115096051,87.29093407508427,3.924126322406741,56364.211460984596,26931.03997948427,2.5478380190809414e7,2.1674533691455498e8
0.0008899999083951116,-0.3723384844351385,0.0006443506892923173,91.54384110531834,4.018912262419786,53427.1384051498,32849.40409464971,2.5620578933930557e7,2.998948098158362e8
0.0008799998904578388,-0.3718177900889423,0.0006584076568068782,94.4727074830709,4.260116485414771,69382.57321492322,31614.75168428473,-5.8447227786718234e7,2.5088709089390233e8
0.000869999872520566,-0.3707922941984434,0.0006233840985386233,89.96105555918909,4.223301729143511,85939.82736473519,36857.796333884624,4.017444748854341e8,3.978712868942387e8
0.0008599999127909541,-0.3697583821157459,0.0006448530196697243,94.95419648962734,4.033852542819332,116442.74281110408,28580.37060586946,-3.537105309722037e8,2.4667893576996374e8
0.0008499998948536813,-0.36888621818172396,0.0006311543207542886,95.18447989136595,4.166198641167543,55797.41148289297,35890.651413009604,2.3250077942131004e8,3.0079438763409674e8
0.0008399998769164085,-0.3685936022251262,0.0006421347995168167,96.1502377406492,4.242898676892018,94538.3318537596,35922.238307319996,9.432570666357392e7,2.7895029706570727e8
0.0008299999171867967,-0.3674123598530714,0.0006590351548069723,99.80175601972256,4.6459089100244935,130586.25571505583,41127.10142170962,7.826631030852864e8,3.667486138009749e8
0.0008199998992495239,-0.36642499216660507,0.000652729167551591,94.9886645056224,4.047584288027047,58705.187177884065,29822.37020821303,-1.918169736184602e8,2.34582294641485e8
0.0008099998813122511,-0.3649884774700622,0.0006542186061138501,95.99416300821977,4.0535396283630245,51480.39953341648,28912.036312243436,-4.650839307938832e8,2.6123184559707284e8
0.0007999999215826392,-0.363808763582696,0.0006810838938010375,102.82301011656705,4.548523864672019,113198.17926352649,36470.77188934419,-2.438535394727597e7,3.2729006610840476e8
0.0007899999036453664,-0.3625099286275508,0.0006887125191484885,101.63744473989202,4.443013751256593,64495.120283373886,32287.70922565364,-1.884394342022384e8,2.6317022657049614e8
0.0007799998857080936,-0.3605423217296775,0.0006446162558983631,92.93222550446748,3.9396859747581745,48124.40427891425,28366.010338821645,-3.7856191375189877e8,2.301044176797576e8
0.0007699999259784818,-0.3598891768376925,0.0006789153473643121,97.4649419105845,4.193797843391994,53246.35892501961,35241.25589255918,-3.310540296304666e8,3.439700856350489e8
0.000759999908041209,-0.3584574562148482,0.0007218682559410977,108.69991595617304,4.774442725239386,144208.43863449938,43818.22697311787,3.3113606563890475e8,4.303805882986415e8
0.0007499998901039362,-0.35770812231616583,0.0006848411895962977,103.49778708669652,4.6035264275355186,144149.33239325223,42611.93250050262,2.7641132767093825e8,4.557020785897875e8
0.0007399998721666634,-0.3572036020074447,0.0007155089367783898,115.48684062755679,5.221595516403129,127262.88393781734,43618.744851293784,1.001428510553876e8,4.183152990646199e8
0.0007299999124370515,-0.35730842720138023,0.0006646046938276545,108.65380815838982,4.732371305414751,87923.370923359,36902.92605706584,-1.9323264380912754e8,3.0248104839016104e8
0.0007199998944997787,-0.3563391933986859,0.000670706669899755,107.79096361798214,4.320921979207077,121681.76145543654,32506.249511110327,-7.604264229437535e8,2.9092117504089814e8
0.000709999876562506,-0.3540336558600247,0.0007299329117590132,111.09188561222541,4.791151184818145,118257.68608937439,39702.65583973919,5.516895346618644e7,3.652422259833055e8
0.0006999999168328941,-0.3529618710502691,0.0007235615474035054,112.73705868319911,4.917139304379809,155204.4469850346,51483.98534389024,1.7581891185733902e8,6.57228635489937e8
0.0006899998988956213,-0.35081607214675753,0.000690325237715337,106.47534942854114,5.067511829239618,144699.13286059277,48714.557292746045,9.843536978340162e8,4.896813733212707e8
0.0006799998809583485,-0.3500295604263956,0.0007025432319803628,110.80237199143949,4.9774528937216145,68796.24167366137,41982.13939031936,2.5274868053326756e8,4.424733771273859e8
0.0006699999212287366,-0.3500868137665966,0.0006688603936455658,108.65385064017401,4.667646794719595,112244.51675841393,35197.78104210106,-4.466676015083094e8,2.820836016602416e8
0.0006599999032914639,-0.34812282929423966,0.0006965544821998812,109.6989240969093,4.785886402802685,65616.66241247316,37153.15860011521,-4.6461701930612075e8,3.1536627954053205e8
0.0006499998853541911,-0.34617758650425823,0.0007357263877114673,113.96028762577379,4.884813957302779,96979.21037371732,39674.64932519361,-2.802346267134256e8,3.4795327133556044e8
0.0006399999256245792,-0.3449595872872451,0.0007733669267347785,122.35694397272364,5.362017081064957,117927.92244792033,41739.2441269956,-5.455455569118329e8,3.819758738771029e8
0.0006299999076873064,-0.34496487865762904,0.0007532486134413992,117.86653386645959,5.4078605334293535,47660.61666980395,46231.583325455016,-7.563343753470741e7,4.7820687117691064e8
0.0006199998897500336,-0.3430614079574589,0.0007139670157592104,117.31358200083673,5.588592295730454,126242.48763375981,53210.584152640506,1.737619036133212e8,6.77190043697187e8
0.0006099998718127608,-0.3409273110795475,0.0007077648041079768,115.46270183028815,5.228663935867959,27996.040852973198,46849.271882891706,5.75205133408282e8,4.209155999739371e8
0.000599999912083149,-0.3406107425306982,0.0007275792997307815,122.55149733906701,5.6517421679010615,94116.94316907882,56408.0937393326,1.117281770942447e9,5.44403086922887e8
0.0005899998941458762,-0.34051258947768653,0.0007678164241595119,130.62809747308512,5.824253664593421,129257.01989819745,58141.304298350304,2.6871035845994854e8,6.43586949544505e8
0.0005799998762086034,-0.33895989138889127,0.0007608422896743308,129.36575568046786,5.610649481543214,69982.95341427879,48378.983274300226,-3.286563203060746e8,4.746032252612034e8
0.0005699999164789915,-0.33774069751899516,0.0007600409220946743,131.5669143320821,5.8313721299951835,220265.67054940527,66483.97246942458,2.633820549110447e8,1.0304472131462638e9
0.0005599998985417187,-0.3368674052083079,0.0007785859058484079,125.98624255443347,5.372003520971742,162063.3261262223,54248.799243778616,-8.696418951647511e7,5.859311225311693e8
0.0005499998806044459,-0.3347983967397013,0.0007671105464528012,134.59041974774632,6.156726673686383,189062.4030866684,57991.15051859362,3.100441695035306e8,5.633212035431064e8
0.0005399999208748341,-0.33362446521758105,0.0008161401672938459,142.1267022055759,6.405066110098361,166032.403590646,58030.295024345105,3.9365578435729206e7,5.611383775715117e8
0.0005299999029375613,-0.33135571386120866,0.0007720133074839942,143.64158365611405,6.057402703707685,124914.19687094167,58620.539268015906,1.6619010288782433e8,5.589643872222518e8
0.0005199998850002885,-0.3308716009146447,0.0007332005539991982,136.39196491870302,5.913841217871586,107476.11070265094,60563.00110413633,1.714538463739512e8,5.799064595909789e8
0.0005099999252706766,-0.328761039228848,0.0007805589971621629,136.94253760333476,5.930330347468819,153236.1895786445,58620.429938862464,-6.580121910926388e6,5.43738475187458e8
0.0004999999073334038,-0.32744936323149887,0.0007968647579749939,135.45321263707325,6.927629890327656,205712.71719840608,95215.41906950482,2.87146498540481e9,1.7872742544512165e9
0.000489999889396131,-0.3260932700491685,0.0007904487288019085,141.7018488670343,6.732508614995262,207569.01648893737,79798.30213241375,1.7078249347088773e9,1.0301284509955617e9
0.0004799999005626887,-0.32456916748412185,0.0008266920649374679,147.42476932906413,7.232515356648948,273871.57252226456,96272.24974131245,2.1582215249369574e9,1.5508183937529685e9
0.0004699999117292464,-0.32429003221340824,0.000839855229649944,144.18398470262565,6.785658120356768,300502.98394808144,69234.42707426829,1.2439503127706912e9,6.907723387556331e8
0.0004599998937919736,-0.32259542924931156,0.000822979717634237,145.67634856601146,7.314767105421058,342786.20525687153,88922.58845890983,2.172492481810572e9,1.2793829771267278e9
0.00044999990495853126,-0.32163831911154556,0.0008133971919343218,155.94954528294727,7.704287968295248,352997.13653663767,98845.07906281219,3.1601314558012905e9,1.459700405947834e9
0.0004399998870212585,-0.31891035298790665,0.0008655216842899169,167.91930514593375,7.757096740057421,256777.03902755296,88528.81470784788,1.5251104497964022e9,1.1431534390002377e9
0.00042999989818781614,-0.31767814696434654,0.0008510505314381484,164.1516341002133,7.965099799276425,349557.86287818244,103146.35543722974,2.310373883265698e9,1.5682919483530574e9
0.0004199999093543738,-0.31698653210025807,0.0008238313329055972,156.5446020051988,7.537987909534107,319431.53942166676,94517.927929071,2.0656819256415265e9,1.3221079298048604e9
0.000409999891417101,-0.3159581602989201,0.0008355888968868911,160.19825455255548,7.873593423228639,356803.7258457842,102551.02791676532,2.5967805018260393e9,1.6016486165013041e9
0.0003999999025836587,-0.31387721299858823,0.0008970936577543177,172.1178877461184,7.588840715602275,160827.9300317537,80965.98216079628,2.114825021524783e8,9.698491016768415e8
0.00038999991375021636,-0.3129793649020576,0.000907124142203853,171.8152346129962,7.433469351937028,283775.2260492803,73855.30123770144,-7.429571139213233e8,7.982819599596056e8
0.0003799998958129436,-0.3114573957633693,0.0009025514680115232,169.49849075264098,7.940392362225477,380212.9423534813,93137.97937862547,1.921552983554497e9,1.1849116439586484e9
0.00036999990697950125,-0.3100202394430962,0.0008782421469769867,160.85151499758385,7.816929299457786,440236.5448468805,94491.13741665297,2.766251084480436e9,1.171065951318822e9
0.00035999988904222846,-0.3078514847313345,0.0008870722463471986,162.58685103890718,7.42530798777648,298580.40286806156,87030.92791698567,6.871899917035098e8,1.2444670222569864e9
0.00034999990020878613,-0.3063445490359445,0.0008625574671476745,161.11078758947033,7.823634638227869,339076.5052731082,89413.55750019362,2.1109252262572675e9,1.0958963562652087e9
0.0003399999113753438,-0.30466714678324935,0.000853734597043581,168.46118263723136,7.497394662868751,394008.3612738311,85293.64938250692,9.19245593691614e8,1.106247899367849e9
0.000329999893438071,-0.30230168294423493,0.000882114757511549,184.5889974012223,8.18227659924225,368944.40514283866,86598.55142586463,-3.424647931231839e8,1.0277116374828616e9
0.0003199999046046287,-0.29917794713781043,0.000901710897384554,179.5511481223193,7.936422704416744,329799.23943162005,85435.35521057984,-4.063785117929508e8,1.060788717250455e9
0.0003099998866673559,-0.2970093007586838,0.0009249903960944943,188.3657718097937,8.419494276124233,290048.647738998,94864.64781455621,5.497573173603601e8,1.1410221062983053e9
0.00029999989783391356,-0.2945567049154488,0.0009336856924188164,186.79288693053329,8.410943867740947,408272.069347364,99159.18604798423,7.968759737774743e8,1.3392490090733097e9
0.00028999990900047123,-0.2932381637552899,0.0009455107668383412,199.95130693650927,8.92165035277854,436111.73752174235,109233.90988534434,8.171734406886638e8,1.4752074101345518e9
0.00027999989106319845,-0.2913757663733559,0.0009557745092731508,202.91719095712415,9.952904307596155,518248.4451914934,141808.72935647418,3.9639396760122313e9,2.63845484055664e9
0.0002699999022297561,-0.29086276935036587,0.0009656932843358961,210.34420627828086,10.316414459242257,529922.4408052047,150497.77054516267,5.281544076349999e9,2.6262678846720533e9
0.0002599999133963138,-0.2897224600097397,0.0009792627769659326,218.15198243958145,9.363657272335496,515018.6095320329,124197.47594810657,-6.0268054649100326e7,1.790332488328771e9
0.000249999895459041,-0.28757028194335,0.0009346092806605018,199.95707707639622,8.897702425681908,479130.82601831097,98635.86061904609,-3.764029479514744e8,1.0632609886966273e9
0.00023999990662559867,-0.2850312508084025,0.0009487822732876685,206.1581467340546,9.486288715531394,531897.3227383473,110053.0150363772,1.4158096889654949e9,1.4489658402013586e9
0.0002299999032402411,-0.2812987060485175,0.001003965887444542,215.35974429359777,10.13366955409926,673325.7868918286,126372.00754930277,2.6790398582069545e9,1.70364265878408e9
0.00021999989985488355,-0.27832701827734124,0.001051698026895853,227.49222270537308,10.852748916460758,510875.3813063681,150082.2068846459,3.441368278446851e9,2.122704535035565e9
0.000209999896469526,-0.27698736906377597,0.0010828395564178872,237.93054681752338,11.632982173299384,621609.7688079862,171395.15985967396,4.960151061817295e9,2.7197102755024614e9
0.00019999989308416843,-0.2752452531475574,0.0010700195714800627,226.16304217198842,10.977673280551073,496144.0396175367,138895.57207530763,2.8670535926383724e9,1.8651680428901153e9
0.0001899999042507261,-0.2728644823245704,0.0011032505122618714,244.6298638379496,12.014895462097146,743232.4071352509,180978.67197864805,5.2491944509863e9,3.2817558206558313e9
0.00017999990086536855,-0.27124647423269926,0.001121976807991228,261.29659146935836,11.66430328613775,577750.3266484544,150542.89651341032,8.227134211901149e8,1.9464907565865505e9
0.00016999989748001099,-0.2684244985845435,0.0011017194035122906,266.9195880820087,13.632324574592685,1.0097741854731052e6,212617.24624888055,7.353881319715092e9,3.640523687911704e9
0.00015999989409465343,-0.2656930733857444,0.001133670991931165,289.01997367894927,14.636171667202486,1.2836379268914694e6,242819.59233877485,8.528601583289065e9,4.842979359579711e9
0.0001499999052612111,-0.2621723864248925,0.001187709662657321,298.7375526121736,14.459975773211912,1.08507919656205e6,243895.98273213842,5.3429528860352955e9,4.891113618464027e9
0.00013999990187585354,-0.259249996223356,0.0012190554891279165,310.79061621747786,14.423523776793518,965632.1583651152,220501.2448118027,1.8405470442911298e9,4.337929311916897e9
0.00012999989849049598,-0.25668505009989895,0.0012257446824482515,305.01635981748336,14.495752347378202,1.0595074949977524e6,204675.48938293254,2.3056071095193133e9,3.305490017174315e9
0.00011999990238109604,-0.2543136988403494,0.0012584694854625056,317.6992461716081,14.897371298792953,1.179748616910034e6,220558.79782301505,3.7162354286579328e9,3.45731978432216e9
0.00010999989899573848,-0.2516188295561151,0.0012368751152248556,324.3902641056474,16.32590423604818,1.5106075026049619e6,288383.2253517052,1.2846692478312162e10,6.064653127126599e9
9.999990288633853e-5,-0.24929725368873187,0.0012656410454417405,339.14743168442135,15.914174277927714,1.309375298957065e6,270285.33118338627,6.765689029381417e9,5.214861291284182e9
8.999989950098097e-5,-0.24606698421144393,0.0012975156838438897,337.03017372595895,14.669734861298215,1.0340116719076285e6,221390.30681744823,-6.75293955114837e7,3.503667694056085e9
7.999990339158103e-5,-0.2424216890135649,0.001297849326178758,347.77578697254,16.330448242429288,1.0795733160852415e6,266453.90897183324,4.260666619224969e9,4.745034738841251e9
6.999990000622347e-5,-0.23923928837507993,0.0012928104742724747,356.43076232658063,18.1069207448101,1.0694862604614208e6,323402.93845925597,1.1264140555601395e10,6.949792067845397e9
5.999990025884472e-5,-0.2351605557378789,0.0013006212217762693,368.09175600230066,18.11830742061979,1.259181020899386e6,290519.1587359664,5.745943634483492e9,5.413815857716797e9
4.999990051146597e-5,-0.23189312785206492,0.0013646975571885544,396.58287486385507,21.506901636263855,2.102093326754199e6,475546.1112324987,2.2629191857505997e10,1.227314965396967e10
3.9999900764087215e-5,-0.22849015870102266,0.0013860714743902755,414.59715696412593,23.43312370060371,2.386526463105785e6,587596.4953108231,3.911843723252511e10,1.7081774361454098e10
2.9999901016708463e-5,-0.22454689207807313,0.0014226362311959323,438.02644844588866,26.332643090079284,3.1795941244603223e6,699254.8642431346,5.481843781872498e10,2.167253636177846e10
1.9999901269329712e-5,-0.21970497297140537,0.0014498158430975054,455.3178489343758,24.89332084026655,2.940005964747462e6,595899.5485622692,3.849158074666099e10,1.5707285685436352e10
9.999900612456258e-6,-0.21579180826915034,0.001540872561240785,508.86555235425976,26.39974893921731,2.978026000131265e6,554936.3719742509,3.200886946753919e10,1.228820902285776e10
-9.913492249324918e-11,-0.2103686002658869,0.0016106720611373145,554.6507767086265,28.28119784701019,3.4850803239533314e6,603193.4374173927,3.278151695599411e10,1.4308647314517002e10
-1.0000098882301245e-5,-0.20552325785906578,0.001632248574358129,586.3130774389563,29.78717720048258,3.724918587861016e6,681528.0939565346,3.669603756637732e10,1.7546182970391567e10
-2.0000099539174698e-5,-0.20084205337061317,0.0016299097469953175,579.5562732325513,29.249421844257423,3.471572060061718e6,673294.7234239302,3.001944617582888e10,1.6603841595762236e10
-3.000009928655345e-5,-0.1952686190402626,0.001705186112098773,609.7136484726237,31.91300211650526,4.145547006022661e6,758400.9855739594,4.495435266237051e10,1.9598881361978825e10
-4.0000100852921605e-5,-0.18985505842539804,0.0017560482876480311,630.2792141407896,32.58286623419315,4.33488731879405e6,798440.7794069537,4.7199685445315125e10,2.4043030617102974e10
-5.000010060030036e-5,-0.18464234835853016,0.0018307421424654277,673.2057323635856,35.141465902436174,5.182137225411069e6,958344.8778342182,5.728043122189677e10,2.862743634438883e10
-6.000010034767911e-5,-0.17907714599348584,0.0018856056185708571,711.624651276443,37.652876073530535,5.851111942412016e6,1.032295732069021e6,7.020939007576224e10,3.21954381546514e10
-7.000009645707905e-5,-0.17335712076811244,0.0019263308068548943,745.1743091666281,37.06129923873508,5.595268543552628e6,997360.2767916105,4.86557186295988e10,3.2294535376417656e10
-8.000009984243661e-5,-0.16827581096504013,0.002027133676999815,850.5511314402017,40.99696831126658,6.525160122136513e6,1.108775232884712e6,5.0172081758925064e10,3.3741675476776165e10
-9.000009595183656e-5,-0.1626794330418103,0.0020838884710511285,892.7393884694611,43.025581191669815,7.260458553205424e6,1.1730071050693572e6,6.1700567821509285e10,3.314069374045803e10
-0.00010000009933719411,-0.15627447180915352,0.002102489597108666,934.2942736800137,46.27742603097091,8.683679892944332e6,1.4694200672602216e6,1.0428967607319382e11,5.261962819041561e10
-0.00011000009544659406,-0.14797419449647442,0.0021722718857347815,1033.2684696070366,50.16993149004291,1.0038656269821228e7,1.496921207911165e6,9.278117986522726e10,4.876196485643132e10
-0.00012000009883195162,-0.13940990820890625,0.00222731765280833,1100.7913210639574,54.289988902963124,1.1053952503336925e7,1.7009614115884185e6,1.1505645825794409e11,5.717928244966353e10
-0.00013000010221730918,-0.13083124769290952,0.002315285694230019,1205.2233543958087,61.54528261033273,1.3037015756705834e7,2.033049466954612e6,1.8288812891661386e11,6.998280395046198e10
-0.00014000010560266674,-0.12319496223302277,0.0024323373780304443,1320.250729199809,65.03146847083565,1.479579306661511e7,2.2322190266937916e6,1.7800966201879565e11,7.813845854396988e10
-0.00015000009443610907,-0.11219119357132229,0.0025442259508927562,1440.608345854962,69.09216056562447,1.606727762494247e7,2.3445196564754792e6,1.5515734023053687e11,7.745189469392108e10
-0.00016000009782146662,-0.10057743704885051,0.002737444129162117,1610.5076418826586,77.34375134045105,1.883245775418149e7,2.7940477807906773e6,1.7366576113972006e11,1.0239191778266391e11
-0.00017000010120682418,-0.08851741031250858,0.002876171483954402,1744.438618833955,82.77934989441944,2.067405563162495e7,3.2303206424726998e6,1.705627416424173e11,1.4907800198810526e11
-0.00018000010459218174,-0.07599904639997265,0.002988351442432459,1837.616425118807,85.97715430096312,2.130352720557066e7,3.1839114840240316e6,1.3317889335516226e11,1.2802080395146434e11
-0.00019000009342562407,-0.06321303549015554,0.003170141004182442,2021.2429668397217,93.12099345822836,2.251790109693966e7,3.2315356432758714e6,3.911010314056881e10,1.1947024998145628e11
-0.00020000009681098163,-0.049925214741335176,0.003335684042609479,2194.5265967300493,96.80329188935356,2.2361992281330843e7,3.2961110168899884e6,-1.3741994791991081e11,1.2232155582471736e11
-0.0002100001001963392,-0.035873366222934126,0.0034378991171318844,2349.3690245478188,99.23585989128719,2.1696702816650085e7,3.28544335860729e6,-3.1370896547821027e11,1.3013497089679454e11
-0.00022000010358169675,-0.022170335752784168,0.0035275095132042467,2520.282945358378,104.27874180777772,2.324658521602467e7,3.341710455136717e6,-4.1246599377527014e11,1.4459220576344308e11
-0.00023000009241513908,-0.007169283336966771,0.0036078010436428865,2683.7970540550295,106.85478273262667,2.058884884381257e7,3.449816807400738e6,-6.877268688174331e11,1.618837635731601e11
-0.00024000009580049664,0.008285537811392202,0.0036951198594391984,2852.285623343681,108.85157450482802,1.8315334744128685e7,3.615128115237176e6,-9.907843491760084e11,1.82294215500717e11
-0.0002500000991858542,0.024412525644394806,0.003755176165866764,2956.9204271772164,111.32677312600276,1.394776049019331e7,3.672882040949558e6,-1.1814878759028179e12,1.93246210720667e11
-0.0002600000880192965,0.04202164229863323,0.0038087514225019466,3044.7707324231606,111.59638473255448,7.761376717769489e6,3.7016306247483916e6,-1.373223950824355e12,2.0165717598894348e11
-0.0002700001059565693,0.060055036417312614,0.0038891658601120055,3133.4256860697287,115.31131344799446,-78447.2460925591,4.0928527664796514e6,-1.4533063209456409e12,2.1250370097735355e11
-0.00028000009479001164,0.07646587533514297,0.003945549589617531,3174.1918609959303,117.48962357538062,-9.11129319074301e6,4.395981215203654e6,-1.479501076680354e12,2.342860306692585e11
-0.00029000011272728443,0.09515171406255882,0.003921375239424477,3123.626361193966,113.59284951967956,-1.4499527605933012e7,4.1807613833522913e6,-1.5456768294765815e12,2.304174656731864e11
-0.00030000010156072676,0.11282222254673627,0.0038962647216390115,3064.17418390389,114.976186389699,-2.454423947092008e7,4.314593760257661e6,-1.3409401503134788e12,2.3344496390069485e11
-0.0003100000903941691,0.13013970284325585,0.0038244509468522473,2917.5943822825407,113.07195882194976,-3.2163944416568648e7,4.1475492263670117e6,-1.0843999263206222e12,2.1821119691047046e11
-0.0003200001083314419,0.1473231061623956,0.00376279607311073,2791.4254156456377,110.84387922379382,-3.688434798779881e7,4.094474348239561e6,-8.030991860904684e11,2.1475747793111368e11
-0.0003300000971648842,0.1653295548153627,0.0035894734338488264,2530.837162032005,106.91403114019182,-3.8539655587771304e7,4.1425726914910194e6,-3.634592313613308e11,2.0568748062375354e11
-0.00034000008599832654,0.18097543139970768,0.0034849795900848872,2341.8220853626412,108.4159402386007,-4.249159315203495e7,4.469299684453333e6,1.1834156995378209e11,2.256126501110061e11
-0.0003500001039355993,0.19587054645331523,0.0032741677391792748,2121.7165685728373,106.78244154752852,-4.4380303116133206e7,4.393252144886757e6,4.78719163775343e11,2.137841812318265e11
-0.00036000009276904166,0.21234567797749582,0.003068658701591897,1877.0220488647474,103.63294638044766,-4.3236079036218666e7,4.433948662550195e6,7.291936579206019e11,2.1867072436414813e11
-0.00037000011070631444,0.22694992438205902,0.0028667713477675935,1658.650747158871,99.02717703365796,-4.002527018467077e7,4.6365908039616e6,9.08073643366601e11,2.505236293365597e11
-0.0003800000995397568,0.2407453397842579,0.00264357944603898,1409.2391920952653,92.45233956773878,-3.5419918056622595e7,4.609334576756435e6,1.0093494200692463e12,2.56146777092945e11
-0.0003900000883731991,0.2526035536493591,0.002429640247121614,1207.2521962598294,83.85422749135033,-3.042080235462425e7,4.1615149983049426e6,9.424032786994227e11,2.3379638031932697e11
-0.0004000001063104719,0.2630295501188462,0.002217331091109957,990.1741552418138,73.68099159259867,-2.439998583345534e7,3.6806830773028303e6,8.059356448647349e11,2.125051007444137e11
-0.0004100000951439142,0.2710192525538191,0.0019883534756374023,812.2463043447881,63.125334220363776,-1.8717145229120534e7,2.9601348711238736e6,6.114544394539891e11,1.573946490048312e11
-0.00042000008397735655,0.27919494009003304,0.0018495908682571493,679.78915594624,54.67142742649635,-1.4536155297628837e7,2.3687473807738847e6,4.7436494069751526e11,1.1171152235478299e11
-0.00043000010191462934,0.2873562674730952,0.0016675527871403287,556.5707482727015,45.63821021861066,-1.0978150396427644e7,1.9608413618891325e6,3.53173032849954e11,9.07165701924752e10
-0.00044000009074807167,0.293265823078875,0.001480697451698871,459.8025529003059,40.37647501808222,-8.602580913185712e6,1.8409967849105173e6,2.9729563173163074e11,9.05536567725283e10
-0.00045000010868534446,0.29883865289348066,0.001310013263251124,372.4191802643106,34.86285746660591,-6.4235771681643315e6,1.6472335302033941e6,2.29878205322141e11,8.432724183517746e10
-0.0004600000975187868,0.303479825901436,0.0011683190809583816,307.5862175295897,30.011202149567648,-4.400570223061703e6,1.4680324532018069e6,1.704683610287656e11,7.937422769869658e10
-0.0004700000863522291,0.3075160144328256,0.0010803840511803184,263.28726339225847,23.39003706711995,-2.90455551300929e6,1.0213228739374833e6,9.666122990200763e10,5.033213889030691e10
-0.0004800001042895019,0.31159845504544503,0.0010701710391332992,242.34146366079983,19.358268189741626,-1.9844448832946522e6,746679.4601741014,6.1238353095878784e10,3.2610272772056465e10
-0.0004900001222267747,0.31492799583605663,0.0010018377278406228,211.57700527837653,16.137528432796493,-1.258102141120037e6,558205.268965937,3.911655045912349e10,2.145494557043794e10
-0.0005000000819563866,0.3171954053861045,0.0009144969036350118,179.68508911393383,13.258200389669527,-981066.4219684112,464211.8046459335,2.5273964897975822e10,1.8703482779060314e10
-0.0005100000998936594,0.31939570765975805,0.000876114945923374,168.88645262696392,9.773511232627303,-474650.0128374402,236363.44866974573,9.456465327281178e9,7.072925524650846e9
-0.0005200001178309321,0.3217686289590056,0.0008684206758919217,151.91455989387504,7.469835567726455,-243475.75856582078,97474.79277733636,2.0420976518406208e9,1.5928778197186358e9
-0.000530000077560544,0.32370202149213584,0.0008819240342419143,163.56337869993996,7.901603324239233,-300034.6504674233,120872.00690626013,2.4502061753413997e9,2.3559259577749615e9
-0.0005400000954978168,0.3255894733470341,0.0008384044329328818,155.69739496594985,7.315436028168475,-296170.9939037767,82897.20879196595,1.07906217226771e9,1.1176647841060214e9
-0.0005500001134350896,0.3276586737505131,0.0007909065977382783,138.49569600584303,6.695558085835822,-170142.32055854145,61227.92584469851,3.139903564815128e8,7.099271578791456e8
-0.0005600000731647015,0.328635449797468,0.0008340938688918798,144.92073692587604,6.415661212133031,-248990.1028505272,75402.0123330236,3.923538399252767e8,1.0411489727523471e9
-0.0005700000911019742,0.3313603998315084,0.0007979808703459773,142.30330422463007,6.178023602584728,-250814.2949959913,64188.69623633472,1.4281146133273196e8,7.901062267675414e8
-0.000580000109039247,0.3324035508490924,0.0007619695827889422,140.29037012619872,6.339700660978288,-226333.37215014498,65754.30714701842,8.722688902422833e8,6.789320643827417e8
-0.0005900000687688589,0.33353456786645985,0.0007388262065161023,136.10233595851216,6.458460328083975,-274511.23898104095,80894.33392278125,1.92704632898111e9,1.1387172128312223e9
-0.0006000000867061317,0.3339675516440329,0.0007382634409573299,124.86630556047461,6.492293023243725,-189760.83376356104,74940.95360177929,1.769125036556924e9,1.1397139662056556e9
-0.0006100001046434045,0.33412861766481367,0.0007625800328108036,127.39862697831903,5.716979208367727,-139410.31677974906,55677.65783978079,2.19233828832084e8,6.288079996531624e8
-0.0006200001225806773,0.3359175237674499,0.0007657853685636872,125.06027035698497,5.734347591900869,-84657.52860246354,56133.48579009748,5.82524996623683e8,5.675834346113734e8
-0.0006300000823102891,0.33772642710464423,0.0007657637324562793,130.1599183165629,5.602356115819211,-189979.43210930802,43103.2224437906,-5.288857533465158e8,3.702421912094948e8
-0.0006400001002475619,0.3389815124534507,0.0007741491425262358,129.834293705281,6.115271752715564,-169591.77256554682,55578.92611577843,4.9832149788255304e8,5.379297379430577e8
-0.0006500001181848347,0.340072472328291,0.0007826249274999833,130.1240084408633,6.59932353319173,-175248.62499982186,72870.02541861316,1.6406994964410963e9,1.0172805354858834e9
-0.0006600000779144466,0.34179643698937434,0.0007569281030498602,127.40355545969659,5.982310162271173,-167903.969457429,56510.23343753113,7.042927705793555e8,7.022865094741645e8
-0.0006700000958517194,0.34384800434994395,0.0007347798544346213,120.62090031896051,5.491372189545971,-229459.44869361684,54122.90426515537,8.560592754448646e8,5.484778909601455e8
-0.0006800001137889922,0.34515017560427075,0.000746499678727758,117.42782823211857,5.483584707727102,-201801.96630819998,50426.391349115336,1.0693996660328712e9,5.27869171588675e8
-0.000690000073518604,0.34572194560914066,0.000749908639166579,118.01328404820903,5.429634244530778,-120096.53636567657,43652.33873090848,-5.105401422594423e7,4.37776227702961e8
-0.0007000000914558768,0.34659800644722416,0.0007300370451963817,117.40328979269017,5.936908263705862,-116408.06114933892,54760.65132568015,9.75730680447667e8,5.99916527551505e8
-0.0007100001093931496,0.34836480612005105,0.0007328184452810083,119.76613355934734,5.604588837581213,-121812.60395048394,51705.4123091385,4.63232578105705e8,6.062462083916477e8
-0.0007200000691227615,0.3500432757134258,0.0007407279786597009,110.32611310543896,4.901631266305663,-90953.70166956297,40626.16199475284,-9.07355372236086e7,3.509822850013352e8
-0.0007300000870600343,0.3515058488190116,0.00070689922732076,104.46904955891864,4.815641242633819,-144694.3502740659,46564.66709540356,3.111980840193328e8,5.537974200705436e8
-0.0007400001049973071,0.3526270699521119,0.0007505005870665456,120.90638550298496,5.865616090247855,-228523.37787882696,62552.26363166815,1.5322008378720796e9,6.627545418038793e8
-0.0007500001229345798,0.3532138986417267,0.0007338918026565638,115.1006997491031,5.149342223157674,-190637.39056388577,48809.81257834544,2.771199267678295e8,5.1847024518632483e8
-0.0007600000826641917,0.3551494053233764,0.0007144302008987722,108.82334002707981,4.819841668178005,-80071.17084278457,41048.63236870236,1.5973666308869192e8,3.530980457989382e8
-0.0007700001006014645,0.3556598121391435,0.0007158173216879358,110.66902795131186,5.415960153257696,-112000.58206108099,59021.088045411205,1.34513224861632e9,7.87542714559973e8
-0.0007800001185387373,0.35636432120369865,0.0007256841659013686,105.7719826866651,4.72438837292584,-181682.30086956377,45142.85944690512,6.900063499581965e8,4.4501000653093576e8
-0.0007900000782683492,0.3570645413160091,0.0007082575900050177,102.13623338838893,4.208613519369946,-115909.51384058884,33713.44042086437,-3.2665228486168647e8,2.7204670891003895e8
-0.000800000096205622,0.3589382348759682,0.0007505642937893138,114.44802452872122,4.570217969470147,-102389.80662869585,33088.88092968216,-6.463452762222239e8,2.9468284155779195e8
-0.0008100001141428947,0.36040604970432466,0.0006959795371976322,108.15073036849431,4.722931288937715,-81758.3541909373,36714.48713675427,-5.495126908292754e8,3.7761561944797516e8
-0.0008200000738725066,0.3601419517356262,0.0007071461986848435,106.92320699077848,4.927540834715348,-53050.1266360659,33134.831570436196,-1.7592973388642094e8,2.7393605293236953e8
-0.0008300000918097794,0.36091417120056574,0.0006434186877067654,101.23397318991202,4.592612736694541,-102640.95895646232,34082.48000344657,-2.862513327356345e8,3.1599531331915355e8
-0.0008400001097470522,0.3626650266383658,0.0006919989805685482,108.26499080924363,4.72027769886523,-84095.23063474178,36632.899539021615,-3.873307595764749e8,3.547974458344593e8
-0.0008500000694766641,0.3639550211747701,0.0006711377064442234,97.60974351848601,4.38008349591177,-84487.3887265331,35623.76387739878,2.205272746651469e8,3.1188675537255806e8
-0.0008600000874139369,0.36581208771344975,0.000634800872430186,99.0235391588186,4.404564592399257,-74738.39674645629,30801.77583771124,-2.7308788325218356e8,2.6199774360835952e8
-0.0008700001053512096,0.3671101913694583,0.0006634303155410624,96.51049784598727,4.522038165999675,-79374.85966651754,37297.703103262145,3.1943159939325356e8,3.4392216230689335e8
-0.0008800001232884824,0.36777313592043354,0.0007099365815276923,102.42498074783958,4.843248888334182,-40658.62995700832,36590.902097052975,2.158771303671622e8,3.202188197361268e8
-0.0008900000830180943,0.3685903168025543,0.0006975209905335071,103.87969821694804,4.814117049741146,-39312.24825493606,42080.847063790054,4.1043999538228106e8,4.6921790668776786e8
-0.0009000001009553671,0.369164204759727,0.0007114942188672322,98.88071195098547,4.172008057918986,-48435.4476680811,30562.249789884107,-5.2942132827499e8,2.506089284766846e8
-0.0009100001188926399,0.3699423527251929,0.0006620275365200352,92.93362459092411,4.029352447024992,-100519.16932662687,27887.440550448082,-2.2279843930873492e8,2.2714770995341396e8
-0.0009200000786222517,0.37071522646720406,0.0006561726911653853,90.08743934648903,3.965575492263819,-45856.63523015687,28733.070690483517,-1.2875463938276218e8,1.9957246931363493e8
-0.0009300000965595245,0.37218855845028886,0.0006432169662602687,92.5558598973243,3.8244623798262745,-21497.525317211235,24962.707154204418,-5.348851662134839e8,1.9702224336504018e8
-0.0009400001144967973,0.3724650447582244,0.000628799440177021,90.21000998277954,4.08673973647844,-76223.60410479626,28049.343955123415,-7.070531203060435e6,2.1165443454202e8
-0.0009500000742264092,0.37364923038642156,0.0006044416138594746,84.74366150095493,3.8986643669223344,-79582.34649852006,34007.48750625086,4.3500317864716524e8,3.261428224960689e8
-0.000960000092163682,0.37440074475339497,0.0006207304055073752,88.48770177940847,4.1011365420115045,-52198.27771975205,30830.16983775014,2.497472439365267e8,3.001863196755364e8
-0.0009700001101009548,0.3751411495350767,0.0006656177972388922,96.89645002568226,4.4687575475986,-114112.16822534904,43214.00000095371,6.531642041571503e8,5.396705278094826e8
-0.0009800001280382276,0.3762592851895024,0.0006529877545977086,95.17070512945787,4.344102507035888,-106308.03546849028,35802.764859245115,2.2402062448192757e8,3.485699210250815e8
-0.0009900000877678394,0.3770024349740124,0.0006662241184044964,93.22580325297314,4.267133419325799,-92399.74380767114,36492.88950966434,1.657668729102847e8,3.662045878301378e8
-0.0010000000474974513,0.37710089162609073,0.0006464069965326603,92.22868281927131,4.095079073097786,-90610.59677048208,30013.91280138023,-2.6419716117429477e6,2.5406222545118994e8
-0.001010000123642385,0.37874449815266414,0.000630930387955494,87.284523677817,3.9146947089738666,-78120.55476028881,29490.82187104114,-8.906893452847289e6,2.212169920971588e8
-0.0010200000833719969,0.3796474712314375,0.0006330725071978855,85.57543653301055,3.9148045169887866,-78970.46337896545,26419.85896820594,4.599921885588915e7,2.0297021663954234e8
-0.0010300000431016088,0.37991009456361646,0.0006231817357721341,82.29059690230902,3.718350818229833,-119945.76186139995,27922.081372176726,6.634393619767331e7,2.1289091518029094e8
-0.0010400001192465425,0.3812991086319671,0.0006428225592386644,86.0140055302071,3.9525515149431016,-85407.78033627894,28309.496312238403,-4.725089451989984e7,2.2978295371586606e8
-0.0010500000789761543,0.38169682776913394,0.0006627496506042474,86.94945518459302,3.799825365752464,-88035.99330149202,24411.668432838327,-1.6460078700170252e8,1.7818220350540113e8
-0.0010600000387057662,0.38345436411848643,0.0006131915353175024,85.11502876712984,3.725859684476717,-77124.64777207217,27564.212061846076,-1.780582459507996e8,2.092438878555976e8
-0.0010700001148507,0.3838427461231186,0.0006391626010133342,89.49430236222568,4.143307171438645,-25716.846854390442,28399.17090976006,1.2693831404059635e8,2.4920897430377975e8
-0.0010800000745803118,0.3844215862649726,0.0006274251703671076,83.23722378972917,3.798160657709591,-7227.624228108588,29897.576933506225,1.0686612025607477e8,2.7516415278769517e8
-0.0010900001507252455,0.3854800678581232,0.0006259293806520089,82.31827706332115,3.6880440243169836,-33653.377576707244,23517.183562881106,-2.2295305654415375e8,1.8412006661382496e8
-0.0011000001104548573,0.38643750902370083,0.0006020111328793416,74.29973850962796,3.1703802597537973,40963.06305370187,19924.69199544701,-2.2130251387820977e8,1.411724794093063e8
-0.0011100000701844692,0.3881571994308906,0.0006200971879598889,78.87692252348542,3.5559866984184336,-40701.65960020434,23150.871157186106,-4.039150575873589e7,1.845905478428247e8
-0.001120000146329403,0.3883787638065696,0.0006066401582918802,78.12939607398589,3.404075928408888,-22472.439303814008,26942.263231316752,2.773873420711283e7,2.3922123502646944e8
-0.0011300001060590148,0.3894411191124527,0.0005892470062666779,78.02095772014117,3.5078854088448854,-36678.78715268907,28420.33336402579,7.533339304272856e7,2.6260646449271658e8
-0.0011400000657886267,0.38953119302156847,0.0005863552975889804,83.77340973974769,3.7409220495479567,-68162.12712958912,26509.28400655676,4.099566598957094e7,2.1916966310035667e8
-0.0011500001419335604,0.3906385852797248,0.0006168713434239348,85.33404857667875,4.125075588623368,-130688.72728154265,33951.68353801663,6.642408904182583e8,3.3538427717777735e8
-0.0011600001016631722,0.39150040896664723,0.0005808291579598012,74.33907104731266,3.315199572727782,-29973.462899030976,25336.31371894,8.066705135557054e7,1.9073197520194933e8
-0.0011700000613927841,0.3923781104988302,0.0006054967307878886,79.85571057514765,3.4790900750178104,-34021.966923350454,23072.951190571694,-1.2858358305891924e8,1.8220001041257226e8
-0.0011800001375377178,0.392932016342791,0.0006273523682648286,79.55060933854898,3.777553979579553,-21957.984201837637,29965.721419524787,3.476843981260756e8,2.7531998419130504e8
-0.0011900000972673297,0.393805095789372,0.000608462778928326,76.60913481351567,3.6044711931832034,19040.925505240844,28573.022569534285,3.305197942050009e8,2.895848747897537e8
-0.0012000000569969416,0.39444344886709587,0.0006112370662663301,76.72105689559592,3.5158514430720778,-45994.87760952854,21869.886914603554,-2.3282332332149405e7,1.4334901859812102e8
-0.0012100001331418753,0.39622635366156467,0.0005688010908250218,71.27352619008124,3.1285942226227963,-2461.890315005695,22135.20293815204,-6.6138590628360674e7,1.7540769182009986e8
-0.0012200000928714871,0.39666974831954577,0.0005604982929858263,74.59279905308907,3.3664873852274892,-77756.7025391851,24643.808562451362,1.9414589853033763e8,1.7780622156408185e8
-0.001230000052601099,0.3970453512822278,0.0005895922813505978,76.75931375509282,3.239019758738668,-67998.17644926805,23528.246517475436,-1.2977347821747981e7,1.7159965351013568e8
-0.0012400001287460327,0.39777474665251794,0.0006024659086326216,78.51054194918913,3.3597215936729072,11629.588429012867,21916.995955513903,-2.703234339792616e8,1.7366462226539022e8
-0.0012500000884756446,0.39904062147438524,0.0005866559143809213,77.82500919194625,3.4098554050512444,-34119.811797567265,22552.049629268746,-8.328204799208532e6,1.745502368430672e8
-0.0012600000482052565,0.3994152975922625,0.0005782536310524791,76.63853256091635,3.544945793229987,-27617.882237072678,25949.719922749486,1.3521214919919273e8,2.1175392016379032e8
-0.0012700001243501902,0.4000212649785972,0.0005955019796578243,76.20013261517052,3.248055746125853,-9431.592004016335,21866.588092045436,-1.32726016696e8,1.5813220060555673e8
-0.001280000084079802,0.4005327464887814,0.0005575862969531067,70.20750593638965,3.142532226150091,-41516.04314496447,20798.879357752867,-8.385526374808837e7,1.7610715849748057e8
-0.001290000043809414,0.4012438223876525,0.0005961146827260138,69.3003549937674,3.1533254429999378,-72429.21398883795,20739.00740628331,9.497381733269023e6,1.4307580111821866e8
-0.0013000001199543476,0.40303688593531845,0.0005549571740433985,67.58732462929069,3.159578928592192,-57597.04403953619,22048.365163819904,1.4863822564882928e8,1.5477118012621218e8
-0.0013100000796839595,0.40395526768569834,0.0005940754781603281,71.89553405658127,3.0274648951088263,-40866.879963260195,18352.201402984494,-1.6997238208563858e8,1.1942680501057404e8
-0.0013200000394135714,0.4038991481739795,0.0005615941934513837,69.74615564317774,3.2229884530649064,-11118.853634876059,22348.662863186386,1.5653144456627116e8,1.7889671805937308e8
-0.001330000115558505,0.40469045752147215,0.0005611381488313322,69.49249664641175,3.059397836501088,-46744.002450934386,19424.67705474547,1.4956828541784385e7,1.3099856062629534e8
-0.001340000075288117,0.40597813615293127,0.0005731569335805236,71.49748220328627,3.1815303980896545,-32223.80964714627,21447.28248187559,-4.824683260422973e7,1.6472341417308536e8
-0.0013500001514330506,0.40640196439315335,0.0005592694608797677,73.37126092711257,3.2606105509953562,-50782.01493721847,21079.863724646857,-3.3236288415405687e7,1.4376084080560267e8
-0.0013600001111626625,0.4066558245175111,0.0005561350258608653,70.08973958831587,3.112319915428393,-44341.57914633398,20797.250072921608,3.2792589471127777e6,1.5273533706746194e8
-0.0013700000708922744,0.4070142848093528,0.0005585954973306012,72.22636287026286,3.6009142452961322,-73277.28542565722,28901.73619515001,5.630478984710891e8,2.6100960973799634e8
-0.001380000147037208,0.4081544025897747,0.0005387779515528553,69.28748930691985,2.886770223030431,-47290.21761861907,17371.157645559502,-1.55825607906153e8,1.1674969342232543e8
-0.00139000010676682,0.40889090505967035,0.0005576637392173503,71.1800519950361,3.1423267388102647,-65978.89420476914,24640.938775389528,2.132998503997753e7,2.4427679942460728e8
-0.0014000000664964318,0.40892662214153097,0.0005466402703222043,67.79059108983327,3.1500249215903646,-83228.66138838377,24822.821326379486,2.438134528462958e8,1.8142912911958283e8
-0.0014100001426413655,0.4102054357629677,0.0005773407395855794,68.41219064296695,3.0844232050335116,-8718.961763842863,22473.93914159456,1.4700306584347448e8,1.9295448502113286e8
-0.0014200001023709774,0.41078122783594884,0.0005653304940704387,69.91674645890694,2.864826676069338,-25988.175834659996,18585.204114245833,-2.444350195815371e8,1.2801844220831935e8
-0.0014300000621005893,0.4114715883047902,0.0005381318675615375,65.08026167714328,2.691605188860629,-32719.580343456662,16717.603916727337,-1.8667560528942907e8,1.1247211173089282e8
-0.001440000138245523,0.4120084349479293,0.0005617891034732904,69.50292214004081,3.29139490954724,-46350.01668956139,22698.386776435877,1.7740019935095665e8,1.6195571220675108e8
-0.0014500000979751348,0.41295733633983767,0.0005800200574194788,70.33125985542502,2.807334188205991,-43348.52374490614,16481.8994846911,-3.5923011982612586e8,1.1260839509468377e8
-0.0014600000577047467,0.413957237143768,0.0005567967393257901,64.15574284810154,2.813889327684131,-28543.32427343426,17644.030859344217,-42769.944378170716,1.1595358637257887e8
-0.0014700001338496804,0.4144872956131585,0.0005595745574119634,66.46736026906622,3.1354045577452294,-10015.642702010573,21570.124319971954,2.2713574075618026e8,1.765906664620733e8
-0.0014800000935792923,0.4148187371534586,0.0005570072285661595,70.02511084052148,3.0374017581860877,-73718.35345852123,21419.23949005466,-3.280985612696529e7,1.5476984479654437e8
-0.0014900000533089042,0.4150182724283368,0.0005707120410592314,70.14309838960833,3.2534269981751294,-88955.81964596163,22480.072311553828,2.1195877711639613e8,1.521396396734296e8
-0.0015000001294538379,0.4157031588257523,0.0005313439086713806,62.32063662518833,2.849700553797813,-33892.719954291904,17070.76018421717,2.672143125302579e7,9.513977039986688e7
-0.0015100000891834497,0.4164905080032186,0.0005522134869870636,65.49767583595926,3.000812895164238,-51961.30790695685,18890.301551860834,4.666241432846989e7,1.3316416401394488e8
-0.0015200000489130616,0.4171168987245474,0.0005492213288927892,63.41977901646329,2.589901622406922,-2940.423114034959,14974.785969337867,-2.1285728204033798e8,9.385723008546133e7
-0.0015300001250579953,0.41835684020046027,0.0005523129961791733,63.63608480137075,2.6907492092663703,-35609.622814491384,15518.780761095288,-1.4914648437427443e8,9.616782643070641e7
-0.0015400000847876072,0.41790042654582066,0.0005491261730112837,61.49546228978935,2.674396071908755,-58312.4780424237,15418.386330829997,-4.720113474179312e7,1.0798541752097115e8
-0.001550000044517219,0.41979266423228545,0.0005147025579765431,59.83573065739038,2.6014409929560376,-23386.032201395177,16538.097677591515,-7.108441642799772e7,1.1635100668419848e8
-0.0015600001206621528,0.42054830535908694,0.0005301747013130571,59.29974797138889,2.7039735569089762,-28497.723536917696,18138.960682693025,5.373813117527386e7,1.2747708354253377e8
-0.0015700000803917646,0.42103057625298973,0.000549120668416639,60.75439531246567,2.5261049643840443,-13659.520399760224,12990.941063992981,-2.3610809114520365e8,8.164534959054184e7
-0.0015800000401213765,0.4204831425815646,0.0005284128665861128,67.191536193698,3.062015565091536,21490.372859211664,19619.236362241965,1.5067253186448944e8,1.4226310538375062e8
-0.0015900001162663102,0.42049836320846223,0.0004997146409774293,58.35767732518967,2.513066941105461,2960.7102759468394,14025.907738739214,-1.0331221136741477e8,8.303435397219561e7
-0.001600000075995922,0.4217973017745244,0.0005220472160202053,61.173145091660196,2.830569657822115,-8425.97682233283,16546.269123891405,2.8114647982032765e6,1.0364050218530159e8
-0.0016100001521408558,0.42301972197392024,0.0004958907137074668,58.12516716974755,2.613678497173993,-16596.95265836407,13265.188753428947,-1.0103461904282536e8,8.257979757466377e7
-0.0016200001118704677,0.4240004843324714,0.0005422464328499934,63.00406770063488,2.8300698893425134,-62543.78174745154,18056.897220103376,2.7794449610544585e7,1.1982564505135399e8
-0.0016300000716000795,0.42407878957182404,0.0005541422661724961,65.41188258735161,3.219993456911378,-36202.18372493197,21579.699202516782,3.036638695593943e8,1.7096435780798122e8
-0.0016400001477450132,0.42500486139269195,0.0005321688637491769,62.192971617070484,2.79673363333431,-29586.346672688625,20550.903265318637,6.4791033331622094e7,1.5880493056007105e8
-0.0016500001074746251,0.4250728481405822,0.000524375340436881,61.01901576357169,2.7177662930606914,-36624.4178650143,16206.8788715109,-4.982003232306667e7,1.1543036248954949e8
-0.001660000067204237,0.42621788892825135,0.0005233643152213074,61.27964856053889,2.6273857595183316,-24650.12271650969,14625.696075371994,-1.050281039204095e8,9.550746773260686e7
-0.0016700001433491707,0.4269076215357345,0.0005368733906660812,59.46194974647531,2.501160330639586,-20064.658295723682,14115.770125297167,-1.481811628713213e8,9.400261970497553e7
-0.0016800001030787826,0.4277979950805602,0.0004990978746394909,56.48718282688141,2.3915498856970654,-28246.900511767944,13087.791042989338,-6.17717871480093e7,8.676054331700055e7
-0.0016900000628083944,0.4284503086988989,0.0005240148053713698,62.537295460830165,3.0385290487542407,-62813.59424378899,20873.524220959334,1.965812784844332e8,1.6859145277660957e8
-0.0017000001389533281,0.4286512650657678,0.0005083008102380904,57.991277941422695,2.656594127380119,-6309.571890125395,14659.499804827205,1.977665124961818e7,8.15633260259553e7
-0.00171000009868294,0.42918739508878206,0.0005426107585765892,60.89154279817107,2.6131900825826464,-28680.931373846404,18201.247826987375,9.201352582949051e7,1.313944605659011e8
-0.0017200000584125519,0.4301582642575086,0.0004869557286843773,53.376048480101,2.2852892714755373,-7865.127952228409,12604.474101517962,-7.186232002267343e7,7.322151132794507e7
-0.0017300001345574856,0.43118081665973296,0.0005177892912792844,58.07785754168747,2.5756909357741966,-24676.725185865336,15186.80934110322,1.0771318345015965e7,8.876534685404186e7
-0.0017400000942870975,0.4306591280795401,0.0005046547724202177,55.59418644207067,2.3656031038812912,-31044.55276270929,12873.848336027053,-1.1936580007965083e8,7.299267766997734e7
-0.0017500000540167093,0.4313278686826816,0.000509896147450043,55.761857008891575,2.470501493320924,-20394.198839526638,15121.528470215244,1.7105587011372015e7,8.894470310734132e7
-0.001760000130161643,0.43249736368362207,0.0004877771312495594,53.678676773424044,2.2863646024971525,-31464.08163230509,13088.956181875526,-4.649539790006973e7,7.018885408282807e7
-0.001770000089891255,0.4329202165303577,0.0005164886766107331,58.53809332077941,2.4371212248703955,-4596.561708370162,13823.92894783479,-1.1833003159977026e8,8.586057787390551e7
-0.0017800000496208668,0.43373806297103873,0.0005151592148514361,57.664631448234324,2.4450852531827163,-4569.186796557127,14836.784985954522,-4.2138971148241825e7,1.0122454855398537e8
-0.0017900001257658005,0.43333648692735005,0.0004949513370865676,53.81153716258335,2.4612066182442485,-37371.727050870526,15178.557300273853,1.9867768531152874e8,8.762128460700636e7
-0.0018000000854954123,0.4343978338927845,0.0004965440906679356,54.421739559539304,2.56483029870121,-25728.10990994877,15330.223093908142,1.5721875628929487e8,1.0282145723851922e8
-0.0018100000452250242,0.43473828199724085,0.0005108132917009343,55.49214348194463,2.278062626834169,-26317.4419200659,13632.469013231732,-5.9862229346312724e7,9.057239441474108e7
-0.001820000121369958,0.43620240253809606,0.0005225944051860696,58.42570040752227,2.9039298383908565,-31261.69942635279,20298.739745529718,2.3056539260814565e8,1.887753310760133e8
-0.0018300000810995698,0.43559825102880134,0.0005147070278845408,58.31861296716843,2.8375384750226678,-6718.165512768652,22282.708948138054,3.512304536160013e8,2.0127854104581696e8
-0.0018400000408291817,0.43645848172294793,0.0005232597898978664,57.64641349279392,2.603308180888857,-33046.28962812498,17412.61039480061,1.8780973766957913e7,1.5565991749380141e8
-0.0018500001169741154,0.4376449393047369,0.0005160563596719283,55.167533282379424,2.4744739177588326,-11519.80336847074,11954.217672311192,-1.0751117590243399e8,7.47403692801363e7
-0.0018600000767037272,0.43769910458891537,0.0005196862184353903,55.56864227265945,2.401494756309171,-18442.521286107996,12552.381994669713,-9.466862930762501e7,7.293277204943016e7
-0.0018700000364333391,0.43803594798152334,0.0005029155297929071,54.93134946099457,2.3476297732558136,-17452.422928731947,13402.446872311262,-2.4719261644848038e7,9.848733691040534e7
-0.0018800001125782728,0.4395370807687286,0.0005050962656117267,55.639848175531476,2.617378998048139,-39900.43136309321,16537.738826838653,1.8037491664313155e8,1.0379396633458352e8
-0.0018900000723078847,0.4394345420478494,0.0005067110834397159,54.96859145253571,2.597103155979741,-27071.232541093384,15616.755146995005,5.8095625834183276e7,1.2040788652283515e8
-0.0019000001484528184,0.44009939346436294,0.0004685941007409127,52.50397486464678,2.409683326280846,-3100.919553228436,12356.636895320275,-9.151383204114357e6,7.133432332574898e7
-0.0019100001081824303,0.4406089570959448,0.0005026459982547153,56.4590351077558,2.6505267330154183,-30855.612650158557,14494.71088326366,6.435900400543214e7,8.599052853774844e7
-0.0019200000679120421,0.44130424173836946,0.0005070341659307195,54.6271489119233,2.493101954359026,-10724.372865130134,16310.393029200008,1.6823506828800347e8,1.0938224969001634e8
-0.0019300001440569758,0.44142731547445874,0.0004995567050232559,53.12799631078737,2.3806188733205307,-19838.091401504982,13154.389168933756,-4.56679438562602e6,8.835131379478268e7
-0.0019400001037865877,0.4420617736526183,0.0005146421479454282,54.3641004113687,2.388192462959153,-22113.702627202314,13865.56280150218,-3.760738559089902e7,9.622691977474663e7
-0.0019500000635161996,0.4433867006585642,0.0005158097964723363,57.81111208453334,2.631033858469704,-41547.15332621772,14077.31652101413,-1.188366551050352e6,8.590231291067079e7
-0.0019600000232458115,0.443554746156995,0.0004898332848260894,52.948638412096145,2.402192001334779,-5884.54213981316,15813.129916845734,1.0186027598428027e8,1.1014010859431297e8
-0.001970000099390745,0.4449689517154475,0.00048256561460732235,50.684732640442476,2.2808932037446428,7050.143709714177,12946.31633883787,-4.043774176698717e7,9.232012542109635e7
-0.001980000175535679,0.4444192891130806,0.00047386495797991366,48.37048698798505,2.07157498341808,-28046.079624956074,11441.929782563057,-3.2719653463838417e7,7.35491828438568e7
-0.001990000018849969,0.44508644983856355,0.00048484811085913867,49.45313259176564,2.1008569498105407,-3362.967895860112,11939.286292597213,-8.90384319329219e7,7.736539677095607e7
-0.0020000000949949026,0.44539573937564275,0.00047195755377773543,49.69491251091004,2.2333576652535267,-25463.12807157629,13218.425873576281,1.8499066348417252e7,7.682699751715508e7
-0.0020100001711398363,0.4462531561946962,0.00049605157946731,51.07541577703729,2.263861412771798,-33095.30801118909,14121.280561295185,1.6815567296990833e8,9.133399589684802e7
-0.0020200000144541264,0.4460260200500779,0.0004713968495464877,48.16437518566418,2.227068939827307,-15866.931166509132,12792.487322936184,1.2798165928441133e8,7.12095540589449e7
-0.00203000009059906,0.44614701591053746,0.00048644725941359633,52.69360867136969,2.390644621567821,-11028.111426022637,13941.195967857204,4.3712359849945195e7,9.118774923287128e7
-0.0020400001667439938,0.44843778421316527,0.00048112882584216494,49.96368637175135,2.239099788193059,-19360.059640782725,13575.22322513416,2.183200986720996e7,8.37798335840118e7
-0.002050000010058284,0.44948170216646394,0.0004673974119671046,47.24605748721942,2.0766907009761835,-4405.3038703781895,11983.283607006431,3.259831286317595e7,7.007744543119295e7
-0.0020600000862032175,0.44926511595016927,0.0004810337150437321,50.488051852602645,2.438402673948111,-6656.524089112875,14426.643127224936,9.459786597082464e7,1.0025403724641603e8
-0.002070000162348151,0.44940734480737593,0.0005113527939679252,54.54569691685021,2.4402292711496743,-16929.572636410325,13207.073994209439,-1.6656484590327993e7,8.641818156349063e7
-0.0020800000056624413,0.44956194627442164,0.0005103730732504415,55.92181893252062,2.3747331714943005,-21941.30020759033,13805.961447509517,-5.238739959213135e7,8.885871745756215e7
-0.002090000081807375,0.4498987801321491,0.00048049186169009877,48.871579577462676,2.1136390149496416,-7764.287592022217,12125.120637926335,1.74709874408277e7,8.376401674839307e7
-0.0021000001579523087,0.45012725587975,0.0004944317262523514,52.998257134551416,2.2427009566952227,-27319.307704257048,13753.339224922072,-8.038884847365708e6,8.511242868887977e7
-0.0021100000012665987,0.45101975496081287,0.0004766839487751005,51.31368325701254,2.281815853823368,-31359.824546041837,13507.23462407868,4.109285186063089e7,8.383215508722122e7
-0.0021200000774115324,0.4523560232396994,0.0004625738980667028,49.43433940744503,2.0855574871591536,-4385.037220647086,10511.173641009244,-1.0307053290169427e8,5.4289905345303915e7
-0.002130000153556466,0.45171943437246953,0.0004883563823785683,51.68633146075681,2.189085769256372,-10416.884503594243,12612.61178898032,-4.060826504651391e7,8.693401731265509e7
-0.002139999996870756,0.4516075185424415,0.0004734913292516091,48.17395961584968,2.0837232132321657,-8207.521150341487,12295.76081387021,-3.17642199332983e7,7.674895849786879e7
-0.00215000007301569,0.4521980225636216,0.00045285390960144887,48.42154163302236,2.1965299271267704,-34702.84526810693,13750.075422465505,9.13402001507799e7,8.692984481751329e7
-0.0021600001491606236,0.4529442997762526,0.0004783733381541766,48.168509770702784,1.9679533406482594,-17141.00195434402,11925.711889616607,-4.040462779497392e7,7.148581817344947e7
-0.0021699999924749136,0.45332994596648496,0.0004987017936122701,52.95895849571723,2.3006283425700693,-28211.16059053468,12516.179480980756,-1.439639875890917e7,7.450435724383464e7
-0.0021800000686198473,0.4536815611293132,0.000488852031945505,51.648481124386315,2.3993916091847103,-14121.038206336472,14736.490041693683,8.387009501901862e7,9.387797142991062e7
-0.002190000144764781,0.4550035335529246,0.00047298838843402456,49.17690877535697,2.120290989059958,-22237.799982006858,10872.136008794098,-4.355290666064856e7,5.660301650248563e7
-0.002199999988079071,0.45615696527279215,0.0004768273415474215,45.31271624983618,2.171011665616589,-23405.96775252179,11124.501165461781,1.063198034824994e8,6.2991603413771294e7
-0.0022100000642240047,0.4559451117235294,0.0005072676675438716,50.607953756180315,2.1288350002575425,-173.09722865954478,11228.47895627854,-9.687621313149065e7,6.519072119358155e7
-0.0022200001403689384,0.4567162693537248,0.000518166113180113,55.492081583975846,2.4671734507146663,-22073.909383104517,15669.948736930113,-9.25939430229438e6,1.1298400409831998e8
-0.0022299999836832285,0.4567211678010644,0.000465421301033878,45.69842392274769,2.0157662634733424,-17092.540754473306,9367.35992428073,-3.4043655788602084e7,4.799518412056012e7
-0.002240000059828162,0.45760789927383305,0.00046629046863288945,48.33572714498032,2.096213456457201,-27232.172395283465,12389.758927963172,-3.885274642816475e7,9.047189368772824e7
-0.002250000135973096,0.45802866959993843,0.0004807552012499217,48.63460861812457,2.136792602191084,-15113.505325494627,11434.018548257303,4.0183675091608423e6,6.3341870965188645e7
-0.002259999979287386,0.4581192690581665,0.00047154317860019046,47.426799718172965,2.0098817571788667,-23277.715978629338,11521.901559587228,3.1153347608102903e7,6.423092671763665e7
-0.0022700000554323196,0.4590030267552938,0.00047536496245790096,47.42519617051174,2.0141642039985683,-4284.97347675659,11373.047302204934,-4.476489549867975e7,6.240703609994312e7
-0.0022800001315772533,0.45943905068971796,0.0004587809216106429,45.175325351136614,1.9710708143817668,-11467.882892426964,10316.28215588867,-5.313572271112305e7,6.86966536695069e7
-0.002290000207722187,0.45926498724179693,0.0004922011109580426,49.5581104711341,2.2437783377339526,-29693.04101111011,12565.290624789823,2.7151269978308354e7,7.440708857329741e7
-0.002300000051036477,0.46020571490880685,0.00047021208202490305,46.954089259991164,1.9645054918453237,-420.47651852038496,10906.225659410959,-2.3736991262349445e7,6.7105958133738145e7
-0.002310000127181411,0.4612856873025885,0.0004694015742014587,48.33763034865293,2.2042850588690377,-31241.513231955763,12294.924329716216,1.9525043538231343e7,7.904086887507282e7
-0.0023200002033263445,0.46076321988212293,0.0004404327266351842,43.60862919128959,1.8566813979920627,-16889.263820174696,8991.858638484338,-7.67428837062623e7,4.4609360610367835e7
-0.0023300000466406345,0.4612724135011376,0.0004759186511000582,47.43037920650061,2.0388882113157925,6190.541170888365,10401.073507921976,-4.604810586861163e7,5.2003402858387016e7
-0.0023400001227855682,0.4616562129094964,0.00046716700642788307,46.588020253453436,2.001534443187202,-5632.71551841785,10216.80292518644,-8.644828853634274e7,5.4009757854426e7
-0.002350000198930502,0.46190956557914614,0.00045854899830242654,48.769564367417516,2.1114819077927867,-18888.777359222007,11182.099416023268,-7.23779897178521e7,7.276124620005013e7
-0.002360000042244792,0.46256719709857136,0.000457586046922066,48.746153243814454,2.0951265918558772,-6646.425961719402,10137.385801172888,-8.082839465757075e7,5.437791799928945e7
-0.0023700001183897257,0.46300808208732636,0.00043814617613994653,44.71389136916698,1.9542104246899674,-12199.728035304528,10546.124172082214,2.107235304312058e7,5.849059161757425e7
-0.0023800001945346594,0.46395087872073054,0.0004530110360104264,47.41204110070662,2.0344118230015535,-1725.1196419478426,10073.606272044111,-7.088282609263901e7,5.1630597802241266e7
-0.0023900000378489494,0.46594912264239974,0.0004396681843767567,47.978559515094155,2.1363602937741706,-23259.861431079553,12877.711861988842,1.261327389467476e7,8.448951660858876e7
-0.002400000113993883,0.46475996035692513,0.0004665078004393688,47.2614176065362,2.1704845500119414,-41566.45162156767,15510.992781443345,1.2280937093929234e8,1.375499684906806e8
-0.002410000190138817,0.46531467215708106,0.0004537277470395444,44.753003195774056,2.018704174752321,-15452.94826175484,9762.002466469705,3.746403459707154e6,6.514652326486939e7
-0.002420000033453107,0.46616227447389974,0.00044824923585314323,44.277857693129064,1.9625084734278546,-17222.175783506507,11213.697963749919,-1.799069215106734e7,7.28132103578245e7
-0.0024300001095980406,0.46620552034460705,0.0004540034538759597,44.04879960782795,2.195970486066612,-25962.685840760558,16448.713483433567,1.6243026903102097e8,1.7018333055957785e8
-0.0024400001857429743,0.46675851669712576,0.00046554110100042393,43.171797932421214,1.7780876851892113,-15741.703581295533,8531.702845473465,-7.51001041608311e7,4.526715859390508e7
-0.0024500000290572643,0.46771488507266623,0.0004508402718885316,43.15594934305725,1.7807708067903092,-9556.385212780995,8216.326252763936,-7.918135450628614e7,4.133371393063782e7
-0.002460000105202198,0.468032531046425,0.00043307691334821776,41.92372434261845,2.052535512909289,-1972.3988391220369,12519.74870909629,1.2771985217714505e8,7.788008378656779e7
-0.0024700001813471317,0.4688374767041532,0.0004600141521754485,46.080552028683066,1.9922371479058079,-8637.846906509209,10754.25350318768,-1.3179147868129414e7,5.244240698766373e7
-0.0024800000246614218,0.4684100467663084,0.0004488244160382209,43.415718140563285,2.153170069836246,-11596.178382472588,14958.13428217771,2.573228934731917e8,1.247562866513712e8
-0.0024900001008063555,0.4695001178025268,0.0004465019305875471,43.324257941789874,1.9616337284313041,-11295.997034802987,11595.774215287505,8.193989568060191e7,7.570796866158964e7
-0.002500000176951289,0.4691100705694407,0.0004491047028517207,42.49260490231058,1.7759298413174291,930.8484602235263,10217.762281008472,3.610148463538827e6,6.397546383496439e7
-0.0025100000202655792,0.469715946410317,0.000466440633858664,42.045534734079894,1.7643127622341779,-13638.517455575991,7902.276443593556,-6.379434348975394e7,4.1085572608805336e7
-0.002520000096410513,0.4699246947579668,0.0004772457632184208,46.994696611403384,2.136154105091194,-26797.01513645675,11503.922237520432,4.901683051956598e7,6.575191768397856e7
-0.0025300001725554466,0.4697025988390378,0.00042763713559977644,40.49778172989543,1.835652743274012,-1125.853922457574,9110.361278958451,1.3119469390279513e7,4.8569210075354286e7
-0.0025400000158697367,0.4708094801303523,0.0004521629655540283,42.953844904077876,1.854844220856156,-26038.354314549688,8752.978830453632,-7.63131002828835e7,5.0621642174614884e7
-0.0025500000920146704,0.47226591610585456,0.0004559104284084975,45.554183718566954,2.127068534075378,-37644.045594245625,12253.628935883922,6.0750126686212055e7,8.12460273896986e7
-0.002560000168159604,0.47159284581849353,0.00042765199780344515,43.185432436371485,1.9857892969023452,-17349.070462967327,9984.099392739246,1.6919955699756138e7,4.94212286596713e7
-0.002570000011473894,0.47188604891471914,0.0004507104279601478,43.313848309054315,1.9645445850978787,-23466.421673432444,9624.244255745618,1.4847144929428192e7,5.1122938627818175e7
-0.002580000087618828,0.47254457141229067,0.00044944489692696793,44.98896739363473,2.0209633907813314,-5941.087778586109,11671.339849841928,5.0252761706418745e7,7.710539645735295e7
-0.0025900001637637615,0.47358559155502006,0.00045114701323013747,43.75277215696723,2.224718464372268,-3802.401667416092,12597.725531319978,1.3261677319010587e8,9.189906674150175e7
-0.0026000000070780516,0.4733603143993823,0.00045243233375249527,43.766218206875344,1.9968924008901852,-4210.929808105134,11723.195064256995,8.353019038857837e7,7.538955512224206e7
-0.0026100000832229853,0.47361667959485204,0.0004512365487998971,46.789591566530156,2.123931228304162,-22536.07364408718,12670.595806995594,8.920496152356032e7,8.094727783266091e7
-0.002620000159367919,0.47480256299764734,0.00045600206825319287,44.425603567561005,1.8958347897959666,-4867.219266631451,9132.211236305064,-5.820226494905058e7,4.381383195723429e7
-0.002630000002682209,0.4744882298120647,0.0004437519360023991,43.7382667202201,1.8963183917739304,-1434.4011588454964,9243.282895669405,-2.4731818448065784e7,4.889367921627489e7
-0.0026400000788271427,0.4744562961706251,0.00045837131619091363,44.70159612215211,2.1599012638082855,-22933.902135183573,14888.394906812633,9.383371952568159e7,1.326510640764965e8
-0.0026500001549720764,0.4751593905852642,0.0004720012886686113,43.87183468851724,1.902541043364561,-16833.501553534952,8900.743151220371,-7.442618764987691e7,5.08620796718414e7
-0.0026599999982863665,0.4757944920292357,0.00045468137428443593,43.22383230545353,1.9447990752388808,-16134.912925800889,9303.352975171212,-6.1468672024718575e7,5.1292742865698956e7
-0.0026700000744313,0.4757696177798207,0.00045335385965769527,45.406379948077806,1.925008804578002,9.901728122733587,9611.635307773124,-4.103578337522401e7,5.066077333712979e7
-0.002680000150576234,0.4769919759928307,0.0004355646400120624,40.633252295167345,1.8913057315987916,-1965.8610790607108,10897.382230037863,8.295090431753552e7,7.603737354242845e7
-0.002689999993890524,0.4774884817386046,0.0004513491837413236,44.7376670409023,1.9465914660493253,-7795.6039768877135,9788.458001709081,-1.370051800018986e7,4.9552780912770785e7
-0.0027000000700354576,0.47873945135675605,0.0004309238030488288,40.08508021056085,1.8244486654894412,-10522.81688756074,9068.772687004668,2.5097902756024234e7,5.248250657841133e7
-0.0027100001461803913,0.4777294616513245,0.0004294548783445483,38.73956039322942,1.6253716320808482,-6286.092481715094,7058.216233305241,-6.763961283340222e7,3.2668845383779377e7
-0.0027199999894946814,0.4789478658408625,0.00042776573280538704,40.65529473736517,1.7853931421831435,-19754.34005163337,9838.740593717055,4.0727440195402525e7,5.965449111920785e7
-0.002730000065639615,0.4784370677495317,0.00039735571880415504,38.04346015960114,1.670718921668274,-13896.65953684632,8586.746758570294,4.741620217530763e7,4.89777893039079e7
-0.0027400001417845488,0.47911974879249464,0.00043212570189135325,38.809703408556196,1.749506899143724,-5243.44596847819,8626.963512847578,-993561.9552038545,4.973275923623108e7
-0.002749999985098839,0.4798642679604236,0.00042240141819586323,41.27493955736881,1.8487526246829096,-8091.279894150339,8585.95475184388,-9.841096024497561e6,4.7941761137440234e7
-0.0027600000612437725,0.48074102216839676,0.0004430914499594757,40.67246456215362,1.8877614066512447,494.33852729091103,9345.829360912467,1.985610765193319e7,5.368185520241218e7
-0.002770000137388706,0.48039379413437566,0.000439635062549205,41.11247387929654,1.7886341379993753,-18944.823035237285,8324.027336185043,-2.479356864968075e7,4.644909629641349e7
-0.0027799999807029963,0.48108350609679473,0.00044669635453551077,45.29550641824257,2.130146540438598,-27861.05109251454,10837.688557341571,6.752703430804932e7,6.1029638428038366e7
-0.00279000005684793,0.4813405465754913,0.0004166648181503901,37.317232671699415,1.7382833152227333,-19114.690334390005,8982.756768702042,3.412163431070363e7,6.065276643949233e7
-0.0028000001329928637,0.4814726588251069,0.0004080855093483518,37.90105260254994,1.6228671839173165,-4797.908453667084,7289.834633023716,-4.641730894669034e7,3.580926910291841e7
-0.0028099999763071537,0.48150494561489904,0.0004248289445127737,40.28532664520997,1.7995960585888588,-4736.589009119004,9005.518836967522,-1.0668184465596206e7,5.20995907063765e7
-0.0028200000524520874,0.48270919074464474,0.000443870212228782,39.8375395018358,1.879402325080768,7692.142736622527,9430.186060546046,4.8159359340157814e7,4.960993985143315e7
-0.002830000128597021,0.4830667298826156,0.000437601964424559,43.587403628221196,1.9378001430565537,-5346.126829177723,9072.010300339729,-5.983745852274315e7,4.8642175056698695e7
-0.002840000204741955,0.4838125579773623,0.00043591416140962755,41.83149819300915,1.7376011632599422,-6154.159881607583,8148.284164059162,-7.31576552339057e7,4.427121967523198e7
-0.002850000048056245,0.4841033204887644,0.00043325155624391584,40.54381262193092,1.8467799118614272,-15855.329135608117,9952.131817712669,5.706498952255629e7,5.7472422816063054e7
-0.0028600001242011786,0.48449030466971454,0.0004357259186782711,41.121969868237876,2.0517840330578303,-33143.374211777045,12737.901442516924,1.885387509001596e8,9.658782684297119e7
-0.0028700002003461123,0.48518008520663714,0.0004174837636549611,39.41622942283958,1.7335282747032454,-18667.98914517021,8407.868514091824,-2.9512606195758734e7,4.780433325560196e7
-0.0028800000436604023,0.48499132606011697,0.000427669277763896,43.178640342714175,1.9338644703699142,-10047.84787057773,9934.840453815614,2.7824180174000617e7,4.922922943052899e7
-0.002890000119805336,0.48632112500473157,0.00043859064161359075,41.69267116079666,1.855902039844895,-1108.1971865667608,9284.03279092943,-1.8316462471111384e6,5.540973256477868e7
-0.0029000001959502697,0.4863418457908556,0.0004286462981701603,40.585357267275064,1.8875582099985817,-15215.943717677383,9577.824935322957,3.384774228377083e7,5.173983707407065e7
-0.0029100000392645597,0.4868344898362702,0.00041862028460141137,39.94649265114813,1.7314271256336284,-30918.320825584793,8764.919506519755,-1.5455122774166638e7,4.629452314134951e7
-0.0029200001154094934,0.4866096278486366,0.0004224760996062979,39.5891829153689,1.746512383911632,3789.915212156284,10224.292621771401,5.1076664775460616e7,5.8995792753691174e7
-0.002930000191554427,0.4873232776132063,0.00040637706507541286,38.051446218128916,1.6700256644888871,-16128.220590549081,9308.802471351215,1.6053000699870491e7,6.120592451384125e7
-0.002940000034868717,0.4885304578046489,0.00042701353560581015,40.182127428034754,1.781544612847851,-7376.68942782816,9577.437752283455,3.75467324612066e7,5.2801768893487565e7
-0.002950000111013651,0.4881866032691905,0.000433946917579704,40.29465665567589,1.719546389337114,-19734.05459385738,8221.773682957895,-4.011182307988022e7,3.998242500652773e7
-0.0029600001871585846,0.4884514011949941,0.0004278320539461712,37.920071205374434,1.6023504501963786,3854.5867110225718,6844.670576413839,-6.763254987940145e7,3.2395773264098845e7
-0.0029700000304728746,0.48886912968655816,0.00041396959636119706,36.98361372066776,1.4719673080966003,-12808.757838267058,6561.900026729516,-7.19391773583583e7,3.381619084713587e7
-0.0029800001066178083,0.48913226643009694,0.00043278727601623576,38.911306428435395,2.0055468231843308,-6844.284585211676,14198.546929252378,2.3804457500788045e8,1.3707711520913744e8
-0.002990000182762742,0.48939028280755154,0.00039972625698592043,36.68367806039131,1.556258633385529,-12366.355734821804,6797.601914746351,-2.795559138089677e7,3.2717717737033866e7
-0.003000000026077032,0.49007423341914547,0.0004095086985417383,38.031670055984684,1.582760073216414,-17474.10868460385,6996.680192861342,-5.567097126667347e7,3.470856194332039e7
-0.003010000102221966,0.4908313459607598,0.00044402017592780937,40.732187025909624,1.666459890653032,-1.1898040616209746,7929.1567733712245,-6.259273075843666e7,4.084057680890813e7
-0.0030200001783668995,0.4906543781123182,0.00041894626384242166,38.73997664642459,1.6828867622261525,-5231.057558233737,7642.954707657223,-3.0669914572891336e7,3.8818543180140376e7
-0.0030300000216811895,0.4910616273896885,0.00041512942560581527,37.92202823893216,1.558204708953625,-2705.382603222366,7167.176571108067,-8.096432580947092e7,3.507180602385126e7
-0.0030400000978261232,0.4909724375382648,0.00041776821879799573,39.08496891978491,1.644269634746559,-21.188574794718292,7511.166656379906,-6.885056297131266e7,3.641534958876908e7
-0.003050000173971057,0.49175627541024003,0.0003972438001384111,37.005854881632885,1.786434576034902,-21657.251462096443,11247.408445937619,1.2124049254224929e8,9.329703294700474e7
-0.003060000017285347,0.4918445819985354,0.00042670641979473744,36.477937916901816,1.6075845096779242,-23750.558460841417,7496.070412152053,-2.5823880993649602e7,3.578929084716173e7
-0.0030700000934302807,0.4934225142200303,0.00039898646791776973,35.82584204797537,1.7251302995753979,-13854.528288987509,9019.620360003692,6.823380337583752e7,5.733688238671624e7
-0.0030800001695752144,0.493727961118886,0.00039898834640483073,38.64612492251659,1.7782764230748935,-17823.872624382013,10213.175690905791,8.50584753122498e7,7.834031851586272e7
-0.0030900000128895044,0.49400980047078336,0.00041603527544359804,37.65622699905064,1.7762106802911926,5176.2321488881025,8909.570795843241,5.9334041599641114e7,4.702344891203854e7
-0.003100000089034438,0.49382764147123087,0.0004246618929490012,37.46812565893051,1.5479022770768645,-10711.46780522854,7288.296286536715,-3.83298175957637e7,3.7726020406306416e7
-0.003110000165179372,0.49442408195571624,0.00042411769169298707,40.37561766251165,1.8942553830271849,-10353.226095757622,10095.683296937164,4.812779680197991e7,6.072819975730172e7
-0.003120000008493662,0.49479731637309304,0.00040845013017811984,36.30004831525426,1.5693746059272946,-17566.774790382,8194.052557758954,-7.107074010966199e6,4.597759568118593e7
-0.0031300000846385956,0.4945051652090333,0.0003934995668339957,35.782624001792364,1.4682055832699008,-153.3281395400774,6429.150390149019,-5.7662664546632834e7,2.654672239459118e7
-0.0031400001607835293,0.49445459334360203,0.0004398680887055843,40.68246457494806,1.9436525862025396,-20036.294389917708,11067.61453411071,1.3747017229865032e8,7.215469947645324e7
-0.0031500000040978193,0.49624483499280175,0.0004348956027599702,38.19301286674432,1.6366273914975529,-10493.29206371765,8079.762011607265,-2.1008770354324095e6,3.903941599682834e7
-0.003160000080242753,0.49604347223078366,0.00043056054097870923,37.89448191098723,1.5951223403982457,-15226.005977529565,7499.940781489955,-2.1394457663042016e7,3.4516616919800326e7
-0.0031700001563876867,0.4961291307764768,0.00042061539015039886,39.265118180237025,1.6883524222662587,-19956.235769501392,8391.023567656044,-8.317546792968923e6,4.261500073570811e7
-0.0031799999997019768,0.4965941317374236,0.00040342134420917646,36.37899820654242,1.7089839220229244,-5505.590321535864,10428.831312258242,1.0552348323901816e8,7.87902873422701e7
-0.0031900000758469105,0.4966676016707206,0.00041366551838132324,37.65331237737962,1.6795433369467874,-3774.958922391238,9016.307520021903,2.044985883391593e7,5.635373454895441e7
-0.003200000151991844,0.49778431727390854,0.00040992728718948685,39.232401026891225,1.768331648739447,-2167.401166201311,7745.82114675372,1.6878478663302384e7,3.838354078311941e7
-0.0032099999953061342,0.49761936550645625,0.0004316607198078202,39.29856011044481,1.8136068800269243,-20185.2250464938,9806.926831892713,5.9880845445607744e7,6.182000359461119e7
-0.003220000071451068,0.4978954499918618,0.00042266535006114757,37.76132122082535,1.7809658560078026,4487.567358490514,9983.028343251659,4.518682620723431e7,6.5273726128163196e7
-0.0032300001475960016,0.49860300537801233,0.0004067436014978644,36.58524211770024,1.4854375577360595,-8511.259706674358,6552.665593986816,-7.923349873194347e7,2.970202561250012e7
-0.0032399999909102917,0.4988636451138591,0.0004036136322835048,37.81657957872712,1.7437844335485184,-15568.01359854881,7385.880434673597,8.361848864035091e6,3.3769126614690356e7
-0.0032500000670552254,0.4990154671885248,0.00040981941393424616,37.603650975170254,1.6501585143476336,-19865.47822061067,8051.417347598195,4.8522291328897895e6,4.2656951759322755e7
-0.003260000143200159,0.4999474500065844,0.0003942872464544674,35.24228654344928,1.50629317134412,-20547.523096689212,6338.035546083489,-5.890847625336362e7,2.8667046956556685e7
-0.003269999986514449,0.499301956517942,0.0004155755851376234,37.5889970841023,1.4972608390062307,8186.865696364461,7917.850265780862,-5.4350228456728265e7,4.2029515417206906e7
-0.003280000062659383,0.5005622616352048,0.0004118688689908671,36.40517915608428,1.570005422716683,-10644.232271924913,7540.258011874306,-3.6830669185716756e7,3.666871543898172e7
-0.0032900001388043165,0.5007492931776797,0.0004121648259020778,33.89404074250006,1.4802646484662074,3721.936255345101,6044.4804724893975,-3.432285895182138e7,2.854205754795745e7
-0.0032999999821186066,0.5016868991935917,0.00039216634269551964,33.31647362054494,1.601046458117177,-11828.457370511322,8291.78660743854,4.400013963801525e7,6.002672021969504e7
-0.0033100000582635403,0.5015131954079843,0.0003973883345569354,35.36614507825491,1.4377214561275358,-7813.862966012067,6299.542528802685,-6.025607484630519e7,3.2079839562916588e7
-0.003320000134408474,0.5018633786290593,0.00038996519031246895,33.83545215866594,1.5343280990230463,-4489.339207244345,7796.898898497902,2.5482985632877413e7,4.426759137773718e7
-0.003329999977722764,0.5023996207712916,0.0004418497039076573,39.100675879814666,1.7380691959721264,-2964.029987050859,7908.220678868914,-5.880007607895809e6,4.153400902932131e7
-0.0033400000538676977,0.5029265042585612,0.0003923797981460927,34.99794589066374,1.5574835402634126,-16343.746843483637,8878.690233880468,2.539765546216399e7,5.86056794272879e7
-0.0033500001300126314,0.503112399717007,0.0004026567708843888,34.535199443700826,1.6317518619874607,-31259.985765691265,8640.59652412869,6.6664182298920244e7,5.122244743321565e7
-0.003360000206157565,0.5038804989982164,0.00039477067486912626,36.41555208476549,1.5422577425626496,2442.270955366504,7168.435994688694,-4.699529372712459e7,3.660359483286242e7
-0.003370000049471855,0.503667438982142,0.0004102821493260446,34.11033371473265,1.46174044579926,-7150.88899032339,7530.792928023938,-3.708519530899494e7,4.490897330860355e7
-0.003380000125616789,0.5034962699055614,0.0004156323223299509,36.40335757084988,1.7038677876393917,-10361.160755617373,12533.046944165606,1.2223559414120646e8,1.0646823676268859e8
-0.0033900002017617226,0.5045211171726696,0.00041611024487377905,35.902853666831135,1.536708653170829,5160.060819374595,8797.39238676244,1.7779666425099578e7,5.5527859901347466e7
-0.0034000000450760126,0.5046629154300317,0.00039732849736765185,32.62889320346031,1.434629549333699,3063.868274082014,6292.06506828412,291818.6673686453,3.2431017884277306e7
-0.0034100001212209463,0.5050377331282944,0.00039419482872836317,35.46912080507819,1.5890173514992474,-4710.859519715023,8140.339766910286,2.3820697521284997e7,3.954615011798207e7
-0.00342000019736588,0.5053991739290068,0.00039183429433088744,35.12466594673562,1.570094827737692,3863.8934811244576,7574.8039438560245,8.030547950228093e6,4.652229541914899e7
-0.00343000004068017,0.5063259473980579,0.00040389537462834547,33.26567147476496,1.4627005713122634,-12452.449882228291,7927.69409829002,2.604875877003809e7,4.643838266626245e7
-0.0034400001168251038,0.5064728310915525,0.0004096315121960429,35.35202675893755,1.4671504290185162,3425.947963724057,6396.204393708908,-3.9288735348745055e7,3.1922774278541423e7
-0.0034500001929700375,0.5064312266504858,0.0004142130676927646,35.61333949946991,1.5516710717980122,618.3914041287661,7618.076865964203,-2.422570138524973e7,4.1382335531553276e7
-0.0034600000362843275,0.5062349028410099,0.00038652261264320953,35.30909819990248,1.6871589117198529,-29900.69427060695,9561.857742500799,8.041514905709614e7,5.256225039449192e7
-0.003470000112429261,0.5068989547435485,0.00038246423421916604,32.828813699764716,1.3990866689745118,-6325.352407745371,6275.811922214956,-3.126954535202883e7,3.528240073569136e7
-0.003480000188574195,0.507692468116933,0.0004063524719597011,34.11806172795234,1.5120923838933218,-2637.706500511,7099.624426112613,5.763594886870508e6,3.2012618134335194e7
-0.003490000031888485,0.5075237549889425,0.0004049503203153217,34.03423645241981,1.4598972623001292,-8194.674365109819,6905.360033381053,-7.290405724366043e6,3.245243269508155e7
-0.0035000001080334187,0.5080026755172293,0.00039390217207542597,35.21102744853786,1.4745987023413516,-15534.451905987522,8876.173754942607,-1.6594221906368239e7,6.313362493836054e7
-0.0035100001841783524,0.5080691488628217,0.0004011261464775915,35.009208298100226,1.526599023489465,-5600.931469180151,8165.614714563432,1.3488349508609474e7,5.6014163591229364e7
-0.0035200000274926424,0.5086634035119496,0.0003979593665288196,33.2817359410189,1.5095594345782484,-9088.011226615616,6647.448611615846,8.149998104466888e6,3.3343229553570133e7
-0.003530000103637576,0.5094495049715624,0.0003813059100656221,32.439669260303724,1.4103761830255475,-2312.263479727357,5484.855924880812,-3.594626604610229e7,2.3570002662313595e7
-0.00354000017978251,0.5101532708170998,0.0003950138625526895,33.92032424624152,1.4396172239272058,-6002.140053819268,6519.016418281442,-1.3416353516775351e7,2.8652778699225273e7
-0.0035500000230968,0.5099846620481112,0.00038650300535327767,33.1139657980465,1.4461419241013762,-6128.408510958203,6316.47040511207,-2.9429770321213942e7,3.077215761514585e7
-0.0035600000992417336,0.5101315341609297,0.00039718274738718474,34.32174787924705,1.5162350322078382,-5954.7654132000935,6611.738388282945,-2.4697957918170826e6,2.9438636186423697e7
-0.0035700001753866673,0.5103399466136179,0.0004015239375283276,35.923549989970624,1.4338610935139409,-12471.323856248704,5952.624260168842,-7.3077014818645e7,2.8734112863358494e7
-0.0035800000187009573,0.5108779571429186,0.0003716545503475467,30.38665133859969,1.3588108324761234,-12417.990468997223,5472.29997290034,-1.7127921439965174e7,2.4470983447336417e7
-0.003590000094845891,0.5112792468987755,0.00040193270697063007,35.3123218394569,1.5261168727912215,-7148.8115699872715,7055.274962988808,-1.8729751981657308e7,3.467427917720511e7
-0.0036000001709908247,0.5122005290076486,0.00039552999106333533,32.0172081074889,1.3583369999910062,-5991.813050575369,6235.33344726143,-1.3047317813747125e7,2.9640806012713294e7
-0.0036100000143051147,0.5128004157395335,0.00036896574421058564,30.762056455694935,1.5233629440268066,-12036.769814149551,7864.616490686147,6.953181539366901e7,4.28724753301162e7
-0.0036200000904500484,0.5123977911125112,0.00039608415487190257,33.703763263677544,1.5898296352299566,5349.378772541618,6528.68896889783,2.0014076448080543e7,3.04456388816278e7
-0.003630000166594982,0.5131096582629834,0.00041589314141116335,35.4939837328397,1.6499224175717362,-5545.221705701833,7361.561159004298,3.3272582168589395e7,3.676855392436808e7
-0.003640000009909272,0.5132320552997116,0.00040877161709862545,33.9560127975693,1.432295888408094,-6028.164241695932,5590.652249066753,-6.517541538640376e7,2.8657506098931577e7
-0.003650000086054206,0.512880316524097,0.00039043808402418654,32.865263426923356,1.4415879498681985,-9387.201586437423,6391.895548320381,-1.687322876999587e7,2.955553643658115e7
-0.0036600001621991396,0.5129996580838051,0.00039553397770638536,32.841727289892646,1.4609826949961122,-9256.20269098705,6866.349035871104,1.6533969850073483e7,3.596555817460216e7
-0.0036700000055134296,0.5138015565349778,0.0003955595615436345,34.81931377133366,1.6263132922645738,-7809.579693578564,7405.718760582864,3.338388231821836e7,3.962463074960553e7
-0.0036800000816583633,0.5137249588331906,0.00037696255696473594,32.22664444353434,1.394558892998511,-1526.1546615164605,5785.122924469879,-3.0275747767979026e7,2.8847335052385695e7
-0.003690000157803297,0.5144521105916938,0.0003772986809110396,32.608861594660716,1.404831702658824,-2444.965578327659,6197.703321186333,-1.7991846392212465e7,3.06273354859475e7
-0.003700000001117587,0.5153939291957358,0.0003989230193645717,36.47112273892427,1.4646904312155342,-5323.38995454346,6540.006111437219,-6.82788013989885e7,2.7952884411143538e7
-0.003710000077262521,0.5154327238732949,0.0003947715600724382,32.674451338348156,1.5013921056092336,-474.56371625497803,6877.300679746687,1.7237049485834695e7,3.482774823423893e7
-0.0037200001534074545,0.5163849947754352,0.0003647642623205912,31.51547170926163,1.4023095388913203,-18063.809316035396,7263.805277149952,3.2310678399000872e7,4.587388956407883e7
-0.0037299999967217445,0.515982982759102,0.00037837683943242216,32.845372687945016,1.5240948789383924,-7780.690402449644,7898.738136862171,3.203259440664968e7,5.0106073698888764e7
-0.0037400000728666782,0.5156146072613774,0.00039965415782590463,31.9970313559024,1.4739978891233456,-13114.662982655826,6991.229986760943,3.558023388752979e7,3.373593296548515e7
-0.003750000149011612,0.5167516038605827,0.00039468177999221266,33.115733047898814,1.496486845302982,-8559.828849317095,7288.06799308938,4.986901171555378e7,4.202914563781833e7
-0.003759999992325902,0.5172934043018904,0.00039413536818587165,35.3016917947413,1.539552650579752,-18244.52904086325,6666.5496491897065,-2.963370978679615e7,2.9325438354728285e7
-0.0037700000684708357,0.5168916204393026,0.0003786118870779544,31.64151525919191,1.4850562161553353,5444.922813712414,7742.687695647976,4.756888390457274e7,4.331059818735554e7
-0.0037800001446157694,0.5177093834171246,0.0003804498646170666,31.74501382494156,1.3410725267119252,-3528.075777240183,6014.748164380407,-2.3655908526358087e7,3.1861447700246383e7
-0.0037899999879300594,0.5178317123164888,0.00041005322269129386,35.30700257360191,1.629703477498378,-6268.180646452954,7948.310648367173,3.9172697715794486e6,4.190241149351472e7
-0.003800000064074993,0.5188102830982243,0.00037256382632575247,30.524737783075285,1.3116921886465895,-8587.793667495956,5545.902934074163,-3.3252690978118363e6,2.2970140025949504e7
-0.003810000140219927,0.5192308864106308,0.0004041737464835099,35.52344709122425,1.4252492618392385,-8240.178042902113,6237.756403363837,-7.93206760340889e7,2.8588864117036756e7
-0.003819999983534217,0.5191756393082032,0.0003854581363050843,33.21226524800476,1.4433020727681891,-5868.832977341605,6374.938631087414,7.611600030162813e6,2.7367155629188027e7
-0.0038300000596791506,0.5194143752839591,0.00038441108925550384,31.749246093508447,1.3866343521181965,-5478.166356574465,6603.748149013728,2.0272556285153005e7,3.58143879648129e7
-0.0038400001358240843,0.5200487348565657,0.0003904933538364383,32.87819133998884,1.471047734832378,-6148.69909698492,6790.0863849558145,1.6760483194132214e6,3.512037003476253e7
-0.0038499999791383743,0.5202124086857075,0.00038237224726504987,33.43461694821785,1.410950923088821,1335.1379468904327,5866.132892381871,-3.795198354402974e7,2.9962678087531213e7
-0.003860000055283308,0.5200007827331429,0.0004060369425171932,34.732569299068736,1.4518660361551485,-12300.185724284134,6576.024012490864,-4.811009636361613e7,3.5031932632862784e7
-0.0038700001314282417,0.5203855987725837,0.0004074177849751147,32.78666530771339,1.5749657474608907,-11915.419903993876,8028.843623465741,8.268458462681027e7,4.692415693210191e7
-0.0038799999747425318,0.5206739558666886,0.0003710516845348901,31.790816037318578,1.3594428851230382,-10287.691089938626,5676.336693656391,-3.0904993397288222e7,2.5947404572630607e7
-0.0038900000508874655,0.5212620104808011,0.0003731508314524356,31.51387038096235,1.3186913223802368,-7252.524737289854,5422.077063350383,-2.9917947129663043e7,2.280329016975944e7
-0.003900000127032399,0.5218327364696889,0.0003789422805770898,31.026412273263443,1.375854771331092,7295.542646414725,6026.507330494604,1.2520049630584044e7,2.5783794422466643e7
-0.003909999970346689,0.5211843753735593,0.00038972708882709794,31.087092499096485,1.306244334405441,-9446.479916056951,5019.099739867658,-3.591927269657616e7,1.9507541435995694e7
-0.003920000046491623,0.5223260390060023,0.0003691597000436142,29.953004390748685,1.303201312212937,2798.8876619490784,5573.560229286395,-2.0869547766876593e7,2.7256845162118528e7
-0.003930000122636557,0.5232662871070206,0.00036369536689001726,29.607370954576922,1.3426609406489696,-3038.176462543709,6272.874613110354,1.1959243167175227e6,3.211420271996582e7
-0.00394000019878149,0.5231851438297017,0.0003830322898834003,32.90928075448554,1.4729740538258713,-10969.689694158484,6191.35253838415,-8.61957427732094e6,2.629320908729488e7
-0.003950000274926424,0.5234355661564623,0.0003504560762035611,28.744367440681398,1.2873344689798623,-308.536644003182,5247.131570851948,-9.838232051050622e6,2.5973561267667916e7
-0.00395999988541007,0.5233030231033917,0.0003741699176471332,29.135830357694477,1.29455907400198,-5238.7548733246995,6725.867208621872,1.2656867663324142e7,4.198497309430076e7
-0.003969999961555004,0.5232891944219591,0.0003819685671532073,30.665862468805127,1.3912888104938919,-5519.517821463913,6707.625764518651,1.8884737074556008e7,3.0972965332672823e7
-0.003980000037699938,0.5241946137381601,0.0003810713330230002,32.76881856870297,1.529138395981887,648.4450581904391,6919.462930924427,3.827923897218247e7,3.2664729795197055e7
-0.0039900001138448715,0.5241030609778246,0.00038602416298525935,31.67020421104781,1.334042059762776,-19283.957396476588,5525.842144861957,-8.257904995135061e6,2.4803543718368065e7
-0.004000000189989805,0.5249940540951502,0.00038087313659738764,31.198471532793786,1.6287969158013076,-13327.20694145566,11067.01369369044,1.7194548355872703e8,8.64640903702962e7
-0.004010000266134739,0.5249074834505445,0.00038148264654802393,29.141951139433566,1.2619353667568476,-3948.4202811279038,4770.1059602338055,-2.199667602328717e7,2.202583727603075e7
-0.004019999876618385,0.5251202153872582,0.0003689128033322567,32.49475547740367,1.4249529242318568,-8574.957640023136,6189.348065908052,-558171.7117119784,2.716630655937807e7
-0.004029999952763319,0.5256140886921785,0.00036771319710903844,28.816240568486702,1.2667354263026218,3842.5683436709423,5064.973816501257,-1.2752976087128598e7,2.080529265129236e7
-0.004040000028908253,0.5261453923375812,0.00037108925192897384,31.10470606727466,1.4483009063918093,-12647.667387551499,6948.164946691324,2.7288179902788322e7,3.68629784597567e7
-0.004050000105053186,0.5261189682970581,0.0003790122403963874,31.857592214453376,1.4321322586992415,-16223.501792915155,6460.174970137634,8.407462864783214e6,3.2008227938811522e7
-0.00406000018119812,0.5265625921926111,0.0003648074743811908,29.854146312852144,1.3060500617474913,-2755.8103895464023,5821.217042359884,2.693389386945376e7,2.6230915620943934e7
-0.004070000257343054,0.5267105869461957,0.00036023987897832236,29.489993395253304,1.24258344404544,-6122.9254622595745,4861.991887552299,-1.9438631581905328e7,2.0084969974360872e7
-0.0040799998678267,0.5273417267540063,0.0003904119430383839,31.04915888231686,1.4300795612857926,-6126.834820302711,8021.938961479244,6.515694005232664e7,5.63663771083509e7
-0.004089999943971634,0.5272100968047744,0.00036878840262971065,30.372890508882286,1.3393120579602367,-4350.084144746623,5324.159332729851,-2.606448386107373e7,2.6816126255925953e7
-0.004100000020116568,0.5278312683294353,0.00035864679886625343,29.18593114475441,1.2705175283840686,1428.3606351601743,5443.743222715649,-1.9737402517927136e7,2.4582381851391222e7
-0.004110000096261501,0.5282571864501515,0.0003901111316406953,32.25547939129847,1.362460653907194,-10356.124606736037,5690.951498458993,-4.1357438923339166e7,2.6943676229971033e7
-0.004120000172406435,0.5286933397302055,0.00037877963095450087,30.161094827737884,1.2690713820963269,-6934.984241368801,5268.048952074925,-3.758202719884357e7,2.4261011855436545e7
-0.004130000248551369,0.528277184593695,0.00035338247917179937,28.99218382010866,1.2371963883515174,-1906.1287272046548,4935.052436525609,-2.917982461156011e7,2.302326803794214e7
-0.004139999859035015,0.5286937996954366,0.00036095808955418263,30.851193170761324,1.376591276123874,1805.0052943397502,6009.560236478138,-4.167567616082982e6,3.416717999564534e7
-0.004149999935179949,0.5295373376465287,0.00038986373419179287,29.617074755464685,1.3073866728312769,694.2173182701955,5671.469497675796,1.0295923260977527e7,2.990827660031948e7
-0.0041600000113248825,0.5297404556553811,0.00036757828837511526,29.35737499613054,1.2265571323912288,-738.3698310509968,5017.236567314307,-2.6216428974120595e7,2.4356003944376566e7
-0.004170000087469816,0.5300694879966904,0.00038758154548406543,31.098424399953178,1.3140809897235877,-14294.440308370855,5063.72564070495,-2.5471259592386376e7,2.3490760910217457e7
-0.00418000016361475,0.5305691687340149,0.00037306434479494985,31.124028506281604,1.4549236204388158,-6119.994400882034,6727.233765540904,3.273293972503914e7,3.367250102298957e7
-0.004190000239759684,0.5305311629544595,0.0003638203569118267,29.704437675355624,1.3216233572463034,-20958.340763147346,6447.952735450387,2.550370944502389e7,3.66009843355938e7
-0.004200000315904617,0.5308108574450308,0.00038315405459964194,30.618529949706865,1.3593355271233836,-14068.573472528316,5951.056316688486,4.464724059000689e6,3.168214840418033e7
-0.004209999926388264,0.5306510199676849,0.000357698627537664,28.23287681379949,1.1707528909701475,143.30745504676977,4180.8274140039985,-4.9956990903674796e7,1.956799302926592e7
-0.004220000002533197,0.5316394893903634,0.0003601558079442331,28.88412919005977,1.2867198077976956,10643.112587148165,5025.527499041289,-8.371716837021357e6,2.3234824230973776e7
-0.004230000078678131,0.5320628511043615,0.00036332539978722726,28.349157803945804,1.497607759268906,-21119.164701856535,11166.345270059099,1.7788395515934682e8,1.1014103919244365e8
-0.004240000154823065,0.5318838058406836,0.0003635623501345059,30.875621594406866,1.3917728953217159,-7298.902639025,5898.64236577685,1.12704650370407e6,3.1646137157884497e7
-0.0042500002309679985,0.5322211251900008,0.0003764886775516694,29.9306384506226,1.2736391837378789,-2931.9379557686852,6310.036465647886,7.762521867098925e6,3.0173051213477217e7
-0.004260000307112932,0.5325363577928801,0.00036577163614426414,28.831089607520326,1.2550486461295753,2702.6150363112365,5191.556493179456,-1.1222663410243297e7,2.412309398834214e7
-0.004269999917596579,0.5328188312303391,0.0003648416382593224,29.23071916725893,1.3004719467977615,-5955.132996289194,5043.210959752454,-1.586971930039773e7,2.0727169765741672e7
-0.004279999993741512,0.5331077632277448,0.0003805096092251702,28.90338609936297,1.301723779628598,-462.81664720230964,5258.261120064027,-482815.25887560006,2.1189111477742948e7
-0.004290000069886446,0.5335300996674051,0.0003417990720032671,27.546862973224425,1.226245700146313,-2261.1961523731707,5212.4501014523985,1.6034950354155533e7,2.58610356609028e7
-0.00430000014603138,0.5341673802000296,0.0003706183329861817,29.84923451945676,1.3072358232073111,-4263.578491588359,6056.804296493462,1.3069462275324529e7,3.1064633174680103e7
-0.004310000222176313,0.5340459423738939,0.0003676082313558842,30.18582513572497,1.3703816184647983,-3437.3078885437544,5947.092994524483,-6.358262593513857e6,2.5874975800016128e7
-0.004320000298321247,0.5343949107382505,0.0003780459393279746,29.69157777458726,1.2322860814035597,-4473.963170817923,4822.683110886047,-4.742177149946512e7,2.1231243624440968e7
-0.0043299999088048935,0.5353703329122509,0.0003372728962396208,27.92891201796838,1.23095341348749,557.7180173562097,5276.431066014591,-3.350988541731145e6,2.770329376680862e7
-0.004339999984949827,0.5355051927784807,0.0003639330389009631,29.741859582261657,1.3450190790565577,3256.1028648501933,5100.426321877667,1.0071024239382995e7,2.182317393480134e7
-0.004350000061094761,0.5351788448774314,0.0003697863458898067,28.877655291694325,1.2246848471670786,-5536.391528811311,5100.124951939008,-3.271816493780192e7,2.4175331970453233e7
-0.004360000137239695,0.535238144907693,0.0003823468130869577,31.182956402650653,1.3850013206492444,-10536.339821912072,6353.120813826371,2.2999171485328484e7,2.9344896973984182e7
-0.004370000213384628,0.5355097716946912,0.00036224483588436884,29.735099819084564,1.336930532724488,-3927.1581531704114,5655.642018705255,1.0084343090912368e7,2.5474467558704086e7
-0.004380000289529562,0.5358456267268048,0.0003375804068802979,26.990251383112614,1.1778462366501785,1155.401752522346,4302.124916776469,-1.9363227245140243e7,1.8375354485784356e7
-0.004389999900013208,0.536610990127112,0.00038380119801075744,30.957896244661583,1.3607242849602763,-1601.8434556473444,6645.86887377811,-4.619234060750119e6,3.726082144267369e7
-0.004399999976158142,0.535941857673286,0.0003684104236823492,30.828247892438547,1.335294158203222,-12068.145142976316,6124.23206783022,1.2243080320623824e7,3.113376812461283e7
-0.004410000052303076,0.5367328122660984,0.00037280369333907273,31.33988302949015,1.3791159254540122,-4942.459685263155,5951.414606550583,7.786256194016522e6,2.6332106901084688e7
-0.0044200001284480095,0.5374354580456857,0.00036253325247014034,27.865063738258595,1.2620134883351142,-12379.395802487701,4903.142206714269,-5.697502019435678e6,2.3609461870687004e7
-0.004430000204592943,0.5377698291128036,0.0003663417650357849,29.124533356852293,1.263344626118212,-296.83992064747656,5363.513783040098,-1.25172879978702e7,2.1306799193620987e7
-0.004440000280737877,0.5383349639541121,0.0003559085892554677,28.15587341262125,1.1917495307980128,-3632.361255746925,4445.955799165981,-1.232913427878396e7,1.853908969826013e7
-0.004449999891221523,0.5384827672500978,0.00034616361801832556,26.964617259666305,1.1419427438106793,-1224.4457196004848,4339.678956202428,-3.00498970110469e7,1.9417552848865893e7
-0.004459999967366457,0.5386987351300777,0.00034445222677220266,25.656915022271534,1.160182924751296,-13740.034283998639,4915.94723256985,1.0780532674619745e7,2.3117913173172086e7
-0.004470000043511391,0.538361451728968,0.00036455430827759286,28.67722158834626,1.1957260213459382,-6366.883343075548,5356.2046148715335,-8.605942317796335e6,2.158830923378516e7
-0.004480000119656324,0.5389140417267918,0.00034466906945490865,26.056175778296655,1.0830136569761935,2642.4395933754913,4142.557393110913,-2.5819690638510164e7,1.6708524696855474e7
-0.004490000195801258,0.5388688153246185,0.0003504283920523556,26.397218381770795,1.051916317941542,-367.23762742995984,3764.3563778020252,-4.649737075556944e7,1.551162628285389e7
-0.004500000271946192,0.53958805295208,0.0003696217917485623,28.623511341155652,1.2722138512332695,-8850.469425103336,5341.9755351506365,9.90670324703001e6,2.5699766242813133e7
-0.004509999882429838,0.5404774294916423,0.0003532663116025179,26.61265664166865,1.192645761655594,-2921.4721837492557,4586.355348916685,-2.9674745798518374e6,1.8667884763685506e7
-0.004519999958574772,0.5399835751571809,0.00036817136920576696,27.22539851167193,1.270810689363223,-8689.98290035954,5365.5831152878945,2.4501860019660145e7,2.4025680616581537e7
-0.004530000034719706,0.54092068088206,0.00034474954526360173,26.662270598996873,1.1469413957943915,-7042.619588071136,4558.048385367805,-1.8350398767276805e7,1.983846657917029e7
-0.004540000110864639,0.5404307720619836,0.0003741126914027886,27.476514807337544,1.1916957186559916,4810.235714157342,4412.141878699559,-2.6260836368877918e7,1.903487313570877e7
-0.004550000187009573,0.5413556250196416,0.0003933100736844507,31.68407701987877,1.381772568077732,-6293.621065579476,6040.845724051533,5.340171840691997e6,2.643711847896201e7
-0.004560000263154507,0.5410062881383928,0.0003578789626080617,28.88801319264587,1.2640141920865662,-6858.289091930422,5369.278219804579,364190.05993727077,2.401006568045637e7
-0.004569999873638153,0.5415331118679605,0.00035183934018858445,26.945027216310756,1.1093028819886774,-7011.583815792456,4320.453980482762,-4.0055169424092144e7,1.7349142509077866e7
-0.004579999949783087,0.5420121119737742,0.000380359117940828,29.914865475222722,1.31872446716865,-2626.237407587778,5207.222573923475,-1.1724938689851912e7,2.1938472652372506e7
-0.0045900000259280205,0.5424163525035256,0.0003417049262397267,27.079827256735406,1.2505452172232836,-6829.04484897547,4920.544651245219,6.236906249701722e6,2.0834613544950005e7
-0.004600000102072954,0.5426364820632152,0.0003502655369878306,26.196376240970864,1.1692587369880854,-11842.612182564382,4415.717972470209,3.5974744806676973e6,1.872969625500241e7
-0.004610000178217888,0.542834882502968,0.00035354034824725705,29.313528995327896,1.3962763144989092,-9020.828830283035,7243.027798731457,5.8886171900050856e7,4.070659697557394e7
-0.004620000254362822,0.5430313877459848,0.00035914681569884643,29.001580779117553,1.2177983939604564,544.9848454832451,4102.43142406002,-6.422343792920322e7,1.813226406300676e7
-0.004629999864846468,0.543717106363969,0.00034252253751037345,26.855359320100632,1.1646543831494531,-5603.94131795227,4031.2278413354256,-3.117339186471385e7,1.6590435836122667e7
-0.004639999940991402,0.544126855557668,0.0003423076629912124,27.194678494198058,1.216305339421282,-2103.754843869262,4635.687479748916,3.718469055496439e6,1.722892013528294e7
-0.004650000017136335,0.5444377510523191,0.0003564221533224277,28.248129985257602,1.2545517464214042,-12089.674632334336,6303.709040109039,3.733946010214407e6,4.2930140796497256e7
-0.004660000093281269,0.5439402935042162,0.00035771107912785843,28.343084714444558,1.242528270920799,-941.9735030530042,5302.486566733639,2.0116525757257994e6,2.703218285815692e7
-0.004670000169426203,0.5438961480416474,0.0003555777408181287,28.711391959279663,1.2117483497953276,-6087.397405852963,5084.339702208782,-8.45742964986461e6,2.499026295977964e7
-0.0046800002455711365,0.5448147792865639,0.00037128739414575974,28.664656486209,1.157066091241008,-1343.8454725260253,4117.687411259878,-4.5645173032352395e7,1.83499380604177e7
-0.004689999856054783,0.5445878527054446,0.00036635946916883564,28.747981418079156,1.241857523199931,2006.0622686613394,6110.22717813197,4.604638641415619e6,2.997103762870812e7
-0.004699999932199717,0.545708538267354,0.0003332708490508535,26.11173703070564,1.1703342387018494,-3613.198014464786,4281.122054627401,-1.560672867725536e7,1.757817473891512e7
-0.00471000000834465,0.5461487791217514,0.00037043438565278043,28.504257963000907,1.409527285471675,-7956.535654181586,6691.016764447465,5.993578422127741e7,3.404047839383243e7
-0.004720000084489584,0.5459925222343299,0.00035751111353850816,27.43592166544117,1.1944080656338494,1695.95613818732,5183.146185427426,1.5694238889183097e7,2.1519432845253974e7
-0.004730000160634518,0.5464568000907312,0.0003789356057459151,28.638171074672318,1.3317386646462042,-15927.1463719877,6599.068314849172,5.563346896890031e7,3.550374995108397e7
-0.004740000236779451,0.5461196791010443,0.0003644262104654953,26.920516031746953,1.147625448637152,-7982.079811814536,5119.915446215308,-1.1093118698626393e6,2.6000040027919117e7
-0.004750000312924385,0.5467300065540476,0.00034613876481798576,26.772236876060227,1.2647688337691576,3438.782299643337,5654.252621515527,2.43314446976729e7,2.7038310312220532e7
-0.0047599999234080315,0.5460487122916383,0.00036393429945725565,27.801014316021455,1.2240176069978193,-139.42282097059444,5268.702865355577,1.1881138001656508e7,2.4132843469001774e7
-0.004769999999552965,0.5467112836018787,0.0003582296504843676,27.366305444412344,1.0880024161423403,-2472.040008409459,4508.913577203395,-3.2216183101561423e7,1.704146653759859e7
-0.004780000075697899,0.5476436606531497,0.00036431706673051783,27.63837313932401,1.1805827431305145,-4044.1098566383625,4841.58895913846,-1.4864417341931911e7,2.055196619584746e7
-0.0047900001518428326,0.5474054355409462,0.0003535688065834329,26.41128662021654,1.270435965858494,-640.9919402667373,6030.371404365486,5.964992309191252e7,3.19741348600468e7
-0.004800000227987766,0.5480341640943079,0.00034686527146313807,26.334720224669326,1.2339597208806223,-4405.719092312515,5708.1897736669625,3.3017560678255145e7,2.8036059847499665e7
-0.0048100003041327,0.5482532870846917,0.00033997960743605205,25.50271778274856,1.1000148397084026,-8122.454410913832,3822.7457651269065,-1.6224429083875183e7,1.6097724507228557e7
-0.004819999914616346,0.5485080696771037,0.0003568649217171616,26.479008406248507,1.204352155438749,-12780.111772628055,5882.550528651488,1.2890896065828005e7,3.5700627496894166e7
-0.00482999999076128,0.5487392193256528,0.00034485390293140694,26.244129041026408,1.135464817157011,-4047.962567095176,4013.5936761245653,-2.9025203670123197e7,1.8066270623689517e7
-0.004840000066906214,0.548535217493074,0.000371904411165351,28.18144293663247,1.2039749608584767,-8995.665155106808,4858.580968965417,-1.2749714926121399e7,2.2633985618843947e7
-0.0048500001430511475,0.549568188102392,0.00036379860176072266,28.399900549876037,1.231592821257904,-9767.424082063528,5293.637491014685,-5.447887741045089e6,2.4917892772310216e7
-0.004860000219196081,0.5496318645589636,0.0003460728619253528,27.33350105696312,1.204346498262007,-6830.99576424497,5252.607510848238,5.666045665168363e6,2.7644456028829742e7
-0.004870000295341015,0.5498735264230636,0.0003625932981503134,28.158354992523144,1.2734531662553554,-12305.923743968151,5839.233396796261,1.0375770246657053e7,3.2587991264213394e7
-0.004879999905824661,0.5504380191112287,0.0003557469184014614,27.7065492105347,1.277754692444351,-6400.839472383393,5567.062821662613,2.2160629664680418e7,2.4514932741551343e7
-0.004889999981969595,0.5501561236346024,0.0003436604868724182,26.894045698770995,1.2122316244613893,-860.6765684468819,5330.2100009003025,2.2018415606089365e7,2.6996736612354495e7
-0.004900000058114529,0.5510022911428241,0.0003668112687039264,28.01146500275458,1.2633720582637717,-4355.690717551505,5584.39315261657,1.0486768315623583e7,3.337808136965859e7
-0.004910000134259462,0.551469251352537,0.00035235165253721343,26.84849025697921,1.110214572750188,-4976.188640662043,4139.261243488564,-3.414474811430702e7,1.8044620910415005e7
-0.004920000210404396,0.5509275752029498,0.0003608798286041769,28.520421541496972,1.2464259748807396,-1211.7717574471258,4963.900122570117,-1.7754258251556695e7,2.4890139330586873e7
-0.00493000028654933,0.5522705126434448,0.000355886152500524,29.719607508093436,1.3778817168423032,-4062.063729746482,5968.838001592996,2.2763005871682346e7,2.8452203547356836e7
-0.004939999897032976,0.5521685105674551,0.00034016799486462704,26.263496032375063,1.1599272087721018,-681.4340628703534,5502.707745643151,1.5419773611045228e7,2.9815401968004916e7
-0.00494999997317791,0.5527557810777216,0.0003608275585417162,27.830477533890374,1.2359670818527466,4100.904087654872,4993.507988986185,-3.171835128518669e6,2.474779545496748e7
-0.0049600000493228436,0.5529456362353521,0.00035140785449488867,25.930135895401268,1.149919673352361,500.23204425711197,3770.127487770888,-2.0906938602242723e7,1.578323152127678e7
-0.004970000125467777,0.5533009371565422,0.0003526838380068675,26.472657503990373,1.2423003538942659,-19985.252806293414,5683.136400833115,2.831256149219595e7,2.692714330256783e7
-0.004980000201612711,0.5528928915286088,0.0003535968811332819,26.212133340158573,1.3406449170112897,-16513.314988344824,6875.950839520211,6.694022440572684e7,4.260863858980981e7
-0.004990000277757645,0.5529352277430589,0.00035679123010165715,26.241647561324474,1.167662036733293,3469.870610179447,4837.698897475381,-1.7125702775276187e6,2.0886858064894408e7
-0.004999999888241291,0.5531176965355408,0.0003442096442083627,26.90503692324321,1.2601193324569766,-2902.9221106274704,6374.865968268144,4.312058342885088e7,3.3560880367796816e7


==> anc/Figure-5/d3_L126_rJ1.2.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5535860540879092,0.00035682410270203025,28.833741570104767,1.253349650339275,-7372.863668865752,4853.273421909542,-3.8785547587993187e6,2.021495907051554e7
0.004989999812096357,-0.5536999256260707,0.0003458691107006322,26.19768891906532,1.131665065014687,-1821.2000983700539,4309.528727916229,-5.62789322132029e6,1.6815741544774957e7
0.004979999735951424,-0.5539731524798182,0.0003321534045156846,24.809801984235214,1.0745242825376815,992.0364066334872,3821.4589032196664,-2.193402437920179e7,1.698164982204423e7
0.00496999965980649,-0.5537313363203673,0.00034450610362483843,25.33240646545267,1.1637525453738928,3580.609606477346,4876.625064448524,1.7971493864923164e7,2.489888847258489e7
0.0049600000493228436,-0.5537122382006572,0.0003583814938569441,27.716171040771204,1.1749801914026594,1698.8237461377846,4938.324274160375,-8.045358611801808e6,2.16942164279822e7
0.00494999997317791,-0.5533459974092123,0.00036137369183745024,27.6706618849716,1.241993863790578,1810.385474577903,4956.084196585544,8.518964557940371e6,2.0698594869779143e7
0.004939999897032976,-0.5526197389063598,0.0003580969732285522,27.66413944184299,1.225885641562973,160.22771444905018,5165.981309768981,4.38015262991097e6,2.2279941272397883e7
0.0049299998208880424,-0.5526045860981427,0.00035844428267821387,27.115136926980526,1.2278008973899839,2708.832194534338,5364.48608698227,1.1378299771876078e7,2.8625143364804514e7
0.004919999744743109,-0.552275602831344,0.0003535755095726705,26.540178447282674,1.1624533564939872,5146.479832165805,4133.286142733179,-3.1374211475856494e7,1.5595473288460482e7
0.004909999668598175,-0.5518686849434702,0.0003576681123286603,26.339548744436705,1.1488111750311398,7364.749962517387,4290.936437120841,-2.4175814202056266e7,1.7584268183892526e7
0.004900000058114529,-0.5514511406430407,0.00034229463255009134,27.063944387716187,1.1453072154622521,-1919.6777319322798,4462.110452887465,-3.4472605382326216e7,1.8457967960234676e7
0.004889999981969595,-0.5509148733844271,0.000350221026733537,26.71464828637109,1.1877231288234942,6394.065635758065,5252.694132451026,2.4006548623557124e7,2.43413673829787e7
0.004879999905824661,-0.5503703724248429,0.00034051497972665125,26.90138682987113,1.194062826948386,11290.39861606952,4681.909893867544,11589.41194044705,1.9227642495007113e7
0.0048699998296797276,-0.5505279295597726,0.0003516506889148402,26.8316574256451,1.2019516047074517,4103.201240554771,5300.320805631817,1.6254878607721005e7,2.480972670642203e7
0.004859999753534794,-0.550308636885642,0.00036235780048739566,28.010052205365422,1.2309130152729113,8304.308456244316,5049.2731773277965,-1.3397849672876962e7,2.4172505742994126e7
0.00484999967738986,-0.5501993728657042,0.0003545726037575253,26.13118028434398,1.1573894215074312,-4258.143391506223,3891.4405466573203,-2.7011663510511965e7,1.680459494377952e7
0.004840000066906214,-0.5501051970666101,0.00036357665408223776,29.07711343742693,1.2728228567589168,6888.468593898195,5377.428922494519,1.0445720628029049e6,2.2060801474322055e7
0.00482999999076128,-0.5499240748716232,0.0003410084093527127,26.82737353879432,1.2700930922146185,2263.447830017815,5700.634880830307,3.1192401016521662e7,3.017409492519319e7
0.004819999914616346,-0.5490817464771856,0.00034886426356165666,26.95980837366063,1.181196882961128,1420.619442228886,4504.825280952865,-1.0785356851104692e7,1.9893074900685783e7
0.004809999838471413,-0.5491995057992691,0.00034815196034302786,26.204499181913878,1.1261195057836346,6175.89151858231,4463.810036583719,1.0102557968579724e7,1.667642400642049e7
0.004799999762326479,-0.5492588708262637,0.00034607336595413957,25.301903691889613,1.0626524133892177,451.2261215989995,4194.797574408117,-1.0501540039442778e7,1.693279098838697e7
0.004789999686181545,-0.5491983172476932,0.00035279927863947515,26.392043258738575,1.2118952483073433,9532.377521681314,4972.7377339626955,1.4385238036758402e7,2.1071903718950115e7
0.004780000075697899,-0.5479883133584921,0.0003582236077996566,26.206841088652624,1.1011162676310031,-631.477941683573,4214.801098046059,-1.1056128694738101e7,2.0473314939304598e7
0.004769999999552965,-0.5472246888354484,0.00035208573986678614,26.505627733961983,1.1406908318537081,534.5699699911531,4139.007470427216,-1.5561941113026727e7,1.6831123003673796e7
0.0047599999234080315,-0.5468856040548716,0.0003468954671525342,27.23765427004451,1.2323737870752054,-237.91421483473854,5206.311415324773,-1.9118807505772384e6,2.6421376383473147e7
0.004749999847263098,-0.5470397518485176,0.00035033530575960005,29.0060029553221,1.2817932702022878,-61.50041933891984,4966.386152697658,-3.169576255995995e6,2.1957999661611e7
0.004739999771118164,-0.5468861143308182,0.0003622094992901152,28.844051476515354,1.2774802398958338,3596.1968836105584,5475.169188570042,1.281709722793294e7,2.4377406550024778e7
0.00472999969497323,-0.5468273055262108,0.00035143253145033116,26.827617395620134,1.1491122044318474,5672.143750666501,4094.487838962096,-1.685841304376544e7,1.7980839569842055e7
0.004720000084489584,-0.546856980522241,0.00033925555721847823,26.442154703223977,1.1626602778372608,2425.959108866681,5341.2773646467185,1.6810263655575486e6,2.8625800203151643e7
0.00471000000834465,-0.5463594684410308,0.00035475277759709496,28.13067550558901,1.2084857503704596,1032.90568453313,4745.149540676867,-3.7206028888329014e7,2.113600698063551e7
0.004699999932199717,-0.5460643264009226,0.00036244468999364893,27.793841368373727,1.3274526555434756,3639.84570089605,5586.943808930325,2.834634096274397e7,2.3599657656462662e7
0.004689999856054783,-0.5461172857477979,0.0003499905489176791,27.2276764049301,1.175578716945013,7021.718598713496,4904.64937294422,1.8093025321440785e6,2.013685851063945e7
0.004679999779909849,-0.5457418537520939,0.00034698489693690463,27.447821230778494,1.20240338613534,989.6076735762558,5048.252410001743,-3.7799547026444185e6,2.0171152030114144e7
0.0046699997037649155,-0.5451414567965973,0.00034335616285572626,25.520194218298325,1.1602456586956267,4072.863757287516,5677.179737639143,2.214424466815628e7,3.70817407206001e7
0.004660000093281269,-0.5447994603546716,0.0003292934895032073,26.502387036645857,1.1622843519820965,-5627.088186576441,4996.666152528596,-3.965461536241713e6,2.4835247791062437e7
0.004650000017136335,-0.5445051862197187,0.00036167924346922666,30.350075770504244,1.3378641969182254,7268.692511232908,5561.329959095257,-9.940165907345207e6,2.519920196000854e7
0.004639999940991402,-0.544447399026954,0.0003673610799107881,27.716382106417363,1.290947107630269,2337.9913567701387,5432.685572267173,3.267918194911711e7,2.3014848871799204e7
0.004629999864846468,-0.5440934456093925,0.0003497196829942261,28.112260524692815,1.320874517448995,-3120.8589678691187,5777.227814388814,4.841961553684855e6,2.8249878907861862e7
0.004619999788701534,-0.5437739774456589,0.000365808169339116,28.676986730127457,1.2902330614467838,7866.5871947143405,6226.806459578565,3.350210538211965e7,3.3586942076771595e7
0.004609999712556601,-0.5438364222832209,0.000353996033162159,28.609561732966522,1.2522221996901128,5653.113281818605,5144.211656315713,-1.3061572767084287e7,2.5174594288871218e7
0.004600000102072954,-0.5440513211765478,0.0003636745729935345,27.441374429874717,1.1451845687140898,8685.063072294477,4435.4943345879765,-3.197712541882674e7,2.0136348956222612e7
0.0045900000259280205,-0.5434095726643035,0.0003696905183730514,27.869881982086874,1.2352067208271142,1764.9364406806574,4813.021623231365,-6.956091827989558e6,1.991806780633218e7
0.004579999949783087,-0.5432364398148976,0.00037640955712201033,29.596710563315288,1.2885629536101098,3628.339870871262,5146.342989621206,-1.9520148909612454e7,2.3925027943889298e7
0.004569999873638153,-0.5425077097435154,0.0003537812567394501,26.764830446074974,1.1498353228922475,3871.1629907165893,4366.364655416369,-2.064135222833799e7,2.033571123888275e7
0.004559999797493219,-0.5420233792378285,0.0003808069280900676,30.090469132593363,1.3497702500904083,7441.742703446487,5520.332608170811,6.673808335604837e6,2.4155891301203687e7
0.004549999721348286,-0.5417863478934429,0.00036989828876734046,27.8271271956893,1.2133598680374205,8928.729995835709,4934.6769138633645,-4.241770067534087e6,2.2032890570765257e7
0.004540000110864639,-0.5412983049647779,0.0003543355481688473,26.683646456829997,1.2230497879909785,8737.610784077566,5586.117849867378,1.7417526411181558e7,3.0108627284769222e7
0.004530000034719706,-0.5411352936305605,0.0003593323110495632,27.46690341885026,1.1805179260797485,5900.384073904402,4539.475911412908,-8.946207051320931e6,2.0145805725123554e7
0.004519999958574772,-0.5406898374556334,0.00037431527443879684,28.684008695900513,1.2103281297512398,8369.23299212741,4803.1395182453225,-6.961634553924565e6,1.91952087944003e7
0.004509999882429838,-0.5413934398671634,0.0003805387958382815,29.619218768360014,1.3139551109055665,10540.00066607685,5366.075369509551,-9.468729536147749e6,2.606378165209298e7
0.0044999998062849045,-0.5401549872908077,0.0003759438865383654,28.763275059780096,1.2601626721304353,8814.729337151492,4667.65059486025,-1.1694539431333201e7,1.9983268445561197e7
0.004489999730139971,-0.5396492391827047,0.0003734367514626085,28.25357359331607,1.1327790181208552,5124.181031328732,4542.019637746642,-4.017705076042086e7,1.8162091125421897e7
0.004480000119656324,-0.5403025425327022,0.0003569381973112747,26.90951182039837,1.1926059198227414,7832.7998148261,5585.438516568797,2.0436612048039414e7,2.927529173030962e7
0.004470000043511391,-0.5396783317805853,0.0003625199604167371,27.406229480298993,1.1418147198797255,10613.482986716128,4755.251548180676,-3.35925622554802e7,1.9358205380146418e7
0.004459999967366457,-0.539444654730932,0.0003540427440553449,27.77140431713581,1.2630255676725926,-1653.008313829354,5926.797857580803,1.368799433864042e7,3.082354431148936e7
0.004449999891221523,-0.539437317439888,0.0003703453638570451,29.86873628437829,1.364353421599427,-369.07491526594737,6399.219301522056,2.1687758411821377e7,3.01753114599805e7
0.00443999981507659,-0.538649930744693,0.0003510155405335838,26.484356838715502,1.2202339360816772,2322.6804831556706,5676.519731454457,2.359575402153951e7,2.52244685063945e7
0.004429999738931656,-0.5381323459259115,0.00035864997948125516,27.554837746696727,1.1762952240240703,6442.0209882707695,4503.044864560652,-2.2679296984568536e7,1.8827454629043818e7
0.004419999662786722,-0.5388080965989024,0.00037402502746494503,31.353353974140404,1.4187228479904712,5765.455787406408,6998.65737451489,1.378585368915973e7,4.162080018194795e7
0.004410000052303076,-0.5376389846377014,0.000379312341702051,31.102417099476444,1.354644048377624,1309.2024632624264,6398.408508665137,-2.448550151065875e7,3.6983069877665564e7
0.004399999976158142,-0.537502740920668,0.00036547040311362924,28.278920326286876,1.3454058614368936,5626.236164460581,6381.736807601881,3.6413632724001445e7,3.4565161611105606e7
0.004389999900013208,-0.5378335481391509,0.0003562326165983111,28.36028321408904,1.0871726215575825,1464.9410421339244,4054.7821773808714,-6.628252742784502e7,1.5976726619268853e7
0.004379999823868275,-0.5369150606632126,0.0003699637763772965,30.204910578308404,1.442707535101316,19870.764441251136,9683.123389214603,8.875590658684517e7,8.632846420897548e7
0.004369999747723341,-0.5362893903149423,0.0003727648402366598,29.788872874683282,1.3441699993661917,8695.187559305063,5684.35749290873,160261.15404813702,2.6020225092974562e7
0.004359999671578407,-0.5366186527429782,0.0003533252495535858,28.707365684467284,1.1932243811536967,3141.2347277551535,5139.5711920477215,-1.2990627269503117e7,2.2746836575649187e7
0.004350000061094761,-0.5360000288151177,0.0003621160882131206,28.608157104066432,1.243900563331059,14871.901810849218,5377.404538288198,-3.607657768087763e6,2.5821696513105787e7
0.004339999984949827,-0.5357035616261923,0.00036122236648288757,28.29453549951778,1.2708443101876792,-1056.9297003851464,4814.296372746653,-9.267006269076103e6,2.0710830967468936e7
0.0043299999088048935,-0.5354388410262293,0.0003582889213440056,29.851641870666906,1.3105035106607321,4055.563089108819,5991.013104129197,1.2079688403603206e6,3.178222528206474e7
0.00431999983265996,-0.5351513481933697,0.0003446449081242982,28.815416715100746,1.3502141802418801,11383.800897173252,7737.437315248503,4.174104311537942e7,6.3852124136675686e7
0.004309999756515026,-0.5349359903890248,0.00038188698688329634,29.823920493565375,1.2234305159919012,563.5948489306339,4759.557955408376,-4.797956870414207e7,1.9134834460578803e7
0.004299999680370092,-0.5345291630911804,0.00037612908842658187,29.212300662914107,1.250885115258307,-7197.009204013135,5074.560838970689,-1.7846845293924138e7,2.3181565255020577e7
0.004290000069886446,-0.5341827642529001,0.00036595456786734596,28.385046729271405,1.2484743557932418,-2108.4924017402127,5026.278798620756,-2.2338759508022293e7,2.859526078909354e7
0.004279999993741512,-0.5348364692003208,0.0003614020523659206,27.45517730990244,1.1103232053060463,-81.81120494577269,4639.771503338526,-4.252784744296414e7,2.1004737727209248e7
0.004269999917596579,-0.5339023756972155,0.00038238719320681354,30.26599246580339,1.3606540979157726,3190.8106390823837,5761.240553148177,-1.9108430190539226e7,2.9617946773893744e7
0.004259999841451645,-0.5331917204765979,0.00039137196509010647,32.37075749048351,1.3493639281035739,6887.838596763435,5614.981082874247,-3.8428760953994066e7,2.3491672940757755e7
0.004249999765306711,-0.5330216317289274,0.00038086123685532916,31.84558495161369,1.4029053115267645,-640.2375174328139,5987.332631684626,2.7121995926233823e6,2.5343376195387937e7
0.0042399996891617775,-0.5326844854105489,0.00037212537141375186,31.671189993607378,1.3616688478523369,12725.218946040453,7403.893054912284,2.519241142439496e6,4.023024896754294e7
0.004230000078678131,-0.5330348479139784,0.0003625997240356715,29.17148593963178,1.298123499666346,5759.759425483761,5625.703232474562,-1.2036358318941398e6,2.3558106485129457e7
0.004220000002533197,-0.5324885896450436,0.0003670061930666443,30.274357164760044,1.238691053727463,1257.903082139776,5097.360295522166,-6.0546881153655946e7,2.3917853309767425e7
0.004209999926388264,-0.5323638775602997,0.0003837223923019084,32.33967767955537,1.4217199336114545,17070.431409117056,6595.82021843762,-268630.9172935879,3.401518473297583e7
0.00419999985024333,-0.5323777993308304,0.00038472830603485694,31.931032022983498,1.4096729285608103,18255.75547545817,6093.17131913051,202244.2792508911,2.7278186802878067e7
0.004189999774098396,-0.5318086626547751,0.0003687082980037623,29.385801968923904,1.357513996592535,2693.5294017131846,5546.991129866974,2.9093210097046565e7,2.5174829404370736e7
0.004179999697953463,-0.5318773677818993,0.0003823236463989022,31.50325391186532,1.2463530167378662,8358.648297170192,5882.320305272181,-6.210734241204397e7,3.655908323026275e7
0.004170000087469816,-0.5308783621591083,0.0003857665255094385,29.436622873146543,1.2539029181429286,-6404.170974704562,5220.710305409272,-2.2561234423142254e7,2.756093161248743e7
0.0041600000113248825,-0.5301345618942264,0.00039403521443128007,31.819661137045333,1.5168186900378287,12927.222845779159,6427.542008668153,2.8004114230682604e7,2.8746277475560576e7
0.004149999935179949,-0.5301273983982355,0.0003840950204946866,29.74382302577456,1.2433448472073707,1927.8051238271748,4826.312710542106,-3.831438472013689e7,2.054232737928454e7
0.004139999859035015,-0.5305098918686281,0.0003671682200791239,29.043490476196233,1.3660510501787932,1976.733781834978,5636.319761118223,1.8958715401313692e7,2.7080823503917858e7
0.004129999782890081,-0.530221510088222,0.00037492735053933784,31.212156455459542,1.4577177149228295,8128.1880151391115,7353.029312810751,5.089692260387323e7,3.914433502106486e7
0.004119999706745148,-0.52958176562729,0.0003514243697778343,27.94230442479289,1.3204691958299843,1474.813609544196,6685.349200746182,4.149189698104264e7,3.845963366867909e7
0.004110000096261501,-0.5290101396193542,0.00037575063997051836,29.269553264219873,1.290342455872557,3162.8771051481385,6477.787548875556,6.104844412891045e6,3.359097855717724e7
0.004100000020116568,-0.5283962402797923,0.0003713798919120981,29.330230481945904,1.2968548865110248,-2068.553139815987,4930.135290718352,-1.7702316500386957e7,2.444797509658983e7
0.004089999943971634,-0.5281659452745059,0.0003852421208078866,31.460000955514204,1.407424968854498,5839.011914418643,6744.495537808545,1.3314351558965296e7,3.386472924528842e7
0.0040799998678267,-0.5283390816350487,0.00036500883987122714,30.36726087492768,1.2780887780069243,11288.542373637469,5392.128395041505,-3.7155712988075934e7,2.5092793264645208e7
0.0040699997916817665,-0.5282124880380702,0.00038016270239032285,30.75803232750486,1.4415734840049852,16759.21629332487,6053.930774560216,2.6462994762264933e7,2.6296099985830408e7
0.004059999715536833,-0.5280003325698842,0.0003798360707357559,29.49266699624425,1.3514217688156567,11666.310377019196,6227.39817275488,-70203.52942642382,3.3448109569494005e7
0.004050000105053186,-0.5269947207618723,0.0003734932847280028,29.477111490314268,1.2727127326275418,9180.520473153907,5201.208033151241,-3.0224148427345358e7,2.5169239227128364e7
0.004040000028908253,-0.5269153356211863,0.0003909072723506529,31.87697106005504,1.4275014085296331,17845.829276671706,6022.390412694244,7.876295737830061e6,2.535620928062541e7
0.004029999952763319,-0.5266669922859678,0.00037256934761096795,30.933087384233666,1.3221355732500892,5148.060947794782,5224.508145537688,-4.576128231731613e7,2.2055581502024785e7
0.004019999876618385,-0.5266644270365589,0.00038342629229692166,32.00065901075256,1.3851305323777756,8478.105997824561,5386.264829113872,-4.562864626756103e7,2.4921190887931496e7
0.004009999800473452,-0.5261217704877946,0.0003983825503888543,33.597227414833604,1.433879792475321,16824.170514245445,6514.159737895881,-4.819641722632177e7,3.1165523747272335e7
0.003999999724328518,-0.5254965804801893,0.0003874248522719574,32.69763946272449,1.5078650000158176,10820.022067965438,5640.748020306637,-2.2708568217844926e6,2.5407419698226318e7
0.0039900001138448715,-0.5248953380025091,0.0003820618371106529,31.183315395099456,1.3829474471382903,-5753.66942481307,6626.719796015134,3.027297907530981e7,3.1244722563618816e7
0.003980000037699938,-0.5250204774191126,0.00036731616694979976,30.338692676316846,1.3863207056631646,1037.127149582663,7296.264410894216,1.8194740696038242e7,5.470614507352921e7
0.003969999961555004,-0.5246962747880612,0.0003770452202714773,30.61544626209922,1.4201978911908575,8660.854219222772,6939.116176507697,2.330029079665442e7,3.542050288581676e7
0.00395999988541007,-0.523930305828884,0.0003927321655455274,31.507715268006347,1.4526407333889548,10440.981578332172,6193.9127504370745,2.5828281349791773e7,2.8464276434761193e7
0.003949999809265137,-0.5240744403383366,0.0003630181882818293,29.749710446693406,1.302374288068738,12160.308095655762,5183.439902884261,-8.46175991675258e6,2.397625387823488e7
0.003939999733120203,-0.5237949151056783,0.0003585095745675177,31.539390765884907,1.3218904519482815,5515.450271320264,5794.018404883233,-2.61152392151994e7,2.6939156652443457e7
0.003930000122636557,-0.5235140470598748,0.0003632010642281919,29.692342431591776,1.3510616568667426,2245.182613221963,5732.746524351532,7.191934615266796e6,3.0749305207292262e7
0.003920000046491623,-0.5234922213278207,0.00036207686179180867,29.01690012149301,1.3494952035533048,9449.477932519463,6349.049882750744,3.716924676162476e7,3.367486106341807e7
0.003909999970346689,-0.5230907461548253,0.00037465232636668395,29.914884376238792,1.2849184575130168,5705.8936889558145,5190.496507912705,-4.976205673248304e6,2.307143681612659e7
0.0038999998942017555,-0.5233060987524162,0.0003874650213454356,33.83476262292784,1.3996401491841848,-401.35274910720153,5931.86217133922,-4.1023508364612e7,2.8009368503830243e7
0.003889999818056822,-0.5228112946557042,0.00037162483105197895,30.607266088038482,1.2658820081779274,161.3287323869883,5478.928609963589,-2.6100507784533832e7,2.5162295006588206e7
0.0038799999747425318,-0.5222867768137688,0.0003818713239345079,31.056333668546937,1.3415101547504926,2485.9222648842174,5630.424304432239,-1.7518728664074622e7,2.8035232044625122e7
0.003869999898597598,-0.5214572414966739,0.0003893799966345953,33.293056099757706,1.516784872321065,7638.997121948346,7301.042619337366,9.031780555055292e6,3.7554084516272396e7
0.0038599998224526644,-0.5209025839761205,0.00036485253618548505,29.80309133722019,1.1666682627652845,-1613.940395237758,4411.660620387442,-6.282495334704156e7,2.000509980225161e7
0.0038499999791383743,-0.5212622160974485,0.000384009427004055,32.428225089435564,1.4955603786554046,1310.2469293172544,6693.716274016859,2.2881169757022355e7,3.586271395887524e7
0.0038399999029934406,-0.5203454230915999,0.00039143393293604857,33.37090164423542,1.3603754239143855,7297.354936813852,6300.94232928862,-3.1814432384469073e7,3.0324473606822137e7
0.003829999826848507,-0.5199496847884914,0.00039710395197232415,33.77692750831358,1.4070953374303268,4711.328987985116,6005.240144789615,-2.8570107402579207e7,2.5674466617967542e7
0.003819999983534217,-0.5193179147853524,0.0003845787395906696,32.64899947919001,1.4905445775407875,-1845.2440879828027,6124.639676102915,8.711020742694333e6,3.0044411942253973e7
0.003809999907389283,-0.5195327734489831,0.0003803260100559787,31.41810436922396,1.448243694841759,20091.91581425412,7184.082770656664,3.760655191406427e7,3.586129553719308e7
0.0037999998312443495,-0.5201529667235014,0.0003968824708045566,32.957748349697624,1.4044952103006725,4220.06431550337,5842.051929873347,-4.897606295192819e7,2.703834283923158e7
0.0037899999879300594,-0.5197256286141925,0.000366102117854551,30.811909997466262,1.3717227086322143,9765.753884859809,6063.438634454174,1.3724703351552475e6,3.0971149457685925e7
0.0037799999117851257,-0.5192723634368575,0.00039131721362916787,35.41053757723522,1.598074226798868,-16.230868072662624,7308.047508934392,-2.4843719358641864e6,3.819903731925475e7
0.003769999835640192,-0.518573358524463,0.00038504471204529216,32.05106992773828,1.4530217010115503,-875.1763024938762,6162.185289562738,-3.8913906816245466e6,2.9407646372250214e7
0.003759999992325902,-0.5180658180107118,0.00037320273224220057,29.40442096793426,1.3878100775990447,14698.41498867869,5797.5509519307825,-1.1453054441546036e7,2.8036900973513868e7
0.0037499999161809683,-0.5178957065371238,0.0003737548970973376,30.81419291245343,1.5104267087272918,13672.123957308788,10150.88016567313,1.1850291537084305e8,8.110550483544093e7
0.0037399998400360346,-0.5179448868530059,0.000375169494472149,31.472554424073497,1.2858957868723306,9645.956099591043,5318.482401586123,-4.991543888071005e7,2.3499194055817783e7
0.0037299999967217445,-0.5176629481201418,0.00039399959467904426,34.30535577980545,1.4798214975878434,5354.56587732558,6959.683547613057,-5.576433642315207e6,3.923122368241424e7
0.003719999920576811,-0.5167188299742551,0.00039754483560719303,33.53992577386201,1.5451462430042004,1661.0953385358696,7584.14630871362,1.518453312965407e7,4.9394595535491556e7
0.003709999844431877,-0.5158478125152002,0.0004001131004833006,32.97821444806205,1.640400479242349,20591.010149579153,10670.430603431629,1.0500194219814949e8,9.725905521963793e7
0.003700000001117587,-0.5165652944990092,0.00038545232695082936,32.68365252730784,1.5619704534278365,11472.294373272473,7821.247127855912,5.887303684712131e7,4.86506629921606e7
0.0036899999249726534,-0.5165505049419198,0.0004163904320851036,34.86363572448701,1.5164367998030726,14619.94327943882,6559.048876928339,-2.6003757355689276e7,2.890458127410731e7
0.0036799998488277197,-0.515690528954054,0.0004030459686098918,32.56293498526665,1.515870495455412,-7792.90093580681,6958.962232670109,2.7262645955767702e7,3.613930674201699e7
0.0036700000055134296,-0.5148072584491087,0.0003799832397579606,32.09129734114397,1.4184358579792375,20309.579374770954,6687.429427324543,3.1182138542473405e6,3.508782893731207e7
0.003659999929368496,-0.5142824740266813,0.0003815382560003882,33.70389495079471,1.4377022527316197,-2074.7741430148108,5745.028848412776,-6.499313456199653e7,3.0854680486371666e7
0.0036499998532235622,-0.5138951142928755,0.0003847225539375877,32.95016580792667,1.4260067104982959,8921.939060198743,6466.382329860172,-2.212924795348424e7,3.223928617605174e7
0.0036399997770786285,-0.5139224720930539,0.00040116284693880017,32.796704419309485,1.4916278240589178,1286.6760666208534,6289.543576735007,-1.4643843273628822e6,2.9002832890861664e7
0.0036299999337643385,-0.5140457401860027,0.0004071812747162383,33.43600279258429,1.5261522690319143,8927.254364873701,6465.954291262048,2.224499239686663e7,3.086209908995387e7
0.003619999857619405,-0.5133118903682671,0.0003713737046488204,30.805572557483195,1.2626379957230205,6902.771769850834,5179.527187566633,-3.909981997419706e7,2.319270006597022e7
0.003609999781474471,-0.513224470760496,0.0003696568008735902,29.199030496365353,1.2449056867401653,4793.122536863483,5224.830366880048,-5.109024427023951e6,2.4083424223558992e7
0.003599999938160181,-0.5131308273588866,0.0003781632947582177,32.95980892370024,1.5200718438522065,3435.2827874933582,8561.625219101084,5.314579074749843e7,6.2921261155069605e7
0.0035899998620152473,-0.512184726820867,0.0003920044306933335,33.45173076741451,1.5169545164890121,5078.652814737855,6798.4183390217295,1.714661622719864e7,3.2383220854882285e7
0.0035799997858703136,-0.5116057620530367,0.0004109962387066528,34.0279033096608,1.4723065345392226,-6446.03734102136,6547.639203849564,-3.4292435164898716e7,3.329642779917859e7
0.0035699999425560236,-0.5112218154595686,0.0004138172491902742,34.956888758045004,1.5908975482943783,1471.7777442413476,7788.754749153032,1.1672019995621068e7,4.87548117581929e7
0.00355999986641109,-0.5111007079935668,0.00038988232579862064,32.556062781966624,1.4517822141305092,11897.55667651096,6546.9645215281735,1.2192421962854728e7,3.0574303720834102e7
0.003549999790266156,-0.5111565684065847,0.0003777975829939298,31.869153986862568,1.5357929833464827,18412.31064003542,7116.507615602985,6.886315721729605e7,3.677776920830361e7
0.003539999946951866,-0.5110857898544593,0.00038738401137449786,33.493300254379726,1.4364406129552274,12175.85215070398,6062.674267227511,-4.2969612542666785e7,3.097034484726622e7
0.0035299998708069324,-0.5107600265996252,0.0003728505607363216,31.076823235407748,1.3365165697013968,-8126.318308859241,5448.03190728075,-2.6278542046858273e6,2.514046319420508e7
0.0035199997946619987,-0.5096489825018287,0.00038103684090872055,31.995642673447698,1.5201116075140548,-1629.8280670578902,7510.695642686795,5.982924879471235e7,4.175269814653391e7
0.0035099999513477087,-0.5088919019031091,0.0003899794595325348,33.47404551298881,1.4997087957192208,9273.76436449748,6457.330603127072,1.6742459140460063e7,3.0838932515035048e7
0.003499999875202775,-0.5086774044139413,0.00039170094763627287,33.160594440835204,1.5207890184620998,10386.89115946473,6683.283004488384,4.6251579941978335e7,2.8342403545865327e7
0.0034899997990578413,-0.508505923058863,0.00040571378431351115,35.20982343666829,1.6431430586615416,2701.6436889893885,8330.648157122463,5.117275575565647e7,5.193892160683396e7
0.0034799999557435513,-0.5081849186744971,0.00040862467828080545,35.29740785253453,1.6490723874315554,22438.380946728863,8849.766496847444,2.9988172613855153e7,6.149609626648632e7
0.0034699998795986176,-0.5082498128048829,0.00041480438890690956,37.1605027001283,1.6948361265715166,1524.6003827318173,9361.644530692847,2.406813587271861e7,4.787642311161268e7
0.003459999803453684,-0.5080166051652305,0.0004108450044892717,35.76850182152112,1.5238102907340538,9696.03419244711,6524.367511376045,-1.71385428312587e7,2.8794951794817984e7
0.003449999960139394,-0.5074904644197675,0.0004200529352811263,34.69533006664759,1.53029210779855,9334.374405751585,6553.466787748696,-4.055752509722808e7,3.3100158972850837e7
0.00343999988399446,-0.5069744175916078,0.00039864992857994644,33.84927392019878,1.469770433937747,18027.57808475506,7347.826243059958,2.4202390786335055e7,3.71938909380799e7
0.0034299998078495264,-0.5069924277796357,0.0004147664976727076,33.14912044480275,1.4101547306930113,6019.820490704006,6527.836271502698,-1.9816895792498056e7,3.507416181249162e7
0.0034199999645352364,-0.5064128812176277,0.0004176156673242232,35.5790824427293,1.5555798495635689,8491.133821612515,8400.554096938147,1.5809095035306407e7,6.1758246438050576e7
0.0034099998883903027,-0.506320381628249,0.0003894438451657984,34.95017686157276,1.5001798813993046,9367.19130255089,8133.756798961,-131865.58149902936,4.786939454926734e7
0.003399999812245369,-0.5056970505835607,0.0004058083374804486,35.93234408078952,1.589934500203128,-9430.70623815444,7502.0836271466815,-1.0066105473319892e7,3.542593627391509e7
0.003389999968931079,-0.505437802736622,0.0004040672105893202,34.201633662805435,1.4036713957243345,8739.882446638578,5819.90002299176,-3.64609959661255e7,2.5770290499158163e7
0.003379999892786145,-0.505247139978648,0.0003891228165604357,33.246960946578746,1.518009320602166,7227.984581585703,6616.43297273941,7.169292931734608e6,3.1522545693339445e7
0.0033699998166412115,-0.50498598995595,0.0003822429504212875,32.16728315948609,1.3929105376532103,9259.126087709375,5349.474974161459,-3.0079620051227856e7,2.3367353789320733e7
0.0033599999733269215,-0.5050355985405861,0.0003965377256936257,34.002083001064605,1.4911627989675333,9665.175229264101,6920.649640468301,-1.216107829517373e6,3.1055307983395312e7
0.0033499998971819878,-0.5041725174208422,0.00040743314410434295,35.521829693383104,1.4964373111252822,20029.28762262392,6722.623911200262,-2.0753770006596033e7,3.0614153795121923e7
0.003339999821037054,-0.5031676527144039,0.00039706963204355535,34.8399308719069,1.609510616650424,7936.446216358165,7135.896456451262,1.1214010748582195e7,3.2566813541727614e7
0.003329999977722764,-0.5031473800756427,0.00038369899553228115,33.898195971867416,1.5417251047189058,3423.38397283794,7412.155056264044,-1.2903785982137911e7,3.978132665903782e7
0.0033199999015778303,-0.5026570120399064,0.00039594809664393084,33.43080312495751,1.5073460838371584,7437.837379400062,7468.518963958351,5.58184556683578e6,4.224651635526047e7
0.0033099998254328966,-0.5023353538391119,0.0004063210256549869,35.25888416452033,1.6052616322988178,3773.772410052846,8371.714416470004,1.484777275893758e7,4.958353289146969e7
0.0032999999821186066,-0.5025014208341102,0.000415417291517984,37.02877381271596,1.6143662434614041,3127.8813083150526,7668.609027781301,-359476.0298802791,3.8123771143883005e7
0.003289999905973673,-0.5026082238034363,0.0004157337516359854,36.66897695976536,1.5719371382771479,-1326.7322864847279,7035.601382529826,-4.708027720024474e7,3.250613906188233e7
0.003279999829828739,-0.5017275422068055,0.00042093461340678503,35.325130770414894,1.4314157812969908,4892.066728177826,6417.776715791938,-5.740698993914572e7,3.014513141045246e7
0.003269999986514449,-0.5016272193283456,0.0004050259502454144,35.92331413141166,1.6090825211843458,6975.342236278981,7837.981632415752,2.1889632779974185e7,3.974770869079059e7
0.0032599999103695154,-0.5015471372485227,0.00040986917905539436,35.81027999463843,1.667339625466084,9871.17527338029,7919.8334687701445,3.4461371876592994e7,4.379077041214153e7
0.0032499998342245817,-0.5008044383896993,0.0004105439884061185,37.70310208332888,1.7256006183618018,19196.305418210963,9124.713603612405,4.507313774824736e7,6.074960286240426e7
0.0032399999909102917,-0.5007595788842304,0.00040104677464587333,35.389658203681236,1.6099389230270316,847.2383880501593,8756.266161147356,6.3579176948214225e7,4.5951091806119375e7
0.003229999914765358,-0.5007044740107465,0.000402059047211365,34.78777423239605,1.5334650739507085,3836.728012387463,6647.2513143164915,-1.9475216213458758e7,3.072370307624519e7
0.0032199998386204243,-0.5002911881986837,0.00042272670410001744,37.26558582534593,1.5789377768111748,7275.25146348815,7469.692044781252,-2.082359278875141e7,3.985728739073803e7
0.0032099999953061342,-0.49893045658347995,0.0004164408021621696,37.21832016057824,1.6221888184375197,687.3694340496539,8067.695602915166,-1.2767125617954701e7,4.438375600948629e7
0.0031999999191612005,-0.4985099089136046,0.0003982314519360152,36.34228635517687,1.5659816827632842,12827.662408388725,8181.0662296421615,3.8938637412271486e6,4.778530953719414e7
0.003189999843016267,-0.4982650847575704,0.000403201811943714,36.51870206250485,1.5464376152738966,7940.266851451128,7430.493282833647,-5.836540080525861e7,3.9718458359595485e7
0.0031799999997019768,-0.49780381363280674,0.0004077442923181519,38.195792772117905,1.773191422173124,-10375.089354073227,9412.89236666671,4.665253325239211e7,5.42183883215887e7
0.003169999923557043,-0.49740932678480076,0.0004257559292308281,37.81497298326459,1.5476091346497913,16507.71386318588,6751.685097177966,-5.2086249170885645e7,3.122989814376831e7
0.0031599998474121094,-0.49730034566543224,0.0004284395387325621,39.10841102510229,1.7048292538833356,18807.952028897995,8007.643194220565,-2.0871688833076313e7,4.342727770051759e7
0.0031500000040978193,-0.49740110837731527,0.00039097697582317543,34.650108279442975,1.499779619834324,-6735.22299778308,6667.453943955515,-2.5680159185304664e7,3.064612178250405e7
0.0031399999279528856,-0.49712792646290654,0.00039702808517072454,34.13937979726024,1.5901522270705342,-6411.721822008699,9116.328046479957,5.668690831514391e7,6.6086434823129006e7
0.003129999851807952,-0.49622203958031597,0.00040388091455438244,34.328929091857425,1.643719414734192,-3289.0224825595956,8728.834642094405,4.912058516718972e7,5.324105139888185e7
0.003120000008493662,-0.4958501744122049,0.00041129627470736657,38.368562903551116,1.6642786153401203,-684.2545378722739,7251.279024519228,-5.245561783121603e7,3.3181779529226743e7
0.003109999932348728,-0.4954566073370759,0.00041171907559503306,35.31362093968236,1.451827973389466,20996.32463804282,6488.536664289315,-5.7792479990852654e7,3.1111716180709116e7
0.0030999998562037945,-0.49581767629875023,0.000441767821900123,38.52858107989725,1.7957055405100573,17876.661878727435,9689.154553695706,3.670360437387802e7,6.252950811489606e7
0.0030899997800588608,-0.49537261336060134,0.0004054063016772132,36.93585638496827,1.6983210833360172,12026.884311337168,8482.705231022026,3.955127259682402e7,4.9293713718093954e7
0.0030799999367445707,-0.4942389638962283,0.00039969106363211876,35.67955933015249,1.6784852968246815,15280.406027512565,9274.057572529464,7.885499965714441e7,5.599369032726643e7
0.003069999860599637,-0.4938537765725621,0.00041384104459605804,36.986866558941585,1.4790542967386944,2352.638002999208,6641.444958537651,-7.206056836312777e7,3.1571248174828444e7
0.0030599997844547033,-0.4938921391006675,0.0003848701376036905,34.70311362698874,1.6262644735887604,2452.828929538507,7815.463569092345,1.2870363274236565e7,4.2678369800668165e7
0.0030499999411404133,-0.4931499946481846,0.00044738858518772673,41.12722800410675,1.8516918635846304,11288.480584055753,9172.080957426222,-2.756563221219272e7,5.046203360266132e7
0.0030399998649954796,-0.4932401445483822,0.00043510978817037183,41.921349994338094,1.8486867639258968,16631.801161246975,9298.188878337607,-6.2936886478316605e7,5.61660216340918e7
0.003029999788850546,-0.49184918644036735,0.0004327556398486831,40.36108723887662,1.8007389845849522,7145.87938910121,8118.1570082395365,-4.012577330547666e6,3.658075860132905e7
0.003019999945536256,-0.4918295071229324,0.0004278166447626709,40.40769144866127,1.990728765222004,-2010.1012590347104,10189.93408223992,1.2199655137974182e8,5.796831406032913e7
0.003009999869391322,-0.49178955838940724,0.00042067236923863823,38.48828012397676,1.7537181570250309,819.242990038041,9695.134785077713,3.401114062570722e7,6.1244497981399514e7
0.0029999997932463884,-0.4913568368088288,0.00044885526731449027,42.257865639457656,2.0182519683317484,25547.45373834043,11322.91050864233,7.112715964266327e7,6.6490294671883546e7
0.0029899999499320984,-0.4910752934709496,0.0004367853537402921,40.43994792079031,1.8201973855551854,4989.470495564219,9414.914845440902,-1.2567237502962869e7,4.812797113470237e7
0.0029799998737871647,-0.4909812815391251,0.00041746176326149,37.70120813108119,1.7361071378076411,784.951238698868,7562.823156717523,1.0404568555802772e7,3.526465215807712e7
0.002969999797642231,-0.4907897278328856,0.00040255715496253494,36.05713874224056,1.573037637257074,11746.068982265333,7579.585983577104,-3.838514026042232e7,4.650531648871513e7
0.002959999954327941,-0.49081178848120555,0.0004245606783813993,38.48136585711568,1.688756293079144,19807.190679466763,7780.155820850104,-2.83592175480826e7,4.237151085167691e7
0.0029499998781830072,-0.48921765263636513,0.000421219478976053,40.824575613237826,1.8419650367728426,3566.847741888443,9711.00032639443,9.563002655052496e6,5.0171271880406596e7
0.0029399998020380735,-0.48912134515277744,0.00041822042053943554,38.213403188712846,1.5818923509903189,527.026448667517,7064.996622216723,-6.6778193755996004e7,3.677858963263263e7
0.0029299999587237835,-0.48894601357810524,0.0003996109581834499,36.12162973359338,1.5730471041138612,12515.867122315465,7059.865339131538,-2.68865538068145e7,3.339594224862275e7
0.00291999988257885,-0.48891742152514567,0.00040381579221118854,35.10192622639179,1.5887296471768073,5289.450764038638,7226.68432265739,1.9009046384296898e7,3.345769529878449e7
0.002909999806433916,-0.48825717413407965,0.000401425529571123,35.21466141319906,1.442849475850728,-801.618047225421,6482.505339176781,-3.560199867751541e7,2.975524119810903e7
0.002899999963119626,-0.48756025522824953,0.000425862997616893,38.85394948483046,1.6474500952267819,4353.194517702086,8260.919922941068,-2.913554172884142e7,4.0104208021814294e7
0.0028899998869746923,-0.4869663037186676,0.00042710841976667096,40.83780509414089,1.8033175948824038,20412.843614934474,8920.794325425586,-2.8509453871127047e7,4.5931876167999774e7
0.0028799998108297586,-0.4863028071583606,0.0004102185966440834,37.477646417729105,1.5234764462897115,2535.17167979737,7088.401976479839,-7.38482230098097e7,3.798502232403039e7
0.0028699999675154686,-0.4863128598253454,0.0004184158033075702,39.20716283729652,1.806110358078089,7272.944404620395,8018.252540673755,1.8465340494164187e7,3.892313577362916e7
0.002859999891370535,-0.48613586876518794,0.00040339011494258133,37.972695103492725,1.7078083026819888,-7745.4020777269825,7127.887591457145,-3.6659202601597056e7,3.1952807382694602e7
0.002849999815225601,-0.48557088089242706,0.00041174540719023637,38.314969274068496,1.6806553530616022,4016.3164886951786,7266.267910695782,-3.3681429648520395e7,3.2628641358592156e7
0.002839999971911311,-0.4854011461668932,0.00041279914332749624,36.61256786228658,1.5961449279955622,13721.448718887115,7831.775721018583,-6.026539763402808e6,4.0779289267298535e7
0.0028299998957663774,-0.4843265157168623,0.0004314325786073662,38.25145854620561,1.6090235111954507,15747.32613066919,8140.642690301804,-5.726556088074129e6,4.574325381736308e7
0.0028199998196214437,-0.48388906022006123,0.00042550807464261794,39.782107373910385,1.7736200221041682,21366.95613357063,9424.302037060148,7.521473926565885e6,5.449081169790334e7
0.0028099999763071537,-0.48385428861322516,0.0004143297016623116,41.31886917049136,1.865709484900297,25629.04569133298,8817.318647197892,-1.241770017652129e7,4.8354334301485084e7
0.00279999990016222,-0.4829225270934293,0.00043326240664421994,39.60711707783464,1.9141429180814802,17331.566465890064,11548.51724490122,1.1291263493770367e8,8.829346525644848e7
0.0027899998240172863,-0.4822835247044975,0.0004440951772089982,41.56283937077826,1.9547207908678141,-2374.710938035634,10887.571305012354,7.509655144753456e7,6.136242964232992e7
0.0027799999807029963,-0.482489498921853,0.0004242711961936775,38.633762565983126,1.6342340123406622,2660.5278775795186,7743.565564178183,-7.575186105511771e7,3.985551349778633e7
0.0027699999045580626,-0.481938235052957,0.00043670321136272803,41.46841174019061,1.9170505096878032,3042.9582127528447,11233.4095070704,1.0220634054729179e8,7.512374141734688e7
0.002759999828413129,-0.481138645351719,0.00041704293623249714,39.16624314596373,1.789834254588179,6404.104083640551,8450.023967919105,1.8804522747636735e7,4.102652800509159e7
0.002749999985098839,-0.48164145949130394,0.00043077923225425294,40.87511975331131,1.962790325532455,26913.159539060758,10803.4259020206,1.2667849567939897e8,5.579144187400807e7
0.002739999908953905,-0.4807845825297154,0.0004372256354213387,43.083443400873755,1.983809990731693,16673.466396983094,10774.802084665203,5.897042257583038e7,6.7069636926101714e7
0.0027299998328089714,-0.48046699760296346,0.00042781281436794137,40.3871536991938,1.9791568458184476,15820.253613529234,9545.485929343162,5.945414120497513e7,4.967028862466725e7
0.0027199999894946814,-0.4798227349358629,0.00041836068011395083,40.15174004442597,1.8102313089515312,9635.705068571548,9389.224935472073,3.446234899137397e7,5.11269537279388e7
0.0027099999133497477,-0.47961605977315835,0.0004293082861197267,42.51441080187735,1.851152382290181,13222.669668830567,10102.12939226675,6.5547046132794805e6,6.049611793473601e7
0.002699999837204814,-0.4790467817754803,0.0004722117308473288,45.9605421325541,1.8534764514038815,10086.61009649147,9091.224062181785,-1.1391657335278125e8,5.1445320734514356e7
0.002689999993890524,-0.4793315275827697,0.00046135854099314333,43.391955106198616,1.8756839204187323,24087.738361320044,9634.896330556823,-4.432815811806896e7,5.396915387657479e7
0.00267999991774559,-0.47951259192329115,0.0004625450544536767,44.838317372029636,1.9759793657523512,13999.321681337638,8372.970472687131,-5.873492701426594e7,4.39674630509266e7
0.0026699998416006565,-0.4786782387331907,0.00045115208837212035,41.61694044462095,1.9334196727420327,22810.31161143129,10566.70100587034,4.8233875117763974e7,5.421287186869771e7
0.0026599999982863665,-0.477703464180726,0.00041575321764921814,38.23842548125846,1.6321304153017244,7757.054215260472,8216.38627882337,-6.169361000296757e6,4.5735387007016964e7
0.0026499999221414328,-0.477129554196449,0.0004365848040321341,38.73534784524622,1.6549035465123574,-8241.310039373446,7301.480017709641,-4.476583230518722e7,3.980946486952897e7
0.002639999845996499,-0.4765046675866531,0.00042487622515417534,40.31696893125017,1.749950128051329,-4905.751427548296,8163.882485603831,-2.978668990528617e7,4.2869639815441184e7
0.002630000002682209,-0.4761006701547257,0.00042889336044349505,39.046519139010314,1.660621833667653,4126.172807818034,7002.212899147817,-5.6391786107595816e7,3.240811007465291e7
0.0026199999265372753,-0.47642952110632214,0.0004388116069132688,41.368920916908756,1.7824027841208125,13693.8312928154,7805.044443672124,-4.408263295082413e7,3.744608742828727e7
0.0026099998503923416,-0.47584373233861355,0.0004251373414833263,39.943239607838194,1.798321365401015,20887.380685415108,9642.793601396748,3.717288546338504e7,5.166651035197011e7
0.0026000000070780516,-0.47533300574090315,0.0004441948994590585,42.289778655171396,1.832423146272967,14352.889823791862,9786.974748551778,-1.0689930930153867e7,5.902288652045186e7
0.002589999930933118,-0.4749401909436585,0.0004328807678801585,41.609352743611325,1.797808803079789,20539.311391972977,8784.481086349297,-46083.5558210468,4.482481382717035e7
0.002579999854788184,-0.47430404160559925,0.0004307644656977007,41.427111661938504,1.714210040860934,25731.840714654485,7863.99296944433,-6.91180477938959e7,3.832048451676342e7
0.0025699997786432505,-0.4731826830025644,0.0004582480684647861,45.608318747598325,2.07387871649472,28725.72967342576,12274.269795751297,4.122896363134287e7,8.422425459099244e7
0.0025599999353289604,-0.4731100838646396,0.00043891590967572543,45.15145815652324,1.970835207173996,18627.259012962368,9705.266811049947,-8.559954687836546e7,5.4119909775600195e7
0.0025499998591840267,-0.4733206582332461,0.0004427468936031793,43.36272332057502,1.8380829652156805,10637.405866725854,9601.826033905452,-7.008878212154903e7,4.93963390181565e7
0.002539999783039093,-0.4725464609660947,0.00045188168217106557,43.6136137356617,2.1567852760340736,45543.1034055668,13318.041483062501,2.0370204327546513e8,8.64527140607635e7
0.002529999939724803,-0.47238375700397034,0.0004794976804195899,48.39387711940483,2.3478139562200337,31985.314235825823,18039.738844193977,2.1102798750464904e8,1.996855357260292e8
0.0025199998635798693,-0.4721261036026919,0.0004598412667323752,47.58615538307031,2.2288057682238995,32978.77865989505,12810.49848100244,9.99189828374988e7,9.220167617251252e7
0.0025099997874349356,-0.47160676370244986,0.00045477912497272357,46.230839657221466,2.0757030181274514,14748.550919395799,11414.222276325672,2.2922939932824444e7,6.3404529323533565e7
0.0024999999441206455,-0.47131694232910565,0.0004558621324582816,44.50328758323645,2.015785007842226,20648.288383719115,12998.11960510861,5.4447770592554905e7,9.083930979856585e7
0.002489999867975712,-0.4708976953625685,0.0004808231839412851,47.13577538819689,2.1303306845687633,28813.774927509367,12738.742615752026,4.846262438490041e7,8.214063714296098e7
0.002479999791830778,-0.4704890041832296,0.0004782770079572736,47.745486358133725,2.2144881299827794,23360.72034295089,12768.988024573482,9.53141596063839e7,7.35715797914323e7
0.002469999948516488,-0.4698417755447816,0.0004488010604814236,45.07836176389789,2.1102149941569994,25684.488544709315,12213.05421964774,7.348049672816512e7,9.444151574196455e7
0.0024599998723715544,-0.46992949004123197,0.0004260972545404922,41.04749127133487,1.6895077884696357,24035.429137782383,8371.235766444808,-6.668604841659964e7,4.595658664630075e7
0.0024499997962266207,-0.46964867028509555,0.0004426079105279627,44.316577052987135,1.8995830997024943,18017.506567493576,9595.189383972114,-6.081149217209853e7,5.540726226982922e7
0.0024399999529123306,-0.46845036545107416,0.00046345501062139915,47.30048253971582,1.9335961867201417,2852.9196904037317,9701.43996649773,-1.3389551103510302e8,4.902733962147945e7
0.002429999876767397,-0.4675828123301235,0.0004525493984844798,46.077842657084645,1.9610460119747781,15379.053152645214,9821.75898143216,-5.2204676192113645e7,5.806962464721301e7
0.0024199998006224632,-0.4673868845656649,0.00043200619090358734,44.4484994900032,1.878085629592201,32525.769118746248,10237.666165364299,3.548660445414402e7,5.917079228983898e7
0.002409999957308173,-0.46719211830762447,0.00044747205683241933,47.79264715976758,2.1394705108625427,16494.20839733926,11170.27576574624,7.380275277910747e6,6.5043257522590466e7
0.0023999998811632395,-0.46617453192458497,0.00047142599794787276,48.92299121092564,2.002571326525863,3462.617709019127,10160.249347179739,-6.901635729384188e7,5.500621256267981e7
0.0023899998050183058,-0.4661195072306219,0.00046384820689055015,45.93902717647363,2.123434689889392,27713.23363004384,13316.079405441487,1.0708447289948064e8,1.0236121458733942e8
0.0023799999617040157,-0.46559446581586383,0.00045802830397834453,46.0663889553678,1.8068341589190922,16631.45675188357,8763.784362150882,-1.5216382632068267e8,5.239291893583432e7
0.002369999885559082,-0.4652652018362998,0.00045374639705042925,46.708906665798786,1.9887313664910629,10535.061191374232,11323.254023718204,-7.558904212632239e7,7.583949706708781e7
0.0023599998094141483,-0.4650874713492942,0.0004573361099503861,44.42472703850435,1.8304812685201568,19473.324449791075,8979.673513873107,-9.829721211548781e7,4.7358451432313144e7
0.0023499999660998583,-0.46433216910502645,0.00045711580877294886,43.052470373106004,1.905030654448617,6758.532138831996,11025.077676777315,1.0477339573922038e8,6.661840782679516e7
0.0023399998899549246,-0.4638471911657946,0.00043206319529778315,43.08314216038475,1.8991952504608423,12047.728212526657,10024.028141525367,-2.239111507226139e7,5.6271427737637654e7
0.002329999813809991,-0.46328063258703533,0.0004443545329695378,43.25986959694432,1.9390485822293027,6743.709446856304,9821.896359588962,-2.6472363509897725e6,5.306214934040669e7
0.002319999970495701,-0.4630398041697131,0.00046258919091825035,45.14000732401959,2.0416592497521737,5941.033930412946,12982.699574363449,8.284845228567976e7,8.666016400206761e7
0.002309999894350767,-0.4625366059819327,0.00045490660158517933,45.23900781482102,2.0852124981104203,9666.322420477543,11850.405449104912,1.054152682882715e8,7.143661081592636e7
0.0022999998182058334,-0.462034418970172,0.00046664813384036957,48.09682208868892,2.1373796361463038,14786.802692521997,13709.998886046596,1.9004760930899587e7,1.12138578621488e8
0.0022899999748915434,-0.4614928206917945,0.0004767667780138878,47.66908465378022,2.129076991174897,20698.97311799436,11623.705105700988,-2.3842794974813104e7,6.400039851274161e7
0.0022799998987466097,-0.46101393178513267,0.0004659657080315463,47.08668294552559,2.000453185678175,21970.39021446714,10193.418220685488,-9.518963368604474e7,5.7366378786102824e7
0.002269999822601676,-0.4607574419899834,0.000466317914556026,46.86863781306838,2.0142370645194845,15714.939413649718,9615.409383834743,-7.508599196666054e7,5.211816265219729e7
0.002259999979287386,-0.4605946890912506,0.0004722123019155595,48.68422861711995,2.096935009436849,36581.739095727724,10797.941331617974,-1.0193302272628337e8,5.9164289515968286e7
0.0022499999031424522,-0.4598461012812015,0.00045047255785025687,45.96934124303408,1.9981894733636276,20807.026618125907,9949.20927663988,-3.2442575382559326e7,6.0482335814655975e7
0.0022399998269975185,-0.4586923800744148,0.00043979708871491347,44.59478918185272,1.8246832493656335,27320.959443978623,8618.366298646075,-9.206755092008777e7,4.403037145765946e7
0.0022299999836832285,-0.4579719932306252,0.0004696410246779637,46.58072581844722,2.129772168727471,2586.786704367876,11602.825030012626,5.3080061333305985e7,6.37184762441781e7
0.002219999907538295,-0.45745140463434203,0.00048272520467001806,45.847645350375856,1.9361514267991584,14985.955495228878,9883.48100666591,-6.271993314112543e7,5.67444186922495e7
0.002209999831393361,-0.4572693708736233,0.00045883107083528863,46.98215048858823,2.096965164681462,17512.74082591487,11962.482435960426,7.85568447656797e7,6.530360739527669e7
0.002199999988079071,-0.4567255940831472,0.0004556293588729435,46.57932095040938,2.0514366990156963,1727.761066255632,11457.407377659732,-7.06654646831149e6,7.997048824725483e7
0.0021899999119341373,-0.4565762787945757,0.00044485931758207373,44.73268767996292,2.036456680087149,691.8092625616544,10039.085285669717,-5.5069387403853405e6,6.409035269873448e7
0.0021799998357892036,-0.4556626290518746,0.00044910034724859557,46.22824203960048,2.1778667363760498,29043.116113618074,11161.359400782372,5.202539563598422e7,5.823074194006257e7
0.0021699999924749136,-0.4551624643305061,0.00045732021416556494,47.90994163437621,2.266573769221836,-22272.286460112544,12276.393058911039,8.730098344047463e7,7.265254818626347e7
0.00215999991632998,-0.4553317991059899,0.00043727175441885067,46.93641015976239,1.8783192774136477,20594.696894745495,9466.344387212972,-1.0163441879487221e8,4.893873585977439e7
0.002149999840185046,-0.45448492541941315,0.00045999378179670144,49.66986878332075,2.2388628493643883,44332.06367370685,15197.86822272366,1.189642861399835e8,1.1369110074915233e8
0.002139999996870756,-0.4539488330954795,0.000490899414716578,54.573822121785106,2.539622806314036,31219.063230160176,17596.993258504426,1.3706643210405934e8,1.3116180883935757e8
0.0021299999207258224,-0.4537802307887741,0.00048542096163576876,52.648831903665126,2.530150386394065,42210.18309077817,17013.188931609653,1.4234565459933263e8,1.320062074997967e8
0.0021199998445808887,-0.45382722212710686,0.00046935893720050304,50.52426797965057,2.384410177847448,5246.8893022248585,14782.688394926974,8.332909044417916e7,9.522463251343688e7
0.0021100000012665987,-0.45289330918977616,0.0004653448290431922,47.25866382915984,2.226022111539024,41529.17617378601,15137.598698759202,1.6454430664678618e8,1.1676661305696897e8
0.002099999925121665,-0.45237674149486284,0.000473069483415374,50.09947542726266,2.3647855729133043,25863.88299689371,16877.78548210036,1.7295717025728738e8,1.5842419842159155e8
0.0020899998489767313,-0.4519895325024573,0.00045134891963120405,50.97345888349804,2.2114704446113995,23765.55824398462,11135.917729744966,-6.2485508265480846e7,6.413798425230506e7
0.0020800000056624413,-0.4508701422294332,0.0004722546967647565,53.76997096076981,2.3836145318454207,31696.472353253143,14278.039501238998,6.4851730173476055e7,9.660390300840569e7
0.0020699999295175076,-0.4495270303703068,0.00046819916915389123,52.155103775363365,2.1545649557130497,1980.1490978740803,11292.66109169419,-1.3359751146589653e8,6.136051507596006e7
0.002059999853372574,-0.449110326681581,0.000469305980346305,50.48754660670947,2.2187177767201423,13458.022446022125,11517.429200848495,-4.670019344815207e7,6.5868875988659315e7
0.002050000010058284,-0.4490052430295585,0.0004898052140580976,49.87877594665133,2.279451885052547,43995.80769913856,13794.95674883208,6.156347178367887e7,8.900173044371323e7
0.00203999993391335,-0.4485351549741514,0.0004888416509905892,50.35824660219322,2.1536884038108717,8405.781028780824,11288.85604406612,-7.71291863146078e7,6.0324520383332364e7
0.0020299998577684164,-0.44804805720540014,0.0005153671974432971,52.18823741796317,2.3800233119171326,947.3120897366891,14521.290283266655,5.267978539466901e7,1.0613233090401927e8
0.0020199997816234827,-0.4477807206513825,0.0004948248540521638,51.219430716386064,2.291443829822396,10861.039450344264,14137.942373032283,7.498635528182358e6,1.0618197012458219e8
0.0020099999383091927,-0.44754305573345315,0.00048236577590943084,49.6129640802909,2.210260567655677,29563.61015102143,12719.300572301132,4.008447033790909e7,9.017884917084703e7
0.001999999862164259,-0.44680410064702963,0.0004776884186386535,51.64155188073961,2.22442598520601,27966.208534414924,11764.19230142934,-7.270430722331828e7,6.710394017395775e7
0.0019899997860193253,-0.4463380428195751,0.00048690832101776286,54.20402392336437,2.3283328785011963,10359.45452614082,13423.354488605853,-5.374616578789912e7,8.849292220024385e7
0.001979999942705035,-0.4459947770164506,0.0004945503074318061,54.07330584217357,2.415093511837449,8281.231660329586,14327.566125519374,-3.068681929396552e7,1.0263191984674102e8
0.0019699998665601015,-0.4457209480705499,0.00047530869641082427,50.32215303555568,2.279477770864008,32676.610426555137,11077.482392447344,-4.971400333895029e7,6.306779865375473e7
0.001959999790415168,-0.4448293634435475,0.0004874405920047036,54.42575734522406,2.4173925290941063,6321.147933729259,14803.580373844601,5.146097427534964e7,9.09562351521586e7
0.0019499999471008778,-0.4448149820214553,0.00047961963206467255,51.705968043418345,2.3673570475746994,-692.0145744604695,14628.89198436933,9.388726821482053e7,9.283377805752456e7
0.001939999870955944,-0.4436009847604803,0.0004861843273949155,56.32638271256323,2.614520890350645,-5324.818421365411,15384.560088356176,8.632746394260284e7,9.601034919669837e7
0.0019299999112263322,-0.44279493368441036,0.0004710510786779511,50.46487764660207,2.0992123676418903,3386.7846152219513,11256.945922862142,-1.110800476099881e8,7.516673952503267e7
0.0019199999514967203,-0.4426591380015086,0.00047742931881920625,48.16175400914111,1.949844265853275,9777.390257140321,9646.319379814964,-1.89754641427339e8,5.2968628799513295e7
0.0019099998753517866,-0.44257120574884046,0.0004527456449125256,45.48340364855681,2.0356221038233464,3936.898512531813,11060.894019262927,-1.4428228733532209e7,6.1579948357412696e7
0.0018999999156221747,-0.44229761155927083,0.0004851884712751004,49.70293168919357,2.2864081548473445,11921.348903365035,13213.160032575817,3.29702065067751e7,8.20048400425086e7
0.001889999839477241,-0.44134458124794934,0.00048597828485208737,52.01742867215183,2.1939235341268537,15040.941295263645,12382.016637312767,-4.346966603962851e7,7.300366439730227e7
0.0018799998797476292,-0.440917206194773,0.0004995999476232638,54.42196228465434,2.329944832340216,41403.3613177976,14626.84560689317,4.788360507800289e7,9.92703439544441e7
0.0018699999200180173,-0.440500032263796,0.0004918069904359077,53.67539377207895,2.42658697463854,-2311.0415201520746,14977.57991567785,3.6665112250812046e7,1.014153443640188e8
0.0018599998438730836,-0.4402505534193969,0.0004974138821788104,54.575062212071515,2.4638607821054253,14184.175040533564,13834.685140485246,5.589195267561017e7,8.20335551082898e7
0.0018499998841434717,-0.43969379570549944,0.000481114371801594,54.48236042190922,2.5427959514709215,40111.64256951991,15189.53208032995,7.381748967348948e7,9.633942760385117e7
0.0018399999244138598,-0.43831151934053975,0.0005245395215850515,61.35223766755805,2.9329226380488977,47724.39615535588,20525.67082101657,2.4222287832454225e8,1.629982620495336e8
0.0018299998482689261,-0.437514929288789,0.0005299145222926369,60.967070375709625,2.8070663013508037,58254.41628988648,16124.749944360956,-2.878660696591708e7,1.0171433120868464e8
0.0018199998885393143,-0.4372273090682481,0.0005040677333409279,56.75355819526139,2.7203515008676193,29795.369160335034,15928.767571513214,6.574566197081862e7,1.2233181460813008e8
0.0018099999288097024,-0.43688623690957595,0.00048497889186066963,52.73667182672442,2.3627096603450974,26675.7220144687,17856.864242191758,1.1581667197310421e8,1.6005701320475307e8
0.0017999998526647687,-0.4362686466959215,0.000526418179166013,60.794702152720376,2.734224920244222,40849.96753438418,21146.529675512065,3.0750415511373196e7,2.1011316098149663e8
0.0017899998929351568,-0.4354884528267179,0.0005079321497416399,58.25547498880459,2.467132849268232,11946.055574551312,13811.132151212089,-9.906648092600073e7,9.060383031543554e7
0.001779999933205545,-0.4344496973137996,0.0004967948100490228,56.047174860258174,2.260646477248433,3840.4663917418634,10801.343673333356,-2.7255168243752205e8,6.692257954615697e7
0.0017699998570606112,-0.43474852955329735,0.0004899373929938506,54.80399861418428,2.4780518786724595,-5349.068679170437,13578.114610797307,4.710028506168951e7,7.8326987338618e7
0.0017599998973309994,-0.434132263731135,0.00048758803016699006,53.02325773954853,2.2447628891320632,22135.969607225165,13178.150297074804,-5.160624563725112e7,8.516198189112097e7
0.0017499999376013875,-0.4335740579089053,0.000491765653704352,52.08991205597563,2.4131547948061973,33916.57093868676,13250.32452209547,4.671520230417619e7,7.508794177573457e7
0.0017399998614564538,-0.4329617373293968,0.0005227104042374214,56.89134530221795,2.474593719212819,11015.37335913521,15583.447761818083,-1.682152284936187e7,1.0504186767635651e8
0.001729999901726842,-0.43292231274163856,0.0005112359577634978,54.94650884912664,2.4804444942481063,36838.87115306748,15219.446710713992,9.244563276226965e7,9.440190865734296e7
0.00171999994199723,-0.4321660622257816,0.0004913080123190697,54.34496239627143,2.454351847904238,14091.07160577271,12936.498179219381,2.956486323733226e7,7.822149820612459e7
0.0017099998658522964,-0.4320002979056169,0.0005144504786344896,58.24943110796535,2.6796854227544116,43509.00020091605,18863.625418174197,1.1400606376501404e8,1.8243375184972182e8
0.0016999999061226845,-0.43139144208100844,0.0004992662745498017,55.22066978051799,2.4019152945513778,32999.127601416934,13201.849233236093,-1.2508563485071048e8,8.19299605509041e7
0.0016899999463930726,-0.4310573236417329,0.0004955856889535142,55.27757012261439,2.355700163425512,38714.43056392702,13493.261954862142,-5.0715884740393184e7,8.647631032223663e7
0.001679999870248139,-0.4306967150494088,0.0004937711257971062,58.76247353544153,2.9372011492724304,55061.97855524755,22272.572694823968,4.5428562276310354e8,1.9972207612446746e8
0.001669999910518527,-0.42982551862117374,0.0005113606651394083,61.005771545223126,3.00611664669185,57278.829001024606,23694.800305164357,3.7248652450790846e8,2.2871524966581103e8
0.0016599999507889152,-0.42982230179089015,0.0005267533309001425,58.31362988746791,2.753253861445768,41128.241454095856,20173.687868553014,1.3293905556198114e8,1.7126770220617196e8
0.0016499998746439815,-0.4291819339858936,0.0005060693578094701,55.53507526230217,2.54114066409573,18970.012907488443,14833.442446477075,1.2730676736912517e7,8.985083904288307e7
0.0016399999149143696,-0.42872581776536733,0.0005380075650003978,60.56347247302373,2.728519576206066,57804.18633490505,16446.89743572121,1.0678658341136226e7,1.1702177077670507e8
0.0016299998387694359,-0.427586610608495,0.0005527505360507636,60.90444562510697,2.674543049175688,10118.966039873214,16617.262607906097,5.5183413624519415e7,1.172282206315471e8
0.001619999879039824,-0.4260634746016353,0.0005468316122904282,59.324143146765394,2.5622943748991687,-5189.31919487301,16273.270253224366,-4.512554128389508e6,9.334109104304305e7
0.0016099999193102121,-0.42579328707466463,0.0005376587422060724,63.90140684939267,2.6226702024657182,38483.47317128643,18170.425919059093,-9.862517515134777e7,1.2460683637603694e8
0.0015999998431652784,-0.42480493995215174,0.0005408660937602242,66.04717144388731,2.888149761342597,46791.89226997334,18345.30167223154,2.831817971737168e7,1.1249094812973581e8
0.0015899998834356666,-0.42395049625713854,0.0005506545569031045,64.1741542499625,2.8832952315512874,19016.446541273708,19386.37520750982,1.1362337191047692e8,1.4634134230271325e8
0.0015799999237060547,-0.4242429479380095,0.0005444851536367011,60.544542685426556,2.720375896735388,34511.51341385416,22165.638544977064,9.55392640138742e7,2.3468833379918903e8
0.001569999847561121,-0.42371968642509383,0.000554508503347743,63.518459978045335,2.7494147376340248,18497.830528443552,18514.46325075807,-4.8840921156391904e7,1.2407530617889814e8
0.0015599998878315091,-0.4232312546186844,0.0005268488167728046,62.52361454025651,2.7424208733059205,33658.86860310061,18665.324319268115,3.7877198641129546e7,1.3891541230635902e8
0.0015499999281018972,-0.42285708332743505,0.000519078324417346,61.60594074680223,2.6008394439194418,12956.84311133599,18284.58505367506,2.999949308977145e7,1.3221819107329352e8
0.0015399998519569635,-0.4221667122525376,0.0005243160437889621,61.42106241358675,2.6059950280613946,27691.705490558255,17914.09935417324,1.2281120744245134e7,1.3527373181151357e8
0.0015299998922273517,-0.4213596924298375,0.0005476027836152218,63.9774547461747,2.851909287865739,6077.440601929969,15890.635292419254,-9.860757263462985e7,1.0497218380590256e8
0.0015199999324977398,-0.42110002794669543,0.0005610518406040241,63.62256469073703,2.7285739945294303,32479.491911383673,16034.008997075425,-1.2374029473312192e8,1.0002197035906947e8
0.001509999856352806,-0.4202055441731639,0.0005402229812313857,62.06700939137384,2.6633075995729785,25248.565951003136,17660.679125995837,-5.645929179068671e7,1.1155712611355434e8
0.0014999998966231942,-0.41893206659247795,0.000512461443015234,61.50475728173093,2.6618731259803927,31147.174945069288,15586.911717305682,-7.94671855196008e7,1.0440771267445615e8
0.0014899999368935823,-0.4187285933139444,0.0005366613699478263,62.6155988255599,2.730198629378512,21490.2224776295,15808.069735137211,-6.211589762428869e7,9.591870783728606e7
0.0014799998607486486,-0.4176571577335558,0.0005382989040026006,65.41060745177082,2.966985837963144,16513.59053391931,18288.352645725863,3.4051175796143964e7,1.1988965598665509e8
0.0014699999010190368,-0.41687758493901217,0.0005209468376886847,60.47625825250623,2.698890303880919,36650.46593510326,16982.425008667986,2.6132341690354273e7,1.2989178150869288e8
0.001459999941289425,-0.415592015407943,0.0005453958150060778,63.906330468055394,2.7467783127601977,53407.3328397302,16344.131106300221,-2.4119463983409656e6,1.064072571581692e8
0.0014499998651444912,-0.41404285935651153,0.0005430017495725245,63.45352480529808,2.8377222891827114,25454.226601180464,18367.742938930227,9.578888584308003e7,1.170661153841265e8
0.0014399999054148793,-0.41374927379693477,0.0005429273302150203,66.53086968082663,3.0278040720411266,57997.67716564011,19603.56028482501,5.337974983240761e7,1.217671499406792e8
0.0014299999456852674,-0.41316182519945605,0.0005661922849550399,65.6742211693191,3.0223043301182924,27477.352404867277,18852.57816952482,4.460884678710675e7,1.2540660245790377e8
0.0014199998695403337,-0.41239726417784817,0.0005647707822468148,65.08310449675302,2.8533948320222877,20501.530041085665,18284.588365780397,-4.702794199939233e7,1.2998349749495319e8
0.0014099999098107219,-0.4124391666711373,0.0005445207429453859,63.05110320358136,2.767789514276958,3097.719028934764,16391.768104540646,-8.117170236821534e7,1.0940412996442974e8
0.00139999995008111,-0.4121062890237905,0.0005300000631272302,62.66347684297972,2.741972409976553,6740.64792797678,16481.02128880706,3.230890619035992e6,1.071469745795183e8
0.0013899998739361763,-0.411532238569165,0.0005556283421670713,65.97130014016898,2.82978224199228,35992.049874103206,20603.298343669205,1.5503566634694034e7,1.6604712301560387e8
0.0013799999142065644,-0.4112885636414313,0.000531905146201554,60.4556899809709,2.5986183179138855,48252.58089507651,17059.023951862608,1.3731565928694319e7,1.194986101851093e8
0.0013699999544769526,-0.4107662610783953,0.0005420549943850149,63.165181619229266,2.807682329887616,33773.172261203865,17089.635807919167,6.774840047780423e7,9.93903408360208e7
0.0013599998783320189,-0.40966187737775817,0.0005413946094997845,64.13876472387153,2.7538200670587134,22792.754168484444,20470.512747711065,4.877918730812613e7,1.729987051570554e8
0.001349999918602407,-0.40875657562108825,0.0005368574789270386,63.58750838181897,2.9156121682022453,28799.27971623026,21242.28181133777,1.5613127975092185e8,1.9609335953673506e8
0.0013399998424574733,-0.40817548743120563,0.0005670140267352751,64.9557848476431,2.867705307530448,-11479.455749630944,18518.467222211133,8.395135281722543e7,1.2288555058434652e8
0.0013299998827278614,-0.407331730922704,0.000568275406273219,69.17802442446038,3.0771847056191555,31830.042222884727,22507.942834647805,7.28824275529463e7,1.918972236043953e8
0.0013199999229982495,-0.4064669127784747,0.0005802033378771993,72.03950613249259,3.2999168856321557,6682.931729139697,21994.401671179327,1.053289617949566e8,1.6604229944379088e8
0.0013099998468533158,-0.4056042554431825,0.0006173902603795949,76.93537211536905,3.387737079533926,-25769.639024037995,23561.06853900384,1.5265521021727437e7,1.8544791236584124e8
0.001299999887123704,-0.40548933660815023,0.0006026123067541966,75.13735572436411,3.0887473380612898,9574.929609390501,19388.075435027047,-2.8011944926859224e8,1.2316281414115371e8
0.001289999927394092,-0.40515059794699654,0.0005714348880514285,70.71623420391148,3.0803815930291867,64943.65742071945,23717.69687724776,4.2893137705201894e7,2.3066764513641143e8
0.0012799998512491584,-0.4041529453719587,0.0005674165101030587,67.96586263195803,3.2088858252505137,47030.157544945105,24200.440430447743,2.0383938317304415e8,2.755863090292173e8
0.0012699998915195465,-0.4037340763946258,0.000588300071652714,71.85530988548405,3.4995420003764726,63810.687289215006,26170.88404455051,2.9026909489722586e8,2.1880626145316538e8
0.0012599999317899346,-0.40298846985707065,0.0005921463201255721,71.66637770802934,3.279547240869518,73162.55662479255,25387.39559986794,1.365232797705347e8,2.2370606329703963e8
0.001249999855645001,-0.4019843615540548,0.0005764944157675776,72.00455774338445,3.3638180070710786,48665.13007428527,26957.775322854417,4.055543103964465e8,2.2658535679564518e8
0.001239999895915389,-0.40093145540717884,0.0005752418945893238,72.30069922969817,3.211831464656667,37905.75967472689,24132.258601814417,1.364227977586405e8,1.72932111887964e8
0.0012299999361857772,-0.4001727426257472,0.0005967981312100118,75.9561032772603,3.4591498107937015,66132.37580625592,24747.83375998246,1.7921135464807883e8,1.7637557074253666e8
0.0012199998600408435,-0.39964681692052856,0.0006023561937120172,77.32282552583021,3.400147253824596,37810.87994458975,23114.780319298272,-6.328229304581825e7,1.6992271230999747e8
0.0012099999003112316,-0.3986703091802432,0.0006088864184210936,74.55544491245445,3.2499121457431177,54215.4492549911,22603.192426254245,-8.287974431157461e7,1.7793477024854687e8
0.0011999999405816197,-0.3973622298889731,0.000588612850492252,77.825921106606,3.538233058889208,73430.91953585458,27173.43536499533,1.2121215829719026e8,2.1917359789652246e8
0.001189999864436686,-0.39740514442345,0.0005988695052103534,78.91147163124296,3.80157170687162,75649.29301560932,31949.863456957653,4.9241584907331103e8,3.130322113001007e8
0.0011799999047070742,-0.3974314017914605,0.000618004243656911,78.67989057311821,3.543258638371486,70718.06692659152,25707.345655700297,-7.377539899655709e7,2.2706754300015283e8
0.0011699999449774623,-0.39677049917984797,0.000584665336162924,74.22812032068221,3.3491588227750486,48391.17328808356,24259.462693820456,4.0003944162003756e7,2.1298606613823807e8
0.0011599998688325286,-0.3957728756726488,0.000591944190980463,67.72403988385051,3.2226338548170235,30217.68477467396,22105.19031933542,1.7160573877709243e8,1.7651837184745297e8
0.0011499999091029167,-0.39505890269890626,0.0005908251780660637,71.41536830661839,3.2487255690805563,39720.943377832,22144.742945782386,2.8869864472726054e7,1.635510660083661e8
0.0011399999493733048,-0.3943317161960447,0.0005878185518982289,75.50259754072988,3.418257153317625,37340.23080646592,20995.648190240536,6.860344953631651e7,1.3853974560287136e8
0.0011299998732283711,-0.3934631273939347,0.000576368647746896,73.57734726403558,3.24944706990013,35370.63840533733,24849.621035436703,-6.633588293858998e6,2.5596858066607037e8
0.0011199999134987593,-0.3924439496506929,0.0005769517330015478,71.79255669717872,3.4519968515876087,32215.387469116507,23093.855496142758,2.25365957494201e8,1.7505061826735973e8
0.0011099999537691474,-0.39168880840314446,0.0005794517184025541,74.61026601048138,3.3327307742829775,87751.03755517014,22354.016181814743,-5.414642033228993e7,1.8001357537793168e8
0.0010999998776242137,-0.3912113895375468,0.0005861492110336527,75.7563784197177,3.524038098337574,56132.856879191706,23931.81133804721,1.6846637488492742e8,1.8214791664716458e8
0.0010899999178946018,-0.39044725026867577,0.0005896904214444494,77.89981494910772,3.5073724963796202,40389.37586996423,20856.134693942317,-1.396383954102881e8,1.4393711925412786e8
0.0010799998417496681,-0.38988115681514124,0.0005771644297544098,78.29945728002332,3.291815200900464,66039.39638485305,21556.029728021178,-2.3498508037773025e8,1.5489628810710442e8
0.0010699998820200562,-0.3890311014821515,0.0006072102893616594,82.26725675526993,3.530173554709907,98334.8707267045,24715.53977092287,-1.0206118687804325e8,2.08441689856916e8
0.0010599999222904444,-0.38780521176928767,0.000615090115222059,82.99071647644736,3.893139036427014,80122.82083787021,27084.1302194726,1.7659156392709967e8,2.1781233947492698e8
0.0010499998461455107,-0.3866126851317119,0.0006146817255676152,83.59436933824836,3.7910845879350767,57356.46893776656,27444.334030432572,-8.76871024886301e7,2.2686143130430955e8
0.0010399998864158988,-0.38589351192949983,0.0006198586556918332,86.44695526451817,3.991690430428962,79074.15824440136,33768.16269586866,2.0416877659587863e8,3.271747883937716e8
0.001029999926686287,-0.38504753553712934,0.0006292819962079349,84.79916933584211,4.0760758208453085,54007.45936487324,32183.529478202887,2.1048988359002247e8,2.9551237291130126e8
0.0010199998505413532,-0.3839400952257366,0.0006114037944730279,82.23418287557223,3.8648424507656416,51651.74165993091,31511.275690710747,1.25428899951333e8,2.832679344855975e8
0.0010099998908117414,-0.38291748875035797,0.0006379142134192366,89.1003436555191,4.350416011282537,110127.99105458512,40831.3254871661,5.747501769367921e8,4.9108312729408836e8
0.0009999999310821295,-0.3819705057500455,0.0006199379202508684,87.87313178398516,3.642271256955903,81341.76627768057,29276.36131930544,-1.837852318011026e8,2.8858684141553545e8
0.0009899998549371958,-0.3809963816207701,0.0006337370436284121,90.86027715418352,3.9738132645374806,64501.3916170805,30255.233373079463,-2.2661228735165276e7,2.6840297485105908e8
0.000979999895207584,-0.38025437352370073,0.000641877475176261,91.40944735737231,4.2018617639879885,101506.68108410027,33451.43965124022,2.347941484471313e8,2.596368937933664e8
0.0009699998772703111,-0.3796085944169316,0.000690814651347687,96.2947545151379,4.299257622010504,77868.55052695586,33749.54434382677,6.325955699599786e7,2.5388987159788477e8
0.0009599999175406992,-0.379081868940318,0.0006782610279812535,91.41378720864496,4.016049314676626,72978.06216928648,31493.239139657937,-1.0717763746850032e8,3.225794135609039e8
0.0009499998996034265,-0.37792248204633044,0.0006631511325276554,88.00627808624367,3.77738935626063,31816.5155669855,25095.166192267847,-4.583741677174125e8,1.886170428774286e8
0.0009399998816661537,-0.3777139903348332,0.00062642997681771,82.5145997938794,3.598669984581658,6497.55889865268,22077.168452679412,-2.5692985887365848e8,1.6185241904720116e8
0.0009299999219365418,-0.3772651056100486,0.0006194418822580082,85.30696488721367,3.572322030297406,42768.464044938584,22744.060249164093,-3.058500085222747e8,1.7659187980732086e8
0.000919999903999269,-0.37630851152795647,0.0006446460070924095,93.213764916008,3.928977833351559,49617.7802019268,26127.29201621713,-4.00182522145322e8,2.0084624402596995e8
0.0009099998860619962,-0.37473062761630466,0.0006746721473202121,97.65462463704047,4.248351066189026,81104.41072634481,30654.87267072185,-2.77585969534805e8,2.593024325105041e8
0.0008999999263323843,-0.37343707935816506,0.0006736952381614531,97.78276933489187,4.281364018362345,98155.41153687338,31394.697550740882,-1.0444067208091906e8,2.5074990494987693e8
0.0008899999083951116,-0.3719828980903879,0.0006919859768898314,101.892827161461,4.258060932798174,73975.77138543542,29174.226135854788,-5.140723495293e8,2.173606816728569e8
0.0008799998904578388,-0.37152441369289846,0.0006786145868233962,95.96115369495175,4.395224266846329,90169.40050360216,36559.03771403553,1.400469503644454e8,3.009366909636284e8
0.000869999872520566,-0.3709945920563051,0.0006629179294723948,95.66497132127448,4.572053484923391,95744.68924412987,41386.62057930441,6.348350113971342e8,3.980647186708896e8
0.0008599999127909541,-0.37051789487812437,0.0006676634123054771,98.67242223189002,4.362674316272288,71110.06529027772,36969.84076491881,2.5137204647238025e8,3.381868389318118e8
0.0008499998948536813,-0.3688825289548786,0.0006486690709503663,96.37138995775643,4.364914899502775,95855.92951942667,40623.30793115109,3.6202758801478815e8,4.630009168677081e8
0.0008399998769164085,-0.36736751222371644,0.0006655815110830382,95.62252854943264,4.149977370414821,97921.2349121975,30112.95934758889,-3.2074326095731854e7,2.3740941229008862e8
0.0008299999171867967,-0.3666857719863622,0.0006507134525658219,94.40145116752302,4.0740387233703,81867.36914934726,31369.245331820755,-1.2131918118899634e7,2.765457098417631e8
0.0008199998992495239,-0.3670385108228297,0.0006510968542190915,92.39519194073222,4.0682473648587925,16393.03780756143,31462.321587793867,4.769072585899724e7,2.89914794407096e8
0.0008099998813122511,-0.3667281327048936,0.0006710866283865787,92.91752105302776,3.9695295789845595,34171.37582525783,32289.726255884423,-7.284737832803872e7,3.147543886338992e8
0.0007999999215826392,-0.3662428543448792,0.0006838403836682669,93.38049907197173,3.9748416225262124,38620.553179478025,34710.14116162494,6.303297040692694e7,2.9518712014167714e8
0.0007899999036453664,-0.3645772624425704,0.00066887429784069,90.7404483948259,4.056646918812243,50039.328248641556,34375.17567863393,1.0734545481654675e8,3.118469196341189e8
0.0007799998857080936,-0.36315491726097193,0.0006573258142844558,90.70778755227458,4.278364797608554,88581.93448372233,37970.47179716603,2.061158031386902e8,4.0190883883601373e8
0.0007699999259784818,-0.36148564168263186,0.0006550237175009765,91.98912212318618,3.947820885551269,52549.55862317165,31150.118517890718,-3.0177200449863636e8,2.8357920430299073e8
0.000759999908041209,-0.3601742109143026,0.0006642025828079724,94.64116003811353,3.97990157055755,52405.78000555792,28265.815402084336,-3.207040136365116e8,1.9948988362610894e8
0.0007499998901039362,-0.3596797252138049,0.0007050764635970174,105.21345633771237,4.696980762100236,112907.4717381421,38615.27652382267,-3.7605815433925964e7,3.665821544387818e8
0.0007399998721666634,-0.3581185202452621,0.0007094421356808458,109.48185936234377,4.807886947543054,114623.57404601808,35606.541086132835,-3.118075118090225e8,2.873983805318543e8
0.0007299999124370515,-0.3572923355981456,0.000713422773615235,114.35625942632369,4.950593568796346,68588.02669840219,43355.778634078866,1.7532595248585805e7,4.0957925267525494e8
0.0007199998944997787,-0.3567659567692992,0.0007603775003461573,120.26689887483182,5.409260420984821,53622.99101862905,49961.6572727979,3.2293252335726655e8,4.760182118072036e8
0.000709999876562506,-0.35543819159849055,0.00077092983962971,120.68798947588152,5.335395722848391,67191.53269597067,48146.02394240115,-2.2428592452992973e8,4.856274946599266e8
0.0006999999168328941,-0.3539888545315526,0.0007591048577619273,116.73355761852845,5.015026843889025,91987.08296455986,41107.910514805015,-6.834198183192312e8,4.1570884354754287e8
0.0006899998988956213,-0.35308514980067274,0.0007405939161105858,115.43035160914788,4.6636758685444155,86305.2351042042,34591.04401117824,-9.407096222259631e8,2.743601607617906e8
0.0006799998809583485,-0.35217346153394435,0.0007161408710680247,114.91541636305043,4.963554240895783,83350.65133590544,44834.35067524665,-9.841126900597374e7,4.5993704422364616e8
0.0006699999212287366,-0.3511181775864619,0.0007115038283752583,117.35356620759455,5.522727677361244,170271.7989044111,56855.11895035379,7.928171616517835e8,6.296668846530317e8
0.0006599999032914639,-0.35007933490306026,0.0007283538893231016,119.56307407730992,5.829334594268536,125409.77450131935,57450.45852026926,1.0268967979672815e9,6.403874042354206e8
0.0006499998853541911,-0.34941554375212813,0.0007635138181838638,125.18081321054977,5.859330770666229,111275.31007315688,56370.83546866088,4.739725961433917e8,6.897462487569532e8
0.0006399999256245792,-0.347938097309915,0.000748717185910415,117.92181938774797,5.278252285588667,110450.61348337428,45490.0040320304,2.1799738743209946e8,4.2498184188069767e8
0.0006299999076873064,-0.3459950999800237,0.0007231335756939952,110.71332350034618,4.935349572898777,148125.77544820242,41166.62659923745,-1.2300978647099441e8,3.649882783089916e8
0.0006199998897500336,-0.34469033758637896,0.0007465988135333364,117.9500527441736,5.322201891103094,155546.47820369736,45477.98225999043,1.5184755390673724e8,4.100805617014254e8
0.0006099998718127608,-0.3430528949705098,0.0007296961814486447,121.19476142036811,5.541766050161266,164127.85874141238,52215.48701688253,6.005646484083797e8,5.6374668248877e8
0.000599999912083149,-0.34212439843540304,0.0007017382074447717,116.45046736409563,5.6953485540545365,173133.71155709922,56760.230895899076,1.2607680627838624e9,5.752396250308461e8
0.0005899998941458762,-0.3412748260040377,0.0007094094418676667,117.02681407026024,5.664039575769773,170443.957222221,49649.0289263921,7.403478144487523e8,4.9665882419133145e8
0.0005799998762086034,-0.34028486418954235,0.0007449671387456823,120.99533763274115,5.72046460186667,123401.66568666825,51782.49134917637,2.9469547284015596e8,5.569730946523205e8
0.0005699999164789915,-0.3393780265284422,0.0007985336690985151,130.31562848446848,5.860882528756198,150516.39338124957,48931.453162641556,-9.012467720041507e7,4.302003303256567e8
0.0005599998985417187,-0.3383234223418107,0.0007754304060373049,128.81249744939393,5.6339704650452,203598.99237631462,47963.400808292536,2.960470213558239e7,4.5593536247105825e8
0.0005499998806044459,-0.3376050149427828,0.0008026371698664623,130.59905042341285,5.8747871438944275,190388.15071431984,54810.65426893464,5.644711693713017e8,4.985590151340093e8
0.0005399999208748341,-0.3362323218374018,0.0008082878493571802,131.4964924039466,6.126783929973537,183940.39690891662,61528.23136165345,6.318898382817315e8,7.640966951643538e8
0.0005299999029375613,-0.333939779697873,0.0008011956840791104,130.38087197335958,6.115436890719373,182928.62574646526,66248.95315216124,6.72050608263941e8,9.603722152156463e8
0.0005199998850002885,-0.33284764500226005,0.0008197877111755775,133.28711016505162,6.1034151269824255,165790.08580393548,68931.9978476459,4.641842171837367e8,1.0121028880416225e9
0.0005099999252706766,-0.33173515831519645,0.0008223064826213621,137.03506662252647,6.600663722211558,232616.57845156835,87860.31341979602,1.6548019235498633e9,1.6221851681725123e9
0.0004999999073334038,-0.33083875853126204,0.000811859627504628,134.98210876037655,6.793130623606107,239300.70972244604,78670.4030214069,1.9692897783030653e9,1.0950569855605218e9
0.000489999889396131,-0.3293224183743705,0.0008611353124830496,143.78375775207024,6.878282537833824,250049.9942779761,75928.2197448583,1.423708434702575e9,9.175145463522173e8
0.0004799999005626887,-0.3278390534808269,0.000836735614686907,146.6605443173542,6.83129784319862,234787.542846302,80709.40496625465,1.0804731450227776e9,9.773318631815609e8
0.0004699999117292464,-0.3271528782080845,0.0008450039850437195,152.98100088687536,7.333792571060886,222732.99424222857,85653.40969763577,1.5447916876072333e9,1.0815157816973937e9
0.0004599998937919736,-0.325839128998135,0.00084059342435985,151.0401906735673,7.134428386446196,247530.58720398747,78891.23802530923,1.4909569395456955e9,9.902613423718026e8
0.00044999990495853126,-0.32501822928711444,0.0008351774947230781,154.8471396752125,7.078165157249729,253750.24162749178,72101.54654928803,7.93300920002899e8,7.862294700048058e8
0.0004399998870212585,-0.3238828807252212,0.0008295359437087197,156.1325159150505,7.388038511000763,238372.3156861925,82256.80848348438,1.5587560082412586e9,1.0402964212861645e9
0.00042999989818781614,-0.32205059594390856,0.0008533008713074354,159.5056478167548,7.727379231316842,305783.7547742797,111168.74411749229,2.4658046680770173e9,2.1324502658719287e9
0.0004199999093543738,-0.3202193514980149,0.0008379855942922987,154.81313835078694,7.123517073040568,273230.46371210826,89415.18370654124,1.2508307583906033e9,1.401307851289011e9
0.000409999891417101,-0.31870293505709746,0.000844076255539858,155.0365802488307,6.641490445888554,253865.98949333664,68717.78999199205,6.4260470678451054e7,7.494006173153605e8
0.0003999999025836587,-0.3166069758962386,0.0008331736098467858,154.13986118824243,6.546993987906339,210236.7920224975,61750.467597728195,-6.55632817562229e8,5.869008529627244e8
0.00038999991375021636,-0.31508010912866447,0.0008277133511023455,154.6534002602388,6.7727130062833085,199444.2919838696,64535.16428044411,-4.098445719530162e8,6.565546294095879e8
0.0003799998958129436,-0.3135906675715771,0.000888457803352869,160.09819514029684,7.550662958190428,292572.8308693996,77492.5967138991,9.561650445375972e8,9.914347481047276e8
0.00036999990697950125,-0.3123231645354806,0.0008881903386135943,161.58378515275285,7.879798054767995,364011.3022165199,83161.34667200569,1.684777008797345e9,1.0802152715266678e9
0.00035999988904222846,-0.31098470300245173,0.0008823351299425932,162.3240705249321,7.944141705620015,348925.5513686295,84426.52901968996,1.825163790258724e9,9.539710663450377e8
0.00034999990020878613,-0.30944699380894264,0.000878217173533806,161.51084158196582,7.725959204583357,307527.8173621795,80098.30406817363,1.1477559386928728e9,8.81497382132018e8
0.0003399999113753438,-0.3074974696271172,0.0008778759595759353,162.63845225198074,7.584892235236364,333715.3039046076,78190.7401941562,7.916403389512832e8,7.661417349196053e8
0.000329999893438071,-0.305533873469482,0.0009033060531098419,172.33320530060044,7.889533923678329,428210.8575045664,92290.29672361977,1.2928754952199275e9,1.1096749299673567e9
0.0003199999046046287,-0.30386705364613203,0.0009024065441515746,179.9832320420874,8.341602421781538,487799.61726784357,110759.38157670427,1.983104187163221e9,1.5553978323669107e9
0.0003099998866673559,-0.3019830515571845,0.0008620142462054662,174.53713972965906,8.115149069185325,372800.78318314493,96139.66267659666,1.356293432593997e9,1.2320150107587128e9
0.00029999989783391356,-0.30036240760568345,0.0008678119169574835,172.96722532243302,8.24608106002688,439545.42170340987,99736.2427134933,2.203703780938235e9,1.2638727996289952e9
0.00028999990900047123,-0.2994565078391241,0.0008720691513970139,177.88947108019326,8.040048273600048,437129.65599324077,104050.65053434292,1.8991896205910072e9,1.5451213594363856e9
0.00027999989106319845,-0.2978981837299188,0.0009038335694553858,181.30219126655555,8.484146042792794,367097.76626644284,103771.70540501844,2.1064708945245442e9,1.3654238044174988e9
0.0002699999022297561,-0.2959211749561339,0.0009192717625714893,184.94354207063088,8.506207435535423,312992.44145446946,97831.89693946506,1.1233383578669121e9,1.260328430134436e9
0.0002599999133963138,-0.29386464601548284,0.0009291366834382984,189.7763096869487,8.87285148787116,389115.0316806875,126561.64664842033,2.0656090441455815e9,2.2338718071820765e9
0.000249999895459041,-0.29191701655008295,0.0009390985347086632,198.80800382477017,10.00873343344097,462400.2390640666,151118.31389181127,4.0633564566307964e9,2.996088187195371e9
0.00023999990662559867,-0.28962828623651266,0.0009555072168866686,203.69274575738467,9.989401632111292,488400.04095464497,137498.9060561937,3.430017145649704e9,2.364329343551699e9
0.0002299999032402411,-0.28735706443424747,0.0009685010753555819,206.19483048506763,9.366354889315843,431904.1020965796,110826.95127069598,1.4857528752067525e9,1.455013388577432e9
0.00021999989985488355,-0.2852879493405515,0.0009818878121190444,211.0175217782846,8.985478949833531,290590.50236102677,105707.12124616178,-1.8366942733567992e8,1.3362514928775933e9
0.000209999896469526,-0.28278364269398965,0.0009912216083875342,213.35279305348485,9.309488299582645,306117.17429345084,108870.09364430766,6.006825869264195e8,1.4771662052076898e9
0.00019999989308416843,-0.2808149272350418,0.0009956032778102764,214.27499997329255,9.757145417762068,349272.40445646376,136144.56131265635,5.958907280784949e8,2.4947872028032575e9
0.0001899999042507261,-0.2786967160913109,0.0009926322008099273,216.5778337551881,9.981876255461692,360755.50435517234,149361.05061317686,9.104988829289082e8,3.125129876376537e9
0.00017999990086536855,-0.2771563789823533,0.0009956373024632501,222.10785429126162,10.143550630656426,445393.3044872422,151835.56633359668,9.863681607190382e8,3.1006194658115883e9
0.00016999989748001099,-0.2751212652302615,0.0010032211478947033,228.26160724715368,9.804856129868336,365557.8142524694,108706.40322354087,-1.6265282228594117e9,1.317878800356351e9
0.00015999989409465343,-0.27282979652192385,0.0010014588677000286,230.86636754056207,9.23534577988024,354325.27020941343,100289.85006932539,-2.7355256390441966e9,1.24989714243695e9
0.0001499999052612111,-0.2709444352929222,0.0010094458273341427,235.4780885883009,9.97093652741141,393348.0702619361,104207.62323216995,-2.4473846496042414e9,1.2862017568200228e9
0.00013999990187585354,-0.2684684645606098,0.000998720495469658,233.6404806178144,10.572760232764221,317975.06598038314,125395.60028961561,6.513365599303769e8,1.6102424965036263e9
0.00012999989849049598,-0.2657319775896541,0.0010209254017957412,241.49632427496414,10.798279805178373,408324.4949788078,129871.41653826139,-3.236583098723364e8,1.6337882374090476e9
0.00011999990238109604,-0.2633751339162257,0.0010594608750025714,253.86186894581877,11.780176538558779,502440.388281139,146352.9878806095,1.1759883193431559e9,1.9224062829843292e9
0.00010999989899573848,-0.2603281027507603,0.001066352216334077,259.3940251658512,12.304903261153576,634667.9311245267,159107.76587762003,1.4553105226553082e9,2.2494535053892384e9
9.999990288633853e-5,-0.25823114843717543,0.0010836373737599966,264.4802839747676,12.138074476389537,701621.1846905538,149466.51013712012,6.894885803703053e8,1.859472175087185e9
8.999989950098097e-5,-0.25558005612261236,0.001105019110887227,272.9010560838058,12.424437153588302,797615.9896744324,155880.5996631992,7.422817827372484e8,2.0921408898112648e9
7.999990339158103e-5,-0.25273668006190675,0.001108998395871039,283.2767639514101,13.343563643516585,968154.1855019924,164604.3348033868,3.4715592067583976e9,2.226616632155386e9
6.999990000622347e-5,-0.2504777690646175,0.0011412494818239197,301.3880707239109,14.184954204833662,1.0622692340357066e6,195570.74838659927,4.497120999790975e9,2.8089888628296623e9
5.999990025884472e-5,-0.24791242364589364,0.0011591722779709832,316.4852451599397,14.360550010389941,951196.348217873,203202.20495923335,2.3364525787091303e9,2.862478906193293e9
4.999990051146597e-5,-0.2442755229808791,0.0011641991300144377,319.9311363439271,15.383310326903821,1.0270999849843287e6,247329.36559145732,6.941984426137552e9,4.203326824675953e9
3.9999900764087215e-5,-0.2408863626577448,0.0011572362161037537,321.0557231971548,16.225081485569778,1.2884095596512784e6,288235.5198058005,1.1457081410421999e10,5.654897733043059e9
2.9999901016708463e-5,-0.23809858188293828,0.0011832715163876471,316.1515460595333,15.878193828544461,1.2544201876574673e6,284719.02539989847,1.1927152373902006e10,5.573757735013661e9
1.9999901269329712e-5,-0.23563996879599103,0.0012168679126226564,324.84115530161756,16.2110989303869,1.341269400824253e6,307404.9020831468,1.3211075938284935e10,6.340794707686074e9
9.999900612456258e-6,-0.23217634765505943,0.001218001239563567,341.1633285074526,16.865329712465325,1.501478675746527e6,303002.3192227168,1.3232340141158268e10,5.593843882466059e9
-9.913492249324918e-11,-0.2285460125514081,0.0012695312541790686,369.1577880288769,18.611570434010588,1.6481253613817766e6,380921.3565208746,1.8978543059954155e10,8.49891661082514e9
-1.0000098882301245e-5,-0.2256309753377083,0.001317241088611728,381.5881800994241,18.30733786934956,1.5622792988283266e6,337962.59130528866,1.2834665811812336e10,6.822971080214631e9
-2.0000099539174698e-5,-0.22227960127502508,0.0013431752765343597,385.36498769136324,18.34723323959514,1.6649346997280996e6,326669.0527669083,1.1904603053837229e10,6.648617416317863e9
-3.000009928655345e-5,-0.2175018372166964,0.001373038257555665,398.4073137756886,18.758169790426106,1.7548194311508792e6,371377.6854538068,1.5018969759643927e10,8.479905136640927e9
-4.0000100852921605e-5,-0.21342556447244457,0.0014297380494661953,426.1151859486142,20.15991430397279,1.8902682018247272e6,428908.9575726978,1.7891640882116127e10,1.2001749085835556e10
-5.000010060030036e-5,-0.20998634591293708,0.0014622023658472424,450.2520534069283,22.059863793771413,2.175415662202753e6,528958.1258194679,2.185967877766859e10,1.7775317961050255e10
-6.000010034767911e-5,-0.20638548978681018,0.0014835297050797647,462.22637488374005,23.252466016464783,2.3116922442016844e6,599020.3766985163,2.639983635605172e10,2.175663943465514e10
-7.000009645707905e-5,-0.20251490640141723,0.0015117752811615408,491.21137573350984,24.56114342809792,2.397369949075313e6,672953.4241065944,2.820272144688719e10,2.5993382717446373e10
-8.000009984243661e-5,-0.19883929530420108,0.0015176699423733243,510.2631830481354,26.332386387150045,2.9166303358819797e6,752804.5097281523,3.826778388838627e10,2.823324416721845e10
-9.000009595183656e-5,-0.19418401771145988,0.001570223411326181,549.7816864599008,29.991831159813977,3.8964095827586334e6,894493.0916047727,5.811412673963977e10,3.3367373533825012e10
-0.00010000009933719411,-0.1891081662984041,0.0016098383615517102,571.2834797345656,29.499989081003765,3.874307519894856e6,740870.6710693304,3.9328831621785576e10,2.216480130445432e10
-0.00011000009544659406,-0.18460899797040495,0.0016524795111818012,610.3761043713467,31.817304603115932,4.0495986123803644e6,752378.1639638008,4.142157330044598e10,2.000264683689002e10
-0.00012000009883195162,-0.17970054100646604,0.0016839893402921823,633.5623947765691,32.9819804540493,3.9895229879049887e6,780435.9089410347,4.214844440215653e10,1.9121091423351036e10
-0.00013000010221730918,-0.17430385631290166,0.0017343616079452534,666.217919063597,35.069702974819194,4.343813303114053e6,942055.1431634905,4.867856242548462e10,2.8531538466999683e10
-0.00014000010560266674,-0.16888331154558192,0.0018209897274674518,722.8648251845083,40.175066253968026,5.256161689066206e6,1.2493211473947796e6,8.285271704052768e10,4.592837913375913e10
-0.00015000009443610907,-0.16327939788997622,0.001870084240795942,754.3079021871132,42.068488477988346,5.625308777544011e6,1.3654918645942041e6,9.663505302377985e10,5.293574336364737e10
-0.00016000009782146662,-0.15758809503185078,0.001975560533882236,806.586781902364,45.26829519588719,6.587348806032136e6,1.538509877590559e6,1.247935978254757e11,6.189492620442776e10
-0.00017000010120682418,-0.15256062249000038,0.0020239597131459087,857.4500023828065,47.48938410399052,7.452546802223748e6,1.6001520482450735e6,1.3649599466523615e11,6.3837892759707756e10
-0.00018000010459218174,-0.14715680828121203,0.002065186469914079,898.6578421589311,47.94335782689715,7.235811301332234e6,1.5907512974049174e6,1.2603032580018573e11,6.410024470337092e10
-0.00019000009342562407,-0.14089046860399718,0.0021219635148234076,938.287288425843,48.558886905092244,7.499872133500896e6,1.5339203334024425e6,1.1685964931309827e11,5.692582426557631e10
-0.00020000009681098163,-0.13386034400165991,0.002158118885081937,978.584830787311,50.353389584667894,8.397672185689468e6,1.6615811886774977e6,1.2489073017073322e11,6.1135333448016075e10
-0.0002100001001963392,-0.12691029375875407,0.0022210939884510306,1032.849678910009,53.10824772831827,9.48750453397667e6,1.8284090052950026e6,1.5805425050156467e11,6.631472098806435e10
-0.00022000010358169675,-0.11947965744168644,0.0023143644025491734,1104.766401069064,55.1682807752566,9.938229388411079e6,1.9409511821987121e6,1.53499085618995e11,7.189508693476233e10
-0.00023000009241513908,-0.11215497406490785,0.0024039438121297484,1175.3874841596437,56.123171556540534,9.875232713913593e6,1.8922947939760126e6,1.1345493351369865e11,6.553636279174251e10
-0.00024000009580049664,-0.1042914267736331,0.0024793120585129965,1240.9566411321318,58.829783935322816,1.0672708240609733e7,2.0086886861283544e6,1.1650135869140038e11,7.155611216315045e10
-0.0002500000991858542,-0.09631546887425572,0.0025693244456511818,1326.7678418097805,63.260092134872465,1.2215968738469172e7,2.2659695199962473e6,1.468121159778198e11,9.050166825806662e10
-0.0002600000880192965,-0.08737411292362306,0.002616585563989004,1373.7872711363243,64.27342423074018,1.2772029742161024e7,2.3262225085940976e6,1.3088498511735706e11,9.599876235067761e10
-0.0002700001059565693,-0.07739854353254058,0.0026580367242607797,1432.6359060467548,65.51570448301224,1.279483622750111e7,2.317463154327527e6,1.0299635976808627e11,8.717214998757289e10
-0.00028000009479001164,-0.06755408751143338,0.0027196249622677663,1502.0861898226613,67.53696612595604,1.3139506301677587e7,2.4646446419664477e6,8.061723894650288e10,9.49424622300735e10
-0.00029000011272728443,-0.05802524158626121,0.002820312699609022,1603.531578421262,71.53972744486457,1.3984545177504178e7,2.864729949926154e6,8.13961826526116e10,1.2582564514628336e11
-0.00030000010156072676,-0.047262801096901716,0.002868215281051565,1678.3496578021407,74.26110520856327,1.5155322660286961e7,2.914349127968645e6,4.947504139865496e10,1.2368896962413599e11
-0.0003100000903941691,-0.036054869848105145,0.0029469731081311168,1755.2879978481112,75.89278133526436,1.537991567795612e7,2.793599578953701e6,-2.731298895459339e10,1.1460595353051027e11
-0.0003200001083314419,-0.02529042546581889,0.0030127119917659115,1829.9926245685117,77.02527733015778,1.4425273773965375e7,2.6614690429649246e6,-1.1682821461187541e11,1.0154441761748433e11
-0.0003300000971648842,-0.01346649488081476,0.003024617757628566,1864.8278763057062,76.17566447420981,1.2916956409596987e7,2.475161570975191e6,-2.1704759710347876e11,9.272064097421402e10
-0.00034000008599832654,-0.0015266666199130119,0.003081260365865732,1934.918756108795,77.18415354466121,1.1499194184835946e7,2.3282881757706613e6,-3.2767422467356e11,8.896134577490137e10
-0.0003500001039355993,0.011200722021738455,0.0031497266914782924,2013.3179600302426,78.97266114460002,9.859312287600644e6,2.2890506097928914e6,-4.0066544450457153e11,9.189708212747742e10
-0.00036000009276904166,0.02399372376077127,0.003217789753436598,2074.4442174181463,79.96818970582231,7.943345834698487e6,2.3426403522982798e6,-4.650449008357927e11,9.788795183199907e10
-0.00037000011070631444,0.03764267946131958,0.0032753610689363593,2120.931202852145,80.96845267669025,5.734005169086196e6,2.4285001901590712e6,-5.1721413079188104e11,1.0070494314624513e11
-0.0003800000995397568,0.051313785686675946,0.0033229152994321814,2185.138562204956,81.87988252962937,3.6464217704575607e6,2.443758406952052e6,-5.986892421607119e11,1.0150024572505934e11
-0.0003900000883731991,0.0647968545022143,0.0033433132046629547,2222.0401034831984,82.91818728393388,1.7618184048261608e6,2.496509474377642e6,-6.447481181639348e11,1.0449793823914024e11
-0.0004000001063104719,0.07791508166608464,0.0033280217001643484,2230.6506814185313,81.78167292920223,-1.6957349223060592e6,2.484651408785346e6,-6.941615767054027e11,1.0438275075554492e11
-0.0004100000951439142,0.09129197160396506,0.0033415007318698454,2271.586787641314,83.32754762945902,-5.440799892336395e6,2.590122756496111e6,-7.353645280252217e11,1.1019236076610806e11
-0.00042000008397735655,0.10544598952968261,0.00334124975004833,2275.502311521628,84.70679347431289,-8.164956191462031e6,2.655851104688684e6,-7.158683229905438e11,1.1125790360188672e11
-0.00043000010191462934,0.1199823112535441,0.003319284920334717,2236.5346015857303,85.01089521173469,-1.1060243184684012e7,2.603165288785656e6,-6.454062221681526e11,1.1068847153942769e11
-0.00044000009074807167,0.13420882936322476,0.0032861351014490205,2191.2938366380654,85.00193489473884,-1.442397470720928e7,2.7033392464371277e6,-5.579373800974512e11,1.1329850237775266e11
-0.00045000010868534446,0.14780677019856964,0.003252706092855374,2146.7191435961154,86.01399858113017,-1.8818291197647206e7,2.9303927323702904e6,-4.2441729292007294e11,1.1931219086822829e11
-0.0004600000975187868,0.1615531906458633,0.0031967729336452445,2082.5976217949215,86.91541878206937,-2.2883893294661995e7,3.0992586083954545e6,-2.5338315448628427e11,1.2513423963580812e11
-0.0004700000863522291,0.17510371000979905,0.003115964633451348,1982.9236855661998,87.79583607395818,-2.5184334718457267e7,3.207123496341891e6,-7.314915152550093e10,1.2603659194657318e11
-0.0004800001042895019,0.18911314172670626,0.0030313059593441807,1886.4424160750339,85.99828655161166,-2.7169795747588497e7,3.207563926344282e6,3.479162761825731e10,1.2910736130131995e11
-0.0004900001222267747,0.20288796541711726,0.0028983841057967073,1741.5403471888617,83.82180189695202,-2.716503938346917e7,3.243029232751445e6,1.8542664692685162e11,1.3423063315160222e11
-0.0005000000819563866,0.2155935652619895,0.002785016312760968,1588.5591233851897,81.11587164302777,-2.646213392702453e7,3.1837895248971176e6,2.89734216464957e11,1.3174232759295558e11
-0.0005100000998936594,0.22796126907325417,0.0026888128845495153,1451.2100069065161,78.6043467317072,-2.585915526539612e7,3.1208000866691163e6,3.642238916821478e11,1.3001537158661159e11
-0.0005200001178309321,0.23901303104192598,0.0026041086154143336,1330.9003079165523,75.15081435268131,-2.4257986215665706e7,3.0125355164784906e6,3.937332278972586e11,1.2679141227873807e11
-0.000530000077560544,0.24919052657565982,0.002494841181387105,1218.4043249366885,71.71148213840216,-2.298778350957075e7,2.8656097759249667e6,4.1939833421759045e11,1.1952132794654002e11
-0.0005400000954978168,0.2591194998596448,0.0023558393432038605,1085.5436391358364,69.1257318534097,-2.1498158311268482e7,2.8429444833310456e6,4.6790350420776605e11,1.2106588486687512e11
-0.0005500001134350896,0.26843654852698945,0.0022021380347743663,964.0186476645611,65.73381187199215,-1.95596644694684e7,2.8560396010758053e6,4.8211427545894135e11,1.3234381611881946e11
-0.0005600000731647015,0.27626276813950934,0.0020611003091816457,841.3960154147323,60.407404579790494,-1.671951765969615e7,2.667044244999263e6,4.4081414599175397e11,1.2773825279408403e11
-0.0005700000911019742,0.28518835709647455,0.0019117293299729294,724.4292680785883,52.881463979609684,-1.355001301114252e7,2.194569164649484e6,3.437193151919154e11,9.922046493167514e10
-0.000580000109039247,0.29319042726674427,0.0017448620325727301,605.9722065664639,45.698882402192865,-1.0399668794250699e7,1.785292290522082e6,2.6322286361945703e11,7.546263321856964e10
-0.0005900000687688589,0.30012999655685413,0.0015947978850745267,504.96559953457336,38.48615345519803,-7.778818409050015e6,1.3674104263341888e6,1.820290183538653e11,5.207265413968933e10
-0.0006000000867061317,0.30620227862995036,0.0014689217858553205,435.2505365493829,32.44467691619842,-5.972783706771554e6,1.0615269325089394e6,1.306450345931745e11,3.68611771884714e10
-0.0006100001046434045,0.3117480359221069,0.0013335185323680465,369.06734775280205,27.266333119991483,-4.502767201196726e6,848196.3437384194,9.719613977441887e10,2.7700008919670326e10
-0.0006200001225806773,0.31675646537958935,0.0012443799075911436,320.27073615540087,23.667036307588397,-3.479978914895169e6,701127.170639292,7.319705427443361e10,2.1809894612157986e10
-0.0006300000823102891,0.32171001693610723,0.0011505745395593665,282.548314431906,21.16396132895533,-2.846435542690258e6,605302.6600935133,5.871702363688379e10,1.8587034622931263e10
-0.0006400001002475619,0.3260216511442221,0.0010403388542689971,241.56136171113806,18.211792782216477,-2.092661166096908e6,525210.7360932518,4.3218256550487625e10,1.67697093420619e10
-0.0006500001181848347,0.3297682242060806,0.000975071973188936,210.9749436328035,16.50731955834764,-1.6693228720813917e6,506324.7729927231,3.624531684688757e10,1.879842451920812e10
-0.0006600000779144466,0.33285424160466426,0.0009022549552792509,181.81351108010853,13.964884458445473,-1.2480430037170937e6,418266.63269374287,2.714437201051024e10,1.5152670078931131e10
-0.0006700000958517194,0.335367245844528,0.000856942949195809,163.00450138644499,11.40087286708816,-895343.126266001,285450.1996185913,1.6793746906624903e10,8.66997901571101e9
-0.0006800001137889922,0.3383637358630447,0.0008361068331116903,150.11070517683913,9.257599669040951,-585645.1612807453,181300.98487992006,9.150603371190592e9,4.1597763213917284e9
-0.000690000073518604,0.3401988281593353,0.0007721835063255924,136.74803241835977,8.202291704401945,-475878.71131896146,155484.67938506373,6.55404433371331e9,3.5046401592766905e9
-0.0007000000914558768,0.3417094151041779,0.0007338489083007955,130.23859640368724,7.23660017434364,-346954.58470815327,119724.22150589181,4.366371819888166e9,2.3695471239027433e9
-0.0007100001093931496,0.3433929067425651,0.0007242487453705469,122.19884891221768,6.217125306952322,-287230.5672321646,79656.21533017544,2.107155179473341e9,1.1817397465544019e9
-0.0007200000691227615,0.34568169573179525,0.000744058890769358,121.63542311827274,5.695992597562288,-199097.72549547668,60845.178925954795,9.39571740384456e8,8.048661848228443e8
-0.0007300000870600343,0.3472965366154006,0.0007429726861681212,117.91236993871182,5.385941759198188,-172356.63810064687,53359.32912042973,7.988019857670642e8,5.652370789272128e8
-0.0007400001049973071,0.34868538362932744,0.0007452320103495478,115.97252231714425,4.694442755728876,-127627.19979332956,39998.91168337306,-6.806497537310568e8,3.657839659253061e8
-0.0007500001229345798,0.35078090731955497,0.000754786780671179,116.03629187671606,5.000044663944931,-85425.05641436845,44988.384374267625,-1.8796346219850716e8,4.555407764704054e8
-0.0007600000826641917,0.35141528946845857,0.0007162404038859548,113.43029603547821,4.989645540292873,-65952.42980541881,48059.19877202661,4.2052900694172485e6,5.0013872224278975e8
-0.0007700001006014645,0.35254462848698387,0.0006995246020425918,111.0362037227211,4.701462767357976,-64221.07699165368,33335.76779383424,-5.863767824488431e8,2.739770081618985e8
-0.0007800001185387373,0.3545718626036207,0.0006939616591577889,110.38451374658018,4.807751300408914,-20527.512457095374,34917.31012498339,-6.001284169449328e8,2.941150546835654e8
-0.0007900000782683492,0.356174376880144,0.0007091121437887948,107.81490611598464,5.054535276621465,-79583.50295599227,45574.611056876856,7.767709483200648e8,4.235196112677957e8
-0.000800000096205622,0.35680291739493614,0.0007063126308190906,107.21551335962774,4.991695667231572,-37543.63388706626,49306.75189990545,8.21168441267023e8,5.758212894297987e8
-0.0008100001141428947,0.35794887563965005,0.0006961019376159748,107.3022600393771,5.142785751737369,-60982.40233614423,44234.844370321276,8.449961240024736e8,4.2965152584941e8
-0.0008200000738725066,0.35864356876727677,0.0006974360058960269,108.49577419736512,5.138310808873847,-146053.56368088318,42459.52613523327,3.9579740334223896e8,3.9523472515271086e8
-0.0008300000918097794,0.3599026287250793,0.0007129946185552545,113.68899513435782,5.175880094941045,-131497.6952343809,39412.80232202223,-1.1941701409867649e8,3.609988175686518e8
-0.0008400001097470522,0.36068127958384766,0.0007158420576294277,111.92601595938187,4.969821326966328,-98814.29100418488,39678.23666088284,-2.4091790230008554e7,3.401608079768994e8
-0.0008500000694766641,0.36149813030833466,0.0007108960611212974,108.1359424489636,4.895948450178231,-53420.48846096132,37069.04671992735,1.4728790226991484e8,3.0380893027828956e8
-0.0008600000874139369,0.36240333686385934,0.0006891597600821369,108.10930106424402,4.465734549435224,-57469.16821910975,35231.618908313314,-5.797133057881073e8,3.1971109384135485e8
-0.0008700001053512096,0.3642613566728458,0.0007100734278985987,109.00638156036462,4.615606873069046,-71911.56280687702,34583.54475360069,-6.542944738895864e8,3.172411069926511e8
-0.0008800001232884824,0.36499094191770415,0.0007198858386923632,103.50781857875565,4.324923338959809,-87467.68779273958,29890.935377538313,-7.648155089473932e8,2.450066981539452e8
-0.0008900000830180943,0.36538472776486397,0.0007060709094417142,99.18008369774539,4.548327209753995,-93862.14963599957,37208.925736848236,1.7806951086291245e8,3.6537320996924216e8
-0.0009000001009553671,0.36609394510860926,0.0007022515196884792,102.22939322862699,4.635727318920003,-60230.994256498634,38303.04215623034,6.884997270674364e7,3.883139477526151e8
-0.0009100001188926399,0.36730800429018556,0.0006767761607252352,98.5084860344508,4.497014896142617,-103807.44674480757,41543.60521504255,2.1125246865561664e8,4.9271045296069247e8
-0.0009200000786222517,0.3683630791737651,0.0006332712473260565,88.6871986661209,3.7282332255471955,-91172.89725465522,28717.905244219757,-8.547827425042869e7,2.4836768773985896e8
-0.0009300000965595245,0.36973469647555396,0.0006548365861979367,95.08799621766731,3.961191662773042,-79923.10242666588,28579.398988544654,-3.144110120768864e8,2.3492398434489354e8
-0.0009400001144967973,0.3700905525563159,0.0006724821264447973,99.39357660800178,4.645779623263613,-138122.93961781653,37298.46428889463,3.355674143019382e8,3.2687047491432124e8
-0.0009500000742264092,0.3711372723004919,0.0007093121722006255,105.41677140578271,5.061541134296041,-112880.72199266881,47727.92558080219,6.782891907230355e8,5.792949900975634e8
-0.000960000092163682,0.37189099592049124,0.0006831293456751812,102.13724964841177,4.882841963879192,-130841.827527598,48744.07177533756,7.643776923892317e8,6.23668599333558e8
-0.0009700001101009548,0.372817036762003,0.0006617054458848757,97.98597093616678,4.553850521199733,-112433.57683681691,35899.762770261885,2.815845647715418e8,3.043300761134641e8
-0.0009800001280382276,0.3737820611609214,0.0006536040078064691,100.58473884608001,4.541238407242567,-116456.70389035373,33442.52070724194,1.5680833063690593e7,2.7584315328585076e8
-0.0009900000877678394,0.3748901568203144,0.0006707712834580765,99.59934672841975,4.399953233789704,-86515.35998910462,31812.29191048123,-1.5993599159921494e8,2.4176115475432196e8
-0.0010000000474974513,0.3758673566775291,0.000643704495733533,92.4842479565731,4.103541175379231,-71398.08660553712,31532.058688668985,1.4316366325673458e8,2.3106689296880615e8
-0.001010000123642385,0.3763583483196071,0.0006274964685797961,85.4937685725951,3.8333633259685067,-25116.91186617494,30467.961858444134,2.523187807665599e8,2.0467890933214453e8
-0.0010200000833719969,0.3775663290704626,0.000619664168320334,87.64134095371145,3.7753082962441686,-35067.54418465217,25889.59888709788,-1.4636362863410586e8,1.9143874563595602e8
-0.0010300000431016088,0.37855612810843137,0.0006299666189629035,85.6152133794907,3.7017977537609106,-75748.00298095857,29052.92600140982,-1.704384921786895e7,2.77756560701518e8
-0.0010400001192465425,0.3798647575496406,0.0006376583584946828,89.32010642500808,3.9908326026006438,-116628.19918912809,37163.735009312986,3.9633628821326405e8,3.945160288871007e8
-0.0010500000789761543,0.3802507275791285,0.0006265488207215881,88.65478057246774,3.8216173087642846,-54805.641355221866,28472.0986958675,2.97067808949772e7,2.218924260111503e8
-0.0010600000387057662,0.3815735513336909,0.0006319819807574719,88.77423078036212,4.131682282807769,-55655.69564029699,28782.68677821111,1.454510003443458e8,2.0285119868259424e8
-0.0010700001148507,0.38286357427054146,0.0006315399359411717,88.11462613226905,4.046811409784676,-55709.00738834751,28063.984707452666,-5.68433222417082e7,2.2603085670516503e8
-0.0010800000745803118,0.3837938824209182,0.0006382720135954967,85.82837727479148,3.923469827166865,-76093.72907836187,29822.24039293513,3.8025920648024336e7,2.6525403190149647e8
-0.0010900001507252455,0.384981824750804,0.000637012164190454,84.65121021011016,3.929966739073546,-99001.48813271277,32193.652416281377,1.90044161393431e8,3.44831670965069e8
-0.0011000001104548573,0.38610124387693306,0.000610853936222501,81.11764865943549,3.521915752212461,-44795.5353194612,23955.9592794519,-1.6072318374374592e8,1.7938864015771767e8
-0.0011100000701844692,0.3864125663644529,0.0005970304664586689,78.84773184005098,3.548696385527176,-34148.683951855375,23375.154776463605,2.0094366995409984e7,1.6402649880353186e8
-0.001120000146329403,0.386205888503662,0.0006080605362947004,82.44028073550528,3.471462605175129,-41198.49564684641,23438.40419803341,-2.0500582784308144e8,1.7569985220436475e8
-0.0011300001060590148,0.3872664656857006,0.0006166908885974723,82.37188044479265,3.6242211915792395,-67187.0970739207,24616.68606961414,-1.2765028853325998e7,1.8557515223177946e8
-0.0011400000657886267,0.3880809342145977,0.0006253949519762795,81.98658866311797,3.601481442559331,-88433.33251890508,25683.61355285141,9.00060906947465e7,1.9333532535887352e8
-0.0011500001419335604,0.3895244837544005,0.0006295253440824445,85.22481317639306,3.804332756867443,-45323.2145421135,26077.3228052299,2.0600100535086863e7,1.8780718912762457e8
-0.0011600001016631722,0.39038478852378794,0.000592121590683488,77.05214924889083,3.6002998698117374,-39057.22104615137,33104.49240511467,3.6503014013699394e8,3.9335940779806566e8
-0.0011700000613927841,0.3919324200769206,0.0005971222562218415,75.81556033699945,3.338493342900801,-58264.048044873816,22485.347201896904,6.5956193019039944e7,1.5437749468264735e8
-0.0011800001375377178,0.39259498590044534,0.0006096702528763403,83.52078605011744,3.786485319775835,-35437.585441842886,25377.02394389256,8.286328922552627e7,1.911002891328635e8
-0.0011900000972673297,0.3935035371385654,0.0006124947432321917,80.93302005819824,3.6677643040543417,-20148.568345667416,23097.39705334259,-9.851417006292582e7,1.791137274365075e8
-0.0012000000569969416,0.39432195316323604,0.0005866063220260637,77.72948813992448,3.5648797643168093,-53834.099443551655,25942.115408734626,4.51121126153376e7,2.1422832039809674e8
-0.0012100001331418753,0.3947856808009678,0.0006092062887133523,78.20699654334767,3.7248013701056495,-92474.2642072206,37928.89401044543,4.5575315280548954e8,4.869853319938513e8
-0.0012200000928714871,0.3954176853612895,0.0006279654248431409,82.04727984136001,4.088537381932195,-76592.82571856896,36554.27111129895,7.381430889169972e8,3.5505611461698014e8
-0.001230000052601099,0.396324578369759,0.0005998101767962012,79.98860663929668,3.952471674456525,-93835.89096204568,32412.860203210053,3.716938302961762e8,2.8541942141584593e8
-0.0012400001287460327,0.3968308293319804,0.0005921879784628548,75.85058607808281,3.6578108740682875,-72335.1097782113,26760.16341718214,2.530995937212478e8,2.1466267174945825e8
-0.0012500000884756446,0.39762729209052644,0.0005872268382986702,73.9308963350305,3.234733257291726,-47683.97762251928,25282.13036656575,6.908578846015355e7,2.4822711844431555e8
-0.0012600000482052565,0.398270005225669,0.000595811503968853,74.42491626647504,3.3676639360855973,-69225.59285875117,29861.459928651082,1.5947881070056412e8,3.347325306552646e8
-0.0012700001243501902,0.3989650865703207,0.0005746647887508496,69.84030746559509,3.2053804227216984,-53315.33851854312,21380.603147066697,9.088663980234143e7,1.5877859838216525e8
-0.001280000084079802,0.400457990629757,0.0005885735208404617,73.28689624753775,3.2801506349853593,-30040.181591962282,22697.10553575641,1.5685626037456968e8,1.697633563502457e8
-0.001290000043809414,0.4008067955342672,0.0005822987543539662,71.3811993444702,3.3344040209909784,-37201.08568130025,22635.450445038347,2.708076999771579e8,1.7423887159144825e8
-0.0013000001199543476,0.4005076037716428,0.0005931788260813277,76.41435310226339,3.4335654676343665,-90137.62760403506,23970.00911022793,9.9339586577098e7,1.789179558305766e8
-0.0013100000796839595,0.4013996040749125,0.0005950170104322677,77.45255708256414,3.1699819048083557,-80187.71076771394,21475.480347141765,-2.2316107031868175e8,1.629194217761662e8
-0.0013200000394135714,0.40250951709679134,0.0005778076643429538,74.77161613433891,3.196983840948497,-50742.31627706978,19359.57021142412,-2.8296869098111904e8,1.4366180197563437e8
-0.001330000115558505,0.4041098532413046,0.0005717154979764364,71.03226807187022,3.149946784587332,-38993.51671208842,20023.97957040983,-1.602210975493336e7,1.4073450854427457e8
-0.001340000075288117,0.404309746069584,0.0005647768253695748,69.80608989611414,3.2836312291772582,-34737.64626546457,24647.93855018277,2.0898791572031957e8,2.1699422344634223e8
-0.0013500001514330506,0.40467863563932516,0.0005820098796497745,70.40763590389612,3.2632143669924067,-15824.248102949176,22643.92059548927,2.0845768082013676e8,1.5856227060044172e8
-0.0013600001111626625,0.4062563058854844,0.0005743909747878924,69.77876110887195,2.9426798505787057,-10402.225438160385,19527.041256289485,3.154825129923329e6,1.245263260518761e8
-0.0013700000708922744,0.40731714154414306,0.0005408550181361242,68.90933290594242,2.8801086745234414,-8926.971865328813,19864.315392561206,-3.1908218703142207e7,1.4552996663223842e8
-0.001380000147037208,0.4075072355510138,0.0005617356503688453,67.94622992993777,2.9825164801370545,-15936.31813161349,19826.046885954325,7.566866123485097e7,1.1918971563250832e8
-0.00139000010676682,0.4077726093630872,0.0005503859124488071,67.35632881914024,3.084718578558909,-29212.046354614584,22491.550903300176,1.939993483515322e8,1.5636506094364884e8
-0.0014000000664964318,0.407993851031202,0.0005398163964197962,66.26303351429537,2.859272277923154,-33425.64400208507,20225.159401208282,6.435676711575514e7,1.5709319421315533e8
-0.0014100001426413655,0.4084331855838603,0.0005648673489932187,71.85919018086209,3.2542561192096486,-48726.03759151743,24730.66517879867,2.2281466532936305e8,2.116566554614975e8
-0.0014200001023709774,0.4094790523046395,0.0005509508125731939,66.68616924167365,2.9127127318779107,-17286.496983435874,20347.272693582592,-2.9595041287695616e7,1.8901362166221493e8
-0.0014300000621005893,0.4102498008338761,0.0005266100208958519,61.19772584735473,2.6250545553636266,-29685.515329595575,16159.734097838678,-6.557369875145372e7,1.0455461241281185e8
-0.001440000138245523,0.41123317883473226,0.0005456274767721818,67.43154866506296,2.9317288772787284,-55034.22734299906,18804.57665468436,-9.375649973683393e7,1.4366045738923177e8
-0.0014500000979751348,0.4118788709096307,0.0005358571324779848,68.63701472854727,2.971479124717482,-68138.55049952398,20313.996328600646,5.754717795416186e6,1.4254760187433293e8
-0.0014600000577047467,0.41263156191941996,0.0005296851398108924,68.5886428131739,2.839649193542312,-32190.369384500198,17645.45952965742,-2.2583941712716508e8,1.147663874058114e8
-0.0014700001338496804,0.4133981129701308,0.0005501526817032704,68.53579561686477,2.694608046694372,8334.886075082666,15459.987707251326,-3.804505561618595e8,1.0785517417433748e8
-0.0014800000935792923,0.41431120693645773,0.000541497997410792,64.70396006252318,2.9272833244081724,-4755.162657458068,18394.541208883264,1.8649990461451847e7,1.5658083498506773e8
-0.0014900000533089042,0.4150385797559233,0.0005730325720562356,67.8518245842357,2.9750240627150455,-13032.695121911323,19187.61246779689,-2.0476873989977863e7,1.3721424030047494e8
-0.0015000001294538379,0.4154327301466335,0.0005661685654780032,66.8488566282679,2.9998028041126386,-41339.62803978061,18890.320953862534,-3.271398195014766e7,1.2191418055497137e8
-0.0015100000891834497,0.41560062229114797,0.0005488864077789712,64.55519329494683,2.8135501983755273,-41961.64114024604,16938.398254209365,-9.370423612319468e7,1.1511267621904156e8
-0.0015200000489130616,0.41558630566652943,0.000551368238936289,69.51200416396219,2.961002737028412,-25187.033500973528,19844.817295641864,1.1173876495500267e7,1.4778339075572208e8
-0.0015300001250579953,0.4159856524296166,0.0005371755835526064,62.02565913571511,2.761928557701771,-25963.276577711473,17037.18762538574,3.941824776676302e7,1.1662838221188848e8
-0.0015400000847876072,0.41742034975274034,0.0005392278226661618,62.195341505635795,2.743378502572075,-33226.96646902778,18193.578740485693,3.623193279368431e7,1.2654366620090725e8
-0.001550000044517219,0.418106933442903,0.0005537728204814349,65.990499664436,2.9356340867402455,-3012.8389169002407,21282.559588719407,1.0524909620304924e8,1.4951350905013368e8
-0.0015600001206621528,0.4188199301448556,0.0005560155404264288,67.54163372891882,2.7431079741440105,-21459.428596001922,16467.22659577296,-1.8542816023739657e8,1.1556196097242618e8
-0.0015700000803917646,0.41937248784292,0.0005401981067821876,65.50578838879802,2.7907333377377204,-5419.27896334764,17497.348241572505,-1.2115409301482515e8,1.3411915339148474e8
-0.0015800000401213765,0.42003138230322934,0.0005231357938046025,61.959357597632504,2.5008504162141456,8658.67814462435,15282.763836606999,-1.671493232684875e8,8.763628809502862e7
-0.0015900001162663102,0.42142470173320684,0.000512906818179844,59.62119971847786,2.644752942099488,-10743.251097556375,18299.189817680897,5.5694951914160036e7,1.2028530818728934e8
-0.001600000075995922,0.4217675705803806,0.0005010848718030297,62.201248535848194,2.8088825121358227,-13059.034990660344,17946.526418279384,7.506920469415954e7,1.1727204887151109e8
-0.0016100001521408558,0.42199505857877095,0.0005181861232044847,61.145026638897406,2.7674948920432105,-7453.522948462559,17258.25368483488,1.0661055992493293e8,1.055978867800344e8
-0.0016200001118704677,0.4222578365943762,0.0005210845053988927,59.43547629095666,2.770320970341259,-14169.550821900331,16652.227535573376,1.3040901349510555e8,1.0911904216554125e8
-0.0016300000716000795,0.4228365720669261,0.000500124256921588,58.21686264808285,2.680892417991342,-6385.675711440027,16261.037433617743,1.1450775712615329e8,1.0760633757227756e8
-0.0016400001477450132,0.42342848997303184,0.000499489181428136,57.30521900984768,2.680870064263684,-5182.90500027855,17247.853874659617,1.1833649561856273e8,1.209480404831736e8
-0.0016500001074746251,0.42375688777609133,0.000520517917618083,57.79409071805856,2.6009335216107297,-13601.739420714091,13819.957833998345,-5.963284379165251e7,7.959851906778108e7
-0.001660000067204237,0.4251719849002436,0.0005230040736338906,60.05397202298411,2.816545880728501,-39068.50842429832,17810.212923679388,1.736805725219076e8,1.1568826206180362e8
-0.0016700001433491707,0.4264218646636922,0.0005111178541006155,58.89718081577758,2.718549954040925,-57832.86830709471,19732.10994725682,8.285953658195043e7,1.646981635207519e8
-0.0016800001030787826,0.42682513464878014,0.0005231109397576191,61.13996209815599,3.034038426860031,-46847.451703634375,27886.304721105076,4.222164298647292e8,3.2039221860544425e8
-0.0016900000628083944,0.42784065259653675,0.0005281364652143901,60.259060743400624,2.9407314718366604,-58559.65617054268,20745.16084862795,2.4904724271806255e8,1.767110426965525e8
-0.0017000001389533281,0.42820275803133223,0.000495593502832715,54.87413752437458,2.7440019521592434,-32831.60057152475,18896.825080380226,3.177431022281619e8,1.396501398643811e8
-0.00171000009868294,0.4286535317972083,0.0005107252610184081,57.424848605193745,2.302608907374425,-16334.455684550323,13282.400441852618,-2.2497882299290976e8,9.88466697082328e7
-0.0017200000584125519,0.42875995376624565,0.0005022185842620733,58.83740269483706,2.5688304189811384,-6389.124416101585,14569.242133099855,-7.26692580227107e7,8.971385266138594e7
-0.0017300001345574856,0.4293830711277583,0.0005115803713293858,58.06851904682129,2.3317345122538216,-10766.040639308358,13015.714352573164,-2.371601621139822e8,8.130948172590229e7
-0.0017400000942870975,0.4307532005602841,0.0005206008778719708,57.32483961836957,2.371005121590682,-15629.137645279694,15421.411885727504,-3.2831885694977798e7,9.492689503577226e7
-0.0017500000540167093,0.43166205483902176,0.0005165666323865159,57.55173941862583,2.4038345093951334,-45891.07564233092,14704.588740258985,-8.920274286886127e7,1.0977175269538286e8
-0.001760000130161643,0.4322403166385871,0.0005320140564873012,62.194204093581476,2.716927548841623,-42929.60796041818,18191.205359573785,-6.634672906072676e7,1.2638451016347511e8
-0.001770000089891255,0.43253876485794235,0.0005478908097534984,61.33169869354785,2.755524769425393,-45776.91876086751,17616.794852766547,2.8059586178243505e6,1.2422905549697192e8
-0.0017800000496208668,0.43270292994837417,0.0005355676869376289,57.621705582755105,2.622778570373093,-22835.37061872533,16484.64545055178,1.1056699000704126e8,1.0041586237977313e8
-0.0017900001257658005,0.4331339405843529,0.0005053421586808267,54.94161282372415,2.4191546034072964,-6885.377499243195,13121.769560858633,-2.6227593823488753e7,7.9257247327977e7
-0.0018000000854954123,0.4340433905306449,0.0004907812285439649,56.39315556619792,2.6986581112059724,-25300.367589758356,17182.536041954318,1.6296199407507902e8,1.209075406059066e8
-0.0018100000452250242,0.4347943598420628,0.0004871036250081417,52.58451831406672,2.3388541003470475,-17999.838689608176,14283.85387013269,3.877184406771551e7,1.0217871193413928e8
-0.001820000121369958,0.43577098667659503,0.0004941376609589976,55.43934809107931,2.450466390789714,-18529.777409682516,14585.161692051755,2.3688058693501633e7,9.430045151478907e7
-0.0018300000810995698,0.4363164147515279,0.0004678323483324304,54.552487243524716,2.502105498797834,-7417.821152243692,16108.729142375787,-4.758608325188422e6,1.2228054923639354e8
-0.0018400000408291817,0.4366851229163966,0.0004818144644703927,54.9091319632261,2.5291155276756583,-25997.201695853815,16171.856468368116,9.518263313224319e7,1.1898670228535649e8
-0.0018500001169741154,0.43740380980512844,0.0005151423297043662,58.988515613019004,2.6066478558175374,-46201.63176289901,15663.698599615962,1.529158526730126e7,9.282010184258777e7
-0.0018600000767037272,0.43767480544301673,0.0005140071730812386,59.89312096408897,2.532912796408469,-19565.50098856746,14180.729941308782,-3.089523666422915e7,8.306738036158453e7
-0.0018700000364333391,0.4381662956990688,0.0005011841065627901,55.72921409225735,2.293845243500022,-23710.464194311866,13234.194987413492,-8.756830934359173e7,7.652733604165235e7
-0.0018800001125782728,0.43826330812879916,0.0005286364752299365,57.653006676687035,2.473370760611031,-14947.888671812176,14178.10581084536,-4.791934635673799e7,8.858842148038892e7
-0.0018900000723078847,0.4386658712507807,0.0005003604235685577,53.16129407592547,2.3630851123100243,-23469.72451178823,14190.874524142253,-5.113544399837866e6,8.589613512016965e7
-0.0019000001484528184,0.43973957650842727,0.0004796928599176641,55.90054029729975,2.5699437484492713,-8953.667176320534,15306.171378477398,2.8356922888973333e7,9.423987848412727e7
-0.0019100001081824303,0.439956686870239,0.00048700770346552994,54.62927058405484,2.564701852936748,-11589.176937091124,14278.728787461001,7.032254252951834e7,9.06088924003042e7
-0.0019200000679120421,0.44026835643787793,0.0004974879392687904,52.76563794879978,2.367116566190551,-5088.010747095074,12712.185366553087,-3.1950082974692702e7,7.286987479389045e7
-0.0019300001440569758,0.44078815193487475,0.0004979722901441312,50.93762400733556,2.172732945971102,-25596.441235682978,10769.337612853767,-1.1247956094547698e8,6.263142169295141e7
-0.0019400001037865877,0.44163846616113384,0.0004893869179861119,48.71284431267578,2.269902115111305,-15105.178007171256,12984.232367548351,7.095975301807827e7,7.915762980474807e7
-0.0019500000635161996,0.4423916075804134,0.00047478489821367354,48.00272459448003,2.237606449432086,-39799.69495266247,11243.503582222553,5.207680075413506e7,6.0637868589763425e7
-0.0019600000232458115,0.44227101392200635,0.000474359071925734,49.47962875277994,2.186478655767907,-12304.000277108322,11120.694673382064,-5.9220718557065085e7,6.281787217555647e7
-0.001970000099390745,0.4437662908706383,0.0004920171175937905,52.53962197550721,2.2640860010222825,-8300.39956107405,13219.590620163654,-1.0057775659843661e8,8.864962072036447e7
-0.001980000175535679,0.4446906457971911,0.0004998007851648543,52.40417535619484,2.3043257047022303,-17674.156193040963,12367.575117115874,-8.331245068959163e7,7.409249548192507e7
-0.001990000018849969,0.4451953012397914,0.0004820930986695057,50.96779558485486,2.3953891808225456,-15240.090056694795,13437.228981747436,8.073050700810003e7,8.155339227476259e7
-0.0020000000949949026,0.44505021216515744,0.00047805656922477683,52.173869521689085,2.3872759248401345,-16982.213573417695,16155.710769582283,9.28506493529461e7,1.181669665582829e8
-0.0020100001711398363,0.44535642004246095,0.00046940483915155476,51.53702573830401,2.3679766295349034,-21556.990784670044,16342.711184307771,7.061558140411887e7,1.3350069917778613e8
-0.0020200000144541264,0.4464568310265204,0.00047370516943821,51.421626478983114,2.2726125894106337,-5793.056227525452,11507.859255064104,-4.684336824549474e7,6.752355088451771e7
-0.00203000009059906,0.4468314983520803,0.00048551014197240977,52.049079802375815,2.237592783525237,-48803.589345395725,13322.133376733535,3.817128068677788e7,8.803436890539305e7
-0.0020400001667439938,0.4474421981530863,0.00048151924348195234,49.96719486089168,2.2271123264473918,-24965.189572538406,12496.912015687467,3.6254882189265266e6,7.677680874593958e7
-0.002050000010058284,0.4478986649898372,0.000460362629143543,47.77715514214979,2.2246166039947157,-19194.018372783594,13253.504021022864,4.755115141074996e7,8.45399965571243e7
-0.0020600000862032175,0.44878871193906894,0.00047150541726907996,48.64078723361692,2.0897606629721257,-32105.224147398207,11668.48553752376,-3.4689307403681554e7,6.9804718837035e7
-0.002070000162348151,0.4491997738623607,0.0004893315996511645,51.17521048095503,2.2829689322333824,-32429.611208702074,17106.39681847381,2.395123060208547e7,1.7357423321106878e8
-0.0020800000056624413,0.44867677497994934,0.000492884829515842,51.40975430684025,2.2751793454518188,-14613.790705007188,14081.255432814794,3.624484711986824e7,1.1296839905409168e8
-0.002090000081807375,0.4487186586729529,0.0004979738841984319,51.20981209990906,2.2922489076234975,-6525.637076957919,16523.97744397318,1.430205149070894e8,1.561007505480477e8
-0.0021000001579523087,0.4492404156265483,0.0004819273520421621,49.60152512060448,2.1280477472182753,-18416.39596180975,12036.162356118355,-5.922719332212059e7,7.308697290293083e7
-0.0021100000012665987,0.44953592617298493,0.0004901293160521305,50.3469617098243,2.2832226850486497,-15385.190065508075,11608.933734042052,8.652484348437544e6,6.693851465466186e7
-0.0021200000774115324,0.44999844621210716,0.0005058654157078996,51.14567758504281,2.323858138298673,-10659.178695902609,14303.399972460196,1.2982223738866086e8,1.0576275129381219e8
-0.002130000153556466,0.4512862358161438,0.00047836047887078346,50.37136815017342,2.26416187285212,-22883.09411982167,14923.112583504459,1.0189023811443476e8,1.0152119748822524e8
-0.002139999996870756,0.4524458950595125,0.0004596547933815726,49.72610350664968,2.1817198058695184,-19688.875197426598,14040.015490682988,3.8259248480636336e7,9.602259578883152e7
-0.00215000007301569,0.4528294684111136,0.0004470896657429773,47.119977699998834,1.933587943191964,-13015.935248018717,9551.153398049606,-1.1943488952176577e8,4.971279477192431e7
-0.0021600001491606236,0.4535906829383018,0.00046330619015927773,50.53323649829643,2.194841098853733,-39691.98322726583,13484.79664989307,5.466605471729565e7,9.68703645575714e7
-0.0021699999924749136,0.4535628819132656,0.0004566024714792434,47.0108499781179,1.9847747543892305,-25124.820665887735,9594.002859296079,-8.610091022925049e7,4.987215120378002e7
-0.0021800000686198473,0.4545916271573289,0.0004784311126556214,47.668777469513614,2.170708039533294,6925.143458117277,11083.962670129556,-6.905292093992916e6,6.661949720407601e7
-0.002190000144764781,0.45513255078791903,0.00047370906809112855,49.359514046904614,2.2560660285723206,-12918.182908676348,11479.138512133823,1.7787516790925365e7,6.696613361997207e7
-0.002199999988079071,0.4555859910742913,0.0004837102316480575,48.90282654147285,2.281509564759019,-32407.794354840385,14086.012456555067,1.2650104999130954e8,8.306650763503352e7
-0.0022100000642240047,0.45533530733405886,0.0004972480050927095,50.120470632681815,2.2725978005455727,-26633.542861466176,12701.614375405681,2.425902021503898e6,8.463734603669454e7
-0.0022200001403689384,0.45571595239685914,0.0005164932195450492,52.070636219715254,2.3296627618491144,-39514.463718074745,15273.323539070045,4.586422342307206e7,1.133559869901961e8
-0.0022299999836832285,0.4562237336943812,0.0004615853563544591,44.55402231180539,1.9964575133645752,-13423.766711268285,10452.86112817171,4.315523046877152e7,6.333030608311548e7
-0.002240000059828162,0.45636659258429263,0.0004810888844203674,48.2645891523599,2.0630543377240285,-5390.364134217969,10691.354360583753,-5.950786248610107e7,6.159438904947291e7
-0.002250000135973096,0.4575411394334607,0.00048257499986777526,48.33195729079,2.1427226213251,-22412.472393294523,13767.56644242074,5.87795974628312e7,1.0001038786899897e8
-0.002259999979287386,0.45864465226048,0.0005100401828785162,50.944744879842325,2.2681669118327963,-5804.7547610385955,14419.993311639464,1.6569434588779312e7,9.253213868849051e7
-0.0022700000554323196,0.45886685534493077,0.0004904527357927956,49.34885218899362,2.351643301351304,-22979.833061994446,14432.757238389846,1.1972280763938546e8,1.0298287281586356e8
-0.0022800001315772533,0.4583142242693543,0.0004589379186135258,44.85987533314409,2.1386776850569067,-10329.82263736669,15040.077944219047,1.8632320201238337e8,1.0339836227458227e8
-0.002290000207722187,0.45908015666586055,0.00047253375837684025,48.72925954237267,2.051688344439961,-13507.539942840596,12536.226556151347,-5.4233785518942654e7,8.507487563242343e7
-0.002300000051036477,0.4596349643759882,0.0004903207258515154,52.38860115652577,2.2264174944522925,-13906.210478014797,13407.844831107452,-9.424796088550514e7,8.953181127032311e7
-0.002310000127181411,0.4601441396595736,0.0004888919250383077,52.61524573762345,2.3630141957994377,-1185.9894306932458,13250.440144423814,3.0930178978656758e7,8.055572414240943e7
-0.0023200002033263445,0.4605338013444538,0.00046837969547527036,48.88178351632653,2.142012975780246,-10989.785683500733,12160.016244074182,-7.792531420832486e6,7.589141084948441e7
-0.0023300000466406345,0.4610291009991046,0.0004652597911024101,45.20927348683297,2.0377145871283444,-9592.073256866068,11560.728825773545,6.67853360732048e7,8.042105347091568e7
-0.0023400001227855682,0.4613807962098957,0.0004599446845896159,43.32833512997606,1.9008695277502474,-29307.731257087446,9726.218827629,3.398988286838989e7,5.651423297356282e7
-0.002350000198930502,0.4615348106038598,0.00045498630817584004,45.04211114141851,2.1010926500010556,-26058.121535607374,12375.056587651517,6.240040258342057e7,9.445430768029182e7
-0.002360000042244792,0.462704003852367,0.00046098866836696443,47.51665433810792,1.998743966631112,-20896.324497708723,10466.316940926738,-6.97870424364888e7,5.8533188353617355e7
-0.0023700001183897257,0.46359850198487823,0.0004419016629313096,44.41253026514855,1.913330647644018,-9248.01112809082,10082.518722213503,858552.4606609643,6.215462381869294e7
-0.0023800001945346594,0.4637228342239055,0.0004492202288750129,44.68658308418182,2.0025848860541435,-12660.625409598108,11317.134221162745,8.447637696570615e7,7.208050320799454e7
-0.0023900000378489494,0.46406311205352885,0.0004617806085741395,45.00961667086694,1.9813858482706508,-8187.163789838529,11367.087427125782,4.875113548315221e7,6.879100936809322e7
-0.002400000113993883,0.46464331627294114,0.0004891314999714874,47.192895845140896,2.107794312199778,-26233.608351800493,10382.87902557066,7.874037857826733e6,5.80839709581849e7
-0.002410000190138817,0.46485432223653717,0.0004665486341144025,47.085267238507264,2.0287998836585355,-26595.267998328392,10259.528858079751,-1.5778355888050012e6,5.409626136067854e7
-0.002420000033453107,0.46541753331779406,0.0004655264811537143,46.29171098291222,1.9513275364452731,-16726.928198975245,9039.450479326708,-9.66099970110777e7,5.0843491373727255e7
-0.0024300001095980406,0.4654301201365559,0.0004377913102502317,42.12560061375982,1.9688334244195644,1442.1277594314083,9133.98150586264,-4.976708559259414e6,4.90728879236311e7
-0.0024400001857429743,0.46661670490242874,0.0004289447579963613,40.38824230786236,1.823903826890324,2963.2049598857957,9091.796106525004,2.8978264875281498e7,5.3317439258768484e7
-0.0024500000290572643,0.46725077331229276,0.0004251558698512002,39.60688727282096,1.723267180337811,5403.393153084354,8404.533877911505,-1.3336686576158043e7,4.589471809071479e7
-0.002460000105202198,0.46784321499060133,0.0004362306587796065,42.60865710732958,1.858246596906475,-5030.901852587524,9120.803966420992,-1.7282764547516756e7,4.9358442032812834e7
-0.0024700001813471317,0.4680098747377409,0.0004411429001175172,43.07150287097019,2.004723831021828,-1349.186314016617,11113.533113130525,8.329142960790971e7,8.114520865358077e7
-0.0024800000246614218,0.46852545718086885,0.00046920632254064735,46.7560262600754,2.1171469203295783,-13634.790474741403,12366.64469158259,1.7391104372101796e6,9.841747950942679e7
-0.0024900001008063555,0.4694118647730357,0.0004788805086578848,46.497696357742036,2.1859490598770193,-11964.376039892828,11956.834749375153,8.231132441528475e7,7.284427394481888e7
-0.002500000176951289,0.4694824960904438,0.00044520549052696324,43.747250915516524,1.9809786213185696,-15673.842290676575,11061.362723163536,5.3099158551496185e7,6.283155792892599e7
-0.0025100000202655792,0.46952405090497495,0.0004507081122676246,42.88195482114757,1.7538563147009247,-18731.931843731956,7916.4543534606955,-1.1516875996540298e8,4.492238081574939e7
-0.002520000096410513,0.4697732017987344,0.00043835943035373234,40.811451199136904,1.9164063125472959,7418.54080495239,8730.843776311218,2.244527024310357e7,4.167075265173848e7
-0.0025300001725554466,0.47056708018739496,0.00042722269382601514,41.719671143315566,1.8003412915550214,-9847.469265137355,7770.2931640176375,-8.396070902525638e7,3.705611201846773e7
-0.0025400000158697367,0.47171228379247115,0.0004325542644685579,43.46736036577774,1.9229890679151445,-19074.75881029416,9134.955970629173,-4.381650978649038e7,5.4921037901950814e7
-0.0025500000920146704,0.47191811699455855,0.0004469363312127943,42.94727702297571,1.8573778584209382,-12759.646458987898,9049.908728540595,-5.2763578171268e7,4.386432584180377e7
-0.002560000168159604,0.47148310301730406,0.0004557380294365516,42.29741675305447,1.868354718522446,-25506.342277820637,9299.021954226606,-2.344443979818004e6,4.4743108197590806e7
-0.002570000011473894,0.47171549216239145,0.000448484169868587,42.06134404790445,1.7945425740306555,168.91635637621977,8569.435457599175,-3.988773499681531e7,4.066765945027982e7
-0.002580000087618828,0.4730233270254124,0.0004816979370104296,46.34931678198692,2.038996124726806,-32075.897824785377,10490.821619613362,-6.513996900822583e6,5.8773806167429015e7
-0.0025900001637637615,0.473572261706767,0.0004597516044995328,44.56982839095671,1.9163109459661627,-12197.382289231466,10631.687429981173,-2.397969653091855e6,6.358349341918919e7
-0.0026000000070780516,0.47414912356265854,0.00045171259410600083,45.81085580002152,2.094454898633846,-1791.0469473162334,12124.658956488889,2.0082862943913706e7,7.048392231653135e7
-0.0026100000832229853,0.47495386738292933,0.0004489655726430325,43.02031307149883,1.9148484885900112,-14388.424852574422,8874.675131207145,-3.849882696387041e7,4.53331200859262e7
-0.002620000159367919,0.47491054853199655,0.000466083488615475,45.42108537006594,2.209306526935549,-21874.69191610592,12203.182811203247,7.550661647600931e7,8.249389187887509e7
-0.002630000002682209,0.4751535551834962,0.00042702621850044295,41.77758495643066,1.806146737993645,-12018.482543044183,8776.774146786907,-7.767822121744533e7,4.459108632882039e7
-0.0026400000788271427,0.475285630375409,0.00045003551810328504,41.50129462124917,1.8850281662243318,-5772.568083985923,9846.774258383592,1.6931586238069728e7,5.927483092170024e7
-0.0026500001549720764,0.4760935383349042,0.0004764238146316519,41.976130760961894,1.8417871044281515,-707.0740638527934,8501.65500354533,-1.6425155536978753e7,4.3315415595574565e7
-0.0026599999982863665,0.4765190350008381,0.0004743413729251213,42.54873123983884,1.9590772241387628,-14073.700260685466,11000.740782533454,5.8697663395796776e7,7.483177752273162e7
-0.0026700000744313,0.47675524080559983,0.0004411163462858401,41.50337213122991,1.8264906296641343,-4929.044458412522,9299.315434001712,-2.0000296131752986e7,4.903808135426107e7
-0.002680000150576234,0.4768017729607901,0.00042669687903786963,38.834183935714975,1.7592894886700627,-16946.64134670465,8891.38285937013,3.61571347255927e7,4.496894401302365e7
-0.002689999993890524,0.4778077585383709,0.00043447168597116704,39.95586831223877,1.8897696847918224,-9388.017692087831,9014.171770488316,5.722299145362203e7,4.701050501247075e7
-0.0027000000700354576,0.4778322721573213,0.0004265337097310219,37.98147589073095,1.6794898239008005,-17379.16049458269,8830.96454564366,8.887878681128066e6,5.279706053571892e7
-0.0027100001461803913,0.4784196847652187,0.0004305709281782539,40.010877501434656,1.8180414159846288,-17376.65247236888,9219.696871336819,4.4509972316901244e7,5.728039356986539e7
-0.0027199999894946814,0.47856120413023273,0.00043092830177968465,41.7570172928313,1.842866895523483,-13014.88487609706,9189.858377624172,-2.3098422345277734e7,5.005120303722117e7
-0.002730000065639615,0.47953572218747886,0.00041746802240834275,41.17930394388079,1.8763131384756753,-11476.516394510143,13775.625585947295,6.647807638971469e7,1.3082363526446913e8
-0.0027400001417845488,0.47980034413456013,0.00042227957236791675,39.450479668285325,1.7644564965920668,-5415.617704976163,10220.589759813654,3.071695320988778e7,6.994546090786856e7
-0.002749999985098839,0.4798265579778661,0.00043099810590436973,41.06458222687407,1.9880415936134403,-12503.963092106995,15472.74641080672,1.6853076619457492e8,1.6397968068209544e8
-0.0027600000612437725,0.47999811525364694,0.00042542500264231074,42.0198116273739,2.035300692638206,-7514.703032222475,17434.87044510165,1.5188215783767575e8,2.1680343536307475e8
-0.002770000137388706,0.4799500635296601,0.0004464803705826572,43.37347473766271,1.8134948178475265,-1483.691791437764,8622.516904526534,-6.3071844061073266e7,4.335702328601568e7
-0.0027799999807029963,0.48019792633849645,0.00044418764135502954,41.306569972259126,1.9054587835309202,-18975.560556567794,9571.852372833855,-1.402382890804237e7,5.6181930703115895e7
-0.00279000005684793,0.48096925686965497,0.00044701047493988133,40.99359123889007,1.6519632066913728,-11274.123743585595,8422.354738555598,-6.116838981760513e7,4.473697675550643e7
-0.0028000001329928637,0.4814149838649868,0.0004586430901312858,41.610054845509666,1.785824826547505,-1287.817152368871,8753.843965958442,-2.7014564607854534e7,4.864206183673147e7
-0.0028099999763071537,0.4823594535856369,0.0004207167220879349,39.55725597568742,1.7258211621810964,-10770.252308797932,7989.085353756677,-3.0028190178683337e7,4.021967358084919e7
-0.0028200000524520874,0.4826801429120557,0.00041865945861215806,39.82966894349859,1.7146981337010876,-13801.764027571131,8996.057845766165,-1.2436410865664348e7,5.027230157058566e7
-0.002830000128597021,0.48298018882593374,0.0004398806980263932,41.69507893297114,1.8064985003686747,-14571.599763272978,8360.579792567476,-7.530648526937638e7,4.378940270040385e7
-0.002840000204741955,0.48368122606024627,0.00042373580493602095,40.34346705650733,1.7071004590018883,-5992.301179601812,7223.326685723882,-8.637670436227927e7,3.570305254767906e7
-0.002850000048056245,0.48312145148079344,0.00043360025695256493,41.66515115642966,1.8220026418973025,1280.666414899722,9361.195292668099,-9.70910009950379e6,5.791328384148584e7
-0.0028600001242011786,0.48374168279140656,0.0004301339227097814,38.879517688664365,1.753416660601319,-5320.223249623951,9475.263661061073,4.859971232836402e7,5.54842957587504e7
-0.0028700002003461123,0.4851607080447476,0.0004185255433225832,35.929867486742964,1.6352901517376963,9267.513268656789,9231.804462785061,5.517495552041118e7,5.6659491201389015e7
-0.0028800000436604023,0.4856956447669372,0.00044083172660720966,39.086028310833136,1.762911398811893,-4756.371956071252,11018.238111744866,2.472037928022706e7,9.399446427156748e7
-0.002890000119805336,0.48570963226804903,0.0004349443276773599,41.00582485259912,1.6905908449364515,-10715.526377207923,8693.906291036761,-5.400701991512878e7,4.492852444729676e7
-0.0029000001959502697,0.4856375458257405,0.00041529653832793963,39.277581960603555,1.7795805986739184,-16264.927344285166,8932.710796804256,-1.0793021795631757e7,4.987775758869611e7
-0.0029100000392645597,0.48615100248698384,0.00040881120966824655,38.15796532369711,1.8107145837414824,-18378.938951145636,8507.107466400197,1.5531830909838991e7,4.380698947737649e7
-0.0029200001154094934,0.48632984084403597,0.00041610615382057007,38.888145927567784,1.7562149118386277,-20634.014457254783,8108.388201202154,1.0522186300619987e6,3.865784859823664e7
-0.002930000191554427,0.48635102666641994,0.00042949768329424045,38.636867727770074,1.9520697790037727,-20899.731327163823,10518.098417824913,9.633535789031348e7,7.161049843590066e7
-0.002940000034868717,0.4874374330588857,0.00040956491953759213,38.774525635356156,1.7153093685795453,-917.3474502071737,8504.584334191752,1.7739640518356813e6,4.416430993311633e7
-0.002950000111013651,0.48835992843043774,0.000428887828248316,40.51120288890651,1.7846766517232249,-13931.187242867214,9929.24989514593,2.434335571180305e7,5.959711495710873e7
-0.0029600001871585846,0.4888645508187654,0.0004267929126270484,39.64918829890809,1.8526017600183622,-10278.46910130102,9824.03730003032,6.97750864020483e7,5.616400751309422e7
-0.0029700000304728746,0.48873674401719536,0.0004182417178292771,40.304643173936306,1.8069688701996272,-3175.3556677692213,8734.57389964497,1.874864912187844e7,4.066552419156386e7
-0.0029800001066178083,0.48917612168000485,0.0004227733498000456,41.19443517504736,1.67947744743953,-1760.1365285390502,7706.010934248058,-6.998621876768623e7,4.3909229613121584e7
-0.002990000182762742,0.48958814397582395,0.0004281324804024812,39.43992237169706,1.6586637493296228,-3657.7288458087887,8409.055073370107,-4.318683625444118e7,4.302096387600142e7
-0.003000000026077032,0.48982867673077274,0.0004096720341350425,36.773502280311924,1.5467023746144026,3364.498149888245,7817.6210618446685,-3.985367102691337e7,4.372642005794193e7
-0.003010000102221966,0.4904473600831253,0.0004008732515744324,35.28500600630862,1.531751889998391,1541.8178482431451,6862.653348510726,-5.231351173421444e6,3.177029326934533e7
-0.0030200001783668995,0.49111830440632737,0.00041051392815339924,37.25156781283534,1.7128205177514966,-25183.73984435978,8106.634852557041,3.1580173106196184e7,4.500434462156001e7
-0.0030300000216811895,0.49134756177054956,0.0003936703680643541,36.20195405747119,1.7518579095446916,-9828.622570087455,8345.032944195906,3.551647729508697e7,5.0057067831362665e7
-0.0030400000978261232,0.4915321481305654,0.0004149433807241942,39.298276628295106,1.808291299797129,-10973.667244590752,10408.638602126046,5.193528661527616e7,6.936684384412941e7
-0.003050000173971057,0.4923151219322595,0.0004438396299437272,41.346869486704236,1.8533468237888164,-16367.022366955209,9407.763870312841,-2.3318539217479795e7,4.641287646998913e7
-0.003060000017285347,0.4926029738819665,0.0004289724895842347,40.62423243533664,1.8029092797273196,-6951.120524949797,11445.689243657245,7.846686824414499e7,8.092311963164721e7
-0.0030700000934302807,0.4933519974555437,0.00041457888530678104,37.23373275864329,1.5510969787955786,2013.433469261902,7166.627361449965,-4.879664062105165e7,3.1279980831765242e7
-0.0030800001695752144,0.493577607098737,0.0004394861118090741,40.014854389162565,1.754256830110688,167.88564021391463,9717.940816605707,1.1177021311153534e6,6.116455057327336e7
-0.0030900000128895044,0.49355748574862535,0.00042492053306587455,37.80289274293783,1.59424379897506,-1207.3381667845572,7673.273329551864,-2.7030445272788554e7,4.063892436713037e7
-0.003100000089034438,0.4940185253376604,0.00040079872518981126,35.48525161971805,1.4830134212892676,-5532.500246611287,6110.542737744541,-5.966093283637209e7,3.0255204344384465e7
-0.003110000165179372,0.4941636412949211,0.0004101990327819364,37.981175893970715,1.7196467629528507,-8142.6998770897,8005.995409887334,-7.895052284283152e6,3.955540703673772e7
-0.003120000008493662,0.49419166036615797,0.000406848643461768,39.09418329656274,1.7548596116492106,-13546.091919160022,9672.787383940897,3.918461300942176e7,6.359073172121648e7
-0.0031300000846385956,0.4946653855576421,0.00041057773888955276,37.43559794547472,1.6879278222879408,-5331.844984230787,8585.682477313976,1.6739560619995745e7,4.225021761834738e7
-0.0031400001607835293,0.49499247397882984,0.0004169598099163773,36.674639279178244,1.5768916038471885,-5869.260804196774,7703.767118219016,-4.376307191445913e6,3.841715284741725e7
-0.0031500000040978193,0.4951473972566961,0.00042521755939059995,39.1695704794754,1.7943801488283284,-20932.830333643866,10067.44249302856,5.676866940193167e7,6.2682134944328226e7
-0.003160000080242753,0.4953498492459395,0.00041398697812951654,36.88397150852467,1.5807810435686933,-4760.841006585939,7502.339163543005,-4.328427246609714e7,3.870233199574723e7
-0.0031700001563876867,0.4958613669053965,0.00042301045733234325,37.497017272580024,1.70681282407449,268.5247220930329,8471.500986544272,1.2316201948201785e7,4.196623895141901e7
-0.0031799999997019768,0.49616678998459857,0.0004235071116996179,38.79073771237949,1.743445734526891,-11325.381111094768,8691.84054277333,4.283980568714144e7,4.351315805445494e7
-0.0031900000758469105,0.4963525456257398,0.0004019043049108025,36.909558242549394,1.5935021528606752,-23309.053574770973,8472.137457815736,361491.18868235085,5.605026073478126e7
-0.003200000151991844,0.49738893348814667,0.00041796779485363017,38.09543870946988,1.6919447677042527,-11205.294367180773,8480.85384884565,94400.93952115752,4.4065699962215714e7
-0.0032099999953061342,0.49791489091198005,0.0003882859246724044,34.04490825409778,1.3687235768461177,-2347.7137461493517,5244.989939842646,-7.459388696264051e7,2.582845291003217e7
-0.003220000071451068,0.49834616432808715,0.00040196377627565083,35.3870964962946,1.5050694962799094,-11325.562586279106,6940.652919705989,-3.38526145823243e7,3.781051570529884e7
-0.0032300001475960016,0.49887420495214224,0.00043208393254986864,39.734973621387816,1.8036670198353801,-13681.617764885947,8822.460778817054,1.4822078116662062e6,4.296919093488766e7
-0.0032399999909102917,0.49886024337039764,0.0004183966805693346,37.56098891632747,1.7077710390870262,3893.731185375702,8559.066114529282,5.43219790842234e7,4.145784358133399e7
-0.0032500000670552254,0.49969748664828706,0.0003956081592947976,36.54742310076347,1.5969650862236566,-12595.90914852531,7034.4593965642935,-2.7708318333075054e7,3.0985293727921367e7
-0.003260000143200159,0.4995232345084579,0.0004176002212633063,38.04858409973551,1.6944611464667156,-4246.35153997846,8161.6125358726895,4.914377965916041e7,3.9471263841235064e7
-0.003269999986514449,0.4993286802057594,0.0003999404200257781,35.95103403407031,1.6029412784409562,-8970.18066541435,6429.121740244856,2.9077822898909925e6,2.8901824547214095e7
-0.003280000062659383,0.5002799500220568,0.00039407430604358604,34.075311163122215,1.576157205737906,-6447.835846724145,7544.956758860989,2.6119187866496935e7,4.1066965766172685e7
-0.0032900001388043165,0.5005325815924685,0.0004090844936303947,34.990564970161664,1.5171618421958726,-9939.768300431653,6481.771882413915,-4.979126543110032e7,3.1997391614842057e7
-0.0032999999821186066,0.5007441765013737,0.0004008113411974492,35.48709743496384,1.6184372269575773,-364.7127379609434,7636.8779022780955,-2.0917211771524027e7,4.6090038534178056e7
-0.0033100000582635403,0.5017698480592917,0.00041436532508911614,39.34405910755251,1.7310210537355895,-15235.392037366099,8194.750433663243,-7.929517546282654e6,3.947756363071919e7
-0.003320000134408474,0.5025821169641009,0.0004054829743091896,37.5192244644262,1.6239203900615657,-13500.203334701031,8260.690413464743,-1.2642402146304697e7,4.808040674838127e7
-0.003329999977722764,0.5022360434118488,0.0004206053653284877,39.09456994700936,1.6806951528241743,-14918.148893380481,7427.69535365561,-6.2845197945141375e7,3.816987155803601e7
-0.0033400000538676977,0.5028315165047827,0.00041778267686197766,37.78480733719742,1.6358608909869845,-13881.79577477349,7562.270831543364,-2.9661242921049293e7,3.988375276829435e7
-0.0033500001300126314,0.502453676233135,0.00041958185614214,35.888996102872696,1.5557991619385347,-8285.201753461071,6736.265698071165,-3.585910292110755e7,2.9384270230358098e7
-0.003360000206157565,0.5029923187267055,0.0004129410290729111,37.477884080533606,1.7121594795166613,-14177.595423642239,8440.946177170516,-7.367001775011713e6,5.133552824916701e7
-0.003370000049471855,0.5036778152230481,0.0004176016742348792,36.16228668393976,1.5797046434159683,-16966.284640063644,7563.27163057861,9.711640103942612e6,3.656015925223381e7
-0.003380000125616789,0.5039873757291581,0.0004091542575838922,34.77700603338984,1.4859836546469847,-9990.417594270912,6937.495749813849,-2.1986190729724657e7,3.52962588830103e7
-0.0033900002017617226,0.5045370745360267,0.0004204689994104933,37.829218375697124,1.6807150021728783,-26609.447853274378,8538.594494035771,3.3193691804704163e6,4.874335552266738e7
-0.0034000000450760126,0.5043395482833669,0.00041393502625243977,36.849344909229835,1.5340526350327641,-20830.878972694558,7274.315383775291,-5.1453010733967856e7,3.531622509549119e7
-0.0034100001212209463,0.5046507014811972,0.00039319073229477134,33.91338549886576,1.5803365578106705,-19091.923441895833,7892.413313749973,3.97617714921163e7,4.472429495888299e7
-0.00342000019736588,0.505012996326618,0.00040012890579436164,35.343000011277354,1.6795047182020633,-13329.437480693774,7210.746815810621,3.2764234058352415e7,3.1327673820804436e7
-0.00343000004068017,0.5057498769411997,0.00041913497516582894,37.964636513378444,1.6624652860588145,-19284.843362386087,7993.231983208018,-5.958470054460848e6,4.196425086795099e7
-0.0034400001168251038,0.505512312903141,0.0003989971815504542,34.67639431656647,1.5784111781073626,-17188.700610912856,7271.319812637986,-2.441664719734991e6,3.9925297654622816e7
-0.0034500001929700375,0.505926359928307,0.0004083312513784077,38.34874946639199,1.6776287476626421,-5493.797236002543,7797.079180838428,-4.4814922864161655e7,4.372463552062245e7
-0.0034600000362843275,0.5066097819086453,0.000414609926824055,37.00450477571306,1.5785576175539937,-12057.529436649891,7138.940021648286,-2.127379533541596e7,3.6362282678678885e7
-0.003470000112429261,0.506939378520756,0.00040765625784994143,34.150868580761184,1.4873908652807675,-14332.956434382066,7344.5146727439005,-539821.4453331741,4.3144294921504594e7
-0.003480000188574195,0.507763186358491,0.00041100773087467677,34.823440966850306,1.489547527090271,-349.5152818908683,6632.042448486169,-1.545855932759913e6,2.950029734983437e7
-0.003490000031888485,0.5083298602960095,0.00040951767602011107,34.483691180948334,1.545631569342339,-16303.891806010906,6935.826192777314,2.1468757607649393e7,3.4078635761070184e7
-0.0035000001080334187,0.508726537989498,0.0003818888738466912,32.15636480221343,1.5214690024981528,-4864.510404494381,6374.191020761513,3.2480958349016648e7,2.7827253059466545e7
-0.0035100001841783524,0.5083083379030628,0.0003808144555997387,33.164253136132075,1.4377168448639923,-8003.7587093408165,6912.289521775611,-913015.806061573,4.242275154144756e7
-0.0035200000274926424,0.5086399504914083,0.0003804096324951271,33.018512811979,1.4404561800701452,5376.707090447171,6115.828338773455,4.157542178659687e6,3.1352190675327774e7
-0.003530000103637576,0.509215957219824,0.0003861070031624085,31.550713221991096,1.5176514213888295,-4474.633751317544,7716.543980099745,5.6921247314104676e7,4.38944365130714e7
-0.00354000017978251,0.5092399205547682,0.0004039369375043603,33.71969375111486,1.451316458480733,2118.197400318361,5981.853158880357,-5.0283159564178295e7,3.021585198992769e7
-0.0035500000230968,0.5105127297884852,0.0003893310892447963,34.60918771589457,1.503694859617696,-13761.367209135571,6592.487808116731,-3.2602768832531713e7,3.174584354363372e7
-0.0035600000992417336,0.5108840676548134,0.0004189547935677774,36.53230675677556,1.644754390399605,-7251.255265093719,7419.4543544711405,4.34472322700004e7,3.497381170816191e7
-0.0035700001753866673,0.5106908019659631,0.0003995766552277829,35.22000394374448,1.4439722720380554,-6510.008414762994,5716.806001374099,-6.800499619751897e7,2.69899273464595e7
-0.0035800000187009573,0.5112922914701412,0.0003921446359097424,34.91620141524486,1.5328727006699931,706.4753360100493,7032.886528729595,2.0526292209668017e6,3.7795125193877034e7
-0.003590000094845891,0.5118841070404333,0.0003960098087942953,34.907608597864126,1.5020131802461327,-14749.894919680122,7506.051613728451,1.718836063799752e7,4.0627762190546036e7
-0.0036000001709908247,0.5119037185221298,0.0003951929399046992,32.15400056615839,1.456611053342879,-12034.592920665478,6379.583023617559,-3.7929492428059033e6,3.808658539860843e7
-0.0036100000143051147,0.5120834439563208,0.00040953517202022656,34.5549545578587,1.4756930821901375,-9824.391982888781,7017.886070117805,-8.248257127624832e6,3.1384243974437024e7
-0.0036200000904500484,0.5125325044458504,0.0003947289247563859,34.01705062191418,1.5317018572443475,-12094.387849782239,7331.002975092971,1.470766368430988e7,4.3205859604085796e7
-0.003630000166594982,0.5122684203084203,0.00039450672552360125,33.98485997376298,1.5364574102730497,-7477.538524359121,7359.535327019134,7.952717593769668e6,3.908633068337357e7
-0.003640000009909272,0.512921216712349,0.00039197230287453874,33.213476236943215,1.4598118237311595,-9367.815100777221,7163.884792412886,-9.182834910604743e6,3.924625621564755e7
-0.003650000086054206,0.5132975714301967,0.0004047351241099711,36.346000024616764,1.5620101103167017,-7612.863273951524,7150.59987633062,-2.5226913844850082e7,3.467695961442436e7
-0.0036600001621991396,0.5137723945148237,0.00038368688551095433,32.83253762302036,1.400411090489109,-185.34979026531767,6488.347121613636,-1.773202996691415e7,3.061847084963913e7
-0.0036700000055134296,0.5138318197759247,0.00037179430149271073,29.884063804320846,1.3190951128467963,-3794.6808069371573,6328.380435373547,3.680461454349665e7,2.984678965865971e7
-0.0036800000816583633,0.5144442297203325,0.0003859028363881517,33.19969703147965,1.4374521220481917,-4668.07242221275,6368.381308608661,-1.8803563327564195e7,2.8402122071651984e7
-0.003690000157803297,0.5147851308662003,0.0003849353053540341,32.69737639302213,1.4680219604285285,-15675.195993674844,6417.208098644118,-3.9719345546683203e6,3.1720500362681996e7
-0.003700000001117587,0.5150365873768069,0.000374012773727155,31.42279555708256,1.478984914288921,-10718.024542553861,6907.574841827069,2.7334025232905228e7,3.544858151532669e7
-0.003710000077262521,0.5151930209687843,0.0003930750528880662,33.66353868893864,1.5617959755363797,-11408.918124300015,7912.154968104537,4.287138510408824e7,4.392836216076865e7
-0.0037200001534074545,0.5157953547545484,0.00040227421571471567,34.36617904110359,1.5964745190801013,7170.791029572957,9113.532587932474,3.8962844452719934e7,7.423789869332837e7
-0.0037299999967217445,0.5156865683622425,0.000393814917952049,33.574798016671146,1.477731011539794,-6884.820951917148,5742.277501547721,-2.3511106851019334e7,2.591897967742502e7
-0.0037400000728666782,0.5161762417684496,0.00038655152455393176,30.694918145889286,1.2278351996729255,-2404.0041919524288,4901.572133206806,-5.053625970066915e7,2.0529264524133608e7
-0.003750000149011612,0.5170928103048956,0.0003643467136482029,29.64305905167256,1.2765235911553676,-842.0504498036165,5124.022414718537,-2.4841610398121122e7,2.1683138675763875e7
-0.003759999992325902,0.5175122689720706,0.00039214138186249793,31.519618115777767,1.5113206210836276,-11579.400388393886,8046.225813226505,3.0894575586401504e7,5.218203046970184e7
-0.0037700000684708357,0.5174993979526523,0.00041269916456415293,33.164219459298145,1.5226453733922378,-11018.621791251438,8193.017914237693,3.275435469947358e7,4.5621103470470905e7
-0.0037800001446157694,0.5173913803251491,0.00039842233904190106,33.46791394847933,1.4278887096284907,-9275.983278718404,6009.810545705831,-2.3772489726193182e7,2.5360328052423492e7
-0.0037899999879300594,0.5175150261657676,0.0004066835071711286,34.28212311052975,1.5171932225413303,-7523.86186260834,6965.30431575419,1.1842292357021835e7,3.1033466073681828e7
-0.003800000064074993,0.517260571573866,0.00040427066519965835,35.46680028978586,1.5085103101599076,-9377.444289602292,6857.621955804886,-2.720048948217849e7,3.1471129150106963e7
-0.003810000140219927,0.518560855886483,0.00038160930669161024,31.761181438121195,1.4487408931696277,-7155.7704677924285,6877.749192927853,4.877081989803843e7,3.047169110731218e7
-0.003819999983534217,0.518862512404268,0.0003831546160838652,34.06962173502726,1.4765089083729162,-11175.423177494638,6336.137954037944,-1.2001832547821479e7,3.1353712514114883e7
-0.0038300000596791506,0.5188410425315215,0.00037955632114779886,32.56907347561065,1.441791429420755,-7539.1189305991575,6520.159011559809,-4.05999626607537e6,3.0181180306657515e7
-0.0038400001358240843,0.5196878560076769,0.0003888413415812903,33.47647821299338,1.5038419823545577,-24065.92436912678,6933.450581607777,813906.3255798344,3.473970418027284e7
-0.0038499999791383743,0.5195347962953945,0.00042779932803159275,37.54462193488419,1.703073695246755,-4939.474895423023,7472.8958653663685,-1.0828212929476542e7,3.659760799054418e7
-0.003860000055283308,0.5200751772245006,0.00040150753163154684,35.22722109387035,1.675393779093287,-5311.31823671683,9482.949474512428,4.139399787466941e7,7.503777053936543e7
-0.0038700001314282417,0.5200322474802639,0.00038165452393718193,31.450686409161882,1.5013451626474918,-10835.552852818502,6775.239576946817,3.8031128307148494e7,3.656950038163327e7
-0.0038799999747425318,0.520316309651321,0.00039743621417198617,33.16241625355612,1.5124699675983857,-2562.4697133257937,7365.6705116275,4.7402839915906616e7,3.535865151706051e7
-0.0038900000508874655,0.5204735811403415,0.0003905346205915554,31.63255106142723,1.365202208142066,-4865.5812736416965,5712.7046311686645,-3.5611058603670165e7,2.5618377428851567e7
-0.003900000127032399,0.5216485946861585,0.00040467826494863584,34.230413168863166,1.5933927274119362,-6766.480669586225,8263.44443389557,1.5230109886086574e7,5.796763860578611e7
-0.003909999970346689,0.5218189436199616,0.0003788933144898429,29.527945301497553,1.24760825288043,-9202.878002862242,5037.31665549351,-3.171870996753216e7,2.2298891201786395e7
-0.003920000046491623,0.5216465726714161,0.00036974499442335565,30.148420920979824,1.397123453199997,3902.9348572894414,6732.545540593916,5.26072045821373e7,3.214183466296383e7
-0.003930000122636557,0.5223099219720383,0.00037882070535492007,31.208964862053193,1.3890878530709052,-1762.2601506886197,6212.351586980459,-6.253377634289332e6,3.416126877787327e7
-0.00394000019878149,0.5232548809808961,0.00037414894554975274,30.625182047543394,1.3142952493723794,-5025.121698644761,5611.830378271664,-1.4878900277719984e7,2.8539691962156806e7
-0.003950000274926424,0.5232927595802008,0.00038829988865207824,30.939886552107307,1.2438291510572541,-4908.108391887859,4914.3845973771895,-4.566500509826211e7,2.141557210119395e7
-0.00395999988541007,0.5228589668352294,0.0003773278426806592,30.970218780376484,1.3271732166493604,-946.2835451010566,6726.456723439462,9.505101448340278e6,4.137148577400192e7
-0.003969999961555004,0.5232244553818274,0.0003848941799514377,31.117497105569246,1.3501434829257466,-5228.070029005875,6219.029858840275,6.848969185288482e6,2.8669232367450926e7
-0.003980000037699938,0.5239243916903827,0.00038120255554339257,32.22685900291312,1.3377318852396947,-611.6253033650007,5343.302729301543,-4.360700329120903e7,2.4187312284711536e7
-0.0039900001138448715,0.5238687643486851,0.00037909551944456926,33.29261069046406,1.5165853247987338,-7995.826942848204,6827.7716346133575,1.1755650736686042e7,3.3934750320822775e7
-0.004000000189989805,0.5249241276711714,0.00036074906595267984,29.48767672348926,1.2901364155304729,-2852.4360355473077,5256.799407246853,-2.0993148413480923e7,2.1498651000572752e7
-0.004010000266134739,0.5250664314867993,0.00037143549684029654,31.36876970162857,1.3442062324659718,-15068.575225473318,6936.051830991306,996858.6989477633,3.599121303129293e7
-0.004019999876618385,0.5252979263245245,0.00037575517309320846,30.34073249830808,1.4170703636612068,-19183.168066202405,6192.084806573772,2.388807675643849e7,3.125739110739026e7
-0.004029999952763319,0.5256323032244268,0.00037147181158634924,31.33942894192713,1.414488448667352,396.18724764659464,6495.267748746301,5.413638457844347e6,3.096635143618654e7
-0.004040000028908253,0.526012853961798,0.0003916493669595079,33.201731464005775,1.568350361823874,-5156.270390853881,7330.416073175149,4.152111517231371e7,4.039406094849991e7
-0.004050000105053186,0.5261356426558417,0.00037566007362270444,30.031190095672134,1.4012479236159463,-13962.147353603415,7726.361921426383,4.100742564315015e7,4.878505647896765e7
-0.00406000018119812,0.5264486304439401,0.0003825695438905179,30.868489827249157,1.3425551137980314,-6625.734512657523,5687.631990864381,-1.3363742062363563e7,2.521431482147167e7
-0.004070000257343054,0.5263269185752466,0.000382558121523399,30.99600466197364,1.4183054533821762,-9197.656713785813,6019.060286192035,5.596129251934149e6,2.548675584277356e7
-0.0040799998678267,0.5273203971001412,0.0003721043078594714,29.471895614848524,1.3108238194525097,-3545.2752527195394,5905.734541333672,3.3459271498273317e7,2.8839331990432575e7
-0.004089999943971634,0.5280015611584467,0.00040004100959676014,31.75512819208851,1.438761075193261,-4230.17876348669,7016.6097108364775,3.2731279047925197e7,4.027934205941361e7
-0.004100000020116568,0.5278931905778447,0.00036795853769534126,28.808759673304127,1.2921805022412625,3261.3784628465205,5627.7397729653685,2.8042882166128032e7,2.7167831778156556e7
-0.004110000096261501,0.5281928768401791,0.0003581875965167474,30.047174436748904,1.313348811084537,-5248.832536029789,5923.734433177379,1.9114417038643756e6,2.6167312171343636e7
-0.004120000172406435,0.5280321883497174,0.0003704915154382086,28.94306354327067,1.2199472093850856,-964.2373695797119,5152.887347909188,-2.3382239121839676e7,2.2026404870802466e7
-0.004130000248551369,0.528580594159029,0.0003524620674384538,26.624041940919803,1.1484837542742221,-4958.268108237498,5164.483377000039,5.790478918868167e6,2.1920462545620948e7
-0.004139999859035015,0.5289102818701676,0.00037513827411575886,30.21140214050506,1.2785137083963842,-10278.709954049193,4944.4808758544405,-2.3790827708120033e7,2.1931229245195024e7
-0.004149999935179949,0.5289616132848484,0.0003949043067063532,30.864049714402327,1.4932204054510467,-10171.84164739938,8672.70376139889,8.918648768096234e7,6.73297436687437e7
-0.0041600000113248825,0.5295298685040236,0.0003702692795377935,27.855377373679325,1.1899996423791648,-6898.088406381234,5245.4457555475965,1.994792620352324e6,2.1882391307634957e7
-0.004170000087469816,0.5301589394085916,0.00036594199786921705,31.02046153522204,1.3621890885511505,1762.6609040127885,5843.824500335043,-1.1437139462874515e7,2.8769404940916155e7
-0.00418000016361475,0.5310811376714984,0.0003981255054148872,31.42782422628896,1.4892253295179616,-20700.14777659476,6865.653018835494,3.0205803011783406e7,3.1158102823629852e7
-0.004190000239759684,0.5310133791412953,0.00037458229665870074,31.12845952179324,1.4029983618352253,3554.512342367896,5714.106835045496,1.1415142840240447e7,2.4797728229606647e7
-0.004200000315904617,0.5315781910564827,0.00038155159619331227,31.91271417396091,1.478332356909262,-3804.6480138039956,7416.251387731946,3.2937827487241174e6,4.6827078182601295e7
-0.004209999926388264,0.5313235698669485,0.00035799010124961344,28.26176416388983,1.2970498559341028,3613.9794277037836,5713.824634361333,2.7603719800463162e7,2.6140264350068245e7
-0.004220000002533197,0.531754408009182,0.0003554029962904179,29.120449493909724,1.2481003654677048,-211.44339126625914,5003.083568163288,-1.910044627794077e7,1.998000749697632e7
-0.004230000078678131,0.5322917277845005,0.0003791356447936533,29.76661582275041,1.4226113823269255,-13045.874604646002,6075.7424028022315,4.0274657239905596e7,3.222118416266532e7
-0.004240000154823065,0.5321249017110965,0.00038602061794754393,31.35581577930322,1.3467541323958112,-17848.92942856321,5002.471427047733,-1.562956931933743e7,2.2609478417944998e7
-0.0042500002309679985,0.5322733352958917,0.00037120936576014017,29.770028111465578,1.292049787269014,4097.625361919552,5477.657518461463,6.049408865626251e6,2.428850686909855e7
-0.004260000307112932,0.532791241761468,0.00037340325044623674,31.109641209993953,1.3568548741162236,-3512.150418384501,5940.773366722548,-1.749493712149445e7,2.9250688353558607e7
-0.004269999917596579,0.533052394338688,0.0003534591281240018,28.981161123200447,1.2123024237200568,-12265.736171483963,4675.25688168849,-4.1157504641617484e7,2.0275627091287464e7
-0.004279999993741512,0.533573935477381,0.00037098165928038716,30.103496718595935,1.332764472586955,-18345.032249210934,5922.766449197026,-1.6467941283636564e7,2.998728370942895e7
-0.004290000069886446,0.5346881998988596,0.00035516750219146033,28.247636703724424,1.3366134115544697,-6329.666757310634,6609.882049698683,5.889417569867635e7,3.283256235448766e7
-0.00430000014603138,0.535020676302013,0.00038531698211629684,30.036382819649543,1.2810683364592008,-8484.489194921052,5260.661406646709,-1.9555338273878388e7,2.4666874928860474e7
-0.004310000222176313,0.5340967475515532,0.00037374600651698985,30.048311720768968,1.2956493554524464,-3058.804797827131,5162.818725142888,-3.420767072427524e7,2.4560471299233016e7
-0.004320000298321247,0.5342672807233418,0.00037344506866441245,29.86512235934405,1.2728436945323887,-761.1567564687082,4713.55737878977,-4.900343855910435e7,2.1162126937314678e7
-0.0043299999088048935,0.534719668230033,0.0003607569963738904,30.086332385201214,1.325475886557735,-10464.913538944518,5845.095031043305,-1.5062617551947674e6,2.7667217615111396e7
-0.004339999984949827,0.5345731996320554,0.000374649593385304,30.920737511973673,1.2810776330118752,-1940.4914382414038,4978.2452614408385,-3.352523870401033e7,2.254903584938286e7
-0.004350000061094761,0.5353076824541777,0.00037778892334224034,29.80689412576896,1.3932671980251805,-4748.575033668776,6342.021732137024,3.8943232656446114e7,3.0125276428495903e7
-0.004360000137239695,0.5361235819937016,0.0003852759448510873,31.326276676211606,1.5290633857314515,-13460.370405021615,9248.486410897138,8.814021384275226e7,6.487446392773537e7
-0.004370000213384628,0.5358229847544561,0.0003676831695347439,29.49852244999757,1.2377269977566094,381.704510950757,4861.252141469515,-2.5951539433580134e7,1.905823765507865e7
-0.004380000289529562,0.5364465775584487,0.0003495816387557061,26.96857760034592,1.1395263628194194,-8569.036232201079,4490.532720966522,-1.0598971431062005e7,2.0027495149703182e7
-0.004389999900013208,0.5371221089547208,0.00034374994846111484,27.505002797262446,1.1898424293358172,-1146.518629465144,4912.721233624513,-1.3642966555028906e7,2.0787275278321173e7
-0.004399999976158142,0.5371109076494223,0.0003667838394803041,29.532900842916604,1.4169960832542194,-12004.543812090213,5720.578728888052,2.567599301188936e7,2.3502316926943954e7
-0.004410000052303076,0.537522554669766,0.00036096279625051153,29.041784409452635,1.2920481747919041,-12313.759659375692,6216.910771913725,959535.7058972478,3.6864151376594946e7
-0.0044200001284480095,0.5375917413930398,0.0003869792916777952,31.300635732018883,1.3820570783835513,-8585.11779233671,5503.982721161021,-1.6975488459377322e7,2.2634530362029858e7
-0.004430000204592943,0.5378321794849451,0.0003784100922870435,30.661858888905222,1.3891460252144112,-16538.508249063372,6080.857886718621,8.664335846506564e6,3.0869297835435744e7
-0.004440000280737877,0.5380052264549512,0.0003650129021566256,28.75977889281846,1.3140392642000207,-5962.150047443565,5746.024488021489,1.8581171678769805e7,2.5572327795349013e7
-0.004449999891221523,0.5380297865874597,0.0003708602495441326,29.668257343812424,1.4765563693903825,-6180.705182372008,6656.248634455625,5.7121722069592856e7,3.585498628638021e7
-0.004459999967366457,0.5378164420265964,0.0003669090783795688,28.286159809188458,1.2945180193892185,-1992.8005704419588,5551.563514597535,1.1876700017798975e7,2.37944149185531e7
-0.004470000043511391,0.5385445884807313,0.0003740470457030079,30.26382647062018,1.318373807523118,248.59310908158068,5505.886603457204,-1.2287518728640812e7,2.558209677107755e7
-0.004480000119656324,0.5392945980813617,0.00036203295901001065,27.553336820317174,1.2305016011408767,829.8251990289383,4876.071112385575,5.894772137299712e6,2.3503619662333447e7
-0.004490000195801258,0.5390443205197767,0.000359585554599492,29.385524702307354,1.308157338744861,-5097.680250664404,4773.714513487818,2.243645633160794e6,2.1290000978942648e7
-0.004500000271946192,0.539138601538227,0.0003528696716560691,26.797242336559012,1.1166818390458049,-1339.7405887300408,3941.225118979766,-4.9576892095582016e7,1.8779771408219483e7
-0.004509999882429838,0.5395951417855268,0.00035654515153144234,26.272710954450698,1.164788640780624,-2267.7652385140045,4472.141072292653,-6.245293297416531e6,2.1205222888514925e7
-0.004519999958574772,0.5403248881722124,0.0003601734695909804,28.054787011417883,1.2221483867142018,-14676.940029878513,4962.555544463036,-1.1340525723060558e7,2.144304231208489e7
-0.004530000034719706,0.5404490661277918,0.00035637356346059605,27.43436959453295,1.1376322602930142,-7705.763450768435,4409.875790075867,-2.2786897240217246e7,1.699817861210286e7
-0.004540000110864639,0.5410123248966097,0.0003627667219932373,28.03281797464927,1.2648773650270828,-7504.467352831009,6016.9972341316225,2.1170703904018484e7,2.96017828065167e7
-0.004550000187009573,0.5410126384607391,0.00035581801583421544,27.252292482913486,1.2532360711936057,-6402.462231999915,5197.310214675187,1.5779701994849676e7,2.2157514129158266e7
-0.004560000263154507,0.5412511128617753,0.0003759888038213852,29.933547471892943,1.3715448765810019,446.0309417386652,6435.14239463871,8.357901422876732e6,3.197138710322298e7
-0.004569999873638153,0.541712747336599,0.0003625357045321964,28.552524849624483,1.187140315061407,4180.0023716247115,4816.791096651958,-2.4565808444277428e7,2.1198218316928707e7
-0.004579999949783087,0.5415156806497635,0.0003576390852206606,28.32779880430284,1.225173053646939,-8442.093724446515,4468.108794883874,-2.0983176825902425e7,1.910034347038031e7
-0.0045900000259280205,0.5418398317530946,0.0003534949393162242,28.016263007864104,1.1729242228003687,-4505.117529503537,5075.611888410532,-3.6448516450627156e7,2.6392112592020206e7
-0.004600000102072954,0.5424405713927366,0.0003684986286151002,28.713927218961608,1.2588753268617832,-3929.783608322499,5365.51137409753,-8.997790976584693e6,2.4568834412958182e7
-0.004610000178217888,0.5422057237839535,0.00036831009292632896,26.569917533481224,1.185190249226354,-5864.159893597929,5097.450029402427,-871167.6840105252,2.432112449983024e7
-0.004620000254362822,0.5429018536600443,0.00033486575288722343,27.021287978443663,1.148129211917252,-8435.77614359682,4153.183296518374,-3.096436909085614e7,1.635947192375472e7
-0.004629999864846468,0.5426928544578788,0.00034175765843840085,27.468709878263645,1.2082770264440803,-8319.246544289712,4767.078135598073,-3.8733499030833268e6,2.2213835712786693e7
-0.004639999940991402,0.5431132269175988,0.0003477292926845372,27.534642217452777,1.2548229983571841,-2468.922297709495,5226.844190491176,3.368187000743239e6,2.5486919432288118e7
-0.004650000017136335,0.5434402942305845,0.0003574821159654156,28.075475353074257,1.304509293762741,625.2949810334596,6273.39892525241,5.1716197550861865e7,3.653015899706366e7
-0.004660000093281269,0.5439465467915848,0.0003433408178177077,27.64998658322695,1.2109022129453275,-2293.2623701141792,4891.537648668053,3.583931078925171e6,2.0362717696567964e7
-0.004670000169426203,0.5440214451472771,0.000384576538331503,29.63816937831108,1.2480658111091365,-12495.764958239119,5242.397364147424,-2.0432279287433118e7,2.319885051538187e7
-0.0046800002455711365,0.5443830359437719,0.0003759798486639205,29.73310537094709,1.2933578357088147,-2336.6800354821216,5704.328997014724,-1.3910866427280594e7,2.786992908901655e7
-0.004689999856054783,0.5451846861941255,0.0003568123896763076,27.069422086106574,1.2297285717394093,-7019.33496946175,5070.889295702076,1.8071941132429978e6,2.197903882226592e7
-0.004699999932199717,0.5453786309870693,0.0003432979729933712,26.672701802593366,1.083924286093211,3957.7870210288856,3868.668785994553,-3.9150501225791104e7,1.5095529765120577e7
-0.00471000000834465,0.5452131938376154,0.00034947128989273684,27.62148154695302,1.2146483322492183,-4722.819894134712,5527.410390725452,-3.565440728537988e6,2.7232755585974596e7
-0.004720000084489584,0.5451079086360694,0.0003485611402498677,27.36651983698305,1.1077134204898829,365.1287570830583,4088.951369920948,-3.387581100911373e7,1.813463588982817e7
-0.004730000160634518,0.5457228775642019,0.0003692473990930762,28.98420449238508,1.2209638011141863,-5240.91781114912,4960.554968554475,-2.4728167689733397e7,2.17455693041395e7
-0.004740000236779451,0.5459348340834459,0.0003455594025711118,28.051576452992915,1.2143772959181245,-7488.577983001715,5003.259635398812,-8.32453078282136e6,2.19515571877969e7
-0.004750000312924385,0.5462832894278065,0.00033817745979156436,26.94460993164052,1.1417029103944931,-4205.430220882088,4821.0456198279135,-1.1848517798030335e7,2.411772318239535e7
-0.0047599999234080315,0.5465261115786034,0.0003495711054526452,27.26869074145407,1.2655427011086915,-5091.321234202312,5430.998488300766,1.715047656263398e7,2.7077589353946347e7
-0.004769999999552965,0.5462321301537872,0.00035842096678904707,27.513435000320097,1.244851475587176,-7606.903429073476,5814.158692257127,1.3027196056926882e7,3.0138912702456046e7
-0.004780000075697899,0.5469539311125604,0.00035298095270751447,26.78437968669425,1.0954551086190591,-4481.089123157641,4284.13914361657,-4.009063616349662e7,1.7728625499299683e7
-0.0047900001518428326,0.5476347190134102,0.00036786772474130947,28.40442175855155,1.1901015219099336,-7947.845493904116,5101.238218604033,-1.2448856373604937e7,2.3193001709226035e7
-0.004800000227987766,0.5483314761240343,0.0003504491011202027,25.84621513965647,1.2023645750460985,-2669.2460100895255,4999.032591715851,2.0293833348537646e7,2.0745224303631663e7
-0.0048100003041327,0.5484328910342529,0.0003469734740430289,25.534652183073163,1.10594098894347,-6781.532114668723,4140.77406518248,-1.7046960437174174e6,1.8105498036145113e7
-0.004819999914616346,0.5487443410076588,0.00036710164901787595,26.38671060626483,1.1812367488952966,-5304.905007675521,5071.542275337538,-1.7757668746766183e6,2.5111494752043117e7
-0.00482999999076128,0.5490851028205601,0.000367871220580556,27.314607852019435,1.1329488553597205,-3148.0804099746565,4241.769448201236,-2.5176216774506334e7,1.7948740519520476e7
-0.004840000066906214,0.5491114708002243,0.0003601453046780457,27.684600633226722,1.3290682975843047,-20849.537210952356,6372.0846319923285,4.188173459582626e7,3.6535447981905065e7
-0.0048500001430511475,0.5490162510696502,0.000366763059589584,29.946534283955366,1.410480488325561,-6616.62866969647,5911.189126941281,2.673942588643716e7,2.664468495611237e7
-0.004860000219196081,0.5495968109979895,0.0003580424944204581,27.012281071682143,1.2105373035675306,-7249.714258092818,5209.226944649706,-2.4393074074366908e6,2.9946080300243933e7
-0.004870000295341015,0.5497642154427917,0.00033946910157885244,25.255291534303026,1.1117359681825474,733.6681167632686,4325.789939156687,-2.2743389981671297e6,1.9876984492218178e7
-0.004879999905824661,0.5495629226176736,0.0003464480313716424,25.853637126146108,1.250269483628703,-5964.773770962739,5920.752532861128,5.5130199195162065e7,3.393310181928884e7
-0.004889999981969595,0.5496041560030283,0.0003492542709148343,27.47186627324833,1.1576190462485951,-788.7770478363298,5148.473021365614,-7.935904567065484e6,2.0915601084608532e7
-0.004900000058114529,0.5500524245594379,0.000352392740215294,25.685245252092592,1.1909969729503034,-11183.572544152523,5316.151745825612,1.8552557269743837e7,2.8769910164332815e7
-0.004910000134259462,0.5509417926394118,0.00034578441672756936,26.573602406376153,1.2478195349049308,-9905.206598246325,5206.722816306636,3.596920558317961e7,2.101028415597161e7
-0.004920000210404396,0.5509858109707472,0.0003575045717081373,27.34702091841039,1.2172025785659066,-11213.138442283072,5490.617535381124,7.49814369164402e6,3.145566641677759e7
-0.00493000028654933,0.5516468935766176,0.00035106988268056007,28.608668467946124,1.313975590632631,-5010.739991793697,5682.404908111526,1.239006481169499e7,2.584889659336333e7
-0.004939999897032976,0.5519165647212825,0.00035716710505512115,27.2409634264512,1.1883507862136797,203.22262231282173,5346.574702965636,1.0372623967874741e7,2.431353757689942e7
-0.00494999997317791,0.5524900121602607,0.00035425696851762537,25.98506629239559,1.0803501465573524,210.58918617717876,4188.28499289871,-2.3182237756501902e7,1.6657592595960928e7
-0.0049600000493228436,0.552407941211062,0.0003366334370823885,26.349229365897898,1.1715549590304635,-6999.931352527095,4887.643801824712,-1.935234920983457e6,2.103438212027072e7
-0.004970000125467777,0.5525464112549461,0.00034082691804105693,25.516654743618208,1.1700705402441287,-3783.0277890191555,4223.097744798334,-8.871125836304544e6,1.6373169875005266e7
-0.004980000201612711,0.5533591644921844,0.0003341484344871665,24.50741748543241,1.15343887876398,6120.050832056608,5292.563461774887,1.8289538810159657e7,3.43898914758956e7
-0.004990000277757645,0.5537258736135791,0.0003434710097614999,25.30731104347388,1.1376903835836436,-6676.561947997728,4070.6864899492857,-3.098590306501272e6,1.5412541638421778e7
-0.004999999888241291,0.553799153080784,0.0003330974701554394,25.191669706863145,1.1245569626684413,-3529.530314919034,4260.820849803187,-6.002797705850272e6,2.121042896542978e7


==> anc/Figure-5/d3_L126_rJ2.5.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5546508130859001,0.00034620993032831904,27.541074364358913,1.258863787279404,-1270.4720832099774,4304.416646228293,-1.1303288787053749e7,1.7609211455272112e7
0.004989999812096357,-0.5543645180215826,0.0003570287177628203,27.82620423640769,1.1688179108143057,-15.24288016244316,4395.642872075553,-2.913181685879749e7,1.8048626486560155e7
0.004979999735951424,-0.5542155149922473,0.00035586895589236024,27.31894390748955,1.1779523440183128,2713.351684120687,4805.874209251287,-2.350462932413569e7,2.2344902678390894e7
0.00496999965980649,-0.5539258443258587,0.00036256018747723995,27.779567022157007,1.287839656818586,-5.219001192181885,5264.0844170220425,-411579.72046411777,2.6627310775895234e7
0.0049600000493228436,-0.5536411739890463,0.00035378996070789325,25.517488930099923,1.1633998126802225,-2310.5317960475913,4208.251768318877,7.518756394003182e6,1.697393230124221e7
0.00494999997317791,-0.5532939819549793,0.00033620887663816495,24.23635853488189,1.0705841797788516,-2020.1912426510662,3689.454374530789,-4.768286091669099e6,1.619910216429666e7
0.004939999897032976,-0.5529444601056748,0.000352457952636967,26.146284048807804,1.197864479211085,5324.628961822027,4643.484875246222,9.419688804020694e6,2.0627320363768425e7
0.0049299998208880424,-0.5526713846575003,0.000374124074873899,27.605938454456417,1.3134321305080474,9101.255569263982,5594.6322414016695,3.3162685668662366e7,2.728460628066292e7
0.004919999744743109,-0.5522712883911445,0.00034984126415767516,25.320015892575775,1.1524285862452792,5672.06648336009,4761.997746166003,1.0363543081093729e7,1.9035988201488577e7
0.004909999668598175,-0.5521993094315986,0.00033313114522021196,25.210383550852466,1.1083679947196758,3290.9831088452593,4727.121023600307,2.0372855090016928e6,2.064188857106962e7
0.004900000058114529,-0.5522826373977004,0.00034817939018654947,27.91767322923716,1.1473893686725487,-1552.3691149450758,4699.3073513931095,-3.167740677316471e7,2.1206021802714877e7
0.004889999981969595,-0.5521703420138802,0.0003389899994249937,27.579556205720227,1.1933836278150538,3055.5094766698544,4655.822637301133,-3.3939654090599924e7,1.953630867572609e7
0.004879999905824661,-0.5518665574300103,0.0003418871731868456,26.212984927099594,1.165100761812728,4079.3703695267777,4513.8548751243725,-7.223799166067164e6,1.9510219064130682e7
0.0048699998296797276,-0.5514349069922464,0.00036073753173707264,27.733834784261962,1.225571083810166,968.8802635832294,4639.819830854135,-1.3935718539427124e7,1.85427320130502e7
0.004859999753534794,-0.55121691578615,0.00036695904220575894,28.32941337228571,1.2960998770810213,7233.072254710082,5353.02755994319,2.111676548633458e7,2.4393531784626797e7
0.00484999967738986,-0.5510035751372343,0.00035424364121933643,26.24325067530153,1.1922089842380916,10847.173443643842,5090.916197993362,1.872065847508451e7,2.2943192545657102e7
0.004840000066906214,-0.5508763485102681,0.000341371669131264,25.67332452914023,1.1452069691749236,9136.747817307312,4385.746557283732,-5.280554080402435e6,1.7370458620586816e7
0.00482999999076128,-0.5505031227949075,0.00033536589883656216,26.411597974649805,1.3028873683962172,13136.463750575433,5987.898026090544,3.836602748484213e7,3.3316482892563365e7
0.004819999914616346,-0.5497614222205593,0.00034312951729918733,27.36206067701484,1.2615519358826779,9235.861949172267,5083.864043250907,1.2863845603239216e7,2.34915401376496e7
0.004809999838471413,-0.5491977308096248,0.00034673710727527266,25.42726945223187,1.1774891946596553,676.2640442348853,4322.304011384839,5.065742220890807e6,1.9447265992465183e7
0.004799999762326479,-0.548732348878053,0.00035760907866636346,25.872811782962767,1.0525177917878084,4279.348096603731,3767.697673056656,-5.172686919668255e7,1.7132860304271147e7
0.004789999686181545,-0.5485385934463121,0.0003525757659924779,26.63562668766826,1.155154844855789,-3169.6790569094437,4333.32627594284,-1.7379939867523406e7,1.8831778882624887e7
0.004780000075697899,-0.5484401429464925,0.0003512903799663425,27.153335743112788,1.1901817889900919,1343.4779932121683,5060.210077428735,-1.7261607411033638e7,2.3278544024125434e7
0.004769999999552965,-0.5484987356282655,0.0003599637282489673,28.44419219931331,1.2435838560400405,2368.0300064159787,4645.113578390743,-1.74535522187005e7,2.0757245820532594e7
0.0047599999234080315,-0.5483574356468162,0.0003615651716289107,27.868395381043673,1.196702295841762,2801.799889606083,4515.4110438223415,-2.696714904894466e7,1.701816048540626e7
0.004749999847263098,-0.5481332459353143,0.000356359085515253,27.370042778725182,1.222374819468729,-2518.60980546156,5347.16037851586,7.869090799562139e6,2.3289205962987605e7
0.004739999771118164,-0.547637774489529,0.0003522984217410289,27.168832518739126,1.2654190100030753,-1981.6503640249502,5015.8830000136795,9.109057844415413e6,2.1237681117950134e7
0.00472999969497323,-0.5470517345968983,0.00034112917774465474,25.988850836790636,1.1695714309643759,-2561.0759274548186,4130.837548673882,-1.1628480401896263e7,1.6107997053215092e7
0.004720000084489584,-0.5465364570654346,0.00033108745935526214,24.52623234494388,1.1169002178516334,210.50211930009652,4348.986943161933,3.0450867127329856e6,1.6928786154365916e7
0.00471000000834465,-0.5459881754312083,0.0003362094298252229,24.59724827281914,1.076902088979039,-751.6319266184283,4380.417839968923,-2.317182020427506e6,1.7108693363072313e7
0.004699999932199717,-0.545656489802117,0.0003473285992869488,25.95720071470134,1.1427643090003838,-3116.472094732884,4876.118686924617,281969.25363022805,2.5239624967294108e7
0.004689999856054783,-0.5455761332651601,0.00036106743899632396,27.09749679811124,1.1936838727681438,-6515.124541416033,4893.6282624126125,-3.2926143190882793e6,2.176657101290456e7
0.004679999779909849,-0.545467214328295,0.0003497853459106962,26.446449727823012,1.1285180769423089,6647.303681655056,4520.316508567047,-2.685679149515924e7,1.9441182075876407e7
0.0046699997037649155,-0.5452471212422242,0.00035948018140806643,26.73354093028785,1.2357792607873797,5162.813205480559,5202.523313833974,3.437504179609343e6,2.4727711033203673e7
0.004660000093281269,-0.5449349650355871,0.00037246142233722307,27.673716890464696,1.3001394886288247,12.796310612473874,5367.996164450016,2.1044288476854995e7,2.3961976065181464e7
0.004650000017136335,-0.5446297371900873,0.00036355257802458057,28.18926120249303,1.306138032519248,4115.494944426546,5189.547714655049,1.8403771694090586e7,2.308738867935044e7
0.004639999940991402,-0.5444778248881048,0.0003564739041594368,27.84087155500379,1.2107166464059755,7060.18888076177,5719.411991336001,8.775239628294768e6,3.5460299822401494e7
0.004629999864846468,-0.5443245648105512,0.00035788255096462116,27.72107889138808,1.2411116911410844,4265.805767168117,6133.01072276837,1.786666380692273e7,3.373310190193652e7
0.004619999788701534,-0.5441312289880007,0.00036935643999404916,28.469757145449215,1.2661195573959585,14629.874779994963,5761.729091160026,1.962990989014802e7,2.7905931921248883e7
0.004609999712556601,-0.5439183882350916,0.00036566028176075396,29.12188479711339,1.2846163717428254,11711.936743785627,5795.310249640072,3.126909723548187e7,2.34661715239165e7
0.004600000102072954,-0.5437268170017633,0.0003625610591098812,29.342204708592035,1.2745504399238499,13829.60372235941,5613.227072709753,9.320002203776417e6,2.5498463917876936e7
0.0045900000259280205,-0.5433345169541426,0.00035939653899056377,28.030294104062143,1.32395687453252,10840.105578837625,6493.56540942628,4.787869599089351e7,3.480544150540721e7
0.004579999949783087,-0.5430394983916195,0.00036637363090999815,27.535354068444974,1.2743660393302159,6126.578319525542,6093.310396763087,4.563098297671285e7,3.3629857230726205e7
0.004569999873638153,-0.5429655711978557,0.0003677797971615233,27.553741689130206,1.2302469186982135,5858.865519834705,5599.960373058916,2.6878216170147374e7,3.0132113066463605e7
0.004559999797493219,-0.5429216213670442,0.000348110038113825,27.316806705119966,1.2572181836444507,7460.5145848062475,5598.329635212852,3.708382256617273e7,2.449090703590328e7
0.004549999721348286,-0.5425722284961375,0.00035040276690927777,26.687007541338787,1.1641498464038353,10107.591212590272,4618.229470276528,-2.499224677450394e6,1.941493735947231e7
0.004540000110864639,-0.541928233145387,0.0003526054859086566,26.486477176195685,1.1552164468052786,3643.011317201327,4324.744815818491,-1.9895976757898529e6,1.822821816330945e7
0.004530000034719706,-0.5414002671725466,0.00035409173868685524,27.663420329569345,1.2298323875022954,-199.0689075325786,5241.523800100905,4.113542283835917e6,2.2648257055750567e7
0.004519999958574772,-0.5408122232228052,0.00036390282779995894,28.8510404457485,1.3834867957136945,-1336.3823728204088,6325.206557178484,5.294754685799135e7,3.5118886805193536e7
0.004509999882429838,-0.5408170894431532,0.0003706857095959482,29.570928528448814,1.2912107476572552,-629.5717911742377,5130.2393067498215,-1.0565842975988233e7,2.5341794726859447e7
0.0044999998062849045,-0.5411269711149507,0.00036502702576653986,28.911966746344067,1.2329829787951427,3859.7477091946807,4653.603824222262,-1.2831927801993629e7,1.902981353404045e7
0.004489999730139971,-0.5409775093761273,0.0003505288532546597,27.847350368535153,1.3057311288085711,17519.149395983353,6138.159389326458,5.1739084624813564e7,3.1160840705231365e7
0.004480000119656324,-0.5404024641841243,0.0003561660829827293,28.38533073332559,1.414131099507572,16355.194110360344,7308.432730460258,9.991181730624513e7,4.5372722233786084e7
0.004470000043511391,-0.5399810473671532,0.00036466612499297857,29.775309358928766,1.4319353714161243,8255.18483615693,7041.944814464498,8.1497436691613e7,3.50377057840652e7
0.004459999967366457,-0.5398632511968608,0.00035946739139447475,28.340548840235197,1.272578816248786,557.7164914625752,5988.4894512517285,2.000899243834554e7,3.2417550986384336e7
0.004449999891221523,-0.5395364069269853,0.00034878048445908155,27.629248803369336,1.159988514413348,8067.625570843496,4941.995713101289,-1.4933725994203601e7,2.603817305925127e7
0.00443999981507659,-0.539242988848302,0.00035614416227492985,28.781809396746393,1.2642738156873854,17301.24113467039,5458.352960739028,-1.3117910822238857e7,2.5590295743078038e7
0.004429999738931656,-0.5389776024967432,0.0003687213029554261,28.913306524883353,1.3370302566897534,17398.60169415537,5773.17920459281,2.2327408760805786e7,2.877854481042567e7
0.004419999662786722,-0.5386256664381653,0.000382556226491974,29.569408322141143,1.3735642635103036,10995.34059059469,6382.894094956013,3.584055693131679e7,2.9863618775221936e7
0.004410000052303076,-0.5385984188030416,0.0003743619455117047,28.651858804903423,1.2839695237862472,6948.2733537758495,5891.209811891597,2.6026863738617543e7,2.586231411256016e7
0.004399999976158142,-0.5384629098678415,0.00036055380139806873,28.124848176348742,1.1519516875548472,2960.837823368491,5003.147064982216,-2.8214650097590677e7,2.1267043017590005e7
0.004389999900013208,-0.538089914377255,0.0003598703885926581,29.12077724115498,1.2518725049364914,6621.470312409558,5717.1078180203385,-75380.00708097265,2.567309532100534e7
0.004379999823868275,-0.5376416979111381,0.00036000122323708104,30.104942003087174,1.2951210791134984,5109.244643720905,7351.478041493601,1.5071373166161425e7,4.5274274121469386e7
0.004369999747723341,-0.5377164675276145,0.0003616915769995637,29.662871264718653,1.3190675820561457,6349.057467235639,6563.402680785229,2.809431036521364e7,3.584445984356502e7
0.004359999671578407,-0.5378990968091529,0.00036180817254484335,28.828447002010236,1.3530907094846474,4996.3372067006285,7360.859645220607,5.77985702494297e7,4.71836503853061e7
0.004350000061094761,-0.5371506724283681,0.0003700330003800949,29.86755962244139,1.3671118563959428,-3716.6442358472214,6742.247323904077,4.528525227604295e7,4.1194731560679354e7
0.004339999984949827,-0.5364710273840465,0.0003732172379448974,31.065660730341758,1.3174771259086595,-681.0851561061622,5269.067567494524,-4.305839237206426e7,2.213429367161494e7
0.0043299999088048935,-0.5359343109489709,0.000379774918007224,32.482897274827444,1.3366273551297232,-1814.4095263486322,6028.455589722125,-5.152280010796507e7,2.7623992398205884e7
0.00431999983265996,-0.5358507771090953,0.00036970964966841647,31.539250226836753,1.388274547244878,1904.51298656731,5945.419232829826,-6.888148669584835e6,2.7125846379494004e7
0.004309999756515026,-0.5357030154682579,0.00037174904207476245,29.95963496298216,1.365065480241134,-3168.0681901060366,6652.981405396107,4.630807080947287e7,4.177427565292561e7
0.004299999680370092,-0.5355006106506335,0.0003583824457082148,29.132221486839214,1.2233532044739268,2248.902524309124,5207.002691806923,-6.941254863033025e6,2.277012635124365e7
0.004290000069886446,-0.5351499334902619,0.0003473736237811363,28.19937132745876,1.1974980728519924,1493.2705144126066,4682.8888375867045,-2.3055232135104388e7,1.8746429706409775e7
0.004279999993741512,-0.5346179069158389,0.0003624799058562913,28.674884109400416,1.2116723878189346,-913.7808408175653,4325.856879202979,-3.756695691029965e7,1.7839711283911087e7
0.004269999917596579,-0.5338683785293251,0.00037480575808736976,29.744530539896704,1.2423573868087485,-598.448738247669,4331.962000591896,-5.934358145426203e7,1.8977234444895808e7
0.004259999841451645,-0.5333159663265106,0.00036599181512846893,28.749065389976707,1.2350088145397577,3920.339668886217,4796.335882592433,-2.9676055133502025e7,2.1807128574004997e7
0.004249999765306711,-0.5331503425116534,0.0003671117748393914,28.5567057976284,1.2523757872483754,7252.830145271339,4687.519215634128,-1.4091607277454868e7,1.879974277840769e7
0.0042399996891617775,-0.5332455091619631,0.00038177382078571047,29.695770432572633,1.3102604779436264,-1684.7314952608078,5084.319665243492,-1.4230118514727581e7,2.234727222947663e7
0.004230000078678131,-0.5330016465524677,0.00037970258205147586,30.222827051360724,1.280088784867336,-3334.3408268202384,5336.546632944205,-1.0894698987934211e7,2.4920182112824503e7
0.004220000002533197,-0.5323712296755985,0.0003881387093735558,29.566855584942125,1.314226831055904,-99.07624900119029,5951.072780039175,2.037701603191562e7,2.9132151047492493e7
0.004209999926388264,-0.5320205559527384,0.00040019828682975937,30.383939380977072,1.2676584815423089,2638.248118005861,5321.474472916931,-3.861859537716115e7,2.4952316916485127e7
0.00419999985024333,-0.5317157659196527,0.00038696181655861734,30.554881920315104,1.2873490224056254,3099.7232352912974,5137.823594195757,-2.5430954648386043e7,2.5098624208121475e7
0.004189999774098396,-0.5312854923817504,0.00036535522544500434,29.65425463073628,1.4864381693469226,912.7682620820157,9333.425819017637,9.546174152714448e7,7.88393109115997e7
0.004179999697953463,-0.531314152630046,0.0003597045264133636,28.704569907143995,1.4028736988665016,10425.857613753931,7988.506045227451,7.569708222896336e7,5.7837238393320255e7
0.004170000087469816,-0.5311849162973231,0.0003598537541602485,28.30309684186765,1.3185526371279592,10200.733296144157,5490.872995409896,2.6568642326270778e7,2.4665710464235906e7
0.0041600000113248825,-0.5308481662523118,0.00036160667880391373,29.857585596216204,1.3357222912653828,2217.869394211117,5843.344086432971,2.546086234522619e6,2.736583294178107e7
0.004149999935179949,-0.5302646652946423,0.0003491001343164873,29.814247457028515,1.3212008923342642,6428.630958233003,5919.548893667961,9.855806138677064e6,2.7785104071544267e7
0.004139999859035015,-0.53005589831603,0.00035127087312089995,28.788245018240396,1.359886903796585,2607.827630296253,5527.1337078055,2.304397284114809e7,2.5915085170983043e7
0.004129999782890081,-0.5298642772602324,0.0003780584558347803,30.12357731885726,1.4159143807631882,10872.859111045114,6862.767587507295,4.749156681993862e7,4.321864856821375e7
0.004119999706745148,-0.5296624771213392,0.0003917979872601847,31.343667410493637,1.3323474877144217,15228.180719667002,6916.328454941493,-9.421756201308616e6,4.386423060774074e7
0.004110000096261501,-0.5293306050990941,0.0003861139048720897,31.106193243553903,1.3294944316395976,18980.862803121054,6360.009229608022,-5.782066998229625e6,3.7653861283731185e7
0.004100000020116568,-0.5289064433401509,0.00036714630799234034,29.046147719216087,1.2873428645044038,9470.11399247845,5051.4515741103505,9.230622963431025e6,2.1116709627783008e7
0.004089999943971634,-0.5288200067183643,0.00036432358348804515,28.37417690893026,1.2280910006810595,2417.500948696798,4386.432692708603,-2.166856149403625e7,1.9078308247636884e7
0.0040799998678267,-0.5288568208571233,0.00036611746646810053,29.070959000934383,1.3340072994388568,6309.136888817929,5951.81046758792,3.159720966413421e7,3.091626391510421e7
0.0040699997916817665,-0.5284110828531848,0.0003645391064948964,30.610649043186246,1.4565931859977408,5798.334148383113,6970.493252399903,4.867006106099556e7,3.938213968003187e7
0.004059999715536833,-0.5279972134805575,0.0003511431516703617,29.775713313991766,1.3138275164033668,15643.328669014023,6455.5722659262065,1.1719255695228623e7,3.0045533427630935e7
0.004050000105053186,-0.528016542484489,0.000354383042520889,29.64071236941822,1.3522232970308534,15970.361708635666,6736.418958724882,3.49483660323555e7,3.5844025287450455e7
0.004040000028908253,-0.5281000752854743,0.00035732833865876067,29.626608015562827,1.3990697593469281,12382.243532939687,7153.218757935626,6.004866843017049e7,3.535628637476388e7
0.004029999952763319,-0.5275528788845986,0.00037887181622198293,30.481732361793444,1.2712222525501344,781.3876409767144,5983.537185336671,-1.6131804047132568e7,2.7546784809405096e7
0.004019999876618385,-0.5268898807974183,0.0003819197973457359,30.383923700982493,1.3420972513657814,-6801.146921249727,5871.431778471905,3.5729848027841095e6,2.8367555600279607e7
0.004009999800473452,-0.5264002746343031,0.00037868483406413607,31.18557187703956,1.4057723026093667,-8686.58009450944,6228.933018079221,3.6936633822395187e6,2.9161248978127886e7
0.003999999724328518,-0.5259799133696943,0.00038620473214685244,32.30120848081667,1.5156770167941276,-1458.3182480761081,7453.0078802604,3.449073224329111e7,4.321961187768271e7
0.0039900001138448715,-0.525678603298933,0.0003714507319491084,30.426190122633386,1.488997418470014,9424.566349036324,7641.948370335882,8.781992446404366e7,4.209186595034074e7
0.003980000037699938,-0.5253618395824451,0.0003542805952453561,27.92257232655114,1.3354532892472204,4716.853811604553,6170.614594816655,3.6062924626806766e7,3.300142391801527e7
0.003969999961555004,-0.5252900138690894,0.0003566938218249777,28.21296213974074,1.2436775144155783,-65.14527493310979,5239.672362194375,-1.209086322001483e7,2.2646646733564124e7
0.00395999988541007,-0.525222339680884,0.00036567366821180474,28.891636894195695,1.1777807154391868,3438.936407954042,4552.193396977824,-4.338658502792404e7,1.8478901523669396e7
0.003949999809265137,-0.525058317583811,0.000373653471753795,30.724144512539635,1.3396374049883017,83.12663435097586,5143.998578058841,-2.6088108473563097e7,2.225491866336867e7
0.003939999733120203,-0.5244154036411782,0.00038306857150652366,31.876420401880353,1.3975031632137116,-139.8899534959724,5664.812836757871,-8.711153620407447e6,2.628354939492588e7
0.003930000122636557,-0.5236990227316565,0.00037427196639461697,31.170367730198507,1.3890183094222863,11583.350297349356,5745.773040871903,1.4805256789083345e7,2.6269527032853443e7
0.003920000046491623,-0.5230964775426546,0.00037144351937244436,31.00853886065178,1.4205073966135435,17140.00852126055,6989.548283982428,3.71760087911023e7,3.9436697968445644e7
0.003909999970346689,-0.523094149470824,0.000381413724428647,32.224449237188004,1.4625046813248286,18241.23665596538,6390.6031145066045,812524.8142433526,3.1508234658659644e7
0.0038999998942017555,-0.5233149382230186,0.00039767626063193896,33.94721352504967,1.4733678354196942,10907.602818732466,7280.138074439254,677721.6600455154,4.7846529342232026e7
0.003889999818056822,-0.523183801875508,0.0003915978615550128,32.5572691040093,1.3800482429177705,4147.747886483153,6178.3482207935895,-7.882244015919859e6,2.957122234142739e7
0.0038799999747425318,-0.5228416465230985,0.00037967419172879656,31.28652813494775,1.3344957945922915,11626.924823388905,5867.7986863646975,-4.412443541914492e7,2.9135278811774712e7
0.003869999898597598,-0.5222771995908406,0.00036770224786835976,29.988400266254917,1.2545613854976674,18601.710800087712,5372.843220925341,-3.2257358617872335e7,2.6013740343494743e7
0.0038599998224526644,-0.521840097375185,0.00038207019967829623,30.835689636985414,1.3573106999169966,9596.700762002976,5903.292821048615,-1.0919279930618115e7,2.620202572608171e7
0.0038499999791383743,-0.5217475455324747,0.000385880809209599,30.792004910696054,1.316942659885479,5574.744262715989,5209.116087997341,-4.434609453465843e7,2.198627043475983e7
0.0038399999029934406,-0.5213233154001645,0.0003845411596139148,32.61240642301803,1.4410057486364154,4852.724905754508,6850.8252478794775,1.6454728989697539e6,3.504409042903648e7
0.003829999826848507,-0.5212566760243499,0.00039411734492814093,36.01901912961986,1.5164217188136149,14127.344268716712,5935.667950454735,-5.6486395603620626e7,2.789159251535084e7
0.003819999983534217,-0.5205715828685789,0.00039738118983305215,36.057444293186705,1.6445575843665714,2049.8268500867475,7911.110437339739,1.8025396594030425e7,4.285788363476794e7
0.003809999907389283,-0.5199484198502614,0.0003977813753623034,34.90694753217656,1.466309993210551,-1057.6780830798757,7313.76136775823,-2.1051102158918805e7,4.264509026999283e7
0.0037999998312443495,-0.5197748961613398,0.0003879465123867235,33.3041671201921,1.4824630076753462,4922.895025029684,7314.713946915063,1.6453128501484241e7,4.171942976457143e7
0.0037899999879300594,-0.5195977242423105,0.00037682380400304104,32.56244724193762,1.492258445274259,11877.618346650848,7399.971972246258,5.435363711539887e7,4.004840842890809e7
0.0037799999117851257,-0.5193222751655557,0.0003774824794799127,32.907037542233375,1.5858488267214612,12946.013890530005,8778.348967441589,9.657955751340525e7,5.334154891466158e7
0.003769999835640192,-0.5189959456856014,0.0003996626797590473,34.72194691198504,1.5912074006090993,10374.816684617661,9180.248932520346,6.165388786600627e7,5.2993254244961515e7
0.003759999992325902,-0.5186849470152811,0.0003967614587071243,34.913580577972986,1.6617287805925491,4364.522333698629,8614.803642153975,8.263513842028837e7,4.667346096966401e7
0.0037499999161809683,-0.5185406165001041,0.000378678347393082,32.06706796644063,1.468113243522827,7991.583912042749,6786.005261089614,2.0766037326533087e7,3.68190467466279e7
0.0037399998400360346,-0.51808060606441,0.00038047440338354527,31.88612257910577,1.3196988158061778,5807.002420400545,5026.459392861762,-4.381930744852071e7,2.239649245002816e7
0.0037299999967217445,-0.5174020477500162,0.0003912953302652292,33.88524172087996,1.3086925153468139,1389.7429811633442,5195.8094883942085,-7.922493698894294e7,2.430286711504692e7
0.003719999920576811,-0.5171338491200876,0.00039329696676663166,32.903462018622896,1.537967331627276,1247.7052776488192,6573.506593959004,1.82656596240168e7,3.204253064189731e7
0.003709999844431877,-0.517008848472411,0.00038134925869909585,31.935042097960253,1.5251554777159637,5126.795824984242,6719.561766948669,5.26326352682656e7,3.023995222098413e7
0.003700000001117587,-0.5164608754606452,0.00036780682292749756,30.97383867482734,1.348388525452848,5530.978526770834,5817.304444136147,-3.8463535198391513e6,2.2993527156492595e7
0.0036899999249726534,-0.5159083564915636,0.0003704724376627182,29.86788396010679,1.270377448893274,7859.175713576362,4706.190079292487,-2.708748594092353e7,2.198489940702995e7
0.0036799998488277197,-0.5154996397255746,0.00038651303790442217,32.003580234569185,1.4142222589507067,18349.710042373186,5868.776924910835,-1.3599987327037608e7,2.7681934390398968e7
0.0036700000055134296,-0.5152322402747231,0.00038975090042857666,32.57462187175814,1.4793777937425503,19383.230724532714,6913.520040474443,2.8076711938183174e7,3.1066169069988288e7
0.003659999929368496,-0.5152887347596988,0.00037317606620552535,30.725803081933364,1.4250472427749385,13853.338473540067,6187.375784681952,2.617912249587931e7,2.7478168817783516e7
0.0036499998532235622,-0.5155127848016273,0.00036531282869854714,31.197939075917404,1.3769076017558892,3396.9613537167966,5894.6814469742,2.9599211938518034e6,2.8235345560611397e7
0.0036399997770786285,-0.5151650122551072,0.0003922139237009829,34.5529182416059,1.4104387884171259,-4759.7450998516015,5629.9237254890295,-6.442743213292977e7,3.113709339511538e7
0.0036299999337643385,-0.5142486757497245,0.0003940913784133345,35.030088179928235,1.4440161177408826,-10826.879574273287,5931.478980428959,-7.018680179148366e7,2.7044577051644932e7
0.003619999857619405,-0.5136879498127964,0.00040057431656247074,34.026990157283656,1.4995030794968272,-1111.541183447656,6885.540024296958,-1.2361270352746755e7,3.3026167552503858e7
0.003609999781474471,-0.513444946229225,0.00040294805401676164,33.9836637816128,1.481609260113688,8843.544311991212,6649.469542063655,-2.148870747718201e7,2.9416200292676058e7
0.003599999938160181,-0.5131173208469408,0.00038943472415520225,33.477887948238056,1.4509775632117348,9584.229757362933,7500.469661831386,-2.7736929623063087e7,5.60032237501944e7
0.0035899998620152473,-0.5127140380243073,0.0003882625867540487,33.709578637738424,1.5266980630634823,11709.079173615306,8824.097502367931,2.4212425998291954e7,7.673732279739334e7
0.0035799997858703136,-0.5125484401310386,0.00039341186097301356,33.573220939011,1.4808340498781476,16418.34445721943,6740.195560602009,1.5637066226234416e7,3.1695690067401163e7
0.0035699999425560236,-0.5119232095484912,0.00039164529842379304,33.20615025631278,1.4840661258320174,9930.508774644957,7237.935596838664,2.0430780079393577e7,4.149253052641847e7
0.00355999986641109,-0.5111902401898988,0.0003885041565272113,34.99524734214876,1.5917475994935582,11486.652937704446,8627.178041358542,3.1468032156057123e7,6.056866674847869e7
0.003549999790266156,-0.5107101537449634,0.00039692507436455505,35.9884408258055,1.6593424379835713,5139.2549983923145,8469.93282451653,2.5045205130088814e7,5.920907208013522e7
0.003539999946951866,-0.5106069750692696,0.00041137998534637835,35.71060045281876,1.641085232703585,165.5998905085662,6580.682182683028,-9.471825578222921e6,2.8592113475346845e7
0.0035299998708069324,-0.5106295251134434,0.00041472811788013204,34.51581487183356,1.5651374319938436,18050.2040518212,7561.70721450036,3.457390384209632e7,3.43609608654199e7
0.0035199997946619987,-0.5102823757735023,0.000402040168602419,33.427000414116584,1.4267704836609143,13812.901480221797,6690.791484425207,1.2936719345059268e7,3.134179791425738e7
0.0035099999513477087,-0.5098817527263599,0.00039463126263860785,33.45865534378378,1.438396438203146,2477.2227652149013,5813.810988918814,-1.5612765576307187e7,2.774930154175831e7
0.003499999875202775,-0.5093674190039165,0.0003962329657261326,34.536792491073825,1.5942351020199474,5329.003148974407,8173.11199628755,5.074920270024299e7,4.664444427414481e7
0.0034899997990578413,-0.5089539063312987,0.00039989453467427776,34.29316444173937,1.5233309314843844,-642.7791486814243,7653.554786682485,3.093584112281356e7,3.7148559486087024e7
0.0034799999557435513,-0.5086635640518798,0.0003909513727495939,33.255192169784586,1.414411947306221,8281.674773019851,6178.356491628233,-3.3065214458549228e7,3.0875730144027483e7
0.0034699998795986176,-0.5084008790371299,0.00038545880209553147,33.72551678113258,1.579041129808157,3377.644239667231,6654.8129327299675,1.9385182975221075e7,3.34418657524101e7
0.003459999803453684,-0.5081616411220456,0.0003791861096018546,33.34324991122658,1.528978032577107,7477.918629547943,6505.673928220781,1.0826350269814713e7,3.4897380299244545e7
0.003449999960139394,-0.5078203479916555,0.00038850355667706073,34.48043513640225,1.542327785009163,6806.149370625567,7182.6030889425465,1.891873748109953e7,3.209232478451294e7
0.00343999988399446,-0.5075950262429832,0.00039448956887229333,34.83596947978992,1.5905826983759517,3100.397669751864,7455.987386264253,3.0677801588493146e7,3.5039490220580645e7
0.0034299998078495264,-0.5072372120211075,0.00041224938151695394,35.95463438831295,1.4996455197961578,4704.843155785839,6070.0659910053055,-5.6478328674176425e7,2.8165694970762957e7
0.0034199999645352364,-0.507066993790766,0.0004015307959294309,34.940295003419266,1.50240097570961,1565.5597472277843,6971.426220525925,1.7150381083136378e6,3.3323075520312306e7
0.0034099998883903027,-0.5066117601407168,0.000391152738822811,34.732443384358966,1.5545934449486012,8832.292821742696,7758.950484499707,3.495627719620161e7,4.061908956705037e7
0.003399999812245369,-0.5058109772471944,0.0003818107975960663,35.347003829883775,1.5927749495794352,13444.612377322326,8103.464716492989,7.430968710060905e7,4.096379368931301e7
0.003389999968931079,-0.5056002744341968,0.00037041851022210064,34.485187651791406,1.5024237337723365,12359.93554504969,6761.456007550548,2.5432979006082132e7,3.1221832800095502e7
0.003379999892786145,-0.5055680257925415,0.00038623608078617775,33.50416105280503,1.4423083741540235,2369.42706925869,6579.945005582342,-2.276741071360157e7,3.1193070824522812e7
0.0033699998166412115,-0.5052395914561058,0.0003877811889811877,32.9213216361872,1.4506618708418044,6855.685029300644,6583.707240983718,2.264266239494779e6,3.0964511322843146e7
0.0033599999733269215,-0.504787038735667,0.00037995342694752165,33.07526185436743,1.4310148188135288,4481.4373528885835,5923.233835722196,-2.659083250313825e7,2.5478211801315848e7
0.0033499998971819878,-0.5044275556618523,0.00037499398270520546,34.47319105068919,1.610055836750257,3718.701756416599,7509.956120496055,1.8574377301693365e7,3.877079288503361e7
0.003339999821037054,-0.5045218690574402,0.00037570407008956103,33.63272365904106,1.646026296412853,13243.496924681047,7726.688965404161,7.488874293902266e7,3.63262648127462e7
0.003329999977722764,-0.5042961484148982,0.0003864913776391861,33.63443570761341,1.5593642222357482,14634.513814512818,8045.985205965067,5.8449913185926974e7,4.081691497435727e7
0.0033199999015778303,-0.5038730423861416,0.00039379912192658495,34.00813204625314,1.4771732529253825,17208.407502514783,6444.629875037172,-1.0554629942181624e7,2.8273659111600522e7
0.0033099998254328966,-0.5034691920435289,0.00039346131905067846,32.743895073449444,1.4894921217570805,12928.925442120693,6955.812961708227,2.1695921929922374e6,3.476963401000234e7
0.0032999999821186066,-0.5027299453361483,0.0003887214662324273,32.21249389213427,1.5338620639519065,4022.07499622878,7721.910501074867,6.4902946323340334e7,4.421185124192012e7
0.003289999905973673,-0.5019049042206898,0.0003941569356002443,34.92921654581752,1.646249175194762,2378.7048603192834,8243.542583140776,5.975952378705293e7,4.830116787979377e7
0.003279999829828739,-0.5012638996494934,0.00038972171216288866,35.59257367740307,1.5232571534612065,-1993.132576386653,6415.550302591796,-5.110836463932873e7,3.1463177225484796e7
0.003269999986514449,-0.5009600255751284,0.00039450194569701853,35.71671231691623,1.5962313421247518,4649.846231943263,7169.340209766292,-1.8410672001817744e7,3.629267536641146e7
0.0032599999103695154,-0.5008455052750651,0.000412882355204537,36.600909601445096,1.7333799926274125,9606.226092404862,8154.182946619591,1.7800624509072855e7,3.9594911987117946e7
0.0032499998342245817,-0.5006669745649851,0.0004034248909667944,34.66205857323395,1.638033385248966,5988.943957374724,7851.5123632212335,4.356422521956617e7,4.240824836563808e7
0.0032399999909102917,-0.5005998911458591,0.0004021996310969485,35.7722924712026,1.7423179921238245,14543.792514697512,9467.190018185349,1.0231400940665564e8,5.924481325285512e7
0.003229999914765358,-0.500516816688265,0.0003943066012491586,36.45500316568379,1.8548604876778467,10234.217801158004,11671.419145789956,1.583252992728983e8,8.758537552491055e7
0.0032199998386204243,-0.5001896712343732,0.00038527070256368486,36.91860639665466,1.7587311586781271,3282.669794140614,10917.090122937929,1.2539750891191293e8,7.481393971880431e7
0.0032099999953061342,-0.49963277935489897,0.00039275163358807447,38.62505557835147,1.7788251480757917,1756.6496796733663,9909.388204149958,7.897814233544824e7,5.3963591541345224e7
0.0031999999191612005,-0.499096225703659,0.00039426629361811566,38.42220532242134,1.8842004375941854,17097.66546806806,10436.968766719641,9.8738392224393e7,6.163916080220148e7
0.003189999843016267,-0.4989278376005823,0.00039332702834734884,37.615529776671096,1.7112179752867869,12789.035135427444,9428.337405374705,3.633439893168078e7,5.631014316063575e7
0.0031799999997019768,-0.49879924304189627,0.00040693018855827247,38.51972072268044,1.7259149180565403,-7180.08617974856,8702.224989898003,3.199948608978272e7,4.607224702548094e7
0.003169999923557043,-0.4985035526866559,0.00040838153791715963,37.86844545610932,1.816100037654522,-1532.088571267028,9378.840051555775,9.590545814021085e7,4.694968501698377e7
0.0031599998474121094,-0.4976883050217584,0.00040955369277442214,37.59506406049394,1.7927933877718707,28723.526160429898,10448.689929655826,1.4158174374361548e8,6.884641466453703e7
0.0031500000040978193,-0.4968949463022,0.00041611821676119037,37.61263090859564,1.8036795184149452,23511.53030979212,10307.516187616227,1.3504701513693172e8,7.338461902653795e7
0.0031399999279528856,-0.49663350247600463,0.00042346966152383755,38.986519160585146,1.8490095548055085,21737.901878554698,10193.088088923678,1.2418093191018242e8,6.1284856119721726e7
0.003129999851807952,-0.4966396786221885,0.0004137342322933434,37.34545917253274,1.690618122033102,23747.298981711625,8188.755554417681,1.5621261417210843e7,4.733882834682372e7
0.003120000008493662,-0.4965321308433486,0.00041657359158802374,37.28633523489178,1.6821375408858463,18663.962005212168,9097.863282338752,3.506316257439794e7,5.5453787482212454e7
0.003109999932348728,-0.49596014527225635,0.0004152315175529771,38.969546257966705,1.7344895152220343,2145.7130632178314,7739.82903145514,-2.436919730040246e7,3.778778286475095e7
0.0030999998562037945,-0.49532425641961164,0.00041719207260918986,38.49853919547793,1.6719152833505921,-9903.690498564478,8373.113607150966,-5.069381122990935e6,4.3996946748387575e7
0.0030899997800588608,-0.49477809392646305,0.00041591502166948196,37.27721111508634,1.6662547756133321,-9288.083854600809,9089.910046610918,7.613219741823526e7,5.5896405931477286e7
0.0030799999367445707,-0.49449932710529537,0.00040305226376078274,36.827023171212154,1.6850950172714376,-8737.398092438716,9280.578444527118,5.167597516578763e7,5.60344584948983e7
0.003069999860599637,-0.49405606739752694,0.0003987860414661758,36.905443930457324,1.6375043822834303,-1030.7303860570607,8224.86457713012,3.3834875089566084e6,4.1150875548692055e7
0.0030599997844547033,-0.493450438111875,0.00041484313216439306,39.265187037170946,1.87446728399886,9165.571013152288,12179.902543408913,1.3979114757035714e8,9.821502041213381e7
0.0030499999411404133,-0.4931305983279599,0.0004271219631558132,41.01900359555268,1.932489888591635,6697.215836006861,13133.086319402346,1.234255085091743e8,1.0979253315290599e8
0.0030399998649954796,-0.4928910803719773,0.0004295194569309223,40.115496550061344,1.7767752048708128,17677.603929426296,9145.102863909038,1.5896600014637573e7,4.828852854428007e7
0.003029999788850546,-0.49262744942345305,0.0004199955736641525,38.50695879611565,1.7256116782291586,15370.04938729227,9318.785349887656,2.555316176002179e7,6.123740746740729e7
0.003019999945536256,-0.4926866057557054,0.0004083326380775395,37.73860458346946,1.7107805673199818,8883.526291092865,8999.092550441173,3.6601898600474186e7,5.844774445564017e7
0.003009999869391322,-0.4924072938351019,0.0004122656936834152,37.9182996806507,1.7061437623108062,7702.606041774264,8109.860657056539,1.431239137052059e7,4.235745494258082e7
0.0029999997932463884,-0.4918404329364421,0.0004167269422319096,36.63993767278569,1.5657350145405535,8173.332955821135,6977.57361024663,-7.892782650647511e6,3.160436999183743e7
0.0029899999499320984,-0.49084321504225953,0.00041995695378841443,38.24293748849014,1.676310639527395,15244.891538807477,7813.037842079284,-1.7428254383285403e7,3.5066710149914384e7
0.0029799998737871647,-0.4903743959994754,0.00043368450367128246,40.75661847736032,1.8347747557353855,11550.569391759549,8351.072074787266,3.7225975239763935e6,4.052254130515347e7
0.002969999797642231,-0.4899817427007947,0.0004220433320908154,39.63099967611108,1.728920658558694,10621.09500656383,8754.403852236845,1.5701617631737353e7,5.26593178594708e7
0.002959999954327941,-0.4895807988388406,0.0004066475526076841,37.634590093107235,1.6852782952813454,8708.90066257172,9166.747181885348,1.5343977608756326e7,5.6423750574412e7
0.0029499998781830072,-0.48953857902501474,0.0004069286567194038,38.31084648743569,1.6008600373541362,6552.090208433367,7241.673323162719,-7.237723564938533e7,4.07686288569881e7
0.0029399998020380735,-0.48972871422430037,0.000420132656483141,40.606590370070954,1.815664599707209,31101.33904350273,9483.42856476282,1.4897991250274347e7,5.656828939754276e7
0.0029299999587237835,-0.48973086127097487,0.0004229832522511333,40.56776282497676,1.8784852412959439,25350.588407494502,9966.51001465207,5.862062673891925e7,5.38893600324713e7
0.00291999988257885,-0.48944163620244946,0.0004361258247818526,40.5169599048979,1.913197364034493,10721.455289590453,10834.919028583457,6.978428994974895e7,6.744997831502917e7
0.002909999806433916,-0.48915160934833696,0.00043891116365819805,39.95875679344988,1.747152599637422,8942.781597108382,9356.30382484249,-2.995088380332225e6,4.9883908510758154e7
0.002899999963119626,-0.4886735313690151,0.0004427808344699782,40.54544117508455,1.7481012484123424,4699.65858830817,8545.264113997671,-5.683652684025246e7,4.430178228409905e7
0.0028899998869746923,-0.48799732459586814,0.00042718292352714887,40.04767074986027,1.788679372348859,12024.439747552768,8399.92636087035,-1.454561553427045e7,4.390235695151915e7
0.0028799998108297586,-0.48747771097073567,0.0004250442832520427,42.0634376885295,1.8968726565168281,20740.21061509088,9618.228294760267,5.912660252486772e7,5.021049162435638e7
0.0028699999675154686,-0.48707755007880044,0.00042367533192926363,41.85928450290768,1.8023959268163097,17855.217164856145,8483.033290524454,-1.917759780732315e7,4.216882619943776e7
0.002859999891370535,-0.4867278059675009,0.0004257706127465656,42.670989758482,1.848948476270609,10239.49794662396,8356.216334183755,-3.875296142594474e7,4.274028135350376e7
0.002849999815225601,-0.48638448476933993,0.00042308356605712857,40.573213990713064,1.8212067844063407,14120.528066006642,8408.243368243899,-1.4200949862484086e7,4.8996841764607444e7
0.002839999971911311,-0.4859559766240709,0.0004325393927955081,40.2979866604259,1.8995907638322391,11138.986205960564,9966.898296301079,5.721882327032791e7,6.021018797523863e7
0.0028299998957663774,-0.4853197311722324,0.0004406009010365361,41.557337953008485,1.8660807576381309,10792.954782735575,9391.513483383149,-1.5608949035923254e7,5.159713489520824e7
0.0028199998196214437,-0.48448352861320015,0.0004288763089016838,39.889932963011404,1.7511756333211443,10266.10720627707,8643.77250703698,-4.456306426515878e7,4.617573743639005e7
0.0028099999763071537,-0.4836919026434189,0.00042669065817843485,39.40244818752637,1.7521703730579274,15527.700653456894,8088.038699975183,-2.746800104770418e7,3.912037684823293e7
0.00279999990016222,-0.4829685548048583,0.0004272157471176681,39.11722677847678,1.649787166239443,339.1791192870999,6636.193826095011,-8.543117320864308e7,3.504267320596859e7
0.0027899998240172863,-0.4825889030842227,0.0004229972097708022,38.72490039075082,1.7370232883857364,12500.38538843276,8903.437919772508,4.806282338459292e6,6.030324492988792e7
0.0027799999807029963,-0.48240175610946606,0.0004203776011606295,38.234383315132,1.9087247823328417,22275.86638880739,12361.712845516882,1.5522988018506315e8,1.0349317349175346e8
0.0027699999045580626,-0.48225971900889997,0.0004214515015274429,39.77811530689459,1.9451196749264414,34657.70937367526,13781.635347629792,1.8760508398426366e8,1.0976330076941592e8
0.002759999828413129,-0.48230532675795257,0.0004250367010681731,40.76363204119429,1.8957092657896635,17857.047816336133,11093.793189227586,4.4692354178482294e7,8.68709571574878e7
0.002749999985098839,-0.48220336458599194,0.000433232010154081,41.55944756308935,1.8380881207985758,8068.771839728702,11684.20137963911,1.364977926725332e7,9.384207027905929e7
0.002739999908953905,-0.48203691963496387,0.00042044005479127656,38.9773012640891,1.5306140838129887,7166.983880841477,7675.196103851484,-9.635993431806043e7,4.660325454006242e7
0.0027299998328089714,-0.4812641838895215,0.00040901675083367925,36.64020338191757,1.533021651147619,12047.701389036207,6665.585837117054,-6.5168447112700984e7,3.2776270978184585e7
0.0027199999894946814,-0.4806887561763288,0.00040929373746295564,38.42070164777241,1.8029401267011267,16277.304239520709,8428.621720268506,2.1168093587305654e7,4.685924668657734e7
0.0027099999133497477,-0.48011091013788243,0.00042515281358616674,40.26278567201685,1.870360745911037,16185.08581549275,9248.536049610442,2.9767719371553052e7,4.6559583073398575e7
0.002699999837204814,-0.4797395772760501,0.00043232267891295777,41.14140665928558,1.9850452654231088,8465.853715102094,10094.110964127602,9.668812539388134e7,5.628208356077091e7
0.002689999993890524,-0.4794710806730145,0.00043790507305080406,41.49934172169659,1.9024831873931758,2639.6950571297953,9020.255997958875,4.1599198386846865e6,4.5652607057161234e7
0.00267999991774559,-0.47898977004844345,0.0004391911469724355,40.84845133517472,1.8993501758581135,4291.7574889594825,10036.761873927893,2.286065672077808e7,6.014797498554615e7
0.0026699998416006565,-0.4784956505688897,0.00042640947701593634,39.940386334053294,1.800544260133451,8767.57732476771,9778.110197989294,6.497707170496181e6,6.648997508832168e7
0.0026599999982863665,-0.4782469029981294,0.0004175077687233155,39.980649967704814,1.87770043102887,17011.678758144088,8679.657277524255,5.185217380299256e7,4.651679926859965e7
0.0026499999221414328,-0.4776716681064863,0.0004155407074964295,40.949895210197916,1.8317138230983119,22288.423666845178,8140.936022422851,-1.73765547987373e7,4.277365980308477e7
0.002639999845996499,-0.47714385389027303,0.0004302908180695763,40.83466166355326,1.696940371425131,15694.22126285191,7748.746083780297,-5.360161521752633e7,3.962052538554048e7
0.002630000002682209,-0.4764758496583672,0.00044045733256904327,41.6124547452872,1.8201064048069657,1502.9952679871976,9830.356270809008,-9.683977240714299e6,6.383241765021383e7
0.0026199999265372753,-0.47610060601404985,0.00044214270669680266,42.49416169461822,1.9677002822304563,5541.769682734508,11567.407172884621,4.177354974033987e7,7.76569616849299e7
0.0026099998503923416,-0.47594048277803813,0.00043623078178962394,40.319080355088225,1.9149580349071145,18727.530906357086,10532.161788632318,5.620279892497468e7,6.301885605567883e7
0.0026000000070780516,-0.475496162150288,0.0004353461150041883,39.33192944626867,1.8687634098251753,19899.647404128213,11218.830236556254,9.422462121138929e7,7.206569653079964e7
0.002589999930933118,-0.47532887412112906,0.00043848257397295447,40.09808215129241,1.8209249772705305,16435.919215851467,9151.510631764457,4.487217062486115e7,4.8321085572712764e7
0.002579999854788184,-0.4746810235462035,0.0004379425284918902,40.86339260347359,1.9300360951518605,17775.81889755147,9733.080836666646,6.6507849683342755e7,5.805451989811486e7
0.0025699997786432505,-0.47398060573462863,0.0004253899263883928,39.81755107490753,1.8660817666872078,24349.041979783076,9237.176202527857,5.687238263698247e7,5.3737071732883856e7
0.0025599999353289604,-0.4733765004902671,0.00042435275995408395,40.79662703308378,1.7510209013746558,6294.485037523607,8328.169747246706,-1.907489655483046e7,4.5923882218539596e7
0.0025499998591840267,-0.47300867024320176,0.0004432370283641519,43.25854649690254,1.9104491339201077,-337.49449057646615,11515.113889387834,2.920202021272405e7,8.094055393814653e7
0.002539999783039093,-0.47284579285906514,0.00044941648753123,45.75096899921937,2.0248685157970447,19680.328910281765,11089.611106508997,1.0589027357005503e7,6.5403528123623036e7
0.002529999939724803,-0.47272196088873897,0.0004552126958072534,46.046505934177674,2.092129896353256,16320.713035753617,11182.763639700774,1.574021244923609e7,6.866121938927491e7
0.0025199998635798693,-0.4721841642959043,0.00046108555171057503,46.74813153599384,2.1480289811479993,13171.323854167122,12355.920230300786,5.837436768623428e7,8.279931732806331e7
0.0025099997874349356,-0.47151112989144167,0.0004570044157733545,45.3421030732574,1.9707162486170053,19867.053348997393,10745.641953068623,-1.2715765273604715e7,7.912768852541739e7
0.0024999999441206455,-0.4711678700821067,0.00044393057461614095,42.34652699836611,1.9813646548442716,12881.184090786917,10825.198473477598,5.532071517888336e7,6.0030145465802155e7
0.002489999867975712,-0.47084806797251805,0.0004520304756940949,43.02992607114684,2.056510650080427,9531.928336069202,12175.27439645067,1.2865685569253843e8,8.589465644095196e7
0.002479999791830778,-0.4707968612888944,0.0004461937097872259,43.229399387479134,1.9239799216277098,7780.6237262125715,10035.874684810853,3.2730732997042384e7,5.820172958456334e7
0.002469999948516488,-0.470854789178964,0.00044467404363821256,43.86059903545216,1.8271033969707395,7696.1227689067,8900.503590988572,-9.021550283615942e7,4.464156284478209e7
0.0024599998723715544,-0.47076208122313257,0.00045387488679516524,45.02412361464887,2.024781621752829,13135.645202254433,10710.72714630953,1.0556025840188704e7,6.3106817203328654e7
0.0024499997962266207,-0.4702352105513564,0.0004464381930037292,45.81771347813428,2.0011194015357354,-1465.185945425086,10323.578358171131,-2.8803491074124747e6,5.3439752582688615e7
0.0024399999529123306,-0.4696993337276799,0.0004311641835803911,44.95582813518776,1.9881940805331446,7343.953680314318,11332.011178826317,5.268634978535587e7,6.434214443376958e7
0.002429999876767397,-0.4689347725218686,0.000427469124704604,43.564005796219625,1.8323795319045946,19447.764303671058,10483.072172220418,-3.2643312951555695e7,5.928199824071776e7
0.0024199998006224632,-0.4680201532975479,0.00044958932627864583,45.599052192768546,1.9120795739781213,18816.20204843255,12311.01884447936,1.4590047379671725e7,8.580820396212709e7
0.002409999957308173,-0.4674728909696569,0.00044905438371441,45.01667662720515,1.91312651148888,12772.56440026518,11055.301855303866,1.473029572128836e6,7.964903807621261e7
0.0023999998811632395,-0.4669702078215487,0.00044691775033731324,44.77951241747953,1.8890701126892686,14501.203975960489,8621.862511310257,-5.588469737211525e7,4.375329105374167e7
0.0023899998050183058,-0.4665848412763153,0.0004495554054660998,45.147854802419936,1.994913932496563,19588.411390401725,9762.853813438054,1.329622305262144e7,4.734401695982837e7
0.0023799999617040157,-0.4661184638832638,0.00043820497715965444,45.11991155431898,2.1214300246884186,25991.40914266626,11012.725819979863,6.489040745378077e7,5.835509962284773e7
0.002369999885559082,-0.46552110308938427,0.0004355228439047412,46.13155465726768,2.030318559632781,28850.28173675853,9826.717898330435,-4.3506562714837864e7,4.951294083978476e7
0.0023599998094141483,-0.46524977526662403,0.00045832819620716904,46.673581044761974,2.035803314487049,25605.900983608553,10850.027575482558,-2.489528029882064e7,6.303987109651449e7
0.0023499999660998583,-0.4648618531465181,0.0004731777616642295,47.64287969294207,1.9593817241910942,19313.65672657845,10198.542666900752,-4.910457921261771e7,5.390808607658978e7
0.0023399998899549246,-0.46450182527070866,0.0004609590301422902,45.907407692575674,1.965435197965683,23502.329764447673,9966.3861472638,-445898.8137392037,5.400972481517353e7
0.002329999813809991,-0.4638705297376728,0.00045219135062060255,44.539604526283064,1.9663434095015735,27257.457560892366,9654.342104223819,2.1658153791943014e7,5.635508523676604e7
0.002319999970495701,-0.46306041538147835,0.0004392937906321097,43.23821320773526,1.954895196357389,15856.378836317195,10381.3046123662,1.1087738749644909e7,6.429327186471894e7
0.002309999894350767,-0.4623201228446851,0.00042353348918337856,42.282239695321266,1.8471186365425938,-112.35608485095801,10863.98882998328,9.915858922142133e6,7.881625442806067e7
0.0022999998182058334,-0.461888252454577,0.0004201505888226266,43.494846311591765,1.8666410753357572,12060.397761229793,9871.190690310252,-2.392121012334905e7,5.403164718616278e7
0.0022899999748915434,-0.46170371925915243,0.00042166230611447974,44.47846078518466,2.1831287298252047,12600.392483965416,12876.339788715219,1.327492025431164e8,7.597037147652932e7
0.0022799998987466097,-0.4615878016428032,0.00042246471152027233,44.36701291789247,2.2724556237786286,12519.854733032695,12365.565202641648,1.9343631297802126e8,7.246043797537278e7
0.002269999822601676,-0.4613794256678957,0.0004348657615414754,45.92577107744712,2.1352507148414044,13913.072408751406,12035.94988490477,3.787386383254043e7,9.219993092687543e7
0.002259999979287386,-0.4609203165321669,0.00045045078177366124,48.69850562918894,2.080307857919289,14298.789127992457,11470.9962025974,-9.153986647441679e7,8.915392703601362e7
0.0022499999031424522,-0.4605591575015569,0.00044387954356069846,46.688503131725774,2.115483828071629,11696.565611062902,10793.359033566718,-2.2780733915368043e7,6.076620032719174e7
0.0022399998269975185,-0.4602858696563635,0.00044764170486052436,44.51536172866195,1.9200885778046852,24303.593226639765,9098.519769810275,-4.916737376436973e7,5.008381533432561e7
0.0022299999836832285,-0.46000286588436573,0.0004433808827091003,43.29277966639105,1.8713893901855327,21070.99877718341,8191.427536294225,-4.866768228749127e7,4.1701693520606525e7
0.002219999907538295,-0.45949959584377936,0.00044325555592321256,44.84247156430836,1.9071298013398856,13019.799004134491,8852.402311267559,-4.32258301316789e7,4.673165008394051e7
0.002209999831393361,-0.45907417854765664,0.0004405517880273861,45.082834099201754,1.98449283899692,20536.288131220397,9969.02413408203,8.371430530828604e6,5.662244368535159e7
0.002199999988079071,-0.45838449920277347,0.0004382059943622004,45.260401459822816,1.9520424521822974,22916.21457799437,9212.667803237518,-6.083339849383171e7,4.867955144696662e7
0.0021899999119341373,-0.45730528369158857,0.0004250609602255909,44.19072786017696,1.9223212560043492,19939.494063212704,8900.752862992555,-8.691082874545833e7,5.281458938497027e7
0.0021799998357892036,-0.45692222754930845,0.0004321169568347581,45.697982906117204,2.0505394780912947,19396.35178432999,11601.969604694234,1.0844498740485499e7,7.904610907894024e7
0.0021699999924749136,-0.45653367939568124,0.00043756615948526995,46.468818981215136,1.9828738115565785,25637.650006897773,12065.138542820714,1.066108651637836e6,7.857426212062019e7
0.00215999991632998,-0.45576481397874885,0.00045040525443532727,46.793332892376824,2.1383943627273823,16417.0093105041,15184.420118341368,7.986423095220022e7,1.3495226696922165e8
0.002149999840185046,-0.4551019387457636,0.00046166026625392995,47.894978065966285,2.1542983515180425,1547.668012893044,13985.276448790763,9.958124665664068e7,9.704659483983196e7
0.002139999996870756,-0.45498338715638964,0.00047777533073455145,51.90367570182546,2.3811541485384455,-12006.461396975483,14005.75684026706,9.09414546850821e7,8.931104561877662e7
0.0021299999207258224,-0.4548603695673228,0.0004779761411829227,52.31262339906719,2.3469220434159825,5643.1915819031865,13084.549284576424,5.262565133619304e7,7.691508366851625e7
0.0021199998445808887,-0.45434446526883404,0.0004790598827065177,51.76894481656645,2.3348306838283923,12664.177168950935,11769.660899534576,1.9101341710215174e7,7.220157448219185e7
0.0021100000012665987,-0.45389729285638897,0.00047169319107670136,50.737433998256705,2.3263616317699256,22896.30663151201,12565.682628624749,6.606714357586746e7,6.799615921574415e7
0.002099999925121665,-0.45330805443454303,0.00046264748109930975,47.24505217615936,2.20457245626307,29349.270453849986,12621.87230429286,9.648862188931774e7,6.850945971200013e7
0.0020899998489767313,-0.452864260972623,0.0004628144635631458,46.854850866193246,2.122677129624047,20263.09150153428,11115.144515239834,1.828520169526613e7,5.3990917543783516e7
0.0020800000056624413,-0.452714499271533,0.00046563614621177263,47.016384804776216,2.030803403006145,22949.37915007943,10158.042675062241,-7.146815284435141e7,6.046458463526486e7
0.0020699999295175076,-0.45258503151731566,0.00047740504772262314,49.91124178046049,2.2658954451950937,31895.89654496495,13994.492663106514,1.6954819862734783e6,9.959388611431494e7
0.002059999853372574,-0.45228887170495,0.0004964346918952784,52.99190957277069,2.5357948298315587,42404.39369222496,15118.356584572633,1.1706614422107084e8,1.0340913112813099e8
0.002050000010058284,-0.4516527746562497,0.0005136481545595746,54.5554273189295,2.556196887313097,36578.74908968072,16059.14167118238,1.705213526386082e8,1.1892470486428508e8
0.00203999993391335,-0.45109354655828793,0.0005118416520016193,53.16810123230509,2.334774556455563,30691.08667959932,13304.258958330984,4.582798417448267e7,8.89611009781277e7
0.0020299998577684164,-0.45039209997915897,0.0004899751028305666,51.310079064656605,2.3428710216683393,29943.690316130516,13190.626667950864,4.234329208037459e7,8.89193985681762e7
0.0020199997816234827,-0.4494685360767762,0.0004758170806523866,49.604226834127516,2.3041526758798048,16696.193852571498,12187.100560788187,5.300414232503745e7,7.575465527305663e7
0.0020099999383091927,-0.4489982805131003,0.00048612782808000923,50.99632379957326,2.216184881052645,-9963.751704598408,12066.7721215196,-6.086302483627587e6,7.012846298943293e7
0.001999999862164259,-0.44844608005325426,0.0004762234546820539,49.65781317435565,2.1506677235951375,3779.224320524262,11817.132883460881,9.865721212322528e6,6.930727423542385e7
0.0019899997860193253,-0.44819443744013554,0.0004654056511463041,48.5625332428559,2.1856069066561665,14661.280429917573,12135.003884076696,-5.948324015946424e6,7.724347302059193e7
0.001979999942705035,-0.4476870793426642,0.0004649727868931027,49.210714651411635,2.2127697501106094,25205.538620354644,11414.702900044167,-6.142854440850239e7,6.6967522080378994e7
0.0019699998665601015,-0.4468937390278443,0.0004749374009666519,51.521210732838476,2.3614933798361384,28493.585266701277,11811.923672425874,-1.4737044396844698e7,6.749733916108453e7
0.001959999790415168,-0.44614214715792333,0.0004873711634583677,52.67306218860556,2.387674511800483,17096.5011920721,12778.739438854527,-5.711849275722481e6,8.153987505792083e7
0.0019499999471008778,-0.4455090880584321,0.000490451668305612,52.082148563735565,2.3144133234082234,6155.243483669569,11726.721135792135,-4.0034955513902076e7,7.475706283614738e7
0.001939999870955944,-0.4453796366416791,0.000492431272819292,50.65229037999099,2.0866057426491635,-3207.242337957743,10207.667420350786,-1.2847780720044734e8,5.851843831933482e7
0.0019299999112263322,-0.4450948643658776,0.0004970739167147765,51.72511668177324,2.197161204259274,-2712.0480882013567,10724.48120983322,-4.814512308835851e7,5.7862767954124115e7
0.0019199999514967203,-0.4444069406024064,0.000488947329820899,51.534976213983136,2.247656763223862,14505.83079460464,13074.465656653358,7.253076931179307e6,7.08955342753892e7
0.0019099998753517866,-0.44355503049574324,0.0004999724124532954,52.367358681784324,2.4407453516823963,13058.588787614925,15413.82787499387,9.900346016569668e7,1.0270745957903038e8
0.0018999999156221747,-0.4428734683720977,0.0004987855584619774,53.596036175546956,2.3522332681352234,6858.84865560371,11921.406389902846,-4.7239730784820974e7,6.658921490500604e7
0.001889999839477241,-0.4422407462940319,0.00048462680384766995,53.54537147549646,2.3730388579644712,14270.190863991309,12724.813934385687,-2.1204415661310773e7,7.307904510244465e7
0.0018799998797476292,-0.4418210745938122,0.0004811998169745463,53.88061246617772,2.4014559057787896,19080.579339848893,13747.019814163046,-1.5632719947276901e7,8.692556232975475e7
0.0018699999200180173,-0.4413945029710594,0.0004867730166057041,54.700507232517914,2.392357754265604,27616.500798450164,13459.720560387183,-4.4028910538668856e7,8.687710792649552e7
0.0018599998438730836,-0.44070315634904544,0.00048615182557273836,55.06350731987793,2.4474590552227755,33701.091986166786,14405.7472562489,-4.345644319166635e7,1.0137601536089335e8
0.0018499998841434717,-0.43976181753270793,0.0004874885226253036,54.299328638794584,2.3303526436670174,36357.96919923432,14171.330201792358,-4.991188975490123e7,1.0587659741804732e8
0.0018399999244138598,-0.43918536591608426,0.0004844112486243856,54.574424037437375,2.322800683495329,27299.062608275042,12146.69938765583,-1.1306861332404265e8,8.084689853394888e7
0.0018299998482689261,-0.43917609676282154,0.00048498061295482414,54.59140984316404,2.3439518160845307,22794.342585330156,11930.604598010243,-1.29291791592156e8,7.29383901659842e7
0.0018199998885393143,-0.4391028791917488,0.000487209004075456,55.43820130344942,2.445454647179114,19479.45192980897,13783.416283671153,-4.3858329603649996e7,9.24117476647139e7
0.0018099999288097024,-0.43857983987836635,0.0004797445822999086,53.75739136779794,2.3254465788610688,17516.61061444182,12100.756214262054,-7.884997233738221e7,7.12377177445515e7
0.0017999998526647687,-0.43765253415796906,0.0004862399713776359,52.95089661948271,2.2418221244283747,19430.24771317385,11455.640639567564,-7.695460996999188e7,6.5640494247626305e7
0.0017899998929351568,-0.43661993929112214,0.0004943271548781493,52.9028611418059,2.1125847752506868,1972.4766920120433,11335.148770302994,-1.053399341520006e8,6.2327302579826385e7
0.001779999933205545,-0.4356530323357147,0.0004968597041608597,53.83830735394696,2.206732087045736,-11359.65396665922,12829.715719458009,-1.0144933148565069e8,7.084011076483802e7
0.0017699998570606112,-0.4348973043371225,0.0005029703329499587,54.231379909302625,2.32743319131663,10964.645797740113,13257.364244519604,-6.2460875098351166e7,8.45065546261878e7
0.0017599998973309994,-0.4345233897488215,0.0005226936868500476,57.19668825686653,2.4046408371825976,28254.346924676604,15046.755236384628,-8.47419597391632e7,8.99353771875432e7
0.0017499999376013875,-0.43426310940866825,0.0005360568266066722,59.89877578965305,2.5951936161811204,38937.46702950262,16695.614505580877,-6.6085943942481995e7,1.1764859384185609e8
0.0017399998614564538,-0.4338326822447707,0.0005334718120307701,60.15687560109534,2.7520667380822577,41632.86748187629,17663.948259428165,5.238066179540784e7,1.2744282391097876e8
0.001729999901726842,-0.4333599023691495,0.0005243667768573078,58.0970152323572,2.6599312672086315,28211.906355397627,15441.48998614556,-818079.6642504444,9.398709468124804e7
0.00171999994199723,-0.43274679568203284,0.0005233890463053813,55.5932227986707,2.462957563036268,21552.283890572842,13930.365928343203,-2.0685311609688252e7,8.516509307863164e7
0.0017099998658522964,-0.43277689099861893,0.0005151236520550863,53.156577493136524,2.270659839727084,1520.4144880182007,12609.8486022239,-5.637335453887019e7,7.947932154686874e7
0.0016999999061226845,-0.4325105818195443,0.0005005504765239587,52.918135513196546,2.3182158977518905,5406.16164308891,13356.2959603627,-2.2968394930946544e7,9.521864799734366e7
0.0016899999463930726,-0.4318966259236913,0.0004944811475719277,53.64907278997328,2.3861671067877634,11931.097895429011,12690.663169024967,1.4660815454428904e6,7.30144931222061e7
0.001679999870248139,-0.4316608048012713,0.0005038202760961631,56.51712961175451,2.451643898715474,22549.49343598579,13089.012573071857,1.2492431675346376e7,7.102752578342016e7
0.001669999910518527,-0.43122291069460333,0.00051341097479827,56.84863349703824,2.3805107501114326,27146.906240361805,13292.591704428047,-4.8698499814346336e7,8.688169978309666e7
0.0016599999507889152,-0.43053884553338867,0.0005046652094483382,53.63760570797408,2.17592597868907,27614.490707756428,11572.88702964833,-1.212180710044231e8,6.869060072997332e7
0.0016499998746439815,-0.4298343647143047,0.0005083870469891826,54.31900762302265,2.262487499987236,21036.056569434455,11375.356004182044,-6.932277736995135e7,6.730656653646766e7
0.0016399999149143696,-0.4292446624333679,0.0005138637269520398,55.14284767250712,2.3472942368765257,15656.267296099044,13351.10546996793,1.524915252705259e6,7.210183114329617e7
0.0016299998387694359,-0.4286119576350611,0.0005142710708924771,55.7661212467401,2.340051671994521,8158.376379835636,14024.045376376384,-3.6798662851799145e7,8.618002593378973e7
0.001619999879039824,-0.427868610179401,0.000509942179410757,57.36120844817466,2.4071586328345953,17455.42225011294,14733.182715523844,-6.0476448061739676e7,9.927760772076188e7
0.0016099999193102121,-0.4273881411416223,0.0005041057492689318,58.13969510866472,2.3537486142556614,13188.970191157701,12437.261613634351,-1.9427224446656656e8,7.9958285020248e7
0.0015999998431652784,-0.42681099378687215,0.0004969345798656471,57.02916261577586,2.4573637816608436,2702.4469224466357,14487.26926665956,-4.405909620788729e7,9.725244349335364e7
0.0015899998834356666,-0.4256566022249463,0.0005134219411824608,58.48110084418444,2.6079622079383062,1849.888088753114,15056.230088611128,4.622555738545719e7,1.0269589991347632e8
0.0015799999237060547,-0.4243496890069218,0.0005470100023398495,61.858464142640024,2.7770269133063104,12802.406318596933,16141.722887689837,2.042781471831292e7,1.0321616454231007e8
0.001569999847561121,-0.42371344658074667,0.0005645534791574192,61.85266579623745,2.5712378947110333,18045.21169952874,16236.88704149644,-1.2752447116380551e8,1.1187470697916499e8
0.0015599998878315091,-0.4234445417469251,0.0005611442113243579,60.69967662394801,2.5895354717342696,14249.547224736662,16781.55478952734,1.679558857927306e6,1.1139590867704064e8
0.0015499999281018972,-0.42343972295784627,0.0005488323730472217,60.456228943509075,2.615777148190047,13874.62567721106,16393.731535205407,2.8088550674440578e7,9.48209347591992e7
0.0015399998519569635,-0.423302671464422,0.0005206461410337882,58.08014563005745,2.574884987931514,-3547.473408258097,15159.556936471561,-4.572742267896065e6,1.0215988843604787e8
0.0015299998922273517,-0.42282488992172873,0.0005250568367468352,58.99773147487904,2.6302787996427863,4381.628422697852,15927.23320988526,-1.7474083951082546e7,1.1255743069066426e8
0.0015199999324977398,-0.42216684492796774,0.000542553654600823,62.429102837246624,2.7286317148787584,12517.259857932671,19302.90066376452,1.225040386117418e7,1.5249509849860287e8
0.001509999856352806,-0.42145325541892087,0.0005623646070726208,66.14060432081288,2.8614392378237556,16748.822941593175,20558.17030638867,1.4113769048450917e7,1.6093450805685768e8
0.0014999998966231942,-0.42068630137172297,0.000561297905252967,68.33894913655251,3.0482329897065554,39988.7436275606,22926.242677443417,1.3380701629527904e8,1.9318828443632525e8
0.0014899999368935823,-0.42007683911421917,0.000546893919179387,67.23487397274963,2.921209150252755,29010.748946970136,21233.239103287397,1.6350700542272804e7,1.7808050329402566e8
0.0014799998607486486,-0.41965951519348893,0.0005343363251740102,63.73153343412185,2.773263490419026,19395.50010181591,17748.038105834443,-4.86980714115666e7,1.2147252391610801e8
0.0014699999010190368,-0.41906628919625655,0.0005278829232917756,63.28424724187408,2.6842391414892974,20976.3046697315,15564.19493830385,-1.0486190323761596e8,9.371323380473156e7
0.001459999941289425,-0.41829004023291055,0.000518923802936037,61.4537811674561,2.5552432074978593,8885.088336687742,14124.105057004343,-1.39562332021504e8,8.383987896734819e7
0.0014499998651444912,-0.4174485266669362,0.0005266890675902432,61.92651917272361,2.6786152947873973,-4552.5539555217365,14730.39042268109,-6.6429165775362514e7,8.488392974901745e7
0.0014399999054148793,-0.41651935891754693,0.000540195130214232,63.47623077790639,2.870254146588565,8208.63091778099,18649.58813699103,2.4293299469840147e7,1.4181188494879907e8
0.0014299999456852674,-0.41593251823278843,0.0005554621276610403,62.93006524480711,2.9633738300376264,34876.510684263354,20779.252936310957,1.4626066600949904e8,2.082243399524313e8
0.0014199998695403337,-0.4155012735002092,0.0005629464450090557,61.84390298194197,2.943631963032834,48023.39435580096,20272.161560956036,1.6659892647871104e8,1.903647083673731e8
0.0014099999098107219,-0.4147514079354005,0.000565650847527424,62.84654114447999,3.0372572403037905,47526.78779051631,21834.474284875858,2.75691979329197e8,1.8463879934429243e8
0.00139999995008111,-0.41391285360531765,0.0005575063918594924,65.50734223928295,3.245081759093301,37445.56005713498,26678.421202856138,4.3595372633123565e8,2.6319025162223142e8
0.0013899998739361763,-0.4133044540573319,0.0005536001238289485,67.2041129946691,3.055583135996788,17541.015280889515,21110.024540631817,1.2969727738474551e8,1.5010450935533005e8
0.0013799999142065644,-0.41283367863032616,0.0005485350694711687,66.23059310707865,2.921354796051481,-7674.856148731633,18622.075680209357,2.3782516720435463e7,1.2306663478910238e8
0.0013699999544769526,-0.41212869671400404,0.0005383811129941039,63.87665301411117,2.823689881584569,310.136728270123,17784.880342060485,-5.523870467651886e6,1.3191341665538396e8
0.0013599998783320189,-0.41137558493000687,0.0005428297890913721,65.8593168848759,2.7079825460768023,11096.75826274001,16549.34658503111,-1.4097807077687156e8,1.0040581490081502e8
0.001349999918602407,-0.41072932405988105,0.0005254833733755993,61.4641838362086,2.654408998731618,21724.089526372187,16686.975910396628,-6.983451899915881e6,1.2265561752270499e8
0.0013399998424574733,-0.41014524075720693,0.0005145480920718447,58.08210972131058,2.416765553411177,28653.239845255062,16140.764356514024,-8.241872784025238e7,1.3748095778155345e8
0.0013299998827278614,-0.40928889456583417,0.0005103607383935293,59.03894082988546,2.453628826160196,10737.837219171164,13887.245420384977,-1.923485187759459e8,9.601396541527359e7
0.0013199999229982495,-0.4085215114830353,0.0005149968065277287,61.03085093928906,2.7349270386321245,1614.2509129518598,14942.195909158007,-5.818580850598316e7,9.053475907311058e7
0.0013099998468533158,-0.40820085783686955,0.0005232985692562948,63.18464563801506,2.8073252580304473,21189.29091460669,14960.711102897614,-5.852420942073685e7,8.907045608406632e7
0.001299999887123704,-0.4075912266915839,0.0005372952226182991,66.25539063978597,2.8532764913429407,36921.239037715706,17039.759117642054,-9.927581559015444e7,1.0680782111899705e8
0.001289999927394092,-0.40671513896656686,0.0005331779524625459,66.70572698972444,2.8801788703988813,33057.30477370366,17929.816513276895,-1.459014170343502e8,1.2386849907119864e8
0.0012799998512491584,-0.405825272068294,0.0005398697313729524,68.36584891502065,2.942418450787853,12448.1063380144,18766.607238820863,-1.0744121734087734e8,1.371574654678576e8
0.0012699998915195465,-0.40520407140630416,0.0005478345464477575,71.2196394685576,3.1252883497332813,11837.338236535552,21587.441760503803,3.395974835765806e7,1.601044070686194e8
0.0012599999317899346,-0.40440609886083984,0.0005523337428960489,72.64457159300198,3.2243551325420414,25455.599497055075,20355.17446938393,2.952372947811401e7,1.2063548827650233e8
0.001249999855645001,-0.4032918947536673,0.0005813843036313105,74.10626914864736,3.183315338607228,36086.601679816325,19385.482367281442,-6.30329896992244e7,1.2671634664184876e8
0.001239999895915389,-0.4021707765928877,0.0005832723708817997,75.70166819778575,3.2500648375628414,40047.61865950594,20675.95730427214,-8.309831558652756e7,1.5600021505283213e8
0.0012299999361857772,-0.4014113021673111,0.0005910993882712277,78.98206925149354,3.4536718098220063,30372.83695634609,23718.010252748645,-6.533495465515398e7,1.6208029693448037e8
0.0012199998600408435,-0.40081080622397713,0.0006002489891714528,80.0207432072219,3.6054103076722237,70571.32836428673,27541.145424514,6.240173639469822e7,2.0980802408185524e8
0.0012099999003112316,-0.4005062809410156,0.0005906792560049383,78.98072867382344,3.575446234097234,80591.3472909254,29135.69385428778,1.9722110972006914e8,2.486527428598813e8
0.0011999999405816197,-0.4007366381466854,0.0005778911016518868,76.06391518387665,3.3017816524947503,65899.6151617789,24251.52632366159,-3.361417529071517e7,1.8903802730899808e8
0.001189999864436686,-0.4004984464177687,0.0005685661117951406,72.69321668190551,3.131784736032695,46867.00128344451,20486.71577124317,-9.097549792871757e7,1.2863519858230773e8
0.0011799999047070742,-0.3998805766426085,0.0005619221708398133,69.28817922341823,3.0699132393003974,5193.439655175428,20686.349866308898,4.272433929173711e7,1.2923619447819252e8
0.0011699999449774623,-0.39902152077431674,0.000554372724318867,68.76298153943819,3.0650023322330373,-11816.433005936802,19844.65588221955,4.503233869215015e6,1.2718891639889255e8
0.0011599998688325286,-0.39833202846898347,0.0005473531495081131,68.55764702666376,3.1564273186936886,8018.327639912542,18244.27540852659,-4.400392040234257e6,1.2309767045248605e8
0.0011499999091029167,-0.39789057814705303,0.0005552733496120736,69.69855147936376,3.2905970121678934,31716.68159607416,21292.51927069437,1.0362658457263261e8,1.7959995087228006e8
0.0011399999493733048,-0.39738481339631837,0.0005765678774279597,73.79716797702136,3.5554561521861756,42980.43265597668,27537.432336942824,3.63306758343747e8,2.4102587754945394e8
0.0011299998732283711,-0.396676388611726,0.0005884884908985199,75.2388085431789,3.596384758059534,49411.72819806833,25850.61719779866,2.742580603743994e8,2.0626466444521224e8
0.0011199999134987593,-0.3955895660879905,0.0005922620966688027,74.80617208082255,3.4622265773382623,29162.143607955702,25623.287382008148,2.0450634470967677e8,1.922913648279283e8
0.0011099999537691474,-0.39464700557125615,0.0006049225472075021,77.05702168846489,3.527752749596114,33811.68436929282,28818.603179014786,2.9132608602445704e8,2.3386095071905753e8
0.0010999998776242137,-0.39356590398788105,0.0006125330955432635,79.95832171978792,3.5968715517258896,59822.30452926282,28211.189015435935,2.410387002699523e8,2.4104587890099186e8
0.0010899999178946018,-0.3925188139845559,0.0005901781891283568,78.70670744198753,3.5549031481106628,87441.15318994693,28204.27106876565,2.5273923112291756e8,2.6687002181297156e8
0.0010799998417496681,-0.39167703433291173,0.0005797129570311574,78.46595840865902,3.5744316458025036,93784.65944900645,25727.235027502473,1.98227533495131e8,2.057975884138514e8
0.0010699998820200562,-0.39047595806061874,0.0005822365509579895,79.37197795918739,3.5301798620173526,68103.59672325144,23317.73584574819,1.8982271318557985e7,1.7333804927883175e8
0.0010599999222904444,-0.3893303918542806,0.0005718039642390671,78.24099202364913,3.5307863974121294,38172.68835913454,22216.283545915965,8.210093207515292e7,1.626031724701376e8
0.0010499998461455107,-0.3883243209310458,0.0005797197197956071,79.06570828107374,3.3689176442968902,50707.324276714535,21360.192180611986,-1.9833327477931538e8,1.5664369028285933e8
0.0010399998864158988,-0.3874436372874188,0.0005892862571584884,79.10080677057084,3.2812185470125335,60333.50800739954,21945.75040384499,-3.350409837288322e8,1.6621372464430436e8
0.001029999926686287,-0.3868310076309135,0.0006109218368299782,82.06893511812416,3.483482704164057,75589.18890674002,22856.090808949844,-3.220494136242654e8,1.6072929764975628e8
0.0010199998505413532,-0.3862594030091714,0.0006303617837881748,83.27261531123385,3.737388665920944,79415.8091129161,25221.820751209667,-1.745146465671873e8,1.711950964617478e8
0.0010099998908117414,-0.3854074475657835,0.0006389532884678738,83.22689380399028,3.8553866290244647,84444.59203776311,28426.59068371085,2.5703987836930536e7,2.2091469381444892e8
0.0009999999310821295,-0.38490578425335115,0.0006235126582975569,80.07752931945583,3.538502314128547,71392.29222004191,26426.50460154518,4.4523491851199396e7,2.1026720613448438e8
0.0009899998549371958,-0.38419932084850733,0.0006014349887416502,76.70369872005027,3.4365920620723402,62088.98067332819,24850.067667485302,1.5534131277554536e8,1.8151882427900708e8
0.000979999895207584,-0.38339518379495713,0.0006090544487892875,77.05657024899197,3.384380735508746,44488.085965614846,24269.702018993834,8.430865824427538e7,1.7552177535305008e8
0.0009699998772703111,-0.3826079880995967,0.0006159172320266104,78.03736026453628,3.339455039930913,54667.645028921244,23449.49734785342,-1.1889805732844755e8,1.6974723143924004e8
0.0009599999175406992,-0.38164603638590777,0.0006219742626162878,78.36895536619623,3.572242142869325,84750.52615021706,25524.41828500674,-2.7964122367677535e6,1.8965877579044437e8
0.0009499998996034265,-0.38067967802938074,0.0006104674567902911,78.05716189568787,3.8016219253122694,74966.48054971156,28418.589922423424,3.1989286570796704e8,2.5090462426015243e8
0.0009399998816661537,-0.3798191454668995,0.000602728385173114,79.5416161482617,3.906852420478451,70514.36641766135,30481.866354991773,4.035397982879611e8,3.1032743441101855e8
0.0009299999219365418,-0.3788680538283079,0.0006269006132230678,83.22688564548449,3.903938682423195,66608.28958307959,28383.147888642547,1.621481094758453e8,2.8236098025152e8
0.000919999903999269,-0.377987905912305,0.0006604861469697845,88.001001825426,3.9451854232313988,70674.98255476642,24767.369886051434,-1.713229300876664e8,2.1889499902790156e8
0.0009099998860619962,-0.3774225258571969,0.0006670576529964136,90.48335683766794,4.04444534250169,78322.03882871105,27495.972325384046,-1.3941517095635357e8,2.2882706225642258e8
0.0008999999263323843,-0.3767587645192689,0.0006709609879946731,93.85932506842911,4.173754125296441,95726.25865867404,33881.16254948657,-8.975781684289914e7,3.072885178324638e8
0.0008899999083951116,-0.37576413875073195,0.0006604608466425262,96.98517012937187,4.093308933639693,100891.81637641456,34426.51144416271,-2.656796697174342e8,2.782691645089651e8
0.0008799998904578388,-0.3746168167699652,0.0006645654253353425,98.06963956511584,4.045332317050468,97434.52016790082,30680.90053846445,-2.9121462709562665e8,2.4915827307733387e8
0.000869999872520566,-0.37360219125341976,0.0006621960203011156,98.17914743821719,4.106778192859691,64189.83378913476,30912.589964888597,-1.0583985694380282e8,2.5896841955773294e8
0.0008599999127909541,-0.3728046469117398,0.000648355488199717,95.94201415377437,4.0073686908686215,65214.31753626088,29905.8899492619,-2.7946559931582963e8,2.2154430897496888e8
0.0008499998948536813,-0.37223311033751816,0.0006466870721207789,95.20982693963123,4.029773534081175,64475.11713873243,27764.863867010627,-3.7147069087814605e8,2.098107150472544e8
0.0008399998769164085,-0.371706073450594,0.0006475268850499418,94.71357247413148,4.172263556323578,92969.09029808443,30599.468543887117,-2.109591383008166e6,2.4352887666885912e8
0.0008299999171867967,-0.37084411697188624,0.0006330696826284064,92.51426138321514,4.29926028933271,103862.72676245215,35629.48275261652,4.7268855060258025e8,3.2395226225202304e8
0.0008199998992495239,-0.3699924889167014,0.0006234244494808573,91.88959030805634,4.0958362612348225,97586.01243375514,35118.64323286619,3.8841501017950374e8,3.32865216527028e8
0.0008099998813122511,-0.3693728644305083,0.0006191808514423117,93.89142980206196,3.9157128422384053,83225.87488244765,32159.787163523255,5.268538668964077e7,2.519917987043258e8
0.0007999999215826392,-0.3683377110670554,0.0006182759344793664,92.69124553658766,3.714591875774933,69226.46254638511,26479.975164990028,-2.0396292150139424e8,1.7954659262083188e8
0.0007899999036453664,-0.36727538712281965,0.0006202710215289818,91.61548602953468,3.771556733574137,51716.00677752189,26293.18399821654,-1.7765820740127292e8,1.9542447266915858e8
0.0007799998857080936,-0.36630723640037466,0.0006434233356754507,97.58871255516864,4.0037545680625,39803.17216108461,32524.005848197063,-5.622826188904177e6,2.904694414051908e8
0.0007699999259784818,-0.36539391291924406,0.0006642945475994511,103.13344903205693,4.306193024841252,60245.55280085359,36307.97262918217,-8.722306264433552e6,3.341517305404172e8
0.000759999908041209,-0.36445392559838363,0.0006735731440302031,104.59245314313702,4.2956261962731626,90248.01706697624,34507.172257258935,-2.0222912779905194e8,3.0702147159763664e8
0.0007499998901039362,-0.3634197530641977,0.0006920340241116169,107.5982199796647,4.601765909824661,96147.58285665864,38732.266445626294,4.551873009234195e7,3.5970664896357787e8
0.0007399998721666634,-0.3623190897187451,0.0007075055724583317,108.65038130552732,4.927891867931187,76053.11342393096,42018.69782581963,2.4441951538694215e8,3.959016145736583e8
0.0007299999124370515,-0.3614960015870456,0.0007090531555004456,106.85162906016151,4.9977774913366675,113905.60652843851,42897.99714288259,4.159531791576966e8,3.766562189423432e8
0.0007199998944997787,-0.3605134628574015,0.0006868900596411703,102.83983740792574,4.839633083688386,138062.97276104306,45637.550337806075,5.466503931987427e8,4.5011401184607357e8
0.000709999876562506,-0.35944329112398554,0.0006875611507458066,103.38840716573412,4.475611398476716,106376.8275394044,39335.1814021409,-6.471278484385212e7,3.519679243860227e8
0.0006999999168328941,-0.3584942444137414,0.0007021972781724121,106.5503463607394,4.620436558158315,90980.54052779861,37379.954084557736,-2.4907570921902502e8,3.4420122047646356e8
0.0006899998988956213,-0.35740932630715544,0.0007007790703882646,106.0377151965544,4.907529194305458,116705.21565054488,43126.95546128182,2.037397942199912e8,4.908711891425463e8
0.0006799998809583485,-0.3561931040355994,0.000711073372610107,105.65698073298007,5.106884092401091,165207.75102455282,45521.8793641513,5.105359602497271e8,4.843874796053186e8
0.0006699999212287366,-0.35489801889818046,0.0007244183759449543,108.30534226887188,5.386896118306216,195218.20371952702,49374.63824532527,7.114690945871575e8,5.35144761961758e8
0.0006599999032914639,-0.353821158217208,0.0007392472111043304,110.6534258865214,5.2758908853076525,207078.36384469294,50257.81305427825,5.3562638380206805e8,5.412336861080745e8
0.0006499998853541911,-0.3530757923704223,0.0007509811001201987,113.57784776514612,5.302626874027931,204304.44426931677,56117.72486243941,7.126408142896445e8,7.042892625367125e8
0.0006399999256245792,-0.35197085336782036,0.0007458628245239054,112.92728731329458,5.389012447116315,185080.41868303952,53428.12412707123,8.69078566173452e8,5.833836172147359e8
0.0006299999076873064,-0.35086130753529143,0.0007478276711514687,116.33704213881828,5.790439941988495,172486.61763183004,58677.99323640129,1.224365547928317e9,6.441557224767936e8
0.0006199998897500336,-0.3496672245578957,0.000748182994399143,119.25466382212713,6.161187061974503,158709.92100846878,67836.92020672708,1.79044949847997e9,8.505613813263447e8
0.0006099998718127608,-0.34845967382236265,0.000752281651552079,121.73580306809718,6.264271708570921,171653.3227207306,66419.41176014428,1.778676435130272e9,7.515063841533366e8
0.000599999912083149,-0.34747804654639913,0.0007609482887400771,123.7497120879297,6.28013370433181,191432.0493184911,65672.28537068107,1.6967498914478595e9,7.325999723174e8
0.0005899998941458762,-0.34666847619050534,0.0007588359117786122,123.70635502919035,6.203609345344693,194804.8836746947,63764.54847218572,1.549834213823104e9,6.774710167947031e8
0.0005799998762086034,-0.3457716821793001,0.0007528045942194551,125.38574391087617,6.268571769231755,167535.53088569338,62701.10908228429,1.3946795748378067e9,6.40074979022543e8
0.0005699999164789915,-0.3445319348021003,0.000743466197150803,124.76434033999043,6.168927892670591,121978.57350350934,61618.57212543295,1.2460070535898716e9,6.172150510384841e8
0.0005599998985417187,-0.3433433172161167,0.0007305874945994182,123.39835357734901,5.978018922490209,83993.84959158956,54524.63087829067,7.492175860122476e8,5.501594262400889e8
0.0005499998806044459,-0.3420064635874878,0.0007466610103504821,126.75742477127709,6.061115539277935,90967.6028025215,55759.256418961064,7.130201092758644e8,5.647856938516725e8
0.0005399999208748341,-0.3408958068654756,0.0007539655685115411,127.2182573391391,5.87762209022024,114150.55622930423,50651.363145191885,4.4421288486454093e8,5.005350963855881e8
0.0005299999029375613,-0.3397733256999636,0.0007392995826711767,122.92566207721468,5.482235614947086,125991.86763422599,47020.93857065425,1.0251305222685525e8,4.7513289766378444e8
0.0005199998850002885,-0.3385204465452407,0.0007547925507893246,124.17021643172464,5.427904146950119,126702.02954534156,50102.048907063276,-3.979726751462163e7,5.805332127943509e8
0.0005099999252706766,-0.33742388663749445,0.0007730589139405057,126.42658497197844,5.483628031681423,103024.94916825567,48567.475619742894,-2.8972425021290846e7,4.7886034636218923e8
0.0004999999073334038,-0.3363314970456704,0.0007884567910034628,129.66572555297242,5.755870090767806,83585.52346829735,51950.12799112661,2.9748677130510765e8,4.9112713534757143e8
0.000489999889396131,-0.33496871770505093,0.0007977687028465053,132.5649392300062,5.996204608339086,65132.68945008308,54045.81915209446,1.6898108776040125e8,5.1386752444480795e8
0.0004799999005626887,-0.333824406908534,0.0007956889696043985,132.44297451079086,5.9606508753834895,46638.62462483934,55202.561337767234,-3.798072421806811e7,6.025804639083867e8
0.0004699999117292464,-0.3326419441002363,0.0007959395041456385,132.71404461930894,5.885195240248529,100998.92893909519,62432.80120706465,-5.237162912182028e7,8.819197950305128e8
0.0004599998937919736,-0.3315408223010163,0.0008093605165293823,135.85199469881084,6.160497658181661,146328.50219678032,65600.13703855425,2.581588985393888e8,9.502019238809413e8
0.00044999990495853126,-0.33023869638818726,0.0008081595709191165,137.64993226075808,6.291896113465604,170327.7769099783,62786.91226871097,4.0498156000268906e8,7.036062897992408e8
0.0004399998870212585,-0.3292983109978086,0.0008090947194207593,140.73138762334156,6.731275397333969,209542.33741406843,73306.97844017966,1.0229507567570732e9,8.969536387069424e8
0.00042999989818781614,-0.3280070066032931,0.0008049097980196404,142.7635281448433,7.069211970299833,225086.16865129184,81212.50093002393,1.404307204680833e9,1.0601716405186431e9
0.0004199999093543738,-0.32673608363316453,0.0008028688256383115,142.87616482693593,7.0208648257801425,235847.5539391727,85263.49033211966,1.343715623888526e9,1.2294316814662592e9
0.000409999891417101,-0.3254695369922556,0.0008009305379271983,139.8021456537124,7.020343375679043,266854.74424496084,93422.1703037792,2.020146482616949e9,1.4227738093909156e9
0.0003999999025836587,-0.32417907287691194,0.0008157624999459445,140.97203844116856,6.937712914689143,260935.06587994206,88861.22016801468,1.7725762746164029e9,1.2653891759748576e9
0.00038999991375021636,-0.322910692605059,0.0008252077746856431,142.42353314473092,7.07053058287304,255903.12357303617,100121.61141605314,2.0386633718182724e9,1.6859194688353143e9
0.0003799998958129436,-0.3219033623839641,0.0008277656353977023,141.540106760308,7.150008219704029,262489.4208825865,114364.54918357755,2.455096412290843e9,2.258439267403472e9
0.00036999990697950125,-0.32077346981517624,0.0008329340814223728,142.85847460616077,7.227027564631939,242626.58468231405,112969.07471086993,2.2200491160873523e9,2.2183146528150024e9
0.00035999988904222846,-0.3194147373342421,0.0008301572185362497,144.11652321330234,7.300705818913863,237365.6454782982,100641.09796380265,2.0330171245657663e9,1.695153796116954e9
0.00034999990020878613,-0.31737532316432043,0.0008431108350269076,149.60682737505297,7.694313565915606,300057.5858473853,98317.37675813056,2.5683645738028693e9,1.4750202366968303e9
0.0003399999113753438,-0.3155443893277843,0.0008572832758788614,154.43435398762193,7.770760184684003,352070.2219295511,99616.9222334542,2.6242818352331595e9,1.5692677196135252e9
0.000329999893438071,-0.31415101411419166,0.0008511927878299073,155.9125453816908,7.425136095279655,338795.14912248385,85857.94670769514,1.6627968054028747e9,1.0239827497075797e9
0.0003199999046046287,-0.31263880145564327,0.000846561554129426,157.58659285689134,7.3965849329918765,268577.2793386165,80989.29306805268,1.4367195751615474e9,8.763764287141742e8
0.0003099998866673559,-0.3111999903873075,0.0008460483654752308,160.1705393876476,7.413199898696584,166544.23130154787,79084.38241618613,1.009902329235211e9,9.600748354017979e8
0.00029999989783391356,-0.30951257362113394,0.0008557148611586383,163.2400192207909,7.543743602929986,175468.7417179405,95704.28580991132,1.0936857397124264e9,1.7467888367096395e9
0.00028999990900047123,-0.3077877577442414,0.0008606592938117546,165.61716747851963,7.674479122272173,254827.88935068477,112099.29519862332,1.357562037924099e9,2.4848724884613833e9
0.00027999989106319845,-0.3060373627766967,0.0008647107266421851,165.7262911405769,7.863712263168472,295177.9864969497,112230.38669822324,1.6617227472289195e9,2.380461382961129e9
0.0002699999022297561,-0.30454492194046906,0.0008678697733301951,165.90882175087557,7.968177439181964,327685.34285015543,107530.67472357766,1.898786228088753e9,2.0743354601416981e9
0.0002599999133963138,-0.30295306847461323,0.000876275979113623,170.3533850958674,8.198956775686344,352862.26973489195,100912.28009705269,1.9048197145126438e9,1.655875848443196e9
0.000249999895459041,-0.30139399309497095,0.0008761047953241766,175.95219034825075,8.126056016177266,343115.90862654726,91621.20244248868,1.0938676989756808e9,1.1789071121222274e9
0.00023999990662559867,-0.2997822360908467,0.0008629374250448364,174.48627655295883,7.84107876645046,308604.0162388857,83341.68814250213,4.2553432286659205e8,9.159399387825723e8
0.0002299999032402411,-0.2983176319282356,0.0008728285275467976,174.07670775988393,7.8993332189946415,264122.6343681159,86727.99628898223,7.69219171987697e8,9.602133716862857e8
0.00021999989985488355,-0.2967289251426264,0.0008912804880128063,174.49428609373712,7.735253876217066,227046.58168490743,82777.43027175963,-1.880407265563606e7,9.698886557328668e8
0.000209999896469526,-0.2952617466505908,0.0009122904175029833,177.65367422445516,7.993109957709583,228321.98700487404,82275.55145836191,-1.2134361245316084e8,1.0580282458821803e9
0.00019999989308416843,-0.29360154752997913,0.0009278666810825278,183.83395505299492,7.9845024880025495,233379.44356045354,74805.27185602846,-9.435551196082091e8,8.856939616703795e8
0.0001899999042507261,-0.2914109321794531,0.0009433060823239221,191.14370752599302,8.221892389692828,263664.93240378756,81241.18935421854,-6.261784492058585e8,8.916333717589747e8
0.00017999990086536855,-0.2893969690475642,0.0009687130641567956,201.17758556420029,8.747595340335927,381686.99008188327,96313.1675574136,-4.640209648467699e7,1.100187194670773e9
0.00016999989748001099,-0.2877483509040612,0.0009913303135868994,208.69390108266504,9.053333142052145,423295.7409648893,101038.88298189186,2.6092145413992863e7,1.1775585493842795e9
0.00015999989409465343,-0.2862067083857837,0.0009998546941905307,211.99613638259547,9.324204242511634,433872.5457345953,102558.15464128037,-1.840162226731257e8,1.245609416734e9
0.0001499999052612111,-0.2843813691373798,0.0010080243478133542,216.24327883674704,9.370161761397533,417176.1468053554,100214.00529584006,-1.0871663496817691e9,1.2624448204463398e9
0.00013999990187585354,-0.2823719266421249,0.001027711918580707,221.71135980520907,9.799088057931558,420608.9280072838,119707.48659166283,-4.613337344783792e8,1.9039533364395554e9
0.00012999989849049598,-0.28005507634519017,0.0010478306266543571,224.60905518228543,10.211648304408596,442882.2987966921,143823.08168903334,7.112618050668389e8,2.6079806081829104e9
0.00011999990238109604,-0.27765868855653386,0.0010657972785483177,231.96520894940477,10.846306812800147,511172.801897483,173869.48845353484,2.3723858038829274e9,3.4970269281582627e9
0.00010999989899573848,-0.27558683965916864,0.0010727823093086395,236.11518073658698,11.367140908404387,561498.3466244468,192008.58796064323,4.01052276778223e9,4.11120956922017e9
9.999990288633853e-5,-0.27336275804039906,0.0010708912088160957,237.48189658331052,11.453550814408977,565660.5788101774,191982.9792356294,4.795370327822079e9,4.03491348329397e9
8.999989950098097e-5,-0.27102028048918875,0.001077005656637938,241.15620431503373,11.646369156753861,618065.0431042819,195450.78302233954,5.348133847611298e9,3.958191916849616e9
7.999990339158103e-5,-0.2689878399873269,0.001096099762224996,246.8216851241143,12.002973924827996,695022.3636517221,199759.05109217993,5.782046227507941e9,3.915577311353896e9
6.999990000622347e-5,-0.26691816879045654,0.0011040651816749682,251.92575454882348,12.715590439779605,835754.0357653652,238645.59810899198,8.76898111508888e9,5.438862865686082e9
5.999990025884472e-5,-0.26465853868127304,0.001116888000743305,262.0707551677591,13.45624131002549,980391.7349882964,271838.46217180707,1.101912315405564e10,6.703459190623696e9
4.999990051146597e-5,-0.2623403847168738,0.0011352183961531553,270.22648991150487,13.511833269278691,1.0232556233524446e6,258571.0943873104,9.555848646327219e9,5.740822804430198e9
3.9999900764087215e-5,-0.259861961189381,0.001164099437659786,279.1484701900639,13.408748640184639,946740.0282229909,250733.9826855859,7.648185196929627e9,5.328384179306474e9
2.9999901016708463e-5,-0.2574431752539167,0.001183674714257446,285.0340228750172,13.411018649014736,864128.5712087607,240553.32213761937,7.05791925452115e9,5.081334970599706e9
1.9999901269329712e-5,-0.25478379375157967,0.0011884078899016186,286.5875456700995,12.932731559623182,788258.3708636612,207575.04908080827,3.927371820475676e9,3.836754290798931e9
9.999900612456258e-6,-0.25217598004690805,0.0011917987280907207,290.62888165776855,12.782280085850209,838579.8457996807,186897.4129887666,1.5290211814575927e9,2.9773875935239024e9
-9.913492249324918e-11,-0.2495066290126124,0.0012022120349528158,294.9744833766533,13.065062909716845,905857.0807656321,196473.38835115987,2.0300158766180325e9,3.3610537344055305e9
-1.0000098882301245e-5,-0.24645627193139807,0.0012184665310988887,302.67682923614245,13.411485684651476,894639.871688745,210972.36593991698,2.741478386832255e9,3.6432402347220592e9
-2.0000099539174698e-5,-0.24373867056259768,0.0012246001092975722,307.40716434463695,13.730800153071064,910151.7460675545,213798.69498991524,2.8412188141035523e9,3.622445664204071e9
-3.000009928655345e-5,-0.24121789086474746,0.001250479404713853,318.05735474932465,14.403209505823359,995062.9230213171,229493.74310238083,2.843182389926275e9,3.9255475818148866e9
-4.0000100852921605e-5,-0.23841672665838995,0.0012689990629654604,329.4678447048647,14.908957596716276,1.1952913264761795e6,246038.4272826443,2.7073816953218846e9,4.212336715085049e9
-5.000010060030036e-5,-0.23522483216643741,0.0012919992714588828,344.8198499639269,15.316148791865949,1.250921121649128e6,253552.05769740214,1.8773629579230483e9,4.1090282776536202e9
-6.000010034767911e-5,-0.23196654859728005,0.001307220272073977,355.92263989783265,15.771949834515624,1.282670422708035e6,257095.59090770103,2.085644214923764e9,4.0555162426973023e9
-7.000009645707905e-5,-0.22870236611967992,0.0013173012475985858,361.78867476189043,15.893807960843782,1.3231741775884351e6,253629.79590874197,1.0716458543196259e9,3.9313681631359515e9
-8.000009984243661e-5,-0.22588753231998998,0.0013338568761252928,368.224728783305,16.18886790500421,1.364673980663253e6,261057.162739531,7.947383410838238e8,4.293455355067515e9
-9.000009595183656e-5,-0.22286462501154164,0.0013420318404042892,373.81199160294364,16.698059924991313,1.5018293598538844e6,277877.3981487816,2.4441902074437847e9,4.753168649956168e9
-0.00010000009933719411,-0.21986091338744881,0.0013568155946148681,382.2456777987934,17.7461141489851,1.6892277069898427e6,328118.9015002304,8.065128598209573e9,6.049818495765251e9
-0.00011000009544659406,-0.21690030333086543,0.0013604098764529956,389.9001611433453,18.784396635449507,1.8364925047930207e6,368764.5211450241,1.3104908781768373e10,7.36287798742448e9
-0.00012000009883195162,-0.2140016602127289,0.00136068715170307,394.04584978640446,19.438396243365187,1.9584943627908414e6,392611.375978997,1.653390924507489e10,8.216193745670952e9
-0.00013000010221730918,-0.21101985215923197,0.0013677484086030629,405.3263973542363,20.22615371598422,2.2247690463245222e6,431139.7791501912,2.0653299134309357e10,9.69477198868475e9
-0.00014000010560266674,-0.20774431079557326,0.0013795920184146487,420.3275594349585,20.829892810729806,2.3961288348965794e6,452211.1690164225,2.1824221479557304e10,1.0417210393686583e10
-0.00015000009443610907,-0.20455140871055483,0.0014040735820694868,438.4457334939856,21.70379776393791,2.557330404540015e6,485325.2298791443,2.2964529697359337e10,1.182435037093703e10
-0.00016000009782146662,-0.20140805429830105,0.0014453839990459572,460.3388325768515,22.5154094507757,2.6622141254228037e6,492802.7855551408,2.234249864027236e10,1.177373033411071e10
-0.00017000010120682418,-0.19804558268422967,0.0014936201608312782,484.9809901540017,23.49592279969726,2.880570128091258e6,521396.7010320151,2.331422951903107e10,1.3114277916669888e10
-0.00018000010459218174,-0.19455463613301255,0.0015397051337468334,502.3436684711074,24.532472982202012,3.1218964715912566e6,557630.7877565359,2.829738581726983e10,1.4192378932024845e10
-0.00019000009342562407,-0.1905258111961275,0.0015789777497101775,522.3668528400171,25.772697345544664,3.3235321338833096e6,581149.3312156185,2.9932108215470425e10,1.3995078954296656e10
-0.00020000009681098163,-0.18634155658462215,0.001609436035938357,538.3999921058983,26.55642258839339,3.4207812002146835e6,591563.96776733,2.938407815519718e10,1.374776527712118e10
-0.0002100001001963392,-0.1819960013317823,0.0016294557040378852,551.8592453570134,27.216905744440393,3.5274207835321403e6,614563.3849132523,2.9096635737043804e10,1.4684573988465998e10
-0.00022000010358169675,-0.1776435019407677,0.0016474561237931084,571.7005627273174,28.76690902596409,3.7929091568520768e6,704574.6553023587,3.632567617279699e10,1.9477753684817787e10
-0.00023000009241513908,-0.17324232632963207,0.0016763261948523729,596.4737612437883,29.838530852246805,3.920075625530208e6,759243.9565130973,3.6816614912636856e10,2.216969162076659e10
-0.00024000009580049664,-0.16906440749866936,0.0017069768930536313,617.5849789673673,30.430589774035997,3.927247511605456e6,786704.5101792117,3.469538306570948e10,2.332562036502762e10
-0.0002500000991858542,-0.16490383917885446,0.0017398088210382357,640.6094002390947,30.66917439208758,3.7523521591472137e6,776562.868635662,2.577491591270067e10,2.1554106882684273e10
-0.0002600000880192965,-0.16055921758405198,0.0017681901786653052,660.6971659081017,30.793317371789566,3.6304457085228823e6,745608.4660340424,1.8868720793963837e10,1.9408145378162796e10
-0.0002700001059565693,-0.1558599349062174,0.0017864184511815814,681.5273810385398,31.492952981287903,3.6744456319300816e6,751411.1952727586,1.6561929700989397e10,1.8361879154830513e10
-0.00028000009479001164,-0.15049825269851136,0.001794740719868332,699.1713513545012,31.73947924092585,3.881346353342423e6,746394.205871465,1.2590526807762678e10,1.7530688937300457e10
-0.00029000011272728443,-0.1452248104456091,0.0018149330530633364,726.7144091901089,32.75646588246428,4.250843941322993e6,790689.2673029628,1.0460463250955948e10,2.0546051697572884e10
-0.00030000010156072676,-0.14002706739958057,0.0018498174353889147,759.8577633548964,34.194831392723586,4.608071819462111e6,871301.5424748773,9.850945604697727e9,2.657722320105568e10
-0.0003100000903941691,-0.13476961243463478,0.0018817465452709379,787.7356712167372,35.22751789181069,4.869191667999394e6,959062.0604545035,1.1737473597186012e10,3.3592822190957825e10
-0.0003200001083314419,-0.129357783718044,0.0019088260100768434,811.8334562979599,36.578903120384076,5.106220313505938e6,1.1504740385645013e6,2.2665687492823387e10,4.874700020195685e10
-0.0003300000971648842,-0.12368356025733931,0.0019460625604464953,844.033671805091,38.20719708234445,5.378819886400507e6,1.3458357076421506e6,3.3293755789557426e10,6.377937997419455e10
-0.00034000008599832654,-0.11774687191322666,0.001991598183607864,883.510526945719,40.58164678184802,5.913100840458757e6,1.475630189980402e6,4.426169278093593e10,7.163553911186209e10
-0.0003500001039355993,-0.11189418706210659,0.002034038702652897,924.3129566170257,42.88692944651805,6.20084742786647e6,1.5450469298883472e6,4.59608706294256e10,7.507928221084187e10
-0.00036000009276904166,-0.10603308873852665,0.0020836081675731566,971.3770822270017,45.43462122108028,6.469442513050086e6,1.7060782079658974e6,5.135859830208911e10,8.778237448645709e10
-0.00037000011070631444,-0.10002210577807105,0.0021283974853461922,1014.494974734578,47.64275287152736,6.825733005635233e6,1.8691114719732113e6,5.535647194501973e10,1.0111946752451932e11
-0.0003800000995397568,-0.09354664456525376,0.0021664723078285205,1047.4392337967615,49.15637984396671,7.21962545106003e6,1.9289030986776315e6,5.53004551881222e10,1.0368464623830861e11
-0.0003900000883731991,-0.08674334145255434,0.0022161968012667913,1089.021912874863,51.247790564815865,7.416824086365309e6,2.0023182076239493e6,6.241668876234232e10,1.0584289550195448e11
-0.0004000001063104719,-0.07956052383050435,0.0022615686919679042,1131.3582306263613,52.489032694674,7.127777363010538e6,1.9966403956784143e6,5.514918177007963e10,1.0254749799027675e11
-0.0004100000951439142,-0.07261219533693619,0.002298783949568062,1172.1868582767574,53.24793123417323,6.916698946987316e6,1.9325730126625027e6,2.8197698648828358e10,9.473834688424365e10
-0.00042000008397735655,-0.06564512074926754,0.0023485231709027034,1216.9111323196257,54.01710672754945,6.681487373040362e6,1.8378211109444427e6,-5.514056151398321e9,8.36417401922143e10
-0.00043000010191462934,-0.05810618138770861,0.0023993123408424808,1257.2328020611744,54.4102959793164,6.620574792507484e6,1.680920370433341e6,-4.338920054674567e10,6.493373998285773e10
-0.00044000009074807167,-0.05031013063803582,0.0024512295547888733,1301.0292821198957,55.32495572145149,6.73146361108654e6,1.62435219530391e6,-7.29709916822613e10,5.692844306097995e10
-0.00045000010868534446,-0.04265853690829934,0.0024914579323183045,1345.8862221036886,56.936374282279886,6.546095276988868e6,1.7425028213753162e6,-8.409913502541258e10,6.471309988279484e10
-0.0004600000975187868,-0.03445666546386472,0.0025245474659149722,1385.985170612276,58.64222365567661,6.32300079493124e6,1.8712770919637985e6,-9.192485488540837e10,7.763860400290068e10
-0.0004700000863522291,-0.0260626137363501,0.002571378953769104,1428.054822249935,60.834940030453296,6.196109033437587e6,1.9371167600697044e6,-9.038948951440317e10,8.209743663599762e10
-0.0004800001042895019,-0.017499075103686864,0.002626982206293757,1478.8975262914585,62.467399076649855,6.001385503432485e6,1.923715642410157e6,-1.0757872745528241e11,7.706830521394891e10
-0.0004900001222267747,-0.008858062550394735,0.0026761681807992706,1533.6752206295853,64.27128052445511,5.505589094603631e6,1.8831115866724392e6,-1.2698150022585956e11,6.8318685221931915e10
-0.0005000000819563866,-3.518589111958015e-5,0.0027082312856028896,1572.8597814127093,65.70775861094356,4.624888507570849e6,1.8484298453526055e6,-1.3634179336553044e11,6.135115827580747e10
-0.0005100000998936594,0.008746238433160095,0.0027593750230356564,1621.0668340154507,67.25725822054977,3.7149536539954464e6,1.82140746740163e6,-1.5946680380246875e11,5.7774678941265114e10
-0.0005200001178309321,0.01804483760069813,0.0027993854527259008,1663.8479111669935,69.08038754781069,3.533332958218768e6,1.8501729209087181e6,-1.7253031895173825e11,5.926563272853627e10
-0.000530000077560544,0.02775472843161551,0.002820298867914967,1694.23116292449,70.49029213242005,3.2110443612134918e6,1.9220087763365668e6,-1.6895477110272623e11,6.233580291912617e10
-0.0005400000954978168,0.037771933146212265,0.0028501391792245963,1727.1276270408423,71.48695991837727,2.4345469999722177e6,2.0102170188630866e6,-1.8426855822610828e11,6.6166847612899765e10
-0.0005500001134350896,0.048193526021384034,0.0028934475564685236,1760.4338160758227,72.14950938576888,1.8456175387101462e6,2.055233353160768e6,-2.0520977267284796e11,6.916126480027812e10
-0.0005600000731647015,0.05876596102245891,0.00292328361323849,1779.814060602054,71.56041014150004,604596.6790235554,2.0336354448532811e6,-2.5375056424602573e11,6.976042960535255e10
-0.0005700000911019742,0.06933143288922877,0.002955463805463155,1807.583734217952,71.66642933515863,-1.1066956914480184e6,2.0370029282876898e6,-3.014816586129992e11,7.09553003478446e10
-0.000580000109039247,0.08004706092591705,0.002986728778780065,1841.1779278345484,72.74217988886633,-2.639192717453761e6,2.0627281953901302e6,-3.305577460641431e11,7.289227779729066e10
-0.0005900000687688589,0.09047714852766126,0.003001143058273094,1862.9256873176553,74.05932205920453,-4.115280472061551e6,2.1157393620063607e6,-3.247758453304849e11,7.405100858832648e10
-0.0006000000867061317,0.10058984927736676,0.002993327273959812,1877.0473037205768,75.12815725619774,-6.546120860348517e6,2.1763289083644245e6,-3.1214555372285e11,7.562909207493422e10
-0.0006100001046434045,0.11108656400331202,0.002965526589003687,1872.8392260814078,75.33830652611404,-8.453820347484978e6,2.2173426873423895e6,-2.91438391028085e11,7.653625101724817e10
-0.0006200001225806773,0.12161712305664014,0.0029483739580889977,1862.0174294663375,75.70927285808601,-9.97618606573859e6,2.266647206188696e6,-2.533785992065455e11,7.608666436162009e10
-0.0006300000823102891,0.13219669859437175,0.0029407240127511396,1838.2392848231275,76.38734757611698,-1.1725051104579048e7,2.3336257081226315e6,-2.0124338136040088e11,7.54478114875221e10
-0.0006400001002475619,0.14279340219083264,0.0029235012787027616,1802.827939375006,75.91287429440202,-1.2791992569753503e7,2.300762862551315e6,-1.7751753700830542e11,7.392865753672829e10
-0.0006500001181848347,0.15356443464614775,0.0028962714518042123,1767.5063488884505,75.1026782750341,-1.3920868718222303e7,2.317381131175523e6,-1.4648170947857416e11,7.491041099026888e10
-0.0006600000779144466,0.16395960814246946,0.0028627838798522135,1727.1246889140943,73.96059137835803,-1.4894048139705846e7,2.360478947987402e6,-1.085078968318059e11,7.722985126364955e10
-0.0006700000958517194,0.17423033199634266,0.0028261326000734235,1697.4306194188537,73.98218599356444,-1.6097246661167627e7,2.395570419225241e6,-5.3979879683552025e10,8.023634924971909e10
-0.0006800001137889922,0.18448138664402494,0.002787943313082847,1658.8087801215001,74.05543174000395,-1.7330397477333855e7,2.398919674718475e6,1.0071999674467802e10,8.180624333553235e10
-0.000690000073518604,0.19455638275782622,0.002740231734065292,1598.2437579668567,72.924245347617,-1.8197535760048937e7,2.3911746961620203e6,6.54519882005611e10,8.139755742190414e10
-0.0007000000914558768,0.20462160538422955,0.0026782652753719596,1533.4309074245848,70.93524997196695,-1.844966991399679e7,2.32619369176626e6,9.560002349525555e10,7.712514843015974e10
-0.0007100001093931496,0.21465420336606586,0.002613573450469803,1469.062979014848,69.93246473795999,-1.8727323504345108e7,2.3062081096239965e6,1.3757368273846594e11,7.681507391320575e10
-0.0007200000691227615,0.22391863886979105,0.002542679759544898,1396.5549497363475,67.3473564931916,-1.8301945637067284e7,2.196191320637893e6,1.4625214154987354e11,7.16578780121857e10
-0.0007300000870600343,0.23307109321536973,0.002452147141739456,1312.0628254783317,64.44084622608524,-1.7546026081370346e7,2.107130724093821e6,1.5909022939001694e11,6.831520676766213e10
-0.0007400001049973071,0.24205590685044945,0.0023601913801590186,1236.2689199113963,63.0574842038494,-1.722328939032603e7,2.12691043449109e6,1.9794029145030826e11,7.171387886707207e10
-0.0007500001229345798,0.2510985670680229,0.0022828132603109194,1161.6779338873366,62.057115173658005,-1.708236335330419e7,2.2432824088657727e6,2.5039923714774512e11,8.490322038874677e10
-0.0007600000826641917,0.25982978795372036,0.002208729199075071,1080.8290935831394,60.50225765846274,-1.6861381116251007e7,2.360955414960628e6,3.00483052646676e11,9.966614527998157e10
-0.0007700001006014645,0.26821063055403827,0.0021268493080682255,997.4854366930116,57.536025600585994,-1.5858545597388338e7,2.3203332272185325e6,3.0501468411525464e11,1.0571480211539732e11
-0.0007800001185387373,0.27627008351964466,0.0020519416612457654,919.4496194954211,54.150190755608435,-1.4681296676879e7,2.1968388028122787e6,2.930204830679714e11,1.025728981181992e11
-0.0007900000782683492,0.28422534357408585,0.0019608802032653346,835.6350233753627,50.040949288178766,-1.3251509726366464e7,2.0292577809974593e6,2.7456376860497635e11,9.558275803408011e10
-0.000800000096205622,0.2919505957768415,0.0018808623231106924,765.7604806744313,47.11727162858142,-1.2091655904438568e7,1.9396361476632017e6,2.6786924752548178e11,9.357139105939603e10
-0.0008100001141428947,0.2991910762417501,0.0017997790039235987,699.7700431309926,44.822927192491306,-1.0969361892289557e7,1.8658294897180072e6,2.615851079326975e11,8.873026719948244e10
-0.0008200000738725066,0.30604193582490463,0.0017058028916759464,630.534687535118,42.05264439402096,-9.669174671088792e6,1.7548272039836189e6,2.4172165017025818e11,8.317785769075337e10
-0.0008300000918097794,0.31211017767409066,0.0016213437832869647,563.8974816996414,39.156887784066974,-8.451818424374636e6,1.5892115692837455e6,2.1592118836315112e11,7.155382064753203e10
-0.0008400001097470522,0.3174138683034907,0.0015435211275707302,502.2314128164524,35.196338560138486,-7.150319583316806e6,1.3464736682570195e6,1.776914829537097e11,5.590865392969609e10
-0.0008500000694766641,0.3225122226824678,0.0014722857615892065,452.83223395583883,32.23776086722876,-6.222408017763403e6,1.1824038752972581e6,1.5300374792359845e11,4.562009973349536e10
-0.0008600000874139369,0.3275782959039352,0.0014019750875750169,409.6915749685461,30.029301473384074,-5.447360924237531e6,1.0835833336457643e6,1.3681026657022365e11,4.115890165937625e10
-0.0008700001053512096,0.33253472526969563,0.0013332816210563428,374.3306105776232,27.601074886818278,-4.749943048807344e6,965964.6550416528,1.1735222275958282e11,3.582641165977086e10
-0.0008800001232884824,0.3370883158947836,0.0012639634503703793,339.851966734509,25.34557414823121,-4.1792150571239213e6,854594.0332205498,1.010575979067078e11,3.06018602743924e10
-0.0008900000830180943,0.3411494228912343,0.0011897807676670834,301.758680905258,22.409672004957162,-3.397839192065914e6,702616.9326275523,7.815449404040993e10,2.328248073078057e10
-0.0009000001009553671,0.34468545810571233,0.0011257255120004624,272.4034222837316,19.916186139156913,-2.731709892242804e6,570613.5483849192,5.8644062190659706e10,1.7518773821268772e10
-0.0009100001188926399,0.3481581802990404,0.0010799804621281432,250.8411098331333,17.876051264118598,-2.289877243084959e6,463610.2693352856,4.4048675055877144e10,1.2985117366581457e10
-0.0009200000786222517,0.3511846600988938,0.0010310853663174286,232.85670103493084,16.474594122969823,-2.0092200470345572e6,408796.48146368243,3.5994273839410805e10,1.1182212839950068e10
-0.0009300000965595245,0.35382436451077226,0.0009673719813824339,209.07510121663483,14.716126184474943,-1.6206809151307277e6,343022.11859359645,2.7493502415180943e10,9.074569409745308e9
-0.0009400001144967973,0.35612037793062334,0.0009058590382836762,184.33983244429263,12.274691137321264,-1.1563403098325431e6,252990.82770020468,1.7754758490672726e10,5.991180179295472e9
-0.0009500000742264092,0.35812980833022445,0.0008550375207550151,161.5486094492449,10.101052458899396,-828901.9013771387,177162.75142870774,1.1215428631051634e10,3.5270065305886164e9
-0.000960000092163682,0.360320620686427,0.0008272928251840566,148.37136013880635,8.74093191595182,-649757.4152999995,142477.55180010624,7.905379158967146e9,2.622505114763321e9
-0.0009700001101009548,0.36266770308520063,0.0008053901301192355,141.958503382598,7.914413961330275,-517202.9974000574,123104.68285892747,5.858230372422444e9,2.2865408971815476e9
-0.0009800001280382276,0.36503381343730146,0.0007801396793469728,134.51272467950974,7.1578809298269235,-390881.96011208824,106058.37709270568,4.247687326569157e9,1.968172430478947e9
-0.0009900000877678394,0.3670518700654211,0.000745281367705352,124.26470549178565,6.25560387098167,-278922.1266764123,86089.67780915333,2.838981127097169e9,1.4096988673343186e9
-0.0010000000474974513,0.36895402543555245,0.0007107236373101094,114.89879015144383,5.342653870369422,-192928.61673905735,69141.5072776316,1.3968536211333752e9,1.0756569045307689e9
-0.001010000123642385,0.3704623164120712,0.0006808246236702721,104.34520266773075,4.56327650547049,-117702.77906203955,46731.3595459064,3.544604724679769e8,5.600181764488525e8
-0.0010200000833719969,0.372034574258927,0.000670298352903945,98.69798708718638,4.415433618319142,-108626.18954283805,40462.05421233844,2.0021472874435237e8,4.1428931056949663e8
-0.0010300000431016088,0.37325921480575924,0.0006547346712923405,95.0823060564677,4.3152362613447295,-117901.97048513254,39053.02323987212,1.6544834753127745e8,3.933825181966635e8
-0.0010400001192465425,0.37437258614963503,0.000642615548371377,94.99515532589396,4.334274639362817,-111862.64104402048,37952.990409785234,1.1514128552249661e8,3.7548293423325634e8
-0.0010500000789761543,0.37573641230186333,0.0006384007371547043,93.73770586581634,4.321565253626011,-124252.25584336833,45426.67501613444,1.9132525233467883e8,6.354391208964479e8
-0.0010600000387057662,0.37681777131080163,0.0006326632965102213,91.50219661667485,3.8775180672548064,-104942.866151289,37723.70169245073,-2.087391448132422e8,4.766524361468594e8
-0.0010700001148507,0.37790685948796454,0.0006271522272338855,88.48751806579085,3.57792781855342,-61548.77468884365,29294.48369272269,-4.226545950567867e8,2.948274700315706e8
-0.0010800000745803118,0.3789975307520654,0.0006025955992133807,82.54435742974174,3.4501246041320126,-41741.8459657696,25548.776955608322,-2.5212586064393085e8,2.2135594360790643e8
-0.0010900001507252455,0.3797701418263605,0.0005993026028342958,79.1422425465912,3.4830701898363614,-26048.48016324784,23976.9200563724,-12762.676328125603,1.7248554162337092e8
-0.0011000001104548573,0.3808511942473415,0.0006064708319000779,79.39463440803692,3.5124811820716024,-22979.138337484936,22365.990652995362,5.450409887155595e6,1.448462407410485e8
-0.0011100000701844692,0.3821612901079061,0.0006088704171970681,80.70742151213993,3.5160662802037357,-25531.983425718823,26220.321744792465,-1.2864400655376177e7,1.8180486285441357e8
-0.001120000146329403,0.38332445647532587,0.0006164192248181076,83.02718604475987,3.6618064747661867,-41479.590766902686,28437.605557551426,1.0713149896501529e8,2.021846539588546e8
-0.0011300001060590148,0.3842384468819364,0.0006196808335220504,83.69026595081968,3.7258047126173914,-62932.09316553613,27696.68154742709,1.1726880032511267e8,1.9317342607510802e8
-0.0011400000657886267,0.3854997821088182,0.0006150348782251815,82.20058586884934,3.670048719155993,-42493.98826349849,26875.245511244255,1.4659787346968302e8,1.8900177879480845e8
-0.0011500001419335604,0.3867482309807965,0.0006144962607684785,83.80876776789069,3.740573907137325,-28821.083489564724,29256.42468534018,5.610297767041855e7,2.461668376840887e8
-0.0011600001016631722,0.3878953129008587,0.0006220111448091424,86.55879272717422,3.9711276316576263,-33439.83157855472,28495.165338598086,-2.0049174587506108e7,2.2621990240228787e8
-0.0011700000613927841,0.3886575938531605,0.0006329019659055341,86.49544524091351,4.031003762893857,-61598.44991284725,29303.639482230657,7.157255497720166e7,2.5298211830951062e8
-0.0011800001375377178,0.389479864210356,0.0006148712914395036,81.78317536390364,3.942644921897495,-85771.71034054107,29540.328147702246,2.8284598336244047e8,2.878749108566737e8
-0.0011900000972673297,0.3907476683469431,0.0006155998543823258,79.89391031593131,4.004395174819076,-75670.93511069383,32366.220260890386,3.7356274099794656e8,3.766775167038541e8
-0.0012000000569969416,0.39179078471104734,0.000613952750202285,80.53393960650243,4.13226407801697,-58011.94096636311,39537.565995688456,6.314236287855462e8,5.438949991646158e8
-0.0012100001331418753,0.3926833432241401,0.0006084022852203379,78.55246680839048,3.9885709729381458,-51690.95860609888,35905.5151800779,6.772636172671978e8,4.036767640485022e8
-0.0012200000928714871,0.3935986240413331,0.0006049125199976989,75.63599699737206,3.6616718317084707,-58057.73167333526,29199.08099188284,4.7453949602383554e8,2.494065304996949e8
-0.001230000052601099,0.39426949615986084,0.0006080977634743807,73.9560119983175,3.299646204966076,-53422.64634858911,23398.525484779548,9.975323847546682e7,1.7805185025113508e8
-0.0012400001287460327,0.3948384659675939,0.0006042142506108253,73.17341636823464,3.1643395265298047,-51045.49293442486,24181.16249101339,6.117106411671618e6,2.4178236325639337e8
-0.0012500000884756446,0.3952862547931145,0.0006004475857761188,73.86272369848307,3.3578774054110836,-55941.37480510912,24829.444376161893,1.5462396000843868e8,2.010496732174778e8
-0.0012600000482052565,0.3960539507782669,0.0005964331861584801,76.02684331982898,3.52558622247939,-49111.19005435643,25406.48787119883,1.841650667000285e8,2.0094372579898834e8
-0.0012700001243501902,0.39686871470173357,0.0006034474233027126,78.51460652980239,3.53249935442504,-59492.415766600665,25258.46257980489,4.42164243309036e7,1.9240466963666824e8
-0.001280000084079802,0.39770295330876254,0.0006113134075369333,77.50721385368209,3.4861218889461383,-51814.49076604878,23477.106940872512,2.3827048977421094e7,1.7210444654170373e8
-0.001290000043809414,0.39811476140411106,0.0006104241028367103,75.7736653066528,3.3111228269466304,-56668.18541963456,21245.895446816627,-8.132402974836229e7,1.4142061526878363e8
-0.0013000001199543476,0.3989946471301955,0.0006186179891234493,78.08143203348293,3.4252749456250453,-73516.64193105615,25093.806196180616,7.381337719547914e7,1.7158281008802566e8
-0.0013100000796839595,0.40005074011697433,0.0006269446516616613,78.16642532559972,3.4303409946818912,-43152.63681049425,26926.1952478794,2.7988053224226423e6,2.2607893416144845e8
-0.0013200000394135714,0.4008685384324344,0.0006260417870694968,75.76166543098594,3.317803221559715,2702.2577437154027,23561.237162213307,-7.593751665672763e7,1.9658067417024478e8
-0.001330000115558505,0.40182205434687784,0.0006272937170109217,73.49039783727721,3.3310212277711773,-6586.406022842717,21554.521814804313,2.871379585838598e6,1.5305272094225597e8
-0.001340000075288117,0.4029597227332124,0.0006045776901142238,73.16231517793577,3.315616882559523,-57639.58883413355,21419.644387279055,2.1318781329534817e7,1.4294465611755782e8
-0.0013500001514330506,0.4042141648487304,0.0005835358640653784,73.0134801847922,3.1508796973818143,-72598.61039402406,19478.60188683386,-1.7986365930855745e8,1.3666195711145407e8
-0.0013600001111626625,0.4050878371375438,0.0005734607264552465,71.88150386982237,3.0863336489931825,-69345.0575472419,19863.01431095833,-1.2284335608868589e8,1.3672815433365706e8
-0.0013700000708922744,0.4055879245621909,0.0005735700495549189,71.28999959954241,3.093741375713486,-54718.12561465461,19941.43276345522,-9.286930400821598e7,1.3553672502170065e8
-0.001380000147037208,0.4059465460665524,0.0005786667030894709,70.31312128426127,3.198416633690784,-52819.74553356509,20072.141224894738,5.437524664171605e7,1.3523947757476196e8
-0.00139000010676682,0.40639709502836924,0.0005775290987751616,67.58631153789482,3.1616941048024265,-71906.33336788599,20226.575330821488,1.7970570167744288e8,1.3642592054436252e8
-0.0014000000664964318,0.40706294250034264,0.0005642578954662943,66.20117624464496,3.0229154697407696,-61708.09361123017,19552.747931872273,7.93320969963795e7,1.395778265373761e8
-0.0014100001426413655,0.4078370450602088,0.0005644223700466709,67.54636680373471,3.0200709581238114,-52599.10509976965,19046.08701618062,-2.298276078968115e7,1.374874323908156e8
-0.0014200001023709774,0.4086118285022967,0.0005865031256990968,70.99819274166425,3.309269668799334,-50943.962508370096,21754.569821230096,1.5277489118761235e8,1.748425774340651e8
-0.0014300000621005893,0.4093744251837779,0.0006008742024901172,74.5666439926043,3.6151770516364046,-59174.95572343536,26917.683558319506,3.3291196681068337e8,2.3898197418832275e8
-0.001440000138245523,0.4098262041209964,0.0005858227851955667,72.67795907595456,3.541387363594598,-73905.48720980472,29928.715224068073,2.906579146512857e8,3.1715613244705427e8
-0.0014500000979751348,0.410328495137539,0.00056470723080792,69.2197841227723,3.4492783337686017,-80886.61271774318,29521.379828818386,3.884889237349231e8,2.8589589505348915e8
-0.0014600000577047467,0.41113301466719715,0.0005433956581153967,66.62474918235861,3.2546484644413294,-67537.93186281338,25127.422132132277,2.5621946412890157e8,2.156281400790849e8
-0.0014700001338496804,0.41218582127915576,0.0005384648940223612,67.73561251633467,3.222670330954374,-58538.74367618454,21351.34773871424,1.7223851199972486e8,1.5677984124029094e8
-0.0014800000935792923,0.4128174903515028,0.0005475042623307074,68.95623441927694,3.2267455456772822,-71318.93804544192,22675.05815710663,2.328325405922063e8,1.882749991060601e8
-0.0014900000533089042,0.4131034333962016,0.0005410031447981978,64.71258584802783,2.987356477363296,-80825.58186677158,23474.284184711396,3.060299235874391e8,2.1534716276609024e8
-0.0015000001294538379,0.4134485327851435,0.0005376440103529381,62.8956409753831,2.8861763874427413,-72326.93384510436,23072.155903939758,2.8724632175505996e8,2.0999516855790833e8
-0.0015100000891834497,0.4140235542261798,0.0005327624419127626,61.01149214495881,2.8268469312807567,-29574.382154578903,19407.16553057598,1.555375668214341e8,1.5724363533994132e8
-0.0015200000489130616,0.4147840387225733,0.000535311536037464,61.316589803929126,2.8180412824157504,-18629.24981122775,18564.40301744809,8.742846338379204e7,1.4537114643484783e8
-0.0015300001250579953,0.41562427176488564,0.0005370875295330771,61.90454042644291,2.8303841750470853,-37177.209741703206,18749.108644654218,8.962285246397682e7,1.329058520757537e8
-0.0015400000847876072,0.4163809755110997,0.0005421221684588786,63.955856179144305,2.9107270941549763,-65088.83484643469,17797.23272159579,9.081852344823018e7,1.1441838475353634e8
-0.001550000044517219,0.41706602207332616,0.0005581685040095963,65.66165091837226,2.90808024480052,-74266.19011946187,18793.072508717185,4.590390008126322e7,1.2691678587467416e8
-0.0015600001206621528,0.41770318906698956,0.0005564198948561569,67.72979831476971,2.9121115792766923,-38424.79215468545,17947.559703823736,-8.799354331206581e7,1.2820805109047814e8
-0.0015700000803917646,0.4182817270231608,0.0005614023308899395,68.50632790590758,3.0760445524453015,-25508.481949072117,17861.58760817991,-8.432753269290134e7,1.3089841774299541e8
-0.0015800000401213765,0.4187764705178852,0.0005530950606041567,64.7804975921879,2.801409182462335,-17522.691623572904,16140.48661623865,-1.8897665358947805e8,1.0248235237899461e8
-0.0015900001162663102,0.41929746978127513,0.0005478654677999325,62.91126809153899,2.7621711734458128,-6548.524635664132,17691.297976831684,-8.248221663364029e7,1.2744689066257676e8
-0.001600000075995922,0.42008890218212036,0.0005536826199288068,64.25502637183968,2.868815732544128,-23794.157613520663,17966.18196288769,-8.216652845044241e6,1.1802895876833954e8
-0.0016100001521408558,0.42128285373497054,0.0005544534699282534,65.89964541238326,2.979288856614282,-29334.59666666665,20525.99713024542,5.797546775552744e7,1.5996267031636006e8
-0.0016200001118704677,0.42211085144252863,0.0005666205895295855,67.2596862650654,3.0264718485363553,-27497.669833137763,21379.868219991768,3.2271071762023877e7,1.9590218529749537e8
-0.0016300000716000795,0.4226372110211523,0.0005572482927322048,65.90391960455037,2.9519969387,-43408.79200743996,17570.46668511923,5.551664460884433e6,1.2113558587709008e8
-0.0016400001477450132,0.42282400092392347,0.000539223305548141,63.78794600781328,2.969108653271957,-42486.70425967304,17346.28348218475,6.552991892673584e7,1.0992439365406781e8
-0.0016500001074746251,0.4231977077866613,0.0005231206310950309,62.109439141223035,2.930374048440444,-42110.02632648823,19692.458409947027,1.6668222819097131e8,1.349818509241815e8
-0.001660000067204237,0.42411565455180245,0.0005127806104717674,61.60866149609244,2.9898131082053476,-60073.762778865545,21877.118474534316,2.7395355929773504e8,1.800644161912238e8
-0.0016700001433491707,0.4250699856894789,0.0005045776911147873,61.732974149005116,2.9497266612457973,-53512.69489625667,22228.370969650394,2.3654867648445827e8,2.1414972736693862e8
-0.0016800001030787826,0.42599301559382,0.0005082394908686506,62.628955047009576,2.8644816264398827,-42382.917657466256,22560.131996247583,2.0455032162319547e8,2.04661764559653e8
-0.0016900000628083944,0.4267588644978823,0.0005129774725832068,60.791425440735914,2.7388861197786682,-31301.611127547032,18636.606385856227,1.3959850011137012e8,1.350845126553702e8
-0.0017000001389533281,0.4272791903979669,0.0005050007349237258,56.797285133019194,2.563877609439162,-32338.060378762068,16633.1508201181,1.2349119502768484e8,1.1914119482544968e8
-0.00171000009868294,0.42782191001364844,0.0005008305630278975,57.15119653547167,2.473589785228707,-8811.782108080812,15287.8883509922,1.962249123000988e7,1.0668560167865461e8
-0.0017200000584125519,0.4280028362816665,0.0005194118883987088,59.271203626529704,2.4569429566767838,-14233.44352882751,13132.889950361967,-1.550692684891646e8,7.997570247798224e7
-0.0017300001345574856,0.4285297137778543,0.0005089064557014993,57.65154609501315,2.522242069519607,-5329.658954902234,14087.594067279524,-8.300456913386825e7,8.637379076631704e7
-0.0017400000942870975,0.42890496543739576,0.0005066526777095998,56.876974754830904,2.5705971648301627,-18104.093586089704,14951.807741955829,6.5510417763429925e7,9.070654389863674e7
-0.0017500000540167093,0.42971477443334877,0.0005239701572595642,58.79829118006908,2.767430039403002,-38063.91375784754,18197.225770720484,1.914404201199985e8,1.271252133795913e8
-0.001760000130161643,0.4306410521803482,0.0005338934195722568,60.25508785783779,2.7207077191463336,-44491.60802200906,17013.99692419225,7.134362040027644e7,1.0608993173704386e8
-0.001770000089891255,0.43146253565498044,0.0005264252515413929,58.416696419783875,2.4139185244926007,-30903.625274182737,14243.865628906371,-1.2314197485469745e8,9.070227537760322e7
-0.0017800000496208668,0.43202252058812884,0.0005261260202053543,56.472542196002976,2.3345069528158233,-30973.000062705964,12414.791291092872,-1.5454161576523247e8,6.969484386588787e7
-0.0017900001257658005,0.4322536089528003,0.000522228398856744,57.233493239320595,2.555028913524903,-44867.1537482378,14793.281473028976,1.4941007984481148e7,8.494175545301993e7
-0.0018000000854954123,0.4326598399322538,0.0005251038479138408,58.6440771995141,2.655357867916133,-59870.56282875934,16474.871460269973,8.197626771969435e7,1.0623183419506784e8
-0.0018100000452250242,0.43349872908336695,0.000529998536337401,59.172737231397804,2.6825184742472388,-46604.8515328945,16680.286582994668,9.305004148150228e7,1.206502062383729e8
-0.001820000121369958,0.4343755101991701,0.0005079470281837452,54.75264081527527,2.5704036636867023,-47336.8681581377,15416.78647245833,1.0433419855977845e8,1.0716092380529228e8
-0.0018300000810995698,0.434855206905253,0.0004856331079025494,52.79204165515706,2.3064900014799847,-45137.160238136865,12794.780094570011,-4.330264377086219e7,9.264537374896842e7
-0.0018400000408291817,0.43558449211210243,0.0004894636482376836,53.968399085549564,2.254055691664513,-40300.845392737225,12561.714695789418,-1.368105040021079e8,9.063560632698871e7
-0.0018500001169741154,0.43634089758209305,0.0005033702469456462,56.44786986731524,2.493622205485201,-23513.3757506599,12553.509274943312,-9.3068930458279e7,8.082515505967978e7
-0.0018600000767037272,0.436563674013596,0.0005004807218115132,56.21363582888581,2.6197631060510074,-17453.765997275295,16265.422386161541,1.236497875323344e8,1.1284438364970028e8
-0.0018700000364333391,0.4367519865501672,0.00049383774553262,54.691692505485655,2.5055429407034366,-39330.94794935124,16590.932037576382,1.3748750694341365e8,1.1475563650797242e8
-0.0018800001125782728,0.43759980749286476,0.0004857744764210996,54.015238676179194,2.4434273962396422,-48566.26699977097,15092.050804389399,9.341218693348679e7,9.061045623246244e7
-0.0018900000723078847,0.4383483624080545,0.00047988137960255055,53.46405807506661,2.523970465237989,-33021.30550447651,14797.821437650115,1.3872931468398312e8,8.583871198969762e7
-0.0019000001484528184,0.43872604167513785,0.00048458461773525025,53.3295465778732,2.3693397308545667,-7136.25569820337,14202.463672945412,1.60324954010111e7,9.080831904165761e7
-0.0019100001081824303,0.4392438707285037,0.0004884268981937168,53.269199105147074,2.269594448426411,496.6321730992982,12337.436358128198,-9.974167298497061e7,8.004432732425433e7
-0.0019200000679120421,0.4393263279561943,0.00048176933595223034,53.22417429169143,2.2639573856151607,7070.232576857274,11932.85188862868,-1.0315935874608152e8,7.093329114361408e7
-0.0019300001440569758,0.43941454901645194,0.0004745286284707199,53.2922160332929,2.250044828022933,15886.272128929686,12023.232036251655,-1.0170190245623754e8,7.592839739054686e7
-0.0019400001037865877,0.43994698889448774,0.0004801209396651866,53.200102004297754,2.2879416450611676,-9058.579702134986,11596.619483893195,-1.0824787448466823e8,7.403631924415179e7
-0.0019500000635161996,0.4409272745265043,0.0004901773466100153,54.513680937070696,2.449072882044729,-28313.018010191907,15362.636154536738,3.925336126437002e7,1.2760492194652708e8
-0.0019600000232458115,0.4418404209687142,0.0004806505259430377,53.721573290848255,2.4250789830709314,-25837.307528016092,16071.282481024318,8.351236335188735e7,1.1956474068500301e8
-0.001970000099390745,0.44238370780166586,0.00047638939960940353,51.57734079573109,2.2011056512514773,-23285.952246205878,12953.69166023576,-3.534464392241718e7,7.065884009236458e7
-0.001980000175535679,0.44279925689357336,0.00047457638611152415,50.90111358276058,2.2835698260898027,-22342.99460278341,14086.563796541092,5.3555534462413296e7,8.975092339375095e7
-0.001990000018849969,0.44349095250628306,0.00046185360296372655,49.9710405929693,2.1817579411509795,-14373.592259258836,11412.299793265776,7.742634414235461e6,6.109430061584107e7
-0.0020000000949949026,0.44357948089222193,0.0004641400840726982,51.52400291984502,2.2418673678770262,-19823.581614195256,13614.489088986547,2.1953589776005883e7,1.024915591499113e8
-0.0020100001711398363,0.4438678615379322,0.00047994521210988517,52.995972144372544,2.2726501708704774,-22268.837467905032,11949.580803817966,-7.480227791396151e7,7.651528224631792e7
-0.0020200000144541264,0.4445012819215772,0.00048271208104869043,50.95364742598225,2.2239401033021227,-29493.9130640231,12805.001860342003,5.084457326420997e6,9.03275060979371e7
-0.00203000009059906,0.4449895482941938,0.00047981483674046116,50.853079263141595,2.482248939406766,-29164.054070531733,17222.56539937552,1.9207270232500187e8,1.450613562406014e8
-0.0020400001667439938,0.4455214410399494,0.0004910136672761099,54.96187259376833,2.686836300321051,-24762.318334430005,18827.695682447313,1.7246903571326035e8,1.5400884174351403e8
-0.002050000010058284,0.44595856241101867,0.0004882958220994871,54.66010842350414,2.6099262733901107,-32924.954216656646,18457.27257666516,1.7692919024961963e8,1.578103680888157e8
-0.0020600000862032175,0.44638402848617986,0.0004840996433752614,52.47963001741208,2.422638588228232,-55000.45218442461,17935.42588595854,1.4762723967028102e8,1.6443845899116376e8
-0.002070000162348151,0.446947608901537,0.00047605839091920035,51.32844675541691,2.3463586554386042,-55803.879286826304,16955.103694244477,1.1518205584696752e8,1.4432163750160772e8
-0.0020800000056624413,0.4479726363842201,0.00045695499423455707,48.33470739048259,2.166074409543897,-38307.800942546324,13426.263430835881,4.15857172794636e7,8.210422780604728e7
-0.002090000081807375,0.4490936243870237,0.0004574035251463743,48.86258133007435,2.1444157403560276,-32133.598845984434,12186.96531063588,-4.9429225042257225e6,7.601320563879414e7
-0.0021000001579523087,0.45003425876790426,0.00047782172543625416,51.59990426326208,2.245914090980577,-19125.478976505823,11773.091494771335,-7.465307938356827e7,6.805201739337756e7
-0.0021100000012665987,0.45017933136716604,0.0004737355547844209,50.289289285383724,2.249851565253483,-5263.001103983215,11143.11793838346,-1.9779355717969444e7,6.061049878324107e7
-0.0021200000774115324,0.4504027699999861,0.00048697100579600706,51.03285757600324,2.3791683412242484,-5663.241366621583,11924.457726462153,-1.4739901834405886e6,7.640466148166956e7
-0.002130000153556466,0.45042697009531546,0.00047561774047730844,50.93559470696376,2.409534763507135,-21621.188559971855,13287.848281999339,2.6959564625114977e7,8.218371871100438e7
-0.002139999996870756,0.45106840604520404,0.0004715309890460107,49.92484115675016,2.2328712196700007,-34232.32548066957,11926.727234530868,-1.4681822690250045e7,7.004962890799813e7
-0.00215000007301569,0.45177973048746933,0.00048718423057368644,50.094434723804504,2.2671820092688497,-31441.2291694471,12882.836081221027,9.448285842473064e7,7.823756503560618e7
-0.0021600001491606236,0.45274996374337934,0.0004936305638473952,49.802851376259895,2.237073428009829,-28865.04151683609,12524.930194217022,6.946913785471055e7,7.148961453190984e7
-0.0021699999924749136,0.4534904196143616,0.00047003813819319873,48.18959446367472,2.0745680331365484,-25132.019466644982,10426.053729339654,-4.2787664118282296e7,6.395062590277059e7
-0.0021800000686198473,0.4537913909141789,0.00046076827558089417,47.868487419816255,2.071015184491637,-28260.74207223376,11958.888653596528,-6.941513795131691e7,9.7203056317028e7
-0.002190000144764781,0.4539344819797552,0.0004558734785075221,45.083184025746675,2.014347458021611,-31549.855799065183,10234.074221790095,2.1764913931261152e7,6.1588554393686146e7
-0.002199999988079071,0.4543183762856934,0.0004514256159582834,43.424406914516496,1.984548093576931,-31791.217064453853,10308.721595808445,8.845159369060777e7,5.7832974033299e7
-0.0022100000642240047,0.454517024228815,0.00045310656718105895,43.195770492385655,2.003293718961245,-13330.208798978072,11512.986788215445,7.86856187320206e7,8.094867335946806e7
-0.0022200001403689384,0.45500859033936286,0.0004560190315884303,43.525728094823094,2.0113950588715457,-9634.483758776614,9873.53087628656,5.8716845693091415e7,5.3825129297757015e7
-0.0022299999836832285,0.45564945137366886,0.0004612390325443577,45.37060277910562,2.1006840727855436,-6596.107226778309,11287.380206817747,6.998549449099977e7,6.737858534003845e7
-0.002240000059828162,0.45628682615124855,0.0004521799321985906,45.31175393038719,1.9047606715781609,-6109.327775329987,10041.026616425814,-5.4804527730153464e7,5.649455329397937e7
-0.002250000135973096,0.45689014793082605,0.00044237566384902263,43.64009871306613,1.7334561753399533,-3722.7201032813173,8851.883154797939,-1.2407439576595774e8,4.501303397610623e7
-0.002259999979287386,0.45747220668470256,0.00044129645030882293,42.61772016155745,1.8782964861367069,-12162.149093070693,9572.441465719612,-3.6628712300217874e7,6.299106294686056e7
-0.0022700000554323196,0.45787217536120445,0.00044540350475537067,42.91495953860611,1.8641607487768148,-12122.562945600092,9873.39361757333,-2.380830502564974e7,5.7377299595022954e7
-0.0022800001315772533,0.45851438968672303,0.0004706837326050681,46.55035249698892,2.006101864419488,-6329.972608982849,9944.401310787225,-2.0237991472598612e7,5.234943387028772e7
-0.002290000207722187,0.4590210446967685,0.00046739588566196755,45.400112004463836,1.9177312662793053,6862.9292965986015,9105.656952361078,-9.15072833817265e7,4.898274698312033e7
-0.002300000051036477,0.4591990272295661,0.00045235116574512697,43.30561974491303,1.7724950329160765,13218.869953023159,7722.719206126088,-1.32255629821676e8,4.4965776431304306e7
-0.002310000127181411,0.45959414422285044,0.00044803011931027025,42.900716871521226,1.7573502898951112,7034.671774496521,8476.693944973256,-1.0723286142689343e8,5.1205887768998034e7
-0.0023200002033263445,0.4604024811377458,0.0004495928756682552,44.934711475346404,1.933110406666209,-10040.272005320243,10262.925140925408,-5.822598456043773e7,6.0716148291015126e7
-0.0023300000466406345,0.4609344838527613,0.00044733327912111447,44.181634550193905,1.8955627604511185,1170.583391171068,8757.736476998933,-6.5434161974121645e7,4.484237490638249e7
-0.0023400001227855682,0.4614499803042563,0.00044916605233121947,46.258193802489224,1.9664160187558268,-16421.152130220136,10316.366188744243,-7.007659538791932e7,6.0421188574801944e7
-0.002350000198930502,0.46196152220419023,0.0004508524942349336,47.73260204932207,2.180612651201102,-29294.881968503418,14227.876539522797,6.976308428889766e7,1.1322580972759464e8
-0.002360000042244792,0.46248991977178955,0.00045161369655042407,45.531000996913,2.1575565391895397,-21988.77123293618,15162.019873509813,1.289221343552043e8,1.411517166223396e8
-0.0023700001183897257,0.46268389494589063,0.0004515745927084766,44.27688659618776,2.1379622148706146,-16402.77338177494,16249.936419806776,2.0620080907525596e8,1.5543413666234854e8
-0.0023800001945346594,0.4628787033279077,0.000448745784191313,43.796870205345435,2.0256551345574625,-18210.84608296273,15906.720361709704,1.1689970316499458e8,1.6623090283501348e8
-0.0023900000378489494,0.4629233309978736,0.0004590876552644491,45.88053472774469,2.2275838896332862,-32462.298131124386,16173.055191979229,1.6159248404849792e8,1.546934718263225e8
-0.002400000113993883,0.46292561503476465,0.00047030746662518114,47.078177422258236,2.1154167389694774,-31670.989162553535,11833.496666023979,3.409482889995457e6,8.145580823769194e7
-0.002410000190138817,0.4634443640566315,0.00047366285055979655,48.067824511378674,2.0591100309280366,-19206.92227046906,10122.401436520735,-7.15174015395224e7,6.17568788041314e7
-0.002420000033453107,0.4639665586991468,0.00047924612285879916,48.109970098785276,2.018767195834719,-12057.347410903329,9884.787382202516,-1.2573726481511039e8,5.336294095135237e7
-0.0024300001095980406,0.4646048711990297,0.00047489404198675826,47.737898813784355,2.0050484644841555,-32131.337011042524,11306.891432533008,-1.1414853662599558e8,8.331044425132754e7
-0.0024400001857429743,0.4652210437142639,0.0004558346988749775,45.16507948725321,2.0466773233991127,-35741.686737860386,11569.002639775208,-1.761816190620463e6,8.04094525949087e7
-0.0024500000290572643,0.4657460556689184,0.00043581193978912123,42.5754574732919,2.0142787106390294,-39246.26118672647,11136.389264649313,7.996278317464663e7,7.469289345793304e7
-0.002460000105202198,0.4663602264004294,0.0004377470601428257,43.42014640899759,1.8739622845411112,-43242.96588138836,9541.598551266627,-4.382253373797076e6,5.036467177739505e7
-0.0024700001813471317,0.46672859271094785,0.00044518929874723227,43.68731384990465,1.85626234923316,-29989.96192256722,9767.45245542401,-2.031400243362693e7,5.279044726332047e7
-0.0024800000246614218,0.4669303111574554,0.0004524094058192666,44.17800984244874,1.878399226978778,-22094.432655696113,10235.276495184145,-4.7651841813637674e7,8.093131021965757e7
-0.0024900001008063555,0.46719501728820617,0.0004538034539689213,45.80278925166374,1.9808595103711104,-26580.210660662087,9450.160093581027,-4.8259319498823285e7,5.067001421577492e7
-0.002500000176951289,0.46755178329901537,0.00045555332025975863,46.72093872505086,2.054674252127791,-20785.710557871396,10219.26421711157,-5.30176698000303e7,6.4055413135753095e7
-0.0025100000202655792,0.46817272325820525,0.0004461018476012649,43.378877106593706,1.8819117011163038,-12021.50794563831,9938.879777008002,-6.91524993534043e6,5.5539405999389045e7
-0.002520000096410513,0.46860905263756286,0.0004518025677051089,43.61669650218751,1.8278885500682684,-10537.276984482323,10207.458491596304,-7.109210704302788e7,5.7741951516954474e7
-0.0025300001725554466,0.4685835494827479,0.0004614757253224142,44.51173176132023,1.9110768440796118,-7701.25797774109,8985.596645453625,-1.0655785345785326e8,4.92599462267579e7
-0.0025400000158697367,0.4689661081097147,0.0004528549481677262,44.94078455441572,1.9776673093755173,-22815.49917590588,10340.125527632705,-5.816460662485944e7,5.641582199914749e7
-0.0025500000920146704,0.46991188379511006,0.00042828138933968276,43.99409454025942,1.983794222080565,-38233.94566096812,10662.93445026142,3.659690750847839e7,5.562269232781664e7
-0.002560000168159604,0.4707261750679754,0.00043478364147995455,43.807890627113345,1.9009669053799134,-36238.9609320634,9885.571968764421,-74284.42717749075,5.295750000721652e7
-0.002570000011473894,0.4715683653385786,0.00044909353320025393,44.331862424391886,1.8404279042297789,-25280.864764049184,9520.697686654086,-7.008685233453114e7,5.680659440011548e7
-0.002580000087618828,0.4719092994631501,0.0004493777482151477,41.32591361073768,1.7600472163962304,-15783.286388846189,8588.195959988945,-4.001256737073416e7,4.358464851692867e7
-0.0025900001637637615,0.47225310683203864,0.0004511195784002633,41.15624881441637,1.80207570262296,-10307.70074456637,9577.834723333548,2.883345735876662e7,5.431185526624617e7
-0.0026000000070780516,0.4727632746062882,0.00045706803162920054,43.40586616827506,1.914553348823153,1080.1579329041635,9771.323436068424,8.79289259042961e6,5.572154123817078e7
-0.0026100000832229853,0.4736286713858426,0.0004523448816060451,44.0741768598596,1.9041373228250833,6514.617108546287,9722.98645017452,-1.757790792953099e7,5.053065808227504e7
-0.002620000159367919,0.47410770891723225,0.0004340523619767669,42.4364381007038,1.9023546235057687,-6321.570522224285,9934.689402873957,3.492882514343548e7,5.432431149678367e7
-0.002630000002682209,0.47419692083948756,0.0004329680411802413,42.998240457229784,2.141471612974952,-21383.738857526212,14113.628048748096,2.5040721463773203e8,1.0587634967483139e8
-0.0026400000788271427,0.4744831054585229,0.00045988824183781826,45.72677790415227,2.2703709172617716,-16439.402439761692,15276.603983865605,2.4232948833477828e8,1.2687900185295671e8
-0.0026500001549720764,0.47501442873093763,0.0004768637379584487,45.04756890954515,2.0800715879448646,-15435.533639777028,11690.182120197043,8.509393174522118e7,6.604147873448419e7
-0.0026599999982863665,0.4757206145922828,0.00046037737308794356,42.584105490369105,1.9518223325500808,-24134.192281340238,11792.567508486338,7.831730927667747e7,8.735606615945783e7
-0.0026700000744313,0.4764770058451104,0.00046170709071096495,43.79587836067232,1.8504680737266608,-23661.91335097148,9934.641678491524,-3.1390913932232976e7,5.672418989096338e7
-0.002680000150576234,0.4769451717886841,0.00044439419805513504,42.7061551596362,1.8324681696851894,-33885.190241083874,9975.496326995308,-1.9628816624143034e7,6.728939853060286e7
-0.002689999993890524,0.4771096852691553,0.0004245270882886485,41.15293116019448,1.8874647299021392,-30289.30458668045,10198.389401981447,1.4805962424441846e7,6.595355561002473e7
-0.0027000000700354576,0.47726381927722833,0.00043462549971634264,41.55735614721432,1.775812766857228,-3715.565050881898,8214.203461077728,-6.2971215895844884e7,4.335162106269592e7
-0.0027100001461803913,0.4776811722370912,0.00043843532681811824,42.099044337175336,1.8549179341405067,7578.593042582128,10340.739774823709,1.2090108590488337e7,7.020307054851724e7
-0.0027199999894946814,0.4782673954748607,0.00043492848125161116,43.03712605076425,1.9729004342331031,7795.399029650447,12314.406565479101,7.992125087570894e7,9.257644239738669e7
-0.002730000065639615,0.47850508941552833,0.00044243062436293587,42.76088831583976,1.9881485299945487,4590.666945353614,10454.344199869834,4.316105917743949e7,6.295089912488452e7
-0.0027400001417845488,0.4787296903108363,0.00044078417323986413,41.68446906236972,1.8568101548203049,4183.458979154786,8905.959687472317,-2.1049367743233114e7,4.917374113367521e7
-0.002749999985098839,0.47901101441838545,0.00042490525406721014,40.49292197305367,1.8146616683303567,10640.879904458421,8142.567022557296,-3.824200777421188e7,4.439594450473072e7
-0.0027600000612437725,0.4792649745666131,0.00042473351231618454,38.50287840655614,1.8130242687241835,31.44855492450804,8293.38306726441,3.604612548781355e7,3.563104221713504e7
-0.002770000137388706,0.4797511837838974,0.0004262819357098539,38.71184237830155,1.8726280944187845,-14330.502878196687,9350.31061841849,6.836580521814738e7,4.528504604428945e7
-0.0027799999807029963,0.48041010379829097,0.00042132477517719174,39.220038597072254,1.771714768374968,-13287.326779791776,8943.370215198813,4.7373448275669016e7,4.34423090519861e7
-0.00279000005684793,0.4812931311693683,0.0004372444202404179,41.80685388705997,1.7907938496367644,-6131.674989050247,8809.373468552092,-1.0251297504403053e7,4.742104793106646e7
-0.0028000001329928637,0.4822171834669716,0.0004413832982986291,42.69833065353386,1.924524896045943,-10802.797345044093,9954.378314249723,6.279468875849477e7,5.266670197889828e7
-0.0028099999763071537,0.48259412484584024,0.0004387929697560636,42.13774535526322,1.9676825780714853,-9352.085423640787,10571.13451406725,8.086274174658765e7,5.8844394581246495e7
-0.0028200000524520874,0.4825288951357652,0.00042435358093642183,40.95486081632993,1.7769759895717037,-10119.886199603014,9973.974726812381,5.060623361738576e6,6.215035389467251e7
-0.002830000128597021,0.48242455817371954,0.0004178553317427419,39.549152649146116,1.7576569185736342,-12870.392883657822,9741.134848915886,2.1137040919494305e7,6.128741999966815e7
-0.002840000204741955,0.4829872109237767,0.0004127833588859799,37.4941231397187,1.619870610704585,-449.84646982342275,7730.284389266598,-9.977210194158e6,3.55596635181494e7
-0.002850000048056245,0.4839150544411677,0.00041806735225800076,39.41153203249599,1.6747399525192537,-6052.847190263825,7544.664997781511,-2.2646611239565216e7,3.3874179894441e7
-0.0028600001242011786,0.4846356224482297,0.0004323509533179781,40.18461819963084,1.686955972925785,-11325.767828164262,8105.139808320897,-3.2911173996752717e7,3.9535129362467244e7
-0.0028700002003461123,0.4851114012839971,0.000433658392121581,39.38937106319295,1.610760245638446,-7463.363079496429,7309.37938786154,-5.2239432344362795e7,3.49925321519643e7
-0.0028800000436604023,0.48513329674411215,0.00043721035951316533,40.29202742872647,1.6956310953795035,-5901.43309246533,8228.20319779627,-4.28391371081786e7,4.5305620560409084e7
-0.002890000119805336,0.48504713526094567,0.00043262054714857367,38.98729633755639,1.7727530211282845,-4838.709896928199,8747.328796015494,3.2463582222560745e7,4.3811984857526086e7
-0.0029000001959502697,0.4854789137871412,0.00043163086946257926,38.39895626233299,1.708511777183495,-13764.962748805418,8592.993466728953,2.8194781104885142e7,4.203572581594825e7
-0.0029100000392645597,0.48579342558205824,0.00041878675217502,37.81201507140194,1.8100796348740704,-16759.59773953112,9175.075711302105,5.706851296031195e7,5.577911698991309e7
-0.0029200001154094934,0.4861861317033181,0.0004257060698866853,40.02568028981011,1.8259945490189353,-19454.391009393014,8329.062788396095,1.9412708985258862e7,4.301147404773831e7
-0.002930000191554427,0.48648908516124356,0.000439664010878108,43.32385217706144,1.9730199503947008,-23979.24342436815,9779.474098814106,1.6082025401708148e7,4.7574034550164476e7
-0.002940000034868717,0.48700741089932853,0.00044657952169853713,44.43241591063013,2.011171606806209,-27436.876641818577,9469.559882784828,-2.2113440576222397e7,4.843123863374431e7
-0.002950000111013651,0.48727724430634406,0.00044058148729144136,42.10351782603943,1.9112194737536243,-14176.127370445483,9414.13384789414,2.03098650724328e7,5.012984195362969e7
-0.0029600001871585846,0.48733586020505754,0.00044213267804963735,43.43424155606472,1.9608777200184648,-9195.419255582245,9948.398462439187,6.890521888112729e6,5.513681648011374e7
-0.0029700000304728746,0.4873940326635493,0.00044342328970353186,44.68044202803795,2.1462782977358077,-18854.357985413568,12167.677632390927,1.184560990284814e8,7.586732394720532e7
-0.0029800001066178083,0.4880532212306862,0.00044820875095592333,44.54070098006746,2.1562856218014597,-22998.935270836086,11035.904433448366,8.785251880492675e7,6.265125742832504e7
-0.002990000182762742,0.4885322891626274,0.0004450925020253494,42.27942700117899,1.9769104963455235,-24124.209124346773,10870.145510291157,6.00472097987843e7,6.944684212545009e7
-0.003000000026077032,0.48903103400039255,0.0004430636881679266,42.2716030418676,1.8805245020177275,-17958.88805119201,11996.678181837337,3.628068165411227e7,9.086540112502116e7
-0.003010000102221966,0.4897172664628597,0.00044062466558033924,41.21082440179875,1.814483192764044,-14869.295036001122,9472.119039196428,-5.186093405580326e6,6.044850267035226e7
-0.0030200001783668995,0.4905191524294205,0.0004286021050627305,39.5365602464051,1.7989877080364989,-13845.335627930173,8879.932353239206,2.8536641180426337e7,4.9803123299058974e7
-0.0030300000216811895,0.49099426143735764,0.0004031829596505272,37.576702170122196,1.7009229036854843,-16561.78319680805,8367.070488775807,2.0104563982081126e7,4.5041380525461145e7
-0.0030400000978261232,0.4912305361323233,0.00039558120939684946,36.41257434670151,1.5914510015796683,-17291.36339575412,6843.450093824812,-1.4096223792755634e7,3.310767559113879e7
-0.003050000173971057,0.4911264946014271,0.00039361850217018975,36.0905608199307,1.4901737101246846,-940.1900561162569,6881.998794342366,-2.668914994993788e7,3.269972305348452e7
-0.003060000017285347,0.4911894748178311,0.0003891477526794811,34.25134982334923,1.4336468653336205,-15811.9967077448,7098.085045570982,9.720759245918633e6,3.605247410301512e7
-0.0030700000934302807,0.4917416582554579,0.0003903620008238209,36.02752178874791,1.48958782250404,-14430.330632600348,6348.878307128997,-5.594020641171196e7,3.0671558644389927e7
-0.0030800001695752144,0.4921476163313491,0.00040062475348240107,36.71349586246717,1.5831606625499688,10024.385632409427,7741.523748595642,-2.313500409269306e7,3.6916050500543416e7
-0.0030900000128895044,0.4923548496729636,0.00040098919464613453,36.64957593400301,1.6532023071595356,2265.895892360043,7796.586593621251,6.891020199246839e6,3.61188354020315e7
-0.003100000089034438,0.49285292508872225,0.0003975520104370156,35.73427802686109,1.5701301686709606,328.43870324182564,6665.277538301389,-2.8905693480343714e7,3.1635481158736136e7
-0.003110000165179372,0.49337407722254284,0.0004038001213291592,35.77342274408032,1.60985752629059,-12260.247239530801,8403.99812913335,1.1284262006957382e7,4.698513510690595e7
-0.003120000008493662,0.4938090196243429,0.0004112560789780336,36.526199424722414,1.5909527947126345,-13092.306741124921,8630.04940454087,-2.4282131867283873e7,4.8946120498836115e7
-0.0031300000846385956,0.49383917015214684,0.00040553547896961543,37.44585711640299,1.6294971099480324,-8924.72581000181,7705.4782376078765,-2.973596510326051e7,3.500176494339132e7
-0.0031400001607835293,0.49398380369780354,0.0004091862440293667,38.357213554790626,1.6952368786365988,-12081.944335285572,8860.56765041176,2.029375411708946e7,5.203560899668342e7
-0.0031500000040978193,0.4945266352133185,0.0004155372501070066,37.52340259327213,1.6513417149071026,-13902.37457053547,7998.277115821368,-8.624569499774039e6,4.520537626790943e7
-0.003160000080242753,0.49525991130876357,0.0004212094986624284,37.39448444168796,1.6008789916003838,-3241.096910452381,6940.228836268026,-5.936884219872133e7,3.6273906946184926e7
-0.0031700001563876867,0.49574274234921906,0.00041545190817235606,36.79849959705391,1.7005111655189027,4165.361092484487,7950.166404823806,2.1714783600806702e7,4.170625912121586e7
-0.0031799999997019768,0.4959010780522367,0.0004112143883005081,37.67042928432033,1.7186831314082978,-15586.638557092005,7892.804449397628,1.5739865733822824e7,4.096381982639994e7
-0.0031900000758469105,0.4962297343441751,0.0004161730416463366,37.41810354158998,1.6924385204523094,-15698.17490593759,7350.204761324142,-1.497874254366246e7,3.311705031765478e7
-0.003200000151991844,0.49670466678359665,0.0004179861213051431,37.06474175448419,1.6493248345065963,-694.8483804759774,7863.144739692717,-3.0547538117906344e6,4.025107086525768e7
-0.0032099999953061342,0.49698171832546356,0.00041866680809501917,36.09773539778859,1.4994393253588967,-1995.7825591260291,7018.406364307782,-4.603551528652599e7,3.153122651480224e7
-0.003220000071451068,0.4972245299083297,0.00040023419800603303,34.964393250337466,1.4748407818206424,-4772.986168252623,6572.370512175749,-2.863670930176117e7,2.8147321203261327e7
-0.0032300001475960016,0.49756844685279067,0.00040801307023384677,37.02825671845599,1.5648883111863103,-17129.914509035596,7570.116160282583,-4.176825909434002e7,3.991907141215616e7
-0.0032399999909102917,0.49831822955390087,0.0004227035538460815,38.36522097583869,1.6791169572682318,-22088.849972293985,9078.622855115516,5.91817197601606e6,5.691360585446429e7
-0.0032500000670552254,0.49860056478879416,0.0004295250297673119,38.62717863491475,1.676619602384207,-13624.933789064356,7394.534280367616,-2.7519656659540996e7,3.821158613261965e7
-0.003260000143200159,0.499089786271943,0.0004194877850782673,39.120140565913715,1.779951520024219,4393.105924244622,8528.997799080724,1.2102436505405817e7,4.304396350663563e7
-0.003269999986514449,0.49954181339705245,0.0004172470203233046,38.86303349161275,1.855057037086414,-16768.656224039143,9493.822708913902,4.875335215794256e7,5.798407181495911e7
-0.003280000062659383,0.5001462566288828,0.0004022109752349283,37.159445393715615,1.805535703804484,-27198.558420634537,9207.713892424626,6.874864335642879e7,4.948600611912588e7
-0.0032900001388043165,0.5003829984177137,0.0003940361327185821,36.35054558181877,1.7043386950944452,-22782.037789865262,7502.370714028735,2.2857129786524676e7,3.6081174076103255e7
-0.0032999999821186066,0.5003859813327727,0.00039922416492262774,35.41911135166942,1.5785250142731433,-11870.785818970891,7019.3099260488425,-7.75610782959376e6,3.4851688343694136e7
-0.0033100000582635403,0.5006246074054798,0.0004067271827011674,36.43804339902782,1.5920144922940935,-13315.58631993086,7007.730740584398,-3.2274419449334454e7,3.472274187224995e7
-0.003320000134408474,0.5013584467273031,0.0004032304006115433,36.315641820117975,1.5824807236441314,-9668.510482765101,7536.765771918602,-7.5619311580266e6,4.282439243635399e7
-0.003329999977722764,0.5018450530922856,0.00041144010343539085,36.191075326567486,1.6613680673909195,-6619.560459187951,8955.272005423425,6.907177954253557e7,4.86154236776057e7
-0.0033400000538676977,0.5023328773406683,0.0004192448552040527,35.641931102320136,1.6350960428207049,-26279.020422971586,8772.59865762647,5.03654494629002e7,5.055909767979686e7
-0.0033500001300126314,0.5028346937092428,0.0004110160019872854,36.49541488306354,1.6404650023664449,-22112.815820904096,8272.408554223983,2.2432881745085705e7,4.2102544549212135e7
-0.003360000206157565,0.5031196835440642,0.00041015063757971046,37.94479996265858,1.7180459686102383,-11958.32405491891,8114.219993861619,7.827644053848591e6,4.119930598848731e7
-0.003370000049471855,0.5031502768406645,0.0004135527437390804,37.57007433228818,1.6615338545861786,-20554.71097890736,7712.807305567393,-9.236908674880134e6,4.011807056156012e7
-0.003380000125616789,0.5032558859675482,0.00040982914714361886,35.600657003849626,1.6335475065772893,-24403.497030531416,7857.318627793264,2.0779890834412824e7,4.606643133222383e7
-0.0033900002017617226,0.50374350602724,0.0004126345298006217,35.52990468456168,1.684757057648689,-23907.889914129268,8212.43649113711,4.442281953019982e7,4.7434098193789296e7
-0.0034000000450760126,0.5040232849146996,0.00041069809650176614,36.16295603497431,1.6145654831707983,-10063.773974278274,7851.352077256182,2.8403167698138896e6,3.984464751814733e7
-0.0034100001212209463,0.504503553740884,0.0004030440033380271,36.56753710683637,1.5402770230420257,-11258.696717114211,6933.475170298349,-3.3834020323585026e7,3.759656924417704e7
-0.00342000019736588,0.505230746365909,0.00039991518404945106,35.24818465409167,1.5268172706227872,-6630.471494778787,6738.359684421587,-2.819760616487754e7,2.9505033338639952e7
-0.00343000004068017,0.5058307929869043,0.0004032790447289047,35.27993890155196,1.4945392540017477,-2844.5870190499013,6486.910136565011,-5.7857970803501196e7,3.2138093484807458e7
-0.0034400001168251038,0.5059567635625717,0.00041485052327603207,36.81940142805009,1.7034332837515536,-7531.787319524073,8249.150533198144,2.6293526072618634e7,3.916475687347557e7
-0.0034500001929700375,0.5060436269086785,0.00042621737036278103,37.975415227522134,1.684478855379718,-11615.044158221479,7953.18421217592,-1.2555885196767341e7,4.210167869445926e7
-0.0034600000362843275,0.5065068810883968,0.0004205722936816705,38.80655358919003,1.72751885068967,-6201.297065237592,7933.3214641985505,-1.5576629953380118e6,3.7361899676683255e7
-0.003470000112429261,0.5069660174651072,0.00042169848087517245,38.7568687528814,1.6336300877713088,-5873.0063941935205,7683.631929538279,-6.895004926732789e7,3.958222276771392e7
-0.003480000188574195,0.5076112469901273,0.00041713496640822704,35.707461813355735,1.607837768044135,-8048.633289420841,7868.952814172056,2.4962986888780076e7,4.074527318962343e7
-0.003490000031888485,0.5077999794601928,0.0003968845194527253,33.41978221590294,1.6469705937916994,-17502.208909488734,9223.474363534928,1.1757543117820388e8,5.750605726584272e7
-0.0035000001080334187,0.5082425019209913,0.0003897970022395269,34.002444327038624,1.5735199145278032,-25378.530152425516,7833.88233981711,5.1464201235749215e7,4.012531575735627e7
-0.0035100001841783524,0.5084598548407375,0.0004082949420234363,36.20229388935775,1.5583249351332222,-23226.103944711394,7572.846011374783,-1.7611212062149875e7,3.676553018359124e7
-0.0035200000274926424,0.5087057187140163,0.0004010083638098186,35.77595507588378,1.6311725835000372,-22050.523927040755,7880.425078259252,-2.5055845524509894e6,4.2402684400004774e7
-0.003530000103637576,0.5092695356587646,0.0003931308932827901,34.090902851405964,1.5139589212240225,-13064.257256999541,7186.6784270258395,2.092835609631554e6,3.493687198949888e7
-0.00354000017978251,0.5093263017332939,0.00040061625699252943,33.87464553930963,1.4708416888234788,-9453.407630863116,7012.373190211527,-4.972534646893176e7,4.1653570739320494e7
-0.0035500000230968,0.5093726641245012,0.0004156230220586984,34.727709959472584,1.4875838222696705,-9827.02567190669,6429.999668248192,-5.001003893646103e7,3.373831870502172e7
-0.0035600000992417336,0.5095308787918184,0.0004117065801982557,35.30380516570504,1.48259552134078,-4419.534214794761,6594.425710510969,-6.027389771770894e7,3.263744227996487e7
-0.0035700001753866673,0.5099159393497393,0.0004135719878316655,35.91585502504233,1.498669650997615,-4346.196641871015,6096.704789721978,-6.96868454210183e7,2.819039249355618e7
-0.0035800000187009573,0.5106119463114592,0.0004248634753015373,36.596516186673924,1.6665750604344556,-11900.296710573602,8358.603401412724,4.116608025882901e7,4.3209236979960285e7
-0.003590000094845891,0.511171116592188,0.000412038148070994,35.021016422869415,1.5570054193722649,-13546.583104000892,7449.8824848847125,2.573840939324859e7,3.4159733397952415e7
-0.0036000001709908247,0.5114873263026238,0.00038663215087687987,33.076761222552214,1.4857191798746339,-12158.882487196028,7367.70576191365,3.767777495796388e7,3.926554140280392e7
-0.0036100000143051147,0.5117738198589941,0.0003846684107277948,33.830484463580454,1.4507732029802447,80.83534331512334,8189.07727530746,8.936023235241216e6,5.527800664595107e7
-0.0036200000904500484,0.5119975191216799,0.00038354805588926456,34.068998796557,1.4140700309373107,-5832.338809269113,6532.77583563935,-3.1287043314285044e7,3.423354559720964e7
-0.003630000166594982,0.5123917218870192,0.0003707882051522389,33.262654463000906,1.4199366119023558,-5508.0759968450275,6139.12494835988,-1.3297755823799012e7,2.9705118170343354e7
-0.003640000009909272,0.5124858012476179,0.0003714120590416978,31.98244607612574,1.3756406780233215,-7005.743969546405,5806.68740924426,-4.148333521644213e7,2.8377364169300117e7
-0.003650000086054206,0.5128505878444994,0.0003819941964637053,32.27691947126647,1.399224609721066,-11966.321255186549,6046.706259592939,-1.5453322033564342e7,2.6511359204340506e7
-0.0036600001621991396,0.5134531372566417,0.0003850131724168113,33.34867539849595,1.4673832385936847,-25254.138121726446,6935.882222323996,6.466652721225988e6,3.463941632213473e7
-0.0036700000055134296,0.5139469299228222,0.00038906640874502755,34.461048343797216,1.5532595183892615,-26815.733697736236,7145.939677518172,4.640241533469096e7,3.3459082588809125e7
-0.0036800000816583633,0.5140080600921355,0.0004005925316611814,35.85788865428334,1.56656573245541,-16676.173435462108,7795.501073475717,6.577380700729155e6,4.125967541541447e7
-0.003690000157803297,0.5142573689174896,0.0003883024161871198,33.41189491927243,1.4829837154565748,-20809.23861218228,7477.016603776716,6.864872088487865e6,3.951639485878065e7
-0.003700000001117587,0.5144872508933477,0.0003830066529029209,32.02586263007213,1.4618686413696234,-21688.32349242941,7687.106349124876,3.650508048753392e7,4.573072417515171e7
-0.003710000077262521,0.514489851012535,0.0003842260819489032,32.279802491262316,1.5115801181359192,-2286.7546741846027,7256.658842201137,3.4649823353644475e7,3.87614281060327e7
-0.0037200001534074545,0.5144606012798031,0.0003982766672416359,32.792374617701185,1.4508445393092322,658.685225352425,5491.615757595686,-2.8034530803209897e7,2.4983715897930387e7
-0.0037299999967217445,0.5148688552188687,0.0003995834496544109,33.60458080681869,1.3770082512215511,-6474.2498133433655,5954.720554889604,-4.740428886401896e7,2.4551849772344116e7
-0.0037400000728666782,0.5155709767188819,0.0003950639998238378,32.74885314007716,1.5431179297823916,-7269.650988143705,7114.664735261704,6.064577445499907e7,3.4719525738877356e7
-0.003750000149011612,0.5161538450371008,0.00040412801659191503,35.52531914720228,1.6045025594674887,-8284.52790359374,7535.826440906993,2.959830509551108e7,3.399588269896413e7
-0.003759999992325902,0.516542942035041,0.0004085178991114953,36.23536149392927,1.6336880641297304,-7468.412872429609,7082.272553832431,7.430567226479486e6,3.2789140995216016e7
-0.0037700000684708357,0.5167500836462132,0.0004025245605218169,33.052792633044206,1.5211127493879275,-6929.142039697568,6984.474645799468,2.8082726368929673e7,3.4431771034734696e7
-0.0037800001446157694,0.5169513381843571,0.0003892945876002152,31.14416220709077,1.5123764306908478,-10917.986374436221,6843.1716220945755,6.353303765956969e7,3.442958687412396e7
-0.0037899999879300594,0.5171513264504319,0.0003843774434621465,31.03505942357535,1.4043468199639162,-5271.9517588692215,5491.846217664298,1.6548777596189087e7,2.4641579918225374e7
-0.003800000064074993,0.5177917758586991,0.0003898140762343905,31.591763532254397,1.3819151051476086,-9449.570706179535,5364.657257656396,-1.655198649279044e7,2.59460943761247e7
-0.003810000140219927,0.5183615106295328,0.00038890335920077374,31.804336805992325,1.4018236591491067,-16812.19302271214,6537.373864447839,7.461866319889658e6,3.404239179341575e7
-0.003819999983534217,0.5183853043513081,0.00039512282739337406,32.65568728719718,1.4287512142186891,-12726.857204398999,6544.849872585644,833411.6922431958,3.264130225362317e7
-0.0038300000596791506,0.518521716706804,0.00039851232744866254,32.557676666571744,1.406029842936354,-13075.138699115132,6336.417436711679,670815.5143821813,2.9480684918643963e7
-0.0038400001358240843,0.5192298698730883,0.0003825751917370195,31.330124342658156,1.3497709059478324,-8106.309305953328,5939.961249591458,-1.3795602326004071e7,2.9811927039067846e7
-0.0038499999791383743,0.519851896256645,0.0003679344951457948,30.592930452226504,1.3541448531618419,-7593.68725767064,5514.277730456373,-2.9638380916041218e7,2.775295108025939e7
-0.003860000055283308,0.5203183282126557,0.0003720977126472966,31.132812193041588,1.3317056506271974,-447.5950703373409,4829.615943854251,-3.743603262000507e7,2.2080166803953983e7
-0.0038700001314282417,0.5204835510948614,0.00038352483541447994,31.423279951956953,1.3965110468804922,-2205.6970660118564,6335.176922454273,1.291634972732114e7,3.041415259890692e7
-0.0038799999747425318,0.5209371500302222,0.0003803678929720177,30.246668316259,1.3955674403555336,-9268.188605386926,7059.773691204538,4.31135244978475e7,4.482340092702246e7
-0.0038900000508874655,0.5212381066716917,0.0003866253971969045,30.69975530087604,1.3552335753632752,-4897.38424696312,6344.309604035296,1.2753782860100955e7,3.340731620896759e7
-0.003900000127032399,0.5216307531499479,0.0003786676784314197,31.265715327487978,1.3315325509782174,-5074.695000881324,5606.970365463782,-2.3783983069496445e7,2.5365079813211765e7
-0.003909999970346689,0.5216381478681579,0.00036826928299053146,30.69502540249775,1.3753455550827371,-4228.246559187809,5887.602743978488,-1.5214254204776274e7,2.8250639581083883e7
-0.003920000046491623,0.5219602635224874,0.00037175668862216536,31.54761404818137,1.434432272304,-1779.346395604422,5846.013266103911,-7.211014712228294e6,2.3613873549875967e7
-0.003930000122636557,0.5220814157812566,0.00036407681401740417,31.400689656905218,1.4082127592988565,-12473.59956978018,6581.665178123816,2.397088123972381e7,3.0124921838719677e7
-0.00394000019878149,0.5223046567814308,0.00037372722959176733,32.308947059691704,1.4842990161763203,-9289.644591544784,7414.364425148683,2.4659600436456818e7,3.823442849049294e7
-0.003950000274926424,0.5229538692882343,0.00038111442356785196,33.071179638280526,1.4650655038926543,-3999.251654331578,6911.568321913801,4.8122021434477065e6,3.418229659569721e7
-0.00395999988541007,0.523359750563075,0.0003905717384771108,33.49512738468813,1.4901497012048521,-9259.625478611739,7920.523515718126,2.364114597497289e7,5.4466240848211884e7
-0.003969999961555004,0.5235958035228833,0.00038783357576175666,31.859261866350174,1.489250545010871,-12132.967913521812,7447.968525780623,5.160127778522017e7,4.295789820360995e7
-0.003980000037699938,0.5236247334706422,0.00037213042700340836,30.172844356175606,1.3557518110292683,2590.6539598054187,5336.692183986285,5.983475100447376e6,2.4226862947321653e7
-0.0039900001138448715,0.5237162628562655,0.00038976749725644247,32.006023998325084,1.4319700250624652,2553.251752093955,5499.83232438668,-2.2166520033748094e7,2.435979792766142e7
-0.004000000189989805,0.5237421143299144,0.0003926320152278441,31.59770372304299,1.3185445160985445,-7543.80824836015,5341.868237292034,-3.7895057672799565e7,2.40715763874818e7
-0.004010000266134739,0.5241858145258739,0.000391013051847995,31.000383285532884,1.2610752563214715,-6930.825601173098,4869.767972637883,-6.880215761411005e7,2.2040238238577843e7
-0.004019999876618385,0.5243534117936506,0.00037709711856470586,29.37646840026662,1.358556570653813,-4176.51302027804,6444.273830838835,2.9517690660713464e7,3.652270151387627e7
-0.004029999952763319,0.5244985303531575,0.00036329290751940286,29.850969264186435,1.4065869219696199,-7357.156969573708,6567.280629568161,5.029787011845744e7,3.428751855003778e7
-0.004040000028908253,0.5250191683752636,0.000355167426514109,31.253334976038072,1.377649517405092,-13641.170828072893,6343.369690575285,-4.834537621260153e6,3.151294542563756e7
-0.004050000105053186,0.5255284020859399,0.00036786497305530015,30.523332537508796,1.341853900630432,-13505.756682476185,5575.391198909629,-1.3635303655480463e7,2.3230980332205098e7
-0.00406000018119812,0.525915591281926,0.00038105782313793566,29.358512227362695,1.2350218311081385,-6900.872304299183,4984.597075566995,-3.9804082279384814e7,2.3875106100741703e7
-0.004070000257343054,0.5263836469201196,0.0003829679244512269,29.086298613964335,1.1823757644979422,1071.9705860109977,4655.7049086869065,-4.597451044750352e7,1.8272252621452104e7
-0.0040799998678267,0.5266763818046601,0.00038808313561439575,30.093549141821246,1.2288154340053714,6615.600227960833,5014.988701201136,-4.290723005870546e7,2.226706763705707e7
-0.004089999943971634,0.5266855790248083,0.00037931424793063263,29.87886734011947,1.2507625707979786,-1585.0582110581663,4776.281379718134,-3.2380337641723257e7,1.9928817977061737e7
-0.004100000020116568,0.5267750182648597,0.00036332661642645504,29.021916528908164,1.2497183921435067,-3729.2672068400693,4281.777126392765,-4.008770496873361e7,1.78278994944412e7
-0.004110000096261501,0.5271300253555237,0.0003680394305868476,29.418699042664215,1.2357437973994914,646.9209659788712,4751.5110708902075,-4.438049357164128e7,2.214317227150227e7
-0.004120000172406435,0.5278760857074521,0.0003771201616716707,29.358902237307305,1.2919330909733984,1325.4018140540604,5355.415578848834,-1.1252116202200988e7,2.317413636777258e7
-0.004130000248551369,0.5284570115015377,0.00037925596162705674,31.033162850070223,1.3280213190735373,-2706.842132814139,5088.861630088392,-3.40746818938308e7,2.2785589346831847e7
-0.004139999859035015,0.5286688078833686,0.0003794357702171939,32.064533220228526,1.4157160935359505,-7390.374835258956,6042.419516452686,-2.3762448005080536e7,2.806007801893615e7
-0.004149999935179949,0.5288070508524543,0.0003781485699113791,30.754406894724216,1.5058070568652475,-2069.2096284636496,7043.508869528626,6.6549569929697506e7,4.009079020305664e7
-0.0041600000113248825,0.52881398101573,0.00038294108728972116,31.45588888265573,1.4927890332744402,8002.302755860045,6221.425143063308,4.1697952532980934e7,3.0668849849479362e7
-0.004170000087469816,0.5287860326907831,0.00037971790269879696,30.647981273915853,1.419173670127524,9417.438792480802,6129.62209965873,1.2693093152992418e7,3.091105339646013e7
-0.00418000016361475,0.5294150873742764,0.00036327182874907026,29.725033869291,1.2412564373649793,3224.552442505167,4881.5889799954175,-4.163424658980505e7,2.3899669202820506e7
-0.004190000239759684,0.5299553159960196,0.0003533053784709525,28.88573622009922,1.2460516315026338,4594.424150366659,5247.452826384244,-1.5246729208977431e7,2.2733736054529626e7
-0.004200000315904617,0.5300813835569715,0.00036703087780308083,30.1031073221699,1.3234493629243875,6295.3907101390905,5846.176694671832,2.4571894520017114e6,2.4474968642775357e7
-0.004209999926388264,0.5304852213733248,0.00037806738327802737,29.94479250505123,1.4359135415706425,-2267.503634923997,6820.856550434567,3.668186737929407e7,4.050795144666637e7
-0.004220000002533197,0.5306204782916175,0.0003788329846057075,30.79798122388168,1.4149492643591413,-1888.4539193979858,6408.182305943002,2.635439837574771e7,3.2725364781545006e7
-0.004230000078678131,0.5310779734787647,0.0003836898154723519,31.15291026644539,1.4747008524526586,-10159.734475164389,7966.884017561242,4.48480544172133e7,5.3138122538771704e7
-0.004240000154823065,0.5317848434688931,0.00037797955909279183,30.692721530526597,1.4016811596213274,-8951.620647648038,6453.0764196620175,2.524783821124544e7,4.126766317193708e7
-0.0042500002309679985,0.5319780862216721,0.00037258140514965496,28.522980232422338,1.2385500246371064,-2138.262905486299,4820.560395605112,-2.0671460219147176e7,2.0755798181633934e7
-0.004260000307112932,0.5319462630858179,0.0003733745473464374,29.072965874641323,1.2982910077099394,-1534.2197774603364,5309.832551883895,-1.3126216409926923e7,2.660153840868388e7
-0.004269999917596579,0.5318749614103871,0.0003689383936693087,29.46848849313273,1.312776618468381,-7772.605480876398,5784.577659156567,-271075.07287509466,2.840916579690164e7
-0.004279999993741512,0.5319907185984485,0.00036462363926347224,28.702138918565954,1.303764606725596,-14286.21726145438,5644.424556099325,2.0329319743929293e7,2.5722106134742547e7
-0.004290000069886446,0.5324651807313203,0.0003722347316662821,29.373657330779082,1.282747797636925,-3629.324243652318,5495.540478525729,-4.672949917039596e6,2.3498283887924798e7
-0.00430000014603138,0.5332190291353618,0.0003727158960640707,30.226578526110842,1.1937012357315544,4002.379353251342,4911.456491688612,-4.6578178870960414e7,2.159945808149007e7
-0.004310000222176313,0.5336434643484536,0.00036717346649534283,29.880755545471974,1.2543245990423229,2380.502692521446,5238.204946317326,-1.5762449775632735e7,2.1679537312426914e7
-0.004320000298321247,0.5339138215727289,0.00035667068100032624,28.524631430694807,1.3302865467378624,-1303.9034890643466,6303.26729250203,3.453657780560775e7,3.44175507436339e7
-0.0043299999088048935,0.5339431343082688,0.0003543507609449801,26.89382550179634,1.1660723198837402,-6109.416125881751,5036.259009337073,2.2349306922604237e6,2.0102258826185416e7
-0.004339999984949827,0.5340916431174846,0.00035694928097755726,28.87580546718343,1.1903425380726105,-7221.022595331447,4721.949611631122,-2.0639400997934118e7,1.97890152496986e7
-0.004350000061094761,0.5343474984842178,0.0003636610916626103,29.327645262552277,1.247106064777297,-5966.458368156812,5521.586059220643,-994187.9281944653,2.3924160918860517e7
-0.004360000137239695,0.5347930602867272,0.0003602810390604231,29.084400897716506,1.2999944843197933,-881.2001655170128,5490.1473345856675,-1.8798602932388321e6,2.6209036671619784e7
-0.004370000213384628,0.5354180696388358,0.0003606877153092923,29.09031072192765,1.2517345730387242,6419.551123755975,4773.560832192714,-7.995421075261305e6,1.8854030383870557e7
-0.004380000289529562,0.5357088999247644,0.00037397793010655325,28.71180938142934,1.2228853691403423,249.92643837186205,4947.807446602785,-2.9038674012613572e7,2.1401425036720786e7
-0.004389999900013208,0.5352149217534461,0.00037388615187169104,28.595809973909493,1.2175051417325637,365.2406484821223,4726.962626206312,-1.6260107604121188e7,1.9044273709111895e7
-0.004399999976158142,0.5352007180772489,0.0003792328041077436,29.72639790292334,1.256673930226609,4941.960488785066,5223.564494815828,-6.08754928098217e6,2.340257144541834e7
-0.004410000052303076,0.53579836157104,0.00037383047706849687,29.51128618335039,1.2649290549168064,-2191.2609240026172,4905.681145571215,-1.0085510011249192e7,2.084034164501558e7
-0.0044200001284480095,0.5366253112998093,0.00036909281983077836,28.668623300945637,1.291766869039351,1128.0238775625492,5763.660051952999,2.8891728376676984e7,2.536012575888064e7
-0.004430000204592943,0.537101997045218,0.00036317386621054866,29.691867066869392,1.343303259071745,1340.2594243301469,5411.715026180426,-1.1717507004652252e7,2.4944318190292373e7
-0.004440000280737877,0.5374476708106231,0.0003664578203673603,30.087478123005166,1.371480450471519,-4940.750041782686,5436.959517355815,-9.461313166418094e6,2.3622107532572053e7
-0.004449999891221523,0.5380828706233879,0.00038174769449397637,30.89658453929934,1.3946246384189767,-15979.58953834256,6407.518591899592,7.458552303717051e6,3.0852710477262173e7
-0.004459999967366457,0.5388413771171472,0.0003736925700324058,30.33679515339133,1.2827700470974595,-10028.399845238455,5565.149613975791,-3.485602361252808e7,2.908140052306667e7
-0.004470000043511391,0.5390869929901674,0.0003660158865781043,29.708948820981956,1.260818777306492,-6602.257827533905,5398.966329376517,-1.3134673928675653e7,2.5676391369596895e7
-0.004480000119656324,0.5389340065271826,0.00037540409745634765,30.372936337758567,1.2933061974806492,-3846.609128619284,5401.287059287446,-1.981974359403551e7,2.4996609790804885e7
-0.004490000195801258,0.538845316824445,0.0003755175675580613,29.247096390612615,1.2474726185749974,-8494.026566414926,5445.942723179332,-3.5706098049573754e6,2.8028633922241684e7
-0.004500000271946192,0.5390387436766177,0.00036797898905327486,28.956821106442305,1.256672230363209,-138.10281556162823,5009.925568973726,9.60758591581475e6,1.9623175358500183e7
-0.004509999882429838,0.5396143221086822,0.00037277407237607885,29.99292113650393,1.3285176821932303,-2716.296162365947,5691.921199082958,7.626526473600824e6,2.393413591294302e7
-0.004519999958574772,0.540028741728398,0.0003694889701131388,29.527437514422623,1.2759025352906261,-4580.298182104826,5654.992573023177,-4.194633838561496e6,2.5885224243533976e7
-0.004530000034719706,0.5402082233511027,0.0003595565041649694,28.19836996146221,1.2101182802110306,-3323.1311751529943,5272.513293580344,8.652762056755913e6,2.1493220841004934e7
-0.004540000110864639,0.5402171889371821,0.0003655396190104672,28.02633510001049,1.2803095602689805,-18304.30299931017,5470.8977735654735,2.2890030161407594e7,2.223859487960302e7
-0.004550000187009573,0.5403334571574815,0.00036115428343558195,27.966483040041158,1.222368947244369,-13892.474269532197,5018.3614862452505,-6.791914800082427e6,2.2387196862566918e7
-0.004560000263154507,0.5404642090972047,0.00037357486667353193,29.601514406736264,1.3527461956511155,-4123.306738205683,6355.875867841863,2.606925039205641e7,3.222821738929604e7
-0.004569999873638153,0.5410960297963756,0.00038606989088584985,31.07457746145859,1.3900962225758895,-5876.873760729557,6595.371299037396,2.6091929680623967e7,2.9160107808238603e7
-0.004579999949783087,0.54151349007737,0.00039088878914576885,30.960379588227042,1.3148423170560914,-11078.726015233651,6079.443865043382,2.7807013671627655e6,2.7570179740439374e7
-0.0045900000259280205,0.5422731265836046,0.00037466130990788856,28.97967394297314,1.2229885721378677,-2719.990901522881,4843.027969630584,-2.436721941291599e7,1.926896102584727e7
-0.004600000102072954,0.5428934075239231,0.00035400922918083535,28.09830078048513,1.3077308349030672,2896.902471264555,5189.719231967628,2.409507187806227e6,2.0060798787341774e7
-0.004610000178217888,0.543154295498156,0.00034279569944230547,27.138732590850974,1.2166928714670247,-5936.342582180829,4792.883787117789,603347.1555269371,2.1201928493194547e7
-0.004620000254362822,0.5429601110739167,0.0003495128830031459,28.777773061934344,1.295030805404793,-11093.134226301381,6149.422233977116,2.0265163570647866e7,3.100386032249956e7
-0.004629999864846468,0.5429271874966216,0.00035926705175061803,29.115901749928074,1.2909527182128295,-2151.2257246674167,5210.86507789431,-2.855473169941503e6,2.453121507824696e7
-0.004639999940991402,0.5434636051834677,0.00035276747899076354,28.232209804171653,1.1949247582877363,-7899.686457378083,4568.959374726835,-3.2099290495809972e7,1.9614452953694865e7
-0.004650000017136335,0.543696437956125,0.0003505273417594566,26.764738909004073,1.138286408795986,-11130.627818232193,4229.751140282092,-3.269004923896982e7,1.8005169701267213e7
-0.004660000093281269,0.5440880358878057,0.0003424787198421316,25.1226882338792,1.061019060287282,4274.136446818545,3843.178548019109,-1.8387874395007517e7,1.5172809067415105e7
-0.004670000169426203,0.5444802152218181,0.0003420331354522148,26.737987495782207,1.0957893328272195,-2687.5497385222434,3892.3150820866745,-2.9901134255778827e7,1.6592776171741743e7
-0.0046800002455711365,0.5445207527551101,0.0003435013112866851,27.38738585197453,1.1759545142401984,-9486.058748720387,4545.797510390421,-2.1530388908902086e7,1.90195232550943e7
-0.004689999856054783,0.5446122898415197,0.0003550618100692934,28.10513626333908,1.1990625662301377,-8242.516799386443,4396.354158090453,-2.8283656622219924e7,1.7530041346690957e7
-0.004699999932199717,0.5448777644584188,0.0003552851167808341,27.541663577154612,1.234297987600665,-9964.550830212962,5124.1197036081685,-4.305541262107299e6,2.5215838946216945e7
-0.00471000000834465,0.5451994040749268,0.00035959395872173325,27.448351732040653,1.2796149849994154,-6125.552415970195,4972.350947662706,4.956840987832943e6,2.3313375138390917e7
-0.004720000084489584,0.545656793938193,0.00036180542236712173,27.941871640903177,1.241889741706049,-3932.404626400214,4343.876736281481,-7.516350927776373e6,1.7684442684875574e7
-0.004730000160634518,0.5457876462627319,0.00035440839225633506,27.324402290667045,1.2551897515851083,-5961.685146885133,5988.826834975057,3.8678388023356326e7,3.085418240253512e7
-0.004740000236779451,0.5458647040758515,0.0003611296671336961,26.4415090645339,1.1387239992885994,-1191.3687603508633,4286.0899942712995,-4.336140952294899e6,1.762629908673496e7
-0.004750000312924385,0.5461709124826594,0.00037418998504596654,26.774181346201487,1.1117834268160494,-2893.1882894537985,4904.8590278203055,-7.064568950724787e6,2.1956344312896643e7
-0.0047599999234080315,0.5465306423802977,0.00038390238355310815,29.325473546767025,1.3435913484324977,2017.511428927661,5480.422538033766,3.207571556274813e7,2.3365128737774123e7
-0.004769999999552965,0.546904777372838,0.0003615899095503275,27.885202193962343,1.2552335898644154,3323.8157629823063,5247.539897639515,1.7884776588476848e7,2.2405975965658307e7
-0.004780000075697899,0.5471675880543189,0.00034120951324590983,25.801021641225297,1.1226139459898832,940.1510626217107,4198.143269212722,-1.4838653896141384e7,1.643428708897192e7
-0.0047900001518428326,0.5472349133497919,0.0003465013584141173,25.265849391171123,1.208396956194191,958.8272858281936,4678.544663320346,3.2501145031074382e7,1.7108335726668436e7
-0.004800000227987766,0.5475667667423259,0.0003511180388073642,25.16207114898236,1.1454696911217044,1306.149911038645,4675.348120985692,2.058023198599103e6,2.0869341608102333e7
-0.0048100003041327,0.547645947275334,0.00033833259199199877,26.251871998269397,1.2375177988386352,-5378.233941809144,5316.001949404118,1.4441497628884252e7,2.3452366092151668e7
-0.004819999914616346,0.5479013676298782,0.00032763602796240146,25.450626525645337,1.1904714759003636,-10604.06995597922,5558.451371176213,2.4295377952780813e7,2.870760638381341e7
-0.00482999999076128,0.5481512882846291,0.0003242519506487314,25.07576103342019,1.1262914580437808,-9594.219407693907,4990.821699640475,1.044019310740409e7,2.5738713665598087e7
-0.004840000066906214,0.5483201143076294,0.00034894312409237656,26.462130764787517,1.2259071701547373,-9727.996088059777,4982.197773463855,2.136227943940678e7,2.5314324342414327e7
-0.0048500001430511475,0.5488637433270924,0.00035580108517254235,26.709164482335083,1.2480455802241568,-14149.5275306768,5429.426148097096,2.4425212184668344e7,2.512517042163279e7
-0.004860000219196081,0.5495440896528307,0.0003443237407501739,25.734071662541428,1.224683251260876,-6386.839176740001,6715.478833776216,4.8178855443667166e7,4.329302716778193e7
-0.004870000295341015,0.5495967981820576,0.0003485698456278004,26.434612472985684,1.1614795852308988,507.81103060721375,5876.4142414167745,1.6670490629747966e7,4.018333893955188e7
-0.004879999905824661,0.5497637123956228,0.00033665741689510836,26.22153729625979,1.1228274357867378,-4758.6568276295075,5120.31662322708,3.992712928379119e6,2.4389148758619424e7
-0.004889999981969595,0.5504082471817965,0.0003388005854217528,26.62773286149456,1.1244346758643324,-8677.615363326124,4120.572853439287,-2.0527013213956445e7,1.609190852931633e7
-0.004900000058114529,0.55076248184219,0.00035482207218814936,28.068153369036583,1.2106413100978795,-2657.734854801948,4905.507563949915,-2.0549281149153113e7,2.473579674609166e7
-0.004910000134259462,0.5507023484141682,0.00034603046602224894,27.09485351750631,1.1516126055644857,2278.3457070992695,4611.342036165983,-2.7855624561875764e7,2.155745770322427e7
-0.004920000210404396,0.5508907269758055,0.00035252502024758076,28.324763478106437,1.1874154263410888,-699.0686631685367,4698.280291347144,-1.8679503817879975e7,1.940404487145923e7
-0.00493000028654933,0.5513410906121717,0.00036425238079423796,29.678877457800183,1.2316724340062282,2040.6707739311728,4880.259213130887,-2.26443877769794e7,1.920909323391068e7
-0.004939999897032976,0.5518536460967735,0.000356841245918244,27.908087736076855,1.1402626123186013,5245.966439245484,4964.8339064344955,-2.784070269007477e7,2.031310595609282e7
-0.00494999997317791,0.5522185581855592,0.0003462209737652735,25.857982730980222,1.1116142900885904,-2094.9932810357227,4603.9668837460695,-5.550095864240294e6,1.8392995842803437e7
-0.0049600000493228436,0.5525586674434017,0.00035124951321119553,27.0440706549846,1.1748959257784637,-3057.5266296865852,5195.678228231936,-3.361229224093674e6,2.0722405546719197e7
-0.004970000125467777,0.5527541214285884,0.00035207876437460406,27.38527709248052,1.1342128736573627,340.0528649833167,4766.254578770901,-2.734058207439702e7,1.9149525645604447e7
-0.004980000201612711,0.5526369534573751,0.0003491116913434559,26.177091139628025,1.0628736795718883,272.1110719767583,3775.0862933041108,-3.78987138889084e7,1.566009898582491e7
-0.004990000277757645,0.5522350211639423,0.00033825707886536396,26.885303938725954,1.1580487756787845,2880.9049056705976,4666.071495296635,-2.775712599217446e7,2.0117898723848764e7
-0.004999999888241291,0.5523515352010727,0.0003338518236834945,26.05443367645599,1.1003137400391023,-1804.525675048408,3649.797691189882,-2.8062259783454977e7,1.448520496407383e7


==> anc/Figure-5/d3_L126_rJ5.0.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5546678843423725,0.00033901866147487684,27.04141019093196,1.1701257372242677,12851.696936057011,4724.6436326273915,-7.855527507472633e6,1.9807812306129962e7
0.004989999812096357,-0.554588437497965,0.00033773409029719904,26.63299240034497,1.2124943086202014,14409.482160274101,5610.834654128139,2.169091101939954e7,3.0541040122790687e7
0.004979999735951424,-0.5544095211534296,0.000342394173073128,26.421828261759842,1.1767196179707864,12051.493808739191,5025.4709034396055,1.3116314596242777e6,2.54352203671624e7
0.00496999965980649,-0.5541925012384891,0.00034975419937095597,27.272638217345943,1.1895490977706709,7586.063660422146,4649.114643642396,-1.3313112958535355e7,2.1811081995474476e7
0.0049600000493228436,-0.5539996603234904,0.00035620630719195424,28.09783812861023,1.2418844701104697,3162.055420421452,5247.2739009778015,-2.857238652346864e6,2.4356744498446487e7
0.00494999997317791,-0.553818849089148,0.00035955611384450904,28.055834499621405,1.2942139338296546,6500.4000075665035,5682.686988257857,2.7473288134566344e7,2.83938914681812e7
0.004939999897032976,-0.553584133016062,0.0003601880052459146,27.689242544279278,1.2362170662052478,9743.872703676256,4875.095278242278,1.639437844232719e7,2.142185957512472e7
0.0049299998208880424,-0.5533122053701663,0.0003620740144035323,27.67594475845034,1.185041149324849,9893.71255768945,4305.442340993496,-1.524305436882078e7,1.7460706167645708e7
0.004919999744743109,-0.5528684561675181,0.0003604701186134891,27.595335952794922,1.1983591012893522,10636.136642418815,4428.790214111133,-2.092449414304134e7,1.8981703432715654e7
0.004909999668598175,-0.552449658139085,0.00035824709482053707,27.381838637835394,1.258045157495599,13505.778136197661,4766.194058409022,1.0111037033314351e7,2.153844858980203e7
0.004900000058114529,-0.5522451309157186,0.0003541443732855197,27.229958156400954,1.3053371339216484,12547.548267108828,5386.919204698894,3.7962866795191966e7,2.8565341762705624e7
0.004889999981969595,-0.5521109844199964,0.00034623281251029345,26.639385514475613,1.2811410905225307,9301.138636351414,5044.364490387795,2.676601887968517e7,2.5643970134150032e7
0.004879999905824661,-0.5519849446168519,0.0003425479328147708,26.19161676744964,1.2053317445099474,4669.959296795685,4554.752804458346,-2.814264152052473e6,1.8996825960537836e7
0.0048699998296797276,-0.5518499720076797,0.00033856489492011427,25.447253666319167,1.0899588128996414,1538.0640155256106,4018.8072611737084,-2.870924573928184e7,1.690082832893584e7
0.004859999753534794,-0.5516210296594655,0.0003350446361012653,24.491780055141767,1.0339659531428507,1087.7047652533188,3788.083831324168,-2.374135211967738e7,1.5720758909039322e7
0.00484999967738986,-0.5513113001270685,0.000332241042819628,24.066055418603625,1.0336492907011794,4152.117857905667,3746.382745316124,-1.6050083669298243e7,1.5424132010198714e7
0.004840000066906214,-0.5510593352807919,0.00032600360219851073,24.17441944096172,1.0689931825652945,8793.090448955476,4092.2986064641636,-1.8391761344865416e6,1.848358040412495e7
0.00482999999076128,-0.5508066489865887,0.00032588531048793244,24.72752171046872,1.0928321721915877,10942.423806842333,4694.580748808861,5.361823489411694e6,2.740052037332794e7
0.004819999914616346,-0.5504346523822751,0.0003301997412452764,25.008025530145343,1.0918540790863667,9231.488801439273,4440.950971812764,-4.1734069697640124e6,2.4913541916763507e7
0.004809999838471413,-0.5499644531141384,0.0003392578688017699,25.203770221254224,1.1196941114290841,7247.059600332653,4476.004184317793,-2.2704405970767094e6,2.0314487066711765e7
0.004799999762326479,-0.5495383778003743,0.0003446240676888391,25.526211378284884,1.1814561776966088,4930.552115004713,4632.214857132237,1.2836306208770137e7,1.8369671735135224e7
0.004789999686181545,-0.549281294032,0.0003458737426072925,25.66818136332422,1.1801269582346205,5290.046554129507,4677.448431413643,7.54626816425029e6,1.9953246981654346e7
0.004780000075697899,-0.5489726344538504,0.0003444658155487599,25.705072045104288,1.199448394169166,6334.257713202063,4670.284679788994,6.887174016662255e6,1.897663227303543e7
0.004769999999552965,-0.5485668969503021,0.0003445198041933,25.877125246384416,1.2560425485440834,7274.625526855483,5379.690128013685,3.6859952160745494e7,2.725550562995979e7
0.0047599999234080315,-0.5482536127844941,0.0003483959424156325,26.733381336567376,1.2981750165779662,9343.655563790426,5965.721966091655,4.511374722450848e7,3.156565676417443e7
0.004749999847263098,-0.5480753126841155,0.00035461853318100966,27.53367319548565,1.293492598468647,11001.190286649726,5886.796128050577,2.17591193619108e7,2.9472431972140513e7
0.004739999771118164,-0.547900526067533,0.0003527745499087679,27.472194356225348,1.2753691773286153,8630.606692038498,5059.291635213934,3.9499301581993406e6,2.184231973010788e7
0.00472999969497323,-0.5477584019843489,0.0003529815656559767,27.701129037902554,1.2636494174799053,3782.106164257151,4696.237639125791,-4.771540255900853e6,1.8408171664636854e7
0.004720000084489584,-0.5475979928676971,0.00035718878009129834,28.594314673615024,1.2898142027491757,-36.84509082192714,5223.062148881402,-6.124162148037119e6,2.4027481709137015e7
0.00471000000834465,-0.5474100505263195,0.00036139537860748215,29.202747885119933,1.3059472777162051,-895.6383854189473,5336.798485857273,-6.84036425635616e6,2.469578703743926e7
0.004699999932199717,-0.547268537434109,0.00036572335467402163,29.570652510669806,1.3078353079776441,3907.216053783115,5858.587168374031,-1.103487793311623e7,3.117957867629568e7
0.004689999856054783,-0.5470200957879715,0.0003645681439212761,29.592412145945335,1.3322164312894849,8952.475899978104,6838.863226811728,3.355167486138085e6,4.337651862795279e7
0.004679999779909849,-0.5466438788418891,0.00036361846018654633,29.326409206639322,1.3150545216393028,7541.167334747736,6372.3757329862865,1.0145873979770765e7,3.414388628767806e7
0.0046699997037649155,-0.5463132151164464,0.00036231614557760315,28.642599974413656,1.2254724843247833,3871.217432436605,5280.987485639054,-5.4913548581773e6,2.1185142832991425e7
0.004660000093281269,-0.5460979482657858,0.00035685034130465015,27.38463043114654,1.1322093304686012,3980.167446854552,4603.695244491865,-2.071562035940615e7,1.983555366012144e7
0.004650000017136335,-0.5460032260733424,0.00035905492464309726,27.004099140746888,1.1916481407333273,7809.737876562317,5382.583348438715,8.423644213400505e6,2.4653338557376318e7
0.004639999940991402,-0.5459807327096351,0.0003627106567169687,26.979911281967624,1.2619813774355262,10586.511831104277,6029.0817768482675,3.061227090389066e7,3.093874776119775e7
0.004629999864846468,-0.5457395334205939,0.00036558029502156686,27.224774628220867,1.2422771620084723,9959.83588620404,5503.364963513401,5.193873736691942e6,3.0179329340038188e7
0.004619999788701534,-0.5454918463216163,0.0003661012146857029,27.75825018305957,1.2244596022368115,9255.513432487918,4917.968406694503,-1.8949327493413456e7,2.7043581397956196e7
0.004609999712556601,-0.5451932650012895,0.0003657345815987946,28.344914483411674,1.2060370831902743,7506.197520171537,4794.121567027104,-3.3820931227325425e7,2.192484967153722e7
0.004600000102072954,-0.5448589069543522,0.0003575103429788198,28.220432822351924,1.1986802997859165,7261.068782239155,4740.9264997541295,-3.5845660168819234e7,2.0820412738521527e7
0.0045900000259280205,-0.5443528510113829,0.0003517572966382481,27.95692521625182,1.1910543533428666,10277.90696427049,4710.819284852408,-2.5423263922655847e7,2.0735345977840863e7
0.004579999949783087,-0.5440172169422731,0.0003520294851525673,28.524145493788854,1.2987268950833273,12633.099887083563,6008.419230184868,1.7726884787099153e7,2.9744064484128e7
0.004569999873638153,-0.5438451894351747,0.0003567064995123045,29.4840916568773,1.414429699210052,12620.698308511895,7504.224196558918,5.7555035663982846e7,4.395245884311598e7
0.004559999797493219,-0.5436731611159048,0.000359551867719798,29.390587511966253,1.4348481616726159,9751.23334073356,7831.441953455141,7.12198223546412e7,4.846098746951717e7
0.004549999721348286,-0.5433888346685853,0.0003630479532005492,29.296572631873087,1.4232055017813,4302.304241847148,7855.411159882522,7.462283752144659e7,4.9330140523212716e7
0.004540000110864639,-0.5429763384103425,0.0003613782929425543,29.17770954569237,1.3687211449979386,-2956.4542784263267,7363.281877033093,4.946457016024118e7,4.6365125702568516e7
0.004530000034719706,-0.5426340169882751,0.00036501808725177313,29.609974044890468,1.4020541790181489,-7296.996363752148,7206.971748744822,5.133285966396738e7,4.783730101138686e7
0.004519999958574772,-0.5424345041704364,0.00037531319554959133,30.27810969361673,1.4114050546608072,-6722.690394657832,7097.477479179485,5.7420860749694094e7,4.162702990092744e7
0.004509999882429838,-0.5422213280382566,0.0003834657771784471,30.6729204649129,1.3831341636350927,-7065.75025765257,7273.5762357339945,5.078684897218208e7,4.042254110157845e7
0.0044999998062849045,-0.5420366888173157,0.00038527708004008773,30.85241054660968,1.4487649526145354,-5247.5765716235765,9396.903081672255,9.263488013373064e7,6.6917265881141104e7
0.004489999730139971,-0.5417696164765221,0.00038402364376618103,30.94140737637285,1.4949020364695287,-3709.956852427717,9943.251653252932,1.1686213207450625e8,7.782148997410092e7
0.004480000119656324,-0.5413520254702889,0.0003781915503483876,29.877804226723864,1.39489521000714,-5906.435860978362,7652.8940848132,7.448652485871609e7,4.926603242611193e7
0.004470000043511391,-0.5408782788604148,0.0003651174441932025,28.07406741460245,1.3203873043319974,-6972.971307687961,6072.351158744665,5.5497247802629806e7,3.0826684683411572e7
0.004459999967366457,-0.5404410573433269,0.0003488744117559125,26.383637528005686,1.2570169997433076,-8040.907253818539,5578.793913256467,5.344933692145727e7,2.9087983034070376e7
0.004449999891221523,-0.540004200148891,0.0003439982001812219,26.846709925684536,1.270025979449634,-4173.971487907311,6026.369585427783,4.7917143313428774e7,3.2778270640993014e7
0.00443999981507659,-0.5395727346892527,0.00034673206995567037,28.111729388459633,1.3351146262068188,1055.767351601127,6636.5850925681325,4.754925915910738e7,3.774184030748301e7
0.004429999738931656,-0.5392281836066977,0.00035231643052814285,28.85667983528734,1.4032984561557735,3125.798442209973,6493.656803644524,4.2712555817423604e7,3.36392617397072e7
0.004419999662786722,-0.5389901926113525,0.00035575861336363713,29.25372699064109,1.4649211808788885,5300.696382400779,6653.168628592529,4.777925031365162e7,3.3435003954937063e7
0.004410000052303076,-0.5388095671116607,0.00036232668584683186,29.727930425681915,1.4405530115675231,14124.647494941457,6461.7206913793825,3.563238670782141e7,3.157116551260313e7
0.004399999976158142,-0.5385332921966619,0.0003661590210637538,30.53378769917941,1.459533984195305,15641.418263378457,7119.868770762637,4.654229127743111e7,3.817149641348824e7
0.004389999900013208,-0.5383816904538544,0.0003648075554833732,31.13983562151286,1.4943246461160207,12502.67274490884,8021.00920976227,7.304500745791799e7,4.809615700049384e7
0.004379999823868275,-0.5383379892925441,0.00035909915127586774,30.611079294879847,1.5172084314926815,10865.319393154476,8397.200038147153,1.1266863820327933e8,4.872765368711766e7
0.004369999747723341,-0.5381617238252656,0.000351566149522122,29.65505256546883,1.4889098889508168,10150.151926387096,8048.381352567076,1.0266542334278844e8,4.4267914828840025e7
0.004359999671578407,-0.5379058901137614,0.00034978280583089494,29.808300599677544,1.428754824574895,7971.636625138188,7191.227149552503,5.278714648285418e7,4.0080374982906915e7
0.004350000061094761,-0.5376380009232089,0.00035320319439426144,30.03793195953826,1.379237061724766,3252.0129166617867,6354.925685616702,2.2553957298261486e7,2.821479032969958e7
0.004339999984949827,-0.5374259066637024,0.0003506137661270476,29.77878671110427,1.3704917256679883,5409.771413129111,6159.1436663893055,2.162762727710751e7,2.7094516797011122e7
0.0043299999088048935,-0.5372761794115649,0.00035009874155352146,29.90591865805382,1.3695904596373105,11884.415666976789,6266.310381761364,2.1707214742196824e7,3.1492599257666636e7
0.00431999983265996,-0.537042303201044,0.0003531418999362072,30.722103707879825,1.3361315174129778,16224.77335871297,6219.957992351669,-1.0109086684189884e6,3.582472050194712e7
0.004309999756515026,-0.5368275059812586,0.0003600181491459574,31.296929614809294,1.3290599501766485,15049.49300240681,5851.188742590213,-2.146168227577671e7,3.1040036919430293e7
0.004299999680370092,-0.536516382912232,0.0003731927496106187,31.60296657916979,1.3752080182592021,10616.072680892346,5873.081275685108,-1.3481244281276347e7,2.7213469404563382e7
0.004290000069886446,-0.5360756257064059,0.00038464160715873986,31.321477941168062,1.359916438276742,5084.348760418699,5597.766019832863,-2.132897622100731e7,2.360599393671883e7
0.004279999993741512,-0.5356507839265978,0.00039188291583651516,31.6801953968205,1.360899977462045,2290.0097302667778,5623.551979061044,-1.9680239023632467e7,2.7003628370861534e7
0.004269999917596579,-0.5353546632239886,0.00038812087998072315,32.20260303836516,1.3789343898153108,3064.6067915952585,6000.287646844997,-8.606920876536354e6,2.9511148713695854e7
0.004259999841451645,-0.5350851232302666,0.00038139789633206034,32.777703584246424,1.409170860930769,7985.4565602552,6385.348180981051,-9.654946160400836e6,3.0223650347973216e7
0.004249999765306711,-0.5348146163102064,0.0003740479787961956,32.492929480731064,1.3785820321395446,12669.796012507199,5806.076870709974,-3.5969649031969674e7,2.766111911649978e7
0.0042399996891617775,-0.5344950378069189,0.00036902019247237437,32.06849303366299,1.3480216457344434,14432.846135306532,5181.643292350329,-4.217283370880547e7,2.5666286117430497e7
0.004230000078678131,-0.5340590164858732,0.000370656120392215,31.925107050564982,1.3559848689038763,14082.52319464429,5311.938715415635,-2.5753971586370826e7,2.5131990756778423e7
0.004220000002533197,-0.5337558368772733,0.0003732010064206609,31.716030414172742,1.3683598176347143,13866.051930258145,5484.6057771399965,-2.3175339614713352e7,2.6804405529618476e7
0.004209999926388264,-0.5334693079616117,0.0003722482430778398,31.13670142358027,1.357535218595672,11182.763628434448,5395.703640052744,-1.822659007986854e7,2.5833163951666825e7
0.00419999985024333,-0.5332353631897713,0.00036930661387100727,30.513736620161207,1.357446171571712,8314.050593714108,6034.3740178982025,1.3765941006702796e7,2.8823455671284575e7
0.004189999774098396,-0.5329259051664267,0.00036574228482216494,30.071133587285573,1.354225727071485,4512.785781777167,6830.802647499817,2.3438280002228618e7,3.673783667439611e7
0.004179999697953463,-0.5325892115368334,0.0003606165995724225,29.60316810970625,1.3134522892122196,8894.481916125835,6650.841511884716,1.0729819895686237e7,3.838592973734251e7
0.004170000087469816,-0.5322503674714244,0.0003531947495396484,28.87904285935991,1.2327571337613183,14329.19015507275,5590.090110375199,-1.2863123301871566e7,3.144852243959548e7
0.0041600000113248825,-0.5318008659950574,0.0003483438749643418,28.416038161281328,1.1566991705764498,15676.217131765274,4614.0163275391415,-3.7141189047954686e7,2.219888166918124e7
0.004149999935179949,-0.5313088460299478,0.0003512714835310231,28.766082141006947,1.1691118510050957,14346.279366110162,5512.11911232896,-1.461403080626639e7,3.2510968457582634e7
0.004139999859035015,-0.5310064541208558,0.00035739896240632145,29.971589013953082,1.2602776389103332,11622.401919492551,6016.975752999241,2.0607054886248666e6,3.55205461842774e7
0.004129999782890081,-0.5307551449473831,0.00036328170874711484,30.757717263429992,1.3493513367926107,10827.755441380545,6348.884585940428,1.9126992427299384e7,3.488150583782651e7
0.004119999706745148,-0.5305565694157849,0.0003701108244200747,30.83378627466108,1.3359697347715827,8505.698018772802,5573.849457097166,1.2724717452549923e6,2.5918245080345232e7
0.004110000096261501,-0.5303765168161481,0.0003756826949893113,30.77835747146982,1.350019432451434,4508.743180413097,5805.259982825668,1.3530769456266528e7,2.579043066847778e7
0.004100000020116568,-0.5302298745756562,0.0003785202726428377,31.13445566069306,1.4073479255207033,1030.0800973144953,6386.5568960263745,2.996949952596746e7,2.9894899036497097e7
0.004089999943971634,-0.5300897798942751,0.00038068219895666974,31.37359275859476,1.4068452702852847,1702.1130538535112,6251.819039571543,1.352857803509976e7,2.8295814657233577e7
0.0040799998678267,-0.5299263030126167,0.00038333002158443045,31.734434815361556,1.3343223498957877,2714.011854153376,5630.299862370022,-3.831297772621702e7,2.397571919424912e7
0.0040699997916817665,-0.5296668227560586,0.00039594690116900855,32.54410463941971,1.3882019990268564,4759.5801782872095,5923.563220645866,-4.11623464750109e7,2.69174559879908e7
0.004059999715536833,-0.5293820911059156,0.00040664949622530025,33.22510116108516,1.4208850866936076,3875.315604516546,5865.901702158498,-4.724282944049444e7,2.4917036374049515e7
0.004050000105053186,-0.529117781332694,0.00041500298407793555,34.3643283454842,1.475588574522138,3948.006028275547,6394.971635127664,-3.76850478033474e7,2.7811799943500407e7
0.004040000028908253,-0.5287719848602428,0.00041466273703024125,35.20455251720935,1.5568215841192075,7965.026650006009,7466.638957038344,-5.966824377117067e6,3.764212149493389e7
0.004029999952763319,-0.5284842138055247,0.00041163811218611845,35.00463548387531,1.5716481064138155,11965.662402705218,7972.6437979432385,4.375483758944445e6,4.6507922897476725e7
0.004019999876618385,-0.5281026068748033,0.0004113590489329988,34.175840845612264,1.5287976197629018,14204.742136641884,7904.6882732749345,5.284090332889681e6,4.711915530769606e7
0.004009999800473452,-0.5276877166062186,0.00041054653783866566,33.435333090648015,1.496659829587049,7518.869249518103,7418.39702369137,1.7085125910133712e7,4.0186087129485846e7
0.003999999724328518,-0.5271544584523945,0.0004001620406659997,32.826894998017025,1.4936798038946655,856.9416976119601,7624.876240129653,3.660717194920544e7,4.7583516955115914e7
0.0039900001138448715,-0.526569997857674,0.0003829838528285561,32.0361029489501,1.4599951318356204,2303.6371902596443,7253.783750442788,1.5702031765026506e7,4.644903094642571e7
0.003980000037699938,-0.5262161451218998,0.00037649447500696264,31.98682292436334,1.4523948378019507,4345.33603485612,6610.534251308818,-1.3492893486297695e7,3.6050291607372135e7
0.003969999961555004,-0.5259516879511357,0.00037169119097666553,32.112384147506404,1.4931231776846545,6809.882911496246,6754.579248608869,1.6929182847601513e6,3.287694415741483e7
0.00395999988541007,-0.5256399960874114,0.00036342091344071975,31.503503770129743,1.4778437947818839,6909.870695978665,6485.970574811552,2.9927761888924155e7,3.0589384141737614e7
0.003949999809265137,-0.5252269921565603,0.00035695560966102257,31.077570824949216,1.4209187540799066,5386.839977322489,5867.04699637938,1.9658961660007983e7,2.4403451013304792e7
0.003939999733120203,-0.524759930506174,0.00035956992225494896,31.10405244753163,1.3641318262655262,3216.376662990431,5432.046759152455,-7.740347798960917e6,2.206763470507615e7
0.003930000122636557,-0.5242480822837678,0.0003641014079240928,31.03214735985905,1.349629097739024,420.4224649077105,6103.237038781204,3.6486786441598334e6,2.767219205237513e7
0.003920000046491623,-0.5238838578934956,0.0003706308596451336,31.047141371263073,1.3769032672809507,-2097.826162340109,6306.540456185535,1.597620200949737e7,2.9877196454773553e7
0.003909999970346689,-0.5238073822855367,0.0003747319229593318,30.60424157457084,1.384665686324429,-5172.471567924246,5959.908716442947,9.28372663346087e6,2.7613287039731726e7
0.0038999998942017555,-0.5237220283213246,0.0003755004951928487,30.36879066885954,1.3784784682875724,-5227.093626579853,5780.290724966502,4.1896610941337007e6,2.6766466276174773e7
0.003889999818056822,-0.5235885828353639,0.0003745375431013032,29.709923521682843,1.3224210255106952,-2578.459576752758,5635.950588186458,-1.0445559784274254e7,3.1585558364270415e7
0.0038799999747425318,-0.5233678819338966,0.00038162581595354347,29.587965832049143,1.2642601069899697,2929.2679220695527,5229.459744989337,-2.8910701677368272e7,2.4278129987705775e7
0.003869999898597598,-0.523016063353396,0.00038765397295167513,30.183164886331703,1.2822651287311695,8689.166552238468,5473.007900113637,-2.2163155641008426e7,2.424744773191884e7
0.0038599998224526644,-0.5226670719346439,0.00038564400333006825,30.94714159998817,1.3006260584900418,8307.482505749686,5526.325425832492,-2.796091155137738e7,2.641996429548676e7
0.0038499999791383743,-0.5223612014685058,0.00039034534972983044,32.4200303489668,1.370973244835332,2846.399158865652,6251.179196931151,-1.757977954994694e7,3.326960268192343e7
0.0038399999029934406,-0.5221896489798382,0.00039446511648207164,33.3118336150067,1.447700748175114,-382.1942109727286,6742.173639371845,-1.1498224141384738e7,3.9481615178576045e7
0.003829999826848507,-0.5219492748494376,0.00039388975116038777,33.25491801789829,1.4285808928676573,2128.5286234356313,5949.127989408665,-3.779739883224911e7,2.7185050992413223e7
0.003819999983534217,-0.5216750370188965,0.00038651546932488693,32.61121942867018,1.4011624901255988,3016.2789152054743,5925.009387641173,-4.0377750067742124e7,2.898027979540853e7
0.003809999907389283,-0.5213183217862388,0.0003756184962918088,31.370288568678667,1.3386102879216148,-470.78769728912334,5948.184514259224,-2.7637383319586977e7,3.1601169940325577e7
0.0037999998312443495,-0.5208862305157818,0.00036929402567333205,29.90799546669597,1.318574938079281,-3550.3706105742235,6171.410475353214,2.494284104041559e6,3.374986031405801e7
0.0037899999879300594,-0.5204506815862842,0.00036320282925550673,28.60768540447774,1.2487536743301708,-4375.666239746573,5511.29724896831,-2.233998781929898e6,2.469871441632167e7
0.0037799999117851257,-0.5199907851649914,0.0003671733055709936,28.60371004820949,1.2216316450034577,-561.0578885466333,5268.920713280661,-6.944273910338555e6,2.3299959254655834e7
0.003769999835640192,-0.5196041612796835,0.00037427700392959727,29.772443396042412,1.2856658397255873,5808.087343189856,5482.537403382358,863847.9536976779,2.366402634741983e7
0.003759999992325902,-0.5191688865570177,0.00038191957051809955,31.8814072127652,1.3959067355037114,13529.774178167825,6110.219376052272,8.86634078441399e6,2.668662523606039e7
0.0037499999161809683,-0.5185974770729663,0.0003832833624568781,33.22681667393913,1.4438984220494462,17222.322920006645,6218.872552719519,-1.0437284069366628e7,2.6061375038193036e7
0.0037399998400360346,-0.5180745932690334,0.00038299926821903354,33.57797724692919,1.4479179703398866,17309.411156002698,6148.09352659581,-3.225093521677331e7,2.8317638646453675e7
0.0037299999967217445,-0.5176134516198363,0.0003802112989764305,33.0907563782928,1.4254628557978817,19075.687746741718,6301.433585476949,-2.961969598542128e7,3.223228140309979e7
0.003719999920576811,-0.5172857647622295,0.000382135624204654,32.93479817311965,1.4269588132758568,21113.99247081064,6817.135621798314,-2.0548097804187004e7,3.750917242078209e7
0.003709999844431877,-0.5170488696414978,0.0003872137051171138,33.22461938116572,1.4266189242262923,19522.2686491562,6556.052484785987,-2.1101665101990283e7,3.397056348062441e7
0.003700000001117587,-0.5169698555298091,0.000387242210355276,33.20953365246035,1.44112612359356,18475.469159196906,6299.343572644411,-1.4956294513723657e7,2.950733269443912e7
0.0036899999249726534,-0.5168516194796539,0.00038174550442700967,32.26789420548316,1.4288291976306449,20470.35837909103,6685.699690582242,-5.434807507799642e6,3.4433241972614735e7
0.0036799998488277197,-0.5166226888864476,0.0003778393230853947,32.062788996107166,1.4177464784668612,17599.850862995136,6938.645847738105,-7.7238965374601595e6,3.7158238369683035e7
0.0036700000055134296,-0.5162083473717503,0.000374699131254596,32.172983287644556,1.4074287395972827,15457.767493334848,6442.803779142822,-1.4066633165888127e7,3.1293727670723364e7
0.003659999929368496,-0.5155843635375496,0.0003726754368928979,32.481504855790604,1.4258789338386404,14583.692300809103,6636.572006739349,3.3297661349507426e6,3.336465277863789e7
0.0036499998532235622,-0.5150789221562445,0.0003689649161254564,32.5368458485698,1.4688780932588583,12866.308478915937,7551.999736099175,3.254172085509754e7,4.208863012752121e7
0.0036399997770786285,-0.5148181907432736,0.00037051324076124964,32.78651756009821,1.577304907031258,13891.592173464589,8668.212889963997,7.800137123186313e7,5.052482282547498e7
0.0036299999337643385,-0.5146619837345207,0.0003846426263599399,33.7787122163547,1.675070350666484,16377.402056815134,8823.862042651524,9.935158309396206e7,4.8915996961653e7
0.003619999857619405,-0.5145986879641423,0.00040102722103828526,34.403319545837405,1.7129289700945407,14293.24440831474,8381.851469118059,7.923980191994125e7,5.004071025796068e7
0.003609999781474471,-0.5145317031877931,0.0004010422710047308,34.18918381145977,1.6652913845845916,14161.896627908043,8087.198325723115,4.6265316658734396e7,5.00588371065016e7
0.003599999938160181,-0.5143014665465162,0.00039314461784741467,34.07343193205086,1.622818896550008,16306.642050652246,8722.789526153041,4.239069632764198e7,5.7567670301651604e7
0.0035899998620152473,-0.5139650296076143,0.0003811182528994214,33.86410013136884,1.606719056992396,19879.51825909623,9623.379914079194,5.616260381798248e7,6.82715101071154e7
0.0035799997858703136,-0.5136649721680151,0.000378740886745605,33.86283284974345,1.6555254517168347,22492.502013387828,10936.844325877413,8.948273058433743e7,9.411128719169618e7
0.0035699999425560236,-0.5134901632614783,0.0003868193085874844,34.633206406020086,1.7005703719838219,21507.0897221631,12177.32725072055,1.0119583252567063e8,1.2306339058103296e8
0.00355999986641109,-0.5132984709047014,0.00039770994374181397,35.47150410958971,1.6994761028356486,19966.452584952185,11355.90997035463,7.099217900624153e7,1.0745948994860557e8
0.003549999790266156,-0.5130365718407557,0.0004044252377518102,35.8901783315895,1.6366111695681238,16060.074717238505,8577.026260344881,3.519681899884567e6,5.563544625097917e7
0.003539999946951866,-0.5126416496212769,0.00040760797604282245,36.23669289459092,1.6683125474570408,11726.062981411773,6807.577456210709,-4.88104677672286e6,3.33493183805497e7
0.0035299998708069324,-0.5120400823486853,0.0004061848672252168,35.40467539338192,1.6650375064717409,8684.83405296259,7022.76501256303,3.511215818361439e7,3.537159098534055e7
0.0035199997946619987,-0.5116099551316292,0.0004109967090023311,35.160030648712464,1.634537942933924,7022.472090633669,7841.5930723539095,5.5353809710099354e7,4.328785224594534e7
0.0035099999513477087,-0.5112596068283892,0.0004171356341244461,35.7734356853961,1.572264299785615,10385.017931919867,8056.223502427556,3.535597180307867e7,4.479897767655165e7
0.003499999875202775,-0.5108688949392235,0.00041977269324694954,36.347771873486685,1.59220354303434,12649.70113849199,8462.379857649796,3.480807036300988e7,4.587572879440032e7
0.0034899997990578413,-0.5103330241989752,0.0004140384111272094,35.94394047321665,1.5836788136636755,12590.346106117084,8704.620721108211,3.1895001238976516e7,5.739717261699072e7
0.0034799999557435513,-0.5097921641633729,0.0004019476390047647,34.79426924010559,1.5000890884826834,8154.89942852807,7486.912809784895,-5.970861565676718e6,4.470217044482657e7
0.0034699998795986176,-0.509402863130439,0.000389154904615308,33.23132385113803,1.4176813687789203,-392.1480198403114,6506.987606733543,-2.1534448170487303e7,3.1656479364007324e7
0.003459999803453684,-0.5090430744434415,0.00037521572555823223,31.253102957017024,1.3307655664454079,-5811.61469310776,5700.719764381629,-1.5353708089732496e7,2.372718594148772e7
0.003449999960139394,-0.5088287452800141,0.0003647657376430464,29.896347728995984,1.2083174785527353,-4436.917878256042,4764.592418485264,-4.687249168383781e7,1.960315348435326e7
0.00343999988399446,-0.5087854968011961,0.00036888660063585417,30.812981045667158,1.245527296452461,2600.9099225834093,4673.1551660480945,-6.695796997564117e7,2.080992690973652e7
0.0034299998078495264,-0.508679095908301,0.0003761766019606722,32.719371839968645,1.3924740703849303,8045.280942521431,5800.143833559572,-4.093205670930197e7,2.6244873285324425e7
0.0034199999645352364,-0.5084479190271232,0.0003847595030774175,34.148563446819836,1.5137229544211344,8938.707821413083,6932.463275890721,-1.7125954685111416e6,3.2350614070930496e7
0.0034099998883903027,-0.5081883228370861,0.000392815336301457,34.80326639953748,1.614630362444772,2210.8110301158354,8023.669034582508,3.579102759778928e7,4.464835184939372e7
0.003399999812245369,-0.5077044161245285,0.00040168605871630087,35.89163806155259,1.7320715082598133,-6153.035534832547,8950.843972247067,7.014173666527651e7,6.0976488848381884e7
0.003389999968931079,-0.5072547916641924,0.00041032361391105804,36.3881190509235,1.731676471004685,-4067.3069514095355,8250.954480253551,5.6036297729407534e7,4.9956272981475875e7
0.003379999892786145,-0.5069888030002476,0.00041134931513180816,36.097830952310765,1.6485589176064548,-390.51914934370154,7879.752875795809,2.4662395903388616e7,4.3037350595746085e7
0.0033699998166412115,-0.5067951392078248,0.0004114125794135642,35.646881866182106,1.600860085528238,-506.6951759775343,7388.495793984848,1.7245266290020853e7,3.731414592600666e7
0.0033599999733269215,-0.5065536958160519,0.0004133212514113147,35.61284784468436,1.5676797045928783,7615.510834804936,7055.574541511541,9.73079503459516e6,3.3310634997639995e7
0.0033499998971819878,-0.5062454397532274,0.00041677480746223495,35.381317454770276,1.4910531102736022,13647.837226009127,6767.320744548891,-2.0994169188313335e7,3.2828768015173458e7
0.003339999821037054,-0.5057804666034644,0.00041908447734213946,35.45147854132606,1.446568900638624,13644.101362355499,7011.575343209885,-2.3881382018476926e7,3.467899907907874e7
0.003329999977722764,-0.5052438250242267,0.0004211826299655927,36.11250659730849,1.5082049055022506,8775.311677971393,7878.009383208119,1.116333480140461e7,4.171890150777287e7
0.0033199999015778303,-0.5047853629252641,0.0004179767092356428,36.191918286071456,1.5419868851050478,435.8822868986446,8651.119777932388,2.0052964749447323e7,5.224090081682376e7
0.0033099998254328966,-0.5043529657945619,0.00041599498773995503,36.0503652285901,1.5345939524464411,-1220.6657346392337,8832.421245049089,3.1257838878964935e6,5.470466823010284e7
0.0032999999821186066,-0.5039880174242426,0.0004137714903004352,35.84802175375421,1.4783738402329267,7148.946250961023,7632.385507245697,-4.203958983922782e7,4.38985135997398e7
0.003289999905973673,-0.503697383182618,0.00041426201132702096,36.18389961217002,1.4972538379148836,13526.807022607454,6889.121002267071,-6.000215456159079e7,3.381093202859394e7
0.003279999829828739,-0.5035263995360292,0.00041352476731098837,36.929853493752994,1.5340255524868813,14652.186904442699,7142.532897444145,-6.162926073175252e7,3.738306041488541e7
0.003269999986514449,-0.5034937066604325,0.0004112645164221668,37.50704521677346,1.5293051784556877,15395.790880787488,6592.932915010103,-8.40086786254239e7,3.672130105275084e7
0.0032599999103695154,-0.5032164386283549,0.00041101469465738263,37.02834542092223,1.5007597651897469,17282.066886787958,6096.709030242337,-8.438846528780097e7,3.220993706675519e7
0.0032499998342245817,-0.5027797123388155,0.0004098444932096331,35.936439129731916,1.4870587234910397,15839.584591867173,6420.66806549463,-6.1244198022266135e7,3.370464703656446e7
0.0032399999909102917,-0.5022202591646346,0.00041522455668543344,35.32536988590463,1.4738832199395095,13843.40787301104,6779.729314857493,-5.242414411866019e7,3.9896992726004355e7
0.003229999914765358,-0.5017738373955654,0.0004181920825549204,34.623967180312555,1.4347347387242835,12612.811303435237,6424.332501813506,-5.154006330807481e7,3.521357268193372e7
0.0032199998386204243,-0.50132659343892,0.0004195623300860188,34.12930133938369,1.450948007321389,9268.728251114362,6384.57859939676,-2.1833908430098265e7,3.495819036672771e7
0.0032099999953061342,-0.5008630479504645,0.00042011669503247737,34.444624170714,1.5086187391312273,10013.418451534366,6845.808219046581,7.331243741437704e6,3.710419123580671e7
0.0031999999191612005,-0.5003941654974188,0.0004209811222978366,35.28572587783637,1.5542234434384334,15320.835596196308,7425.352049312863,1.4151842714720499e7,3.745737052262335e7
0.003189999843016267,-0.5000051738204784,0.000421792776187347,35.71708256594249,1.5728667679319563,16510.016613271604,7899.055387658121,2.6189051810125478e7,4.312971528206967e7
0.0031799999997019768,-0.4995927914014028,0.00042651457236649894,36.20701608644652,1.6079047556476838,16430.58824970387,8637.780986860353,2.747765764268864e7,5.438811718292942e7
0.003169999923557043,-0.49915227562078507,0.00043180113979344277,36.90820056938966,1.672481689368005,15435.148889099504,9390.381065237048,2.986595848978393e7,5.462322816666323e7
0.0031599998474121094,-0.498702225193847,0.0004281800545014165,36.328413251511314,1.6543134308964824,9811.217527173138,9042.443867924309,2.3036718591192376e7,4.892362422538178e7
0.0031500000040978193,-0.49823759166063974,0.0004193851748578995,35.33888974858031,1.6112103265277755,3339.4542120529827,8931.741093536055,2.6869458795534767e7,5.721465206413571e7
0.0031399999279528856,-0.497802321864001,0.0004076018837579502,34.35762274214572,1.5750780679001735,791.8764529781728,8619.89035373016,3.694576964982033e7,5.8185773856782846e7
0.003129999851807952,-0.4974312302222534,0.00040020440837927477,33.96943564061014,1.4862428509633294,375.6434384392756,7569.874982203829,4.473169332177429e6,4.778434783401853e7
0.003120000008493662,-0.49703813849180006,0.0003960761036849098,34.31973169452829,1.4700737052929251,3592.9298880247666,7005.243750153335,-1.3031641864299309e7,3.767467189378899e7
0.003109999932348728,-0.4966222900773282,0.00039288216278717355,35.01122618097473,1.5080197420417207,5473.976318308711,7241.108663079473,-1.9473089021469936e7,3.755842407613436e7
0.0030999998562037945,-0.4962073732400895,0.00039747899641873153,36.048045720065126,1.5594304170121482,9754.168086593661,7559.868157191332,-1.373286701599337e7,3.776501488201166e7
0.0030899997800588608,-0.4959160985561903,0.0004070272449588607,37.29094639569037,1.6135424611475477,9177.813320533265,8240.688886790374,-6.744618952074221e6,4.953695435600609e7
0.0030799999367445707,-0.49571123696916036,0.0004177244470630601,38.626214708012895,1.7025638173351016,5887.054555314837,8559.526313652479,6.71279905060465e6,4.864782162500127e7
0.003069999860599637,-0.4953712390988367,0.00042325165873313404,39.611792408201616,1.7994118207883396,4076.879069403233,9097.574370631988,3.5023720459653236e7,4.634265082057976e7
0.0030599997844547033,-0.49498866994050333,0.00042519125061009415,39.83696897629769,1.8343276886166022,6826.00224730795,9366.051336202523,4.805014439322516e7,5.2282763308716886e7
0.0030499999411404133,-0.4946635602111346,0.00042294993186364787,39.62662333699381,1.783660769772573,6758.105974600351,8640.811131473538,2.1734592888991307e7,4.733624457634053e7
0.0030399998649954796,-0.4944088882188662,0.0004204299223213583,39.02199606055369,1.6855602894597588,4222.273345633893,7967.9339886567805,-1.8707399802195795e7,4.20313877649255e7
0.003029999788850546,-0.4941596340829856,0.0004138712366543967,37.961496465806334,1.5821277928336996,9308.686944311643,7743.797905806329,-4.655730335401314e7,4.70929916427558e7
0.003019999945536256,-0.49384359600843164,0.0004129499877391538,37.299790818590076,1.5330201587049477,15283.69795361279,7861.574893833662,-4.009360060117779e7,5.035022831277481e7
0.003009999869391322,-0.4935512822219171,0.0004168704223633944,37.47855691719569,1.5673816637457756,14099.422813347053,7461.573461319798,-2.625851763685431e7,4.07754137861415e7
0.0029999997932463884,-0.4933080277385016,0.0004186921543245227,37.445926288911494,1.5659563253539852,12965.172954777912,6976.540531438648,-4.328350257726071e7,3.472050590771517e7
0.0029899999499320984,-0.49294834242545765,0.00042752250358151265,38.65449232336056,1.5965486397182458,12540.355489768739,7191.797002783821,-7.955598165455744e7,3.56243660953259e7
0.0029799998737871647,-0.49264191435015525,0.00043036367871663423,39.34758819375168,1.6587803387412188,10450.973547828724,7120.51142148785,-9.431820916740221e7,3.517506007509245e7
0.002969999797642231,-0.49228189659156485,0.0004231458340024394,38.825469124156996,1.673751344784128,8265.580226105438,7187.798740778995,-7.790091892183946e7,3.763801710104133e7
0.002959999954327941,-0.49190128302254016,0.00040667843596237704,37.62811118448799,1.6954676496311578,3746.578242712311,8131.085349082027,-5.153339237221772e6,4.397473209843951e7
0.0029499998781830072,-0.4915761202163703,0.00039234831265943224,36.840093253860985,1.7400831353145632,2319.025082979015,8735.444660661142,5.8448043438229784e7,4.410446202617645e7
0.0029399998020380735,-0.49119579676512515,0.00038556176105749136,36.40854978501235,1.7305207344276023,201.48169943829183,8416.892236600816,5.633432751051415e7,4.1312891011652544e7
0.0029299999587237835,-0.49093517807524767,0.0003921478881222323,36.65101407429688,1.7256923589573239,5743.917601920571,8450.625153617597,3.649721042306097e7,4.326426135707314e7
0.00291999988257885,-0.49064147317098106,0.0004062835374667613,37.73265310348832,1.7207445817786644,8518.230241662897,8814.91863353917,3.968011192634217e6,4.786499267367246e7
0.002909999806433916,-0.4903862219863222,0.0004167689064305083,38.247450634160046,1.6921566953366576,10791.88404051335,8237.873879815237,-3.7932965434707604e7,4.297273469932768e7
0.002899999963119626,-0.49004290048993426,0.00042271814664235466,38.299905286929814,1.6139672382027022,10210.896071457544,6989.63791172281,-8.319447448139885e7,3.550152025616165e7
0.0028899998869746923,-0.4896062253038399,0.00042130700848802555,37.79749351734602,1.5449366288458652,7754.826340366326,6314.80125313475,-9.230385831010108e7,3.256418497612943e7
0.0028799998108297586,-0.48918153864247144,0.000420024489494137,37.60724444470389,1.524073809086195,2173.0476238676465,6041.363516364,-8.9469737615035e7,2.999482164749695e7
0.0028699999675154686,-0.4886965510228474,0.00042250972711794415,37.781769636565265,1.6209187882127987,-1693.2681023355317,6833.496712126237,-3.9317751207008526e7,3.4473862512475796e7
0.002859999891370535,-0.48827047577837945,0.0004233701819177127,37.221914366326224,1.6594739291091556,-693.0195669451847,7620.235652058401,3.7684948398592435e6,4.239525046789499e7
0.002849999815225601,-0.48768949943213374,0.0004271816300234039,37.34852490868206,1.668790793767415,4538.784417412552,8035.783304845483,4.976411466033711e6,4.509382457277219e7
0.002839999971911311,-0.48709267905703746,0.00043189875944504223,38.096936841479575,1.684654377047476,8706.434349991694,7912.576552694429,-2.078827315551073e7,4.123427614873269e7
0.0028299998957663774,-0.48652454781724375,0.0004344095752995593,39.356552648252595,1.7141168449078725,11146.646548989778,7754.977587408164,-3.538092920867633e7,3.8736955313270465e7
0.0028199998196214437,-0.48593601842809586,0.00043450299100741114,40.00999410327232,1.7811988167716928,18756.572534219828,9178.89267078744,4.599699009226174e6,5.988782146215342e7
0.0028099999763071537,-0.48538406377410864,0.00043528874241892087,40.701950389971664,1.8281965884020313,21576.092715985604,10078.527215558768,1.6348137518189033e7,6.798194267175645e7
0.00279999990016222,-0.48495310404049813,0.00042797421394260085,40.03666232797283,1.7502862663734344,15228.341251724069,9324.884622407177,-6.679101893282822e6,5.352672359179576e7
0.0027899998240172863,-0.48466699239323496,0.00042489714765680603,39.84075574893438,1.7095635297574343,2972.166071599112,9393.722302657718,-6.470132893129934e6,6.177806936018607e7
0.0027799999807029963,-0.48441196566078,0.0004280215189554301,39.68604214619522,1.6711109660818668,-6088.531687517036,9620.66759204627,-3.2299264998865323e6,6.64751605000941e7
0.0027699999045580626,-0.48424565307490414,0.00042780873944686795,39.34794472988853,1.652948973642227,-8536.063728398462,9175.60714963946,-554361.480683895,5.008662927081997e7
0.002759999828413129,-0.4840963392967533,0.00042743366162620907,38.782944152980704,1.6366253797190136,-6503.648490457299,8133.654742090912,-1.2381383746052463e7,3.7313209537558936e7
0.002749999985098839,-0.48365017979903496,0.0004287652169853557,38.94131994309158,1.5939817471711641,-419.03750881841063,6810.884203954317,-8.697084671730624e7,3.3278385271386687e7
0.002739999908953905,-0.48306723118023365,0.00043353887029600016,39.41785326523586,1.6083526989237695,872.2980869391979,6826.051483197777,-1.1839930348076603e8,3.593117505678974e7
0.0027299998328089714,-0.4824955951102602,0.0004362339188113619,39.38931959029086,1.6610461975302278,-284.6082905668712,7483.714849356465,-6.775971009405763e7,3.8920337156744e7
0.0027199999894946814,-0.48192427492764545,0.00043373470959099384,39.1096295281823,1.6686413715839326,-3734.245626502602,7861.996943573597,-2.2191226769889724e7,4.152485747329879e7
0.0027099999133497477,-0.48156181683161414,0.0004332677807892312,39.081256589581464,1.6664119392050305,-3713.669506356555,7966.98426351669,-2.5920314791541293e7,3.992561399247222e7
0.002699999837204814,-0.48127525721464187,0.0004359119994121208,39.31751935558319,1.736815372930712,-1667.8925111103365,8787.032290774223,-1.3468377945671018e7,4.131036426449737e7
0.002689999993890524,-0.48100471083453156,0.00043340497996064315,38.68549410560265,1.7505945992004748,1528.6601300320192,8723.202728541179,-2.0891319858737516e6,4.500960014879081e7
0.00267999991774559,-0.48087189049107837,0.00042910994505945073,38.0921788516853,1.7337772947441987,2218.327247458594,8235.997709831858,-1.146199276572028e7,4.3090113330327235e7
0.0026699998416006565,-0.4807459922377602,0.00042548422429443893,37.595721549562775,1.7380789982310099,1937.7768890372174,8318.032497861977,-1.0096280622265156e7,4.3576556438685805e7
0.0026599999982863665,-0.4804894383831415,0.00042401567937809645,37.34340071452947,1.7506510215854933,2771.054641716684,8729.251131163785,1.8794582358537808e7,5.126456791779351e7
0.0026499999221414328,-0.48017660954830355,0.0004293305409455289,37.96027542196721,1.8107581535722268,10765.599203708545,9624.9917084967,5.5127970045299895e7,7.191839146664712e7
0.002639999845996499,-0.4798362233267108,0.000439237269218575,38.867630098891574,1.8295912830255185,15035.5174733937,9679.811273186711,6.79543261374176e7,6.64220411697383e7
0.002630000002682209,-0.4793383559897775,0.0004454588303716756,39.503482512528954,1.7625449368171264,10404.556949145413,8819.776654524201,3.3002054084576536e7,5.143717953481936e7
0.0026199999265372753,-0.4788574841254449,0.00045206749947133924,40.597073889886616,1.7734289164395176,2462.5932673149873,8692.434915803973,-5.813782052287764e6,5.275544466173956e7
0.0026099998503923416,-0.4784226925425755,0.00045309017162471375,41.707056149191565,1.7958195005133373,3557.7300038894846,9087.911786145814,-4.101221546485767e7,5.2336022945128806e7
0.0026000000070780516,-0.4780377756365342,0.0004537161273821348,42.487385840953394,1.8010786661043743,8747.300664399281,8665.14087474049,-7.45144079791603e7,4.0523727183077455e7
0.002589999930933118,-0.47762583900996836,0.00045360930748276776,42.592253957047454,1.778107450445344,16153.418291751917,8408.446179794071,-8.097444900681031e7,3.928223006620616e7
0.002579999854788184,-0.47727748329020686,0.00045103434187049237,42.345925646200776,1.7535199903827554,24009.68375091601,8182.910264439507,-8.28672537584833e7,4.087715941447639e7
0.0025699997786432505,-0.47684111886404573,0.0004497196527090785,42.264186199412386,1.7330828167614896,24123.688505170456,8717.03407726281,-7.643378968771182e7,5.0881842817357406e7
0.0025599999353289604,-0.4764148906925984,0.00044280139553386065,41.70235939724147,1.7039900832160992,22083.33141647217,9351.59812616882,-7.909961518202433e7,6.0014460685565315e7
0.0025499998591840267,-0.4759309099832026,0.0004367037917390295,41.21700017758551,1.7501182171286778,23483.77805078211,9882.820142959645,-4.960108326220078e7,6.507562344907915e7
0.002539999783039093,-0.4754395188502967,0.0004390224271831229,41.599255709671894,1.8662098234398414,21231.954203068533,10132.599592713852,3.5973561068051164e6,6.4461019751787476e7
0.002529999939724803,-0.47485126815375406,0.00044312616309328775,41.75653582557096,1.907116490310245,14083.839743876704,9603.769941554616,2.6543411273692016e7,5.7531087490583956e7
0.0025199998635798693,-0.47428729129262504,0.00044930822156803024,41.50769388183035,1.8958643759235214,6630.739553825205,9148.353366617519,3.037464270984111e7,4.7343128416042656e7
0.0025099997874349356,-0.4736204406690667,0.0004550151979541899,41.386453850239725,1.8770133888579819,1698.588429764572,8653.283973058531,1.2432980664787745e7,4.203631816098856e7
0.0024999999441206455,-0.47309573396630006,0.00045840853259334474,42.08169812889821,1.8670007517684961,-7590.629962247687,9137.683233787218,-2.681286296020881e6,4.80112248486688e7
0.002489999867975712,-0.4726257188018062,0.00045677575130033507,42.59192643786245,1.8849897333633951,-11322.792573959066,10054.167795524045,7.321655754488303e6,5.657772048560104e7
0.002479999791830778,-0.4722065529018,0.0004554918186506677,42.8118906944721,1.8914967956314899,-3183.5557065921253,9616.472350873402,-1.4749434726811333e7,5.037087054620264e7
0.002469999948516488,-0.47186653351245333,0.00045311120228250256,42.785828024604335,1.8721596082921093,2350.607970273785,9263.111616136135,-4.477547861047835e7,4.923701964543832e7
0.0024599998723715544,-0.4714988237970392,0.00044834515886717517,42.74160848502181,1.9730319853698104,3126.7446673908935,10933.544360048127,2.140000082853672e7,6.76413432214148e7
0.0024499997962266207,-0.4710602617117693,0.00044485923989440136,43.636142318676605,2.1298036878627036,1760.4537446772908,12989.015564444802,1.062160087220821e8,9.813743016343479e7
0.0024399999529123306,-0.47051365508086745,0.00044550342749425433,45.2017108721347,2.1812545505661296,1617.753122058945,13804.772752110634,9.756589303241524e7,1.1415347597674711e8
0.002429999876767397,-0.46997262581452376,0.0004513059949627268,46.78087387228867,2.122495858681468,5341.524618363043,12896.467530097696,2.021382851826132e7,9.865302974504714e7
0.0024199998006224632,-0.46954892452582137,0.0004537958998309715,47.209799774817014,2.0718759377268676,6764.661625858767,11402.436684375587,-2.3372639949337635e7,7.431107199082862e7
0.002409999957308173,-0.469160734235862,0.00045542676898190646,47.45072461623109,2.069986661405924,7327.675386670176,10146.941724449993,-3.9794153804838e7,5.330909090704223e7
0.0023999998811632395,-0.46888590258872137,0.0004560846863185633,48.27258256228387,2.0803617967864017,3046.504226131244,10311.391232770242,-5.939395264075886e7,5.3040983160463706e7
0.0023899998050183058,-0.4686200714089209,0.00045314026948180226,48.20672522630682,2.0651935226790954,-3823.7595668754657,10964.535706917237,-5.0409561423850656e7,5.7931951608008094e7
0.0023799999617040157,-0.46829671019231317,0.00044651800873554194,47.63747500025095,2.0752923959189333,-9640.133947610948,11397.59534843463,-9.083509181324413e6,6.216179274738808e7
0.002369999885559082,-0.4680224532274588,0.000438144201308268,46.13422977043226,2.024524848088473,-9639.811038787306,11061.164279283876,-6.640002047054379e6,5.965854171289911e7
0.0023599998094141483,-0.4677132517833961,0.00043471007252628233,45.137089883939574,2.013676893830092,1902.6916554147203,11710.266778359577,9.44335007870608e6,7.192747570833585e7
0.0023499999660998583,-0.46721721674100264,0.00043258359699888035,44.108590961959024,1.9999953144093887,18977.314196207917,12064.618247710026,3.616411146216991e7,7.787757621384893e7
0.0023399998899549246,-0.46653577111134653,0.00043660126621801893,44.26196394766696,2.0293806472025055,30511.40596245852,12100.708425108653,6.0419482916875295e7,7.652484676475863e7
0.002329999813809991,-0.46602029253856747,0.00044888498011965095,45.162647208342726,2.0903896692115733,36237.814038595425,13135.673726170584,8.970742532244559e7,9.171777570061411e7
0.002319999970495701,-0.46562903714971615,0.00045587108151820874,45.46031535362008,2.073065225056009,31660.691859847306,12984.081005168428,5.8058101012754776e7,9.064116217673908e7
0.002309999894350767,-0.4650796500936558,0.00045801685405706617,45.38206979494426,2.076121036747062,25519.45448007742,13295.001219492584,6.611381825418188e7,9.828036408807287e7
0.0022999998182058334,-0.46439481800439536,0.00045083039946041385,44.91345485515057,2.0581900306810397,21588.21796875361,13109.294086603277,8.58550767038472e7,9.452281427157292e7
0.0022899999748915434,-0.46374017555115277,0.000446005416692431,44.95672071409669,1.9884482956889058,12937.781737843676,10810.359405864321,1.3461734081076153e7,6.03438247260023e7
0.0022799998987466097,-0.46329349822690713,0.00044916554462027245,46.32155465624979,2.025293391424378,5342.0820093953735,10379.87149845981,1.0277731905694779e6,5.182655527401063e7
0.002269999822601676,-0.46291871759522474,0.0004578912864480846,48.63282612055708,2.1930529669462495,1568.3581738888158,12181.055176176065,8.254758334249003e7,6.490402365330953e7
0.002259999979287386,-0.46264664979133524,0.0004597063325437575,49.79325713890849,2.325122899293739,1742.502188004017,13559.162359064187,1.5268581335589996e8,7.615912433435336e7
0.0022499999031424522,-0.46234195470996203,0.0004554885376998956,49.46903569720435,2.3356042049854713,8064.820110313911,13900.673245290933,1.5273351302536395e8,8.397961786011821e7
0.0022399998269975185,-0.46191294703274616,0.0004477923134521489,48.73501013606552,2.2526812235163645,13249.592282655984,13552.6380926447,8.105328973446798e7,8.855387194896212e7
0.0022299999836832285,-0.46145775870932265,0.00044689346793911066,49.48712858503317,2.209712375587604,9729.584955473043,12759.295237245358,-1.360845261530124e7,8.488525501115896e7
0.002219999907538295,-0.4611601909675228,0.0004520700543134555,50.633082667134765,2.260049867068333,12030.239495379024,13431.591988743754,-4.355003684332548e7,1.0163284126660526e8
0.002209999831393361,-0.4606635384885594,0.00045180223112611966,50.42453493896032,2.3325415208871907,18198.116431001392,15390.458788825239,3.474139656881493e7,1.407762805898288e8
0.002199999988079071,-0.4601094066324586,0.00044758150558117595,50.00938201800878,2.2669691507050027,22824.82487502428,13775.111321748827,155713.0086426552,1.0885884898280744e8
0.0021899999119341373,-0.45963499857112766,0.00044269130312360385,49.232829374585826,2.061269511848559,21598.818354780084,10284.843005100303,-1.2040207957739711e8,5.9128932358171776e7
0.0021799998357892036,-0.459139993859746,0.0004423827784725264,48.864340133378505,1.9505815168684557,20070.672922649606,9667.115772049921,-1.7646849207136944e8,5.456208482144025e7
0.0021699999924749136,-0.4586861330030952,0.00044616628888826337,48.85608974324352,1.9858583756217285,12782.70452658513,9999.02122360238,-1.4544838095104903e8,5.723627324999761e7
0.00215999991632998,-0.45826550474172106,0.0004604452328216438,50.054839781244276,2.138399776859934,6533.03390279075,10197.421928760019,-1.0437077995403402e8,5.620959295000917e7
0.002149999840185046,-0.45778411847373357,0.00047686296785010544,51.34017754968192,2.3025749529507995,-3955.515873973337,10431.726997039932,-8.16252789873831e7,5.4391684163625635e7
0.002139999996870756,-0.4573790028756484,0.00048500708936620094,51.67332720185449,2.384974953143444,-16387.225050900637,10795.342788854372,-6.2631437904502004e7,5.630571337869175e7
0.0021299999207258224,-0.456912253032875,0.00048695900880013697,50.952502045745796,2.3465159217959988,-8929.285695209497,11473.375515138154,-5.64780666101878e7,6.05558799278038e7
0.0021199998445808887,-0.4565844550006732,0.000488731904263103,49.674424844138315,2.2721597691851394,4039.442383259849,11753.687840681521,-2.029884248138169e7,6.504101790485894e7
0.0021100000012665987,-0.4562139782284212,0.0004829837649247417,47.62216832959663,2.1718932498912267,12086.801901277138,11593.714109843564,2.719848120135187e7,6.164607575350993e7
0.002099999925121665,-0.4557231600664963,0.00047812643424244034,47.03875483663979,2.124112872396311,8130.296046845304,11863.10395104885,4.618124038448084e7,6.727248989207615e7
0.0020899998489767313,-0.45511341621881,0.00047397611953920956,47.96342159228299,2.1446753674827543,3338.4704097119247,12589.210326277549,3.602429860434845e7,7.712781956329495e7
0.0020800000056624413,-0.45459193531697384,0.0004651684743467264,48.59528897076887,2.1519233431905684,4864.75828431402,12724.376175265355,1.3244502358947128e7,7.998471280300412e7
0.0020699999295175076,-0.4539367094498302,0.0004606092075202915,49.100043743884825,2.16229650340083,13881.338160064348,13171.018842658461,1.8626756351057142e7,9.699690013074309e7
0.002059999853372574,-0.4534549765312404,0.0004528744712636729,48.6265828714822,2.1307697501297214,22876.747078322143,13586.12516721646,5.177294094595142e7,1.0962264844430658e8
0.002050000010058284,-0.4529217422210495,0.00044578563289427765,47.895409984646015,2.1885925408149576,28172.89275796175,15504.986624850002,1.5464431852945456e8,1.3409613025173962e8
0.00203999993391335,-0.4524549570880772,0.00044662299265242335,48.304425933546966,2.303718082262558,39843.23406616777,17886.726002189705,2.3517668980052632e8,1.7408549064780706e8
0.0020299998577684164,-0.45184322508098557,0.0004563404109816885,49.520218336099504,2.3562211763122667,45335.11575209816,18588.710734375873,2.231301949443646e8,1.9194490873959813e8
0.0020199997816234827,-0.45121696992675425,0.0004621270474180776,50.85030241716466,2.390634027710228,41315.588649277146,18261.41146131237,2.0469105120169753e8,1.8204951573624685e8
0.0020099999383091927,-0.45066034173493974,0.0004691529469227262,52.42422945701284,2.4233812083395847,33965.84062514526,17711.254751628672,1.821447735734835e8,1.663361355563639e8
0.001999999862164259,-0.4502351329559751,0.00048071399895409725,53.919918715556605,2.444534691797265,28546.585025838198,16907.768958377266,1.1508808828470293e8,1.4819739120465675e8
0.0019899997860193253,-0.4497197844591574,0.0004925700843434807,54.70280515581842,2.4553354378479733,32770.3970569587,16789.110682632494,7.083575663030285e7,1.4103797539152998e8
0.001979999942705035,-0.44917286868675727,0.0004975715028782118,54.25882830639416,2.4142216505342997,36576.18931615476,16780.92741428074,4.338725281362724e7,1.4289064488943037e8
0.0019699998665601015,-0.4485754324880545,0.0004983385866370676,53.11494645247576,2.2850259738252676,35437.612044466274,15152.528472925042,-1.9218789841953274e7,1.223631388700747e8
0.001959999790415168,-0.4479774296490359,0.0004949510029455654,52.02874793663505,2.24179760711491,35127.06917346559,14420.97632068748,3.034719577303158e6,1.0926497332319702e8
0.0019499999471008778,-0.44743959493184227,0.0004927453587794854,51.65400166035679,2.307882461878703,33305.25748038442,15564.295440470074,8.036792628049025e7,1.2323708698855507e8
0.001939999870955944,-0.44703535699428176,0.0004935554565331096,51.97147943607308,2.4006300913071814,36919.664908365456,16939.99649413488,1.3260774598900983e8,1.4826019172995162e8
0.0019299999112263322,-0.44676109902127065,0.0004869416912788314,51.99945351064078,2.4757581377327877,45809.87406071084,18079.99808073877,1.8414220278207126e8,1.6569815517051578e8
0.0019199999514967203,-0.44645923011770355,0.0004785501247986419,51.40225058109042,2.4987486110973505,54035.02199271581,18965.247986139664,2.716834053308509e8,1.7369695802964997e8
0.0019099998753517866,-0.446053655410331,0.0004710193898006783,50.226514020904695,2.470488783318627,52628.322233100866,19209.542281857226,3.333075731598842e8,1.6602388315946558e8
0.0018999999156221747,-0.44571760065935084,0.00046867771599751553,49.606168779074416,2.4708516900413153,54263.56662767895,18664.122531043195,3.4392531034871376e8,1.504906620689151e8
0.001889999839477241,-0.44536791882905524,0.0004680856026362669,49.44722336844873,2.4566369549461102,59282.32446678796,17646.75440364128,2.9035924219661915e8,1.336907103935579e8
0.0018799998797476292,-0.4449351304977026,0.0004685436044812836,48.840555452570676,2.373995298267646,54475.94642773726,15352.79654742195,1.9347735283292127e8,1.0655750287957993e8
0.0018699999200180173,-0.4444454089026258,0.00047407648752391504,49.307044641329384,2.333994292416246,40373.71744852222,14885.925434147723,9.967436648479967e7,1.0791160001768285e8
0.0018599998438730836,-0.44402718642310357,0.00048212247010491,50.26314062277227,2.356442860556696,28942.4915793037,15907.320124019812,7.690579904794464e7,1.2215262573103079e8
0.0018499998841434717,-0.44358750349920595,0.0004829295682636345,50.46418881505951,2.404997599661066,24656.321450090138,16881.315175339183,1.176216223467746e8,1.3498419983590668e8
0.0018399999244138598,-0.4431160649455851,0.00048313105525897457,50.45809784950163,2.4029169033617124,18911.99143955882,15737.561623524458,1.1608944168286107e8,1.0842505548090647e8
0.0018299998482689261,-0.44251953617463,0.00048411642393970505,51.20924011689325,2.3394235201896842,17620.7799444793,13573.979265833535,3.2774332885507777e7,7.549908664086701e7
0.0018199998885393143,-0.4418247283427627,0.0004861434916355724,51.55430162216679,2.2197502575010346,17900.229400459,11711.710630383295,-6.178659092242742e7,6.2359212658883676e7
0.0018099999288097024,-0.44108032576166445,0.0004880132719896256,51.373691153601015,2.094220711941141,19277.52633607132,10645.567812236637,-1.3704085770512515e8,6.1192970627816334e7
0.0017999998526647687,-0.4404514323025942,0.00048069374142151037,50.523833472085244,2.105982178719753,15548.205861080305,11281.53806640307,-1.0143076949864039e8,6.91820579799969e7
0.0017899998929351568,-0.4398486631658743,0.0004751215134011863,50.57078007631399,2.229758325221103,13890.403333520542,13277.191239710102,6.864733198688713e6,8.758090619226922e7
0.001779999933205545,-0.4391700892393128,0.0004729435394928341,51.55007680662744,2.304224089023061,17468.463294698795,14830.666736219606,7.082758851086472e7,9.85447701678737e7
0.0017699998570606112,-0.4385480501297279,0.00046717217180048564,52.32865720246881,2.3601982093452265,25929.936700964434,15551.669980225544,9.697167412325853e7,9.929102954278362e7
0.0017599998973309994,-0.4380339603772445,0.0004635073677991991,52.468246008789535,2.2975109397466977,34984.72250636495,14596.855734469902,9.395149503139552e6,9.109728638269325e7
0.0017499999376013875,-0.4375062889936671,0.0004660173524861469,53.229820442774894,2.2925997151336057,39728.81817705473,13327.644265981888,-8.380882746206777e7,8.264127978308414e7
0.0017399998614564538,-0.43697262971795864,0.000473479579029023,54.08842584972111,2.339589692990503,31425.453753642152,12655.08724529266,-1.0496924611836311e8,7.667862251244262e7
0.001729999901726842,-0.4364774977337802,0.0004806586341274466,55.147653635620074,2.4354740254156018,22041.29120390797,13368.459260591817,-5.746667733454974e7,8.313551197005701e7
0.00171999994199723,-0.43594242890315943,0.0004892719837754284,55.96478058198198,2.4893429260525455,20373.427771891813,14563.534830917482,7.874897625554443e6,1.0203273081964889e8
0.0017099998658522964,-0.4353587807857548,0.0005034718202028859,56.880576185427685,2.5660551126333693,22451.112727577554,16254.437810968107,8.695265712971243e7,1.2233050403919044e8
0.0016999999061226845,-0.43463940423942404,0.0005120187643924929,57.90872382606517,2.552930461875244,26680.84094647693,16238.295211792642,6.390989240385416e7,1.1517325067073189e8
0.0016899999463930726,-0.4339104064400599,0.0005125891724046683,58.01861436169206,2.54342230027276,26416.550012439184,15742.932269924471,4.916763884857637e7,9.886318852602541e7
0.001679999870248139,-0.4332696837442927,0.0005105337584431795,58.216076502774364,2.566469701228965,17894.26106901467,15509.08189866729,5.756469336110677e6,8.969188504832129e7
0.001669999910518527,-0.43263399445239337,0.0005018648498367293,57.09978999527003,2.4808966821526948,14773.566137479895,13997.227765127476,-6.839870332044184e7,7.844892911469917e7
0.0016599999507889152,-0.4321403558055463,0.0004998539951668072,56.656050967937226,2.4144860977160767,10168.466418762284,12563.147640062622,-1.3003128488235246e8,7.558034857063945e7
0.0016499998746439815,-0.4315854844500136,0.0005024197513503006,56.79002335730326,2.3195509543142125,8895.879738529457,11670.278043707358,-2.0400369160824475e8,7.012419299180456e7
0.0016399999149143696,-0.43094849340224756,0.0005082728998363743,56.26192520884578,2.2626579590208,14820.532500265814,11476.358302061224,-1.9433667141538092e8,6.870662706887922e7
0.0016299998387694359,-0.43038193381694145,0.0005061803674011806,55.16208453320606,2.277862023091139,18336.495497965414,12345.669917617266,-9.9157600603298e7,7.161732727010953e7
0.001619999879039824,-0.42983477990701796,0.0005069368551356613,55.11569091185132,2.37891807942919,26403.279847006437,13795.819591888641,-4.740300520061842e6,7.831310276034771e7
0.0016099999193102121,-0.42940152482071425,0.0005069378051308192,55.23996271238595,2.515493799236854,27257.498185056225,15194.15929891478,1.0642245011996786e8,8.550126601171698e7
0.0015999998431652784,-0.42885487097280567,0.0005063867478005003,55.48745634390381,2.6160845079013417,23658.24689836661,17250.761867265217,2.100731496674295e8,1.0976262299143668e8
0.0015899998834356666,-0.4283539267675369,0.0005111650060226483,56.429829656309465,2.625396340588372,21816.25385450861,18407.663537198012,1.9725210327789927e8,1.2718765548382999e8
0.0015799999237060547,-0.42785559884508256,0.0005135327259209891,57.5178021416851,2.5876213351907,22066.97471658942,17039.529825875263,9.634611044563133e7,1.0585257936188379e8
0.001569999847561121,-0.4273492992479296,0.0005176482849463988,58.402683508613514,2.5921334377292724,22410.3604283263,16432.279006209108,2.672051710085361e7,9.784395193452232e7
0.0015599998878315091,-0.42684154375386424,0.0005259049360608867,59.22633038487729,2.585792351921846,16763.84282625574,15447.296951855702,-6.573976948333238e7,9.332867272221804e7
0.0015499999281018972,-0.426454253533273,0.0005409556898720833,61.474764205225355,2.638877028202558,21625.829242661493,14541.28339199189,-1.3223705600894347e8,8.834756496097966e7
0.0015399998519569635,-0.42596507042032317,0.0005579555433017147,64.07647880419911,2.7535887568549398,29212.456986950892,14907.076470616821,-1.2491035110007729e8,9.040566138025807e7
0.0015299998922273517,-0.4254787035459303,0.0005672498733608396,65.59101673223013,2.87081592396109,34328.47731940714,17550.156139788553,-3.794381090695464e7,1.113358398947643e8
0.0015199999324977398,-0.42498283121772695,0.0005651248081210426,65.53126349087434,2.8695411331532217,40835.85438719945,18580.860711909212,-206835.66188809572,1.2193189997063063e8
0.001509999856352806,-0.4244582877315115,0.0005592397765401254,65.27877875963229,2.7916114331538506,43699.266757933874,18167.288153304424,-5.5159345859969966e7,1.1602329525789076e8
0.0014999998966231942,-0.4238324226787081,0.0005486542318580526,65.07650676814116,2.7363671714241016,39502.97335299621,17624.37107805177,-8.576075842585218e7,1.064238247252526e8
0.0014899999368935823,-0.4230990179752407,0.000534077250267351,63.94426530456944,2.692441527824233,28867.36281377434,16409.114008698034,-8.541427638344361e7,9.574822480396564e7
0.0014799998607486486,-0.422379720603436,0.0005222528058987573,61.927218002774964,2.6184388631452147,20629.849419099704,14932.97226623188,-1.0525459314457436e8,8.853658833274455e7
0.0014699999010190368,-0.42175382077129325,0.0005156534409161119,59.55168716249062,2.5151525097292664,26308.48026141905,13574.450272842558,-1.1178674721330187e8,8.025142987103602e7
0.001459999941289425,-0.42105591738803194,0.0005152142231541571,58.87362639390478,2.4937795919408914,40053.79746986885,13755.712951012958,-8.47476220064401e7,7.862980269022943e7
0.0014499998651444912,-0.4204096880469588,0.0005194666129356513,59.554772157303894,2.5572675813710584,54284.748426294,14738.579579388583,-5.22588699783305e7,8.693227117008452e7
0.0014399999054148793,-0.4197733749755425,0.0005273264082032858,60.522542171235365,2.702017198029969,66918.48492925591,15988.792079271694,2.1892157941712696e7,9.863183808189873e7
0.0014299999456852674,-0.41914762836738373,0.000538007585090302,61.31778803595882,2.80276300610632,67818.1592543246,16464.207697269976,2.7011120174747277e7,1.0298369092874132e8
0.0014199998695403337,-0.41848845582749344,0.0005459067332411194,62.534819638206834,2.944408860958855,67205.0360092666,18045.282527397936,7.775160164660408e7,1.2411834653669278e8
0.0014099999098107219,-0.41777401621741594,0.0005477761307824887,63.0489133566647,2.9718416532778487,54372.02357734687,18239.157828208863,8.780235861141206e7,1.3676547903982863e8
0.00139999995008111,-0.41704355219585704,0.0005460281032647093,62.803730489468556,2.950304636870862,48686.43901231918,18701.93552386507,1.1392255214004132e8,1.4121843651160774e8
0.0013899998739361763,-0.4164518127622141,0.0005403777786068466,62.6294112406383,2.9007442633097558,47906.6625844373,19724.62370723935,1.3645000978750363e8,1.4089381924408928e8
0.0013799999142065644,-0.4159046508941974,0.0005430585422151956,62.96619196553516,2.84882775139091,45822.235331079835,20198.79105322243,1.1112826548768333e8,1.4937388029660952e8
0.0013699999544769526,-0.4152650698341313,0.00055030635602735,63.72884715949492,2.8503148045691398,39253.38864580049,19214.876397675744,6.374769009093553e7,1.4632281328718102e8
0.0013599998783320189,-0.4146336933967832,0.0005603179138810144,64.66890782400388,2.8570116313584655,28452.87270663557,17813.692618498662,-4.68466618974707e6,1.3384282867565359e8
0.001349999918602407,-0.41395224287791643,0.0005672981599294657,65.72796341747674,2.8999347617631246,29400.31943043795,17653.26457802364,-2.744933363818275e7,1.3230489979473223e8
0.0013399998424574733,-0.41320600665264645,0.0005672165663451828,66.35673741733663,2.9570319666166203,34971.035381906026,19359.603165089193,1.5387185094058344e7,1.6113908443028536e8
0.0013299998827278614,-0.41246935272059637,0.0005670157140964207,67.62687669009308,3.0451358368360233,31219.370043465802,21728.45880611794,6.842754701169796e7,2.0950920623557553e8
0.0013199999229982495,-0.41171853412594644,0.0005720237997758751,69.93042706384242,3.099213426974875,31015.431317261933,22291.425463899424,-3.600979764715222e6,2.240367790138858e8
0.0013099998468533158,-0.4108825729014934,0.0005696814811130563,69.85505559189,3.0130505635862925,25762.17863694536,19391.10779207898,-1.2372108338033634e8,1.6278204089672348e8
0.001299999887123704,-0.4101901073459594,0.0005621084623989295,68.55751360485104,2.9568104481498345,28164.82563164963,17597.511707753507,-1.134552647964603e8,1.1951466824915051e8
0.001289999927394092,-0.40950569576543056,0.0005523200324034708,66.71880251463006,2.9783749722585404,36666.92638408276,18442.10240978569,3.2099671481220756e7,1.1303732311866865e8
0.0012799998512491584,-0.40867751796628,0.0005451367650225713,64.84096309548686,2.9627993319485855,42283.38871506454,19296.184097402045,1.461128787006831e8,1.1621639126645036e8
0.0012699998915195465,-0.4079063274478249,0.0005498033152328452,65.08575441068238,2.966945891653139,52181.79952150814,19630.009491935358,1.7209028900623325e8,1.236150439416543e8
0.0012599999317899346,-0.40713412467826854,0.0005646193325194958,67.33944302313174,3.053996087203473,59311.30386224454,20748.429354957032,1.7330780759913832e8,1.4023029623719013e8
0.001249999855645001,-0.40642545215511927,0.0005790442195228307,69.30791738639176,3.1064079498438715,59985.66677926421,20914.743242592518,1.4178407728858784e8,1.515751935670764e8
0.001239999895915389,-0.40579065606038783,0.000584212922949489,70.36714635183031,3.172134128930048,60233.027245022095,22248.794501376895,1.843844692639376e8,1.8373355825623217e8
0.0012299999361857772,-0.405183787015907,0.0005846050392819363,70.8598228566213,3.2486825082190416,67626.90164286422,26002.017644766194,3.249762985806731e8,2.669190138725354e8
0.0012199998600408435,-0.4045407989844971,0.000585197945239639,71.30409188208611,3.2863037547016436,68635.3108691865,29998.14502488047,4.180920248297375e8,3.593402668561751e8
0.0012099999003112316,-0.40387321965341105,0.000583992285900553,71.78701536869764,3.2396853814468733,63328.75470016624,28889.29546896033,3.2758897499638575e8,3.247425195643138e8
0.0011999999405816197,-0.40325884018169017,0.0005839160074368891,72.42112905394225,3.2287690381010767,63475.602963229,26233.9769550556,2.1816628972597173e8,2.5648341483337292e8
0.001189999864436686,-0.4025701739671058,0.0005836798706861943,72.45372746220536,3.2737039445909315,63296.02423654952,25161.49766197773,1.9629960925622642e8,2.319707195886614e8
0.0011799999047070742,-0.4020145310301159,0.0005833647497403486,72.3275745434002,3.287214010039409,62532.90629444497,24111.67211517197,1.3279606363524882e8,1.9614867145009845e8
0.0011699999449774623,-0.40139534804661525,0.0005813455978228546,72.18209517890337,3.3242876948438753,65622.41357844645,23729.331281743714,1.2065404757546824e8,1.8123138233829045e8
0.0011599998688325286,-0.40069058016646886,0.000581771452275734,72.66260104996519,3.406898456219467,64754.84418112845,24191.149864094932,1.8983963098166534e8,1.837176613291118e8
0.0011499999091029167,-0.3999932955772674,0.0005829527437620457,73.65200438072283,3.4949406409707153,63147.80557588523,24523.32810987169,2.4336490893284646e8,1.779665709120278e8
0.0011399999493733048,-0.39930863163722097,0.00058217417443923,73.97679429318512,3.4745231319206904,47851.245721770574,23556.316904886222,1.8953400009181985e8,1.6421426044563317e8
0.0011299998732283711,-0.39868886393433783,0.0005815470183142806,74.0819067571907,3.4663858479802876,40465.25596410522,23525.41191847827,1.7481442522355005e8,1.6877403062452596e8
0.0011199999134987593,-0.3979571036490961,0.0005865524638749965,75.36237408657811,3.5513313096131873,32290.07371736243,25072.725958736013,2.0739924603057998e8,1.982094823234314e8
0.0011099999537691474,-0.3971463654942345,0.0005975465541218439,77.79084222599758,3.6941376767701812,31196.3297408268,26148.415793813034,1.8302802767403919e8,2.2101188265518984e8
0.0010999998776242137,-0.39636097924326896,0.0006125004202232915,80.77404058220718,3.8519533157488564,37023.63818983775,26637.301468541755,1.7324286414201158e8,2.186368008671441e8
0.0010899999178946018,-0.395510215426737,0.0006216750742724634,82.93376896195252,3.9230478196695597,38253.610417022384,26229.9303125489,1.515891182219257e8,1.971284505044669e8
0.0010799998417496681,-0.3947464964340325,0.0006240768674030201,83.21640616823665,3.8692005625434605,43349.56778097699,25866.46302183172,1.0185471731863564e8,1.8167439863646576e8
0.0010699998820200562,-0.39414485697131024,0.0006198693518429846,81.41748594064042,3.7538221472618307,54686.98737928822,26011.980596812806,1.1749026969285016e8,1.7598633449630767e8
0.0010599999222904444,-0.39355148681250285,0.0006145868679461213,79.45858046856218,3.624364506692642,63744.301828896125,25250.326743795853,9.775651383843793e7,1.7396533918330196e8
0.0010499998461455107,-0.3928456706462894,0.0006117677612225741,78.67723966235438,3.516590945318335,65907.12255902406,23365.551564791844,-1.4637979387763862e6,1.5840942483736634e8
0.0010399998864158988,-0.3920913801199349,0.0006118466899658488,78.8596118019742,3.449835378477795,68787.30785982744,22099.344215870817,-9.349763277158472e7,1.463610899082258e8
0.001029999926686287,-0.39129999173633406,0.0006174967537173516,79.47033466865255,3.4155474612825,69100.58185164741,22218.23985577854,-2.0594737583377287e8,1.568013659487283e8
0.0010199998505413532,-0.39059036902789374,0.0006230121555414372,80.35710673479521,3.470011948045145,68720.52245278734,23220.939723985783,-2.34012866530965e8,1.6495015078292617e8
0.0010099998908117414,-0.38985222351417176,0.0006247929208190188,80.49426738102392,3.497724582517195,72205.26925848368,23512.47660231313,-1.7714758039249092e8,1.6761966810507023e8
0.0009999999310821295,-0.3891651159038302,0.0006168927684039009,79.31320595792076,3.4702517125672907,66785.53077450694,22927.178929437247,-7.349351094591378e7,1.6591789241346222e8
0.0009899998549371958,-0.38844452901449406,0.0006061015302065329,77.06062270273891,3.425271650051383,57389.607516417695,21699.29652515737,1.7083159418259818e7,1.4714037337098995e8
0.000979999895207584,-0.3876917824977718,0.0005946525895628019,74.89382974752898,3.409704453488614,54621.572806405704,20944.787600347398,7.552082332860795e7,1.3745315209207264e8
0.0009699998772703111,-0.3869314721339324,0.0005900842245455221,74.48919669151988,3.508267653187986,55540.592191534575,22697.441370445584,1.9592155920463383e8,1.5602400120809335e8
0.0009599999175406992,-0.3862443591321062,0.0005928265431424943,76.05074822645172,3.6078789397779145,69419.88120336251,24557.74386942441,2.5100095557376143e8,1.7000076154409614e8
0.0009499998996034265,-0.3856724319169007,0.0006037617573110548,78.61352224148871,3.7197483287489,89011.44203255126,26051.62275533425,2.814560646796573e8,1.805120891080514e8
0.0009399998816661537,-0.38492624879584764,0.0006153956197752321,80.62397458404791,3.8312499701323635,106834.6210228487,27715.172256535745,3.799060938013409e8,2.0059269673623052e8
0.0009299999219365418,-0.3841176421790442,0.0006231885803928358,81.93006336555023,3.9378061569209484,107888.30939236116,30398.128850843095,5.171442113567769e8,2.4320589418087116e8
0.000919999903999269,-0.38335591674697933,0.00062911534909332,83.50775533240963,4.003774059926389,100629.8954339171,33211.11257389297,5.812065216857584e8,2.843584468116804e8
0.0009099998860619962,-0.38246935780119384,0.0006328198747264546,83.46143877035688,3.964027390857863,92610.30216428997,32618.12772504947,5.0207080851851344e8,2.6591327476277947e8
0.0008999999263323843,-0.38156918923926425,0.0006315115739762012,81.81715318497035,3.863926540214238,94184.55966659752,32376.61861757982,4.50926387079736e8,2.733119971703375e8
0.0008899999083951116,-0.38057361164322356,0.0006310174234593985,81.27530772099124,3.7997606861400097,93468.77889288722,32951.73438312078,4.62286428447678e8,3.052172949461964e8
0.0008799998904578388,-0.3796718463040597,0.000638162437286603,82.61221958755043,3.7754870869165855,91348.42774707521,32660.965347714122,3.844046561188964e8,3.2333437251388955e8
0.000869999872520566,-0.3789208630239009,0.0006505661206413687,85.20647536173428,3.8193478092429833,87659.86185709672,32105.095119344856,3.0255156305655515e8,3.2626173195381606e8
0.0008599999127909541,-0.378217515923694,0.0006565725880556429,86.62807602600381,3.8162523748223323,84339.45469833385,30937.51980733364,2.333226350283654e8,2.9336937341753864e8
0.0008499998948536813,-0.377383180093806,0.0006556687387579894,87.35593091143227,3.850672863052125,96643.79234235722,32050.09810586528,2.879190360279455e8,3.055171273794517e8
0.0008399998769164085,-0.3766279962293338,0.0006569162690960513,87.76495588130459,3.9149744619882463,110360.00293423347,33945.060632993394,3.597756914647187e8,3.387787732440551e8
0.0008299999171867967,-0.3758750972558919,0.0006532351716210383,87.67998423998264,3.9256126593289298,115665.87159485137,35033.80905070464,3.545200158986653e8,3.5904274937365144e8
0.0008199998992495239,-0.3751009256306861,0.0006518903224155302,88.81152791017755,3.9597014091323355,122440.31788369302,37001.106457892594,3.471923699853352e8,3.8721996313834876e8
0.0008099998813122511,-0.37435375905869295,0.0006522130072585397,90.58901544485455,3.9950910374079553,122510.79533503781,37778.936998363606,3.3623235286813396e8,3.608807214313371e8
0.0007999999215826392,-0.373474846111174,0.0006480802816505408,90.4887931247506,3.9141915232734954,103077.61913172137,35962.51892398135,2.4904241591123915e8,3.088445189648878e8
0.0007899999036453664,-0.37259122540263345,0.0006444590043205067,89.52478624377427,3.786344300744193,69667.94965336638,33662.818430047,1.0788063894444266e8,2.757457646388943e8
0.0007799998857080936,-0.37174903430059203,0.0006414461179041537,88.86711609763505,3.68195815549011,35320.702397281544,29679.08719967558,-1.0100366931622662e8,2.261203142326835e8
0.0007699999259784818,-0.37090873560402543,0.0006450525432101632,89.07858824238184,3.6730156023375775,17449.56963998453,28061.798836428214,-2.7112731239300466e8,2.112145370809065e8
0.000759999908041209,-0.3702019124152721,0.0006453770466009911,89.10925140503346,3.687872727610859,12088.963539802062,26725.98754797324,-3.835703650589631e8,1.9666859551341918e8
0.0007499998901039362,-0.3693283446872374,0.0006409399936562852,89.04162975802787,3.6776935722865556,14909.271319264139,25799.905445016375,-4.5309628802535605e8,1.8249681476674595e8
0.0007399998721666634,-0.36831373665886347,0.0006410010483888895,90.35643278320035,3.6706385109122746,16446.34457363093,25609.6774716206,-5.483531372509267e8,1.8210869081578365e8
0.0007299999124370515,-0.36739251019922087,0.0006417571740459145,91.66803978104019,3.7090779908477325,7717.849150603841,25916.411977250995,-5.444742770347123e8,1.933349472085093e8
0.0007199998944997787,-0.36643624671286673,0.0006436557849510545,92.33136180627258,3.817615587429864,3767.076779774733,26933.888571417025,-3.893983189429829e8,2.0066041449429476e8
0.000709999876562506,-0.36556779935603845,0.0006472792302046189,93.16993295000296,3.9334769132455145,12331.046927499197,29363.103580391326,-2.170923125766699e8,2.2033606140765652e8
0.0006999999168328941,-0.3646770001489785,0.000650253783478801,94.74693931008879,3.97181414199108,22326.784755468387,30691.0099492696,-2.4078435403405657e8,2.398240097165396e8
0.0006899998988956213,-0.36376994127227225,0.0006554479695261752,95.74542836230434,3.970742127439875,43839.68791349343,31724.802857189054,-2.775613652573859e8,2.6495486090631118e8
0.0006799998809583485,-0.36274579012717006,0.0006608874449546894,96.26821726534845,4.106995364069614,63418.41752958005,34586.111494022334,-8.702362523221877e7,3.13968169575206e8
0.0006699999212287366,-0.36166431724786524,0.0006546191204300373,94.99254763900562,4.205295249945391,79917.25434969083,36562.67333431429,1.3628500373013365e8,3.431662751609351e8
0.0006599999032914639,-0.36085319530655396,0.000652695022919661,94.3596541366172,4.2661111180655675,100761.84137441189,36644.30512453784,2.4778176153459033e8,3.4002485267843497e8
0.0006499998853541911,-0.3601443253859179,0.0006526425479231691,94.70376847539099,4.22472883150021,109407.41513137931,34429.538298985586,1.0715874489235637e8,3.023090396576637e8
0.0006399999256245792,-0.3594232207291934,0.0006558952226801222,95.63850288065446,4.181111426386165,108537.26491098257,32053.27150352691,-7.292367793440334e7,2.733120774036629e8
0.0006299999076873064,-0.35873986241681266,0.0006673286763710733,97.97880903130877,4.299581513048092,119724.49841882635,34569.38291115177,-3.1784253184041407e7,3.204925063351151e8
0.0006199998897500336,-0.35794819964226915,0.0006832227452192076,101.09799786563848,4.594604524324855,141689.2365638891,40415.08963687763,2.9501001516853815e8,4.134390426116722e8
0.0006099998718127608,-0.35700227562873627,0.0006985832879469392,104.79419247024914,4.894270874626448,164175.92801455,47299.60117359212,6.651138002844985e8,5.259604336714071e8
0.000599999912083149,-0.3560569900256814,0.0007078396132543782,107.01634529124607,5.073403574348826,180933.5476344695,51086.65859454858,9.360306782159154e8,5.606591536940861e8
0.0005899998941458762,-0.3550405810324301,0.0007039217670167558,106.79039983751359,5.119020896788268,189311.21525044017,53044.52102636749,1.1492797157925062e9,5.721145658451726e8
0.0005799998762086034,-0.3541223442364717,0.0006962788272384862,104.9996208473932,5.125861512345566,181422.74926494254,53471.97585239752,1.3219838887335565e9,5.608998840008101e8
0.0005699999164789915,-0.35326895201564185,0.000692007394039139,103.82350202546465,5.022174338336023,154276.91023093462,51608.80654312204,1.1879849115425358e9,5.283124948843551e8
0.0005599998985417187,-0.3523702491280565,0.0006869129636338609,103.27256110173617,4.870348781641274,123692.69849641758,47180.33659900949,8.358094472371136e8,4.519986097407172e8
0.0005499998806044459,-0.3513637787042535,0.0006842221434286921,103.07322499592512,4.847109588472912,110786.87915402767,45172.84002149553,7.269049486027951e8,4.189264082553186e8
0.0005399999208748341,-0.35021947066366554,0.0006867206309938846,104.54436658085118,4.94623811262346,106991.34779715983,45430.96354417882,7.255600201080385e8,4.308649358515377e8
0.0005299999029375613,-0.34894741075721686,0.0006933235907217663,107.27934620324947,5.041196902353021,103523.03339032523,45523.167563825285,6.09595891005798e8,4.502818970966886e8
0.0005199998850002885,-0.3477000610845571,0.0007062595306606938,111.6451209243967,5.242941406669126,107465.77998465761,46818.67015922832,5.3236496803574556e8,4.9074733880384576e8
0.0005099999252706766,-0.3465489378375933,0.0007147239299636189,115.99625967733883,5.35811820676073,101221.49460385324,46854.467219055565,3.3352405417112947e8,4.9474401743353385e8
0.0004999999073334038,-0.3453751610603067,0.0007181434027339415,118.05352471706453,5.327457235602262,93364.44178980292,44825.75063759719,1.81642951600898e7,4.28777086075508e8
0.000489999889396131,-0.3442706883104984,0.0007234959738086178,120.38509354391962,5.423110061778747,80139.2558893455,44947.863836504715,-8.770621387762631e7,3.9140354302565217e8
0.0004799999005626887,-0.3432428041107778,0.0007260504508416245,122.25744320484304,5.45854808616253,79794.11471901421,45012.072390972724,-2.834284660337531e8,3.828699810147542e8
0.0004699999117292464,-0.34226790984772376,0.0007245897786796681,123.11380355679023,5.4838995350637445,72760.94031640122,44879.39324754099,-3.767255918893606e8,3.883454663698331e8
0.0004599998937919736,-0.34107217590807704,0.0007278533718899044,123.46629731933817,5.635323268136856,75915.79285988407,46361.10558875063,-9.300316460774511e7,4.161312734728589e8
0.00044999990495853126,-0.33981456043804065,0.0007409712874159759,124.25133937297578,5.768597665228613,80511.70604415055,48954.88611986798,1.4817323204392803e8,4.470205786357918e8
0.0004399998870212585,-0.3386387192964903,0.0007557636499403294,124.81556011890386,5.755342095186977,93117.61145405532,52716.11704634172,9.610345244066626e7,5.09708583904281e8
0.00042999989818781614,-0.3374994403804594,0.00076223179188456,125.06198661103917,5.707792081524904,113218.67417441163,56007.70678007971,5.307588834590507e7,5.823857184001131e8
0.0004199999093543738,-0.3364199309520045,0.0007642333051151954,125.18918522191282,5.642404599577019,146013.2595097164,57895.80216970346,3.724938073565162e7,6.17714837380978e8
0.000409999891417101,-0.33531307845038827,0.0007615940826306635,124.61479118741362,5.537924582676826,170668.8767674383,55961.04131895846,-1.1978414373174119e8,6.174573042344596e8
0.0003999999025836587,-0.33425013453884456,0.0007571621557697073,125.58718062991215,5.551010274231075,183667.4195563293,54877.23074528264,-1.3604342987030965e8,6.086945674834619e8
0.00038999991375021636,-0.33322526597343677,0.0007545814180193165,126.43947306504263,5.57487763961011,179403.2523448728,55558.17527314902,-5.8944312977171265e7,6.3275457317233e8
0.0003799998958129436,-0.33217301781263087,0.0007548923108504745,127.08001725912871,5.638803249973742,169323.73628719163,58807.612903697824,7.969488272837518e7,7.189650459529233e8
0.00036999990697950125,-0.3309485427567124,0.0007567547820147598,127.91480676170337,5.775267469209676,168598.8255507601,64155.77985048907,2.7660365419544536e8,8.94654731503713e8
0.00035999988904222846,-0.3295963550611923,0.0007557974893501088,128.17004408843738,5.823555729531976,176207.34752608227,65846.36217272368,3.441377208204806e8,9.765974066287279e8
0.00034999990020878613,-0.32821323454689993,0.0007553928497640058,128.11069553893387,5.782468316713152,175794.00787033586,63275.02032201677,3.7579165224677867e8,8.867230485024079e8
0.0003399999113753438,-0.32681151719349144,0.0007562937271365258,128.41264846646698,5.730183002398068,167662.34970269547,61599.95023901747,3.962343384321107e8,7.835176194529089e8
0.000329999893438071,-0.3253005983237672,0.0007565897662601969,128.6071965475385,5.699817183997335,149781.2497686157,61019.88178602733,3.9319599199523896e8,7.418604260458809e8
0.0003199999046046287,-0.32370742171126765,0.0007532755898049882,128.86890965088912,5.809019105323201,136867.5140741877,63754.20660487473,5.643502409142991e8,8.013353094242381e8
0.0003099998866673559,-0.32208186468736677,0.0007589573520306043,130.41662037810428,5.965192590573914,135384.85073021895,68262.697666927,7.624744174257809e8,9.133487723951265e8
0.00029999989783391356,-0.32033336202526697,0.0007694140540034223,132.44893242005023,5.999828928780873,122409.71673629548,68267.26989968408,7.292504590417536e8,9.193326076406736e8
0.00028999990900047123,-0.3188265331133589,0.0007777506276641659,135.18209269398778,6.024633037586527,116964.67111500491,64902.776018181205,4.7215868804160374e8,8.405898034476341e8
0.00027999989106319845,-0.3173626408556884,0.0007862521447072525,139.4674989070636,6.08821134859551,122042.45518434748,63740.5428428892,2.385314492509841e8,7.935407731198305e8
0.0002699999022297561,-0.31606057294771017,0.0007932638038229303,142.98603476731301,6.160978668083269,105850.23686180956,62691.06558216227,-2.6068999983285133e7,7.42594782061887e8
0.0002599999133963138,-0.3147829859920312,0.0007962520927701863,145.36550535279991,6.221073460016188,85384.60426792385,60410.87004749729,-3.3449175034203696e8,6.329785810600387e8
0.000249999895459041,-0.3134955124521512,0.0008005438633507584,147.73309959210027,6.326419675610178,82902.15527763052,60432.13161269528,-4.535315222170504e8,5.677507908919363e8
0.00023999990662559867,-0.312377513721658,0.0008027396136958869,149.54593439811845,6.427557555690892,92760.47808112761,61154.9902786612,-4.4056848220522195e8,5.585420529761513e8
0.0002299999032402411,-0.31124896322154383,0.0008039342795613711,150.69460808600218,6.54403286830437,106729.75629366883,62987.71357699616,-2.6330708893856812e8,6.026417190894526e8
0.00021999989985488355,-0.3100482786702196,0.0008068188990792885,151.54830829755258,6.658378295381836,127062.6739243601,65429.735026300885,1.1843970855879068e8,6.555503260685928e8
0.000209999896469526,-0.30890159748951557,0.000814217336871212,153.64361514632293,6.755401597788919,150981.38329798292,69279.55566285066,4.048781694576568e8,7.24621906245955e8
0.00019999989308416843,-0.30767939902073704,0.0008210286976099827,156.24024252895558,6.912822116345223,169859.66398109202,73383.66362288246,5.972266088181497e8,7.83891044497322e8
0.0001899999042507261,-0.30631572373618837,0.0008353475727097917,159.87163594126392,7.126770487579174,178590.7127819312,77431.56930111574,7.001337524982309e8,8.502916512844595e8
0.00017999990086536855,-0.3048708661712444,0.0008443661708445463,160.92802496069663,7.158554310758848,189803.1256085037,78251.1680109521,6.187237745156077e8,9.087135928557374e8
0.00016999989748001099,-0.3034134700786235,0.0008560503702150718,161.6849404213355,7.176813286733964,196919.4201382676,78841.44216262738,5.250818814900831e8,9.263187661803454e8
0.00015999989409465343,-0.30185686277267815,0.0008686812624326336,162.22201597970172,7.145244822346393,204091.17204006462,78108.0209676796,4.4213484778188044e8,8.676338037611507e8
0.0001499999052612111,-0.30029859904476325,0.0008800743771162855,164.1444960549665,7.210249508318494,208963.43149545588,81176.38670884907,5.3220772423941123e8,9.299056157449238e8
0.00013999990187585354,-0.29878792039467955,0.000884897968916095,166.2920900464325,7.325398424635444,213170.75236148082,85244.39924868639,6.405401364372121e8,1.0272766942964488e9
0.00012999989849049598,-0.2972600172269886,0.0008884549890113715,168.86965777129726,7.580423453193622,230794.87918874907,91372.4342698507,9.84027225831547e8,1.157103992242807e9
0.00011999990238109604,-0.29561792100289314,0.0008927775833335016,171.29489472166998,7.922152476456252,252627.72456133814,98472.25241899029,1.515055838268284e9,1.313805045690316e9
0.00010999989899573848,-0.29395886352390516,0.0008986263687436162,173.33474128255375,8.198341042851723,269724.8048541817,103064.34933990432,1.7801269692671747e9,1.4355275037241638e9
9.999990288633853e-5,-0.2922270144014474,0.000906633284436345,176.2105984088588,8.414502146533165,259956.84462674722,108093.02822339679,1.910177186288068e9,1.6026034048305168e9
8.999989950098097e-5,-0.29047388510756716,0.000916449463485576,180.0270559904591,8.6514099476872,260546.77954842104,111161.99198992281,1.9526661595121827e9,1.7073144793171685e9
7.999990339158103e-5,-0.288800094690916,0.0009193471516031062,182.22255077807662,8.607000214188995,259415.0143301487,105561.37069309063,1.416711116977387e9,1.5910649544075768e9
6.999990000622347e-5,-0.28720147007754715,0.0009212454136006944,185.03496541693565,8.730387673271737,264323.62027201575,103431.0547001093,1.4720993323403435e9,1.5342902924129508e9
5.999990025884472e-5,-0.28544029255643544,0.0009185697938855869,187.30849829101163,8.906689199707268,267601.84549696004,105719.19078294859,2.0430272378855672e9,1.5848818561664853e9
4.999990051146597e-5,-0.28360467487863206,0.0009217719670434112,190.66483040891356,9.11638918457742,293863.4744589402,107913.84161037384,2.5274745845713763e9,1.6280861744389753e9
3.9999900764087215e-5,-0.28179404873040037,0.0009270864285742625,194.00982125408194,9.333086592144928,345209.7593574691,109888.55677062094,2.913600141117436e9,1.64625822138826e9
2.9999901016708463e-5,-0.27997470628547305,0.0009378552843767449,197.0790794234259,9.412814156923364,392711.4688512154,110820.31873637353,2.7221954135328345e9,1.6088593214179215e9
1.9999901269329712e-5,-0.2781735703588347,0.0009534206643601776,199.01011944665788,9.399806009105648,423593.46360652725,109311.24218981796,2.318128967819921e9,1.4427477297471488e9
9.999900612456258e-6,-0.276429071364546,0.0009753039960167354,203.91246904255848,9.461790779634253,424579.68911695137,109756.89962021347,1.7881504880783124e9,1.4162497067769742e9
-9.913492249324918e-11,-0.2746946923016949,0.0009967065403019692,209.9645783965635,9.713386616811238,423177.51184854266,113247.56780098888,1.6742037422907627e9,1.4917502886039464e9
-1.0000098882301245e-5,-0.27298488350247496,0.0010158964927294515,216.22253062069925,10.101759770880289,439168.75818989944,120271.97776247351,1.9129956649243364e9,1.6386926220810604e9
-2.0000099539174698e-5,-0.2711265154662105,0.0010289458518704612,221.51737409635865,10.436568819653836,457926.1369732692,128982.45188400646,2.393643031510004e9,1.8535895745489457e9
-3.000009928655345e-5,-0.26922792223849684,0.0010455050512079905,226.13983149788052,10.689098167530727,458079.2575473603,136069.19321968732,2.6661472809423065e9,2.0469950658477771e9
-4.0000100852921605e-5,-0.26728184753950335,0.0010572469833236117,229.71361319458867,10.782544222038236,464316.49543354637,137027.3286685246,2.4298997787091765e9,2.0625051720704126e9
-5.000010060030036e-5,-0.26530105155818456,0.0010707614906603426,234.8956064982782,10.940937823179175,510687.1221044464,147615.22105632038,2.5051509965514746e9,2.422520703037724e9
-6.000010034767911e-5,-0.26335410738686915,0.0010904623348320266,242.49207268305378,11.39409172249881,610691.1748024628,169452.23926565817,3.355499970140568e9,3.0990971865926e9
-7.000009645707905e-5,-0.26145363882777745,0.001110285804632122,251.28695951706473,12.083174361062909,707104.7251861189,191253.19076402136,4.921657437999437e9,3.7802397662825127e9
-8.000009984243661e-5,-0.25947891892938785,0.0011267338067677223,257.6450457663525,12.710356398748818,799875.343599634,213763.3581405594,6.867170701385148e9,4.606234327427874e9
-9.000009595183656e-5,-0.25755928774152564,0.0011420554228738589,263.55003935471586,13.366542840654274,899346.6211938716,239429.48325311224,9.006927373735687e9,5.504367752349732e9
-0.00010000009933719411,-0.2557567086875424,0.001156111009372321,269.46487984747625,14.094186844176933,997287.645091643,270002.0380853875,1.179159030399238e10,6.604551828835513e9
-0.00011000009544659406,-0.2538293995857457,0.0011731726491517028,275.91736151039134,14.770855786597586,1.0716192113505402e6,299760.0293719774,1.422696326673163e10,7.755399794387203e9
-0.00012000009883195162,-0.25183588438208243,0.0011910443886597388,283.38404755983686,15.474706628537147,1.1541323396974294e6,329565.79731462995,1.6577422245341747e10,9.043524118186728e9
-0.00013000010221730918,-0.2497248245596893,0.00121035213851071,291.65431531841165,16.097380291690705,1.2486813313262488e6,357158.20929932117,1.8780366395173695e10,1.021537145403393e10
-0.00014000010560266674,-0.24763518000091425,0.0012284507745386158,299.69458148828886,16.61603235702614,1.342028381064045e6,378871.9767191204,2.067487631981138e10,1.1007681094788118e10
-0.00015000009443610907,-0.24535070247030308,0.0012518689609876648,308.42348108550254,17.199751512583877,1.4316946411424435e6,415910.1845985725,2.260803214326005e10,1.2901937344552942e10
-0.00016000009782146662,-0.24302588505101086,0.001271018005227303,314.617686471332,17.599112445877505,1.4620992888960245e6,443128.3122236634,2.33393549928527e10,1.4360727475569437e10
-0.00017000010120682418,-0.2405987909880514,0.001283491416471815,318.55546250405985,18.06541503614198,1.4984103726072619e6,477344.43698806444,2.501147643698743e10,1.6345651988268654e10
-0.00018000010459218174,-0.23830801724703088,0.0012998153474562792,324.69490456697883,18.483700524664005,1.5332393667544902e6,498965.0276035175,2.5908560076030487e10,1.7581156892584976e10
-0.00019000009342562407,-0.2361161693205413,0.0013162308936575035,331.1206153748575,18.767699430237275,1.5210208133322208e6,511099.1067243697,2.6329283115441097e10,1.8315594583923927e10
-0.00020000009681098163,-0.23383632458894407,0.0013282862598061858,336.633109014792,19.182573888767987,1.5300386244927917e6,535420.072710075,2.806945553303596e10,1.995228771209168e10
-0.0002100001001963392,-0.2313654923455224,0.0013391784961827556,343.66618912109453,19.835791061669767,1.616993133040803e6,572529.08388822,3.0755918876183826e10,2.227445244016613e10
-0.00022000010358169675,-0.22881765083894925,0.0013457088010980828,349.9209344971261,20.366130719952114,1.7203204750466368e6,598419.6581157433,3.2612025283729683e10,2.397136848694801e10
-0.00023000009241513908,-0.22635935048344163,0.0013530370022817463,355.9215311991323,20.810089659960504,1.7851478238291282e6,618613.6018838567,3.3893929781621067e10,2.516757050600214e10
-0.00024000009580049664,-0.22390291904117476,0.0013606197211690834,361.49201974534094,21.214483993948466,1.8298549917467271e6,641634.652308971,3.539687448417816e10,2.6612218400488e10
-0.0002500000991858542,-0.22142624229273497,0.0013657666647977817,367.3688683981599,21.432309740993244,1.851180932463454e6,646808.8901140597,3.5353650515364944e10,2.6718659910112896e10
-0.0002600000880192965,-0.21890344457026184,0.001367693167130467,373.6687144479699,21.561573479080696,1.8572585179988362e6,642916.4156805275,3.44064902776773e10,2.6055450906314514e10
-0.0002700001059565693,-0.21650674799992156,0.0013644467413361512,378.61355493839534,21.470518282737093,1.8148371743641405e6,621529.5809595584,3.2011765571212616e10,2.4025985423365574e10
-0.00028000009479001164,-0.21394717400069022,0.001365349256917417,383.62518209908217,21.47843159652785,1.753639585685758e6,611901.6825888412,3.050559773563783e10,2.2900985929113285e10
-0.00029000011272728443,-0.2111702302052654,0.0013746414442583712,390.51346117244634,21.341824809428225,1.7023340534733082e6,586650.1613186458,2.7767587927678127e10,2.090330869438423e10
-0.00030000010156072676,-0.2082709427241807,0.0013872048387033335,397.3408877427081,21.013489140278132,1.6669418978158687e6,545359.5809084898,2.393895409680618e10,1.7965847776351204e10
-0.0003100000903941691,-0.2052197025995829,0.0014072655598034386,406.55417398359305,21.07847504897966,1.6654376398245578e6,522900.7758670885,2.202787070760074e10,1.6227827836059372e10
-0.0003200001083314419,-0.20200802896529763,0.0014321760801504122,419.37634553421526,21.379268863214673,1.729434680410066e6,512134.58399763436,2.1030628608122612e10,1.5247391552762209e10
-0.0003300000971648842,-0.1988923244209743,0.0014557039033401091,432.3202166544075,21.653803521730698,1.8168493450639865e6,512970.1039322387,2.038485950411716e10,1.5114110375315561e10
-0.00034000008599832654,-0.19565803185467598,0.0014818994011127568,446.91340076958807,22.133305496463972,1.897487324590914e6,531881.0072990269,2.1077152133682182e10,1.6102616253280857e10
-0.0003500001039355993,-0.19244747685056654,0.0015061971871732733,460.96062106074004,22.657303082441484,1.9447998444661433e6,559438.2068554075,2.18816937064641e10,1.7927409452390404e10
-0.00036000009276904166,-0.1892654621039551,0.0015262489501776833,475.4682877314279,23.466103351546636,1.9646095479555405e6,601759.4493813511,2.449552504015801e10,2.061513542568335e10
-0.00037000011070631444,-0.18603596746137668,0.0015388376892124622,487.60986839730344,24.399430293555746,1.9920753845913021e6,653824.6889161415,2.865077285271437e10,2.3856986597365658e10
-0.0003800000995397568,-0.1825609574040052,0.0015502519965015767,498.60068198142693,25.075071352842905,2.020697410370942e6,680904.6129082211,3.0946614605923336e10,2.5445657138131493e10
-0.0003900000883731991,-0.17906132432027333,0.0015642883826406354,510.439226098989,25.588235450290874,2.0479630061312641e6,687355.6391629986,3.167870488958252e10,2.534505321445537e10
-0.0004000001063104719,-0.17562955286897705,0.0015811056815189272,521.6861683161072,25.944637800079448,2.053159712701087e6,691226.2398553293,3.12138267679499e10,2.4965266899958324e10
-0.0004100000951439142,-0.1722143146976714,0.0015972309209816137,534.5127896642979,26.62982420829891,2.157113467278704e6,732318.0004296261,3.3012225972550663e10,2.7293432865532116e10
-0.00042000008397735655,-0.16883984957056192,0.001609841293873676,549.0823867424426,27.442588229418746,2.2858249304082356e6,778792.6333346593,3.549816535947904e10,3.0210404315287056e10
-0.00043000010191462934,-0.16544136393923542,0.0016260726303047425,565.6746558509075,28.365453191643727,2.454764088916455e6,840017.6629565732,3.852644931933107e10,3.401322909237642e10
-0.00044000009074807167,-0.16190757719353768,0.0016456101133493666,580.6794974810724,28.976222854667352,2.5893225500661028e6,857039.2830942065,3.843717495050465e10,3.476432303680461e10
-0.00045000010868534446,-0.1582428945305519,0.0016641410829419518,593.7254190107149,29.52883286116862,2.735499211438098e6,884552.3478937945,3.8736734300589874e10,3.6374956062702805e10
-0.0004600000975187868,-0.15440877202618095,0.0016791941300490715,605.2422117667228,30.1443061189167,2.8185503795660064e6,937203.3039807227,3.992220346844597e10,4.040133442504055e10
-0.0004700000863522291,-0.15043597032354966,0.0016929212605826013,617.4273629223005,30.493726880740457,2.8461460958721475e6,945926.4224150409,3.6934771970969086e10,4.1063852069410545e10
-0.0004800001042895019,-0.14644020009573613,0.0017106883361661998,633.056043524929,30.960706764890574,2.863654810590905e6,957547.9451984488,3.414128207652179e10,4.1942282765475044e10
-0.0004900001222267747,-0.14231888624526995,0.001730124178751764,648.8788649198369,31.29572332571577,2.871170580422857e6,956747.4912518004,3.02848126985107e10,4.178874326072347e10
-0.0005000000819563866,-0.13818871492284235,0.0017481888575567837,664.1114408557213,31.419858488421667,2.8777986739620906e6,918979.4967000923,2.4549947896309223e10,3.8313707215378174e10
-0.0005100000998936594,-0.13394639294803468,0.0017635815033467048,676.9984665048748,31.2620292513176,2.860425848908801e6,875405.8841490122,1.7318541439538383e10,3.460175017150933e10
-0.0005200001178309321,-0.12950432925639704,0.001777865133811732,691.5918703706733,31.212802482799184,2.8366042761816485e6,819976.4406011447,8.985700864255173e9,2.9928728052284653e10
-0.000530000077560544,-0.12496631452844201,0.0017936234257219814,709.3433863324125,31.581522444633066,2.852698878852863e6,801349.0154966865,3.2199097324211297e9,2.809708054960807e10
-0.0005400000954978168,-0.1204765706640893,0.0018131306581540961,731.3375187690124,32.50019438821806,2.9583588466112884e6,804357.501352925,-6.06125470485869e8,2.74686983087529e10
-0.0005500001134350896,-0.11599020073668177,0.001832916333982218,751.9086274701659,33.42093780446651,3.056890940107579e6,796440.9746483485,-4.79786594845706e9,2.6142834288017918e10
-0.0005600000731647015,-0.1114692287620064,0.0018544005253087591,771.1342403168196,34.44279843875737,3.1888564153636834e6,808715.7031526902,-5.912502777363477e9,2.5948667783816307e10
-0.0005700000911019742,-0.10681391332521563,0.0018746095407302535,790.1222788367489,35.55196783561611,3.2824468036062806e6,816128.8962302713,-5.79604006096919e9,2.4891390974792442e10
-0.000580000109039247,-0.1019932492137473,0.0019020738841179889,810.6686791151312,36.69045711803037,3.3912068985227467e6,833829.7681648601,-5.205081342637303e9,2.4557451602108055e10
-0.0005900000687688589,-0.09693115512554962,0.0019275754842987532,831.0548216211087,37.63659996736289,3.5087472078389884e6,838289.4699259455,-5.905941637210513e9,2.3226780044924244e10
-0.0006000000867061317,-0.0916262137665272,0.001953443601316902,852.3380582026996,38.52143853569513,3.634226397986685e6,844894.859690579,-7.806300335537259e9,2.218623519234417e10
-0.0006100001046434045,-0.08621198108363072,0.0019749575481831133,870.8153519602581,39.12951488008999,3.681757225184528e6,852597.5884202841,-1.1094678320621984e10,2.1506971959385845e10
-0.0006200001225806773,-0.08086696535811994,0.00199486441109223,888.5090086088023,39.96803920581168,3.781355713056923e6,879625.4902013227,-1.1766785942343502e10,2.2041811239410423e10
-0.0006300000823102891,-0.07544466084608291,0.0020201761423657987,910.7426214148211,41.044969558593735,3.8299793348936248e6,910723.801243315,-1.3371241894105871e10,2.289237042855183e10
-0.0006400001002475619,-0.06993707526206412,0.0020497452978234854,933.6468279614223,41.93931731301727,3.7590731508692326e6,926866.7803145031,-1.950019169933393e10,2.347491904175948e10
-0.0006500001181848347,-0.06437434120230433,0.0020774647005956056,955.257718513519,42.54897503032171,3.687807261355624e6,929103.7556873065,-2.794723186848209e10,2.342334948858203e10
-0.0006600000779144466,-0.058545094707541094,0.0021038370406507617,977.320253804134,43.13647023356741,3.618008936865331e6,935964.1197965179,-3.7575862300844925e10,2.3637505873304825e10
-0.0006700000958517194,-0.05243816573243554,0.002134237719092852,1002.9466277750272,43.957560900314576,3.654348975063185e6,950630.9884161702,-4.676830859121599e10,2.4288276668886173e10
-0.0006800001137889922,-0.04636791567110296,0.0021605312829716624,1028.9087605465818,44.98361592596203,3.708284903488567e6,975740.7237933199,-5.256994617089026e10,2.5330094210679726e10
-0.000690000073518604,-0.04027336190701669,0.002184091786392523,1050.9430784062795,46.03245625439598,3.8526591734279324e6,1.0092289619614071e6,-5.529933145569128e10,2.6627687833889065e10
-0.0007000000914558768,-0.03417514219637612,0.002212794064046029,1074.459908018991,47.078025170047574,4.035400270894116e6,1.0497126228905297e6,-6.010613578526823e10,2.8254206725846233e10
-0.0007100001093931496,-0.027793790147697877,0.0022423902726822985,1098.8385344736032,47.846439698847185,4.188687339794753e6,1.0782855214579501e6,-7.016401034207967e10,2.97660308491541e10
-0.0007200000691227615,-0.02127231099642958,0.0022659005016860984,1120.1289529908693,48.411595063233534,4.215357444824105e6,1.0898748530873812e6,-8.269182818361809e10,3.051475148934458e10
-0.0007300000870600343,-0.014613808194099012,0.002285206691565002,1138.9224303097296,48.83114395960455,4.124295286679003e6,1.0997136447363116e6,-9.179917462592395e10,3.1027224484821987e10
-0.0007400001049973071,-0.007852411196370994,0.0023013894119084176,1155.4124758379517,49.13549360602357,3.8191651792532913e6,1.103476842626676e6,-9.819038171218114e10,3.123616551586795e10
-0.0007500001229345798,-0.0009283202256936657,0.002318208957585415,1172.9291962197583,49.61203546109082,3.519678625139226e6,1.106217019262e6,-1.0412381809793106e11,3.1092843689299793e10
-0.0007600000826641917,0.00624161365264011,0.002336768421708688,1191.6405387135983,50.035138290133325,3.2131535049021756e6,1.1092608188870715e6,-1.1317758227326144e11,3.1257270139723892e10
-0.0007700001006014645,0.013539952920959664,0.0023555559103025344,1208.9629162957215,50.29741587224359,2.9254560711958045e6,1.1061378261351534e6,-1.2373952120492639e11,3.1387990539153046e10
-0.0007800001185387373,0.02093284488502964,0.002371889858218864,1226.3529476395706,50.48091284133474,2.6206397453696392e6,1.1064397733762288e6,-1.3413386014176791e11,3.1779162143691055e10
-0.0007900000782683492,0.028366446198345302,0.0023874141182160563,1244.1503665043026,50.7120388977016,2.3614910566357602e6,1.1175453463322346e6,-1.4296981794865582e11,3.2559818924484962e10
-0.000800000096205622,0.035930170310170755,0.0023955483414746875,1260.643561377968,51.143614420269124,2.095493628415762e6,1.1360193845072486e6,-1.486009852110318e11,3.3454038559333405e10
-0.0008100001141428947,0.04366317531282307,0.0024096835348259263,1280.1808450152869,51.90590968308174,1.7762236734319641e6,1.1608020269116177e6,-1.550928365267292e11,3.4787455397350685e10
-0.0008200000738725066,0.051488663039275635,0.0024189269311886206,1294.029922344762,52.54940513455865,1.3175962041431349e6,1.177458286140205e6,-1.590796162382814e11,3.570192581368892e10
-0.0008300000918097794,0.059419579713147555,0.002427349956356774,1306.7396105867053,53.32715321514717,798179.564235339,1.1989101125961079e6,-1.589175071998088e11,3.646229964618809e10
-0.0008400001097470522,0.06735462732234487,0.0024390577031606813,1319.8219369690105,54.1073401208967,353840.8484773234,1.2285820372407318e6,-1.5740186942809378e11,3.738128915722306e10
-0.0008500000694766641,0.07530021845885745,0.002458490764571889,1331.9026520588538,54.707951635726374,-72089.15827715014,1.2560940001758037e6,-1.568121003036155e11,3.826091529451566e10
-0.0008600000874139369,0.08329056834745444,0.002474804604615659,1341.610546177871,55.17130149082511,-500598.7269730991,1.2805234787919938e6,-1.5541195865720563e11,3.919968159386273e10
-0.0008700001053512096,0.09122434799548082,0.002491668908927549,1350.8735764673722,55.86599607375682,-840893.3528267812,1.3199208416882444e6,-1.4887626652535074e11,4.062855624369845e10
-0.0008800001232884824,0.09923115446219068,0.002502040364103919,1352.9167818010094,56.23708991046405,-1.3711588299802295e6,1.3476589905794635e6,-1.4125096659400507e11,4.159166934995692e10
-0.0008900000830180943,0.10732376013204817,0.0025093427545313115,1354.9723326813485,56.5715572597392,-1.8669030700491462e6,1.3858267028730118e6,-1.3361762882527853e11,4.28362852983125e10
-0.0009000001009553671,0.11530955633451584,0.0025114245699061934,1356.7488067755032,56.840220783711246,-2.3731378087364067e6,1.4265067886808391e6,-1.2674091741841673e11,4.423683287976465e10
-0.0009100001188926399,0.12322746626583361,0.0025134654409451076,1355.8564665714746,56.925374358844934,-2.885224042411643e6,1.4665690509092836e6,-1.2030913035332478e11,4.572658834578448e10
-0.0009200000786222517,0.13120053476138943,0.002516587306412532,1356.3645125882801,56.959403305822846,-3.4464890956784887e6,1.510167311923711e6,-1.1570752936488367e11,4.745779701238307e10
-0.0009300000965595245,0.1392665057555364,0.0025224218688490022,1357.418292376053,56.90676579714323,-4.0732773846545527e6,1.5643985591114454e6,-1.1176457549711618e11,5.0008582204277176e10
-0.0009400001144967973,0.14728928256515397,0.002525490918758423,1356.5590973369358,56.81640763352929,-4.629279322967874e6,1.6136755269682442e6,-1.077762866028717e11,5.2662693902252396e10
-0.0009500000742264092,0.15538460768978507,0.0025230470425045143,1350.1930942904633,56.26049543322486,-4.9970504833045285e6,1.619883919012062e6,-1.0764224634653053e11,5.226473654378853e10
-0.000960000092163682,0.1635254858749379,0.0025152479075965135,1339.996933622216,55.85786015653165,-5.447739209403564e6,1.6295231605635972e6,-1.0343591922678868e11,5.203265005704974e10
-0.0009700001101009548,0.1716384517247825,0.002500695977764823,1328.5248544994872,55.66974683859539,-6.018685658217235e6,1.6403088015170188e6,-9.271451953991797e10,5.178035723739665e10
-0.0009800001280382276,0.17959312359997723,0.0024799888632393726,1312.6671135234449,55.47323885226741,-6.591276478532244e6,1.6526047093318372e6,-7.53296589044445e10,5.226722100923369e10
-0.0009900000877678394,0.1874552603902008,0.0024632524611756094,1293.7302173385087,55.32416219262003,-7.172185013141213e6,1.6866092505958262e6,-5.023843420251844e10,5.4077123919386e10
-0.0010000000474974513,0.19531295408529514,0.0024407002668209946,1271.2240927690095,55.059688799741025,-7.6780448572784625e6,1.7233629913322509e6,-2.589615476588359e10,5.6568621945086876e10
-0.001010000123642385,0.20311659860622933,0.0024126944822967203,1245.1284338183193,54.43281195913435,-8.1599806236517755e6,1.7412686348975115e6,-6.50347386208637e9,5.820047867125097e10
-0.0010200000833719969,0.21090861689574922,0.00238148062326926,1217.4726940951105,53.70937078761896,-8.616930123714687e6,1.7661324190150506e6,1.0269893406248316e10,6.100047376754143e10
-0.0010300000431016088,0.2187267371074704,0.00234529813500671,1186.0642002693228,52.96620376555144,-9.019461248242717e6,1.7941837989175117e6,2.7580869582667084e10,6.5032174584531876e10
-0.0010400001192465425,0.22644651173807462,0.0023052809442372325,1150.1914952260358,52.0553292738733,-9.30218904490858e6,1.8077252763392616e6,4.3971619664594635e10,6.871405927042126e10
-0.0010500000789761543,0.2340085807583705,0.002259536841391167,1109.6737833141626,50.92577741657371,-9.461404134233402e6,1.7868312912453061e6,5.910643090167978e10,6.923282893924496e10
-0.0010600000387057662,0.2414393786476444,0.0022082910155983198,1066.9104914812988,49.749312836458515,-9.486299111432647e6,1.750409244926612e6,7.354405418699254e10,6.810342445047011e10
-0.0010700001148507,0.2486591203759135,0.002153361290907556,1022.4656236571188,48.37185241839302,-9.360673291478207e6,1.6865751914394323e6,8.278795915011778e10,6.507393177368895e10
-0.0010800000745803118,0.2556494466393269,0.002100917859589193,977.1802208986521,47.43116103564749,-9.290480873320494e6,1.6673177113407014e6,9.897901154145706e10,6.546478996278462e10
-0.0010900001507252455,0.2625112231774292,0.0020454842571861346,931.8039015025238,46.389021093479116,-9.216093286673993e6,1.6614059360781163e6,1.1302132449839963e11,6.7751564238949265e10
-0.0011000001104548573,0.2693107485468645,0.001987571992822445,886.9609235939499,45.27906218119344,-9.090837671429211e6,1.6634362624819234e6,1.2618860630344606e11,7.060985966043564e10
-0.0011100000701844692,0.27598600927688494,0.001939512557606389,844.8686210388629,43.781738338704784,-8.836906983352892e6,1.6116463261443314e6,1.3003895146655771e11,6.878069519398856e10
-0.001120000146329403,0.28261787024164686,0.0018977956179289145,805.2293069289099,42.06232735850865,-8.446097483927678e6,1.5197621930577063e6,1.2657968241251988e11,6.308558014636715e10
-0.0011300001060590148,0.2890639830300843,0.0018563877847321483,765.6512135797911,40.6492439317244,-8.163460583908389e6,1.448672419661717e6,1.26671453253482e11,5.89282804411444e10
-0.0011400000657886267,0.2951916228962109,0.0018055394370127718,723.6858156651845,38.92089794192899,-7.812916866138472e6,1.3556464854404856e6,1.2242021037760947e11,5.343817843686464e10
-0.0011500001419335604,0.30105268716638967,0.0017459823359810972,679.1183297118243,37.11877599595731,-7.456312099595949e6,1.269228717707826e6,1.1841655110750325e11,4.862706001511892e10
-0.0011600001016631722,0.3066127399041943,0.0016861563932966932,635.3145227291332,35.21045960887322,-7.054924702825147e6,1.172928605751948e6,1.1201443980455084e11,4.345463989731647e10
-0.0011700000613927841,0.31210317825849054,0.0016263905657028456,594.687375604613,33.38445246380173,-6.580017803252979e6,1.0749445210863657e6,1.0391389708691617e11,3.802330806002186e10
-0.0011800001375377178,0.3174664286041516,0.0015736223744849294,558.0632293719083,31.88174320372206,-6.126816188234637e6,999449.265866804,9.819821175907654e10,3.3986721908986755e10
-0.0011900000972673297,0.3226474883425544,0.001523464188212611,523.7094082739311,30.553305491488416,-5.734174794232563e6,945506.8215635208,9.402033896486629e10,3.1377175845683254e10
-0.0012000000569969416,0.3275850313630654,0.001467560637279001,489.3335383573903,29.072526627128067,-5.337788492345039e6,875096.7433582002,8.792634974704318e10,2.8073939138174065e10
-0.0012100001331418753,0.33228118916242966,0.0014098236096042995,455.3138914336453,27.71277958032056,-4.950723192000683e6,816162.9852279152,8.309025710042618e10,2.576774035201436e10
-0.0012200000928714871,0.33665911415532174,0.0013425636568371254,420.08285080096374,26.27527144307389,-4.517821224803991e6,762452.6721028694,7.766512001370229e10,2.3992711322539295e10
-0.001230000052601099,0.34097336666278716,0.0012765099243290487,385.3779429429534,24.651919306352394,-4.030734303172846e6,710263.0718892136,7.000312664597893e10,2.272341171016567e10
-0.0012400001287460327,0.3450564688254526,0.0012109649830353997,351.2571689570776,22.695251635827336,-3.491639121777487e6,643852.2463986775,5.942722873180948e10,2.05929224817261e10
-0.0012500000884756446,0.3489574021340377,0.0011559183000502769,320.9475586797753,20.72117379058139,-3.012351247344718e6,570612.505334879,4.916358559518332e10,1.788244384398354e10
-0.0012600000482052565,0.3526941098331881,0.0011083793259995627,294.1566760882243,18.868921228805604,-2.5924470257053073e6,502948.9167550109,4.039506114148687e10,1.5511608214425861e10
-0.0012700001243501902,0.35607198206493923,0.0010717840484378153,272.9999805284387,17.40286952694201,-2.269241017775885e6,450205.50033140386,3.4039916970363213e10,1.3695763609573982e10
-0.001280000084079802,0.35934012429023277,0.0010420986091455508,255.90045545165623,16.096801662648804,-1.9878442617669238e6,399910.0353542396,2.8413382597355522e10,1.1874445518515469e10
-0.001290000043809414,0.3625154614306375,0.0010095528869312525,238.97560355490987,14.797087277457603,-1.710105188676895e6,350654.00860991527,2.3616547408019455e10,1.0072837486959393e10
-0.0013000001199543476,0.36559013069447244,0.0009706682837867783,221.60882291169617,13.59350375803398,-1.4324995591268695e6,310642.49930372176,1.9824137130321228e10,8.703254462685392e9
-0.0013100000796839595,0.3686352967296843,0.0009361686890947937,206.930361094913,12.572883202460469,-1.2080403176985513e6,274937.56415054336,1.6636876329337303e10,7.381606627482094e9
-0.0013200000394135714,0.3715905113755143,0.0009025818865035804,192.51704888950957,11.622146306811587,-1.0335934955716117e6,244032.71733163053,1.4153844167502216e10,6.265095636554815e9
-0.001330000115558505,0.3743751151513425,0.0008736511183281209,178.84321809928443,10.72116073610168,-893240.4647290345,214371.47164879754,1.1838598570863102e10,5.204899816346378e9
-0.001340000075288117,0.3770970566995966,0.0008498313386506506,165.95283031140494,9.839416766474768,-777391.2559873878,187568.96456691378,9.942871050807793e9,4.205377827214342e9
-0.0013500001514330506,0.37966823559402835,0.0008276571515956245,154.33012575417382,8.863236390209993,-659120.1876727532,156704.078544226,7.782117458360601e9,3.110707302287194e9
-0.0013600001111626625,0.38202530204990764,0.0008073624903568765,144.10413298531492,7.875507890927383,-544541.2986014002,125217.21014500021,5.54181952095545e9,2.1303960697171407e9
-0.0013700000708922744,0.3841673202884267,0.0007883221871036007,135.35059384818086,7.196545658775105,-459680.4054631616,107995.83346469588,4.2854265053389378e9,1.7115375985778742e9
-0.001380000147037208,0.3861371056862699,0.0007692533033604304,128.13099114487397,6.763811196560308,-393734.52386495407,100920.4976543841,3.6636658087472377e9,1.612956588859551e9
-0.00139000010676682,0.3879982393374958,0.0007519238978095058,122.3763323983343,6.475146696719892,-349604.02172242774,94051.18638710905,3.3357223834790535e9,1.468837011688849e9
-0.0014000000664964318,0.389797867207526,0.0007400719556878413,117.83450553658278,6.20409232492584,-309172.4275621665,88034.52800833664,2.9697214365259376e9,1.353287451780762e9
-0.0014100001426413655,0.3916963399034867,0.0007257527512682532,113.30323451656716,5.848207471336246,-277730.9793200521,80224.3572534825,2.433394783831759e9,1.23120447337874e9
-0.0014200001023709774,0.39351752578883314,0.0007064239201088606,108.11090616529943,5.347188351272583,-245635.87972799703,68442.50663752676,1.7682435130060608e9,9.97589370450873e8
-0.0014300000621005893,0.39513749152672245,0.0006818722484102991,101.80016172875249,4.830573316267528,-209787.72726211717,54442.67010771536,1.0684469362204877e9,7.118243841113263e8
-0.001440000138245523,0.396678040681436,0.0006667383370896396,97.7400360261679,4.511535311187783,-182271.43624326825,46230.26048914374,6.235986402412504e8,5.6014304361605e8
-0.0014500000979751348,0.3982525158645294,0.000658431161859396,94.52845639360417,4.394722290686099,-150788.4473202652,43702.26423929691,4.673379992033623e8,5.3339497063313705e8
-0.0014600000577047467,0.399732433452853,0.0006488505095568583,91.70646016180072,4.292570575748958,-132204.29904164805,40118.858506155586,3.545467585476846e8,4.597647702955653e8
-0.0014700001338496804,0.4012171678328887,0.000640261335357131,88.78878687784807,4.080912446958255,-120967.49427225514,35118.86582117077,1.869835858557076e8,3.6194777957637346e8
-0.0014800000935792923,0.4027369099632488,0.0006309952589343494,84.76011667095992,3.8109732667692633,-103411.21568936009,29607.798231658944,9.238058970193836e7,2.5570103800457215e8
-0.0014900000533089042,0.4041391265648126,0.0006235495078040004,81.51821953068105,3.62088249006067,-88679.9294092651,26587.12335128637,1.0016091365099466e8,1.9765123651617515e8
-0.0015000001294538379,0.4054319299813069,0.000608644983858411,78.23836232734917,3.5445971568863377,-84431.40041352824,26427.135698279653,2.0416500364966628e8,1.9595749720694745e8
-0.0015100000891834497,0.4066167608527467,0.0005927610402104938,75.40175034068139,3.4810862869744814,-75848.25066231692,26337.45797978805,2.525080402689777e8,2.0251734490299195e8
-0.0015200000489130616,0.40781855365572844,0.0005761756980386299,72.86854828371534,3.3725161592345043,-65013.42113031533,25995.587593860146,2.4919649077236316e8,2.066389534343774e8
-0.0015300001250579953,0.4088854899737926,0.0005674474895053717,70.94182856835003,3.3331795413152374,-58929.40229769685,26203.818034498367,2.967211742343431e8,2.1934958603470287e8
-0.0015400000847876072,0.40992666104302045,0.0005654033173185946,69.89663278957893,3.260378765100844,-59893.36720754589,24088.98539889917,2.2777945006705052e8,1.9772819683146268e8
-0.001550000044517219,0.41112384548957925,0.0005655995076628469,69.49925760806426,3.1581132570333725,-64314.26864396565,21834.271245396583,1.2890335019451916e8,1.692821923028198e8
-0.0015600001206621528,0.4122169540229661,0.0005659436574069972,69.37410103606192,3.0587873001961507,-63317.39890164035,20601.400215869413,3.643174849148355e7,1.5986385456074244e8
-0.0015700000803917646,0.41322090687431046,0.0005640401675387219,68.62848702382915,2.994770139703026,-62216.70620186589,19822.88478923186,-1.761744939854062e7,1.4564413864764398e8
-0.0015800000401213765,0.4141550106040668,0.0005607010394345252,67.17718147135037,2.9785313676361675,-67642.41676943326,19679.932464120564,1.3561658175055118e7,1.3622948011661083e8
-0.0015900001162663102,0.41514232257349065,0.0005573843205791358,65.75468500296553,2.9313792517059336,-66704.44539118893,19688.10547096208,4.673428236738763e7,1.3636947226842162e8
-0.001600000075995922,0.4159677996607206,0.0005574177006719704,65.27456932842706,2.9318959582876447,-65287.60875892291,19452.451425788746,7.348310632694842e7,1.3541668243713093e8
-0.0016100001521408558,0.4167491548385879,0.0005553008182933308,64.84618075894049,2.9175262657156162,-60754.4120070042,18996.873871174983,8.067642326814109e7,1.3478522525285128e8
-0.0016200001118704677,0.4175125650606351,0.0005588192837732894,65.15223495620687,2.901560760504865,-57329.92556960285,18303.92514714351,2.479860217457876e7,1.3266224519607666e8
-0.0016300000716000795,0.41818548307096354,0.000560584605909422,65.1423039785446,2.9206010588069837,-63463.40327454201,18909.65860172052,5.793300060407132e7,1.3216415146815301e8
-0.0016400001477450132,0.4188876509263646,0.0005562313302515292,64.22079464370051,2.9025750868590836,-69225.7069746756,20118.90688071928,1.2356524976358263e8,1.4314884733498144e8
-0.0016500001074746251,0.4197127830691461,0.0005419663946721479,62.454671245598355,2.8038610967208166,-68299.18497776144,19089.910303716726,8.85280954843152e7,1.4230909413179544e8
-0.001660000067204237,0.42055926306537006,0.0005323904088786834,61.44089357801243,2.758003984838611,-66744.66902707427,18850.15688205049,5.953605029837604e7,1.5412397014633763e8
-0.0016700001433491707,0.4212739171247813,0.0005231035532851641,61.33611025304911,2.7636965874059354,-62878.24336455907,19581.361199570354,7.374810339896846e7,1.6923513990554708e8
-0.0016800001030787826,0.42190377698588416,0.0005217514036854486,61.41016074558039,2.753131810572272,-59961.42766378526,19905.13005812783,7.380322347492978e7,1.7578531097675228e8
-0.0016900000628083944,0.422526479271648,0.000527641543838103,61.76757761686682,2.7714685644653754,-57719.57603755341,21480.42962933359,1.3199883864827931e8,2.0921479140244663e8
-0.0017000001389533281,0.4231097300666152,0.0005295120827575554,61.66667690300804,2.82449885651126,-68315.73042180523,22693.061188748132,2.273354400624562e8,2.3474205142852798e8
-0.00171000009868294,0.42357941603902144,0.0005293028466435659,62.02249114567,2.918608427759089,-82795.13678458278,24660.27725795612,3.4223303198000515e8,2.741562892771765e8
-0.0017200000584125519,0.4239871882968873,0.0005289332030261998,62.573556087265125,2.9624809551263196,-91376.25615882866,24311.67692117955,3.904664855564934e8,2.4595588924426952e8
-0.0017300001345574856,0.4244520605678845,0.0005297513519338222,63.64072234156927,3.04058752146475,-88494.80162289007,23348.24739729742,4.090336414067314e8,1.9617862375546718e8
-0.0017400000942870975,0.42495569686751694,0.0005310677495044293,64.31031600346141,3.1474983069885005,-76857.08486068257,23405.877561388574,4.3801793417359936e8,1.7835547075627974e8
-0.0017500000540167093,0.4255661084690946,0.0005291256588192651,63.700691117158975,3.1650732971806104,-66295.11442615595,23047.606053857053,4.134044874183982e8,1.6652181999785233e8
-0.001760000130161643,0.4263252782471536,0.0005268447512952742,63.318684760537906,3.049619839155722,-49797.01930997612,20530.98210714739,2.3660295291789132e8,1.3912390109851542e8
-0.001770000089891255,0.4271092161972192,0.0005253849821043271,62.69550792208681,2.8501950240054947,-38430.27588248787,16883.26684600215,3.757669758808915e6,1.0344680804604974e8
-0.0017800000496208668,0.4278917455436895,0.0005306901729056995,63.11102248289967,2.702657225484677,-44665.55625339335,14803.18577434678,-1.5185815376446462e8,9.099546273119631e7
-0.0017900001257658005,0.42863895366789073,0.0005364950914874417,63.38625763652358,2.6437042381348634,-53652.734629547835,14798.951639825196,-1.9073345223919055e8,9.741126965180981e7
-0.0018000000854954123,0.42930278642018677,0.0005369320034661027,63.03396953412389,2.6465288112401084,-61311.704025757055,16043.218502432566,-1.3638375733856332e8,1.1504316977856152e8
-0.0018100000452250242,0.42979369781623245,0.0005330457429908334,62.778816687776285,2.738754019071515,-68526.68818879891,19116.664938147973,2.815364340123947e7,1.6118279783053035e8
-0.001820000121369958,0.4302725943964906,0.0005239934126452573,61.98229047365455,2.8605456639215348,-75608.17485434197,22476.1325097088,2.0680175744462186e8,2.2977467902264097e8
-0.0018300000810995698,0.4306742281031038,0.0005187566347095697,61.29806271222354,2.8852528863472364,-80356.65884180334,23085.464249270317,2.575104855084054e8,2.410729159739097e8
-0.0018400000408291817,0.43119133497503936,0.0005210287981554533,60.917313555348635,2.754576017414987,-77043.34102100309,20364.953216161808,1.4328011026598257e8,1.8067171508740902e8
-0.0018500001169741154,0.4318549187214521,0.0005194961748531641,60.540756930704454,2.680464952188457,-71479.19189212023,19034.557959532976,9.714384094733025e7,1.4485345159515285e8
-0.0018600000767037272,0.4325783856804192,0.000519819018215027,60.811534617122796,2.7044642725611276,-66857.47568432572,19612.453112942443,1.1700663919515748e8,1.4199329036776993e8
-0.0018700000364333391,0.43333493654747146,0.0005223201848374223,60.71600708327026,2.7268885112644834,-59276.0582002302,20132.984592618115,1.4608077704170775e8,1.53683988635092e8
-0.0018800001125782728,0.43415604798082497,0.0005219245997828135,59.79121721709431,2.696439505477667,-52481.72549744067,19333.570244248924,1.4572925727644378e8,1.4992073353468278e8
-0.0018900000723078847,0.4350035823449434,0.0005256298685717717,59.57994118379008,2.698767560511728,-45251.6761914454,17042.947093755847,1.19704415566504e8,1.1982193824590369e8
-0.0019000001484528184,0.4358652606844553,0.0005261573377410633,59.174638824825365,2.7085344519048236,-34641.67914365941,15432.899211735396,7.746425281416215e7,1.03486265015649e8
-0.0019100001081824303,0.4366428385580948,0.00052253504695006,58.590793211971906,2.651702705403792,-31962.942971491222,14880.097450509324,3.1806370718401447e7,1.0281436770392147e8
-0.0019200000679120421,0.4374016383731214,0.0005191076060112546,57.78856159875322,2.532277016817545,-34473.426690368426,14316.42865661859,-4.283302975294283e7,9.978888614044921e7
-0.0019300001440569758,0.43821180078265026,0.0005196903491530332,57.780707010296844,2.52646449855449,-34565.66957058257,15324.726008946633,-2.6128616919670288e7,1.0260478456745742e8
-0.0019400001037865877,0.43877916267397815,0.0005151490038384623,57.002152198704444,2.5176147974402814,-26500.786201145722,15455.730745285573,6.99416397605011e6,9.55861979034993e7
-0.0019500000635161996,0.4392266874227789,0.0005079390195755227,56.377910496717945,2.459739855379914,-12001.839809361927,14272.780270141151,-3.6702673183636986e7,7.888141652969834e7
-0.0019600000232458115,0.4397801515194296,0.0005067613209095831,56.83761105968788,2.4857948327929744,-3859.2736772653825,14445.260932450507,-2.0392850322489914e7,8.385114373948953e7
-0.001970000099390745,0.4402356098561722,0.0005064821156117969,57.48129251730713,2.498054170138066,-15754.180739079346,14961.925923097362,-5.305446660932497e6,8.942251071660891e7
-0.001980000175535679,0.44071174853752015,0.0005065108520510856,58.33385272629883,2.4144648069932395,-25918.62296631304,14466.745471060804,-9.196970984450659e7,8.934357994789048e7
-0.001990000018849969,0.44117186472771575,0.000509506297178261,58.83007120368972,2.321484002445343,-19687.391830276676,13496.206310976575,-1.907453889743137e8,8.291315513644971e7
-0.0020000000949949026,0.4416584726489382,0.000508872666225901,58.88285268227324,2.346671768081046,-9816.964453637984,13539.847530089157,-1.9920101681437662e8,8.41689097839548e7
-0.0020100001711398363,0.44222334180315376,0.0005038503752459563,57.05839805992009,2.3675068242596544,-2333.4786796142275,13677.356549628174,-1.4508283389953908e8,9.323094080294888e7
-0.0020200000144541264,0.44284486895252484,0.0005026006270746273,55.264117424156225,2.4062585494357225,-905.6598164721772,12934.928032440914,-1.0453344266201127e8,8.417049133621334e7
-0.00203000009059906,0.4434228255992639,0.0004984531786061776,53.1373073567018,2.4192070836187423,-4389.928163726011,12902.240024356828,-5.703864793532392e7,8.654114873398946e7
-0.0020400001667439938,0.4439259369156207,0.0004982823202630152,51.8812262166054,2.4324903319413407,-22292.230442557215,13352.513973979558,-1.1579241480448859e7,9.094042203323458e7
-0.002050000010058284,0.4443688378163206,0.0004956705290864511,51.881681100537016,2.4541026236301238,-35515.06277158968,12488.335014856864,-1.5364545586454729e7,7.878831859336172e7
-0.0020600000862032175,0.444747943483555,0.0004920671201611622,52.356239731365896,2.4190631838788725,-37204.760959988496,12313.711208336075,-4.403665575549342e7,7.435739451941401e7
-0.002070000162348151,0.44517859157634665,0.0004895138718928254,52.63596478014176,2.3645737839263377,-33236.90313599518,12703.736555213693,-8.57250182484464e7,7.707878083420053e7
-0.0020800000056624413,0.44567470588209107,0.0004850733732768397,52.10784501932443,2.263568639690954,-29355.146602795667,11980.901730137066,-1.2756883941155827e8,7.030718471605697e7
-0.002090000081807375,0.44617138280306246,0.0004853189554994894,51.813546770448525,2.186970900474799,-27969.45234941596,11649.916023904452,-1.456436805062516e8,6.371958667046848e7
-0.0021000001579523087,0.4468340583287354,0.0004890681203998736,52.05311586299796,2.184455023563917,-31968.995064235925,11602.945513348664,-1.3921001261747342e8,6.334209113930948e7
-0.0021100000012665987,0.4472789352082764,0.000497581643498454,52.81932768586141,2.3278034653732664,-39632.072322768,12688.92055382172,-1.7882312543088336e7,7.180345216926576e7
-0.0021200000774115324,0.4475656253826164,0.0005036766736308886,53.32847026757897,2.428247179522543,-38720.36679177438,14152.336999256562,7.26704779569728e7,8.845579864462054e7
-0.002130000153556466,0.447930643955624,0.0005052708005715339,53.53212998100676,2.430705289278597,-35581.40224205096,15005.921641088316,1.0384035662475435e8,1.0647666903010787e8
-0.002139999996870756,0.44838291813767867,0.0005010871439075858,53.6476146787938,2.3884832419020783,-27954.328335326627,15437.255209422161,8.652745916868462e7,1.0583289753852704e8
-0.00215000007301569,0.4488484115517058,0.0004948185985170666,53.7085784163721,2.382011329801892,-16872.206954539615,15646.544815975836,4.267593986832075e7,1.0942520183363952e8
-0.0021600001491606236,0.4493630723049864,0.0004889812669125294,52.94445090930176,2.348141580061387,-10024.83020949819,14261.328443611063,-1.3096356412875546e7,1.0052969810538311e8
-0.0021699999924749136,0.4500361122205504,0.0004880531784659682,52.53004103865323,2.362684100537584,-7130.967947764851,13760.11695770502,-1.0359803743919237e6,9.731755477505279e7
-0.0021800000686198473,0.4507448977035238,0.0004985163340027702,53.51718904582192,2.478123502230625,-6841.456292439001,14396.581430459304,6.2650530287535414e7,9.66654055184651e7
-0.002190000144764781,0.45143512415801523,0.0005106032937388718,54.563408655228386,2.534766014936832,-11194.806649853244,14741.301759866219,7.137968349450095e7,9.868472690744814e7
-0.002199999988079071,0.4519752383384621,0.00051329430656154,54.318711396281664,2.395762425655896,-14974.187309557294,12691.076018622849,-2.8565883630641606e7,7.909920131644057e7
-0.0022100000642240047,0.4524527104413428,0.0005113896656144832,53.929224854818834,2.2831927714342215,-22722.228144803237,11914.283586426935,-9.462956401462424e7,6.994399522666498e7
-0.0022200001403689384,0.45299658205066223,0.0005030161632520833,52.600062134815474,2.2059572193986416,-23107.671034771964,11339.375693489483,-1.0653872474121363e8,6.325609456844915e7
-0.0022299999836832285,0.4536057687025459,0.0004885921679525112,51.333240687129326,2.1754824398893837,-17815.863203913712,11050.534680546152,-9.040576516368677e7,5.8773001886422835e7
-0.002240000059828162,0.45433534537025844,0.000483210665072898,51.31253323429871,2.244280045018535,-20232.933908578274,11737.172869666845,-5.7700202288902834e7,6.780402683077398e7
-0.002250000135973096,0.45494387551341786,0.0004827293722210348,51.049797010109046,2.221494187195816,-19098.97496430306,11659.705448309716,-6.413913537997771e7,7.098602525422506e7
-0.002259999979287386,0.45543606193433517,0.0004786965349143637,49.51677833831108,2.1571160785749055,-17975.78297198977,12162.815348445154,-2.436203313372787e7,8.5989735841673e7
-0.0022700000554323196,0.45596403428912163,0.0004665073670436922,46.78726767336609,2.1085337151975274,-24312.371896032062,14033.142873817662,7.307119468895143e7,1.1892443136216167e8
-0.0022800001315772533,0.4565901546821697,0.0004519457222424435,43.96831961205451,2.018525536353337,-30767.008203387206,13219.260747886543,1.1949832307075971e8,9.990230230641146e7
-0.002290000207722187,0.4571610789549304,0.0004457208375313582,42.73413754823621,1.9554825164238179,-31692.31511083457,11360.4414611988,9.937097713375829e7,6.934208184448428e7
-0.002300000051036477,0.45766634332382816,0.00044946335238185665,43.045048474541105,1.9416874041693561,-31383.291336546718,10134.760726107514,6.0217399398219235e7,5.503872585972239e7
-0.002310000127181411,0.45815753303360546,0.0004577432702405825,44.27472447788092,1.9935551700690368,-31423.315469420642,10110.959497481546,5.521752640120957e7,5.138352990038178e7
-0.0023200002033263445,0.45858053894824113,0.00046725039732933767,46.087127212041885,2.0404819791324256,-34118.868745672684,10804.938571779414,2.597523390636379e7,6.211797672779756e7
-0.0023300000466406345,0.45898404439477597,0.0004710540375258655,47.21169768184478,2.0709364074593304,-32250.263483294937,11093.915319931431,-9.750460818953594e6,6.280077326797906e7
-0.0023400001227855682,0.4594157742213865,0.0004711788021046743,47.800530233863014,2.13814881246504,-30259.51277070225,11728.925737803287,9.615362642428711e6,6.764953183892602e7
-0.002350000198930502,0.45981481171006455,0.0004680834785885037,47.01048560131876,2.116051487484366,-29208.502107957473,11566.522481668288,1.356617447965142e7,6.77336569766584e7
-0.002360000042244792,0.4601384060787677,0.00047097351267865617,46.47206181433898,2.074753535955277,-29480.75156116148,11288.978679129781,2.796087369362213e7,6.591604121407401e7
-0.0023700001183897257,0.46038840211174104,0.00047057779076170044,46.62380468786782,2.0859080149112192,-22604.453027888583,11473.598920862209,3.577509552920892e7,7.079882165045716e7
-0.0023800001945346594,0.46056573424418457,0.0004637989981866704,46.59524388078457,2.08328764752592,-17685.112231194198,11787.80788752035,4.219770812833744e7,7.774212924456182e7
-0.0023900000378489494,0.46094609832655986,0.0004537024694344935,46.20091237598257,2.136965993305324,-17780.236422607624,13775.954273340434,9.29438749943059e7,1.1093146856842269e8
-0.002400000113993883,0.4613722977283178,0.00044637102688820747,45.089403430822244,2.1778045888031956,-20613.31880400323,15937.951779958266,1.5267226474694067e8,1.4459528316330335e8
-0.002410000190138817,0.461870164948923,0.0004425853297388638,43.85705021510485,2.186793663228764,-19942.385342833695,15536.15446655957,1.710574133646709e8,1.373953991598529e8
-0.002420000033453107,0.46237939664529404,0.0004391251235546478,42.94632061311285,2.0847092825370783,-17750.29384391535,12964.292206978927,1.0032048550413343e8,9.76082685532247e7
-0.0024300001095980406,0.46292367202843887,0.00044024998343052737,42.65261723000099,2.0125574425507105,-16430.34667298022,10802.263219647863,3.591259791322149e7,6.515749011760244e7
-0.0024400001857429743,0.4634936567762925,0.0004369727554673799,42.2155657628767,1.917316483998347,-17061.664054223133,9626.181857369162,-1.1063002918322317e6,5.174039129662152e7
-0.0024500000290572643,0.4641739503786375,0.0004322479940221012,42.12072048487859,1.9086750598187576,-19637.932684222927,10297.085597345684,3.6146184840634026e7,5.6905089270330146e7
-0.002460000105202198,0.46487133386239293,0.00042994443476505455,42.64195018460933,1.984474573811548,-21586.70468210066,11847.205226876858,9.078803771767786e7,7.548853341657303e7
-0.0024700001813471317,0.46566688245761906,0.00042984288431311844,43.040724047131604,1.981978140906201,-26500.201551491133,11867.89429434336,7.804904110468662e7,7.537754702807648e7
-0.0024800000246614218,0.46640602094572386,0.00043173514622234287,43.624606546450686,1.967033632079248,-26716.792950234878,10960.891514562623,3.380587085695503e7,6.56711588516523e7
-0.0024900001008063555,0.4669448538739525,0.00043355139582349503,43.76717732889493,1.9100510391262175,-18875.727826879618,9381.718642029047,-3.8937947886182375e7,5.014066506000832e7
-0.002500000176951289,0.4674433292889735,0.00043515812052638704,43.74459968702209,1.90632534520068,-13568.509769161823,8784.108385577347,-6.013099228083017e7,4.3670364333158225e7
-0.0025100000202655792,0.46795419387129367,0.00043935329857971013,44.27079093258542,1.9921257596921615,-14104.543313195147,9661.858620787887,-1.8869574965552155e7,4.9981693795815066e7
-0.002520000096410513,0.4682873628694797,0.00044024303523233327,44.69152106669394,2.084263425727228,-12462.39728569309,11025.211591913376,4.489333426726e7,6.519517972074891e7
-0.0025300001725554466,0.4687931227111258,0.0004414950886360768,45.28113044053242,2.155114910515212,-7194.3547195334,12185.037158408486,9.711661160040836e7,7.864394156489484e7
-0.0025400000158697367,0.46923785350369873,0.00045652562722933845,47.03571853272138,2.239889988029911,-4412.420208616632,13537.670148258176,1.2508006590698278e8,9.084071298897351e7
-0.0025500000920146704,0.4695411821434682,0.00046965378772465005,48.926445434858934,2.3455007105998833,-7937.846336277596,15550.216542368118,1.909120527564846e8,1.1487428245844465e8
-0.002560000168159604,0.4698582315260137,0.00046632415405852977,48.40431399609394,2.291634711509116,-15847.819199921527,15781.199037157668,1.9486971637274593e8,1.2317582260384569e8
-0.002570000011473894,0.47027928253708523,0.0004536879885951524,46.75234948719819,2.1837666723391753,-24407.710736674526,14121.97063636808,1.445930515830399e8,1.0213723859356688e8
-0.002580000087618828,0.4707843568452518,0.00044278333076032807,45.200041227482025,2.092357468743131,-26882.453092995154,12221.120751028338,6.089937831450048e7,8.936900957463108e7
-0.0025900001637637615,0.47118385147541997,0.00043811260501900185,44.18899600147796,2.023219164052718,-23367.381499732954,10680.67241275773,-1.0706833318159606e7,7.106337642861855e7
-0.0026000000070780516,0.4715785512147413,0.0004374048520663531,43.48184019698237,2.0306227793123814,-21967.730013037828,10738.157923623874,1.3923934293454136e6,6.91492116476288e7
-0.0026100000832229853,0.47185510026785776,0.0004337879153698205,42.66963162721833,1.987642550727944,-14798.680705664738,11098.163764911696,2.8109941460130863e7,7.159055322647092e7
-0.002620000159367919,0.47209658988160663,0.00042472223965937675,41.50216622978809,1.9587925267136266,-1359.0192414544024,11233.14021229049,5.553559359551134e7,7.259188065506509e7
-0.002630000002682209,0.47252076434672924,0.0004146846573240513,40.43285547922443,1.8847171130556464,9273.86528298449,10479.947781215384,4.1874851846727625e7,6.0333716192620836e7
-0.0026400000788271427,0.47293799529230457,0.0004133973814503369,39.86530372548008,1.8053562011615183,7576.516716446892,10059.409259491498,3.0376236080319025e7,5.5958602844444856e7
-0.0026500001549720764,0.4733151988312602,0.00041455340455085805,39.333669358158474,1.8061036716062402,-945.986249776017,10098.017273149944,4.8920268425318114e7,5.961544999781569e7
-0.0026599999982863665,0.4737680215187429,0.0004140551167774597,38.929519441775824,1.8629158681666793,-3905.6406594571777,11605.764881013862,7.811796618062907e7,9.253217316917811e7
-0.0026700000744313,0.47429439899179854,0.00041481910101627664,38.81987596948044,1.8985847863148404,-9417.199488543354,12230.977805100943,8.612455867624424e7,1.0388319831687024e8
-0.002680000150576234,0.4747929311757616,0.0004215168680285965,39.55124408596344,1.8779235022274554,-14956.19646988429,10649.381472892648,6.0917442182886496e7,7.461270935415205e7
-0.002689999993890524,0.4752286902851192,0.0004291676397813663,41.01787459665139,1.8656877311250235,-16229.236788545415,9230.202905033191,4.271189137917819e7,5.353183251840238e7
-0.0027000000700354576,0.4756112892278761,0.0004315077250873981,42.078057339038565,1.808966716003623,-15306.445735691228,8441.942379466609,-1.0810233157935416e7,4.555436943549066e7
-0.0027100001461803913,0.4759571435187245,0.0004228926558493734,41.36976412512901,1.7366334283155327,-11707.725931316967,7521.082121060931,-3.942063256126345e7,3.776072224595879e7
-0.0027199999894946814,0.4763142136312672,0.00041834169598034695,39.98807437715028,1.702534983976276,-4193.909909762196,7255.1322782309735,-4.646350768335614e7,3.663369613311388e7
-0.002730000065639615,0.4765934812436171,0.00041995302402529785,39.019138927885315,1.7038257579183627,-3029.7824500115566,7588.808108422766,-3.4951662203159854e7,4.01601758995916e7
-0.0027400001417845488,0.47685178633598846,0.00042947310357862125,39.228775613299895,1.7388029697028895,-2468.7613994086296,7502.095813713967,-2.9471951469687197e7,3.7242559342449166e7
-0.002749999985098839,0.47719363214384064,0.00044236591566396805,40.64382525027366,1.828511918801412,-819.2478474547272,8114.966146965462,-4.466624080158062e6,3.775458388719786e7
-0.0027600000612437725,0.47747694839260657,0.00045199343966007113,41.845793232907596,1.8593380889550284,-5657.200475446605,8601.926480306991,-7.214973280619364e6,4.28176612335468e7
-0.002770000137388706,0.47789700452185935,0.00045067191615840704,42.18336665918351,1.822601664454276,-9910.636368361818,8305.763151484449,-4.041644709745411e7,4.281294990708473e7
-0.0027799999807029963,0.478503854409646,0.00044143635699864757,41.92433617729055,1.846463052157369,-5083.256358018587,8452.309723642324,-2.233130241529932e7,4.169203087510686e7
-0.00279000005684793,0.479112116983335,0.00042769243919465647,41.14646841234205,1.877305942297196,-4849.6917957077185,9091.069326096595,5.933037793153715e6,4.8135140770571195e7
-0.0028000001329928637,0.4795302719734318,0.0004155052622884265,40.13175618391655,1.8134068358328954,-6770.569494515976,9456.534766503939,1.2306292747322462e7,5.527981249978101e7
-0.0028099999763071537,0.47999082400600307,0.00040695991072544556,39.6323209492401,1.7506962600696518,-4693.000901071637,9022.426438118138,1.3078675633738896e7,5.156009797862342e7
-0.0028200000524520874,0.4804531627654505,0.00041007039772585264,39.60414179092613,1.713356588093903,3222.460735207297,8358.634056527617,8.920591542213643e6,4.318849212016698e7
-0.002830000128597021,0.48080873628886184,0.00042294391386468397,40.4622354941516,1.734958590402386,9554.305761835869,8431.744548041714,5.737585477180831e6,4.300405500515085e7
-0.002840000204741955,0.48108198932529195,0.000426346619155018,40.30485619126682,1.7369044569003567,11417.34346888791,8757.936444645838,-3.806971798115053e6,4.649799917936967e7
-0.002850000048056245,0.48129828944787734,0.00041915837807013324,39.37900384928276,1.6783705093714618,8070.583039833939,8330.146545720767,-3.040394881197473e7,4.9139743015688635e7
-0.0028600001242011786,0.4816401658114628,0.0004108996490899556,38.35248470608775,1.6061992866873263,4798.108629450578,8633.35343436332,-3.3483737212052565e7,5.67518005852543e7
-0.0028700002003461123,0.4821113702188886,0.0004042491716617425,37.37842807486843,1.5509608853284929,-838.2156072713667,8256.680857559028,-3.1864968760637958e7,4.795713894717612e7
-0.0028800000436604023,0.4826092870522989,0.000402778595993537,37.089844409580245,1.6180993609950685,-2379.746747912114,8868.302271134688,-1.4154099277124673e6,5.270584807207309e7
-0.002890000119805336,0.4831403016197146,0.0004025493215981555,37.179153192135075,1.6061042405913024,552.101824225917,8244.172500089899,-1.8930005264390334e7,4.618359612242171e7
-0.0029000001959502697,0.4836828763676167,0.0004032234734113075,37.69316983625556,1.5613915271257686,-2899.301932332491,7077.769972991934,-5.5363826087408565e7,3.3955310924187414e7
-0.0029100000392645597,0.48426590661497904,0.00040762803960109903,38.58688165366474,1.626366976195724,-7480.877779864706,7341.2835253669655,-4.582194895671973e7,3.631545941435713e7
-0.0029200001154094934,0.4847299365773797,0.0004137080146576477,38.66398809894177,1.6992192588118313,-7545.306552923753,8212.682211674324,-3.5120981437643976e6,4.17667999854636e7
-0.002930000191554427,0.48509429040158286,0.0004205041824969116,38.16032445546906,1.6880942570237583,-3668.9542497254515,8467.57086314422,-2.7418867822277592e6,4.177632047025009e7
-0.002940000034868717,0.48536220473295544,0.0004228559942673527,37.61687552632668,1.6826120284344301,2717.2709313944256,8535.252145798904,1.1957445427350956e6,4.231322984226365e7
-0.002950000111013651,0.48555776483999213,0.0004220083551067474,37.44821838344129,1.6758460528853893,2218.5401279514826,8601.617636062572,6.848350367833188e6,4.50003118416173e7
-0.0029600001871585846,0.485810890068562,0.00041986584499556707,37.56680246205364,1.6854201399446218,-359.5955002407636,8584.44084609045,2.2915861723833565e7,4.221869112889545e7
-0.0029700000304728746,0.48615019080240746,0.00042118523170620996,38.35305400086764,1.738459793469386,-10094.257785012913,9915.084806655439,5.129318727123345e7,6.4461692683540925e7
-0.0029800001066178083,0.4865162497803394,0.00043017213099148756,40.278471848578974,1.8567975400410808,-22539.196019626197,11772.025411999068,8.92983261065593e7,8.956801083835274e7
-0.002990000182762742,0.4869410305071797,0.0004381203066614017,41.534677834978744,1.9687605748556483,-28243.424438992024,11997.158647330925,1.2723052668144698e8,8.06552463455107e7
-0.003000000026077032,0.48737768888435673,0.000431011869654368,40.2001010121729,1.9260232738460263,-24346.462584266974,10618.429891516882,1.2461273130128285e8,6.178192389435871e7
-0.003010000102221966,0.48777018408526784,0.0004151149643238743,37.69305936064218,1.8415210471156336,-16309.495103211319,9637.737461626411,1.2377988605516915e8,5.641746097650968e7
-0.0030200001783668995,0.4881182238247129,0.0004035474093260588,36.42909673780229,1.733303193847277,-7862.992198595834,8566.833889277366,7.931708585237691e7,4.502211612131548e7
-0.0030300000216811895,0.48845268275754644,0.0004021237906791263,36.03515721765465,1.6101231444267026,-743.5531852938464,8070.552204963038,3.0338968202332474e7,3.741592739554527e7
-0.0030400000978261232,0.48883809697601827,0.00041006395180148827,37.09416407201288,1.5678698405722409,4319.874896710458,8366.617907508937,-4.126287345240556e6,4.2428405259855196e7
-0.003050000173971057,0.4890883639713284,0.0004149180346058941,37.911561935485494,1.513322922454883,6139.573288495796,7767.438572482131,-5.376545284161539e7,3.922864813986633e7
-0.003060000017285347,0.4894723399466311,0.00042009214979063324,38.87023719657808,1.5888628927777428,4615.530436280948,8021.423112658874,-4.9775478065685414e7,4.358211102596625e7
-0.0030700000934302807,0.48992967530639725,0.00042928331965459536,39.810647697807845,1.6820264115176145,563.9035847608884,8565.631449126511,-4.78656946121766e7,4.92569216058213e7
-0.0030800001695752144,0.49040271830986604,0.00043365866672254096,39.88899510910239,1.7394839120090753,3018.3582323133164,8897.537465831794,-2.233650710091538e7,4.788794402225283e7
-0.0030900000128895044,0.49094428803698975,0.0004289770504533096,38.90078440776617,1.7571257799777626,5264.8474532295595,8918.178135504246,2.7508927813177765e6,4.353397392688711e7
-0.003100000089034438,0.4915896504422999,0.0004238611019801131,38.1279744496296,1.731733415056055,3143.7990247850457,8267.999829478738,-4.709543952686849e6,3.575424581894497e7
-0.003110000165179372,0.49210628266245476,0.00041960064948366835,37.86376599428937,1.6939985904241424,-7952.138073151716,7557.9670401896865,-1.4991856005786203e7,3.1190623962373767e7
-0.003120000008493662,0.4926042230706953,0.00041592159603051133,38.04215550182687,1.7527407364410656,-17895.6321996744,8455.637137807646,3.2467585490502555e7,4.194630454850538e7
-0.0031300000846385956,0.49300121740295433,0.00041717098558573614,38.65404631618589,1.838027948593927,-22561.5210083178,9118.937872003647,7.165009918595731e7,5.087452506506161e7
-0.0031400001607835293,0.4933233606586873,0.0004167574292714345,38.486849253256864,1.7757380842994575,-25109.355292715903,8722.428869529895,4.513606809749042e7,4.7821201965599835e7
-0.0031500000040978193,0.49353552019782365,0.000419686123925911,38.61635008793423,1.6985249296546716,-26268.02917629435,8108.036478439047,-3.3336657429403695e6,4.2293582121962965e7
-0.003160000080242753,0.4937346660165931,0.00041697440997777875,37.945820842401695,1.6155638592486337,-23930.821714641675,7496.963175292914,-3.9850968343260966e7,3.761046431815006e7
-0.0031700001563876867,0.49396349430279224,0.0004119514908247639,37.030597000558494,1.5875620074545924,-17499.493759282912,6795.687218411687,-5.283500971227135e7,3.051878001458479e7
-0.0031799999997019768,0.4942878799150058,0.00040892739873864026,37.41476322273498,1.6168108167434683,-15313.443357782196,6567.992959417292,-5.457610880294083e7,3.005424165709808e7
-0.0031900000758469105,0.4946841779487731,0.00041026558261688214,38.14377974586141,1.643931569799331,-16955.312761402492,6672.093657914672,-4.731736390046851e7,3.5028791023386315e7
-0.003200000151991844,0.49503617100964764,0.0004143235265455667,38.874559306831415,1.674147307733822,-19671.593623107226,7442.876322138902,-3.1319223166559163e7,3.97906676797577e7
-0.0032099999953061342,0.49549425752746173,0.00041745431815117553,39.043044652729805,1.6811815139649653,-19419.5651366111,8187.270389459497,-1.2965438161396982e7,4.140890512399294e7
-0.003220000071451068,0.4961372874168155,0.00041320587813603994,37.94560657435581,1.6952789093513412,-16488.484039754698,8938.445294005463,4.058419423528635e7,4.6451493128460735e7
-0.0032300001475960016,0.4967724100557971,0.00040263846902196154,36.420119469150215,1.6726446112956075,-13995.265058152918,9426.96958357876,8.90146329569764e7,4.940580404883572e7
-0.0032399999909102917,0.4973844535957032,0.0003946987131303455,35.39299515880916,1.6645463559601972,-16324.381434204912,9990.980994257674,1.0187482574448472e8,5.737146514594542e7
-0.0032500000670552254,0.4980799823886482,0.00038456375898411984,34.4649925708604,1.7052416813867282,-18330.22222361579,10175.98848901153,1.2874325612581196e8,6.056156908794564e7
-0.003260000143200159,0.4987900170474604,0.00038311592992100387,34.23675831453248,1.7148864879449333,-13437.5065626161,10128.249645618765,1.4026686539571464e8,6.613612093942583e7
-0.003269999986514449,0.4993685019969416,0.00039054482123448026,34.77378573812441,1.6832475269964386,-6508.642050409293,9359.198185351108,1.0213835588505398e8,6.523230932291601e7
-0.003280000062659383,0.4996062480392284,0.00040141519397671817,35.203395094150714,1.681706287072032,-2525.1213054046752,8451.141554309686,6.626180902433509e7,5.0979384395633064e7
-0.0032900001388043165,0.49973930924825255,0.0004164386414811066,36.302266746001585,1.6707678322559611,-350.0651191286802,7922.645114681635,1.3853123352444947e7,3.966802970021027e7
-0.0032999999821186066,0.4998943987997482,0.0004200532602013676,37.0679480255608,1.6650770844390357,-3369.4700239462036,7985.008724344202,-6.656885730552341e6,4.0728499056985475e7
-0.0033100000582635403,0.5001855963358248,0.0004140055665048765,36.75123022134755,1.701079565798031,-8708.119933275651,9255.909738518922,5.381669908025995e7,5.8320532994834915e7
-0.003320000134408474,0.5004138461610419,0.0004080809018968922,36.38107794552438,1.7553149335939544,-9445.412216423003,10225.028911499778,1.1106252441786855e8,6.941065850595951e7
-0.003329999977722764,0.5007211563035963,0.00040172442948923135,36.09081813537943,1.755865675561002,-8058.588563811354,10073.614747762287,1.3349779219081384e8,6.336802348459386e7
-0.0033400000538676977,0.501056172839424,0.00039647422638799186,35.41603931661022,1.6995827889369872,-8407.660575856633,9357.572281513445,1.1926489625486238e8,5.573971376249462e7
-0.0033500001300126314,0.5013577919271484,0.0003899893965876841,34.582370576206934,1.5171787740418627,-6587.110622903259,7392.982047742148,2.1154650489417464e7,3.5555891997930124e7
-0.003360000206157565,0.5016088242562254,0.00039070243302404136,34.40926527949246,1.404711861647051,-5894.248908939918,5993.809708786756,-4.672016898683795e7,2.7895736036403697e7
-0.003370000049471855,0.5019322069851332,0.0003963015931790659,35.007880373878045,1.4360930907425158,-8352.818777612489,5919.980389998473,-5.144824116116721e7,2.733283331505847e7
-0.003380000125616789,0.50227715628664,0.0004047850754932678,35.74548270457656,1.5431292932548817,-16639.22568473952,7529.647369546942,-1.423822639450498e6,3.814347297811514e7
-0.0033900002017617226,0.5025549217554217,0.00041204033214563973,36.35783545762628,1.67083275621279,-22279.779819675652,9200.102591161485,6.791059394309866e7,5.5424659234567486e7
-0.0034000000450760126,0.5028340412030521,0.00041035249149066816,36.48778114536813,1.743515037651543,-19433.545587084547,9939.161549987413,1.1472341369766246e8,6.489619975179741e7
-0.0034100001212209463,0.5030553225290787,0.00040516563122871267,36.42268181974436,1.6604743856216242,-12169.304141186185,8419.429362971377,5.533257634132602e7,4.8696541763197705e7
-0.00342000019736588,0.5032586406084302,0.0003988728832657819,36.15201078617016,1.5586511841818453,-8520.01821736523,7254.470526410669,-1.0898319679626249e7,3.925531348656583e7
-0.00343000004068017,0.5035078477050411,0.00040218845814092184,36.82683165819085,1.5366598956795041,-9203.514608453863,7019.064783379452,-5.351659103329264e7,3.672704247243255e7
-0.0034400001168251038,0.5037669142948289,0.00040688199652076564,36.844433746657714,1.5322136793925334,-11171.070366310722,6656.450241944006,-7.205231078032815e7,3.408326608845109e7
-0.0034500001929700375,0.5041874413803161,0.00041051303816188434,36.66472223028269,1.5203171406020703,-11431.583352752794,6474.268947583817,-7.079118974448991e7,3.015836365467811e7
-0.0034600000362843275,0.5046776358012285,0.00041648524835032356,36.51933192631578,1.5234141959614234,-9410.847250903122,6584.503905213765,-5.7491280499299176e7,3.114487851777998e7
-0.003470000112429261,0.5051659551145568,0.0004232354751021149,36.93482427495651,1.5765542227626097,-8158.857489382023,7396.766476448151,-2.3915267181535818e7,3.688869861774404e7
-0.003480000188574195,0.5055730237918032,0.0004206431291949915,37.1237601675146,1.6375555188993511,-7400.307406766218,7707.943116363286,2.600800429739175e6,3.85798498632762e7
-0.003490000031888485,0.5058019554716884,0.000417408620856794,36.9424048788415,1.7388793501038582,-5797.277066951253,8769.873709016934,6.234878605783809e7,5.0508183692965426e7
-0.0035000001080334187,0.5061122652913619,0.00041371604523944756,36.48824658576042,1.7531545302183311,-9243.893751147918,8798.079625434199,6.745405937677525e7,5.692595832165985e7
-0.0035100001841783524,0.5065205617183237,0.0004086249561366783,36.397233431396245,1.6952574101604743,-15898.544726260565,8083.891941589449,2.3113603545429114e7,4.8259624313335404e7
-0.0035200000274926424,0.5069445350393944,0.0004007369956492995,35.60082232571508,1.5689123733663974,-19809.363731071375,7004.9849285963965,-1.5281845890370876e7,3.3512190373068787e7
-0.003530000103637576,0.507306307305611,0.00039259163743764463,34.674181156897326,1.514690678471807,-17722.837694449514,6713.296261086396,-2.100345705479906e6,3.1847311622076955e7
-0.00354000017978251,0.5077046737001801,0.0003862198346201716,33.78361393583652,1.5310561015526114,-16452.443820635595,7256.775073196632,4.481480570961816e7,3.496004223380866e7
-0.0035500000230968,0.5082489508586586,0.000382882210831432,33.64066512850471,1.5158377630587283,-13344.175894648126,7252.384541791995,3.5108684125586495e7,3.5308301986211434e7
-0.0035600000992417336,0.5087248796549975,0.00038674093071383434,34.08432199011116,1.501930106613999,-10842.53404443284,7259.648259222491,-2.087643115587477e6,3.835676741814951e7
-0.0035700001753866673,0.509157770912716,0.00039375936777015513,34.34576285155376,1.5225748459396835,-7214.873661742577,7527.770993103448,-9.687294562764747e6,4.3149009206205e7
-0.0035800000187009573,0.5097180464098637,0.0004000789800257194,34.337523162335145,1.566414556344872,-4746.575954491679,7964.432231201155,1.34732910503778e7,4.690294046557164e7
-0.003590000094845891,0.5101690454849741,0.0003989961194690288,33.65357994989214,1.5331007232352711,-1573.2914789431327,7736.990545571773,1.8515077655735735e7,4.6278812865820564e7
-0.0036000001709908247,0.5106110004611837,0.0003912979893184897,33.487724398524556,1.5115993909682144,-3458.953555093666,7723.396124888552,1.5460623401729187e7,4.496521928080566e7
-0.0036100000143051147,0.5108720236342342,0.0003824108064596881,33.272206020345564,1.5054899429428956,-3837.9333355128388,7766.790589413248,2.886655867561815e7,4.2199243652482025e7
-0.0036200000904500484,0.5110850996759254,0.000379527381620382,32.8874234652008,1.5006750486848133,-2466.2836952462835,8450.286955491727,4.8428949517144054e7,5.548369802376028e7
-0.003630000166594982,0.511308928443701,0.0003727513912473901,31.374248068547935,1.4395560631025865,-485.14934343632405,7922.347105762031,4.937606278118561e7,5.361319063476338e7
-0.003640000009909272,0.5116360695874318,0.0003716727992095242,30.342964868239232,1.4125896020837703,5440.008703178719,6779.949980698232,3.88490206498414e7,3.94634085611037e7
-0.003650000086054206,0.5119270031870692,0.0003753101901895905,30.429917618150498,1.3662323938405792,6271.570900417028,5825.216594900557,5.429236336843234e6,2.822171116896846e7
-0.0036600001621991396,0.5121536916614859,0.0003849414325757512,31.57929312343521,1.416903295691348,1391.9622474293276,6462.851505982337,1.3936489412682993e7,3.3059182961125817e7
-0.0036700000055134296,0.5123142429148138,0.0003973039904152325,33.26477862692021,1.5213164244645605,-8605.097226322438,8192.666069033932,4.254849877959807e7,5.484182937923391e7
-0.0036800000816583633,0.512590857434523,0.0004082653479383379,35.47198283028634,1.654283471398654,-13990.94431446195,10518.053792905426,1.0008475813584065e8,8.123272648588206e7
-0.003690000157803297,0.5128268925645098,0.0004086474786058529,36.044507001751825,1.6525413568897294,-15889.724049155126,10697.10544912462,1.0967839732147655e8,7.926129020978507e7
-0.003700000001117587,0.5130630583816091,0.0004091243321388665,35.44138633101825,1.594297110176865,-13297.350716811789,9619.332001772567,8.20236679458542e7,6.3734586695748076e7
-0.003710000077262521,0.5133933056958776,0.0004069483293814095,33.55173438838504,1.5018199843639632,-13002.777148668105,8156.525029574556,5.7108319879917875e7,4.3852153509435706e7
-0.0037200001534074545,0.5136268948432408,0.00039463476772157944,31.660205115868024,1.4631614045345736,-11640.073234750513,7747.786856127381,7.041017832511386e7,4.014189131784049e7
-0.0037299999967217445,0.5139568806594179,0.000384633851780684,31.10560136552529,1.4262690251591617,-4434.746988909605,6891.066200200617,4.310941820769302e7,3.415488880667704e7
-0.0037400000728666782,0.5143294682872657,0.00038423032812635156,31.730863217092903,1.453147134531247,913.2560898443112,6341.468121600208,1.4625336192432601e7,2.910289944250332e7
-0.003750000149011612,0.5147050897596928,0.00038012769130302623,32.15230739484487,1.4566227827043459,-32.49179840768709,5970.644350467874,-3.3409285389304576e6,2.628011778085236e7
-0.003759999992325902,0.5150460027843946,0.0003697732766278245,31.718810815542987,1.3911457439344919,-19.602948540078636,5368.694902974758,-3.1858073565627433e7,2.2122211098162036e7
-0.0037700000684708357,0.5154401093079941,0.00036822391443767656,31.591447188785516,1.3639002408474654,1719.9285067933783,5489.154723222185,-4.059935927648827e7,2.5138418647975054e7
-0.0037800001446157694,0.5158239598141227,0.0003674666986548721,31.021437049451446,1.257718380385785,1555.1096385478686,5217.676253897771,-5.255261224540112e7,2.4145116824125692e7
-0.0037899999879300594,0.5162573393440689,0.00036980028402043276,30.669438992680693,1.2400709184325667,-4076.4089963446518,5299.635905917596,-3.526425476062223e7,2.6655195570919786e7
-0.003800000064074993,0.5166425166328554,0.0003674718344350669,29.915633127141273,1.3269547393095906,-6514.201711789732,6195.55205769738,2.438674183168826e7,3.336421933314263e7
-0.003810000140219927,0.5170982723798953,0.00036153568766501734,29.17352053730108,1.3689523576415377,-4539.865506761231,6568.6344043667505,5.691157094163301e7,3.412946081019436e7
-0.003819999983534217,0.5175676642158651,0.0003566792364585932,29.08196615913081,1.353869240104318,1425.4811452259105,6461.5044432527,4.594008203021997e7,3.6611422046839304e7
-0.0038300000596791506,0.5178459902395843,0.00035516714260122167,29.056548625652304,1.3370268260451845,7748.7485304489555,7032.717277527968,3.262732140363418e7,4.658561817488012e7
-0.0038400001358240843,0.5180953263790289,0.0003585022037588183,29.511121991242344,1.3517929609083976,5430.06497864901,6824.712604231885,2.836140776721017e7,4.078103732606207e7
-0.0038499999791383743,0.518347168107517,0.0003635770982736205,30.558940341545362,1.428882749503936,1970.0226829027902,6531.967709209426,3.814904650506912e7,3.2116389155023973e7
-0.003860000055283308,0.5186143727331655,0.00036441405057860865,31.30654721626599,1.4595705182409289,-3954.9512791412817,6456.418801348323,3.627265988105857e7,2.8970746739618585e7
-0.0038700001314282417,0.5189499355411099,0.00036925199899110324,31.959776449925023,1.4917578439324604,-13201.207043412624,7099.314586908854,4.232350334214656e7,3.468383888576819e7
-0.0038799999747425318,0.5193675011666783,0.00037567019571974053,32.406703364502135,1.4649563626621394,-18069.931685182346,6858.244086261046,1.1367672993546046e7,3.5100671573469326e7
-0.0038900000508874655,0.519650574892381,0.00038300248528369053,32.60901040970836,1.4381911645136476,-15763.240285864431,6460.291260161797,-8.078157991090793e6,3.5697949400235966e7
-0.003900000127032399,0.519972966263158,0.0003937531418029404,33.00104489982795,1.4239592817085513,-13161.910223225384,7535.731759205332,-5.032021262004531e6,5.898194083817029e7
-0.003909999970346689,0.5203722346468712,0.0004016826432576678,33.69145085367747,1.5186263132655349,-10224.014234317108,9160.030936752679,3.657295631608267e7,7.691980936404836e7
-0.003920000046491623,0.5206414579636185,0.0003994373763485264,33.580470985309674,1.5720738689463365,-6609.268916613247,8912.188533860897,5.445862292333752e7,6.204834838044872e7
-0.003930000122636557,0.5207500969709945,0.00038805862076886295,32.65715534072576,1.4707475819301583,-7055.67071190402,7020.134283934412,1.7934964085993875e7,3.468050185113527e7
-0.00394000019878149,0.5210054536499374,0.00037277207142863373,31.277020367874055,1.3762379505089244,-9139.40419308087,5971.521927375361,-8.701764214008177e6,2.715200747834579e7
-0.003950000274926424,0.521296380781947,0.0003633224220550734,30.846769046850316,1.3414999402781098,-12589.59868404653,5338.695214609109,-3.1596835427098937e7,2.3984350679213293e7
-0.00395999988541007,0.5215471437176166,0.00036060836094297803,31.393549425220055,1.334872149485815,-10380.759155301603,5378.698107214734,-4.045498435423043e7,2.5820834400505137e7
-0.003969999961555004,0.5218641254192043,0.00036408734055128165,32.25545913863263,1.4256747011170448,-4800.86394279405,6193.89830519167,-1.1860563927092098e7,3.2764656676443856e7
-0.003980000037699938,0.522195093706483,0.0003678589610598059,32.50240352480195,1.4969274849486331,-2643.1725964633038,6966.870107020502,3.1441967409363624e7,3.8295070423045024e7
-0.0039900001138448715,0.5224752012825047,0.0003726594672099388,32.541866513401274,1.5235103759678927,-5309.4249435151105,7517.118558157969,6.0010093594278604e7,4.184907972367947e7
-0.004000000189989805,0.5226923286665115,0.0003800812497478483,32.31354720038924,1.4754476916495798,-6019.037032983566,7041.760484550531,3.923455863785704e7,3.6838849855421804e7
-0.004010000266134739,0.5229537975502316,0.0003893455118247893,32.303150400254665,1.4031182560182396,-4398.430802643017,6054.504088368786,-3.348858179404418e6,2.8798410573715147e7
-0.004019999876618385,0.5234459090846066,0.000393621128618001,31.802529973802244,1.3276735277597507,554.417440364161,5341.1879053723915,-2.716742574984241e7,2.5115022852365576e7
-0.004029999952763319,0.5240569642374175,0.0003954307002053865,32.11835432363602,1.363505790024711,177.25222592934347,5734.876022853482,-1.0968894075410116e7,2.542921842770072e7
-0.004040000028908253,0.5244440735900134,0.00039869945791993377,32.853929268864874,1.4580337761502107,-1263.6975348601543,6772.780613496026,3.6975864248098195e7,2.9226872184155922e7
-0.004050000105053186,0.5247603898474481,0.0004008852538491726,33.00871731903079,1.5383868204153643,-556.1636366201889,8032.340748134461,7.749400653550304e7,4.3312049349213526e7
-0.00406000018119812,0.5251224849050341,0.00039579272343549565,32.49219271017172,1.5069555095516487,-5287.22317317939,8039.123054336346,5.912973577723846e7,4.765660723655042e7
-0.004070000257343054,0.5255321724204987,0.00038610229667765416,31.57042736952504,1.3850294423201512,-8602.109950528604,6857.817644988322,7.831963515883628e6,4.2178106509138614e7
-0.0040799998678267,0.5260445577626816,0.0003753743041844709,30.49122218682891,1.2801270307765407,-6595.1117475590445,5383.47215404555,-1.9843595154336452e7,2.6792819865359373e7
-0.004089999943971634,0.5266219649664708,0.0003632481831951746,29.72395931995271,1.2614781480654256,-1043.4593442238677,4910.684120073477,-1.7363235130188446e7,2.0798392167820767e7
-0.004100000020116568,0.5271985147644009,0.0003600360956371844,29.818881633199613,1.3212718104510406,6061.552785000555,5432.330103892223,2.7212545653613666e6,2.5510177480005704e7
-0.004110000096261501,0.527560786108661,0.00036547010165507277,29.952980175457256,1.356516642281722,10080.318473184258,5690.445648133281,1.1791580823327504e7,2.6091155029590916e7
-0.004120000172406435,0.5277573299502838,0.0003728127940672863,30.053511878848227,1.3626637190448672,10226.071906524725,5491.167409936191,4.22179717997649e6,2.1531058322544634e7
-0.004130000248551369,0.5278945045006694,0.0003767654847157063,30.329633658974448,1.3687572325008355,8181.832068397488,5777.259189902814,2.2696571072691143e6,2.3876440178596064e7
-0.004139999859035015,0.5280216014042671,0.0003750986455673088,30.34948362910203,1.3331304615397885,5659.360966057242,5745.179664502631,-8.380032677682754e6,2.4918658618559476e7
-0.004149999935179949,0.5281083319475293,0.0003748959151127521,30.67408585014585,1.3647233618743673,4452.69476066672,5816.865845927033,1.3473939303753837e6,2.402666969709109e7
-0.0041600000113248825,0.5280567364300659,0.0003766772494620742,30.910361374959873,1.4685847838034092,365.6881590666747,6724.126082535074,4.929815113858045e7,3.470656200416277e7
-0.004170000087469816,0.5280308599628625,0.0003768081633255725,31.053458365398804,1.4680930523177769,-2217.260000493037,6927.332316601664,5.06333471206133e7,4.260758568616089e7
-0.00418000016361475,0.5281371109493485,0.0003707072447026502,30.871833254775098,1.4038310479983145,-6952.255345555022,6364.490829730001,1.3541630986483043e7,4.1022447080528714e7
-0.004190000239759684,0.5284326549417164,0.0003688998160880869,31.076681666415034,1.3324201480946225,-10899.678496046356,5302.685675945781,-3.8130141238933325e7,2.5332428143426552e7
-0.004200000315904617,0.5289888458753121,0.00036518096258797796,30.803875759141583,1.2693060511173435,-9710.241909181057,4831.888873373581,-5.595392673623886e7,2.096198815953915e7
-0.004209999926388264,0.5295947386019979,0.00036017454513197396,30.143501601830057,1.2551973360907904,-2184.1482523407954,4674.187715008955,-4.538118378408317e7,2.1467340899725527e7
-0.004220000002533197,0.5301759101637872,0.00035801666537052767,29.336306321432335,1.1940002726153172,3854.4167849097935,4806.33626645774,-3.970367677599063e7,2.3133125699485954e7
-0.004230000078678131,0.5306999839361233,0.0003563086581517696,28.899436764696933,1.2019525275610727,8488.756791227812,5090.322664969648,-1.2212784565457454e7,2.262546987560762e7
-0.004240000154823065,0.5310351574920059,0.00035806337900195226,28.716163567094384,1.2322801732734063,9042.796669693245,5258.013860907184,1.555775855872215e6,2.2603610079596337e7
-0.0042500002309679985,0.5312389005594305,0.000357018535054343,28.70315028643253,1.2405834997162373,5388.805695670103,4964.127543697267,-1.9088736078339342e7,2.028391763284625e7
-0.004260000307112932,0.5313125232214224,0.00035741260845492564,28.94685089777637,1.2723521691755189,3050.5788240538227,5003.903890831086,-2.8684273057634156e7,2.1495191124789894e7
-0.004269999917596579,0.5313792452856724,0.0003646225997446406,29.164725458645048,1.283867382353249,-276.11049371807024,5553.405414108165,-2.1134113538748767e7,3.2599989438674044e7
-0.004279999993741512,0.5314426497615641,0.0003650465617799146,28.947026036846538,1.2405144710689087,1243.8941058561923,5674.768110877917,-1.7532425469456844e7,3.503904124546256e7
-0.004290000069886446,0.5314750864251401,0.00036532870945724626,29.21031717523366,1.2111107837485653,6389.675811528718,4779.264549001692,-3.054248830472894e7,2.0712357195930213e7
-0.00430000014603138,0.5317033005325066,0.0003675829818766119,29.698776648945156,1.2330202245176942,10057.69419272627,4831.659442449809,-3.364740051237571e7,2.030576903298397e7
-0.004310000222176313,0.5320093069986906,0.0003708770639522792,30.6155856635916,1.3089550694573717,10406.858992439418,5225.885735377882,-2.11163224268843e7,2.0903657376663953e7
-0.004320000298321247,0.53233361385006,0.0003722785751896835,31.39715244845892,1.4018304256822374,9191.190460857686,6130.796539865077,1.6356546112969777e7,2.5830890704250492e7
-0.0043299999088048935,0.5326268699403445,0.00036873469025049935,31.441135068458486,1.4608975393876895,2184.3403074919497,6397.82687451113,2.163488182622303e7,3.158529979244901e7
-0.004339999984949827,0.5329201165310514,0.00036610925634912773,31.047098733089584,1.4885034298261128,-3264.0938019063906,6891.350024094025,3.4174158405592464e7,3.812628253792409e7
-0.004350000061094761,0.5332026685689926,0.0003648131817314297,31.015699250011703,1.4977733097645916,-3866.765859839386,7028.888295408085,3.93802021105452e7,3.8667130626602694e7
-0.004360000137239695,0.5335199177094037,0.0003658361323370532,31.146696578315556,1.4712387593105805,-2513.4241249613465,6622.221888213322,3.0691230778690394e7,3.2952913638270885e7
-0.004370000213384628,0.5339774086216348,0.0003636996701433113,30.0712849518564,1.3447607892299698,-4100.372081347161,5730.793024747233,-4.115492571400413e6,2.6768165102988657e7
-0.004380000289529562,0.5344967172018951,0.0003588815388549275,29.27956417766664,1.2669240016195988,-5080.1875422036765,5135.321982446143,-2.1173959952308968e7,2.656403996814056e7
-0.004389999900013208,0.5350860331103322,0.0003543555646356973,28.816537817983615,1.277338366202437,-3115.5910074357503,5111.639430553824,-6.873362822614879e6,2.583198382467432e7
-0.004399999976158142,0.5354338838570111,0.00035319045138371526,28.58288536257661,1.2584308234103592,-4431.477434141322,5279.098664827634,-8.923592825690774e6,2.562540785334173e7
-0.004410000052303076,0.5355851997660648,0.0003583467032771479,29.10817889563989,1.22939880737852,-6705.704895755557,5521.871208657457,-2.1470985067852553e7,2.9399483965553463e7
-0.0044200001284480095,0.5357712927005487,0.0003623822550757071,29.742018119092503,1.2322347652337655,-11332.072951337394,5547.427365837492,-1.578906066122904e7,2.5594276730520908e7
-0.004430000204592943,0.5360053163017728,0.0003700357372797744,30.930343739632836,1.3320359081316817,-18210.36489548753,5692.60906967145,-1.7149628264228746e6,2.4976159606858015e7
-0.004440000280737877,0.5361845162935497,0.0003733485133594248,31.16051935380686,1.370142212767868,-20184.170266341782,5711.422614604424,-684578.7354009424,2.602797169872419e7
-0.004449999891221523,0.5363048325555865,0.0003752712705928102,30.996377480776115,1.3284386542221271,-18945.396980339818,5567.906065716938,-2.237812735499552e7,2.708053543042905e7
-0.004459999967366457,0.5365209297490073,0.00037394983588090713,30.22739439350949,1.2462037200947595,-17967.38958774757,4817.195156024697,-5.499471868484721e7,2.2483119132139776e7
-0.004470000043511391,0.5367494202715462,0.0003703271328886123,29.457407769082366,1.216799054225094,-16037.255011914089,4647.674886158901,-5.165714922181994e7,1.995636312859523e7
-0.004480000119656324,0.5369726197223644,0.000366925612650281,29.080069361827988,1.2086780258606944,-11181.209491624875,4860.675577299298,-2.859458720062925e7,2.0389586034009527e7
-0.004490000195801258,0.537424820541346,0.0003612956376311032,29.45310660661997,1.2435094794293726,-10728.559387321682,5293.379923344297,-1.1460219229220193e7,2.578687446324231e7
-0.004500000271946192,0.5379689146145247,0.00035109490443834695,29.369211422482078,1.275834433910848,-10039.809429175088,5499.960571529117,1.8671926472635572e6,2.476771143865957e7
-0.004509999882429838,0.5384315385632217,0.0003411505924762888,28.579342381161283,1.2884692824044808,-11477.66584564411,5880.230948717283,1.3706525968760649e7,2.911854042778789e7
-0.004519999958574772,0.5387782568090188,0.00034204564815039444,28.725677845732292,1.3184271114039754,-13073.928123807773,5909.712283550327,1.5771431960738352e7,3.1091795996906478e7
-0.004530000034719706,0.5390334433927783,0.00034710203053188465,28.792237528966425,1.3206895879935048,-13307.984872186631,6110.282544484503,1.6576852141108137e7,3.756803564635192e7
-0.004540000110864639,0.5392490132135572,0.0003463048646641263,28.02127838967751,1.2618791240123468,-10255.260074804813,6271.146555769809,1.874013312818795e7,4.130290586978465e7
-0.004550000187009573,0.5394320117699681,0.0003417034165801439,27.042403303277972,1.2066551353590105,-1531.0844014497234,5257.8069433009705,1.4057628729017053e7,2.5084191316731226e7
-0.004560000263154507,0.5396285875526373,0.00033922466095394447,25.856562826911826,1.116842303583931,4385.167185573376,4397.682165613646,4.1221026131174034e6,1.7431825905423928e7
-0.004569999873638153,0.5399749492347473,0.00033759496985087385,25.526141407674665,1.0999665421183886,4252.123450776733,4590.183002031705,-2.4869064355466086e6,2.096504340454242e7
-0.004579999949783087,0.5403886558584055,0.0003379239056754931,25.494142891832183,1.132161068942816,4417.543272808899,4523.698975067007,-3.596735270831142e6,1.9573710684271432e7
-0.0045900000259280205,0.5408059358195751,0.0003355112930808618,25.101087962901556,1.1464209139712607,6305.113427397854,4458.797399586484,1.0671026368717598e7,1.9378045285941526e7
-0.004600000102072954,0.5412551252532285,0.0003358872339948617,24.85841620325466,1.1192009601097355,3866.6288390709988,3993.5105399441777,8.464522647825733e6,1.672671026196932e7
-0.004610000178217888,0.5416658765909961,0.0003403765275347511,25.656216586941927,1.122087859501652,-465.87644481407926,3817.304119098022,-2.2434557798689578e7,1.4939515890540855e7
-0.004620000254362822,0.5420153778591194,0.00034460866147475756,27.089873526313248,1.167281587808069,-968.5710097988397,4520.119301804842,-3.898048887854034e7,1.7723077172110558e7
-0.004629999864846468,0.5421977895643795,0.00035340156673002075,27.739326953348282,1.2045141850563945,2437.282278298175,4536.056541120917,-2.230517902950418e7,1.7193928979278754e7
-0.004639999940991402,0.5423292621254222,0.0003591534178927417,28.35401596131778,1.2682810859665168,3681.9335772462764,5060.813673595576,6.070032729238116e6,2.3219319486735683e7
-0.004650000017136335,0.542469685295946,0.00036332671884474233,29.242324251046597,1.3547212151288177,8.615086659753452,6021.909372348986,3.2060795103586197e7,3.185733536938372e7
-0.004660000093281269,0.5425851992527896,0.00036683506066106415,29.56945018245984,1.4143005687614045,-1035.494953598682,7183.224352241323,4.447713774097537e7,4.517541187170479e7
-0.004670000169426203,0.5428065821487107,0.0003697640910562357,29.087010691505803,1.4106170107938998,-3616.3502627392563,7986.779684927466,5.335328425423632e7,5.581316658701771e7
-0.0046800002455711365,0.5432421140816878,0.0003600847628248207,27.520293441762195,1.3493071341947955,-7005.519722319703,7761.986319931832,5.648388173948465e7,5.734373416808093e7
-0.004689999856054783,0.5436184733899718,0.00035758698978205787,26.692486184753303,1.2497983959418195,-8594.162141394743,7049.892822965684,2.6610498254556715e7,5.020125809500914e7
-0.004699999932199717,0.5439387644061935,0.0003607306173173662,26.245982130527526,1.1564089973341332,-9817.494004661157,5615.061753310913,3.5577981718562674e6,3.305377787349308e7
-0.00471000000834465,0.544213050122431,0.0003574326056822465,25.62776751691539,1.1277085611987103,-7516.492421675214,4587.738821942574,5.038656152885278e6,2.190518669323135e7
-0.004720000084489584,0.544420286760258,0.0003598511896732004,25.880467954351854,1.1783273612839782,-5432.739425307603,4545.800391752712,9.6569029171611e6,2.043672758726993e7
-0.004730000160634518,0.5447962647277164,0.0003712841821206034,27.63732617189611,1.2446114545551912,-1227.3811900342987,5170.585748874543,5.511347792141794e6,2.440519436281949e7
-0.004740000236779451,0.5451087852928904,0.0003772321841799273,28.42221507303301,1.2529589725693415,150.22212892760706,5220.53112951577,-7.644020906959337e6,2.3382717259970378e7
-0.004750000312924385,0.5453456449087244,0.0003782943998845566,28.83225530185444,1.2724592858768564,-2580.7123052633306,5183.5341492167145,-1.246978600391679e7,2.1767037422731575e7
-0.0047599999234080315,0.5454751797981444,0.0003714781679376838,28.44026786918407,1.2826151856985293,-890.9396724246924,5381.36886968296,-3.8801636575070866e6,2.5369478821708813e7
-0.004769999999552965,0.5455864330300246,0.00036468449323689213,28.469712198183622,1.2752578801541532,-1198.2534289769146,5257.557349850698,-1.2539304768971069e7,2.442137572374239e7
-0.004780000075697899,0.5457523499507806,0.0003571781001245182,28.323780398200174,1.232036739534291,-2801.6200808561566,4499.035482445539,-2.0360545303427566e7,1.9788051788757976e7
-0.0047900001518428326,0.5460101294796914,0.0003520938682586125,27.69992942608999,1.1816525829405757,-1675.5728069360134,4487.064612159123,-1.4685591078325488e7,2.4214143622662656e7
-0.004800000227987766,0.5462960884783533,0.0003470650604197539,26.72095230770785,1.1940738582517356,-2349.3092052214884,4949.682895988926,1.1954546858286627e7,2.373366887948034e7
-0.0048100003041327,0.5466770494743832,0.00034679163065425543,25.734068436562072,1.2030091692323226,-1373.360859069487,5397.405686971327,3.2897610945503086e7,2.4122645024825253e7
-0.004819999914616346,0.5470998624938657,0.000354164509528651,26.206780955889272,1.2162391510937915,-1703.377997514255,5500.353870190309,2.2975752658064548e7,2.3285213132762786e7
-0.00482999999076128,0.547501391916303,0.0003514429550985789,26.117078302977227,1.1524008704486646,-2304.555764473885,4862.64487706891,-5.340306425883977e6,1.9340574263655078e7
-0.004840000066906214,0.5477175494016847,0.00034555168895365686,25.895595167106265,1.129607715739244,892.3139932597395,4735.050464477209,-188112.7800929873,2.0871381892206997e7
-0.0048500001430511475,0.5479093521324103,0.0003412472118281029,26.04655252358057,1.1390945321362582,4872.274066694495,4837.420352424481,8.686577939480094e6,2.307443203637784e7
-0.004860000219196081,0.5481096975927358,0.0003416341140151717,26.436973441795946,1.1255163158391213,4315.5651871041355,4332.284988062853,-4.860951117545549e6,1.7637680957254194e7
-0.004870000295341015,0.5484191733126645,0.0003435707370976696,26.65028819397619,1.112995286932487,3610.5502695256705,3996.6043688983464,-2.1892778235257067e7,1.544467474256939e7
-0.004879999905824661,0.5487164197940728,0.0003447626370817619,26.431875154017607,1.1216931245436974,4734.964789940608,4242.194047769355,-1.6144879907460881e7,1.6240078821068723e7
-0.004889999981969595,0.5491184921849636,0.0003468686706663456,26.60378363106422,1.1390067060831865,1039.9363125715495,4425.405779140386,-1.4611423646391489e7,1.896490029326956e7
-0.004900000058114529,0.5494932257920736,0.0003463818505056792,26.614654586396174,1.1446149844947577,-2495.2757659624453,4676.751559638349,-1.2769021843454566e7,2.20424487378951e7
-0.004910000134259462,0.5497932418498094,0.000349232887828126,26.63952748453017,1.1306606921552005,-1799.261389597601,4754.03465943748,-2.4515445641815096e7,2.1655039712759905e7
-0.004920000210404396,0.5499865250026924,0.0003565427840243105,27.079645681239057,1.1300676339941726,-3342.708417698807,4401.505704799004,-3.2307167455217052e7,1.9086790242494915e7
-0.00493000028654933,0.5502070776572218,0.00035374625492718087,26.84111567190691,1.1381954952643654,-7035.734859310904,3984.0660749989534,-2.1855832508099772e7,1.6222251190083738e7
-0.004939999897032976,0.5505089311362245,0.0003432884818888693,25.829557335922402,1.1460850048832796,-5514.968372145849,4057.8606582697726,6.112098344246925e6,1.6996914914283566e7
-0.00494999997317791,0.5507461389437085,0.0003404967449078081,25.521163796361396,1.1481155590148748,127.24564227822503,4217.15099096834,1.8387749010329526e7,1.6301659404138133e7
-0.0049600000493228436,0.5508517698826617,0.00034778250449321623,26.54800087410616,1.2053729993579578,6273.223039608956,4934.1937389222785,1.799203716112771e7,1.914229529503229e7
-0.004970000125467777,0.5509345876053557,0.0003588830908316548,28.137323753984838,1.3224570964798759,5924.362346007034,5394.548863997771,2.6701893172103796e7,2.2607617082501333e7
-0.004980000201612711,0.55107348405628,0.0003691296560884987,28.82758080038968,1.3993930980141613,-3335.807249283183,5919.541610583982,4.67825708972866e7,2.84794870045261e7
-0.004990000277757645,0.5513270673195948,0.0003696044564344178,27.831470485290474,1.3639625004724887,-9268.175367859347,6134.167498514692,4.99677537197959e7,3.167597417711498e7
-0.004999999888241291,0.5516675954922102,0.00037271620571845186,27.285977879753723,1.29611391854102,-10267.917984782776,5443.528296694725,2.7982941686929516e7,2.6030637876147255e7


==> anc/Figure-5/d3_L190_rJ0.1.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-0.5537348193789091,0.0001919758722790614,26.67503874759796,1.285296619991142,25016.664931136795,9788.683890190736,8.996431508888672e7,8.425538595864145e7
0.004990000010416935,-0.5535106607446951,0.00018443632351173325,26.786576506355992,1.2447110940643662,-5409.304070741106,9472.59930276266,8.075702951330732e7,7.266970343090056e7
0.00498000002083387,-0.5534648768648915,0.00018984993506755747,26.23198487333963,1.198111641013233,-5367.224638312926,8126.192663958637,-5.098276454581474e6,6.520624681614405e7
0.004970000031250805,-0.5529913900851454,0.00018819034961902337,26.81534437175875,1.1924141947232534,-4215.266197572134,9568.414021169781,-2.7219196438636747e6,1.0126541880795527e8
0.0049600000416677404,-0.5526328608733754,0.00019727128454613424,28.347702176516258,1.252474166890182,17952.779923647926,11086.154566346444,2.5071880779969324e6,1.1463724054206493e8
0.0049500000520846755,-0.5527358273239052,0.00018388446964803231,24.65064382388787,1.0226257636593425,4266.611561960359,6868.356654445775,-9.78787350146533e7,4.996132615946518e7
0.004940000062501611,-0.5518171616304316,0.00018365650539243743,25.732081766587836,1.1880300373841066,14727.247328818206,9096.420781018767,8.340293237314332e7,7.821926845995013e7
0.004930000072918546,-0.5513388593905406,0.00019748457401490114,28.408525222957643,1.1649543289853745,18324.196617337468,8717.6813706205,-1.1334237802358606e8,6.858090716884372e7
0.004920000083335481,-0.5516762305672696,0.00018078171411923724,24.69531211669512,1.1560773971419451,-8669.969062264818,9986.03711697968,1.073399814259652e8,9.336915560628933e7
0.004910000093752416,-0.5513531193876937,0.00017586563595540356,23.83844157717617,0.9990270412648965,2362.843208199988,7826.719265000819,-8.940517858964668e7,7.418058883830848e7
0.004900000104169351,-0.5512421554213968,0.00019325277810973047,27.286410384672095,1.1780185804381624,14588.647009854196,7806.969572275608,-9.050718103913985e7,5.8712053395836644e7
0.004890000114586286,-0.5505806600561088,0.0001732525358875757,23.80653045531903,1.0924973845066923,1423.80388281173,8245.604413744966,4.419597986622884e7,5.8224813091639124e7
0.004880000125003221,-0.5506999946289446,0.000198394559067385,30.085037446792782,1.3511289181548927,-1329.7209892399806,10470.704731396088,7.214354419880777e6,8.884983660164487e7
0.004870000135420156,-0.5501950590885886,0.00019330215060208783,27.29460142688956,1.245345399879633,-8134.659854505319,9855.692105757895,8.577019112626474e7,7.988758162413332e7
0.004860000145837091,-0.5500248268339997,0.00017944299703764028,25.244090362013957,1.0983481326856748,-2826.7689007953436,7153.0173375231525,-7.652583434128298e7,5.4407852097682e7
0.004850000156254026,-0.5499172761137883,0.00018953841124806073,27.502364932690174,1.185556614571984,20468.661327831527,9292.530890641467,1.1498698954765415e7,7.540792967630856e7
0.0048400001666709614,-0.5496031361087451,0.00019301057179083562,28.116481461946606,1.210794086694395,1468.7308724467182,9926.35794792679,2.4564780762367947e6,8.794958834769692e7
0.0048300001770878965,-0.5495086351605053,0.00019292732072364682,27.314788008699846,1.1864197492588109,-12458.465116502814,8588.929700786355,5.880885824859873e6,6.628828831176788e7
0.004820000187504832,-0.5490965372019969,0.00018062384557126555,25.033311726210364,1.0766274934938633,-4711.662828083543,8037.423729633058,-1.969532541751867e7,6.4886947816606894e7
0.004810000197921767,-0.5487893078489848,0.00018142842873540845,26.200224121544743,1.200102935202664,2178.484132542868,9836.78120814016,-975825.5082710496,9.613825070208433e7
0.004800000208338702,-0.548461641563778,0.00019195011626849394,26.20070496857568,1.1125150847613823,2033.3752591616533,8261.404343460543,-2.0728834449135605e7,6.2609430681903325e7
0.004790000218755637,-0.5482175119191135,0.0001889078205305708,25.531524845706702,1.1556961521464666,5021.53614226144,9040.164604132393,-1.9104694697538428e7,8.334332808327249e7
0.004780000229172572,-0.548248964940995,0.0001870293514856202,26.495427101286808,1.1711832755669347,9459.650222994493,8886.639469136937,-2.7090465064718455e7,7.090228975002965e7
0.004770000239589507,-0.5476519699341017,0.00019484381774373703,28.50500115045024,1.285746074712085,8110.494032616109,10132.229147271559,-4.493142860354428e7,9.086269432370475e7
0.004760000250006442,-0.5471925703963314,0.0001982070325395953,29.235971618276473,1.3590063185074046,1279.573371730504,10318.982172650523,5.678600921805835e7,9.413476533929835e7
0.004750000260423377,-0.5471259735993214,0.0001954980506127763,26.06902665598305,1.1005260099619407,2981.035305533618,7337.078872541396,-1.0815527413368213e8,6.595987897738932e7
0.004740000270840312,-0.546931083892,0.0001960360557213391,28.308355380201174,1.2015031579383775,4494.5989082437845,10006.610723509586,4.476190537194899e7,9.14360626155969e7
0.004730000281257247,-0.5467211819193977,0.00018917589430740464,28.157593804214702,1.2971558201422666,12039.174131902626,9823.73692384023,2.781339402979092e7,8.661628509353012e7
0.0047200002916741824,-0.5461074656848716,0.0001850399551922282,27.448938607474325,1.145269101974174,-11444.042537952675,7497.98148624284,-1.755995106012866e8,6.203084870030806e7
0.0047100003020911175,-0.545937722187674,0.00018864664167629003,28.109303239248135,1.2226843320027818,-5871.906349776915,9660.103483364535,2.1691467388578407e6,8.648737716147205e7
0.004700000312508053,-0.5456747364699723,0.0001957185159208945,29.48756749501266,1.3823212875765487,8843.335143802455,10224.024689051592,1.0876349400210463e8,7.833414468920706e7
0.004690000322924988,-0.5454553826451642,0.00019539733342819777,28.902606040785965,1.2273252184696322,-4524.08107099511,9324.013251967534,-5.995358051657845e7,7.450019422349253e7
0.004680000333341923,-0.5457470359116365,0.00018419597257639345,26.27756047135045,1.17756858408224,-11346.290787157035,9584.063254024766,3.5235337347849384e7,8.750917020788498e7
0.004670000343758858,-0.5449874688073718,0.00020093336969758923,27.933824413329713,1.262972914954645,16898.78182032431,9993.154472984195,6.295668672683393e7,8.252841790522617e7
0.004660000354175793,-0.5443671474405932,0.0001898956833318954,27.62889939328293,1.120477322778198,-6610.587216393108,9078.563871811088,-8.030273198932447e7,6.743042047521359e7
0.004650000364592728,-0.5445690797539463,0.00018636814295410443,27.36951595320805,1.1659532240120036,14005.561432611776,8868.044389000252,-9.050725305140613e7,6.651644053243951e7
0.004640000375009663,-0.5441474877068947,0.0001968927564920414,26.883813885902374,1.3095779957725033,-3494.961693525179,10459.087276922502,1.7759528454351473e8,7.892797559604953e7
0.004630000385426598,-0.5435695987072733,0.00020716520952314234,29.392379174742373,1.32016443504193,8.705786105621208,9998.332011080242,1.5595891141498531e6,8.103232898471613e7
0.004620000395843533,-0.5433031320162474,0.0001885552352662173,26.583718414690846,1.0997718032603958,-9065.317443404885,7814.718868570575,-9.621846787584862e7,6.698604511373519e7
0.004610000406260468,-0.543021572027268,0.0001975137641299243,28.64563065257393,1.283409129664492,10316.888856592106,10231.71838349664,5.300838091109654e7,8.030602546778616e7
0.0046000004166774034,-0.5427229098571755,0.00019027278181009023,27.323928234393144,1.3269349260607042,-7988.087219230471,10798.336538525275,1.651838887586636e8,8.994529653383459e7
0.0045900004270943385,-0.5426466790047981,0.0002017090046113356,29.755208582038563,1.359523720262031,16809.14615027251,10412.045975581881,-2.147810131286271e7,8.148871107431054e7
0.004580000437511274,-0.5424100200715282,0.0001947984059920184,27.21869179248027,1.271361220830893,-13730.656856384265,9955.613203608415,5.5510489468481936e7,9.469126780146736e7
0.004570000447928209,-0.5420349068566721,0.00019548229608972766,25.982217625682654,1.109111745399636,-5354.079406407782,7552.887901259517,-1.1662177144090235e8,6.5337107387826614e7
0.004560000458345144,-0.5415322413916889,0.00020766086168496798,30.34886747090089,1.3666493132989366,15419.306177946817,10923.90600117141,-1.8729190653048325e7,9.988090386707765e7
0.004550000468762079,-0.5415239832816439,0.0001985628953316726,29.74235383665982,1.4805429735599076,-7514.958834647858,12557.349980643967,1.860083668174703e8,1.1311703318395881e8
0.004540000479179014,-0.5413015296000364,0.0002044292028987885,28.526928091909607,1.2116470253904157,3603.1175132715152,9860.946825819736,-4.998526025415366e7,8.740732006051607e7
0.004530000489595949,-0.5408779464100564,0.0001911425274166404,28.96120323806287,1.2624222503976419,17427.627085666452,9448.13192799853,-1.0720858616418898e8,7.884920249330866e7
0.004520000500012884,-0.540437477114021,0.00019072212676698517,26.16870600260815,1.2322427553188466,2977.8214069163614,9530.763991856145,9.161852035353345e7,7.458355897182184e7
0.004510000510429819,-0.5402977730487547,0.000196013504187949,28.258989211966995,1.1648168518629132,11868.979211075284,8652.944046301775,-1.1371580159277496e8,6.569171856682438e7
0.004500000520846754,-0.5401886548086082,0.00020080753750081217,29.633794018579263,1.28760867757848,-52.14369214982362,9021.743225348426,-1.0644183825749563e8,7.253332766529654e7
0.004490000531263689,-0.5396444513458939,0.0001990346827302215,28.81766123706423,1.327082529337391,13933.357650034499,10892.326988777764,7.084715099286118e7,1.1181790482396427e8
0.0044800005416806244,-0.5394949503381047,0.00019974206657422832,29.322363801083174,1.3010580511084233,17021.48797679044,12375.70933111207,9.388053148137836e7,1.1079063286942686e8
0.0044700005520975595,-0.5387591952405875,0.00020361965191515767,30.2483070502866,1.2938227517238627,15082.920350168313,9533.817492991506,-5.301614412947031e7,7.557177696347709e7
0.004460000562514495,-0.5392517160094066,0.00019112057922071818,28.423716741171035,1.275688141138722,15798.743012320867,10259.492111380969,-6.574370916023808e6,9.15834762993357e7
0.00445000057293143,-0.5383009700052341,0.00018763629731247765,26.25921123579338,1.2051122788994024,13899.602670658809,9678.401345906293,4.423005747260198e7,8.271862880624513e7
0.004440000583348365,-0.5387277309015822,0.0001974969394335931,28.83314998303285,1.2671264340882502,2672.3891011841934,9824.686387791033,-9.626685580855554e6,8.41388717629181e7
0.0044300005937653,-0.5380646627236206,0.0001889577496275622,28.00921964977222,1.2341206328169048,-5468.182157486561,8588.172792355941,-7.75373995721789e7,7.102558280763148e7
0.004420000604182235,-0.5381644554368991,0.0001994826471727877,28.742525857227857,1.181689268122816,11042.715631844221,8141.77277005231,-1.725808469115113e8,6.455702762455885e7
0.00441000061459917,-0.537282653088729,0.00019996952160989076,28.895619097745477,1.2408201810260095,13358.081742412274,9081.096274219206,-6.821381806133278e7,7.146608167072703e7
0.004400000625016105,-0.5374672016589069,0.00020687343261606818,31.307263257428737,1.5371037476952631,35732.75587305455,13987.819024054523,2.0087306630471268e8,1.6407728887128583e8
0.00439000063543304,-0.5368843235510525,0.00019792242420678147,31.601121566649276,1.3379849471696588,16015.857553784615,10480.715673763332,-7.449527869209452e7,9.05342311934054e7
0.004380000645849975,-0.5368094273988172,0.00019615963216288538,29.798507559239415,1.3004452455784383,28852.868673996047,9929.912052189808,1.7722904500335272e7,8.588388485454609e7
0.00437000065626691,-0.5362342428037675,0.0001954087898989672,29.101060491805217,1.3254604588015186,-2686.3770988070637,11780.407706493601,7.730854665775467e7,1.3203784786999252e8
0.0043600006666838454,-0.5363622459145891,0.0001974448741657867,29.51865885567864,1.3078201161124172,30011.65564304869,11777.076704251202,1.499724870857975e7,1.1488512204852669e8
0.0043500006771007805,-0.5359160969899862,0.00019170761813683517,27.87649028431289,1.234923132756999,-6649.182506985312,9731.583243666882,1.8536837922101743e6,7.059576080968755e7
0.004340000687517716,-0.5355529129223155,0.00018697215240687175,28.679224923233924,1.1663663518632192,-7394.182287478747,8685.550116756376,-1.593530160623261e8,7.313145739465317e7
0.004330000697934651,-0.5355087182784285,0.00019560510670792294,27.546310225873054,1.2849836857843953,19307.514535777398,11345.24735494385,1.6597988204838133e8,1.1215352673862444e8
0.004320000708351586,-0.5348683092381915,0.00019527602002859877,28.454205477835604,1.2737682292668309,-10143.019385508569,12655.272427624996,3.4817177986791e7,1.7061464213226214e8
0.004310000718768521,-0.5345469123117472,0.00019184699605194288,28.44657494319836,1.2227826373843127,1660.1566158231185,9970.194034315677,-2.1869372952469764e6,8.69428231728735e7
0.004300000729185456,-0.5341272688376197,0.0001969513609513819,28.694110810024252,1.3116669371933398,23316.764687941548,12295.46211481317,1.3569358239443523e8,1.2513538375725879e8
0.004290000739602391,-0.5341914934572891,0.0002017241782163166,29.46505189688443,1.2846803819976136,357.0809454530666,9696.133082619113,-8.727250488816722e7,8.174271150461552e7
0.004280000750019326,-0.5333563267606497,0.00018940176216991712,28.690192304513623,1.2123004606598442,15922.176992242717,9068.507029722616,-8.066794259001178e7,6.578726898473558e7
0.004270000760436261,-0.5334111248132045,0.00020092033950213704,30.074978662235733,1.3532933395874627,-5439.464882426999,10991.852728202753,8.085859523935203e7,9.603150153465849e7
0.004260000770853196,-0.5330014595557026,0.00020234192260596142,31.718987903357313,1.2655565409269025,-12598.138007341278,9556.634508238893,-2.1702242056310233e8,7.681941511843613e7
0.004250000781270131,-0.5327608829264773,0.0002014188556678257,30.64463122890389,1.3463022722343834,20369.288113202936,11917.554477240674,5.2497550840958476e7,1.0281374807978442e8
0.0042400007916870664,-0.5321759663995494,0.00020890227878970845,30.971045387743246,1.288070748836825,3979.652358113666,9808.217108292372,-1.2779012381100346e8,8.831175736994103e7
0.0042300008021040015,-0.5320258479397569,0.0001966223538568603,28.529222377202412,1.1817862964051655,-5238.389220048988,8264.413717018397,-1.5664255596899763e8,6.689861204852673e7
0.004220000812520937,-0.5320301395041012,0.0002038046904069748,30.998988717793114,1.3636861368723145,5425.983223606077,10207.813049489836,-1.1278194229941219e8,9.281028691319638e7
0.004210000822937872,-0.5312986152445134,0.00020194144853517406,29.7588617656266,1.27930347369214,-393.30341380330594,9859.394741419414,-6.901417732327443e7,8.215816982586795e7
0.004200000833354807,-0.5312538946408598,0.0001883501960349868,27.24099563039202,1.2473725175615062,-294.3014163077848,9922.00529323034,5.399472826483251e7,7.883823523684543e7
0.004190000843771742,-0.5307124612683017,0.00020049970070098105,28.845052546418533,1.2694272991472149,18688.459416409296,11407.805950178195,5.894947047093374e6,1.1373957482068397e8
0.004180000854188677,-0.5310537571581858,0.0002008726109253523,28.50682661462203,1.2916525624454,5022.650174641653,10706.261150838827,3.619500563719955e7,9.943118304482044e7
0.004170000864605612,-0.5309126962328691,0.00020546200767040146,30.372696557525256,1.330492435050702,-2010.371212000877,10452.343885601013,-6.495079907526925e7,9.623518719831203e7
0.004160000875022547,-0.5300242664742415,0.00020446639468396345,31.38356111413659,1.4760898681724344,23981.877503053158,12738.846180299932,1.3826759308817565e8,1.3089805979928459e8
0.004150000885439482,-0.5299708401010258,0.00020176954424821624,31.453716749230157,1.4181648537135882,-8800.467421343896,11071.843039692116,1.442666998702795e7,1.0275801978671417e8
0.004140000895856417,-0.5292933061679341,0.00020380119834358487,34.05420726788783,1.534836613611726,6072.715034903062,13689.97021723737,-3.391103901861338e7,1.3761556511192444e8
0.004130000906273352,-0.5295163640954059,0.00019977312985284556,29.343311574495594,1.2614878331291213,7118.88593807259,9733.472851037079,-2.9373097976076458e7,7.443993335660827e7
0.0041200009166902874,-0.528785542087885,0.000215578553837101,30.748267009996603,1.3534562830381294,8323.766910793822,10929.40144608764,-2.6381306464596882e7,1.0117469115672347e8
0.0041100009271072225,-0.528641720600336,0.00020004327723247386,29.702836991932287,1.2743733969881657,9189.641018704013,9957.782981050717,-5.5402583288783e7,8.023216517843017e7
0.004100000937524158,-0.5282825999215207,0.0001988226507642391,30.102533002215434,1.3150902078452382,10086.13278247965,9399.938041051728,-9.327162070445834e7,7.737939513735686e7
0.004090000947941093,-0.5279498693662242,0.0001979589727892896,29.4712679824491,1.3138470787215575,1532.5869405750022,9330.795548287564,-2.074391605557744e7,7.00132352276446e7
0.004080000958358028,-0.5275713092571848,0.00020279044144121242,29.998976649378527,1.3577594308784522,4336.489488644456,9678.347386546458,-1.5846212048872916e7,7.576922677351259e7
0.004070000968774963,-0.527788181715685,0.00020619578523357356,31.09432379900042,1.3190410850759957,3031.9092362560486,8972.34996789273,-1.4977921571953395e8,7.753740506572069e7
0.004060000979191898,-0.5268992964523814,0.00019716553759869499,29.430176513133887,1.348686225332987,6953.6324376972125,12001.973496239221,1.653918054780987e8,1.0217653614182976e8
0.004050000989608833,-0.5263543926085456,0.000198431234793084,30.509968741714086,1.344060644144666,-2994.6773716745706,10540.042428424065,-1.063707130176829e8,8.357667601350857e7
0.004040001000025768,-0.5265310272100512,0.00020338232777152143,31.998972189402107,1.435080213356333,22814.88108804519,11550.328302627051,-2.661569078313492e7,9.523416480147831e7
0.004030001010442703,-0.5260919634365369,0.0002054796904847423,30.913913425784788,1.3583258188860885,15016.983482067519,10049.38811558635,-4.204166395348985e7,7.885225455685571e7
0.004020001020859638,-0.5258260749320972,0.00020300253599867446,30.99600878248831,1.4478756250936335,20316.75805604843,15423.130512548263,2.087539800418751e8,1.9951841696832195e8
0.004010001031276573,-0.5256067047214382,0.0002077963466836679,31.48014805700874,1.3530225096717268,2182.0082839451557,10824.286817286325,-6.336924820087003e7,8.665122436646912e7
0.0040000010416935084,-0.5254128162018703,0.0002051273290251455,32.00541491819407,1.4558858304098026,7942.273891679132,10915.105877767948,4.04755723363175e7,8.224028291253746e7
0.0039900010521104435,-0.5249035207322368,0.00020867094097704427,31.960596473296206,1.478767458313026,10464.810851117409,11948.472452398006,9.7041746238861e7,1.03634210974255e8
0.003980001062527379,-0.5242844855642429,0.0002110404103035941,33.21309920092782,1.4613105320228599,15346.512232265623,12643.75881677183,3.928316673690822e7,1.2751578511895257e8
0.003970001072944314,-0.5243096218680491,0.00021359293009991375,33.399458628378355,1.4604237598943282,-2276.8826963380384,11856.596763401092,-8.981605559053928e7,1.065984285323932e8
0.003960001083361249,-0.5241153741855327,0.00021096396431369226,33.656763875534246,1.5588708034021836,8055.2436361017635,11631.37586434992,-7.802965879340211e6,9.325805605553938e7
0.003950001093778184,-0.523362697254845,0.00020330501049102472,30.815420258181025,1.3069329965022156,167.92855484752428,9865.464833903305,-9.773917295669004e7,7.688869030980158e7
0.003940001104195119,-0.523508310247964,0.0002038897584025662,31.068155664553746,1.3435671210633922,6808.4673985426925,9645.518108180904,-1.458412369502114e8,7.907529707558595e7
0.003930001114612054,-0.5229884822378781,0.0001963352923217581,31.55774139980047,1.4089317888462742,8080.733098414095,11173.12266965478,1.857406297391227e7,9.78694426249353e7
0.003920001125028989,-0.522851530753966,0.00019901824391155843,31.000231588711255,1.3422311084660996,11746.151242824502,10352.53717098784,-1.1901168660706021e8,9.209516469512208e7
0.003910001135445924,-0.5224869247678438,0.0002050060014201291,30.59513460756133,1.3179373734948423,11626.906156158138,9895.758770334693,-7.44207755153459e7,8.913619320680735e7
0.003900001145862599,-0.5219379769629471,0.00021254447042026587,33.22654495464494,1.4478184114313737,7776.319255693287,12111.664070017361,-4.8947279104058094e7,1.0306444705511734e8
0.003890001156279118,-0.5220202680090301,0.00020312871692980725,31.830115720664164,1.45191551066309,4375.947932369045,12832.28179073516,8.65236921283931e7,1.1226735282181767e8
0.0038800011666956366,-0.5213679448363502,0.00019655199681561727,30.010556073984283,1.3202848690053586,12009.78250746078,10019.08959024005,-6.312065271436384e7,9.145315902783059e7
0.0038700011771121553,-0.5212540857510922,0.00020532830333053981,33.38994622780497,1.4953120759448626,15406.812211997001,12342.250998606418,3.4701322310313635e7,1.242388417454163e8
0.003860001187528674,-0.520569804945868,0.00021061883255170358,31.41165149739949,1.4773699295668499,-16804.576978695095,13871.003461679527,1.744247115438507e8,1.674056682202603e8
0.003850001197945193,-0.5199485913557923,0.00020972684036026914,34.60981203586104,1.4392981335006385,7148.305722891013,11823.063105126825,-1.5160175964882496e8,1.1865614709127061e8
0.0038400012083617116,-0.5200364301488335,0.00020856321680835248,33.83657691950083,1.5175460324427772,12878.797963776296,12343.714239116538,2.7654554562414153e6,1.0201962007948858e8
0.0038300012187782303,-0.5197859004679424,0.0002048404500096479,32.95849041707443,1.4470911606567582,-2479.8043236732665,11611.59651315221,-6.804715696901944e7,1.00594222212622e8
0.003820001229194749,-0.519480105533257,0.00021829511180705726,32.06421001548739,1.4286372652989914,3611.861280822455,10329.489071021768,-3.605939711361304e7,8.400821211643994e7
0.003810001239611268,-0.5191811900351047,0.00021116107191309337,31.228942714225187,1.4622588226023667,42872.27194975963,13664.528496388582,1.2018254906649882e8,1.6900694154863578e8
0.0038000012500277866,-0.5187467174592655,0.00020301318702990696,29.231546272758443,1.2302361057420628,18296.67011030651,8809.063818412591,-1.0593334249065906e8,6.758592566979544e7
0.0037900012604443053,-0.5189560152447371,0.000204582667618375,33.264310569034286,1.4642083566210247,20335.524437737673,10989.787709966811,-8.73979590073542e7,9.647660710185824e7
0.003780001270860824,-0.5180525416383319,0.00020304102444645446,31.650169821984544,1.364614828544841,3596.149284233586,10101.040782049093,-1.2844418978376013e8,8.120291302001177e7
0.003770001281277343,-0.5180950898686971,0.00021429220678292852,31.380724180316772,1.4538824796257623,10371.573449908818,12025.489627304261,1.6082681470828038e8,1.1991168044895048e8
0.0037600012916938616,-0.5177037045529798,0.00021382778840434106,34.90957284776275,1.4490701072440362,6260.95924165426,11460.11620738314,-1.910890349885484e8,1.0224109196658988e8
0.0037500013021103803,-0.5172063407234097,0.0002146472255197116,33.90968129633932,1.5697555468195237,3352.9922718830653,13757.414643046786,1.3037915367733425e7,1.400080592954599e8
0.003740001312526899,-0.517024827683915,0.00021302046672787444,32.355586795073684,1.3604456647305747,29527.038809463837,10908.559640656298,-9.882605071864253e7,9.776666244975087e7
0.003730001322943418,-0.5165089421915999,0.00021682747271345513,31.174466650177184,1.427797902789387,182.9147255875094,13520.625029938374,9.47592802966937e7,1.4651297655173078e8
0.0037200013333599366,-0.5160209635786936,0.0002117293285523555,31.71652737981627,1.3411793129956544,15978.296791611814,11601.530037416687,-6.561692072428736e7,8.602415666129923e7
0.0037100013437764553,-0.5159856388894933,0.0002037855140097233,32.19280497391381,1.411077786132435,7745.214343707436,11245.884601505713,2.495379045924579e6,9.46769708692159e7
0.003700001354192974,-0.5155136746154225,0.00021199847551438394,34.35471747265539,1.5044234860325056,11347.743309787207,13285.52217697049,7.972677901497398e7,1.3082513211816089e8
0.003690001364609493,-0.5152708378739654,0.00020937474135267594,34.10136604056188,1.6390300769231425,4607.498121831665,15072.852052958433,2.830497326844053e8,1.495242789755814e8
0.0036800013750260116,-0.5148318238203218,0.0002220750668110391,36.22634686320763,1.5220875287290712,10102.670289831569,11387.585641664466,-2.2924439067181987e8,1.1160667652842842e8
0.0036700013854425303,-0.5146407352299269,0.00020413622443353927,31.92489463348393,1.437569559640582,9745.495884709926,9988.817597521838,-8.730695631395932e7,8.661601613390271e7
0.003660001395859049,-0.5145237281946472,0.00021449199553958082,34.14962266093271,1.5295196980750272,27021.15886810891,12945.702207590182,-5.030082035640737e6,1.1873498824188088e8
0.003650001406275568,-0.5139494831498547,0.00021958394499127601,36.83208616591599,1.8473852031041083,-9248.480074388399,18542.146564083734,4.045599622185168e8,2.2490841177386338e8
0.0036400014166920866,-0.5132098969872044,0.0002155011805007884,34.28297787322185,1.4985328388219252,-5125.917096360186,12780.504885030448,5.263264328389249e6,1.1124067942674442e8
0.0036300014271086053,-0.5133005263460966,0.0001991733729961806,32.666555986554066,1.357591018677213,1787.2158779745816,9419.110154041116,-2.0114270064940256e8,7.892147919251263e7
0.003620001437525124,-0.513090609324635,0.00020291341437411736,31.93690792566459,1.4909527744337863,4354.9502394327965,12436.242666782386,9.829572365392438e7,1.1167826834925106e8
0.003610001447941643,-0.5124548719943768,0.00020618688158922533,32.81381704998151,1.4786298320549174,190.77169634979407,11631.194910711121,2.3797241025512468e7,9.358042569601452e7
0.0036000014583581616,-0.5118421805430927,0.00020936547799681098,34.64282969652446,1.7929627636728604,12106.99354834588,18308.019528427034,4.1170033187159866e8,2.3462901495250508e8
0.0035900014687746803,-0.5119264722372109,0.0002086711591311228,34.33611124931504,1.4499680791520837,5176.1288470508325,12899.749891570844,-1.6016236710499448e8,1.2712046402706014e8
0.003580001479191199,-0.5114595972314532,0.00021971019250202782,34.35438058619651,1.4703464699687858,-12839.714301601582,11430.263882991245,-1.30952909450334e8,9.503739004664165e7
0.003570001489607718,-0.5113143566752372,0.00022360257960230993,35.77566252190138,1.5565988593013929,-418.64158226893784,12633.259262702748,-1.2222412011076017e8,1.2595059910003546e8
0.0035600015000242366,-0.5108624286191209,0.00020513992987105848,33.28683826256346,1.4824476362547114,-227.29985686720931,11864.83370571881,-1.4188825509568173e7,9.88460772454423e7
0.0035500015104407553,-0.5108246651416295,0.00020938911731846471,33.25725812902828,1.3619925778756838,3872.568627725495,9744.44559069346,-2.56624314222223e8,7.953812553953153e7
0.003540001520857274,-0.5101895026646251,0.00020094266433441996,31.143681602379058,1.364937626443582,-9015.683130342593,11085.52373831973,-5.573377381889547e6,1.0011768662178993e8
0.003530001531273793,-0.5098328803724045,0.00019687645845906684,30.96995427068985,1.3385086925991896,10850.740354314148,10281.460928953633,5.725451331672418e6,8.206968567765777e7
0.0035200015416903116,-0.5096789082195696,0.00020742479060371138,33.57755911401223,1.528873004166441,5221.708416088392,15723.948031119236,2.229776023661766e8,2.090832670997928e8
0.0035100015521068303,-0.5092938666416772,0.00021101021174650157,32.52949822071972,1.4043928818473022,-888.6704026518499,13250.019649530235,2.8277048250347484e7,1.2866133043183903e8
0.003500001562523349,-0.5087654343028772,0.00021065532739393398,33.59267260301649,1.5056919873530903,23621.61179230314,12927.940346959944,-1.818772249832822e7,1.1737493011804588e8
0.003490001572939868,-0.5082948403401165,0.00022064728378519305,34.260581434650284,1.4639987252052382,14226.332981276924,12448.396917048369,-6.719854783416326e7,1.1421998141605607e8
0.0034800015833563866,-0.5082482758414544,0.00020190601218731272,32.704197033948674,1.4106833133349557,1002.6760613007206,11524.38392989452,-1.0833009564382868e8,9.159206447955556e7
0.0034700015937729053,-0.5076797426387261,0.00021582101758104322,35.60673830514682,1.563533036310571,22780.525691231494,12451.98528550816,2.2719736657052718e7,1.1198100264134751e8
0.003460001604189424,-0.5078333435153274,0.00021606946414776148,35.85728680544643,1.5036183757163917,12005.182991454283,12810.959166137263,-1.613948137449502e8,1.1991366848070641e8
0.003450001614605943,-0.5072412120644414,0.00021407719068952235,34.73610982116731,1.4749060544929244,29422.801542174348,13406.059630388516,-5.80490977086549e6,1.2435997223117591e8
0.0034400016250224616,-0.5068352264292582,0.00020807373365855632,32.55448497392934,1.5382695921544962,-20556.581572147305,14532.011047011458,1.2084567149605359e8,1.3123694826330356e8
0.0034300016354389803,-0.5064769719523841,0.0002307169732845474,37.52690796651401,1.5472975557079471,15139.3604246181,11779.114568496181,-3.018453393277067e8,1.086670579551914e8
0.003420001645855499,-0.5062187282417058,0.00022436784543210708,36.35984174650898,1.521936882839047,1460.7458968932863,12689.811226272534,-4.000833147822132e7,1.0219947478379208e8
0.003410001656272018,-0.5057084309376625,0.00021155513408732579,34.21703313197561,1.4097355252763928,20890.124185930857,10851.81975541543,-1.4601235681652972e8,9.619804692328262e7
0.0034000016666885366,-0.5054380851785412,0.000208323385057254,36.03098889128554,1.6583077915148294,15781.936083104607,14219.324700370964,-1.1740722516508724e6,1.4290539442968318e8
0.0033900016771050553,-0.504953594506055,0.0001999892665054528,34.14296460787502,1.4841874021332049,12044.528478924736,11438.83174661585,-1.698177720397316e8,1.0383614962403774e8
0.003380001687521574,-0.504544980283649,0.00020311260211320747,33.25809752487992,1.4086970234955967,24084.804557280302,11564.509726940512,-5.41629815509675e7,1.1369367246770647e8
0.003370001697938093,-0.504338333563323,0.00020819829864160086,31.76031286924849,1.4746920628425164,13187.676091417989,11924.858635273393,9.942125463114999e7,9.512565797052398e7
0.0033600017083546116,-0.5038645090290048,0.00021480268613278922,34.39367362395589,1.5100491132316933,16570.83969127892,11926.331225155858,-6.105265619425685e6,9.738286318931171e7
0.0033500017187711303,-0.5034365781856904,0.00022207182597250926,38.91082478630926,1.6507596454410907,-6259.795914837621,14557.065381633303,-1.0710349677868393e8,1.4034657575265506e8
0.003340001729187649,-0.5027246002373704,0.0002050743010997371,33.288770783616435,1.5087987335518263,-24066.889769061283,12374.149333219457,7.760875586948726e7,1.1670052387793243e8
0.003330001739604168,-0.5031386356106482,0.0002073820833194586,33.49194411609571,1.5158421982635009,17947.713838932093,13414.978029601383,-1.617789824019838e7,1.4825405374382076e8
0.0033200017500206866,-0.5024208546385734,0.00022937469927255839,37.705902259115256,1.6452845356272703,3683.168921158758,15009.169743106795,-1.2061160668296696e8,1.3149472154134782e8
0.0033100017604372053,-0.5023766554942838,0.00020626217680788092,34.25240035363198,1.5257554059818146,9146.808162629219,15061.994762771117,-2.574152121216371e7,1.910477720103286e8
0.003300001770853724,-0.5021402532492988,0.0002292539866707962,38.322731881364604,1.6146798514846374,24961.554457037157,13907.488604351807,-1.3393218025349818e8,1.4151634342065975e8
0.003290001781270243,-0.5017384082970806,0.00021526136326673393,33.95293039691453,1.4153857878186034,-12003.86818267977,11867.303750465291,-2.0580167040919062e8,9.780212198239438e7
0.0032800017916867616,-0.5010796398003533,0.00022315309439950327,35.72215916961424,1.635527246355836,21811.916381464656,15295.397291702442,1.174777358189556e8,1.5648662090811664e8
0.0032700018021032803,-0.5009213199858941,0.00024130235731570148,39.10412203755351,1.6226355922079037,21677.070129684664,13723.235040275114,-1.9179787491044495e8,1.2786485101008195e8
0.003260001812519799,-0.5006442954342678,0.0002212232716169713,37.157376682116784,1.6087980299384665,16507.838068549867,16129.925333586987,-5.496871489155463e7,1.88866030590389e8
0.003250001822936318,-0.5001203215293143,0.00021137708883544503,33.709827907542724,1.5004072616644315,14933.527287972358,11566.915566361373,-5.448937296857083e7,1.083559194987575e8
0.0032400018333528366,-0.4991676864017165,0.00021767686684614395,35.631922055662656,1.6768510709232511,-12326.96595709986,15526.834000727631,9.822527253861353e7,1.3972059647627023e8
0.0032300018437693553,-0.4988511013505564,0.00022580627736924373,36.18713308947924,1.6084170557140551,14438.25942560803,14261.923971559174,-9.727857263963962e6,1.395789108439681e8
0.003220001854185874,-0.49859978813065003,0.00023796818573475057,40.56060190564587,1.8521422756758583,-14532.96489031462,17966.727659322132,1.2090360884739995e8,1.7882763622101042e8
0.003210001864602393,-0.49873727998459627,0.00021815243071366509,35.7055114000579,1.5641330359188448,9077.169829875713,13484.071060762479,6.546387504429118e7,1.2756457507631257e8
0.0032000018750189116,-0.4979830281375087,0.00021795581148054783,38.12141564920888,1.8110535169098159,1938.9615409074158,19558.431854900802,2.6059829725258115e8,2.3811672604351085e8
0.0031900018854354303,-0.4981417514581375,0.00022056965706525292,36.837706247092996,1.5220619257156258,5743.456892487613,13592.810224413759,-2.0791480155331108e8,1.2034724819006988e8
0.003180001895851949,-0.49706400480539453,0.0002226419561823039,38.675902553677076,1.9253967490699415,32271.44059434048,21394.698595014837,3.940789994756618e8,3.0099506038813007e8
0.003170001906268468,-0.49712984757425355,0.00021203139672201085,36.43955128769632,1.5628184934546505,-2669.7574139364133,13126.38145392387,-2.2702715682779748e7,1.2493584283860825e8
0.0031600019166849866,-0.49728146383364696,0.00021943911583085756,37.02387404020263,1.6208100189137806,50075.481818652435,15079.928591352276,6.85684427935581e7,1.567068052518678e8
0.0031500019271015053,-0.496255658551385,0.00020923533969587378,34.87465496203676,1.6110182565973388,47134.39463671321,14660.538148354754,6.527350961678954e7,1.4580421446193397e8
0.003140001937518024,-0.4960335937488032,0.0002294461919592655,37.0216842674169,1.5956463408791135,36673.759331434005,14861.322143012072,-6.637915885191547e6,1.7076147137667453e8
0.003130001947934543,-0.4953688596967587,0.00023318989208881305,38.55214626483171,1.7351126391690117,51.07814889692358,15492.82093280802,-7.060764781690218e7,1.452759716070401e8
0.0031200019583510616,-0.494865563445448,0.00021621199462590812,35.12827103590954,1.6796633392805642,21376.712874805282,17265.659019055598,1.6950411540802157e8,2.217381346978113e8
0.0031100019687675803,-0.49505859516979017,0.00023341586136373563,38.32352848765246,1.729633118347579,22248.73844911159,16419.476484488885,3.253450391001708e7,1.7703133633907667e8
0.003100001979184099,-0.49417658869477615,0.0002219303924086701,38.030934578836835,1.6502950062833879,9748.229440359293,12568.28920498588,-1.9972999855555987e8,1.1981454296125941e8
0.003090001989600618,-0.4944474037200472,0.00022798165747852023,37.60037791170663,1.768666104801373,4500.960546882557,18036.530250054948,2.2582423288775262e8,2.094061432224916e8
0.0030800020000171366,-0.4938026853160761,0.00022155547233297621,37.84639792089548,1.5692866566076213,-2440.516329817929,13233.005230661496,-1.5829348859396785e8,1.1636074947199273e8
0.0030700020104336553,-0.4932128442160354,0.00022852192425717327,38.623271754837084,1.6099822325883062,19997.053341922467,15292.103999922796,-4.295965176946992e7,1.4995038494372976e8
0.003060002020850174,-0.4929772370208826,0.00023488466496258392,42.33058201743035,1.8769381810638894,50673.48184368086,22525.7296159673,6.79413023769923e7,3.470177220430525e8
0.003050002031266693,-0.492439146643354,0.0002256886820975438,36.98992380535633,1.574576848832682,-8514.0958699192,13317.632782692444,-3.886326214507773e7,1.1109930256262533e8
0.0030400020416832116,-0.49199725729551236,0.00023286283901305767,41.05376818734562,1.8310716720109697,14693.461672510231,17171.914841833208,-1.4843055403838092e7,1.8323008614002833e8
0.0030300020520997303,-0.4917053715293296,0.00022779479584221824,39.39693637293671,1.7740494914820637,11133.975302389563,16298.269128675187,5.2908810172998086e7,1.3883474232689294e8
0.003020002062516249,-0.4913851108541845,0.00022157791505506157,35.93052562055332,1.6419756185559538,1222.451110145958,13029.928125225537,8.888069609967832e6,1.0397012529675227e8
0.003010002072932768,-0.4909138668577337,0.0002180306619912409,36.58232523497237,1.6423711983722173,404.6338874878774,15292.350247993532,7.109620062685864e7,1.5516863304059285e8
0.0030000020833492866,-0.49051118707520297,0.00022637765538160965,37.88121228735051,1.562947187011977,27175.631074798788,12875.366549158585,-2.5854849758781695e8,1.1451676346552217e8
0.0029900020937658053,-0.4904118993778662,0.00023485535178028593,41.13940896217344,1.7733404802792303,30513.027111686963,16151.036669879502,-6.928144649604341e6,1.6693322535759902e8
0.002980002104182324,-0.48961987356882986,0.00022457725412815128,36.18027831028928,1.596110947910045,4400.129640194854,13156.50154062689,-3.327995057525969e7,1.3587414680403838e8
0.002970002114598843,-0.4891624196429066,0.00023315355599882868,40.67349738200678,1.9072149371020861,25021.16824338627,19458.941877366236,1.692010588600125e8,2.3174520454908064e8
0.0029600021250153616,-0.48914118032679066,0.00022483115191496042,36.64206291641387,1.64257628430703,18437.35632076557,15684.74951918457,6.094310452991788e7,1.5804498256224415e8
0.0029500021354318803,-0.4888610029432905,0.00022214165773924813,38.210342057198055,1.6952335921490438,-1041.3792546630473,14795.201581904053,2.166285542179172e7,1.2336371606369422e8
0.002940002145848399,-0.48849135818796285,0.00022807619833150223,38.47818589105765,1.7042877408426518,13920.526091072936,14258.527781829487,2.071021220331594e7,1.283536075006608e8
0.002930002156264918,-0.4881573727453962,0.00023665325805914287,40.06591187561977,1.680560719575461,11134.634266642268,16290.642419029286,-2.2182310774194536e8,1.808410798493498e8
0.0029200021666814365,-0.4878094988775497,0.00023070926552565008,39.701170249810765,1.7251924129049474,3290.937727320783,15693.44607220936,-7.77103200934622e7,1.5418475411475727e8
0.0029100021770979553,-0.48721995763595893,0.0002318226331956532,39.78167592638336,1.8449779627847387,14257.345113768542,17349.523934460158,1.3813711236912048e8,1.8224134680769193e8
0.002900002187514474,-0.4869469690447519,0.00022995765894920383,40.28179848928118,1.9002316255532856,42783.69383968612,22555.27193480358,3.2913505153595644e8,3.1434425428953993e8
0.002890002197930993,-0.4861559315774763,0.0002411099477992946,40.5256555106097,1.7810294822804762,24656.322521631984,14975.040429385735,-8.688309213593526e7,1.4768941668988198e8
0.0028800022083475115,-0.48561659303684723,0.00021796698555106032,38.46479339715947,1.5782906860813197,902.0097473694857,14019.425127994691,-2.5310499180308896e8,1.3359838531870814e8
0.0028700022187640303,-0.485713740377013,0.0002236704368801548,38.954767564047074,1.8020740840609544,17290.29127724065,16043.145592052022,3.913816324662587e6,1.6688889567995542e8
0.002860002229180549,-0.48486235299683894,0.00022792800953406648,37.38806468800867,1.7413038579762576,22745.297681092612,15769.866535362386,8.693944513034517e7,1.9345001555095637e8
0.002850002239597068,-0.4846529183257501,0.00022760605640916018,41.06724530375433,1.7119911651755397,-4781.725441262282,15604.534034108758,-2.352834850512686e8,1.6375709905689695e8
0.0028400022500135865,-0.4842721006801972,0.0002222775582495237,36.680156225152345,1.5359339948206407,18624.777349302607,14242.852641933914,-1.57723559898496e8,1.5525937579720023e8
0.0028300022604301053,-0.4836119996032168,0.000229428227191326,41.26186692399821,1.808548234054858,11799.808983520195,19061.854318818045,4.403367897732102e7,1.9345161505396897e8
0.002820002270846624,-0.48315459874623506,0.00023575092141244535,41.810299630229245,1.8339217397763747,10881.568099534292,16325.955724810045,-8.537561406267817e7,1.529484712786285e8
0.002810002281263143,-0.4832296718359335,0.0002273096293364694,42.29448477094168,1.74654881698504,22973.180417845168,16503.17666362337,-3.703265716747971e8,1.9539928910678208e8
0.0028000022916796615,-0.48274643142576495,0.00023728622589576313,40.92439730327157,1.8092160623022022,22205.440402029944,16697.727769595916,-2.4107410591661904e7,1.4830144438654384e8
0.0027900023020961803,-0.4824883098865454,0.00023953292818560307,42.69515987959368,1.8692574951044691,29941.402709557147,19279.39882814832,-1.163175755186463e7,2.1627954120201755e8
0.002780002312512699,-0.4811110578719724,0.0002212656047965368,40.375498032763495,1.7347478669648555,12003.36465692058,13975.644489259634,-1.349855297311843e8,1.2964470872849122e8
0.002770002322929218,-0.48118024635771633,0.00023460975635678486,40.374220659262576,1.653574427705816,17139.994282963893,14610.130844486404,-2.8583891774978906e8,1.4903975526574358e8
0.0027600023333457365,-0.48115830768430456,0.0002324873893549837,42.258998794760195,1.9221651617030144,2230.1321322545346,18636.532866448044,2.2921433502018448e7,2.0254239359667775e8
0.0027500023437622553,-0.48050293450561116,0.0002295277256899225,41.48773799661798,1.800666712738012,15100.264459154772,18088.261361022272,-9.977615036721554e7,2.3513651020632893e8
0.002740002354178774,-0.4798915597854961,0.0002325686066319527,41.361772228830745,1.8424699957429105,30392.916208338098,15637.979375992682,-5.6465189564527005e7,1.4504539631588128e8
0.002730002364595293,-0.47979723431539467,0.0002337850134391091,40.85981245913604,1.796356647203422,19682.101744993146,16432.845942755404,-9.693468648629043e7,1.616591455666296e8
0.0027200023750118115,-0.47900540053882595,0.0002380706895467545,43.18965878248166,1.9087192073681019,10087.243254517563,18192.334133855,-5.478297546847812e7,1.9586823685731182e8
0.0027100023854283303,-0.47905182772716176,0.00023066267320203635,38.380955803052686,1.7097300981759047,7725.822376390606,14995.388520578059,6.833916128859569e7,1.4672854943670094e8
0.002700002395844849,-0.4786316278089015,0.00023701699350415378,40.562347354434266,1.8916506163504254,13223.709882461537,18526.091431198154,1.9233639598275676e8,1.891637733786347e8
0.002690002406261368,-0.4777059520130553,0.00023626150264041874,40.622160944665,1.7843461347353295,28053.31986908341,16622.797894577732,7.600800760897893e7,1.6551146128918016e8
0.0026800024166778865,-0.4779658647667915,0.0002422544641768202,40.778774366668806,1.6831773492445152,19979.22482004534,15547.432209805456,-1.8463099721122578e8,1.549626757055445e8
0.0026700024270944053,-0.47770029370188033,0.00022447477473741436,40.660624899603356,1.882009485572504,31699.013332263472,20474.171580195267,3.1281762317310065e8,2.4018784585549748e8
0.002660002437510924,-0.4771558975038701,0.00024102619440891188,42.368843282295686,1.8933402641586317,15885.488802114676,16556.639925586052,-5.306726393501349e7,1.5732472002190745e8
0.002650002447927443,-0.4766918552266242,0.0002459844805545367,40.866199639042534,1.8806270809133114,22361.11764024464,17147.13944450294,1.2474814736906508e8,1.790629100001709e8
0.0026400024583439615,-0.4763750440634138,0.00023961641449254438,42.846505677026286,1.9032150437771098,-4307.564760284858,19154.10600316889,1.6611837254292277e8,2.0215133856375405e8
0.0026300024687604803,-0.47539639534504696,0.0002313968814866435,40.87563113484635,1.7220031475541062,13821.026369835972,13981.828507811248,-2.4468164762879306e8,1.3372835184696847e8
0.002620002479176999,-0.47473663918131703,0.00025921121621948873,46.93854671504307,1.9321009729211092,28028.667957719925,18689.610788367027,-3.281354705132831e8,1.9960389492855147e8
0.002610002489593518,-0.47528787302752623,0.00024081214910388904,45.648075650728316,1.9994144135943923,9933.698136304818,17570.52174523627,-2.5491825862372786e8,1.7997131961178166e8
0.0026000025000100365,-0.47428035648494976,0.00023343126123952592,41.38362584952323,1.9460901191350766,24915.281739619346,17343.350838691647,1.2563432979642832e8,1.921595518431324e8
0.0025900025104265553,-0.4741806914785006,0.00024091075654646488,43.860625839229264,1.8788984334995555,-9046.386458520074,16711.136576002806,-2.487899787068468e8,1.6162278118420315e8
0.002580002520843074,-0.4735694221917032,0.00023571678620044152,41.85238846005431,1.821581834189322,7171.896987646973,18280.79417083791,1.7628634065316714e7,1.9929920147626534e8
0.002570002531259593,-0.4730696379749065,0.0002367809066885419,43.03917078417219,1.789270845963189,11348.77308992369,17510.063236284626,-3.701436172629911e8,1.9535980898902062e8
0.0025600025416761115,-0.4728854943389822,0.00023789824030000364,41.91546462861104,1.7287694334083885,44262.78346612779,14432.836277568033,-2.93882968745652e8,1.3284492768277515e8
0.0025500025520926303,-0.47206798386709836,0.00024070290219781355,43.48037556463527,1.7941848230591637,-250.40707701402832,17008.01752663563,-2.4623679229302317e8,1.612170091310034e8
0.002540002562509149,-0.4716265166453288,0.00024069092829454228,42.07327401114047,1.941944792979386,5210.288911377886,18946.426542279503,1.300813299045788e8,2.1339427864697582e8
0.002530002572925668,-0.47189207937196614,0.00024427353224433913,43.10832944072704,2.006523125015274,24917.702098417423,17819.318802789272,1.5115964499810226e7,1.8438377657228625e8
0.0025200025833421865,-0.4709433829614572,0.00024735556772082293,44.281046404449434,1.925408342752672,-12172.764049987729,19589.8488951592,-6.881098093388419e7,2.1330223089671698e8
0.0025100025937587053,-0.4705031352395708,0.0002521049449347999,48.407777311820254,1.9411945075432095,39178.86821864941,19560.136496609342,-3.1034748688644695e8,2.3336666238832977e8
0.002500002604175224,-0.4700960595731582,0.00023466751095022395,40.58305277826705,1.8680894227466023,363.66752508395416,17693.218851880072,1.0792852463921703e8,2.17536461877947e8
0.002490002614591743,-0.46950602427742716,0.00025213481343039004,43.91973027319351,1.9474359648500024,27466.134121748546,19221.09306065955,8.857971275608261e7,2.2802080384095627e8
0.0024800026250082615,-0.46887333403124787,0.00026401509545251274,48.44383971221989,2.099777971691343,5962.6133884906,19133.542163449572,-2.3662530558888677e8,2.0076026300430444e8
0.0024700026354247803,-0.4686017122856414,0.0002440469306041032,44.9605986298542,1.9122143152681088,2016.4629254998201,16576.45179246917,-1.9591550658603632e8,1.6409109345664144e8
0.002460002645841299,-0.4682981253775276,0.0002527758553805498,48.250087632822456,2.2438306350018986,12719.726880315895,25332.916988574732,1.6253028883682576e8,3.309884281605691e8
0.002450002656257818,-0.46767280012879514,0.00024229724070440366,43.48258634423372,1.795674726931624,8489.28227735869,16771.642970732017,-3.305626644356836e8,1.7330658659045216e8
0.0024400026666743365,-0.4674560344899292,0.0002482603527469697,44.52609682755676,2.055778301611563,30083.854871982337,24422.87540139949,3.1917379409206885e8,3.4164610211716384e8
0.0024300026770908553,-0.4665180155328146,0.00023097145795960167,40.66316023007559,1.8544136174705415,23382.16966862017,16506.285599268776,-8.120055495573057e7,1.534368183502356e8
0.002420002687507374,-0.4665180795321155,0.0002495626832990918,47.77485039007303,2.066014291749001,78052.48335034591,19986.643808665434,-2.1955276132488427e8,2.2383113490139464e8
0.002410002697923893,-0.4665150834869263,0.00024940691519824274,46.87958040708773,2.082047418257417,54627.610498118374,20620.402498643576,6.26432090591026e6,2.298636454464776e8
0.0024000027083404115,-0.4653697030928603,0.0002431068045825093,45.37010329577885,2.0544904261785897,39511.03761644758,20725.904176039945,1.4862907237336743e8,2.1204516954152572e8
0.0023900027187569303,-0.46488030310536127,0.0002500769159462155,44.18224739181854,2.0150584343161486,15018.193907074323,18959.218620100277,6.2042068140139535e7,1.9820362853795993e8
0.002380002729173449,-0.4647273552896128,0.00026943721969977815,49.4500400475495,2.1183786146797323,39786.42105961707,21896.866089189716,-2.422208058660912e8,2.626313573658366e8
0.002370002739589968,-0.4640377370825046,0.00025414917463573036,47.04050934681094,2.045354742239393,39011.47464448545,23581.29266498191,1.4060474235461438e8,2.800562394422886e8
0.0023600027500064865,-0.4633500913434894,0.00025293409937182225,49.66420057908248,2.2295731267421917,12758.849482544521,23899.903858972753,8.153203124915025e7,2.6132496526370358e8
0.0023500027604230053,-0.46338985561652124,0.000247702058134258,46.857849484234876,2.0870342368424573,23130.728769904792,21311.967012392033,2.220932755825887e7,2.1890285599252626e8
0.002340002770839524,-0.46317454117327284,0.0002513803570797435,48.96226931817191,2.1340957412600052,10772.85906406811,21277.134139673555,-3.696010150674598e7,2.4769678815348613e8
0.002330002781256043,-0.46236339376141844,0.0002481323346429727,44.77184710064478,2.04943871723291,36160.765187176985,21291.770364419834,2.6018436632641307e8,2.4716340997142082e8
0.0023200027916725615,-0.4616114228731232,0.00024021867218950552,42.01961993250938,1.7975562296136811,8167.232800203684,14778.822923368303,-2.5051912897440794e8,1.3534957862250876e8
0.0023100028020890803,-0.4616792542595251,0.0002370845052152096,43.55200994780592,1.867180950238602,5426.954360493057,17527.81798880605,-1.2355610931956676e8,1.7239107346842355e8
0.002300002812505599,-0.4609867392987508,0.00023012635858288272,42.99974346049254,1.9698833288652695,45684.10890707669,23433.106174608027,2.8739482048026735e8,3.589904311550253e8
0.002290002822922118,-0.4606878572563432,0.0002498423988372536,46.135896834748216,2.0214490859631433,3019.441329042293,21544.00572099946,8.441957137760167e7,2.2396831342790574e8
0.0022800028333386365,-0.45996053398522085,0.000249842002353712,46.058927132020486,1.9636226164068187,21218.515456293222,18310.063574851025,-1.9976981456865904e8,1.8808991643605468e8
0.0022700028437551553,-0.4595582803878274,0.00025114988806260126,45.734350380564315,2.022344244829472,24182.03893717077,20380.29301514868,2.3585178615632083e7,2.3372331072569615e8
0.002260002854171674,-0.4588039299968676,0.000254208159751401,47.79599063220577,2.21981809908442,-20675.971550158978,24450.190447418183,1.8264533350384265e8,3.222944538069663e8
0.002250002864588193,-0.4584790549615555,0.00025617916297135737,48.917444914000576,2.069952241164661,42374.83092195163,19417.10991196799,-1.6468118921734974e8,2.121886778177194e8
0.0022400028750047115,-0.4584711814508391,0.00024778294141293404,47.717096311515526,2.2604093105975314,66293.115484764,24705.188040972193,3.0747952355818826e8,3.475810640922276e8
0.0022300028854212303,-0.4575512150627495,0.00025240560067437713,47.03162029684572,2.1070740293857155,9734.748236440268,26635.99365754611,4.01844731726156e8,3.959237027986705e8
0.002220002895837749,-0.45687710956383637,0.0002480358482390067,45.90842918511486,1.9909350746175456,-4349.252634189314,19109.21165875318,-9.643307679446366e7,2.0592377291111124e8
0.002210002906254268,-0.45668856947892444,0.0002625158426044821,48.34272644978495,2.1925398830053204,33489.85183822645,25119.023766187245,1.2553949425668718e8,3.7194235461735576e8
0.0022000029166707865,-0.4561609309328361,0.00024724839607727296,44.83873570421893,2.0051912747560863,18953.47539935263,22896.197594822585,2.463773979628507e8,2.8839456036109394e8
0.0021900029270873053,-0.45535514143946987,0.0002534890959963529,46.72410965499496,2.270555014604502,26593.707735172145,29348.719993050792,3.903678413205365e8,5.1149418122273564e8
0.002180002937503824,-0.45530943264382817,0.00026460498579122446,50.99431236496011,2.2064176288096315,27870.627547708445,23718.89582917123,-4.446875745491529e7,2.82495602770085e8
0.0021700029479203428,-0.45477532647075547,0.0002531180923000237,47.016097785660946,2.1015319136983206,18244.179943799303,22471.171711807812,1.803641935190948e8,2.5629448128730404e8
0.0021600029583368615,-0.45419050124607946,0.0002550193851935926,46.35622512222087,2.0660463039177612,29895.52059270874,18919.387875334352,-1.7603757245042127e7,1.9329473462039557e8
0.0021500029687533803,-0.4536214607823054,0.00025312856421415406,48.80932886727629,2.13701390494805,8892.450354176879,22156.30837464743,-1.8268685891573346e8,2.775888749234712e8
0.002140002979169899,-0.4535280524115189,0.0002594585954772511,47.724797358306574,2.1619984313806775,-202.24526598123222,23600.61033952434,1.7268145005037534e8,2.794780606615583e8
0.0021300029895864178,-0.45240987589289544,0.00025595400200791366,49.118937474876304,2.1600286899473455,13543.22384767865,20910.60029940844,-1.576829163103313e8,2.372390146446907e8
0.0021200030000029365,-0.4523272201328459,0.00026061718263482414,48.93698025052418,2.229170057407896,27719.58320602875,22501.981982331214,8.968546494828635e7,2.5435994385035357e8
0.0021100030104194553,-0.45155298718804504,0.00025355649270534765,47.683103602488515,2.0415107044876764,13329.262041755437,20518.565529620228,-1.0645643793904233e8,2.1322679001057637e8
0.002100003020835974,-0.4511078489043498,0.0002489203818229805,49.59684313080005,2.2137662635579054,38443.16265530019,23390.395795170924,2.7995027616248125e8,2.369076176231479e8
0.0020900030312524928,-0.45079188650304935,0.0002510822178387272,50.24946585108985,2.109828668534576,-19275.707072767218,18956.382734909603,-5.1589453516830176e8,1.9167951232826698e8
0.0020800030416690115,-0.4501796130178746,0.0002609001062685487,54.55913788488915,2.5165754579367547,60283.855733199875,25165.934978650494,2.446200892882278e8,2.59934528618164e8
0.0020700030520855303,-0.4500217205873905,0.00024675914117275663,48.427373197267244,2.212710940810552,36745.39792682206,22994.67760562594,1.2842054019792205e8,2.2788309948348233e8
0.002060003062502049,-0.44958174513528015,0.00025980791860269334,48.34670208522058,2.0975457163439124,-189.71300117636704,18397.3197882578,-2.4234439321747917e8,1.9367572836535674e8
0.0020500030729185678,-0.4482702207705401,0.00025438089721533237,50.34212280519757,2.0916799905784083,14857.039349012772,18389.175162034866,-3.9133417639361274e8,1.953571883811209e8
0.0020400030833350865,-0.44830068529378797,0.00024553319996806856,47.204703390826104,2.083327964986283,16704.421695593835,21763.13214754698,1.756721980479507e8,2.2924957349975908e8
0.0020300030937516053,-0.4471688133758598,0.00026840933266719874,53.56052271128589,2.256779406564981,22877.04479243607,22630.125214748514,-4.329031704650889e8,2.7728507667819566e8
0.002020003104168124,-0.4471822357006111,0.00026725864361367997,50.966048731423896,2.3476627025242154,42203.35392516617,26564.36412345966,1.449219678579411e8,3.630581431671969e8
0.0020100031145846428,-0.4468320556410678,0.00025149770377502675,47.83129841479313,2.081398256646318,31026.307721751502,22021.527952512737,-2.9279053319540605e7,2.1591280731657445e8
0.0020000031250011615,-0.4460311898096932,0.00027593155020762445,52.85149586558696,2.2002335885418125,33035.902984855864,22230.234943656582,-2.350722797680417e8,2.2984797193542612e8
0.0019900031354176803,-0.4455327002569389,0.0002667400012397611,51.436689989931175,2.3790978767914273,36832.23118197691,28047.907658942513,1.47610350248659e8,4.3594077092189914e8
0.001980003145834199,-0.44513108696578113,0.0002566423328026215,49.15630919804603,2.1862206288189725,42511.41999896796,21039.926869775205,-2.2506984194201446e8,2.3665842969052815e8
0.0019700031562507178,-0.4445686752975503,0.000256969074255195,49.734033388600444,2.1295049088991767,2241.5012736853587,22553.67806045133,-5.619366325427596e7,3.1198157153622264e8
0.0019600031666672365,-0.4440632849995256,0.00026713685839832796,54.263139258131055,2.5541048677913816,14399.383678089029,24566.951164936123,1.3463429276465496e8,2.6063563043212536e8
0.0019500031770838203,-0.4433548996569207,0.000265860364884459,51.322114613713,2.1324735047933046,17633.63818581761,22811.377883128804,-4.1654956650729865e8,2.4713754668528923e8
0.0019400031875005472,-0.4429299572583133,0.0002604138373372106,54.9552565399753,2.4738301301013665,7856.893670519519,31370.91461832711,2.5647850473007846e8,3.781923849229148e8
0.0019300031979172742,-0.4425011727864876,0.00026986851135406487,54.13674917686854,2.4374266300015814,-7006.553228571183,27543.727376485785,1.2591505600024393e8,3.532546149414386e8
0.001920003208334001,-0.441584988952284,0.0002634223653109521,50.918479448871075,2.3032666691254127,12243.281542885376,24163.596207055543,3.394239322033992e6,2.9351876116466945e8
0.001910003218750728,-0.4413129839906883,0.0002753236923640305,55.3121106588805,2.4048984162455813,52135.08866419516,26110.996841584965,-1.2596840453971554e8,3.186241379736709e8
0.001900003229167455,-0.44094486561409146,0.00029360063272152994,59.52227035071406,2.6083201982299733,43261.229395811795,26208.445643436855,-3.0464045566338164e8,2.909960665397897e8
0.0018900032395841818,-0.4406292408616811,0.0002671624904807568,49.57950853097231,2.229847054650604,5383.5837297409225,21999.760298031597,3.6449672685124683e6,2.695341638606433e8
0.0018800032500009087,-0.44008237408453893,0.00026083580793571253,52.52172450093133,2.362788999950749,653.6664577764689,24829.490679949056,1.489783017149732e8,2.7186135203943485e8
0.0018700032604176357,-0.4392148742031928,0.00027498304424800724,54.774459956157486,2.4429745506555243,48934.9634382663,23661.041013026712,-1.9263628182501802e8,2.7354270189852643e8
0.0018600032708343626,-0.4375878748367932,0.00026801708359471487,55.42057244857836,2.4365805827335927,35902.524731471334,26892.910432214336,-2.489175584831544e8,3.4980768658354455e8
0.0018500032812510895,-0.4381066371833774,0.00028832063576484746,62.38322277653863,2.6938475188857516,41668.83132704663,28614.522247802255,-2.976530433947244e8,3.2212955889651984e8
0.0018400032916678164,-0.4372995912588907,0.00025819419810955486,50.70764904259655,2.1130538348015575,11009.829724738376,20974.19390251937,-4.252999415890203e8,2.3449461850366464e8
0.0018300033020845433,-0.43750545050621226,0.000286687044792379,57.555840164462644,2.5301563165135263,61947.50967904347,25300.238443390397,-4.536280812253184e8,2.799800767776219e8
0.0018200033125012702,-0.4364784693238192,0.0002892539069961555,57.35709235549541,2.340855963145357,44102.55663473848,24772.383147727498,-2.9829180616222835e8,2.7794386708228207e8
0.0018100033229179972,-0.436096083486258,0.0002646506905778411,52.87928618337235,2.395990843710935,79337.94032277114,27045.49762710122,2.3777123657666188e8,3.0399533527958953e8
0.001800003333334724,-0.4353430900404191,0.0002541607158211965,51.218235972342484,2.194570868105131,1155.705169313838,20389.201256305045,-2.40648723625107e8,2.0820533765013084e8
0.001790003343751451,-0.4347395007517759,0.00027832731810990385,57.832178362178546,2.5758204085509897,57511.042786695776,26298.918722013874,-4.003042312395653e7,2.5783952879433936e8
0.001780003354168178,-0.4337699784278249,0.0002778978787219367,58.5838532343726,2.7644505757627478,26505.74018479227,35550.54076987833,6.763822602669852e8,6.043922761106645e8
0.0017700033645849048,-0.4337229892994292,0.00027874470876311877,55.16544720143398,2.3784454237373542,1405.6960553671447,24861.79071043252,-2.736917425458674e8,3.140286858736059e8
0.0017600033750016317,-0.43282469080906494,0.00027955050936798246,55.69815338165664,2.5623696527757303,33362.329094307235,31995.182467090537,4.872983121068742e8,5.1005651851016587e8
0.0017500033854183587,-0.43273389559835407,0.0002685210639274828,55.71713916003103,2.6694589855647926,29025.088545406285,33655.83197824827,3.75967824819172e8,4.9780711246881205e8
0.0017400033958350856,-0.4317229042152068,0.00027155567057072464,56.83204035416276,2.5184042504131177,23735.74443530323,28386.871597540066,1.627610611567932e8,3.6038715332486355e8
0.0017300034062518125,-0.43149605381288597,0.0002851288695022898,59.7868749983264,2.688736253225917,-39253.94317444553,36728.330712888455,5.1898994852147627e8,5.202655675372304e8
0.0017200034166685394,-0.4310972710317321,0.00026582567979230705,55.48085399589675,2.4372609134352174,30191.811887780423,28942.264291354688,-3.813099495453446e7,4.466896009281713e8
0.0017100034270852663,-0.43009872581183606,0.00027075714774488636,56.811744049986565,2.6126122988774965,71183.33449978671,28924.548684317677,2.4770855412165645e8,3.2630958725422955e8
0.0017000034375019932,-0.429939044675693,0.0002812124468156471,59.782338060287465,2.7388006263929476,50105.34919295254,28927.127199636212,-6.80914692425569e7,3.909378262324557e8
0.0016900034479187202,-0.42871008308080566,0.00027982558644379043,54.77196242295484,2.2347772830423756,-18584.615910864024,20880.80091884015,-4.075541256503465e8,2.3270048137818384e8
0.001680003458335447,-0.4286760905957104,0.0002742845534161587,58.16431478678386,2.78368591873416,50161.89999427878,31466.53854205821,5.0823335666310084e8,4.0398302030167955e8
0.001670003468752174,-0.42762957836454735,0.0002796801648615971,59.267661316850294,2.508820528754578,55640.35018809832,27470.113269965386,-1.4308712881378e8,3.11799811305044e8
0.001660003479168901,-0.4262609879149759,0.0003042583068355608,63.4951950180052,2.875216555304179,49281.90629782688,34700.15731048148,2.519006371961319e8,3.815493871558256e8
0.0016500034895856278,-0.42621223686540166,0.00029107150695047016,58.481158354097914,2.763237126878235,36710.28311740763,33831.57603506189,3.203258710372482e8,4.6694952563972336e8
0.0016400035000023547,-0.42602277580605424,0.0002842242781478315,60.31929497943191,2.620619256762639,14073.290322255278,31984.55282703354,3.195783093273335e7,3.5572852953088236e8
0.0016300035104190817,-0.4257845242717636,0.00026820311305802654,57.75483134458662,2.646374587307304,-29413.79903713172,32167.19767016114,4.0142594296526396e8,4.097549625363085e8
0.0016200035208358086,-0.42482029722041303,0.0003045073870822119,63.88455107420764,2.783937955871692,58229.585069073284,31425.215843853373,-3.667215160184972e8,3.74239728398451e8
0.0016100035312525355,-0.423824379609055,0.0002856721802767633,59.82521321330864,2.4685063751746803,-34047.4963374324,26047.63942959112,-5.629340237002773e8,3.0951335103150684e8
0.0016000035416692624,-0.4236566274232025,0.00028012821211671263,59.053185993052715,2.6060674517345257,15357.470509151935,30966.60068623624,-6.57953831968258e7,3.997266041115122e8
0.0015900035520859893,-0.4237685718169273,0.0002788395924058169,60.21090356606088,2.5667369991690316,36152.38596214347,25477.788292104764,-5.678803685425013e8,2.867684261546175e8
0.0015800035625027162,-0.42229501048495105,0.0002738584463740051,54.22745478440089,2.340814094500321,-24550.05582161312,27969.9397444727,3.1449133483658946e8,3.4563861883451813e8
0.0015700035729194432,-0.4219028731270257,0.00029327808729042457,60.47182754667395,2.6121304380419694,-26441.684809663253,29568.74847429213,-2.73018771959967e8,3.5599997961514455e8
0.00156000358333617,-0.42113605553074734,0.00030175173672148227,68.30193725655079,3.01831394307269,39986.483013898855,35686.44253394064,3.404563601802555e7,4.1428955919949895e8
0.001550003593752897,-0.42054994513708865,0.0002762344038946568,58.42408977949855,2.661219261331442,3532.7423378973403,34118.91676406763,-4.982193182987985e7,5.208707033653746e8
0.001540003604169624,-0.4201846171237727,0.0002851556264853311,59.90175019942829,2.5802590991056715,33435.109362700074,27654.5094490427,-2.530175164916749e8,2.958226828270291e8
0.0015300036145863508,-0.41906236983515877,0.00028647018376906294,63.14722978508048,2.7723477362881135,44788.41725618557,30806.419753524428,-1.835271217788494e8,4.594720722323913e8
0.0015200036250030777,-0.41841295759463004,0.0002931096994473003,60.403780739156524,2.5809220214372863,-12550.474727768053,28606.712264518956,-1.6991993400034812e8,3.124708535494801e8
0.0015100036354198047,-0.4180091343592599,0.0002946737045534216,67.42804310502753,2.862996988313848,59035.81247711226,37402.24941942824,6.889605901834027e7,4.4973154868569577e8
0.0015000036458365316,-0.41676653065476893,0.0002756806465676075,61.243444040892285,2.6443562077748846,-16594.443573536093,31516.8436717665,-3.435529687345992e8,4.212822841763376e8
0.0014900036562532585,-0.4168490239039752,0.00029208261802089134,65.3914278300137,2.890464725339605,18551.327036923776,31491.49346330396,-3.828079524979877e7,3.668453833499545e8
0.0014800036666699854,-0.4161581053689036,0.00030764579635208887,66.21484184249427,2.960554748327806,33093.2061240184,36566.726961188484,1.5602961677191012e7,4.537862479547185e8
0.0014700036770867123,-0.41546308651209785,0.0002963309223893679,67.10975574457389,3.2545245777012686,96468.1046479079,38409.27997084168,7.425545094827383e8,4.982277217221388e8
0.0014600036875034392,-0.41469267386519043,0.0003069501812083654,63.28791527853637,2.830559772027295,37434.52216108593,42998.47131286202,3.314603708719625e8,8.082376224366771e8
0.0014500036979201662,-0.41393368755521337,0.00030340011386834054,71.58087595535966,3.6340067736497943,104487.82759765873,62095.67462695707,2.5840032323613763e9,1.256603868451876e9
0.001440003708336893,-0.4134590559264826,0.0002903871297893623,65.83444452311575,3.0228027737761107,-28569.148017917945,37344.63400921046,3.330183556995418e8,5.791513428138057e8
0.00143000371875362,-0.4130079066302008,0.0002981750758783763,67.64679241758478,2.9749649533855043,24812.708481021687,37246.7980967259,2.809906063971144e8,4.624458662930522e8
0.001420003729170347,-0.41175041743524476,0.0002915881595808291,67.82159019614477,2.7544752013856915,42400.009888198365,31865.211558449057,-7.095524724314649e8,4.378108189235903e8
0.0014100037395870738,-0.4114084762724725,0.0003017313195756312,67.72883201674011,3.082238435387917,-300.80003784534597,37664.548560941614,6.625363149268346e8,4.8200183449180365e8
0.0014000037500038007,-0.4112693274437205,0.0003033797113810456,66.09867879607648,3.020918749592716,47672.97974436931,39196.990894826384,5.766903839960077e8,5.597339756560417e8
0.0013900037604205277,-0.4102793315683566,0.0003066399280440153,65.95955843461967,2.9091288765290138,49671.57694468752,34605.21254866971,-1.2488595603283426e8,4.232426171753947e8
0.0013800037708372546,-0.4097922774053684,0.00030137289739027304,70.73560808122222,3.33567226055274,11880.060295516105,43308.891550959095,3.309585099208914e8,7.060176431024479e8
0.0013700037812539815,-0.4083589974237075,0.00030601336063752977,69.39224000166755,3.2369071576407022,82645.24323648536,37847.24139692509,2.68291075896201e8,5.278913800825857e8
0.0013600037916707084,-0.4081698177107604,0.0003001108072917025,67.75127082042847,2.7236484990019822,53918.186093113785,31877.38484325488,-8.034681287447567e8,3.825230492830541e8
0.0013500038020874353,-0.4074502050212876,0.00032087642822869035,72.79418339273754,3.101806474183206,76436.8724200426,39863.842236003315,8.662145921827185e7,4.457478670411475e8
0.0013400038125041622,-0.40669321534966035,0.0002975766206242139,64.79874358686865,2.9538582406161518,63616.80200935724,33189.470887014046,2.5380536495025238e8,4.0975992262852174e8
0.0013300038229208892,-0.4055225574201471,0.0003090224805234773,71.16748478677428,3.070806572989602,49323.08834744696,38680.90793255385,-5.718635791894036e7,5.134155739997636e8
0.001320003833337616,-0.4048616938860078,0.00031585227344181773,74.80415544777752,3.227987714910781,8853.502648081612,37655.82399024454,-5.298046863664938e8,4.843836464047712e8
0.001310003843754343,-0.4047674418144803,0.0003128247876353672,71.39273279408857,3.2549903196949708,73481.13290475411,37447.14042163714,-2.1556257283522417e6,4.6363201411972445e8
0.00130000385417107,-0.4034052468217955,0.00029474891573685213,66.1828668892087,2.951113125634439,-29705.601395692338,36230.594334087844,2.664900063599832e7,5.329136789437742e8
0.0012900038645877968,-0.4029456480080574,0.00029481599641730416,67.9538712026921,3.048403956379681,6464.00336515682,38913.98608226038,-8.553200872667342e7,5.464268141752592e8
0.0012800038750045237,-0.4020774900933675,0.000309614067381685,68.56758224676253,3.118879614747796,36277.50170979024,32918.55560626785,-1.3015013315153022e8,3.941295389720576e8
0.0012700038854212507,-0.40207387139264644,0.00031346027311199965,73.76049524058261,3.1288983081922237,31589.343242594932,41381.391615335095,-2.0088102953780907e8,5.008397548034594e8
0.0012600038958379776,-0.4011553832225466,0.0003089770212106226,76.45998511040634,3.1918039226545156,22034.149853946758,37178.89424332458,-1.1028012836645677e9,4.9077320262661386e8
0.0012500039062547045,-0.40019694951951873,0.00028799104669337603,69.05963501853886,3.370800825994781,77625.54359060155,43218.40072946928,8.296664549575969e8,5.884717522250772e8
0.0012400039166714314,-0.39978939169192246,0.00031078703339325586,72.38208310780507,3.2474714997403944,54288.218581511814,40961.111543316496,-5.2760923748476994e8,7.123769739424803e8
0.0012300039270881583,-0.3982827376987367,0.0003076767475306253,72.03650103517707,3.1642421116450987,350.67111047125627,50200.310463135706,2.607751797981999e8,1.0548160722693897e9
0.0012200039375048852,-0.397737155124337,0.00031259718158662753,72.7382323029675,3.228052887120833,55734.0791775311,38872.06227675408,3.0090713968438325e6,5.867495345527815e8
0.0012100039479216122,-0.3973973181700867,0.0003192212782206516,73.31413754458067,3.195812960829679,41186.468784503595,36245.35031035152,-3.5586706036090416e8,4.3894558318240947e8
0.001200003958338339,-0.3964273182814697,0.00031133974031065105,74.66824249765635,3.3054799064223945,39754.96371968163,43837.47484824295,2.452744709459541e8,5.443329952241882e8
0.001190003968755066,-0.3952414803028438,0.0003164823836457226,75.45698215849347,3.3824307381383427,6596.497927394082,39856.11029598845,3.27349582386204e6,5.640599014070985e8
0.001180003979171793,-0.39483803250446664,0.00034569531302906293,84.35672728744701,3.464717419667832,60228.4280878687,46607.57628544612,-8.537601728238921e8,6.107006004139932e8
0.0011700039895885198,-0.39378139506162485,0.00031959662914065234,77.01241864160616,3.5295047843976644,-57715.89673885043,51595.14973000833,8.079195314952226e8,7.568987532889715e8
0.0011600040000052467,-0.3932000026763943,0.0003237425654587612,75.53695575789018,3.3501500833019415,62852.25867820979,36633.68890981438,-5.845365433791162e7,4.7161218468260664e8
0.0011500040104219737,-0.39310205359184475,0.00034296872578267314,85.38565954089458,3.8147866184899666,86245.42972266303,46012.04598895384,2.4592386836653045e8,6.339817584535896e8
0.0011400040208387006,-0.39202422390092956,0.0003282987578588866,76.76165234205676,3.1976779408920395,76449.31139449394,38883.02268743348,-5.3251122580770963e8,4.962362167625565e8
0.0011300040312554275,-0.3909913852859613,0.00033362487727156304,85.2687747729742,3.625474835174228,92535.38804187081,43589.107924514086,-1.1950084258614311e9,5.929290176714246e8
0.0011200040416721544,-0.3904078428053012,0.00033663906064571096,77.12016046704088,3.410638297386889,93869.89205973146,46678.92426451624,2.1901295013801807e8,7.644022778788677e8
0.0011100040520888813,-0.3892043535479691,0.0003163537341650099,76.46131613621881,3.12424807872687,45605.45549994467,34060.32739034366,-1.5166089574317663e9,4.57120516667682e8
0.0011000040625056082,-0.3886312084036729,0.0003328027916981267,79.27844815472308,3.6337386570970347,128713.60331232315,52730.96934314862,1.2322325447996283e9,8.862406807264156e8
0.0010900040729223352,-0.3877038408666444,0.0003312746507474846,77.31276666384862,3.3768019649456438,-1409.1500958166616,46481.61028206079,1.2145969259689904e6,6.749516681754507e8
0.001080004083339062,-0.386630741851943,0.0003200541066070673,73.87650495150557,3.4216567905898865,104814.24679512488,46024.30820333467,1.0274872229134372e9,6.831976930130776e8
0.001070004093755789,-0.3861369237922255,0.0003330458659197151,79.95940901511742,3.6564301209953958,87431.88950435344,55276.4522624495,8.384070574109536e8,1.0374748486572766e9
0.001060004104172516,-0.38491083726959807,0.00033870326990431844,85.47828967607515,3.831021258283122,-45838.627959322606,53835.29544329059,1.243471168918335e8,8.334000206593035e8
0.0010500041145892428,-0.3843614772474554,0.00032905856923997316,83.89818101700392,3.975108524165223,2802.034145620364,51782.01974141603,9.12069968781932e8,7.071319827241478e8
0.0010400041250059697,-0.383751012583143,0.00033979802131249993,90.03282721720487,4.058069144927134,23996.584296289915,68700.37673910761,9.877714057183193e8,1.5574852559153235e9
0.0010300041354226967,-0.38282884502294806,0.0003404301187930801,87.65328842865011,3.665092747176168,28277.87810767047,47744.16727241399,-8.181785476330638e8,6.551530213370203e8
0.0010200041458394236,-0.38204811488548535,0.00033871979109019234,80.02273196977632,3.545858748161947,85753.30330849951,50322.83007273751,7.543039751874485e8,6.440924097513161e8
0.0010100041562561505,-0.38071888988128566,0.00035922860577379003,89.4171107412941,4.040978108228934,112895.91898538258,66314.23506472251,1.770170528114185e9,1.235027076531429e9
0.0010000041666728774,-0.38061301325372754,0.00034583391876532026,90.75653080705683,3.983518342206426,82215.13134673763,54629.52833208618,-6.012010514096683e8,8.78729543926448e8
0.0009900041770896043,-0.379258612786232,0.0003390167243717947,83.13411034378458,3.5709221704428686,105390.35447950063,46191.94882131219,-6.092358469952544e8,5.973348897398022e8
0.0009800041875063312,-0.3780769652443977,0.0003505085148709256,92.95037947445475,4.305253682596343,124303.27420784236,69346.47629731765,5.335483825283785e8,1.1808466721356359e9
0.0009700041979229899,-0.37798704729996596,0.00034281831316348635,87.94546753565137,3.9399455324633315,62620.78840262683,53992.27648559058,6.829073028349756e8,8.665800001892141e8
0.0009600042083396127,-0.37673516920465505,0.00032427125636644326,80.99558594589793,3.5601802045702287,-1370.9794936130247,44519.70767599615,-3.310499679645223e8,6.536566372905552e8
0.0009500042187562355,-0.3751626585579165,0.0003429235883955397,87.15567599804801,4.161885968866567,180489.97531089588,67614.44263686842,1.5261040191804721e9,1.2392075034805295e9
0.0009400042291728584,-0.3747781574745052,0.0003545880881050359,91.73761742950889,4.3819056602746995,72198.23899192149,63311.114034026024,5.968845558523234e8,1.1162251349720747e9
0.0009300042395894812,-0.37364722428971353,0.0003636770532623745,97.29790635467769,4.366210850038679,85936.50301982393,58629.70419347564,1.860612102751399e8,8.479480394630871e8
0.000920004250006104,-0.372910176514552,0.0003581002966687649,94.1563686951501,4.195647293610697,74906.92697392493,61514.05460539652,1.4422482229924968e8,9.909926128721739e8
0.0009100042604227269,-0.3723915487583631,0.0003429254175720345,86.31047784622648,3.6838321468437587,95064.31831688827,45958.5332714973,-1.1498510258246129e9,6.498420467014033e8
0.0009000042708393497,-0.371062906932387,0.000347835994807004,93.3697111376021,4.059800657279937,78983.64016818114,51060.99169044604,-4.990393980589291e8,6.566637282496493e8
0.0008900042812559725,-0.36964841085933253,0.0003553012966063067,103.99833686779866,4.520908566349378,86683.8153644237,64810.20162498426,-7.645680590307107e8,9.634848385699742e8
0.0008800042916725954,-0.3693059137379724,0.00036237930833177414,95.93423181230858,4.217664888895722,10725.577855702213,59341.755796806225,-8.531478391023679e6,8.899265404053804e8
0.0008700043020892182,-0.3687270054128037,0.0003435114911121774,97.29978975640113,4.609565582389803,113113.86270497415,74985.26926001435,1.9141720426176713e9,1.2958155673546314e9
0.000860004312505841,-0.36712112745160036,0.00034679956671250365,88.10512796208492,3.93267362913804,-20453.10353720649,49201.45725662905,1.040934592952724e8,6.641044041359247e8
0.0008500043229224638,-0.3667591389686232,0.00037264955173560785,102.22484598660931,4.543642947549433,188255.7635746506,70450.66041948833,-2.0406957536674792e8,1.270938332984518e9
0.0008400043333390867,-0.3660903538756589,0.00035750485730150585,94.6100648149822,4.402236305655614,150318.98040252438,65281.42845209753,1.0649606659453202e9,8.72641633505821e8
0.0008300043437557095,-0.3644156441047601,0.0003484031668829897,91.83341356118228,4.152334659158675,3054.6615891122997,57967.03260610653,4.0303800618577707e8,9.459491680031406e8
0.0008200043541723323,-0.36371963411304625,0.00037188563267635257,99.61043100594135,4.3191509679956415,91740.88390183395,56898.74626189037,-1.1989847996914144e9,8.385490498356264e8
0.0008100043645889552,-0.36230028167759826,0.00036493373232206964,100.19896338873208,4.5607161429854015,153676.5382118631,73694.8365093044,2.171201576856033e9,1.1850098089630198e9
0.000800004375005578,-0.3613859944782518,0.00038161227876464166,102.36854338688696,4.078967069034547,96329.66669450885,56304.60247744555,-1.9395297822169657e9,8.882395954812442e8
0.0007900043854222008,-0.3602419517601542,0.00037555875074318426,101.82223194568473,4.394242079543243,27828.075924151028,70107.36496119671,-2.812125515054998e8,1.276945245838716e9
0.0007800043958388237,-0.3587708881174171,0.0003667772152653294,98.79414440914621,4.259106878774283,90618.6949818342,56984.99997232065,-1.5595474404738953e9,8.638768344059322e8
0.0007700044062554465,-0.3584338641597797,0.00036307183528153667,100.46450685661537,4.388559075711948,118009.79889765022,65762.10170800766,1.047626000645443e9,1.0609164092318877e9
0.0007600044166720693,-0.3570770370766849,0.000375248472061195,105.20453653280342,4.5112610890520575,52003.67028189389,66272.23585826246,-8.474504487663664e8,9.774416872777786e8
0.0007500044270886922,-0.3555690496435934,0.00037560638784875795,101.79404150440664,4.948984726060664,111605.18912558329,89596.18310186075,1.9877888227196624e9,2.1436664026191857e9
0.000740004437505315,-0.3544633509437517,0.0004017386897754677,120.39381965779909,5.478074552365729,209150.68198160833,86644.46961644584,1.2971265967831297e9,1.530069880112928e9
0.0007300044479219378,-0.3541672390880366,0.00039938394492056183,115.01443597963672,5.391294932429698,11928.863988715852,100161.22801390191,2.939415202219815e9,2.0253370325685275e9
0.0007200044583385607,-0.3523387751806874,0.0003791420886620831,114.04744650117716,5.264039702965157,200139.28711470956,85948.84831449781,1.0039045473063829e9,1.5138424023215055e9
0.0007100044687551835,-0.3516464029357439,0.00038576952850816627,110.11673684879754,4.749889779503683,143705.90642732344,64861.223005888925,-1.3078384711629117e9,1.0280329648694386e9
0.0007000044791718063,-0.3509040766133058,0.00040602394630884166,115.86492292233109,4.932616373830188,146037.9733749558,74342.04771160723,-2.4352229826976132e9,1.1830989143760273e9
0.0006900044895884292,-0.3490774971832689,0.0004022732316156336,111.11558259821787,5.314210009171175,310631.130955628,81546.07131552251,2.005473632475309e9,1.259212406761957e9
0.000680004500005052,-0.3474312743932314,0.0003947497850291036,113.99114900060736,5.350346419961072,101891.58779355757,86218.79093532887,1.648556064443634e9,1.4065008910961018e9
0.0006700045104216748,-0.34696509498825284,0.0004098429862234541,118.97735211910334,5.254867332320802,224912.03368507503,88277.99017069994,1.107775821341725e9,1.451803315651821e9
0.0006600045208382977,-0.3467421217456181,0.000387801736338912,107.9668776604881,4.773324181366583,125777.10722856369,71383.35129825547,1.0694087701562944e8,1.0621136823991532e9
0.0006500045312549205,-0.34513295221090023,0.0003959106219103348,124.12080278616078,5.339904132267601,268477.4050717036,81135.4840729859,-5.2569941574989593e8,1.4043727484841876e9
0.0006400045416715433,-0.343733296588373,0.00039295058332269563,127.11460032418337,5.642798967985106,109540.59709470614,87822.02095452162,-7.631034887251256e7,1.509455435402308e9
0.0006300045520881662,-0.342276575600671,0.000397558609450558,124.24286045757337,5.395882659888059,137655.7844675604,90429.81824082948,9.26680974578707e8,1.7193835609662344e9
0.000620004562504789,-0.3407318988544813,0.0004119356813119501,123.3998566209086,5.327294346529411,120125.54880531173,83569.98886027907,-2.799062766241971e8,1.330244995960054e9
0.0006100045729214118,-0.3399876785724386,0.0004189695064874903,127.95308026342093,5.693596898722122,106043.70736778728,99542.90919812142,4.986268328025069e8,1.874870796384972e9
0.0006000045833380347,-0.33806525849661784,0.0004242341142668087,128.63551188539049,5.81469760293672,150288.59640400938,87860.00010934751,-5.772531112906907e8,1.4365448177440853e9
0.0005900045937546575,-0.336995565059154,0.00042193602178565605,130.72878147230347,6.436024280337199,176049.06822723377,115236.9717084986,3.2626180837684693e9,2.2135313027447057e9
0.0005800046041712803,-0.33562804407087604,0.0004146144474036704,127.89823776801269,5.812831096814611,119844.70235909488,93905.59324603525,-7.374082317151153e8,1.706731114493939e9
0.0005700046145879032,-0.3343332921955423,0.00042023278871055253,141.7097258583382,6.8785295526614805,495319.18070818525,139717.22376156738,5.562796913286038e9,3.273108974384764e9
0.000560004625004526,-0.3330524370434387,0.00041178829097592105,132.0402655360867,6.057241631443084,291609.5414424802,118931.79571524587,8.898531666856705e8,2.820793187893854e9
0.0005500046354211488,-0.3323824703706503,0.00042727899524693235,137.44704909574418,6.058583690535244,244228.45181528528,99577.65514572615,-1.4544168055405838e9,1.7838440568494713e9
0.0005400046458377717,-0.3310355329560173,0.0004091575004528521,132.77158647944847,5.889434543804914,274273.27806767134,116664.65081079106,1.648007681723564e9,2.5698783466000834e9
0.0005300046562543945,-0.32993548811141565,0.00042048971112800177,132.2461261035149,5.681797841523605,138676.1122480275,108310.14311508591,-6.112245553270541e8,2.4289279067283382e9
0.0005200046666710173,-0.327955831997145,0.0004386047755175076,140.84728538507815,6.64159064003214,454336.88326480467,139339.1532149497,4.575000768317429e9,3.0346042730135474e9
0.0005100046770876402,-0.3259040497296558,0.0004272833114058482,130.52015071458354,5.667460605202235,136043.17920637387,91675.98112312226,-7.419940081899589e8,1.5134596248151777e9
0.000500004687504263,-0.3243559974844085,0.0004490180793919948,153.14132877659375,6.916019847591837,524700.0221508425,122865.59226997041,3.9621062007937926e8,2.38402708601313e9
0.0004900046979208858,-0.323520838395758,0.00044024364619982476,146.2222535072784,6.183020857102445,234906.8977881199,114181.03845196255,-1.6508423397704737e9,2.0885576483505697e9
0.0004800047083375518,-0.3222628488039828,0.00046323100200714536,158.53284608317128,6.918793240098049,269805.59847255755,129386.58287217746,1.8155296158474943e8,2.6507035332076707e9
0.00047000471875422665,-0.320561666882876,0.00046719318822655747,156.26445378078088,6.423141552686387,120810.71553482664,129068.92463067955,-1.839706903668622e9,2.732880012850547e9
0.0004600047291709015,-0.31926713093491044,0.0004398824038885595,150.92910890377837,6.617967575276597,292467.9001067504,116279.68522611036,4.1533380420658344e8,2.3301628665198092e9
0.0004500047395875764,-0.3169978773068895,0.0004990618770561061,179.7339421497676,8.395988539876747,643219.5491189861,215058.61761552715,7.1059333757894945e9,6.825777018862227e9
0.0004400047500042513,-0.3161282012380365,0.00046039180809994714,160.66566955644356,7.133389758274189,267462.32745012705,144226.916387824,2.0699185921204336e9,3.3404610313403254e9
0.00043000476042092615,-0.31490267219066176,0.00043149082444311624,150.27842526717615,6.9304726422256,76236.00244567514,116259.04004960903,-2.0689202093166733e8,1.933258668571428e9
0.000420004770837601,-0.3122732301197249,0.00044411891849838376,151.9148067334974,6.81620985395843,-37262.517536280415,119638.89719468378,1.830315432231758e8,2.394840713703316e9
0.0004100047812542759,-0.31073848483645516,0.0004807795634774707,176.85982945976414,8.376364233056254,674649.121278381,207098.7538614424,6.788499625839355e9,6.870500114724686e9
0.0004000047916709508,-0.30971968497501107,0.0004602101098015257,167.26407075005193,7.735536050917355,403439.9579401341,210779.8664716909,3.5960010932335224e9,8.397358664195838e9
0.00039000480208762565,-0.30758966552305333,0.0004873383267958639,182.20343714086104,9.610362473254044,657955.5858812327,237562.87621646837,1.010539073802445e10,7.416701393654231e9
0.0003800048125043005,-0.30563434585097005,0.0004867603075414685,177.9893128124815,8.368217840308908,391072.4639964558,185714.3753177161,4.752498417096037e9,4.925848891064751e9
0.0003700048229209754,-0.30404882028517954,0.0005122926768680452,187.46766726235896,8.968326959692199,407149.2076282494,173969.93538514437,3.3567518369366984e9,4.0154749991278996e9
0.0003600048333376503,-0.3025711231841096,0.0005092446256476799,181.20677766309487,8.449048339991753,542676.2103539082,200928.44283890864,4.187490909630208e9,5.870021847164517e9
0.00035000484375432515,-0.29954672389661874,0.0005125801863754102,198.83407788888826,8.8010355126901,415676.3418231891,163192.9448327704,-4.856635540766691e9,3.577858885076238e9
0.000340004854171,-0.29898070794692855,0.0004927828472579434,188.91234174929542,8.681581758501652,221567.13183933767,172773.48848821956,1.5755458316609645e9,3.925971706083201e9
0.0003300048645876749,-0.2966831454666595,0.0005041454091986374,193.43260880792465,7.861816831962832,286437.93104221195,149909.66090748608,-4.289294408564649e9,2.9683477189440303e9
0.0003200048750043498,-0.29452035751573186,0.000532913266154756,219.4395624558518,9.626465210925797,876945.748952748,223306.88498006915,1.8321443522834083e8,7.0047657541510105e9
0.00031000488542102465,-0.2926118026404821,0.0004894134418233376,194.69213663191334,8.571640719771557,339295.20307915553,186799.98143162677,-5.0259987552366376e8,4.625061649426862e9
0.0003000048958376995,-0.29077677917496486,0.0005313510272642046,216.33012546302004,9.37395283615501,491553.1253050677,178494.71365923967,-1.1210920228256285e9,3.927819922390408e9
0.0002900049062543744,-0.2888753794206989,0.0005381183542014126,216.79591565286736,9.5308134536133,463982.3678829112,237176.41537436916,2.477215084472729e9,6.669186208001285e9
0.00028000491667104927,-0.2860515351468099,0.0005393920888150822,214.2989656938414,9.695040626194036,605743.228591581,258595.4156762561,1.1060652224086895e10,7.268322841033076e9
0.00027000492708772415,-0.28448185430108125,0.0005606202291162688,235.28200934348186,10.501335939613352,531159.9663854293,220555.44165248776,-1.4185886296562355e9,4.980089438891748e9
0.000260004937504399,-0.28101460395805783,0.0005379373680850742,223.68318606716926,9.766927090249116,610719.8153619256,233395.33898102012,-1.0318494569376756e9,7.23109095895268e9
0.0002500049479210739,-0.27858835574713064,0.0005728944367213658,241.02107047965234,9.95106200694506,407360.5092475064,212257.15065118068,-8.64452400325946e9,5.105559929641827e9
0.00024000495833773798,-0.2759971880018685,0.0005775429369151487,237.57032686262244,10.418755350447972,889086.8363370878,220104.36043220933,-3.810960378406547e9,5.071017221189198e9
0.00023000496875438684,-0.2740973856834907,0.0006168599629155004,271.7710774815163,13.429421413616772,764885.283692057,458736.0961743772,2.0959540348459698e10,1.895461945985383e10
0.0002200049791710357,-0.2722048452679616,0.0005897016038937603,267.55005509821416,11.53474476806409,865234.7624285654,284238.92012546316,-2.6033883927869825e9,7.296795440575524e9
0.00021000498958768455,-0.2688873095924696,0.0005811984176127645,272.85383350334445,12.151211064203059,880702.1654595692,321856.9229364423,4.2082667706076903e9,9.102258481434765e9
0.0002000050000043334,-0.2665556147613838,0.0005956331245848052,271.0923396825653,11.304329439279792,454368.4329805429,244409.1896202366,-5.520954811890297e9,5.87544379961003e9
0.00019000501042098225,-0.26428072769696465,0.0006223884707559147,291.8856744278797,12.917251228030096,1.1027050152617872e6,326889.05348820274,2.484772109483855e9,9.77115810910757e9
0.0001800050208376311,-0.2613758529344611,0.0006382068328865654,305.7184463803864,14.979802366475315,1.7900723789372616e6,614516.2930720109,3.895628230838903e10,3.252852407775569e10
0.00017000503125427996,-0.2573143248668822,0.0006334262934385019,304.3296775653109,13.964161561432928,915476.0595993599,363110.8815523721,7.073349474870244e9,9.033329547848297e9
0.00016000504167092882,-0.25380909169729904,0.000629095795814572,312.45453133051814,14.927324058539543,829508.1520627503,462590.7154168499,2.2852852300001774e10,1.6853778726565638e10
0.00015000505208757767,-0.2502367931048214,0.0006529607297978032,335.43633808450403,15.937757684356644,1.5746637516955452e6,455268.24566175626,1.287808284530687e10,1.3588290434322428e10
0.00014000506250422652,-0.24821482196921643,0.0006622762149411989,335.4315412504227,15.510193907194497,1.7342201769870657e6,435012.58061516116,1.2748800468713453e10,1.2752808744772034e10
0.00013000507292087538,-0.24377982731728406,0.0007020180874086725,375.32083036652125,17.549627579737944,701716.5040645635,481039.87832817214,1.3906858899902899e10,1.3806948984283607e10
0.00012000508333752693,-0.23958612593959389,0.0006868968180774748,368.6071725320449,15.795331888204222,1.5626616936279987e6,439132.62009204825,-1.646236524516774e10,1.439017417150822e10
0.0001100050937541888,-0.23613910191330703,0.0007310138016107988,411.5523193795533,20.318143791108373,3.057677992698458e6,731588.08954912,5.6941246858161644e10,2.911344001863588e10
0.00010000510417085066,-0.23051012234300255,0.0007535965788448927,433.1395698195393,19.242520429889513,1.9663759933012908e6,549928.0917185096,4.17908498177926e9,1.7584669643186367e10
9.000511458751252e-5,-0.22685869772161438,0.00079243686721397,455.1711130534947,19.338227591082624,1.5915388809027106e6,518023.5416502951,-4.1794639945876175e10,1.660183041569696e10
8.000512500417439e-5,-0.22264005541286128,0.0008480489547569825,526.632329408762,24.890929031033476,4.243133785643691e6,1.1532792238317267e6,6.0911815501650986e10,6.119617931971326e10
7.000513542083625e-5,-0.21767727130419331,0.0008288185755060042,508.70719282782176,22.064281588444178,3.0127472481269455e6,775865.3232776088,1.6601180207536139e10,2.9001619437241547e10
6.0005145837497446e-5,-0.21125086115913097,0.0008459369135917184,530.7676295349942,23.597420012671634,4.0674904731003097e6,818194.1400138447,9.922055843001368e9,3.1327446858193798e10
5.0005156254152805e-5,-0.2048011812710179,0.0009493855009169703,681.8865414227577,31.049673185144414,5.131980042146308e6,1.2371607167066128e6,1.2959743671959045e10,5.0672246486266304e10
4.0005166670808164e-5,-0.1967691351675801,0.0010183429316774695,743.366469802949,36.62433888269457,9.455161593345767e6,1.8090640525161494e6,1.0174527023199658e11,1.1242596044585376e11
3.0005177087463523e-5,-0.19128879777582355,0.0010848414814652136,844.9721966322287,47.87713410331967,1.3838598748263096e7,3.177781668788658e6,6.037088293099371e11,2.374095714529275e11
2.0005187504118883e-5,-0.18448487716501233,0.0011401271322483502,948.6137251972058,52.15322540245204,1.6422708013610475e7,3.1348791063971226e6,4.8836464085832904e11,2.1214175159869238e11
1.0005197920774242e-5,-0.17526717354252452,0.0011848786238126683,1057.2253116712814,59.5726657110501,2.2296700776425406e7,4.347151952865557e6,9.072914284587507e11,3.637481957920118e11
5.2083374300686235e-9,-0.16568674482401277,0.0013009672337774565,1282.3944859320172,76.8261292546795,3.462193786816036e7,8.314973329361385e6,2.1713238029993184e12,1.1042225606516968e12
-9.994781245914104e-6,-0.15560388828970154,0.001424971826145657,1459.4363092704216,76.8817745630679,3.521666266568294e7,7.959091735973072e6,1.5253859543032988e12,1.0890446915879231e12
-1.9994770829258745e-5,-0.1430318705885178,0.0014956201853661764,1737.083481120469,91.78710752378925,4.65689318163342e7,7.296799036126467e6,1.6798472442835767e12,6.75151648025931e11
-2.9994760412603386e-5,-0.1298551053458853,0.0016178502195966862,2028.5179150510144,105.14227500037381,5.47767578442676e7,9.949549205468217e6,1.8941062185753687e12,1.125986438194219e12
-3.999474999594803e-5,-0.11251408815965581,0.0017782183193427161,2519.9924017666885,134.5970457817736,8.235836901250073e7,1.3915944484264452e7,4.173938063011437e12,1.6882731343134756e12
-4.999473957929267e-5,-0.0926929029958825,0.002018668137112818,3107.3977481270786,163.71145248297853,1.2334629185204278e8,1.7843290628489118e7,5.569478614635169e12,2.0662097352333555e12
-5.999472916263731e-5,-0.06948810986182463,0.0022665573991947846,3964.7256379287096,187.08059069380647,1.4265260093952987e8,1.9783372867278416e7,3.259130370117225e12,2.1796850473114626e12
-6.999471874597611e-5,-0.042952408629152866,0.0025448788653641675,4884.181614732014,206.26359561862495,1.6415045456669512e8,2.0929293008557532e7,-2.570202729996027e12,2.3869603242375874e12
-7.999470832931425e-5,-0.010755886464691786,0.0027715029895609487,5625.502226875065,214.32583414115942,1.4115893871610346e8,1.9481957471251603e7,-1.1042247004171244e13,2.581855067225322e12
-8.999469791265239e-5,0.024135480017469457,0.0029377963346361073,6315.308630577456,216.38642967940274,7.013064738533512e7,2.1230756675486773e7,-2.18512095841497e13,2.7751550504524834e12
-9.999468749599052e-5,0.06318260475756511,0.0029478348176407783,6363.071754280247,215.02731290483467,-3.440511174486705e7,2.1693333001852084e7,-2.4156780333687855e13,2.815063500875364e12
-0.00010999467707932866,0.10149036504049203,0.002968759905946779,6234.201821033461,243.7421884035876,-1.82290951555047e8,2.5156249920103997e7,-1.5637561063788104e13,3.189145731086555e12
-0.00011999466666266679,0.14121161552779293,0.0027556945225088478,5077.63921736674,234.00207011442973,-2.3922925856802312e8,2.615037380840063e7,5.798529350528209e11,3.242698951230366e12
-0.00012999465624601524,0.17469281776143608,0.00236302327643661,3732.182133445594,202.90266249811748,-2.0623307249949178e8,2.580408413580843e7,8.934817691366117e12,3.707560523158049e12
-0.0001399946458293664,0.20172254268547057,0.0019270730780416307,2502.3619753050752,167.05727358724502,-1.5658690827439788e8,2.1055501061920565e7,1.1571560497576275e13,2.961940055186017e12
-0.00014999463541271753,0.22285621397538488,0.0014417074490581153,1451.1707152823083,107.67182228348875,-7.344800580245943e7,1.2016005317694105e7,5.51267679502885e12,1.4355168249560457e12
-0.00015999462499606868,0.2357777854546566,0.0011064766210450829,862.5257146154776,64.13896521507696,-3.2927857676713523e7,5.530394739291348e6,2.0224309215551174e12,5.008716141448064e11
-0.00016999461457941983,0.24608843960918525,0.0008662122326815135,549.030772960416,36.67494102241778,-1.1060386947559167e7,2.502712902177379e6,5.426031320944583e11,1.9832447641954367e11
-0.00017999460416277097,0.25299975855462375,0.0007030262450380616,352.37815317184885,16.963931983946637,-3.041494179972907e6,608259.4000425022,3.5918412352544975e10,2.449869626598561e10
-0.00018999459374612212,0.2574478708885906,0.0006498480074548299,348.81345002667865,17.08228518345085,-2.9710601204626807e6,591894.3790834558,4.9858997166479645e10,2.214045484315233e10
-0.00019999458332947326,0.2611856784813884,0.0006038009554770791,305.06936073030386,13.418125291968641,-1.211144816448187e6,348062.7286362367,6.108510653884301e9,9.422849014460306e9
-0.0002099945729128244,0.2640720488522465,0.0006235819341587395,305.9412630398501,13.682725924578587,-1.5688930118418685e6,372416.89398327353,9.37545253068484e9,1.097972428843346e10
-0.00021999456249617555,0.2677525724114971,0.0006711880243041866,295.5443699839534,13.834668269470404,-797754.8081978093,356761.86589008674,1.3708390123942255e10,9.869536934713211e9
-0.0002299945520795267,0.2711148441294706,0.0006088526077146478,270.3747454865343,12.333104982496911,-366546.4593552771,386874.22599716275,9.597837485265131e9,1.4965234323007088e10
-0.00023999454166287785,0.2733430145545711,0.0005452236222001678,239.3003134958874,12.013396152893446,-689972.571964997,308419.5101927091,1.3878830105218212e10,9.031543324733643e9
-0.00024999453124621376,0.2753210420578806,0.0005891076431703512,272.8911777576039,11.865271073581921,-1.1255964235086467e6,270258.7813792944,-7.746944864607432e8,6.785345888123757e9
-0.0002599945208295389,0.2774437854961378,0.0005852242246805738,254.98880030039857,10.964600923256002,-596893.349287061,258112.6091177919,-2.722004620343467e9,6.534091326603586e9
-0.000269994510412864,0.28118807917144917,0.0005755078924315318,239.50037945201052,10.198061115408713,-173708.06391037974,213653.02480146347,-7.205279409311746e9,5.25114010536515e9
-0.00027999449999618914,0.28228619160598384,0.0005378163993007185,234.37840707877928,10.747505203527306,-373951.0727244745,227565.68489084725,6.579180415681977e9,4.712129751399998e9
-0.00028999448957951426,0.2861115320410268,0.0005906055745137004,234.5862380727341,10.444660476901046,-577702.7474267759,296605.35628994746,5.06118793521703e9,1.0270540049240194e10
-0.0002999944791628394,0.2872535828785008,0.0005196717969074619,214.38558086518123,9.349238624411905,-436383.1882719347,208966.04195341904,2.6478064498484855e9,4.973006781173381e9
-0.0003099944687461645,0.2895021209064684,0.0005406907146132135,227.0302476530424,10.80451318096662,-617093.4132672249,250177.6548390249,3.9584328617753553e9,6.474778488389795e9
-0.00031999445832948964,0.2925153619844366,0.0005212489678707342,198.24474615826003,8.742294618615166,78795.49466649316,205125.75820692058,-6.170262574554086e7,5.660435776021483e9
-0.00032999444791281476,0.2944995431479783,0.0004979743913414804,209.51510507808732,9.95838611827047,-644328.3378928251,260695.6951878436,1.1835330342195425e10,7.782434804086995e9
-0.0003399944374961399,0.2968055448685046,0.0005500733143095833,211.04047555666676,9.427828135084257,-335679.30877730186,199078.8698526342,-2.702254715176452e8,4.327634736469464e9
-0.000349994427079465,0.298574691224076,0.0005135095784880082,192.45072766722618,8.013317492263637,70113.4764067988,169518.94189386413,-1.1510490653416681e9,3.650968397944624e9
-0.00035999441666279014,0.30025084576637934,0.0005153889598428422,190.91102288451378,8.62799290964784,-330373.09606099053,178414.97920057547,1.1592401180348697e9,3.6931527874750934e9
-0.00036999440624611526,0.3015021662363583,0.0005127678305758812,187.13925447874243,9.258217268735079,-438210.6923558925,278400.3564671588,1.3189585960637955e10,1.0542724179815414e10
-0.0003799943958294404,0.3036775107898313,0.000507389434254331,169.8185068993812,7.572949036573135,-241544.353019822,153060.85902558605,1.4666521152985027e9,3.6987302807676744e9
-0.0003899943854127655,0.30488343790470157,0.00047587560460683373,181.4996766298686,7.983912853055032,-457273.7992405601,160644.29261060499,-1.8016272331412482e9,3.88855105304484e9
-0.00039999437499609064,0.3083492796388782,0.0005028517789169677,183.25938156520056,7.7875077119287,-343097.5667872131,141822.02262374002,-2.966104307859492e9,3.0551184319572606e9
-0.00040999436457941576,0.3093950590479891,0.000477164966892367,163.218132414658,7.308105766280309,-429767.5219188368,139426.7810221244,2.196966254205111e9,2.8611154385371184e9
-0.0004199943541627409,0.3107676075686185,0.0004567893282204248,167.90448192887447,7.372382774713155,-262248.7196762792,133034.57922014367,5.286503396417011e7,2.9512525350633063e9
-0.000429994343746066,0.3122951884361546,0.0004808209514134611,170.98775395291347,7.397836854444474,-172241.90983914692,128984.22653694387,-2.4966227136370263e9,2.241781408915966e9
-0.00043999433332939114,0.3144522244936701,0.00046985661567544037,171.2486241711379,8.022374529699974,-264529.0280862341,162800.48860326395,3.4580842024920964e9,4.012663291325711e9
-0.00044999432291271626,0.31514765529040867,0.0004504977355593951,157.6066194760797,7.133975314750081,-219826.80074436014,120094.44607387041,2.729742623656359e7,2.2191797173208427e9
-0.0004599943124960414,0.3181511297444367,0.00043374815370992,148.02491443716812,6.7289444802982095,-394707.195679786,137237.0309779639,2.7800037874149737e9,3.0660265652365417e9
-0.0004699943020793665,0.3194135062122792,0.0004469298360777604,147.99101088206118,7.0703878176461386,-181451.82508022038,150175.3716098073,3.5314878047396674e9,4.0810146216374755e9
-0.00047999429166269164,0.32035517612429854,0.00045488431940103255,147.1774565331603,7.15725681054096,-502401.1584694728,167677.41558360145,5.451233623647571e9,4.993705933116197e9
-0.0004899942812460257,0.3213395916600649,0.000443161494622333,150.2995119549195,6.976692162958091,-416396.8303112214,129757.37589787423,3.033390307124342e9,2.565860173038902e9
-0.0004999942708294029,0.32472716247494304,0.00044178239038296455,146.60760769524487,6.652849942014866,-329600.6246095789,120910.53816891699,9.62060703252709e8,2.3714220172528934e9
-0.00050999426041278,0.32574548044634233,0.00043742642398479235,135.4688037442671,5.815202860429842,-198925.12202701662,97063.64729691774,-1.3743025015810356e9,1.765391731409838e9
-0.0005199942499961572,0.32707045446390876,0.0004227309457932848,141.40730884124565,6.528053074027527,-201275.4241317141,122476.40025300061,2.7037904317127266e9,2.7661663177939086e9
-0.0005299942395795344,0.32855141992244147,0.0004382642099985361,137.67590355495335,5.834074595745949,-275270.8012424297,104016.48358417444,-1.0893772590093594e9,1.7289200000183952e9
-0.0005399942291629115,0.3296161831387626,0.0004454803117684679,142.94437347386875,6.518940455811798,-56516.98780878647,104832.81078493732,-6.333133133714328e8,1.9286458859702048e9
-0.0005499942187462887,0.3310061220663451,0.0004437267014578772,137.7821362305326,6.057766448272687,-19851.125162004446,99742.83166065205,-7.141331084865709e7,1.9033629959732788e9
-0.0005599942083296659,0.3327833922889175,0.0004082257443642114,133.91931069638053,5.685483911899087,-173448.02019797225,90878.10348636263,-1.6625310063165352e9,1.5229263865007825e9
-0.000569994197913043,0.33375498120646746,0.00044457405411145256,131.56952761231958,5.538098898773114,-90385.191925604,81491.02667052313,-3.131563698580219e9,1.277942476045533e9
-0.0005799941874964202,0.3348042616892956,0.00042799717205433595,132.70836720684508,6.111854572051432,-215433.35632720293,107885.42631811857,1.861991525436504e9,1.867458147079019e9
-0.0005899941770797974,0.3362343311683103,0.0004260688398994642,130.34635323809496,6.151258957334475,-183113.49839181936,90899.75100262523,-1.4629695441981226e8,1.643243651381018e9
-0.0005999941666631745,0.3371429738697228,0.000414463973277149,131.9463537548511,5.950661605269453,-292822.41411177383,130438.49303186811,2.610417694373832e9,3.7975558605445476e9
-0.0006099941562465517,0.3388210099066909,0.00039060577749061,121.60793441947344,5.304637125949218,-23629.27317496317,75585.6498606039,-1.0052800434072858e9,1.1859052557203119e9
-0.0006199941458299289,0.3396067037059488,0.00038576663270369614,125.63506579753897,5.323731361668776,-66654.0375276676,78522.34597322867,-1.478428676573549e9,1.1585901903077285e9
-0.000629994135413306,0.3418957633168519,0.00040458564813592514,121.93349789290859,5.698035595324602,-77607.88963741032,106128.23461807868,3.8177020396949863e9,2.2402221977220726e9
-0.0006399941249966832,0.34268176071425616,0.000411785901151176,125.03531561357045,5.501693051024181,-137147.26145487596,87916.48120786258,-8.925551352092305e8,1.597877570270243e9
-0.0006499941145800604,0.34407799941580725,0.00041102894498225593,125.78525820099298,5.579761050368536,-175807.02796807952,99133.11898003877,9.655918363093873e8,2.0208333991083496e9
-0.0006599941041634375,0.34528840491761587,0.0003925898024750913,121.05384279352384,6.073561314608275,-241418.28680159108,134970.85060497845,5.712386512441416e9,3.7959500046699634e9
-0.0006699940937468147,0.3464251656761979,0.0003891591127393627,117.6500554742274,5.3041762555604475,-58478.223455229905,77053.93191826093,-6.71038572599253e8,1.1824091471929655e9
-0.0006799940833301919,0.34733953525841993,0.0003571748024064639,103.21820919382385,4.6597255430861715,-79776.20084474153,75395.07615153918,6.433718124094001e8,1.3966422200380168e9
-0.000689994072913569,0.3488648270789847,0.0003936593527702758,110.8019424290588,5.073515341202633,-191802.24794782908,80291.83138563168,1.7756629384020789e9,1.4006729643248196e9
-0.0006999940624969462,0.3500069364816737,0.0004049545223486251,116.76484951217599,5.549202676465998,-222484.8106789253,99313.28385680987,2.8695051453905616e9,1.9748722861479511e9
-0.0007099940520803234,0.35175347655227246,0.0003984127162094099,114.22377951029263,5.334824320718406,-64694.6570296945,87275.83680062389,1.6368569549543056e9,1.62620061240151e9
-0.0007199940416637005,0.3518484203068676,0.0003790807345160338,107.73279812715124,4.462006140857875,-4526.554960812971,60544.38841016794,-1.977419298714099e9,8.304747892727791e8
-0.0007299940312470777,0.3534080743501907,0.0004086088963751339,117.42647176692493,5.6272383742035945,-297126.35194628726,120344.78678028745,3.241433149306339e9,3.538341930028905e9
-0.0007399940208304549,0.3542902810515969,0.0004184387910817113,121.60136823815907,5.641031530376848,-294711.3139464221,136624.1156277002,2.4214381744872246e9,4.666224401569057e9
-0.000749994010413832,0.35542561147998825,0.0003965331960031803,111.78464295530848,5.760529757863694,-293423.7992338967,112111.27874136397,4.329181836702174e9,2.783184241754391e9
-0.0007599939999972092,0.35649697441733624,0.0003773203673516952,105.64668661222414,4.648138823081124,-191134.74761374318,64245.50834882957,-7.558792108059561e8,9.499755228647999e8
-0.0007699939895805864,0.35702650693265525,0.00036919101656373616,99.26617645624953,4.08367457793696,-123954.69160488302,57302.282036184544,-1.260681878010766e9,8.294607630685866e8
-0.0007799939791639635,0.3582068621274264,0.00037457690958852104,102.46310371764622,4.520703700282699,-171352.09653313534,66673.66467813615,2.5481677864626777e8,1.1696811769829834e9
-0.0007899939687473407,0.35999808211759615,0.0003659173679560234,105.80678094852443,4.539829589029713,-103458.07363802915,67343.31839610313,-5.380994718558997e8,1.1875772121711516e9
-0.0007999939583307179,0.36055134904150693,0.000361782731149137,108.39679180954468,4.769683068538128,-152722.9194330449,77515.65657508073,-1.7036029099556997e8,1.5829905163578775e9
-0.000809993947914095,0.3613452575331457,0.00039612739703411313,114.61447203267691,5.012050068242836,-114628.9509383685,74746.38334015248,-1.2496326034633315e9,1.2177880747787178e9
-0.0008199939374974722,0.36284745017591263,0.00037676695997240707,109.34361889972027,4.9671118162508225,-152548.2987887341,77636.4831893807,2.657045638360134e8,1.3404522570989435e9
-0.0008299939270808494,0.36388044085944604,0.0003683983771212479,101.74325765683852,4.656109347246715,-56408.12061941607,72493.77210838709,7.759153701060024e8,1.3685825656019773e9
-0.0008399939166642265,0.3646157590918946,0.00037211589577154305,101.60265626097068,4.466269580521468,-35223.964252432444,62487.07993754055,-6.214477901632432e8,1.113995989221099e9
-0.0008499939062476037,0.36599539517952984,0.00035418183665054107,98.06125158080287,4.277944794357793,-154125.24100504068,59218.38846573711,-2.4636411623312795e8,9.472945150840961e8
-0.0008599938958309809,0.3671315923549807,0.00034105530339536845,93.30516805978401,4.266404472423864,-118173.4791960922,53147.397556634176,-4.157768762280599e8,7.083899413401271e8
-0.000869993885414358,0.3679286833197348,0.00036921110714911167,96.40516967339475,4.247231633725545,49792.79739957866,57089.069616323846,-1.189996652264229e9,8.84563331296946e8
-0.0008799938749977352,0.36822549233941093,0.00035660606662851394,96.72235063694097,4.266809230545921,-41800.453114175725,53585.37083958731,-2.228127574828681e8,7.314324758873482e8
-0.0008899938645811124,0.3694461115228001,0.00034996295277013974,89.8271340459677,4.110957968362419,-3071.669434200256,54968.09138099921,-2.0303045457029143e8,8.454466921461314e8
-0.0008999938541644895,0.3705862936455609,0.00035099553792710336,89.55021807144111,4.140383512529369,-145039.8594453394,60551.82645409426,9.166441346393986e8,8.834943990106896e8
-0.0009099938437478667,0.37170221693714706,0.0003541062568095151,92.1970804650046,3.9025859265200245,-35189.13816113319,51076.207455854754,-5.761191518142958e8,7.221253245524745e8
-0.0009199938333312439,0.3726787278397718,0.0003481698675905038,92.83961133659804,3.8968485554142447,-18804.957414775312,54638.83274170079,-6.688666273413818e8,8.893903560926534e8
-0.000929993822914621,0.37357903331273695,0.00036846701321177454,99.62479114435867,4.774594162550451,-191863.20216922616,80532.14219307041,2.9091868077152395e9,1.5251108586480224e9
-0.0009399938124979982,0.37417890979510715,0.0003424864629962649,88.71581167299887,3.8355522505724498,15178.95330893015,47397.46908810526,-8.599634032403936e8,6.188280913983325e8
-0.0009499938020813754,0.3756042800639743,0.00034615139532403024,92.10437325160201,4.108979062673446,-45740.424810805416,56986.03657379244,9.738836136431058e7,9.142532042684363e8
-0.0009599937916647525,0.3763144097055382,0.0003261294289558517,83.86799210765363,3.7024698069242405,-78288.27941134387,45879.457975844314,-5.66120959865672e8,6.662168426239195e8
-0.0009699937812481297,0.3766527209459822,0.00034592995556746703,86.6921548200016,3.7286707627657165,-16508.340530172343,48256.49937744747,-1.0954499267242785e9,6.704244610659993e8
-0.000979993770831471,0.37746504680089804,0.00036021448140599583,91.6397236891782,3.938947055385509,-55424.94960041924,52419.0044946141,-5.4178847254634e8,7.199261614243878e8
-0.0009899937604147442,0.37854614630838956,0.0003389172598868135,90.95542402806956,3.8220553864069324,-53258.22995114822,49546.27839800513,-1.4186828065574827e9,7.026639580563288e8
-0.0009999937499980173,0.3798000080400145,0.00033859593881412563,87.20349910931344,3.719503543921997,-49396.92250483218,47346.43065160043,-7.884751734029245e8,7.181730465141766e8
-0.0010099937395812904,0.3808606341071131,0.0003501440473847897,93.73555127707819,4.253896584259149,-35125.62291774426,55554.907831214,8.58544649612725e6,7.723773709486655e8
-0.0010199937291645634,0.3817112596888842,0.00032558515095446186,81.56800011719197,3.6347730759042616,-40856.56355594089,45087.27596709596,1.6585790369657898e8,5.463661903266671e8
-0.0010299937187478365,0.382362882405764,0.00032215907896724857,82.19395638009202,3.6706080170841786,-41062.459267932114,49525.18872659929,-4.908684707233881e7,8.650306932257715e8
-0.0010399937083311096,0.38303634348247545,0.00033896122522301166,83.80803351184471,3.6705353507234024,-16461.748945288145,50348.42610329936,-5.422090341358137e8,7.907221204539349e8
-0.0010499936979143827,0.3840735151255912,0.0003723212517368963,91.03177490435905,3.929682192915945,-104449.69592355324,54901.64082984325,-5.87707312061446e8,7.97317407427673e8
-0.0010599936874976558,0.3841418975180883,0.00032652259279469385,81.04519811155959,3.465772350496322,-75963.69565012101,45456.5456548234,-2.5451054673391804e8,6.615541236797092e8
-0.0010699936770809289,0.38557768496995837,0.00034592180701002967,82.52259187564741,3.5667566943570006,38246.061163986735,46235.68180007431,-4.263290308133666e8,6.482001226865766e8
-0.001079993666664202,0.3864342327347878,0.00034901945512266086,84.44586014332575,3.4604607454784952,6330.550389790567,43418.007642523764,-1.0561559267889904e9,6.002731253202829e8
-0.001089993656247475,0.3874969068113021,0.0003168147746925973,77.48204076080142,3.4957101133276387,-76762.4258440769,45749.208519338965,3.5259939367748237e8,6.665371514047368e8
-0.001099993645830748,0.38827304458562545,0.0003290157581770743,80.25012638388979,3.5472444548820725,-43182.1282843093,50183.246236882725,-1.7973323340473455e8,7.677877867203739e8
-0.0011099936354140212,0.38905720752766865,0.00033957758948240845,82.33607339305014,3.3227669988984627,-59651.190519861455,40047.58241316774,-1.0511964286603274e9,4.819362723508802e8
-0.0011199936249972943,0.3898327347885384,0.0003483579455803101,85.25008920964517,4.023369765963412,-38134.1079825634,63872.07950959578,1.7202633750515218e9,9.748486005890777e8
-0.0011299936145805674,0.3912647720115231,0.0003187937695035746,77.31974210463913,3.397775756544189,-46688.00255085076,40205.443034845375,-9.31718663873265e7,5.132285305602231e8
-0.0011399936041638404,0.3908792556958745,0.000336895979820232,83.10356777834242,3.570050677446062,-68752.9429328093,42660.74912819278,-5.99963267203333e8,5.611990066198608e8
-0.0011499935937471135,0.3915673029500577,0.00032239322071190115,77.73064364819797,3.21059355197957,-46179.87107894232,40240.166733984464,-9.056080195064168e8,5.501648998930718e8
-0.0011599935833303866,0.39393352054421465,0.00033108201357265414,77.5813755760753,3.232157249902847,20010.94455537985,37669.66736904708,-6.610987133184044e8,4.73872132466201e8
-0.0011699935729136597,0.3932969088231489,0.00031329894515485834,75.77155751604457,3.1389076456697342,-77076.45887369759,37157.416128336656,-1.1675257148581347e9,5.963372399748617e8
-0.0011799935624969328,0.394576792958228,0.00032202041999832085,76.893472333487,3.3030209477336956,-56316.98734609193,38635.35940386799,-8.607234053523194e8,5.3514808670475644e8
-0.0011899935520802059,0.3952158479135542,0.0003244351106490868,72.89132257157179,3.3355035263018427,-49007.250493912834,41248.08651757241,3.281464580438759e8,6.140146767398125e8
-0.001199993541663479,0.39653896708578656,0.00033327172319654486,81.68219004392076,3.8169553619582595,-49161.90698033858,51042.28810597445,6.202626642083019e8,7.375397141066668e8
-0.001209993531246752,0.39681966257854284,0.0003140537680032314,72.72856981234494,3.21776637460861,-82420.72599961344,37254.29832335648,-4.085043192653483e8,5.152912915720032e8
-0.001219993520830025,0.39775013589409847,0.00030746892689010306,79.14653218674489,3.4187157590127204,-72272.71113469507,42236.79293294416,-1.0700271040909263e8,5.33894780507618e8
-0.0012299935104132982,0.3987242764902891,0.00032395104147459557,77.49535586951562,3.3491531353987556,-64188.490323351376,43913.682221479496,-1.785767332345317e8,5.417150618260812e8
-0.0012399934999965713,0.3988372103354161,0.0003193882048761225,75.53642813288714,3.294462957581688,-76684.94395166845,37420.46777784519,-4.4476096782705003e8,5.263180441378937e8
-0.0012499934895798444,0.39983033703243914,0.00030769537392585965,72.64859181362498,3.2497094578343986,3249.8758970834515,37568.969373832886,1.5585274132302612e7,4.745815528152921e8
-0.0012599934791631174,0.40043047648667357,0.00030003346149488994,71.03225900512564,3.3148296201383007,-133551.55985787482,50281.10941096797,7.006955933194017e8,9.274184079463942e8
-0.0012699934687463905,0.4013149628647092,0.00031315040642647147,74.65468390657395,3.353821725573812,-40949.23641277239,42602.04974550202,2.2721268388217276e8,5.821944007834921e8
-0.0012799934583296636,0.4019214000783658,0.00030900671644169077,72.71251760107137,3.711661301053827,-124305.84904309755,69156.40511893704,2.4633562923962374e9,1.620993864570599e9
-0.0012899934479129367,0.4023070253649202,0.0003070141781801087,70.67619886145782,3.0420024388459086,14334.496174936663,36138.123167217585,-6.146691611939174e8,5.472868489248201e8
-0.0012999934374962098,0.40328815330003936,0.0003184123346015981,72.74171272956983,3.331856914315952,-22853.238738386306,45226.97238420835,9.4278849026001e8,6.266393922934939e8
-0.0013099934270794829,0.4042466566232795,0.00031018198695930007,70.44731969067932,3.264805859046167,-82142.80768369739,47576.13890961391,8.036925356854208e8,7.447863518018e8
-0.001319993416662756,0.4050172280891615,0.00031108745536497716,69.26143794685697,3.3202391874376884,-74064.31088552123,47070.93881283047,8.908149276628025e8,7.72579086852922e8
-0.001329993406246029,0.40527051559817123,0.000300978147959248,67.40306705837962,3.0697120216533547,37451.20739548852,37286.43212378997,3.931692827082098e8,4.3599448845321894e8
-0.001339993395829302,0.40641522098329447,0.0003027217917290033,68.02718544281916,3.010490659585992,-16512.461889040453,35668.50767036067,1.052587366733769e8,4.518610570455416e8
-0.0013499933854125752,0.4070018956605373,0.00030293969674146396,67.97855291170718,3.0677154062038654,-53198.28835089918,33683.4537730374,-1.0474902642881136e8,4.06460838098034e8
-0.0013599933749958483,0.4073191225393687,0.0003095873172821252,67.31426930782231,3.0355999212170817,-39557.44584759365,33914.958779645654,3.45898684815786e7,3.980432953642357e8
-0.0013699933645791214,0.40862300209488395,0.0003139337491631636,69.27012113360574,2.987340170876027,-39419.32927666257,34862.7230775641,-2.68487393818891e8,4.745084441142288e8
-0.0013799933541623944,0.4091450319349797,0.0003025263887638617,71.33210299752098,3.4320803117618444,-84715.39961202565,50828.766713497986,9.728909456238494e8,9.139455800633094e8
-0.0013899933437456675,0.4105394094426101,0.00028857858951174736,65.13059087395891,2.819944863556492,-8388.01529699862,32287.54795584896,-1.8250487830220821e8,3.794526971945376e8
-0.0013999933333289406,0.41069106972888125,0.00029180607043806335,63.08902205097254,2.6846627533094685,-27733.90068444707,29445.00141117024,-4.0312705872473884e8,4.001084122479281e8
-0.0014099933229122137,0.4105190721628379,0.00031643494006459717,72.27563319036149,3.2030656414303076,10842.117379312476,41620.41041771796,4.837347620199078e8,5.589553142525265e8
-0.0014199933124954868,0.41178807954059143,0.00030638188023811557,67.56213420370781,3.1434369660132244,-51404.35466763774,36478.48757268101,2.8024801341384876e8,4.8645270630892026e8
-0.0014299933020787599,0.4123752739788085,0.0002964012309189346,67.35246466587108,3.0491808476058604,-54485.991295212494,44097.60133941408,5.430048509650012e8,7.293580492413659e8
-0.001439993291662033,0.41315690759434115,0.00030182455558845216,65.09986769354659,2.8389099453996915,-20954.40121510292,30229.087713335022,-2.2157382746406624e8,3.4404243223348147e8
-0.001449993281245306,0.41405074634909705,0.0002905133824293096,65.20773761703138,3.140517138376767,-34450.9150664415,44881.633908530894,7.288938147943796e8,8.669159897959013e8
-0.001459993270828579,0.41456979235606717,0.00029051878584380504,64.10135587666623,2.8081662866030874,-13478.660657825982,34393.695714666406,1.1450111045431589e8,4.210364564441883e8
-0.0014699932604118522,0.4151359933248148,0.0002865246586839939,66.26837512920868,3.055476267098162,7040.167612584869,41818.6275860866,7.429411520267055e8,4.953253029305109e8
-0.0014799932499951253,0.41603628476466553,0.0002897007829279088,62.65447011499202,2.6555738883880204,-6249.8441886924675,29358.716998603828,-3.7826249408669287e8,3.5597008415290505e8
-0.0014899932395783984,0.41668260809535845,0.000309030806100452,67.17973213911714,3.070489864739434,-3257.971990591294,36834.576961911815,2.935827770036424e8,4.288306599760992e8
-0.0014999932291616714,0.4165848192382669,0.00029056093139240703,62.30563131254616,2.718324922038924,-31933.2727188224,28836.742191448975,-1.1742063950687926e8,3.120923774905407e8
-0.0015099932187449445,0.41768523182872425,0.00030641077914856215,67.12576805149142,2.843001771155029,-41605.70574587959,34183.159936966375,-1.9603103757601053e8,4.5212442991807175e8
-0.0015199932083282176,0.41821278443145343,0.00029211588349174354,64.29035459967912,2.7631349303479924,-65801.90319301325,32590.508209915333,1.982350475363182e8,4.6055473794124126e8
-0.0015299931979114907,0.41901451068661666,0.0002883907512626924,64.17108025801292,2.702614701846281,-63783.24578706616,31751.935460509725,-4.862463707106328e8,3.7171715107514626e8
-0.0015399931874947638,0.4198871227587877,0.00029334048707897254,62.100455844252,2.6488734654684833,-6580.569784337628,28631.380038652736,-3.5419619355201197e8,3.2112163171293205e8
-0.0015499931770780369,0.42017167968009334,0.00027658618543698955,59.97951127047948,2.732351494809305,-34960.80537088805,28514.916288259283,-1.7517575317905274e8,3.2564358259237945e8
-0.00155999316666131,0.4204326093607639,0.0002825222399936041,61.47835666496761,2.6258577603609643,-43341.18014304556,27674.368774119215,-3.302264000013936e8,3.0101199631189215e8
-0.001569993156244583,0.4211599958577383,0.0002901939271321478,59.650262471341016,2.654156218529032,-3589.831571829088,28332.06133274504,-1.1265239721736065e8,3.4852723291041934e8
-0.001579993145827856,0.4224114534716771,0.00028003864264564235,60.300195943044955,2.591483976039382,10416.174914823034,29257.141283784236,-2.194996473586218e7,3.672494747007688e8
-0.0015899931354111292,0.4230640227966736,0.0002848310817321739,62.087700769980486,2.648959083752741,-45431.03476469436,26855.884621513673,-3.571525244972441e8,3.1976186546838105e8
-0.0015999931249944023,0.42375864388864054,0.0002912245238415794,63.4749818897329,2.711734468765537,-36126.48904612139,33772.802862926044,-9.052056293405043e7,4.1905884816501427e8
-0.0016099931145776754,0.4239323132719104,0.00027335126929305684,61.43175068231237,2.7337275364590417,-35494.31825221407,29088.268709052692,4.321265562357146e7,3.2945099763998616e8
-0.0016199931041609484,0.42413022172118103,0.0002885938408494933,59.507351452593326,2.4917770365178153,-37663.700537667995,27073.947462930493,-4.307225410677684e8,3.8744259390442574e8
-0.0016299930937442215,0.4253983075637127,0.000292039840682166,62.41910232007294,2.6725377315570875,-49215.9184911683,30507.852217577078,-3.8833812444662803e8,3.2957119256306773e8
-0.0016399930833274946,0.42595808315982847,0.00028006434091165373,57.909915106914205,2.6255777377966307,-31998.074785389093,32279.80637486391,7.453544857320897e7,5.19584707366377e8
-0.0016499930729107677,0.4268778730281202,0.0002781836766232646,57.374841626922304,2.774352210766925,-34225.51568995261,34655.38835794513,5.700352363896412e8,4.779082855081269e8
-0.0016599930624940408,0.4268807341708581,0.00028169140967404305,59.776148433706076,2.702952622225433,-60343.39209264782,32949.57348252641,2.3625533528869122e8,5.0326431755563384e8
-0.0016699930520773139,0.4276556295116356,0.00027058333866442443,57.969159280569,2.484182234325543,-12463.638815844066,29446.832021466835,-1.459182614270472e8,3.559826556724867e8
-0.001679993041660587,0.4283759233779292,0.00027122217841378857,59.2232246521741,2.5780870120705552,-42774.074663463245,29301.953670793413,1.4161997450758392e8,3.480706200349921e8
-0.00168999303124386,0.4287064797462402,0.0002801009623964514,55.332282898189156,2.451833336633102,-47299.99363885916,28002.270886248407,-2.341873724454213e8,4.054153463341824e8
-0.001699993020827133,0.4293779988570773,0.0002850107008673793,55.849019672487415,2.3859932784830398,-31108.402574538974,25253.225843271022,-4.686384653914261e8,2.942567476025517e8
-0.0017099930104104062,0.429396930934278,0.00027127286322874687,52.4983946311971,2.300377114991096,-40664.809529635655,25610.36484319468,1.885263488332283e7,3.0760033505459034e8
-0.0017199929999936793,0.4305850502266873,0.00028378603287554306,61.33315508492779,2.6967138867870233,-44740.79099390243,30507.844399451547,-1.1408770664574695e8,3.977457358378536e8
-0.0017299929895769524,0.4311469733611445,0.00026642830690941095,56.20331090203864,2.1693237682226605,1132.6650553820919,19494.364298464272,-1.090310899054978e9,2.1772064465011448e8
-0.0017399929791602254,0.43197522694861,0.00028484465299847823,60.312003780055285,2.5381971049081593,-49069.393841016616,27718.172202070687,-3.1513498091957986e8,3.3457151951299137e8
-0.0017499929687434985,0.43229833341088286,0.0002767536021582779,58.299992468441786,2.746705291881304,-4352.209482724117,28517.647810400766,3.294646900471675e8,2.9190886901489705e8
-0.0017599929583267716,0.43265786898524217,0.00027963839776819097,58.935752550218396,2.8655962460160915,-57378.19246001885,37382.37502073194,7.550113920398582e8,5.526780807112571e8
-0.0017699929479100447,0.4333086084366567,0.00026124256873226405,55.53570623444529,2.4858433326749134,29716.778614013932,26027.012019285907,-7.857213861379586e7,2.941861362161766e8
-0.0017799929374933178,0.4339089693117393,0.0002658449427094235,54.53018807568072,2.3775964961159493,-15874.158207786157,30005.32958540586,2.277109530255364e7,4.420540459660993e8
-0.0017899929270765909,0.4341732599174404,0.00026845461247661495,55.08529059855859,2.524761755906507,5031.536828748669,25440.950332450506,1.5226801906375238e8,2.7153330965005386e8
-0.001799992916659864,0.4351368759230203,0.00027876203104857023,58.04431395776719,2.528238785176505,-18384.007578889505,28972.779258098697,6.334611652429102e7,3.1550491388962245e8
-0.001809992906243137,0.4358992823943048,0.00028006788567411527,56.451654457549715,2.549337806707702,-47048.071058999114,27274.109552127564,-3.8363618216146335e7,2.9263900054037637e8
-0.00181999289582641,0.4367599006269586,0.00025712372620895213,55.48191108907573,2.588508585741808,-67361.11892135235,34482.465678721564,5.062469509768526e8,5.491546091193194e8
-0.0018299928854096832,0.43665309667750085,0.0002666714749216376,58.528469767186415,2.787974776261029,-57797.751595015456,36973.3058736391,9.056629695786631e8,6.31484957999277e8
-0.0018399928749929563,0.4376564702008808,0.00027070202353833464,56.53528989176385,2.4200439173218347,-2568.8525286409836,27236.800613969863,-1.0294421226562703e8,3.3552109783981216e8
-0.0018499928645762294,0.43841162857395427,0.00026297752861906867,55.519099727134886,2.2713230391110755,-1493.8406133353903,23795.06028636732,-3.520328178082604e8,2.3784760488823324e8
-0.0018599928541595024,0.4382536357830058,0.00028026389612605926,56.10513490572619,2.612732420409897,-46346.959848987375,30683.325900710453,2.772619926906686e8,3.775023856159813e8
-0.0018699928437427755,0.43913162760808966,0.0002713324847956925,55.47383180846184,2.5142577236268315,-84584.88844064265,28686.155082933397,3.6581253796454173e8,3.5147771752562463e8
-0.0018799928333260486,0.4393328707618007,0.000264164423769824,56.15747833282897,2.6389115762657807,-108374.98414607717,31660.634560581515,6.523689289991906e8,5.1241631551229e8
-0.0018899928229093217,0.4402015890237232,0.0002798838786395842,56.52280204131741,2.585599439305064,-53511.0162496713,30634.15453245624,3.777383225360254e8,3.994253524935593e8
-0.0018999928124925948,0.4405626042679265,0.0002634808854868127,55.52415804814952,2.448259550696257,-16649.863077177677,24815.95078034572,-6.470881113869942e7,2.5850769818395123e8
-0.0019099928020758679,0.44150610574426463,0.00025403697189405874,49.66883109903851,2.3768427705348456,9065.427956503798,27385.309613883943,5.2278908094725144e8,3.301820296656679e8
-0.001919992791659141,0.4420475575765123,0.00027699221044803784,52.28663436229781,2.457338053752178,-58044.15870420908,29625.718920906438,5.679565706797462e8,4.0609618406102294e8
-0.001929992781242414,0.4416883257995765,0.0002590953809414951,55.86447911444212,2.430414039469617,-27608.332803296355,24517.549617890003,-3.097853897317483e8,2.7064201719323283e8
-0.0019399927708256871,0.44281379765971685,0.00026837545075928743,49.3870880538998,2.0812119411110963,-40232.05593997305,20958.060437839707,-2.879354039377374e8,2.8423244614228296e8
-0.0019499927604089602,0.4434639866365554,0.00027330482275330086,56.00481974015932,2.3932853173206827,-1747.7947282790813,24993.335562366596,-2.6050503740566465e8,2.5056184716163003e8
-0.001959992749992376,0.4445377507869232,0.0002733907460945945,56.83725369251591,2.610446610062991,-61385.23866852433,26869.111816067954,1.5439525019003367e8,3.168492906206174e8
-0.0019699927395758574,0.4438828364306099,0.00028072584088700256,58.45145445277663,2.5560390632049717,-20397.261491338948,27110.950980766353,-2.3516893484746397e8,3.4022067131447417e8
-0.0019799927291593387,0.44482227413917186,0.00027340579876661524,51.3285836548274,2.442740692026004,-44634.466218685244,27918.099351794906,2.5933532119951612e8,3.6741777594811505e8
-0.00198999271874282,0.44540943654763254,0.0002754292663994189,52.416561812796,2.2383708225914773,-11243.032296611018,19525.526264660995,-4.4992843032776594e8,2.147924685695549e8
-0.001999992708326301,0.4463422394341111,0.0002550792281077363,51.17730189096931,2.179985242244426,1253.321620590089,21015.43547765089,-2.8943203330211353e8,2.1572710230807388e8
-0.0020099926979097824,0.446337238879918,0.0002575033224516185,49.37038569686428,2.3694813881503243,-29714.71578215308,23325.246084204093,2.5307941783746243e8,2.35348940357479e8
-0.0020199926874932637,0.4468690766969045,0.0002415999674117761,46.69964410366196,2.0306682276184995,-19459.23737181336,21973.38675427139,1.2520350700866936e8,2.5362194083313847e8
-0.002029992677076745,0.44758152278144925,0.00027041816597102243,52.26445401361162,2.219376240349674,-36601.306527314606,21837.28511946893,-3.632665004661456e8,2.3078899677970433e8
-0.002039992666660226,0.44807559500935135,0.0002659272620612629,50.535236283432084,2.1880851095125617,-19947.48351499145,21713.76118856934,-2.101770270090784e8,2.1957471952622664e8
-0.0020499926562437074,0.44858045211503705,0.0002618283331813212,48.69835790167625,2.164310011435399,24910.064916646515,23587.72768034228,6.730295844745813e7,3.0182152998506445e8
-0.0020599926458271887,0.4486643786789564,0.00025359906129279763,51.64140073613938,2.1871566857108093,-20348.759720811264,21548.89167761117,-9.687762071629669e7,2.017255985567829e8
-0.00206999263541067,0.449336915614038,0.0002459866659977666,47.85090134531248,2.1258438568520024,-21395.198538219563,21032.865824595385,-1.9531001634823033e8,2.224130946232625e8
-0.002079992624994151,0.45023321807709693,0.00026448884532078175,53.44900986678536,2.5777427807591775,-81799.76232215008,31033.230044478863,6.06712059763325e8,3.975514100341086e8
-0.0020899926145776324,0.45025239525664285,0.0002721402400805331,52.13515223397402,2.3277362576271874,-14425.335118856034,23223.252531805858,-1.590569027332804e7,2.845858460497289e8
-0.0020999926041611137,0.45077608287923443,0.0002553625753960334,50.740514160629886,2.550349974585754,-28017.76538035888,33458.47876019331,9.01422121660846e8,5.294436405961456e8
-0.002109992593744595,0.45174904144107686,0.0002507577156237033,48.87597771812652,2.1977959263341704,-24463.650098559956,22527.896070340463,6.448421511141245e7,2.2373117108364114e8
-0.002119992583328076,0.4525999834197303,0.00024499972215066867,47.927051651729,2.0802628307163467,27002.3756947835,20749.7712699808,1.2199317327860007e8,2.0685266410041952e8
-0.0021299925729115574,0.4525201216204432,0.0002596826271879586,48.5403026579171,2.2216425396179726,-46869.88343197776,20136.54771105659,1.5391800759441346e7,1.9572571441496173e8
-0.0021399925624950387,0.4537068282544372,0.0002496708161154308,50.519390906074165,2.114067440554213,10473.833271036481,22464.625317821803,-2.893959849803691e8,2.364785863568829e8
-0.00214999255207852,0.4536293393475225,0.0002534906397687591,47.39117626497968,2.1438086314954496,-33431.51005266043,27244.995462450166,4.095062013172152e8,4.203592219508933e8
-0.002159992541662001,0.45427772472132366,0.00025508224649035087,47.61183662158615,2.1578425483212897,-10055.424726763506,21780.972327989617,1.4538200832751268e8,2.3297545467620558e8
-0.0021699925312454824,0.45468851942637567,0.00025833026220630395,48.67351599495766,2.0940525678589488,-39784.42812838138,25492.342683916315,1.4314445790311292e8,4.204690140479864e8
-0.0021799925208289637,0.4552142830957553,0.00024681356115258455,46.09284761309624,2.103965337518933,-41318.96285239507,21260.83677017365,9.717265197831766e7,2.495940443581596e8
-0.002189992510412445,0.45541098414799824,0.00024819275785910257,46.23739869717739,1.861196983313294,-4785.863140678929,17071.90160860385,-4.0519760959046566e8,1.7511682850128263e8
-0.002199992499995926,0.45603363250956885,0.00025895291085530325,50.24207402316314,2.1592970487002936,-54258.531508664106,19102.50520017277,-3.232331173180353e8,1.9266164029697067e8
-0.0022099924895794074,0.4567800637003074,0.0002509032551947316,48.04300937467654,2.1377945435878227,-590.742651004131,23063.055352955438,5.755252288896368e7,2.474214027415137e8
-0.0022199924791628887,0.4566880825992795,0.00025539496543170804,48.17893663511739,2.234662878120171,27989.69339041972,22307.93397845012,1.2487405844396034e8,2.509550298643888e8
-0.00222999246874637,0.45714805596281893,0.00025631056013797283,48.04525072868599,1.952582943263097,-17018.5671468612,18115.195427179973,-4.8032554218725026e8,1.8548782263691503e8
-0.002239992458329851,0.4583057750400808,0.0002448070451359389,46.822110223599736,1.9739406642881792,-29502.124616356185,19462.600218244526,-2.3914783210546497e8,1.9694528972451323e8
-0.0022499924479133324,0.4584537812886317,0.0002471611333214124,46.09115679949353,1.9859312565984852,1255.259876725755,19483.96605551826,-9.952064396712776e7,2.205891338528281e8
-0.0022599924374968137,0.4589230795279368,0.00024307228423437854,46.20414851209888,2.1852980486422444,-43904.95704437579,28598.822104246952,5.964636508821104e8,4.246210208030223e8
-0.002269992427080295,0.4594635589189989,0.0002562058316809239,47.03971742351435,2.0563750808975554,-23997.196278557603,19805.695370570877,-1.3408137939436819e8,2.064842278508427e8
-0.002279992416663776,0.4593914328405101,0.0002600480492537283,50.43132043495779,2.068695693583049,637.7970069750737,22968.67183623629,-3.4880031862423676e8,3.086655484386051e8
-0.0022899924062472574,0.46034515456894126,0.0002487122417602028,48.75779531432852,2.177109460698931,-54935.949230040234,27117.463552064342,1.4813174514739996e8,3.8653392750233614e8
-0.0022999923958307387,0.4606760068104686,0.00023646919006884353,44.21524294814014,2.01059727304602,13461.394274428514,19353.53050831737,1.2893319789497137e8,1.9336237476383933e8
-0.00230999238541422,0.46141541463390173,0.0002533418783462579,49.12935789050175,2.035562561997991,28631.023949656686,20251.40515405834,-2.776391742966045e8,2.130575274968576e8
-0.002319992374997701,0.4615460338704888,0.0002461475129992119,46.63790217581928,2.2610592649348686,-51348.71542708118,24329.906748004465,3.250586764017888e8,3.2054982293617827e8
-0.0023299923645811824,0.4622250964580912,0.00024103906943429658,45.53326903937088,1.9126833309476825,15182.736178760224,17557.079901179844,-2.2266275026118365e8,1.644018138724121e8
-0.0023399923541646637,0.46260212497819636,0.0002535295105414772,44.67918236156899,2.1006474887772293,-51669.70576504596,23735.492376264025,2.934288910680648e8,2.854550159342477e8
-0.002349992343748145,0.46350439426808066,0.00023908078738655566,45.19988261738032,2.103060918058316,-30520.40400466614,22988.883796808477,3.1307557951408374e8,3.065115488014462e8
-0.002359992333331626,0.46341924378481847,0.00025171207279699556,46.29868595988995,1.90907685190536,-6063.926126871394,17907.637038547033,-3.3517185963479304e8,2.0425890697604844e8
-0.0023699923229151074,0.46394016973171964,0.0002374133675315336,44.27643000935699,2.0267938028173735,16320.351818508232,20582.159202545852,1.958414301276812e8,2.0702670880140203e8
-0.0023799923124985887,0.4644965205804851,0.0002257409026648396,40.58407113861517,1.7435030614059708,-21249.941112135835,15913.16258112509,-4.592140382554294e7,1.7503026120004725e8
-0.00238999230208207,0.46470923139808745,0.00025631308463408895,47.34478318338757,2.1043321191715862,-32986.56524586277,21188.19255802414,-1.0707051879613514e8,2.5198507949976945e8
-0.002399992291665551,0.46535494743161676,0.00023127000642856235,41.393230653767546,1.864381677868346,1435.619463093401,18227.137553325538,2.810372338933149e8,1.5835075754949367e8
-0.0024099922812490324,0.46583424738890405,0.0002644078205210799,48.640960977454796,2.0504260777853536,-10905.538849541437,19367.008108395414,-2.0572910657850415e8,1.7367264620532876e8
-0.0024199922708325137,0.4663144049142237,0.00023446678774389284,39.854530521354484,1.7326149498161079,-15359.618624269337,14237.827597369549,-1.1051264439226893e8,1.2093044899308659e8
-0.002429992260415995,0.46671211563890486,0.00025792385183186976,47.00941897240984,2.1296997639122757,-16879.347518520888,22711.680042031494,1.7197955408759177e8,2.432779739336893e8
-0.002439992249999476,0.4676326767519229,0.00024267868454648994,44.92757648843308,1.8915168304112029,-18123.563917709147,16119.542091708243,-3.3419351147674817e8,1.6331436619469136e8
-0.0024499922395829574,0.46779897584847857,0.0002546900185231351,47.03956418744403,1.9826558318625749,-50332.64325885064,19921.300295216413,-1.6002203326623335e8,2.218628275189019e8
-0.0024599922291664387,0.46811898752319475,0.00023322233076935632,42.86133600065442,1.9412302931209735,13932.532536981571,20057.523285271796,2.220358577514165e8,2.4093343082065466e8
-0.00246999221874992,0.46825788811384694,0.0002428287255787747,43.03795682650648,1.932087598841623,-29863.904923167196,18269.76095394765,3.698598771782062e7,1.713116062962024e8
-0.002479992208333401,0.4692043199458847,0.00024113446886836606,46.44572645037228,2.007294728511868,287.5450158276154,18848.840207468937,-2.0062613332630208e8,2.2055703061343646e8
-0.0024899921979168824,0.4692660769831113,0.00024467436497561945,44.24138053135,1.8903048718335083,-1632.0415541502944,18017.172053242542,-7.17602711235876e7,1.745618607625714e8
-0.0024999921875003637,0.4695281604371387,0.0002468149185410571,46.570307364297435,2.087043706991219,-11582.9943504668,19256.988224727,-6.752224081630668e6,2.0523068993237466e8
-0.002509992177083845,0.4706797759604081,0.00023096105493502594,41.498429988523256,1.8758762203425292,4142.59352770003,17763.75405974384,7.254916430425607e7,2.0758726929040357e8
-0.002519992166667326,0.4704110616219035,0.00023309223808887992,43.018901964336145,1.98738887259436,-23888.121868646755,17392.31787559758,-4.991288109095682e7,1.7169931679627493e8
-0.0025299921562508074,0.47115849150496386,0.0002444394756828654,45.16327260838723,2.086101399207811,-50911.622997876424,20987.18083043082,6.781637763939357e7,2.540204895786327e8
-0.0025399921458342887,0.4713028262000682,0.00024664885393283284,46.14264956028782,1.9213640032619022,-9390.207341378957,17798.09458646703,-3.648089024640579e8,1.8491573407313433e8
-0.00254999213541777,0.47220291604099224,0.0002369946346810465,43.28625828432413,2.019354296803625,8825.207469766552,24819.493505744813,2.8826236226690084e8,4.1252929895857143e8
-0.002559992125001251,0.4725163235487573,0.00023306368594681472,41.22385145976957,1.82124272409166,-43581.82987545087,18109.52725142774,1.0037554244173165e8,1.9123489067467475e8
-0.0025699921145847324,0.473227612568528,0.0002475995940432314,45.56748775368711,1.9245208725529221,21493.00626011945,18255.149805529793,-2.2094908552618304e8,2.371558280071482e8
-0.0025799921041682137,0.47343407968333284,0.00024219325020166795,40.391342861357884,1.6123781739709717,-38046.43839755416,12469.703491473665,-5.418277361515594e8,1.2184267461313069e8
-0.002589992093751695,0.4737668851669692,0.00024504637573928854,42.80869279343076,1.9222942481685286,-63532.60664610029,20831.51085055163,1.8805790812625533e8,2.4348956705340356e8
-0.002599992083335176,0.4745997330361562,0.00023313756078278538,40.171435005974324,1.778414529023186,-18341.258712966755,17214.879480825384,-3.1057995443350594e7,1.9738867759001365e8
-0.0026099920729186574,0.4753663374564054,0.0002372189731883522,43.601012606134034,1.9377030726744975,-8680.266960153722,19603.136279547693,1.638073632720206e8,2.1275963575518584e8
-0.0026199920625021387,0.4756895654770855,0.00025174351189997897,41.91909348133067,1.8121061511005874,979.1956785497595,18023.78115484588,-7.135118744146474e7,1.74481289047111e8
-0.00262999205208562,0.47486639717815776,0.0002376490289862377,41.86227295627295,1.822401423804257,7195.218300659881,16498.914886793413,-6.745721262955855e7,1.564458104186282e8
-0.002639992041669101,0.47623067555684884,0.00023968678681389582,41.40639723937352,2.0881626827529907,-24831.875233492217,21176.05141155129,4.6695655484406054e8,2.5179998538938075e8
-0.0026499920312525824,0.4767494059304976,0.0002469383371981646,43.41970009038503,2.1682927528121017,36663.04066391391,22056.00426185833,3.730230868147893e8,2.6022730724736026e8
-0.0026599920208360637,0.4772093870533481,0.0002513914882049636,44.52936973718025,1.9902357066361498,-8974.136369648628,17028.731539378794,-1.145099594404656e8,1.7270160279694772e8
-0.002669992010419545,0.47715050150545507,0.00023639790890918187,41.10230910040162,1.5813807004611429,-17954.752583949205,13028.927987580375,-4.344082539889909e8,1.2290045582595892e8
-0.002679992000003026,0.4778523394156707,0.00023275037309649355,41.82574404099874,1.7204440067573468,21295.176262759553,15360.772121013237,-3.234242432063897e8,1.4962024723219362e8
-0.0026899919895865074,0.4782373463858073,0.000238953759513451,40.994947652813934,1.831441998899065,-31791.283174801643,18792.392961635273,-1.825836607447543e7,2.2225516095236313e8
-0.0026999919791699887,0.4781348007277654,0.00022924739888342626,40.21977715226786,1.7924076874379502,-40469.4252315375,15694.242823532446,8.128397757440258e6,1.5781037831169704e8
-0.00270999196875347,0.4793280453645022,0.00023526331530368506,43.12031546723419,1.9671416065771825,13030.594449009812,21399.40533623669,1.627426185280258e8,2.550859381848698e8
-0.002719991958336951,0.4795763937638518,0.000238930003222678,41.52735938070692,1.8137787141584027,3713.1826306948633,17907.57083602588,3.0548514144675277e7,2.0219476842152047e8
-0.0027299919479204324,0.4798164187637468,0.0002450982078975736,45.68437147029118,2.0405803083767093,14593.13095211023,19719.197739855008,3.7364329411326624e7,1.9188474749029267e8
-0.0027399919375039137,0.48060929139289127,0.00022478808773631644,40.841858055482014,1.8921463813776283,-27361.463693119396,17715.508706058026,2.1555377963245764e7,1.8390084549960455e8
-0.002749991927087395,0.4804947386506779,0.0002394990129005004,40.184189458246784,1.700275178931395,-23401.329062865636,15999.959485088077,-7.240234156817576e7,1.7458381601629874e8
-0.002759991916670876,0.48081549426866005,0.00023050191167065258,41.490392915542174,1.8339921277190616,-26017.22329287461,17513.049369512915,-5.4829071525908545e7,1.907627314348802e8
-0.0027699919062543574,0.4811857081756647,0.00023062886053198196,38.98636885423894,1.7894705800193142,-2220.2545734230985,16561.086017239308,6.487030044196389e7,1.7697432379151252e8
-0.0027799918958378387,0.4817731026372187,0.00021924857920741333,39.217848057838545,1.7500393848161675,-6073.905444122588,17172.3615493859,4.136200332355313e7,1.9960134975181505e8
-0.00278999188542132,0.48195977883284097,0.00023413675783935038,40.911448256988805,1.8316754738856982,-31777.729866367725,16168.601729161763,-2.0759515984891687e7,1.5872157960176083e8
-0.002799991875004801,0.48257812520954957,0.00022962073782761602,41.71261350804481,1.7876834782920188,17244.084006704048,15794.233178163744,-2.923265420758668e8,1.521701133930611e8
-0.0028099918645882824,0.48295712036565147,0.00023361100928453104,39.834676269261806,1.6101696979014912,232.2694586333378,14067.988508335466,-3.497499248538156e8,1.2637422880074207e8
-0.0028199918541717637,0.48326771486744197,0.00022638834408592176,38.457209460854614,1.6184705685201013,-33993.22736278713,13248.204671193684,-1.4204301740181926e8,1.2347817572578181e8
-0.002829991843755245,0.4838411206113995,0.00022589350946039736,39.133465345242186,1.6903792657660694,-9617.52935225525,13876.411131478308,-8.53246671257587e7,1.2586637767570786e8
-0.002839991833338726,0.48407454911195585,0.0002275757015720534,40.0751105052344,1.800772109782981,-42233.29408266825,18779.400198499065,7.160270948209456e7,2.5090528153894377e8
-0.0028499918229222074,0.48476151373256,0.00022527988170462543,38.6179696011474,1.6909701226311837,14216.46448400608,14916.168526236119,-1.6193761395244515e8,1.4119087453269213e8
-0.0028599918125056887,0.484901935479747,0.00022534775256746636,39.51154792144994,1.8077744879347772,4186.121153643683,19170.94462337349,2.3189256213573825e8,1.9032213257651696e8
-0.00286999180208917,0.48537730309798366,0.00023811405801286073,42.334197942115395,1.7968958559985837,-11891.187101545062,15695.426939309244,-2.161135159364063e8,1.5576503458834106e8
-0.002879991791672651,0.48559693770336165,0.00024237544878679136,39.494746737582794,1.6657923208618475,-11350.584180779371,14405.861881605295,-1.773006473570836e8,1.367839404206558e8
-0.0028899917812561324,0.4862572351358629,0.00023715350497458513,39.45769849475572,1.7175064786786327,-3227.9305085148085,14817.26233016142,-1.8009142298360497e8,1.5024090127291465e8
-0.0028999917708396137,0.4868940945319644,0.00022906147496955077,39.169879529095056,1.7478424063270992,-40906.66411610182,17222.300586155583,4.571193409671195e7,1.838915491099962e8
-0.002909991760423095,0.4871939245223007,0.0002181601837580518,38.92860067227094,1.6913575465127952,4332.436004399511,14068.98415125321,-1.383880187571186e8,1.298348104360385e8
-0.002919991750006576,0.4874596500934133,0.00021690999634691252,37.59695416540558,1.5957264824442483,-9722.562279488371,14548.48765219448,-1.0735085392849994e8,1.3929062210154843e8
-0.0029299917395900574,0.4878029312352795,0.00023076009468093022,39.56910500078463,1.677230466588747,-6413.604113248404,14707.014969190092,-7.836607256389111e7,1.2895991154234684e8
-0.0029399917291735387,0.48812965220090826,0.00022507161800610444,40.246951498548995,1.6780136814604794,-18809.9445713959,14391.88026391371,-2.3350265627356416e8,1.387261387049685e8
-0.00294999171875702,0.48814408988900937,0.00022492139951128245,38.804131353119935,1.7656584846331076,-20255.775580055375,15407.969520610404,2.5260724240847533e6,1.5592428845981607e8
-0.002959991708340501,0.488804312728184,0.00023416243142052588,39.88818384952119,1.7344093902581,-21511.571551871046,17323.973885055144,4.9592772721824296e7,1.897370408543825e8
-0.0029699916979239824,0.4891481049951676,0.00022901805293794615,39.364643882356994,1.7198763654497657,-5844.924722047708,16187.404326983316,2.157862989247276e7,1.6481038648588532e8
-0.0029799916875074637,0.4897620937746085,0.00021889731804789161,35.893412422903914,1.488338316029643,22381.822800542795,12177.675190894002,-9.824158203256562e7,1.0444835702300335e8
-0.002989991677090945,0.48983314638855247,0.00020962617741405532,37.30173247500051,1.5550942296266896,-19201.408156829995,13710.038163124034,-1.2337779301581979e8,1.1808061138865398e8
-0.002999991666674426,0.49053362317714977,0.00023472609638142337,38.5241412628545,1.6499778888390764,-7937.721352400979,14672.898868157456,-1.2189281298521292e8,1.396036753859895e8
-0.0030099916562579074,0.4913843615864459,0.0002257050387899966,39.52515680646098,1.57348534217907,8021.35289608895,14919.491438652167,-1.1562790350746302e8,1.4252895522689006e8
-0.0030199916458413887,0.49145246489822825,0.00022326917077818053,37.27492346872807,1.5386983688422016,-18171.30211586601,12942.255701128539,-2.3627647618964985e8,1.153310886157134e8
-0.00302999163542487,0.4913780964682912,0.0002196194030501302,36.70474438432975,1.569815985758049,-13080.992133260665,13652.964846389068,-3.749003552990755e7,1.1540303125937422e8
-0.003039991625008351,0.49183442988273623,0.00022581814391321153,36.236297412359775,1.6568284853739141,-7868.059136695942,15433.661816755086,1.872866295203676e8,1.528150676799041e8
-0.0030499916145918324,0.49243337219947464,0.0002319875144669603,38.10252918019933,1.6248360438106901,25660.683152279867,14248.696076572953,-2.143769894837494e7,1.3383034792262655e8
-0.0030599916041753137,0.49299610416102463,0.00022032421088193956,36.836839508138674,1.6534114215530882,-40635.67664162966,15843.741871016193,2.838183772261369e7,1.7058005052965593e8
-0.003069991593758795,0.4933839630077401,0.00023069905484167133,38.96117107480253,1.618893762625807,-17843.426774718868,12256.920258438593,-3.757402632710267e8,1.1511188019971429e8
-0.003079991583342276,0.4938940625786983,0.00022688325051938753,38.5522700513608,1.6941077970018565,-1360.1947042047827,14165.920665138723,-3.947889346457883e7,1.3869456400150886e8
-0.0030899915729257574,0.4940356127122338,0.00020383059833322485,33.869379847785396,1.5378896897916425,-18748.614123279094,12975.952820155579,4.5322978038958676e7,1.1404910108196141e8
-0.0030999915625092387,0.4944952946348861,0.00023433913089763197,40.11559410302958,1.721006221981049,-30145.037114413415,15400.37393844481,-5.23938782772019e7,1.6253915145193213e8
-0.00310999155209272,0.4945897149242935,0.0002257312489987881,36.34644208798094,1.509418275990342,-18551.93051948844,13851.592879754555,-1.0664855669543055e8,1.298035640687337e8
-0.003119991541676201,0.4948895431937372,0.0002165890257826853,36.64737279972841,1.618509700176543,-5976.7703017836775,14749.347738752598,-6.156526724007076e7,1.409683421125194e8
-0.0031299915312596824,0.49534582803303984,0.0002259612177863722,40.088768535971816,1.8210983144426842,-7359.354453496768,15499.329875821884,-3.0403382477783445e7,1.63970524346737e8
-0.0031399915208431637,0.49579434379581816,0.00021367036652289106,35.79267766083502,1.5571976879637166,-2860.757916122769,13436.359073509726,-9.505409705663864e7,1.2684178854090208e8
-0.003149991510426645,0.4959235338336851,0.0002271037487303604,36.937011261025546,1.626914235900704,-7091.5740519127,15174.575696187292,6.812644735056543e7,1.5404953146163005e8
-0.003159991500010126,0.49679629125640523,0.00022527764501811752,37.32173684565545,1.6628465422072207,-14692.698035081183,16674.30130950209,2.0391244013888052e8,1.9826127289077654e8
-0.0031699914895936075,0.49677127345500155,0.00023433471084233353,38.516906303347035,1.7346133092741585,4977.4367307833445,15052.63288375783,2.2292879746764465e6,1.5612181849066278e8
-0.0031799914791770887,0.49732559346195004,0.00022581322220589214,39.95444506890234,1.6666995551254846,-6083.416324683294,14580.279451559283,-2.2163701986048114e8,1.3188026459357361e8
-0.00318999146876057,0.49753579277759036,0.0002216458622810591,34.71719137342409,1.5219858629334904,-10133.005116799783,14083.184126949829,3.3718562160114594e7,1.364111261493862e8
-0.003199991458344051,0.4979060065820767,0.00022989389310837767,38.50669493744171,1.8315657431539831,-10087.772636596295,17754.194617352918,1.8621704552159625e8,1.8332463895939624e8
-0.0032099914479275325,0.4982008325764018,0.00021483126684980494,34.99309454529078,1.5724039240350915,4381.365312307832,12154.834549922076,3.417480780311702e7,9.946321532316525e7
-0.0032199914375110137,0.4985012260487309,0.00023004968019608266,36.86210015339777,1.622613057772603,-12451.51575862913,13630.781256719185,-9.17830578676778e7,1.189182463262664e8
-0.003229991427094495,0.49949196178387834,0.0002264851750735684,35.238724238767986,1.610408695397377,10680.632645232294,13349.246194472344,-6.216309161103132e7,1.3083947738867888e8
-0.003239991416677976,0.49944858446588475,0.00022746759216766456,38.40686980325045,1.6079122175573077,-184.6352567351652,12718.02373339987,-1.463372984321598e8,1.1543834949475083e8
-0.0032499914062614575,0.4999098814890088,0.00022867937592922655,37.40689120382681,1.7057415925739114,-17456.51758735414,17800.98181451113,1.4998281710173056e8,2.202482698317732e8
-0.0032599913958449387,0.5008350139890754,0.0002246215632801206,35.255699940244206,1.535535691186307,-7301.484203830882,12980.05464354672,-3.135536025763831e7,1.0251875174465095e8
-0.00326999138542842,0.5004981593796687,0.00022312158897651527,36.046759257404545,1.6433171247949179,-14798.192582956237,15274.228020413919,2.6491904832016658e7,1.552672568354505e8
-0.003279991375011901,0.5011156068409258,0.00022476329127847774,36.40773793846417,1.5709822479994449,-12256.795553244438,12522.991261671266,-1.0513492753814021e8,1.0921378675043887e8
-0.0032899913645953825,0.5007845569804199,0.00022310802571926962,38.777343070753986,1.6900024719780642,4079.41049034676,14337.314139060672,-1.409977963195831e8,1.2433433747974029e8
-0.0032999913541788637,0.501773416110111,0.00021445195392221853,35.311988486153844,1.4869822036092761,8064.243943158287,13670.270357165504,-2.3193407657598957e7,1.2817238415513363e8
-0.003309991343762345,0.5018246580427302,0.00022276271122724417,34.3553464242783,1.4725600065764788,-17761.069254864153,13611.835503691256,3.06284517440845e6,1.398333227047598e8
-0.003319991333345826,0.5021357401834325,0.00021498072179743888,33.171218016499324,1.4492775644629963,-13332.87352462521,11240.599037269383,-2.658911000634969e7,9.628593263114025e7
-0.0033299913229293075,0.5030506398839908,0.00022544687995951982,37.98270564162802,1.6631777683545135,9866.860172438172,14443.880820635848,-3.937086951391233e7,1.3358256289384067e8
-0.0033399913125127887,0.5032270670767074,0.00021729241640934568,35.10056363006199,1.5984889549325454,13087.904549609213,13193.785277706082,-4.731261374093736e7,1.3664527155198103e8
-0.00334999130209627,0.5035703682329641,0.0002182047257744305,36.349387656236125,1.6491746991994263,4416.289145935091,15041.415462236391,6.808127190944229e7,1.6205299005192837e8
-0.003359991291679751,0.5039680374224607,0.0002177647553187548,34.980834157701906,1.5296999698284734,-10082.04581669119,11899.309521896128,-1.9109706611954665e8,1.14646895741496e8
-0.0033699912812632325,0.5040938866203686,0.00021702114499971354,33.810645636388834,1.4029453198515582,-17909.152033913284,11302.446673854347,-2.232953530519669e8,1.0472432483326879e8
-0.0033799912708467137,0.5043588213855396,0.0002070174216551442,34.62890516860824,1.518289145061066,-10098.992590133344,12558.575772874548,-9.189350330699262e7,1.1725709470959337e8
-0.003389991260430195,0.5045773304801783,0.00020837409154691696,35.96073252659084,1.58756892135683,7168.846719459989,13040.740273523186,-9.92078474117875e7,1.3246204001678991e8
-0.003399991250013676,0.5049223199107528,0.00020243126354946552,32.02079153762222,1.3655246757018922,-8055.576430077744,11150.652636063865,5.202377783029134e7,9.200784376514192e7
-0.0034099912395971575,0.5053593427270168,0.00021199859444774542,35.689504146537786,1.4812345657411936,-16447.643525666743,12011.600666875505,-1.1425882852570932e8,1.1358315028456442e8
-0.0034199912291806387,0.5060647393511267,0.00021537355500660243,34.9676611599381,1.4793548089278545,-2376.3066685065337,14235.35215406086,-6.967508670355514e6,1.4119376836276177e8
-0.00342999121876412,0.5063106765712518,0.00021319294343038664,35.05794153480357,1.625210235754773,-27871.086913901214,15293.920921884044,1.7798593678620055e8,1.3522765277997145e8
-0.003439991208347601,0.5067116927111612,0.00021325009994162063,33.443210845443936,1.3905844394654499,9390.115161327356,11475.689932690715,-1.264974435470612e8,1.0285388256442454e8
-0.0034499911979310825,0.5067795935608135,0.00020989835269670724,34.33756578000739,1.4517982912015146,-12500.957256280955,10598.211196531498,-2.0878361753038338e8,9.015498660745284e7
-0.0034599911875145637,0.507782542730694,0.00020983623704278707,33.05945428036898,1.4253894457381897,-19024.25612076617,10982.524046748638,-1.1591819111382143e8,8.919047970477419e7
-0.003469991177098045,0.5078149915597413,0.00021357221578207947,34.28211687749162,1.4826226916634384,-6065.698948151955,12297.21163782657,-6.234295694042435e7,1.1685770200104745e8
-0.003479991166681526,0.5084656493347677,0.00021248024349328898,33.79405162496306,1.5675039309455403,-29007.500553019116,13516.317363782746,1.0797247857118341e8,1.1922712089277138e8
-0.0034899911562650075,0.50812794661335,0.00022673236881632793,35.69962089028926,1.5882498903348239,-32077.078670315463,13655.572354598047,-5.5769099884602234e7,1.1221124789596194e8
-0.0034999911458484887,0.5085573874392035,0.00021547349214201956,35.19101101046822,1.5460605468942363,2801.435727581041,12926.626872618683,-5.555717268275879e7,1.1816946117093654e8
-0.00350999113543197,0.5090908681740508,0.00021436394560069098,33.98877227491614,1.3826778413976577,-14633.630470998913,11643.831303117626,-1.3203256935403872e8,1.078334377161156e8
-0.003519991125015451,0.50936047797351,0.00020434408303316392,33.47619424959769,1.4604689895965557,-7657.365918691319,11367.468139273633,-9.662119534347065e7,8.338460642221878e7
-0.0035299911145989325,0.510069279511957,0.0002109685240156828,33.32840115383755,1.3836912581157377,-8988.167361916783,10138.746486673504,-1.6856244872673e8,7.956183441327812e7
-0.0035399911041824137,0.5102920085878877,0.00021871151534619209,33.375188125273,1.4842079778582868,-17432.72036263315,12394.3074529084,-2.999472170445702e7,1.1230346012398985e8
-0.003549991093765895,0.50982072160529,0.00021020285286602345,34.88798537912732,1.5065102889705517,1871.2743148404625,12140.7656655978,-9.227658979904005e7,1.107700302679368e8
-0.003559991083349376,0.5104942689537354,0.00021163718197528386,34.101297711564506,1.6640559850860448,-14481.785347606476,15758.362246678007,1.1440813381283416e8,1.782071894966398e8
-0.0035699910729328575,0.5112295699168055,0.000209719046226302,32.263623066478225,1.5416721645323674,-17700.887505310435,16338.059986545506,2.2525389018705672e8,1.923680797991743e8
-0.0035799910625163387,0.5114975159533778,0.00021226552376069687,32.6294865161796,1.4956371174425394,-9703.72193733333,12142.27300171499,7.239720597029749e7,1.0503526454507172e8
-0.00358999105209982,0.5114788921620265,0.0002163772034827801,34.743123202544915,1.458879889777474,-9779.299885084227,11103.257033891745,-2.4272663252047905e8,9.942020828728281e7
-0.003599991041683301,0.5120084519612956,0.00020731424336446736,33.50893171255227,1.494573489460349,-10537.843569865563,13069.561963098025,7.335043412516901e7,1.1486549425443694e8
-0.0036099910312667825,0.512670026399957,0.00021285557606111195,35.114425544508975,1.5156638914085618,-9984.118063460273,13311.731929816551,2.785004846929011e7,1.388408369968588e8
-0.0036199910208502637,0.5128940907557902,0.00021000723765061052,31.273898270270514,1.3390740471957763,-20237.783232915415,9762.998118330397,-1.0853247231680731e8,7.857862405053714e7
-0.003629991010433745,0.5131550811974656,0.00020894448920263817,32.93626509149055,1.4450053636218074,-34383.548456984805,12726.769166033104,8.504837591317877e7,1.1098278144252884e8
-0.003639991000017226,0.5137073494068604,0.00021994220245646773,34.35896350365239,1.6197768833891129,7449.469659631013,14123.313520099226,5.180447056844792e7,1.5193062785684025e8
-0.0036499909896007075,0.5135870040838219,0.00021278971622566486,34.4500407106133,1.513019065315576,5518.259627224036,14365.290362959546,7.732289007315886e7,1.540620274085535e8
-0.0036599909791841887,0.5138317893878959,0.0002081241192602568,31.04011911671108,1.3790121955738475,-2047.1691150787597,11670.763150978673,-1.4191324975223148e7,1.0616234379612765e8
-0.00366999096876767,0.5141133122803283,0.00020713292882960867,31.736886252538767,1.5026569113258326,-20049.49616105538,13282.441051715325,2.134890754095475e8,1.2588019877577288e8
-0.003679990958351151,0.5146896157934441,0.00021499444321725143,34.10126195638592,1.563532287253744,-80.55314681335096,12883.954532809332,7.29053794234654e7,1.0742337635938369e8
-0.0036899909479346325,0.5149235216473479,0.00022399718694736162,35.53275473397827,1.6466764015875497,-24429.43180137804,14514.655717877382,7.72958260871002e7,1.3351150963215156e8
-0.0036999909375181137,0.5158430142786972,0.00020889235149208692,32.60060399012998,1.5743274861557435,-32653.20893436699,12741.182609452651,2.5901662427515823e8,1.0987471234849554e8
-0.003709990927101595,0.5159218868786897,0.00020311987545562713,32.934642431536034,1.4645534867048418,-2682.6311482410247,12146.825169965286,2.4886346117285024e7,1.0914142528855827e8
-0.003719990916685076,0.5161676760742047,0.00020964869773823757,33.514266370802694,1.52880016264722,-5904.239048731994,12307.491343904288,-3.3250190657190677e7,1.1758602234311114e8
-0.0037299909062685575,0.5164610431491174,0.00021935261058119517,35.05953728599247,1.659181345844258,-16486.361551052356,14009.297919725395,1.6046737079241246e8,1.388510525568196e8
-0.0037399908958520387,0.5168380077872633,0.00021543747497515084,32.496462635184805,1.4246008724990444,-16961.28446668484,12218.340690106063,-1.60922871931331e7,1.3210466200301622e8
-0.00374999088543552,0.5168304278553623,0.0002046880277588417,33.09021863090106,1.4952922444454193,1945.9276506685037,13646.704260259592,5.50921804446873e6,1.2646111094307397e8
-0.003759990875019001,0.517319424241782,0.000201790548058007,30.68165534495178,1.2635571017785105,-14448.88906016917,8739.012496286849,-1.979322111068191e8,8.163858584314717e7
-0.0037699908646024825,0.5178046928561881,0.00021623337206060333,31.94833452879508,1.468136983497866,-4459.041711164443,12275.330961995456,1.1400052374810758e8,1.13385614813034e8
-0.0037799908541859637,0.5182309588719766,0.00022934471906718536,35.399196142241905,1.7484289554655639,-39315.47970849493,26594.76749711136,6.37893978085592e8,5.643320991048692e8
-0.003789990843769445,0.5183582733674401,0.00021640233565997126,33.712863771965615,1.496704275238134,12260.186500492482,10887.694687980538,-9.45459875176227e7,8.517116715619864e7
-0.003799990833352926,0.5180770310646668,0.00021680750336423515,33.7670639636427,1.4785435351243175,-6974.265099339277,13342.028970187737,-3.4404341372780696e7,1.639088990670199e8
-0.0038099908229364075,0.5192051808635991,0.00021309438455728745,34.91102896958372,1.5391683499884465,-10311.296498970425,13128.005140669791,-5.967824975780502e7,1.2214753411874668e8
-0.0038199908125198887,0.5195847969252764,0.00021305157506784568,33.10091422488838,1.4976011521843655,-9806.142674023195,15340.262834313004,1.534789882956115e8,1.8214238462632346e8
-0.00382999080210337,0.5194588204666161,0.00021722288300728298,32.142407391112,1.322389585046397,-9400.06104157206,11253.007642165305,-6.895527766774587e7,1.0479714990810162e8
-0.003839990791686851,0.5204261984683213,0.00022072337340515004,34.72945171516686,1.579193977934024,-9274.624266221455,15606.533531693942,2.1060009686437565e8,1.6997227879042432e8
-0.0038499907812703325,0.5203714460081663,0.00020823171016766588,34.95218329468249,1.6016431754846088,21251.863780115622,14521.01265764422,8.767245761954555e7,1.351863455110891e8
-0.0038599907708538137,0.5205975976327466,0.00019435504969085024,29.173909011543103,1.2449796805663047,10933.301345936043,9109.47600422453,-8.331812848170435e7,8.430994243692444e7
-0.003869990760437295,0.5210474223775615,0.00020749941938906957,31.61732986779184,1.3940224589360248,21573.096014908213,12701.160422942954,8.188129592204653e7,1.2387607236657864e8
-0.003879990750020776,0.5214677798545863,0.0002074743820981873,33.64217704211692,1.571409530168292,-39641.72283758279,15715.413449783102,2.1072190696260887e8,1.831097499972526e8
-0.0038899907396042575,0.5214781219712803,0.00020646689362929143,32.53285182271605,1.4028042987256393,-13283.003870000666,12797.383059421842,9.706816546696757e7,1.2817870015076023e8
-0.0038999907291877387,0.5219967692665158,0.0002027770778658826,32.78186451786622,1.4652246167923426,1832.4735344868523,12204.174337541806,5.248645045922078e7,1.066184259438966e8
-0.003909990718771064,0.5225963563406418,0.0002200244855821246,32.77130185294869,1.3939906748269701,15170.900185635403,11343.92054862106,-1.5779518245397538e8,9.499285405064109e7
-0.003919990708354129,0.5226379477989948,0.00020430476088080816,30.731188459984914,1.3933773784904904,7919.196328530283,11077.35950216852,4.4175581673401326e7,9.397428260257523e7
-0.003929990697937194,0.5227333630138845,0.0002094633998484414,32.24921326035131,1.516215678165583,-4346.992056472063,12880.07015463483,2.535139473956786e8,1.0250843572587037e8
-0.003939990687520259,0.5236110803323468,0.00020266493886257684,31.121507301250897,1.325594342322594,136.63336994100837,10466.971781286496,-7.825694816217357e7,8.549601750386535e7
-0.0039499906771033235,0.5235070130546814,0.00021294139519948134,30.579010481561806,1.400111948415562,-16139.729822718751,12726.329471746856,6.567950854855574e7,1.400983705666465e8
-0.003959990666686388,0.5241023911947553,0.0002002022716028688,30.005300541846808,1.3589396119312525,2044.4952587483974,9599.9655361799,5.73321408200989e7,7.75080520454379e7
-0.003969990656269453,0.5245294889173566,0.00019949654191701863,29.604145732489542,1.2939140548527395,-659.9719939603137,9790.900388800508,-6.4946903707995124e7,8.325807025399801e7
-0.003979990645852518,0.5244318535154626,0.0002086757307618762,31.142689254044132,1.3673703846773606,-18528.734357345053,10017.580084239438,-6.831625622861062e7,7.86018843881692e7
-0.003989990635435583,0.5246663767782406,0.00021634822134361886,33.505697622284124,1.517611228201857,-27726.01955702781,12772.525232258515,7.98583363696571e7,1.0785326414628011e8
-0.003999990625018648,0.5248641164625949,0.00020651448171249255,30.6697984800515,1.421038397054312,-1164.4839336177624,12384.349138143614,4.606442417028328e7,1.1664610201405546e8
-0.004009990614601713,0.525351701240613,0.0002051601798877851,32.30895695011593,1.4986502459847093,18892.22021640495,12534.149005587986,1.1816087249927565e8,1.0107515757427008e8
-0.004019990604184778,0.5253330750502038,0.00020482833964852819,31.133984995466157,1.3117108016951022,-14431.150194055253,9918.122954097773,-1.3468364401380822e8,8.505253815443243e7
-0.004029990593767843,0.526507795731831,0.00019634378854236343,31.471715664456077,1.3867387260161226,-1020.9240608794526,12844.277106194866,3.0654517027983528e7,1.369445920930061e8
-0.004039990583350908,0.5259309843804766,0.00020695365625852336,31.618459326857078,1.4021469588982067,-11039.887757222556,11590.18495053521,2.515880772711831e7,9.877260126714821e7
-0.004049990572933973,0.5268636160925052,0.0001933854651765593,27.930775576695297,1.2222477004709171,1137.2402025005467,9641.261195135521,-3.961203443604811e7,9.251098540772374e7
-0.004059990562517038,0.5269314373887156,0.0001986222778299134,29.08830973636315,1.2655819284441032,-15240.43062286074,8956.214818008903,-5.867577202647964e7,7.366547065647978e7
-0.0040699905521001025,0.5270961923629943,0.0002108487522520441,31.69057631861161,1.3915518061619598,-14746.151785953001,13383.873665036092,-2.2514335969576957e6,1.546899486977708e8
-0.004079990541683167,0.5274839812103645,0.0002121307189057515,31.599393862798998,1.389166701851058,14458.209624997198,10937.370031111792,6.2779190357190154e7,9.312383359855792e7
-0.004089990531266232,0.5277351237772031,0.00019795146440198966,28.22185484038591,1.2042360101641207,-17602.502985791423,9198.67524041755,-7.416441476416822e7,7.304590283804874e7
-0.004099990520849297,0.5283026528694224,0.00019897936682482722,31.415716131458282,1.380800713683668,-7087.162827547785,10656.83917559807,-1.2371733113470439e7,9.086761774640027e7
-0.004109990510432362,0.5285122018012672,0.00020470742372332757,30.28049106393448,1.4190807825535392,4332.777765181597,12447.464946001119,1.6128459966789904e8,1.0669627045282765e8
-0.004119990500015427,0.5285151429634858,0.0002050435131672026,29.407631376348178,1.3463075295139253,-954.4950263766328,10999.05087243739,6.1561162823886886e7,9.997580957500383e7
-0.004129990489598492,0.528931963406417,0.00021198095743670917,33.77825518658541,1.5726152484671574,-30485.69504145093,14367.006374207424,2.176689357188406e8,1.335954402417742e8
-0.004139990479181557,0.5292933671377239,0.00020343555065448855,30.844707583828484,1.2766202301815655,469.59649043518147,9835.506164820672,-1.4245359553439143e8,8.088008273547788e7
-0.004149990468764622,0.5295202049451856,0.00020715551223010674,30.278712382996385,1.3627566976848962,-2156.187931104,10343.612343132188,1.3112151655006165e7,8.757780774841256e7
-0.004159990458347687,0.5299126331259454,0.00020167758887813423,31.573545351012815,1.3631139012469589,-13205.507753264645,11957.19112239951,-3.4216619000084284e6,1.2755504081736764e8
-0.004169990447930752,0.5309441465651609,0.00019417704859933798,29.393418606633453,1.2252633107616377,-5496.629684096956,8264.155567804482,-1.6827164001105112e8,6.337573289193022e7
-0.004179990437513817,0.5307195883637833,0.00019137625492761468,29.419941880143963,1.2463872068988386,1767.6092791840117,9109.812298980163,-9.781219017294829e7,7.066964490976731e7
-0.0041899904270968815,0.5308059895439844,0.00019923433525922732,30.269989092772875,1.2814798838341885,-21348.197921655454,9790.394013879059,-1.2682600741451983e8,8.410968023947905e7
-0.004199990416679946,0.531153109457254,0.00020179918500613767,30.716815517774464,1.323637896987805,-11830.477723272345,10378.205398604443,-8.342904411235552e7,8.494387854567431e7
-0.004209990406263011,0.5316160009886536,0.00019270447975573032,27.30108781683422,1.1612983535897374,4709.698184485673,9160.134270205812,-4.0561668704261355e7,8.68271956399118e7
-0.004219990395846076,0.5315426568210515,0.00020144617507772563,29.323997364045084,1.3139018036767471,-937.5617781129927,9418.688308249282,-3.267868076130593e7,6.895146513814025e7
-0.004229990385429141,0.5322646483981315,0.00019040775866712315,28.33385408765629,1.1616485382567525,-17808.68019477096,8721.519649679289,-9.38254290796763e7,8.12300538209461e7
-0.004239990375012206,0.5323885405836318,0.00019128916701578082,27.958861852397877,1.2120193211176882,-3001.5873620581697,9803.492935833856,-1.6062084273365026e7,9.148496933781166e7
-0.004249990364595271,0.5323955960169618,0.00020158657012954778,30.0240368807856,1.362094236413558,-8100.6489670233,10219.886167356974,1.2513106101425784e6,9.00101866287678e7
-0.004259990354178336,0.5330500427688792,0.0001896720498854387,28.698699314147962,1.3670794037387983,3352.1333850823526,12636.942877859683,7.561725962568003e7,1.592909100679325e8
-0.004269990343761401,0.5332171001216802,0.00020284896336198463,31.53487416266831,1.3895828697563086,-15526.181016452905,10497.387708433136,-5.2712361254596904e7,9.43363139058591e7
-0.004279990333344466,0.5335305785221385,0.00019689756587634429,28.4490814354933,1.2346934932748728,-8555.7670943936,9565.528519174148,-1.6559349936246328e7,8.383100827763055e7
-0.004289990322927531,0.5336529994303303,0.0002023552363803136,30.401371981028497,1.3573202632535935,-17276.15876795959,10521.592736580138,5.922482761388705e7,1.0018528150086832e8
-0.004299990312510596,0.5341542390972285,0.00020564716473857466,30.2340508834528,1.3346315162601359,19258.140656820928,10890.201948160335,-3.387798791357277e7,1.016151392688973e8
-0.0043099903020936605,0.5342887341219714,0.0001951629006658911,29.008148025181935,1.3001099317206435,-13789.590357469535,10689.419230042855,1.9427018641163368e7,9.856134090503614e7
-0.004319990291676725,0.5351071309358899,0.00020670721386125505,31.116913012923582,1.2826883669627798,4874.036554336164,9549.432141810114,-1.7330624288447267e8,8.373113961437696e7
-0.00432999028125979,0.5349845807757813,0.00020439409978147862,30.12029842666315,1.3411216416552674,12241.982596671132,11684.727720975097,4.475551534999664e6,1.0316539330411142e8
-0.004339990270842855,0.5353609770001143,0.0002084327364851625,31.385305498628632,1.507596168693495,11746.432971709975,12555.713275121294,7.451391454361737e7,1.2780557359535754e8
-0.00434999026042592,0.535378809770658,0.00020286906894806576,30.305561365261877,1.3699680729789818,-20940.682645352063,10273.793517226259,-3.8467121470531166e7,8.129555672285035e7
-0.004359990250008985,0.5360447262175788,0.00019943767673134347,29.55425453979219,1.3877495944604512,4708.151185821507,11311.929259002736,5.705696938955333e7,1.1296441136649099e8
-0.00436999023959205,0.5366204664796766,0.00019896524059465824,29.47652340861377,1.3122552133611982,1789.9031065260344,10166.242384990092,-5.447486789564229e7,8.142507353733522e7
-0.004379990229175115,0.536306532805399,0.00020381444981501504,29.639045353550966,1.3195099501317138,-2824.2401543761735,10584.147308364896,1.964866290567988e7,8.821956797034049e7
-0.00438999021875818,0.5370328490597118,0.00020781405706630422,29.92570446326233,1.254213357754919,12891.699923054684,9396.958040422769,-1.383269730794529e8,8.53443613341088e7
-0.004399990208341245,0.5372134083746495,0.00019890964716399526,27.277946184729075,1.2863509737798913,-23378.775760576667,11174.513185220783,1.4523548441621494e8,9.67854035330505e7
-0.00440999019792431,0.5371837538342557,0.0002038694079901937,30.255550371516907,1.4217475652021114,-688.502187327208,10824.00571235002,5.426877087915679e7,9.350294804688652e7
-0.004419990187507375,0.5380230529404569,0.0001952728721207349,28.589653891420706,1.2259644061459558,-6177.574376416485,8100.476424451681,-1.5212566734681004e8,6.969075438445859e7
-0.0044299901770904395,0.5380980577734435,0.00019521519488240608,27.761294234556633,1.2207746924952956,-7492.192203506663,9306.383405946002,-2.570325102464947e7,7.536240091338304e7
-0.004439990166673504,0.5382158011407717,0.00020650929984533659,31.564803147766238,1.3899797720028066,-24462.972370091255,11401.918045767736,2.991419633866585e7,1.0599988106390898e8
-0.004449990156256569,0.5384044595994918,0.00018434558030391629,27.05374075236739,1.1466046021096867,-9420.449604296022,8385.59239952545,-8.597065938710824e7,6.794290464065056e7
-0.004459990145839634,0.5386986462505481,0.00019634077583906837,29.15000070734628,1.2592260312395047,-6462.9218040515825,10052.722621587418,-2.3378001937610265e7,8.089877892003785e7
-0.004469990135422699,0.5391218815642229,0.00020279170547520746,28.935777035192018,1.367113478873369,-2916.488090691522,10362.299923902932,5.865060001686657e7,8.451997856944281e7
-0.004479990125005764,0.5394828911837976,0.00020807439651514688,31.199488208811886,1.390888072133263,-12725.328150526047,11827.465900171053,4.888125343422135e7,1.0538498195161776e8
-0.004489990114588829,0.5393943068582879,0.00019235458850018933,26.81832841719806,1.206620430132546,-7561.169657110089,9224.009195109662,4.7542174021317795e7,7.945111882943913e7
-0.004499990104171894,0.5401782571988494,0.00019142195677610864,27.184342000363944,1.2437271534882528,-19754.724678806182,9221.343490173853,5.0544483655741744e7,6.991413802727307e7
-0.004509990093754959,0.5406418667125522,0.00018748726842971554,27.11863909856818,1.2350151658508677,-5142.21520397469,9209.819692925093,-3.345787725520253e6,7.35651977467537e7
-0.004519990083338024,0.540874875750633,0.0001945628161603314,27.548202286483754,1.1720349915474453,-13919.765981865947,9521.827358150937,-2.43398252397464e7,8.966075001913297e7
-0.004529990072921089,0.5408558821519219,0.00019943522698867268,29.354637176313776,1.306342613334412,10806.226787148995,9883.104568475334,-3.431436742293817e7,7.806366211504488e7
-0.004539990062504154,0.5410075334208359,0.00019608048051991474,30.00325143764185,1.3753013412518167,-7281.477277487448,11820.868760837773,1.0449289005200763e8,1.0449576884679206e8
-0.0045499900520872185,0.541281626680627,0.00019937097133577867,28.253928271507746,1.2422466698500783,-13200.266661719852,9331.78922672339,-4.457014171353201e7,8.016812419931765e7
-0.004559990041670283,0.5419057985656306,0.00019604905369222008,28.22687389814639,1.2906094121068867,-22744.878516636996,9248.4145200799,3.874799373429253e7,7.46144387510632e7
-0.004569990031253348,0.5416918298759266,0.00019358556392256126,27.637934121647483,1.2054175991157685,-15516.973748739394,8479.707649485752,-7.254516022197065e7,7.385791921666019e7
-0.004579990020836413,0.5425654793877043,0.00018739991605719295,28.278701813247327,1.1565558124152227,3526.99223921217,8719.677171552992,-1.0098390598638102e8,6.541776385753062e7
-0.004589990010419478,0.5427953783777917,0.00018621565905760904,25.463145845629544,1.151699214636551,-1401.7301384349983,9381.112287396074,5.727813355778125e7,7.305008469528593e7
-0.004599990000002543,0.5427706823687442,0.00019658088858549817,27.95539942587788,1.2572184402821804,-6811.844152958817,9931.540184902928,2.6210475735800244e7,8.305475355432622e7
-0.004609989989585608,0.5431843582649554,0.00018897840242386714,26.960972285422034,1.3071830940194509,4746.6345209407655,10339.426823477133,1.4236052843130976e8,8.533428650049765e7
-0.004619989979168673,0.5435232068593868,0.00019645909631306208,28.929319414710637,1.2225544121031293,9166.232120370201,8704.77918487811,-9.903239403101113e7,6.571625011560016e7
-0.004629989968751738,0.5436821694083238,0.00018136752320285773,25.33799016538396,1.0827135873579423,-218.02221999048692,7669.517683917785,-7.312524162384997e7,5.577643559807515e7
-0.004639989958334803,0.5441224319377105,0.0001942159786192502,26.570096467587625,1.130052630647975,2081.909951360481,8239.467051325932,-4.324135091168507e7,5.716721984537778e7
-0.004649989947917868,0.5441526994727267,0.00019466711805055933,29.305118354755468,1.278582149699415,5682.176771188102,10242.898895015436,-4.115835918679459e7,9.515110533189441e7
-0.004659989937500933,0.5444519264101639,0.00018716866267335776,26.801866408013865,1.13172711207054,573.9708756322515,8098.4220877187545,-4.605798862909013e7,6.751520366839908e7
-0.0046699899270839975,0.5446795270728861,0.0001953990572670304,28.15711863454472,1.1855431314882012,-2899.3654569161035,8298.462733378463,-1.2601843090386625e8,6.883119461668015e7
-0.004679989916667062,0.5453515702796727,0.00018520758366733945,27.828763705420513,1.2914603114310128,15398.562451779888,10772.33232194233,7.643183974285069e7,1.1120878369851291e8
-0.004689989906250127,0.5455815677071445,0.00019900108004467827,27.6451026528373,1.1153597444940486,-15797.62163343352,7529.351577965799,-1.942533028005413e8,5.9647460021719985e7
-0.004699989895833192,0.5456198223190382,0.00020051086140666861,26.92983666537239,1.2280591899728386,10618.327577837112,9362.906622952381,2.646275834612833e7,7.777806086491832e7
-0.004709989885416257,0.5457107583988191,0.00018422544770169187,26.85493868133447,1.1555311974430482,-5464.8937899828825,8725.4125453754,-5.15003742617091e6,6.281309987101132e7
-0.004719989874999322,0.5462234278025111,0.00018922821043537474,26.71088592261273,1.1622375148430584,-6805.528879248391,8134.247208167024,-4.004048569530123e7,6.847659758238867e7
-0.004729989864582387,0.5465033960193302,0.00019106893574635548,27.70955175038795,1.1977107492083474,-25895.893326647092,9575.020016296758,-2.4074628531240437e7,8.660146073779951e7
-0.004739989854165452,0.5467955214947062,0.0001931645349457068,27.121928950630583,1.2961076977340693,-16710.727072872043,10762.199037343966,1.0268031675216068e8,1.2034739931917092e8
-0.004749989843748517,0.547120347622104,0.000195140868975928,28.653832252725085,1.2224756543417314,-15811.709144811697,9546.992414186168,-5.468001645310938e7,7.987714067788263e7
-0.004759989833331582,0.5466208634483197,0.0001990911276816882,29.700931727114842,1.4059762354915561,2131.6467130097885,14119.495219499771,2.1593883966986325e8,1.4333800443818688e8
-0.004769989822914647,0.5478806038654113,0.00018264921274051632,27.849533807501558,1.2615293845709064,-11959.067211590136,8970.933169017084,-2.304938445279619e7,6.460263124759213e7
-0.004779989812497712,0.5477166545972705,0.00019640082222679097,28.996300975425438,1.2601863536071545,-19626.92849816502,11360.265775072736,-1.7370255795148175e7,1.3369878464107458e8
-0.0047899898020807765,0.5480680179516534,0.00019310027175959343,28.18108994935778,1.1515532866089235,-19439.87475150515,8329.844013867645,-1.7197088272661954e8,7.411939298371713e7
-0.004799989791663841,0.5482298807242847,0.0001979675575320782,26.669576643976942,1.1219859993765466,-8223.906750539747,7850.5252228818335,-4.637373890642205e7,5.652163407667111e7
-0.004809989781246906,0.5487007614577881,0.0001899713074891374,28.498996052265245,1.1345824981146835,-2476.017700973205,8227.088328273794,-1.4426161212093884e8,6.098711152022918e7
-0.004819989770829971,0.5488707321313007,0.00019034789600735677,27.616448136914606,1.2196442393920255,-1994.4465354021083,9636.851920884634,4.7604878158022285e7,9.118032119488631e7
-0.004829989760413036,0.5492800960173521,0.0001767777001178563,26.603043320711755,1.151731842679786,-8849.20347276938,8070.8456755291145,-7.97813010517967e7,7.755847418583365e7
-0.004839989749996101,0.5495358931341884,0.00018612294813887844,27.666656883950353,1.1935363718569005,-8840.770505027815,8891.657928983597,-8.788704394180853e6,6.6032160736283086e7
-0.004849989739579166,0.5502737505746331,0.0001823570376702727,25.146411129027207,1.0822819748460553,-3662.818732727624,8041.837234033651,-5.13794763333625e7,6.185135700065518e7
-0.004859989729162231,0.5500936521543404,0.00018718938326466286,27.40635222002353,1.2945822612704452,-9439.474897595079,11211.552279082855,1.225414752733135e8,1.1339125645282933e8
-0.004869989718745296,0.5503885269256096,0.0001886490458888177,27.68012499143513,1.2320565127590088,-17845.391188553403,9145.955202451953,1.0672558430702068e7,7.515410854498234e7
-0.004879989708328361,0.5506723588274826,0.0001949665225045703,27.408915626452917,1.1687318432565876,-3675.483231107434,8795.73730812545,-3.7667903955671266e7,7.334716312604028e7
-0.004889989697911426,0.5508860638857089,0.00019173787813315092,27.141274600876912,1.2599744884053392,-71.3012956215168,9767.691872821306,1.1501728080653231e8,7.100802266913742e7
-0.004899989687494491,0.5512731857732358,0.00018961949626233917,26.509161408892346,1.1591676239292585,2906.8967075747787,8922.1796153428,-1.2267509790844856e7,6.6828035779621646e7
-0.0049099896770775555,0.551385348397214,0.00019074099232366332,25.62770044751334,1.2320023511541174,-4429.829396375327,8961.09863005155,1.0454261891929226e8,7.127906500604895e7
-0.00491998966666062,0.55155761306221,0.0001887228533493903,27.04050215199225,1.154487958815092,-9776.885061974212,9063.965877871957,-1.5752019743244933e7,6.663010923819013e7
-0.004929989656243685,0.5520025261035907,0.00018245356417265768,25.452484927368747,1.1088566494118661,-1472.5177654023043,6854.060795970205,-1.1901107112858166e8,5.322725344939468e7
-0.00493998964582675,0.552132945081383,0.00019403008106906263,27.08651391824896,1.2463239123407837,-6762.4394361122895,8900.244723699028,1.2552743063469494e7,6.390229955720887e7
-0.004949989635409815,0.5525766103146879,0.0001995045987677328,28.549864098411497,1.2396695457525126,-13088.121875593348,9901.954067576755,-6.66924485650192e6,9.342761941112609e7
-0.00495998962499288,0.5529765076612384,0.00019357021302976416,26.42391660211648,1.1884157526458892,-3613.827334465989,8601.11319531649,-2.0960483542392112e7,6.917621302792728e7
-0.004969989614575945,0.5530172166314216,0.00018432740325516982,25.243655901918522,1.07875064233345,-10233.421370547521,7003.914577538193,-4.543431960431482e7,4.737858959993788e7
-0.00497998960415901,0.5532700932510605,0.00018700600061123795,26.73211461094449,1.154413650272888,8851.629868300393,8432.976109736608,-9.927395800298177e7,6.335979471089868e7
-0.004989989593742075,0.5539221268886666,0.00019615213212564002,28.613987193732516,1.2690651590053799,-618.7772090353848,9887.580858460173,2.1800948542720675e7,7.316171288541795e7
-0.00499998958332514,0.5537083992022852,0.0001746973108976385,24.94346445780502,1.0601951389259252,-12599.450437200907,8346.164689822843,-3.3654059480050124e7,8.831598386618234e7


==> anc/Figure-5/d3_L190_rJ0.16.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-0.5535414914172431,0.0003025701543171323,25.369754481602605,1.8159398155544435,-2507.074757387223,10949.631106698662,-8.872275608901903e7,7.815623526410107e7
0.004990000015624991,-0.5537788961176349,0.00031616041573453627,27.278991643439394,1.9224451772158695,14831.641037598061,14709.758199136368,-7.738228236399208e7,1.1135575652379955e8
0.004980000031249983,-0.5538724918563056,0.00029985529133344133,25.253029256584583,1.8990110726573357,19921.777993820775,13582.81827791267,2.9906826967306327e7,9.27219303604497e7
0.004970000046874974,-0.5530233596810957,0.0003083038988054217,25.650994199993814,1.7504531868442785,-6696.184503541905,12585.441120150566,-3.606349251737909e7,8.595022086124624e7
0.004960000062499965,-0.5527298129981721,0.0003052456515877168,27.02990439301159,1.9644277433508879,25261.807863514776,13039.458534281117,-4.545113294467105e7,1.0044672484681784e8
0.0049500000781249566,-0.5524112815934603,0.0003171152261212264,27.079172843221183,1.8395954413111968,-863.0425049994145,13625.371877031615,-1.0959084441061172e8,1.0646024595640899e8
0.004940000093749948,-0.5520209629408798,0.0003186236548478186,28.116955823279046,2.222344827129132,36458.38470571426,20415.5095642049,8.24138519492692e7,2.4300823201701802e8
0.004930000109374939,-0.5523290581338077,0.00033774639837665717,28.900612096418225,2.0012207762408267,-551.3247318243524,13891.705203775484,-1.763253837534736e8,1.0104818904577717e8
0.0049200001249999304,-0.5514282551500245,0.0003277969513380342,30.8363601751781,2.7204403424129042,19508.81070745649,29435.647024463622,7.508103257508055e8,3.10220209506933e8
0.004910000140624922,-0.5514519547592782,0.0003084783039753729,26.63114111680918,1.781261123097202,18539.738624127,11768.774205717464,-1.871848750560069e8,8.803924319004886e7
0.004900000156249913,-0.5507052705445313,0.00033457629869359623,28.669156784355003,2.241459549479277,33329.68188551454,22687.678042924705,1.872979490736582e8,2.682377977810407e8
0.004890000171874904,-0.5503064526210699,0.00031573937735476174,26.63588227520527,1.8352663363103758,-2901.510671983757,11228.880579724126,-1.3423709338135487e8,8.496996132133558e7
0.004880000187499896,-0.550695765678327,0.00031536212310253746,29.106591539296648,1.9395485857770856,5609.497924116825,14626.01369166113,-1.3859654623113182e8,1.1841434447871113e8
0.004870000203124887,-0.5501674921292855,0.00032429361542189483,29.926503500141035,1.9780079289849022,4444.0036209077425,14686.052890956104,-2.5426528152084804e8,1.2144096404334213e8
0.004860000218749878,-0.5500141785068643,0.0003014612142500832,26.05251147971483,2.073378461830431,-23304.433545372958,17008.64253057057,1.3049309036188187e8,1.4666119865503436e8
0.0048500002343748695,-0.5496720678275722,0.00032343654555964035,28.827986867007724,2.180542085666955,32379.74391162697,21481.576925062996,1.357642289529524e8,2.4669420115762094e8
0.004840000249999861,-0.5493365523348034,0.0003009084367142534,25.068019897023415,2.0355064961591522,-9703.267222869688,15841.42947347247,1.0996727085647716e8,1.45971304262192e8
0.004830000265624852,-0.5491411170240184,0.00030443472988904587,26.691111020087426,1.768085175268499,26019.96273255224,12406.49766303932,-1.508490189551653e8,9.850468055664046e7
0.004820000281249843,-0.5491289338137051,0.00031466458153115475,27.64428228063448,1.640495563095784,7953.658455519793,10327.569017044563,-3.5732951103397435e8,9.36348637898254e7
0.004810000296874835,-0.5486013356318573,0.0003233496663440509,28.873583943406423,2.0161454567578168,-3051.6578835785704,13973.081614538052,-1.6935798416820493e8,1.1658651158115266e8
0.004800000312499826,-0.5483682168804046,0.0003080038019890665,27.662495926840826,1.9838290164456054,4413.532387032663,15074.217151698067,-4.714931027496566e7,1.2101855439938635e8
0.004790000328124817,-0.5484454609296955,0.00029620176288262334,25.1817388977068,1.8787280592883675,-7208.958847134307,14755.612328847477,1.0587473325703057e7,1.2095410737613618e8
0.0047800003437498085,-0.5479912702274491,0.0003078078532937453,25.690575887601646,1.8082524838783545,-329.48999311019236,11903.572465133595,-5.8587702352638334e7,7.774439922844361e7
0.0047700003593748,-0.5475344342612318,0.00033685180431526613,30.40599323511728,2.3033246343478164,-4662.462218463084,18778.722691472805,5.295272004425516e7,1.5849985938354552e8
0.004760000374999791,-0.5472531553581965,0.000303694369056956,25.43081146259682,1.734917595403279,-3942.055261665387,10296.296933029404,-1.3756948699948534e8,7.083031908027264e7
0.004750000390624782,-0.5471571746302062,0.00029881195704777996,28.00761205648783,2.029345260015298,-802.9425914199838,16571.942508866043,2.3453687264936827e7,1.45754894257906e8
0.004740000406249774,-0.5472044193502761,0.00031495924472889537,27.889071744370003,2.0156331292497485,5817.9224445891105,14069.365145690846,-7.376399804565418e7,1.1103063809048572e8
0.004730000421874765,-0.5462335223644059,0.00032412161867424874,28.008069329103705,1.9155310650366844,792.6804059392741,15494.709585954208,-1.0813657793814397e8,1.2193541951673222e8
0.004720000437499756,-0.5464800551279622,0.0003113371105875657,27.569689528093974,1.943928362802499,-9163.163998187363,12338.1242674486,-3.1267785831396688e7,9.55913543100611e7
0.004710000453124748,-0.5464124165372114,0.00029819665268679326,25.72089701777352,1.9159137039679512,6402.272433555589,13643.294617242316,1.1505962005717115e7,1.0150118719598123e8
0.004700000468749739,-0.5458569788263159,0.00031406111015706676,28.803648227823306,2.1783804105687667,15553.299458568983,17418.393645780176,7.536263718269262e7,1.255498293254841e8
0.00469000048437473,-0.5453888345798387,0.0003166993288508504,26.44131749596632,1.908149211263817,5523.047559218791,13382.527398791317,4.301377699867731e6,9.006420343101831e7
0.0046800004999997214,-0.5450114220510729,0.0003111332054930608,25.80892573041392,1.9225249668173232,-4436.160060018522,14402.570197680481,6.2752457936678454e7,1.1279887450276269e8
0.004670000515624713,-0.5444548205485007,0.0003322594419298737,30.92371703402004,2.1261802467722415,-6586.051144366323,17303.297438503607,-1.006797454607227e8,1.3849673862473494e8
0.004660000531249704,-0.5449434606335316,0.00031259822645806273,27.559854081712672,2.3163923860241584,48589.3310179624,20091.271997600856,3.285119730857796e8,1.4690241593846166e8
0.004650000546874695,-0.5447099686919156,0.000322675746352273,29.13434696020396,2.1605121470243818,-21753.79048010359,18755.551566164355,1.3334934340281986e8,2.0503065512524462e8
0.004640000562499687,-0.5439708599749565,0.00034413639672146334,30.708589644698055,2.5761939075578937,29103.55079271431,25405.523488129584,5.437790977040421e8,2.5626678366162714e8
0.004630000578124678,-0.5439142781663542,0.0003031707863669194,27.559455020954317,1.6969917076918892,-20993.604297358823,11503.075684371504,-2.8949817659053475e8,9.534526373045917e7
0.004620000593749669,-0.543456507708128,0.000316777374999149,28.35209323890655,1.986162547560227,22031.079756254596,13889.079980227483,-7.014891718471307e7,1.1907812249213623e8
0.0046100006093746605,-0.5430235456640824,0.00033724287806041173,30.771890461543617,2.712552736521366,55058.067238080555,34990.102166886274,7.309009811838143e8,4.979591608027184e8
0.004600000624999652,-0.5428194408462402,0.00030032577637595153,27.041668869157522,2.1236351023298137,-23769.59284056181,19751.462768318383,2.0176892084150547e8,1.942710470170301e8
0.004590000640624643,-0.5434522792030347,0.0003044809934370438,25.59500235530041,1.6897755723815617,-12120.671973685185,13396.333084216076,-8.895195441415364e7,9.846662304958074e7
0.004580000656249634,-0.5432405295458866,0.00031577648884960964,26.8796970619693,1.7260634925191078,19617.104860085536,11846.4550145272,-1.872269420184268e8,8.741975858147861e7
0.004570000671874626,-0.5419481884149652,0.0003231387531218594,27.858540448356305,2.1533510274328833,-38835.42005519578,15853.113688069794,1.349516898654281e8,1.3405831208371468e8
0.004560000687499617,-0.5421128728571563,0.00031871667370152553,30.370737186431757,2.0236794335081436,6980.671134237442,16640.38630736101,-1.1011442152266034e8,1.3128844627573402e8
0.004550000703124608,-0.54129848557677,0.0003302222284697698,29.3442561258098,2.0605671139119295,-5151.666529772024,15020.329537364107,-1.381371650068655e8,1.1800909754035532e8
0.0045400007187495995,-0.5412132023819881,0.0003237528182979961,29.84988901035896,2.081668012355064,6139.194110249621,16459.773517240825,-1.6458959329352278e7,1.2949802761707275e8
0.004530000734374591,-0.5407945418422994,0.0003048436343855698,26.99659653710875,1.8921852592567516,-9085.187064710997,13668.582656240706,-5.27895025445592e7,1.274697602491894e8
0.004520000749999582,-0.5408930624017583,0.0003081281389912249,25.803739574321302,1.874962170747277,-28672.935378047514,13234.277633642581,-6.3046815868770465e7,1.0539964698882554e8
0.004510000765624573,-0.5401961704526127,0.0003149784082085217,26.683467531290614,1.8255900687063311,3421.568489884545,13978.996235824343,-1.2146160880237938e8,1.0798111214962807e8
0.004500000781249565,-0.5399866043478135,0.0003445398032965641,31.227622517833975,2.134926356302668,23442.671288302543,16824.471841651553,-1.7107147398828405e8,1.2395384538286279e8
0.004490000796874556,-0.5396649435906491,0.00033601486380795636,32.8563058510737,2.44154544926016,-16290.445724638485,21068.975815005626,6.0380183490020484e7,1.674608497205543e8
0.004480000812499547,-0.5398210015084824,0.0003399534037969587,30.961999777741244,2.391470206676123,37938.1043942792,20224.855255281094,1.0763192820974362e8,1.5984312116917127e8
0.004470000828124539,-0.5394380593660263,0.00031292547002883283,28.31272002398499,2.1519230664831017,4699.042467247061,15918.909236459414,5.3133767720148295e7,1.2584957873728047e8
0.00446000084374953,-0.5386121115794961,0.0003346205917605645,28.952872830192614,1.969501309489435,-15395.945408830816,14010.325508547618,-1.2076359103103025e8,1.1078169953188649e8
0.004450000859374521,-0.5388996231439142,0.00031263682285731845,27.854581096304962,2.1928282415239084,-8225.450186571585,18026.039516662062,1.1900801626723401e8,1.7030886630370522e8
0.0044400008749995125,-0.5382741267398669,0.0003104417731357803,29.35802861670135,2.0356026702353978,-14515.462828896156,14514.580797904406,-1.0132311994122133e8,1.0772457729404561e8
0.004430000890624504,-0.5382298474571159,0.00031137592696861896,25.721543329314738,1.968976601507342,23533.262531354056,17671.325204290413,8.573364468339604e7,1.728066721060673e8
0.004420000906249495,-0.5382038980541157,0.000309389560637918,27.34542098908525,2.0103033743233465,-13045.831767067168,17911.881784718564,6.770288008164081e7,1.686574149466424e8
0.004410000921874486,-0.5372773432603299,0.00031741284939882736,27.783399533908675,2.3545164520541566,34869.227813708836,19783.20509564816,3.1178500967975926e8,1.7128065746879986e8
0.004400000937499478,-0.5370174355943086,0.00034487563504576567,32.60056609504433,2.4462867553536354,-3245.976190793614,18917.329933039426,2.19301910774692e7,1.4464319179999435e8
0.004390000953124469,-0.5361397269668229,0.0003293464418243317,31.167028703014168,2.193991091379148,7881.3420613853605,16163.103389690292,-8.232830786403315e7,1.2708720103409834e8
0.00438000096874946,-0.5365746464987238,0.0003209486864427228,29.500204474815686,2.2711115467969596,10068.070957942336,20879.04550324084,1.801267263658829e8,1.9387657336336046e8
0.0043700009843744515,-0.5362534431110549,0.00031434259292503313,30.38348766137492,2.1017521061117637,-5241.509777366446,15057.2473616211,-1.4948107551077342e8,1.1498928524926794e8
0.004360000999999443,-0.5363569117747373,0.0003476429470783661,33.88623884002848,2.52144910435736,28751.234762954235,22378.69220494138,4.8054517372198224e7,1.9581936491018945e8
0.004350001015624434,-0.535836028374771,0.00032655916717721107,29.499225347241936,2.2117643554924373,-9188.590488105752,15805.696193517084,3.62499496685153e7,1.1725484809342337e8
0.004340001031249425,-0.5353380392863267,0.00031925903695280324,28.860466171656245,2.3194950168638244,21562.268323163007,18217.15432791203,2.051939375161002e8,1.367591220239766e8
0.004330001046874417,-0.5350085944163607,0.00031965135277172563,28.440355864454755,2.3007147315853342,21030.226774707175,20703.999759043323,1.8086874609188893e8,1.9340739002588663e8
0.004320001062499408,-0.5351803773351794,0.00031898860199791693,31.201877324671425,2.1275380815166804,17606.439925528142,17009.222623946403,-1.1382901571651699e8,1.3558398662987572e8
0.004310001078124399,-0.534750622876878,0.0003215432009462977,28.87770458230986,2.022978456531097,17142.861985895936,15565.797769982848,-1.059797548534795e8,1.4758687525051135e8
0.0043000010937493905,-0.5343805621638872,0.00031936272107993476,29.008790968629693,1.9017689349862117,-1152.0502103531385,15160.928416196608,-1.1779507169406433e8,1.2417981139867012e8
0.004290001109374382,-0.5342710346297171,0.0003365932192826524,30.58231013494908,2.258999434676588,11964.167022810354,17843.09550469426,7.057145701623273e7,1.3174444077974036e8
0.004280001124999373,-0.5330888954274159,0.0003284238423966207,29.11951017557652,2.0241786040217784,16640.3388710296,15738.953446088313,-1.0067210724066627e8,1.2398191273801225e8
0.004270001140624364,-0.5331322794648798,0.00033615218480864147,31.054657689432396,2.1802034040415554,26113.76456673585,15433.63911385395,-1.0284101641306028e8,1.1449716471322304e8
0.004260001156249356,-0.5334628756719664,0.00031713107240206775,29.330363156257313,2.1484422718674647,26851.328343250716,15306.897380506378,2.871775591896616e7,1.1664891980592652e8
0.004250001171874347,-0.5326860665193811,0.0003240928777874995,28.395652753669715,1.9782785452606102,3122.3380848197403,13865.817668486983,-1.6270130521272245e8,1.1545946674954443e8
0.004240001187499338,-0.5321875493211524,0.00032183274147178873,31.946575988849723,2.096413111591996,-29591.45916674014,17744.094318072468,-1.8774941896242312e8,1.4875243353942758e8
0.00423000120312433,-0.5321040737999382,0.00031601612792908314,27.456363860234667,1.8377415304454636,-15357.351453842835,11449.151436808914,-2.0565111711988363e8,9.490120814358936e7
0.004220001218749321,-0.532856277730814,0.00031379987634015053,28.619146386199855,2.356466044292592,37841.84576169472,21236.07963677987,2.796584814686962e8,2.0360223944802606e8
0.004210001234374312,-0.5315184742647707,0.00032642943711254385,29.920335603548125,2.2455578472477784,13602.702956791969,18800.6552556521,8.02566810375215e7,1.685216872506587e8
0.0042000012499993035,-0.5311154292653563,0.000305960010621318,26.606977993787897,1.950080246928181,-4320.354150372029,16785.122126989907,4.767689895787907e7,1.735122674642189e8
0.004190001265624295,-0.5312309251516807,0.00032629367246211476,29.140651818903432,2.11615036655027,3218.7483445571797,19342.331950193664,1.1668131724760698e8,2.0710333774924475e8
0.004180001281249286,-0.5304229874185886,0.00032630558553002235,30.405120134305665,2.306760209955839,35674.959937339874,18677.70893224113,8.486994908758318e7,1.4046926327002707e8
0.004170001296874277,-0.5306410008851555,0.00034336543111078654,30.93248321713481,2.179378315205909,23379.807197727183,19076.186117101788,-1.3982898028853363e8,1.7653480222999707e8
0.004160001312499269,-0.5299716292609271,0.0003042882714813695,28.287731858731476,2.193098657869788,2989.7474409043894,16787.227950279033,1.4201492264767975e8,1.2518119002900615e8
0.00415000132812426,-0.5295638263666307,0.00033293922603346314,31.38179951670827,2.174047150890968,-28430.527889865898,16161.108103655926,-1.0985391046598285e8,1.3187762005162033e8
0.004140001343749251,-0.529125897964748,0.0003390836197832749,31.113879645324364,2.530832552800669,31194.98546201909,21141.285465638197,4.422786980177425e8,1.7067321381746683e8
0.0041300013593742425,-0.5291479547470238,0.0003223490372939356,29.223326376551015,2.380763025727092,-20616.70173820696,21218.089741697833,2.4455745263581106e8,2.150823025147425e8
0.004120001374999234,-0.528975240124942,0.00033249823146388975,30.935233896532797,2.206560222357007,-16018.04124845759,16285.979489342018,-3.604236632146459e7,1.2688506728797978e8
0.004110001390624225,-0.5279080911721098,0.0003273614343859755,30.22093726419906,2.2123910630678774,-9230.348689610546,16956.638252254405,-5.518638333011022e7,1.378093132521289e8
0.004100001406249216,-0.5282304280085927,0.0003504002919330932,33.416019832156195,2.405316846356029,-36134.010635568666,23471.833940163142,5.576557130531971e7,2.1114065374714598e8
0.004090001421874208,-0.5280002406299421,0.0003126447048045405,27.906238740559587,2.1193031691754007,15818.751065309001,17246.591305124195,7.537149438668701e7,1.4098387974046636e8
0.004080001437499199,-0.5273372028965597,0.0003398252081268946,30.426675754795824,2.1215076383828073,-22385.656416908638,15958.441520391581,-9.259979913652764e7,1.2950488103636314e8
0.00407000145312419,-0.5274784491230036,0.00033243868482037,30.88189829020807,2.0601257503422876,4778.74836475376,14171.844509625378,-1.4713239642306304e8,1.1794435710389586e8
0.0040600014687491815,-0.5267405014105807,0.0003283635040112857,29.17639680001193,2.2676182319493914,19777.121242567628,19929.759980790983,1.507498989032671e8,1.6910433704814363e8
0.004050001484374173,-0.5265790762103055,0.00030421890607964543,26.502114068330354,1.980317980543201,11408.242695363142,12752.24356080498,-7.530688035754687e7,9.460467294129181e7
0.004040001499999164,-0.5265852907369543,0.0003438973355519138,30.855614932122634,2.248899472666495,7889.549601811674,19043.0303367081,5.0814045879319996e7,1.709457472397908e8
0.004030001515624155,-0.5261890630640907,0.00033218577123453395,31.19851172809876,1.9405830143709042,-8783.187353743355,14336.677283192155,-3.2102654856032157e8,1.15914771597942e8
0.004020001531249147,-0.5251313021011179,0.0003581038981312383,36.98042939176543,2.322253619343347,21653.160749840124,17780.991649571923,-4.2798372984531313e8,1.7444255622338194e8
0.004010001546874138,-0.5253981668875555,0.00032538980028837554,30.65296042964256,2.08486431309056,-3081.1429776819323,16155.302462442913,-6.063853287255996e7,1.2565277677859719e8
0.004000001562499129,-0.5250245389081932,0.0003125117096315642,29.201753277022153,2.099832658019626,11966.425162904203,15512.316649842704,-4.199407973688752e7,1.2752049570613351e8
0.003990001578124121,-0.5249107815416342,0.0003579966756131036,35.94678667429961,2.5845567343319003,35752.44270698581,26590.4171924922,-8.615175034002231e7,3.472994817376562e8
0.003980001593749112,-0.524422453076709,0.0003186464885457782,30.35816033949472,2.0225431882568934,11895.88778319063,14447.51523044276,-2.276404290707322e8,1.2295690668890226e8
0.003970001609374103,-0.5246523632115758,0.0003411815655555171,33.98444967070702,2.467031872993807,-1593.8505902653003,18348.580727853227,-9.611015036852786e7,1.523594818281461e8
0.0039600016249990945,-0.5242245639901282,0.00033002852999336376,30.031138953385206,2.224893086312853,20330.836202791375,19511.736871455283,1.3480558424787223e8,1.5576641292134544e8
0.003950001640624086,-0.5240431028471675,0.0003087993801328937,27.806178049491123,2.35710397947794,26285.287161773907,30911.77536045806,3.602166837866679e8,5.078676582083685e8
0.003940001656249077,-0.5236690026021639,0.0003523541427060934,35.080623928766194,2.726946420665517,-27567.064932451573,24898.09350600791,2.8324868357191145e8,2.1107196628518012e8
0.003930001671874068,-0.5225572233358757,0.00031858216636681765,30.64590228998056,2.3736641180521114,-15782.910906970592,21618.207004560452,1.025359429555956e8,2.430895553435581e8
0.00392000168749906,-0.5229978388391936,0.0003393735076735637,31.397361518701445,2.276159531507914,-13824.958549661089,15977.82911641253,-1.0670474602955684e7,1.2594763377126531e8
0.003910001703124051,-0.5224496034245983,0.0003530744094539036,34.65611253438488,2.5617002344783066,-1861.861845227711,21533.14143333132,4.2182578483667165e7,1.902806866449308e8
0.003900001718749042,-0.5226936467601909,0.0003305864028279266,29.97712829348876,2.26596476696983,26538.747798935317,16513.764975218066,-8.636968127069023e6,1.3317097535829487e8
0.0038900017343740335,-0.5216709975516088,0.00034499345254189955,33.57563359797446,2.1452294193560593,-2850.7086262288512,16628.590321394586,-3.472709046524507e8,1.2545486845784187e8
0.003880001749999025,-0.5209232171509341,0.00035898175571178246,34.56317753767721,2.3735375953380657,-16909.056937593137,20471.48557913274,-7.110731430953206e7,1.6209175291173053e8
0.003870001765624016,-0.5206089295201399,0.0003408105239030228,32.23904215940294,2.3478310555496495,15538.738534119591,23371.615610826513,1.7048326699917194e7,2.390317683540062e8
0.0038600017812490074,-0.5207069899787476,0.0003439186784472054,32.967340060259644,2.333762835544337,35014.476716423276,22095.00735140866,-6.350066945498206e7,2.47710505144435e8
0.0038500017968739987,-0.5199536961826525,0.00035269966090746823,33.23028064954763,2.190736202738981,4886.246820709156,15511.406824635518,-2.5795235451170737e8,1.3302611704660903e8
0.00384000181249899,-0.5204704833186623,0.0003515809377184838,33.5789365188806,2.4243392805875703,-13438.844664590832,18448.73708326305,-1.151447460445873e7,1.4874111546673954e8
0.0038300018281239813,-0.5198613397289901,0.0003319854909013223,31.093176502276446,2.1401349395224645,11123.464560008733,14110.811403167081,-1.3252227277111065e8,1.1478460922486489e8
0.0038200018437489726,-0.5199385084210263,0.00033290118183533756,31.91490453714692,2.4093181690776686,32538.665649284318,24862.218771790296,3.3354494290473205e8,2.4522381673515707e8
0.003810001859373964,-0.5194895999444785,0.0003558168902127636,33.279898865844146,2.4946343520695775,-6075.910875769615,20616.377450127573,2.007566599564426e7,1.8336135782493487e8
0.003800001874998955,-0.5185454857054692,0.00033210697141255395,30.474997666729266,2.0912431526137025,9686.96053057497,17993.34162597196,-1.1728749471492836e8,1.4824584207106745e8
0.0037900018906239464,-0.5185561019001159,0.00032675546787973276,31.380925382908707,2.3491154167641706,-3576.53013106686,19162.439397187653,1.7877402115678933e7,1.7318877124074188e8
0.0037800019062489377,-0.518083518009168,0.00032967568953154723,29.558149695942614,2.2244693452287323,-2471.4047013362238,18303.007478042702,8.943665075826305e7,1.316184042226023e8
0.003770001921873929,-0.5186230492368715,0.0003503532479974355,32.491617692622775,2.2314232000920846,704.5812533836752,16742.110385460317,-1.6673776872379205e8,1.4558858044701546e8
0.0037600019374989203,-0.5180294136827783,0.0003553457827218804,34.36553617752675,2.8351776095989085,51620.45980344237,25602.93228942611,3.9458849762363935e8,2.5302826873012987e8
0.0037500019531239116,-0.5171800817995993,0.00036686386911149457,36.14750460268873,2.6837198191260954,21566.048874377873,20291.3975419253,-6.344881457138621e7,1.7410651110118854e8
0.003740001968748903,-0.5171324962902858,0.00034946347801919817,32.31367812329812,2.330190619000999,3855.118410371076,21253.815668153493,-6.606797480099061e7,1.8780800643050647e8
0.003730001984373894,-0.5170435550241635,0.0003594882330683938,35.12956844311634,2.6735472700944514,29312.675075838277,22183.55356927993,2.333072442621379e7,2.0807674709199464e8
0.0037200019999988855,-0.5162938776012562,0.00036479067010768384,34.86332224021429,2.48466324787287,8337.169359047912,23802.714448677827,3.392551936181548e7,2.8402054993516904e8
0.0037100020156238768,-0.5160815832998372,0.000363392008313331,38.016618210720225,2.980467954425069,26164.17626705354,28251.49841154386,1.0367050779326743e8,3.033114305396018e8
0.003700002031248868,-0.5154294496938047,0.00034126082548992535,32.3058021017666,2.2121800503002844,3419.768389702997,17045.690925151066,-9.805200395078637e7,1.5768660133030036e8
0.0036900020468738593,-0.5153400464043789,0.0003382533513728643,31.607050743001718,2.123366368100669,16489.59575205506,15200.63064954458,-1.4154062297656494e8,1.0784717766083227e8
0.0036800020624988506,-0.5155254470787499,0.0003322616427274606,30.54037894160426,1.9794294705594533,14415.39610832732,13928.409225199608,-2.949057708289319e8,1.1531500844626908e8
0.003670002078123842,-0.5143988799025897,0.00036533511097781114,36.54081670609072,2.56901843115245,26802.60247876652,21452.636101097138,-1.3648900666098788e8,1.934562386080952e8
0.0036600020937488332,-0.5144353138805552,0.00032548338998783527,28.441260404244197,2.0454235121680027,17228.403169370467,15029.386629817394,-1.2254783621171483e8,1.1762282853684263e8
0.0036500021093738245,-0.5136593184122183,0.0003364525348450249,32.425489655481826,2.593846286356626,-1633.9041128476977,22462.887467124485,3.3727955039151245e8,1.9797967394244814e8
0.003640002124998816,-0.5135060855393508,0.00032065774969465126,30.868422056978165,2.254596021886244,-8703.109994841556,19916.194266420585,1.7805104567109638e8,1.5856235802997312e8
0.003630002140623807,-0.5134004812644263,0.0003259163526871532,29.943687730146145,2.1458603322099483,-17465.3877931242,15847.809813032245,-7.78461833375834e7,1.2154400868792847e8
0.0036200021562487984,-0.5129882326404147,0.0003710577958118095,36.025993730985746,2.4265215938867524,-19788.44403307811,22136.92049347699,-1.8381423190926164e8,2.086866990283236e8
0.0036100021718737897,-0.5126250679270553,0.00033025683942302714,31.42097681226428,2.140112678380129,27067.408020074174,16743.727003460393,-1.6116454731768498e8,1.599600759908367e8
0.003600002187498781,-0.5124995565395435,0.00033134885523486754,32.72150479880773,2.4791637324692113,-69587.9334882451,24639.5054498095,1.7809813394348666e8,2.695064136602888e8
0.0035900022031237723,-0.5120641961003798,0.0003605261175829845,37.15584250643811,2.430439829004891,16832.27968918006,20030.479321227158,-3.175409853741033e8,1.622250003161189e8
0.0035800022187487636,-0.5121254655826313,0.0003302507971344181,32.71241202283002,2.568440162643361,-4997.845500320384,25283.02445540133,2.019721625106761e8,2.973873052960331e8
0.003570002234373755,-0.5116099811833184,0.0003520525536498544,32.721916578582075,2.1517793862308396,36474.1706959003,16204.30008650847,-2.5377734005323607e8,1.3786784421937522e8
0.003560002249998746,-0.5109551138955669,0.0003335692359689978,31.57590964176434,2.278764600940254,4728.606341328565,16740.253523466577,-2.9720936401193168e7,1.2636955739994313e8
0.0035500022656237374,-0.5105812689584504,0.0003355838673532728,33.03718440408929,2.3661982300174538,12302.800774238434,16726.795021788792,-1.4591401215910384e8,1.3972428606153196e8
0.0035400022812487287,-0.5100416747470558,0.00036391778040287585,37.28171581100733,2.667564157400206,9396.792460806157,21601.811347520303,-6.527052424248982e7,1.7214882548169178e8
0.00353000229687372,-0.5095288997330443,0.00037642947472548566,38.08351802736376,2.5364508949607933,-8763.265919511876,19795.05106104191,-3.31730179260809e8,1.9442613502488476e8
0.0035200023124987113,-0.5094661127334708,0.0003378261001294747,34.06042181531616,2.280349643874999,983.2717654749646,15995.219258156036,-2.687783854061068e8,1.26159875164886e8
0.0035100023281237026,-0.5084098849910799,0.00034304410430671504,34.11336345321969,2.6360653712364424,7705.56802414875,23285.58841547106,1.445405770610211e8,2.292086136605035e8
0.003500002343748694,-0.5089622409556839,0.00035464934072713174,35.65976880763142,2.63451608108932,24362.58816416762,21060.62778074927,-6.751019369531149e7,1.6505554837021354e8
0.003490002359373685,-0.5086014652196452,0.00034798193556258956,33.07667036610332,2.153939410738697,15850.007958751063,17905.591734713373,-2.718311748337913e8,1.4057672649563628e8
0.0034800023749986765,-0.5074842078328071,0.0003500509889218037,34.85496888429912,2.381755198570732,5832.279793044311,17630.988161675486,-1.9249558538882187e8,1.5765131045072374e8
0.0034700023906236678,-0.5079684283686251,0.0003448495006585699,31.26434728809605,2.397674732113109,15767.222534974097,20812.887036639593,2.497105980617649e8,1.7219984823870322e8
0.003460002406248659,-0.5068917544855348,0.000316389988781703,30.254541875590963,2.022232061723851,1081.4460201233771,13415.267150425965,-2.0981543492681435e8,1.0583502248212217e8
0.0034500024218736504,-0.5071067364540517,0.0003477721077858176,34.7947755045115,2.381536901364811,14577.65855148921,18715.025333719284,-2.705278425667845e8,1.9676501149039388e8
0.0034400024374986416,-0.506889034617163,0.00034940015437828845,31.203388559163443,2.14643290850652,-23545.490967006153,14102.027513134773,-1.3009896154635337e8,1.1363340794111988e8
0.003430002453123633,-0.5065863458300209,0.00035236392832015855,36.77878745084734,2.768090030747621,-15735.664489372222,21720.983264445054,6.521574509052861e7,2.015395878727509e8
0.0034200024687486242,-0.5060743898417693,0.00036507596637816876,36.02580077352905,2.587674912352714,18556.848267792353,20704.00295355683,-9.60017282170221e7,1.8051561442564112e8
0.0034100024843736155,-0.5054471641360518,0.00037891802205544976,35.82254649088887,2.283336338344676,6081.767529739218,16465.176199984642,-4.5136512441401863e8,1.5791020677998486e8
0.003400002499998607,-0.5045524418696027,0.0003458832018756931,34.009048093220706,2.477178001878014,17023.409971019944,19190.00555204974,1.0654700498870255e7,1.4897241919280538e8
0.003390002515623598,-0.5051301800923903,0.0003438657162106978,33.64016587054682,2.2858420495257326,-29095.15175279327,17508.38382535481,-2.1585772444785386e8,1.474484304618554e8
0.0033800025312485894,-0.5046839372808042,0.0003370382593380524,30.012881177996256,2.4308214576575957,-19597.86375877774,23960.748883635224,2.202266148011975e8,2.7027241774105483e8
0.0033700025468735807,-0.5038511130404337,0.000351930806943153,34.644527344253625,2.330016168264199,9150.400193762707,17408.27470271695,-2.6239712221783164e8,1.577409786484789e8
0.003360002562498572,-0.5040018374599594,0.000353730954743348,33.12877701835671,2.375311474302109,-19552.519254206472,19093.27664367368,-9.012248378420687e7,1.6260689886005628e8
0.0033500025781235633,-0.5035151664166472,0.00036364092234308817,38.701324931355416,2.6878256358263144,8555.088503721468,22687.71633756288,-8.541908522075391e7,1.8256573336475527e8
0.0033400025937485546,-0.5031897951833143,0.0003536314355543976,35.436388194546076,2.569704825134911,-2921.851480998454,20474.989288967055,-5.2828195314332895e7,1.701384266417749e8
0.003330002609373546,-0.5028370166576286,0.00033677136134792227,32.13052481332342,2.2439835473922187,8809.516146878235,19462.259350651253,1.009147754297469e7,1.5018497488815114e8
0.003320002624998537,-0.5024682513929738,0.0003507510507614461,35.22587962719215,2.490566274810529,-9585.73960448472,18737.537391273334,-1.1041350004602692e8,1.4649947079871285e8
0.0033100026406235284,-0.5023219536849598,0.0003619308748867789,34.273676391614714,2.3442808807192335,8374.482719932885,17680.49877313906,-1.3404239511423811e8,1.5506610853735322e8
0.0033000026562485197,-0.5017789789302632,0.0003530639914232354,34.46565824746443,2.4234042891316507,25826.91310270886,16881.199001398672,-1.4036223266653496e8,1.431720486121487e8
0.003290002671873511,-0.5013093808479367,0.0003577451896676852,35.269238231574874,2.5738673001509618,13179.53031361515,19343.997462083957,-3.972188259587309e7,1.6337269723265174e8
0.0032800026874985023,-0.5006195226558844,0.0003505488909452265,34.11491334435704,2.2384980314815124,-10535.317758367337,18086.826416750773,-3.1178920940117306e8,1.508028294932907e8
0.0032700027031234936,-0.5005108621004718,0.00036039846583521405,35.44643818169295,2.32473953418826,26381.48873038031,16036.710525065711,-3.5687392456008446e8,1.483706571924217e8
0.003260002718748485,-0.5003352197942935,0.00035673208612500607,36.21463834030022,2.583099985709604,2669.7230638248884,22036.018060272454,-8.216981646320032e7,1.7274723441179332e8
0.003250002734373476,-0.49998167392695814,0.00037715511175952487,39.28055475560129,2.7766193033497526,8986.276068650188,24448.24574044233,-1.977673592465058e8,2.2333347654743692e8
0.0032400027499984675,-0.499707889871204,0.0003650924348091592,36.50896126923522,2.4894414262188693,-18262.08992391155,17857.2683798198,-2.4509145276149634e8,1.5051665361455986e8
0.0032300027656234588,-0.4989842613902343,0.0003607655893787827,35.49952492225588,2.561133930468687,29390.492920557313,25456.80338653593,7.214428841989309e7,2.6482360210094544e8
0.00322000278124845,-0.49869657983709764,0.0003797018402139801,37.96192800882959,2.4919566667434974,944.3884421613434,19198.741107914113,-3.2336340866746897e8,1.6633243171237773e8
0.0032100027968734414,-0.4987394881467343,0.0003711888210158791,36.62124996953878,2.5205552072031288,-7987.709744716728,21781.730690509296,-1.0941409822679333e8,1.9736542388953438e8
0.0032000028124984327,-0.4981579747042733,0.0003901122282464693,39.69385729899241,2.6013375639357443,-30920.157216413536,21328.386733314215,-3.630211753335576e8,2.1011295146480572e8
0.003190002828123424,-0.4981413172389308,0.00034740298176929376,34.52937316146061,2.4509031096382246,11770.325068702878,19325.43704272803,-4.750635120594171e7,1.5798622428053784e8
0.0031800028437484152,-0.4979137564135797,0.00035241530926275513,33.940858545228316,2.146001317610908,5876.724385730728,16703.014651186164,-3.0882784812266815e8,1.3524236988576466e8
0.0031700028593734065,-0.49737106335212666,0.0003675341679776231,35.69683223501358,2.6664124812476313,12199.088991527735,26460.089795513944,1.2230689422719069e8,2.6723900409249708e8
0.003160002874998398,-0.4972506906949306,0.00035747348793444244,33.78148397570989,2.3589622144408158,-22766.575961324932,18534.26258658514,-1.0946649067716832e8,1.425498797937553e8
0.003150002890623389,-0.49679615726857607,0.00037334546677642667,37.79624216219614,2.665616110520358,34922.47525789628,22467.005274077877,-1.2589233803500578e8,1.9814663258575055e8
0.0031400029062483804,-0.49590403345534767,0.0003520290921226532,36.88761698435367,2.507617474183486,-15255.023028079373,22782.33342934292,-2.6075491389634633e8,2.4900650383678368e8
0.0031300029218733717,-0.49583623094663354,0.00039384244258558265,41.314762638773864,2.9624970757640647,43424.98561044369,27635.29514108589,-4.787327862869271e7,2.6768826387963995e8
0.003120002937498363,-0.49456377080894043,0.00034995830718153524,33.218340960566884,2.374106038116348,-22893.065831608295,17666.294914161375,-1.0034305254474029e8,1.3981455687999853e8
0.0031100029531233543,-0.4952880408014446,0.0003665861026829114,39.23025640559318,2.772421904190649,8761.04573229723,28498.421136998168,135009.39372112163,3.428421197626208e8
0.0031000029687483456,-0.494990211845461,0.0003909946926016928,43.192616336596956,3.2524657032236934,37214.481068600326,38225.10457963947,2.7350522927392626e8,4.9412754860125595e8
0.003090002984373337,-0.49375615420256813,0.0003844900257686451,41.064354072157485,2.718142374199219,504.6331664386725,22285.016802171718,-4.536413244400161e8,2.0515136150020093e8
0.003080002999998328,-0.4935019962827018,0.00038785942288086965,41.55604704603727,3.4447063968925242,25557.260447460063,36718.951347512324,7.879145383660833e8,3.5447632344790715e8
0.0030700030156233194,-0.4930667718444232,0.00035909067435228057,36.29413277625015,2.5709167158479564,5771.440387971206,21414.007528485257,-1.974609905696271e8,2.0153654141455132e8
0.0030600030312483107,-0.4933376894775092,0.0003915418319849962,41.98087706955731,3.2033542036531304,76888.83435825545,35924.074839120214,2.4337264911971042e8,3.989617875665503e8
0.003050003046873302,-0.4928589687121024,0.00034796225464469617,34.77270305036687,2.748911572164393,-13684.515193478393,26760.89466200658,2.9492927149218476e8,2.3890227278992322e8
0.0030400030624982933,-0.49214614658470435,0.00036386193008439274,39.066530036937976,2.702845178637257,-1551.9534959310588,20577.25073385697,-2.5689829927898058e8,1.857984974744865e8
0.0030300030781232846,-0.49150199791144505,0.0003701204414498525,41.2777760166352,2.749318306459709,14771.6056803384,25447.31865867664,-2.7542588782629603e8,2.4266213315633777e8
0.003020003093748276,-0.4912143129037201,0.0003739791639227719,39.395111702479994,3.1173856468152765,26587.520664773296,39112.93686471808,3.8111882169776934e8,5.3351465347955257e8
0.003010003109373267,-0.4911962253818231,0.0003697319858050849,36.25975716426718,2.5473066046474564,18096.067462441933,22480.158584466466,-1.9935322227985144e8,2.2868488718047646e8
0.0030000031249982585,-0.49058811981242934,0.00036217022847205127,35.661345010552175,2.69750767899251,-14488.427169050214,31768.826943037486,1.8768932176554477e8,4.7346394982284635e8
0.0029900031406232498,-0.4901343729308999,0.00037657688425174284,38.00473193541282,2.7589499667494435,-14992.293103872395,29883.894672024948,1.5287812636975747e8,3.280574606225612e8
0.002980003156248241,-0.4894798363834341,0.0003657652850673689,37.37905005860606,2.471247625670463,34004.8727340711,19812.18682845378,-3.975737625119058e8,1.6723187144882032e8
0.0029700031718732324,-0.4896793986776034,0.0003800713990273877,41.5917946001103,3.0861803807241492,13700.158584524368,28991.727635840285,-7.9732025287085045e6,2.6818031408952877e8
0.0029600031874982237,-0.4892421039061378,0.0003584122927983981,37.50045973467761,2.587052634233895,33908.49555209984,20404.906844581445,-2.714311017191505e8,1.8349169597466147e8
0.002950003203123215,-0.48811209647093945,0.0003701170384475967,38.37443319606581,2.726267891985372,25757.62858564499,27597.12430385557,1.2520090616419809e7,3.321756870610502e8
0.0029400032187482062,-0.48828088583539864,0.00037863180309952085,37.113385760648356,2.5302650061859118,-4472.539430649729,19974.636674811245,-3.328044278824327e8,1.764165569834262e8
0.0029300032343731975,-0.48792030938086023,0.00035690031400169547,38.597650327882796,2.707857880138967,-4219.55141958562,22412.222704161748,-7.501651000674336e7,1.8401368808716866e8
0.002920003249998189,-0.4870094289688748,0.0003958302171654038,41.998546315376856,2.5920996476498823,8795.222663757671,19490.284596238514,-7.663975432455741e8,2.106380463106371e8
0.00291000326562318,-0.4871704283583025,0.0003724306581738773,35.581957323717,2.528248591343675,-7551.160812174336,19466.64604818234,-1.0175277797193335e8,1.4798502658166778e8
0.0029000032812481714,-0.4862564520226813,0.0003948226050738117,42.754122534584965,3.101194394022617,-6085.140127299889,27393.2642635933,-1.0908509754006739e8,2.516072401980147e8
0.0028900032968731627,-0.48626208661716436,0.00038653938323120397,42.78686188950782,2.9784974711892453,881.8507390307163,31631.31245527782,-2.514619247549197e7,3.2691763848873794e8
0.002880003312498154,-0.48626973217960473,0.000369485943785231,38.91967963073036,2.597829668030268,-11534.796907281627,19940.57269909772,-3.526176647873114e8,1.7765304994304425e8
0.0028700033281231453,-0.4858719042146998,0.0003670980893299685,38.59707747988809,3.004053016442191,23304.257956767455,34492.792348709714,3.4957102198098934e8,4.261530984023518e8
0.0028600033437481366,-0.4850661311609148,0.00039247214405895497,42.66291576607792,2.9915835286763426,-13335.76122596101,26822.33406909232,-1.0803257306869029e8,2.5232981129827672e8
0.002850003359373128,-0.48479745147242664,0.0003817746050801484,41.31070157954807,3.0385307445756427,50089.056852261485,31407.35869095536,2.5720117742900798e8,3.8979946870861787e8
0.002840003374998119,-0.48444545180158355,0.0003981179648969082,44.448645401735135,3.147110215594434,6078.48263399455,28969.182146870724,-2.540025936604898e8,3.1943660407560134e8
0.0028300033906231105,-0.4835102457228684,0.0003828947417524475,36.47652843571507,2.6364579443622187,28201.30576268444,24652.663370797436,-2.8592026746881556e7,2.5099531868659988e8
0.0028200034062481017,-0.48229748952057994,0.00037767519507458084,40.32823167694535,2.8127612374989415,-28693.5450446971,22626.577579493678,-2.63630312578183e8,2.1667583130834132e8
0.002810003421873093,-0.4829283748558448,0.00035531523780216417,36.50317935702798,2.5830909818566417,-4478.418264919367,18947.203976709443,-1.3950365194439352e8,1.6027086614637733e8
0.0028000034374980843,-0.4826683786496421,0.0003559930642932337,35.88205515632405,2.47341138326208,1692.2440139858486,20414.341220666724,-2.710306539578637e8,1.8110904435239887e8
0.0027900034531230756,-0.4822771485544929,0.0003994823364870578,43.81625846026158,2.984371331585087,4051.7401931866316,24458.12841475403,-3.847310834569892e8,2.4653719116736978e8
0.002780003468748067,-0.4824818804709875,0.00037050834023702266,41.28672245370601,2.874746621479669,-11792.770401245272,26504.938267018057,-1.8676172488352197e8,2.595587432557289e8
0.002770003484373058,-0.48125465176790566,0.0003833667276556727,41.6356006954609,3.3716716213341886,56575.21488635957,37158.03556711237,4.832057045196898e8,4.0593394368362904e8
0.0027600034999980495,-0.48076905644010764,0.00037056190905538565,38.50072972331819,2.891214598699097,21374.704069157586,30140.442429755283,3.40720844450599e8,3.039700610048146e8
0.002750003515623041,-0.48023098295316224,0.0003758306612484336,40.440241249596575,2.884748395057088,30008.919745095456,26560.725596963282,-1.211309840300633e7,2.3449993256735283e8
0.002740003531248032,-0.4803579238825462,0.000376894692177656,40.88333733413123,2.8120968039494967,15583.715318655984,22049.851460160062,-2.783930910890258e8,2.264430507672278e8
0.0027300035468730234,-0.4797645408756999,0.00039877034665389423,42.75179027767206,3.2917238506022026,32150.562631277502,28757.98396721892,4.093396282592444e7,2.5767029297513685e8
0.0027200035624980147,-0.47965902750718326,0.0003749136715529557,38.218171242974556,2.837612084477316,311.4853438563116,22505.39708110877,-2.7663109850410406e7,1.904080937686978e8
0.002710003578123006,-0.479595415519081,0.0003414403024707447,35.71304860661918,2.7553365610715232,-25951.16295256965,30571.610000209148,2.688311569875672e8,3.6309875254281515e8
0.0027000035937479972,-0.47889226271121077,0.0003845397390680805,39.574311784652004,3.0985179212631087,23193.93999212626,28696.96826069626,3.009825211364871e8,2.823877105913263e8
0.0026900036093729885,-0.4784553658161637,0.00037357924412324616,38.98166984477758,3.2497714671442957,68637.83848062191,36646.07344601006,7.046051676470088e8,5.078258175617879e8
0.00268000362499798,-0.4782385329469568,0.0003704318436171896,39.12154469924104,2.981644207482327,24225.786878608917,27760.050190212936,2.24121207290264e8,2.7975148991299754e8
0.002670003640622971,-0.4772333531506386,0.0003912832719018314,41.693948624725365,3.604875678080694,38593.982292665874,55485.00885413614,1.0283094363852646e9,1.0544514307851311e9
0.0026600036562479624,-0.4769995091794847,0.0003711134366284878,38.856159848203326,2.6250078966733055,43730.652114438555,18765.50544889722,-2.67917514484911e8,1.8341080358243456e8
0.0026500036718729537,-0.47663289497697386,0.00038720189315557266,43.49330413036199,3.237007791224025,-28518.83795078111,31691.419496187176,2.1984448797926828e8,3.088780658500191e8
0.002640003687497945,-0.47605880034283427,0.00039668328064443136,40.8959089261034,2.9160572522913206,-26482.76906526565,22996.204385921585,-1.1586968375569303e8,2.017333163661713e8
0.0026300037031229363,-0.4757922668206923,0.00039870364096138437,43.66586360915816,3.107023481489967,-5206.555661542949,24776.82302323128,-1.3763424056871828e8,2.14136656327554e8
0.0026200037187479276,-0.47598539482550967,0.0003717676554390147,39.623287420052236,2.8515358252568115,81099.65526806818,24060.60289115858,-4.197349624526583e7,2.0516118790706638e8
0.002610003734372919,-0.4744349682952186,0.0003730031884171429,40.67620407000677,3.0421844973675656,28680.874842399953,30064.168652540553,1.2027732106216328e8,3.3737568782500726e8
0.00260000374999791,-0.4743756049511504,0.0003824962195987598,40.55565001013785,2.878795733607727,15782.131488858005,27313.7362817161,3.657911179507432e6,2.2551146703548247e8
0.0025900037656229015,-0.4738226133802462,0.0004161451287324464,44.02371546616013,3.2024176854958415,45847.134103753284,41130.26194380879,-1.2493393701351322e8,6.557452185826588e8
0.0025800037812478928,-0.4735153961606779,0.00038595816547145587,40.47948869102294,2.9345121959986957,24583.763479444486,25414.957355629314,-1.2797798278496091e8,1.98882771284832e8
0.002570003796872884,-0.47360071664363435,0.00037287402382749356,39.03471191253603,2.8582082749451567,1241.1798366772916,23506.029949136253,1.1906283366754808e8,2.126862226421571e8
0.0025600038124978753,-0.4726641518380703,0.0003895117718824336,41.34388202330363,2.9136687106131265,19123.494205205174,27256.04958348042,-2.2138257577193674e8,2.7543870074427116e8
0.0025500038281228666,-0.4719371610912031,0.0003868611093586852,42.35697582033692,3.343053974813939,20864.66750708373,31678.159472239284,3.427420231361588e8,3.0564593471931434e8
0.002540003843747858,-0.47189554801160183,0.00038986154305328856,40.63754073623699,2.63311335268171,-784.6684190042365,21325.893343089694,-5.242819127530333e8,1.9015979829280695e8
0.002530003859372849,-0.47147612963105157,0.0003936689188994235,46.02943833733603,3.3262971455098067,485.3361544154938,30843.764346367643,-4.044480034984596e7,2.910625161705555e8
0.0025200038749978405,-0.4718343314340689,0.000384292573823582,39.42235553165219,2.9640697372312204,35799.782251154735,31579.95354001365,1.8230670117649084e8,4.161951360331954e8
0.002510003890622832,-0.47045413642252154,0.00038082553314821416,41.315531420495404,2.909633015194666,31761.031071870835,26676.833297399273,-2.456524164087266e8,3.1978597040914124e8
0.002500003906247823,-0.47034726116631653,0.0004184735170560415,45.78228573191085,3.0561502750031306,-13512.017938164137,22597.36041553336,-3.910710449982119e8,2.4620886346892846e8
0.0024900039218728144,-0.47001998883302254,0.00035147716438924955,37.84061645537133,2.7690012116365836,41997.76239335205,23552.58757446127,3.0884282308216482e7,2.1323088350869983e8
0.0024800039374978057,-0.46938596502416596,0.0003848968956326898,45.06560194091185,3.4096615005236206,-1583.821189566543,32438.166926834194,1.612019063149233e8,2.751723190139165e8
0.002470003953122797,-0.46830715064587664,0.0003905576787867188,41.27146951784613,3.079087902675347,-695.6378801442344,28505.763062668335,1.58015091958669e8,2.7026353828009796e8
0.0024600039687477883,-0.46826882155780053,0.0004122485584558729,51.08020753441308,3.530441183107444,29935.622313641714,30607.15676251096,-4.114281122473617e8,3.0542876993065757e8
0.0024500039843727795,-0.4672370797262207,0.00044213842378881937,47.96191448143598,3.7299895547973736,-5426.682450103729,35247.39420087609,5.18506597803192e8,3.479689223174566e8
0.002440003999997771,-0.4676077370927776,0.0003915035926318912,43.924797578060485,2.956862476595656,-2640.5820149614,25262.24683202038,-1.9968780476621643e8,2.3142467190762588e8
0.002430004015622762,-0.4663642941392301,0.0004024244391399776,43.64139199427213,3.1050627026934783,21802.024420068483,30270.30845858637,-2.643695920067017e8,3.27423540466883e8
0.0024200040312477534,-0.4665922960735105,0.0004136343345784237,45.32265314742479,3.657228830826885,74246.18001201219,43933.515392219495,7.616568401947734e8,5.747292586232127e8
0.0024100040468727447,-0.46630461132408846,0.0004044172301648764,45.23913184727813,3.1695421374455677,-28587.440952720553,29410.908233769092,-1.8247680427227554e8,2.97143153853778e8
0.002400004062497736,-0.46587007033502464,0.00042172642939134164,42.8273324787007,2.9979761616041105,-13269.18962742727,30493.2026313492,-1.3713702035977072e8,3.07661540744743e8
0.0023900040781227273,-0.46412693427919927,0.000411645272787498,49.54532715407289,3.5606401314840608,11017.247432117074,35391.99285475545,-6.6156440585834995e7,3.808565449146939e8
0.0023800040937477186,-0.46463934061660034,0.0004063270758457129,50.890645867673584,3.996019676661185,65115.984639451126,49621.62833163734,4.5342193898347557e8,6.908862259858328e8
0.00237000410937271,-0.4639363608436257,0.00042747063730317963,47.847432511996985,3.4329838496612792,-13152.568298520475,41223.102283810986,1.0509755095144862e8,5.418358324021622e8
0.002360004124997701,-0.4631283818388481,0.00041260938024848773,47.06541983344057,2.8368931958668524,60947.04716891558,26842.87155363191,-7.286702770404639e8,2.6311213411181253e8
0.0023500041406226925,-0.46395638403873013,0.0004174264156008444,47.36592341526048,3.362972182888298,41894.669966011876,28394.76352539484,-1.7873277802514547e8,2.6419028604351115e8
0.0023400041562476838,-0.46314228375610356,0.0004192165076812842,47.49499412937065,3.7866222703455663,73473.11745588941,42487.78060446485,7.228586549122093e8,4.44765295694028e8
0.002330004171872675,-0.46308392273448107,0.0004291545825764477,49.017049418315196,3.1968384881031384,54676.79587480827,24832.559132635888,-5.933381850120541e8,2.8225684802723545e8
0.0023200041874976663,-0.46244701109434166,0.00040172452826075047,47.682564697383626,3.2579707137699794,1089.6238522040612,30852.368120586973,-2.851464825182295e8,2.8336319647834e8
0.0023100042031226576,-0.4613992137185656,0.0004003388330246117,45.51464656025001,3.0413692943161794,65102.9463440047,27704.887645149625,-3.49992848525351e8,2.6432707861081e8
0.002300004218747649,-0.4607915555541723,0.0004094716892448221,46.00124483209317,3.06154415815228,-53039.080354966354,31654.27926056768,-3.888955391495594e8,3.088739191302816e8
0.0022900042343726402,-0.4605554098571279,0.00040087971105371063,46.23970090337427,3.3577158487906478,23368.407158255373,38389.09466077367,-4.850065532734399e7,5.194463895497313e8
0.0022800042499976315,-0.4599310476368002,0.00041098756113248984,48.47329373026132,3.4783331117766974,45545.99528284393,32423.816773391343,-2.61186010844469e8,3.261493220161408e8
0.002270004265622623,-0.45933089061452803,0.00045456179731332726,53.88548011691527,3.6067495312661433,15341.973360892564,40519.52570042897,-2.8111508089478e8,4.624516726896168e8
0.002260004281247614,-0.45868210449348235,0.0004228064661120175,51.4536060446196,3.342412731157291,8166.975142633685,26842.168470642595,-1.0761976867516236e9,3.2499911534835035e8
0.0022500042968726054,-0.45847083944844674,0.00040471886977596554,46.79817131658599,3.50065699286479,-10681.478400906499,34806.83493365519,6.904254824053706e7,3.988327262053679e8
0.0022400043124975967,-0.45782350331628396,0.00041401683807492816,43.959433615832275,3.0227401118678556,-19755.531671414567,32280.905944482627,1.6043853980645634e7,2.949733820952262e8
0.002230004328122588,-0.4576437545409944,0.00041619215972279685,45.75938514649666,3.3636083106977166,5025.798222288131,31069.624145166355,-7.562903448022574e7,3.232872613943058e8
0.0022200043437475793,-0.4576159866685238,0.0003863297940432264,43.077440451972954,3.0114332769098473,-33235.54376297804,25363.5047041873,-1.5873282176001742e8,2.2592404543063825e8
0.0022100043593725706,-0.45638797055193825,0.0004345614874738761,50.27187571157526,3.739216616657865,32435.631435363433,48860.05513317766,3.330394726980005e8,6.829287674682297e8
0.002200004374997562,-0.4560999416509437,0.0004113073252424168,47.537471884796894,3.2449576324408134,-5417.011099752229,30668.713885052486,-4.432514243862649e8,3.273234447735687e8
0.002190004390622553,-0.45587914282714803,0.0003927711660957193,38.52818489749497,3.016481492798783,-33204.766109220654,24147.929365969358,1.35141626920083e8,2.027915800697981e8
0.0021800044062475444,-0.4551551187091678,0.0003607221128710641,40.100148748560386,3.2647677525983534,-50755.779006467084,33977.994962554185,4.691103912700459e8,3.7249686582568187e8
0.0021700044218725357,-0.45449233173057957,0.0004280007412531266,47.64920817707256,3.4184721908224183,-27029.570503983934,37697.268784487555,1.595921990797599e8,3.9082832024148476e8
0.002160004437497527,-0.4541196215257913,0.0004063865157312278,46.5772633796536,3.2224987673915875,-41359.17502779285,32600.438028881385,-2.964662845431385e8,3.500515663279238e8
0.0021500044531225183,-0.4534925481750412,0.00040338332624645465,50.850176255355265,3.5876054825330463,42508.49431724259,40768.25147357475,1.3115258801438947e8,4.5433818885415924e8
0.0021400044687475096,-0.4532988027602219,0.00042181968922146536,45.97323551967771,3.3145548189514,12786.510651792123,30631.152460738776,-8.16404815481349e7,2.8230687080475414e8
0.002130004484372501,-0.45238528140941786,0.000431144866859236,53.99836859696807,3.6640579056684284,-30333.094385276647,34736.12531860968,-5.074578648171729e8,3.8943945685544014e8
0.002120004499997492,-0.4523766736279623,0.0004485107453693616,60.36283159231614,4.47853997153775,106611.83962515526,49385.178461621785,2.1888459969113793e7,5.314962664484707e8
0.0021100045156224835,-0.4523573163848833,0.00039054805870135265,43.0181947156783,3.0955792600184826,34599.75403808912,27392.606761789022,-1.7251736569322693e8,2.754931790490637e8
0.0021000045312474748,-0.4511000179125928,0.0004533688648011536,51.69294139388571,3.7065275258159516,-7920.135783242654,37373.17496708333,-1.5071217108262402e8,3.557579736402719e8
0.002090004546872466,-0.45058097505272554,0.00041475171374429336,48.313225229482086,3.532811545668749,60421.52176997352,32159.348015651478,-1.606247617204251e8,3.22670737196914e8
0.0020800045624974573,-0.4499505390228066,0.000424708267832768,50.022604031527756,3.7168482551022954,25832.606844907245,36597.939177196175,-7.39984595792793e6,3.886337222859137e8
0.0020700045781224486,-0.44992113580769816,0.00045534594729729775,56.426079528223234,4.042428332356358,74613.58038183024,40436.39608169979,5.815404296078156e7,4.160640497927233e8
0.00206000459374744,-0.4493048462014905,0.00043239501626639987,50.705637938652146,3.24754121033692,21155.69955417958,27754.941095972543,-9.405365973780487e8,2.8623417093480945e8
0.0020500046093724312,-0.448439505803032,0.00041382093668228547,48.47133924096366,4.1800201005920465,19108.770993469057,54977.22606434898,1.4121544227607453e9,7.412530068871976e8
0.0020400046249974225,-0.44794510280136424,0.0003973771277480587,45.92583103032581,3.4555986440351227,46614.86834907615,31473.650684553013,1.409744015522408e8,3.005602879905277e8
0.002030004640622414,-0.4479375837873006,0.00045510407059728075,57.59360911969876,4.538936571783736,77126.1991607734,47813.540068856375,4.736399911674719e8,5.268587321853442e8
0.002020004656247405,-0.44763941499055143,0.0003775341077934481,45.06821004225413,3.107111042250054,-17893.239940613716,25908.93946435136,-3.340191057568941e8,2.338453343564577e8
0.0020100046718723964,-0.4468643785665364,0.000408302079942704,49.848959915582334,4.194257751422302,62910.50707116553,51739.776806901835,1.190418012508484e9,7.945054553905689e8
0.0020000046874973877,-0.44640947322609936,0.000466252134450071,53.712124146446506,3.71665955656577,58389.84749255399,35062.770426493895,-3.5841243368328875e8,4.096793517171347e8
0.001990004703122379,-0.44640700210521944,0.00040511579005834335,47.086437053029144,3.1719454517731163,5336.326786972922,31365.481836815372,-3.63262646579939e8,3.410471203977481e8
0.0019800047187473703,-0.44487313021643476,0.00045301398785383237,53.72979642205901,4.011438343138518,19974.856288232542,42422.85841817854,2.1644304150939584e8,5.0435065590444833e8
0.0019700047343723616,-0.44418191016711484,0.00042308541440189834,51.09147545064739,4.030890246603323,-23014.239307139036,61941.74798977635,9.550918580560237e8,1.0798913776810293e9
0.001960004749997353,-0.44406659238329593,0.00042259084176708917,54.4750630221066,3.800850477796355,43577.5746776165,38118.95579130925,-5.26317636044253e8,4.1144133011174995e8
0.0019500047656223441,-0.444309064289947,0.00043960525232509694,52.96481087608654,3.890905393704045,107584.22215160029,46334.08457391853,8.336220219828258e7,6.319158369930718e8
0.0019400047812473354,-0.4433730375907276,0.0004412416390718518,56.72526090948885,4.266782500029675,16215.783851016773,46066.771986689964,8.961939969129534e7,5.727779961865283e8
0.0019300047968723267,-0.4427433884118482,0.0004396055240468244,53.10927242340885,3.538982179585699,12300.658914865955,31637.846216706046,-6.417116122977321e8,3.506414525439613e8
0.001920004812497318,-0.442890796540362,0.0004322587285655655,51.190176814749975,3.6768411533452716,51398.462644975516,35257.39195381059,-1.0846329820015337e8,3.925616625234902e8
0.0019100048281223093,-0.44118728921652306,0.00044027756592765433,52.959780456082896,3.840986380059077,20690.599806601444,41190.948514191354,-4.307573992932045e7,4.69014047996032e8
0.0019000048437473006,-0.4405611069307316,0.00043084950330034446,54.9980336824022,3.848291581378568,-29033.930752724074,36477.32195862407,-3.078085021274831e8,3.827217138549039e8
0.001890004859372292,-0.4408909008017404,0.00046051648175178333,58.16569202413624,4.177074128001655,42399.97911615463,53001.51556819753,-1.7915126593672717e8,8.395130057220528e8
0.0018800048749972832,-0.4395477412767176,0.00046248918846879445,57.13269211337937,4.231165911623792,48205.48717280957,48313.02631632886,6.330583746448247e8,6.030198668071126e8
0.0018700048906222745,-0.43973976108458385,0.0004654154950147307,59.9822821409837,4.373890829877579,21495.998557766317,41723.56712605323,-3.870287298809648e7,4.497732537896228e8
0.0018600049062472658,-0.43911643725598043,0.00043937517469823595,52.5232930505976,4.156386130479711,-21780.145448603478,53743.35306249427,5.527558928371732e8,8.115350532858053e8
0.001850004921872257,-0.43824392461032274,0.00047237367096408036,63.156996305268315,4.8213906180885395,58490.38838784353,58702.25386100715,2.293989738833643e8,8.194465446164925e8
0.0018400049374972484,-0.4379957764606492,0.00041805259774901405,52.294108127639525,3.7025863825605927,-25211.45107113854,36891.42021404961,-3.275528698249599e8,3.983502577551267e8
0.0018300049531222396,-0.4370674263480218,0.0004644565208804929,57.707483955676516,3.8862329884889,39171.949939284445,36548.38640069145,-8.218166641034347e8,4.1491087056266826e8
0.001820004968747231,-0.4366615412845364,0.00047575647484739706,62.498373884632855,4.260619892058662,92037.66927433142,47031.6424891062,-5.744522345723573e8,5.168214128536471e8
0.0018100049843722222,-0.435579954551732,0.00048255112876759425,61.52727871346074,3.9090519911145365,-14447.176762387335,37030.43111861295,-1.1906974471283286e9,4.335865549063578e8
0.0018000049999972135,-0.43532454309465807,0.0004432081103328919,57.694765272129544,3.9908486167704207,2178.5081960662383,37599.0782294012,-4.1072443170611227e8,4.062764324210463e8
0.0017900050156222048,-0.43475412206745334,0.00048091779510471826,66.61586979942783,4.866019150212232,-36039.006623276175,51523.96462856709,-3.488331120154878e8,5.917571021347541e8
0.001780005031247196,-0.4342486558739843,0.00046538425070733234,57.93604227932733,4.135512281463129,97515.78912888445,48131.64945997869,8.051104958720116e7,6.361170687704792e8
0.0017700050468721874,-0.4336301312220004,0.00048153842907960756,61.381295558454156,4.482997582428288,61582.19150452164,48067.83010289406,-2.788340357689956e8,5.857953661087253e8
0.0017600050624971787,-0.4332679479992081,0.0004471781780629579,55.600655907736716,3.9533985190793253,61677.850324404724,43216.531014816006,-1.3149270995944455e7,4.809125041106614e8
0.00175000507812217,-0.4324617362526925,0.0004454906927753268,55.35118475726104,4.21188322406789,85176.67928941375,43466.08009400901,2.6396280361760738e8,4.7675765551367664e8
0.0017400050937471613,-0.4316340093534389,0.0004494213089174379,55.66389799590769,4.326706889341022,44779.532590212875,50038.90685259635,5.195996849904332e8,5.897693703565807e8
0.0017300051093721526,-0.43131932886002516,0.0004521452655325651,58.698444094308535,4.129644308457762,7632.2041809150005,40080.98826739202,-3.808485441842735e8,4.4239823570430255e8
0.0017200051249971439,-0.4312443421503834,0.0004407116492519062,58.74646553670273,3.969205880333249,-32228.607236224474,39316.77876273279,-6.157026911021252e8,4.3704774497211367e8
0.0017100051406221351,-0.43086817198583877,0.0004563867039204794,56.64965050448266,3.814417046910168,-34658.82268365446,35616.55291056967,-7.357169778374175e8,4.0905998657968676e8
0.0017000051562471264,-0.4299000271285048,0.0004393810708055129,56.29165787778149,4.243383104584982,-11309.500280015685,44032.12384658872,2.973926973480159e8,5.079875973879286e8
0.0016900051718721177,-0.4293736483607358,0.0004559329093615233,54.98924227698687,3.7495197153804014,-12509.343836654698,35566.76103451193,-4.468595920696358e8,3.8937988544403434e8
0.001680005187497109,-0.4284711830843724,0.0004632037550494262,57.90406019913533,4.080601553563039,3309.291490094639,41928.04251822534,-6.618462117781259e8,5.2494068392086834e8
0.0016700052031221003,-0.4277092513100938,0.00046341671574593395,59.659353516118934,4.398730604434737,115654.29680642782,55133.23316027452,2.0231443596368766e8,7.757342882752713e8
0.0016600052187470916,-0.42769998686191946,0.00047361189614976234,62.493626186537654,4.480345925635319,25664.613135472082,49465.1311723601,-1.8089603043591803e8,6.20004240738354e8
0.001650005234372083,-0.42607330734159016,0.0004532468988740839,60.551781342444855,4.663184009368433,73482.29413752911,55630.40532271254,3.387509434076258e8,7.879922487701873e8
0.0016400052499970742,-0.4257673318631111,0.0005000396046393661,70.56849727621702,4.880438272374996,-82386.94522331096,61777.850937423085,-3.931630367652117e8,8.645225929064218e8
0.0016300052656220655,-0.4253568266524859,0.00046994963173667555,63.30399366137194,4.172811517264633,11110.980323555435,36778.29972203244,-1.0191401288664225e9,4.6747801971022576e8
0.0016200052812470568,-0.4250507778041389,0.0004435880768790493,56.24588517164188,4.1917947513282305,-6533.439957271514,45567.90554054051,-2.8809954477488124e6,5.650357551193454e8
0.001610005296872048,-0.4241697568211439,0.0005061991393048178,66.43557751319572,4.668277715359224,-48149.05186987036,45441.64054695122,-9.154768340442343e8,5.730531598255231e8
0.0016000053124970394,-0.4235220392122436,0.0004733031235389746,60.369996936863224,4.7740077534094345,22738.968343700126,66276.33087875077,1.2338302375457165e9,9.812325843227206e8
0.0015900053281220307,-0.42367778162976116,0.00046444624720528373,62.12117404846334,4.466489299555971,29932.001383635452,49908.38567105705,-2.936398756232461e8,6.123118352631928e8
0.001580005343747022,-0.42233673487841145,0.0004501987390523769,55.8485413800646,4.542939301247122,22875.617637988056,71795.61680281284,1.2829478386667712e9,1.2865073714476418e9
0.0015700053593720132,-0.4218507214759572,0.0004389971671658325,54.23954874180568,4.311259612636211,24240.351040191355,45369.30565373648,3.371906886480484e8,5.1533608152436835e8
0.0015600053749970045,-0.4210728525778105,0.0004939787045902676,66.10313884969001,4.667068674732365,20307.616168507277,50335.805773969696,-4.958459530448124e8,6.26505980611428e8
0.0015500053906219958,-0.4204615341269461,0.000509030911771477,67.27022915832713,5.173520143170566,105430.96865532458,77613.94358015357,5.510724253946215e8,1.4218290438089747e9
0.0015400054062469871,-0.4201039781137454,0.0004943500088868297,65.74054122016425,4.644356695173689,-21179.274636675516,52018.9395917624,-8.237052683481251e8,6.272945416675378e8
0.0015300054218719784,-0.41927921507719434,0.0004986040036825229,69.68413935487168,4.6493378770699865,12003.74346931371,55789.200878636184,-7.333135197827839e8,6.238243526423532e8
0.0015200054374969697,-0.41839797525573796,0.0005133967442374603,69.8551589809622,4.860200735977049,59356.31916829702,59761.143387469274,-4.7947806350129914e8,7.483994683454063e8
0.001510005453121961,-0.4187260121431111,0.0004914367565593451,68.41832191175715,5.17283657067476,106877.04712280592,63307.58552649642,4.771074777945343e8,8.370150839124227e8
0.0015000054687469523,-0.41830414970689306,0.0004802734268025294,66.7838905818895,5.029800550289229,17631.053470524734,59715.848067878214,1.501053833178759e8,7.661474380481902e8
0.0014900054843719436,-0.41740372846704243,0.000504341834807296,67.65516655273808,4.670248860805304,-49531.54326611983,56857.918578363875,-5.515300566968699e8,6.419244742584393e8
0.0014800054999969349,-0.4157822141252437,0.0005101622293641276,74.79318087981376,5.734053256769415,-69179.15621150554,89021.98951110124,1.4536390618854535e9,1.2901578099131536e9
0.0014700055156219262,-0.41572196650079163,0.00045408684711451024,57.233297591679694,3.716381861071445,19458.482750575204,34748.24533048213,-8.484593975171169e8,3.880889617486076e8
0.0014600055312469174,-0.4146751007416924,0.0005260784413613193,71.44912868259281,4.912921469462502,-28285.15029522664,49009.38678474801,-1.2584172207804363e9,6.177098048221705e8
0.0014500055468719087,-0.41449440323341086,0.00045531579113282383,60.78821265587439,4.362029453641145,42240.37748493596,47196.140771213555,4.199829675387179e7,5.1715835143777204e8
0.0014400055624969,-0.4133725331004518,0.0004844941814088831,67.24038187183298,4.5654743352886324,-500.81439307051556,48034.10585231237,-1.0263331965866275e9,6.180728567190496e8
0.0014300055781218913,-0.4116664382242011,0.00047234574793794833,66.03208008636682,4.72347740547696,56900.10913811829,59697.45567355339,-3.0608040005418736e8,8.478829292758107e8
0.0014200055937468826,-0.41290258737160684,0.0004966479832361695,67.28598481498295,4.72292409838672,51257.81601752396,46820.79997535091,-6.476875822548592e8,5.706660285503175e8
0.001410005609371874,-0.4114035721495204,0.0004658514093266888,61.838000178119444,4.897120623349151,39335.70806618165,66941.89274516502,7.626632214132559e8,9.743709821468904e8
0.0014000056249968652,-0.4112382367406886,0.0005442015355974794,79.03721638096782,6.131054617551675,-15974.663411679436,75197.50652683876,1.232004418037917e9,9.417062056112931e8
0.0013900056406218565,-0.4104217972233435,0.0005161292415633496,72.25204246955515,5.469608577118956,70182.6311611838,83280.65386468719,6.122119382652909e8,1.4063822094849463e9
0.0013800056562468478,-0.4096981164099139,0.0004868238401718792,69.04504303482236,5.155448520950511,-51650.06555194844,54380.201707033135,1.6993647053539175e8,5.894403287175249e8
0.001370005671871839,-0.4093958441635455,0.0004913317536772371,68.51312136997072,4.79603567073889,24974.147987391014,54798.64186824292,-4.103126028937559e8,6.54680900866415e8
0.0013600056874968304,-0.408001356069469,0.0004857872919993411,64.22479398963901,4.294718026200134,-10729.893540513558,40204.87451644298,-1.1797806974752371e9,5.009195724264621e8
0.0013500057031218217,-0.4082144431131123,0.0004928205951801758,67.58241716350761,4.711964569510293,14841.012540508058,46889.198348415346,-7.668083649093517e8,5.624076522670397e8
0.001340005718746813,-0.4067765429541945,0.000496611735469276,68.4139723190053,5.130479192309796,-10237.92475906751,57778.047404217454,2.102835941263443e8,6.547690968714111e8
0.0013300057343718042,-0.4066337585697234,0.0004944801380576406,71.23319681444676,5.172338356219858,69531.5109608205,58260.86380353682,-3.058089376036655e8,6.904576361254812e8
0.0013200057499967955,-0.4045763620355217,0.0005082418685555315,66.62478793350009,5.147624526596562,97397.65643197893,50686.70221581057,4.639912404774446e8,6.231578021889821e8
0.0013100057656217868,-0.4049720980175509,0.0004759630276441381,69.66045059866636,4.740768510142509,3625.749641875004,51038.059106103254,-7.795115959765214e8,6.67278816952598e8
0.0013000057812467781,-0.4033140086805383,0.0005040379468827388,68.90679933721891,5.3364545161667625,-126497.38926216605,81042.02515569796,1.051447283237805e9,1.3494303106088781e9
0.0012900057968717694,-0.402313645179726,0.0004833473127075896,65.18916199014402,4.794761779694639,31007.536603958208,56206.108242478185,-2.6628354721409958e7,5.94565428482138e8
0.0012800058124967607,-0.40251987576771886,0.0005073715614584375,73.48077474085899,4.6410881104115305,82448.6034287976,51896.94404001377,-1.5882923180181212e9,6.1548309111195e8
0.001270005828121752,-0.40257776683203944,0.0004995796852174386,69.6859078806476,4.465529510795685,51667.98822697754,47493.822209490405,-1.2032629113175647e9,5.644975251991507e8
0.0012600058437467433,-0.4010688897968793,0.0005620172848499104,91.82968305139306,6.810983850823616,6083.895551683504,96371.97116372916,-5.271557004542941e7,1.6297887059827726e9
0.0012500058593717346,-0.40029385901166287,0.0005522769447563399,83.94806528273762,5.287183754339278,183434.57901613603,65154.56506774751,-1.9383594300639212e9,8.229109451426251e8
0.0012400058749967259,-0.3999469618405022,0.000506391990017057,74.1106323467775,5.440382572153466,94349.24438198988,71903.09005422342,-3.630884944377406e7,1.1348852471910062e9
0.0012300058906217172,-0.39879054801212455,0.0005136193189886197,78.01185282382113,5.622105710206072,30249.28253296894,69737.18115907625,-4.423722321447525e8,8.544798559107097e8
0.0012200059062467085,-0.3977413876106216,0.000515216803097102,76.01947055846348,5.654621996250767,111156.97996736103,70920.73668357987,-2.308280437906459e8,8.923950082998363e8
0.0012100059218716997,-0.39712468307226145,0.0005064186790344186,75.01750209068088,5.187487006232829,165946.60083580937,64325.53772964523,-3.7586399979534686e8,8.562454638252152e8
0.001200005937496691,-0.3964366612308163,0.0005000190982252594,72.76511481510894,4.887080418435828,-42845.821967778065,50213.14116702513,-1.0617977126347466e9,6.214049952826812e8
0.0011900059531216823,-0.39629214693458,0.0005214807779638562,80.22843040586486,5.901783789353709,55949.24102511836,77873.4692757027,7.232961406632115e7,1.0681511595860488e9
0.0011800059687466736,-0.3945828855547376,0.0005085026901926816,68.81316595754366,4.480968301879173,5834.28054725124,44633.25283187236,-1.0045972043816572e9,5.667481950312488e8
0.001170005984371665,-0.39440326487972793,0.0005114324333082132,76.9376775231266,5.666363859850255,153773.57415959623,79830.9660013581,1.1629805997677153e8,1.2649352818443215e9
0.0011600059999966562,-0.39330883210629686,0.0005198891720213899,76.24913193481808,5.95786157615786,216933.5592640505,78954.10618553859,7.774142919116516e8,1.1877572329952435e9
0.0011500060156216475,-0.3932483203970579,0.0005220094208272185,75.60518025119,5.4175009372021306,67767.21736167814,70710.33460903211,-3.4329712305180895e8,8.475732964006275e8
0.0011400060312466388,-0.393022115559123,0.0005394881439386766,80.67558853506371,5.42556918238315,-12072.703822644848,67080.0410176354,-8.836843993196754e8,8.786179896997943e8
0.00113000604687163,-0.391034366762952,0.0005419120312841573,84.64193073479736,5.638382107890862,144727.66839280823,69857.17370222516,-8.344720045209111e8,9.034648410182818e8
0.0011200060624966214,-0.390604988945903,0.0005445565519771103,78.41310972214625,5.4980633406585975,113819.3912699385,69543.11544200603,-5.725268369467251e8,1.0653722963292624e9
0.0011100060781216127,-0.38938079530116715,0.0005379907330245324,83.56632950860775,5.344929159345893,88934.29103653177,55322.20660304746,-2.532082265124557e9,8.170710789313856e8
0.001100006093746604,-0.3889804696088364,0.000520068110956068,74.5224511484824,5.581447050412352,34046.12701900642,61427.33389390073,-2.2541035919261447e8,7.022741171108761e8
0.0010900061093715952,-0.3882086177165029,0.0005344666098774095,82.332732217778,6.053152389671319,129878.30133747587,77728.21517155682,-4.410901196264761e8,9.572394834925964e8
0.0010800061249965865,-0.3877525993389092,0.0005325434354102461,79.50387734948751,5.409208008737097,-23490.689762546677,67838.87058368739,-1.0173943580567628e9,8.534019998111866e8
0.0010700061406215778,-0.3862123706405007,0.0005265286465611184,82.4307113912632,5.4290576250565765,101049.40137914274,69438.99097258295,-1.545226330014729e9,9.379949962877966e8
0.0010600061562465691,-0.38638228257967605,0.000534977577184924,82.25680180030947,5.965251413134917,97236.10937619858,89358.12537837386,-1.0967530278249446e8,1.5862162740246854e9
0.0010500061718715604,-0.3853636234519036,0.0005741114396430411,90.25357134758488,6.492694619626297,116818.00756130544,88065.62556256379,-2.6045724617556524e8,1.0789041068528054e9
0.0010400061874965517,-0.3835323512754093,0.0005399367720861473,78.62195123677418,5.856655813558791,76222.46525898964,68920.41778733904,6.894312900357736e8,8.674455258865452e8
0.001030006203121543,-0.3835759926681366,0.0005961095559424509,92.68475562583981,6.68355349693884,29335.605666537373,92635.94010604378,-3.508297220118563e8,1.320951488303881e9
0.0010200062187465343,-0.38256807802578663,0.0005795346534197517,92.12500638727849,6.4444676946727935,-19357.208039567075,80107.29467637598,-9.621578496504042e8,1.0668255467378849e9
0.0010100062343715256,-0.379461754392435,0.0005437476083440791,87.61674181722243,6.452003640203089,37000.45032903997,86983.40737901826,5.608469309170891e8,1.0864708462506964e9
0.0010000062499965169,-0.3800686287754815,0.0005727593325901704,95.01711487051038,6.589066242619445,70110.27957371647,95061.67780221534,-9.154889559857146e8,1.4824672491780567e9
0.0009900062656215082,-0.380105698560475,0.0005457536621923351,78.99861861301376,5.854888101416705,-11993.073325554084,73956.23655482211,-3.6660477243926555e8,1.0320780657107518e9
0.0009800062812464995,-0.37932763249622503,0.0006149304196408544,99.0418151247819,7.2376741924043655,244205.49439865374,123987.029497384,8.507078258482372e8,2.2866587383057117e9
0.0009700062968714908,-0.37791964773804637,0.0005877539895918841,91.66931746640873,7.0568385151344675,296061.4709478456,137980.99059782067,2.1625377115706005e9,3.294722344779512e9
0.000960006312496482,-0.37765560059383146,0.0005564718571943091,83.3126359530122,6.151655923066247,169458.44889129687,75072.57715301772,1.3842848146562183e8,9.345723088022959e8
0.0009500063281214733,-0.37650297211995615,0.0006297504749389882,100.5762284632424,6.670488148080318,26899.022471093544,81101.41259287906,-1.76122579165889e9,1.2451513060335124e9
0.0009400063437464646,-0.37571556101807235,0.0005451363154926537,82.60217702144658,5.388264014532875,64617.2658467915,64431.534738532995,-1.90182990781917e9,7.703054819965984e8
0.0009300063593714559,-0.3743862104881403,0.0005795002998194534,89.0435650513884,6.339642056844169,26509.181721224388,82568.96640737797,-6.956172546406488e7,1.196375755845562e9
0.0009200063749964472,-0.3725662259246535,0.0005469664995416433,88.97746925385884,6.884542820621792,314379.22164560144,112481.53253797967,2.0209326784273083e9,1.8345119122374527e9
0.0009100063906214385,-0.37282425101587835,0.0005760825529020896,93.29931147863623,7.105073680922611,103220.53750995071,83364.85717215949,-4.223383315492783e8,1.184290877818498e9
0.0009000064062464298,-0.37107573137031424,0.0006047137528298047,100.42868750344967,7.56130774948118,282674.8833700323,111538.47291269146,1.4955795049848201e9,1.808078796658716e9
0.0008900064218714211,-0.3706391755773171,0.0005890617575115551,95.22594467118599,6.265982700288724,85424.52126548691,96455.23940634933,-2.1134632574326932e9,1.7584265984500499e9
0.0008800064374964124,-0.36904388126812193,0.0006040663716138777,101.6013954318753,7.316657790986316,18171.816303075066,100435.60254435439,1.4718815644826975e8,1.4505390651966228e9
0.0008700064531214037,-0.3682304056922098,0.0006132265263778865,100.84889663767953,7.118979928264259,324619.2137117238,94713.05735020962,-7.243243763636945e8,1.3042219052923417e9
0.000860006468746395,-0.36756341520582647,0.0006006454256126957,96.38351756312896,7.709688302822001,123630.24509438826,113477.78679605233,2.447354950415125e9,1.7891792564971745e9
0.0008500064843713863,-0.36669386477817245,0.000618731409532594,96.15571137884521,6.459110103271618,59078.133940804444,82213.19622573968,-1.2986023698778613e9,1.1738039138730729e9
0.0008400064999963775,-0.36650835951872923,0.0006443712045407262,106.95098914592604,7.722271261195645,27476.81767213948,100750.60872584868,-2.5380012183466417e8,1.4909105765626652e9
0.0008300065156213688,-0.36416321430013265,0.0006056130125587815,104.30125876746646,7.2168301657140645,108220.58633074648,108024.50993264023,-8.221004463495736e8,1.6254005370936642e9
0.0008200065312463601,-0.3623455667065943,0.0006063581268441955,104.4330470853783,7.217706053926754,53514.9727458247,104570.67348086639,-2.0457322454043639e9,1.709275807343098e9
0.0008100065468713514,-0.36237033974425825,0.0006425866008733525,108.65815756984863,8.414143929438781,204352.86781318972,124852.54440592256,7.90940077621822e8,1.8659060687694693e9
0.0008000065624963427,-0.36239775674835145,0.0006232267586861806,106.71016156663298,7.6090479491755385,83198.1888184394,92159.33020070537,-1.3094489023629904e9,1.3712996176249166e9
0.000790006578121334,-0.35956481135369783,0.000577942732146238,95.48530030026873,6.0663414911629605,218452.3248848266,79553.73457234645,-2.7260404587894716e9,1.1900943970936444e9
0.0007800065937463253,-0.3592838693569073,0.0006176997865435418,108.32943675850112,8.120568930226069,16805.22067994917,120448.63205741417,1.2101969841408021e9,1.9973097987825944e9
0.0007700066093713166,-0.3589219411947973,0.0006119443449721379,102.47241098615544,7.561564281671572,1246.7917440984522,99216.73324157528,-3.866070349908309e8,1.4808953862863722e9
0.0007600066249963079,-0.3580947625540927,0.000598961077933905,101.95370661789985,6.997207779099836,206413.9292693593,87520.85371699478,-2.4686687806080694e9,1.3076637199322815e9
0.0007500066406212992,-0.35652431848475424,0.0006372317226074258,121.1447121825824,8.715834908314033,-93532.9124510919,134819.14266874423,2.87044504315083e8,2.1393257635119863e9
0.0007400066562462905,-0.3556471840613786,0.0006220941746737832,108.5620795069392,7.428105780002077,-42793.443544401176,101340.62107372719,-1.1655486044305463e9,1.408550021391218e9
0.0007300066718712818,-0.3532545032883081,0.0006577392068811428,116.3298147263311,8.87764750252216,169743.02506233897,129382.39591230261,6.20176245668188e8,2.0989347075120623e9
0.000720006687496273,-0.3535614734721364,0.0006530223069128557,112.89737137308124,8.31062862112297,49744.91917631175,132848.3112913629,1.5355188486247954e9,2.4451505098064694e9
0.0007100067031212643,-0.3512977125794405,0.0006589149610064046,127.65752126812247,9.478885967034014,161900.95753964796,167276.3300031487,8.819425462722785e8,2.8828849025648274e9
0.0007000067187462556,-0.35108341272984,0.0006652856182228882,119.85387963120652,9.105893233390477,189938.2401338025,155880.92086211374,2.4911799039772196e9,2.229619932132143e9
0.0006900067343712469,-0.3484982993290797,0.0006569540710944029,123.11009989393699,9.326659860844089,174525.16738202263,173453.68129932362,2.50249057701605e9,3.2881515429768925e9
0.0006800067499962382,-0.3483428155210633,0.0006686273598816897,124.79056593481388,8.388740396580218,65580.53587127833,120444.72298945175,-2.724126837863322e9,2.0362002205068877e9
0.0006700067656212295,-0.34803657549714756,0.0006310731253220984,112.99827346129715,8.362688502993329,210956.80344716905,119837.91059202033,1.098038076546509e9,1.857433884963379e9
0.0006600067812462208,-0.34731251283527453,0.0006690714088341514,126.99796488593617,8.457575062141842,232698.15479025734,126162.31466128949,-3.400027940292204e9,2.2735669266007266e9
0.0006500067968712121,-0.34565725245050505,0.0006357493660989077,116.3646245502045,8.675709387448665,-186886.1035843676,157429.23108866965,2.0282855367134159e9,3.239397066712053e9
0.0006400068124962034,-0.34369454709902586,0.0006463637001166296,119.74929201467948,8.076595714789704,503.5557213546295,119264.03453297651,-2.5589251435711074e9,2.1080636887790453e9
0.0006300068281211947,-0.3423518370497093,0.0006518294414353435,123.6624940648513,9.55331515469382,117575.32011801041,159977.2532277151,2.1337695593266408e9,2.6359449546221504e9
0.000620006843746186,-0.34167143092551233,0.0006846717910747515,134.83671826426058,8.298677362208485,126989.20532021708,113521.49750572958,-6.826013116646612e9,2.077800940123151e9
0.0006100068593711773,-0.34022967408972055,0.000677942970307726,118.68575234179075,8.737680085542785,108227.27254676186,155637.17988819795,8.774813145331807e8,2.53832016934716e9
0.0006000068749961686,-0.3378672736690417,0.0006278828562935513,115.54839421490209,8.262480523767845,259243.36548364547,128637.50044040591,-9.901147709843235e8,1.9803192753962293e9
0.0005900068906211598,-0.3377900955515099,0.0006465134612537589,124.88796232865778,8.789437748020497,278638.7627925355,171229.3549876103,-2.2999371510399857e8,3.4489179236095657e9
0.0005800069062461511,-0.3362326144315569,0.0006730350071274936,127.15056154887175,8.920875538357507,177108.5138166039,155267.61512592572,-2.109425779088544e9,2.6813161376806946e9
0.0005700069218711424,-0.3364067123762997,0.0006461990630454013,124.87841193040305,9.498460303011699,214302.84396318512,195673.6379943922,4.1377923333785543e9,4.8317244829706135e9
0.0005600069374961337,-0.33304091056876034,0.0006846245632532278,131.35733789452118,9.621735069789919,-2104.9522345560904,189037.68399749027,-1.0045780170746553e8,4.500348525426129e9
0.000550006953121125,-0.33170496987771103,0.0006991373691114312,136.9029233500049,9.923605371431545,307769.5352981918,165690.54572713928,-1.9680832961975303e8,3.249032732262747e9
0.0005400069687461163,-0.332221356342994,0.0006714367789580556,122.38516251752665,9.246772335734214,148882.5473819958,137495.93841929987,1.7238616328902907e9,2.125997706047114e9
0.0005300069843711076,-0.3303249920481075,0.0006311360685245212,109.4501479744491,7.739169049582123,3103.585838265054,112190.5510773639,-1.5853976149440396e9,1.652562056586075e9
0.0005200069999960989,-0.32689145513412665,0.0006825133243988734,134.3676830366233,10.03186358537397,77994.78496481087,155557.772187039,5.367875898411394e8,2.8566055153050413e9
0.0005100070156210902,-0.3264836559957021,0.0006998045748864067,137.7094510514819,9.72939874852802,232518.66573666118,168893.07468305822,-2.338428976930209e9,3.2579316543792415e9
0.0005000070312460815,-0.3256021086395736,0.0006688028884244326,133.8146419352705,8.643570401116946,-59767.448471320735,125570.21942355696,-4.196803237757731e9,2.168388835261192e9
0.0004900070468710728,-0.3247248605884576,0.0007046514789782316,141.50475257109252,10.411369371427,314329.7267927355,203739.85901112173,3.7499999513999715e9,3.970868312097332e9
0.00048000706249606406,-0.32197667774551264,0.0007417222470513075,147.555704411491,10.530115654958182,193796.2712504288,180936.13602634126,-1.0073646622926556e9,3.220895030879188e9
0.00047000707812105535,-0.3207852446984941,0.0007275481586851807,147.5640043831825,11.413931477275586,123492.54928292448,226372.01158985693,3.058715742669664e9,4.857402604106477e9
0.00046000709374604664,-0.3191557543052267,0.0007359659855316159,153.36915289847306,10.56327121108737,-70952.24102481107,164322.8294944801,-3.019204822399973e9,3.2055736192412095e9
0.00045000710937103793,-0.3175594367274958,0.0007736704487476122,158.73772136401854,13.054252263758785,362104.0583298553,299106.54883134353,7.477037865835686e9,8.591183439538671e9
0.0004400071249960292,-0.31470151790807915,0.0007570753314134037,158.446818597603,10.438533119452536,68872.82093835341,169803.47156819244,-5.301032467547471e9,2.900374062634437e9
0.0004300071406210205,-0.31466359645481895,0.0007016501782104172,138.52942815077648,9.852304544101356,125696.08704972989,166154.05638259565,-1.8937198021542761e9,3.580171818660351e9
0.0004200071562460118,-0.3146389759277119,0.0007830026297683197,172.63609861568952,13.382562295008904,361829.58983158035,281801.5594369564,5.598093400000621e9,6.870326248431515e9
0.0004100071718710031,-0.3114953939975223,0.0007680293439793327,169.14871665910928,12.510262671558738,577503.614678537,242817.48924025992,1.8977517430588214e9,5.03751584454751e9
0.0004000071874959944,-0.30988099465839514,0.0008205458348787315,180.3054767820672,13.510608039495665,325763.5299415902,296808.10127320763,3.1729666652395654e9,7.711439430335651e9
0.0003900072031209857,-0.3075756435097016,0.0007582304896825598,159.43486269232082,11.990776300225846,554105.041792706,219494.1899809716,2.0519978663787612e8,4.339542103833527e9
0.000380007218745977,-0.3073658150627996,0.00079348292612567,175.2275921150344,13.868800508747276,630743.3654553939,254828.0910175371,3.7861903869576325e9,4.5317182977094755e9
0.00037000723437096827,-0.3049918076359503,0.000799545304876268,173.81613607608892,12.228748844904153,50261.73310121288,217849.3994218963,-1.21967628055294e9,3.9696607011372933e9
0.00036000724999595956,-0.3024637257636445,0.0007641118254922755,164.9157212848067,11.465561306785473,312359.5343201965,188086.24107519948,-5.774353706388162e9,3.5438250291668625e9
0.00035000726562095085,-0.3007153152994643,0.0007697383545169633,166.25202388094334,12.168847922744433,484359.1120541091,216755.721686265,-7.432876772647142e8,4.048945335831651e9
0.00034000728124594214,-0.2991203067446454,0.000887534012456757,211.3594588488115,17.88179391559851,942614.0767500689,423619.20308301644,1.950680088406996e10,9.538326139002626e9
0.00033000729687093344,-0.29607618934025387,0.0008554252814295785,188.99610900270778,13.13768517398256,112587.05616582288,247215.21808529808,-3.474208486519694e9,5.368108423300188e9
0.0003200073124959247,-0.2948700683363993,0.0008077776211245725,186.43669098736595,13.774123051088637,229828.60210923967,254865.9650348258,-1.397983016045332e9,4.962357854760984e9
0.000310007328120916,-0.29309478675188416,0.0008413077669662648,198.55989765579355,14.637079905649621,349747.9700748592,304281.4108184867,1.8245030339008512e9,6.2019058666819e9
0.0003000073437459073,-0.29083691549318114,0.0007931950766525759,191.18143898584077,15.404612283941614,454779.3788288465,353749.69317605515,1.1293616231157803e10,8.835662228176653e9
0.0002900073593708986,-0.28851633250032205,0.0008585995085439467,218.30537732392338,16.16963592476524,535743.9985228375,301850.8436335838,4.1719626381619203e8,6.267415193127852e9
0.0002800073749958899,-0.28588379837301947,0.0008497055341300958,210.54336172319728,18.080930432477,924516.6051984669,598521.9775309368,2.4731740700065704e10,2.4348690557130238e10
0.0002700073906208812,-0.2852217616467333,0.0008980321084441134,219.80324489940386,14.138582210797434,485076.525522694,267286.3693446076,-1.74286610706964e10,6.210113008726249e9
0.0002600074062458725,-0.28258113432467646,0.0009556890900661261,245.43340458791056,18.435601882380855,1.113478577557709e6,444440.12430148077,3.4130623988997254e9,1.147078780363831e10
0.00025000742187086377,-0.2803806876175866,0.0009599676524784466,261.1305891261665,19.984677435314936,1.4641624883943184e6,444066.6310312686,9.174123997713985e9,1.0452957757174389e10
0.00024000743749584788,-0.27763225323669943,0.0009826291941298637,254.56598830979453,19.317882365625106,747562.7396946846,468951.59357863,3.6000582620181456e9,1.5074925797491844e10
0.00023000745312082182,-0.27517226418081797,0.0009663154808840822,237.65594147747734,18.142500248108973,1.2673402554644104e6,396489.79063756124,7.188994649665642e9,9.95383876245131e9
0.00022000746874579577,-0.2735370384545506,0.0009819151747222342,258.555698987016,18.035475999060104,534127.7857174642,389304.40133318206,-9.297145944404066e9,8.392975468253438e9
0.00021000748437076971,-0.2711518299043437,0.0010043896889605957,266.2448221427744,20.087583835029115,539636.0893959729,582594.668227278,7.191117151083469e9,1.8396661868579105e10
0.00020000749999574366,-0.26681417269646346,0.0010346203611537638,302.03434001316043,26.45293894769579,2.0537730448879683e6,979050.4920438657,6.172792654399574e10,3.5066959166908676e10
0.0001900075156207176,-0.2635598772608751,0.0010470414590767925,297.33632178390934,23.632332944407985,837021.918093805,661447.5719220814,2.2395641554881878e10,1.9344838387926315e10
0.00018000753124569155,-0.2611476288372746,0.001113257447896449,330.4399494674538,23.010917825288377,273043.35884372407,565756.3642993608,-1.657136657104298e10,1.3867034428494284e10
0.0001700075468706655,-0.2584649077533146,0.0011007424919545169,316.41889250167617,23.803159436181513,1.3068692512604296e6,816069.9866671121,1.0042546378435642e10,3.3061115826225956e10
0.00016000756249563944,-0.2559412605718689,0.0010607193648387735,281.0039405500637,20.670902397370845,980040.4288899921,531760.0009274242,9.553824020822693e9,1.5122842358175867e10
0.00015000757812061338,-0.25092857823017506,0.0010580871696889407,316.065501833678,23.200854601125418,1.248586452946094e6,646766.9911088885,3.0357583304499593e9,2.057412222605445e10
0.00014000759374558733,-0.24808609874509918,0.0011206273802631228,345.838063292435,25.1777126172079,1.4799996532912196e6,740361.8990146169,-2.047942494685772e9,2.1747895089134247e10
0.00013000760937056127,-0.2450717764586951,0.001116395529879006,358.848194851016,33.537453302349306,3.378728011568127e6,1.6591968680499743e6,1.1823543642273961e11,1.0083570846648358e11
0.00012000762499553522,-0.24114190790832996,0.001137381156052763,366.1579614302515,26.652792008912098,1.1366418307068462e6,657106.496673772,-1.1462532655275019e10,2.0721309580571777e10
0.00011000764062050916,-0.23858533211264019,0.0011828629902075646,358.2124449397998,23.26441983530518,2.23745564693002e6,653970.7624002422,-4.318618184236623e10,2.201740815642362e10
0.0001000076562454831,-0.2338339790228504,0.0013820950594358118,485.05762097660033,38.47212452940999,3.57868212321496e6,1.5128234176766532e6,4.465562376318146e10,7.216957763241293e10
9.000767187045705e-5,-0.22918707183705614,0.0012742826864933531,421.3762526719697,35.18845126276,3.278671874991903e6,1.6777686684457948e6,8.002927004235248e10,9.435334223921144e10
8.0007687495431e-5,-0.22616725436199123,0.0013441171250320877,498.48005598407127,46.27217006326859,6.291249152417942e6,2.528716407121969e6,2.0247402412428198e11,1.5386127957902887e11
7.000770312040494e-5,-0.22125590041262025,0.001305823138585616,452.35948423134624,36.48483374851791,1.1640480280207861e6,1.407252165770595e6,4.095408263527813e10,6.175692940409149e10
6.0007718745378884e-5,-0.21691994458092212,0.0014494945692263789,578.3758463016887,42.7212827585631,3.451801205896136e6,1.736688137395267e6,1.7906174885798595e10,7.354565933624486e10
5.000773437035283e-5,-0.20925822466256155,0.0015488800130334668,639.1143963473073,51.47462924135008,7.7050899258864e6,2.3494992539517893e6,1.239970216757423e11,1.120333258463146e11
4.0007749995326773e-5,-0.2048307275828087,0.0015488303688794916,659.9433261047132,54.07751593428699,6.962815144231338e6,2.4139048474981245e6,2.1160181613475214e11,1.067033498801937e11
3.000776562030083e-5,-0.19791797786412807,0.0015182527290274455,709.0487676931488,56.34520730297514,5.720052615863009e6,2.5042122959483266e6,1.753688522695007e11,1.0335912248640172e11
2.0007781245276943e-5,-0.19065640306166023,0.00158278087598023,715.2090269206499,54.55320236405116,5.738826499015203e6,2.3843721999643664e6,1.008606890602285e11,9.836897353066429e10
1.0007796870253056e-5,-0.18384643783736807,0.0017497248860533412,792.216059437865,58.58211736452682,5.930532561319337e6,2.220465608378134e6,2.4122522636720898e10,8.446720677147142e10
7.812495228756315e-9,-0.1752345126148789,0.0018406096068483626,954.5922879480985,66.13597895990054,8.65074216278249e6,2.451906244988294e6,-1.9863862568244608e11,1.1591722767901476e11
-9.992171879795544e-6,-0.1659809782068616,0.001989856475504842,1126.2434780948897,84.84823991544556,1.2679640168830793e7,4.1298424068483138e6,8.058264287945177e10,2.113998826729962e11
-1.999215625481943e-5,-0.15966678043878732,0.0020736325228126943,1235.7973271587023,95.3491467019825,2.183541215342188e7,6.470500058876011e6,4.070056387983006e11,4.207116907297217e11
-2.9992140629843318e-5,-0.14774595992672018,0.0021716053261014298,1391.4531212169006,108.3735295994407,2.7600921855804216e7,6.899949662706396e6,7.024161892024962e11,4.238499414948289e11
-3.999212500486926e-5,-0.13412198823493335,0.0023037846120426354,1612.293882306407,146.44900458368897,4.020849284409883e7,1.2186148599756429e7,2.2181944181856025e12,1.059844593028238e12
-4.999210937989532e-5,-0.12231273929498,0.0026026113804953244,1977.0703655914008,172.55040658809767,4.976632437173087e7,1.3103950293040385e7,2.3802964262794624e12,9.001640306810629e11
-5.999209375492137e-5,-0.10671101363837578,0.002810803151554359,2331.6640386753916,205.63418680213883,7.40122212579109e7,1.9001392502647888e7,3.6332673426615283e12,1.715696941295379e12
-6.999207812994742e-5,-0.0872455700229428,0.0032608704841985883,2989.1988493289186,254.57907387125334,1.1262025834544584e8,2.4791464299029656e7,4.923543661917292e12,2.0237750963214927e12
-7.999206250497348e-5,-0.06797353877094672,0.003516580403879423,3485.127904422799,270.3371087610738,1.0969740609007816e8,2.485890791768267e7,2.40100855576604e12,2.0573160702678914e12
-8.999204687999953e-5,-0.04625379536422138,0.0037093286356185144,3928.761224627684,284.8453820875585,1.1501636305578421e8,2.281160361729376e7,-7.3331554780418e11,2.337006167937929e12
-9.999203125502559e-5,-0.019065999906744326,0.003907279537822628,4350.032680686495,294.8112338913805,8.3847438039492e7,2.3190734585086834e7,-4.1120995781914297e12,2.3804443376958726e12
-0.00010999201563005164,0.010221354845149097,0.004227033835303513,5084.798687394666,345.9163682998081,1.1035177208165428e8,3.052420966938528e7,-4.273329556059725e12,3.3376715814773433e12
-0.0001199920000050777,0.04227080303072273,0.004481182689682353,5612.426216529346,348.4553188565387,4.794343744752151e7,3.126555072957874e7,-1.3096819901343484e13,3.9091275784777393e12
-0.00012999198438010375,0.07595727487805513,0.004444380040813745,5597.692706678282,345.8269039969391,-3.778323073094906e7,3.141942530080282e7,-1.3001526932947916e13,3.736150631048304e12
-0.0001399919687551298,0.11107913720166565,0.004197507197720461,5131.647768080637,347.5949676995479,-1.2613372698487371e8,3.487800219718797e7,-4.758711586414415e12,3.7370647197259277e12
-0.00014999195313015586,0.14511808929999193,0.003934533578596045,4565.211473977447,328.14775220719747,-1.7601990534234703e8,3.453236731023502e7,-1.6054064215272789e10,3.8579833582702827e12
-0.00015999193750518192,0.17461417948636204,0.0032924686190872075,3249.4515525957327,287.27044575575167,-1.6084609474997315e8,3.4255127952985354e7,7.794686798597188e12,4.020616026326884e12
-0.00016999192188020797,0.2014623570520372,0.0028374565159369237,2397.6190121192362,257.9522692049093,-1.3930259127868614e8,3.1620371736151543e7,1.0280576093011111e13,3.7407669737865913e12
-0.00017999190625523403,0.22323729995820912,0.0023197184041530592,1566.2780879446168,206.28456190498483,-9.180465019604379e7,2.8553213393226538e7,8.744450816751196e12,4.190426104548575e12
-0.00018999189063026008,0.2390551709115011,0.001911452254488012,1067.5436532530302,175.60163514102297,-6.555878583649952e7,2.4961628136992946e7,6.94379325012406e12,3.6988314574789536e12
-0.00019999187500528614,0.24889079623998514,0.0016054103897875766,730.4213855646755,142.138815743903,-4.0606142288655326e7,2.064882613576463e7,4.866263841179504e12,3.130104422120622e12
-0.0002099918593803122,0.2586733467371742,0.0012413070944180488,461.20155881037437,70.70608007466831,-1.4337875615291081e7,6.526896740348907e6,1.1316085159841602e12,5.98241446036464e11
-0.00021999184375533825,0.2636049427973851,0.0011881158315528238,425.97476583802666,56.852840170484875,-9.858868342459837e6,4.3187157352406895e6,5.969069316735063e11,3.452004984937726e11
-0.0002299918281303643,0.2691846709260228,0.0010847631737669395,347.7836497692598,37.08447128198157,-4.289978513257687e6,2.0933483664011096e6,1.787811857049745e11,1.4227329198360422e11
-0.00023999181250539036,0.27139707384803013,0.0010038500778842758,275.7493800168839,21.05448299203143,-1.0090200165097057e6,506823.3686655948,1.5349213202306713e10,1.226011804228791e10
-0.00024999179688040625,0.27421313735343705,0.0010358905437404268,301.07873351876077,22.67195491463626,-1.3786349310299011e6,524638.2182842414,3.9986510909362e9,1.3843649520984701e10
-0.00025999178125541496,0.27834037650320587,0.0009521270971185466,249.6419174229715,18.48926711845141,-1.0034046653315439e6,440231.5625388586,6.150986222785373e9,9.777961507889145e9
-0.00026999176563042367,0.2799065163816411,0.0009053627404479796,222.98975248955952,14.669421998583733,-519363.1837343692,273174.0186772512,-1.0380479142740042e10,6.219193241487123e9
-0.0002799917500054324,0.28159700347956573,0.0009141727280254797,241.1729394862927,15.900604267324436,-288693.3293644255,277082.8247382458,-1.7998141557871037e10,7.421411205529253e9
-0.0002899917343804411,0.284715386356556,0.0008815811021289621,221.5431600425137,14.564425960783563,18902.779470999452,281881.7517455292,-6.091060998682375e9,5.755685857013712e9
-0.0002999917187554498,0.2864090915212637,0.0008465726716182079,205.68014331254702,16.722546986867055,-358807.87097682484,350198.22287563176,1.0300614515449648e10,8.107414057447316e9
-0.0003099917031304585,0.288984387862611,0.0008975133070014508,225.80871914867123,16.608013117657315,-637501.4753145844,343304.691373155,1.1976662543514972e9,8.019329999055643e9
-0.0003199916875054672,0.2906593074079942,0.0008815803229857026,216.8028608190856,15.26196234252671,-190310.15161307075,294954.556564793,-6.27706151687575e9,7.055455281493745e9
-0.0003299916718804759,0.29167642226857066,0.0008790259552686012,209.58310017039116,16.90887504165438,-992897.7425701292,366441.2483871868,1.2987937034945555e10,7.376777088956013e9
-0.0003399916562554846,0.2956841457196531,0.0008610705884744626,202.99735234959692,16.794313675473187,-1.0277237437396514e6,379932.58974410745,1.3389019141418297e10,8.292037850833038e9
-0.00034999164063049333,0.2980701166992081,0.0008556015482383143,207.69080709060927,13.808021297231226,-467647.99493387324,257386.72144407677,-7.300724507455867e9,5.663349682423727e9
-0.00035999162500550204,0.3000901535456384,0.0008470543156274088,204.12532152691256,14.278485020084103,-117406.16924712097,298470.68230451026,-2.9183499541770687e9,6.310635615045189e9
-0.00036999160938051075,0.301976085178022,0.0007431252613098077,169.5461512108074,11.40902116558009,-429053.14169680845,220746.5089048588,-5.678691238023464e9,4.407209259716433e9
-0.00037999159375551946,0.30348658618087243,0.0007574479349105308,157.5075679844787,11.086483159020883,139045.8028913131,181354.62439853657,-2.8811453019335437e9,3.1450995006393704e9
-0.00038999157813052816,0.3052355881797919,0.0007933364433113559,175.9854409315884,14.189760205828575,-582219.4730695228,375587.3695339806,8.303453679897851e9,1.301467348136703e10
-0.0003999915625055369,0.3061973883059171,0.000817266219664957,178.9037236924386,14.498069762183155,-605627.5625001525,355030.24795403343,9.637116744615482e9,8.80588514878498e9
-0.0004099915468805456,0.309815756266027,0.0008099123653044208,178.74966287654016,13.746929709454099,-231046.0206691817,268722.7182742684,2.7515347452296805e9,5.638459022157659e9
-0.0004199915312555543,0.3099414891640901,0.0007431837483791867,158.67895323874382,11.193279311228483,-341980.45033828064,183585.809446431,-2.5168087866984563e9,3.1633898435827036e9
-0.000429991515630563,0.3122182572559448,0.0007948833618603378,178.2946854689783,13.111064180965252,-431959.695701643,256684.63400914372,1.12155499881004e9,5.344187906685862e9
-0.0004399915000055717,0.31229694854546797,0.0007892679398959861,164.43405412369458,11.919159708546793,-528415.4379924099,227365.47487383307,-1.4460494307234056e9,4.312292400596673e9
-0.0004499914843805804,0.3159263533228789,0.0007901417267895045,167.75760913300903,12.732631153358719,-411882.0547380819,250050.84349343687,3.730720227261765e9,4.556203392312e9
-0.0004599914687555891,0.3178768556603016,0.0006888421352554343,139.60560879803006,10.072522485023011,-391594.89006228524,180447.34486044646,-1.4597907878332448e9,4.2068626206448116e9
-0.00046999145313059783,0.3185588164353995,0.0007434978577901821,161.66762038146575,11.412572370772525,-216079.1447661159,203221.2006281283,-2.3119067494591206e8,3.866059873684952e9
-0.00047999143750560654,0.3209246613208563,0.000745930751282555,146.77633461471075,10.548565233319684,-294127.2701500355,192913.6593083794,-2.797660644032801e9,3.482895761583579e9
-0.0004899914218806152,0.32337705927272864,0.0007837317323277116,161.66997910534846,10.738067630354633,-288042.10709111387,205548.84378512905,-4.235697575187622e9,3.788719190231025e9
-0.000499991406255624,0.3230573325539426,0.0007737093898386683,163.84058177268133,14.418720488398602,-577900.1667471222,422695.9210433962,1.3298052957902277e10,1.5405493544172558e10
-0.0005099913906306327,0.32372918146782614,0.0008132084861254472,169.49390090078313,12.80659902947551,-111584.6643227172,257385.5829527435,3.566756973544945e8,6.7091503899523945e9
-0.0005199913750056414,0.32651713561381396,0.0007502056979637709,139.8947232871014,9.613438063382528,-142651.4791071506,162365.7052508225,-2.591650561332759e9,3.033774943698408e9
-0.0005299913593806501,0.3271939530417057,0.0006885478161023223,136.2239773685697,10.842563897993653,-117172.72757620625,187888.27221960205,3.3147030613528566e9,3.3908903246352496e9
-0.0005399913437556588,0.32961514957665455,0.0007227216139473076,137.82556396510543,9.936118331452356,48291.33805613381,170451.55278532385,2.759108505591911e8,2.8835658809106574e9
-0.0005499913281306675,0.3306799117985198,0.00070375987864642,134.2390892225565,9.721518046431004,-158161.76053523598,164918.75456911945,2.780911835535431e8,2.8650251039222817e9
-0.0005599913125056762,0.33258008299764713,0.0006904534994722338,137.65123282756497,10.046396296140337,-373333.4692752621,185754.96089042147,3.330289179593876e8,3.19646591932884e9
-0.0005699912968806849,0.33316695275399083,0.0007095226648856852,137.42679509386198,9.847790703237365,110588.5063209721,155790.44221167447,-1.1755363862528583e8,2.352941085744696e9
-0.0005799912812556936,0.3355088218721162,0.0007001963776987247,143.90570255616,9.86139556414727,43256.770704811715,175509.7213130959,-2.63749247629676e9,3.0640489577442555e9
-0.0005899912656307023,0.33527457194537474,0.0006973869406216786,129.90650325876476,9.57978859841234,-398223.23779143643,160666.53272618112,3.581893224627284e8,3.1259888175370064e9
-0.000599991250005711,0.3360534698748349,0.0006564482700657223,123.28872354021664,8.411065777144273,12561.427769475798,123043.17481936875,-1.4342772084567945e9,1.9129541676333725e9
-0.0006099912343807197,0.33789795183624705,0.0006672955917834551,122.809531329974,9.86491575025315,-26649.52756804694,175368.73535623561,5.049048356575224e9,3.0411905303743196e9
-0.0006199912187557285,0.33928837650886806,0.0007379556698604647,138.43278567970424,9.642613470292526,-329696.34874256863,159197.34247542193,-3.337748182496626e8,2.825123879557685e9
-0.0006299912031307372,0.34177056050596744,0.000646516808914791,119.19697086885392,7.90903909671332,-65049.258962430504,117803.083004016,-3.1116061242549863e9,1.8643419043950353e9
-0.0006399911875057459,0.3428411557236996,0.0007163190730762278,137.3673127221983,10.907886371263464,-190819.00336583867,194233.39597336337,3.0512234551880026e9,3.472562836282631e9
-0.0006499911718807546,0.34361360429926946,0.0006822365274148072,124.54148575032394,8.392240862475406,7549.294281602443,122144.7727495338,-1.6968255094290016e9,2.040783870417987e9
-0.0006599911562557633,0.3461611882810171,0.0006615899743524453,119.62681175013927,8.571083785286836,-194134.17435124647,133062.8683314811,-5.2428846086237377e8,2.206697022746452e9
-0.000669991140630772,0.34634628224858466,0.000640995632748717,114.19294987595072,8.752640530251417,-338212.8619203984,155900.96868926173,2.7571503907343154e9,3.0420221272225857e9
-0.0006799911250057807,0.34680932942704173,0.0006871035119325835,126.31778628147205,8.966240142273978,32877.785594681314,145221.59562938023,-1.778188232280611e8,2.2376506099265895e9
-0.0006899911093807894,0.3476646337484766,0.0006786804739367402,126.470431868463,8.114132909519885,-112698.18956319331,113018.97962566861,-4.17553012227813e9,1.8535777912648754e9
-0.0006999910937557981,0.3488424578941048,0.0006654187375719401,121.27312216219154,9.09259511289552,103903.5688560916,148688.70540143162,1.0113754116177198e9,2.259023360973398e9
-0.0007099910781308068,0.35070539213325186,0.0006474186527645931,120.80179613605804,8.50703544873885,-89602.08041248456,125815.92503131242,-9.33687640207336e8,1.9580548469451466e9
-0.0007199910625058155,0.35094368964447265,0.0006620830388302489,120.07411121642996,8.346797212227823,2137.2887090213953,108499.42614362692,-2.0950599651428852e9,1.7620838616072204e9
-0.0007299910468808242,0.352789791795109,0.0005988761386647233,103.77020347911088,8.628538698878973,-72944.551028781,129292.38305722675,3.1159546991436152e9,2.1661868514310327e9
-0.000739991031255833,0.35355453669621967,0.00059366678276964,93.17014479795283,6.862270071007505,-193042.44180171433,96911.856156952,-7.369380192789023e8,1.563317593029341e9
-0.0007499910156308417,0.3539352578090157,0.0006430229280908022,110.50698518314503,9.286021304448038,-178041.43158335413,186254.88632840483,5.850647191851326e9,3.8723676631578293e9
-0.0007599910000058504,0.35686226797804543,0.0006410379064423738,114.21585652056275,8.33654603449157,-97827.68011444932,109740.8900044552,3.593394275931954e8,1.5249008840587437e9
-0.0007699909843808591,0.3571392810483211,0.0006265430801497031,118.91298638450765,9.192102761813251,-205752.58515288215,155458.52200994763,2.7498460253842916e9,2.3235957909658103e9
-0.0007799909687558678,0.35894434877260867,0.0006761909358898549,118.61463579160758,8.159330726675018,-83062.38267461951,116837.16526493181,-1.414650556427954e9,1.8579560232352316e9
-0.0007899909531308765,0.35948446102955134,0.0006000353634019579,102.07642532757792,7.28659864652764,-159313.6472713506,99797.33577482082,1.1526990487647484e8,1.6433458748283048e9
-0.0007999909375058852,0.3608053548068356,0.0006139266695315468,105.08499169053674,8.104392622370804,-145111.94429210623,121043.05834926035,1.3645728203038347e9,1.6983456842133918e9
-0.0008099909218808939,0.36122396969246234,0.0005652370021306435,88.27963919913265,6.191112399360881,50402.6998051095,83843.40008505955,-4.9713285820472556e8,1.2699804011377056e9
-0.0008199909062559026,0.36298144668207233,0.0005904810266063114,98.6312676519194,6.983314884835069,70552.46809751814,94009.82915109747,-8.298490440453842e8,1.320602707284001e9
-0.0008299908906309113,0.3639214743720355,0.0006131691175667552,100.86747576068235,6.6710653210554245,-61115.410892338165,74869.32178388229,-2.82311020435207e9,1.2300474737513573e9
-0.00083999087500592,0.36458550955766184,0.0005897165260872016,101.96797374405203,7.105999958559299,-10032.800374527234,91751.69094293956,-1.1200408658117864e9,1.2295772817944806e9
-0.0008499908593809287,0.36532196524567107,0.0005691780897980271,99.56614307462263,7.582093279088021,-117868.2160994094,98875.93573854725,7.441889647520325e8,1.3668002080932157e9
-0.0008599908437559374,0.36627521700717613,0.0005687084262913981,87.86652968378213,6.369637081507236,-31219.4372535186,84598.28426538032,4.597259754107603e8,1.1196708706573603e9
-0.0008699908281309462,0.3676153463442172,0.0005333971215343298,83.13952416082395,6.035243447395942,-40299.46903279373,85236.03959679694,2.83610089762172e8,1.2866374124193892e9
-0.0008799908125059549,0.3692049414096276,0.0006175874232460735,104.58234084576628,8.294265846270942,-177503.65707550588,156118.8695401054,3.2174602118151126e9,3.0884073093733687e9
-0.0008899907968809636,0.3696547396283998,0.0005992354387409211,102.17262209030667,7.361563953106606,-92782.21021265187,136869.93375955342,1.0618202795549093e9,2.8773770264301934e9
-0.0008999907812559723,0.37063571848254984,0.0005434715557918357,85.27178072900196,6.354751183673149,-134393.51828321232,87560.36377427181,1.375414729924737e8,1.3722956019905143e9
-0.000909990765630981,0.3712437971230102,0.0005460224344754756,83.71566568630419,5.920057236850349,107583.17266135363,72116.82046299316,-7.472849208203821e8,1.1038099485206573e9
-0.0009199907500059897,0.37224645970923154,0.0006147861383663268,101.55561947334002,6.981302323984756,-4897.167469293588,92477.07942831039,-1.66472754668043e9,1.4620093198175642e9
-0.0009299907343809984,0.3744952132642224,0.0005427056621172208,85.5165484189437,6.269488179957906,-120788.20887888173,79313.06667780816,-3.555115133198229e8,1.016334323996211e9
-0.0009399907187560071,0.37384645887698986,0.0005732996006740425,87.65869712406898,6.942325167043641,-105420.70686440155,109158.68635990215,1.314696239795245e9,1.9946834043216214e9
-0.0009499907031310158,0.3749133825077404,0.0005540813909030751,92.06466089846927,7.026430809031199,-33197.606548426644,94620.09271394734,7.997152626327405e8,1.3071487643027456e9
-0.0009599906875060245,0.3756935507243115,0.0005581175442029725,84.80222827706707,5.503905606753105,-63821.64670839758,74631.00220336494,-1.4625412910324643e9,1.0462117295559663e9
-0.0009699906718810332,0.3777683151615657,0.0005164269202232536,86.1944835527081,5.756255403810954,6711.063736455176,75947.80505990953,-1.422867848909084e9,1.0809510437781565e9
-0.000979990656256042,0.37839263587355965,0.000566156834407299,85.59890047458317,6.1729647189050585,-53933.01786221712,84729.19990771865,4.793340437305762e8,1.1424699933063152e9
-0.0009899906406310506,0.3784551649307155,0.0006125610960303305,97.33531375856681,8.153229301808043,-245535.092539349,144160.71383232935,4.128620915495407e9,2.6694290823772135e9
-0.0009999906250060594,0.37969710784336824,0.0005610897663522773,88.11836939720592,6.043851450127935,-162691.90490728436,77289.11287925826,-8.744770307928448e8,1.142698984118874e9
-0.001009990609381068,0.38099885364355185,0.0005486186099753765,88.42450213861797,6.609314349957443,-97129.56831269422,94569.08763332882,1.0024568240560855e9,1.4242329968490794e9
-0.0010199905937560768,0.3820831034022939,0.0005464631624598439,81.25445971837813,5.267562954227558,-11277.928379297211,57700.682887290444,-1.699725770645123e9,8.140775756102638e8
-0.0010299905781310855,0.3820600966744892,0.0005589831206465544,87.53010963434072,6.330720384277254,21680.108657087465,81082.32394024066,-4.0540708305270207e8,1.079944726424146e9
-0.0010399905625060942,0.38360726175712023,0.0005792370417825579,91.16040154167992,6.728745560041475,-215169.2077867507,100272.55672632702,5.794957066663302e8,1.4855357151989841e9
-0.001049990546881103,0.3843199015225566,0.0005406605501733007,79.44926991613261,5.648001912665882,-102127.28053148928,59264.94762011051,-8.119294334625285e8,7.470305394095895e8
-0.0010599905312561116,0.38436944789354127,0.0005437368483318996,88.62103285627069,6.4093984536548945,100874.47815393437,82699.80135506502,5.455342657226174e8,1.1005268990813148e9
-0.0010699905156311203,0.3855958686985479,0.0005685376957011265,86.99294677898612,6.419214708308204,-146052.39542807118,79786.68766333045,2.3223313952354658e8,1.0674123929225187e9
-0.001079990500006129,0.3855160895991608,0.0005369866802216917,78.0841527284372,5.698746814170134,-74695.61929148475,64567.60331293075,-9.00566133968059e8,7.354744455612428e8
-0.0010899904843811377,0.3871882323656929,0.0005507023774678817,79.29262021213188,5.469889276357694,-5538.536757149012,60085.10573962004,-1.147681073203622e9,8.690667058606844e8
-0.0010999904687561464,0.38781277532069786,0.0005378790674606738,83.07810962319527,5.869688968258346,72048.61072691208,69041.795966683,9.015183689174756e7,8.883285205428396e8
-0.0011099904531311551,0.3884300811452264,0.0005308452752033592,76.64287169394255,5.245493746487323,-51795.2984216056,61190.696978371314,-1.2300249743791556e9,7.529537876697267e8
-0.0011199904375061639,0.3896981962868761,0.0005291518044907497,77.09067934124478,5.3050114552101695,21543.830817636743,69390.60190359342,-6.120745719392629e8,1.0675515463945798e9
-0.0011299904218811726,0.3901121320603508,0.0005542261413519003,83.87540562265615,6.143183265729979,-14811.466503551877,89135.77528061674,6.295513896379706e6,1.4282993722761366e9
-0.0011399904062561813,0.39086259780902416,0.0005177956501332678,76.63528906048349,5.250288016452155,-19632.691763026352,60855.47101928966,-6.060052767407662e8,7.946929671655896e8
-0.00114999039063119,0.3917754398218064,0.0005196078700175159,74.45977320847541,4.863094298155847,-2938.1125805797674,58371.566407784245,-9.202320285187235e8,7.091273554185393e8
-0.0011599903750061987,0.39277570046152394,0.0005590801559759698,81.07108651154576,6.167069333999248,-106304.4181829101,101623.86037162146,1.6778499599963164e9,1.8579372477155278e9
-0.0011699903593812074,0.3932195761536738,0.0005436900064739266,82.02652264680647,5.480528342010068,12990.616824274708,66588.40900209945,-1.5938729960135887e9,9.47981017990985e8
-0.001179990343756216,0.39507989237021585,0.0005500541488599844,79.12846511443375,6.002000808487197,-99086.12949166134,76887.98113856353,6.921057525403041e8,1.0152049722768974e9
-0.0011899903281312248,0.3947405494802749,0.0005157967714022263,70.49985567641698,4.497271133037423,3694.3061785107056,45891.606246657095,-1.6157810875540135e9,6.09374486606941e8
-0.0011999903125062335,0.3953107677772475,0.0005376723004959736,76.89845136857608,5.295786550800127,16697.65091240841,59809.11588867117,-9.449931917710066e8,7.33828896396687e8
-0.0012099902968812422,0.3950906103860262,0.0005859501455847318,84.65397789027587,5.884149553311192,-47498.42790227786,77785.31205924468,-1.062847523932966e9,1.0986556323765223e9
-0.001219990281256251,0.39839828670674793,0.0005454458632442835,82.65253974175664,5.666126870838593,-21093.820492360086,71143.65125189164,-1.285624703960269e9,1.12282889854593e9
-0.0012299902656312596,0.3978367882476261,0.0005245191180990408,75.63964198289071,5.3771408449115325,-182508.83303391899,62716.78513290162,-2.397580827393911e8,8.04373171661587e8
-0.0012399902500062684,0.4000748132000044,0.000504529889324921,73.04033048553242,5.077659436721798,35075.16655391539,65991.5287567561,-2.789289029936983e8,8.87005640897864e8
-0.001249990234381277,0.39981379081277263,0.0005282147561947343,77.9247786784301,5.567419892976259,11397.927764698925,73529.27307921006,3.6695351754300696e8,8.564990274912812e8
-0.0012599902187562858,0.39994436142762246,0.0005353216275165919,76.17005794828323,5.655833007955844,-180165.70953716344,97028.23642061018,5.117815029496874e8,1.825105150023836e9
-0.0012699902031312945,0.4012218298489621,0.0005106374309011916,70.10845174178515,5.139024897434362,-57152.9921680986,56287.451139490695,-4.0760805891940705e7,6.444534878773159e8
-0.0012799901875063032,0.403084724575846,0.0005092976224137288,74.91114454067002,5.3089999029214985,-10849.063349489772,73433.20621791946,-3.667150637477315e8,9.652452351074646e8
-0.0012899901718813119,0.4027484689386362,0.0005026602736325876,75.07242959728053,5.53143240920442,-21895.00056428526,65496.760023090144,-5.888914796034372e8,8.37640740600165e8
-0.0012999901562563206,0.4040841680711612,0.0005243872638356962,72.8392040166326,5.795081747490376,-78482.1469664601,71193.62464606625,8.280644405829936e8,8.619039583872529e8
-0.0013099901406313293,0.40388051561399113,0.0005280501403559659,80.71120781601178,5.8392282618928535,-40372.08346641303,67378.38889185789,2.811983204242246e8,9.178975911618576e8
-0.001319990125006338,0.4051890402967882,0.0005143268055228078,73.44914441096886,5.532175030202224,-75763.73292388125,78633.722601986,2.0101175364656928e8,1.2981218746177826e9
-0.0013299901093813467,0.40619981602886285,0.0005012277474604228,69.30151461812416,5.097426674247356,64260.09742226696,63167.294360366686,1.76112099116056e8,9.709342963113583e8
-0.0013399900937563554,0.406056420893696,0.0004884685716751175,68.3469775337546,5.179333064985038,-75599.33341850888,61968.36593107626,2.3138227076437324e8,7.687053389510368e8
-0.0013499900781313641,0.40668443642789565,0.0004882925168999956,74.10131038161099,5.393356587972483,-195217.77027814562,80326.27429774194,-1.2808259999813888e7,1.2876673625374136e9
-0.0013599900625063728,0.4071181726022319,0.0005075995164047343,68.6762883755849,4.995609107382578,-60319.291189411626,53115.65078188299,-2.9705969301438653e8,6.276823517544953e8
-0.0013699900468813816,0.40868269347013475,0.0004981365918622076,68.41080149127774,4.831283495493057,-194205.78022019,57368.144232023194,9.259330911809857e7,6.955819233978666e8
-0.0013799900312563903,0.40969134487236064,0.0005209965353249813,73.60609827381522,5.984115554256761,-167818.80734347523,82463.26585649066,1.3775395345663545e9,1.1107902493568535e9
-0.001389990015631399,0.4095300754575934,0.0005067277796303253,70.85287126478582,4.984265926169826,-3802.8907921608247,53276.31152845538,-6.611755466623214e8,6.566234769030654e8
-0.0013999900000064077,0.4101140544839537,0.000520134518668204,71.69940399776837,5.336147197287335,-74992.27661930102,66435.16012700951,4.2888554584617364e8,8.703140221636863e8
-0.0014099899843814164,0.4108730111135752,0.0004909587866445605,65.23819395831414,4.0298024736919045,-56215.33773195317,45727.776930758286,-1.5748779150441625e9,5.59281275135859e8
-0.001419989968756425,0.4116331691407812,0.0004969987726477094,67.4744897411157,5.8444341878923565,23397.443073345185,86934.76832880384,2.4072866007728395e9,1.4665009250637038e9
-0.0014299899531314338,0.41232530270672246,0.00044075420067225005,59.41527031388254,4.768857337057262,-6301.708789260596,60392.22138078398,7.141984706225832e8,7.765799620975589e8
-0.0014399899375064425,0.41337500803358146,0.0004644288646656854,63.13771400982622,4.540327404704651,55914.721416655375,62896.64037203278,-6.3356022194664795e6,1.0327471416209925e9
-0.0014499899218814512,0.4143035810364644,0.00047220135768419113,64.42597042385627,5.336739157586426,-66189.93097945803,77196.33481828158,2.256269918877558e9,1.2732370000867565e9
-0.00145998990625646,0.41454461327825404,0.0004720910088091377,63.91493889648829,4.284468826593773,460.0654282073249,42755.50966151209,-7.803907737415655e8,4.8425459261391217e8
-0.0014699898906314686,0.4145492876948028,0.0004745882317619862,62.20421422270732,4.036392436581994,-33509.46737075128,37990.163278953005,-1.2937653785791678e9,4.526968137953989e8
-0.0014799898750064773,0.41545020164079044,0.0005615168586113219,77.8848201193021,5.570588179951673,-79414.38456920028,75403.98942252602,-4.35819378877054e8,1.0159628618976096e9
-0.001489989859381486,0.41654129812202073,0.0004876093093454667,67.55603123255456,5.1534107356563466,-53632.86978480687,62945.92461260589,1.5545378016441885e8,8.839748377286607e8
-0.0014999898437564948,0.4168343211304561,0.0004913481381705468,68.58886002590751,4.660707128546633,-96601.14376893705,55293.444936293294,-4.079947743790588e8,7.59655713972932e8
-0.0015099898281315035,0.41698774694773816,0.00045380253469616945,60.470693712884625,5.193331148152722,-147253.0845732405,115127.06736240919,2.241219927551343e9,3.074509676679464e9
-0.0015199898125065122,0.41760455709402244,0.00045674433536665234,55.599420275843826,4.897165498904147,-138162.38841355292,87422.59119112707,1.8774460021416264e9,1.9998291057255194e9
-0.0015299897968815209,0.4192548435605133,0.0004830548327690872,61.311142477546255,4.336336934147498,19118.003965704538,41042.80750254552,-5.21767811279775e8,4.661465516674119e8
-0.0015399897812565296,0.4192089778161457,0.0004831910483101129,60.805773225961104,4.383798714642679,-60690.538317800674,57015.76860144107,2.2419585900863817e8,9.163562251104556e8
-0.0015499897656315383,0.41914982880694596,0.00047492246477869173,62.98935616268452,4.668431948713683,-34860.89165878806,52988.750157012604,1.3008875103203355e8,6.410397997461461e8
-0.001559989750006547,0.4212834942168846,0.0004617164710714037,59.342460981618395,3.892804169750158,-85762.20003805663,36060.35170661177,-1.0977605960811732e9,4.274398591222317e8
-0.0015699897343815557,0.4218601943621053,0.0004995020181977913,68.43250430862244,4.348337722344295,-2345.3881427968163,48742.35294722489,-1.0731302577178161e9,5.686984712365066e8
-0.0015799897187565644,0.4221369339279649,0.0004862383716351807,63.299155844586316,4.6232883316597695,22863.477232134584,53611.591403384504,8.292709140442191e7,5.880043107558815e8
-0.0015899897031315731,0.4227006328357254,0.0004807939392641558,62.90726721987139,5.001502328494358,-18946.459220508794,61043.43901851829,1.0003347944935762e9,8.652867790137409e8
-0.0015999896875065818,0.42381878645673504,0.00047416542318727436,62.43806396417601,4.397855867622836,-37746.17198093603,51047.99170457714,-5.0040208717663354e8,7.008405274485344e8
-0.0016099896718815905,0.4238352078598185,0.00047774355384499036,61.23283312407378,5.211855730859119,-66576.94836911342,59943.58534530657,1.2358407837986567e9,7.38341956732542e8
-0.0016199896562565993,0.4243189295792831,0.00048114374335538426,61.003844627636774,4.52277311015672,-28304.00646615624,44813.85943960637,-6.895576562268865e7,5.245075216691975e8
-0.001629989640631608,0.4251431094188908,0.00044393548856099815,52.95341339229207,4.229848465346741,47868.41225087048,47114.186410050126,4.386967037672857e8,5.37543898199941e8
-0.0016399896250066167,0.4262887509216229,0.0004382625212545547,52.94429440288006,3.8448705515290555,-6536.825852299547,45520.587928675704,-1.3410199027154958e8,6.139607966349157e8
-0.0016499896093816254,0.4262782898885266,0.0004545399249224992,58.70562342545958,4.19290336028235,-90397.27549030563,43276.83343086074,-1.98772591294636e8,4.8013813081064534e8
-0.001659989593756634,0.42670948102608214,0.00046567772304186993,57.520258998537656,4.216704066063427,-16997.01593660269,44570.53423990304,3.2629857208810335e8,4.433629542769495e8
-0.0016699895781316428,0.4280517435205681,0.0005117113383089557,66.8582621544152,4.743347961755967,-128619.72296510078,60290.89177135461,3.482342346175156e7,6.790507991232439e8
-0.0016799895625066515,0.428806500549534,0.0004263233577949224,54.753242119174054,3.839596685634998,-50346.33757858777,40851.35291902834,-5.889509890992402e8,5.359475016383858e8
-0.0016899895468816602,0.4284422520071733,0.00047376755536493383,62.32656806082794,4.54379483431999,24237.8498782163,50489.73810761519,-3.0122235513784236e8,6.402060875014325e8
-0.001699989531256669,0.4288659147700042,0.00045978063739091286,62.7475009542446,4.299605842789326,-44357.0122090587,48176.100226120216,-4.0405883699857235e8,5.880887408143395e8
-0.0017099895156316776,0.43013845585342503,0.00046155108317278554,64.45970386460625,4.994125523159852,-9217.684660854347,65619.3959198854,3.672559066714046e8,9.809098380889409e8
-0.0017199895000066863,0.4307432916359095,0.0004597492538412113,56.05798248778792,4.283623153083352,-77196.57597045455,46225.04330000654,3.69975768806395e8,5.120881191283696e8
-0.001729989484381695,0.43099638382584954,0.00045273772684481306,54.25087695156247,4.000314065955698,-69000.29110347464,39267.86602597482,-1.3530517978403822e8,4.592699064769135e8
-0.0017399894687567038,0.43269160301667037,0.0004390993731988496,55.84620010019756,3.762006072537172,-44511.80765685924,35394.740133055355,-5.406228872221898e8,4.0625523693003684e8
-0.0017499894531317125,0.4319899345502046,0.00046438437460550355,62.15548229268726,4.014185739957257,-73380.62766091891,40756.65169751779,-9.997108740354038e8,4.8545389287347287e8
-0.0017599894375067212,0.4327499852908606,0.0004669364043762886,59.69613686983387,4.494749824615888,-55355.30496861823,59524.34722308359,5.036455781144598e8,8.947841121125654e8
-0.0017699894218817299,0.43392613116302325,0.00043455643121613924,50.780274947545905,3.5941746862312964,8487.873949984061,34078.3494245003,-4.4729375510109025e8,3.234125024997581e8
-0.0017799894062567386,0.4337398667274935,0.0004776620414282128,65.43530232348998,4.803811430390066,2672.9419377968084,60434.27981150981,1.9870660350307706e8,8.21188875364325e8
-0.0017899893906317473,0.43449394166445116,0.00047020274678740754,60.76951007585069,4.003123947379189,64157.424247341245,41154.04436156412,-6.67817146220929e8,4.544347183540662e8
-0.001799989375006756,0.43479966416166865,0.00043451325228242155,57.65721332879667,4.289967941353847,-148279.07670747547,48180.52083385725,1.173781603460723e8,5.554048913818195e8
-0.0018099893593817647,0.43509681270657863,0.00047161130029559805,61.77547403867267,4.24756587741047,1955.464864979358,45295.45845657321,-2.931483812384702e8,5.0023062996608627e8
-0.0018199893437567734,0.43617658726630765,0.00046585246210453633,56.39529120609213,4.046112066137854,-13671.515823319445,36451.57364950479,-1.2608687049758008e8,4.036281976309988e8
-0.0018299893281317821,0.43726532068803514,0.00044555085070961984,56.73937369467079,4.203827350183734,13138.6256191843,43256.42016858122,-6.552023347009804e7,4.916500779300296e8
-0.0018399893125067908,0.43713305587819695,0.0004612056827212648,57.074739359782306,4.287329077152249,-22140.19586966912,50019.64719483296,3.71975948971959e8,5.969258958464744e8
-0.0018499892968817995,0.43781028675281736,0.00043203345274239773,50.47544286603274,3.638256003467162,-48301.990567563924,34501.26024154169,-1.806317341855096e8,3.159470923734044e8
-0.0018599892812568083,0.4386134065087639,0.00044627495213431836,56.60514410265446,4.117194245767036,-30860.241487882373,50713.244649266715,1.3926759709583655e8,7.274361860623299e8
-0.001869989265631817,0.43889734718817136,0.00039647887811142425,46.854773799116685,3.0636154843708057,-48078.1036667737,26804.021256213357,-4.8104293100790375e8,2.757775393719487e8
-0.0018799892500068257,0.43969789695023304,0.0004664504615559721,60.19231664419102,4.785815677185626,19235.27531363493,53778.172197109496,1.1046810706624937e9,5.868753252063563e8
-0.0018899892343818344,0.4405453985948513,0.00042144434096659777,50.021351367064234,3.5767924862406537,57149.47735355348,30257.9847173661,-3.6061672419319844e8,3.147374960364825e8
-0.001899989218756843,0.44127887828828877,0.00044306181502419453,52.30018113478243,4.5316568861063224,-71235.15703545464,69318.34177599504,1.7580910454583476e9,1.2754042185187683e9
-0.0019099892031318518,0.4406280376634391,0.00042484922586878704,49.633776634312895,3.2241726645050046,-26628.368975058347,30918.35274944048,-8.588311756992778e8,3.337703802454839e8
-0.0019199891875068605,0.4420101443476957,0.00046285550331254634,56.60811518975659,3.8126313449822886,-1186.7350603776229,37252.63107678853,-5.130129331347625e8,4.045780271282158e8
-0.0019299891718818692,0.4415661534439746,0.0004228292950186889,51.1118952271307,3.671071103417357,-13231.33514738216,39974.22763180982,-8.186035178132665e7,4.354553740841824e8
-0.001939989156256878,0.4428581597424576,0.0004388012386883672,56.56562692806389,4.154079618250844,-91233.03135695106,41686.783294914865,-2.0520815480119314e6,4.500401288310968e8
-0.0019499891406318866,0.44329804451940996,0.00041452974430281634,48.5888903652724,3.538616301608047,-75105.4559628591,29513.561502074757,-2.431741175926341e8,3.18659705542426e8
-0.0019599891250068955,0.44435475169993405,0.0004425555351306165,52.94040097708143,4.323015419724356,-111967.01708142308,69962.74989630257,1.0574139933709657e9,1.3502429431681137e9
-0.0019699891093819043,0.4446989124474808,0.0004274882400160732,48.986835182224304,3.8382821459765593,-68920.91835762275,40469.156434217184,1.7011339800160104e8,4.7786218267171496e8
-0.001979989093756913,0.4448735798316567,0.0004369123031014181,51.97448208370879,3.995749155504354,-103250.7586325921,43010.410228197754,2.503901980973414e8,5.1618750652625555e8
-0.0019899890781319217,0.4450589011519341,0.00043081213608579463,51.79311332442004,3.795041099818336,-1678.2482184633423,43241.64634867868,1.8944016811206612e8,5.393541463961117e8
-0.0019999890625069304,0.4457906896048532,0.0004308993985791015,54.21763961965384,3.950755135305618,-6351.361852099664,35944.34590413715,-1.105425465824561e8,3.9570570644948065e8
-0.002009989046881939,0.4459039411692522,0.0004474299298875138,53.55082223423044,4.15280457883541,92794.92639172907,48981.798606682096,3.717764266231457e8,5.962635136449441e8
-0.002019989031256948,0.4474915445574265,0.0004665896000117906,56.58873864536789,3.4270932499359597,-41993.00211121638,33323.591017862505,-1.2452655922535334e9,3.858868998862049e8
-0.0020299890156319565,0.4473347009780413,0.0004531497691538112,54.96890339567841,4.545251649915787,-16591.401567043147,62755.93834152719,1.5522463149465902e9,7.720518411000711e8
-0.002039989000006965,0.4478793041636143,0.00043917392701715407,49.30264396846746,3.490644765669789,-83780.49829147823,32927.40130892666,-2.73711711005278e8,3.311325704675229e8
-0.002049988984381974,0.4490658766591029,0.00042408788786071417,51.15495777833344,3.542017003430416,21454.40202242451,32127.404914407736,-3.0069422555747396e8,3.1179332460627854e8
-0.0020599889687569826,0.44973199977315326,0.00039192499017435986,42.51157206619453,3.0722002533877473,-48564.67020378036,28053.333464189393,-1.7704568692665745e7,2.685853464384957e8
-0.0020699889531319913,0.4484574662779461,0.0004127383655928038,49.789324307882005,3.426716871281595,6140.30662301869,32051.697818169858,-2.445940140884918e8,2.933482933000498e8
-0.002079988937507,0.4497950104500816,0.0004096887346822424,45.62218536474757,3.1930173507308743,-31727.390596480443,28337.707272607324,-2.8704219977017546e8,2.8105144373831147e8
-0.0020899889218820088,0.4500646143761444,0.00043166621035992244,50.26913184390547,3.804690684410205,-4762.277264854547,34881.502625451045,-7.004293798621312e7,3.42457109127808e8
-0.0020999889062570175,0.45063320879109736,0.000432435185538341,53.162956325583515,4.040600027664151,-42135.80516694616,54701.30678692251,6.716616908161793e8,8.40736566506802e8
-0.002109988890632026,0.4513900213409335,0.0004065967599985081,46.34547682294611,3.370753003712971,15588.217695777283,33337.28105582967,-1.9822312344353423e7,2.9067159462339354e8
-0.002119988875007035,0.4515375877363656,0.00043542187533883567,51.9193583192269,3.632984647991111,-70891.2082267816,35241.04189136852,-3.979674492835766e8,3.968698621603567e8
-0.0021299888593820436,0.4528893560030103,0.00042954845078200734,55.42298260941382,3.6913141569383447,-9098.270921501675,39566.28793034741,-4.002319210191883e8,3.9183838744772077e8
-0.0021399888437570523,0.4539859857146555,0.00043537150950145935,50.76791454371509,3.7619838523443465,57908.497556192095,48997.29862541668,4.151566795202637e8,6.650968186986743e8
-0.002149988828132061,0.4529278671357019,0.0004078631038878807,45.243289485541624,3.3132759610507505,11098.571555550385,33723.14475786833,3.052002541290662e7,3.9216824371779037e8
-0.0021599888125070697,0.45427006963557326,0.00043657063958862393,50.6795111811608,3.9537427076432654,-40448.286596906444,43147.648184934485,4.2017088637777036e8,4.1470262724333245e8
-0.0021699887968820784,0.45414739163849716,0.00043657693980359436,51.24138921187238,3.677466023858083,-24934.70383430134,34859.20995975963,-1.4083455180440265e8,3.259441765946704e8
-0.002179988781257087,0.4552007796984195,0.00040122636466248665,46.82951049815608,3.3521467884409137,-33712.66851219716,29208.582870124923,-6.914748500270486e7,2.6358765418063745e8
-0.002189988765632096,0.4552676545608181,0.0004156235613911245,50.035843869376635,3.4634956948647395,-31854.320038545666,32547.24891021145,-3.476106913529767e8,3.352721555724876e8
-0.0021999887500071045,0.4561096670658374,0.0004353725169038525,52.62798676208556,3.7010177545611604,-10601.554368418665,42413.22855221373,-1.2966729374645936e8,4.8564304443460906e8
-0.0022099887343821133,0.4565919680585166,0.00039129893015163366,42.62259524168112,3.298905860625639,27864.471066149432,31810.548186622204,2.1184042013984764e8,3.0399965623392314e8
-0.002219988718757122,0.45763764576732846,0.000394633404202881,44.24333383926414,2.82669516194578,-37080.26841641501,21932.90287279519,-6.446197683755711e8,2.3411620489415807e8
-0.0022299887031321307,0.4572986956101727,0.0003898769009587539,42.92816491790874,3.3166727705547845,-34364.70524749507,31480.536119248183,4.2173484372813314e8,3.159387240068981e8
-0.0022399886875071394,0.45768266728862017,0.0004105062637607577,43.71542768111575,3.5151104749645823,13309.985033876008,38249.86482618878,6.788571736902171e8,4.221805890398051e8
-0.002249988671882148,0.4580222186443955,0.00040621285848602454,44.1921706705867,3.144384765993483,14525.734762461487,26267.259715052303,-4.155537752716426e7,2.4848404122680527e8
-0.002259988656257157,0.45886509170078077,0.000442201535038197,55.60454032816835,4.094031810646076,-22628.730981960754,46808.124793925126,3.045540630067586e8,4.860739489122666e8
-0.0022699886406321655,0.45954776504468525,0.00040714255410453785,45.6668748682902,2.99723024933318,18914.17603629586,29001.51333584606,-2.792838930336151e8,2.920902395230924e8
-0.002279988625007174,0.4599194636497191,0.000435265085360898,49.79919226835001,3.7588544391867176,19912.94104375668,39458.76997767401,3.5514929402007896e8,4.018505204210991e8
-0.002289988609382183,0.46003364461011365,0.0004320607572947829,51.57119810788728,3.3906757535869216,15354.807089913544,31392.405894446092,-6.070228315505563e8,3.325339332221613e8
-0.0022999885937571916,0.46033175937847615,0.00039881171785610247,43.86647662900739,3.145873516917832,-30005.117364775942,26655.30101844867,-6.6513226883352906e7,2.6825436305519396e8
-0.0023099885781322003,0.4608382053141668,0.0004086770179423938,48.37474508625934,2.8449699615881356,4152.769426600178,23430.919696506502,-1.126345330922128e9,2.6917952186992157e8
-0.002319988562507209,0.46118147770747553,0.0004017706804610541,45.465194275904935,2.9429096353496225,2775.72089979964,25199.072116109535,-5.854749231837219e8,2.4421458146624666e8
-0.0023299885468822177,0.4628810923624467,0.0003810311898955795,41.88405999516368,2.8293682256713524,-20447.331855009586,24532.730282862427,-2.2503825838078395e8,2.3753109257714432e8
-0.0023399885312572265,0.4632613255260596,0.0004356149292927871,49.9936309605469,3.449663244990601,-36712.38176304846,29315.260899989367,-5.921599582970009e8,3.100474265698933e8
-0.002349988515632235,0.4625346775957197,0.00043567089007062537,52.38881178922865,4.12734583504162,-38511.263421848824,44137.816365325605,5.593108318156464e8,4.358052601701926e8
-0.002359988500007244,0.46344925471276904,0.0004185908764239809,49.4014588382471,3.4314056469395435,3063.671019627675,32396.120873126038,-1.738128387291332e8,3.154880687053567e8
-0.0023699884843822526,0.4639746070317504,0.0004171293093885393,47.465721143920426,3.678171941226114,-36611.17880020715,39464.080293409344,4.980085078530805e8,4.2773169395101166e8
-0.0023799884687572613,0.46464519766288653,0.00040095562656815916,44.56183351347791,3.354709567626898,-12422.384108171656,26959.1547785563,1.170036015278856e8,2.3007162067318836e8
-0.00238998845313227,0.4653633333653914,0.00039761099082145,43.64628415211147,3.181237707895752,9222.021356642874,28791.438110637515,-5.558844006921382e7,2.983766716950391e8
-0.0023999884375072787,0.46581254112947823,0.00039960316849640775,42.229831327707146,3.006232008859219,-57702.64664961317,24657.374486644603,-2.4805130744238082e8,2.2303801293050066e8
-0.0024099884218822874,0.4658828142383199,0.00035439651673237427,38.06866119020436,2.5813751143125194,-22023.544346004328,20117.01393674662,-2.3423517136002126e8,1.9649365945856175e8
-0.002419988406257296,0.4668245438851351,0.00037137988311111974,40.6233361786958,3.006667518504425,-52982.29526133673,28585.05516731884,7.232851985212451e7,2.7470376833092713e8
-0.002429988390632305,0.4671112037237723,0.00041109060423816365,44.7674175467363,2.715365877335438,-10979.857666213285,23275.35304699863,-7.888768084359761e8,2.3563265209234422e8
-0.0024399883750073135,0.4667918339897442,0.000385887051751102,42.70886351462857,3.542330161582381,-54556.92745610092,51279.26917755765,8.680003141590922e8,9.178392810915043e8
-0.0024499883593823222,0.46700989918925356,0.0004036788382051088,44.72222969935847,3.2509008435526434,45611.75224065974,33621.45170135533,7.19654036589783e7,3.1113284247971547e8
-0.002459988343757331,0.4679085107370314,0.0004055347275679515,47.85410934567482,3.467321389802966,-17540.42572290139,33844.55828818929,-1.1028483931291986e8,3.5900829073325247e8
-0.0024699883281323397,0.468617835061263,0.00039373721380612056,47.365854977856955,3.5326134214506855,-21837.883601175356,39414.630204531066,4.065693082525036e8,4.304927455536611e8
-0.0024799883125073484,0.46941011844613256,0.00039234106832335337,42.86308511857887,3.0397245229747,28205.006785461734,26856.44334051223,2.2082125922541674e7,2.4951493985242924e8
-0.002489988296882357,0.46934944184515787,0.00038803549904087965,42.72480286090037,2.9208609391076736,12728.540924253333,27444.040271146743,-9.975957716208014e7,2.752923722497772e8
-0.002499988281257366,0.4700351967778809,0.000377095338268771,38.636134746416715,2.707904726676591,29335.924512404403,23174.889312678737,-2.3722635988850063e8,2.1334585375454438e8
-0.0025099882656323745,0.47011277537194457,0.0004363500065536067,50.759873480158916,3.3543482964044937,-21869.02535844477,29740.610995758874,-6.408562216667445e8,3.069148916263615e8
-0.002519988250007383,0.47045405083533093,0.0004042124158926388,43.567895118496295,3.1760604894161353,-22741.14742002817,27671.61303633453,-8.845423553985363e7,2.752380548555291e8
-0.002529988234382392,0.47177115785464063,0.0003899201125380415,40.4301552639659,3.016579461429587,-12179.907412982097,25091.572485513527,-2.1454865209789854e7,2.2246996687604797e8
-0.0025399882187574006,0.4715335380432172,0.0003810407242282567,40.500341786508436,2.8917394688884155,-720.8326838945168,23391.188499395055,-8.235061264038919e7,1.9862962982350975e8
-0.0025499882031324093,0.472214231951752,0.0004104706743203745,43.18392224121987,3.3841713530326967,-3790.2138808228174,31996.645083524454,2.969418953251299e8,2.8451596798458886e8
-0.002559988187507418,0.47266963860902295,0.00040008765952835286,44.70715394457333,2.8431375315748038,-35331.582195988376,22398.318452164633,-7.398339047920028e8,2.4194656831130078e8
-0.0025699881718824267,0.47243579224944,0.0003997101851420656,45.08950782139756,3.4904502779956337,-67534.56792366336,44289.74289984826,2.569690547048935e8,6.876225912168115e8
-0.0025799881562574354,0.47308503299468024,0.0004227783580602179,45.66070315017583,3.647835371876646,13894.501630723153,41415.65722951058,4.198648817677415e8,4.623809742450529e8
-0.002589988140632444,0.47412447017686543,0.0003634626266473395,37.97121664791864,2.854368124716185,-12470.856385425035,24617.896362219544,4.770654132267173e7,2.3236204808183894e8
-0.002599988125007453,0.4746878436797202,0.00037787180514917585,42.10882210060709,3.017851826794135,16130.35175002969,28307.464893715107,-1.0142567526993111e8,2.66763577511543e8
-0.0026099881093824616,0.47446060454480354,0.00038017926584434536,38.74180848984565,2.9402716281878662,-31964.11404059845,26572.904451867307,1.6215325331260465e7,2.6741671425781503e8
-0.0026199880937574703,0.4752393480965829,0.0003849957944819141,42.88842673892692,3.0382068233581183,35580.2305990799,26372.059307065352,-2.2209958518939212e8,2.5143176103290454e8
-0.002629988078132479,0.4752600424663867,0.0003873538182438837,40.926909167575396,2.7611244517162805,8395.008207724459,23222.49236138124,-3.1548274703854704e8,2.1532473552089605e8
-0.0026399880625074877,0.47610677730043044,0.0003998850678542208,43.73876265032121,3.3329718157138997,-103726.78577055506,37381.96818731394,1.8764023467384186e8,4.307764897702316e8
-0.0026499880468824964,0.4761986210310772,0.00037313561541424487,36.97083147942114,2.8752773755655316,-46341.86351572713,30832.89406312737,2.3683907663563958e8,3.8072743362867385e8
-0.002659988031257505,0.4770326510015404,0.0003887598375283521,43.84352459979463,3.1049875288966318,-32115.61013835531,28298.771152310834,-2.841155826468893e8,2.923234895046229e8
-0.002669988015632514,0.47688434969682114,0.0003635042991206687,38.34443174730704,2.6427717190037137,-1113.0257352104807,20451.383183447317,-3.026686935996584e8,1.7696049858234465e8
-0.0026799880000075225,0.4774797236641766,0.00039101303985733066,40.722511883517896,3.248702790263246,27610.6592532045,30900.557986368844,2.693067810487244e8,3.1039881817215145e8
-0.0026899879843825312,0.478020335645769,0.00040480454082622764,44.20185730126277,3.202225857674454,-41019.06214306689,29655.022845201627,-1.0028948504052219e8,3.2807356218712837e8
-0.00269998796875754,0.4779142609658368,0.00036535825834271585,37.92076296486807,2.690768110999452,-10925.58084817973,21214.67657935342,-1.0359149157208483e8,1.9141638924284068e8
-0.0027099879531325487,0.4789244951000317,0.00038838641143813904,39.22249616461844,2.970297993858153,17473.660675490944,26328.048109282416,1.1870780807865046e8,2.3351084368056437e8
-0.0027199879375075574,0.4789411954103426,0.00039155650184679436,41.94015935564487,2.8358518893832283,-22150.172841999287,23673.693118984495,-3.1266220276453745e8,2.2529213173376468e8
-0.002729987921882566,0.47906269884201086,0.0003697385692173523,40.12393003786119,3.097898112431006,-62035.178222013456,39731.54730554839,3.462101580260012e8,6.137445966785399e8
-0.0027399879062575748,0.4802348603626404,0.0003716031755675711,43.05020117090902,3.035850230130409,-17131.33135734232,28507.049597213587,-1.1813997964661473e8,2.4425563379899004e8
-0.0027499878906325835,0.48022452172535846,0.0003604125750855905,36.64261840072333,2.616097223304334,24907.659854796293,26621.10179709161,-5.6610911871325426e7,3.154632163530662e8
-0.002759987875007592,0.4803801770865723,0.00039681379629516775,42.426857363006384,3.2783813471273158,762.0905858582558,39760.545122869786,4.8384548892312807e8,5.1033831161358404e8
-0.002769987859382601,0.4820479824231727,0.0003682659280250669,37.32852279967833,2.59953226869303,-11257.319609238964,23975.544616279985,-1.344377825117434e8,2.4991186363751376e8
-0.0027799878437576096,0.4815438920692908,0.0003851136602852088,39.826852825207105,2.8894242730395763,-11659.816871142544,26987.28714136783,-4.476559606590728e7,2.7343570553204864e8
-0.0027899878281326183,0.4826524229023955,0.0003784683318272891,39.59708929313659,2.614982747814545,-17886.190793792233,19349.89111991268,-4.9450355124978095e8,2.0425785357226968e8
-0.002799987812507627,0.48334016625477133,0.00043056869987239386,50.499423418228986,3.7450761634198746,-43215.682301424946,36484.24929560631,1.3523711006953138e8,3.470199817145176e8
-0.0028099877968826357,0.4826909417996482,0.0003801579577233199,40.96135497830014,3.012730895593186,25412.159406269737,26704.97985427257,1.7338437149134185e7,2.9099918825981975e8
-0.0028199877812576444,0.484018296217156,0.0003594630323952867,34.746679864408804,2.6202151976070582,-15065.993774423638,23096.704945436482,1.0526153927410112e8,2.155211550222875e8
-0.002829987765632653,0.48420135680081255,0.00038060555294649133,41.963577025092974,2.887559923081953,16734.22939656832,26102.846206092905,-2.584911276487207e8,2.2878693222852314e8
-0.002839987750007662,0.48363785232467427,0.00038180355355012843,41.10337734842286,2.749387998910826,23094.337433380602,22043.870317970344,-3.038934737850025e8,1.988480510286972e8
-0.0028499877343826706,0.4846251338115572,0.0003758833052428666,39.630017410452524,2.985095747875849,-1646.62672544593,27440.716249668232,7.21943512908665e7,2.651178836128235e8
-0.0028599877187576793,0.4843297195606987,0.000373237895852791,38.06796682707266,2.975303002780036,1017.4699415719446,29657.220005715477,3.5532834786178946e8,3.276936733102417e8
-0.002869987703132688,0.4852971901397815,0.000377566578930485,39.12016380660022,2.8157319009499164,46234.99123826914,32082.71760092264,1.4660818045249496e7,4.7323941648484313e8
-0.0028799876875076967,0.4854133901069424,0.00037521336005957786,39.23193588225576,3.4468678604221252,-73816.39810304152,42490.656777282056,8.047779479933991e8,6.431661551131788e8
-0.0028899876718827054,0.4862668015314508,0.00039468928006097646,40.78739965151313,2.8123965963325723,-5388.499912439439,24451.652285961285,-2.244597758123097e8,2.2952475527467662e8
-0.002899987656257714,0.4865235839978277,0.00037888650357748797,39.346300616497665,2.7578306945475113,-27945.5109586997,24660.220585361378,-8.587910850360085e7,1.9520463982545865e8
-0.002909987640632723,0.4865922433303859,0.00036498273992927787,36.460084092362166,2.553158653289371,-3758.1366724118734,19322.723274303542,-2.5566078594042763e8,1.7136489476436648e8
-0.0029199876250077315,0.4874698467170831,0.0003701134479132249,38.41254669405583,2.6785475141918567,-33042.902124202985,25022.40208321612,7.586523377781314e7,2.5368023719413665e8
-0.0029299876093827402,0.4876245986989375,0.00037661723467334715,42.824054568240996,3.0942470233623514,29759.690826921353,29420.79326705584,-1.2854570265436867e8,3.034379253604389e8
-0.002939987593757749,0.4878878327999261,0.00035684956473947124,35.87065578079534,2.4779466100020033,-50111.947639468985,22356.51676360048,-4.3436520023212135e7,2.072415598675658e8
-0.0029499875781327576,0.4883347334033542,0.00038140206975479057,37.45548926865883,2.746119632361004,-23789.67921875997,31852.123292102802,1.9771777392483342e8,4.081110340533054e8
-0.0029599875625077664,0.4884943963471249,0.0003888021625935472,40.191485074474706,2.7269302703591727,5074.96482621151,20900.875810863454,-3.689482923585781e8,2.0398149553775078e8
-0.002969987546882775,0.4893570353248479,0.00041198194958866173,44.80448721803546,3.1901744980186297,-8628.771395104955,29950.55117818614,-2.2346174207375303e8,2.8904668842859775e8
-0.0029799875312577838,0.4900375419431971,0.0003636862675647967,37.694352914361446,2.9249484550985314,-27956.713906495876,26148.999565039674,4.8045471192604387e8,2.212204478593254e8
-0.0029899875156327925,0.490572778190311,0.0003490850008212785,35.93727023734155,2.6415668456676094,-70086.58352878368,23032.22983500045,1.814196579979143e7,2.0278173632250914e8
-0.002999987500007801,0.4903102775678506,0.0003698812157274221,40.12146491042763,3.0683289785863277,-73118.90667810067,35564.95400696348,2.5791363918911994e8,4.327546744217052e8
-0.00300998748438281,0.49119563473680106,0.0003698387597129362,36.85483906920359,2.477003223205749,-1049.6428271178436,20574.439910748435,-2.3144103418871593e8,1.872520029562126e8
-0.0030199874687578186,0.4908821398478539,0.00038282789847442417,38.89744616983967,2.7280576501777656,-23533.106627162706,19765.017089283618,-1.8683041152415413e8,1.8469746854624757e8
-0.0030299874531328273,0.4911631969806501,0.0003678296752222797,36.369684614788824,2.6144347086702844,-46828.01755965213,22170.351500181263,-3.768362631454599e7,2.1240926496368086e8
-0.003039987437507836,0.49154492007563727,0.00036321552653756085,39.29695493652496,2.5975279114466714,44215.49089217401,22368.847331750556,-3.6773065510215163e8,2.1078041648537025e8
-0.0030499874218828447,0.49259556568509116,0.0003651167454093506,38.13522646253289,2.5903379899836527,-35550.47188325137,20370.574848463395,-3.2257206548059905e8,1.813778963712437e8
-0.0030599874062578534,0.4921956570632398,0.00036991081112485135,39.18203898282483,2.9013496955425735,34312.056377018205,23018.295669539115,5.067702871917605e6,1.9973764948657066e8
-0.003069987390632862,0.4932212139894223,0.00038618913492604787,38.93148865439846,2.7004343312321044,-11602.72744450466,19623.979282705663,-2.565176354293449e8,1.8378854689841062e8
-0.003079987375007871,0.4935742586210972,0.0003494876804046834,34.33067401101796,2.4253256144334294,-19030.931790711427,17932.577838521793,-1.571204865560529e8,1.5864156301329222e8
-0.0030899873593828796,0.4939707367167863,0.0003669139205221283,36.59547224757969,2.5299848126314854,32672.170622266847,20552.59456194451,-2.234720660814074e8,1.731513851935272e8
-0.0030999873437578883,0.49359520045934324,0.00034825302801281876,35.397626499189286,2.4081462735620773,5259.529131040306,18054.282948080152,-6.395481341955542e7,1.6306006214459914e8
-0.003109987328132897,0.4949200777023223,0.00036242125520597146,37.629315965357435,2.9037129414265643,-37246.22144392393,29054.77133764367,3.124502599977697e8,3.032673298317932e8
-0.0031199873125079057,0.4948163725053922,0.0003666139191729867,38.579664747531986,2.4845057580224754,54103.76066852649,20727.42328659288,-4.238328972060225e8,1.9787982298146966e8
-0.0031299872968829144,0.49503538674983877,0.00035425268272400607,36.26984583700229,2.843346772151182,511.8250568071401,30954.88948677837,2.4932301339359555e8,3.991466667902368e8
-0.003139987281257923,0.49572399887707935,0.0003730793101318499,39.899799545135146,2.844256699975769,-24948.43466098962,27619.94115665738,5.550421086091268e7,2.653881292281695e8
-0.003149987265632932,0.49587932081105274,0.0003744879242245655,36.89614738562633,2.6334729863344637,-11642.422212445632,25478.14059030622,1.0225200218124504e8,2.7251347300688994e8
-0.0031599872500079405,0.4965093369530782,0.0003762819688968874,38.86686148749056,2.6379565579925375,8388.604994047788,26765.49442030883,-1.869403461074062e8,2.7986540764183974e8
-0.0031699872343829492,0.4967181258719834,0.00037158987900536884,36.830908253874064,2.611953524721122,-13960.125197031914,18945.95839269908,-1.0305586916764724e8,1.7784288303022307e8
-0.003179987218757958,0.49776350763510735,0.0003701629752879282,37.2445791529869,2.6567285491750376,22970.454234607296,21353.988066792743,-6.1524909197521955e7,1.73246896658956e8
-0.0031899872031329666,0.49724033555035996,0.000370853388920442,38.18174080277201,2.6575991649604496,-3632.7623659567225,19900.255903051962,-2.6394058226053962e8,1.9170441897569978e8
-0.0031999871875079753,0.498521839557225,0.0003535122762653027,39.04141138932867,3.032499701309698,-36276.878075894165,32309.25006353857,3.120403564903893e8,3.989834874790008e8
-0.003209987171882984,0.49830149560409615,0.00040088402716207864,42.31222399083788,2.809309261511532,-11921.99096649038,29902.494792105124,-3.138173234905798e8,3.806121335985393e8
-0.0032199871562579928,0.4983565704627135,0.0003296661831757653,32.142232189348476,2.2828417080132843,-22225.14350344383,18211.988371520092,-2.0370774505406205e7,1.3269341307018116e8
-0.0032299871406330015,0.4985122807674314,0.00035289660371752075,33.4834847316902,2.6717585920340636,-31517.03376283244,24251.979218545042,2.1696992832305706e8,2.304962763196493e8
-0.00323998712500801,0.49965188484817535,0.00037782185027419445,38.40944553966893,2.8481677136016508,7749.697872222952,24930.297407152757,-2.154481708573932e7,2.502323294872781e8
-0.003249987109383019,0.5000325166159548,0.0003434959765118484,32.57056150733577,2.3194505061667785,-9168.702992044638,21879.389197831075,6.201836992207568e7,2.016058523533166e8
-0.0032599870937580276,0.5005580434720132,0.00036563050547489386,37.50910878184434,2.7838078286809984,-16103.130876100446,25764.565792925605,1.4268414193437703e7,2.379948990226923e8
-0.0032699870781330363,0.500624957040098,0.0003616020151266074,34.858645569554305,2.6049419873081683,-48032.22680041306,26311.262219754793,1.3526419828462645e8,3.225287513909368e8
-0.003279987062508045,0.5011955844627903,0.00034194708709687257,34.002512079263084,2.512386099867338,-24242.688444132822,19455.666972601644,1.3927902602809738e7,1.5728598250257337e8
-0.0032899870468830537,0.501687589583187,0.0003624790753176258,35.22418957981385,2.5995226293599427,12704.406806249604,22460.856954705883,1.4935982183138216e7,1.6958591019740394e8
-0.0032999870312580624,0.5021446673241404,0.000363074403924479,35.029184927837164,2.454630757491324,-17717.861801811487,19717.571489506747,-1.1165991282067727e8,1.6669866598604202e8
-0.003309987015633071,0.5022720175858363,0.00038012536391157154,41.2790564702639,2.927980748955615,-19450.124469750503,27050.00586509466,-1.065124423009114e8,2.4802619429311138e8
-0.00331998700000808,0.5026472040058009,0.0003449441295503881,33.26692254392372,2.221528249215859,-2076.902917314699,16535.922921261263,-2.5915987430593938e8,1.2846248551229864e8
-0.0033299869843830886,0.5025898449412752,0.0003737506290312277,38.69734724678735,2.829212236715179,-38893.1286588778,23679.084599978643,-1.342368209625215e7,2.0602020906266692e8
-0.0033399869687580973,0.5034794444139626,0.0003533590609842967,33.742411221396175,2.51826045660041,32061.704201918063,19442.18364804057,1.189036997074448e7,1.5697445944898373e8
-0.003349986953133106,0.5029654594629805,0.0003254491348918576,31.44861894280758,2.4177407958457,-22778.44026051205,22529.127543553124,1.3717456587487432e8,2.1411477503225237e8
-0.0033599869375081147,0.5037254664959941,0.00035947910371200465,36.188545028131486,2.5500343711888287,21491.808925865902,20229.192163589643,1.4083717054309499e7,1.7153994217084843e8
-0.0033699869218831234,0.5042003586958558,0.000349091920847019,34.57754298336286,2.4018245129781604,-18286.48216081124,19368.8257422138,-1.5520931605515793e8,1.9278123112216395e8
-0.003379986906258132,0.5044667998618338,0.00034289667140949303,33.02267088083597,2.2709323071005696,-15125.688143658925,16583.45895384123,-8.195600638440576e7,1.2134942974337947e8
-0.003389986890633141,0.5055760451884713,0.00034234653880806814,33.8377692212033,2.4445601680292315,2289.088175527039,20285.21416662684,-8.374642278556429e7,1.738487815999577e8
-0.0033999868750081495,0.5050367185333262,0.00035088643215578215,33.279307464736256,2.4282936551302376,-24578.618286024383,20465.992522231103,8.765041833944105e6,1.80166980682495e8
-0.0034099868593831582,0.5055476124444221,0.0003766974257897471,37.68319192665481,2.4300831667670906,20907.204525801146,20924.97450992591,-3.2092247032891613e8,1.8603681134369195e8
-0.003419986843758167,0.5064638981761782,0.0003368598167397084,31.530825034763684,2.3474811674981937,-34227.37035270964,20144.777648046973,1.6095850407093897e7,1.6960761833699018e8
-0.0034299868281331756,0.5058468825753059,0.00033378976526240707,32.151790201983225,2.6231895013037954,-62284.06927272672,23698.1759092807,2.7675611867754793e8,1.7877890976433116e8
-0.0034399868125081843,0.506552569893853,0.00036172297052531574,37.27275859077858,2.896684036060477,33584.50487486187,40115.16958321834,3.619433890549257e8,6.949304531031436e8
-0.003449986796883193,0.507107254502586,0.0003493766792917738,34.80917519613171,2.695574956814186,-22940.03313992912,25774.18409843507,1.3558506781122383e8,3.1406334423302394e8
-0.0034599867812582018,0.5071539725884702,0.0003492118793712981,35.00050165083105,2.2397768889805514,-21795.62969132105,16716.16463394614,-4.009604581245411e8,1.3725351243266028e8
-0.0034699867656332105,0.5077567082411616,0.00037480356965336977,37.45570230304899,2.702288968236039,-26777.56553044829,25244.49138718026,-9.132973270521294e7,2.5230917749921736e8
-0.003479986750008219,0.5085152586317052,0.0003532285242066825,34.55317703493108,2.627874103004063,-38527.327297742195,23104.256690026632,1.1581901507173273e8,2.0346114531003323e8
-0.003489986734383228,0.5082689546349115,0.00035167677905586977,35.725881255937466,2.634792748976024,11016.783410403268,22847.506674169577,9.462010720946054e7,1.8302654411554283e8
-0.0034999867187582366,0.5083374586241347,0.0003318166357084417,32.518854310044865,2.367404460639559,-23906.880084615797,17336.487487842933,-624485.628201952,1.651115973078023e8
-0.0035099867031332453,0.509235603055503,0.0003564523975977732,37.4929110232926,2.6844722077036534,14034.980077877986,25064.253261929447,6.682086857513908e7,2.1649987907756883e8
-0.003519986687508254,0.5097235380680879,0.0003523493276295801,36.692009061771444,2.474956974910313,-4061.109676258505,20073.992967099915,-3.3334700008011025e8,1.7494523300293422e8
-0.0035299866718832627,0.508957468501604,0.00033271942293989793,33.68323638971858,2.506851718714335,-23517.51197979642,23937.956246719787,4.027900033528213e7,2.870453627649187e8
-0.0035399866562582714,0.5102065403520445,0.00036196716302287584,37.93460251615618,2.8723332183622943,-18966.25601617255,30054.238584904695,4.512337406463408e8,3.154710023493608e8
-0.00354998664063328,0.5100660187242848,0.0003502435390425114,33.70384653411142,2.637483553386855,-5875.127017333106,20439.76417884962,4.92502107843647e7,1.7505061470858514e8
-0.003559986625008289,0.5105599515027271,0.0003584502005887999,35.92512074705933,2.501308917960447,12679.299676849616,21753.3994690547,-9.424788821304874e7,1.8044342736393982e8
-0.0035699866093832975,0.5112856544540562,0.00034605629867704655,31.446954479269312,2.1370197737271237,-11228.01451384033,16495.996737207515,-1.5185164950574994e8,1.3596765868761137e8
-0.0035799865937583063,0.5109153436683858,0.00039681557551739434,41.35256408805988,3.6404714470320956,-65122.626328354665,51630.66143866609,9.581258515855753e8,8.875736228083751e8
-0.003589986578133315,0.5118948935541107,0.0003478175384299016,32.53331664028507,2.3420378218997095,21258.04064132698,19035.558315819904,2.7798938503391534e7,1.714785688589958e8
-0.0035999865625083237,0.5127868865141597,0.00034535735367278357,33.03592191771097,2.70457142081659,-1069.9669728135264,29313.132630325847,3.636713918718955e8,3.2254163788554865e8
-0.0036099865468833324,0.5123329839730767,0.0003617033010112607,34.08947043340595,2.331532386074218,-10074.07959393324,16903.75822125822,-2.5263069012921447e8,1.5183473414906877e8
-0.003619986531258341,0.5123287633074189,0.00034004101332651027,33.69005211494205,2.512253742285999,43621.33444195337,24734.66983138977,6.12680937981631e7,2.8835125179632753e8
-0.00362998651563335,0.5129416191492457,0.00031656503204755134,28.063700865623282,2.227828849814084,-45638.3590421979,21712.918655743302,2.2174571251513737e8,2.0722677487422732e8
-0.0036399865000083585,0.5133812504210815,0.0003275985697118645,33.385835004015185,2.617760350004025,-4791.547323870456,24538.783980892174,2.4701957683945194e8,2.249817427190755e8
-0.003649986484383367,0.5134515655523154,0.00036204860495239266,33.78059263671112,2.3624685430055035,-4173.0357174329265,19113.09936731661,-6.678716700863556e7,1.543157628753047e8
-0.003659986468758376,0.5138588161377325,0.0003513956306164041,33.143308435229784,2.24543273865333,-2335.2977451242255,16498.370748802263,-2.2340085069564694e8,1.417089463704058e8
-0.0036699864531333846,0.5146426814312861,0.0003698643893350369,36.145088083884474,2.5064899676738794,15788.629692848226,23241.661677307522,-1.576576566364508e8,2.2993121623203737e8
-0.0036799864375083933,0.5146901115044503,0.0003412549484625633,32.6260305431583,2.2625517736520306,34064.147116277054,17708.458194250867,-1.3585113902902958e8,1.524557346163712e8
-0.003689986421883402,0.5147124314176421,0.0003531610627950674,35.232600128181296,2.6919005803360445,-27124.021871745357,28021.564517729712,2.151728409258467e8,3.195198572956154e8
-0.0036999864062584108,0.5150764331208137,0.0003508688996648448,33.67518614126466,2.417943535062598,21124.995061764886,17343.308869813274,-1.3149043097148992e8,1.369212196454325e8
-0.0037099863906334195,0.515848365673241,0.0003356049088478621,32.35135150057577,2.6058226327122944,-11490.892203389341,24860.449714951417,2.6004788631943506e8,2.4047636528258872e8
-0.003719986375008428,0.5162073196106574,0.0003432151011931881,32.40681148103932,2.5114929287059446,12592.132730733401,23473.383092854205,1.4176910359540907e8,2.2252654126685208e8
-0.003729986359383437,0.5168243980391983,0.0003560634384791086,36.10039217933337,2.6422056223981683,12838.705547327596,24434.346747892214,9.168687882460189e7,2.2106694267349216e8
-0.0037399863437584456,0.5170106876534631,0.0003582512289381551,34.82631835753027,2.7634013877057715,-40457.147986879834,25450.29140168355,2.641356709133793e8,2.4878014204652116e8
-0.0037499863281334543,0.5168590631614959,0.00034518124809020036,32.60543698264625,2.394440852337892,5611.089479998119,21290.964580056865,-3.376557883385223e6,1.951916303223833e8
-0.003759986312508463,0.517240383231073,0.0003376120378957199,35.10414772503906,2.8171666887637112,-7952.490016540372,25109.207093653426,2.0916568022047025e8,2.885729745192766e8
-0.0037699862968834717,0.5173556070270371,0.000341407298741757,34.067669930231176,2.5481741161667433,-20692.69018115015,21526.37378708966,1.3374928672993597e8,1.632214225905407e8
-0.0037799862812584804,0.5179861461898988,0.0003279228466414565,31.83934862253376,2.4344490460828654,-28807.68620538606,23742.217149724274,1.0196100696947023e8,2.9327622741938627e8
-0.003789986265633489,0.5186990488053403,0.00033325328837175593,30.603971500902187,2.362420729782549,-37810.84835579488,18558.11640937377,9.966329129790665e7,1.512072423852658e8
-0.003799986250008498,0.5186883841977737,0.0003272218390069279,29.22787768531182,2.1924668868514847,20083.46859992209,16742.308181947847,6.468623530408024e7,1.1142835082299648e8
-0.0038099862343835065,0.5197463627602924,0.00034786434488747494,31.855367306395088,2.37589014089702,-4900.2050998298855,17664.21452870186,-2.5106623063043956e7,1.4068745367808303e8
-0.0038199862187585152,0.5192761706661496,0.0003632522541117004,33.164747605162965,2.3361863206370863,-17587.17529542336,19825.06215595366,-4.217635895750391e7,1.6094022458357227e8
-0.003829986203133524,0.5192134365370918,0.00033830128995419325,31.91469381096272,2.234561855592221,-18763.674858344017,16589.600291590745,-1.2847368196335758e8,1.3983473103249136e8
-0.0038399861875085327,0.5199354518565771,0.00034374080535529833,34.0721325494337,2.6771221164849535,-3045.438085672104,21931.946279047588,1.900743897747341e8,1.8173505628269723e8
-0.0038499861718835414,0.5201065005329017,0.00033072305121020345,32.43725367670734,2.214025989520138,-176.5332371602696,17728.49037299806,-1.322792245801795e8,1.4218076034097755e8
-0.00385998615625855,0.5210063250141759,0.0003322886682223942,32.58488647167482,2.246394460781427,-10692.937933488814,19151.855321032413,-9.659599094139908e7,1.4596112615312132e8
-0.003869986140633559,0.520736840416037,0.0003264795030173395,28.08495878722087,2.0575557240397897,-5143.363709980372,14630.871311664729,8.58344157057539e6,1.1392959713752086e8
-0.0038799861250085675,0.5213616745095613,0.00031768819301964107,29.618319533081035,2.0297074685245065,22353.696391319936,13585.62517982917,-1.4188221610087407e8,1.0423543391607098e8
-0.003889986109383576,0.5218775919118862,0.00033053101819060924,29.191368711051474,2.111163510178518,-10641.193040328726,18545.99343363886,17306.28042860329,1.8738900899564072e8
-0.003899986093758585,0.5223779082392086,0.00032149555865871557,29.58568309384031,2.2783567654101233,14866.12444770882,17720.258534397235,8.160499164799166e7,1.362131102648334e8
-0.003909986078133594,0.5224444848994565,0.0003271879879195411,29.59370180052841,1.9228069360032987,-3144.255447634005,12711.568654525676,-3.237788662188536e8,1.0482031819900773e8
-0.003919986062508603,0.5226430471199316,0.00037605702933994465,35.65205069667505,2.504397482114979,11604.270015552258,18333.018753575812,-2.0639444392947742e8,1.7086365539383385e8
-0.0039299860468836115,0.5234791825542322,0.0003513731587270479,32.10883322226504,2.4497939799963278,21469.882226640555,23378.66143926752,2.7840640874324775e8,2.2106844926703063e8
-0.00393998603125862,0.5232722343790173,0.0003531311920614472,32.23005318898715,2.256391887749695,27183.195984836693,16625.89703008583,-7.246636206211571e7,1.4060560539054635e8
-0.003949986015633629,0.524318691128125,0.00035193339100589554,35.08744448422771,2.590008135949881,-17694.440870280963,21490.211470151142,6.4210743577435486e7,1.8126366882107165e8
-0.003959986000008638,0.5240597901293014,0.0003655067063585673,34.2492238532925,2.8869695021387396,18554.927112999634,28220.83290645932,5.388146041924338e8,2.690995308768103e8
-0.003969985984383646,0.5237915625791407,0.0003405496886256182,33.182248808316416,2.374091124725954,19843.28399813486,16251.82956363093,-8.787519992675188e7,1.2583314755549347e8
-0.003979985968758655,0.5241216614612811,0.0003248124781747156,29.74861296868646,2.1777014383672912,10242.968222886791,15917.937712813118,-4.467012852492152e7,1.4593847008075514e8
-0.003989985953133664,0.5246498618899336,0.00033625981414459467,32.45703506755493,2.080936009471965,-85.37610864784114,13122.901573893774,-3.638146349800936e8,1.2100809954522473e8
-0.003999985937508672,0.5253044342079153,0.0003406915445236663,32.29296382182787,2.4822338520355967,6268.943784596605,19953.1670676395,6.0148266353524774e7,1.6916137724301073e8
-0.004009985921883681,0.5254080309735004,0.00032612841433601024,31.056842854621813,1.9980136173925604,-1457.187807707269,13536.346843733314,-2.854136634825028e8,1.0870877798693728e8
-0.00401998590625869,0.5258349414834302,0.0003545169887283473,31.318556801447183,2.149497860793255,6605.733059420912,15205.755920755579,-2.0794393116812685e8,1.1421251018773519e8
-0.0040299858906336986,0.5261489271103459,0.00034932129603620427,32.93608979724262,2.431798878000639,2349.5773517370376,19301.617969810704,4.92288109287766e7,1.4055924789285493e8
-0.004039985875008707,0.5262938979536146,0.00030004092829415146,28.405686020378056,1.8760728837821534,-13471.413474267258,13365.126889190133,-1.6581706847480467e8,1.119376299365828e8
-0.004049985859383716,0.5267600303729872,0.00034174432879643024,33.44925819867905,2.165354361103759,25551.8596945564,15377.797457576895,-3.8528143271820265e8,1.3878771295445672e8
-0.004059985843758725,0.526429816431728,0.00033639534588912173,32.83838730682092,2.3082912513061777,-17143.35339247755,19822.093560564506,-1.3413533617408441e8,1.851898137003172e8
-0.004069985828133733,0.5274824799403521,0.0003298006622964842,32.79719207956181,2.271706568272402,10415.667557558934,20201.71171882009,-9.182063468678334e7,2.159015637802164e8
-0.004079985812508742,0.527783194166828,0.0003025952798972393,27.009110473674113,1.7992087701187582,15183.984516986744,12097.164705545176,-1.8052965141008583e8,9.852227712466322e7
-0.004089985796883751,0.5274799542155013,0.0003194043977084935,30.723915975748046,2.231873499605843,-3835.6454254751006,18340.676477185887,5.974263928195632e7,1.368164309011995e8
-0.0040999857812587595,0.528234977858239,0.0003359634679952682,32.48885304337047,2.4734362995468273,15359.306806681878,20250.01711803953,3.2557662906848285e7,1.7714504667197052e8
-0.004109985765633768,0.5280028780396503,0.0003667814480618719,34.0051689314235,2.623471931799603,-1022.6833329954542,21933.6517422486,9.676489484138072e7,2.1694261972473478e8
-0.004119985750008777,0.5283994786144457,0.0003159266389306885,28.71492508812638,1.9403327874045433,-6828.846477132526,13547.383649548034,-1.4844328161869365e8,1.0781170929990093e8
-0.004129985734383786,0.5290865280332985,0.00031170681657031476,26.02957760770144,1.9826388356222788,-16102.077933485667,14739.991050016626,7.254325990795006e7,9.900933916077347e7
-0.004139985718758794,0.5295759358420533,0.0003177650427805258,28.58832729194017,1.9589837038028928,-10021.363330241684,13684.558385857932,-1.3949930221193692e8,1.0749205722047393e8
-0.004149985703133803,0.5302828104990157,0.00031830997229214525,30.63103270139018,2.1685665188464442,6841.542719310092,17074.57072399797,-1.3988281026309517e8,1.5526833883333105e8
-0.004159985687508812,0.5305193046362188,0.0003419767501803464,33.12993339047176,2.3279248260714342,-15987.193604183205,19302.658949206183,-2.5132086104092654e7,1.5818449077905542e8
-0.0041699856718838205,0.5300944541614799,0.0003336808263503977,31.169926634300868,2.3911697620646404,-1732.0517943912303,22678.891044509903,1.4171182628394052e8,2.8312460164072484e8
-0.004179985656258829,0.5306101274193701,0.00033301589559844917,30.735407819600432,2.2782534542318986,-25962.84986571554,16450.412249435904,-1.127490467347715e8,1.1762434207145108e8
-0.004189985640633838,0.5308841724611657,0.00032066550435035985,27.77569805294589,1.984046623088562,-10810.929333623168,15237.425658806394,5.464038201628419e7,1.0431189477610488e8
-0.004199985625008847,0.5307611871195905,0.00034573158326721464,30.286639176116836,2.1047914577410394,30466.784845215236,14940.965455382333,-9.916398560675912e7,1.2341371376861279e8
-0.004209985609383855,0.5314438090950476,0.00033479459524729874,30.639608944244138,2.110577627788448,20970.204571355604,16388.38065073783,-1.1158145822115727e8,1.3541242083976534e8
-0.004219985593758864,0.5315771576367313,0.0003521448540273882,32.80071685935753,2.4207279661806207,6064.315982342146,21230.42533847742,2.615505204357853e7,2.0535569954072875e8
-0.004229985578133873,0.5324469448152814,0.00032702621896845037,28.060702823228766,2.0430354565904287,-19939.44888173138,15484.545697769481,-7.108766316777602e7,1.1927443560795063e8
-0.004239985562508881,0.5324624575348411,0.00034203724395389127,34.04399195100817,2.4524625060225067,-46216.30743244821,20250.68412883312,-9.424492029758729e6,1.7499600422928286e8
-0.00424998554688389,0.5327241128660369,0.00030705808474295324,27.599944164025818,1.9803547689807834,1751.1672756519965,15596.253171474003,-1.2725298320600124e7,1.146075277408398e8
-0.004259985531258899,0.5328058704635427,0.00032552451984501593,28.86373622120229,1.916568002206852,8748.893829088822,15656.914269134442,-8.01302457838591e7,1.2758872707520637e8
-0.0042699855156339075,0.5334220613572568,0.00031728014623152653,29.08742928265229,2.1965822060013935,-22288.365511751803,19903.865874407747,1.9926026275978714e8,2.092286198324183e8
-0.004279985500008916,0.5338302399749002,0.0003078064319133958,25.361875020399076,1.7781522044783193,3590.1723173313,11421.752763631388,-9.237822285698943e7,8.432161958275272e7
-0.004289985484383925,0.5336796541067991,0.00034561417688870903,31.41678527495546,2.155489811930791,9668.997400966606,19758.235295627273,-7.699632724546343e7,1.7793664528373006e8
-0.004299985468758934,0.5341500398266232,0.0003395593716792978,31.19816023512892,2.2551691528981057,13651.27028712708,17734.668280397258,3.0355055716318548e7,1.571313883490273e8
-0.004309985453133942,0.5347380522766716,0.0003189054473206894,26.648046787266832,1.9264414397970853,-14955.378964758891,13933.892271844907,-6.563638367195562e7,1.0127486416101696e8
-0.004319985437508951,0.5343434001698114,0.00030146675149457915,27.180863364339565,2.1273097362563624,-6359.2322663571,17755.71566791117,1.4347800117497614e8,1.462816533344377e8
-0.00432998542188396,0.5355592226235171,0.00032535053776672895,29.754038920685314,2.1098401056954996,-2212.367245993367,15028.777539102393,-8.86064485290396e7,1.2148077916941726e8
-0.0043399854062589685,0.5353128808955405,0.0003189020203680936,28.20106675981985,2.125638048493179,-153.48965405697322,15917.620216826861,4.229952440147585e7,1.0998747342720178e8
-0.004349985390633977,0.535446063832337,0.00030890520276434513,26.407870344880195,1.8370682827389928,-5009.803658878866,13376.13775575069,-9.798249345760885e7,1.1305754083726245e8
-0.004359985375008986,0.5356502783026171,0.00033119499690469994,29.610412993249348,2.119052124637999,-35605.947845435665,19638.35096730588,2.916903850617717e7,2.1905348889543378e8
-0.004369985359383995,0.5355958767746933,0.0003083029736095881,27.09595598742265,1.913622413041094,17877.59510154296,14969.70256601762,-4.039958570252827e7,1.0902124350480866e8
-0.004379985343759003,0.536641200196507,0.0003229908696591194,30.130603199730604,2.4065656957569574,-10832.729294900619,27283.030143984695,3.2436226001083314e8,3.5604246903591067e8
-0.004389985328134012,0.5366503963215404,0.00031802169819151446,28.39608758972194,2.2134520505124824,-3850.7940437309094,22523.132214505087,2.0913923456464547e8,2.6063205060138604e8
-0.004399985312509021,0.5369214020172312,0.00032315874215577345,28.30671062073693,2.2496367113744222,5381.053821657188,18541.040015664592,1.678591383803399e8,1.9179365407292414e8
-0.0044099852968840295,0.5379142754007948,0.00033311705836591916,30.88853515381472,2.348550208817104,2779.2488893093073,21413.32323690534,1.6990979135127613e8,2.014032772779148e8
-0.004419985281259038,0.5373836162816961,0.0003378605301995129,29.876417021392047,1.9942625480613752,6415.092265874756,14817.272897533883,-1.6226812630899844e8,1.1039640308406073e8
-0.004429985265634047,0.5384572757559849,0.00030457037926303465,27.238087302721745,2.27917169745938,-6075.142176692651,20431.756893297315,3.274993867087559e8,1.795432124237308e8
-0.004439985250009056,0.5380193457628843,0.0003402696317731908,31.02164857370988,2.106376656779333,-22012.47488794931,16330.130551371247,-1.7111403654660955e8,1.1943793488103853e8
-0.004449985234384064,0.5393447372042491,0.0003260855949672121,29.1335717715227,1.9836567158374216,9751.00283266141,15055.09687652758,-1.2283612421507224e8,1.2041202182603894e8
-0.004459985218759073,0.5383983665971883,0.00032103872436281663,28.370195342297073,1.8688468994269551,-13050.267193652142,13444.940614994257,-1.542259866423336e8,1.0050734431731853e8
-0.004469985203134082,0.539811006720569,0.00035786200589044023,33.094255268358715,2.3389690593914625,-27920.12527854132,17349.229276089867,-6.0590069683986984e7,1.4548332935199574e8
-0.00447998518750909,0.5390503962973244,0.0003264429978978703,31.43219880492083,2.3267088223704184,-28741.501302694764,17033.552172035204,5.503411604872588e7,1.4285845923582107e8
-0.004489985171884099,0.53946709156946,0.0003173554088829177,29.09243382959389,2.0825134256885134,5914.227042176131,16155.569032989719,-7.53777723847207e7,1.421509293514187e8
-0.004499985156259108,0.5399917696072365,0.0003090820571556625,28.067180560287873,2.0618544369322467,39888.11827836663,14762.840597432974,-2.082067403478202e7,1.137997753796664e8
-0.0045099851406341165,0.5402159028146635,0.0003349335880948847,31.25179628905008,2.1108076290387987,7014.146730035281,16596.934105466793,-1.3909347253511956e8,1.3135539727243827e8
-0.004519985125009125,0.5399876345526108,0.0003238203323541087,27.05521999127647,1.992751711605977,12779.310359590501,14377.160318992825,-1.3883222888206953e7,1.0078090562212993e8
-0.004529985109384134,0.5416924146666996,0.0003077810303315372,26.320086730616104,1.7486962693706019,13275.87884383073,13067.040110938324,-1.4191576900602126e8,1.1136408306153172e8
-0.004539985093759143,0.5411922846181718,0.0003331034931370829,30.855297057241515,2.0994609678802796,-30929.73540080268,14978.846211301707,-2.1097817147248337e8,1.1656236788893183e8
-0.004549985078134151,0.5417047417387648,0.00033433668203120193,28.87520112470308,1.8578060432380739,-14088.817833680514,13181.601996812295,-2.3870284120906773e8,1.0365492162435392e8
-0.00455998506250916,0.5419514021460444,0.0003240038013937134,30.427537274258416,1.9826491819017567,-7059.8313429100035,14441.014913343104,-2.2042953487508047e8,1.2047630614551197e8
-0.004569985046884169,0.542017709799603,0.0003220527103745976,28.342608490190702,2.0526684886813684,5716.533476631044,16891.66198212335,-3.474983582910413e7,1.691061374493729e8
-0.0045799850312591775,0.5423744133079542,0.00033485826774797825,30.524422236991306,2.3902863174223015,-42087.27842109853,19680.56851431761,1.6685929453901844e7,1.7258946858564162e8
-0.004589985015634186,0.5423233346501874,0.00031896564990599967,29.652410887618327,1.9445866223150918,10830.040535377024,14357.122218916626,-1.8638364524674585e8,1.111519409173894e8
-0.004599985000009195,0.5432379255838846,0.0003332947773782483,30.359613959120022,2.0591522585261712,-17826.45994287069,14957.748757440999,-1.2313356513422196e8,1.310686973357099e8
-0.004609984984384204,0.543473588458899,0.00033184986489540015,29.742499405633268,2.0216312492923123,-5438.418263351508,14070.122606839861,-1.7732664652814972e8,1.0636039752235639e8
-0.004619984968759212,0.543705298696337,0.0002943152076033577,26.848447185656166,1.9445875649970992,2941.8310182657583,13144.420509984566,-5.577397124883809e7,9.688070956837742e7
-0.004629984953134221,0.5435226413484673,0.0003220804350111135,29.997843760177524,2.1709888033808245,-7783.054959691398,15635.748675172043,-1.2254031863615055e8,1.2278552646418221e8
-0.00463998493750923,0.544409003860254,0.0003192832063953223,27.708350148140543,1.919574064806541,6019.597980206233,13184.07244314671,-9.53383579459764e7,9.844042066966158e7
-0.0046499849218842385,0.544172988125993,0.00030948290016341194,26.458238333234473,1.974903110263181,17739.401231938602,15625.935166347417,6.176272670303555e7,1.53714795169328e8
-0.004659984906259247,0.5445102543447936,0.00032934761572186224,30.322586788533027,2.118608270117524,5243.004656803784,14836.659565652772,-1.1491844958738811e8,1.1293675025311053e8
-0.004669984890634256,0.544556213992441,0.00030797913524823633,26.442877149215143,1.8880069981800105,-10350.846151691452,14960.081799760444,-1.6321892992754424e7,1.3488641084693727e8
-0.004679984875009265,0.545136656383382,0.0002963039748596581,25.62930903028357,1.7586353401979322,24386.83502818711,11381.390361599862,-6.0444063028874315e7,7.933783391730595e7
-0.004689984859384273,0.5451073896390631,0.00032452904894886286,28.118162211368638,1.963265772880256,13641.341110649071,12519.279469125395,-1.1788167554385605e8,9.752534036826855e7
-0.004699984843759282,0.5452916435006436,0.0003130839962803969,26.39732090174446,1.9871570492742714,-15614.673804770306,13712.903585567597,1.0756135501317827e7,1.0352955355826397e8
-0.004709984828134291,0.5460333221197545,0.00034296348189773293,31.46314311022546,2.241212709512525,4187.497494743031,15684.388942747893,-4.9167658625935264e7,1.319470774358243e8
-0.004719984812509299,0.5459425054267355,0.0003168669953508817,27.40095430246951,1.8724884837213385,4610.21345386534,14229.669363504197,-8.77105322114693e7,1.1729931005281453e8
-0.004729984796884308,0.5462750055208416,0.00032939283453353534,28.699663682684715,1.8353419061430678,6248.570957900233,12939.830014374362,-1.897542793375344e8,1.0247282690386559e8
-0.004739984781259317,0.5463290733229172,0.00032636693766753143,28.178056026377945,1.956266707268275,-2675.299121442356,14024.014180644772,-5.389812380951097e7,1.0917875196898174e8
-0.0047499847656343255,0.5471663246496936,0.00033837519076916693,30.4826267264775,2.084036528292684,-4778.305200524386,14958.899855695694,-2.507737099254426e8,1.395296010921413e8
-0.004759984750009334,0.5469299710329636,0.00032692927129720557,29.642503782608404,2.022965798790468,-12454.98872118907,14773.436820070398,-1.1398986295031627e8,1.1005501476749833e8
-0.004769984734384343,0.5477065597739135,0.00032610877217644445,29.809472606830806,2.295629175870265,-27531.811304574734,20281.50863267686,8.285495886364521e7,2.0680537453573516e8
-0.004779984718759352,0.5480429547013558,0.0003074750975079407,25.479693315226058,2.0180194554868547,9631.507250672496,17477.301290002066,1.7896892222507715e8,1.586135977216147e8
-0.00478998470313436,0.5477929074724082,0.0003156947446643258,27.624961803264846,2.0423625149967317,15086.573407064809,13675.907208485753,-2.015914301536035e6,1.099503635173947e8
-0.004799984687509369,0.5484539113932568,0.0003059779359213711,26.849757529951763,1.9665884286268414,41.72890339020912,15160.952095812481,3.779659257502756e7,1.2149445244847666e8
-0.004809984671884378,0.5488937711374333,0.0003091797769490979,26.79407785030313,1.8679128159097405,-32562.65669721573,16861.101543521847,-3.2907577714670517e7,1.7063248413479662e8
-0.0048199846562593865,0.5491336749079236,0.0003028656071328016,26.114897263057983,1.997487733130038,-23888.884640273704,15584.74075367226,1.3357646608539917e8,1.2138475346362165e8
-0.004829984640634395,0.5493286046355715,0.0003120222766674576,27.662440983196134,2.052458617541735,-2478.552819795944,14625.41918536082,-2.606569415998085e7,1.2995489265693893e8
-0.004839984625009404,0.5492421775704021,0.0003059328248875637,23.857819679585997,1.5458561229033243,12307.358052371665,8884.919826599087,-1.696393089685422e8,6.961430206853768e7
-0.004849984609384413,0.5497140633176254,0.0002959568739300394,25.78559089316363,1.8343135427544879,-6010.772229136426,14974.029729101396,-1.8436851633171074e7,1.2361860682222226e8
-0.004859984593759421,0.5505747462168211,0.0003124530976410239,26.52901616131249,1.9720859784080105,-22202.259204272497,13399.308508371256,-6.1151026778710656e7,9.538676282535343e7
-0.00486998457813443,0.5503794314447362,0.00030645354748516754,28.444364727409006,2.1298788047661152,-36252.75766906849,17223.65847148079,2.5048873470402896e7,1.5157261886856064e8
-0.004879984562509439,0.5509923208155815,0.00031059232654220874,26.262071073134177,1.807407051161225,-14270.950322194227,13244.003529389332,-1.1943611469250494e8,9.715497377476081e7
-0.0048899845468844474,0.5508297503255102,0.0002926201686324781,24.584079031273365,1.762280007882267,-5604.921548639842,11654.27109527786,-6.675345488410663e7,7.956994395903838e7
-0.004899984531259456,0.5506555881077516,0.0003114808180167983,25.947255181389487,1.8753970400986193,-3291.290158839317,12825.008013350727,-8.456876259451042e7,1.0465050253814656e8
-0.004909984515634465,0.5518780788411998,0.00030907487288808256,25.604280015165262,1.7169481262189477,847.9877778038679,13187.131395912504,-1.3454512097442448e8,1.1663600169158201e8
-0.004919984500009474,0.5511402204643134,0.00031458657638508056,26.66282292840222,1.905175305545385,-7549.733471072458,12553.970509551977,-8.095887410532618e7,8.265427316772279e7
-0.004929984484384482,0.5516900532014811,0.00029920651516912307,24.11083908685063,1.7745615721571513,-8968.564058952936,12636.275549196165,3.850804494433945e7,8.77979314745523e7
-0.004939984468759491,0.5526031296048127,0.0003063308007120586,26.159343371180068,1.7386207135163796,7601.891964761134,11776.50343594942,-2.2300815311302787e8,8.530258707938083e7
-0.0049499844531345,0.5528467602205682,0.00031096308468745294,27.38382341805786,2.0101996776183944,-19511.32922416697,14766.825397824728,-6.127736646591329e7,1.2161675583842191e8
-0.004959984437509508,0.5528593454304092,0.00030470629811363644,28.500986644757194,2.1777860700121954,-28035.973069735464,19180.790455295588,5.135232017682763e7,1.8367612314686826e8
-0.004969984421884517,0.5528322706028747,0.0003076535141777197,27.125852342122734,1.8544058527828222,-18024.113433419487,11312.086996549218,-1.2640775224754103e8,9.809470303481033e7
-0.004979984406259526,0.5533521776682906,0.00029907470282302236,23.85803403584562,1.7579147068640448,-31184.020546964563,13233.716731116712,2.025929953885049e7,1.0367592428858846e8
-0.0049899843906345345,0.5531745778007862,0.0002881798382734213,25.168962187986196,1.9193509463845493,-15410.900202924422,13488.272724758966,5.947073800940723e7,1.2077876070609894e8
-0.004999984375009543,0.5536762130664513,0.00031193927952699813,26.741061109546653,1.9416378656300128,3363.2377417007738,15162.936184606078,-3.3666859116167477e6,1.1436791895073153e8


==> anc/Figure-5/d3_L190_rJ0.31.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5542522776440646,0.00020302237292709496,23.974175290980124,1.0910685519890546,-7354.3179466532365,7023.708024377217,-9.309497248170374e7,4.954171101784627e7
0.004990016110241413,-0.5537459155110499,0.00021808664681275433,27.755392483199735,1.3588971443308575,16042.336139088819,9267.19437618072,-6.984145519705601e7,6.951690039963883e7
0.004980032332241535,-0.5536009391433058,0.00020644183874468587,25.90035918511632,1.251334631403572,-10624.228675205432,8726.891978806105,-8.631050360166296e7,6.5335392772887886e7
0.004970048554241657,-0.5529518237962171,0.00020785923368819297,25.628367538347515,1.2262532861213145,14020.79332734225,9420.312934850688,6.2033231246738955e7,6.509622881581922e7
0.004960064776241779,-0.5527551258395492,0.00020299506035661283,27.74426978760449,1.3215941810173384,9176.337376669302,9126.14948882261,-2.940610869938973e7,6.441034966365099e7
0.004950080998241901,-0.5523195865312596,0.00021756802700967058,28.07571395317337,1.4114775485106204,23196.291690018756,10850.567871622949,5.512027114976971e7,8.83238649964583e7
0.0049400972202420235,-0.5523444119526357,0.00019900753126457103,24.405854323978208,1.2366809161436747,-3307.761917514282,10368.192292858852,1.0076461213431878e8,9.526768346054614e7
0.0049301134422421455,-0.5521216154285491,0.00021212662093808823,27.244684041493166,1.2512372811523473,-9020.33372571519,9346.272786196787,-9.278379367713815e7,7.54815708429106e7
0.004920129664242268,-0.5517316615868786,0.00020588184545448996,27.458159778993647,1.331516392043697,5221.401280179093,9490.365713185069,-3.4664896446629636e7,6.989025380845287e7
0.00491014588624239,-0.551837852469574,0.00020391788782023727,27.06403558352181,1.3806836669197842,9537.191393323195,10128.747117075462,3.479574456321171e7,9.289458149049683e7
0.004900162108242512,-0.5512537082587005,0.00019603960604907956,24.184909701362464,1.3145404656533628,16436.609136174102,10459.931178195659,1.8179367281654575e8,9.396646583166887e7
0.004890178330242634,-0.5512753259566828,0.00021650486104135149,27.691322983300733,1.256358050529717,-6281.451185104438,8502.2631392427,-1.3598438952096793e8,6.65570401168359e7
0.004880194552242756,-0.5507163277226147,0.00021733736679291392,27.303855592093733,1.328385157615445,6198.492599653452,8679.676754782811,-9.67911902249336e7,6.50372399274047e7
0.004870210774242878,-0.5506951237330213,0.00020621721187601299,26.568353446885915,1.3970940208760685,9699.841077299732,10167.789078044256,5.9261661713977e6,1.0325369877928168e8
0.004860226996243,-0.5499807656057751,0.00021696332166420398,27.829747391072928,1.4364108503462338,1515.6328472735136,10594.426445936437,1.1479610479590034e8,8.068363561554106e7
0.004850243218243122,-0.5498358027890613,0.00021941475354856794,29.094364018104788,1.5050409034739036,-1693.7039156746184,12215.011721880866,7.181576282255676e7,1.128643409260878e8
0.004840259440243244,-0.5496504252665464,0.00021838750662705832,29.203030677085636,1.5475567881211554,-2393.4941074586795,14820.07624939486,2.4343835800523672e8,1.8136863130269867e8
0.004830275662243366,-0.5494407620722999,0.00020722200505042342,25.653878575160196,1.2390390877079844,10231.119126963662,9725.897231529272,-1.941349039242361e7,7.802037045213187e7
0.004820291884243488,-0.5489650544254121,0.0002130180092875025,28.819602500043903,1.4433165459982926,13441.125519859852,12178.563836681538,7.896323439152442e7,1.261045045780466e8
0.00481030810624361,-0.548572311056348,0.00021235150061224534,27.49851371256333,1.440166167644551,5530.493491779475,12061.180057707355,7.677141441209649e7,1.2114243859444162e8
0.0048003243282437325,-0.5487382403498939,0.0002093651507926518,26.665278206896147,1.3228342847726384,8239.044457752645,10257.72399679024,-7.29359590797152e6,8.840145540830499e7
0.0047903405502438545,-0.5483642484496996,0.0002193296651918814,28.515063536584687,1.5129304686611305,-11728.000677844673,11504.936550607674,1.1503812827056697e8,9.451226618133332e7
0.004780356772243977,-0.5473562348649765,0.00020796580555412919,26.48721272837104,1.274681335282087,5804.151857860629,10081.380894781965,-1.0272245420300828e7,7.96429389714497e7
0.004770372994244099,-0.5478355010471382,0.0001993418180523439,24.59440536587419,1.2405243719850643,16408.10931334878,9580.506655177009,1.8003717312615514e7,7.595995827939636e7
0.004760389216244221,-0.5471034069841445,0.00019950533745369514,25.17698978471149,1.2422677585224555,-4926.493568085478,8071.1457583913125,-2.582652117811383e7,5.764590918504993e7
0.004750405438244343,-0.5470676345471287,0.0002076874384558349,25.956379358825345,1.2893005341767338,-11766.94723552495,9481.183443001868,2.679805333596282e7,6.935441757224478e7
0.004740421660244465,-0.5467304383277745,0.00021870276651201814,28.042736351924283,1.5352507957104817,10612.179852176601,13046.410347331832,2.0223678066114023e8,1.232882211692662e8
0.004730437882244587,-0.5466544878856061,0.00021906593196303545,28.161350729375087,1.3411556333430454,18135.894274567803,9587.994061204065,-1.0515904940515077e8,6.911630186555068e7
0.004720454104244709,-0.5468497357369906,0.00021462000731808033,26.71579758009495,1.3061505763398769,-8569.66616310592,9390.596423334662,-8.48427828084049e7,7.354233233717754e7
0.004710470326244831,-0.5460885747780023,0.00022255571020208818,30.043561840476077,1.4725816689908744,-11941.796302847528,11403.672057433585,-2.065901672829335e7,9.030150185567321e7
0.004700486548244953,-0.5457297567574739,0.0002144962774703291,26.673676155966756,1.29577609528791,-14653.598015457681,9155.195033311411,1.6969395944320377e7,6.799055800735962e7
0.004690502770245075,-0.5451520082097363,0.00022411721717312442,30.33372495708462,1.5339463636320159,24707.62576287245,15004.926407055511,1.6151656704753587e8,1.7330039044700813e8
0.004680518992245197,-0.5451677659238473,0.00020566300586886027,27.667321390396626,1.3196397000940767,8176.07363792346,8963.697047563004,-5.786765078700457e7,7.015909940896112e7
0.004670535214245319,-0.5450633652930937,0.0002071789634774532,28.404550194739812,1.3716057815526654,-7650.6077556763685,11479.93203345885,4.938968119431052e7,1.062141207093652e8
0.0046605514362454414,-0.5445160330451604,0.00020356616736362233,25.94344384089267,1.3923096464700446,18260.92831686231,11946.763816520388,1.7563391583299512e8,1.1780820723176119e8
0.0046505676582455635,-0.5445309633597583,0.00021650223010155902,28.480708651916625,1.3609016752090657,-1926.576742905478,9157.620611409324,-6.284362655434599e7,7.050596539899264e7
0.004640583880245686,-0.5440973439875697,0.00020190317469106543,27.6594615008068,1.445896095237251,1314.3114706005817,11394.796849068074,1.2138146354728444e8,1.021641701614388e8
0.004630600102245808,-0.5440658205716083,0.00020931148779051038,27.388228478308985,1.3530569294384114,10976.86875517726,12072.747826272102,8.971496517157549e6,1.331044333176865e8
0.00462061632424593,-0.5435836777449945,0.00021996529792356182,28.332755277252243,1.305565384876285,-4264.947984690028,9788.896099508527,-8.048326722000884e7,7.051080747602297e7
0.004610632546246052,-0.5430720541015126,0.000221505644291168,30.27676437240799,1.436695859736224,4602.449707461635,11044.051637666584,-4.048533380800616e7,9.274076327845995e7
0.004600648768246174,-0.5433449038749281,0.00021609024090368247,27.040958268937235,1.2866562447878547,11948.80875282226,8915.433681020215,-1.018094530840898e8,6.827564788874038e7
0.004590664990246296,-0.5427282850207189,0.0002153850750185726,27.725971636295533,1.3803110209644305,-13507.119826168504,14515.470804076747,1.6064233408487192e8,1.9995316238862944e8
0.004580681212246418,-0.5426139399181479,0.00021513127063207106,28.520486161798978,1.3844981443992468,-6372.961445102292,11917.048560919371,-4.1949028619238725e6,1.3322007602327539e8
0.00457069743424654,-0.5417661864425846,0.00021962623656734902,28.93076376786103,1.3923366393782188,-6614.366650331709,10728.087178259613,-6.968454939399967e7,8.170244197965108e7
0.004560713656246662,-0.5421064446256134,0.000207111249483372,27.726829418294248,1.3213140749526338,14875.586668875603,10329.023084203613,-4.851520946788076e7,9.610545572979411e7
0.004550729878246784,-0.5418591974008684,0.00021727909885350797,30.16882208901745,1.4898547845540824,14645.850522870587,12332.35920396063,-5.8096822161962174e7,1.13880252971291e8
0.004540746100246906,-0.5419985323679415,0.0001999888203250309,25.798592149449355,1.2806559273247298,-2881.702722383197,10302.317247656303,1.8045293294184398e7,9.086646197051154e7
0.004530762322247028,-0.5408502944209977,0.00021143133571666255,27.89462409424023,1.322075032686075,-4236.351665591091,9972.539205720885,-1.269288172025348e7,8.621670264255205e7
0.00452077854424715,-0.5404551325871684,0.00020939864533977496,25.690739215701615,1.1668605637072686,4932.347037429575,8282.808718908926,-7.092530075932017e7,6.228054331194919e7
0.0045107947662472725,-0.5406103343687816,0.0002240229396427177,28.510896020796153,1.4095983239987637,9276.624037685051,11655.580021290662,1.8158493485685993e7,1.159593177606679e8
0.0045008109882473946,-0.5402188182313425,0.00020581150580004513,25.511904677245088,1.2166359581582546,2969.0074916529043,8428.619804274836,-5.3846631381850764e7,6.239207114552906e7
0.004490827210247517,-0.5400880396343907,0.000221262298558665,28.588500186981808,1.536340899003147,7663.2488565355925,14838.635577893947,2.8823281409711254e8,1.6472578199464852e8
0.004480843432247639,-0.539765873532743,0.00020534305068857882,26.995429355116396,1.3353973653136417,4327.841305749163,10624.318542391431,2.4946350164076205e7,9.376930184006e7
0.004470859654247761,-0.5395276551933672,0.00023253992712307894,31.592002001179065,1.61822936248157,35701.61891721505,13120.10261190271,6.782374973189369e7,1.4651786138979948e8
0.004460875876247883,-0.539468835136996,0.00021650141571062838,28.27081754076581,1.3233688967705053,1134.9205220072072,10727.182539658299,-7.570058395675138e7,8.467832846222436e7
0.004450892098248005,-0.5389748474949114,0.00020787722998322607,28.2951787091069,1.389738235014353,13075.259412523626,11065.735994353097,-3.3297763858615603e7,1.0242585865112334e8
0.004440908320248127,-0.5383948526105207,0.00021747983570410815,28.576036740099223,1.4508019010222948,2288.179104144833,13274.642728719013,7.586093659602508e7,1.4435424880379543e8
0.004430924542248249,-0.5380707550917104,0.00022084096845580346,28.895192844915478,1.3925618160081656,4643.0945126547795,10567.157893754358,3.3622491984434314e7,7.41787153629791e7
0.004420940764248371,-0.5380935205027756,0.0002235443135264736,30.432679447589436,1.5076116620710924,2306.6787376168995,11167.263399189864,-5.960996719567615e7,9.2079230227347e7
0.004410956986248493,-0.537525360815585,0.0002177900215166979,28.83805633763535,1.408748908920145,18794.995285836892,11804.466461740063,-7.787774774198359e6,9.57603305714399e7
0.004400973208248615,-0.5372825361654304,0.000221638182597218,29.531302063241025,1.4026928180390121,-20394.6422668654,10918.552462521544,-2.0540504739613615e7,9.354561212261033e7
0.004390989430248737,-0.5371594063871747,0.0002139504862782859,27.539843766502432,1.3359776266292516,-17093.614188089377,10528.398528777027,-1.921041151277159e7,8.961935384372208e7
0.004381005652248859,-0.5368527253924938,0.00020935194280444303,27.091603882376457,1.23312169978982,4761.349951670077,8463.141762978037,-1.2464553526647641e8,7.471223173850334e7
0.0043710218742489815,-0.5365314666611644,0.00021182462742046253,27.864127229781865,1.280354106530219,-4998.325132064441,10090.041447163396,-5.269658551782723e7,7.755992601964135e7
0.0043610380962491035,-0.5363771028234269,0.0002176036810839316,30.93552433440995,1.5962456223828432,17282.82511035658,14626.086714735256,1.3804887317910096e8,1.5950312372918344e8
0.004351054318249226,-0.5361121738321648,0.00020636368928536096,28.232026999820686,1.37459591983941,6574.961385442648,10189.290111054404,-4.462919508085393e7,7.829558852967419e7
0.004341070540249348,-0.5359197982303945,0.00021665156613544196,28.901464504162693,1.4390939640800686,4688.3051717093085,11419.610750488438,3.2474338183932588e7,9.175197678272606e7
0.00433108676224947,-0.5352785080368268,0.00022061896892675982,29.65610256650111,1.4198130410654928,5048.128503865524,10774.483893730558,-1.7987747525863137e7,8.837090254937096e7
0.004321102984249592,-0.534895240527434,0.00021022459810561076,27.253689411704627,1.3207023320022568,-11627.74202853075,9570.760264373193,-2.7832168637718223e7,7.131951182433309e7
0.004311119206249714,-0.5347209605866898,0.0002228582893990205,30.094675679044162,1.5864272751576904,17780.431942758543,14640.435242367685,2.0787723076425326e8,1.5344646580373433e8
0.004301135428249836,-0.5342121626884468,0.00021811642863210412,28.632225273961907,1.3822169730209601,-6835.498136448618,10093.668673572969,-8.398322726483397e7,8.031583127236564e7
0.004291151650249958,-0.5342015339902685,0.00022445269710032564,32.06435077235021,1.6452571551998527,27161.26479470613,14857.50145225932,7.615963178686497e7,1.3264914174085627e8
0.00428116787225008,-0.5338263784521617,0.00023601090202362136,32.11552494538918,1.5119938926673286,9514.316266765021,11193.26152355136,-1.8635601981317782e8,9.411781619766295e7
0.004271184094250202,-0.5335828009190464,0.000222649292276313,31.224100389609127,1.5098112236680579,7855.514417593026,13282.69335346321,3.756708046972138e6,1.4291388557022664e8
0.004261200316250324,-0.5333543835333905,0.000216072500896529,29.74574495496878,1.395589974500649,21534.640940332825,10534.750730597038,-1.4061329348470753e8,9.416341093954203e7
0.004251216538250446,-0.5330081328153607,0.00023588983108839337,32.28053174075457,1.649392778728184,-5530.275170724403,14208.757514743822,6.4043511132660486e7,1.2560469412238678e8
0.004241232760250568,-0.5329038909721686,0.00022048908551915993,30.206039673074372,1.423912647480228,19212.92751817858,10464.14194577553,-1.0655478971497199e8,9.057253077162035e7
0.0042312489822506905,-0.5330056754673761,0.00021871641272634516,29.301047936780847,1.3422461209671246,18433.3480960542,9031.654871918292,-2.0231802038077676e8,7.240471493376787e7
0.0042212652042508125,-0.5323844648378974,0.0002086739784393393,28.327413018576653,1.2586023535400666,5301.431895372483,9067.684149883544,-1.3290743379548825e8,7.328134993159957e7
0.004211281426250935,-0.531552788249718,0.00021410120357531238,28.980503338221727,1.490150680936995,27281.50441137836,12125.370138458498,1.2104202689429238e8,1.0352137544977526e8
0.004201297648251057,-0.5311204330509958,0.00022463217315743826,29.724490776711843,1.459501575299811,2893.5972872901334,10710.204625003682,-8.415356805769758e7,8.361979490343076e7
0.004191313870251179,-0.5308866189258312,0.00022309562649910737,29.50122803064748,1.3598330778883132,20656.41656815255,9892.223706963785,-1.0476030072409065e8,7.626259981347242e7
0.004181330092251301,-0.5305317421722444,0.00021227444387462714,28.260402668672015,1.3794143512208146,7696.384184023906,9207.527046371824,-3.3060412408304717e7,7.024382485931224e7
0.004171346314251423,-0.5301122619706707,0.00023348070078491368,31.281318491508102,1.6078799521770872,17372.577080996598,12532.998317423542,7.239764803592423e7,9.578211887759063e7
0.004161362536251545,-0.5303289983107062,0.0002307524507208111,31.72234757731514,1.5037205858813252,-2073.9756067399244,12658.236951221947,-9.307477206137931e7,1.0767725087707579e8
0.004151378758251667,-0.529996412238249,0.00021985189983200447,29.804091563916067,1.5798070333503222,6837.999245603868,15543.474096318174,3.0638432890193045e8,1.6951677266757575e8
0.004141394980251789,-0.5295653959892402,0.0002122343728836357,28.269034491368327,1.3095016651756874,-3707.9722161269574,10258.113610354034,-5.453506055013486e7,7.995758418233447e7
0.004131411202251911,-0.5289872654563962,0.00022266627763271833,29.920623420750022,1.542801623191532,16326.474862168494,12300.555716208573,4.211557461818696e7,1.1708295268590167e8
0.004121427424252033,-0.5290333865880973,0.0002183116473947419,29.074470291044477,1.4747216933463472,-7331.384619152177,13384.899194216756,1.391971109648877e8,1.2506071054523617e8
0.004111443646252155,-0.5288817049307893,0.00022167447413774279,28.993594327928665,1.4266735732780174,-2219.478786123808,11220.19702454307,-1.2772318042015316e7,9.984252319041304e7
0.004101459868252277,-0.5284655558689714,0.00021948971658985805,28.071233648002014,1.5353660846621493,30521.91449315227,12345.644942749384,2.0249952185585505e8,1.1629370115673156e8
0.0040914760902523994,-0.528402773395252,0.0002301930853391058,31.052847520378382,1.7006840730503954,5493.8057032427505,16535.518073935484,2.072310948702151e8,2.0050071597491443e8
0.0040814923122525215,-0.5276704676136955,0.00022591106431700027,32.96794722917398,1.5982760208264373,9474.431886879982,15565.699796911764,1.0090976552679765e8,1.8042780130968145e8
0.004071508534252644,-0.5275882580644957,0.0002316338633582369,30.998857916727477,1.5458641594474332,3099.453965090142,12933.11528444003,7.638288433258642e7,1.2523360860283153e8
0.004061524756252766,-0.5269297964689679,0.000204950461991618,24.971757167777746,1.363475906521714,5797.4389779191415,11830.978990399817,1.555638437841613e8,1.0243002503842255e8
0.004051540978252888,-0.5268802066387326,0.00021956329336154975,30.83045333795897,1.5949245863390986,11105.238000256066,13070.044267114312,1.0902704385451551e8,1.2548949531350392e8
0.00404155720025301,-0.5270048375972908,0.00020189231315172426,27.908610594189735,1.4103073993561572,-4767.967702705415,10809.27057181551,9.033323771727514e6,9.13379124569929e7
0.004031573422253132,-0.526186030686833,0.0002521696010045415,34.774222932155546,1.6507326598601149,-10897.076722768597,13492.630360378189,-8.253061359143247e7,1.163093080673975e8
0.004021589644253254,-0.5256052816951509,0.00023615409374704092,33.18198150683447,1.6037819106006568,10969.44664700826,12560.919803645518,-5.5199459325272635e7,1.022190367053757e8
0.004011605866253376,-0.5252247913801463,0.000224855356198899,28.56263828256442,1.443732470597348,14465.837028124723,12466.674097724495,1.4860320355582395e8,1.0088041641136487e8
0.004001622088253498,-0.5249664272182407,0.00021981222462730325,31.010971803680153,1.4446317759780267,-2235.361760215185,11684.460485941034,-1.2546805451832195e8,1.1368388752675056e8
0.00399163831025362,-0.5250476977537172,0.0002239820814708729,31.26556576097306,1.4881858780446722,22915.922235230846,11091.846849056492,-9.159563127208634e7,8.77626919765083e7
0.003981654532253742,-0.52500378135778,0.00023602339145156555,31.637273777171675,1.6474300790812617,16378.127261287507,13751.208166360693,1.4079378859489462e8,1.4211663424793985e8
0.003971670754253864,-0.5243577542267027,0.0002366159548379906,34.12107638956639,1.6985486130847705,13758.728502399677,14447.858429162463,3.3982065383059178e6,1.2236135643794927e8
0.003961686976253986,-0.5241037200072487,0.00022746079196027887,31.145105812164186,1.5870745661205112,-8488.784900619186,14150.523427847625,8.463539418617938e7,1.3150620974640815e8
0.003951703198254108,-0.5237679194144252,0.00023131543557842988,30.290291630753536,1.5529834182586677,-1608.8492080168098,13435.646204489964,6.799527276241183e7,1.2771921705964671e8
0.0039417194202542305,-0.5236283652501609,0.00022609316581025134,32.380406419390276,1.6827846831208322,19863.06726163096,18852.287492008854,1.974306392279627e8,2.83227386242012e8
0.003931735642254353,-0.5229263427000349,0.00022428884574541327,32.26192643919824,1.6589962524900945,21828.030886744273,16781.815443262796,1.902094162789877e8,1.8419243312226108e8
0.003921751864254475,-0.5227869763063405,0.00021128382193549223,30.237891903426767,1.4812875642448495,3246.4995694640816,12384.183084456052,6.71274415770277e7,1.0310695289676785e8
0.003911768086254597,-0.5224045069479518,0.00022822429542302295,32.900607889511335,1.611872500275816,6841.058455837675,14590.378216264171,1.4425142451862305e8,1.2611469859084472e8
0.0039017843082547188,-0.5217679348760637,0.0002400193475834614,33.8097711312892,1.5305315247849147,23378.169069534273,12282.116285472805,-1.8931150179517886e8,1.0087885275209583e8
0.003891800530254841,-0.521778839618684,0.00023413750371034303,32.098389378948454,1.473119812362127,-3349.6780868420115,10875.482673943012,-1.9276902845966747e8,9.304840543398625e7
0.003881816752254963,-0.5216768106106094,0.00023131948252035604,32.2032155808795,1.5702197392386819,12895.820794001127,11810.079451528842,-1.3118548046604536e8,1.0047271105885793e8
0.003871832974255085,-0.5214910342718395,0.00022229818076488072,34.123889174430076,1.6177607831538163,15242.792245364892,13398.676069752672,-5.910078835722719e7,1.033760574598104e8
0.003861849196255207,-0.5213709725135794,0.00022363410747737705,29.563971218432265,1.460184881217046,-691.4498001982017,12949.31394514993,3.397559947393623e7,1.1412493007477847e8
0.003851865418255329,-0.5209256055169521,0.00020987161198860238,29.339042928326485,1.4049610979761307,-4501.428875717668,10434.466190359863,-3.906590564222451e7,8.477432189802422e7
0.003841881640255451,-0.520324026439626,0.00023245476379433685,31.131478632164622,1.5375840801745242,-11392.221124111431,11063.362824351214,-6.571331425855437e7,8.836127720235969e7
0.0038318978622555733,-0.5195748958183241,0.00023128368066209468,33.54542452512234,1.5354541273909994,8919.81242023409,11998.468772172222,-2.2050014664653578e8,1.0704550265404801e8
0.0038219140842556953,-0.5196529728048842,0.00022668608397168443,30.39157218178648,1.593776471780786,-6689.5119577588885,13668.78937816705,1.917046785422978e8,1.3776692764032137e8
0.0038119303062558174,-0.5192758822049945,0.00024539925584422844,34.70115928473299,1.7046001894509137,-19756.76329619377,15327.334944826063,-483995.966042263,1.5260995079948774e8
0.0038019465282559395,-0.5190068290837538,0.00023783557269923451,35.362818743832655,1.779315433770538,-16672.275665765694,17549.543587401535,9.295541094619948e7,2.2585232825257745e8
0.0037919627502560616,-0.5190796762873918,0.00024589571957310156,34.184964054559124,1.6325226187989132,8988.858099336365,14322.954421210688,-3.467284215558046e7,1.4116176011096203e8
0.0037819789722561836,-0.5183845030440809,0.00023914330015407568,33.352810339044765,1.7303478556457172,39072.83410752404,17374.566862078664,1.5308052137233943e8,2.10775451242451e8
0.0037719951942563057,-0.5175350533384251,0.00023188372653978033,33.2504286006062,1.6756382679881903,21913.71284655416,15286.321117459596,5.576343729973962e7,1.631283810244506e8
0.0037620114162564278,-0.517578578453439,0.00023254516511734584,32.21403957104632,1.364524743682874,13236.81899596552,10018.495743516623,-4.037359192367491e8,7.956948212993363e7
0.00375202763825655,-0.5174956443990011,0.00023354130997715338,32.39014654486729,1.569247660186228,13885.90240509177,12298.214096489428,-6.652560162968351e7,1.1240541516481957e8
0.003742043860256672,-0.516987625448463,0.00022857222282165936,34.30396851301476,1.7294705505441088,-23594.432846941887,16012.30688186202,1.0073984243990949e8,1.7339584800163805e8
0.003732060082256794,-0.5168382163240142,0.00022959335161837889,31.71754177518716,1.5650006423346963,7127.15221162541,11668.06450427769,-1.0311480091086641e8,1.031120717341759e8
0.003722076304256916,-0.5164822301918,0.00023489865863919975,32.53921473589248,1.532379376069252,8744.161436048209,14207.123811236634,5.726395887486701e7,1.0763957884254137e8
0.003712092526257038,-0.5161189846652208,0.0002284984123068033,32.388647421556726,1.615682126387595,31507.951972394796,14652.590388690785,7.87399251154624e7,1.5075500794011807e8
0.00370210874825716,-0.5152949814676812,0.00022614179663204008,32.79661096674417,1.5585061056481706,7712.406185983284,11870.576575255236,-1.1645631021923493e8,1.0567556135867459e8
0.0036921249702572823,-0.5154996174146208,0.0002365233459683199,34.485476425777236,1.596652566475543,-11882.200775342202,15075.585954540904,-8.08906081095015e7,1.6825624223410937e8
0.0036821411922574043,-0.5149789148290782,0.00023336472686236415,33.00266714799601,1.5265449423548076,16481.473302476534,13904.20342586391,-4.202391530266683e7,1.2465654567248118e8
0.0036721574142575264,-0.5150252821096941,0.00022230213232596118,31.573931767822064,1.513955867110162,1812.4187792789014,12063.339711414357,2.3355355690755416e7,9.784129727777107e7
0.0036621736362576485,-0.5144951167016009,0.00023939072339987483,35.05891046276919,1.7284698117382171,-1009.1452525700348,15348.9929465282,-6.4655057410499044e7,1.2901313596100055e8
0.0036521898582577705,-0.5139575417734902,0.00023620275008497075,33.180000691562626,1.4632214136699484,-8084.8272889207265,11279.369211502684,-3.082339895203319e8,9.780784986486247e7
0.0036422060802578926,-0.5141353300053704,0.00024290394173963456,35.9489491476313,1.7858427031634332,-73.68570334069965,16491.534781298724,7.463826327016182e7,1.517115204872551e8
0.0036322223022580147,-0.5131086902335431,0.00023076822692019876,30.119514902167808,1.4197784290647129,15554.915562378499,10530.123095785992,-9.945699853344694e7,8.778406757953934e7
0.0036222385242581367,-0.5130053080015533,0.00022659244857990772,32.228470032604,1.4865213618115651,10761.123937299726,11326.555501826186,-1.1217815381943499e8,9.462886660585871e7
0.003612254746258259,-0.5126603703766779,0.0002418709311015491,34.35681418222509,1.7475166437595528,-248.24648188758883,13980.805047945489,1.1312186357667036e7,1.174383571613932e8
0.003602270968258381,-0.5122034801497978,0.00023960348931416914,32.670075343302805,1.600793444286185,10384.929339026525,12215.477743195666,-8.103719356211664e7,9.649661086493589e7
0.003592287190258503,-0.5121593428070725,0.00023244212705855936,34.47609062419806,1.8852802222713316,-9417.540419281202,17302.797463866944,2.410180856632891e8,1.8694458536034837e8
0.003582303412258625,-0.5114530848317346,0.0002472193076176095,36.53502435414494,1.722136487381162,4848.826670493768,14095.007454974213,-1.7965394437287444e8,1.2091550817955053e8
0.003572319634258747,-0.5115346773154316,0.00023142388264345114,33.186412277090504,1.816601420484783,24140.632669708553,17327.386592418807,1.8984981120628542e8,1.861166586525777e8
0.003562335856258869,-0.5111306964258592,0.0002488373707744694,35.91076461291151,1.779310418655571,4270.905907455004,16873.015719758114,-2.26982297191374e7,1.981720949610244e8
0.0035523520782589912,-0.5105301725158756,0.00023133940614473034,33.17021951485736,1.5538967404641395,7815.398558298626,12399.618627292297,-1.5672040373238188e8,1.0207275458325072e8
0.0035423683002591133,-0.5104233355342696,0.00023954453707612523,34.750995728407496,1.671821285187924,9105.67952050761,12766.991513479896,-1.2109241508307411e8,1.0852199334577419e8
0.0035323845222592354,-0.5100746999119694,0.00025418263515430934,38.837440824273365,1.9265709605617758,13774.035598088713,17380.964861286146,1.3623938658883193e8,1.6203717592594284e8
0.0035224007442593575,-0.5097560194108199,0.00023704321375120485,35.52308614038136,1.802552519381564,11401.123019937433,16352.613516185113,1.209424610107089e8,1.750528975671255e8
0.0035124169662594795,-0.5094243460008518,0.0002289805259755164,31.2728873289446,1.4965125654720886,-154.31706104012966,11967.196880647134,-1.0445068796862717e8,1.1734854210685334e8
0.0035024331882596016,-0.5088079377947229,0.00022089848801915186,32.67264769057119,1.7768441784642768,4376.036825025445,16585.56619413911,2.78316850322468e8,1.6309837805107877e8
0.0034924494102597237,-0.5084440765994818,0.00023242774581739653,33.79638093494654,1.76406978531396,27285.3526425251,17519.11215594659,3.400319528190183e8,1.7692192552534416e8
0.0034824656322598457,-0.5083262857183672,0.00023320174055759514,33.80108589106531,1.6431946862152953,12318.360571846151,14539.859414228726,-2.000293132086282e7,1.3673666096196878e8
0.003472481854259968,-0.5080322453630728,0.0002410492189353911,34.5788471630253,1.7811229973367444,41698.64883075469,16679.998554176713,1.5502568109695894e8,1.601938402507131e8
0.00346249807626009,-0.5080966238822578,0.00024241257785264926,34.35558463348071,1.9009676113307445,-17612.3945797388,19880.09796571685,3.541697827594409e8,2.4262717510768625e8
0.003452514298260212,-0.5071804457833062,0.00023438681418168667,33.1620965273345,1.6314912345333106,33212.01061107241,14972.396260058036,4.515705106685643e7,1.5571523733647722e8
0.003442530520260334,-0.5068092519280936,0.0002486688365423175,37.74899331434363,1.882589345169302,28663.10575568317,14466.43698451299,-1.6934515749483448e8,1.504242590272401e8
0.003432546742260456,-0.5068070167305594,0.00025049194505547104,36.3210681199176,1.6906706498718778,4346.367389109578,16710.80619959818,-1.96857143051782e7,1.8832301478055006e8
0.003422562964260578,-0.5064200301704781,0.00022687008430154621,33.26224278510824,1.6903712803194948,1951.424542211502,16138.809367568545,-4.6164403384248145e7,1.842263542491565e8
0.0034125791862607002,-0.5061232383610468,0.00022740049241526877,31.813899650523883,1.57216345397132,7169.035952222522,11103.974264346925,-1.2800229439166716e8,9.440650414374892e7
0.0034025954082608223,-0.5053701369944386,0.0002381535558804836,31.987294141822726,1.7001625785940269,13680.17266173774,13736.303221759068,1.7626368915995315e8,1.2370103356050038e8
0.0033926116302609444,-0.5053718890254032,0.00023664440579870464,32.83383717239261,1.6441079423950453,-3961.4476863526043,15233.805391657841,1.0893483913533117e8,1.36796187613845e8
0.0033826278522610664,-0.5048699377672393,0.00024424162227789286,36.33890792370508,1.7377781382120834,19134.57692747721,14239.048269731431,-3.5115024900126696e7,1.3406263283019091e8
0.0033726440742611885,-0.5044619236805193,0.00023526001752585568,33.52712599758959,1.7216480134306325,18958.37960188245,14580.894217994419,1.9396694937580705e8,1.274321261932128e8
0.0033626602962613106,-0.5041325802802683,0.0002472945126404394,33.41862133458942,1.8385240508160188,6246.962509665258,22188.34223089658,4.3489536428963035e8,3.269746681536503e8
0.0033526765182614326,-0.5034442548332022,0.0002386862425962866,32.989066272937755,1.502374021050157,21072.12031418634,10752.66891915343,-2.576399979539273e8,9.022574246938382e7
0.0033426927402615547,-0.5032665230276137,0.00024150160432071004,33.76188318362383,1.5974811491853358,16433.010448611516,13086.792545063114,-1.2598872882636271e8,1.175689568983091e8
0.003332708962261677,-0.5027808206550641,0.00023974628177533588,35.36176157675987,1.5926518681918649,-17865.209812310623,13637.101432841167,-2.594503715272044e8,1.2963410474453802e8
0.003322725184261799,-0.5025500779527674,0.0002379549181767656,36.78961313230081,1.6405003021065578,4586.446996221345,12311.251174159495,-3.6758500596138394e8,1.0714459598561601e8
0.003312741406261921,-0.5017769751772995,0.000241707441181537,35.6783654920032,1.65847131549045,20944.735787680776,13467.224241514743,-2.719282584928669e8,1.3335841624301031e8
0.003302757628262043,-0.5017832726760985,0.00026019940463763765,37.51591399444397,1.7878542671135957,12695.11697322583,16183.31335725152,1.0913530513218579e8,1.5310591577553865e8
0.003292773850262165,-0.5015446856805987,0.00023860901414268792,32.9895336579403,1.6569666695456515,2809.824931860289,12911.937924059948,4.71362028451863e7,1.1357124089282477e8
0.003282790072262287,-0.501348268528971,0.00023689971502566256,33.29359496246364,1.5955421920720088,-23607.875577218587,13481.98387560747,-4.112174408410469e7,1.3930839763753414e8
0.003272806294262409,-0.5006079415570803,0.000248135514629449,38.47504595291321,2.0138070300795405,11645.68033637157,21386.145383124905,2.988584330473957e8,2.4840660107146564e8
0.0032628225162625313,-0.5003947096834522,0.00024938548986722163,34.103917562707906,1.7340460785836538,6422.161685028522,13928.309072758331,6.76007087385314e7,1.1496400873273963e8
0.0032528387382626534,-0.49983665766706714,0.00023847539185033463,35.830853392733786,1.7386655492509901,5379.51433893407,14274.555439539776,-1.4283220000300828e8,1.1581956046344288e8
0.0032428549602627754,-0.49983877611930383,0.00023518440304063444,37.49289895213521,1.7831099635625558,3901.9691835223193,16185.543465010287,-4.707016629078699e7,1.430472441259232e8
0.0032328711822628975,-0.49978169744898704,0.00023588778458885778,35.13420679785226,1.6314703121654108,4461.155654407503,13296.176146178526,-1.2680003240718324e8,1.1364641428971814e8
0.0032228874042630196,-0.4989299355000251,0.00024462695013772947,35.504039081218785,1.6793063092355742,15162.37230675055,14591.949513045303,-9.280417432405072e7,1.3546355500307068e8
0.0032129036262631416,-0.49856683442695066,0.0002422356516777567,36.15781892639948,1.901091149019143,21229.847621744124,18216.236797645386,1.9756605622678593e8,2.2659923077521256e8
0.0032029198482632637,-0.4985556867831893,0.00023656921645345908,34.650720094042924,1.8386527849848313,-6448.046094393685,16961.38590563314,2.4746188691161177e8,1.530270247995802e8
0.0031929360702633858,-0.49814087624514763,0.00024058475749661335,35.406684898529996,1.6576926483901002,13191.07451549781,14634.5492808055,-1.0761891495319997e8,1.3861569229051512e8
0.003182952292263508,-0.4975755600353269,0.00024315164693053618,34.59869195555488,1.7056742196096717,29424.195182334148,16719.655691528038,8.649752838274045e7,1.8159031508432665e8
0.00317296851426363,-0.497044924813717,0.0002546016257087636,38.243525778394776,2.069629033623753,24171.877075572556,20335.06576668119,4.0330581735534227e8,2.0040996032430857e8
0.003162984736263752,-0.4967815741102855,0.00024199129954307738,35.28905056452115,1.6822273222897939,16009.881949669681,13304.427654605657,-1.639875205036143e8,1.0747302055789308e8
0.003153000958263874,-0.4962346869822809,0.00025095088921042334,36.72671739857243,1.860519608148839,7171.021601250887,17460.856167446185,8.097930177354941e7,1.750321902759311e8
0.003143017180263996,-0.49588319815745424,0.0002327327644945845,33.49601719941285,1.7102665866456879,-2845.119784115029,16235.546144869028,1.2980361793003862e8,1.868999826517643e8
0.003133033402264118,-0.4956840635530579,0.0002483838663488708,37.11356852301425,1.8278095700575676,4596.224869424827,15760.879534476566,2.4530469616819132e7,1.3868657451986253e8
0.0031230496242642403,-0.49551908588821314,0.00023856519305371775,34.810233381677875,1.7384944093229728,28765.91266865691,16820.768635775516,9.030907000448677e7,1.7385412105483657e8
0.0031130658462643623,-0.4949917589981965,0.00023622354357611208,33.02657706950336,1.5513139820882,4771.68241526226,13012.834614208903,-9.040252773275201e7,1.2318333078683163e8
0.0031030820682644844,-0.49421312604457773,0.0002533922016170227,37.694587691223795,1.7990538247113486,7949.0883376613765,14629.44800256964,-8.269915109526691e7,1.309687078853325e8
0.0030930982902646065,-0.49420381159525223,0.00023209160494551187,35.461990379754546,1.5516847735542736,20033.05258330797,13388.635957206781,-2.4672998682471222e8,1.397681139834287e8
0.0030831145122647285,-0.493713111327281,0.0002538983781514002,37.64014829899133,1.886333584425015,-11189.512094255098,17210.63272908582,4.0051224230638914e7,1.564196925081649e8
0.0030731307342648506,-0.4936590642823411,0.00024135620269636758,35.67711776593924,1.662469631559005,16169.124322436171,14047.197551949892,-1.794757350643784e8,1.1896168774367507e8
0.0030631469562649727,-0.4931905110758152,0.0002589148148234873,40.27687935780865,1.9505559839617659,-6080.015047945859,16776.368217868734,-3.2746187123504523e7,1.6448975504576945e8
0.0030531631782650948,-0.49267125330045036,0.00025387454884931914,38.58180440035239,2.0464764004946563,25633.942631772457,18637.91974297513,1.2367982907077502e8,1.9464687093474972e8
0.003043179400265217,-0.49213877598611794,0.0002512002733649469,35.660807673513766,1.9931318588357023,31237.012704005858,22866.86154521698,4.769398185007504e8,3.3419523418096155e8
0.003033195622265339,-0.4919351443444519,0.00024165346985659359,38.133707104504246,1.822206078032135,16472.421025537067,16464.264750119582,-1.1528922468125954e7,1.4439608113442203e8
0.003023211844265461,-0.4913821769083067,0.00025930155791396197,38.00181177565967,1.7702341281921286,-11744.024272562934,16132.66107637896,-5.733974897699339e7,1.554356422036687e8
0.003013228066265583,-0.49164135567779466,0.0002478651066499691,39.94619352919428,1.9576945643820263,30430.11822291805,18338.948372961266,1.0593105695019802e7,1.8503231764018342e8
0.003003244288265705,-0.49088718813632737,0.0002505998609127707,39.38739575106958,2.051139241880072,-15687.83815934598,23361.436718354373,3.7241101849155873e8,3.022561429921054e8
0.002993260510265827,-0.4903024032530372,0.0002625266937860542,41.047158170693535,1.8042436075515917,-11716.482752089189,16553.096706776592,-2.2706658931244758e8,1.7267411592311436e8
0.0029832767322659492,-0.49009477463275036,0.0002438995290099299,36.44138875117089,1.739435127081794,21656.907524258757,15635.907125499225,-3.480950293337463e7,1.4632336116272193e8
0.0029732929542660713,-0.4903929772643871,0.0002586892836506623,36.782767087172175,1.757873514382141,25138.76986577765,13999.684267002396,-2.2847858680501288e8,1.1920997880618785e8
0.0029633091762661934,-0.48976032341633413,0.0002566460376173442,39.38758141536493,1.9131234176970437,23578.450852541242,15164.197167269576,-1.552437582073027e8,1.3674902024430543e8
0.0029533253982663155,-0.4890521078242286,0.00024305605082076157,37.141619424985876,1.7489149737385103,-1251.9709709267188,17951.47741690529,3.9994850947404236e7,2.186620183550493e8
0.0029433416202664375,-0.4885545331454616,0.0002553620941367141,39.54188593934262,1.9507259797191527,14447.854613983345,16215.818326021199,6.668938978522901e7,1.6790657038157675e8
0.0029333578422665596,-0.4878256934403724,0.00025641854707449146,40.99977016133909,2.1705840073384763,14116.623269000824,22635.399016881445,2.0302125327261865e8,2.6252276358655527e8
0.0029233740642666817,-0.4879345571382977,0.0002653245433898973,42.61606398388622,2.2440770841766358,35426.65241608277,19566.161909545102,6.388228855560318e7,1.8300843201146704e8
0.0029133902862668037,-0.4873043443397257,0.00026278118170682414,40.15925998293369,2.019750380034434,21607.49259700539,19260.37210167171,1.051521333758248e8,2.144088011591029e8
0.002903406508266926,-0.4865798681446071,0.0002560680632085129,41.11793318272128,2.078966194548896,-1252.7151115917652,18437.227950597815,2.6348922430861704e7,1.6643907736384588e8
0.002893422730267048,-0.48679852734448886,0.0002636201124476925,40.93664753443177,1.9237703793569227,-10.159243120448489,16703.712793308154,-1.8136331103355256e8,1.4433971359842092e8
0.00288343895226717,-0.48636176535107484,0.0002552592069625713,39.85104386580013,2.0772472854526987,-8502.859410957524,20026.286502850886,1.3620691432483202e8,2.028099701990222e8
0.002873455174267292,-0.48585386480290726,0.00025814601348436966,41.37146765692216,1.8381017577548264,7933.673772646046,14831.949340361412,-3.08177286717848e8,1.3978304261135072e8
0.002863471396267414,-0.48500782460723013,0.0002777575690343179,44.0645930054733,2.069867342529004,20010.123493557574,18430.19499919331,-2.907890750951121e8,1.6602889206900525e8
0.002853487618267536,-0.48539769463119314,0.00024321359844538192,36.81777945270158,1.90972792931987,35202.74733816186,16761.52215886848,8.277824838467193e7,1.7332105516734564e8
0.0028435038402676582,-0.48471440074882965,0.00025614546448767396,40.46432339700167,1.9788328118530893,33483.31267983137,18254.811469481014,-5.478934030355244e7,1.676166681148447e8
0.0028335200622677803,-0.4845426115003913,0.0002564636960093061,39.51857733837053,1.8440675271159448,-3836.222938466881,15291.27119304823,-1.5958827811199468e8,1.4238753711847106e8
0.0028235362842679024,-0.4836088886656079,0.00026364129893583464,42.874692063885725,1.8999431024770705,40686.467352935455,17242.63528320396,-3.798722872337087e8,1.6515756086075693e8
0.0028135525062680244,-0.483423722545616,0.0002582951183389034,42.188661764317885,2.1673443087977695,30388.25617997086,19562.277116897556,1.9177004578317195e8,1.962951689050606e8
0.0028035687282681465,-0.4828948399878036,0.00025556244764051236,39.536463459210964,2.0356895716591294,-8621.840917644942,18812.932800350794,1.145693970763867e8,2.0444552197030336e8
0.0027935849502682686,-0.4825619749283559,0.00025122717711489244,39.81725217627449,1.9293780596565508,23284.673367519543,16394.347317605272,-1.4690898905532252e7,1.6093382097010124e8
0.0027836011722683907,-0.48242236716379056,0.0002432125861006392,38.359223991180365,2.0944158969223614,14650.116522241915,24497.515171403338,4.8122661952903616e8,3.3181690047512656e8
0.0027736173942685127,-0.48139940944031046,0.00026034207683977537,43.48843791119255,2.2566426827787125,62317.92211908943,20279.133263447402,2.0481552021842238e8,1.8473799557563493e8
0.002763633616268635,-0.4816377481388364,0.00026820030311665267,43.00737485400146,2.1208128452023685,13643.664480069423,20137.62067578574,1.1349881687890556e7,2.16715310638229e8
0.002753649838268757,-0.4810950268643472,0.0002654499358142577,43.58029655717468,1.9290829893724089,10638.47198039159,17532.638214460054,-3.876943508836416e8,1.760523977283486e8
0.002743666060268879,-0.48062387211445323,0.00025787068458818095,41.16533195039639,2.1078629108925804,14521.783722416754,19846.19064739742,2.8443682893173758e7,2.3632574566157955e8
0.002733682282269001,-0.48024353900104017,0.00024572051236851686,38.13839899644429,1.9010911083070816,12950.699549158211,17102.615460185734,-2.3602466958301477e7,1.6770166373603314e8
0.002723698504269123,-0.47963839444829653,0.0002677744122961453,41.78126554677441,1.97721132087141,-25633.75125655008,16873.761179434343,-1.4618547489262474e8,1.578872165073317e8
0.002713714726269245,-0.4793731700896568,0.0002637225666258334,40.58501653169649,2.0011972433013354,16133.351492640946,18175.27128654882,3.8165284472457424e7,1.664155846363406e8
0.0027037309482693672,-0.47945199463029325,0.0002594693183302651,41.57567387721926,2.1047285770031885,5754.124815078085,20732.965527834578,1.9700384603590408e8,1.8597333492920238e8
0.0026937471702694893,-0.4782672365854428,0.00027132148804121994,44.619612215082476,2.4843829319282853,5443.793361623547,25458.23989904183,6.501839524381715e8,2.667709975419888e8
0.0026837633922696114,-0.47774867607989835,0.00026492270872165396,42.1971031342234,2.048987953523118,10276.1531044793,18214.066974152873,-1.0868683156759089e8,1.7093583703391623e8
0.0026737796142697334,-0.4776735251161204,0.00025564124521029844,43.38295853253723,2.1451492839093187,-27638.72004996366,21900.997687924697,1.0631528549409504e8,2.50214887929659e8
0.0026637958362698555,-0.4771114986184989,0.0002548928366047317,37.98493567751312,1.8523394794035553,-6977.1385998726,18656.40285862775,1.5881424455799755e8,1.7580776304284206e8
0.0026538120582699776,-0.476707241246297,0.0002780473069375212,46.254669766469426,2.5317370581915863,38378.987343698835,28510.035116606596,5.473481634669294e8,3.7668172666678363e8
0.0026438282802700996,-0.4763421934310417,0.00024825348263677677,38.76876597419642,1.9479714566491584,-8752.465912883688,15667.864071544982,2.6478461069252018e7,1.408107009364927e8
0.0026338445022702217,-0.475997610565418,0.00025895799188999834,42.344502016881364,2.087948148352438,-7866.869414208619,22595.119544143563,4.5014907190637305e7,2.4583613749340093e8
0.0026238607242703438,-0.47525341855612807,0.00028184364725277166,45.25415453495328,2.4217035230765607,50645.45962321477,32712.8008704241,5.1333014495851064e8,5.541721736523284e8
0.002613876946270466,-0.47528289337570856,0.00027411287104282475,46.42147064673866,2.3578155899792645,17620.91963454705,29464.346754111964,3.2945050468649775e8,3.9212943422861344e8
0.002603893168270588,-0.474156676188326,0.0002724979397625563,44.387354079784686,2.1340272212157445,35227.94777605741,23343.505545148037,1.2301009342042682e8,2.5910288970636722e8
0.00259390939027071,-0.474067140917186,0.00027844124622405204,44.14288228052429,1.998639862356325,-20452.042069608935,18294.80699826165,-2.6505123721894276e8,1.874000528626518e8
0.002583925612270832,-0.4739091168003731,0.00027041339070776736,43.109277652622154,2.161330460600995,1757.5726867645935,21528.192058340977,2.5786612221734577e8,2.062774538791296e8
0.002573941834270954,-0.4737303569141701,0.0002769362313339471,44.92748330638923,2.4291729828232547,23996.202069887204,23423.65683391069,3.846199486547849e8,2.5739178280774042e8
0.002563958056271076,-0.47238415788773214,0.00025126700515623563,40.419456054819285,2.05707624015348,2715.999032889334,18291.221015830266,9.636456570005766e7,1.8323673923804283e8
0.0025539742782711983,-0.472447371607431,0.0002657041367540944,42.59151700085269,1.9486465608355137,-174.6426493775,18241.304173104803,-2.2611421328821483e8,1.912351617393798e8
0.0025439905002713203,-0.47215033900354453,0.000248811045491589,36.82321308711379,1.7104407410148263,10994.848117857999,14144.278975251322,-1.8463425863980338e8,1.2718916346244305e8
0.0025340067222714424,-0.47194632306136236,0.0002809631738924015,46.2359851345109,2.2950659122960992,14192.804272802165,28271.55536328125,3.4372640748079306e8,3.887703803613649e8
0.0025240229442715645,-0.4709135702968068,0.0002703353058600727,42.59705505519395,2.2622918152608085,20620.239076083562,22794.400811325453,4.352185682283746e8,2.2560347402984777e8
0.0025140391662716866,-0.47148001539893436,0.0002630626454489912,42.81752743820154,1.940179255453615,18879.935489577125,16984.18410120762,-3.620941436215647e8,1.571530064862712e8
0.0025040553882718086,-0.4703403969324693,0.0002669081452915811,43.76174747961369,2.1498354196714513,-7599.129162448942,23389.453709124693,1.5166261116766265e8,3.0374577442176586e8
0.0024940716102719307,-0.46948961155567903,0.0002656355519800356,42.471836183897416,2.0523694561694175,33015.36723461091,19936.75528664436,-2.41820412266388e6,2.0393023529605508e8
0.0024840878322720528,-0.4693338645206262,0.0002692239407799561,43.328131102052545,2.159652210618099,20646.469681029772,19254.394088601763,8.931156172907589e6,1.7067740995805374e8
0.002474104054272175,-0.4692305897795596,0.00026784000739951165,41.13912585092395,2.0458384375070366,16327.903340651525,18161.656568901846,2.0643824970077726e6,1.9590536505466118e8
0.002464120276272297,-0.4685277512463239,0.0002507915953055289,41.58890906873945,2.0428228783407048,-820.4105294269245,19741.95553947292,1.116133900883918e8,1.9222910503061646e8
0.002454136498272419,-0.4676534406373702,0.0002646573769906289,44.59278468519278,2.2808439158201934,8753.533014321665,23016.55720177532,3.291257928004458e7,2.1513995193677342e8
0.002444152720272541,-0.4672964530480092,0.00027123486016433074,45.96160040851793,2.2983447470898386,-1189.578364130562,21761.74095076676,-1.9357800463799912e7,2.1410887053678957e8
0.002434168942272663,-0.467308280913231,0.00026929904102571416,44.87945985061339,2.1361352021039544,33724.79901055476,19477.568307152404,-2.3038299503191334e8,2.078165291815063e8
0.002424185164272785,-0.4666425908604422,0.0002634566754463707,43.70491908296596,2.12704109751147,6249.226371744102,18991.941118153998,-1.8572950349566427e8,2.0354818065108785e8
0.0024142013862729073,-0.4660693712950906,0.00027430978869638016,45.24917601629102,2.3322732151224317,-4681.086284279477,21289.32458532548,1.3049715047789583e8,1.9810905066392955e8
0.0024042176082730293,-0.466081585149603,0.0002647591850426447,44.13338916522161,2.3784401595482962,27137.026887068532,27849.51757571983,5.591309652889521e8,2.938716625692555e8
0.0023942338302731514,-0.4653680803809814,0.000265428453272661,42.08036739081707,1.959133448886863,9805.065184253483,17426.319662783262,-2.6377077087103316e8,1.6195899383212018e8
0.0023842500522732735,-0.4653253170756911,0.00028509739951239474,46.64508883422874,2.4572521000691716,32626.82299814321,26204.34964890631,4.0355108305821717e8,3.5065572542611873e8
0.0023742662742733955,-0.4645755887726454,0.000273564524409058,43.76587621143361,2.0396471441746704,36585.47734611909,18869.233416871793,-2.99339590188889e8,1.9228167930306137e8
0.0023642824962735176,-0.4640686336890073,0.0002817195055960467,46.89203259781628,2.280938937989048,10612.742333271415,24562.541335615668,2.090793231237132e8,2.5999356367945352e8
0.0023542987182736397,-0.46403240277625385,0.00025795151019296255,41.72903720994796,1.9653563928806954,32674.710546817034,21394.729159773644,5.1831769573982835e7,3.0514055032517177e8
0.0023443149402737617,-0.4633376381446319,0.00026463373958906925,43.64077448063678,2.2693960463756087,27707.927455454286,22209.56740064014,1.4654540804781374e8,2.1322018048380414e8
0.002334331162273884,-0.46312324154924933,0.0002710678261734977,44.796495301497814,2.3966450272324904,37458.316761038936,26703.511238490126,3.785264827067075e8,3.542775809392997e8
0.002324347384274006,-0.4620240662779951,0.00028264800032666066,46.82000085170821,2.234525809390024,-6973.146069402824,22191.82549387702,-1.889485345681568e7,2.0464727165113568e8
0.002314363606274128,-0.4617423882159186,0.00027912299878193837,50.456857773708094,2.2514727726459767,7280.7996093184365,20347.0430752639,-5.2642494461792594e8,2.1831860567222208e8
0.00230437982827425,-0.46085056108293676,0.00027690316991352455,46.95805497946711,2.205569269405658,-22871.421176313725,22567.435256199726,-1.1778653919834208e8,2.4934791887946767e8
0.002294396050274372,-0.4605682667953749,0.000281139188625976,49.91001944188397,2.518090729640216,-390.1969952488095,28730.723512703385,2.425544380648305e8,3.4183877415689313e8
0.002284412272274494,-0.4605711191637947,0.0002738042794235977,46.66711949817041,2.2034078075017915,-12669.710696336362,21472.09666123415,-3.023643990850341e8,2.427522129348749e8
0.0022744284942746162,-0.459879636527147,0.0002744020309808998,48.07689999277234,2.407205365347843,45895.39519793039,27430.982137467425,1.76858630885116e8,3.1860197429770833e8
0.0022644447162747383,-0.45964531604848985,0.0002686773455655171,42.74765075650673,2.192303304810568,-7173.413857919944,21641.63033649211,2.3957515694310108e8,2.2329083546872002e8
0.0022544609382748604,-0.4593070678279663,0.0002851999826695911,49.74679530657365,2.374926728407624,2745.220294216139,23285.13748459182,-7.815361652468778e7,2.700064878292426e8
0.0022444771602749825,-0.4588794362442928,0.000274863816648278,47.811984286445174,2.169939484070324,382.1547804095349,18495.29076161073,-4.598605427660656e8,1.9763631230886355e8
0.0022344933822751045,-0.457884468335013,0.00027082253595278307,45.955331321517306,2.17436325715718,11206.191064882718,18861.826400818558,-2.7329303479076296e8,1.8435284220839658e8
0.0022245096042752266,-0.45764537939945066,0.00026813854644196043,47.36225811724237,2.3766401651775033,-9023.294243800854,24155.28406451572,7.387679313550404e7,2.811919476360959e8
0.0022145258262753487,-0.4568725495394679,0.00028374056835632727,46.95577866619428,2.269533320157298,-13540.799968807469,23572.672690114297,1.4173410308697054e8,2.554514095419864e8
0.0022045420482754707,-0.45609268211516096,0.000276680158807228,48.149084952254135,2.6234588599636486,39774.501493991665,33685.15069127211,9.259725161117494e8,4.8076658445931643e8
0.002194558270275593,-0.45616078041519026,0.00029517494398306217,51.835147606518184,2.4601487971683755,40459.26109806185,26040.28508651614,-3.601203549937798e8,2.7781689325828874e8
0.002184574492275715,-0.4555397748830734,0.00027377737833617885,47.56133625969196,2.2726369458313727,30003.293735396,21907.029489733617,-2.4843970773436627e8,2.4066276418775645e8
0.002174590714275837,-0.45478752081812557,0.0002829387885648446,49.231257528232916,2.468409523149752,10404.938756854102,25052.524955906534,8.072090312747948e7,2.7362058408814853e8
0.002164606936275959,-0.45511716733167284,0.0002860185470548913,49.82257237862376,2.62611273532102,-19949.91004072808,30794.618824679907,4.27161496901003e8,4.0277590349904895e8
0.002154623158276081,-0.4541660938046587,0.0002788615433513124,51.17716194718113,2.5746119630447497,34212.90496930085,28087.88695767843,8.359173812989645e7,3.337066864867909e8
0.002144639380276203,-0.4540155075290593,0.000283055526077148,49.78530969197968,2.4195368003226303,44758.24173212408,24737.838555439543,-8.229862997202823e6,2.788489348124644e8
0.0021346556022763252,-0.4529403504376442,0.0002957710314884375,54.132518016059336,2.7114756959126645,-7726.311862870129,30250.1037064856,1.8854343618156437e7,3.539749446794418e8
0.0021246718242764473,-0.4527501113648669,0.0002843142695121024,50.01005844063084,2.423867210883469,42595.33672682403,24500.890329719838,-2.0190828673788078e7,2.690638583308057e8
0.0021146880462765694,-0.45201379017220195,0.0002806534673960951,50.45460854928043,2.278175487640045,17323.27607968447,23383.0735187669,-5.700624704034535e8,2.601115465403029e8
0.0021047042682766914,-0.45203495674687816,0.00029869393653349593,54.62130842580543,2.675181311370116,46641.94636125313,27938.08406091953,2.8221025344449127e8,3.229980725717e8
0.0020947204902768135,-0.4514256590574697,0.0002718749937454514,46.28725658675739,2.3277239494163733,-2200.8047908879485,22909.941634255876,8.299653544734456e7,2.2145691693523115e8
0.0020847367122769356,-0.4510071951861923,0.0002917777935994803,51.74789064190553,2.45126640157728,-1019.7128782976544,26696.065670491673,-2.3706265740534723e8,3.321939900757076e8
0.0020747529342770576,-0.4504639695563997,0.00028553323392514144,51.43541662361472,2.427671122541471,53729.060514982724,22782.266648195375,-2.9493195686616915e8,2.3569661753482458e8
0.0020647691562771797,-0.44929362753388274,0.0002972270944233817,51.35493611965314,2.4588301727672124,9417.81699005423,25243.3921210536,6.6005256427278206e7,2.824090894595888e8
0.002054785378277302,-0.44941445239973565,0.0002908814424744018,49.60330606277575,2.435906609941954,59213.59064245229,24558.784439970066,-1.7657264049319965e8,2.6538553588220736e8
0.002044801600277424,-0.44801546178654233,0.0002835571613899459,49.727695032934044,2.41948129121267,-16269.82954879204,24361.495551844022,-2.071921607679186e8,2.605536297954858e8
0.002034817822277546,-0.4481326755262342,0.00028632594393467953,51.9624020481736,2.3996385520001744,19112.503575293675,22752.273413266914,-5.713569897230966e8,2.4588301852686006e8
0.002024834044277668,-0.44718834932270257,0.0002956192199732332,53.5873282949122,2.7775166336203543,-8591.390800788227,31159.642131527904,2.5478586844761974e8,4.11410903001542e8
0.00201485026627779,-0.44753433529366426,0.000275684202440022,53.129360677816,2.5488856080459237,5035.534353012463,26151.689279218495,-5.361903695144245e7,2.775615926730237e8
0.002004866488277912,-0.44645789815453185,0.00029872323822803163,54.04766365880669,2.6454418185065895,24791.75735383915,27801.415612336834,1.3540882131590667e8,3.014363158492694e8
0.001994882710278034,-0.44576876108344743,0.00028661590563699855,52.52038753337837,2.6005117656664427,59243.814717502224,25640.13427995536,-6.946063615532646e7,3.0273626331375265e8
0.0019848989322781563,-0.44532213520656283,0.0002906071142778822,48.55982276232725,2.35240232808106,53010.0553046427,21328.76577465758,-2.540848684693784e8,2.163684880568927e8
0.0019749151542782784,-0.44433788902043925,0.00029949765746220157,52.31013282964468,2.6392856674718987,-4731.1313462388,31493.728337435077,2.7356747608484757e8,4.24451598202185e8
0.0019649313762784004,-0.4442468155420455,0.0002934048832735614,52.54457093853582,2.4644270168535294,59621.154995563185,28019.700134865183,-8.210366541408657e7,3.61923079952017e8
0.0019549475982785225,-0.44417382369369607,0.0002981279522211713,53.75459926849258,2.7788918471846706,27060.32421156065,32290.40685309224,2.747917358248291e8,4.5035060535699844e8
0.0019449638202786446,-0.4427634104084083,0.0002949719029663907,52.575242997125976,2.6068313278458466,61257.83036354705,26952.535257198244,-5.6868106858921394e7,2.852839789131518e8
0.0019349800422787666,-0.4425976713703803,0.0003004828568943227,53.391167702357706,2.5800348953177044,68724.67735301425,26584.407866582216,-3.6947234036945903e8,3.304059361660389e8
0.0019249962642788887,-0.4423226821353081,0.0003131421005970113,57.38488676004548,2.9451618547952814,-35368.31500917988,30635.57581877231,8.49913129296331e7,3.268953640949757e8
0.0019150124862790108,-0.44159917569722856,0.00027998766332734275,47.83219252231427,2.388416187385424,25338.960384351263,27257.198515275646,1.620564391008765e8,3.031238841342025e8
0.0019050287082791328,-0.4409057098997827,0.0002980014335937588,55.122302361270556,2.6367416760228517,9580.371773951085,25923.218436295592,-4.531677976490406e8,2.871164180086067e8
0.001895044930279255,-0.44079095218570596,0.0002966755425387183,56.14728255524004,2.5603692312722934,64196.82487647199,28980.261431077244,-4.2595252438773525e8,3.761695806461663e8
0.001885061152279377,-0.4404258270789146,0.0003068207814865485,58.22792130007651,2.747807672718062,12881.50027719329,30692.18833632365,6.720020710954429e7,3.610029245358683e8
0.001875077374279499,-0.4399634781951588,0.0003070841948671614,57.53857416858876,3.0877269411365833,24935.28322876177,37009.46247638987,5.454006971728748e8,4.9341921472110707e8
0.0018650935962796211,-0.43914976185771576,0.00030701571552218463,55.495911020920545,2.523548285793319,-4338.945622797331,25929.102930626388,-7.386662083906028e8,3.119168315256997e8
0.0018551098182797432,-0.43837549541059634,0.0003002612379507273,55.196915320245644,2.6054858279505106,44323.933318491465,23917.33663260526,-6.191137591226349e8,2.6397061505164096e8
0.0018451260402798653,-0.4375122906342864,0.00029964012287991143,56.22978652489444,2.641413937008125,49254.89855358993,26747.46314810964,-4.842790321222779e8,3.0161608394881326e8
0.0018351422622799873,-0.4376219478935509,0.00029248584264726814,52.570727561339105,2.5685569317315435,-5236.825548057992,25767.594853079227,-2.4143567119020587e8,2.5090568037607533e8
0.0018251584842801094,-0.4367400795352427,0.00029870196697185774,52.53182647825918,2.524462250197274,5618.312521755426,25416.67115760975,-3.498580658788379e8,2.808482413665483e8
0.0018151747062802315,-0.4359969056861904,0.00029381543698457575,53.699113497498594,2.6873896679556077,41373.78516811811,27207.09000847877,6.153631022176398e7,2.728333367977784e8
0.0018051909282803535,-0.4360315282549351,0.0003094533385398428,56.45692632068107,2.736514004651021,2010.7728403759754,30871.617626542342,-3.878716834188475e7,3.5418383198002875e8
0.0017952071502804756,-0.43530192841585896,0.0003196531166582835,58.64357252977724,2.838126663422094,80994.81347332716,26453.080020040394,-5.410371309271494e8,2.968155209395609e8
0.0017852233722805977,-0.43467180711510894,0.0003013381172171347,58.07880146825837,2.699912294139816,10744.719939109838,29209.607255785148,-2.0277425081804493e8,3.8301860094794065e8
0.0017752395942807198,-0.43401236121757686,0.0003258286198812715,60.01216835093941,3.0872904777703227,42778.46194871087,34077.209782259306,2.773499156950289e8,3.8569260524508685e8
0.0017652558162808418,-0.4339078013825655,0.0002976476284258536,52.830249125613264,2.742330390376559,-25633.988398135458,32602.03428017873,3.1284760633354956e8,4.830456855346502e8
0.001755272038280964,-0.4326467873843461,0.0003197003592335914,58.935170582963224,3.0466465680981116,14884.81914540466,36684.273628941446,5.3100537865554816e8,4.7944610707019264e8
0.001745288260281086,-0.43212004639795776,0.0003050855662648277,56.36070830537102,2.748721465546891,41903.13300016467,32918.28154975579,2.554792333079047e7,4.8331150849347043e8
0.001735304482281208,-0.4317843136407368,0.0003046718581955001,56.061007024367825,2.9414390190153172,34143.122596594665,36783.74739496709,7.317254115580506e8,5.380634213636494e8
0.0017253207042813301,-0.4316999397210848,0.0003206857762244824,61.90189637086547,2.8956919881077257,52214.730629673264,33211.51980665261,-4.550596236371935e8,4.304605419703264e8
0.0017153369262814522,-0.430665926783417,0.00029876259527585026,53.03831429101275,2.385454086131477,3921.0123167349075,21548.00970686241,-7.787331319048443e8,2.4072001095135444e8
0.0017053531482815742,-0.4307367385159459,0.0002902799285672642,53.587555464570386,2.4975681527829576,54296.35889625391,26646.971541433002,-1.0686729022109327e8,3.27083488926805e8
0.0016953693702816963,-0.4299559565849166,0.0003156359977619193,61.18099299260989,2.846872530644325,20153.791821577503,31656.669565189026,-8.649888104325778e8,4.096379649199363e8
0.0016853855922818184,-0.4296210670568626,0.0003125972082316498,58.94705385917911,2.635390918695866,1570.8212750599525,23804.259713172545,-8.222892102497419e8,2.820700537852826e8
0.0016754018142819405,-0.4283652267836458,0.00031520137973415686,62.2902715438492,3.0840558182725046,41922.628713292135,39178.560943984834,-3.2944671905738354e8,5.882351968331972e8
0.0016654180362820625,-0.4276620966817543,0.00031649094449773875,61.77224913599084,3.139510985648873,52371.963809848035,35903.805257031265,3.601299615346042e8,3.850981849167797e8
0.0016554342582821846,-0.4267831281512407,0.0003264931330429,63.337338377603416,3.1429887326181767,13890.211043199022,33704.53757042691,-6.73805339552772e7,4.4698217278468096e8
0.0016454504802823067,-0.4265326147686615,0.0003077843098007,59.78575520465783,2.920672621056173,29043.44124858634,31217.95233456564,-2.0240341772033927e8,3.5711903000751436e8
0.0016354667022824287,-0.42572179055629494,0.0003160729340072261,63.05692793693112,2.8411915421413467,17726.939950282915,28976.09329031864,-7.598265043880554e8,3.973399930328901e8
0.0016254829242825508,-0.4249655288688194,0.00030441298884175734,60.19293853867952,2.962167944482017,-41001.30608017147,43328.56254339633,3.920997874621619e8,7.911612807987416e8
0.0016154991462826729,-0.4248261410248325,0.00032076539532043864,61.915594279187914,2.861671136832787,-16050.06474006481,29483.559793476485,-6.171263612649628e8,3.075685668791904e8
0.001605515368282795,-0.4243003660433281,0.00033437809328307834,64.44771452981632,3.1253066593414593,-16133.686170524288,38123.442218115124,-1.5189988570765369e7,5.0365531444946617e8
0.001595531590282917,-0.42359246571630677,0.0003257108624059999,62.87465259384769,3.156088484598528,-26353.522918016173,37314.03137109599,3.0970425373110896e8,4.9106707467551464e8
0.001585547812283039,-0.42337073080091253,0.00031545072567086476,58.76433134087911,2.8887597710559008,68767.2149662223,30540.61399014426,1.532469975685877e8,3.521457130210313e8
0.0015755640342831612,-0.42181614194330463,0.0003218704223812582,63.47341121289608,2.980069150309541,-1438.2873941299754,31353.250139425356,-3.993508375849197e8,3.489427497154594e8
0.0015655802562832832,-0.4212384200071054,0.00032155356567115535,61.33696901710479,3.228156223042241,7723.524025637387,37730.943708528015,2.9629094297947425e8,5.769472744086672e8
0.0015555964782834053,-0.42099012706181554,0.00031614696760032344,62.18386545909633,3.070722643147065,38499.13608271801,47170.10777857039,3.6962657244501346e8,8.570345286547848e8
0.0015456127002835274,-0.42029573222375116,0.0003230778815618215,62.46219513524037,3.1639808114271206,28667.966100695085,33851.83472998875,1.1357341331458667e8,3.982853107567642e8
0.0015356289222836494,-0.41929898765153,0.0003155835910416074,56.70703895123582,2.704641681337949,21148.023595082082,29219.142822466805,-1.417590423193274e8,3.504024172975257e8
0.0015256451442837715,-0.4191650112701864,0.0003300425047328603,67.44591941879703,3.1842960622629586,21186.19580206741,33754.46437172666,-7.374084372591964e8,4.011016286460056e8
0.0015156613662838936,-0.4180908935795397,0.0003325688261624482,67.3895432376498,2.9452149347690924,27341.856593046035,32996.17416330385,-7.110164300178093e8,4.1297652473861885e8
0.0015056775882840157,-0.4181129163892292,0.0003372571225892213,66.12181051835702,3.2734063819624675,49883.436390852235,37473.7449523399,-6.6121063177646406e7,4.446572244161434e8
0.0014956938102841377,-0.4174712879516254,0.00032672674728960135,64.35042705746085,3.115741479550625,30930.179580118656,40463.03400386122,7.789321167957236e7,6.04325547579652e8
0.0014857100322842598,-0.4167486664800044,0.00032331078865274293,66.27791339958354,3.2768724889121907,-29901.750770426228,37975.83339654097,-4.683090462694592e8,5.1191374494372773e8
0.0014757262542843819,-0.4159260341461321,0.0003302240198954981,64.90303635523522,3.205806581428144,5708.448703936184,39941.29778094526,9.475659942891787e7,5.344548949089216e8
0.001465742476284504,-0.4155653794681513,0.00033567233373888014,64.99613498124434,3.416336365882797,43521.84461847213,50654.986792663585,1.0502603232068491e9,7.94909698997346e8
0.001455758698284626,-0.41503232621208136,0.0003228096882634475,65.98388695575241,3.2755456532730185,54491.0152675617,50417.31365258682,6.249027485553155e8,9.241506440058182e8
0.001445774920284748,-0.4141017908482241,0.00032858564757919627,68.00265980773976,3.2880506602922757,57941.96799502248,35157.94897631206,-4.463526588361869e8,4.4455624859587353e8
0.0014357911422848701,-0.41327943582775467,0.00032484853527184413,61.98722154230964,3.108495315010001,55537.357044021664,41170.49782251997,4.58488138893216e8,5.750781126711332e8
0.0014258073642849922,-0.4129579059148133,0.000332333500607426,66.77474286487717,3.307924590230262,68763.43513873729,35940.34372201656,-2.72338423926362e8,4.5377536218782544e8
0.0014158235862851143,-0.4123495842489199,0.0003177563019526403,63.7645094071332,3.0879296254082966,69863.17227253906,35522.20694312624,3.432037047691991e7,4.252328952949726e8
0.0014058398082852364,-0.4111657343189091,0.0003429150862236355,67.72234128560861,3.2489073532588515,82603.60817176677,40816.570235902414,8.964411754253253e7,4.785165043766158e8
0.0013958560302853584,-0.4106818661420743,0.00032359642611972696,70.26115112741336,3.524885487191365,52786.6430689857,46197.89049731358,2.1850748528649127e8,7.675282583957782e8
0.0013858722522854805,-0.4101910498917029,0.00034205450342437993,67.8192888012548,3.3384136611319297,92101.16180582398,37105.857942492046,-3.282592751096566e8,4.343816649845712e8
0.0013758884742856026,-0.409922076345851,0.0003444892703585737,68.37544861607581,3.0785237803092764,-15293.780555071618,36494.12187417921,-8.082381151548216e8,4.4631317310121995e8
0.0013659046962857246,-0.40888976880546235,0.00031751740906546495,65.46434860725641,3.4071669879369075,43558.594848884706,44049.77874010831,1.9567018260721242e8,6.111337228091855e8
0.0013559209182858467,-0.4080533684538316,0.0003361440980195669,68.55665180083928,3.4456018703199165,3536.0978405837077,39187.99658844102,-6.592045268822304e6,4.924295193193782e8
0.0013459371402859688,-0.4075361693167627,0.00032998442898719106,65.2882248034144,3.5387954397944466,25802.00510675653,48001.90677214304,8.189327453560473e8,7.045140338034958e8
0.0013359533622860909,-0.40687523209497084,0.00031403007217474727,67.24057388027971,3.387524081582479,4895.341371270466,43401.79150354702,2.9481225431314397e8,5.720282460155917e8
0.001325969584286213,-0.40649779381538553,0.000338825426080894,68.28125726141415,3.2724838799339704,40871.20944252675,43297.63640027921,-6.9477773137268e7,6.576722558705932e8
0.001315985806286335,-0.4051610533852638,0.0003396521260192136,69.69981061630753,3.35869817804119,114620.71463862126,40272.704243950924,-2.273289865005606e8,5.465130632022138e8
0.001306002028286457,-0.4044863950823288,0.0003409866791158131,70.97787403215418,3.5302383227761185,51453.68174929272,36278.27416265012,-3.190519857135966e8,4.5680225066066307e8
0.0012960182502865791,-0.4038758363298931,0.00033666742934453136,73.19064263904563,3.6870706908743465,53565.93116229421,44480.182320286534,9.03727660949222e7,6.133690195007536e8
0.0012860344722867012,-0.40299109402843364,0.0003590949687741916,74.56106234012962,3.9232228001750387,-7062.5054413758835,55634.80722748505,1.1451286424179063e9,8.762238355510907e8
0.0012760506942868233,-0.4026464715946391,0.00035079755639953975,68.91470191345651,3.1353064281936525,74259.76724703246,34598.07935479491,-9.500764024126458e8,4.1560863243229485e8
0.0012660669162869453,-0.40156149283273623,0.00034283942147403677,73.48772250666453,3.813781336954101,19172.710699869993,47174.362948106784,2.7526663374415964e8,6.716753628434392e8
0.0012560831382870674,-0.40065164402789916,0.00035282969265974557,77.94215586550689,3.733211414695748,81063.98519557042,41450.131390286224,-8.539387274777907e8,5.462692037660247e8
0.0012460993602871895,-0.39992339053331033,0.00034182363892905457,70.63184038688338,3.4602192041252837,53872.150802704746,46351.93293146379,7.033298487720374e8,6.21783601256866e8
0.0012361155822873116,-0.39901274497495404,0.0003372136931541907,72.7395974693969,3.3398729949052073,9919.835618768335,38550.1871456962,-7.380631057469162e8,5.039982918892529e8
0.0012261318042874336,-0.39824366482067863,0.00035521846073922685,80.70928911302178,4.171663160836209,76615.11741225797,53340.31747056337,7.537917254002666e8,8.211399405300363e8
0.0012161480262875557,-0.398498610984713,0.000349057073203284,74.52625403699238,3.511482107931794,24948.14251440322,43096.45713857334,-4.4120359862604964e8,5.137602273268217e8
0.0012061642482876778,-0.3974457656568846,0.00035197601388510497,72.45778900048148,3.4895086535390987,-28247.292937258968,43678.87194383818,-2.347201429094124e8,5.383293807411766e8
0.0011961804702877998,-0.39734525619071154,0.00035783272907940507,76.26785289632129,3.6805184602066574,37350.15421190901,43581.242297207114,-1.2021052143461639e8,5.687965340360408e8
0.001186196692287922,-0.39575631700756936,0.00034747459112842015,75.04163927775326,3.853554617620775,96494.22323812263,48133.298411180804,3.883841583749758e8,6.941937294209058e8
0.001176212914288044,-0.39501729882067954,0.000356678468382315,78.03918808405311,3.723943757425661,34867.75024797931,42871.973291343114,-4.314227040013739e8,5.67097759333054e8
0.001166229136288166,-0.3941528984833724,0.00035186488545763925,78.90536423956166,4.119246766179508,44215.49812803016,61698.38408982843,1.2438211723918025e9,8.768954628209715e8
0.0011562453582882881,-0.3927258681103659,0.00036309885057410823,81.88494411230664,4.04107646962738,-22717.74215451515,57124.21240077775,1.725392926555291e8,8.605693362363336e8
0.0011462615802884102,-0.39252714273175915,0.0003306295632135914,69.58430664828767,3.2547565618433083,-40973.28749234019,38244.706856508456,-6.952041138684202e8,5.44624822536965e8
0.0011362778022885323,-0.39204317223072893,0.0003657564009484541,78.97926607589832,3.6144865797126897,71477.23428880496,44369.558865948995,-5.951783700309199e8,6.783353134775772e8
0.0011262940242886543,-0.39133953540091626,0.0003665838464938588,77.9279237404444,3.9289700949709108,81499.17029891965,58603.40136557982,5.048809327285906e8,1.0262355602209709e9
0.0011163102462887764,-0.39085152133092155,0.000348656933759299,73.91052868820809,3.7153519711003478,153932.82662106247,50549.87772646607,3.819041476045356e8,7.639640005183256e8
0.0011063264682888985,-0.3903482228377833,0.00034804352587587407,79.2496193231298,4.324526280564881,102118.71575325196,67705.07575884172,1.763654644366861e9,1.253129700466081e9
0.0010963426902890205,-0.38897118357071103,0.0003473537079043055,83.59947850289254,3.7915723417418037,63981.328095571735,46587.98060723298,-1.3611737228096533e9,6.352544849479212e8
0.0010863589122891426,-0.3881244672589146,0.0003650020439784649,82.26720874660296,4.325290399543754,104642.67700417525,67935.11562088056,1.6690306278143492e9,1.002328182960282e9
0.0010763751342892647,-0.3873195588563995,0.00037451948131621835,81.50655049785011,3.9596675608914036,100156.41581914182,52949.3345283356,-1.2215436032844494e8,8.050575604638191e8
0.0010663913562893867,-0.38635850626162177,0.00036713965917960787,83.81531454901298,4.378369863379807,46359.13414878646,67498.3570503018,1.2145532527498786e9,9.95486806963343e8
0.0010564075782895088,-0.38532495127439254,0.00037529277342883454,81.35955298725827,4.121542304815015,38673.61255720517,51784.025281133945,1.982607480349856e8,7.075862621703751e8
0.0010464238002896309,-0.38435016358196,0.0003464679934676238,78.3910057935072,4.052435392177647,75667.28314526507,52231.6067765257,1.187895174562798e9,7.659547273781298e8
0.001036440022289753,-0.3835612300166934,0.00035354582265316085,80.08556930180923,4.6894212440704095,-17422.269992838337,74011.16169987636,2.61922529744363e9,1.4286981213473294e9
0.001026456244289875,-0.38317187704894634,0.00037701812205731815,84.31307669890083,4.465018296831843,-62728.3303593283,61950.27985548975,7.668163182266101e8,1.0732709869689741e9
0.001016472466289997,-0.3826876319232042,0.00034632066528348526,77.03626411816471,3.471747152662818,73051.79019540997,41642.97212736614,-7.208921061186022e8,5.040386553371684e8
0.0010064886882901192,-0.38148456284106536,0.00038684911818580927,86.7182380810726,4.354311480122693,-58790.282176911154,57403.34934012904,4.403523398403443e8,9.38578916209045e8
0.0009965049102902412,-0.38055280544042913,0.00036861593896257347,88.39900659933473,4.313792054226814,24421.141192529503,62632.1310453207,5.1809325419713813e8,1.127283968882402e9
0.0009865211322903633,-0.3787936575321048,0.00035964148159174197,81.54957493180703,4.115906557730517,4801.980943911777,54556.04187832026,3.841974712788862e8,7.825598552394904e8
0.0009765372960828245,-0.37830117173611066,0.00035890666653475315,83.83061173796479,4.095211493025154,95134.78087196233,51197.85605948047,-2.11863405712943e8,6.450826147174143e8
0.0009665348916314542,-0.3770629525005168,0.0003770306736348822,88.90357596923542,3.934051972885932,82157.59886125724,51505.8512879075,-1.2748227304037502e9,7.308649495470558e8
0.000956532487180084,-0.3763920104219936,0.00038054148526644105,87.82070225350459,4.477390830981961,68665.92413683777,75422.48752662461,1.3375707551451437e9,1.327384219000801e9
0.0009465300827287138,-0.3754446001929017,0.00038710682025855196,91.02274134569102,4.482777429597696,57854.668223011664,55238.311533361884,-3.659016757459557e8,7.41928728974765e8
0.0009365276782773435,-0.3742592875118935,0.00039376715898956007,99.27134605139739,5.2500186126183035,199362.47826672927,93057.94938123121,1.9858533649499412e9,2.212102281353614e9
0.0009265252738259733,-0.37372322427470656,0.00040353914872881216,100.12007036788134,5.174685133894115,111048.66935308611,69082.63573214674,6.112004474412646e8,9.610293298997033e8
0.000916522869374603,-0.3726466575052875,0.00041988721017947016,101.60406021107123,4.897314326485688,139583.45853426858,68179.88220750992,-1.5442778303750893e8,9.229768227521377e8
0.0009065204649232328,-0.37198765797246836,0.00041544647089525777,96.70718313586437,5.312004051261792,292285.0554277791,83575.05886806114,2.4588496076215773e9,1.30388532365661e9
0.0008965180604718626,-0.3711919223267157,0.0003804754280143895,98.03243814331773,4.797676984551128,-34199.87997508387,76444.45364590477,-1.0086401814544657e8,1.3046739977077305e9
0.0008865156560204923,-0.36992994830528164,0.00039001591830309596,96.2496116563009,4.406912630689314,139145.53555863188,61427.910655215535,-1.6778536360342112e9,8.350376877474482e8
0.0008765132515691221,-0.3692237343821819,0.0003861433658711908,99.17240402034467,4.588625704029649,42495.34518106402,61511.02876586089,-1.8957163761907697e9,9.526388782494875e8
0.0008665108471177518,-0.3684046924215597,0.0003700719618350557,90.8586327363688,4.271442841163259,171705.51572981072,57321.63632358553,-1.5023235687302533e8,7.636096133267922e8
0.0008565084426663816,-0.36766507232135465,0.00039080210528966966,97.00556331794348,4.90961414618957,118400.03750555927,71849.80728828364,1.0834160423476103e8,1.3804702779610276e9
0.0008465060382150114,-0.36725149397261897,0.0003967044024378135,95.20758099784298,4.647759043474314,107572.09947113575,63447.95237167179,-3.292768425346541e8,9.995129109972277e8
0.0008365036337636411,-0.36590776697578475,0.0003934479401608873,91.87378647338697,4.419894270352045,188670.25365850682,61902.41628376094,-4.7400399062110627e8,8.755457128894736e8
0.0008265012293122709,-0.3649102116418785,0.0004068893285029508,99.1001364055322,4.836149544134969,-20397.12693635317,66582.02637458991,4.1484798401777726e8,9.16855930055966e8
0.0008164988248609006,-0.36382493117971054,0.0004130894649309049,101.31788786163267,5.329454975113637,183232.49886813565,84123.29155685852,2.575764757862854e9,1.3627267755209796e9
0.0008064964204095304,-0.36320526163215533,0.00040044378121140346,98.63358646802885,4.668687543541488,136413.6879393105,68046.04776492469,-4.5910360079994166e8,1.077897208498243e9
0.0007964940159581602,-0.3617074872311208,0.0004160084714223727,104.95325886650484,5.038624102335438,108260.00661700434,83361.98933176657,5.742270311647056e8,1.5121698426422598e9
0.0007864916115067899,-0.36056907750132433,0.00040240980848226145,93.60895489760252,4.8346547962285245,54549.247047653815,73622.28907508965,1.2171972974679298e9,1.0399560562086049e9
0.0007764892070554197,-0.3591615974410579,0.00040542825479244587,100.6878462774176,4.81147486531155,12010.282731653262,62222.59950090713,-8.799857132243121e8,8.196965175226859e8
0.0007664868026040494,-0.3588675395100949,0.00043204057946528935,110.19186704181614,5.349106128023507,52712.472679442886,81896.6148329305,-2.3228882247516608e8,1.2096901567403135e9
0.0007564843981526792,-0.3577948299453309,0.00042685807488467643,111.32956632090027,5.696838520777291,145261.22604661575,103268.50116600926,1.9251150526767747e9,2.2694874239497223e9
0.000746481993701309,-0.35590725856768746,0.0004412270344739441,113.47404252580317,5.646698085866698,-14299.832799349197,87757.9917446411,5.427224015988644e8,1.5026767444965858e9
0.0007364795892499387,-0.35461711411568625,0.00043174361171280433,113.99684177401973,5.638578643314155,138339.3911031372,99597.78745959704,6.617124275562164e8,2.1373485295569003e9
0.0007264771847985685,-0.3538843787912852,0.00044155741978873977,111.85926196450723,5.761704576695939,134858.89654300484,95455.64152369714,2.2211970336813836e9,1.6329447868076916e9
0.0007164747803471982,-0.3535061266992529,0.0004307525584293178,117.73313464621553,5.978749671475187,202680.33916297535,98492.40914485288,1.1785252277703078e9,1.7823779829125512e9
0.000706472375895828,-0.352285647521619,0.0004563292737299296,120.93413703001073,6.072940292867027,173995.8545264978,85847.48350755962,1.1813497368931988e8,1.3268607083074e9
0.0006964699714444578,-0.3508029720885316,0.00045595950119600953,123.33317263376775,5.98318372485865,111015.25715151979,95175.02340326532,-2.4357490012497154e8,1.7598306619707422e9
0.0006864675669930875,-0.34958943261263503,0.0004266063706582314,106.52894087955143,4.798045513250143,95987.07144493214,65851.21443052497,-2.233312534399881e9,9.514453347351893e8
0.0006764651625417173,-0.3476905953797086,0.0004675694816128539,127.49453977700543,6.33022377504647,278392.64497834124,109078.91873115182,1.4794985068192244e9,1.9011505497617795e9
0.000666462758090347,-0.34750102473842,0.0004381243429496477,125.3239358757327,6.004162134025056,197343.069614898,107302.79039030071,-4.397937932136481e8,1.9343653260334468e9
0.0006564603536389768,-0.34653612817741536,0.0004461021078951269,119.77602742234855,5.807602344153117,178635.0940318402,90269.43787908244,-6.27387976603708e8,1.5498464716429105e9
0.0006464579491876066,-0.3443686235205343,0.0004344264016539469,113.49095979867579,5.618091418382455,215283.0053018353,81311.77547687343,-1.9531547434685382e8,1.3096032137300181e9
0.0006364555447362363,-0.3435224640846545,0.00047417295397781534,125.9999623504505,6.562775534254363,401564.9775076923,118999.69763063574,3.042478037937481e9,2.2318319952139053e9
0.0006264531402848661,-0.3424764252238766,0.0004388893058108496,127.62835846742588,6.59556050691912,208436.59756607332,118641.83234955894,2.715523878084152e9,2.3191424543764987e9
0.0006164507358334959,-0.34209906673316787,0.0004273442451359941,117.36495827638336,6.004244479165863,180987.88971352836,90846.98058656184,1.5047188711399355e9,1.4891131416482751e9
0.0006064483313821256,-0.34021587141237886,0.00044610231243617777,124.89002361364383,6.688445115078731,263030.95681536384,151920.23661593325,4.723414849468231e9,4.933484992361246e9
0.0005964459269307554,-0.3388407294078587,0.00044806028666381786,121.35407660216111,5.765918692960447,116186.91258565505,89440.03100999101,-9.350108997628951e8,1.445002852134208e9
0.0005864435224793851,-0.3373558138229957,0.00045657944388590734,130.3050821895832,6.282418031303262,317542.2264829463,111937.5763481511,5.070554662810331e8,2.0835136886326854e9
0.0005764411180280149,-0.3363198932064697,0.0004630409748815744,129.0997674842859,6.278777762071687,177547.4633151992,94753.00231464308,-1.1339235321995194e9,1.5049045770710096e9
0.0005664387135766447,-0.33540439663780836,0.0004945689902126795,143.44841397669282,7.2266999727749734,86750.71167485206,156892.91473143542,4.1528400682641964e9,3.574288839706251e9
0.0005564363091252744,-0.3335089477259451,0.00046345381617656064,132.3835822738938,6.9097530089022206,262249.20289623627,124079.85700380622,2.301056771797668e9,2.6280012563738494e9
0.0005464339046739042,-0.3330531120767387,0.0004626230313865001,133.34596475714594,6.381492354770399,106801.53227239035,103687.48212011748,5.150317119810689e8,1.7367396599465497e9
0.0005364315002225339,-0.33106816753146906,0.00048300280187262094,144.316366420205,7.1718563232682415,173951.85665864337,130259.749759048,-3.7258683796371424e8,2.5879436787145205e9
0.0005264290957711637,-0.3304264499592739,0.0004967663233929005,147.5891240570315,8.220178746171118,277963.40689757693,171482.2911553038,7.101899609513853e9,3.866326383551095e9
0.0005164266913197935,-0.32878646971084735,0.0004820096953346758,149.01740626951198,7.179771324627614,77696.94053405574,124601.16389399832,-1.0505800406079353e9,1.9685099115895743e9
0.0005064242868684232,-0.3271201860343392,0.00047706175728677445,141.96270747076252,7.14288123050825,246221.74652057153,120436.81942695867,6.411752158430645e8,2.3452656619099283e9
0.000496421882417053,-0.324491500620981,0.0004884749413323685,140.70842526066522,7.205800538639334,176744.17708047997,137053.6892937027,4.578351143004438e9,2.5730469690911093e9
0.00048641947796568274,-0.3238177636583477,0.0005058706481809243,145.37105001916052,7.696834179542004,279559.8253320163,130905.7431211966,2.5294525887203465e9,2.5363758658637977e9
0.0004764170735143125,-0.32229217495167495,0.0004826170200521927,144.6807288504183,7.4768380373792285,477053.0781450469,125763.91994253249,1.7211089609936647e9,2.480106287965395e9
0.00046641466906294227,-0.32132952270123144,0.0005151679596708434,155.43171426455717,8.235734961373144,379616.8589487857,168731.8500039384,4.820874630804553e9,4.2586422671264014e9
0.00045641226461157203,-0.31976570284792877,0.00047207714597274534,145.6907118614293,7.00197253041659,250860.1692112475,119514.05723675025,-2.0930937020826566e9,2.1839015852490077e9
0.0004464098601602018,-0.3186768707462153,0.0004945574103677514,156.01015718121542,7.642428322316828,373089.9548381712,156398.399389704,4.221281177599098e8,3.3991176562059093e9
0.00043640745570883155,-0.3165072613136773,0.0004999138692813769,156.16676094665874,7.643152325330812,115495.49893159888,124005.2295482997,-2.8268235818014894e9,2.3975073475775084e9
0.0004264050512574613,-0.3145691991499981,0.0004944885934749049,149.94156441540633,7.045537443349809,233354.3178236804,122387.10307769306,-2.796915949746626e9,2.6256553031909304e9
0.00041640264680609107,-0.3129622545233712,0.0005137183878159897,159.6010044328354,7.705156260729668,340407.6678857795,131294.76039152517,-3.478002389528102e9,2.77915304435305e9
0.00040640024235472083,-0.3117983823389603,0.0004954792603219649,160.6840986443311,7.671707261233881,225265.39696461102,135311.7506866524,-2.323964494753571e9,3.0713980798172736e9
0.0003963978379033506,-0.3096702346895967,0.0005274966403381339,176.19929668420122,8.717519839842344,213310.22120876584,177923.76451294322,1.0300376327351984e9,4.012529879139424e9
0.00038639543345198035,-0.3085388319685408,0.0005513606538795454,180.78452074702346,9.053195900986232,530276.1103719778,183399.06138044177,-5.184683704382679e8,3.8580474819738965e9
0.0003763930290006101,-0.30685131184269604,0.0005533311577892756,179.9771969319729,8.806104369362586,285362.72642302734,159720.63269197164,-7.021364258224907e8,3.356174010644737e9
0.0003663906245492399,-0.3055112005414509,0.0005097606084793578,170.71096793241145,7.948522597563372,50241.888671647306,136000.05677808312,-3.6716524518727922e9,2.6368268321065426e9
0.00035638822009786963,-0.30392732982050935,0.0005332578854035163,173.15593867823085,8.150722389249477,363281.4198909994,140071.31146518735,-2.4540883241023407e9,2.55212596877355e9
0.0003463858156464994,-0.3010760591050181,0.0005608663081601415,188.0718777014567,9.206162498006705,250418.7808334283,185696.56797146235,1.2622431518266342e9,4.609741369353473e9
0.00033638341119512916,-0.2988462241913122,0.0005675168893641704,197.85587155511482,9.240342542725104,408280.26333235897,193538.2711881241,-3.2630860030722413e9,4.079993892294684e9
0.0003263810067437589,-0.29729777285779013,0.0006040871757378067,202.07812467016015,10.070401998633246,563319.6455955957,194290.8098742756,-3.595226034454408e9,4.546857008836245e9
0.0003163786022923887,-0.29619885481645075,0.000565532445757448,203.8029937674729,10.301329738723249,647914.272357622,226771.1999243291,2.1101649107264688e9,4.968920669520991e9
0.00030637619784101844,-0.29402089492002337,0.0005682753632015486,203.73381225310118,9.532182782404798,401731.82395503786,184757.27465817853,-3.126279517058556e9,3.766525275488984e9
0.0002963737933896482,-0.2919282089115586,0.0005895581642105524,220.85546694530402,11.501846061913277,604361.823120366,332910.01552137255,5.332774099209982e9,1.3219791025838503e10
0.00028637138893827796,-0.28948982777634547,0.0005758757719751709,207.68998743164974,10.397071130878382,641583.2754819415,265770.723349436,2.943140025031736e9,7.453545936161982e9
0.0002763689844869077,-0.28669592993106446,0.0005829560038664714,203.76524820761833,11.019592439465248,550660.4145368079,243571.86786830824,1.248142991882072e10,5.960942794123226e9
0.0002663665800355375,-0.28514812732631123,0.0006050708044631487,221.40775335477164,11.146915916173388,736698.8268001981,300547.2051599195,5.748272805441105e9,1.1053723086859245e10
0.00025636417558416724,-0.28368674507695985,0.0005974133992141028,228.18849078334415,10.347071022192885,309546.2753240961,217127.35910882268,-7.0446271944168415e9,4.836820955808643e9
0.000246361771132797,-0.2813425414300918,0.0005843115287514191,216.8504265423283,10.697593298861172,409914.2960370613,197090.48037412704,-3.6750994661532207e9,3.9106305056132445e9
0.00023636299010831863,-0.2787026723585305,0.0006149428270130242,238.23794397740045,12.418182429569274,566205.6476327952,290720.04873726674,7.31879166187436e9,8.533373479646766e9
0.00022636524226982147,-0.27561397582437624,0.0006371246465924102,258.30891791952325,14.195701629325308,1.031236875651158e6,335723.872916464,1.1431076686380465e10,8.660226812803482e9
0.0002163674944313243,-0.2734193996036639,0.0006398865109115771,276.0626787589499,14.016647124866317,1.0668501561178989e6,387692.34502422967,6.006423428225854e9,1.2066639386057411e10
0.00020636974659282714,-0.2711967059455352,0.000650428539352551,255.6433639532842,12.027358266396035,399227.4742724647,269109.3020480573,-7.928340094563756e9,8.038983180699331e9
0.00019637199875432998,-0.2680274234083303,0.0006488292872053735,263.1899529093294,12.916177878237018,423615.936933762,347856.0711539196,3.82931236155657e9,1.0751099347426775e10
0.00018637425091583282,-0.26561902889996203,0.0006734213337237425,286.7327934551844,13.178003347134826,501360.8695432895,372859.56487902766,-3.7102847629951496e9,1.1653263664726664e10
0.00017637650307733566,-0.2636479380625982,0.0007325348798528511,321.7305146860791,15.363488565657034,518248.4790423509,348620.96523545287,-1.730500602570538e10,8.852108912686583e9
0.0001663787552388385,-0.2602000584461223,0.0007145887517291903,310.5202210980361,14.403905102144037,525397.4015816911,332100.60629104066,-1.6895129335869835e10,7.940885586082323e9
0.00015638100740034133,-0.25671793310157964,0.0007243636851257067,313.4868536682379,15.36784538129824,1.207315959023735e6,434556.065517391,3.405553496603963e9,1.5156050816064152e10
0.00014638325956184417,-0.2545159622812824,0.0007293680868949938,334.09574784544924,15.988483693207096,1.5134627220066825e6,418547.24000356765,-5.32938267170926e9,1.2841290926984985e10
0.000136385511723347,-0.25082355440676696,0.0007234331365252299,324.21785981103983,16.580001667367224,1.3895752232462058e6,444405.17251998244,6.9981768917975235e9,1.379945801044488e10
0.00012638776388484985,-0.2480096891421934,0.0007007862530228658,302.0771701616126,15.043025428287846,836320.8392754556,431905.9629692079,1.724731199262173e10,1.359352101742575e10
0.0001163886918220669,-0.24624334741623766,0.000767424353130739,345.87765958076943,17.18472832726471,1.1789528948210583e6,492565.54072752077,1.3894657905594006e10,1.546191006754094e10
0.0001063886156771332,-0.2430308061610161,0.0007675952205047798,363.49908044296484,17.27300498604015,1.1827076543284243e6,400304.6592283045,-2.2730642411833553e10,1.0845000516561796e10
9.63885395321995e-5,-0.23897691922104713,0.0008234745322381117,388.8359411768077,19.630508157903016,1.96211216852516e6,570716.3894742347,1.1823927306722822e10,1.8175640368770756e10
8.63884633872658e-5,-0.23479580649095935,0.0008707470444210208,424.6788313777082,21.32591889877256,2.1164597559283245e6,666016.5346026843,5.436786489085478e9,2.5605959129243977e10
7.63883872423321e-5,-0.2312679975548882,0.0008278500080668856,384.6362782826061,20.83876151950872,2.3040411706784125e6,841167.2037453877,3.458602720855087e10,5.123014746856039e10
6.63883110973984e-5,-0.22699883073022062,0.0008575720352454756,429.9146054612613,21.911180601099765,1.5733101019141395e6,714137.5602196989,6.655826197734057e9,2.4743262398996204e10
5.63882349524647e-5,-0.22238170707483684,0.000828277635850414,424.9876738016335,22.86623586914808,1.7115193457783551e6,816644.2184098301,4.102309039638712e10,2.9253128062332924e10
4.6388158807531e-5,-0.2163971274040209,0.0008795102073729957,470.3490188682163,23.926867270860505,1.4060476466621894e6,777006.7646740006,2.1439769127949875e10,2.5947256798871124e10
3.63880826625973e-5,-0.21133235723496632,0.0008999635274275095,499.39153989542314,25.677710129165657,2.5875868728577807e6,793051.0919420415,1.77693380723471e10,2.4129295436272472e10
2.6388006517663598e-5,-0.2066186658748996,0.0009617156488407108,561.366333533497,29.157626769943437,2.8521300466733514e6,1.1303347290011544e6,1.81829343571228e10,5.291027742276722e10
1.6387930372729897e-5,-0.20026385337968644,0.0009608827316632982,567.0986131787614,28.921612672270268,3.9099385845812336e6,1.0422412686446571e6,3.83238374592669e10,3.4044106679191025e10
6.387872417690232e-6,-0.1958430260353044,0.0010381741417763914,656.8153715367164,34.224456052538734,5.600084191012293e6,1.4596259226350242e6,7.768344353164127e10,6.60546283154589e10
-3.612098453231738e-6,-0.19021057182972248,0.0010637591609061708,701.4268499097302,35.93303576428309,7.074151662155864e6,1.676991508136268e6,9.996719608153151e10,9.076860284583417e10
-1.3612117982120253e-5,-0.18430598630743603,0.001119814460386537,763.7517222853039,36.32515369779272,5.80593461929109e6,1.5939985137661279e6,-4.761864798007505e9,8.070235271533076e10
-2.3612194127053954e-5,-0.1769562405421032,0.0011361668313732002,797.9179948471527,38.82854972725098,6.20211172563227e6,1.7421207865926553e6,3.6641549493268974e10,9.09785574939376e10
-3.361226845299825e-5,-0.16946600681257243,0.0011794488547411136,895.4075937764196,43.09853169533492,7.572085564355025e6,2.0163115930246704e6,6.526077979052837e10,9.177630184664633e10
-4.361234459793195e-5,-0.16115124436000888,0.0012251645528079458,981.3424526292467,48.882994871414915,8.719145703835297e6,2.188166083444229e6,1.7339962139312218e10,9.918263468212021e10
-5.361242074286565e-5,-0.15277789280990722,0.0013298596613809048,1138.112806889972,54.41796993708273,1.0210697966636186e7,2.763455469065121e6,-5.819421709250056e10,1.3615347530654929e11
-6.361249688779935e-5,-0.14359549993978774,0.001404240587482474,1240.9414480092082,64.29114103679211,1.672823353446318e7,3.752203785631577e6,3.257269792665326e11,2.5271396071737924e11
-7.361257303273305e-5,-0.13337450428952716,0.0014715569724090116,1358.7138187943854,67.903547556666,1.6244686910677096e7,3.5508687094899295e6,1.587789335157559e11,2.040556657707358e11
-8.361264917766675e-5,-0.12206489063668657,0.001572246628236298,1578.7219884476126,83.0991849200428,2.7962096525030814e7,5.485148219629601e6,5.616986099406493e11,3.964471204308822e11
-9.361272532260045e-5,-0.1099584464989256,0.001650479605285431,1775.3194240807268,93.74001470915384,3.2795232828972887e7,6.241849834902028e6,6.025028097557246e11,4.5784628484930725e11
-0.00010361280146753415,-0.09556823066335544,0.0016979688795756471,1937.673088657993,99.2665300968578,3.6037885616563104e7,7.180483255948565e6,7.639934995302501e11,5.874126676928848e11
-0.00011361287761246786,-0.08077140130122606,0.0017986074525690324,2165.7548082888834,106.42053869451695,4.06288710013366e7,8.043523066251599e6,5.971150309332286e11,6.477905558639178e11
-0.00012361259723547846,-0.06551960853333427,0.0019382786647692161,2561.5011419332304,128.99236944365,5.476323963722722e7,1.0252767778524645e7,7.42645533982829e11,8.121348876104196e11
-0.00013361034507397562,-0.047536705076429986,0.0020940686068541842,2857.086507650209,144.94618560222963,6.5513168952350974e7,1.244981605168823e7,6.026655629241827e11,1.2087922675885981e12
-0.00014360809291247278,-0.02880937301774831,0.002219635394477878,3136.340870477117,148.72461931124909,6.3566951358068995e7,1.1347069053489573e7,-9.308563520202598e11,1.0427138946484907e12
-0.00015360584075096995,-0.008231468406914818,0.0023375371128950035,3528.3319413326817,163.3467249678297,6.67888148900099e7,1.2401155575667236e7,-2.3478909375905254e12,1.215116557246036e12
-0.0001636035885894671,0.014987148365850626,0.0024740468471616548,3824.2755251074695,172.63329305731418,5.431148013331318e7,1.3219333099152531e7,-3.736382509563847e12,1.32377891841337e12
-0.00017360133642796427,0.03951574725611343,0.002563790236910915,4134.866667656654,178.9324663972758,3.2102309280166592e7,1.4335519460055072e7,-5.069805921858073e12,1.4142322282604778e12
-0.00018359908426646143,0.0655277713690807,0.002591335277849753,4229.551850654423,180.83337052597855,1.0870339824474886e7,1.4076171344329903e7,-6.336935386379797e12,1.4377974800798428e12
-0.0001935968321049586,0.09184566396549051,0.0026336747118526414,4342.865419300578,189.85563057273467,-3.201867727671208e7,1.4229784525771342e7,-7.084667209804991e12,1.5671140259804956e12
-0.00020359457994345576,0.11854017566485851,0.0026109864872391514,4191.538578699689,189.1435893512586,-6.649174438973077e7,1.4889833795426752e7,-5.253737359202534e12,1.5341698629274397e12
-0.00021359232778195292,0.1444758630199928,0.002530294477249095,3823.8848861317156,181.83820775957446,-9.48968024401897e7,1.5568136216489231e7,-2.4284571815442617e12,1.5515084119177427e12
-0.00022359007562045008,0.16930154491675395,0.0023591370051629463,3352.486083145355,173.35890638073462,-1.0225003756056146e8,1.5028540334993947e7,5.2268973271121295e11,1.440239732449363e12
-0.00023358782345894724,0.19219223566600147,0.0022039007708949533,2854.6897880161046,167.01222136643818,-1.0817639440894614e8,1.6539403125496194e7,3.4760454076252295e12,1.724189256119583e12
-0.0002435855712974444,0.21278209082351676,0.0019517466257555785,2276.329569386058,148.4518221876425,-9.253220391976506e7,1.4685841849068612e7,4.388672521313662e12,1.5332023662086826e12
-0.00025358772836625576,0.22957884681385954,0.0017433420496351156,1732.354776766499,127.69833063028233,-7.34547673537179e7,1.3606109015104372e7,4.3977699884991255e12,1.5659623081383352e12
-0.000263590132817626,0.24436687668424126,0.0014714415294577456,1261.1885937062702,104.40373197132598,-5.051018285311782e7,1.195135416068539e7,3.610835084083877e12,1.4951787191445247e12
-0.00027359253726899624,0.25624339145237524,0.0012219010787017583,873.6810465799373,71.80675764318391,-2.994134083584494e7,6.443205072688148e6,1.7394782773826284e12,6.156035889683596e11
-0.0002835949417203665,0.26634584960685365,0.0010280606008920903,611.8893516666382,48.1157127820392,-1.5754542238389995e7,3.178518369423271e6,7.297496148619701e11,2.1117037285377124e11
-0.0002935973461717367,0.2739657700788052,0.0008631782736224016,438.73692511219684,31.45089099649284,-7.928686469175605e6,1.6395793844016194e6,2.780544024547538e11,9.608228564613773e10
-0.00030359975062310696,0.27995413042015693,0.0007485411340299533,322.9822022998381,18.238271076124505,-2.9044481624820232e6,585983.9901273256,4.786439534098396e10,1.8994724756274147e10
-0.0003136021550744772,0.2844439868877568,0.000698712825036258,287.1045015632874,14.522244681927148,-1.327195623969895e6,442955.4438276859,1.2062428696239923e10,1.549882089209084e10
-0.00032360455952584743,0.28773675586582337,0.0006569073951319551,249.12434910285467,12.667944983413527,-598775.2762656461,337051.3136548247,8.698017932533737e9,1.046534354997452e10
-0.0003336069639772177,0.29057575689988696,0.0006382551488183407,224.0005467948985,11.475957748815025,-797859.6724057983,265088.4827366922,4.730302355430458e9,6.725768286864768e9
-0.0003436093684285879,0.29324531981594354,0.0006329100421429684,230.43514248688254,11.429863728287756,-1.051560967523451e6,265616.2260541289,1.3360609054617481e9,6.20550100296912e9
-0.00035361177287995815,0.2958992597977993,0.0005942050786591101,199.1784126644915,10.544064290103218,-375608.64192349,237571.05843718443,2.670759804354944e9,6.789229446046426e9
-0.0003636141773313284,0.2990394738054329,0.0005905991162824429,197.18636803964154,9.881139973592497,-883268.5965386342,240536.60654447015,1.573582821014172e9,6.938261872127923e9
-0.00037361658178269863,0.3009839549380212,0.0005878684190662755,205.96374245506416,10.61900576856661,-80450.16127350455,244709.54526542377,5.596316948909653e9,7.19841822841459e9
-0.00038361898623406887,0.3033437865806309,0.0005977355332175748,199.91026037769555,9.373610564511313,-392495.9745991629,183848.46357339717,-2.7439800962763996e9,3.662859649865167e9
-0.0003936213906854391,0.30459626704264553,0.0005492108643363998,182.14852744368395,8.919944054542627,-633529.4470647008,209994.9516398843,4.553922244063427e9,5.255969467960071e9
-0.00040362379513680935,0.3066505373430509,0.0005479566756585202,187.57423477798702,9.262296302951318,-505362.6183842498,192725.30962646354,-6.91779036841647e8,4.36052289487876e9
-0.0004136261995881796,0.3084443909049109,0.0005726283000471443,189.41009054964428,8.79111212925468,-632824.1100560632,165434.14867547704,-3.748987911618471e9,3.266547252614571e9
-0.00042362860403954983,0.3104375919954709,0.0005215938417781037,171.75130471951985,9.193386614742224,-373202.42471226235,180072.71183366136,3.725991185242917e9,4.339442819493203e9
-0.00043363100849092007,0.3119651527021153,0.0005229142246126076,167.04624736878938,7.907133404478579,-234615.03445177202,153830.2214377007,-6.422418168730253e8,2.8518097141468587e9
-0.0004436334129422903,0.3142670109340417,0.00050865365867524,165.41286519068973,7.945010502958637,-365630.30887865485,133666.18758565834,-1.0488552777007631e9,2.554870803448462e9
-0.00045363581739366055,0.31559665042598944,0.0005113408102097626,154.91825795527194,7.7881491953075095,-341609.9209434915,158022.61646336134,3.0251268360318155e9,3.279933796140981e9
-0.0004636382218450308,0.3169352200806788,0.0004916697442957093,152.03673190459486,7.42654815082176,-293964.42411841935,124444.81919507502,-1.3159703496184454e9,2.2533761842797074e9
-0.000473640626296401,0.31829183159098773,0.0004818405078087712,149.36712652536855,7.636284079984983,-272230.03140989534,138591.96191775813,1.4058695254272947e9,3.2781041938252144e9
-0.00048364303074777126,0.3199265090167668,0.0005025727980574886,168.5597278496223,8.481295441914765,-431526.93029834644,181121.74102146184,1.293175184169601e9,4.513188614495884e9
-0.0004936454351991415,0.32123536099751376,0.0004745440714090911,146.06572948774595,6.72747533151289,-315151.94501926255,105960.91180244944,-2.9647335114732704e9,1.836763876051192e9
-0.0005036478396505117,0.3222239052844596,0.000496295733707822,151.9859541011997,6.868191244231405,-129739.6180970322,107493.45415440477,-5.192554249126297e9,2.031921702789636e9
-0.000513650244101882,0.32401607977487784,0.0004894056950395296,148.0215370596369,7.248029021213468,-305949.01184056187,117518.81684190885,1.3464605946122095e8,2.0565558949117205e9
-0.0005236526485532522,0.326145653387424,0.00048509893162997547,147.40145972993784,7.069452498431883,-207292.42379379572,121118.7997459416,-5.422329833083528e8,2.474123511197351e9
-0.0005336550530046225,0.3264406058302939,0.00048067993199518434,145.23950239980195,7.744561671768673,-245730.80407456693,164214.5718478359,4.2214574231528997e9,4.376819096711403e9
-0.0005436574574559927,0.3276767609284904,0.000523129131111861,160.2672231187547,8.01478519709819,-345328.8685853258,146581.00796670312,-6.192127561191089e8,3.51141785147941e9
-0.0005536598619073629,0.3299720645080534,0.0004973473301890632,143.38924633280226,6.818371740283053,-363858.0633307159,125710.98533200547,7.655134315627135e8,2.6839563936604676e9
-0.0005636622663587332,0.33162949619026716,0.0004703556993037043,131.65689544452002,6.39876585638522,-238200.98800744786,105874.47201024953,7.441637169804217e8,1.8230354407770348e9
-0.0005736646708101034,0.3330743926547902,0.0004773730360968946,135.01835102172083,6.873269867742006,-309605.89667931723,123433.81058288875,2.268156697399781e9,2.222948215567366e9
-0.0005836670752614737,0.33435824151906735,0.00047345606883362904,133.0920470255647,6.626511346241435,50015.298336870044,115812.59926205984,9.629602331743222e8,1.912902532671572e9
-0.0005936694797128439,0.3357664001504173,0.0004553820943648426,125.99911489963966,6.546865477659456,-145899.9307315376,128726.59876749967,3.6443296284875975e9,2.763057546683736e9
-0.0006036718841642141,0.33729540076787395,0.0004725778526337295,138.21559310090893,6.884273967273118,-334523.88424682076,117481.98928034648,8.345931998699296e8,2.027945924903305e9
-0.0006136742886155844,0.339175594852091,0.0004238311886766611,115.78239384998011,6.31367215638823,-316289.3725721491,129328.94790379434,2.333601405839512e9,3.345384154507415e9
-0.0006236766930669546,0.340197077885807,0.0004589694438567582,133.1903962192966,6.391399614684975,-181993.7643615459,100401.54796184279,-2.1187537816202881e9,1.7308100669805195e9
-0.0006336790975183249,0.34085160612271903,0.0004581329487989741,128.61523674751092,6.501453769984453,-300834.27648843307,105690.99204491371,9.38935122915849e8,1.8714564704013536e9
-0.0006436815019696951,0.34255444235684235,0.0004544990550889235,115.86729945192987,5.53000727895938,-166569.6358867638,88738.7876948193,-9.12313589587936e7,1.5228692148353674e9
-0.0006536839064210653,0.3432470555763259,0.0004822239944142534,123.1987937161461,6.5489079579585,-216641.8166356574,102460.64691910044,1.5350147287188087e9,1.8561366513473928e9
-0.0006636863108724356,0.34487145894615406,0.0004287517589805676,118.86919431868495,5.394351878117605,-23371.761914802097,87181.01990805483,-2.8871755589515543e9,1.4443989342820048e9
-0.0006736887153238058,0.3460110141343723,0.0004308177502316484,115.57566997150106,5.634913166197255,-32717.03761480207,80747.91150330238,-9.01896078109047e8,1.4496192060927303e9
-0.000683691119775176,0.3472746186845293,0.0004280393955197502,112.19397952859943,5.124355944405997,-112605.83458408837,68555.41182340299,-2.3383271331416855e9,1.0307342102683271e9
-0.0006936935242265463,0.347628707799058,0.00044959268575015627,124.2627466528594,5.798916324508833,-182977.96238625524,89618.84524158409,-3.142865692774931e9,1.7132570601305938e9
-0.0007036959286779165,0.349880127002306,0.0004046465350740251,107.4311121229239,5.258777985809271,-165280.68650584988,83562.47374508018,9.102521346246606e7,1.3153189945106554e9
-0.0007136983331292868,0.3503259570795258,0.00043085075002824436,107.93700416775675,5.257262533838162,-25935.116023374125,67230.72064933024,-1.4825204423051224e9,9.819268236018858e8
-0.000723700737580657,0.3517088338035661,0.0004270486612973793,113.02921219913311,5.887077429116305,-131002.81594954872,96665.58042068551,2.1456477577440705e9,1.8831330430272896e9
-0.0007337031420320272,0.3529573850512429,0.0004407095752755295,115.10178549528263,5.831582979008076,109672.95579350695,97933.8038140697,2.089367337858839e9,1.989175294841816e9
-0.0007437055464833975,0.35394237852558624,0.000427903899603979,112.44070432344802,5.470157879696202,-120393.79969313566,94006.29413153014,1.6827001268294985e9,1.7129832676173673e9
-0.0007537079509347677,0.3552919232075174,0.0004143498693256443,111.20235139289696,5.677832793882046,-91768.94126569065,87167.8760071506,3.6772597900697005e8,1.447944907372811e9
-0.000763710355386138,0.3560865864010455,0.0004238004505725883,112.10084557404346,5.375966068685391,-178611.63786381503,78473.5365056646,-3.6331878462600666e8,1.2902364895988255e9
-0.0007737127598375082,0.3570449943304987,0.0004067462928486556,106.8279720278948,5.39473778220898,-105315.22776710849,95742.66369778138,8.037665364960675e8,2.150983594423991e9
-0.0007837151642888784,0.3590800413131502,0.0004090912263149925,104.9609954977606,5.327820392312024,-2357.0389843611283,75745.59961630768,4.775087428014365e8,1.0267929529747484e9
-0.0007937175687402487,0.35956726463858985,0.00041426712182762417,105.28403785126383,5.242779283591249,-74578.79952067308,86086.25851866567,9.956228658017942e8,1.734708156157005e9
-0.0008037199731916189,0.3602740784768872,0.00042808835533415275,105.18126253009997,5.508494173255325,-221863.28654888982,103624.88810526392,2.411999930781309e9,2.2691133396633677e9
-0.0008137223776429892,0.3618233036783595,0.0003954107120789359,105.23604068867455,4.963124364043982,-29763.3342366293,62276.10310992575,-1.7660641358597326e9,9.439622451483521e8
-0.0008237247820943594,0.3624482130942728,0.0003867336071473786,97.12864662010064,4.887875765910833,-127260.25480086076,71980.07178881322,6.594370529011598e8,1.412066515283728e9
-0.0008337271865457296,0.36339100596075835,0.0004075894306455488,100.24716748452532,4.759437130837182,-92076.18875206096,82103.54749405455,-7.945717671389207e8,1.957692075491125e9
-0.0008437295909970999,0.3651502714771425,0.00041847420956778175,103.23032634498597,5.009998824816012,-23424.857286146962,68674.05029476271,-8.749883053994031e8,1.076673329435943e9
-0.0008537319954484701,0.3661518357562327,0.000393330615737659,92.94130065152251,4.358633750899025,-153534.4912278278,65428.86055237569,-7.737842468560482e8,1.1892654714083638e9
-0.0008637343998998404,0.36630761382646443,0.0003820240062184859,92.16160824144706,4.442542349055721,-29635.817796835905,57705.8560604705,-5.418982832034047e8,8.197340686864245e8
-0.0008737368043512106,0.367004995477887,0.00040527235265167656,98.66956815975195,5.0655497969703775,-117427.01097126116,72396.63178032491,1.4328417654693854e9,1.1772162438185387e9
-0.0008837392088025808,0.36881122135123817,0.00040234927902147095,96.41878817825764,4.664943427585847,-18682.010469188637,61688.405009967995,-1.669712754309294e8,8.079424497932795e8
-0.0008937416132539511,0.3696823756989236,0.00039576087560117955,93.4845107530121,4.649253428928879,-60304.12387562653,63358.355863730394,-1.2291484869732264e8,1.148718211484657e9
-0.0009037440177053213,0.3700616431638172,0.0003875798508676089,93.31023178804504,4.533562414492895,-66595.49639393968,52301.58973855317,-1.377131409618277e9,7.64738604153848e8
-0.0009137464221566916,0.37112938789765404,0.00039413425697728573,94.98034089264935,4.930395123698266,-126406.5649456229,68830.52553178147,6.279688634632215e8,9.766304118380406e8
-0.0009237488266080618,0.37172257834121264,0.0003892327100375379,94.10508122642159,4.676324406639979,-113512.36354106435,71959.71319767699,3.435660787004812e8,1.238379424306464e9
-0.000933751231059432,0.3726189440478068,0.00041718024310240085,101.22982750253739,4.931775345720823,-103267.59911099005,71654.44049831781,1.1361402576745996e8,1.1247884402992935e9
-0.0009437536355108023,0.37429338360574255,0.0003978819485830337,91.20140140609625,5.014659731402367,-102956.4503246047,90449.82372404453,2.886414099380365e9,1.9069540611407008e9
-0.0009537560399621725,0.375383796638236,0.0003732403142703976,88.6908256628551,4.404155538487779,-45155.55094152877,61878.60201843418,2.6570588983152896e8,1.0068482643929697e9
-0.0009637584444135427,0.37599466948175314,0.0003621867083649712,81.49154207258766,4.028698282498908,-28271.675342375755,57534.18209088614,7.927838875755613e8,7.383426599023215e8
-0.000973760848864913,0.37765902823718484,0.00037525381692858525,85.9608311309682,4.114946436951233,-13151.703688708702,51158.54678121632,-8.557716335379187e8,7.191507840682902e8
-0.0009837498655542731,0.3778386292003737,0.00036438253856626955,80.52925604584095,4.1921802961971775,-50722.66383593107,65414.844149248565,9.22714229303575e8,1.3572012011043246e9
-0.000993733643554151,0.3788267923867187,0.00039085784057652986,93.19534547198485,4.266133534345261,37234.10695309116,55287.497625193755,-1.7382797812008522e9,7.078460756347349e8
-0.001003717421554029,0.3795395449787163,0.0003937674462164585,94.70136617170229,4.701502590582321,-111139.87986902175,68597.5521271967,3.5105666833186746e8,1.0272377601803946e9
-0.001013701199553907,0.3802482448141086,0.00038827726116044973,88.64110116811737,4.5949547813941445,-238346.68697308283,62106.846593519265,5.866508889900801e8,1.0320945817656294e9
-0.0010236849775537848,0.38148063856427744,0.00036100486638740073,80.98456097147054,4.298990250629114,8029.465456142593,62188.64723671195,9.456939102091502e8,1.1536182832608535e9
-0.0010336687555536628,0.38213180912164224,0.0003820453106897237,83.64958267751297,4.37562235227994,-116306.78740162926,67211.5454615841,7.635383098045816e8,1.1451650977615917e9
-0.0010436525335535407,0.3826467217257103,0.00035262409916548757,80.61970857024016,4.102285332141007,-90725.84457603378,58652.04842439867,8.183734892354642e8,9.849223302899437e8
-0.0010536363115534186,0.3836051268203617,0.00036620627520458573,77.4184022226521,3.593700685963715,-24717.935336011516,43239.11178786381,-1.0415780726760582e9,6.009542583762786e8
-0.0010636200895532966,0.38463845639296124,0.00036161751421249724,83.08051761570565,4.193900812680773,-46915.394706889296,52253.38012850329,-3.040783817145707e7,6.694269123608705e8
-0.0010736038675531745,0.38665047234228705,0.00037317737551926324,80.7115032397189,3.945099548852627,-38960.45172036729,58407.116590838756,4.3895351755572927e8,9.090171962488695e8
-0.0010835876455530524,0.3869537503769836,0.00037413397109015785,79.3275308550166,4.055047769761635,-70059.32266656787,58397.793724403615,3.5403331467105913e8,1.0271675661076094e9
-0.0010935714235529304,0.3874180855881779,0.0003869336684458901,85.1747786071231,4.192198741109231,21315.68302333286,54810.85355725591,1.6225265342429894e8,8.073603840123248e8
-0.0011035552015528083,0.3882723345506865,0.0003708916483184439,79.18033220490658,3.9313850522947966,9832.888128850303,49862.738438287575,-2.641621047050294e6,8.142663107510825e8
-0.0011135389795526862,0.3887072841418692,0.00036109097189934686,82.46106985871118,4.028320608177435,-116775.20514581216,49410.25483338778,-3.1191121560657144e8,6.537328618457599e8
-0.0011235227575525641,0.38939549835194714,0.0003690426276129016,81.26956620714313,4.211879530787316,-53065.94024724101,54473.53062635003,6.90649332502697e8,7.13111583928915e8
-0.001133506535552442,0.39080041474963617,0.00036563420226307173,78.6948311927521,3.8111006554091666,-47443.157697173694,42875.13074985484,-4.513358007601042e8,5.2800348005509377e8
-0.00114349031355232,0.3904614812991793,0.00035361145714897665,75.17059817831507,3.6115730134379334,-1193.8653062162705,38702.815543791876,-4.925222001802639e8,4.908821663218095e8
-0.001153474091552198,0.3919456023049113,0.0003438463207129456,75.80957041854178,3.724495806246552,-95245.34496605898,49522.11776647546,2.834670934777575e8,8.087181884555745e8
-0.0011634578695520759,0.3926073889789316,0.0003663945831117142,76.50169695096398,3.7680666247658268,-14378.344371949854,46225.99849137949,-2.5058042226498902e8,5.79402195524351e8
-0.0011734416475519538,0.39352173290143827,0.0003606603389792217,76.86024698252939,3.627052584169169,-57380.185402786694,52528.446165075205,-6.371578217319747e8,7.820371764038805e8
-0.0011834254255518317,0.39394567993680873,0.00036216559660185333,78.88169053010355,3.8380582025559242,-41831.80362442242,54800.918857500204,4.996070165059828e8,8.121121174291959e8
-0.0011934092035517097,0.3947080388788066,0.00035187040819611943,76.60953016462126,3.7940909540752963,-4840.837017061571,46792.66902544785,-3.112646711604753e8,5.873486509850701e8
-0.0012033929815515876,0.395781604998781,0.0003421934304215089,71.69164545314801,3.8844641258353576,-30712.894006503524,50213.69585417786,1.1019330998846617e9,8.681945992771115e8
-0.0012133767595514655,0.39653281202808444,0.00034316381697155275,74.9977745451412,3.7610367101219144,-60063.497562437864,43155.51473339895,-4.041839930984345e7,5.561716557279856e8
-0.0012233605375513434,0.3977698147491404,0.00035668590192212404,78.31275619372238,3.818576583996076,-27801.517147492115,47113.23803050006,-3.718263624059664e8,6.271128637156106e8
-0.0012333443155512214,0.39793471094170724,0.00032825180763298566,69.55094775005463,3.5371027732804983,-68564.27439955666,42261.1920379261,-8.206466057301763e7,6.300203703716147e8
-0.0012433280935510993,0.398855860702192,0.0003446907096154729,72.82933645199853,3.589108491803811,-30235.182724741066,41107.378454798425,-1.3080781031739976e8,4.9992592376379144e8
-0.0012533118715509772,0.39958858038313083,0.0003520827335492345,74.12938155252317,3.5598953238100175,-37071.63626911259,44614.19793828289,-3.555138318894883e8,5.770233306177198e8
-0.0012632956495508552,0.4000756228505637,0.00035191126782388156,71.44999764465508,3.6336709406761054,-46689.23306282221,46100.57364091198,3.585480188268336e8,6.056553340360818e8
-0.001273279427550733,0.4004948520129196,0.00034908421416671853,75.78998371970218,3.690283468723693,34593.6099697262,47465.99423028078,3.4096801064164877e8,6.200602556121475e8
-0.001283263205550611,0.4014742198470411,0.00032268531017557074,70.07143953641717,3.695635932695891,16183.55615647731,48583.44833686712,1.233512829516841e9,6.314784408469775e8
-0.001293246983550489,0.4028522829076701,0.0003577159952743998,76.64887511125414,3.932723215979432,-95128.92010664067,48269.77740818013,5.457132798683288e8,5.552915887702188e8
-0.0013032307615503669,0.40353155576806615,0.00033682697041528196,70.87330871774091,3.1213604585211123,-27366.778555606143,29806.298373530823,-1.4103007099829433e9,3.9757103877178353e8
-0.0013132145395502448,0.40442716492314856,0.0003348694015275806,69.96256734357257,3.259991632553054,-103258.75545448021,36373.50408525168,-3.515459833986294e8,4.103351778449819e8
-0.0013231983175501227,0.40533860267455146,0.00033846406538610703,69.07372405924326,3.3159153653480478,50665.829070185275,43042.14818326066,9.691536741077106e7,5.677968776008173e8
-0.0013331820955500007,0.40486071852060923,0.0003579218912895112,73.77140285108378,3.7335970602250645,-103111.16234840086,42492.99123569468,1.460565363528259e8,5.459390785654724e8
-0.0013431658735498786,0.40574732127563573,0.0003421051142090542,68.5518431379082,3.2579745677126177,-97297.22755730976,38774.441274574776,-3.3900195403708017e8,5.287518563490707e8
-0.0013531496515497565,0.4070911463639485,0.00033006030793926043,71.45125647182982,3.530460790637981,-84683.82826119423,50130.33366012835,1.50689484475811e8,7.888221164692701e8
-0.0013631334295496345,0.40758793184866826,0.00034521876834954057,76.55340853402642,3.9062901937961976,-17608.88953843912,54021.7102551458,3.787149456215066e8,8.539056321600916e8
-0.0013731172075495124,0.408697387916108,0.0003370397984964038,67.25064607775863,3.3156631228819777,-69162.05219422303,40178.251566285035,-3.835665106964896e8,5.683032173851858e8
-0.0013831009855493903,0.40931768031579463,0.00030933616778805164,66.04407358046878,3.0820356251762924,-845.7389756676652,32634.99060790609,-5.43402253846084e8,3.809558035183487e8
-0.0013930847635492682,0.40969531801690395,0.00035252842402849755,73.75975752770982,3.967616430352397,-115767.92726687154,70908.39659491458,8.712177356006944e8,1.7078419522166693e9
-0.0014030685415491462,0.41053797444188983,0.0003184826821521605,67.77473417048233,3.393394977046744,-46349.38438502828,41885.21796613424,-1.4244531623536533e7,5.2531815335510784e8
-0.001413052319549024,0.41067581576370427,0.00034361093060141114,67.17309843843016,3.0051146771066914,-16852.716896933132,35001.3879549151,-1.0906559172028406e9,4.168571525593269e8
-0.001423036097548902,0.41174365227379317,0.0003269969871219356,68.36871624344,3.343401690028933,-94973.98749453679,37961.93923408311,-1.6097486683394045e7,4.9194642087475103e8
-0.00143301987554878,0.4124848989824621,0.0003377818221663304,66.30104591929803,3.389613928437091,3145.3276977417295,38966.975307677705,-1.0186280387666602e8,5.1182690088039136e8
-0.001443003653548658,0.4134547859383749,0.00032639587109331916,63.79488340440357,2.9581671189576983,-18857.257671431325,31660.955927059,-5.5243847195363e8,4.0320141622772527e8
-0.0014529874315485358,0.4140119894548102,0.00031610130832183253,62.23701435068354,2.717111526321907,-49049.785394141574,29214.152569246264,-8.410108025964242e8,3.4596847137774944e8
-0.0014629712095484138,0.4146647031190443,0.0003363265018726341,68.08207410208075,3.2292092659745544,-34124.317578773625,39783.59280530922,-2.598691598744838e8,5.39034490000318e8
-0.0014729549875482917,0.41549892706782243,0.0003303685978048307,62.66899195346899,3.3781608209117087,-47373.81397127023,40145.93480856109,5.360263069372848e8,4.991994922705192e8
-0.0014829387655481696,0.4157420914620516,0.0003278871000248001,68.15695246674613,3.626724167221292,23817.158977844545,56738.53602258923,1.5486952727023857e9,9.116972487072147e8
-0.0014929225435480475,0.41631958942416203,0.0003134519910960602,66.82066471329111,3.285444732797564,47751.214835375045,38501.51892258001,-2.1292275588266036e8,5.0931077358742064e8
-0.0015029063215479255,0.41650870072913226,0.000316370023445774,67.57207038218282,3.193179047260351,-16053.811700943965,38003.691749606034,2.5686649095153168e7,4.5899575917978823e8
-0.0015128900995478034,0.4176860763482896,0.0003370905498625115,69.7009149894713,3.286498169596974,-12761.710038441643,38842.022073542605,-4.328071829032394e8,5.3296845881427854e8
-0.0015228738775476813,0.4183324386746473,0.000329458068653363,68.02835783569128,3.5210184047466013,-63376.53836752262,48285.476988270595,5.0859293954218e8,7.468579838226985e8
-0.0015328576555475593,0.41883705239524527,0.000313411824596604,65.32016557503418,3.0469107260111907,-34746.184208875864,34822.70617403766,-2.2514645444903928e8,3.6854555172082335e8
-0.0015428414335474372,0.4194583866278502,0.000330308455081274,68.79321206550983,3.107926241351391,-36184.08323569523,30652.29992130177,-8.907566990187888e8,3.8905214543649846e8
-0.0015528252115473151,0.41979708303156577,0.0002977111217637696,55.55801500972216,2.8705664895730623,-38693.85875351905,28208.91114844274,-1.1784145292703545e8,3.1529890286641794e8
-0.001562808989547193,0.42053192403812245,0.00031730371656491326,62.90793938942736,2.9897762305638356,-51817.369598324316,27727.65956689272,-6.060725504019004e8,3.2956797239837533e8
-0.001572792767547071,0.4212221746517419,0.00031829220372112365,62.41879664756012,3.022753249408031,-11739.938778339196,36052.88726838342,2.307987722302481e8,4.4894484259130776e8
-0.001582776545546949,0.4218353195121657,0.0003259675500228354,65.64548554560987,2.9183901968304573,22718.218360955514,33390.54422431608,-7.961830940133297e8,3.965439549034355e8
-0.0015927603235468268,0.4223682679392464,0.0003092727483140577,59.565517991176286,2.8846655978964004,-68834.40515349562,33737.79479737675,-2.9235187153067845e8,5.397288633862398e8
-0.0016027441015467048,0.4236473262616649,0.00032425599517869717,64.68231149419934,3.0600411288040927,-77596.33861309975,33569.33741578672,-5.961417500323197e8,4.1061708478167975e8
-0.0016127278795465827,0.42377067109440936,0.00033117597032543384,61.36548268529703,3.1325315972377052,-54172.20292966127,38708.31568155784,4.025246617272486e8,5.020624295430536e8
-0.0016227116575464606,0.42357187398652,0.0003143972690146038,62.553432882239306,3.102474003522239,144.71647319009858,36342.58745862749,2.57078686338114e8,4.6151706437794596e8
-0.0016326954355463386,0.4251027872222117,0.00032103547212596257,63.32429788594563,3.096683675051432,-40344.032465085955,30967.96724240003,-1.736333161872708e8,3.664843418546699e8
-0.0016426792135462165,0.4254331930577751,0.00031121779542918706,59.947958465971105,2.9182890425069883,-50201.673464797175,31229.207571569234,-1.8267219258800945e8,3.6597295468021905e8
-0.0016526629915460944,0.42649033960395627,0.0003308417509423437,59.57773662314414,2.869221029613299,-24580.57576880242,28415.836105259175,-1.6068903830635467e8,2.9766280415985906e8
-0.0016626467695459723,0.4269869251915685,0.00031156161834075964,59.24995697799255,3.001576723952719,-52754.5820123651,32141.446230772097,1.8197014834482935e8,3.735619875392771e8
-0.0016726305475458503,0.4278807711773547,0.0002977253240521171,54.52469581962459,2.827539626529803,-50382.08340684567,28705.80855048559,-8.841149906798628e7,3.1229891866197795e8
-0.0016826143255457282,0.4275120830418043,0.0003225842775724405,60.31609815724357,2.893578636651464,-21441.073173447898,30453.767783523945,-2.3665298936371052e8,3.522056188604832e8
-0.0016925981035456061,0.42863310925920367,0.00033305009306332185,63.84203878523537,3.072195072297008,-31456.893446973012,36684.58245794282,-1.8674750754400668e8,4.9958512785627615e8
-0.001702581881545484,0.42925629622242084,0.0003087075115108374,54.582023340105074,2.5821770296505364,-36371.56295270273,27845.844233814834,-1.3417289517516115e8,2.9828260163952994e8
-0.001712565659545362,0.4300071799522624,0.0003140560887254717,62.04279705732376,3.072801123771506,91710.52184812291,36553.363890510394,3.4375547229980826e8,4.026974727331743e8
-0.00172254943754524,0.43072936892609814,0.00031678113566368653,56.29008910090997,2.719711479639548,-3684.9189252379783,26843.839049267794,-4.4209543648711795e8,2.9033474565911335e8
-0.0017325332155451179,0.4308952865108058,0.0003102677209825161,58.40932428525277,2.936424240763619,-2381.543812973328,30781.57160519478,-3.6066487861938016e6,3.378253046481883e8
-0.0017425169935449958,0.43140602672078576,0.0003228989982164373,62.691851869817924,3.007502544768711,-56328.03788677282,32465.054967314583,-1.4536650173332298e8,4.08322067183225e8
-0.0017525007715448737,0.43182725694782714,0.0003294898487964016,60.35291816319163,3.1576243472732286,-14021.500481499063,38518.3427794119,4.520289962130565e8,5.887001359930813e8
-0.0017624845495447516,0.4331541307485097,0.00029318797658676717,54.14275906329458,2.711050206717584,6045.10828138517,30194.456796179846,4.494908246071126e7,3.409288705370365e8
-0.0017724683275446296,0.43340039252812224,0.00031562360002895064,63.46243045469939,3.360294308777273,9632.305572143881,42584.9085990584,5.629342387356961e8,5.859505781421747e8
-0.0017824521055445075,0.43385237792768294,0.00031179476698442866,56.91057798216169,2.983923246150843,-105505.22727866634,38946.49369636653,6.422112022827711e8,5.903828088774723e8
-0.0017924358835443854,0.4345842808125759,0.00030526449704274217,53.74917979483258,2.5690240614095785,-15930.252000673927,25991.33219429319,-3.2336597618341017e8,2.765555725272311e8
-0.0018024196615442634,0.43509097428723714,0.00032013394574062287,58.972652031688426,2.842773020410521,-27943.551737819056,35610.55549003201,-3.677143925206649e7,4.530605082333635e8
-0.0018124034395441413,0.4355350436859114,0.0002993068456481504,55.43845804280259,2.773889117018262,-67586.03452262505,29658.547835320864,5.7499342102371186e7,3.366615652422512e8
-0.0018223872175440192,0.43594354251424694,0.0002949691816826475,56.461537680241726,2.901934200562173,25319.943000123265,44558.61742212178,5.946766168152499e8,8.498680422728897e8
-0.0018323709955438972,0.4370204354117338,0.0003181775804032674,57.547573629861475,2.8633231035481845,-75459.23768689782,29413.08799384815,-1.6458690938895357e8,3.195410761376374e8
-0.001842354773543775,0.43746733941309685,0.0003101101154924597,61.10973801921095,2.946359822311417,-37.25709607449363,34235.61627800984,-1.4812618488831067e8,4.0265562750514346e8
-0.001852338551543653,0.4380905807739336,0.00030214487413737475,54.19515988805858,2.6647021930680204,-26785.675109222437,26794.43073345737,-5.869428560082607e6,2.8932650728310144e8
-0.001862322329543531,0.4380781064834808,0.00030250342228628783,53.425665365284246,2.450923516838913,-4627.522117754778,21827.22011945827,-6.931354906043131e8,2.4392469330405053e8
-0.0018723061075434089,0.4389261267645868,0.0002887868852654792,51.465520202498276,2.6364762087564446,-24082.462663623184,27046.075892625264,3.6014060254426026e8,2.824752674661857e8
-0.0018822898855432868,0.43935553318305076,0.00029151331589141494,51.99011901188521,2.468447995544184,13685.051386148183,25966.34742360068,-2.2342432000047398e8,2.922315594050136e8
-0.0018922736635431647,0.4402363993072026,0.000310090519250942,55.00919117047131,2.742066512686147,-34266.869560913685,30409.37173259818,2.7623024368194443e8,3.28876564453822e8
-0.0019022574415430427,0.4401928030674775,0.00029516697110862236,51.99234184538197,2.5773862305803688,-41140.71613602566,24796.16954035269,-2.641253621549975e8,2.961590946624021e8
-0.0019122412195429206,0.44112254446709076,0.0003047194939377977,56.835486035947746,2.932286384118833,-90823.87306603997,35620.04751698078,4.4665266628078216e8,4.5476006827112055e8
-0.0019222249975427985,0.4415981970715628,0.00027728818236714845,52.05526758778191,2.4529910408289317,27043.628974312982,23697.405652632682,-1.5588872615511706e8,2.312569900387125e8
-0.0019322087755426764,0.4425887930600981,0.00029058463488675404,53.53514245433193,2.650756559303242,21691.115115342298,28196.857380274454,-6.170046494760989e7,3.4218878559889424e8
-0.0019421925535425544,0.4423485447544104,0.00028352068975648554,51.85844439824894,2.575316492779449,-37851.629176519506,25707.470867342534,-3.419185249485189e7,2.835007623936434e8
-0.0019521763315424323,0.44289939503618914,0.0003109834698448573,56.41825235797826,2.8468535494801217,-71027.10370870952,30105.71656234459,-2.320423660337921e8,3.8648774648733276e8
-0.001962160225957632,0.4433101217291465,0.0002577380265264254,45.97569523246548,2.153398535649017,-48858.17737075524,19906.944304243298,-2.87384415872427e8,2.2077143206587133e8
-0.00197214400395751,0.44445092844493816,0.00029060764315402837,52.92175693179213,2.915131398526659,-77373.53271626373,42524.39172345794,1.1060684923582463e9,7.739563586288959e8
-0.001982127781957388,0.4449564258375996,0.00028685635599373535,50.935038279129756,2.3353969684489853,-35132.79081061428,21955.27153744973,-3.1093201261851597e8,2.2389973474032608e8
-0.001992111559957266,0.44555358195057737,0.00030737525671788987,52.70920808279315,2.9139364845257005,-65136.56588959552,31953.263567386184,6.078084269373233e8,3.886436059467217e8
-0.002002095337957144,0.44627728128110833,0.0002895558678846128,49.59570197775935,2.3783185042115953,-20938.287228995207,23982.420118236234,-2.469292524284621e8,2.8001301178900737e8
-0.0020120791159570217,0.4462917639866756,0.0002775209731728682,47.310650516811464,2.232261005103606,13200.554490269984,21266.435172282585,-2.784546198126965e8,2.1375112316169423e8
-0.0020220628939568996,0.44696405154506025,0.0002765788245776332,47.22783339118722,2.2758729631770223,-9536.558202279093,19578.448546294137,-1.780305520315392e8,2.100238984603541e8
-0.0020320466719567776,0.44705821599718176,0.000302223435057,52.565091277192224,2.43766025104461,-34424.785199266924,25459.308177407565,-2.903995348519983e8,2.8522374576445365e8
-0.0020420304499566555,0.4489274105350124,0.0002884673788060884,47.11976069113386,2.1774772585909017,-3117.3887128861306,19416.677011029205,-4.3786845057138497e8,1.749269499233198e8
-0.0020520142279565334,0.44816706938464956,0.00029066522429840164,53.584075854890635,2.8323951726196492,-44341.07589197695,37602.65839262774,6.28583406435306e8,5.872131412426172e8
-0.0020619980059564114,0.4488319221441989,0.00030232422786969244,52.32549552449286,2.525621578892952,52094.95616579074,25713.835511958296,-3.46639358175817e8,3.1938639226721394e8
-0.0020719817839562893,0.4497639716042635,0.00028190657179765475,48.58692605255027,2.199997034119795,-5033.62225161647,20429.404968324365,-3.590245156448772e8,1.9055385645870242e8
-0.0020819655619561672,0.44964286401087,0.0002856659685427098,50.753454048237145,2.252633822597267,-36476.79128183773,21678.48492295103,-6.734322795715134e8,2.331414702743586e8
-0.002091949339956045,0.45022127248447097,0.00028149629032423937,49.161863401908356,2.4804290947070147,-15171.257828175507,25923.65048126762,2.036524800914166e8,2.912238682593301e8
-0.002101933117955923,0.45117617122277265,0.0002734398374440996,47.46055058233079,2.2915331944940336,-30630.64141033277,24656.401508237057,-8.433037555425718e7,2.827634518823911e8
-0.002111916895955801,0.45170181232411405,0.0002970979121626486,52.996976384770015,2.467307460716123,-43015.889145935704,25057.04333589209,-2.76988266534118e8,2.5714944849327525e8
-0.002121900673955679,0.45192053778623575,0.0002932351775866456,50.99773321963629,2.5886939690873616,-52922.615397807625,28923.188317750475,2.0152718248795676e8,3.0842384175898767e8
-0.002131884451955557,0.4528450045506469,0.0002786388293736749,48.766603742069776,2.3468802765515226,-24561.46146537035,23558.590499832284,-2.7448569656923795e8,2.798652369106004e8
-0.002141868229955435,0.45304981154246404,0.00027935070210445984,50.625977922423075,2.3414508197313784,6682.784297290484,22807.901733474897,-5.014266512093744e8,2.5051821310837457e8
-0.0021518520079553127,0.45368146946592863,0.0003052624454496962,53.44705551079483,2.5088133462656996,-44711.44431948063,24757.860258184333,-1.7618240381223002e8,2.584390555521069e8
-0.0021618357859551907,0.4537303393456649,0.0003031545835437546,52.54397122846986,2.3733133918843023,-62096.93595752376,22390.635170959034,-3.6389908305518e8,2.3939485525786373e8
-0.0021718195639550686,0.45472337060518386,0.0002927119381735293,49.39534051702365,2.3250511020925893,-18001.550408682495,21707.307715746196,-3.250985099172659e8,2.0683885546284902e8
-0.0021818033419549465,0.4550667781758913,0.00026476752827036024,44.640358550159235,2.180855202638345,-51920.02048054438,20412.118265760466,-2.3634237986530852e8,2.1292809662895393e8
-0.0021917871199548244,0.4559962284916366,0.00028843536123519933,51.839614601245984,2.691593754792723,-28327.619097635088,28011.997439151968,2.7284959420438994e7,3.325317450466461e8
-0.0022017708979547024,0.45555396841871154,0.00028270904607815943,48.807811013938,2.3666068866741856,-5471.997122413882,22285.98573046605,-9.026415490033267e7,2.2342712860964525e8
-0.0022117546759545803,0.45721665566500547,0.00026366025625940544,41.788089403670035,2.104970095229237,-13674.039982621622,18714.467294771006,-7.229666796465634e7,1.9276806906899473e8
-0.0022217384539544582,0.4570922348367835,0.00026114444662179336,43.888983298090025,2.337568153856842,-50796.14750981911,26209.858228313118,4.1841173788552564e8,3.44009659011766e8
-0.002231722231954336,0.4574233628800853,0.0002905685443463445,51.00590794843083,2.5055977031596774,-14552.608197283227,25146.395591495013,-6.315229481277187e7,2.4485425156083784e8
-0.002241706009954214,0.457495304820199,0.0002723134593102103,46.835401766712955,2.2541951355084615,38572.642100466095,21139.869883981955,-1.6851950340187472e8,1.9877700545593423e8
-0.002251689787954092,0.45838857133328365,0.00028981912332079685,48.25214918027054,2.225566907786108,22905.026321079837,20551.269830441637,-4.7075979328604996e8,2.747041113235532e8
-0.00226167356595397,0.45883046961779905,0.0002768798383160981,46.56393890603803,2.2081787749531654,-13501.833501232388,20023.897704674728,-3.1167450842440695e8,1.8277879846727505e8
-0.002271657343953848,0.45927873692109905,0.00027299549377586573,44.989151852066456,2.182742585350054,-2971.482163753016,22979.69417257359,-1.9955105749968737e7,2.97864058954043e8
-0.002281641121953726,0.46000533840113983,0.00028496708097276475,48.932161905201596,2.5035070055050865,-25016.036462932305,24713.217152414163,1.4791889843947455e8,2.4833620546193045e8
-0.0022916248999536037,0.4602790225037515,0.00028160915388041166,49.92849469918802,2.5585011604143895,-53094.108549194054,28125.92347713468,3.233737200490312e8,3.3646534415754694e8
-0.0023016086779534817,0.4608688964527814,0.0002820061674774419,48.803912412404976,2.313370877897891,-12654.687919340393,24088.19490015554,-2.3931736944345367e8,2.3309992953531048e8
-0.0023115924559533596,0.46072341055989013,0.00028231038275258085,49.02596628673811,2.245137823003422,12288.92002538337,20223.46601181479,-4.12758254715965e8,1.9069587033967155e8
-0.0023215762339532375,0.4619363040928375,0.00026889190958788277,46.16406981951684,2.163589247727246,-23025.208765650954,20930.89298244855,-1.1484055586938071e8,2.1429154705485943e8
-0.0023315600119531155,0.46213126774486846,0.00027554150316525775,47.38256905191256,2.3074690982022146,-28223.8246596182,19227.537100243284,-3.2584694369833785e8,2.1442008646217903e8
-0.0023415437899529934,0.46276585027905054,0.00028593311408891956,47.2915074999523,2.37148748097319,-13745.954646250715,22607.234907914983,1.2663796655952089e8,2.194454776134634e8
-0.0023515275679528713,0.4632374739978251,0.0002607142896499234,42.66690809671943,2.250419186169918,15010.527836141082,25750.04403854933,3.109266797161717e8,3.2362657417181057e8
-0.0023615113459527493,0.46355939147736025,0.00028442915946821115,48.562743663409634,2.363669636448479,-9944.204942358954,22446.610401974434,-7.500433327237636e7,2.4287019705626518e8
-0.002371495123952627,0.4641372872930233,0.00027040716738312094,41.35679099144083,2.059648722196311,-32099.57913523907,18778.778783008678,3.473052112917911e7,2.0511475396867818e8
-0.002381478901952505,0.4645947620344636,0.0002779448518679097,46.18632222741469,2.2185838654853094,959.485413044516,18251.154102404227,-3.935713906700652e8,2.017879741887654e8
-0.002391462679952383,0.4654525178072333,0.0002759272990910325,46.96496927707645,2.1970536776634346,-1643.684873074414,19998.997346883105,-3.388746818040898e8,1.9612602343165803e8
-0.002401446457952261,0.4651800386724061,0.00027392364161097976,45.50166180675829,2.155953239039184,22706.276311925707,18778.56311166973,-2.616328438442459e8,1.7973111057293275e8
-0.002411430235952139,0.4657825098337528,0.0002684790758587451,42.50409376828094,2.078720108820534,-25922.35327862502,18859.951602162608,-6.0844156715338595e7,1.9457376311362132e8
-0.002421414013952017,0.4658622323669345,0.00028226233167230494,46.10953113468863,2.3986609478776066,-35144.65156514736,30940.618722642455,6.17963977818789e8,4.1236403271775925e8
-0.0024313977919518948,0.4666953786838295,0.0002595091902032483,43.885313943811525,2.2668931909577177,-18207.164953021354,21138.647348237057,1.6257040034403086e8,2.199524854853471e8
-0.0024413815699517727,0.467426566283577,0.00026717592104585913,45.88329046401289,2.17763698562029,29985.191544357018,16402.313931744313,-4.356008248813675e8,1.652113878410472e8
-0.0024513653479516506,0.4672991401253336,0.00026959693590932724,45.48000627933084,2.249195084954317,-23982.944267363215,23000.701888993055,1.562175170418981e8,2.3678062781386605e8
-0.0024613491259515285,0.4680617169416155,0.0002698593229226827,47.11111055646269,2.2112981981155673,23961.074861225,19980.115952521144,-2.5429190289705133e8,2.1822460567097074e8
-0.0024713329039514065,0.46839104203604015,0.00027076252948921074,44.040495336245,1.9947650514929967,-10757.434752886466,17251.171777803447,-2.795970992185846e8,1.6505381862044266e8
-0.0024813166819512844,0.4686357731880046,0.00027959995083925575,46.68469142871162,2.1718542276133728,-14021.970330703673,21670.472764672726,-2.5228122559397927e8,2.1473778446342823e8
-0.0024913004599511623,0.46931471182857204,0.00027348547313899843,44.45165298595504,2.0912022812122406,-5452.542353282005,17349.647595166272,-2.4657956532569e8,1.631736424665876e8
-0.0025012842379510403,0.4699246622068949,0.0002644559203090673,44.06783781269014,2.161598671967482,10715.685413366002,21888.607122139358,4.811275528985717e7,2.0930299560692328e8
-0.002511268015950918,0.4704065151933152,0.0002661071112973313,42.03381149973328,1.9327163823093532,12724.772812614756,18109.804338168644,-1.3775643558862442e8,1.968276740048982e8
-0.002521251793950796,0.4708754570426852,0.00026745475447282534,44.15325567455336,2.06738147352341,1184.9250630352358,18108.149709053556,-2.4850161355370912e8,1.7182918594268814e8
-0.002531235571950674,0.4716491307654201,0.0002730055908006023,44.15021353989472,2.195330666401525,-23950.87256617829,20841.999631437557,-4.265341098620171e7,2.442051195247911e8
-0.002541219349950552,0.47184105992585834,0.00026697279719504823,43.276478881744055,2.393708547440133,38.17586147234475,28994.95056823561,6.962554452393486e8,4.0758555030185586e8
-0.00255120312795043,0.4719627080128812,0.00025385743291548115,40.05949914491894,2.040790283760575,298.93204942672133,19822.43149675735,4.982676785194092e7,2.4302638230379757e8
-0.002561186905950308,0.4723875367905806,0.00025702667129007717,40.899925677556844,2.044422274654274,1357.189507648357,18884.032527753992,8.672573046562676e7,1.8098679097043642e8
-0.0025711706839501858,0.47292555188247953,0.0002593418843603128,42.23306006907603,1.9242934514569552,-8654.994614628067,18107.31004175664,-1.0187250855270699e8,1.796119210139784e8
-0.0025811544619500637,0.47314127490504676,0.0002593489925849064,42.84478806088254,2.114276414795712,11029.836297090775,23153.51366517072,1.4803108414620095e8,2.6056888562260038e8
-0.0025911382399499416,0.4735411690140791,0.00026667122018503287,44.45945481094924,2.20586226062241,10608.261481064861,19219.002531940558,-3.772278546605928e7,1.8705156899436498e8
-0.0026011220179498196,0.47377509112333727,0.0002598810066749108,43.523410538554906,2.0778100019978325,-935.4448687359229,17071.057270772224,-2.2809423374171928e8,1.7204385186124194e8
-0.0026111057959496975,0.47503293317843004,0.0002608044073728809,42.18736825355415,2.0524153501737032,17638.30671866873,18058.881598382384,-1.0756338548479867e8,1.5956140314163384e8
-0.0026210895739495754,0.4751325241694437,0.0002852150070768962,48.289842982436994,2.3800794410091757,-16219.378121119322,26166.345898686563,1.458046514535315e8,2.708431932609176e8
-0.0026310733519494534,0.47571696438905403,0.0002753798491496635,45.45593482430357,2.2076239334003147,-45116.542339169726,22358.845056259142,-1.5266730027203906e8,2.414726945420936e8
-0.0026410571299493313,0.47566128296469584,0.00024408917089858517,40.420258503385185,1.938653146042787,-7195.870714673325,17238.764826126157,-3.0375843358796913e7,1.861338592110866e8
-0.002651040907949209,0.4763324627969057,0.0002651363117347277,41.34005528222251,2.0036469551931333,-4237.118625435245,19045.121480228197,-2.792935008370479e7,1.8930049767519906e8
-0.002661024685949087,0.4765150804057575,0.00025125339503664207,39.517726378683,2.064711183310914,-29924.749236841497,24415.490962136962,4.07968669508005e8,3.59586354264524e8
-0.002671008463948965,0.4769129257498023,0.0002711071356610488,43.42795237578135,2.2998742006514483,-26882.353474982825,23719.18252487519,1.5338949694550696e8,2.773230548070368e8
-0.002680992241948843,0.4781423055185716,0.000253189188082938,40.05526606278538,1.9463706517395152,-15218.670128928383,19122.382710978385,1.7952167871616215e7,1.783581541661625e8
-0.002690976019948721,0.4779307921199624,0.000275047141347975,44.03976770585181,2.1720772335641576,26614.16594964946,23844.790613338286,-4.4416883196798064e7,3.245796607839012e8
-0.002700959797948599,0.47859024016029045,0.00025755858446848784,44.317111837857986,2.11214664709745,-47211.30059320051,18546.28016833253,-1.62718985290801e8,1.9139576330135986e8
-0.002710943575948477,0.4785309940842693,0.00024865248104952436,40.98706110088358,2.148242445880668,-4016.5214004507006,21955.640494903026,2.2803091954704878e8,2.6731251989958158e8
-0.0027209273539483547,0.47943087522696287,0.00026146670038082855,40.517753742289656,1.9033143756350461,-13538.625657684923,16790.33218183393,-1.7788390953293157e8,1.5351967826593515e8
-0.0027309111319482327,0.4795706291815196,0.0002628967525004181,43.39054789539418,2.1553706136654687,-49344.24014196381,22020.95714915697,-3.219378819030155e7,2.3901059986373e8
-0.0027408949099481106,0.4800453251856015,0.00026482340552321144,41.27753154642526,1.989287480817377,11812.437280610924,18244.65386769485,-1.068551919535381e8,1.7378419158123013e8
-0.0027508786879479885,0.48057385457324997,0.0002547026863021135,40.93523172877125,2.1503796263065085,-18298.20350468134,24144.99677968999,4.134973864845063e8,3.0016245588732296e8
-0.0027608624659478664,0.4807042299183082,0.00024908929135318244,41.04835101267066,1.8721444461087413,-28031.483908561717,15730.771171406122,-3.084486181835432e8,1.387342038196678e8
-0.0027708462439477444,0.4809885862751222,0.00026297070681672983,42.31816361241202,2.289224930987746,-13802.607011684599,21668.28301617875,2.9326247877508366e8,2.5961296958024058e8
-0.0027808300219476223,0.4815404051006775,0.00026342844360654387,42.972564171962524,2.042380130349664,1936.9401170001054,16831.238292325812,-2.735623407264292e8,1.5979845599930832e8
-0.0027908137999475002,0.48208852194321233,0.00023237649466219582,35.65733551311783,1.7560212480692277,-5154.868282132577,14801.00145745489,3.018145321187901e7,1.2141100294945584e8
-0.002800797577947378,0.4823581950670247,0.00025765706916171184,40.00952998181933,2.0239948150984413,-22896.68672657978,18749.776953527486,2.2846418552727398e8,1.7162430193681824e8
-0.002810781355947256,0.4828362777344164,0.0002734689489883557,41.57667751843282,1.9557801022922656,-15667.246290124995,18091.798635833133,-8.656686972981459e7,2.0251753582376635e8
-0.002820765133947134,0.48302797581391616,0.0002562851621118448,38.02056579097268,1.9572301194705277,-13303.182412487755,18860.39147321951,1.9232954097228897e8,2.3564726076568788e8
-0.002830748911947012,0.48381992936001866,0.00026101089320843603,42.97104740498892,2.0319523478992223,9599.597663622799,18543.54292345236,-1.0676072115549079e8,1.6907213912937653e8
-0.00284073268994689,0.48391283365482346,0.00026564604688096913,43.7038262501278,2.2284624081154423,-23514.771689618297,22815.0262587427,2.0428107223652342e8,2.4138194063239858e8
-0.002850716467946768,0.48430987309109225,0.00024199376160282535,35.14227192971169,1.7285550360529973,-5566.925332446265,14537.068467132582,6.122508229516735e7,1.2496466883508025e8
-0.0028607002459466457,0.48446535871163626,0.0002508379350642889,37.53710552936666,1.9906462010371466,-4140.252872974376,25560.579041936257,5.565817074403183e8,3.958284927847687e8
-0.0028706840239465237,0.48497363169638125,0.0002669069442036035,42.65641820793346,2.0938274126130225,-12263.267476393605,18682.918900605862,-1.0311966062862025e8,1.6978384239300773e8
-0.0028806678019464016,0.4857663168494875,0.0002538488765548036,38.426853837264595,1.8771362992488463,-18255.220312030106,17867.795059632743,-4.1814397028686465e6,1.840459124851326e8
-0.0028906515799462795,0.4855988010192437,0.0002683270221172963,40.42592473088846,1.8889964510561679,10819.134402506575,17199.844652528373,-1.2055161617657167e8,1.51993422192819e8
-0.0029006353579461575,0.48625549086086567,0.00027403887071339266,43.002411310755825,1.9834618331927596,-5520.244541934783,17999.985036805574,-1.6775102641710022e8,1.7134471765915668e8
-0.0029106191359460354,0.48693960972126726,0.00025632952506268573,40.33814863017938,1.942013482321269,-25060.023056302736,18594.506984371317,358839.69202713243,1.8604260453745475e8
-0.0029206029139459133,0.4871638352744139,0.00026069197775308934,40.08124135531302,2.009884214787571,18345.97492706345,19468.938070855234,1.0143332905491237e8,2.0237837788020653e8
-0.0029305866919457912,0.48775801746873104,0.0002586531187666365,40.636735050316574,2.0179261074053865,-12961.4015151572,18443.77767063589,5.451720777758563e6,1.9907404647019464e8
-0.002940570469945669,0.4881100890666889,0.00026207799968997543,41.53079042885886,1.9079934701156176,-2950.917027568573,16636.332097414816,-2.608906556469798e8,1.6508112889529568e8
-0.002950554247945547,0.4883895004222597,0.0002501299870829067,38.759993305094156,1.7976637176939732,-26251.61074758759,15324.742644974322,-1.0692413801683605e8,1.2807502961031362e8
-0.002960538025945425,0.48860981069304577,0.0002447993143598459,40.27242873956018,1.9285017850567834,3956.299197299083,17826.270709385604,-9.731131893338834e7,1.8896207891869298e8
-0.002970521803945303,0.4893249481047074,0.00024598252751746884,39.545979347924025,1.953546916685753,10451.395275409819,17854.863861062928,-5.788257676596979e7,1.7956847007699102e8
-0.002980505581945181,0.4898709334563105,0.00026292743441375365,40.588791080957925,1.905379525921296,-16104.991668842853,15976.407808275633,-1.1779445508359121e8,1.3806361153625062e8
-0.002990489359945059,0.49061602732811377,0.0002647715956685505,40.0192364227406,1.9322586341857486,-11973.330991316914,16430.002760626434,-1.3894864844419843e8,1.5259755825121093e8
-0.0030004731379449368,0.4902822870527602,0.00024295436167256785,37.137670950056346,1.8320929218839024,-37181.05329973379,15893.368868527115,-3.0345475080753338e7,1.5022625523669443e8
-0.0030104569159448147,0.4913875175049675,0.0002486505058116215,37.877955950700006,1.815356278318756,2715.3285740029955,15863.148446195628,-4.0292410551824756e7,1.4589681127660584e8
-0.0030204406939446926,0.49145691837703553,0.00024709813044951795,36.532779018694704,1.7678374338087632,-30413.53518885531,14210.286018922683,1.5943652765141293e7,1.246182946081611e8
-0.0030304244719445705,0.491670080868061,0.0002445147823809431,36.65075932263296,1.7106159113079862,-5136.108219655279,15332.143876247108,-1.5835745135618746e8,1.373402746861819e8
-0.0030404082499444485,0.4922813654597849,0.0002559519652134267,37.93370138663318,1.905901580375704,-54444.288313363664,18340.331378103678,1.2089012585667148e8,1.9228884274455792e8
-0.0030503920279443264,0.4924412453058534,0.00025878945285965385,39.515043536389015,1.891932843551074,-5358.997563054243,16738.47488727627,-8.022095799004641e7,1.5601904010732913e8
-0.0030603758059442043,0.49288403418807025,0.00024551120906840746,37.139481296614576,1.8855654945552103,-19742.380439357752,17622.525992866376,1.0269659829455605e8,1.5515011292332307e8
-0.0030703595839440823,0.49349400520142106,0.00024308663120938546,38.612361475199336,1.9333440687154273,-27448.022731091638,20297.565797207284,1.5874730835095832e8,2.9457554442092496e8
-0.00308034336194396,0.49363114349239606,0.00025362870624563575,40.02516437625858,1.9040794387299744,10079.832903192868,16849.37016557845,-7.128102413575898e7,1.5568618932332298e8
-0.003090327139943838,0.4939734255039638,0.00023838776492651826,36.07424539363187,1.6413786200401266,-15151.529574037368,13643.701836158194,-3.116988843371097e8,1.3835437612635237e8
-0.003100310917943716,0.4940579333794663,0.00024607126515082214,35.83614079801844,1.9240869371304006,-6189.53239596603,17594.211505850522,2.1387488019049743e8,2.1406081756175387e8
-0.003110294695943594,0.4948075489290416,0.0002485104176658606,39.372697799788696,1.8597086799485267,2553.639055793933,16208.047218612257,-1.2546721423008679e8,1.333713531420785e8
-0.003120278473943472,0.49478393186177533,0.00024998394565808494,38.00383410981849,1.850607661291365,-18115.733507159057,15162.521637121383,-7.665133789815333e7,1.3969033331649572e8
-0.00313026225194335,0.49565476999148855,0.000245973021056154,36.33248094264952,1.715594893671737,-23506.67259471859,14295.831869395479,-2.2636620486710775e8,1.4627952304578078e8
-0.0031402460299432278,0.4955298282604017,0.00026395402998558905,40.99299048899618,2.071861859099005,-1094.175901426588,19797.032831744345,244247.40850335665,2.4357464478217834e8
-0.0031502298079431057,0.49590264831501274,0.00023568639702912527,36.16298824486348,1.8458863526269014,18249.9967552126,15173.769558292528,1.2894172026805019e7,1.487305189961299e8
-0.0031602135859429836,0.49616871231522164,0.00024279894048301359,36.34145221922185,1.933179712030987,11632.3926706263,18641.40662298325,1.780911966457259e8,1.9921382130152148e8
-0.0031701973639428616,0.49713379751016884,0.00024101223360214192,34.611904911745526,1.597398853618979,-29260.917718684632,13658.083898280729,-1.1331873949646354e8,1.1105427109940912e8
-0.0031801811419427395,0.4973427831506215,0.0002498236330088904,37.42119455904033,1.751708853266183,-28898.773271988506,14889.388533355972,-1.7776141627600944e8,1.4905168558117315e8
-0.0031901649199426174,0.4974802561522678,0.00025012941636678857,37.37853863455092,1.7959298630794145,-3041.038549539213,14865.296852377003,-1.2597970863692752e8,1.3860371107344234e8
-0.0032001486979424953,0.4980695162609649,0.00023276331308453674,35.36660204919076,1.7645332315081985,13941.549878553291,16016.541026074465,2.9696126216210984e7,1.8240722072017643e8
-0.0032101324759423733,0.4983865046205281,0.00024270228223750563,34.62265588172455,1.7009762068407128,-1071.4610827051342,15289.758217514962,-1.5375909385078123e7,1.558436711009203e8
-0.003220116253942251,0.4984972139746315,0.00023530599931233449,33.76028510810822,1.521948931427495,-15443.806253257317,11053.843595005093,-2.658080269916691e8,9.125100926994042e7
-0.003230100031942129,0.49907997437061447,0.00024974497294901464,37.5994733134509,1.835240437455246,-12826.912487849466,15985.539356391342,6.098419468991832e6,1.6197793506762293e8
-0.003240083809942007,0.4991500826941517,0.00023228113212887276,35.5524995124922,1.7026283780396494,-11937.574342294633,12837.994600667518,-1.707437052381255e8,1.1604734181822374e8
-0.003250067587941885,0.4999443520702278,0.0002521755953640324,38.97831848167164,1.996063853575606,-13869.711641252366,19853.12814492083,2.0663828451656806e8,2.161705990315068e8
-0.003260051365941763,0.5002046318915666,0.00024682669600062124,37.70379228225638,1.6830124126134285,-1189.0178525225758,12648.797711815703,-3.942974794889756e8,1.1129089784387617e8
-0.003270035143941641,0.5006942875749213,0.0002564029841819796,39.64541198405934,2.007785601559121,-36614.87814308484,18881.252650745955,1.7043723339736184e8,1.9624747879051664e8
-0.003280018921941519,0.5010383348954626,0.00023969703141036745,34.18399962715642,1.7656272568759859,-17030.425680507782,17268.329931392866,1.6314043381430215e8,1.8233711476662362e8
-0.0032900026999413967,0.5007369097846991,0.0002601645836841263,39.90055161698038,2.1323764619369694,-8568.842784021695,21112.637526679977,2.5501640313581616e8,2.8046643076723486e8
-0.0032999864779412746,0.5021335461560201,0.00024589275900715546,37.15231241525216,1.9826401913917207,-25604.83626042312,16366.746276274796,2.1396822016956437e8,1.416346085517136e8
-0.0033099702559411526,0.5019883499589314,0.00024909162666225166,37.78397333199216,1.9135051520269502,-12336.965612827085,16057.13228907407,1.1291840791699857e8,1.703393707453735e8
-0.0033199540339410305,0.5021979866343766,0.0002561717995212642,37.73372236695557,1.7659652125717338,-11769.018599127216,16871.353384417886,-1.2404106502103437e8,1.6506642290850687e8
-0.0033299378119409084,0.5024169163311687,0.00023126832113074287,33.17179756598577,1.6536421342542962,-3182.0566563048205,14992.727812020757,5.6830214757574596e7,1.3917481311026233e8
-0.0033399215899407864,0.5033559740426451,0.00023786365478098092,34.912713482557066,1.6522449812458775,4004.1061594732296,15289.364976404298,-2.996059074195797e7,1.7350074466119334e8
-0.0033499053679406643,0.5037515701653364,0.00022694752391249034,32.955202466446934,1.533781163647841,838.3590783077432,11921.960137780265,-1.3295452354817925e8,9.58971329472004e7
-0.0033598891459405422,0.5038281669793655,0.00023391912776717962,33.91636704192086,1.7993191632533727,25081.0931288274,16588.044794008678,1.9181146724748957e8,1.5833536732529607e8
-0.00336987292394042,0.5041627648052263,0.0002260466378272942,33.62941560619672,1.7002463245779798,-7664.200282256427,14153.578215410153,4.102338397060013e7,1.2468279830037566e8
-0.003379856701940298,0.5046765971156193,0.00024141053269969193,35.559909210871986,1.7779648006870687,-1369.037888867972,16199.854196163486,9.031905548047449e7,1.4778409091234446e8
-0.003389840479940176,0.5049929271974388,0.00024819990587834597,36.000669525308986,1.7758229501455685,-38013.415766072256,20650.431929684506,2.241654638348402e8,3.266674877814026e8
-0.003399824257940054,0.5051085632270068,0.00022855149156757464,32.97785335363473,1.6866775859654204,-12594.769869517324,12536.085514142565,-1.891666231072915e7,1.0788908599293086e8
-0.003409808035939932,0.5058599007399036,0.00024187524502216804,33.87419416594985,1.6889603551140733,-14116.061930491796,14605.010239341193,8.876300114980784e7,1.363984530168517e8
-0.00341979181393981,0.5060418112850391,0.00023981138532566047,34.869859012974445,1.7118820159967811,-9022.521461759714,16138.67841349499,8.908373866842948e7,1.4670560948588362e8
-0.0034297755919396877,0.5061850423578954,0.00023266415638955787,33.30081677714662,1.7457802578463648,-31854.5655888493,16194.637363540201,1.6336832694976264e8,1.6650826756113482e8
-0.0034397593699395657,0.5063661406426688,0.00024765151558922566,36.47374327994648,1.9384214954403713,-31125.16794141667,19491.67684283455,2.985542479443941e8,2.0434306949681312e8
-0.0034497431479394436,0.5073521285785288,0.00022160866685986172,29.40888154121909,1.4566147473538227,-712.929131615808,12592.611206331216,1.724383601933383e7,1.1126880429211923e8
-0.0034597269259393215,0.5071297181386571,0.00023196037281789027,33.7276044302596,1.6200281357424218,-14403.49605301287,14292.97328647992,3.328847122857759e6,1.3517551147075954e8
-0.0034697107039391994,0.507584001585053,0.00023671733333154976,34.13189173438991,1.5580916891271617,4982.506813701803,11839.509481540075,-2.1194495206159326e8,1.052387381523128e8
-0.0034796944819390774,0.5080540183880364,0.00024333403309817416,34.87683318456719,1.6394073441242356,-21616.188960421583,16340.384402675767,9.06164136116408e7,1.5443233929488766e8
-0.0034896782599389553,0.50791545472724,0.0002384032773278731,32.87092580221837,1.5306958943333084,6769.547878103752,12432.897688737987,-1.3146830076174936e8,1.0868144547498628e8
-0.0034996620379388332,0.5084001991431079,0.0002530158976645869,38.813546248556186,1.920607086102252,-32982.7095380478,15927.366450510905,7.537184887512272e6,1.6529876413258845e8
-0.003509645815938711,0.5091707583145019,0.00023394123471076454,33.50863937527457,1.6229356911501756,-4689.0590761175345,14745.31802741864,-7.110291949321711e6,1.5618157480393976e8
-0.003519629593938589,0.5096921650602908,0.00024216354448917837,36.00091163405482,1.7783295574002729,10387.544668870145,14713.25823153611,-1.1596414898084452e7,1.1962190171163772e8
-0.003529613371938467,0.5094223834264384,0.00023250795381585322,33.16782795335717,1.5326078573744406,-20135.042257369187,11392.5689517892,-9.104573023716128e7,9.582254267167045e7
-0.003539597149938345,0.5098461288076892,0.0002353358373886879,33.96201612477347,1.639820469607156,-12682.927264534119,19188.88380472183,744707.2333649464,3.143431563131804e8
-0.003549580927938223,0.5103638733103153,0.0002458438056778316,35.45557034258631,1.6881347093542722,-18184.674853915672,15332.330389880837,-7.512814930842562e7,1.794495273947404e8
-0.003559564705938101,0.5110456373280698,0.00022570104800755236,32.34759310752657,1.6124227656474273,-3952.3687839494232,13784.407424692212,3.3372690902001962e7,1.0853507941306648e8
-0.0035695484839379787,0.5106337492095961,0.0002375220490036316,32.75171183159854,1.63693747054606,-29445.100602129827,13539.55831118233,589796.2005634465,1.2388405748604213e8
-0.0035795322619378567,0.5116420598550918,0.00024151380006250805,35.56368858076352,1.8352864337886425,-10749.439325221916,19633.772789708582,2.916543247670084e8,2.8384653566968423e8
-0.0035895160399377346,0.5121712141186712,0.00023139510254614515,33.956234050911654,1.7084227693695366,5299.3419107863965,15753.008674156892,7.71894292697014e7,1.6443743314202854e8
-0.0035994998179376125,0.5121786061443316,0.00024090212964336866,34.66512888061014,1.6950785222734792,9477.887017809224,15562.710895040564,5.998303177022037e7,1.475579881789248e8
-0.0036094835959374905,0.5122380364536164,0.00023847526971891158,34.15859473227141,1.6539352203204911,-19642.933214268938,13323.477669681512,-5.2451650705655366e7,1.223022589069574e8
-0.0036194673739373684,0.512340200618984,0.00022963364418518496,32.44315469988361,1.596469388254286,-16916.526680835002,13763.95246799633,-3.0874141683673177e7,1.459793190759611e8
-0.0036294511519372463,0.5127633786083982,0.00023289613459086204,32.186592289085475,1.579257882162911,18836.71736297746,13961.033332170604,1.376628918287761e7,1.3489409270003513e8
-0.0036394349299371243,0.5134543994881149,0.00023710609613213155,32.519208532711936,1.5401770274867919,4980.628906069453,11104.02278156562,-1.6078548780904275e8,1.0163215480131552e8
-0.003649418707937002,0.5135914330353171,0.00023419619822557868,33.19072097679422,1.7296986979174238,-12817.540392233135,17494.525417903278,2.5473780509257042e8,2.2891778403791425e8
-0.00365940248593688,0.5136243083270338,0.00023380616947847046,33.59198303998613,1.5643712188265122,4138.286005396845,13404.907310476734,-1.4246665217680156e8,1.2237939522564206e8
-0.003669386263936758,0.514150814507587,0.00022715235110256802,31.59833406087935,1.6000817456977936,-37090.91943793771,13615.70232507442,8.237851430238792e7,1.199702039960265e8
-0.003679370041936636,0.5144244689215693,0.00023010161412418767,34.75901364040824,1.921732220404274,-25643.540862998398,19476.967186846563,2.946022895217509e8,2.104805948706657e8
-0.003689353819936514,0.5147628486719552,0.000229637931377918,32.849333994235344,1.503538360754472,-5443.201640468393,12073.289430598883,-1.082975126620577e8,1.0009128258847815e8
-0.003699337597936392,0.51558748416051,0.00022773523960900775,33.02843404248354,1.5628221494567562,-1590.3359306703062,12810.92407305504,-5.821983596220747e7,1.1084830795354496e8
-0.0037093213759362698,0.5158412107967488,0.00024003451406884202,33.14751161813877,1.6057476408308395,-4324.457619622183,13366.527299929983,-4.670215598466896e7,1.2099622311332813e8
-0.0037193051539361477,0.5158771371585678,0.00024719314860698104,33.076059615811474,1.6426570310937556,-9458.980354643392,14124.606509358184,5.236505789281003e7,1.2923528369791098e8
-0.0037292889319360256,0.5163621264556777,0.00021691533411395168,29.051784929178307,1.3753619701308295,-10888.418023432618,10258.724453079782,-6.5608105208167806e7,7.696791234022814e7
-0.0037392727099359035,0.5162982153829835,0.00023049423865156943,34.26635483844499,1.575816488464954,9294.786983264961,11026.316964261912,-2.979663917647361e8,1.0131187067321077e8
-0.0037492564879357815,0.5172401716868893,0.00022796404314006516,30.837964410528574,1.4562029346962604,3858.888588912783,10089.856330450708,-1.7999499577250144e8,8.413726687677771e7
-0.0037592402659356594,0.517625506110955,0.0002499644067424529,36.624393277421724,1.7378750163880685,-38648.94340574998,15533.809091539859,2.0638111684922427e7,1.693677516328174e8
-0.0037692240439355373,0.5181225740609761,0.0002294365157410358,32.290796074683406,1.5775604960445517,-22112.84519666553,14217.702904786302,9.027550371132779e7,1.308336271084793e8
-0.0037792078219354153,0.5181458261919271,0.00023905801643749194,33.7044464903275,1.639525062223076,-28768.29772328519,13852.438357316905,-9.59285977795434e7,1.2181895121734624e8
-0.003789191599935293,0.5189672077332558,0.0002228578655322936,31.67368555848976,1.4854116548191765,6590.008376198122,10785.16037295657,-1.4849406143403837e8,8.371418386305566e7
-0.003799175377935171,0.5186277092303369,0.000221521927868621,30.629668771197775,1.4674432686261814,-20925.32416340057,10566.082526167267,-7.886908316423592e7,8.04460438695653e7
-0.003809159155935049,0.5188468490769512,0.00023728521766471663,31.453477907754163,1.494908974326511,-16259.135337166856,11224.567632314745,-8.77737310950837e7,8.737645076229432e7
-0.003819142933934927,0.5191606312518076,0.00022184780354872168,30.542395185493792,1.453397639804389,7551.959809968588,11091.041146086636,-3.3745199950238794e7,8.130367921379425e7
-0.003829126711934805,0.5197645398931077,0.00023581842909121495,34.02818807647515,1.7087702842069494,-10150.832812177394,14240.655431703944,-2.3970979282217085e7,1.2004301459849188e8
-0.003839110489934683,0.5197383150468369,0.0002362424090153295,32.134335706726624,1.504991846794778,191.3798412164198,11570.399519905672,-1.1612824926210806e8,9.335169077270444e7
-0.0038490942679345608,0.5202384392411389,0.0002395834578464926,34.55496262028439,1.6275817118475098,-11600.559572583723,12690.415074151731,-9.687981670946087e7,1.0384717534680416e8
-0.0038590780459344387,0.5204810324240328,0.0002274138463363722,29.816662771547925,1.5123884909633325,5087.395943608479,13138.037813518153,5.423773283043654e7,1.1349867744348395e8
-0.0038690618239343166,0.5208059629742051,0.0002200577263808492,29.804372397999693,1.4790490650235915,-1583.4179209809738,11803.541160847244,-4.366705954415416e7,1.0185615948765606e8
-0.0038790456019341946,0.5210442545847396,0.00023167198465582812,32.83481533777856,1.6156447188015293,-14255.743960916154,12692.000260359811,-4.948449833914094e7,1.1885157274572179e8
-0.0038890293799340725,0.5216803966211158,0.00022752601611537821,31.650115072214618,1.5596209086896327,-21574.86124326339,12174.688532012682,2.5785612050159086e7,1.0033808512277378e8
-0.0038990131579339504,0.5216726849415481,0.00023001861196947972,33.06021488088662,1.6316082855777858,8441.97935877739,13617.989711815317,2.0011398879284248e7,1.1431489596274778e8
-0.003908996935933828,0.5218747720355884,0.00023169474062735841,31.580584310585717,1.469269829688614,957.4837145789827,10924.062479928614,-1.2595776921180084e8,8.864466047886741e7
-0.003918980713933706,0.5225261918454648,0.00021635030373450218,30.36327580154714,1.3894521240897533,-8612.168329640877,9922.061774331016,-9.475878992537805e7,8.239246466842718e7
-0.003928964491933584,0.5230216628542323,0.0002131404637058908,29.847537182713097,1.4688275863786255,5851.72888449024,10676.294417087587,4.4441500812098235e7,8.715792666404887e7
-0.003938948269933462,0.5229742301154453,0.00022426125454862552,31.785852034731754,1.5033244868839069,19605.732534921404,11700.774764778742,-1.17792324016843e8,9.743678041586924e7
-0.00394893204793334,0.5235954472928378,0.00021761168555159627,29.32316139475572,1.4398689779262552,-3806.281257829391,10173.939258600647,-3.329412012066048e7,8.617789106969543e7
-0.003958915825933218,0.5238993776614698,0.00023358080539038277,31.4945542649507,1.5785019275210992,1824.971562551697,12654.064888011686,-1.2060985206970194e7,1.1308480818753718e8
-0.003968899603933096,0.5240654612173546,0.00021687190118527483,28.374293558385883,1.2819373650082595,4660.303104582017,8468.725386051547,-1.8198744713667893e8,6.567904481225294e7
-0.003978883381932974,0.5242214068005294,0.00021722841153038846,30.121811117587388,1.435832650462687,-28784.97907816615,11333.732104160046,-5.900735115724712e7,1.0134599620049213e8
-0.003988867159932852,0.5244638016025468,0.0002309445664510087,31.23362788325958,1.5463265482769464,-23433.176549717777,13980.796948332249,4.244528763422976e7,1.2827126125765173e8
-0.00399885093793273,0.524790735235868,0.00023437620254432152,31.156269301745574,1.526991562138425,-24375.132031178964,13421.075342837128,-4.528167010062923e7,1.4536570204493353e8
-0.004008834715932608,0.5252069133356075,0.0002231848198170953,30.168654908044218,1.4851600627624273,2592.433863015519,12461.32111606559,1.9954614965039775e7,1.1317263633890739e8
-0.004018818493932486,0.5257125977748427,0.00022069725977110814,31.40084297800127,1.5687789389200957,-14989.53000175711,11810.476750539658,-3.255481489572885e7,9.783340212315953e7
-0.0040288022719323635,0.5260316487749183,0.00021542481038418077,30.30592533431493,1.544521911178985,-8269.741696511219,11911.901021721831,2.9069418722239375e7,1.0590564837265968e8
-0.0040387860499322414,0.5261230902634562,0.00022249282614806128,30.47548488206417,1.587355117927514,-31270.563489475633,14001.20580884607,5.641309188987721e7,1.5547082292621562e8
-0.004048769827932119,0.5263756337885103,0.00022673338804982587,30.530514014255893,1.4432686496587668,26390.954003647144,10951.209423816372,-5.955948559557817e7,8.371803708636315e7
-0.004058753605931997,0.5265679308940444,0.0002335846109843731,31.38589152565568,1.5200526057769224,14342.53775326125,12118.08643570337,-5.837191396104763e7,1.0770259903441674e8
-0.004068737383931875,0.5269254024364762,0.00024150015811033666,32.2343482781123,1.5677149962049906,-19494.49254453653,13161.5937943987,-3.456008483516301e7,1.2900140381250337e8
-0.004078721161931753,0.5274739727589228,0.00022678192531325897,31.455044181935392,1.523470788373895,12561.147327337665,10676.67700999192,-1.8844182269405883e6,8.773728731598601e7
-0.004088704939931631,0.5272328537121557,0.00023668740154711513,33.14719950443121,1.6784439236631508,2641.3511921083973,13476.662378069655,4.776582859924461e7,1.1151886054962216e8
-0.004098688717931509,0.5281005734180886,0.00022568872127110424,30.525272572039754,1.4802978919798075,-21008.303700629538,12270.85533629636,3.4785652113742605e7,1.1939901980857228e8
-0.004108672495931387,0.5286641436007166,0.0002248573611577321,31.886089574719207,1.4614492717315555,3680.3369182923984,12178.374636350685,-1.2890466893385914e8,1.0790260779735786e8
-0.004118656273931265,0.5287217908094718,0.00022406402046803883,29.118481872964466,1.4171339488845047,-4493.079338716748,10037.73556285016,-6.3420418445476316e7,7.948107463889286e7
-0.004128640051931143,0.5294212499812535,0.0002212542523826688,30.406429838054343,1.4238936449236794,1643.8953939695411,10908.824279240367,-7.063916646260104e7,9.018013209792511e7
-0.004138623829931021,0.529287352529283,0.00021408901153383486,30.7414888744751,1.6179730886688595,3779.278150793084,14555.714048771908,1.860007706335946e8,1.3135796279146288e8
-0.004148607607930899,0.5296109370841432,0.00022934927528009673,29.79506402957387,1.4683337527315845,2389.135556661192,11708.033903720292,-2.2945013535501305e7,9.145828735794446e7
-0.004158591385930777,0.5297641422774361,0.00022136773350520076,30.201855133412476,1.428496979615126,-14409.628462944138,11351.403046670326,-8.509209604474013e7,1.0947319387603123e8
-0.0041685751639306545,0.5300668366558563,0.00021873833044983438,28.616841046349176,1.462308068902949,-3822.773422536816,13529.448821525142,6.723595200233656e7,1.4663614732674482e8
-0.0041785589419305325,0.5301154087239591,0.00021967223638809453,29.77045495016133,1.5308391190081279,-9062.231815164992,12397.438879321862,4.5109215112089545e7,8.992836647165492e7
-0.00418854271993041,0.5308454678601665,0.00023595550567094174,35.93068858677914,1.6880395080388164,-29569.674813872054,13369.751729268792,-1.1247134268419328e8,1.0979720511116855e8
-0.004198526497930288,0.5309245898933507,0.00022544778883621188,30.801580077492705,1.6587943203577544,-4746.0416290500725,14769.754910822321,1.8417433664869604e8,1.3449070818785942e8
-0.004208510275930166,0.531481844382934,0.00022134808887225535,28.87141417689904,1.4067465176246092,14892.946484044649,10603.682443768748,1.480393989942086e7,9.117245277143538e7
-0.004218494053930044,0.5314662327778599,0.0002307011293475348,30.38930951011556,1.517685371493148,-38122.770995986735,15183.35208501099,4.2603236504922986e7,2.138170809468005e8
-0.004228477831929922,0.5320472115287557,0.00023301695365995914,30.883461230392342,1.4652183969539836,-3217.7287841364455,10856.205128428966,-5.3709062374381624e7,8.689484520739493e7
-0.0042384616099298,0.5322868022460915,0.00022139725442203395,28.90680823240267,1.4222441195580822,-15734.021712439178,11804.652379436342,2.3847092387664955e7,9.315938266390422e7
-0.004248445387929678,0.5324581228097035,0.00021477745389261605,29.424711784636745,1.4026321140788984,-2358.658648341923,10059.773801141167,-9.849737234558508e7,7.693298567085394e7
-0.004258429165929556,0.5331454913149085,0.0002277784201332127,30.902768148466322,1.500113610058562,-33900.142759035836,12418.772807639456,8.387619298214012e6,1.0381379146839097e8
-0.004268412943929434,0.5331905140723459,0.00022138652780030757,29.293827131620905,1.3957240467402228,9700.74318598105,10976.002319111232,-2.6017156150924377e7,9.634432586075056e7
-0.004278396721929312,0.5331375853498108,0.00021910492923965492,29.36392875087336,1.3676029528793634,-8739.86364188837,11046.905501635702,-3.0549679271797437e7,8.826672475401679e7
-0.00428838049992919,0.5335024203722586,0.0002200514115090468,29.20085008731728,1.4856718978486627,6081.410113334047,12576.904861025463,1.0024132905784494e8,1.0653077306073353e8
-0.004298364277929068,0.5343260246710849,0.00022184141484632257,30.12326800491221,1.4192537355579875,1751.0800825688953,10094.112011864669,-1.0355756711150785e8,8.026357889591868e7
-0.0043083480559289455,0.534141822725033,0.00023002796044296718,30.330874176198506,1.4587614928863664,-14207.129939424794,10894.826904659814,-8.524058128891644e7,8.75976939933854e7
-0.0043183318339288235,0.5343615302609707,0.00021992197199780474,30.26995619872031,1.465695786412555,7090.493710556017,12082.849455484251,3.0124884637821555e7,1.1536148785835339e8
-0.004328315611928701,0.5348570771084813,0.00022903221587685093,31.4742859046861,1.4851633948666199,13920.121277299064,11883.717686971293,-9.822444552954493e7,1.0354277510316098e8
-0.004338299389928579,0.5352909172997593,0.0002232130444254969,29.049484997108536,1.4674896974050664,-6863.051056846131,15874.346970371087,1.709479912810806e8,1.9004330479096976e8
-0.004348283167928457,0.5357910330362184,0.000212118620143343,27.52137602383598,1.3029549835002594,-15667.662950203761,8874.50044570766,-1.0571562642125756e7,6.311398149287948e7
-0.004358266945928335,0.5355774740108219,0.00023324690417409085,31.200118301673125,1.4642219433643218,-3820.573945589137,11479.171972203856,-8.219079937473229e7,1.0466898784738797e8
-0.004368250723928213,0.536236461765921,0.00021810210043195073,27.698939187422912,1.3784590706156163,1104.2946415346348,9258.836127685357,-8.28504661298051e7,7.641449395553562e7
-0.004378234501928091,0.5364307896190396,0.00023166991738273298,29.890783143761425,1.5175642136896994,3968.6420152367036,12369.535245816098,2.8136010637535837e7,1.2045933720635346e8
-0.004388218279927969,0.5367063089917198,0.00022376311430269714,28.733802615962954,1.3781737197006785,10020.892203858815,8708.279413208913,-9.717191311243714e7,6.820972222367819e7
-0.004398202057927847,0.5371943072775521,0.00021881622299346198,30.009992280612142,1.3736107704281646,-729.0656156860413,10234.547109481131,-1.8451755187760487e8,7.647953257226619e7
-0.004408185835927725,0.5375660376679142,0.00022903892710114307,29.503336914348488,1.4074212961176684,-26772.496350478355,10947.698742627366,-2.8841089660045452e7,9.289612273606221e7
-0.004418169613927603,0.537501015712794,0.00021441616952593996,27.60964553711422,1.2472561886208993,-6263.098296370942,8788.806448698133,-1.188684622203089e8,6.1759729966355644e7
-0.004428153391927481,0.5378566712637496,0.0002226077154648237,32.282763127859866,1.624117436732719,-13030.03210067837,16387.986331700184,2.5189927277266788e8,1.630677822932876e8
-0.004438137169927359,0.5383456899731488,0.00022910149840264432,31.119941764945715,1.5839637778975117,1353.8117172080906,13194.333542733186,6.540899989048778e7,1.1085545349937955e8
-0.0044481209479272366,0.5389221293210553,0.0002148688749417252,28.293696304403312,1.4656216403292193,-33962.03675832488,12118.820820772331,1.1944179277698466e8,1.2098191480368905e8
-0.0044581047259271145,0.5385367056592727,0.00021815734136933142,29.790962033264854,1.457642707456303,-21530.91089264083,14366.947913521908,-1.765477286355176e7,1.8925890931488323e8
-0.004468088503926992,0.539139245238657,0.00021686105892411152,28.91963637881932,1.503654518370262,-1398.2033000318838,12901.143130692884,1.70033423438217e8,1.2906504710095221e8
-0.00447807228192687,0.5393133422169257,0.00021441785751177782,27.639287694095636,1.4375209432964724,-8960.465810702235,12388.551020876737,9.568223179976982e7,1.114318525422312e8
-0.004488056059926748,0.5395096421355667,0.00021846100903667176,28.93280619759621,1.4096468693732456,-8765.53798444241,11571.600786212404,-2.3993915450282156e7,1.0709482976936021e8
-0.004498039837926626,0.539910635577515,0.00021982176998854635,28.997870951965513,1.4596102724744,-10230.417193583395,13099.584351112506,1.0077042540506648e8,1.2207174945487975e8
-0.004508023615926504,0.53967845246074,0.000204823063321312,26.470482727247507,1.291641072219902,-19644.347403589258,9934.148667491458,6.775170285262491e6,7.458652172729106e7
-0.004518007393926382,0.5402393087365734,0.0002224406592098753,29.12279658237482,1.3858380582897132,-1978.6415897958923,10404.419161164558,-3.38990261839903e7,8.238546468798658e7
-0.00452799117192626,0.5407347403021093,0.00021630761551679322,27.850588621403983,1.316412706456374,-9323.224570140397,9710.038470973552,-1.1234371099940655e8,8.316750923735772e7
-0.004537974949926138,0.540827756097397,0.00021776802713580577,28.58009602158928,1.3305410160890032,5054.452306521705,9541.635207667447,-1.0730819367033991e8,8.329253777644597e7
-0.004547958727926016,0.5414159153255705,0.00021750340110331112,29.27851363000572,1.3469369728804026,-14799.531215349143,10581.459278444128,-1.0405490779079498e8,9.143611000728199e7
-0.004557942505925894,0.5416651214264473,0.00021401393694492652,27.1206675438109,1.273300506442982,-13193.804535430358,10085.331831587244,-2.9213503141822357e7,8.573749479976691e7
-0.004567926283925772,0.5420800110080927,0.00020813393380686318,27.421838363249734,1.2718479574708554,960.8054656447645,10300.413459675867,-5.438458273438518e7,9.094138024606201e7
-0.00457791006192565,0.5419997635491626,0.0002026430544469718,27.263703665117763,1.36124135214037,-11215.727941485706,11628.505858343726,9.464072409492053e7,1.0024297837949075e8
-0.004587893839925528,0.542357812142859,0.00022036472954666458,28.45825598488947,1.356791802003478,-26973.77300299849,10796.169630169297,-9.188857614848873e7,1.1272335298386778e8
-0.0045978776179254055,0.5427717123180629,0.00021267788601441587,26.664014841722025,1.3041891355169588,-15260.843124538298,9583.4986015148,-3.247756887450502e7,7.680540461244869e7
-0.004607861395925283,0.5428861341789506,0.00020834982415847246,27.152213350748717,1.3586173752257595,-9765.957413007169,10663.926915638312,5.972763275722751e7,7.980967108310592e7
-0.004617845173925161,0.5432401833423909,0.0002097380167004506,24.939773785654555,1.1244789944518223,-6879.3133475280765,7822.264501159226,-7.530020455051818e7,6.286856686548723e7
-0.004627828951925039,0.5439594962922142,0.00021427311873215663,29.840540088634945,1.4676114212148608,-2505.658392847431,11784.16307887624,-1.0064777645536048e7,9.535511853549592e7
-0.004637812729924917,0.5439304687725376,0.00022094747207184216,27.59927716922564,1.4167449391123965,-12395.657271852466,13800.35301899257,1.441773484085742e8,1.7466391373696685e8
-0.004647796507924795,0.5437913438464305,0.00021959085417627572,28.816916796049068,1.34818413089203,5436.02905438087,9847.460056466798,-1.507098559470374e8,7.62290138135132e7
-0.004657780285924673,0.5443333393729366,0.0002029180790921944,26.01026731409936,1.311698322316909,-21540.899314799968,9810.755759568929,9.864060868358614e6,8.93494206044463e7
-0.004667764063924551,0.5444410218504755,0.0002208183674264721,29.370942444773032,1.415197637418585,2301.71305040712,10498.409453554572,-1.0926049493065368e8,8.59584641368485e7
-0.004677747841924429,0.5449305891882485,0.00021361967413609982,26.957521110844517,1.2934998609807782,10880.696494856837,9486.293591278341,-1.1780462315900147e7,7.309167993402669e7
-0.004687731619924307,0.5452974491334298,0.0002175935810741765,27.09465690557359,1.3922850534977453,-13804.90631891994,10045.470753234358,8.149791574273023e7,8.050450612942278e7
-0.004697715397924185,0.5458256566343973,0.00021491986753282175,28.50126114227543,1.2848621344263493,7265.26746354769,9982.966105900377,-1.4975195326436064e8,8.880834783599217e7
-0.004707699175924063,0.5459018086852641,0.00021148560452177484,26.32553861161318,1.328519588877026,-743.6629106650432,10672.988016272075,4.1042874020829074e7,8.2335772802185e7
-0.004717682953923941,0.5462287018562735,0.0002229822603040446,28.73055221498091,1.387616002283631,-9510.615324407076,10838.089935568652,-5.0891894165163234e7,9.48339961358815e7
-0.004727666731923819,0.5464806759133934,0.00020265993462059267,26.396089721940104,1.2144360041497686,-6455.787043448095,8504.742037755352,-6.828282396795586e7,6.503825755390307e7
-0.0047376505099236965,0.5468248917057829,0.00020517139516385577,25.594771658373254,1.235303044809727,-20106.302125121685,8944.843348708424,-2.030518423984383e6,6.6560046761029206e7
-0.0047476342879235744,0.5468662910184897,0.00021848093101352813,28.219862363397553,1.3519718350513343,-18473.990911016277,8987.460059523744,-1.2537145180453038e8,6.903226855841312e7
-0.004757618065923452,0.5472077885409105,0.0002130536723392981,29.017072510138327,1.3622135389028578,-11322.475144701504,9213.512596477745,-1.4066637033461186e8,7.549008606524208e7
-0.00476760184392333,0.5476984820966254,0.0002229548232267469,26.867830826427515,1.2924167552923675,12343.508296827089,10415.488098495402,-3.227711467651647e6,8.932686141755249e7
-0.004777585621923208,0.5478737089494963,0.00020338073015380904,25.61805884616182,1.209928713877782,-5489.504761038683,7990.133041839966,-5.518641171704951e7,5.874781093838595e7
-0.004787569399923086,0.5479284900603817,0.0002180666477854918,28.022596568531068,1.3639045376114136,-26216.847810666815,10843.21870346505,-2.4461303141128134e7,1.0109668419067147e8
-0.004797553177922964,0.5483014942757936,0.00021459496499242608,28.223720627636002,1.3836938202147149,796.6184730344415,10040.65243864811,-1.0806024066905411e7,7.526278935197377e7
-0.004807536955922842,0.549022068635775,0.0002102921185818849,26.692069130592493,1.3742940554334806,3447.703037250263,10459.687190357296,1.2691619437525293e8,8.051847654271312e7
-0.00481752073392272,0.5489161627316274,0.00020452427370921784,26.620468532182425,1.2169382922292462,-10727.423351704965,8245.518873756242,-1.3505797896919534e8,6.305193092700536e7
-0.004827504511922598,0.548725557850315,0.00022339620249433418,29.00780000394892,1.434259557201461,-1705.8316102835552,10524.85565645784,-8.190440722272428e6,8.284722357993075e7
-0.004837488289922476,0.5494921648035267,0.00020888482799017515,26.683521890259435,1.288971035178503,-3379.721321281894,10417.276301404048,7.022288606005126e7,7.420302467431034e7
-0.004847472067922354,0.5495861549296491,0.00020965425641252254,27.6527356374186,1.2269596552775996,-4028.792266860655,8794.513849307283,-1.8651747072658968e8,7.031570044091128e7
-0.004857455845922232,0.5497717342810131,0.0002047244072734436,26.38535356088951,1.2399323922770502,-9517.59934895439,8767.206268728904,-6.137757284070026e7,7.026057248378307e7
-0.00486743962392211,0.5503720759941413,0.00021969367655058704,28.69893569327208,1.4716918308952074,-14959.010122957026,11240.930238090286,-1.2136126197319612e7,9.663790069489677e7
-0.0048774234019219875,0.5502337987569813,0.0001974570228371153,25.53307200557865,1.2376819208425291,-10275.053007315391,8191.212280978685,-7.943352791228674e7,6.389586964151906e7
-0.0048874071799218655,0.5507228288862569,0.00020616485061445677,27.372317271252612,1.39111371289541,3069.3259762612324,12054.09827075173,1.4136601356300602e7,1.1288971501516141e8
-0.004897390957921743,0.5509328453726356,0.00021646225336522203,27.814786697841566,1.3884427748627495,-116.60769145638844,9881.325251071854,-2.0749618434401e7,8.037216902245618e7
-0.004907374735921621,0.5511064182529938,0.0002076382665151031,24.26262577289382,1.1636426332678347,6291.484088879371,8196.965836559986,-8.615392899407828e6,6.727743101861343e7
-0.004917358513921499,0.5514848395548043,0.0002085788092152429,26.706837901766878,1.2446676590110914,7110.559734917016,8585.675661284471,-1.1197221190796712e8,6.37812388392226e7
-0.004927342291921377,0.5521304406252913,0.00020775264916942228,26.310183772006084,1.2754219697790952,2614.454636386122,8965.798300116801,-3.196308986359082e7,6.432095941126635e7
-0.004937326069921255,0.5522903628106446,0.00021136885579237297,25.586533152794505,1.229328178364749,4293.243439074972,8523.31049957407,-6.558568586090556e7,6.410700717253433e7
-0.004947309847921133,0.552106927753713,0.00021165038572435198,25.730070726432928,1.3474321567327923,-31410.203443906354,11463.054153117557,8.300117702757885e7,1.1949602521693106e8
-0.004957293625921011,0.5524398759561231,0.00020438659574869135,26.02920886584333,1.4057978355654295,2089.293502835715,12228.180701633466,1.4945016422366953e8,1.2795886194846125e8
-0.004967277403920889,0.553124947795716,0.00020546921679085616,26.728061243008487,1.3223992335306318,-1304.1683917022874,8976.498670634017,-6.864072327730998e7,7.57048654254303e7
-0.004977261181920767,0.5530369499610167,0.00022491722599064898,29.140128371222673,1.5740884761671703,-2818.9719053773356,17594.303291817603,2.907959564026834e8,2.302249139212781e8
-0.004987244959920645,0.5536080490233953,0.0001917313342042741,23.763834715626267,1.1025464740420134,-1499.3895311946706,7877.719091127144,-6.264002123193777e7,6.6076481918392554e7


==> anc/Figure-5/d3_L190_rJ0.62.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.553924097597599,0.00019051561920460224,26.01813069207361,1.1440249030038283,-4616.793491688506,8531.595297019909,207518.62744138818,6.780312111504337e7
0.004990016110241413,-0.5536060495124547,0.00018766936604494146,27.175432578711266,1.174939747232072,14179.535616248635,8785.960892856669,-5.579854358435772e7,7.449464136613911e7
0.004980032332241535,-0.5535796597731533,0.00018774354693275623,26.521606830511296,1.0797525015130007,-721.0953741298982,8855.770801785462,-6.460542602535733e7,8.243514614072786e7
0.004970048554241657,-0.5532076351737487,0.00019143095287957356,26.824730962924814,1.1527538615528947,8697.761701787229,8558.204554818594,-4.507380739039402e7,6.173037169592925e7
0.004960064776241779,-0.5532131481893011,0.00018336008998453461,24.976862325024626,1.0884855418475277,5759.013998930779,7937.490522325905,-3.3463257363895785e7,6.5259627016911715e7
0.004950080998241901,-0.552617947777675,0.00018635857858909498,26.026555312322856,1.1127502546101482,3358.9843377926672,7633.942097924898,-6.598474692891318e7,5.803416432793358e7
0.0049400972202420235,-0.5523908983923029,0.000194196594990131,27.23594170462356,1.2000248375827476,-7833.009466879672,7819.322763547067,-9.158864836800744e7,6.276707871112227e7
0.0049301134422421455,-0.5521080927324364,0.00017416387537220755,22.93449786591403,0.9664059720654128,14307.578341907474,6303.468403068141,-3.84127260864793e7,4.634789649944243e7
0.004920129664242268,-0.5518541460621637,0.0001907784290910443,26.131301971393285,1.0403904814724976,15865.706254035838,7669.326157785146,-9.628850441993791e7,6.384055270053101e7
0.00491014588624239,-0.5518093931182521,0.000199431711055646,30.01799968383872,1.3424561352759796,-8594.399027704125,9792.251087061759,-2.879857333934185e7,8.031702572468539e7
0.004900162108242512,-0.5513763180318638,0.0001869985627917165,27.82090889420297,1.1910847440366295,-2015.9538945518675,8091.979831675148,-1.335085125418296e8,6.889061346438614e7
0.004890178330242634,-0.5510289683220908,0.00019135400605421512,27.047263890025963,1.1592111588729894,-4783.731731231599,8232.948177828115,-2.8153299502664194e7,6.751702153818841e7
0.004880194552242756,-0.5506291788438684,0.00019235651069512237,26.857766656691297,1.2088657652371908,15740.573716849689,8821.251214697428,3.688318811775619e7,6.45119108043022e7
0.004870210774242878,-0.5508190936936298,0.0001933637536012689,28.180419065954215,1.124903223035432,4428.403956876651,8253.401256362813,-1.859118904952194e8,6.680342124212579e7
0.004860226996243,-0.5501750877540326,0.00018396244142549322,26.959619611822035,1.194580775850475,7459.694599694144,9211.144911268024,-4.821312188540607e7,8.677864304106478e7
0.004850243218243122,-0.5500195088529144,0.00018528775913502927,27.803983054377778,1.1900540122556622,-178.37165325325506,8646.327574071312,-8.271493384169495e7,7.28726404869255e7
0.004840259440243244,-0.5496029853306245,0.0001891194196018766,27.947997900627705,1.2829118750606296,22002.608395081137,10794.741363184618,6.787072924573453e7,9.757331046052767e7
0.004830275662243366,-0.5496340370005928,0.0001792611245237329,25.62873415696684,1.101141959178662,12381.85486631967,7588.281210250293,-8.841029926264769e7,5.4090521177598976e7
0.004820291884243488,-0.5490964566808543,0.00018679057195485413,25.141043882264853,1.140931766675552,6089.719146058576,8287.301710594975,6.801615092091312e7,7.09523791965698e7
0.00481030810624361,-0.5492576306249248,0.00018472079500465516,24.678044391973124,1.128346261471364,16402.330966625763,8613.98435667346,7.424314855271967e7,7.233387495204283e7
0.0048003243282437325,-0.5489943994117784,0.0001833096610394068,26.650848593103643,1.1195227521323008,-1172.139971191734,7358.717732479011,-1.3173664363131449e8,5.147855618860034e7
0.0047903405502438545,-0.5482265484698,0.00018061128010391167,25.147150160675483,1.0570832771063126,8715.302711735769,6848.090672909617,-1.3287919046706854e8,5.213255200926261e7
0.004780356772243977,-0.5481489705355489,0.00018548160244085126,26.76027680808159,1.1501271471854557,6774.281823886858,8302.288831472795,-6.059179379870743e7,6.4455483332097284e7
0.004770372994244099,-0.5476917696001474,0.00018457236640577606,26.67763521892982,1.0949458779815022,241.42474716986624,7259.0174528378975,-9.676856274306495e7,5.7925776493967734e7
0.004760389216244221,-0.5473521934273303,0.00019785790487908506,29.143351594343287,1.250237682791157,14755.899410522805,9365.972882777858,-7.768196950856239e7,7.087911010354923e7
0.004750405438244343,-0.5471089225721661,0.00018537418775019105,26.449377392804347,1.188654958251254,-3526.867598860002,8976.881696340646,1.1853344824811248e7,7.116728417652018e7
0.004740421660244465,-0.5467228185653803,0.00019840441776036683,29.537528860046024,1.3521970005011248,7852.843870859438,10173.784799961526,7.150562327603093e7,8.436070062442194e7
0.004730437882244587,-0.5466294672611984,0.00018793190136524475,27.04142148484396,1.1489650336645083,14960.081990983444,9057.088301271016,-4.477860176856441e7,7.430773448190673e7
0.004720454104244709,-0.5466937679476687,0.00018140267176539374,26.270712385026936,1.1039545201766583,-5786.098495738681,7635.283396586284,-8.190747858506915e7,5.266958028472703e7
0.004710470326244831,-0.5459766791571746,0.00019114635574413755,27.36834189368228,1.17575057371589,8628.356105040604,9609.931577295874,-3.2112408691111635e7,7.906924514583828e7
0.004700486548244953,-0.5457444823385449,0.00019728846344237492,28.905364687593647,1.313604166357229,20404.642542407782,10925.67363555007,4.9290228858484134e7,9.688900060001151e7
0.004690502770245075,-0.5459518226440414,0.00018759655676354184,27.111007864228313,1.2187715989200325,-8270.88240942042,8057.247191170569,7.913532267914909e6,6.078015194762892e7
0.004680518992245197,-0.5456765343439766,0.0001935473355005016,28.134006089104766,1.2701721396280128,12233.712503851795,10275.978242127101,4.221282801113252e7,9.195244672543283e7
0.004670535214245319,-0.5452910867524915,0.0001916972675402717,28.416497093773714,1.2250039830103274,398.43744608931183,9000.636285033806,-1.3765102421598768e8,9.122144460519591e7
0.0046605514362454414,-0.5448400983856408,0.000199539726223624,29.236960136097544,1.1931098696888318,8968.00767847451,8500.894661857923,-1.6955987212432158e8,6.448558004053022e7
0.0046505676582455635,-0.5443982773343451,0.0001866143044832339,26.443077905554414,1.1357267750945828,-2057.8018319864454,8668.227628401222,-3.046918429570514e7,7.215647216544196e7
0.004640583880245686,-0.5442825453784317,0.00019758931444851702,28.913469241537754,1.238932930411506,2040.2433463165364,9124.47016887429,-3.140450686612966e7,6.750140764421739e7
0.004630600102245808,-0.5440403218264691,0.0001986582730552628,30.22762165453881,1.421699388374767,2401.2871070384667,10705.007838501268,4.022553479764657e7,9.562062502435112e7
0.00462061632424593,-0.5438888714096393,0.00018529058648068358,26.88128159706487,1.173334016066365,-6617.234570119548,9549.283254779943,-8.127017786467074e7,9.753344999703462e7
0.004610632546246052,-0.5432703301079455,0.00019356156201624282,28.382781127328357,1.2617582794799391,-7608.382779000941,9629.690536638422,1.1315068023854189e7,7.948727034449574e7
0.004600648768246174,-0.5432392651504487,0.00019173243714492953,28.059646895817064,1.1292028876963798,8035.910599733008,8533.582574244487,-7.27223295105072e7,6.3384645083986476e7
0.004590664990246296,-0.543086181035731,0.00019660138522182937,27.265660157819497,1.1438426681707474,-8895.639945098,8326.171811135468,-8.887700192266004e7,7.789547331811985e7
0.004580681212246418,-0.5425595063374494,0.00020017558041916976,29.282390759491673,1.2683171855714797,17520.172003962205,10497.951272216205,-1.645050942569137e7,9.01161983372486e7
0.00457069743424654,-0.5422193387030857,0.00019333146610091444,27.522479913769065,1.1687758175694472,7017.369032389105,8369.60049627843,-4.342087305081827e7,5.934887742839444e7
0.004560713656246662,-0.5420629775334964,0.00019131181675962074,27.976778034809538,1.2759108529522054,-13236.303568434672,10173.205314692887,3.4538587932814546e7,8.570307596862768e7
0.004550729878246784,-0.541471413052117,0.00019583422410590892,28.87181077710571,1.2495858290460709,-7441.032239796105,9642.524714980205,-6.3376228840959735e7,8.284299981645116e7
0.004540746100246906,-0.5411096649990068,0.00018933945511620496,28.02174398597257,1.246400577358804,6897.086239815658,9769.40106462724,-6.623431431978575e7,8.133111045080534e7
0.004530762322247028,-0.5411191253321013,0.00019324083937550136,29.108835393175625,1.276782548481684,18561.895225869623,9522.332670098718,-7.376501705840763e7,7.351175650066249e7
0.00452077854424715,-0.5407317199266399,0.00019299430039649188,26.15839243969391,1.1262741651080015,5472.808300012576,7442.377023658766,-8.568314732245137e7,5.4812478280728064e7
0.0045107947662472725,-0.5406355015740846,0.00019670269620037856,28.247730414107938,1.2898289093248019,27175.00222078053,9860.615930236494,1.8150895973893803e7,7.910360622620906e7
0.0045008109882473946,-0.5401501354292267,0.00018530629719005088,27.061211499212146,1.2328586051069663,13924.18911216625,9081.275300331381,3.717877348020692e7,7.61378413303134e7
0.004490827210247517,-0.5402819005745114,0.00019430003786017925,28.87475954760434,1.2212482345565312,-5996.52840266669,9237.944521135913,-7.460355679729825e7,7.61292745207025e7
0.004480843432247639,-0.5395328184683458,0.0001902817735237225,28.073693481543682,1.2935456750772119,6748.594403576322,11506.049668017915,1.1130028086310528e8,1.1040178420216087e8
0.004470859654247761,-0.5392858149687527,0.0002066281591604801,31.897773026134953,1.4126513088332748,-3843.9467495078316,11116.97154129823,1.2250461909933073e7,9.34333550770262e7
0.004460875876247883,-0.5390577502062661,0.00020454030870352755,31.705740190191307,1.3466691542113132,11371.51020453318,11335.320225269495,-7.468392753699271e6,9.783219946744798e7
0.004450892098248005,-0.5384483815428684,0.0001993260086870312,28.762941822482937,1.3600480816731195,22754.947023537206,14234.863206329495,2.6084343551899743e8,1.5944926442624712e8
0.004440908320248127,-0.5383091119183228,0.00019732175940608484,28.36578527119699,1.2089313472299386,11089.689973441087,8657.333760136496,-1.0919513017145987e8,6.875505582665358e7
0.004430924542248249,-0.5380631042733439,0.00019974377340287376,29.781946084886695,1.2991182370570586,6816.982508619536,10586.61830547512,1.3758364894746149e7,9.148442611012098e7
0.004420940764248371,-0.5381020229304558,0.0001880959591885063,29.383292274109653,1.3763896226164858,8732.67980874528,13051.859430814815,1.5657487299388582e8,1.5255474224674377e8
0.004410956986248493,-0.5377402408181806,0.0001942007736520366,28.547116488932737,1.3051446589225273,-6555.733660192491,9087.88205395994,-1.6503665689364301e7,7.43337979807001e7
0.004400973208248615,-0.537197134378017,0.00019753600898223705,29.792525902186604,1.4011711574428356,3494.13808204556,11597.143588069415,1.1410457309188432e8,1.0229796246856359e8
0.004390989430248737,-0.5368982964974129,0.00019886425809985278,29.08510724439563,1.3189833660854793,4751.772478162694,10196.376294959871,-4.490984042325348e7,9.100670781396231e7
0.004381005652248859,-0.5366710587299894,0.00019451150791236938,27.599848283795072,1.2016689345638414,14337.592735499044,10469.673809441007,-3.659694042566356e7,1.1736308344937286e8
0.0043710218742489815,-0.5362839289032855,0.0002073975613308854,30.523344290405113,1.3306602989656238,4103.757218052933,9525.934802493179,-1.2351671075121367e8,7.125863360755794e7
0.0043610380962491035,-0.5361613602595753,0.0001970596577890147,28.1165457937282,1.2265572363323725,19277.533429387404,10003.647775694308,5.081838261560859e6,9.97097920776544e7
0.004351054318249226,-0.5362775604145136,0.0002009035883913561,30.34180755114641,1.4009826389730156,11097.035893789023,11818.766729328127,5.359788179170676e7,1.0142788667332013e8
0.004341070540249348,-0.5356939713368193,0.00020495159374960814,31.289080447546777,1.3424963613929837,-2705.6297283706226,10646.649034942342,-4.436914775008258e7,8.20379793698293e7
0.00433108676224947,-0.5354660600017523,0.00019753850361352188,29.54243643367874,1.3427339527633468,-30778.411692705653,11035.319914271267,8.58420688376612e7,9.756054900178726e7
0.004321102984249592,-0.5353412392626051,0.00019986156977497475,30.229625483472148,1.363109253163986,-1297.4174894812393,10473.896064596987,1.8196266771147087e7,7.684437181823315e7
0.004311119206249714,-0.5348618541818578,0.00018818188515345384,28.992899234069036,1.2938797705235943,6864.936310658503,10291.251721234803,6.3780316835372314e7,8.123071133978109e7
0.004301135428249836,-0.5347396789898631,0.0001896904471290289,27.79583356716658,1.171183070533798,1876.59525798742,7498.033229417534,-1.465416982405633e8,5.7003541065001585e7
0.004291151650249958,-0.5342980028787279,0.00019121021565482398,28.563353559820015,1.231391825039065,31215.219496603564,10176.417785497379,-2.6215499570989464e6,8.391179611826201e7
0.00428116787225008,-0.5340189614137635,0.0002043331711366558,30.200380533012677,1.2380879944633152,-166.3537099004198,10492.939551450936,-5.538373710397187e7,8.892618706294556e7
0.004271184094250202,-0.5335311001333175,0.0001949414316614513,28.82125725180195,1.2951132670187164,-160.16451733991428,9488.296165745425,-2.3359802535279643e7,7.882530391147976e7
0.004261200316250324,-0.533057398808538,0.00020907502436419946,30.14029048300096,1.2940124374721098,-548.0173450765056,9956.867537759821,-9.350045685665606e7,8.277300258774018e7
0.004251216538250446,-0.5329321611330379,0.00020051260657736857,29.606065935368864,1.4105371134051108,10594.945404375963,14500.293371337262,2.4056772922174332e8,1.6817742530830604e8
0.004241232760250568,-0.5324329449513462,0.0002123339714836719,30.98754583879243,1.3656232881769237,3328.8644393502423,11270.10725827603,-3.798243505314306e7,1.096447628105082e8
0.0042312489822506905,-0.5320877770778607,0.0002019639657300618,29.438200407255437,1.340299711226402,3311.718590157744,12035.459003949152,7.586811505215606e7,1.262322198496835e8
0.0042212652042508125,-0.5320564269093447,0.00019256455127750338,30.3804077966147,1.1755146087941235,314.07559975932384,8496.776972642017,-2.7120594587703824e8,6.955531093886213e7
0.004211281426250935,-0.5319226958816289,0.00019739428240661878,30.372623804692083,1.341454888472341,23659.428092694743,10949.465690608118,4.336383955355269e6,8.3931214636978e7
0.004201297648251057,-0.5318563666853006,0.00020006083305249383,30.397395803832342,1.257186850354854,-5006.583473928195,8436.720632338149,-2.058800843004462e8,6.810826795686598e7
0.004191313870251179,-0.5309902353148209,0.00020254786476556541,31.267553694681514,1.4521460842127227,-498.288860645997,11438.66096585586,4.68461826725317e7,9.564220826184501e7
0.004181330092251301,-0.5310668078757007,0.00019994963897367464,29.07822926447095,1.2662871141827095,8147.411826395148,9492.364444436616,-7.661285391605997e7,8.511537510823107e7
0.004171346314251423,-0.5304566914088209,0.0002041921334195237,32.072936805018536,1.4241947522359948,1578.5661417935128,12873.59943556752,8.865108172302178e7,1.2715104183892597e8
0.004161362536251545,-0.530494624160463,0.00021431577197671793,33.538722035002486,1.5004029755989254,6944.575619545826,12147.18413225525,4.868184003988064e7,1.0720251793439157e8
0.004151378758251667,-0.530113503669505,0.00020601494664811596,31.137015849315052,1.3368902265767377,-6292.337163178642,9697.660601015039,-1.1220645492311276e8,8.119591045995814e7
0.004141394980251789,-0.529835749906837,0.00020700979143614012,31.344981407130124,1.322778059592105,2911.6923584624733,10780.47189797434,-4.5562876259233795e7,9.871614322631876e7
0.004131411202251911,-0.5295388955753296,0.00021185413353026842,31.754441057071677,1.484693516044599,10509.74600296313,13001.678855252738,9.379055509339374e7,1.2758619089232008e8
0.004121427424252033,-0.5290323113288614,0.00020948178288099912,31.05291076996589,1.3481620485033488,2738.80033483816,11347.018347620895,3.843985329007761e7,1.096903034624837e8
0.004111443646252155,-0.5288711076177424,0.00019626713306740589,30.115931724653855,1.3116647024879422,6526.147342589157,11846.723850407356,2.4746989581633348e7,1.1611730338305764e8
0.004101459868252277,-0.5282949401651859,0.00020806143029231672,31.925701989173632,1.39044557794213,7390.619478977449,10769.306867327801,-8.889003202850631e7,8.921187759666641e7
0.0040914760902523994,-0.5283855818803422,0.00019765851806558053,28.483653942859142,1.277936319108363,-5720.916361846877,10935.433621513794,6.956721361292677e7,1.0458581505228472e8
0.0040814923122525215,-0.5280683242178639,0.00019268404947624774,29.15116294787107,1.2237869208165444,21305.788470909756,8895.227915340527,-1.369234030901185e8,9.004111313694343e7
0.004071508534252644,-0.5275033726746915,0.0002187331098349328,33.35292261310385,1.4521903383140717,19911.23610751607,11796.821726655313,4.501565291379234e6,9.59958285448586e7
0.004061524756252766,-0.527060803395405,0.00020274138870672183,31.100196880484486,1.3981410838895587,21767.979064433333,12000.723587244585,2.0051827301415063e7,1.2055974620129408e8
0.004051540978252888,-0.5268661621048232,0.00019505696791844725,29.08549665311167,1.2369946525224682,12787.387133485972,8759.20146726456,-1.2723825010148546e8,7.02494133466065e7
0.00404155720025301,-0.5265181837397976,0.0002003830327977206,30.958763884519826,1.4650375769319304,9270.667352290075,13005.048744908823,1.2509775150970075e8,1.1732497162770495e8
0.004031573422253132,-0.5265257568501401,0.00019899789556666067,29.8581973656801,1.3273133168441458,4679.534741890282,9746.857999004813,-6.858820817968337e7,8.228292146426496e7
0.004021589644253254,-0.5260413131056703,0.00020104766760981873,29.646013880824178,1.2762814178914617,6379.191313425199,9941.899375410647,-9.758130937742954e7,8.715149562221941e7
0.004011605866253376,-0.5257691736622364,0.00019785932551038367,30.210643405809098,1.303924932589587,3521.0339727019023,10237.80576704041,-8.243633013847698e7,9.492661111224005e7
0.004001622088253498,-0.5253206379262847,0.00018840414855961232,28.651923133944198,1.3188722968129287,349.02475439969254,10980.611212811313,1.0082199772541638e8,9.682754815393773e7
0.00399163831025362,-0.5249728714871453,0.0001954492460466255,29.106001514431956,1.2357284580619683,7791.696258550459,9883.909730535508,-1.760089016416891e7,6.887367708485354e7
0.003981654532253742,-0.5250043824440218,0.0002061585112422708,30.131667255820222,1.3283819911381918,4989.786361349291,10949.543457676597,3.2075357770534083e6,9.200918048980229e7
0.003971670754253864,-0.5242651932666776,0.00019427047066968278,29.504379248217713,1.2364924647572488,6795.2736945666575,8930.662316427497,-1.0472731133452024e8,7.2835829409836e7
0.003961686976253986,-0.5237033039273229,0.00019223062897101069,28.849431375492085,1.2456921271861676,-4393.8744884067055,9759.359471300917,-955036.6249524938,8.167836720031485e7
0.003951703198254108,-0.5239167056139559,0.00021106554943293779,33.32057356370136,1.3713415249522267,-5009.15332268346,11352.622590062889,-1.8716113669567594e8,1.2359704766166201e8
0.0039417194202542305,-0.5234948139794869,0.0002144475534459489,32.222760249608015,1.4655926466355187,11762.716671108987,12315.631797496035,6.136101424264783e7,1.1551753642107251e8
0.003931735642254353,-0.5229997878216672,0.00019465300743445733,28.289995318104367,1.2236072698330764,-13584.446672648457,9939.048885878537,2.582653262867369e7,9.852649699241777e7
0.003921751864254475,-0.5226135406025569,0.00019971920002470733,30.020911921327183,1.363028136741953,967.6806336016416,10637.065629783843,1.281380019865428e6,8.844422920815991e7
0.003911768086254597,-0.5224920152042759,0.00020633129826634242,31.2029345173437,1.3474464045467045,10280.746639978039,10659.880666218492,-8.424917574831165e7,9.569617817278135e7
0.0039017843082547188,-0.5219769524058793,0.0002091564187879663,32.59656775587452,1.5848163451936628,-17828.21191636234,13659.000731328602,2.717400712405006e8,1.142239080618134e8
0.003891800530254841,-0.52208873632818,0.00019856802425967021,28.6357850733485,1.2468957350000887,6093.222294617816,9580.496875669409,-6.755216208713217e7,7.097769038148698e7
0.003881816752254963,-0.5217176314073732,0.00020870205654810494,32.313698315010534,1.4459131019549094,14671.864562173594,11521.9284767572,-3.1168390683062464e7,9.4071699895153e7
0.003871832974255085,-0.521255951510684,0.00020836627989535665,30.589459416395243,1.333089453723324,-16003.384374699455,9947.12796609152,-1.130406664809811e8,8.05362540004871e7
0.003861849196255207,-0.5210098130045517,0.00020802112876590695,31.735604178531325,1.3480211427138302,19755.122829325377,10100.407960607286,-1.207226777887108e8,9.18532986289362e7
0.003851865418255329,-0.5203505072750267,0.00020581323213307177,30.730965876191352,1.3013803382046876,1997.052863538681,9896.919033040978,-5.35545667617975e7,8.480531296585342e7
0.003841881640255451,-0.5200957527836435,0.00021099211288501694,34.50823828836807,1.464500451795001,18579.155789389893,14608.116666719257,4.667698761049976e7,1.8128065109058318e8
0.0038318978622555733,-0.519671697919548,0.00021211199289694743,31.310047194092625,1.3339152569010204,13542.229233000362,9918.735996601348,-1.4322650146946898e8,8.386680791619034e7
0.0038219140842556953,-0.5194521970954374,0.00021133227639851798,32.70688022376221,1.5233717681793024,14586.655837554641,14651.534423392637,1.5626132118051416e8,1.7679521023994398e8
0.0038119303062558174,-0.519602315726981,0.00020996571378339006,33.77184143265438,1.455891296244064,27499.320682913592,10887.616309903688,-1.1735778539178608e8,8.81599924388082e7
0.0038019465282559395,-0.5188256355543562,0.000205878560093992,30.745943419544194,1.366436018822082,16257.534144402174,9982.643456909562,1.5641868491888925e7,8.02678213496655e7
0.0037919627502560616,-0.5182590120973473,0.0002101413207548701,31.391992256255275,1.3983391609286486,12996.65152767115,11699.264542347368,4.779745204151236e7,9.825362976687224e7
0.0037819789722561836,-0.5181202555893688,0.00021304279510900325,32.00372059737528,1.4524261071920643,5570.689353521871,11143.411895976587,-2.402100601644265e7,8.762653350327665e7
0.0037719951942563057,-0.5179049069912289,0.00020198673442811362,29.66741229924265,1.2717520677494962,-737.3529715198356,10084.533457840109,-5.068756297304238e7,9.167399445931835e7
0.0037620114162564278,-0.5178683270345209,0.00020675346022108038,32.792166053692945,1.4464583786369993,422.65464966086734,11043.203642070397,9.126662118109811e6,9.040434720292056e7
0.00375202763825655,-0.516999942783208,0.00021568169925931108,33.536095804755895,1.4455074478611611,15204.570719511046,10504.558195508176,-1.4375472783536854e8,8.503502782354747e7
0.003742043860256672,-0.5168594807206537,0.00020901642955874084,31.688669399565047,1.4362946836027293,1445.0212523633943,10649.659321329718,7.05622070754494e6,8.599156159406225e7
0.003732060082256794,-0.5170120478523313,0.00020107696663130512,30.76938215003556,1.4128112489765619,3526.233127708203,11395.964257072545,1.0484768932907909e8,1.0054586271428671e8
0.003722076304256916,-0.5167912520990358,0.00021885415185139153,34.79257784738355,1.5198674572026507,34394.85457126872,13405.86940062163,-9.135459391702455e6,1.3021269761019768e8
0.003712092526257038,-0.5161357105271309,0.00020815037500670878,32.22385491822266,1.3505753065987143,6145.776932831957,10901.960694456826,-6.961365492868395e7,1.0595392965181379e8
0.00370210874825716,-0.5159050770844915,0.00021468313533503766,34.15550388244063,1.43498953678932,246.0031234359581,11384.517332910667,-1.3789893854656467e8,9.49699894620332e7
0.0036921249702572823,-0.5156106527440425,0.00020701673931970504,34.33544861278806,1.5646971005461543,-3297.016083275758,15138.669441849053,1.1251947922704165e8,1.6167752833315378e8
0.0036821411922574043,-0.5153042255945911,0.0002049383975002702,32.51151192268396,1.4263772033283846,8947.70604964172,11920.454892954403,-8.5164051167146e6,9.582613658233258e7
0.0036721574142575264,-0.5149452633587062,0.0002194872337849593,37.453938242640405,1.631364379342371,-23347.47353870617,14278.536093770506,-2.6272076809158787e7,1.357751765692931e8
0.0036621736362576485,-0.5142435344014084,0.00022248619288686903,35.74257982949073,1.5218628390024085,8668.048978263369,13837.95282462748,-7.250277826030807e7,1.3244939732690975e8
0.0036521898582577705,-0.5140091777698254,0.0002122234141889011,32.607795136095184,1.4320245503891773,18020.95714788656,11616.483310905656,-3.881253457563352e7,9.959109467823155e7
0.0036422060802578926,-0.5137635702711123,0.00021189754179668782,33.27290039569317,1.484819098259507,645.3495872846332,11949.29476365583,6.662465186799709e7,1.0112302545527034e8
0.0036322223022580147,-0.513771366140194,0.0002178470658391593,33.81373898849216,1.48175930280023,-1802.523842335733,12571.055438899171,-7.192726946318951e6,1.0711823549764958e8
0.0036222385242581367,-0.5136427505234605,0.0002023928705758896,32.68426830940753,1.4356041341990402,5662.909242416589,13339.07963624323,5.801802726747614e7,1.298255973152052e8
0.003612254746258259,-0.5130193821166468,0.00022335009883155859,37.07642666956145,1.6516999313812435,1418.8662747561152,15887.754602684337,5.772920100072735e7,1.7183511595314017e8
0.003602270968258381,-0.5120054137650586,0.00020736981358630572,31.463227216599744,1.414410598167377,22760.563422540174,10854.356961716332,-8.57970006747872e6,8.390583251255019e7
0.003592287190258503,-0.5123841339481296,0.00021630640582139064,34.441561006634345,1.6016688796298415,-6910.534634335471,14996.59837309066,1.2047616077474603e8,1.5762127013840866e8
0.003582303412258625,-0.511925836292503,0.00020536905611950616,33.82016307921512,1.5389730544668017,5611.048102915628,16957.25567615158,1.4255437889984336e8,2.0472023412109488e8
0.003572319634258747,-0.5111855476242491,0.00021139241398049872,33.10082701876449,1.5333977929086098,-5048.059605687064,11710.800054931075,-8.375780324886781e7,1.0389455174125187e8
0.003562335856258869,-0.5112081227867747,0.00021748150417307075,32.8106885080604,1.3955363526717464,18207.071363489187,11283.950551857448,-5.365321257330191e7,9.51879526958673e7
0.0035523520782589912,-0.5114292914555117,0.00020540592842179222,33.25169646454039,1.495511113275036,-6777.268404649232,12575.321086653661,-4.375398168032659e6,1.3349210516752116e8
0.0035423683002591133,-0.5105151925202226,0.00021110736278266031,34.22731439943134,1.4214381187924896,34646.89188005924,11196.575072441401,-1.4613243394000843e8,1.0127553902884693e8
0.0035323845222592354,-0.5101308704733964,0.0002001352518516954,28.913113533038196,1.246422324755241,5247.831900970555,9331.768763426537,-1.954737273322268e7,7.74703250359246e7
0.0035224007442593575,-0.5098962734272645,0.0002171944095148624,35.39613509429534,1.6320512953381339,10703.950246700206,14970.05113331656,5.03931793098442e7,1.6835003572039506e8
0.0035124169662594795,-0.5097533567426145,0.00021382129427735433,34.56968873103587,1.603206881892359,24382.299868894333,14282.36283300285,1.1247118853701718e8,1.3553419667738506e8
0.0035024331882596016,-0.5089411308802664,0.0002130159542489331,33.83084137195705,1.501369245746005,8605.347317032132,12290.590781241732,5.1946991137610465e7,9.970741677206543e7
0.0034924494102597237,-0.508515506893862,0.0002204532941467232,36.396367706259085,1.6220518669664152,24582.861540375532,13775.431179497997,4.197039869466341e7,1.2724111401350288e8
0.0034824656322598457,-0.508493957231578,0.00021544426888128252,34.81376366428729,1.4794408643333157,8634.678901473007,12302.964726265709,-7.750772279039918e7,1.0433987960450615e8
0.003472481854259968,-0.5083112203547498,0.00021525410448909805,35.26166756653542,1.6002257274159668,25980.065162073763,14587.773426177646,5.669561366556683e7,1.421130849721976e8
0.00346249807626009,-0.5079143559912336,0.0002228979186059781,36.21295610113632,1.4762274421631583,9269.69189449689,12849.754401551449,-1.1300878152621165e8,1.2307305825379968e8
0.003452514298260212,-0.507157462293515,0.00021953632681925272,34.38686047628223,1.67450525716517,20559.158203819705,15369.453841540211,3.2247999849466974e8,1.5800770456413987e8
0.003442530520260334,-0.5064594833538868,0.00020806458240561624,33.395615583892976,1.502888159849548,18671.597101017822,12282.597574942985,8.194279350498353e7,1.102328323644939e8
0.003432546742260456,-0.5066519857342355,0.00021339291660730006,34.931993203705886,1.5260083376152818,20191.552736165733,13361.857638395102,-1.1110488280568801e8,1.2307880383188508e8
0.003422562964260578,-0.5064608396332188,0.00021956371069219006,36.85168626475387,1.7065126846357361,-21147.95924529795,13393.285974213459,-4.609093559063537e6,1.0943733859724079e8
0.0034125791862607002,-0.5061219891386863,0.0002275366516815714,36.59261961179069,1.7119738993731937,11438.599960217305,14624.362927315542,1.4957641446153662e8,1.5530080453677705e8
0.0034025954082608223,-0.5057658664194751,0.00021873083881539024,33.7692885979868,1.4850355062362073,1196.242769205504,10620.459061311169,-1.1953918163919683e8,8.794003740992852e7
0.0033926116302609444,-0.5053614298467292,0.0002143336275763503,36.119419330421934,1.5820791232070148,-18111.616991439867,12789.064528307963,-1.5515503759307796e8,1.1624000581520432e8
0.0033826278522610664,-0.5049338559688477,0.00021582385267755286,33.6350827540427,1.5391127602648473,2866.6407739491447,12268.967399078962,2.257902871587401e7,9.877538965731092e7
0.0033726440742611885,-0.5045051695606381,0.0002180289092943878,34.58408450015428,1.4859824657125733,-6515.603772354871,12404.001719475335,-9.863741776520553e7,1.0729887561053103e8
0.0033626602962613106,-0.5044309022317466,0.0002153005260082499,33.704429288606335,1.4396027923961459,12522.947436082995,11985.703972041993,-1.1102033537631363e8,1.0114216269655119e8
0.0033526765182614326,-0.5036084360019013,0.00020992286296106098,34.35920663923946,1.426998595101933,7835.079455560262,11806.256680354018,-1.5071648103200382e8,1.0144463965539825e8
0.0033426927402615547,-0.5030998036883829,0.00021539568692160568,33.78744145248044,1.5316410721318572,-16663.234622126616,12122.755384278567,4.314239517314425e7,1.0354468567034954e8
0.003332708962261677,-0.5027545566700282,0.00022133649741337244,36.64135632918459,1.5612291673047631,4116.731643287282,12352.95598031495,-1.0591921147661003e8,1.118855861834621e8
0.003322725184261799,-0.5024327670228086,0.00022647692442588724,38.234203886831914,1.8157166285636877,-1657.8904187418286,17794.593702883714,2.13063656894211e8,1.8638002330771476e8
0.003312741406261921,-0.5023291873642011,0.0002180841060652253,36.537244538801104,1.612550159225572,5186.372588476305,13920.31467586442,-9.998063853649847e6,1.278780503517989e8
0.003302757628262043,-0.5023376465043402,0.00020592988607798083,33.93725161574834,1.4086648648780906,13314.07467661285,11121.69650126955,-1.4342841086817372e8,9.038353868752483e7
0.003292773850262165,-0.5016489802370488,0.00021539760036654463,34.203021144626554,1.5990584778492598,12725.924190074304,16577.93426056041,1.7904083646506584e8,2.1184974318059102e8
0.003282790072262287,-0.5013361746940936,0.0002141486950698528,35.87092655509458,1.5262380556483444,21668.310680650928,12096.280284936622,-2.210150912990396e8,1.104202615349947e8
0.003272806294262409,-0.5008809272021172,0.0002195789148233838,34.73902915798061,1.4360256141303536,10325.285547725807,10531.791302612837,-2.3770837638798267e8,9.386919863111979e7
0.0032628225162625313,-0.5007506025193433,0.00021869309223922733,34.98119846910977,1.523933630294095,-7174.808868703853,12963.071972555386,2.7963361642551847e7,1.2500695661846367e8
0.0032528387382626534,-0.5004911909069925,0.0002092167710014208,36.64217676229561,1.6987478963780642,-10355.887195731842,14714.877700931776,2.2896635877821557e7,1.426288872800464e8
0.0032428549602627754,-0.5001729664372687,0.00021707631023251702,37.38056190661432,1.676002451357985,18666.35422894501,14161.070932065137,1.1298016812266272e7,1.1814572959096465e8
0.0032328711822628975,-0.4994570167696511,0.00021924332735017387,35.5866136552021,1.5487671034553645,34428.11320908146,14692.934167548241,2.530209433002963e7,1.754939666443364e8
0.0032228874042630196,-0.4991881583331269,0.00022505560803068428,37.18731871113281,1.7004881727466874,4182.187508603538,16773.63093227528,1.0276488362136395e8,2.0950816449356484e8
0.0032129036262631416,-0.49901769395309387,0.0002093289334322397,34.34557807376492,1.53415811526624,-11466.255502472311,13951.357084653113,8.594519059901036e7,1.2125924188882437e8
0.0032029198482632637,-0.49868555019499033,0.00022624939369374433,36.35804172153164,1.5557683223239906,16982.493748006214,12743.321778274601,-1.8528782892957798e8,1.1840359180715092e8
0.0031929360702633858,-0.4981104696224793,0.00023271951016618902,37.33824700603007,1.6555692663728387,36151.88990957278,14277.344273868748,8.049377030048781e6,1.2846252905208835e8
0.003182952292263508,-0.49790134270320413,0.0002110430211861407,35.015754701085335,1.5578548370471532,9058.889155980893,13083.177162813116,-2.9614983586873002e6,1.235435948381363e8
0.00317296851426363,-0.4977335875366989,0.00022632604457666856,37.38251867671259,1.7387617123812986,23791.111196884074,20425.178112464342,2.758769734682308e8,2.9913199608194435e8
0.003162984736263752,-0.49693874130235055,0.0002272399726655236,39.11695478224466,1.618614315251573,23391.57778348155,13133.222626696375,-2.4998445539906394e8,1.2789460297956228e8
0.003153000958263874,-0.4966172346731764,0.00021874984176494127,36.5598724136314,1.685848384134871,-5853.479596596121,15328.023300025465,8.027596473821214e7,1.3880127028798544e8
0.003143017180263996,-0.4963582182285027,0.0002215106448625841,35.62190034097043,1.6105981291841627,9838.901308975177,12890.745405941443,3.0529673423914485e7,1.2019971619660741e8
0.003133033402264118,-0.4959445871464559,0.0002252557007433199,35.95333832171489,1.6310917592406882,-9785.140022312842,14201.195962469512,4.254066703202724e7,1.3300788227442229e8
0.0031230496242642403,-0.4957931003208214,0.00022199301081926454,40.036873516173806,1.8020425436718148,9893.978086460012,20613.0707732625,1.6730558291881955e8,2.754194629200796e8
0.0031130658462643623,-0.49546051178194467,0.0002171798856931432,35.804293329756675,1.6872951631604913,18884.88944128171,14476.758383177508,1.3418480331117605e8,1.39185795245405e8
0.0031030820682644844,-0.49485268691697276,0.00021681856475823418,36.56249401448417,1.5779961547848418,-15484.338414327067,11885.339904921078,-1.7045482313357016e8,1.0061402492059943e8
0.0030930982902646065,-0.4943656506562547,0.0002185126288145069,35.93202560722895,1.592471091719357,-5004.73704194968,14375.934550664419,4.628115155132297e7,1.284860394576015e8
0.0030831145122647285,-0.49401481030671857,0.0002286971620457927,37.57611395570645,1.669630649866385,20192.194088409415,15849.982289388978,7.437552947694954e7,1.7608641171925986e8
0.0030731307342648506,-0.49335466475380235,0.00023242142870848109,39.75689266760314,1.6652658578419637,20044.983157942825,12936.15405022497,-3.2740043088313836e8,1.415673312950427e8
0.0030631469562649727,-0.4932876505930035,0.0002258545473135612,40.58924698576379,1.7214370460441912,6559.863985368577,14433.697425496764,-3.032380465017668e8,1.3352158089671348e8
0.0030531631782650948,-0.49338270860692135,0.00022229887586168267,39.098615265385085,1.6277375504598295,23409.885889160432,14160.782398807383,-1.4006130461651736e8,1.3646930055841857e8
0.003043179400265217,-0.49269806821949896,0.00021393846909341344,37.66490441986117,1.7663445098840576,24138.12109425581,15704.594585710865,1.6133698843929186e8,1.413015774711611e8
0.003033195622265339,-0.4922837561018823,0.00021402832209804727,38.025204634251516,1.5797310936256033,18937.623998911327,13085.578982929419,-3.071020548936819e8,1.2601646864719737e8
0.003023211844265461,-0.49192515571237894,0.00022806615686572448,38.621569235990094,1.6401071904183389,4906.881333171876,14007.344292855212,-1.8180650754449284e8,1.3905600596674886e8
0.003013228066265583,-0.4915768495076627,0.0002303122241918246,38.553220663223094,1.6647981350753058,-1182.0999569639357,13731.59012166532,-2.684914743652289e8,1.2673949979572918e8
0.003003244288265705,-0.4914922746369266,0.00023775727107320407,41.90180852255209,1.772637417254563,13203.672487981772,16649.484122136455,-3.791162087236111e7,1.6134468589694968e8
0.002993260510265827,-0.4909233106854663,0.00022713838863438413,37.696600031324515,1.620333531362813,1413.6656630704174,14770.653459972702,-1.2225061006675486e8,1.5461379270330283e8
0.0029832767322659492,-0.4901615109082777,0.00022215260524306024,37.003259826153496,1.6490767093196401,13649.364939279145,14005.957360286782,-2.7990980675997213e7,1.2592949448957528e8
0.0029732929542660713,-0.49010706954062333,0.0002312461701138283,40.63987121595391,1.7939146809958149,-12914.935278168545,15858.964228713287,-1.4271579097713564e7,1.7662433524890035e8
0.0029633091762661934,-0.48930194130993915,0.00021940529719930503,37.076332560416255,1.6401764968763706,-9565.78154175109,14178.473839126815,-1.0147657037456344e8,1.303605840860435e8
0.0029533253982663155,-0.48882418645196596,0.00022468095439333796,39.0353939874653,1.7569085879991622,26226.53871289224,14944.074255187796,-1.5216725834907517e7,1.4659263179859057e8
0.0029433416202664375,-0.48834189156777574,0.00022080803715830003,37.195928675486556,1.6040942222547216,-1469.6327583389686,13539.840102552782,-1.0430285479682861e8,1.1435576695955141e8
0.0029333578422665596,-0.4879999011569016,0.00024052877062305912,40.904709238538494,1.908874734855654,368.2160558542664,15753.55494990902,-6.038490327583716e7,1.4653836890674645e8
0.0029233740642666817,-0.48793959477727183,0.0002389153472539594,39.91534435211549,1.8512987428302157,37838.885560899806,17874.16210423466,6.0655472735072136e7,1.856240707275943e8
0.0029133902862668037,-0.4878739273789397,0.00022088056723966682,36.492607495351514,1.671267261005854,15225.630257572038,16004.21420656631,9.059709375243312e7,1.992035828722787e8
0.002903406508266926,-0.4874097917956242,0.00022690438750909385,38.34176413719719,1.7877418432178116,1364.5044198247638,16493.05599614417,1.4156237960634702e8,1.7579264666786867e8
0.002893422730267048,-0.4868435767974879,0.00022554181203727328,37.88189988679887,1.6416906350557214,21610.396613676843,13953.239954408738,6.077840283303084e7,1.2536213135300562e8
0.00288343895226717,-0.48675028045949875,0.0002336291113584706,41.00720488802666,1.8022753732863421,37464.168910719935,16230.165443274784,-3.2870958606461614e7,1.5942995100528848e8
0.002873455174267292,-0.48606439889143804,0.00022571813056454883,39.401981486884544,1.6322791187686394,1892.399611601084,13656.141050164591,-2.644547332107363e8,1.2634273559987386e8
0.002863471396267414,-0.4857285521787999,0.00023871608628553984,40.97030848761224,1.828303724495883,-38924.46099815026,17743.406713380977,9.13851338446208e7,2.142950416959155e8
0.002853487618267536,-0.4849419448989793,0.0002253974856481012,38.475178904447645,1.6282624747500807,-9281.563820424806,14311.521893679035,-2.0070672362939426e8,1.582205144300544e8
0.0028435038402676582,-0.4849531684877584,0.00022853533925721692,37.89242799181198,1.7397169963481194,9602.08196799646,14806.062715889811,7.309055659357467e7,1.459379784295712e8
0.0028335200622677803,-0.484473811347445,0.00022262665470479468,35.85298495497651,1.613576454261852,21085.953322076155,15485.134364186179,-4.307151096108647e7,1.9516015809664854e8
0.0028235362842679024,-0.4838359357425361,0.00022796791481072292,39.80740956009173,1.7126941805520322,-12590.476034242656,19074.93028379911,5.791883862106404e7,2.535038291268298e8
0.0028135525062680244,-0.48344653179019226,0.00023636790753449978,38.614538618844605,1.7025273780458665,19669.887899124726,13810.723562270601,-7.237600954718493e7,1.2527236020609921e8
0.0028035687282681465,-0.483156184100837,0.0002349523521480424,42.08646807471052,2.013427747328465,-6505.299393790661,24273.992960923893,4.280278498103975e8,3.614119949996931e8
0.0027935849502682686,-0.48277836570545335,0.00022408714327012364,39.2029718370953,1.7275723659663687,4186.615408823253,14605.074125643157,-1.553393774790915e8,1.2906594339611426e8
0.0027836011722683907,-0.48262873233555004,0.00022035106146349576,40.22431377755403,1.715385853970454,-1007.8377996115983,15095.97085410106,-9.714631973963538e7,1.3386486687787926e8
0.0027736173942685127,-0.48212114156855385,0.00022969249972718106,40.85286698521191,1.7370490990113583,18728.531879348102,13978.856015322714,-1.9104083492339244e8,1.3156927778354612e8
0.002763633616268635,-0.48120973594352834,0.00023042307450856409,39.02554712541095,1.7235462226703824,13672.889497136208,14448.36861078653,-2.298290145717601e7,1.2871581726887202e8
0.002753649838268757,-0.48125931293558094,0.00024244022402228818,41.24922831477669,1.8653246361808018,-3769.628824839832,17746.99200502048,5.020074788350978e7,1.9225803885027373e8
0.002743666060268879,-0.4811102079996199,0.00022814040761064456,39.067954931504545,1.7173344939697657,35712.63906038671,18048.551544748552,1.4969897239452964e8,1.9357338417702168e8
0.002733682282269001,-0.4802662166301452,0.00022836124689546347,38.71970189064096,1.6494013589698078,13519.113500428883,15522.346409798807,-1.1938674893422966e8,1.5700604307770473e8
0.002723698504269123,-0.48014120678810285,0.0002264977110870995,39.67408169250256,1.7463262647389435,33667.987519782226,16235.923002907188,-3.364995340941275e7,1.687306983458551e8
0.002713714726269245,-0.47967008493747565,0.00022937168633437556,41.78219923454271,1.8165485333590032,-37854.15680063618,18396.409447616752,2.4888847433315627e7,1.9417612552606493e8
0.0027037309482693672,-0.4790439835609868,0.0002440271181129142,41.67969319354749,1.9376164532619915,34293.492531536685,18466.566830940115,1.6711502326718253e8,1.876451435838766e8
0.0026937471702694893,-0.4785403495794162,0.0002351496982280566,40.57295530322284,1.8429762730637587,-20555.247161965435,15167.185898479194,1.382906300255212e7,1.4054247547863695e8
0.0026837633922696114,-0.47840015631489224,0.0002377676821440976,43.16392752051386,2.011870909843388,34314.32758779014,18511.86240301675,6.001585782604402e7,2.039214249961004e8
0.0026737796142697334,-0.4773529479104327,0.0002433395766845362,44.11233730914851,2.003265741945053,15908.988945550356,19175.964182855154,1.3595208296354955e8,1.9177427582754523e8
0.0026637958362698555,-0.4773483969324152,0.00023069947603188875,40.013653983693715,1.7403076745411925,8099.925872667624,16405.83388171612,6.4821806689539045e7,1.7706008598039076e8
0.0026538120582699776,-0.4771848227241135,0.00023100167809052987,41.26464297931783,1.8538741586198828,-9791.351456469367,15825.413555402665,-3.2812666265989576e7,1.5312756457884687e8
0.0026438282802700996,-0.476718918107159,0.0002435509556931633,44.670841432420694,1.9602561371054374,6122.319430987324,20473.84127392983,1.025447063781986e8,2.14279277939264e8
0.0026338445022702217,-0.4760400047365401,0.0002417708275475706,42.28543334935903,1.7197247819939825,-10211.742584406224,15305.410591526066,-4.1626675228518075e8,1.386961047897654e8
0.0026238607242703438,-0.47574515833743497,0.00024282210749128016,42.49852312948876,1.742743802416808,16063.325652133322,15833.548883739642,-2.0735149058484203e8,1.4250253805549836e8
0.002613876946270466,-0.4750524085718207,0.000235516272154509,42.79110368805223,2.001095225922771,-16697.77524445902,18233.57370905192,8.343097751544647e7,1.77419142337986e8
0.002603893168270588,-0.47482890405820216,0.00022437880421550865,39.1188604525539,1.675141356444919,19799.70245135002,13282.802375537649,-2.1856412932322156e8,1.1926845994338968e8
0.00259390939027071,-0.47464398891996823,0.000232575767022439,42.59420418045143,1.7770101443952433,30840.373643104125,16341.660275591856,-1.401150473186557e8,1.9175829709538138e8
0.002583925612270832,-0.4744946212034556,0.00023513598079659209,39.654908772856515,1.9065487027203163,37705.07921264125,17840.696638345267,2.249422829661061e8,2.0343245319276646e8
0.002573941834270954,-0.4739676183507254,0.00023642601865068386,41.99496618167854,1.951859987222444,15582.71164635778,19030.60988624626,1.8552699261602843e8,2.1700156984868297e8
0.002563958056271076,-0.47346555488323794,0.00023708272627607731,43.56833682138452,1.8518805619985497,1415.677625967139,16451.306495489254,-1.7108880410590455e8,1.5344658609348348e8
0.0025539742782711983,-0.47303514407324837,0.00024359690834926064,45.78501466028763,2.0847352180950196,-28535.61953108728,20410.389756281867,1.9676400778956947e8,2.1838758485301352e8
0.0025439905002713203,-0.4723361271135509,0.00024260124884179052,42.739818647382165,1.7768996972056021,8684.025032945849,16771.706912528614,-2.183009230093762e8,1.6099486552406406e8
0.0025340067222714424,-0.47198712114660885,0.0002432755198192853,44.624218870196735,2.135741141760209,57422.10807018066,23917.59060648208,5.075445391553918e8,2.951786242176165e8
0.0025240229442715645,-0.47151962921020457,0.00023645985120793498,42.6826589492074,1.9714390320101907,29971.465601793167,18985.140888696922,1.0648963668229039e8,2.077379265024928e8
0.0025140391662716866,-0.47092993719817605,0.00024173645384545538,42.48210241340423,1.828700766619043,4018.408310920249,16604.037027504553,-3.092231251289389e7,1.4776286062811723e8
0.0025040553882718086,-0.47070210414277974,0.00025243482870552104,47.35392250723007,2.018092757271836,16059.19118625112,21088.917543505395,-1.3267528414296535e8,2.4311947579420835e8
0.0024940716102719307,-0.4701193590932526,0.0002256803658348065,40.79010109374638,1.7525229443168124,23357.364228054426,14606.126818288296,-1.4992064974811658e8,1.2577264639081395e8
0.0024840878322720528,-0.4693766261629353,0.00023971419730203005,43.1390794263166,1.904004483318282,45002.38746730267,15957.053800617443,-3.2277693343404125e7,1.4972526429877454e8
0.002474104054272175,-0.4692632518728497,0.00024590349793328174,42.62759391302859,1.938127603103274,14137.445172714308,20442.227397025767,1.019457657953402e8,2.2745499259005702e8
0.002464120276272297,-0.46833199374531975,0.0002377224855142689,42.127533258611855,1.9817209992132725,8306.983583046356,19709.117278880134,2.108183013241023e8,2.1574015998847622e8
0.002454136498272419,-0.468130015228322,0.0002366862818191867,42.70590957107846,1.8510968763901225,26784.548579851096,17986.962018176364,9.916309670806721e7,1.59910814699356e8
0.002444152720272541,-0.46812108725419965,0.00023724400653389656,45.790523671730526,1.9910977069311993,28394.42846549547,19801.642568434138,-1.8664701528618196e8,2.2261926057096663e8
0.002434168942272663,-0.46753133291148696,0.0002549906255812954,47.19762011288937,2.080781191263222,21461.69458474805,19989.651857109337,-1.9269186731626323e8,2.037330030195582e8
0.002424185164272785,-0.46708724415366304,0.00024092295784320712,43.0876021816462,1.946740769444014,-16530.381119493708,19222.63095663701,4.969348083141034e7,2.3747722995391265e8
0.0024142013862729073,-0.4664490295513533,0.0002493381473363572,46.59230455271045,2.031164516754138,16516.86721755508,20228.029605966454,-3.6362467202018015e7,2.058579585117238e8
0.0024042176082730293,-0.4663848934138368,0.00024637125143267546,47.52313439157184,1.9809703441075517,27158.257573434057,20301.52557089469,-2.3007483340633935e8,2.1314144580505145e8
0.0023942338302731514,-0.4659256981011422,0.0002459864362529399,44.61661931163842,1.9278270889331655,-25156.85856865075,21122.432622668,-4.9582853641668804e7,3.273896383226074e8
0.0023842500522732735,-0.46522811264166375,0.00025241329758286384,44.40811186835365,2.0110989491778155,-29998.38042147465,20378.028302538958,1.1435452625342554e8,2.3064235253824294e8
0.0023742662742733955,-0.4647338065657241,0.00025139125489757625,49.338870101252276,2.1517089667073708,-9835.118166227743,23568.947521081293,-2.9167897999935698e7,2.8081962522950697e8
0.0023642824962735176,-0.46467519393502155,0.00024545663929312984,46.77728572204124,2.0886954858977873,6159.6998648370545,19092.696436091304,-1.7541512841786277e8,1.981381916768943e8
0.0023542987182736397,-0.46370589044553345,0.00025129962994322613,47.96789671284189,2.23698492052033,53962.11388826981,27515.765000065618,3.4420010201376396e8,4.290439063004663e8
0.0023443149402737617,-0.4633127382553357,0.000253964022917457,47.2296024162468,2.1355847858619295,1204.2688976396776,24641.736606909762,1.7511543900930306e8,3.05195165982365e8
0.002334331162273884,-0.4630448012724519,0.00023985960605818593,45.19862736554217,2.1293370548082646,20928.50497237012,31593.059989955796,4.5408987469723964e8,6.298268149369123e8
0.002324347384274006,-0.46235944351396757,0.0002454881493636156,46.25905130170194,2.0662399530003177,29776.202082310625,21349.292888235195,2.6106654684840333e8,2.33539500030599e8
0.002314363606274128,-0.4619880840166588,0.00025718408960461944,46.99239158454696,2.2021511065947768,16118.590238877287,26715.46097383558,3.1756047710055465e8,3.806752594813194e8
0.00230437982827425,-0.46137085517507515,0.0002483271702422352,44.19472682584408,2.0749428610554195,13596.03925574355,20913.120331821403,2.1645703989504945e8,2.7324590840245056e8
0.002294396050274372,-0.46118172789993694,0.0002487361129100941,44.943718573799124,1.928425546511997,3363.4876651653735,18354.885795347967,-7.990956051461755e7,1.6918616545793277e8
0.002284412272274494,-0.4603693744351331,0.00023398214715489188,45.09350273957409,2.091965764101506,10705.636884615997,18593.84811595497,1.2885031138454707e8,1.9520033753249854e8
0.0022744284942746162,-0.46016931483199003,0.00025739302994658814,47.737151660075504,2.0258037385612617,15116.77767800831,17705.70498271076,-1.9529168652706984e8,1.6358621499710983e8
0.0022644447162747383,-0.45953951828368006,0.0002600418845796372,47.23834701930005,2.1333273262537538,17329.36800994992,23938.63265773574,1.7746651178648934e8,3.199942250514112e8
0.0022544609382748604,-0.4588921942980669,0.0002571054608625345,48.003446010924975,1.989090665676457,7969.799221922307,18228.737848555244,-4.618403205373615e8,2.0379517597988096e8
0.0022444771602749825,-0.4586702645254554,0.00025554874459792013,48.35949120333253,2.133491483295231,13035.591862797353,21253.03258108086,-1.0416303716933481e8,2.230141672441666e8
0.0022344933822751045,-0.4584927510561538,0.0002416249067044262,45.240237644842914,1.8637288056302388,-4719.40156103962,18531.674940570963,-1.1303085204501075e8,2.214366513822164e8
0.0022245096042752266,-0.4580806498008024,0.0002494622864439347,46.91563541837737,1.9165025533280118,-11523.830631729757,17785.425197596862,-2.7567188928206754e8,1.7944104333477774e8
0.0022145258262753487,-0.4574146013913269,0.0002517430765768283,49.69457276173945,2.265216382446836,40610.669298991575,26446.11204892665,2.5610037480662256e7,3.583162576020907e8
0.0022045420482754707,-0.4564007088377548,0.00024528615858655735,50.30916265915241,2.2361745340765813,41654.999301216136,21684.164197844155,-6.016836663587305e7,2.216365268994318e8
0.002194558270275593,-0.45665889317018443,0.0002443742904499041,47.09392391125128,1.9317966218541271,-3228.8303423743814,18214.45519455098,-4.113222610948559e8,1.828385808754961e8
0.002184574492275715,-0.45623242141798254,0.00024406750200022076,46.242353131217534,1.9839777508699197,-2198.433669587378,18548.49668104833,-1.548438018840191e8,2.0755637260802805e8
0.002174590714275837,-0.4552949700299068,0.0002456735956837428,50.67354176946357,2.2247482968709797,5464.281136247567,21456.373741105686,-7.7392748828802435e6,2.1934956669231996e8
0.002164606936275959,-0.4547101099494612,0.00024854790405396033,47.420910267863384,2.2411692140377752,-19105.054981234975,25270.28053487419,2.976130922280103e8,3.4762825039663714e8
0.002154623158276081,-0.45416014274538613,0.0002451046849208113,46.78970762317456,2.150463502034271,9194.496923221572,24113.914763012657,2.6177445762049606e8,3.12120148615197e8
0.002144639380276203,-0.4541112723144179,0.0002550513291850125,48.61730892588283,2.0517383946491825,14766.114536253506,19270.665878938373,-3.701762572798709e8,1.994947412062468e8
0.0021346556022763252,-0.45360485516916377,0.00024949708667599396,49.370919170790465,2.081081140217139,-4383.283653507603,19156.877616166617,-3.899669788356446e8,1.9108054509618935e8
0.0021246718242764473,-0.45269233570923095,0.00025811221649109633,51.18943365601391,2.2919405044442844,14700.507570659196,24549.885868973575,2.4374583675511997e7,2.975029355450559e8
0.0021146880462765694,-0.4521686464332161,0.0002520463097191482,54.323418572640406,2.394313847282034,520.0138845138363,23480.68915901214,-1.6032358144243765e8,2.5249526532873926e8
0.0021047042682766914,-0.451652703354659,0.0002621794867367763,54.31428866824394,2.4861421387789195,-4723.651054525358,29228.00556099343,5.249811511736593e8,3.830959944070734e8
0.0020947204902768135,-0.451081226087088,0.0002565275229857887,49.997273645166366,2.1503405840846366,-1275.2107698510763,21271.940542226377,1.0611273265447037e8,2.363376700379547e8
0.0020847367122769356,-0.4507065928663942,0.00026840094632116495,53.38072105226447,2.478584833133269,20719.339988144508,28897.105616803376,2.261188144431838e8,3.150341253104714e8
0.0020747529342770576,-0.4501411928872403,0.00026631631577083917,50.32197810548487,2.031629161101453,-18875.443988850533,20072.957558649807,-4.898049200267988e8,2.2063830887525374e8
0.0020647691562771797,-0.4502986350399733,0.0002624611146939587,50.653213549872326,2.2549877556409683,-2856.39733753144,24443.094871070643,1.090202456070417e8,2.6565429907539693e8
0.002054785378277302,-0.4490832673252444,0.0002644669965779582,51.63883550805022,2.2651616340086425,51546.69476157472,24734.949077943085,1.8084078665463224e8,2.4490976094082275e8
0.002044801600277424,-0.4490441149754915,0.0002504247747427626,52.66278771067888,2.1147012190271117,-4569.293344995223,20845.76375319231,-5.798124638201294e8,2.4632952408461687e8
0.002034817822277546,-0.44898254812104277,0.0002674347562708134,50.49061377422152,2.2556014098847035,37002.080465102896,24920.65785437155,-4.918791054112556e7,3.601011616611837e8
0.002024834044277668,-0.44810786491440374,0.00025158122543205444,49.65439256253719,2.216540282652607,42333.885721876286,27108.426639865156,2.3661813889896774e8,3.3504794347744036e8
0.00201485026627779,-0.44730681575936615,0.00026071263349620696,48.60771472811423,2.1341296178405953,19785.454312361027,23898.283422511697,5.4866135834498055e7,3.3657844322718054e8
0.002004866488277912,-0.4468379616428865,0.00026040145099509853,50.075891560437896,2.232438296742766,22357.096544074513,23014.318371096208,1.6879512813091603e8,2.4651036159791768e8
0.001994882710278034,-0.4460282026345376,0.00025730811475271377,51.98075988939942,2.4050731189268846,9175.714220694563,23955.52572156421,1.3339481979121505e8,2.6931675147960544e8
0.0019848989322781563,-0.44571136390880567,0.0002819963207071462,54.42609183832972,2.483062767428557,49454.01122627628,31912.798033627252,2.1718465698274574e8,3.868364453385483e8
0.0019749151542782784,-0.4452830946889881,0.00025430050086106573,48.75439017811911,2.047731784798409,27493.12543843746,22180.190126380414,-1.4855490734732625e8,2.3672007912058684e8
0.0019649313762784004,-0.4446587567985407,0.00026837133486590426,51.190409419915326,2.2120169002570265,43693.50155189302,21504.50354367065,-1.7538889563142926e8,2.5469036866616568e8
0.0019549475982785225,-0.443726509111817,0.0002715182882094378,54.35217379405283,2.3230105251174873,66522.27188756684,29390.79941743679,8.46838123997393e6,4.6287477735307014e8
0.0019449485698714852,-0.44391620874541693,0.0002560416724682683,51.06723502159938,2.2465509662731504,45143.245484143095,24061.445373257215,-3.389836220390075e7,2.942402015495682e8
0.001934946165420115,-0.44334950893075437,0.00025601515210399325,49.23667895280575,1.9748892373661868,-4296.47585626328,18804.509029796005,-5.523065906417093e8,1.9107499943597615e8
0.0019249437609687448,-0.442521095374861,0.0002708952604352946,55.144145809146984,2.3518173178357125,29674.763532723136,24150.182948412985,-3.591271097226298e8,2.984074991296054e8
0.0019149413565173745,-0.44225896568305323,0.00024841900673130426,48.922191505053426,2.0781786839429293,-11216.85363650589,18984.665320621727,-2.0265494137188408e8,1.923931008898339e8
0.0019049389520660043,-0.44137813961919165,0.00026711190672154637,50.20414305179126,2.2711550045799136,18452.22467011657,25904.607403475286,1.9286054207443208e8,3.284388154941991e8
0.001894936547614634,-0.44063675711638645,0.0002767927079587379,54.222538695694034,2.3934384983170203,37407.553465070545,26480.33609777953,-2.0415573362431522e7,4.091459850917089e8
0.0018849341431632638,-0.440287043282151,0.0002730226965968305,53.15246095574972,2.291415753835006,-24387.562060475415,22602.308409288416,-3.117968897444879e8,2.3173027962922668e8
0.0018749317387118936,-0.43986775177309756,0.00027432960115641476,55.62617288569369,2.5437453261865146,37936.709576112204,30613.344440445482,4.5897315899864036e8,3.6512461623122346e8
0.0018649293342605233,-0.4392616455063689,0.00027480263571718656,54.75949919507394,2.368082819478375,-10915.923832568864,24170.753023417365,-6.2049340540930435e7,2.5994375139590085e8
0.001854926929809153,-0.4389619719329057,0.0002648244912594685,53.156172875636294,2.247436964911021,28532.80095641437,22991.955374031426,-2.5889359544333175e8,2.3181942362099472e8
0.0018449245253577828,-0.4380470587289892,0.0002689368769857347,53.52590350276793,2.30324721206329,12407.401636262415,22910.077013926326,-2.5106605570463333e8,2.3356096373797253e8
0.0018349221209064126,-0.4376476797267096,0.00027402529293907676,55.14828708178029,2.3659561749583244,11813.803631058949,26284.3296418994,-6.094091055039766e7,3.086687280244586e8
0.0018249197164550424,-0.4370653169901343,0.0002807906002353568,57.95694269093979,2.525613888280222,-38834.94695041874,26250.3631789518,-1.731868081352267e8,2.811922820765294e8
0.0018149173120036721,-0.4366923237759911,0.0002749802303312308,54.01204097942556,2.538881196362851,52843.51812195878,29452.41190252332,3.802083045666579e7,4.094321292904626e8
0.0018049149075523019,-0.43571234262536745,0.0002777051643667504,56.115825661395206,2.412406221527062,-12032.36461861172,25282.85834854957,-1.5321434649299306e8,2.8137057942812335e8
0.0017949125031009316,-0.43568688131507954,0.0002708547442385952,55.834897794360195,2.6712890795537643,18056.320548908814,30908.320125977552,4.472691223235942e8,4.54929609142616e8
0.0017849100986495614,-0.4348877259013243,0.00025950618773012735,53.79339825211484,2.1725965676289367,32979.06281135257,18535.482605948986,-7.63737492478848e8,2.0542479751442015e8
0.0017749076941981912,-0.4341542888219992,0.00028112040479146824,55.999916374845945,2.3177854669394122,60994.4635239624,24858.602452555475,-4.616249167409068e8,2.8731341023908764e8
0.001764905289746821,-0.43388975276070413,0.00028583240321747793,61.08886663384806,2.4948448827760035,37100.17880954674,27832.05064448881,-4.55631590575863e8,3.585122151513305e8
0.0017549028852954507,-0.43316794252590624,0.0002752583580652793,58.82533997034346,2.487490959211992,4295.6436572632165,28027.355941743954,-1.2339229817582478e8,3.3615312038824236e8
0.0017449004808440804,-0.43256516772235043,0.00028130815184078704,58.008604085241444,2.661506792218689,20154.79230722782,35142.90327238088,3.5298774637127507e8,5.873396969277762e8
0.0017348980763927102,-0.43205566172709226,0.0002790875937475895,54.065817884233404,2.4344781128006425,100999.03922765011,35871.99816265173,4.6016277354584557e8,6.397259736696215e8
0.00172489567194134,-0.4313936837091169,0.00027947162399826505,59.01263201212007,2.579868121598708,-30947.60030683082,26558.340226828903,-4.6546751403348076e8,2.741555326856864e8
0.0017148932674899697,-0.43124966491857775,0.00028168982148952756,55.907729188853196,2.478076036031568,47480.124494024945,28368.824198252154,2.690589876238693e8,3.5603371714701813e8
0.0017048908630385995,-0.4310615119041177,0.0002711227036184362,57.49953404194772,2.504011058472198,63179.02696961161,25041.46345626519,-1.5821898922681615e8,2.9648475357801324e8
0.0016948884585872293,-0.4304670460942434,0.0002745160600946774,58.10501908492635,2.572640138944584,59863.17885180952,31267.301544043232,4.81823064151069e7,4.470329775642203e8
0.001684886054135859,-0.42946711114633945,0.00027653474131737526,59.516316665773076,2.5361596893282305,40251.04331279557,26878.8350593052,-5.556120105176898e8,3.122800285666828e8
0.0016748836496844888,-0.4288114043845853,0.0002871107301196733,60.21236950871708,2.7933815813043013,37446.163986689906,30231.120586295743,3.7853327428194445e8,3.3644349971725494e8
0.0016648812452331185,-0.4284251790880226,0.0002801674151074755,59.341875901922606,2.5308543662891103,-22363.922038487737,30405.77136575618,-1.9396436753578197e7,3.771719770435232e8
0.0016548788407817483,-0.42798922507296083,0.0002594948712049683,56.657177707993846,2.335016405339443,38522.265654294,22661.54465765544,-3.2663004334197086e8,2.5407227877874273e8
0.001644876436330378,-0.42705705365966423,0.00028721527380327195,58.62539710806728,2.6336422444462255,56768.83717298186,27964.724869208232,1.1429860700883617e8,3.3594350462622505e8
0.0016348740318790078,-0.4264763492537313,0.0002881034915384055,62.65160284437019,2.664171658674996,53389.81714737603,30344.385237212322,-3.565279464482204e8,3.965184487886137e8
0.0016248716274276376,-0.4255905751450337,0.0002816473984944908,60.99259331327925,2.850183884133507,64055.37562827932,29806.992861806393,1.0118530149223045e8,3.3622949845832604e8
0.0016148692229762673,-0.42509595525826444,0.000283437192890763,60.97338061793416,2.6058695596576267,71857.91123311059,25921.05014799057,-2.774058752016146e8,3.004060815791326e8
0.001604866818524897,-0.4242873936869437,0.0003023776156987761,64.73561930612796,3.0431174517872597,78280.4374754527,41898.108928000824,6.643428672893627e8,6.482865033185314e8
0.0015948644140735269,-0.4239398390853021,0.0002966855849606147,65.79619348895855,2.97000011334141,41130.3671271115,32477.838143609562,-2.7581701594206084e7,3.846449152876131e8
0.0015848620096221566,-0.4234218358868384,0.00028612871550848706,61.59613106851433,2.7352441096234994,8091.995414111634,29268.447141750472,-1.1136339190829934e8,3.326803646746837e8
0.0015748596051707864,-0.4222000915652316,0.00029788415690735955,64.55254292919317,3.0077223464779377,44972.47475999428,35866.71482753971,1.7588646646479285e8,4.796140956464449e8
0.0015648572007194161,-0.4223181095213804,0.0002940422066837113,60.46555016329574,2.6397410751918806,54127.37918706721,27590.779307749894,-3.3336213972304e8,3.229149989956762e8
0.001554854796268046,-0.42123452806114803,0.0003016596306503659,61.24109290460799,2.9554518181292027,27.6828685480935,40765.05949702431,1.0380657240397419e9,5.785870750042502e8
0.0015448523918166757,-0.42087533201198674,0.0003104644020076567,63.27870288078556,2.904987955464428,60980.0678116386,39977.638189238154,9.031732624239022e8,5.415378847765782e8
0.0015348499873653054,-0.4203938162282284,0.0002795923646657215,59.04026399963394,2.6688450269416246,-4632.85558944793,28226.074695259493,-1.9024589189600715e8,3.496453498036125e8
0.0015248475829139352,-0.42011529047676593,0.0002855096915416378,61.68003996972951,2.6164145423477563,3850.179247104479,28564.578883592694,-3.620201892662332e8,3.433346711323945e8
0.001514845178462565,-0.4193415383786196,0.0002939733904376691,62.429258961262526,2.780198105174921,-4474.0964620486175,35736.06718226029,2.4214115706678158e8,4.776311075272989e8
0.0015048427740111947,-0.4180065641714609,0.0002963067958742941,65.8574011125733,3.161542612034028,8624.546944138561,47511.98633204957,1.4404880070729618e9,8.790120954752613e8
0.0014948403695598245,-0.41723805004684256,0.0002945149562217751,66.4752816285791,3.040425456832987,53472.12961375708,32593.77103336884,6.678840711950981e7,3.9436549218386984e8
0.0014848379651084542,-0.41654332192588484,0.00028772629576470535,65.95656682694793,3.2836408601573788,29585.443224169194,44273.942037002525,1.147539402043959e9,7.189133759603231e8
0.001474835560657084,-0.41622665761841926,0.0002933259141841032,67.42727032172829,2.8723073906663097,70966.77917055126,31401.746309306833,-6.536462991461847e8,3.5791694711007226e8
0.0014648331562057137,-0.4159795863415056,0.00028931802912888664,61.40897240539234,2.627198732768326,8795.625209951719,27232.02160676388,-3.886239385086307e8,3.286827388344092e8
0.0014548307517543435,-0.41540697302200713,0.00029506708193258565,63.633166569189534,2.934781570311008,52953.41056539933,38679.846330243374,5.728199865835203e8,5.563538061476207e8
0.0014448283473029733,-0.4145915188275394,0.000297121310728669,62.47131303595645,2.7995853951291236,31049.42303976462,35348.03242467228,5.068464218120641e8,4.8734227200637186e8
0.001434825942851603,-0.4137579940001306,0.00028800898727140685,59.687167402557414,2.657897258873712,35994.317932459824,28137.469145683066,-2.2068184051714298e8,3.230632718779458e8
0.0014248235384002328,-0.41306934679707047,0.00028957943851118026,65.06502576787923,2.8826472253736997,-1675.6075244228218,32314.738303404665,-6.6754317278888315e7,3.80594156823676e8
0.0014148211339488626,-0.41175601651571925,0.0003023188571690421,68.4614424357592,2.9335785019109246,-16390.150917048795,34595.77123532291,-6.402703375630274e8,4.337261094029056e8
0.0014048187294974923,-0.4111964378111879,0.00030400551067300745,63.27090102541659,2.7201252730260514,20656.555374941592,29060.165199109073,-2.25999890778576e8,3.4289592575169855e8
0.001394816325046122,-0.4108263892134419,0.0003063351575279321,66.83425219424845,3.074257670288657,18832.498799281126,40097.07268622659,6.053105642627828e8,5.230477062210049e8
0.0013848139205947518,-0.4102973628239706,0.00028835013648118447,63.687267154108284,2.8503555205481192,67806.35979671316,32587.031455251643,6.0391035072425745e7,4.245050057929998e8
0.0013748115161433816,-0.40898641427981786,0.0002914528162229106,68.83619421139117,2.8469768036907777,19280.994012298943,31247.976113936664,-1.0393413568799226e9,4.019441762084427e8
0.0013648091116920114,-0.4087366068852134,0.0003027527175961561,67.60324627432968,2.991550725826887,55470.650590788195,33304.11698602178,-1.2892872320773605e8,3.78503571192427e8
0.0013548067072406411,-0.4078804747821996,0.0002926742389301966,65.87079909025105,2.9789079495366813,9449.04282577645,37257.235634176475,-2.799083411536141e7,5.050618182162981e8
0.0013448043027892709,-0.4078368819273892,0.000305406839797815,67.59772607841478,2.8530524683129017,23050.640632500465,37721.06975540488,-2.1306985800369474e8,5.2939911545236224e8
0.0013348018983379006,-0.4069165743604826,0.00029661561743768433,64.10220686457905,2.785970923652046,20217.79618531317,34991.05567981234,1.0578085095463079e8,4.579723458339893e8
0.0013247994938865304,-0.40638508406686014,0.0003065100190270819,69.87474397932752,3.1317924831956176,-35356.995096294515,38177.56759359566,8.061405715860358e7,5.383201702580141e8
0.0013147970894351602,-0.4058236754156533,0.000310046304932104,71.00183991848168,3.1931753724061522,19747.649810584768,39832.31665502471,9.87620714663104e7,5.650577038861403e8
0.00130479468498379,-0.4055846134237945,0.00029988011580872343,66.89911771566526,3.0058808740284144,36628.1497413402,35271.72821437282,1.921699708677608e7,4.4043264758005875e8
0.0012947922805324197,-0.4044959319042391,0.0003131656507542388,76.41974082108307,3.3401733733543177,88151.75182478798,46158.03306212199,-6.521843751770997e7,7.080934390963444e8
0.0012847898760810494,-0.40350978755560934,0.0003047669841961498,76.1560666327201,3.127505629153174,98324.1428307284,43937.88732971041,-2.6384224271885833e8,6.570484502534064e8
0.0012747874716296792,-0.4023759999682661,0.00031264229671689256,73.44710248104538,3.3383686065238485,-5338.873118247686,43216.69492177962,-7.939340700081941e7,5.700036565334116e8
0.001264785067178309,-0.4017175748950103,0.00031118576598649993,71.3521842772441,2.949880522646395,20903.517896532485,34310.829523421424,-9.712128909654491e8,4.7028470538761896e8
0.0012547826627269387,-0.40135609931498767,0.00030205146022644356,68.30457022324849,2.904138343179076,49088.77631228818,30224.895323215875,-7.865331629904472e8,3.8071696115622145e8
0.0012447802582755685,-0.4005136686428159,0.0003092024217766558,72.36173377134335,3.3842879164189794,43827.82145885368,46841.51329550792,5.578988167118591e8,6.62506323442847e8
0.0012347778538241982,-0.4005281763453968,0.00029608201870993353,71.96566253336712,3.1239170804226783,-41544.175928350815,38287.00668707345,-3.6731903505570686e8,4.835615512812132e8
0.001224775449372828,-0.39950834843560007,0.0003044592185265965,71.5198022857405,3.13859269186609,-285.4133875616347,35753.592602932105,-2.379359148608548e7,4.7085709511176586e8
0.0012147730449214578,-0.3982928368524299,0.0003233622848785705,71.86473936970299,3.1300722636805034,104815.802795905,44607.63314158633,-1.1990233846441531e8,7.744670798662738e8
0.0012047706404700875,-0.39774972442616124,0.00032430625512645003,73.18708414743969,3.200852338913861,50551.98146560052,36738.879946232526,-1.0428590067553954e8,4.9941337175349796e8
0.0011947682360187173,-0.39734404700557935,0.0003182464484614596,78.85092228909076,3.5555447860532214,57755.75290703347,46694.22120432077,5.401315470281284e8,6.472992446660823e8
0.001184765831567347,-0.3965220644195215,0.0003264859309756739,80.14881288692713,3.480993067318006,12989.885680366771,45114.275722597595,-7.091483270536381e7,6.161595059729961e8
0.0011747634271159768,-0.395462561315333,0.0003268318856669009,77.74882607145769,3.494507679749657,74063.72174090933,44942.71611390341,1.268403232919807e8,5.895445835155083e8
0.0011647610226646066,-0.39470683642718357,0.000315089691426668,73.87020270507803,3.3775711963640287,63436.30199025846,47378.02181352644,2.468814175621516e8,7.96985675112601e8
0.0011547586182132363,-0.3937681380431168,0.00031295406244159486,77.99436175933126,3.6929394371764594,88914.01262822408,45664.14713018977,2.6368946999103922e8,7.588870730008211e8
0.001144756213761866,-0.3927068489543744,0.00031695674802104356,74.66197382416568,3.12737193755956,14510.347768112737,38513.0229167256,-1.2255884203925683e8,4.969255887836435e8
0.0011347538093104959,-0.39219569187049635,0.00034031899534265903,79.71873210762475,3.413087825142514,12685.041509052457,44833.98924829022,-5.0083271203950584e8,6.065213060323358e8
0.0011247514048591256,-0.39184527608408826,0.00033286728132843275,76.29058261351543,3.2299936681885693,-20564.998020902414,47911.93493440052,-7.014226446384178e7,9.266576648401273e8
0.0011147490004077554,-0.3910934437534597,0.00032754052057895925,75.04175076765156,3.510023752840531,67566.4400549828,43297.34671995261,3.062176933774545e8,5.502993684358698e8
0.0011047465959563851,-0.39010711920107133,0.0003328860378034548,81.32235938720477,3.7343921239831936,34135.13642939039,51829.91399186563,7.740670324408801e8,7.96094013051589e8
0.001094744191505015,-0.38936710942597713,0.0003133359931889006,75.12064833768957,3.29265507055516,22670.223790057695,38772.81686640783,-3.040610683809452e8,5.0409918719439495e8
0.0010847417870536447,-0.388100177983928,0.0003278432639580403,82.35809398148623,3.551143107492344,57869.387881008006,37786.05808584513,-1.554548802682521e9,5.005922562799431e8
0.0010747393826022744,-0.3875450520844315,0.00032228743904299216,80.34716240081659,3.4607620522648967,118445.89982729062,40821.9611673391,-7.3325673734884e8,5.36849385096652e8
0.0010647369781509042,-0.3867895205491805,0.00031684315811072864,78.97181265862505,3.3979381120334273,-9657.351152653342,43258.37721663825,1.3319183995019874e8,5.57270143711205e8
0.001054734573699534,-0.3858050786216336,0.0003225263590382618,80.70969775611822,3.723584088116585,92485.8790066421,45083.3664964737,3.3500605373168087e8,6.147238954911757e8
0.0010447321692481637,-0.38434486863712664,0.0003171323866456589,83.14924080118134,3.681785263486416,-61469.54675553603,48700.89916166874,-1.95231241884068e8,6.714907977853712e8
0.0010347297647967935,-0.383641368996934,0.000334444644357229,88.98015416424249,3.8432062524070556,108213.76937569582,56774.481049768045,8.560144404344212e8,8.383380111373656e8
0.0010247273603454232,-0.38272415350007943,0.0003294183041386086,84.23317587487134,3.686887719242447,88374.61111524087,48857.2599596999,5.2909284244681185e8,6.407792244498442e8
0.001014724955894053,-0.3827642761928728,0.0003496309530957116,91.83944113171532,4.0415092748962405,84238.79845399811,59154.4124720045,5.657382486298044e8,8.967666320061268e8
0.0010047225514426827,-0.381328592195845,0.00034919795441357447,89.2005389200845,4.189197427944203,35593.51334916793,66809.92310871162,1.5566512207938383e9,1.2891774332470162e9
0.0009947201469913125,-0.38030807232807273,0.00033025784189372317,81.26592456517294,4.014583431577984,37162.59474768255,67544.91903527302,1.634658915127618e9,1.5181317122487469e9
0.0009847177425399423,-0.3802588822829421,0.0003400842292308784,83.54655067736975,3.8322918846896306,106452.75921454027,56144.38849575297,1.0610550352797914e9,8.178669249811883e8
0.000974715338088572,-0.3787105991357239,0.00034704955146473997,91.32401200578515,4.16045626548872,102703.86742298363,68146.24474440368,8.705290989454353e8,1.3471920272118192e9
0.0009647129336372018,-0.37792446859070333,0.0003581232765227893,93.28773758271167,4.427873270837788,117073.55603176009,64384.577630959895,1.1613846704731596e9,1.1262379158701198e9
0.0009547105291858315,-0.37684495824066105,0.00034979955517749016,95.85558613938473,4.582729359859196,112868.51082716572,74232.77617677953,1.144111342334092e9,1.3085347341788433e9
0.0009447081247344613,-0.3762884093358589,0.00034805766631500624,90.94552940724809,4.222304273737884,26548.81497023877,59800.50691302943,8.300560129098936e8,9.201943716371331e8
0.0009347057202830911,-0.375775139710051,0.0003565466854386407,95.30529417848723,3.999438634542251,-37007.73355127937,52226.97297347527,-1.093423140366475e9,7.523263071065319e8
0.0009247033158317208,-0.3748796054343693,0.0003571208953074876,98.87796602934266,4.358227303741923,179345.20680633112,68458.55152740776,1.0799283164913182e9,1.0779350516283813e9
0.0009147009113803506,-0.3737330426927656,0.00034594540996377566,95.6908011452714,4.322493401756945,124128.62884632552,71336.38060973265,1.5936534166594462e9,1.0525623604532864e9
0.0009046985069289804,-0.3724678715041373,0.0003431472798580066,92.04470244088706,4.282044286682102,103427.28193314026,58341.159451892054,5.637080213624282e8,9.026146573244841e8
0.0008946961024776101,-0.3719225861883897,0.00034405369122511776,95.42797830005448,4.346287257475846,123759.91554462137,63468.932404605184,3.2497362703080934e8,9.35773810865134e8
0.0008846936980262399,-0.3710733346537454,0.0003463051379200452,95.49901698592414,4.194111032585951,87516.02296765079,53603.75703542458,-8.092567145125483e8,7.651609738931191e8
0.0008746912935748696,-0.3703613455190789,0.00033383562904336345,92.77183249877292,4.211375957579178,-64639.887593881365,54820.469996336404,-3.972276942105564e8,8.798029711551021e8
0.0008646888891234994,-0.36940645110441256,0.0003456538744281725,93.59961151534314,4.227347970688743,76231.8492536193,64305.233117031115,2.914167716366362e8,1.0727299548486632e9
0.0008546864846721292,-0.36839938647361126,0.00036174979597711156,94.86853372048918,4.450204114138512,198782.81944078198,69044.76752069125,8.180633303797249e8,1.331179675584316e9
0.0008446840802207589,-0.3672429844904691,0.00035888968857332286,99.04967409835169,4.252825838990132,64924.65578870526,52907.24792207135,-1.4268584579347057e9,7.447345188426468e8
0.0008346816757693887,-0.3662169966686342,0.00036326743880196684,94.51259530252878,3.9693771358998875,92159.11093217046,51644.74161048307,-8.145816582668207e8,7.196809631702133e8
0.0008246792713180184,-0.36482389103455354,0.00035262583256620106,99.56883640822879,4.428236882264483,134011.3057714763,58063.06188257958,1.220189113235658e8,8.205573205346279e8
0.0008146768668666482,-0.3642034968059743,0.0003625596575550982,99.48769389441036,4.370092688005223,72105.62097801047,65473.0697711561,-7.95945820888332e7,9.058962246609486e8
0.000804674462415278,-0.36259993037569804,0.0003626960124934536,102.4916362484011,4.676697275753019,212548.13522327773,84082.19482594989,1.567384086988724e9,1.6048275068240218e9
0.0007946720579639077,-0.3618040117935161,0.00037633264441548354,102.35004401996977,4.622698017848803,155952.0007113087,70092.88645317766,1.2938129328958752e9,1.2269103445601637e9
0.0007846696535125375,-0.3610869981451251,0.0003738613397435094,105.91785797418179,4.943357870922735,134593.91132980757,75410.1368070003,1.3772734884374647e9,1.2341623109086828e9
0.0007746672490611672,-0.36009350022074066,0.0003673833945127047,103.23048379459749,5.231877193573628,210670.2505336353,90731.27594175884,3.432787708438248e9,1.973005325120114e9
0.000764664844609797,-0.35890656524305814,0.0003631017531604283,102.44765451993479,4.74314203078397,122743.68916628553,70291.09338604614,4.9136235877042836e8,1.176280559167038e9
0.0007546624401584268,-0.35745031526236565,0.00037355702853840303,111.64897088088526,5.327990762164424,253928.75887893763,87262.36909200619,1.331127784160377e9,1.5790344993292549e9
0.0007446600357070565,-0.35684916006380807,0.00038491824011949714,111.7727816979603,5.262969359541726,77192.04756307405,84910.11972630965,9.959294576122063e8,1.4683381903936582e9
0.0007346576312556863,-0.35594456799936597,0.0003940841916978692,115.76819703368503,5.303310497566343,45830.336881750154,85811.3719783411,1.0329598621552316e9,1.575689289260526e9
0.000724655226804316,-0.3549848619721888,0.0003879336909426655,108.91692015203446,4.831312889880763,199716.08257992275,68864.27468432908,3.406381715932555e8,9.456436399492992e8
0.0007146528223529458,-0.35394037301657955,0.0003977802996699669,114.68595974780736,5.117945188118943,-1219.016436738103,81422.47803758568,-8.552605909412524e6,1.2112076641896913e9
0.0007046504179015756,-0.3528250884428562,0.0003705129352160203,105.76873020544483,4.625932048645835,178886.17954251656,67865.94497174911,-3.08831816525356e8,1.1524073608282583e9
0.0006946480134502053,-0.35204575599811505,0.00038363620636242164,105.78330246274486,4.50422250197942,43365.240995055894,67097.7924714471,-2.0872005170639366e8,1.0057082278670508e9
0.0006846456089988351,-0.3507176705719903,0.00040270627234054564,120.08986383876459,5.283860533078741,142751.68732,85568.08352769488,-1.1111629646690747e8,1.4426115167690358e9
0.0006746432045474648,-0.3500714256137144,0.00039409131615050834,118.90533917042178,5.343506210982085,176022.28652562143,80273.80031693574,3.5893879575218564e8,1.3471287793164136e9
0.0006646408000960946,-0.3491809824745287,0.0003955014789146293,115.03736429718809,4.958022733607807,96510.98781968461,76418.7604299508,-1.2474353266716976e9,1.1768577814740613e9
0.0006546383956447244,-0.3476497587605263,0.0003946203230586229,117.02945175978651,5.31061032575375,27671.64586892216,84089.18908277496,2.284609816834748e8,1.3944823841479893e9
0.0006446359911933541,-0.34661835511063693,0.00040750533651568794,122.81532608627002,5.4008003780694676,25247.073384841297,82503.16071109788,1.7191699981498796e8,1.226352188975605e9
0.0006346335867419839,-0.34543723502749346,0.00038547644790674803,115.03009883411008,4.5948836801667525,103723.66590872096,72449.31457015687,-2.7068872641788497e9,1.221150865857737e9
0.0006246311822906137,-0.34396991539004373,0.0003983518653520916,124.29050512585488,5.679177265432095,188996.8517376468,94337.56546723052,9.614403015341731e8,1.6527896022097998e9
0.0006146287778392434,-0.3423168584619416,0.0003975423012093156,120.19284871059986,5.704231214112604,397.90229893845503,105516.41988806834,5.537237460836025e8,2.730685285322647e9
0.0006046263733878732,-0.34163554515063876,0.0003825040328865825,113.43411436688449,5.079616807611542,134265.22174841096,81511.04576276756,-6.550404067498413e8,1.2662658750396178e9
0.0005946239689365029,-0.3405924671343237,0.0003871515973367521,117.13833651882429,4.870049605456157,136709.62233584048,71867.06010181118,-1.3545836768281822e9,1.1427176373159902e9
0.0005846215644851327,-0.33889154920727016,0.0003920386784053291,116.61876237376318,5.06947119497255,139806.58966768853,72003.45331589687,-9.002073372156329e8,1.1011603957162745e9
0.0005746191600337625,-0.3370677770840412,0.00040450446347048614,128.98776213705952,6.067961179955936,160178.89216784612,102550.87591895497,3.038256469497152e9,1.9194795124680507e9
0.0005646167555823922,-0.33584346054290654,0.00041260791569711894,133.51699460678046,6.0994084562774376,276957.7219994044,123457.93017219141,2.2287334575093913e9,2.7725575469648685e9
0.000554614351131022,-0.3347852461500734,0.00043942613161612054,140.16916911751315,6.162628160244685,136323.89105947726,110664.81206926309,-1.3120974215070516e8,1.9355887376685915e9
0.0005446119466796517,-0.333866492923873,0.00042042304078531085,135.7290144422137,5.772170372409724,223465.90767418258,87269.9935277552,-2.429001898986104e9,1.6046255791840734e9
0.0005346095422282815,-0.3325140858159284,0.0003862470983195283,131.96496456890253,5.986252814965804,129180.79836183244,99459.7165828178,1.2987742870166232e8,2.0674879609185152e9
0.0005246071377769113,-0.3314380995105603,0.00040999755381424446,131.19183282266695,5.855779057440823,327885.0815858065,108032.90644420111,3.4415924361875576e8,2.2088272734419827e9
0.000514604733325541,-0.33021288168051977,0.00041699434319144733,134.59036162643912,5.632173361261136,187478.95996436878,102916.9961291159,-4.8770519067456985e8,1.6448397677471702e9
0.0005046023288741708,-0.3284535335119581,0.00041929540438161194,136.11206024798753,5.898437080978364,185610.51561329953,98522.93904562686,-3.873461682451148e7,1.629612919199905e9
0.0004945999244228005,-0.32706478718170545,0.00042415424471658596,139.277027678768,6.602505931787196,71711.34899456927,113804.2558489932,2.1190856789285924e9,2.2179832931459064e9
0.00048459923709742725,-0.32548604341282045,0.0004275843983822977,139.0259021266818,6.500785966720398,184331.84833450438,116400.24516632613,1.5272333925606902e9,2.594585584679382e9
0.0004746014892589301,-0.32439015237690183,0.0004471420369688811,143.72910674822077,6.95443078742144,229065.10264707523,135235.97031828435,4.219812911228016e9,3.0336107979354696e9
0.0004646037414204329,-0.3226107326785277,0.00044768742757992665,145.04300750074327,6.465285704243891,179435.28824240563,101621.38334918683,-2.6829899339835234e9,1.8824857385489798e9
0.00045460599358193576,-0.32076896835272783,0.00046720133768994197,149.9624882972683,6.237214161688699,44408.42049354896,91885.47415512621,-5.294884239329396e9,1.665762640290628e9
0.0004446082457434386,-0.31925122702456427,0.0004542553415428964,148.86053781309374,7.050453404230224,182306.11962970463,133919.93569486606,4.4717434178763e9,2.9419449837025666e9
0.00043461049790494144,-0.318204987146426,0.00045534489489850274,158.33512236236842,7.472092330130614,176158.43109171826,150189.67911776144,5.91590638354979e9,3.854366087960408e9
0.0004246127500664443,-0.31653511726594297,0.0004471627189717298,154.08114337712496,6.929594690668282,248505.02799751947,122098.32267448537,2.3252836121099097e8,2.3300774554966316e9
0.0004146150022279471,-0.314734600593918,0.00046030803423210146,151.91384535074792,7.206170656435535,351475.2122415683,144297.759659076,5.639953384505544e9,2.9748875967176757e9
0.00040461725438944995,-0.3135673085312883,0.00048244282426931635,161.3051337001537,7.416111112777672,303463.82924074173,158140.34061738328,3.3440379569195895e9,3.5879901724238605e9
0.0003946195065509528,-0.31162559850301474,0.00046250113066140556,152.27918221953846,7.010988225652545,419002.69576703076,134839.79944128596,2.6592569136272187e9,2.6293435242545986e9
0.00038462175871245563,-0.31055745821530584,0.00046584633751015487,155.62013739705455,7.857460827044556,625663.6372117512,169084.88239581074,6.863385220650678e9,4.413390742328265e9
0.00037462401087395847,-0.3085926592241158,0.0004664095420057688,167.41635424577638,7.747258579247599,270417.8623501254,141236.7389793269,1.6540548813606033e9,3.1782322238588247e9
0.0003646262630354613,-0.30693767613466477,0.0004726627075067218,175.42688295926843,8.106804065584129,328120.51699643745,150461.99530583178,1.1190185330871749e8,3.5767792587860913e9
0.00035462851519696414,-0.3049018661676091,0.0004580400050310774,176.23598734748347,7.861810317202362,168756.59949275173,150813.25517189867,-1.7061575966377757e9,3.4597605020227637e9
0.000344630767358467,-0.3032662174080906,0.00048677895802360684,177.18765113939455,8.257340229644301,222699.8382599208,174387.94936253375,2.4361216763882103e9,4.692164258610605e9
0.0003346330195199698,-0.30154895176706487,0.0005021875613828387,188.1714233887643,8.091942602440167,213256.10231605158,149940.08804569274,-3.893206427968136e9,2.9774728856221447e9
0.00032463527168147266,-0.2998892918700003,0.0005157797097437725,195.29412460909654,8.425497755617299,216303.9280269844,149375.90916679808,-3.5391179520915146e9,3.3899793905786347e9
0.0003146375238429755,-0.29827194839538423,0.0005317124080012242,196.609952427801,8.816520334118765,209660.8279218162,183429.40059293347,1.2045572550501657e9,3.6786884890566883e9
0.00030463977600447834,-0.2963108093538176,0.0005450222660854556,208.16053878596122,9.174876212121314,246482.45596364237,196402.0081739252,8.079728083680129e8,3.9974939318160195e9
0.0002946420281659812,-0.29435058066823694,0.0005224779905840794,186.2729123934899,8.065081480559016,259777.73966365858,163339.5571778256,-2.327890923679469e9,3.539078847199815e9
0.000284644280327484,-0.2929655599620164,0.0005225432436356921,197.04822006169812,8.516405179041557,341968.71129871457,165000.06452679078,-4.402024118487507e9,3.413959733103945e9
0.00027464653248898685,-0.2912949846223346,0.0005210232342310948,203.8467172779947,9.14819744178651,392142.6566080166,171241.72648008275,8.62889358571393e6,3.3287688203137217e9
0.0002646487846504897,-0.2891407674163638,0.0005113265785157508,198.25828662527132,8.745750478697977,417582.66598781187,165049.04370115921,3.3114240169490397e8,3.745744749928302e9
0.0002546510368119925,-0.28703605056472586,0.0005074022747719622,197.93412838374726,8.360769675632785,370311.2834659471,161421.03576777995,-2.0050142948491545e9,3.864494047035292e9
0.00024465328897349536,-0.28499132340203503,0.0005019535968676068,192.84894071047268,8.24563688461614,265169.3386435575,151586.9185551758,-4.485027400750044e9,2.650815533530252e9
0.0002346533292438835,-0.28256456943963715,0.0005161326609652296,206.98686481024228,9.382811056525348,367180.288633877,206908.72390272492,1.2605354879333282e9,4.51075086255135e9
0.0002246532530989498,-0.280219206012538,0.000553687279498859,234.09477127336532,10.273652869307083,682814.402538736,226894.9235448145,-3.1813611027611446e9,5.201593859630237e9
0.0002146531769540161,-0.2775073536767741,0.0005720072863836628,247.44942139262446,10.993941725803444,883437.24717724,260808.86963489177,-2.513700796039964e9,6.763852281423672e9
0.0002046531008090824,-0.27533703970692297,0.0005539740526815509,237.20156374928482,10.53395093805657,689476.5873498622,217522.0848506723,-2.9990031678912134e9,4.977107772903664e9
0.0001946530246641487,-0.27341927266836863,0.0005470870181073763,239.64600347768524,10.193418134547745,424796.15624659916,207541.72946995246,-8.772853474234821e9,4.725667314777445e9
0.000184652948519215,-0.2710832801070792,0.0005533911238838973,250.65743320943244,10.670879437431013,466496.0501150021,263451.87767027103,-4.737422467271632e8,6.193099249372855e9
0.0001746528723742813,-0.26868356039372154,0.0005592579034468307,251.7623016220181,11.540482606389613,674757.4477075784,294063.955844227,1.117796404291897e10,7.619160295348752e9
0.0001646527962293476,-0.26550985934476196,0.0005530369216219564,253.9438254777021,11.183724820198766,991553.6283994658,275521.4235021844,7.284501941682249e9,6.576485529212582e9
0.00015465272008441389,-0.26312141976070413,0.0005664765797833461,272.1091307739999,11.485925178500931,491091.95989666105,266475.86126379244,-5.288886468171562e9,7.189825539070282e9
0.00014465264393948019,-0.260837536307823,0.0006089119905270312,290.3574496508557,13.011312217450811,359091.6622591986,323463.1700396195,-7.455874861043408e8,9.121119948927687e9
0.00013465256779454648,-0.25801004466516314,0.0006135679064623248,292.4273584236727,14.501959719960954,785397.7874280413,414667.9571815259,2.115933589927467e10,1.462434041614844e10
0.00012465249164961278,-0.25547048955863283,0.0006188270418562449,297.2600138212311,13.65714958327443,1.0597726210603085e6,351753.8048267895,8.383083292974607e9,9.108263546187357e9
0.00011465241550467908,-0.25217815629579127,0.0006364567113537955,309.1656040349241,13.931606803066018,745301.2800273577,386933.68090711796,1.0451963189139387e10,1.1910688320425098e10
0.00010465233935974538,-0.2493931779252307,0.000655116498047175,322.15200143355526,14.110213727766123,982995.5633463315,343272.42665425217,-1.6139148464514246e9,9.074339881229322e9
9.465226321481168e-5,-0.2469367163953284,0.0006422995234919176,313.78814847638483,14.509661624463913,1.3744288988065706e6,420651.49685495254,1.9285891380361908e10,1.1850016958344418e10
8.465218706987798e-5,-0.24414551987033337,0.0006643431481948789,341.7945391116784,14.93526901673424,1.666555144167974e6,452262.19900451787,1.3537021631296013e10,1.5481632940517881e10
7.465211092494428e-5,-0.24093046652380143,0.0006688068636486097,338.2988152316504,15.436852591706957,1.3317093231290178e6,452137.5346270057,1.1780930114390728e10,1.4843959085055454e10
6.465203478001058e-5,-0.2373578465336468,0.0006916337437944212,356.0698194427684,16.15059960380088,1.7344673603331523e6,556789.9165552392,2.499049583662189e10,2.0057695636621826e10
5.465195863507688e-5,-0.2333076571771089,0.0007281981900098159,375.15958465299406,16.43825989726478,1.551570354933785e6,465927.01148455794,7.615641792846577e9,1.2885369384154243e10
4.465188249014318e-5,-0.22983401449618396,0.0007624008141101096,401.3354711037416,17.566225998453337,1.5177085936175582e6,550764.0610318232,3.655500038831889e9,1.6731775950504145e10
3.465180634520948e-5,-0.22551721303634986,0.0007729386250954528,424.9551917988776,19.79024469026268,1.889258268562868e6,733400.7344592408,3.591300094007408e10,2.7731381767607605e10
2.465173020027578e-5,-0.22132343591861717,0.000817592630812349,462.44384799672906,21.797847676013088,2.579678780659004e6,926826.3692247653,6.282272961410818e10,4.67563725455178e10
1.4651663150289096e-5,-0.21731930735094648,0.0008118800059547144,478.1088329156731,23.184698030852072,2.6599902827204475e6,953968.2862111143,6.32734361487857e10,4.848473552213948e10
4.651732524507679e-6,-0.2129553508068202,0.0008276046428162668,490.35606259115247,23.897970444990737,2.9904378409766858e6,1.0356343453537055e6,6.387358037505167e10,5.806418879728686e10
-5.348199920263141e-6,-0.20813733558394598,0.0008646498058852732,532.1779615115795,24.047660970167684,2.503176335100585e6,956714.0602030028,1.9442586489374855e10,4.582652209716658e10
-1.5348132365033962e-5,-0.20309558178466977,0.0008932053749970072,556.3228554920431,24.316490356237534,2.435874431394364e6,964159.1688534541,1.0181209476879381e10,4.407954164346726e10
-2.5348208509967662e-5,-0.1987171927548843,0.0009155267281159588,581.9412445429086,26.819362726733328,3.4429826105479887e6,1.1273056340032595e6,5.6208075530260216e10,4.986186293424318e10
-3.534828283591196e-5,-0.19320803824261384,0.0009423401583291017,621.7847673440344,29.073980905156713,3.946882827333754e6,1.1017781348850979e6,6.19544348886029e10,4.62926150235835e10
-4.534835898084566e-5,-0.18782696818607655,0.0009695386088142023,643.9114175959926,29.766440363748586,4.853423384653743e6,1.1695055417917934e6,4.5364661774172104e10,4.6780035233055824e10
-5.534843512577936e-5,-0.18217006530532673,0.000997021925369487,687.7888453426535,30.7761373880884,5.541134269122601e6,1.2270712372499662e6,1.2991554601364418e10,5.210522197519825e10
-6.534851127071306e-5,-0.17636831771748984,0.001040121718468083,744.8213138676892,32.97870494614613,6.341219393619428e6,1.4428660204156477e6,3.765012457186892e10,6.739183808721583e10
-7.534858741564676e-5,-0.16971368989678376,0.0010791816613390764,798.5506752997442,34.86929148039161,7.669944118367431e6,1.800937147876114e6,9.17698228754869e10,9.772789412471605e10
-8.534866356058046e-5,-0.16344806844846427,0.0011066978737667578,871.3676020530299,37.981991350689725,7.751105168061694e6,1.8984462660428782e6,8.163456441538966e10,1.0975701016730064e11
-9.534873970551416e-5,-0.1561418436926665,0.0011302303666781235,916.7260699257264,42.687722238299735,8.642238387804843e6,2.461358028502816e6,2.1112620134760056e11,1.8791742477007593e11
-0.00010534881585044786,-0.14896165748381282,0.001177954742668794,987.4099536777853,48.703874873784244,1.1336209586478332e7,3.4044383923975383e6,4.2340990758695764e11,3.1322721616111273e11
-0.00011534889199538156,-0.14093394967792677,0.0012210747583206595,1068.9963205655085,53.59245797246128,1.4255733081084605e7,4.11691744492121e6,4.933247244111344e11,4.401555521762069e11
-0.00012534896086435765,-0.13218875587909407,0.0012720777917317053,1156.2707938612873,61.365002213518856,1.6580348802972976e7,5.010217011161272e6,8.326811252711965e11,5.404861954218967e11
-0.00013534903700929135,-0.12285874492723747,0.0013558511521014045,1276.6278421055586,71.55531875145049,1.8762724533537123e7,6.628336946948906e6,1.3022404272525903e12,7.80403073908342e11
-0.00014534911315422505,-0.11287585692573247,0.001452074646199317,1458.0131224478428,78.19338568961301,2.153457879230331e7,7.584697633773338e6,1.3916191164012202e12,8.99640615363509e11
-0.00015534918929915875,-0.10233338413233126,0.0015240520557692004,1614.1218758840535,82.11510091743361,2.5758347983631935e7,7.537994318428595e6,1.2753967611076318e12,8.199099764489849e11
-0.00016534926544409245,-0.09050711957796374,0.0016030182670902352,1788.948018534293,91.51875287696431,3.382693170487777e7,8.193710845975973e6,1.552973237286818e12,8.396433633143522e11
-0.00017534934158902615,-0.07830279290361361,0.001684754182236002,1974.7873046292298,97.08726397618054,3.6241734498379946e7,8.843725157223884e6,1.3691186411521946e12,9.308217316368314e11
-0.00018534941773395985,-0.06579045259257083,0.0017561750586736638,2145.405909612537,101.46759926677225,3.829867400332527e7,9.159861223447934e6,1.1831761468516526e12,9.477239693987257e11
-0.00019534949387889355,-0.05281031422199236,0.0018341687441415062,2357.1165621951804,110.6507438683318,4.4277800981587924e7,1.052415357263475e7,1.413565713419191e12,1.1672248757532136e12
-0.00020534957002382725,-0.03878442140249106,0.0019059841637645348,2577.4816491276206,121.2397177819083,4.8628196070558e7,1.168181212148955e7,1.5508252555444326e12,1.3159777490948643e12
-0.00021534964616876096,-0.023771407549213506,0.0019696249099892724,2795.354595186103,126.83715381597551,4.74625995800622e7,1.1155934378039202e7,8.325051019595353e11,1.0657788605253466e12
-0.00022534972231369466,-0.00741538182682806,0.002029532968915635,2982.422175937763,132.00294069146778,4.724375613571582e7,1.1013208837145973e7,3.1983825874357947e11,1.0103295288621144e12
-0.00023534979845862836,0.009079298574244717,0.002113672611588606,3191.345746371207,134.12829645923216,4.333393400453652e7,1.0816249541501159e7,-8.804977615342428e11,8.981835925328535e11
-0.0002453495981171727,0.02610760989947557,0.0021727237834981605,3371.1366233123676,142.7576854620701,4.412989064271335e7,1.218577080101295e7,-9.235704336664097e11,1.0170735704788862e12
-0.0002553473459556699,0.04431669969411273,0.002226513036805655,3521.1398818924426,145.41023600023934,3.51843428596005e7,1.2038419491516141e7,-1.6035813870051387e12,1.0361039282945751e12
-0.00026534509379416704,0.06303161866778803,0.0022720270268971076,3607.7389280998846,144.4674746924683,2.014058806892606e7,1.1491226902758157e7,-2.554846350135152e12,9.990921526923412e11
-0.0002753428416326642,0.08208747815237812,0.0022716620385541198,3582.9272289482624,138.9020854405482,6.568936141270876e6,1.0399269250461021e7,-3.4177277209591055e12,9.39876462596601e11
-0.00028534058947116137,0.10153797663706143,0.0022620914272944038,3564.4568314162525,136.59212580355506,-7.710992680070767e6,9.732429260905351e6,-3.617351474133357e12,9.390291981082272e11
-0.00029533833730965853,0.1211460446964489,0.0022377439112209086,3430.3894119368024,133.4090184336729,-1.949875486418898e7,8.977509819752917e6,-3.3561261300467705e12,8.747523692223809e11
-0.0003053360851481557,0.14077286369794662,0.002166105989080026,3242.6828596259543,128.75023052659716,-3.1270291182540894e7,8.861103880180335e6,-2.4991249219033574e12,7.96130003661521e11
-0.00031533383298665285,0.15969458832213934,0.002087623660652921,2986.2155564967134,122.97511468198155,-4.683924257074665e7,8.770708282024302e6,-1.2510702480476394e12,7.640392146107942e11
-0.00032533158082515,0.1778990395449264,0.0020048459197526203,2720.098442733157,118.45305394818674,-5.37974387709722e7,8.583133204583872e6,-4.376851233717006e11,7.773300448951844e11
-0.0003353293286636472,0.1953280151294739,0.0018934251352864776,2477.323974376994,114.79745514499793,-6.314976145012112e7,9.04085340346072e6,1.0772818644957711e12,8.080867050625387e11
-0.00034532707650214434,0.21183101633056867,0.001761701421458781,2165.55714179298,106.55327114686695,-6.3332094448811285e7,8.607611454765256e6,1.6969752735144895e12,7.808790064108019e11
-0.0003553248243406415,0.2273440920219,0.001597071048770578,1787.9745783054657,91.78580204354152,-5.648811046433628e7,7.551176876054312e6,1.8052286188512832e12,6.868835842083442e11
-0.00036532257217913866,0.241228629143372,0.0014474221397597284,1464.2687133205925,80.57727214088347,-4.591351434017459e7,6.838492377120437e6,1.7626342349461038e12,6.937967383906942e11
-0.0003753203200176358,0.2541637691097276,0.001283759839483698,1143.2236066958847,65.00503401415097,-3.450141952814403e7,5.00890743017076e6,1.33277916569143e12,4.614787090748535e11
-0.000385318067856133,0.26564737301586866,0.0011324707272971214,908.9110857339099,53.75014511699548,-2.5170903018890373e7,3.764613140726455e6,9.648309308375706e11,3.0824864717799805e11
-0.00039531581569463015,0.27501499640050314,0.0009731301073994204,678.7103234273989,42.517090757707166,-1.6889590333528396e7,2.9209005537626636e6,6.851110840799689e11,2.412217234429617e11
-0.0004053135635331273,0.283692900268652,0.0008820150440680062,578.6606556726555,35.35884128563886,-1.2502767252664255e7,2.1222667946008146e6,4.482885789456481e11,1.5131086705338113e11
-0.00041531131137162447,0.2906837436641363,0.0007652523536898753,451.1420067938097,26.67241329743874,-7.831142328001653e6,1.3549040654356042e6,2.4390368305576852e11,7.597420963849344e10
-0.00042530905921012163,0.29641827454959274,0.0006566169820583457,334.5351417870017,19.760933418678505,-4.418111484725252e6,820794.1843196179,1.312360699551849e11,3.4037068631193634e10
-0.0004353068070486188,0.3020555789047357,0.0005970061997540121,270.61251544435123,15.927713305739148,-2.995085183418284e6,601526.298981446,8.52076811722621e10,2.4727130513285408e10
-0.00044530455488711596,0.3055601259368268,0.000554904582679055,227.0676713979999,11.91023389233733,-1.4301526517102574e6,359530.0338220912,2.6973948845066547e10,1.1242720006086163e10
-0.0004553023027256131,0.3084377132545342,0.0005352565582096116,206.40614629688952,9.575477907618067,-750300.2584476826,216898.74697900098,6.624947675515292e9,4.479584220816412e9
-0.0004653000505641103,0.3116685484538175,0.0005255973370273683,195.0305748567062,9.188558162283293,-551519.0394125504,239015.84943039517,8.190694862951087e9,7.51410857566186e9
-0.00047529779840260744,0.3139251038674265,0.0004905269754102257,174.51565801670696,8.363724262690857,-501792.22360414424,176466.81855931156,6.64921579682928e9,4.2232010795440583e9
-0.0004852955462411046,0.31559733700635845,0.00047339457417336215,167.29219451960842,8.177480689797278,-240730.10712607557,190123.78867543547,8.830013937618723e9,6.174120568382024e9
-0.0004952965537086129,0.31755393688779443,0.000456765452952934,158.80563976506488,6.922776080609826,-157448.62492402195,127412.25369681537,-6.77677335104774e8,2.171262091048872e9
-0.0005052989581599832,0.32021897636857466,0.00043400405160840504,143.20279359490067,5.970182858054719,-251453.42284052933,109327.01799238584,-3.1478581027379413e9,2.0675745383593307e9
-0.0005153013626113534,0.3222986329231935,0.000450380940497681,152.4333236724153,6.805745878825749,-288662.5540735485,109772.48930140314,-1.8448870556183097e9,2.0162336636619525e9
-0.0005253037670627236,0.32433213053521465,0.000451904490614672,150.72946822041993,6.950997102287905,-96442.25748840679,121325.95269265598,1.933839631921947e9,2.336262837856626e9
-0.0005353061715140939,0.3255853566554433,0.00041869425872116857,140.4597068460656,6.895162766890127,-263927.05850453745,122084.28920667988,3.347654450379072e9,2.407530602287638e9
-0.0005453085759654641,0.3269355476415949,0.0004407844062840969,152.4183482759404,6.96608555643423,-324260.89902634855,142848.42785073092,6.564679943157498e8,3.434830901378136e9
-0.0005553109804168344,0.3285981300833228,0.0004210339854390094,148.69857978288437,6.486883088743564,-284172.5209988685,115324.41146568718,4.17111117050146e7,2.08102762432495e9
-0.0005653133848682046,0.3300777930270415,0.00042339035485097374,138.01494678774347,5.93384542570889,-88608.74951157006,92606.24724428772,-1.5300674598642921e9,1.7037643570740407e9
-0.0005753157893195748,0.3316359723659989,0.0004232312932632715,137.4455415197919,5.910358430161477,-255081.24811792973,114645.67770452495,1.8014430533725962e8,2.5462067728127623e9
-0.0005853181937709451,0.33243485863876415,0.0004355920204253504,140.24252132606557,6.062084567043648,-270889.2731795315,109634.14462096707,-1.04988778571725e9,2.587289806570968e9
-0.0005953205982223153,0.3342190459939593,0.0004278001765971721,139.35984077257422,6.491422550645451,-342090.20135838777,168433.93466861395,4.397641664197668e9,6.396093035737331e9
-0.0006053230026736856,0.3358841304522066,0.0004224544103544876,143.37778906663496,6.40101368746307,-233856.65942039478,138845.41618561276,2.3678840998709252e8,4.0374701319780927e9
-0.0006153254071250558,0.33733666185638866,0.00042383278894958726,133.46561441350877,5.531040055917925,-123782.45406403417,96250.76081725092,-1.4684303949905512e9,1.7529616835981414e9
-0.000625327811576426,0.33881575028816585,0.000410670682648889,127.53396952228684,5.802225485095362,-188702.78653395287,94405.80773313557,-3.0851386787114143e8,1.8102896032841692e9
-0.0006353302160277963,0.3399261683616496,0.00039850484111055647,122.27302678806674,5.315101537344094,-137816.65579212207,79105.02939119485,-1.420364461480896e9,1.2556040982485156e9
-0.0006453326204791665,0.34185314014097096,0.00041470400784501284,122.5521338042351,5.051925556722643,-104480.65441270113,77652.19066746364,-2.6424017364817023e9,1.2699239931398604e9
-0.0006553350249305367,0.34271420274575937,0.00041073254358457056,124.17318680182495,5.744281758359916,-312588.5637024308,96381.15981121828,2.4918722603718934e9,1.670539940816673e9
-0.000665337429381907,0.34470355372875927,0.0003941834599485656,119.6738598828714,5.223144015407991,-156208.5697729959,97173.71795994736,7.531528485081274e6,1.8742758956396844e9
-0.0006753398338332772,0.3460365782849549,0.00040235753856167784,117.03051165636991,5.182427173011727,-260844.64364176503,78659.28803659232,4.1406553932004625e8,1.2296280101365414e9
-0.0006853422382846475,0.34653431477877894,0.0003912518900037942,114.48895310894338,5.018033179054442,-91069.72252427622,76174.08124536107,-7.608972579548498e8,1.1268553351934016e9
-0.0006953446427360177,0.34783206727571087,0.0004097240033563436,123.0897108451604,5.4164350992743335,72132.92068135462,82731.34957869828,-9.108416686106703e8,1.4139062240998163e9
-0.0007053470471873879,0.3494271204171819,0.0003969217535063554,118.71905426833423,4.933579441222073,69831.83603532056,68783.36683051745,-2.1620674395577326e9,1.0511353774105864e9
-0.0007153494516387582,0.3507578677489655,0.0003854686730106092,114.6193449129931,4.7348412789406735,71723.1694906644,71084.84168382015,-2.393793912394441e9,1.19819765403578e9
-0.0007253518560901284,0.35149869179862436,0.0003672902998460551,109.66344809379831,4.461538685114977,-83611.61790334065,85528.84243643603,-8.800438670696102e8,1.9419039947465112e9
-0.0007353542605414987,0.3525880985124677,0.00036629808399258544,105.14501440839373,4.993570513762902,-196920.27440345264,75004.90358503886,1.6417407764034302e9,1.2045002695739243e9
-0.0007453566649928689,0.353190285222925,0.00038347980489136693,109.90357727005618,4.508407220786097,-87335.47712941367,62606.060210934564,-2.6322713977738895e9,1.0399996312383412e9
-0.0007553590694442391,0.3541849088445015,0.00038278788775889455,108.60109691687191,4.8488137778256135,-129587.72147221303,70125.68483922396,1.0773840334701292e8,1.1709174321705744e9
-0.0007653614738956094,0.35486038209041,0.00037653667431316283,107.67127853154086,4.575905584287738,-25336.80909101009,61014.23400990797,-1.7734124851450233e9,9.377495631350005e8
-0.0007753638783469796,0.3562416031526809,0.00037843552035785396,104.06420828900627,4.487192965433772,-82831.11011398475,70810.92786312745,-9.098911441267314e8,1.3223422723043668e9
-0.0007853662827983499,0.3577459450085298,0.0003662637498528681,98.92198453054604,4.158297816501882,-58121.26058226089,64015.910382661394,-5.05063698739502e8,1.153742668924345e9
-0.0007953686872497201,0.35871063726590363,0.00036306333403908215,101.28781973643302,4.1875273379041476,2042.268006368032,54148.51745510939,-1.9077184140841503e9,7.964974829007803e8
-0.0008053710917010903,0.3597982263503363,0.00038966842377595906,107.03628624968283,4.284327938656212,-47734.02964397967,55352.20513659698,-2.4092364485057898e9,8.590571800835495e8
-0.0008153734961524606,0.36083259031784837,0.00038623438117569875,105.0356429496557,4.444086793797069,3347.574873556969,65535.15579160521,-1.1317140336658475e9,9.747973707553298e8
-0.0008253759006038308,0.3618620085486036,0.0003698619932479322,105.05827226852273,4.4968888586986075,-21417.81273336705,64283.701973694624,-1.025063152463224e9,9.5105559258365e8
-0.000835378305055201,0.3633209974325728,0.0003695653498278156,105.25366264405737,4.667298457699386,-26807.526969926552,73367.4404415052,8.726250044365237e8,1.1410262837436154e9
-0.0008453807095065713,0.36456457089100147,0.0003574916125030926,102.79710261796636,4.418543242347372,-119229.68346199825,69841.46041014185,4.127094106275649e8,1.19422415214789e9
-0.0008553831139579415,0.36475223468552576,0.0003529732124984299,99.63275824144108,4.149089523685957,-123843.59308202681,58238.83969111302,-1.0201134487973555e9,8.267795101594437e8
-0.0008653855184093118,0.3654012830867432,0.0003668791129954215,103.58288981461502,4.915417449450524,-103385.57091397009,77153.68118461198,1.6692395600036144e9,1.3699579076307187e9
-0.000875387922860682,0.36633040873738354,0.0003488075490355529,97.61497861154564,4.246593380043452,30893.08259105547,60763.30237116437,-5.0165866465792257e8,9.118332985969499e8
-0.0008853903273120522,0.36782901904144094,0.00036125738793923876,99.13575250459913,4.718331094866226,4916.970521185511,68971.67694166998,1.4944156456203234e9,1.0323887517467533e9
-0.0008953927317634225,0.3688143748435541,0.0003697813974961044,99.65906694449843,4.372538220324986,-226085.23285592772,67770.2897800705,2.844995638880807e8,1.199312115439169e9
-0.0009053951362147927,0.3700671007277269,0.0003753793223092055,105.76770309730942,4.741621540692556,-106315.83734755551,72395.00902465476,8.167527969677157e8,1.1749748620172486e9
-0.000915397540666163,0.37076338487595784,0.00036793918478100654,95.41900667790573,4.087186611155348,-28363.142297746395,64311.68367045089,-3.430501821058989e8,1.243681333257329e9
-0.0009253999451175332,0.37165363850607536,0.0003610681756503164,98.51994442137523,4.434628295297684,-105666.66774087092,67782.03429874407,1.0725737303734097e9,1.1850568284879937e9
-0.0009354023495689034,0.3721201146473177,0.00035400070083526193,90.95732495751506,4.125011910688648,-74911.815435572,53368.072536036045,-3.8606151246170366e8,6.649108217689734e8
-0.0009454047540202737,0.37361130613440763,0.00035348915824511305,90.99517175149518,4.195491394080407,-58918.558675983964,63631.818800634785,1.103594419299444e9,1.12983097173936e9
-0.0009554071584716439,0.3742722969648021,0.0003511876986589958,88.88907952849596,3.7527832049721974,-42033.03222010667,46044.92618571101,-8.306982819596531e8,6.521108907936614e8
-0.0009654095629230142,0.375309166776744,0.00033971702492879136,89.96416473218605,3.847128048534262,18188.47910148766,47280.4045541675,-8.391842170548755e8,6.771851337194803e8
-0.0009754119673743844,0.3764180668845074,0.00033588190508950416,89.91621495098099,4.310633375058729,-130748.96939215767,69779.38123699336,1.976118262861226e9,1.1713107158258317e9
-0.0009854143718257546,0.37687278136992247,0.00032697753627226113,90.05664193591238,4.1767741034370545,-81081.33711141597,64515.440653706086,9.100274537957455e8,1.30132842681136e9
-0.0009954167762771249,0.3770700675330008,0.000340534378574704,87.11237743355237,3.8198982429184727,58965.504790235194,46418.81555731474,-4.929959249015683e8,7.371153368359818e8
-0.0010054191807284951,0.3778862530933693,0.0003513747830546108,90.24178220370248,3.707110538808867,-47116.499721012115,49491.39168867106,-7.250171167058729e8,6.875922176542789e8
-0.0010154215851798654,0.3791703626695962,0.00035608523196837904,94.8815542235022,4.4188009765333165,-130673.2752023858,74806.40616170962,7.623178027298152e8,1.6120850388000154e9
-0.0010254239896312356,0.3799285370922298,0.0003341764112520773,90.36079292979873,3.8428216388252343,-73095.87531675132,49185.86295987246,-7.503968909157909e8,6.71837039563686e8
-0.0010354263940826058,0.38120260257963673,0.00033018912896816427,83.56836954570402,3.658983929613896,-99121.3085705597,45533.01748022347,-1.559568217966518e7,5.771957572669675e8
-0.001045428798533976,0.38232973154223876,0.0003355317213297179,87.33826329394314,3.710167403387333,-98092.1593100387,47148.49348645418,-6.128031588088353e8,6.292171895047375e8
-0.0010554312029853463,0.38315038769831883,0.0003329631305834003,90.991679650747,3.951389831686511,-50038.517071276074,61144.12320465894,-1.3203610998253198e8,1.125461358035547e9
-0.0010654336074367166,0.38404995144545684,0.00034247179340764146,88.51106643951611,3.9217461486575194,-64250.37767140861,52238.36916402134,-2.4630113586255035e8,8.87064875432998e8
-0.0010754360118880868,0.3849926540765446,0.00034182653752195966,82.9999212230897,3.612769991250559,-50014.58022999584,44548.72970555013,-4.2485926707478017e8,5.882189844744421e8
-0.001085438416339457,0.38600441136877633,0.00034430319289955745,88.7132019410748,3.684686209052243,-42651.71017247446,41946.14716475848,-1.1254672297165203e9,6.373780915182974e8
-0.0010954408207908273,0.3865430386530352,0.00034172358631826856,89.54628754737637,3.9232144493498793,-60568.73933534435,47336.414254537885,-9.380129837004703e8,6.727334752206318e8
-0.0011054432252421975,0.38758625326229956,0.0003199821238056782,83.35342482697318,3.5293524341606974,63090.02688770513,41980.571487430265,-9.846997924844837e8,6.250582918712295e8
-0.0011154456296935678,0.38901908888554315,0.0003427855065009328,87.25852804273342,3.6442692194631015,-32932.31316205444,45521.600677846785,-1.0463016686556987e9,5.969209802313672e8
-0.001125448034144938,0.38971218997135293,0.00031113587116952013,78.53927141611533,3.438493776634463,-82788.29297525276,47487.67526257235,4.450134476221144e8,6.324987996868491e8
-0.0011354504385963082,0.39062152533963673,0.0003059483959666617,74.64901934788196,3.272365241444834,-48966.03780559237,43672.01758959077,-3.361201565712185e8,6.464069825332873e8
-0.0011454528430476785,0.3913071855788003,0.00031800622533414627,80.64510555130234,3.7976130846087366,11309.609923609729,55764.95307618139,1.0016342723301504e9,1.0168876150624708e9
-0.0011554552474990487,0.39200977119768504,0.00031613450896495707,80.89284876897499,3.2675127152965415,-5152.921034751221,39636.57951272992,-1.1852347337368875e9,5.414325003046232e8
-0.001165457651950419,0.3923774692927545,0.00032427412138464294,86.9889964228835,3.7653222370898844,-61992.11620251243,51327.67435066941,-1.3477879966853634e8,7.535346111031678e8
-0.0011754600564017892,0.3932221299758239,0.00034151156016212856,89.477704427389,3.726118150524208,-50963.40161626946,50863.46736177753,-8.450172500756655e8,7.457950311229433e8
-0.0011854624608531594,0.39389074231835547,0.00031696494899264476,76.70080330633762,3.6667654504754292,-109413.66617091977,59290.62545129598,1.2988358482633677e9,1.246756561721116e9
-0.0011954648653045297,0.39498866207082756,0.00032338145895389965,77.28236959126916,3.4503549332109786,-108574.2988161331,49646.284211241895,4.423647394839526e8,8.100794189831445e8
-0.0012054672697559,0.39552956679579804,0.000323447176191376,76.97146097960365,3.199475632273456,-63783.185272846604,39950.07405032427,-3.1242201014949733e8,4.9902184435634553e8
-0.0012154696742072701,0.39631019633228426,0.0003116798917121577,73.01866722368312,3.17398190699703,17405.974176618667,38311.757798927196,-2.708983616557425e7,4.66415114676817e8
-0.0012254720786586404,0.39723226735310163,0.0003119782797466951,69.93841892774184,3.061313830120516,2628.2238469140734,36257.93179785762,-1.5162315794792035e8,4.588593657030169e8
-0.0012354744831100106,0.39792476140352667,0.0003066688170205924,69.79145117063584,3.2201997375007103,-136372.90466661254,45665.783480447244,7.419056160936056e8,7.38144465800896e8
-0.0012454768875613809,0.398966393731971,0.00032889414729325874,77.62158770094132,3.5966528586353497,-15496.198741126667,46407.44415667885,-5.336958782134326e6,7.805753574560218e8
-0.001255479292012751,0.3993740403543925,0.0003075721353435216,78.34370423591236,3.3073066192811926,-67221.37769958345,44344.4805103958,-6.898081743625354e8,6.353839092424225e8
-0.0012654816964641213,0.39980895807853084,0.00031893072367418756,80.5440133011189,3.716832115541437,-72193.89631665121,44972.722463520025,6.036244405842209e7,6.884483393335031e8
-0.0012754841009154916,0.4007785319816612,0.0003318170907223363,79.4309102280227,3.7501937958648908,-64951.182595409264,50584.546243163655,1.1392813829798758e9,7.102565257664974e8
-0.0012854865053668618,0.40135158605250765,0.00033508468950307625,79.55033783832585,3.4936319958062456,-56724.214285402326,46895.46129373686,-8.304558310427701e7,6.149177866026046e8
-0.001295488909818232,0.40212246417597636,0.0003131796124357059,73.25442248381684,3.0278961009459815,-73424.99322356559,33373.44073777549,-9.181290749848895e8,4.6080599600235724e8
-0.0013054913142696023,0.40284930435728167,0.00029780088838898496,72.65554033843115,3.2554021437457448,-34881.508048575655,40550.818135980226,3.783507434864324e8,5.048741548279367e8
-0.0013154937187209725,0.4037420513375837,0.00029459844528751723,68.21425976679207,2.867497619092126,-15838.942789006316,33634.386097230345,-1.7868848260091132e8,3.975576298335809e8
-0.0013254961231723428,0.4044900496565679,0.0003019062186339242,71.87438908838101,2.9767798482557084,-73123.67421866568,33521.525709462556,-5.66346244004122e8,3.796983158929491e8
-0.001335498527623713,0.405226264760393,0.00030957853669821546,72.11906889556462,2.958837521926692,-31157.33713714337,35026.56356490077,-5.90502831996704e8,4.1239722659840995e8
-0.0013455009320750833,0.40610976363209195,0.0003037927258166402,70.83841291301596,3.1433340167236996,-56829.22638429706,36022.42800972365,2.339221786213243e7,4.572036862450251e8
-0.0013555033365264535,0.40692771057851496,0.00030530765263822,71.0474462632766,2.8798438310652035,-61856.324034512865,32356.01543608224,-8.267073153707081e8,4.225963357112138e8
-0.0013655057409778237,0.40719083104026504,0.00028585170936052084,66.36225237599241,2.8435054937987747,-26156.831293566564,30809.06627139962,-4.731362569069806e8,3.94373639334307e8
-0.001375508145429194,0.40824495978938646,0.0003076846160227161,68.3726169826752,2.9356490258573205,-66864.40813575272,31797.986344742614,-5.970933951255172e8,4.0946957104497415e8
-0.0013855105498805642,0.4087425894587068,0.00029267442172961194,68.79981004719342,2.9554311797484063,-12770.08652010047,36097.76449443632,-4.095935890840928e8,4.314140046548531e8
-0.0013955129543319345,0.4093402092778415,0.00030183012198227145,69.49275582109453,2.9896127244727415,-43308.12807342896,39606.53148638762,2.3161640325767013e8,5.551675943955775e8
-0.0014055153587833047,0.41023321549009417,0.0003143648875357662,70.4168573099679,3.016564696843946,-25564.54509284606,39258.70279571795,-3.9626481376704335e8,6.02979918366617e8
-0.001415517763234675,0.41029464737238597,0.00030252836687328174,70.48404739237778,3.0121684528714234,-54077.32781365834,36684.449431673784,-3.285493217862221e8,4.6001618604562116e8
-0.0014255201676860452,0.4112363176398503,0.0002926152217808004,65.2088950388146,2.9347775575429482,-7386.168741838169,29730.93835418534,-3.611574779614188e8,3.603406590713442e8
-0.0014355225721374154,0.41240520974012906,0.0003025018542349004,67.32720798454827,2.7382397618417382,-59691.356619033075,28609.288521475217,-1.2695353930854793e9,3.7376627808508706e8
-0.0014455249765887856,0.412657718719478,0.0002940178628369186,63.79691988707531,2.7204239611530063,-81594.91360292115,27583.75026481472,-4.020581920404143e8,3.263134511711275e8
-0.0014555273810401559,0.4130616902759066,0.00030642664505398944,70.32452284261174,3.0325285603509085,-46299.09156786446,37604.61865800866,-1.006334178559914e8,4.397393237841295e8
-0.0014655297854915261,0.4139229402299097,0.00030931715664514584,69.62791259374849,2.9845652973982597,-43513.3254770762,36376.67444480102,-1.1275460984561619e8,4.412453042099129e8
-0.0014755321899428964,0.4145747111690871,0.00030289159194654474,68.11588806417679,2.7703401966387218,-43676.26389695307,30730.875443942125,-8.12941292358924e8,3.9610372323214734e8
-0.0014855345943942666,0.4150025959039922,0.00031573204060049193,72.20690992845468,3.277027094285466,-5465.356487289923,47335.214379147976,5.664976119267508e8,7.400835999125657e8
-0.0014955369988456368,0.41551137451978865,0.0002965093985736629,68.10148374223192,3.3643569502572124,-21690.292741827554,45158.6389456397,1.0861378616140375e9,7.290988452723991e8
-0.001505539403297007,0.4163513273614517,0.00029149872561022436,67.01167287538128,2.863183871839755,-25328.852537902516,30500.303961530222,-5.582328775446755e8,3.907701519614497e8
-0.0015155418077483773,0.4175625979327597,0.0002977041206456732,63.71935975654597,2.833220089701642,12727.026890280498,32505.651248914022,-5.3193219941383235e7,3.948529369009829e8
-0.0015255442121997476,0.41834862703786346,0.0002767257338383728,62.995156176530124,2.821007690395729,47746.30476652754,35014.32549469858,3.436539003369095e8,5.062924741940726e8
-0.0015355466166511178,0.41880471644483624,0.0002955537211520623,64.6905144000361,2.7760881737109364,-2395.526801455875,32433.521784386146,-3.1142380349877864e8,3.515226065123685e8
-0.001545549021102488,0.4200147981933842,0.0002876735525198938,63.29794058430032,3.1192352239873027,-38734.65204292144,44629.2978648431,1.1569107309201174e9,7.373882721820781e8
-0.0015555514255538583,0.42007872448483247,0.0003073207160777416,67.68104457007917,3.0925195068646816,-69042.20781563327,34798.238625535065,-4.1608536207210116e7,4.823028900655926e8
-0.0015655538300052285,0.420366973985394,0.0002843923368545018,63.945340009987206,2.8183897058322804,11350.858587009901,30948.823133148024,-1.9610757792926982e8,3.8637985126553327e8
-0.0015755562344565988,0.42084587733494117,0.00030662039697790933,66.1863686572187,2.9170634913465068,-6353.599885889782,32756.36153836427,-2.6116634422486493e8,4.216205751441419e8
-0.001585558638907969,0.42156078485245235,0.00029660040302861927,60.365158956216376,2.7135572835789747,-57176.29881174118,29320.305498456804,-5.4408450033245e7,3.364896271727831e8
-0.0015955610433593392,0.4222457296460052,0.00027916599163310343,63.564248178717726,2.726526668973038,-33896.94861924449,32239.612073702894,-7.22863588035452e6,4.181298028233189e8
-0.0016055634478107095,0.42284893388542694,0.0002793413533398234,59.88143614625433,2.555257559242099,17162.445689906028,27253.46050224402,-2.713888692787246e8,3.507844289567838e8
-0.0016155658522620797,0.42391754625958855,0.00027209816369784415,57.68282668533804,2.6370331655727552,10462.19804077389,33483.283690867815,4.171014732732319e8,4.914117197151876e8
-0.00162556825671345,0.42446046104011476,0.0002814288476284708,62.60466021407401,2.895378696159591,22434.611493876717,35077.570151050386,7.703591263644932e7,5.296446631105202e8
-0.0016355706611648202,0.4248062283428735,0.0002952725924484391,64.57301029591311,2.7741093651133224,-70252.66017633864,32356.571889336003,-2.584103276001068e7,4.181294140596294e8
-0.0016455730656161904,0.4255622571702115,0.0003068504399661021,65.09638691364238,2.6717554904450673,-21193.511961086253,30227.4329845032,-3.951549652241174e8,3.551102784087254e8
-0.0016555754700675607,0.42607931489721523,0.0002886979510434342,65.31236008771003,2.6375174589136994,-37619.377765986006,33851.64220994645,-5.1955459883537745e8,4.2759374043053883e8
-0.001665577874518931,0.42710597294871694,0.00029480351159388217,63.59058876050681,2.7433690411746863,-18499.12819744791,28910.70840241997,-1.9389529600613108e8,3.144672345523057e8
-0.0016755802789703012,0.42773636244022056,0.0002870369024869891,60.457935480977184,2.543150708714154,-1364.9374466611932,27843.073308133513,-5.3205920532334477e8,3.287029364173804e8
-0.0016855826834216714,0.4285487763636629,0.0002859468938447639,56.020699989032735,2.362844254332049,8501.579970741817,30202.78912215996,1.2130219953903356e8,4.061360748397347e8
-0.0016955850878730416,0.4288027207410487,0.0002904197662096464,62.00197545936325,2.924880072698863,-29704.3010764747,39899.16719294892,7.405037601507692e8,7.349781243390192e8
-0.0017055874923244119,0.4293746952062065,0.00028503569166996425,58.48428143676956,2.593734985213252,-7669.991121345832,30788.228269000632,2.2686747763818267e8,3.52340235885704e8
-0.001715589896775782,0.4298184967254638,0.00027100617971925333,57.099045542074066,2.4483784410185043,-29931.464862789704,26291.084490558213,-2.399894542109937e8,3.168180426900927e8
-0.0017255923012271523,0.4303740853886993,0.00028416047489141866,61.47481267081962,2.773891453853035,-62687.546763339364,39597.589352638526,4.9616083215440595e8,7.53045709407159e8
-0.0017355947056785226,0.4306075342714612,0.00027893552517908486,59.816651610802005,2.6207345983781956,5656.117987731547,33056.43388620304,6.575004345322971e7,4.849703106440958e8
-0.0017455971101298928,0.4313784209482546,0.00029419533446341375,62.70213557759077,2.6538149471455714,-6578.0955546631,29705.994111131862,-5.677968603820503e8,4.8709261483603203e8
-0.001755599514581263,0.432226599662361,0.00027530755429834125,58.657757092319024,2.662241678467841,-61107.81210601329,32765.698916576544,3.755068916086582e8,4.509201614893505e8
-0.0017656019190326333,0.43242489159852265,0.0002664916954170948,58.48653495913976,2.5262182413239813,-60359.37648700506,26325.861064149336,-2.3149202458769378e8,2.872719729470009e8
-0.0017756043234840035,0.432836379154789,0.00028140891916816674,59.41633968222447,2.6732129868137013,-10261.702767778514,28147.29385996,-2.4524889243058067e7,3.04614599640603e8
-0.0017856067279353738,0.43335394451618775,0.00026579323471576577,52.298941364674405,2.5521315920365666,-25866.153057565414,26346.935857875404,5.199564495405948e8,2.8879814300854075e8
-0.001795609132386744,0.43452164828189416,0.0002772213157104815,56.61185851257274,2.71839030266577,-44230.272191376665,30719.600011119288,3.2790358234060913e8,3.6147083156820005e8
-0.0018056115368381143,0.4345571024102974,0.00028950005781512534,57.99001006255637,2.5850145421836217,9137.818420565378,26016.56498518298,-1.9297078888136378e8,3.3736338347885823e8
-0.0018156139412894845,0.4355386632796726,0.00028707401399819877,55.27372560920256,2.437962703801589,-41165.122932075865,26339.12046935549,-1.5846330353184143e7,3.1897905340789425e8
-0.0018256163457408547,0.4357707309102698,0.00026446813210454406,53.158200274567044,2.206465993955265,10742.056408685105,21963.66345505306,-2.2887628697615477e8,2.206652983261196e8
-0.001835618750192225,0.43649344123608896,0.0002669256606561039,54.57041258056647,2.3255574253062936,8337.3332438372,24437.430949071615,-1.788621616129415e8,3.00491482688572e8
-0.0018456211546435952,0.4372869016433833,0.0002588652841253328,51.24374207543386,2.256259507548666,-11400.299742537329,23227.1651733956,-1.1209897837887031e8,2.425017526904575e8
-0.0018556235590949655,0.4376941165563476,0.00026920589222886263,53.751311178620774,2.383482009445895,1485.7018326585362,23770.11915468373,-1.3543372360605782e8,3.137003800325642e8
-0.0018656259635463357,0.43868513335697934,0.0002706517010272177,54.10705849785434,2.3562848757070602,-53438.11565921521,24580.114972456508,-1.1504157196114574e8,3.1586931723387456e8
-0.001875628367997706,0.43878421178777355,0.0002675602062519537,54.099464411039925,2.5071661517926866,21718.03905868338,24802.08800817513,1.1168803436172548e8,2.6455578162215856e8
-0.0018856307724490762,0.4394238491175056,0.0002688617747617969,55.699951740051176,2.583406894680081,-31185.04617250586,26729.700419432564,3.6048366654305644e7,3.128976549736495e8
-0.0018956331769004464,0.43981032326060815,0.0002681898263948916,56.73768555675676,2.510723347776858,-76734.67523031567,27274.637113234367,-2.003801076632637e8,3.4299324657425654e8
-0.0019056355813518167,0.44092409899859925,0.00025354152814434014,48.440220237212465,2.207116467165183,-36625.33701375744,23876.06435593169,3.775994584179871e8,2.37442638524664e8
-0.001915637985803187,0.44139734966986,0.00027439970356176943,54.75378169752007,2.412939155141367,-34391.834976995386,27035.41787085545,1.5940169613669404e8,2.836011790658137e8
-0.0019256403902545571,0.4416727045140578,0.0002661336878774071,49.67392310781823,2.262136655252451,-86007.00591345772,25319.711336792443,2.7169417221542364e8,3.218118475885127e8
-0.0019356427947059274,0.4422474621675792,0.00026969026310804967,51.76491499917609,2.3106421779947217,656.8852145841263,22689.60641922593,1.5727431595721212e8,2.4593521264940023e8
-0.0019456451991572976,0.4428439241019951,0.00025108866274864454,47.45029275904421,2.076261191247523,-11270.429598850276,22163.639196612676,1.8204661794843193e7,2.6484452269536492e8
-0.001955642830580473,0.44318067037203585,0.00027123457858149524,52.3362192780173,2.1629611980296435,-28667.358187956124,21295.326379389167,-3.150574561664766e8,2.421359697417073e8
-0.001965626608580351,0.44363595460361105,0.0002485080865394538,47.51207949291105,2.1676418316733796,-17286.318448613238,23255.45312966204,1.926419618687187e8,2.8618836073946095e8
-0.001975610386580229,0.4439941338771023,0.000268359128173849,54.63209038376725,2.471577180504555,-48313.61262881014,25826.96786598168,1.764989597648879e8,3.108237158777707e8
-0.0019855941645801067,0.4445001519194339,0.00026512471166482515,51.97978152820733,2.107972197998091,-28213.7315773538,19697.82936619613,-6.077700252534082e8,2.32071486105681e8
-0.0019955779425799847,0.4449834660335327,0.0002618179832817173,51.135953472391236,2.2480902502862254,-30292.067834033394,21603.154120006875,-1.1628190196327782e8,2.082252664421738e8
-0.0020055617205798626,0.44585281513482916,0.00026601019441382023,51.6432098177481,2.2733250882491776,17122.739249332153,22236.208984473597,-1.411488970153137e8,2.4142377975617832e8
-0.0020155454985797405,0.44652002661232837,0.00026608674299107574,53.57898968256309,2.262976931419698,-10595.27992545044,24329.143347450696,-3.3410592721086234e8,3.1840377913570493e8
-0.0020255292765796185,0.4469158556312032,0.00027410841694154364,54.42639273326502,2.3838649940598184,-7919.423289122628,24537.814213987538,-1.5895754846736348e8,2.810010690399957e8
-0.0020355130545794964,0.44749598743088426,0.0002678714072353724,53.89480408329236,2.4101158931570454,-34630.794157181255,26264.009811455122,-1.269285199451296e7,3.1732653812330717e8
-0.0020454968325793743,0.44799565777400857,0.00024836582257802985,50.286981956759,2.251619775005408,4942.587901304295,26895.458935816096,1.0801560803018476e8,3.291036294158667e8
-0.0020554806105792522,0.4483331958946655,0.00026250406660852105,52.422556344583114,2.312518310651241,-38283.772990399106,28097.450666506404,1.492956476800717e8,4.284109010590623e8
-0.00206546438857913,0.4487758392349933,0.0002650526863388627,53.82260590917446,2.236265592016267,23468.58024162555,22412.800483747724,-2.938993100878345e8,2.3273742387087387e8
-0.002075448166579008,0.4499443858896266,0.00025833166114046094,48.99664278787314,2.1306594044762557,-24307.15205538024,19318.38130145666,-1.2629822211286709e8,1.997136758393079e8
-0.002085431944578886,0.4504934019766515,0.00026111249574209194,51.63704867100469,2.3468287300199626,-25769.940459547346,22069.432706555097,-1.473188223246197e8,2.317520842918771e8
-0.002095415722578764,0.45070989987871146,0.0002501379173782631,48.73028779619279,2.1577261115233033,13405.801877048703,20362.244376276667,-1.0386380593555471e8,2.1613678477844435e8
-0.002105399500578642,0.45084590947430114,0.0002555672969866892,51.23679267583156,2.344949285656631,-43458.99872937039,28770.693918682693,4.294429459855611e8,3.833986491053264e8
-0.00211538327857852,0.4510905905350519,0.0002616505725462971,52.55873457619113,2.3086528576732146,-45219.07105668478,24077.211202882827,3.166125013349189e7,2.731981177171828e8
-0.0021253670565783978,0.45234264456713574,0.00025851570269921215,48.89943696516594,2.1776085307132784,-49467.10254348179,21016.005576120384,-1.3230503490408371e8,2.3479314869536227e8
-0.0021353508345782757,0.4528585585586552,0.00026506936396458335,52.42003394279405,2.2473709791248284,3532.7151862725323,21920.826856839987,-2.236553819042308e8,2.2924859727648422e8
-0.0021453346125781536,0.45324053332884795,0.0002639597492695968,50.54757920855255,2.295928837378538,-24127.19947695086,25186.50010248423,3.663603237806416e8,3.1683316921169925e8
-0.0021553183905780315,0.4534485729297739,0.0002716567152754519,51.91175082793645,2.197352336627358,-19052.347559452683,25068.097513991805,-1.2257303247213337e8,3.213176712104055e8
-0.0021653021685779095,0.4541955513531575,0.0002524885782822344,49.67659939489678,2.1771132667160598,-8812.016647222454,20560.52452383563,-8.359943475651605e7,2.2716021524116945e8
-0.0021752859465777874,0.4540182774371933,0.0002468353631640588,47.99755889473071,1.9517893118200131,-10051.832302678407,20290.123138793544,-2.0627325399008486e8,2.1062566001875666e8
-0.0021852697245776653,0.4547017778334557,0.00024298199336110653,47.901810636242246,2.107144701850558,-38208.764836984934,21208.032050931957,-1.7943751392270306e8,2.4420695843497154e8
-0.0021952535025775433,0.4552755930576532,0.00027008221774765947,53.80960060400998,2.2509078504826197,-35963.60031864396,22666.26491611494,-4.528502002723151e8,2.78146514384768e8
-0.002205237280577421,0.45563469985142,0.00025284549396511666,47.20332866852563,2.008224688569561,-30344.7132378816,19139.748056806904,-1.9936191062074143e8,1.9223342748301023e8
-0.002215221058577299,0.45639500693287116,0.0002493187056529608,47.48317465896115,2.313775210152335,-27606.48707008019,26020.996227390864,6.238791681060774e8,3.0879465442288435e8
-0.002225204836577177,0.45691457831690785,0.0002620006491672392,48.992002350374094,2.2011637887374342,-13541.621557058479,23350.884278258014,1.1569214112665811e8,2.976489228659405e8
-0.002235188614577055,0.45745080619491635,0.000256821920372798,50.3692677247546,2.2427837479988737,-1816.4245891335577,24724.281758456837,1.1553264991344032e8,3.497614172399227e8
-0.002245172392576933,0.45805946500229766,0.0002613815334441243,50.32876729249953,2.294366985307179,-20013.27076556144,25000.43306015661,1.6297627109918734e8,2.585642977063047e8
-0.002255156170576811,0.45834429161663864,0.0002687239678281671,51.991867788265836,2.2114283330376723,-48010.86447063614,21139.21469122488,-2.1560886355217287e8,2.233870433527892e8
-0.0022651399485766888,0.45895434294556614,0.00025571965756737713,48.506740644377366,2.094444825241427,-8032.892247989666,19859.073709440916,-1.626815814273954e8,2.0538092662161765e8
-0.0022751237265765667,0.45968976487766483,0.00024247683152831022,45.01766307285192,1.9400770827861702,-16154.332142228988,17346.38206016824,-8.951868385366961e7,1.6153290449710333e8
-0.0022851075045764446,0.45997305840751507,0.00024769277189000145,43.729738297053004,1.9232797679798939,-8705.089052424666,17788.115179628523,5.115380151530413e6,1.669353976394501e8
-0.0022950912825763226,0.46077953611916744,0.0002602230522166601,48.31699772585103,2.317512599795915,-36149.62975097909,33867.371460843366,6.160362540750475e8,7.312285679921764e8
-0.0023050750605762005,0.46088153937173776,0.0002617507699950958,47.28612852945729,2.1399488981849673,2505.4935309507114,20498.240891479672,7.265533576767045e7,2.165161165521507e8
-0.0023150588385760784,0.4608173026877339,0.0002672121971760907,49.51163760216115,2.175933761478408,-10015.539148112106,19583.571467609396,-3.416420179168313e8,1.8815030219196403e8
-0.0023250426165759563,0.4616603748720372,0.0002557388575379006,50.14465981230904,2.1744945990293973,-23411.936842373194,21195.778883325198,-2.715220230830933e8,2.3589761558309007e8
-0.0023350263945758343,0.4624974076456274,0.00024863450969808286,43.52994398519956,1.8272080235678163,-3008.019639952133,17476.205140361366,-1.9479218983361745e8,1.813626096278493e8
-0.002345010172575712,0.4624584307440091,0.00024581897687164675,46.731508879511175,1.9163403414646079,-7514.916644538463,18999.183865053106,-1.4231180917251638e8,2.0374861046869344e8
-0.00235499395057559,0.46280043307729646,0.000240019332541713,47.45774639463954,2.055999787015564,9844.823261478383,23236.737195383754,899351.9644571018,2.8507426375407356e8
-0.002364977728575468,0.46356881041135056,0.0002450349876847362,44.16774185894833,1.8881166607908855,20324.71332987356,15846.068876141517,-2.0125891231638506e8,1.462706442305525e8
-0.002374961506575346,0.46390065502596556,0.00024268029666411702,43.17937042253808,1.8156504994555538,29116.20840985353,15106.696250888053,-1.8555021774746218e8,1.380780496773227e8
-0.002384945284575224,0.46433828519977394,0.0002654512995656979,49.90766108098325,2.307775311722797,-5743.069902002085,30308.222202469584,4.8317960103097624e8,4.6180286358572024e8
-0.002394929062575102,0.4646939045767067,0.00024748027521590525,45.275731622179784,2.0214800610579737,-21253.831782025805,21374.17315350168,1.5435999001946884e8,2.324490585029439e8
-0.0024049128405749798,0.4652193396470102,0.0002415055133401016,45.81079879481919,2.0413420780369433,-31129.537170950964,19731.351155840253,1.174127625992487e8,1.9488524930045232e8
-0.0024148966185748577,0.4655354837149207,0.0002421963034996005,42.23118840163674,1.9331497103175144,4360.015043327156,19781.806002662215,1.6557110441839045e8,1.9664631875164965e8
-0.0024248803965747356,0.4661512717339501,0.0002517235159675235,48.1042919399921,2.031032430642917,942.4849044484776,18963.733835006213,-3.2091351494616634e8,1.9643883620803863e8
-0.0024348641745746136,0.466494623646111,0.00025582549989824015,47.409315945639804,2.0289557021866864,1500.978237169382,20008.1396761676,-2.1647104329848608e8,2.2938659677714705e8
-0.0024448479525744915,0.46677334986664937,0.00025444578577911117,48.292720947187604,2.117429757076966,9880.45463013927,22358.172150544036,3.903865640090999e7,2.4065072976219496e8
-0.0024548317305743694,0.4676560265169537,0.0002439907018169313,45.272668727901426,1.9514057802860365,-5216.775148404419,19399.214954918167,-1.9322174127840856e8,2.1393532395439032e8
-0.0024648155085742474,0.4678134211751749,0.00024969036831159596,47.72985569192564,2.153626653448684,-22109.378138357748,24378.56283167524,1.9236169090085107e8,3.184412197109606e8
-0.0024747992865741253,0.46832016495327117,0.0002484497342731395,46.647405994143725,1.9787703845232736,-5701.546359059872,18826.82688839666,-1.6118687018418393e8,1.8888563510840508e8
-0.0024847830645740032,0.46854570216991126,0.00023106752298892146,41.44620056666947,1.889873143335707,21853.573297534007,18901.586611209746,1.1446357637888768e8,2.1510142330366486e8
-0.002494766842573881,0.469426397017407,0.00023871805807138146,44.45573515171045,1.896552049737822,37666.53280728047,18240.96582992588,-1.8867292405435455e8,1.8503060479232448e8
-0.002504750620573759,0.46987910640030167,0.0002490856459196629,47.01572383166357,2.0302776673154113,16683.47412253775,18348.37171115185,-7.369073057153216e7,1.9141543329971302e8
-0.002514734398573637,0.46981919857341564,0.00023986465863990402,43.67531162142134,1.9646823778939533,-15436.637241698465,20530.446933698717,2.0830193044130477e8,2.2654033901149142e8
-0.002524718176573515,0.4708652324632276,0.00023076036975126798,41.21766694250875,1.794513577928951,316.6540019817049,18805.392181449428,5.907247541114504e7,2.008724075182888e8
-0.002534701954573393,0.47112045099094396,0.0002431192337219165,44.56881317989039,2.0058963390105378,25596.579506083843,19890.893666704676,7.720099093920353e7,2.0989345418637e8
-0.002544685732573271,0.4715833125046338,0.00023355250591232835,41.06866120850775,1.8516250987544094,-15555.681607615732,15921.312370869633,-6.6336130434309326e7,1.6957731112102997e8
-0.0025546695105731487,0.4720041934791661,0.00024186833683371712,44.320059127207735,2.039853068775874,951.7833038171905,21045.47459267551,2.46318942680476e8,2.2624756199440643e8
-0.0025646532885730267,0.47234805878758196,0.00023645763592993957,40.393859861075974,1.7710645944766483,-1885.721117326374,15336.869678537238,1.340460387433476e7,1.3801374462432858e8
-0.0025746370665729046,0.47318233376776336,0.00023277864875840515,42.77975900358567,1.9952528113222598,-5701.146850868711,20758.76171485435,4.3791381603520197e8,2.0590234903857908e8
-0.0025846208445727825,0.4734049856988713,0.00024723382404902126,44.35438463054208,2.04585671699689,140.48752223267337,19001.96746749662,1.4594502447671804e8,1.8818061524280372e8
-0.0025946046225726604,0.4736569192119641,0.00023512975420965804,43.86114311162708,2.04238087202201,-9162.372015690777,19559.059133427556,1.900793068323636e8,1.9584803184256837e8
-0.0026045884005725384,0.47386978940444535,0.0002384097242939017,42.12902541961168,1.9672430630101008,18596.758022417438,20070.31254074733,2.0639818221074405e8,2.5531135582405028e8
-0.0026145721785724163,0.47431555994122754,0.00023967270707263603,42.05467523248426,1.717762156627079,-29000.819401410125,14209.158592615053,-3.373797225016959e8,1.408179599934463e8
-0.0026245559565722942,0.4749188783408899,0.0002449256429050442,41.639279275755065,1.839577192979428,-17448.351660301712,19207.398547036864,7.654818339603972e7,2.405577391819593e8
-0.002634539734572172,0.4757492665008467,0.00024503710560412715,42.30485154653672,1.7521227773647736,-892.4883521674167,15517.812256033778,-2.812057153634205e8,1.51837410630149e8
-0.00264452351257205,0.47573717218069944,0.00024161552345005165,43.626546191839914,1.9323569330503543,-11273.685328054104,17753.170131275365,8.717038287389573e7,1.5524550684789702e8
-0.002654507290571928,0.4763174514598213,0.00022717878075983927,40.8500547453858,1.755672561577294,13964.542170297362,16180.456286760782,-1.5502559898381823e8,1.634751928170603e8
-0.002664491068571806,0.4768980042815965,0.00023339709092562105,39.26072987428552,2.0177505343013658,47469.98555287365,33982.65978742885,9.155558383577036e8,6.702246453429216e8
-0.002674474846571684,0.4767840973533748,0.00023982954506521936,41.40986316027546,1.7466453582769925,-17620.17621822156,14463.532545376767,-1.8708926790962064e8,1.3882912425051203e8
-0.002684458624571562,0.4776343016831379,0.00023632759006259987,40.799776394480325,1.8431581974033209,-10302.289642551976,17676.623153651377,1.8378596400349995e8,1.7329734124089408e8
-0.0026944424025714397,0.47803192953087276,0.0002493633308100487,43.06056783020529,1.8071793261812812,-2898.34943448736,17425.699202073854,-1.730524322339353e8,1.816743148902238e8
-0.0027044261805713177,0.47812275644313196,0.00024664682912489455,41.15709563944107,2.051206783766641,-41570.30908298006,21356.987902625075,4.7015297874527776e8,2.58889836096742e8
-0.0027144099585711956,0.47873350821860366,0.00022992298793743116,43.302864848686525,2.0652155114550297,11477.990200555392,18200.605952306567,2.5290850298188075e8,1.6409142812734213e8
-0.0027243937365710735,0.47906978193784017,0.00022700215979441985,38.88731233343493,1.6986276109290441,-14452.385058169133,13192.93162640607,-2.034237221883396e8,1.2671578924018075e8
-0.0027343775145709515,0.47989386615145485,0.00022936197821359937,40.418444258178646,1.6830173631219445,-24147.966291496614,15583.301735590334,-1.409238372621204e8,1.6989253526911402e8
-0.0027443612925708294,0.47993819997194803,0.00023205704971738587,41.973612103417594,1.861240626889913,-29998.590686434487,15811.064291281893,-1.8177710518430668e8,1.5570089632776177e8
-0.0027543450705707073,0.48025807096975043,0.0002381794015070566,39.10272570976286,1.7031566467495225,16071.326759863123,16493.29056615059,-1.1125466666526274e8,2.2868998573758796e8
-0.0027643288485705853,0.48084038573270665,0.00023712332848706887,41.954195777901546,1.8511088360060293,9826.306745318445,16485.227422965778,-2.3452780842099242e7,1.586345189304923e8
-0.002774312626570463,0.48109011691089837,0.0002515821515706399,44.266825503183036,1.859813827392081,-25426.776289198344,16144.706017102018,-2.5730094526476714e8,1.6233271413407338e8
-0.002784296404570341,0.4813373186448298,0.0002309978148033393,42.111548050131404,1.938978794831014,-15592.52730177231,17378.63220056469,-3.3098408936145306e7,1.5921964985921684e8
-0.002794280182570219,0.4814433210252901,0.00021860547063796724,41.03479975769072,1.7450489162356093,-21081.00461498541,16810.16451376858,8.405685212268563e6,1.871187053298152e8
-0.002804263960570097,0.4825578726863023,0.00023422735044154565,41.65947590392818,1.8350609195888634,-22764.112977992132,16814.519698913766,-6.369235944667917e7,1.9419229246302667e8
-0.002814247738569975,0.48284181115045793,0.00022458473757542207,36.96805905366478,1.7586254863459256,-17351.064611691585,18720.144878338455,3.29101173617769e8,2.4567800833955872e8
-0.002824231516569853,0.48343441683787386,0.00022610822574712424,39.67177012329388,1.7106209423305996,-22598.328389540715,14420.181371062003,-1.4909596237847173e8,1.3542529901841614e8
-0.0028342152945697308,0.4835890832942096,0.00023722663542466465,39.1010503267945,1.6656225649287881,-35151.63775410335,14524.590519516918,-1.438699718429645e8,1.2719096483912626e8
-0.0028441990725696087,0.4843223296876531,0.00024223516754469382,39.92355716036276,1.6454720419005262,-33076.79969495626,14140.627962090844,-1.480680765731388e8,1.3124680433459413e8
-0.0028541828505694866,0.4845401692640153,0.00022750247175456706,38.17176905489914,1.785426608694625,4162.273610105695,17641.859473497276,1.4367698795976928e8,2.0921079273231494e8
-0.0028641666285693645,0.4849962364154344,0.0002265438423543293,39.17261852068622,1.6552991355519306,-16236.06889161146,15417.738348389426,-5.5134189370619334e7,1.5199839749587932e8
-0.0028741504065692425,0.4854756862350623,0.00022968149556943878,37.95090514564611,1.7070782460853113,-10835.455077439425,14624.198340347586,6.888086350495067e7,1.461575731807338e8
-0.0028841341845691204,0.4853053598649276,0.00023101471251964561,40.143960517865686,1.6440089020679234,13480.27246165198,14744.69423206983,-2.6252726020377868e8,1.4174837391277644e8
-0.0028941179625689983,0.48606329436023954,0.0002368093228176221,40.418065548503186,1.830667762244237,-36706.05449840314,17113.405275242774,3.7889226516054705e7,1.6756296412496686e8
-0.0029041017405688763,0.48646335843444105,0.00024638260005145987,44.778803682470325,1.8939705448905049,-30097.523305659135,16541.75875403234,-3.007669810870771e8,1.607741385576613e8
-0.002914085518568754,0.48689118097466416,0.00023042307406508097,39.369561400449115,1.6837608139542068,-24413.38121587373,13752.076914467852,-2.3509203869962153e8,1.1875863560677528e8
-0.002924069296568632,0.48724715396057583,0.00022629781754395601,37.84000989353232,1.7595485422040607,-1031.3363605639108,15116.495835554926,1.5311914413260657e8,1.334575424701727e8
-0.00293405307456851,0.4871099156778655,0.00023536349748372199,38.7068584491518,1.850567233398583,-5289.860029414489,17724.020956258522,1.6160831339601877e8,1.991890729540342e8
-0.002944036852568388,0.48781765902071494,0.0002314870544793015,39.51600017715248,1.7841555059496688,14686.026266829293,17535.694068903565,1.2825760095118497e8,1.649953337662955e8
-0.002954020630568266,0.4884976569316641,0.0002205713598105756,37.34049270458349,1.609467452875808,-1511.4910770864599,13602.17163111327,-7.28764867873468e7,1.2033651829938498e8
-0.002964004408568144,0.4885969911208085,0.00022262112577236807,40.70041010022612,1.8041689550957065,-5131.998566588579,15763.926837023517,810087.0132551913,1.490627544978054e8
-0.0029739881865680218,0.48870934338404914,0.00021576619862596972,38.11303394560246,1.7710480817983314,-33106.09767014624,17916.32847221572,2.3142126547191468e8,2.253881694659383e8
-0.0029839719645678997,0.4894878014077258,0.00022407161693971923,38.59272715276427,1.7060074059195496,-22594.82589760103,13630.714126423944,-1.357768301852623e8,1.1340005446309073e8
-0.0029939557425677776,0.48999499789206313,0.000226873501073851,40.14772246494064,1.8276876248260707,-28935.967868296477,18298.339487010286,1.3441972306311905e8,2.476397431123753e8
-0.0030039395205676556,0.4907230216746684,0.00022083203586868374,36.558450691160104,1.6879996742736105,-22510.048397341652,16732.339711803495,2.8729179136831594e8,1.6991174557680383e8
-0.0030139232985675335,0.49071723762719194,0.0002088653864440709,35.7222470293003,1.4716260735814315,-16628.56610974346,10736.300305373874,-2.555992338258314e8,9.650144429923485e7
-0.0030239070765674114,0.49101224913133773,0.0002232178107596271,36.66136534264344,1.6183071672926692,184.43780262211783,13179.910114579368,-9.971162755071022e7,1.2837159186021945e8
-0.0030338908545672894,0.4910879061850137,0.0002216533808492925,38.413085138212914,1.6215562169867337,-660.9252245520968,15095.77547823392,-1.2485328109827818e8,1.293811024187222e8
-0.0030438746325671673,0.4917475859610422,0.00022824682433031116,37.8445330925015,1.6059389748155826,-9585.106603722885,13649.91785434969,-1.7312469136217558e8,1.2344838381721416e8
-0.003053858410567045,0.49217234345915495,0.00023540299741696137,39.14384783174959,1.732324970535709,496.8949049352901,15171.332306290162,-3.796603018865321e7,1.6088363230548456e8
-0.003063842188566923,0.4930091501802672,0.0002342444351088938,38.31929407740688,1.7348424285127693,-23832.644978427572,15950.71030178178,8.49253593482545e7,1.6704846353505442e8
-0.003073825966566801,0.49322416757422616,0.00022463540471861262,36.692519944150625,1.5531522374661972,-2054.7956342175926,13901.410220204914,-4.0653796077743635e7,1.3567177314981452e8
-0.003083809744566679,0.4937244452748855,0.00023009126002286742,40.014704492480604,1.644091392272196,-8669.995408402052,13478.839972817104,-2.4136250479013205e8,1.2057918914137857e8
-0.003093793522566557,0.49401840738719327,0.00022213439169615817,37.90012348596225,1.6661154001041643,-32568.677113219095,15454.207246920296,4.2087442486459285e7,1.3992882617718115e8
-0.003103777300566435,0.4940962838258129,0.00022186795987427267,36.86667569037929,1.5831732478307756,-5008.666420791983,14903.71479406046,-9.413050634673765e6,1.543984523221612e8
-0.003113761078566313,0.4946653289628448,0.00021990079855726256,39.358990198309726,1.7310353327574937,-20358.672753469356,16659.187419000442,-2.2937324571613923e7,1.769855574745343e8
-0.0031237448565661907,0.49489937545452267,0.00021955995257202045,36.95532545122118,1.5539855794148216,2516.169501160263,14278.70218010454,-1.1852675589654848e8,1.3581131596201798e8
-0.0031337286345660686,0.49510943530805523,0.0002156673215739243,38.82151402983075,1.752209301676378,-12191.593701494778,16174.913398753497,1.1514828126345329e8,1.5581079579753643e8
-0.0031437124125659466,0.49550100019777893,0.00023140467538653448,39.36306270499715,1.8443565469100793,-3151.411801467074,20801.518688486627,2.876613133224915e8,2.572409048404318e8
-0.0031536961905658245,0.4964161557095067,0.00022850526618946012,35.02571811980237,1.520949121403688,-30424.70876689109,13580.431315778007,-7.302085862469049e7,1.3813529684181896e8
-0.0031636799685657024,0.4967852310016169,0.00021803725037503264,37.30197135321314,1.5701807793598337,2454.1248401672347,13404.807407080414,-1.4038560524025428e8,1.3380302177042118e8
-0.0031736637465655804,0.4970672108665749,0.00022001083430599815,37.719829198143195,1.6852214166193853,-11946.921867454013,16857.877436005867,1.1427402021861766e7,1.89822615331312e8
-0.0031836475245654583,0.4975945950864116,0.00022579680338197832,38.07279683432098,1.6386300068793034,10302.589414317745,13033.579948622782,-9.859136315618947e7,1.2213312005248895e8
-0.0031936313025653362,0.4971497200182057,0.00020855868182830718,35.76627335372656,1.7059395718435233,-4331.6784879890765,14531.196580421138,1.8148111437189746e8,1.3374981977004768e8
-0.003203615080565214,0.49809740037063605,0.00021728347829741093,36.14952571853167,1.4808059021884896,-19765.09176028208,11443.559028104184,-1.8741650952041078e8,1.008070751414403e8
-0.003213598858565092,0.4983367480924062,0.00021391796141490097,35.764665023158194,1.534760044095027,-8683.206546655503,13002.001552000895,-5.945634750738497e7,1.14274982715003e8
-0.00322358263656497,0.49868653259449636,0.00022591177542454714,36.2548786822411,1.6764812653559875,-16804.976545773246,15124.807859407438,6.3250101794572815e7,1.5796980583352524e8
-0.003233566414564848,0.49903330664211537,0.00021867325401436197,34.84261744579978,1.58761268702578,12425.68037461968,14906.831251610247,6.478548355435711e7,1.6882426892719212e8
-0.003243550192564726,0.49942206752806667,0.00020997736526224894,35.92433033607313,1.7280991517916173,-25710.865525953333,16043.398086426725,1.7400611865066296e8,1.790799064234409e8
-0.003253533970564604,0.5001375034711091,0.00021633605772808663,36.056671431737676,1.5692128637347487,-9914.394035449604,13593.414700614929,-3.524491182275204e7,1.2289643722146477e8
-0.0032635177485644817,0.5000074249382597,0.00022262525978234026,35.95263052718879,1.6138148963323007,-14126.443493449877,17227.699170999622,1.606662228698582e8,1.962506881419786e8
-0.0032735015265643597,0.500454304355575,0.0002174772032982766,36.11101567144345,1.5879706279710268,-6194.00820891959,13773.168216766704,4.220920800152378e7,1.4686391262032682e8
-0.0032834853045642376,0.5015131359813968,0.00021377939762085417,36.51198199798174,1.659781904107111,-9943.636088518559,13525.693953975931,3.105711949728832e7,1.2042001851080169e8
-0.0032934690825641155,0.5015255307396291,0.00022447012370591676,37.43122533379244,1.7559209298176561,-2275.045954776522,14934.141601513124,1.195936325345179e8,1.3404408055009358e8
-0.0033034528605639935,0.5018144136840419,0.0002208523055616641,36.24919945589387,1.675950527652959,8270.531909052668,15119.571223729014,1.265809241586831e8,1.2805313042986222e8
-0.0033134366385638714,0.5022023875242158,0.00021619904672124534,35.67510753711166,1.5576496797290194,-5906.866416292928,12487.788829869502,-7.2705461050725905e6,1.0079145887197664e8
-0.0033234204165637493,0.5020821338563691,0.00022002001793019438,34.23493313749514,1.5970090704306639,16188.837345562013,12814.38638892237,1.454525427097277e7,1.0443365298706758e8
-0.0033334041945636272,0.5023593268799595,0.00022181591039651996,37.061851694507524,1.5883089778128807,-29457.36150431321,14028.799325909615,-1.18290477163423e8,1.5413981510065004e8
-0.003343387972563505,0.5029932384532585,0.0002146360361233577,35.358525468935966,1.5336052947671177,-8732.456415023335,12447.240040735034,-7.426081369717826e7,1.0289320308357166e8
-0.003353371750563383,0.5033631304236478,0.000213600263681976,34.04704837287131,1.5749848394320736,-15234.553451062626,14259.34998135069,1.656607597335465e8,1.3009974967923647e8
-0.003363355528563261,0.5035658604817581,0.00021291711360106415,34.42933939088794,1.6044923553561838,-6643.149095072433,14686.278970995143,8.65288216091471e7,1.5680837927128708e8
-0.003373339306563139,0.5041907559668761,0.00021513572020727048,35.7093767307322,1.582668562253052,-16426.4745980287,13210.114566776967,-5.30929797809137e7,1.2438493059242819e8
-0.003383323084563017,0.5045305264100898,0.00022298126385230743,35.63768660217139,1.651917145651219,15128.00291306769,15845.645054195496,1.72227567489458e8,2.016904882209253e8
-0.003393306862562895,0.5046932142042205,0.00022260941102670307,34.78908676525486,1.5103548639176816,-6484.9327060318265,10926.464119580476,-1.0424075653841819e8,9.348539969236869e7
-0.0034032906405627728,0.5051140470103419,0.00020500780828551255,34.224129803854765,1.5602769555073837,4106.327436725467,11440.94220476034,-9.807643761697812e7,1.0004127845376357e8
-0.0034132744185626507,0.5056105395024352,0.00022084995569515833,36.15988023221677,1.6993539081672802,2028.7691857929567,14607.53113286997,8.873089186420251e7,1.383097621159677e8
-0.0034232581965625286,0.505778115606081,0.0002191406696996134,37.26362144074588,1.662235215764158,-3745.629848803097,14406.249343611693,5.39620766450096e7,1.4503109216967183e8
-0.0034332419745624065,0.5063154976214864,0.00022597615537833972,36.04757513114608,1.587458660753597,5192.483051112594,13670.455613771424,1.3519448788557174e6,1.2067176082970676e8
-0.0034432257525622845,0.5067867016450036,0.00022048442097801518,35.63460014000408,1.6422932306191387,4317.304780954946,14962.141769292291,3.791311784802881e7,1.5917144898401186e8
-0.0034532095305621624,0.5066641912935301,0.0002164313588249947,36.33686115392941,1.6452952665127794,12725.726321298815,14160.189215611004,-1.4411620729506308e7,1.4888832864460325e8
-0.0034631933085620403,0.5075324400470418,0.0002119883008164594,34.86635365022154,1.526545844971377,3568.1334851987967,13215.320942136183,1.7325764688246652e7,1.1443758987987354e8
-0.0034731770865619183,0.5076697462384182,0.00020843915427717094,34.29710566544295,1.5015786208582074,-29277.73936203124,12613.39545116676,-1.280572069665969e8,1.2092410031268407e8
-0.003483160864561796,0.5078395470248652,0.00021573430693966377,34.86950958803655,1.5494316183789945,-8088.244053973825,15507.329780736382,4.5747862971266314e7,1.7950519243962392e8
-0.003493144642561674,0.5082127139109943,0.00020649030624216244,32.49055077949569,1.3906249137084936,-25261.18491577093,11942.768165879032,-2.5047909925380666e7,1.0338006069028036e8
-0.003503128420561552,0.5082990693463943,0.00021010492312836443,32.96926718805807,1.449849173910468,-7252.489811166515,13991.989216081329,1.1869779506471945e8,1.634699226585879e8
-0.00351311219856143,0.5088984577126976,0.00020540298251352446,34.317382377502426,1.6335260453523963,11943.89062205036,14556.59466257332,2.1784303307903555e8,1.3337499527602448e8
-0.003523095976561308,0.509498734217952,0.00020891232914580667,33.242026895327456,1.530659628500176,-3005.644940271434,13108.182165125634,8.207731605398755e7,1.299897771063363e8
-0.003533079754561186,0.5098572721657983,0.00020057001064902567,33.325165123586395,1.3949181758846023,2033.0671884662338,12701.228907821614,-1.468636298174746e7,9.468048346805406e7
-0.0035430635325610638,0.5102748110437242,0.00021582766368947955,33.63531379829503,1.5166357129503276,12060.425626843607,14534.021889739379,1.3474506647149414e8,1.4103139678897548e8
-0.0035530473105609417,0.5102191133932501,0.00021216473656253079,33.95792830272903,1.5603003485376794,-16833.871607721856,17211.189390889755,1.3007204254266913e8,2.611303752599768e8
-0.0035630310885608196,0.5105758762390178,0.00020895609016815953,32.50917157051219,1.4130890228098467,-28160.257043483653,9930.845738535923,-1.2639794549607195e8,8.550274889161555e7
-0.0035730148665606976,0.5112997291778738,0.0002089441430970552,32.99526185436105,1.440954919886938,8027.133388097214,10335.401371811393,-1.1828724769192152e8,8.774556318428406e7
-0.0035829986445605755,0.5117029523108795,0.00020855721673592942,32.893875366592205,1.4611429975142434,-8932.11875496867,11702.895104745208,-3.840066379240364e7,1.0316899477615364e8
-0.0035929824225604534,0.5118838941975555,0.00021135246850602883,34.06280123422902,1.4330613226888034,6272.6524247017005,11148.784836532555,-1.0041298115750653e8,8.734362073659575e7
-0.0036029662005603313,0.5122353674266197,0.00021262337562069056,33.06745481865048,1.4371190756068186,-3954.7008063499557,12644.114749105172,-9.668281764172629e6,1.2171611447745727e8
-0.0036129499785602093,0.512279263357952,0.00020745489434817495,32.191763470708665,1.4338762169900963,-15603.00142655101,11282.689900791205,-1.942802248083648e7,1.0456967757819997e8
-0.003622933756560087,0.5128350487823191,0.00020410524731853094,31.89716794426282,1.4860890516076024,-19135.9438014096,11217.037467204493,4.1741919381966956e7,9.468188940712391e7
-0.003632917534559965,0.5128203533324995,0.00022157808531891513,33.61118627975389,1.4162581105774354,-9053.298464830892,11999.307983202038,-1.2853493958522685e8,1.1694139979122019e8
-0.003642901312559843,0.5135723726161814,0.00021499976117932536,33.37879505769218,1.4183383151796234,-29538.024462280773,11836.596803111821,-5.398513232557237e7,1.0192969573229596e8
-0.003652885090559721,0.5136752483011223,0.0002246436211481874,34.74957495645841,1.4882312820640684,-2481.994460908597,12170.555866474784,-1.3260296393055975e8,1.1280562468721129e8
-0.003662868868559599,0.514105133079458,0.00021114863922005566,33.762666482768815,1.4779859289311015,-5445.477873169278,13724.131354919135,2.9226839473953836e7,1.4710775235091043e8
-0.003672852646559477,0.5143251365439501,0.00020117829790474906,30.479738617528326,1.3159029958812367,-10806.96073925189,9788.681117359376,-7.777471299182798e7,8.115350992321034e7
-0.0036828364245593548,0.5148690816453599,0.00021841005574848747,32.18767858099576,1.489320520114062,-2418.0443130735357,13612.25147953006,1.661486489334884e8,1.4117255801169142e8
-0.0036928202025592327,0.5148093971860653,0.00021259728387264785,34.53969140925346,1.5136541884318095,-11512.362746580056,13488.784928654753,2.6624826457779728e7,1.4215499246376294e8
-0.0037028039805591106,0.5150447768686863,0.00021431848943196714,35.5581273285399,1.6539381805019195,3896.5567076938814,14484.059046243423,-1.5963124964687612e6,1.2769492494584583e8
-0.0037127877585589886,0.5156331091180909,0.00019755877838596316,31.098767537108124,1.4690446689236774,-12239.425081882235,17150.440977031492,1.394057175261334e8,2.8069187367080176e8
-0.0037227715365588665,0.5161773870958132,0.00020193719980006342,32.92973745732103,1.5454371421038213,-16794.461995903315,14105.138786772213,1.915935054699712e8,1.5270049872970802e8
-0.0037327553145587444,0.5163033829405904,0.00020437143943251114,32.639272558781805,1.4085432585009912,-9632.295121385965,12794.442167197798,3.0951331910628945e7,1.2057499932976426e8
-0.0037427390925586224,0.5167645464856468,0.00020443781489239043,31.45484810941445,1.4227476634819796,6592.428307604638,11933.054845526818,7.860053570843163e7,1.1005170441245823e8
-0.0037527228705585003,0.5167563693082775,0.00021497082768226876,32.45493531015561,1.3893535508469244,-19013.290303372793,10295.281891650931,-1.369383396706478e8,8.65301550625254e7
-0.0037627066485583782,0.5172984230995061,0.00021808232959273467,34.35849616347943,1.543243696236163,1346.7995579208773,14672.716649665454,7.086452747871879e7,1.313474379660075e8
-0.003772690426558256,0.5178416702513933,0.00021163840531345193,32.39068770919439,1.4376233309867654,-16423.011555604466,11994.688656681834,2.50617633177753e7,1.0010485357064241e8
-0.003782674204558134,0.5181755907819897,0.00020978439283677667,33.22015057145671,1.5173756189385221,-10462.40457381622,11620.227095221473,-3.795683889389335e7,1.0191313424361025e8
-0.003792657982558012,0.5181853918701236,0.0002037864536619868,31.844041647909286,1.4067791116714317,-24343.19726233327,11300.790063117198,7.871614937754351e7,9.22871399570648e7
-0.00380264176055789,0.5189115444624622,0.00020733811720396347,33.03213904070075,1.382348287722622,-7070.621217706793,10365.239681913567,-1.3646446399678594e8,8.573216370289075e7
-0.003812625538557768,0.5189265218223736,0.00021119663629906116,33.1707907685446,1.3772104000924374,2566.6325116929693,11478.58492701017,-5.393701567970445e7,1.0049612155707292e8
-0.003822609316557646,0.5192546884702169,0.00019945430379551707,29.84918573007747,1.3505589873859851,9113.038197291373,12573.258258220978,5.297916506877518e7,1.3975071604242647e8
-0.0038325930945575237,0.5194126113379316,0.00021543550763185142,33.89855030308562,1.4220713667860407,15764.396140110735,11842.008678213211,-1.3920513099363205e8,1.0643929366414152e8
-0.0038425768725574017,0.519641598866845,0.00020824494231169846,30.459509171699537,1.320462025109698,2993.4284431804954,10273.365827692129,-7.285331738487357e7,8.106163095109653e7
-0.0038525606505572796,0.520662334700959,0.0002200763993825391,34.99399390531452,1.4626904668713954,14927.034427395281,12564.5147242305,-8.767274168486103e7,1.122586512177587e8
-0.0038625444285571575,0.5206171780879959,0.00020411453309980088,33.16304287332489,1.4822009197862298,-11048.327952240032,14581.88085960445,9.650186198392554e7,1.4949073652191973e8
-0.0038725282065570354,0.5209247150614683,0.00021298075098056363,34.18505904600231,1.4791250519129753,-21741.520722062498,11930.085955407509,-5.005480192071845e7,1.026375073485033e8
-0.0038825119845569134,0.5213809822475887,0.0002147047720103878,34.67318071616496,1.491174744301721,-21993.992392074364,14246.889946335723,6.098398376886377e7,1.5425651207995605e8
-0.0038924957625567913,0.5215461275012349,0.0001939744536996908,30.969984532863833,1.320870935895614,-10449.833506286039,9829.034565575781,-1.7154837308887678e8,8.118308211841178e7
-0.0039024795405566692,0.522040907438437,0.00019722889626329544,30.809143374739484,1.345036466201591,-15829.218804999637,10887.566900144542,-8.80898470501817e7,1.0074242197705148e8
-0.003912463318556547,0.5224579761182541,0.00020292534684652493,30.807774049624474,1.4399793648036234,2235.806542349356,12993.481001046152,1.7729711692742562e8,1.3157758191278222e8
-0.003922447096556425,0.522407130865613,0.00020655010121716915,31.04534525010441,1.3373904089745965,-9244.129640714467,9892.016333285414,-1.5956268547934294e8,8.830149231215385e7
-0.003932430874556303,0.5230187197132619,0.00020108783177898208,30.4363590922958,1.3280673767550266,-2879.390954277072,10598.964131266252,2.755487939782171e6,9.22929637297862e7
-0.003942414652556181,0.5231073121311202,0.00020440052426867427,30.81750410615636,1.3436937073317528,-13270.434283002089,10426.997201149296,-6.85392998995754e7,9.695510933556388e7
-0.003952398430556059,0.523243221098266,0.0002050978686321917,30.698599606885224,1.4018970217988957,-8630.788458268109,10773.845580970341,6.770393705974871e7,9.393623924654381e7
-0.003962382208555937,0.5237237372415257,0.0002055363463462096,32.64210909128641,1.3842487755433532,8385.320377644506,11598.588885991605,-1.5813172322554114e8,1.2772485896450317e8
-0.003972365986555815,0.5237644827791955,0.00021350175757724836,31.124501037210234,1.381879708521373,-23550.374373942403,10994.521251238215,-1.6394642797077902e7,9.26178250637554e7
-0.003982349764555693,0.5241346785643255,0.00021190711634528885,31.684927888658432,1.3846244540372528,-4422.4621703922585,10447.042994676574,-5.2317432031871095e7,8.96349303867959e7
-0.003992333542555571,0.5246114828812424,0.0002105912556066581,32.91267772149769,1.3853591040902555,7411.544469130985,9648.549545530777,-2.691517003908988e8,7.809897683540426e7
-0.0040023173205554485,0.5247795228558826,0.00020356212549019372,29.699143592234435,1.2901750987819307,938.3726680428601,9385.248112846788,-1.0519961492923261e8,7.38082743261359e7
-0.0040123010985553265,0.5252824288536795,0.00020315024299909852,31.02914684819161,1.3396621162346578,-2977.322590092873,10904.980376349466,-4.2291421475902446e7,1.0545818870981058e8
-0.004022284876555204,0.5252267584142973,0.00020670403957795224,30.367909663727783,1.3574858390916515,5914.1592833714185,11544.94270566818,-2.93577872060531e7,1.0281571203130157e8
-0.004032268654555082,0.5256331744379713,0.0002002157973008722,29.663601165638656,1.3321760554984456,-5569.259517872498,10086.389498426179,-4.315852668272818e7,8.012042278399155e7
-0.00404225243255496,0.5260217679575435,0.0001989182618777348,29.890357157675165,1.265909615810493,-10204.025225221629,8902.792050365646,-1.3458167183642566e8,6.87259365555342e7
-0.004052236210554838,0.5263761954252258,0.00019740603378877645,27.259896347939566,1.1800562244989654,6644.783275785821,9047.779374810256,-4.572442097580673e7,7.11498530269732e7
-0.004062219988554716,0.5267774242029409,0.00020061023904058156,29.328275768866213,1.2861355240955097,1360.3133326279242,9997.365942527455,-956588.6547378978,8.813696532810877e7
-0.004072203766554594,0.5271594527268316,0.00019130991715854968,28.788738525233658,1.1335002438426593,2953.6766941344176,7968.874614460557,-1.4858246452380213e8,6.144213110531896e7
-0.004082187544554472,0.5275312346901628,0.0001960031477072171,30.473486966919822,1.2886077453799796,-13586.154820073229,10218.46253270536,-4.640292903940652e7,8.182943522256427e7
-0.00409217132255435,0.5277339798737667,0.0002049967491551175,29.041832371712044,1.2500323312908441,-18110.923257149047,9172.905014981356,-1.99112619044686e7,6.6217724374082424e7
-0.004102155100554228,0.528027504289872,0.00021631791290895895,33.04231074102828,1.372869266644371,-2478.9412467370535,10792.179751282663,-1.367459877669279e8,8.432727720422974e7
-0.004112138878554106,0.5282386038166588,0.00019234268559019429,30.657661447626005,1.3732661778296993,-7784.376020210644,11594.392019603525,5.336652401288454e7,1.0144274897632645e8
-0.004122122656553984,0.5285829302237253,0.0002041851323983281,31.09886665687081,1.4114463337008885,-28302.974832254804,11294.769862204934,-2.6188214149388693e7,1.0653516937937453e8
-0.004132106434553862,0.5288385510921362,0.00019490284725677916,29.16623626345491,1.253671371185708,2022.468489940107,9383.284421558696,-2.4437711004011594e7,6.981716600029302e7
-0.0041420902125537395,0.5294941437693779,0.00020568571289521068,32.56170177701601,1.4176238542543866,-13630.910997535317,10814.546068779906,-6.144032310618126e7,9.217098048203589e7
-0.0041520739905536175,0.5296412419491098,0.00020013062748093784,29.942652672114857,1.2343517756180902,-19591.84675476906,9547.963093146602,-1.1020746703076957e8,8.032285438780414e7
-0.004162057768553495,0.5300767464028322,0.000202136169044006,31.519402747404595,1.4856916892010732,-23075.8242806187,12449.314993665963,1.430625876625324e8,1.2107288267964573e8
-0.004172041546553373,0.5302165925149457,0.00019997759053888377,28.170157203135528,1.2763524908774073,2242.037459247074,10438.897535496359,8.34384037042227e7,8.886304257781811e7
-0.004182025324553251,0.5305342533860822,0.0002072229930049114,31.074383469820532,1.3491723264362918,-12784.711459689403,10157.171072697409,-8.158319389633183e7,8.404267884049135e7
-0.004192009102553129,0.5310879538625013,0.00020140473488234486,30.150293323501373,1.3466209192863339,-14412.838208929143,12298.310272358329,8.328593684349796e7,1.357272215439546e8
-0.004201992880553007,0.5312588437277591,0.00019220608073395126,29.509530353179976,1.341670080556246,-10179.473701847111,10828.955606543695,1.1278896205862002e7,9.592888149874762e7
-0.004211976658552885,0.5315227376946714,0.00019668622210468076,28.43653858218632,1.3640302092846257,5.70880801485104,13560.491879462399,2.075258228774364e8,1.7507881488026428e8
-0.004221960436552763,0.5316910202571308,0.00020146243700800367,29.966150745652783,1.368760461115979,-9140.408555422931,11913.440764215004,9.361615651381272e7,1.1660876695104109e8
-0.004231944214552641,0.5319718719384983,0.00019886881447996816,30.06821187898764,1.2683035810104057,-8768.042303413727,10341.047966591028,-9.743058864001103e7,8.815293612024657e7
-0.004241927992552519,0.5324158764931489,0.00019482994815732526,29.474641409448598,1.3047124579320808,-10750.023100308284,10385.893662593196,1.0745491030370397e7,8.691870761229636e7
-0.004251911770552397,0.5328785580372205,0.00019851989646876218,29.143947399677035,1.2973781714399686,-14917.885278748003,10864.347678761704,-6.185265543840487e6,1.1692927126637338e8
-0.004261895548552275,0.5328512275605463,0.00019847425678705657,30.420548290499436,1.3361970236757539,-2686.7164049985736,11741.951049495936,1.2664849508810715e8,1.3732543195853123e8
-0.004271879326552153,0.5333775628500734,0.0001973345620285977,28.625552237020777,1.3691024128752445,-381.4508904797344,12024.14455427917,9.257440606144755e7,1.1726225158836877e8
-0.0042818631045520306,0.5335535931977793,0.0002150955525928491,33.25594622463366,1.4274434288138382,-16393.143629179627,12197.979474683365,-3.238075909279406e7,1.0905253956622405e8
-0.0042918468825519085,0.5337228879137547,0.00020682634271578857,30.43091012917169,1.3409618629172009,-19011.938455760977,11651.93072251682,2.6999449135695405e7,1.0815348353943437e8
-0.004301830660551786,0.5339330649154727,0.00019699317267543001,27.634937970590503,1.2785896767012073,1034.9997654189058,9989.776973534988,6.894276904129508e7,8.441231486418726e7
-0.004311814438551664,0.5341834463169798,0.0001954334294647523,29.63380296236942,1.3686129244047813,3939.521257323287,10437.341091415508,3.847739092475776e7,8.082546521606952e7
-0.004321798216551542,0.5348137430419447,0.00019583196287447881,29.25972973860317,1.2524633389007205,10386.580348180378,9252.142303335446,-8.432823539889899e7,8.100358900827713e7
-0.00433178199455142,0.5349384295410128,0.00019351717743729458,27.367233551343343,1.2024049728546864,-2676.024481994902,8727.92090706689,5.558251518816107e6,6.865471705353631e7
-0.004341765772551298,0.5353369867964065,0.0001947433723562609,28.035154516277945,1.161381309663786,-7394.054544080377,8149.606495489869,-9.514438176074438e7,6.5007686474734195e7
-0.004351749550551176,0.5356972988336929,0.0001981083733476955,28.30761997652286,1.2608012172351382,-18162.76931947251,9388.118281583605,-3.284700751823866e6,7.611650057436433e7
-0.004361733328551054,0.5355221683996497,0.00020006503682803262,30.01927600249515,1.3776796695537532,1649.8389778153073,12043.697887309016,1.02775632497036e8,1.0256276768014361e8
-0.004371717106550932,0.5357115176299704,0.00019950643293299895,29.742454330716726,1.2430308994494124,5180.7621714086645,9304.157573497849,-1.0844090728336869e8,9.374868376744477e7
-0.00438170088455081,0.5366131095719174,0.0001845226750681877,27.342460893687193,1.1810519767850147,8973.463102255031,9433.909298605206,-2.352373939571988e6,8.707483490785554e7
-0.004391684662550688,0.5363895572844777,0.00019565727108585666,30.489309427848507,1.3245186279277308,16288.2174734324,10580.603402539931,-3.954009814393549e7,9.37828014585801e7
-0.004401668440550566,0.5370961118205451,0.00021068904964186174,31.37927448231874,1.3221390019835315,-9504.446689765808,9563.295322915372,-1.6241020039340204e8,8.287413409530506e7
-0.004411652218550444,0.5374678547079093,0.00019322109044681628,30.035189102989875,1.289816144749567,-9058.374469920342,10898.739656221402,2.779716040124034e7,9.16703396201916e7
-0.004421635996550322,0.5376181145543815,0.0001845704393814126,28.955520210208288,1.3005427865636863,19700.34146275807,10562.631404761503,-5.065482595294112e6,9.775505403513658e7
-0.0044316197745501995,0.5380612840318936,0.00019834201531253735,28.979257387291476,1.2587320018389692,1738.7388291957736,9445.061207771489,-5.340098464701658e7,7.842664199138176e7
-0.0044416035525500774,0.5382991609441815,0.0001898369117573922,30.40872455050363,1.2769139301999732,75.07394821922625,8426.05627229266,-1.626493995852957e8,7.177392021177122e7
-0.004451587330549955,0.538395817426499,0.00020213308186152348,29.86503673511224,1.3507485165914659,1317.569542747658,10660.036428542051,3.2869870324351616e7,9.822963887189005e7
-0.004461571108549833,0.5388377871400444,0.0002099180868456939,29.845020658210448,1.3120627739803643,5318.710545730059,9763.900735197958,-7.097513533747724e7,8.14980263055976e7
-0.004471554886549711,0.5390340819447883,0.00019131799892213144,27.09131405942693,1.1259287618378309,-7063.299625382896,8152.253086825894,-7.730983353959441e7,6.176263777100071e7
-0.004481538664549589,0.5392248907246394,0.00019000906604546122,27.301517510686576,1.2011560111018278,-3875.7201782994493,8257.244450342796,-6.542286024900254e7,6.775974744835287e7
-0.004491522442549467,0.5395028770210338,0.00019730451675110253,30.41486626992697,1.349136720335788,-1395.7356472742035,12669.295159586467,1.2722709362071212e8,1.1968818916407749e8
-0.004501506220549345,0.5401083464683033,0.0002036587222913049,31.30755186248808,1.3354043193461946,988.889994227141,11490.605944533314,-2.4806411522015136e7,1.0740934362658957e8
-0.004511489998549223,0.5400015409448533,0.00018692700638303145,29.707122387558133,1.3023481016152574,1559.8272380164317,11195.211475718303,-2.377551887802493e7,1.212113946977224e8
-0.004521473776549101,0.5405278075900278,0.00020308578757284425,31.42915189495582,1.479080629802936,13375.362793008988,12619.126475328625,8.761768205949011e7,1.1168189965296517e8
-0.004531457554548979,0.5404320044200868,0.0002019132018559415,29.266480511230753,1.2252063770867163,-2383.1104453732114,9401.02027637115,-1.2321814454244132e8,7.356389095851564e7
-0.004541441332548857,0.5409278247339535,0.00018919895928435222,27.318323451097374,1.208034347707167,-5695.84097597699,10367.18815312124,-1.0538793947947172e7,9.977126700251846e7
-0.004551425110548735,0.5414727204919909,0.0001992751489037959,28.61640644488198,1.3535288835532924,-23589.020872321875,11251.35578523231,1.4658461058519354e8,1.0571964653852645e8
-0.004561408888548613,0.5417451612752048,0.00020147567992771616,29.275895286718423,1.3274703559280587,-17991.503896618142,10253.848017228964,1.8874542362258304e7,8.855018768239997e7
-0.0045713926665484905,0.5416200062172138,0.00019714605243952596,29.000869563239174,1.3000709271026116,1941.878369808625,9169.615280311496,-4.7140159840853974e7,7.991341288499908e7
-0.0045813764445483685,0.541964827102609,0.00019726509174337973,28.27526881403411,1.2929694382854666,-668.6174931857628,9427.708056014431,-2.2289845740238693e7,7.380296586527531e7
-0.004591360222548246,0.5421824642934953,0.00019433469717349813,28.236272871035126,1.298715531336787,-14505.98548724911,11316.24142798503,1.0247169669405775e8,1.094706695194071e8
-0.004601344000548124,0.5429619119385024,0.00020327873097673074,30.249074174245255,1.421826547093694,-9250.191801784438,13135.792013485783,1.973364782481061e8,1.433171381776209e8
-0.004611327778548002,0.5432588336259941,0.00018851148741513745,28.53707992388878,1.3251157510708733,-3147.2423422818133,9879.221947059585,3.365097897467286e7,8.609517729132958e7
-0.00462131155654788,0.5432432870379998,0.00020353581488872951,29.85553907004149,1.3404057175145907,-10938.144311200482,9943.879000759407,-2.6849200984217245e6,7.706778777961212e7
-0.004631295334547758,0.5434766928775352,0.00019800555884527703,28.421815038328432,1.2601257607743492,-14633.724685283267,10337.832619085477,3.910370642209084e6,1.0253414278505592e8
-0.004641279112547636,0.543930059263832,0.00018566723428216985,26.979308526080644,1.1815936920335046,-15481.575274128509,8556.384798697305,-1.8800951007090516e7,6.2697065728238545e7
-0.004651262890547514,0.5441414387471741,0.00019605277302153028,28.250028788934788,1.2278289349841116,564.0090485862439,8751.092796475188,-3.515298566129452e7,6.388842201266486e7
-0.004661246668547392,0.5445572501617134,0.0001870819376342916,28.077352619992396,1.242623056899584,-8718.345824381911,10002.027073923991,4.267415770272465e7,9.005670946806355e7
-0.00467123044654727,0.5446474445891217,0.00019022528481506276,28.33660307267062,1.3411796539905496,-20322.400320412115,10847.605231004336,1.0495770341317679e8,1.1674157787058961e8
-0.004681214224547148,0.5449452745972084,0.0001909159360828192,28.48040115595272,1.2326428940334624,165.07391428100328,9278.758730086007,-1.7048871842351959e6,7.253960581999639e7
-0.004691198002547026,0.545025822784286,0.00019163079765921494,28.653550443901462,1.2132338209330578,-14693.693199029172,10192.98942305168,-1.8318418056880455e6,7.919335492432085e7
-0.004701181780546904,0.5457355702713831,0.00019534118475750506,25.323445530260233,1.1749701161626094,-9481.448523153646,9829.632930958,8.463701881599778e7,1.1292742633507195e8
-0.0047111655585467815,0.5457198779156315,0.00019110757023128264,27.189419875170174,1.2693074426212305,-7765.082706676189,9901.047530558526,5.474288272625894e7,9.308185341007201e7
-0.0047211493365466595,0.5462750876374194,0.00018793237170853394,26.849936368045856,1.2132750724530494,-15091.275690897135,9929.011000259685,8.242249825397809e7,9.720636665176214e7
-0.004731133114546537,0.5461486880324664,0.00019546911933052689,29.373591804183683,1.2490876766755878,-1648.293872932505,9050.028891191134,-6.597994923139722e7,7.517049327206974e7
-0.004741116892546415,0.5463995373350917,0.00018627870994912874,27.230344549275596,1.2767648625151957,-10429.672605727308,10533.084718757886,1.201837537045833e8,9.460282078019921e7
-0.004751100670546293,0.5467751855295501,0.00019962307266004178,28.906137355202333,1.3292451701387753,-15898.680971966018,9547.042706443368,-1.1215746564008987e7,7.411570790372473e7
-0.004761084448546171,0.5471665927060531,0.00019824018875217768,28.834028533888407,1.2087765820830143,-8519.499848535412,9102.184912176446,-1.1573589221391587e8,7.528928789208622e7
-0.004771068226546049,0.5477488176026963,0.0001988244640959526,28.982612685776687,1.2049512668486568,-3192.7953596279335,8772.494846905278,-1.1434640155872688e8,7.676884490462907e7
-0.004781052004545927,0.5476548469344853,0.00019560771026390502,26.528128268375713,1.2112405123694192,7726.436650067977,8851.664157042467,4.86616437121516e7,6.702789423996297e7
-0.004791035782545805,0.5482325354692293,0.0001926698562123467,27.91645548724005,1.182173566836693,9402.732116474253,8179.767938745086,-5.690464672751424e7,6.265103515386332e7
-0.004801019560545683,0.5484465363217751,0.0001868948812018661,25.99089394942277,1.1095068805473176,-6327.970882307225,8334.022221915033,-1.996799916747768e7,7.08144228726556e7
-0.004811003338545561,0.5484579631753731,0.00018767441942038805,26.364647195682377,1.176284371073555,9812.096311124924,12109.510151219876,1.0441186641270833e8,1.5265299223001167e8
-0.004820987116545439,0.5488266974557191,0.00018414159975931754,28.676261512523684,1.2083752140476207,-12883.290821877397,8575.185278058321,-1.7431180384231612e8,6.8026177205708e7
-0.004830970894545317,0.5488482427310665,0.00019294553613576673,28.21228150223597,1.2824756093216279,-17049.7062173826,10923.462978376258,1.372646357394824e8,1.0333840603396311e8
-0.004840954672545195,0.5492800086038188,0.00020129172593244345,28.410428548579116,1.2982267945697246,-7498.598521984283,9731.794133616264,-4.7355423095836025e6,8.693733000712837e7
-0.0048509384505450726,0.549415575804247,0.00019396704356811385,27.317408400622696,1.1353592093863087,-1348.4449814963568,7631.326901845338,-1.5554453537551352e8,5.9021255495215215e7
-0.0048609222285449505,0.5499780733031803,0.00019107075161891365,26.4715028745757,1.1698497226111095,-3304.5463066540974,8869.444190795557,1.4846632506500784e7,6.998718738950975e7
-0.004870906006544828,0.5498440753099276,0.0001924893878306948,27.16274702058641,1.182298651961896,8104.140353236203,9306.710583184376,9.883740984820308e6,8.905126305330597e7
-0.004880889784544706,0.5504736862722784,0.00018898735067506063,26.10751559980917,1.2082509677719113,2728.6117181356176,8998.659135047275,6.285771810097096e7,7.188570112943538e7
-0.004890873562544584,0.5504756919150823,0.00019638518627988985,27.804169953971137,1.272368804481214,7959.978109588501,9023.432184198273,-5.685349141652779e6,7.748466671353605e7
-0.004900857340544462,0.550863726400712,0.00019776812764349806,29.106879657081176,1.309491473707318,1984.0021521004016,10217.7308661365,-2.628799276086445e7,9.40384009025161e7
-0.00491084111854434,0.5511563266337617,0.00018775671423668422,26.06512358028904,1.264648611547837,-25124.26295209107,11045.957664054766,1.4728347221491438e8,1.2309550396331273e8
-0.004920824896544218,0.5517667700602323,0.00018794379497376353,26.268355164700974,1.1065564478706051,-13717.26475165731,7385.704205758393,-1.0629523647803669e8,5.484495626222658e7
-0.004930808674544096,0.5521792700355872,0.00019234322434710045,27.124269326418,1.18778506229398,-11446.852101252765,8706.59747667042,-1.608682932512442e6,6.679262596264995e7
-0.004940792452543974,0.5520199013425153,0.0001911108993291006,27.498212875159048,1.2479899092843412,-15022.284360666978,9520.574202190908,6.1181296137849115e7,6.973643879767516e7
-0.004950776230543852,0.5523608169783838,0.0001995800913144152,27.484067137050907,1.2237367833446327,-3013.906764734751,8640.399722306713,-4.7605743306598336e7,6.5143563119098715e7
-0.00496076000854373,0.5525922644893871,0.00017694032498498274,24.059693688611578,1.0498858997689637,-8502.685912601719,8443.712487226318,-1.5211588887343444e7,7.44339857016652e7
-0.004970743786543608,0.5529995405391673,0.00018916424507133125,26.58822253232951,1.2470108496942038,8084.885608232375,9908.36032244179,1.1098433044043577e8,7.877325658504991e7
-0.004980727564543486,0.5531355794315459,0.00018753503011275068,25.940618224936593,1.1601186221824562,-5114.0367182477785,8508.862520135512,2.7317733992281403e7,6.469292180393785e7
-0.004990711342543364,0.5534636199632077,0.00018397103615126742,24.58997042321704,1.0637143838452228,-10235.12639303672,7229.516902670147,-3.029799437634168e7,4.854659258753352e7


==> anc/Figure-5/d3_L190_rJ1.2.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5540069679705193,0.00018511741194060153,26.87180081531995,1.1788195304509348,-6767.894149918098,9209.302427353927,1.7369037594898615e7,7.491737219867206e7
0.004990016110241413,-0.5538610760045704,0.00018906112885757866,26.97351188517662,1.2218259515586791,-2026.653731251347,8997.74274774934,2.0842188809582375e7,7.177846238354152e7
0.004980032332241535,-0.5536927912137471,0.0001870208711129013,26.602983589116153,1.1612777123420412,1743.899675012071,7715.733689962956,-1.1454075935672465e8,6.573436829759723e7
0.004970048554241657,-0.5532046857503592,0.00019319276038163316,28.55674784102466,1.2308745732691295,-251.91060911923202,9618.597942312363,-6.803747138450143e6,7.733343393442222e7
0.004960064776241779,-0.5531327735747327,0.00018244635887427834,26.213730732000123,1.1286763139399998,-406.1253179923324,8324.720198376179,-2.154851537712235e7,6.121815472489927e7
0.004950080998241901,-0.5530219712265534,0.00018778045752989404,26.09957145432701,1.1959607209478478,9282.102485291782,8883.827197700482,5.7602909836905025e7,7.141119414104979e7
0.0049400972202420235,-0.5524059680355713,0.0001877963695240863,26.71970333701762,1.2158694694135928,-10680.1201888914,9552.149251942072,8.014355579711809e6,7.80678545459312e7
0.0049301134422421455,-0.5521579736196436,0.00018980368172355017,26.301461876468377,1.1257474617328853,12326.404132773301,7879.288841745463,-6.848159772008927e7,6.124512854552063e7
0.004920129664242268,-0.5522847477203467,0.00019427749965729928,27.578596436933534,1.1922544628303364,619.0467518262429,8135.9865530979505,-1.3319141884823953e8,6.669186958076647e7
0.00491014588624239,-0.5514678584407666,0.00019553011877283891,27.446511502100403,1.1768792169531626,819.1945739367462,10082.873747499187,-3.557524160165175e7,8.717450987900685e7
0.004900162108242512,-0.5513515469155391,0.00020185911806749055,27.610669086451022,1.1760661280077482,12002.163934732731,8410.623531268795,-8.39637699118311e7,6.431492758569991e7
0.004890178330242634,-0.5511172059016535,0.00018806645253934898,27.387058667412973,1.1308482826664032,-1001.4424963889745,8403.111862729093,-4.108319544770928e7,6.843565230839422e7
0.004880194552242756,-0.5509075147646363,0.00019553204396857316,26.21460883579742,1.1163753409322577,9494.14858846404,8604.533739267943,-2.482218895677674e7,8.20107485254328e7
0.004870210774242878,-0.5506375872487551,0.0001830299856312071,26.000384817373426,1.1255369451376982,-3237.713305859132,8016.611071003898,-3.694477327788417e7,5.807929193612097e7
0.004860226996243,-0.5501287324194564,0.0001845325110979489,26.61629407120549,1.123085369982585,912.9556704076379,8546.692612531839,-4.280180031561222e7,6.5019393314749755e7
0.004850243218243122,-0.5502202020561672,0.00019392202628029824,27.63764446991806,1.132292030536298,4921.937560542871,8015.638156656195,-7.354801767214778e7,5.879409634220347e7
0.004840259440243244,-0.5499520978619694,0.00018497791789329635,25.26456515344659,1.1705080299449244,21869.505821878163,8724.13470528144,7.815020327823092e7,7.106112325372304e7
0.004830275662243366,-0.5496068044307758,0.00018836635225441678,27.6946968796422,1.162680146008708,19773.662305309164,8576.424392557738,-8.370018855949597e7,6.051464862665794e7
0.004820291884243488,-0.549611771744967,0.00019423497305430103,27.067702467550564,1.2198348010136726,7003.229638313443,8702.632904112323,-8.402044848527852e6,7.277105683534488e7
0.00481030810624361,-0.549282710515603,0.00018720402301820966,25.04002611544517,1.0857018297351861,13657.362495395577,7991.897720665506,-1.811239714525697e7,7.212303289035194e7
0.0048003243282437325,-0.5487503221245134,0.00017382252897655867,23.891132046665614,1.0626549656307938,2876.4693630552483,7300.80555498968,2.5802965068899624e7,5.5371833172963396e7
0.0047903405502438545,-0.5485447188708349,0.00019697065968669902,28.632474683639593,1.3106645605754241,10137.718501288058,11130.44216932453,7.800175469326149e7,1.1254909743653333e8
0.004780356772243977,-0.5481231167170918,0.0001902553507651189,27.030261461675327,1.1693362011355768,-12246.492347125875,10658.398689313017,-2.259321674326218e7,1.4262978919975808e8
0.004770372994244099,-0.548037837087235,0.0001968941626609376,26.680813404973343,1.1230420181363252,4907.562834689711,9052.987154607299,-3.742189838553545e7,9.027556315639298e7
0.004760389216244221,-0.5475530454476247,0.00019522248657538653,28.313426102432615,1.290056949498341,-2062.395538881961,10349.941987842647,1.3840216518370852e8,8.508165756213003e7
0.004750405438244343,-0.5472761801326415,0.00017716737349635406,26.57606396059974,1.1060925677915339,-13402.016707682202,7131.256584144416,-1.2226246444391495e8,5.433579279401082e7
0.004740421660244465,-0.5471552503021084,0.00019399282469159795,27.56711976580795,1.140123999920798,1066.346349644112,7983.817119954684,-1.4836192830776134e8,6.787277363359599e7
0.004730437882244587,-0.5468771327047726,0.0001998596497290463,28.280497835844233,1.3760037563206426,788.1023477520763,9398.878670302382,8.516659893848982e7,7.691866370213212e7
0.004720454104244709,-0.5464072266596486,0.00020438093185140918,29.48301095887657,1.297543029311032,10796.339496947357,10342.995344899657,-6.681431822357925e6,9.045838319891532e7
0.004710470326244831,-0.5462992098952527,0.00019417644210504472,29.5258631454311,1.1779409129700764,-9693.527656804079,10164.507199416603,-1.36055063813351e8,9.1992899333776e7
0.004700486548244953,-0.5460008429526352,0.00019964222137726058,29.4175281882051,1.34103527229371,6695.461654399936,11246.900717260449,8.632192333646831e7,9.041599948960485e7
0.004690502770245075,-0.5456115642243531,0.00019784486005777172,28.174670943732558,1.2348968746026407,-5706.10930592702,10139.531214950744,-2.387255793216309e7,1.0184765663934568e8
0.004680518992245197,-0.5455338131021126,0.00019450834767943925,27.702809064314774,1.2540099201180577,1487.7800204731955,9749.868610022282,3.756417503164939e7,8.603500292519799e7
0.004670535214245319,-0.5454184421862592,0.00019676827034491813,28.262362136568168,1.2577309460355193,3971.802192841882,10529.258505347643,-5.238149179731291e6,9.30084326540873e7
0.0046605514362454414,-0.5450882258187049,0.0001919825736989815,26.914159160893664,1.075983736479051,11546.97936676351,8580.888823457146,-8.359589537974733e7,7.182216262849168e7
0.0046505676582455635,-0.5448518573324546,0.0001943999485198709,26.21750891895185,1.1465181650335978,8973.916445871491,7673.382815097412,-6.775242267052062e7,5.6080967173337676e7
0.004640583880245686,-0.5444945044150808,0.00019147143662078225,27.41409882392731,1.1250195861213972,1884.0582901660798,7814.988441292122,-1.1421538085651956e8,6.3740913058486104e7
0.004630600102245808,-0.5443686598232598,0.00018840010191193297,27.13911796058537,1.1817042587282136,6519.680523632223,9266.07398749474,-2.1409661316419978e7,7.872709390751626e7
0.00462061632424593,-0.5439250202383846,0.00019557226398605877,29.514387275954668,1.4802803861614857,10432.882743013306,14569.17152776772,3.1536384784243596e8,1.7955984797822055e8
0.004610632546246052,-0.5436035689436831,0.00018897230030600397,27.738384899081904,1.2937116113869482,15656.647421644484,10288.113424021512,8.835411898447745e7,7.700646227333711e7
0.004600648768246174,-0.5433278031325317,0.00019087233722001737,27.004194295554406,1.1645004930220526,-10397.199051920898,8067.018396477747,-6.632031803833258e7,6.0670572575681634e7
0.004590664990246296,-0.5428724548715982,0.0001908877549520172,27.52804363228049,1.2059761686096049,4247.027878917603,9975.136328989394,-1.897504858497671e7,1.080880880467498e8
0.004580681212246418,-0.5428369940488483,0.00019190595024389483,27.645535323526097,1.1036443361471069,175.99408424516184,8323.677357995613,-1.4799928890199658e8,6.76512634551582e7
0.00457069743424654,-0.5424256183734979,0.00019990143944460535,29.654098403959456,1.2676212047947886,9268.415475837346,10106.649579434656,-1.3188403523817651e6,8.790738349226493e7
0.004560713656246662,-0.5420136318276054,0.00018973294061477413,28.758175105925368,1.2858805682973478,5380.342955925624,9630.191274222301,5.998783488824863e7,7.421936774445686e7
0.004550729878246784,-0.5418764659700682,0.00019713172504201378,28.73793274964997,1.2241341314592766,18074.900139920086,9293.87633655669,-3.3218785254481528e7,7.661867162737338e7
0.004540746100246906,-0.5418862191950903,0.0002031113456850537,31.40763940609518,1.3795908852999175,1443.3914934373502,11133.104435595556,6.549067703892751e6,9.832557966348094e7
0.004530762322247028,-0.5414730918675196,0.000197031646146231,29.230128600392682,1.1579749441129443,9015.44317052461,9020.78281269826,-1.8611231674165142e8,6.990819622963619e7
0.00452077854424715,-0.540997728573624,0.00018843474303326815,28.976570930026156,1.2349482864753587,13607.160511526326,9438.710946173367,-2.0318647747205004e7,8.631280350487173e7
0.0045107947662472725,-0.5405504408843699,0.00019289077115504312,27.059684969357022,1.1837473126142737,7647.050198436041,8811.375288771153,-2.731559752679008e6,5.979792021474445e7
0.0045008109882473946,-0.540445560778433,0.00019115987812281574,27.04087863408658,1.161950423805179,-14837.18449580189,7514.52659211519,-1.0536003076427667e8,5.65320946653149e7
0.004490827210247517,-0.540323631058447,0.00018888843717738342,25.912980140400624,1.1283678750760286,12856.342160668555,9458.189754849282,5.445700495691176e7,7.865161301956703e7
0.004480843432247639,-0.5400212813084945,0.00018469265362453573,27.116899267799113,1.1313165661431677,3932.3526920563318,7645.7762096665965,-1.2057766084510918e8,6.0193069969670676e7
0.004470859654247761,-0.5393812544462853,0.0001805083395544156,26.25229394953304,1.1134420323714704,3684.066520346819,7810.863115574008,-1.0385911340468304e8,5.527429411454786e7
0.004460875876247883,-0.5393731989784283,0.00018916234249200295,28.60981937674222,1.1986954906150253,3186.150642788913,8726.646469183406,-9.4312641999973e7,6.482375176667804e7
0.004450892098248005,-0.5392441001206171,0.0001974931350808683,29.67542327019993,1.26678265286824,12253.091049592504,9012.441032395385,-9.34097309141508e7,6.764452782013835e7
0.004440908320248127,-0.5389161197848152,0.00018815725458155605,27.185926183076255,1.2380879854412246,-619.4122015748495,10057.039906668992,6.445690407843586e7,1.0609231252686034e8
0.004430924542248249,-0.5386089473926113,0.00019376544824244003,29.020204042035765,1.3230156216272266,10736.230507606038,9726.490392223242,-2.614515272978869e7,8.128758086013544e7
0.004420940764248371,-0.5382280284662265,0.00019920539303157578,29.95523063521703,1.3779380153944012,-9672.293754347242,11664.483353134783,1.0307232449296933e8,1.0189387899239813e8
0.004410956986248493,-0.5378712756657623,0.00019156805925009092,28.116326541149665,1.2308459510378815,5461.915899213209,9116.174185616252,-5.06897039229734e7,7.659204656117815e7
0.004400973208248615,-0.5377091166058672,0.00019842005854761612,29.768855266171364,1.2153116310916614,178.88827761729655,9981.442498450084,-1.0143203973493047e8,8.871676162865521e7
0.004390989430248737,-0.5377982937323396,0.0001917089389288155,27.950861099552746,1.2229208369211315,409.60526130587476,9702.686527323875,3.956506275909227e6,7.691120873532374e7
0.004381005652248859,-0.5374109539772035,0.00019089756814402397,28.952489507415457,1.1959410431991253,6832.080445145028,8983.656610085109,-1.1511166171986172e8,6.653924088640189e7
0.0043710218742489815,-0.5369525235054315,0.00020275363393186752,28.67380356805426,1.2650192511903684,3315.570249983792,9915.521251700127,-5.768761419990325e6,7.91120761640368e7
0.0043610380962491035,-0.5365275066078757,0.0001940794415976548,28.394275502125193,1.2502152624480087,-1281.1684657078806,9836.17327651694,-313522.294438125,7.96877911203562e7
0.004351054318249226,-0.5363012719611288,0.0002058171834650128,31.18548876395013,1.3573786167556674,5540.819302585791,10456.71387799831,-1.1017150850666673e8,8.78371026134408e7
0.004341070540249348,-0.535805647989735,0.00020302139112582406,28.99009171726006,1.301167865256488,20760.64228827106,10487.069627704504,1.8793735042756762e7,9.879360856807499e7
0.00433108676224947,-0.5355834786583437,0.00019217536633801368,31.455354946963734,1.3561672009898387,1416.668330684015,11136.97906729505,-7.312023176443897e7,8.551678627976303e7
0.004321102984249592,-0.5354371140970615,0.00019807999757632494,29.606138146225785,1.3245023330333099,8733.61095819317,11082.833150591621,2.3432467744782373e7,1.1571415497286488e8
0.004311119206249714,-0.5351005354390364,0.00020275110265686376,27.89843313047789,1.1684805371282256,-2046.6195140972945,9398.698401087904,-2.0406561053419534e7,7.560267713310397e7
0.004301135428249836,-0.5350023034033365,0.0002023008063232011,30.633950379470935,1.3751062401287433,2990.617920944686,9910.513707574464,-1.313029095278197e7,6.945187252488154e7
0.004291151650249958,-0.5346802810558001,0.0001990039876407316,28.516492179689216,1.3740501553199174,-2891.4321072772586,10497.893668104203,1.8201269329193285e8,9.684983162080655e7
0.00428116787225008,-0.5340740306699882,0.00019534987178027993,28.57484996233373,1.1974443956338066,-6128.610195269117,10172.310271538629,-7.08396918891675e7,9.273446286139542e7
0.004271184094250202,-0.5341561615972314,0.00019620876944499894,28.973067538431664,1.262452454768562,17169.760886212083,11804.24965190128,2.2483460492683996e7,1.3352452064636111e8
0.004261200316250324,-0.5336261785262614,0.00019765878209941276,29.849941476900195,1.2664841474992778,9658.87636304712,9699.065924988052,-8.054371291881344e7,7.68402923741121e7
0.004251216538250446,-0.533460040997481,0.00019268461141974604,28.96817047862558,1.3586184921150424,-4288.244906167203,10458.964487080257,7.693889750657986e7,8.571491225258285e7
0.004241232760250568,-0.5327555388582986,0.00020351610975076194,31.38031699309024,1.367598920135887,15133.457539137846,10824.130556278154,1.1846202244198702e7,9.699389353460023e7
0.0042312489822506905,-0.5323973181428737,0.0002042628461923911,31.134173630345316,1.3631325565260466,-8075.705014296719,10096.735350920158,-9.907318786967835e7,8.282423944704218e7
0.0042212652042508125,-0.5321638685187791,0.00019872518659497438,29.788677879934948,1.2847069313285686,4803.921662028642,9804.472562282883,-9.17540734746962e6,7.780232632107757e7
0.004211281426250935,-0.5319674563501612,0.00019946511665508884,31.09149791901722,1.3285687826688106,2280.96821683786,10365.61422566735,-1.2122245806855848e8,8.30952614044014e7
0.004201297648251057,-0.5315531713663367,0.00019881605967534495,30.242603260630396,1.321315810648977,9751.73218179541,10912.1521621364,3.975308939885249e7,8.57603543566423e7
0.004191313870251179,-0.5315980304015102,0.00019605376692035102,29.416852596159185,1.3887481585722792,13978.968722295675,13620.26590976122,1.2316243671959662e8,1.740682442379186e8
0.004181330092251301,-0.5311236333791749,0.00019462012265126876,30.07671152968593,1.308454126203712,8094.711460908286,10230.55245537422,2.9118414427154418e7,8.969735337712033e7
0.004171346314251423,-0.5310196462903405,0.0002034764023859675,30.355010078792514,1.4431625937112442,12620.921924100036,15283.30373439903,1.981524648031527e8,1.7239409224976227e8
0.004161362536251545,-0.5306635367596173,0.00020295539508877807,31.912676228759562,1.4277614174208282,19060.609721876637,11665.333495492418,4.244914684298662e7,1.0272232832909082e8
0.004151378758251667,-0.5303347899312503,0.0002035181714162946,29.854916598760266,1.2837621658638676,2627.078343579101,12127.679424470136,-3.799134480780592e7,1.3749250303739497e8
0.004141394980251789,-0.5300944196893833,0.0002002915682604614,29.73040243772632,1.3277220272303516,11379.599638355261,10605.36085856859,2.5046698778327674e7,9.05830810304985e7
0.004131411202251911,-0.5295620186142042,0.00020646729454255934,31.160030253067323,1.3811162465398479,15106.186551975532,10542.010902628335,-2.9099237133948006e7,9.376366562876645e7
0.004121427424252033,-0.5294279284158838,0.00020680315892053955,30.454613981212646,1.3486856213632525,23133.68798403055,10596.449609520801,2.9212321013013385e7,9.138596769078656e7
0.004111443646252155,-0.529235962047067,0.00019769518733087478,28.705669329802788,1.2904922906259582,-8656.645889680409,9587.862734966107,1.1497955169062672e7,8.483255429600517e7
0.004101459868252277,-0.5291451904925634,0.00020539465954593945,31.856660284141668,1.3291147192134776,-6713.303994745445,9139.105785237029,-2.5232563989940688e8,7.587828981740399e7
0.0040914760902523994,-0.5288018524507643,0.000199090014351128,28.099881894170533,1.2622844870281769,7622.490562607286,9400.852276342239,-8.491337250596713e6,9.800379531057943e7
0.0040814923122525215,-0.5282762576750247,0.00019988526349465883,29.15280011776614,1.2906741400411352,20235.277193611633,9656.53050387831,-6.319000921274913e6,8.176941720023088e7
0.004071508534252644,-0.5277705942571047,0.00020131623682011912,28.919283475598945,1.3117894749060104,21448.77469126265,9995.481669047766,-7.11352969309075e6,9.499123836904223e7
0.004061524756252766,-0.5276788852032623,0.00019283807645135038,28.291758020609866,1.2345396880696304,10344.346322777543,9107.2552496516,-1.7511777792765893e7,6.6625747095974214e7
0.004051540978252888,-0.5272374373127823,0.00021311874497057594,32.23298576289305,1.3532402100221523,-6966.7764321133745,11000.3797414394,-4.775419983729847e7,9.251070324867088e7
0.00404155720025301,-0.5268289308120148,0.0002010283507346936,31.05800832658434,1.3386375035784381,11189.616881011965,11899.513370093357,-9.190188148138572e6,1.0122768092636575e8
0.004031573422253132,-0.5265232964289025,0.00020935864373070425,33.637858442704974,1.4227313171428408,9087.712067197344,11227.1794682196,-9.98505307660976e7,9.21845555059708e7
0.004021589644253254,-0.5260811141009908,0.00020960086889091093,32.59148041034402,1.4423463592573826,9245.28703154548,10613.214648390413,-5.0749200379070885e7,8.519980057122444e7
0.004011605866253376,-0.5258680180200026,0.00020125973957506438,31.804719170529953,1.4209193632058292,6177.9145729612355,12170.544521010901,1.110181466866912e7,1.3869239434519413e8
0.004001622088253498,-0.5257486376554007,0.00019023148237846133,27.674184748786924,1.1995788621422534,15642.003450974526,9065.907921516182,-2.974217710270652e7,7.940181146984766e7
0.00399163831025362,-0.5254876771762501,0.00020236222654193195,31.4060731413718,1.5690747427539933,10066.43456043168,17578.109020346154,3.382318057494831e8,2.884388935838129e8
0.003981654532253742,-0.5250535894903006,0.00021066394962053277,32.165581357278135,1.3915154775227423,1782.7759784181865,11388.326416092697,-6.276923063407772e7,1.0383685498628744e8
0.003971670754253864,-0.5249534275163896,0.0002006703846267978,28.973995490168527,1.3062552561415879,-12918.967717680409,9944.380196174237,-2.4131857275790546e7,1.0090484584431393e8
0.003961686976253986,-0.5245893394335289,0.00020577338324986573,31.335588755565468,1.4118134008678702,32350.2967667595,11276.473315341482,8.41196703078374e7,9.445968912241612e7
0.003951703198254108,-0.5243887439319805,0.00021850562712438126,32.87132782345236,1.5043652189616596,7725.199673726636,13911.629169363789,7.946374337107098e7,1.3181126439831527e8
0.0039417194202542305,-0.5240112645247719,0.00019601402629299748,30.18131678356228,1.3678747584992774,-202.9125080921496,11776.35508944402,5.774276828150863e7,1.0557199232068534e8
0.003931735642254353,-0.5233725136631984,0.00019247515126866746,30.175815229910196,1.2824476970507208,17535.68092536389,10432.401732983182,-2.4667420294054367e7,8.443414290907891e7
0.003921751864254475,-0.5230701955833938,0.00019540005460586134,29.77589686976222,1.3491877550309668,2941.8497112820373,12258.10501113029,5.0309566407248326e7,1.4181915332275978e8
0.003911768086254597,-0.52296017153695,0.00020450243149023725,32.79762714823697,1.3398603576333006,325.9924571043394,9537.09097084676,-1.7870746891358203e8,7.720804949319078e7
0.0039017759263515472,-0.5223060513859964,0.00019646552951561617,29.184573438546654,1.3159247998356236,2904.7440937452075,10200.863535698345,3.418589436146025e7,8.708825334961785e7
0.003891773521900177,-0.5221839874169963,0.0002115858792365136,31.237112700752753,1.392378043400122,12956.797801044644,11379.401095069536,2.167830797412795e7,1.0962141689514823e8
0.0038817711174488068,-0.5217776920318138,0.00020340791237201552,29.231443724694568,1.3481563769653249,4093.3225685007146,11483.129063592705,1.2212764489873531e8,9.871136375172903e7
0.0038717687129974365,-0.5216910821638885,0.00019613212315748433,30.243589792150548,1.4325535254913835,6623.490011896293,11653.944138505682,1.8026540688311866e8,9.106137973943247e7
0.0038617663085460663,-0.5214772294620634,0.0002056870000208858,32.73611690257144,1.5110844536658676,2838.6450442798705,13061.893168672861,7.618573394766197e7,1.2197851935902075e8
0.003851763904094696,-0.5207934261167538,0.00021276700732109918,32.62433593554421,1.3684748137686953,-15981.473441688653,11052.353805819805,-1.46103223344046e8,9.68242785040835e7
0.003841761499643326,-0.520456378784962,0.00021253045408065738,31.825962676865608,1.3902567865932627,-4326.0028393048415,10284.231442748445,-1.0615197769606748e8,7.659582602139844e7
0.0038317590951919556,-0.5200232796620112,0.00021171791816445171,32.090668882077836,1.3399807719371375,3774.4649111388776,11325.928234777557,-1.1789714307335058e8,9.909680072620264e7
0.0038217566907405853,-0.520177276985487,0.00021069870868879829,32.43933427254993,1.3457669591397827,18607.226116158607,10438.397076114223,-1.3504997744420734e8,8.467727790996176e7
0.003811754286289215,-0.5196811313882354,0.00021890537507644297,32.977378816835326,1.4321101728044316,16133.14878444153,11985.203284623518,-4.212605137979334e7,1.3573485792421553e8
0.003801751881837845,-0.5194380853529147,0.00021476232444947826,32.73710781642979,1.5507401532194363,17782.55269876378,13131.939162884795,1.798076446940052e8,1.2212329452249315e8
0.0037917494773864746,-0.5190175429551745,0.00021979688532508513,32.93268271379669,1.5258884820932583,12997.396972370456,11833.82378325323,1.5468578026090916e7,9.610499898102677e7
0.0037817470729351044,-0.5186265105694183,0.0002193358950570828,35.02059003878192,1.5367753101906902,6836.886756419343,12257.486011411525,-4.8001641777857326e7,1.0051212924765879e8
0.003771744668483734,-0.5183408255107934,0.00021211249692667763,34.76547532342582,1.458068078884658,-6861.214305024016,11588.138112482486,-1.5546596489893952e8,1.0515558933737104e8
0.003761742264032364,-0.5180321595660644,0.00021760058924125483,34.56384178718977,1.5920264757718396,4819.026372786949,13476.244522068328,9.997099342078438e7,1.1796396813619898e8
0.0037517398595809937,-0.517765811432735,0.00020782223798492542,32.87642157206864,1.537314182173684,33943.11281566813,14996.394634487977,2.417019887256638e8,1.7236408406558156e8
0.0037417374551296234,-0.5175251679167268,0.0002034640588031705,33.01613919518813,1.5093096467260991,16986.491530703544,12509.405672352355,8.239570503229962e7,1.1389153942023279e8
0.003731735050678253,-0.51658525329447,0.0002146359311946395,32.73592359394567,1.437034078123885,-10620.361034494996,11334.492279878896,-2.5759290217118803e7,9.229052752082495e7
0.003721732646226883,-0.516461611054634,0.0002026051532631171,31.06770054337589,1.3540247653528936,9248.613924990797,11086.063197579475,-7.145083920424752e7,9.125794338628107e7
0.0037117302417755127,-0.5163031069223071,0.00021628760963517357,32.142103461219556,1.396964923155908,37.9894609651861,11170.019493778502,6.012824990407777e7,9.981359770625676e7
0.0037017278373241425,-0.516016071736929,0.000211554082371884,32.89255063697305,1.4182345747342662,8688.155597194114,11465.594906730501,-5.1807910525621414e7,1.0698195948954584e8
0.003691725432872772,-0.5155923660643166,0.00021151350911269897,34.86213679090607,1.6255862377863959,1256.7922094844137,12060.76769224578,4.9616113338467546e7,9.954034394166534e7
0.003681723028421402,-0.515178283512505,0.00020647755637016814,32.224604175720465,1.384465060347904,12972.184476920405,10964.77162828669,-9.533898045588212e7,1.0333528164038284e8
0.0036717206239700317,-0.5151063430694339,0.00020936313811140416,31.974157105488032,1.380560369515926,15265.954296691989,10280.834254112811,-9.86444982167345e7,8.247269934178706e7
0.0036617182195186615,-0.5149071405588475,0.00020735260273797542,33.05500416415625,1.3174332432044675,-5898.621112511291,11458.627811933407,-1.0016953811818174e8,1.0442240205831072e8
0.0036517158150672913,-0.5146038273363375,0.0002046371916202853,33.54667268561706,1.4703509754600073,13337.274118046987,11603.576165454026,-1.36300444283055e8,1.1198829962046917e8
0.003641713410615921,-0.5142477542224224,0.0002066243587068752,32.16090256828765,1.3491382336363298,-23882.915107792604,10604.295592041524,-1.0179709949734898e8,8.465394887853694e7
0.0036317110061645508,-0.513729895840108,0.00022094863502631642,35.40511294477462,1.5360324550843916,16883.84241619324,13626.533102075498,-2.40323942295546e7,1.3580663968355623e8
0.0036217086017131805,-0.5131800581810821,0.00020362306968248694,32.32162002230784,1.3959028498293098,13414.745783988554,13406.308342662236,-3.108459200275155e7,1.7152147933110353e8
0.0036117061972618103,-0.5127601866061159,0.00020893596780250558,33.374412203155835,1.51589854439149,15129.97056180474,12493.032342424656,7.743324675975e7,1.124380206212543e8
0.00360170379281044,-0.5124979502715868,0.00021511417175892756,34.374488606594255,1.4793276265255366,8803.569230564948,12425.1647573029,-4.232611998126612e7,1.1697957044698338e8
0.00359170138835907,-0.5124533128645271,0.00021802068314721567,35.052626096712444,1.5477198754663035,3801.159494763828,12163.79828514369,-1.8542620476613645e7,1.237024162294402e8
0.0035816989839076996,-0.5124877562366601,0.00020529906881665887,31.263174174618257,1.4292256691079461,31167.497921541144,10873.510957698887,1.7252177556289155e7,7.717337944020161e7
0.0035716965794563293,-0.5119987886845192,0.00021087946689473218,33.54794525814948,1.4335353482213429,-924.1082783302796,11064.796599010058,-1.0707990740624629e8,1.0149421959160446e8
0.003561694175004959,-0.5115139485057444,0.00020721749148820624,32.40801396343118,1.4240799796772514,13596.101595667598,11897.32728888939,-2.764279366187779e7,9.302625729889797e7
0.003551691770553589,-0.5109353305763797,0.00021027035357100264,31.69016639356708,1.3528153112520827,14298.52309591936,10346.203917175075,-8.30410549303008e7,8.370990920230478e7
0.0035416893661022186,-0.5108292476653588,0.00020551698713276788,33.614919307956505,1.527638193256605,15578.81492260407,12548.332660121467,2.5345822276706938e7,1.0997483612928523e8
0.0035316869616508484,-0.5103754891331191,0.00020924821569896448,35.31937629012813,1.4746116694465958,38747.501542662714,13298.923800289007,-1.291904351146703e8,1.476642878666049e8
0.003521684557199478,-0.5097822292659839,0.0002028596219400711,34.90270641247661,1.54201171614621,3437.9304146534437,11437.313025917201,-1.9772859309301138e8,9.939384122440849e7
0.003511682152748108,-0.5095878672568942,0.0002127056095686806,34.01313393615849,1.4344729067197142,-15628.641808926423,10751.426995158117,-2.0824319940942016e8,9.431881743715458e7
0.0035016797482967377,-0.5092049933828239,0.0002232690629389612,34.80420706052813,1.6329545777799628,6677.0649686861125,16776.051096868185,7.129436125157899e7,2.0042192877588484e8
0.0034916773438453674,-0.5089494756511121,0.00021535668082329785,35.4069902528912,1.578037343997813,33428.37990843916,16128.233912627356,1.1891280867137296e8,1.7600597237704757e8
0.003481674939393997,-0.5086474098401959,0.00021370710413293542,34.54006950903673,1.576013122019586,5880.667141760848,15764.628069329481,2.2779352529863754e8,1.657676156393847e8
0.003471672534942627,-0.5085520380372182,0.00021081527769158153,34.49459691803437,1.4032466601888367,6167.775742698776,11002.433182435427,-2.725441755756754e8,9.618383277097976e7
0.0034616701304912567,-0.5081681545047614,0.00021355898503572747,31.860268080522662,1.3566785873310956,-2018.314273648619,9189.012438087315,-1.813669118210234e8,7.449044973990521e7
0.0034516677260398865,-0.507641978486412,0.0002047490200086857,33.01582997158729,1.5508359578602884,-6939.778642333091,12518.409230480114,1.028216525149119e8,1.1786525835422862e8
0.0034416653215885162,-0.507425850150059,0.0002171209719934351,34.535890826344065,1.4124692966368484,3971.4434372636083,11346.73990065077,-1.8794070143609527e8,1.0449613720437445e8
0.003431662917137146,-0.506807163842488,0.00022083415251247603,35.651194378145554,1.6370523389344993,16567.719753345362,12755.842563852206,-4.969682509150926e6,1.1126490319695129e8
0.0034216605126857758,-0.506561521540134,0.00021263979435614668,33.09323634685029,1.4465686767344126,32939.54464986958,12350.65492273295,-2.553817420219591e7,1.2056257151490736e8
0.0034116581082344055,-0.5063309718836099,0.00021120748742601753,35.237636020467924,1.6031501143589697,13841.857048601158,14111.217090654616,4.72568960131406e7,1.4886912267814943e8
0.0034016557037830353,-0.5060142480703653,0.00021301671503829223,32.96003726136266,1.5572839763878508,10805.942672329775,16381.161827914726,2.907457629387272e8,1.950010287865986e8
0.003391653299331665,-0.5055330911143101,0.00021084012392470113,32.81328548520941,1.4012522035681187,21899.587422342927,13212.183113556297,-2.4675599150336713e7,1.448032211353604e8
0.003381650894880295,-0.5052639742124884,0.00022077212144061884,36.58487331980563,1.7098662459478045,-3409.6478775430896,15044.009982704143,1.4386746606426328e8,1.485839904111063e8
0.0033716484904289246,-0.5046904002055526,0.0002141314337822478,34.16897997861116,1.5352969421616192,6846.58823581634,12617.151715475067,-1.827574998360472e7,1.2279816796294975e8
0.0033616460859775543,-0.5043620937742526,0.0002071979897213002,32.39534654393786,1.426698001181083,8973.944803221995,10441.454724761445,-6.1362788491663866e7,8.595882872907144e7
0.003351643681526184,-0.5040141885087942,0.00021594381375830736,36.68177020647122,1.6746138186529864,14931.947401155072,15643.629672054101,1.2131750209121215e8,1.524008225339355e8
0.003341641277074814,-0.5038706659115268,0.00023239639552323035,37.86581686903392,1.6773900612395791,-884.0340171229599,14744.981734066147,-7.442769426581259e7,1.2979945040057358e8
0.0033316388726234436,-0.5037952199540742,0.00022233535711441366,33.65678672291083,1.5858189804342595,8827.46648650306,16493.140136799277,2.564169739492253e8,2.004340328272024e8
0.0033216364681720734,-0.5034497319150251,0.00023113053989699808,36.2500654595332,1.5383109995672348,8179.619209968931,14155.89221113203,-2.138722995260051e7,1.3359446587412332e8
0.003311634063720703,-0.5027548925244191,0.00022200122212572048,37.977251834329465,1.6408494590393343,6290.923686152798,13555.867292130333,-1.9763891500734982e8,1.2958457953658238e8
0.003301631659269333,-0.5021903902756166,0.00022334061131155572,36.28109420944625,1.6190864030129923,-8097.813073631232,14330.94226054545,5.461307970184236e7,1.293916472089866e8
0.0032916292548179626,-0.5019332855959073,0.00021773521563344807,36.28054912690667,1.5266871776509106,23852.917740091347,11665.931525184045,-2.207139477999893e8,1.0369466607212617e8
0.0032816268503665924,-0.5014906112814206,0.0002304344222856942,38.64581764095995,1.759014540140022,-6332.994342488366,16938.189551692212,1.3140746774666825e8,1.877824703127251e8
0.003271624445915222,-0.5011416148178978,0.00022374062686065748,36.81386824428595,1.7164483715436596,17374.619636525076,16292.230984226358,2.2671734155416134e8,1.5184109929926065e8
0.003261622041463852,-0.5009796612117788,0.00021856094090947563,34.30631128351216,1.6096543607968818,13764.371611613067,14708.138236368763,1.204786960941503e8,1.3680957798219517e8
0.0032516196370124817,-0.5004528820224514,0.0002193837201933597,36.43377106546019,1.6927125472399478,18520.073216281446,14899.297767592097,5.013829607273614e7,1.4398433527033415e8
0.0032416172325611115,-0.5002095200808253,0.00021851994250597038,37.86337002789779,1.7502041872277845,11530.53395464214,16206.88989556369,1.9949105027460378e8,1.8123080920928204e8
0.003231614828109741,-0.49955552302190337,0.00022710679956457073,37.8204573240889,1.615551346488419,8481.951085773633,11865.472806412692,-2.1312248902191284e8,1.0554893179559927e8
0.003221612423658371,-0.49957005158648826,0.00022458803610846806,40.1221291881574,1.6500972372991247,14805.387584579432,14384.531419589934,-2.840677612992055e8,1.4023470741905698e8
0.0032116100192070007,-0.49904699160679594,0.00020968809949736545,34.365938851686884,1.4342522652818857,17518.536736575927,13052.14689209005,-1.428543003019705e8,1.223571098292882e8
0.0032016076147556305,-0.49879118261905386,0.00021657701764606635,34.91058385363694,1.4368000727511616,-8170.736741164513,9802.732017288949,-3.355652341501306e8,9.565967285951363e7
0.0031916052103042603,-0.4984892288976407,0.00021585930060514323,35.021001985156474,1.5191341730275782,-14124.585291109874,12355.259514187866,-8.676241037500255e7,1.1420940294439635e8
0.00318160280585289,-0.49798448241085863,0.0002163371307606629,36.56545055869623,1.7736559966488261,43268.641500719365,18222.91509137274,3.8026590197134334e8,1.9628218107353118e8
0.0031716004014015198,-0.49760025517214673,0.0002192432142735531,33.75930160018906,1.5663447700012114,-713.6412253638725,12553.450048486045,6.867202401406501e7,1.010159465451302e8
0.0031615979969501495,-0.4971849985320296,0.00022402252293461314,37.03122142994362,1.6830430067117237,36390.80675338357,16043.2435927136,2.5060625750365683e8,1.441300054273051e8
0.0031515955924987793,-0.4968063237304159,0.00022999606048357979,36.96190068659831,1.572229243577776,20156.992048527474,12592.149381764895,-1.0254868165993151e8,1.1358294236975624e8
0.003141593188047409,-0.4969217300105083,0.00023920141311744875,39.29291582978732,1.6981004366883514,14023.59387363353,13758.636176053333,-1.487484283728026e8,1.2531082408298057e8
0.003131590783596039,-0.49667942815303107,0.00022513569377717257,39.51441576664966,1.8526658830415688,10831.102687409262,18156.15329734065,1.378364792689811e8,1.813088098539523e8
0.0031215883791446686,-0.4958867010611284,0.0002144485077329614,37.33278735074617,1.6439819509875784,-21068.565952843303,15598.095316657416,-2.2061159294315383e7,1.5023240222824275e8
0.0031115859746932983,-0.4953044147499604,0.00023005586626265179,38.725364630768176,1.7628448874322848,17265.664886035327,17032.491799293064,1.0683046198778269e8,1.635133132021117e8
0.003101583570241928,-0.4953155247408431,0.000224439734005126,38.860506406244816,1.714215665064942,-14481.763246357752,15421.193237651723,-1.1695257602619311e8,1.4116835543878162e8
0.003091581165790558,-0.4948376367649762,0.00022022033975492239,35.836480360392905,1.6520114405725488,-547.042510474054,15658.1899428847,2.1476634598456168e8,1.544804817955026e8
0.0030815787613391876,-0.4947006237798196,0.0002240229199996189,36.6599872581245,1.5636531120820494,-5165.747880814097,13642.299220957248,-1.015930047179284e7,1.2997372097229053e8
0.0030715763568878174,-0.4943221757246938,0.0002208671846813655,36.65237078426449,1.648889999655032,10460.799476621969,15219.311233166156,8.213733446840131e7,1.3876943998696044e8
0.003061573952436447,-0.49338326195284027,0.0002227343261896662,36.69494272874472,1.5735390253930128,24806.924530236327,14221.044865550733,-6.867356232930152e7,1.303951969902808e8
0.003051571547985077,-0.49330870899884033,0.00021806280104714017,37.963366210261235,1.678467296859684,17902.051876531244,15241.862385262286,1.487944658930553e6,1.5853599306129026e8
0.0030415691435337067,-0.4929622703244968,0.00021795550189796526,39.08271005322277,1.7551360519466999,28677.126197040907,17387.784030176554,4.412165961544004e7,1.743593114992573e8
0.0030315667390823364,-0.49221765467998924,0.00021722953997401685,35.039313061032864,1.508296195236432,3555.376134429805,11683.773585862995,-1.7565682888224885e8,1.0347062371328601e8
0.003021564334630966,-0.49205679679283637,0.00021548498155103297,35.10278938018778,1.6216160183899135,3308.0002316345835,15874.98630459736,1.2716926115301122e8,1.960078137429551e8
0.003011561930179596,-0.4914544233251654,0.00022035325279510436,35.75046556105537,1.5971022211122872,23188.633532439264,14449.185305301256,3.340218120945469e7,1.3903866062800223e8
0.0030015595257282257,-0.4910227097182651,0.00022671434741201732,37.53913660228853,1.691871950877987,13184.16546614592,14732.12770287198,7.415600781099153e7,1.518953786945339e8
0.0029915571212768555,-0.4911058634664805,0.000233416370457141,41.20661524750834,1.8710574895903231,17692.488627730083,17855.893161753676,6.536257932070702e7,1.8452851954241446e8
0.0029815547168254852,-0.49063751240601416,0.00023210292273165541,41.59848965253342,1.8630634094568759,12566.375040326579,18376.79918053288,4.599978610802888e7,2.2066734666509372e8
0.002971552312374115,-0.4900243862369389,0.00023060957524671506,40.86587760465951,1.8541187710397138,41344.85135678437,16080.510869554317,1.4715688997611876e6,1.552613129187227e8
0.0029615499079227448,-0.4896617452598002,0.00023433431454115264,40.32423739707034,1.8529323819632137,-8821.843669771415,19322.57293357251,2.6718944878996584e8,1.914289300940338e8
0.0029515475034713745,-0.48912812618957835,0.0002296181387714447,37.18194777483076,1.6914162542070181,12197.011340506533,13132.756126919645,-8.684367264745294e7,1.1840768270847212e8
0.0029415450990200043,-0.4889457921689027,0.00022596472666284396,38.207695782279536,1.7316526567684443,18899.833532726865,13446.02004555465,-9.439774852579121e7,1.1357583050683178e8
0.002931542694568634,-0.48858263182689554,0.00023214146854804343,39.79408786003355,1.7292366550278746,10425.776611666497,14661.668719036164,-1.33820457053607e8,1.3382945703595862e8
0.002921540290117264,-0.48832920173666206,0.00021770613440222505,36.92529537391684,1.6419509567811932,20864.64096978685,13505.121822130885,-4.7937902802245274e7,1.2860180051015395e8
0.0029115378856658936,-0.4880968678035133,0.00021371686407536928,36.39237696766643,1.6656905749576711,-395.94655428540267,15329.28238956275,1.3722216321825916e8,1.545502147716292e8
0.0029015354812145233,-0.4879375107570959,0.00022813674785319873,38.89596047504751,1.7641748792319256,1768.441718207986,15167.762434335002,4.576788801951768e7,1.3234274416710497e8
0.002891533076763153,-0.48772982810574467,0.00022545295178882777,39.184029268974236,1.7875307807012069,22970.598256804664,19180.92404139599,1.4084790422391763e8,2.3877094279233423e8
0.002881530672311783,-0.4872848581013095,0.00022626846359483568,39.125889990230704,1.7764347470315882,32042.374889838247,17295.785895991616,9.323661407889591e7,1.8129930339616737e8
0.0028715282678604126,-0.4867339704998012,0.0002319367757011214,42.11815138662548,1.9882773261876732,66154.51652141986,18987.08589635461,1.895352212886373e8,1.968385795792156e8
0.0028615258634090424,-0.48630818360153355,0.0002440587271039688,42.90431318630765,1.882531269700112,16010.054677111753,18589.091772043746,7.71069687810585e7,1.8775364955278194e8
0.002851523458957672,-0.48562118376692526,0.00024913707779522254,44.63645054214723,1.9716145848987654,9921.611562322612,19744.39334675131,1.1973537496629827e8,2.1411041952725607e8
0.002841521054506302,-0.48499449912278214,0.00023928227632858594,41.02264032138463,1.6963488869753143,3216.101472588825,15843.574908779006,-2.876572884942299e8,1.6266396117655763e8
0.0028315186500549316,-0.48491236596988163,0.0002346927137125827,41.25226820247515,1.8199031512227375,19258.04379345542,15684.110699301202,-1.3992531587338898e8,1.52491506139683e8
0.0028215162456035614,-0.48426924213848543,0.00022721402301621794,40.666600551796584,1.9679313080812977,-5967.291487635104,22305.05251416173,4.4370813693346524e8,2.935852816824302e8
0.002811513841152191,-0.4837928149095969,0.00021640172287850048,36.99417172316472,1.7405555726911892,32181.669219965926,18354.10995411189,2.1381521201954e8,2.2147820991763994e8
0.002801511436700821,-0.4833333815658989,0.00021983135687160264,36.779252501883995,1.5595057394987584,-864.5931672216288,14195.807395019654,-1.831500240928907e8,1.4230255200928828e8
0.0027915090322494507,-0.4827565945199458,0.0002262494518132134,39.43405282426433,1.924414625981682,-1568.6314005705797,22823.072707210627,4.087520215972999e8,3.445278420124746e8
0.0027815066277980804,-0.48250428135166296,0.00023077072448737581,40.39779215355393,1.708614832622687,-2743.6353712389264,14835.877178438259,-7.04558957236364e7,1.2716992381629953e8
0.00277150422334671,-0.48232872918446085,0.00023400908470765764,42.74091457285812,1.894536287811747,30113.688187899283,16409.802541712706,-1.3369175289109533e8,1.5708917281219557e8
0.00276150181889534,-0.4817604349329195,0.00023961504079263643,43.7958208590148,1.9286885760125843,6546.413194981601,17141.568161907293,-1.8279185034017467e8,1.52697896834715e8
0.0027514994144439697,-0.4811883624482725,0.00023743784245590726,42.91550734946573,1.9881012045051212,15112.013951772718,22818.5242989078,4.889442576429394e8,2.891528096931157e8
0.0027414970099925995,-0.4810142447049147,0.00023607383523738325,41.03828037821542,1.705065777088447,23592.862828273155,14158.850480849727,-2.009636522717425e8,1.3129009123946539e8
0.0027314946055412292,-0.4808935318364238,0.0002347269764118536,39.18751476764461,1.700075451573746,4164.552671760702,16985.280949343873,6.0739639008832164e7,2.0703869739162594e8
0.002721492201089859,-0.48029874179727633,0.00023887147342495913,39.83185401616431,1.7006703251103321,-12297.830393037728,13565.668963287519,-6.658887293917749e7,1.5148168118464473e8
0.0027114897966384888,-0.47973870005534264,0.0002467194494598311,41.33005819030284,1.7934816813877064,-5070.781354855402,17537.05122901552,-3.890265261531618e7,1.7575571119571978e8
0.0027014873921871185,-0.4795133887070988,0.00024565383355475574,42.02343017039412,1.7336736131221058,38574.43196915457,16935.352603465562,-2.4006093645357543e8,1.6962415773511037e8
0.0026914849877357483,-0.4793698543982755,0.00022753103000848932,39.34043425022742,1.6440965798773555,29336.162809245274,14105.533087238657,-5.2254817105041824e7,1.353954299431616e8
0.002681482583284378,-0.4787094214833342,0.00023563627748087265,37.96972033793617,1.5849568624760189,5004.9779688078015,13905.201808904128,-1.562827120672225e8,1.3025247326372936e8
0.002671480178833008,-0.47801783670784787,0.0002198756774058479,38.69428379514068,1.7079469341084403,-1839.3237213244588,16179.734124197072,8.391676784517644e7,1.7779741992229247e8
0.0026614777743816376,-0.47762444792810127,0.0002207270819663946,40.24723789598302,1.764316905502131,1413.698558569541,17736.078072044307,-1.961525180461489e7,2.3539944219851127e8
0.0026514753699302673,-0.47723893521321586,0.00022948770721119,38.65914204625784,1.7087987034629655,24178.473136452656,13455.089285781534,-1.0489776423837894e8,1.2456071337305476e8
0.002641472965478897,-0.47671415803098355,0.00024427582865072005,44.707363586500136,2.0425727890159417,57101.81594285373,20133.071680349978,1.2413462417165409e8,2.1169182617563018e8
0.002631470561027527,-0.4765002971421345,0.00024113473005838834,43.30708747119342,1.9756231465530996,38299.23979469044,20465.10949776204,7.340827686789708e7,2.4549208761778897e8
0.0026214681565761566,-0.4761838038535789,0.00023605388841822517,41.446850773339186,1.8770485302621585,11096.386381669274,19027.689987846345,-1.636264002780251e7,2.3214090715084735e8
0.0026114657521247864,-0.4755628011698718,0.00023425032862055075,39.4361315131272,1.6376238672831323,12543.49332665042,15035.403530826117,-2.5182590287481108e8,1.474721170739641e8
0.002601463347673416,-0.4753639161009924,0.00024666630436434887,42.09263711563447,1.8333800181676438,2874.3641547433926,16519.61679812916,-2.0979046630613896e8,1.6503889886019465e8
0.002591460943222046,-0.4746538395814423,0.0002457663545632237,44.06368925508757,2.0229052125369034,11852.642715650683,20144.046046429845,1.2247470364086166e8,2.0907906000812098e8
0.0025814585387706757,-0.4740769919505401,0.00023279651767671843,41.90077399458338,1.9405039765601844,28033.365990061233,20358.99826057026,1.6100452759364384e8,2.3662099101679978e8
0.0025714561343193054,-0.4739116942915425,0.00024169895612913747,44.36365284091862,1.8188863947189124,32478.94472075878,17340.803428546234,-4.2779184802408415e8,1.6860928361752605e8
0.002561453729867935,-0.4733822757234157,0.00023638382167042314,42.2298554525596,1.8457459697573064,34251.13619143064,17390.839515515334,3.5217378407276414e7,1.8936495319813716e8
0.002551451325416565,-0.47306089560996045,0.00024290890632203818,44.04035441153383,2.0065092629693346,16900.42402339189,19946.069869834595,7.646989607047817e7,2.3667155307922053e8
0.0025414489209651947,-0.4727526479997905,0.0002488132306471224,45.35851016556996,2.0009640537754465,6945.7404539880135,20185.272410538913,3.133480003721142e7,2.084834662209889e8
0.0025314465165138245,-0.4722804676893866,0.00024272474240623516,42.3015174819031,1.9110050001621426,2557.676165310664,17820.9142223252,6.4962634513290584e7,1.8820101450191697e8
0.0025214441120624542,-0.4719781275155547,0.00023812162812981156,40.83268412646493,1.8436242276771435,-16494.770929533785,19429.564642144753,6.886759428703238e7,2.175028554076647e8
0.002511441707611084,-0.4715384583585546,0.00022642833435017096,40.444184185728886,1.862544242860351,19979.59665956622,20099.2630418981,9.005498203706287e7,2.9761328419844955e8
0.0025014393031597137,-0.47134537104467744,0.00022176600871357422,41.34934816740927,1.766950488401315,-9332.743517562534,15861.46577940553,-8.2220041884232e7,1.4754347482045594e8
0.0024914368987083435,-0.4708220953301061,0.00024362984231772453,45.112641706443355,2.1536572295607224,-21677.066963245696,21853.188001588118,2.576003702219925e8,2.3182976938168237e8
0.0024814344942569733,-0.47006677989440504,0.00024317932142474326,42.807245385459844,1.989328546666825,2864.215557064769,18008.71065467155,9.043071015115923e7,1.831682395224463e8
0.002471432089805603,-0.4694868796673836,0.00023465768379574625,43.53076527537546,1.7615133493597535,13513.64029585975,15154.250407093701,-3.127504746300143e8,1.4230743010904485e8
0.002461429685354233,-0.4688349821073061,0.00023150844305468133,44.09163520405586,1.8930433522945826,-10113.315519626845,16435.2887587283,-2.730154797716155e8,1.5655032377924588e8
0.0024514272809028625,-0.4683906855289242,0.00022952352504388159,43.2848311662569,1.7586585493497886,10080.623744739427,16437.891251189078,-1.4297283985036302e8,1.7247493655629876e8
0.0024414248764514923,-0.4682320227201853,0.00024377115418491703,44.6653420125509,1.912224779015433,30058.09040563262,19747.606449708386,-1.9738159602281657e8,1.9973673729277495e8
0.002431422472000122,-0.4679713535233168,0.0002627744187617025,47.40247482917598,2.066621070290935,-7175.347206599411,19127.09356144387,-3.392626458428048e7,1.8494900782487005e8
0.002421420067548752,-0.4673063274550368,0.0002623551273018432,46.46693544595697,1.954949959542634,17283.07389034316,20908.37631682835,-1.538266061124128e8,2.2280956441075346e8
0.0024114176630973816,-0.46660216898596263,0.00025019780458258254,47.47240570498624,2.1505165446548338,-3762.471348555562,23201.12516300195,2.6953221516556436e8,2.7187889276070887e8
0.0024014152586460114,-0.466372066081909,0.00024777568059809133,47.33624620405863,1.9828779604361955,24440.12686905031,20392.273034850277,-1.087099833588415e8,2.2170402378230646e8
0.002391412854194641,-0.46571887860025163,0.0002456391947036927,46.173671798947446,1.8902623906970197,17078.70020133189,20511.2268748391,-4.936494478489387e7,2.2493869173441768e8
0.002381410449743271,-0.46551659715172716,0.00023522836804173536,44.209277418779685,1.9921743850237736,30000.2233024049,18607.587499681773,1.6605638765811667e8,1.6485939614270756e8
0.0023714080452919006,-0.4648643382643641,0.00024379295429796487,46.19833063990031,2.0888055983761102,5481.638212815329,22555.770538312114,2.2258126744572538e8,2.4387813320350745e8
0.0023614056408405304,-0.46442527766132846,0.0002579692339993764,47.10563569231583,1.9342998173263868,-3551.9181207302813,16439.654728652382,-3.355291824759412e8,1.7332161385402417e8
0.00235140323638916,-0.4639354356136464,0.00024857808809433397,46.64897153224623,2.0725870049279265,-4500.303274708465,21421.39195633862,-1.374525507036299e7,2.296471434550569e8
0.00234140083193779,-0.4635401609870605,0.00024488295617513324,47.08340404817347,2.013512727445107,-20974.439434134118,18613.744247383696,-3.1588768546560645e8,2.1299297885430086e8
0.0023313984274864197,-0.4628546795228904,0.00024465842516454417,45.29954800713822,2.2172236351893093,30972.642048281192,24324.856952818132,6.252673907967949e8,2.898782989283752e8
0.0023213960230350494,-0.4623860877449915,0.00025353571843133487,46.95425943051311,2.1069530216990704,48629.769003351415,22825.787719057662,2.7201430583674073e8,2.474373302469174e8
0.002311393618583679,-0.4618839571675053,0.00025262517436781107,47.07605446809927,1.9994737353359306,31590.57284448755,19068.59547124008,-1.5780172509926468e8,1.836415423792534e8
0.002301391214132309,-0.46143339625399676,0.00025815856566268735,48.231803308768384,2.039062419877084,28457.500801460166,21156.383153264196,-2.039276329855523e8,2.3550269484565222e8
0.0022913888096809387,-0.4608068882133521,0.00024882990993014057,46.56642735350082,2.262056525639606,20015.115353217745,26019.735261659614,4.664589845222711e8,3.2935324972037125e8
0.0022813864052295685,-0.4606698480746709,0.00024408275781673735,44.81587324914137,2.0383984617967745,25014.03613042152,18809.069413694262,-7.245958372250703e7,2.057892781701787e8
0.0022713840007781982,-0.4601498944594932,0.00025771334412629036,49.5346410566356,2.247979609042764,7122.986382063828,21088.389378024465,1.1024257065955462e8,1.9854305236623347e8
0.002261381596326828,-0.45975090753071707,0.00025407248457815076,49.13901432360939,2.2270683711385373,16309.085012663863,26272.123616278404,1.9936717173939568e8,4.1511291582234204e8
0.0022513791918754578,-0.4595850746856595,0.000244696209144894,47.438699688930264,2.104301160181099,-79.81137474308831,21390.173262477256,9.356081206120686e7,2.0981550091485336e8
0.0022413767874240875,-0.4586882253906224,0.00023309123471669486,43.6878242011339,1.9847496284441193,2175.4792055876724,18046.6601600401,5.940686935511594e7,1.808965398378169e8
0.0022313743829727173,-0.4582685620471311,0.0002451947498483414,48.239530489087194,2.193842038042952,33562.637788930035,20861.822710067034,-1.071363037647539e8,2.323361229601938e8
0.002221371978521347,-0.45778712096918023,0.00024198374439447526,46.25768700667141,2.0321634506800357,-21237.48033185217,21270.483266890264,4.44544534198586e7,2.4045877818953946e8
0.002211369574069977,-0.4575574394172872,0.00023485244527237306,45.64395313947134,1.9958498719608904,-11812.264790129526,19325.17837290818,-2.937276710714167e7,2.047760145041289e8
0.0022013671696186066,-0.4572906637615815,0.00025576525002353505,48.47858370752766,2.080113301986789,6709.9365068493225,21762.496786722375,-1.1451706684217159e7,2.3461897211236465e8
0.0021913647651672363,-0.4574093929695955,0.000252833036237307,47.98326119009555,2.1067328328811215,16018.748985446786,18813.89082801314,-1.598360914773685e8,2.0387100902404916e8
0.002181362360715866,-0.45684906247176693,0.00024911237703722805,49.29122470356585,2.211700913404198,1690.4603557172206,23013.453016769854,3.594613516310304e7,2.803251984976376e8
0.002171359956264496,-0.45623584574766574,0.00024791816740437695,49.29080657753898,2.2174234173663745,22352.721748263728,24569.674425395795,-1.94860956715245e7,2.9862388037616205e8
0.0021613575518131256,-0.45542583145419485,0.0002438556015014038,47.69608426450769,1.9671049163637169,5620.461545234162,16451.550723094748,-4.995507830023017e8,1.770028603208636e8
0.0021513551473617554,-0.4545229304579843,0.0002470633195848774,49.007111251697175,2.3581152992233894,3336.874454850435,23204.767210216294,7.951182102843535e7,2.4055365227181894e8
0.002141352742910385,-0.4541833288150956,0.00026302620885042906,50.28394158610057,2.189629061820659,41206.285458284015,20649.13216374107,-1.9245380081549475e8,2.1768091387728631e8
0.002131350338459015,-0.45377927100076343,0.00026373953780302507,49.65508256849473,2.1365099454936978,-26709.756179380445,19842.61482527476,-3.848084910921991e8,2.0454856724418002e8
0.0021213479340076447,-0.45347462080957485,0.00025578457201203903,47.03279928269009,2.2090725656772903,13834.757804814828,28858.615456420986,4.4151287281719226e8,4.556150885175057e8
0.0021113455295562744,-0.45303741904566414,0.0002636600066614234,49.66836597083339,2.1366836787433945,19729.850082015102,23306.792228374536,-1.2961266663006917e8,2.689982261933762e8
0.002101343125104904,-0.4520633952850185,0.00025841609046218595,50.76958564279635,2.2040405635418265,29625.853113793855,21645.73191419033,-8.80172916768003e7,2.5504205543984127e8
0.002091340720653534,-0.4514754407165747,0.00024840634265001774,49.161421768944,2.134515193793475,39626.01202133575,22641.43798540157,-6.160477204175492e7,2.6341795109474367e8
0.0020813383162021637,-0.4511891681815905,0.00025077259790476505,48.13904508160672,2.244102093546852,5113.902805234125,22766.799101806748,2.215818772838582e8,2.728437634981169e8
0.0020713359117507935,-0.4507610060964944,0.0002552792443567019,47.599597717856284,2.1832018829432873,-23939.164241906343,23520.89666353147,3.2433165857457304e8,2.476368318801174e8
0.0020613335072994232,-0.4500424558624509,0.00024880504706985767,46.729552926159236,2.2730546741789732,7061.597162975226,24717.93260063352,4.2414011453048015e8,2.999186833236567e8
0.002051331102848053,-0.4497128035117057,0.0002732159083440838,49.179042344075846,1.9941518689289992,18328.13285049,17609.940083940546,-4.588104043649694e8,2.036976239798735e8
0.0020413286983966827,-0.4493252617379767,0.0002705862916546335,52.02780957694012,2.4338516189297446,29647.54734606338,27450.048528028205,3.528550869872794e8,3.3759799584951514e8
0.0020313262939453125,-0.44891657299632787,0.0002608150795746314,51.35499301772456,2.1670206070321743,38562.10788094839,21429.07115785781,-3.595145302842486e8,2.3051627027640584e8
0.0020213238894939423,-0.4482648734110116,0.0002583246654155115,50.188408106675865,2.142292878330504,17014.885711959145,21147.60073661743,-1.6184083993740693e8,1.961704829135974e8
0.002011321485042572,-0.447850839466817,0.00026759247774896185,53.71905979560395,2.4928320091250353,40878.77856842603,25639.501252051337,2.252536526532464e8,3.0495499244507474e8
0.0020013190805912018,-0.4471111991420912,0.00025434246549504747,50.70990344862451,2.1163717002744864,29704.15622215677,20781.280407126258,-3.642846660305126e8,2.293302072325686e8
0.0019913166761398315,-0.4465114869768149,0.00025603863842726867,54.39742347567214,2.381101773968972,-341.673691196347,23130.041572346192,-1.0279540142064425e8,2.2418289778623062e8
0.0019813142716884613,-0.4461133303410024,0.0002531480171145273,51.8474871914226,2.2966637045418103,19727.038426457806,25045.769013554793,-5.09114866826648e7,2.9847110921814215e8
0.001971311867237091,-0.4456052485719265,0.0002656644308444979,53.76849821338444,2.2925567900151536,19291.48472562807,21812.402725124142,-3.595959222571473e8,2.3014847250317234e8
0.001961309462785721,-0.4451655483617797,0.0002649870768846899,55.743508957478355,2.38099492578843,-5168.676937804095,24498.426523231756,-2.2135788738521054e8,2.671172402261788e8
0.0019513070583343506,-0.44479857795781574,0.0002548952764074939,52.74121918866463,2.2794594737699354,25993.010215614548,26487.40863928935,-1.2255894144796742e7,2.9874553884519506e8
0.0019413046538829803,-0.44474869701097486,0.00025742255544764235,51.68520644109019,2.324483593353725,17859.93211757315,25608.478701603657,1.6377476751177317e8,2.9324582317866975e8
0.00193130224943161,-0.4440418314279232,0.00025495159073660444,50.200982014517045,2.19559515694869,17916.213371454112,22049.461845736256,-9.77878032559531e7,2.2638697163935387e8
0.0019212998449802399,-0.44329019023862204,0.00024831858082781827,46.168375612835725,1.9601489945194033,-18560.615871486138,19208.177527915992,-1.4813226859690136e8,2.075964286720314e8
0.0019112974405288696,-0.4426214814326668,0.0002596679449731711,49.72820505214675,2.216360144797669,4396.881576409833,25766.61867106891,1.460085489937931e8,3.291175223728302e8
0.0019012950360774994,-0.4421282282143075,0.00026776719267478766,53.56082497223948,2.2104033182107408,-533.6852744506303,21325.356371936246,-4.4550213567276144e8,2.5725430823392737e8
0.0018912926316261292,-0.44174903290119255,0.00027119875560574643,54.96029920686814,2.4195472985841686,23894.457166799046,25628.585985970305,-5.8887494130509354e7,3.145588140981833e8
0.001881290227174759,-0.4414863176573126,0.0002755375594314046,56.14121617621261,2.3727293305555497,11581.587507311617,26121.897939071932,-2.0679663146837065e8,3.3755439874449396e8
0.0018712878227233887,-0.44068870722144493,0.0002789847715340665,56.63492423737553,2.279050303428214,15400.988838492704,22195.657248761396,-6.359370684211903e8,2.646016474384549e8
0.0018612854182720184,-0.43957781478168906,0.0002675293840427547,55.288825101274774,2.405274784732482,25848.699179136303,29029.210935338335,6.3741625447938025e7,3.763901249743103e8
0.0018512830138206482,-0.43937651088775603,0.00026547147963157196,55.311881389313825,2.5581687770282655,67256.84930481475,33497.82365919446,4.4149528378848064e8,5.0550235628536516e8
0.001841280609369278,-0.4389872762860614,0.0002784894886018634,61.01635883832493,2.817619858268438,43076.393073348074,34876.87832931514,3.685771972912184e8,4.946512630493349e8
0.0018312782049179077,-0.43823614671296673,0.00028031772350512883,58.872125537361086,2.7675382594142928,13063.408494539348,35195.963320515206,9.252695555843168e8,4.55098555266982e8
0.0018212758004665375,-0.43771817086049125,0.0002793677927446804,56.076464704444106,2.5299257199450604,-31920.478563470246,26333.149330385557,-3.624403190596649e7,3.434335456608936e8
0.0018112733960151672,-0.4372069896098401,0.0002776625191198411,56.33109487415705,2.465878076038477,26371.584678729538,29129.970778198818,-2.3114431241261926e7,3.318291201753126e8
0.001801270991563797,-0.43657113932693026,0.00028245394279110896,57.102604151567306,2.536776786175618,97787.29137971053,31092.82136460848,5.102093804575918e8,4.202915465825067e8
0.0017912685871124268,-0.4359862134832656,0.000271029731266861,52.86887108006435,2.3851571857096556,56288.46772603778,28052.174659813452,1.573821704570077e8,3.480125506043417e8
0.0017812661826610565,-0.43549004835949745,0.0002797745253445597,54.14578172048749,2.315657320529439,20914.520546316715,24460.00893435608,-2.819578862393427e8,2.781758456218407e8
0.0017712637782096863,-0.4347666580823425,0.00026553782973018017,53.24548002131101,2.2439000519945234,-13176.30734136249,19105.83329646171,-5.774495182382188e8,2.0114063874232242e8
0.001761261373758316,-0.43405851053944206,0.0002796831854887667,57.212823950645024,2.516269096264563,-36617.617596309494,26561.397285333354,-2.1236908889791107e8,3.021260891533971e8
0.0017512589693069458,-0.4334140829804528,0.0002770707081389098,57.42961686319303,2.4401641917757253,35917.184087315574,26120.103488528497,-6.16063613729366e7,2.867190789117856e8
0.0017412565648555756,-0.4329268520305632,0.00028071325281299665,58.64263880657898,2.5307941458726195,55099.16656540297,26004.15795775811,-1.8890816565193e8,3.0020292807782304e8
0.0017312541604042053,-0.43244587179642985,0.00027885058013812865,58.39718451110694,2.609449403444197,22891.33006607272,28197.494963872254,-1.2297911583545184e8,3.4903137012394476e8
0.001721251755952835,-0.43169160509770155,0.00027734527178790877,55.56372709227898,2.4506087076770133,14490.465851614927,26695.833717492394,2.3829729681663733e7,3.223282200892508e8
0.0017112493515014648,-0.4309626645534299,0.000272648747581595,53.0572444374225,2.4018184065220116,22835.219687013836,24402.827812462034,1.129311275080421e7,2.6552035033082324e8
0.0017012469470500946,-0.43031331301821046,0.0002848417971353192,59.22951695744216,2.627587561805299,22892.93980256445,27877.116779465476,-1.4448715510517466e8,2.843280794681444e8
0.0016912445425987244,-0.4300865028430126,0.00027156245478483266,56.66523346262364,2.4829051428878217,52651.88964636715,26357.15091254312,-1.3148886271282183e8,3.515123507897088e8
0.0016812421381473541,-0.42950099458236946,0.00027672500327123915,59.268324753068484,2.6041820415888233,25072.194825047387,29121.74273679059,-5.0584440623926826e7,4.1208591987085295e8
0.0016712397336959839,-0.42912175338045927,0.0002803817323979832,59.44937502555171,2.6332091036483063,7660.275447020184,29280.573462843953,4.6866136078592025e7,3.2588227590723455e8
0.0016612373292446136,-0.4285640725219564,0.0002794010345804582,61.38924026223812,2.6423997352837563,32971.70036748266,30942.48351953674,-2.373978094373362e8,3.709917428509131e8
0.0016512349247932434,-0.42776087047334294,0.00026988968220858025,59.872147236988994,2.4953700935678915,18989.734711885983,29039.356996824914,-1.430582433614729e8,3.471134411632272e8
0.0016412325203418732,-0.4272735420974204,0.0002727252179733253,58.83598894288297,2.474229663795692,22682.665685771368,25958.172492500293,-3.250456852300236e8,2.86263400893571e8
0.001631230115890503,-0.42642220954058574,0.00028504017246885145,64.78834922553986,2.908636010404343,19999.870727227128,33657.516316863635,-1.623262435168578e7,4.341489793413208e8
0.0016212277114391327,-0.42566615442864714,0.00027583364212852197,59.8586513999222,2.680208278049753,-5204.603981987247,28747.330022331644,3.956651595704912e6,3.3383920920365715e8
0.0016112253069877625,-0.42545053235054364,0.00029782470640442196,63.565693558722565,3.005297834670113,33603.78569076581,35742.38606125228,4.0756171352930105e8,4.382722033434944e8
0.0016012229025363922,-0.4250294057247229,0.00029229041247930105,64.2610636374521,2.807316143601518,29570.52864190977,32929.51782416752,-3.261767645042041e8,4.7173479285944045e8
0.001591220498085022,-0.4242612703196064,0.0002798079807778285,61.230739282504125,2.542070185117418,58736.81755089376,24735.680265342355,-6.758671919223125e8,3.0943091503043175e8
0.0015812180936336517,-0.4235223268218688,0.0002711627631818936,58.04555074980212,2.6402308181095635,38355.30328789432,28399.643164066096,9.210642220133708e7,3.396632598130654e8
0.0015712156891822815,-0.4231230951464386,0.00027644386180819053,58.40270738631518,2.657259672063876,16828.785099694123,37239.3971888129,5.679454509343703e8,5.868928976735233e8
0.0015612132847309113,-0.4223086088185373,0.00027386847758020393,59.02159879047182,2.5851053885140862,9473.582209452095,31854.114459826564,1.6567477648145726e8,3.947579470887942e8
0.001551210880279541,-0.4216316256218706,0.0002785290628943799,59.862632891768065,2.636251679620463,5090.772829271171,29667.94885726006,2.8432175474508786e8,3.280597677851454e8
0.0015412084758281708,-0.4211226794793911,0.0002802089026803124,59.70978399479325,2.645871119903695,24994.13226734995,27509.580979407627,-7.191184973869438e6,3.8322982906902313e8
0.0015312060713768005,-0.4201656915200874,0.00029803009069421377,63.15397678510639,2.8617182603681,58847.21346853762,30999.466624328776,1.7552472289118627e8,3.6581850865874296e8
0.0015212036669254303,-0.419737696093478,0.0002968875252202233,60.753066371197285,2.8582496520466387,76979.52278078847,41260.98082293725,5.121229200488502e8,8.342667274761753e8
0.00151120126247406,-0.4194720924711728,0.00029025391605027543,61.37630731006794,2.8221125855307245,41941.06626511009,42640.36302551171,7.343511688231049e8,8.101726497604237e8
0.0015011988580226898,-0.4192589811463258,0.0002853257314414624,63.21780876315486,2.8246502061011305,22503.732690083307,37287.18739856655,2.1535748270608923e8,4.840086790649725e8
0.0014911964535713196,-0.4187268342825409,0.0002832970164561771,62.749902546905346,2.8160377696522527,-7263.532876450574,27952.024630499476,-2.7072161554811645e8,3.24403140000881e8
0.0014811940491199493,-0.41788253422616983,0.00028555951697907804,64.88776708882287,2.8401799466571354,49075.4733898195,36519.65717165023,2.1166872881222233e8,4.9683013661473966e8
0.001471191644668579,-0.4171814141824725,0.0002913974132340646,64.90451204559402,2.7518842188373056,48530.58254246271,29517.91021244423,-4.8031782540242106e8,3.544321009171549e8
0.0014611892402172089,-0.41638166272532545,0.0002835993377045988,64.26639309710072,2.7230949101892246,13592.82654172111,35788.759392733635,1.2838903458104478e8,4.520011142734974e8
0.0014511868357658386,-0.4154836392097932,0.0002859786626733355,65.75794788535799,3.019703603354405,80870.53661731911,38079.29460660067,1.881964879177483e8,4.9049026574073195e8
0.0014411844313144684,-0.41471426724136107,0.00030650748868651543,72.384893841543,3.486321917563474,67850.94780745519,44855.40892991824,1.0894139813141057e9,6.654095912319695e8
0.0014311820268630981,-0.41400785887159874,0.0002969547675638431,73.30140276691928,3.1241660651029934,12900.16854000504,39661.5053262866,-1.7672185253227633e8,5.372863822464952e8
0.001421179622411728,-0.4134115988474514,0.00029549372776523737,71.3179852989342,3.1322347776580557,43162.01056725047,35088.676015642326,2.5588931155605346e8,4.368020057955897e8
0.0014111772179603577,-0.4128452392084873,0.0003002857863466063,65.47185751823343,3.0580096629023843,48821.63080597585,38756.10295010466,7.609709277006383e8,5.638645954935875e8
0.0014011748135089874,-0.4120297945299826,0.0003112216351925547,69.63381245988143,3.0373688382702415,75311.91580020798,33204.18244039768,-2.8353315820140415e8,3.8622764132559025e8
0.0013911724090576172,-0.4113923511823232,0.0003043762570495917,69.61807943813123,3.064302219516208,22676.27614472856,37501.78495525305,-7.637386332680885e7,4.888641966488239e8
0.001381170004606247,-0.4108961584929202,0.0002827217393383104,61.89646077722106,2.8081289704918624,55964.39324656559,31813.706584844047,1.827878421870623e7,3.650384852797725e8
0.0013711676001548767,-0.41032751681687657,0.0002906198206808489,64.42531883843614,3.190566012628756,74783.3449237573,40619.60487925593,8.199817585110589e8,6.237157982034158e8
0.0013611651957035065,-0.409699993968854,0.0002857966622579698,61.63046571455403,2.680617386222545,67526.14959004917,26236.293099219623,-5.0346337888449425e8,3.3080777957759196e8
0.0013511627912521362,-0.4092817483143008,0.00028647496647215144,62.61722104697691,2.720471790406621,20900.965619725222,28302.353926091593,-5.0250002624688584e8,3.2799339969781965e8
0.001341160386800766,-0.4086074937911762,0.0002972971243522221,64.0630777890994,2.7884333071852723,18873.756705943935,32661.96245877404,-2.9945346788999164e8,3.864390408754975e8
0.0013311579823493958,-0.4080261919201876,0.0002992449425804874,63.12998195279039,2.664890389907362,-4586.694990066793,28924.577911201042,-5.846377595474311e8,3.592565125791412e8
0.0013211555778980255,-0.4073037646552548,0.00030689389566423476,68.99100657026347,3.012314969765192,13157.64260809628,34363.21095760804,-7.6732904100246e7,3.9430198352344835e8
0.0013111531734466553,-0.406322209856502,0.0003104447451333992,71.78054469341699,3.185204460768418,43036.328032235324,42711.75438909487,4.727113526763426e8,6.750424845149232e8
0.001301150768995285,-0.405384026665095,0.00031111143220207305,71.6579046238069,3.275457418249375,47126.236041238015,39226.45532645693,2.0657179615485847e8,5.2958822465201145e8
0.0012911483645439148,-0.4046623719497875,0.00032276659609904447,75.78807827441486,3.4920167654375827,16048.445389887653,42051.11772333532,1.2399843642606734e8,5.440448969528142e8
0.0012811459600925446,-0.4040649272917071,0.0003120495661076202,71.66451721736684,3.148227896189554,48147.89066065028,38651.91411239363,-1.1269234755684702e8,4.8756208159284586e8
0.0012711435556411743,-0.4034237743496487,0.000302439563495955,69.02227095311531,3.0253966125403156,38057.22176994991,38553.92343747346,-1.9800959786543775e8,5.551921724617546e8
0.001261141151189804,-0.4030845199406904,0.00029447773314460944,64.18217826907839,2.8517553628818377,30975.745626981472,33080.31736690457,-1.1991502938552105e8,4.0433692683868647e8
0.0012511387467384338,-0.40222207948288996,0.00030734344085931505,68.153430283627,3.1484225427401005,22286.074113007577,33670.435132766106,-2.3399110171819487e8,4.2165857292326456e8
0.0012411363422870636,-0.4011730423796398,0.00030013000309046003,69.9733940431305,3.1231797178081697,37116.81268336807,35942.64585684885,2.7151664392135656e8,4.2630880060642254e8
0.0012311339378356934,-0.40046351985054207,0.00029181291085034997,67.2022720533022,3.1330102338613153,53981.3239205859,41676.99797485093,7.419586768343549e8,5.698775463214238e8
0.0012211315333843231,-0.39956952582247324,0.0002946005490590938,66.97035777117904,2.7515647246660833,11615.929337800295,27989.62452552532,-1.0698625505002835e9,3.5878958492608196e8
0.0012111291289329529,-0.3992383097202983,0.0003096957537008489,74.21083924471345,3.1876484313942104,46370.00455317375,41374.67856365204,-1.682065511864042e8,7.218471744901445e8
0.0012011267244815826,-0.398254902267945,0.0003303882511111088,78.58344902736509,3.597772779443394,113465.00624200367,56134.50496322406,9.886320480637e8,1.134762338512704e9
0.0011911243200302124,-0.3970733820273017,0.0003301209223763827,77.73063831342363,3.3382676829679254,31280.502333789856,41775.55488663467,-2.1836069297276348e8,6.037291764501779e8
0.0011811219155788422,-0.396329176590225,0.0003307713471598846,80.0679181081633,3.5280612151956916,-4573.07120541733,45855.71600902917,-2.0483670249160367e8,5.738489376262051e8
0.001171119511127472,-0.395622491109767,0.0003212001269790275,73.78472340296338,3.023307830678738,20312.943690757023,31482.466891407283,-1.157408338227648e9,4.063061516856663e8
0.0011611171066761017,-0.39535482529035654,0.00031417780993479134,73.04264137191169,2.959290610534288,21035.56800495275,32019.392781072216,-1.1725849129464273e9,4.1755218817448884e8
0.0011511147022247314,-0.3946368585872988,0.0003258680555948881,78.09978137409053,3.3608876197055118,109592.57905385774,41475.31655051644,-2.512043723182869e8,5.756463668190826e8
0.0011411122977733612,-0.3939830081795226,0.0003249507742592607,75.36713297908054,3.1346304345927516,47084.5719949968,35412.18592483111,-8.485228155722842e8,4.6555152769252306e8
0.001131109893321991,-0.3933120382267516,0.0003284518070759298,79.75136803440414,3.386540244376521,110332.41304878023,41454.04429789401,-7.34186649649448e8,5.147200082564857e8
0.0011211074888706207,-0.39227390556412867,0.0003238502414627385,82.4358892077805,3.6548407154693585,138876.91896534717,50417.01636892852,5.634749740436983e8,8.003731903529841e8
0.0011111050844192505,-0.39159239625185727,0.0003317719481684114,83.4748683915748,3.698172850349692,118704.35503956008,51037.75996554322,1.9835786672058374e8,7.522892704939704e8
0.0011011026799678802,-0.3907658709618554,0.00032315550231980337,79.063067150582,3.457143001929463,102251.21648382579,43103.47649625419,1.6358382079420447e8,5.3389372793879986e8
0.00109110027551651,-0.38996871911679043,0.00031777087375227186,79.09304891639415,3.3587246167382236,40836.23421134297,45443.81653428067,2.3034953503739286e7,6.296818700638782e8
0.0010810978710651398,-0.3892145150830038,0.0003107007006003692,76.93840608269284,3.258620433541901,38631.24696088419,41968.243950182776,-3.755100467385964e8,6.730354614207711e8
0.0010710954666137695,-0.38838587048483897,0.00032845853339381003,79.67162207835871,3.3894784595521954,35884.6483534945,40511.599772517104,5.22021862500916e7,5.634092188083977e8
0.0010610930621623993,-0.38721808369699284,0.00032814639735387227,81.9274068102084,3.5208506708419733,27282.239692297124,46125.30593979129,-4.6694435705894955e7,6.523230178081425e8
0.001051090657711029,-0.3863714410980756,0.0003414585574983568,84.03695291452676,3.481983448154345,-14384.384723454954,47626.23394884544,-4.077558261416413e8,7.170704173331338e8
0.0010410882532596588,-0.3859685579687066,0.00035373136489399846,91.05591574180757,4.098707829804761,55139.4383208364,61609.73192824513,1.0770978194439898e9,8.858966905494806e8
0.0010310858488082886,-0.3851659340602346,0.0003565679999090569,88.86525484331281,3.859353040688293,38539.339943757994,48814.12060769194,-5.778557254678586e8,6.49549429599244e8
0.0010210834443569183,-0.3840500765137549,0.00034584239086082647,85.35545249659755,3.7683617329248964,43725.62716930187,54618.16017384129,2.6366656025069216e8,8.858115626566963e8
0.001011081039905548,-0.38302802303712813,0.00034137200777143654,85.87377022332313,3.932679732151028,77409.05783060315,62269.719941893534,9.016874427037108e8,1.1889642978770642e9
0.0010010786354541779,-0.38251214212132617,0.00033499207499848696,84.65287225038291,3.5975176641820403,-19288.627709923785,50364.41082839321,-1.9272475550116964e6,7.292787855611545e8
0.0009910762310028076,-0.38177783473645105,0.0003385121726185017,82.55991442923218,3.5568743293076506,52398.62958704235,45696.19629259696,-3.924832170356239e8,6.496754488248678e8
0.0009810738265514374,-0.3807378797091369,0.00032953294880531166,81.48234803855598,3.5157810789228194,99713.31231829333,44040.22871548532,-1.8549252744847584e8,5.748728224112684e8
0.0009710739832371473,-0.37966346046252875,0.00031671152497466607,79.90890024711534,3.5318418946404067,23590.05211737596,44393.5754186073,7.115330066145554e7,6.080434266324571e8
0.0009610762353986502,-0.3785517408134765,0.0003224491264207551,83.23900670101774,3.556125951132757,89707.2285269704,50691.89954565125,-5.81073547651845e8,7.007692611535522e8
0.000951078487560153,-0.37776755337472423,0.00034715587790926984,92.99024904563177,4.1830470669640345,-38619.300716596044,58053.40839289377,2.0705620583768424e8,7.505670511149477e8
0.0009410807397216558,-0.37702255590830464,0.0003584682468828579,95.70740093825371,3.9984895026480625,3779.67897099648,60122.440713577475,-1.494591607348276e9,9.060196107625535e8
0.0009310829918831587,-0.3762602502471418,0.00035410250769950604,95.73668490059275,4.346968993854371,79842.6103726806,64232.97036051617,7.081399984780543e7,9.600755380597872e8
0.0009210852440446615,-0.37574743022929763,0.0003554257743120083,95.3500658770838,4.222473545790355,116000.67329276183,53951.12341777686,-3.0379936577486986e8,7.886023537237475e8
0.0009110874962061644,-0.375076056540187,0.0003500867856367925,95.05188017768934,4.2538501574679985,156673.52690628136,66193.36355279294,7.469668633858478e8,9.68911715250208e8
0.0009010897483676672,-0.3744040654676501,0.0003577570539035318,98.68838389919219,4.1733344320622745,142685.32896141533,57237.40096567367,-1.2114981159356472e9,9.639228193155571e8
0.00089109200052917,-0.37369050419915584,0.0003650135091010698,97.72731786584478,4.135905216456226,137045.834848363,70343.28940897649,-6.154810914860847e8,1.5812777553930984e9
0.0008810942526906729,-0.3728550977217674,0.00035222274882609837,92.32900299944366,3.747561748390311,6652.087789377297,51151.63707093416,-1.0934616130612764e9,7.310365598902504e8
0.0008710965048521757,-0.37200956874902474,0.0003517407258134082,95.85854247929002,4.337802391783868,112023.22431171316,62302.920052084075,-1.9063905072829464e8,1.2698530898254085e9
0.0008610987570136786,-0.3704364613738435,0.0003577175170083554,97.95718831922892,4.486012308446993,118698.07600748217,74368.05796371675,1.1343498385414166e9,1.455440842218686e9
0.0008511010091751814,-0.3690697569258045,0.000356688815145777,95.81295853273815,4.05962556292195,107748.65986009162,55947.39234323364,-8.329826495056609e8,8.641991864561577e8
0.0008411032613366842,-0.36822887621531847,0.00034580918080791403,92.52187555444912,4.054842839012696,195944.7651867672,57640.538189341714,5.318064211632545e7,1.0389686118328854e9
0.0008311055134981871,-0.36781574707609255,0.000342172953627174,90.86424451272492,3.807527688051351,187470.6027094267,53103.76646666304,-3.724352143572682e8,7.956975626635466e8
0.0008211077656596899,-0.3671710389321961,0.00036018046147273983,95.74394530765964,4.190196563584084,194901.36770820606,56811.189583541665,-2.4523646108996668e8,8.341530539993033e8
0.0008111100178211927,-0.36601886442356046,0.00035852603662461964,96.26341372382895,4.369076021237195,171358.76113319144,63512.756246326055,1.2116627834658918e9,9.24927008346757e8
0.0008011122699826956,-0.3647593515276385,0.0003488169242958858,95.94145557141933,4.250813053182426,119460.61455176529,64905.99593875497,-7.185082992274927e7,1.0891990475874395e9
0.0007911145221441984,-0.36349580509043883,0.00034600543766263403,97.06549795948008,4.1345211853310095,178193.57209071182,49647.688338315485,-1.9975406186144688e9,7.24467695497252e8
0.0007811167743057013,-0.3627464522898663,0.00036660641224551947,102.4437641255456,4.745689367651281,217747.52082925968,67255.84513839756,-3.5138744424722e8,1.034929145836955e9
0.0007711190264672041,-0.3618210934851086,0.0003685099099124688,102.20620192877762,4.53640500779986,218550.63615226277,74218.79777585692,1.8404573133978236e8,1.3230723755380495e9
0.0007611212786287069,-0.36095260366442383,0.0003797853997325514,103.3556445457123,4.356617887558017,163249.92154879577,61541.63774061738,-1.1198759382166862e9,9.820187695714285e8
0.0007511235307902098,-0.35967684350939816,0.0003839636676736433,105.88849598782217,4.483604338751742,126364.0444640336,75325.761593883,-5.0969307231769666e7,1.1819879177049806e9
0.0007411257829517126,-0.35838258685183244,0.0003973257004901465,108.87922937292518,4.4919465624127906,19617.546013339557,67388.80918426179,-1.4542747098448803e9,1.0805547696216338e9
0.0007311280351132154,-0.35787211847325673,0.0003889030537203715,107.9586891886737,4.544982017769499,21124.624889652587,65268.05974651015,-1.6557800785101223e9,9.879571009803941e8
0.0007211302872747183,-0.3571692736911646,0.0003839856515885641,105.3250491071712,4.494648591848398,103327.4485452701,60953.21043753046,-1.7436490511609013e9,8.996301663777803e8
0.0007111325394362211,-0.35605309038449195,0.0003756402868081306,104.1728880777601,4.337524346332772,38871.67427779025,57073.72088945417,-1.8810328397122486e9,8.382705269963764e8
0.000701134791597724,-0.35491484708542703,0.00036434479073156725,103.51222442551601,4.499567021866608,-6802.419434750927,69776.3218334569,-1.2511149418432413e8,1.1869925096324422e9
0.0006911370437592268,-0.35374503103646565,0.00036799228241687193,106.81651930185646,4.987613856645729,164483.9367284503,74768.77227476666,6.357940343999975e8,1.2307726344813342e9
0.0006811392959207296,-0.3526062675708381,0.00036229318118650506,108.53937824884612,5.031261991064734,169666.106753803,78402.40205178961,8.332746907021368e8,1.3802937631212723e9
0.0006711415480822325,-0.3518498099485296,0.0003745528728746874,112.73839644749398,5.4994828061683805,176946.43579562937,89376.34104718259,1.868692209508603e9,1.820042048850131e9
0.0006611438002437353,-0.3509204352891247,0.0003960306645309128,116.0473638225293,5.279858409495541,208057.62286409998,87095.59970080007,3.079369236832104e8,1.6851702856776738e9
0.0006511460524052382,-0.34978489019387055,0.00039060683756308176,115.73729953710131,5.395016122005592,226215.66637484738,99487.58762834269,1.605166041900525e9,2.1287403924548976e9
0.000641148304566741,-0.34899749121256174,0.0003836890098334661,112.5315798468029,5.236376490433519,172129.49118575826,95264.38096215395,7.011863904390954e8,2.0917247244584885e9
0.0006311505567282438,-0.3475202645875688,0.0003793096335547383,111.68590109999212,4.679727376048036,84683.15607548454,67894.12840514195,-1.7719707081258485e9,9.674127904636483e8
0.0006211528088897467,-0.34598772742066647,0.00039008301409589795,118.08486405475195,4.917701993460877,84986.49664215559,72308.03697625479,-1.4418561381182358e9,1.302604920441975e9
0.0006111550610512495,-0.3447274866994412,0.00038990631438152356,119.33272944340996,5.039506365702973,140985.23785822923,73495.4043367513,-5.934114476425462e8,1.1258545229052362e9
0.0006011573132127523,-0.34359454578111764,0.000398732790550046,124.39892997729478,5.295341891649005,191349.19514282237,81045.80439748689,-2.2145392504870205e9,1.4464736391690185e9
0.0005911595653742552,-0.34211012963292886,0.0003905622361846081,120.94229063448867,5.624812493276986,110212.73614435634,90745.84444517325,5.2328715294941705e8,1.686189967790854e9
0.000581161817535758,-0.34087692384657564,0.0003881709511308474,114.60393420710376,5.174943679619331,84182.97547151038,87142.83788976513,7.499707515485266e8,1.7357034568613684e9
0.0005711640696972609,-0.3395163547768898,0.0003939979007620533,119.17155597039518,5.136723053912223,142804.5472103722,73855.48770827879,-1.7341611887938957e9,1.2005802323370938e9
0.0005611663218587637,-0.33798243812684087,0.0004137889678079179,126.97125581293243,5.912359679306078,189658.87743671535,91717.27405837462,-4.7132359027200925e8,1.625032602827736e9
0.0005511685740202665,-0.3366051219762885,0.0004019991395926689,123.97896761444468,5.7737303048554,195646.9245446383,98716.57528468559,2.2065769074755654e9,1.8018782543200545e9
0.0005411708261817694,-0.3355971820937411,0.00041217222428299884,123.30607841735171,5.501632183923497,46210.15249662026,98361.69892544311,2.0014070042656114e9,1.9097544140696423e9
0.0005311730783432722,-0.33454783571217556,0.0004242417780680868,127.3766595978373,5.431341708370635,54076.44396851235,97724.75651100712,7.283764736659527e8,1.8353542885153046e9
0.000521175330504775,-0.33355037149839334,0.00042267525661006936,129.5501447737805,5.786357709934667,217857.72292032506,95660.36440861084,-9.255949152052491e8,1.6175879263547235e9
0.0005111775826662779,-0.33220846400019943,0.000416054734611371,124.77034778249407,5.448822615224723,270248.01063080353,93696.4891009886,-5.45682849863929e8,1.739683255558318e9
0.0005011798348277807,-0.33098059562031995,0.0003974024752503809,115.7263581634295,5.351908756823604,239565.8821224992,102199.81058684528,2.4461056652424936e9,2.2110598172537627e9
0.0004911820869892836,-0.3296736937104433,0.0004190301429610982,127.56399351228461,6.065846307985909,208161.07843829237,102541.60534650416,2.586691010762274e9,1.9563361952077432e9
0.00048118268023245037,-0.3287705131507246,0.00043962962610889203,137.3171827768686,6.0324230334283895,153263.04977944776,101715.23999985166,-4.50097093091148e8,1.8410629039224787e9
0.00047118260408751667,-0.32757396632325253,0.00043175283911219594,133.8700636987323,5.558385188057306,103290.85018445071,87697.13407783979,-1.5674549018443494e9,1.5901339827158666e9
0.00046118252794258296,-0.3260348236541904,0.0004278709203682506,139.3704031210403,6.0895978598557665,51123.48508604402,98717.93138299196,-1.265640497630052e9,1.6965996734389815e9
0.00045118245179764926,-0.3246877635151614,0.0004239233972426167,139.39224855556301,6.016305157442845,119721.39493253392,96916.12247945226,-2.3423488070192647e9,1.8102325371744697e9
0.00044118237565271556,-0.3232780913246097,0.00044407388758263707,146.60977194304692,6.497927919727021,261026.9884563119,114026.98428286529,-1.2014425883343e9,2.8909209818189726e9
0.00043118229950778186,-0.32176293290790636,0.0004608029884354843,152.67741068413005,6.5566929206500815,226793.70858959737,106455.77500614754,-2.9259021879982815e9,1.9237391459953017e9
0.00042118222336284816,-0.3203168107944075,0.0004658253487458128,154.7653804042418,6.614190535862875,211706.47790347395,122752.72296503944,-1.8015700981481557e9,2.311263208922937e9
0.00041118214721791446,-0.31856483465197377,0.0004678993268728113,157.23583310622715,6.4392952208109975,125020.01130065692,119504.01999442572,-2.2422456508580246e9,2.208293093939635e9
0.00040118207107298076,-0.31728231563969167,0.00046978574513327725,159.92739133340015,7.065839126753484,127180.66725275575,126076.53735937123,5.5736158781672746e7,2.528038203906672e9
0.00039118199492804706,-0.31600197817350273,0.00047296880128569544,162.6490845297023,7.129564747100412,223563.73774666042,126759.7526348337,1.6981529521396708e7,2.3075214439377007e9
0.00038118191878311336,-0.3146854950640118,0.00047115645395618875,162.87001794648836,7.015856047025664,243333.69650823507,128093.89686203329,-3.461389647848838e8,2.4495569763563023e9
0.00037118184263817966,-0.3132508262019546,0.0004881746438910235,168.27427737507313,7.160792357726399,271571.4663396511,151317.21894857122,1.8554188441529016e9,3.2267563331348977e9
0.00036118176649324596,-0.3116669575035048,0.0004880765934901371,170.91300589014497,7.360873298596362,260766.86853162525,144374.44160522512,1.740113214860219e9,2.7642742512719226e9
0.00035118169034831226,-0.3101443775981315,0.0004803426952754969,164.1679956983114,7.22932546149417,6838.960179522958,149995.392923016,4.919520086987967e9,3.369456595262457e9
0.00034118161420337856,-0.30832058867957673,0.0004893516358205681,170.55919377423626,7.5223408228065285,92236.60290489547,152214.47470312277,4.061449787458208e9,3.1993896040942206e9
0.00033118153805844486,-0.3063789476393431,0.0004836577040786137,165.39256942521587,7.588095727521485,24902.467636530862,152503.86861537848,4.411462432864169e9,3.6372423045156198e9
0.00032118146191351116,-0.3045939946648723,0.0004957421722022812,169.61138942785644,7.9742116277026405,65354.41547065684,171451.47121019932,4.9067834656473465e9,5.03628667958178e9
0.00031118138576857746,-0.3024674034062191,0.0005045145214836193,173.13753416928546,7.8065474573064675,53463.82902550671,152546.1870063158,2.8234281868164597e9,3.4253226912604733e9
0.00030118130962364376,-0.3007852092127141,0.0004953961704129205,173.8037607349187,7.8688851578549075,132698.96110580396,144759.29581253475,-2.8326253382410944e7,2.941336036769344e9
0.00029118123347871006,-0.29914053234168386,0.0004911726424162726,177.616286118111,7.905284414172239,268595.69540401804,152621.3471692074,-9.098534918748857e8,3.6988039104870634e9
0.00028118115733377635,-0.29741920766419205,0.000499215907226234,176.52140055598488,7.644948265875194,293076.3242024091,146679.26690769434,-1.6167219333079863e9,3.1893494850212536e9
0.00027118108118884265,-0.2955712771905237,0.0005205377276717643,189.70411499309762,8.101490384355461,340961.26108223194,168818.468313848,-2.5587488229628077e9,3.7071253230590267e9
0.00026118100504390895,-0.29379506444699655,0.000534678236365579,204.42694571115257,8.462169912550078,385697.44778229,193851.98842010027,-2.443409363380064e9,4.712739421614594e9
0.00025118092889897525,-0.2917512501872407,0.0005260235227184802,196.07522772411312,8.510989945670401,400909.67727667483,216379.92832496332,2.1674868141881957e9,6.687768081473629e9
0.00024118085275404155,-0.28977501310668596,0.0005219905763207186,192.70439300702506,9.011782468302442,603872.6413775133,244890.69813018825,6.479817707788026e9,8.685139686465305e9
0.00023118077660910785,-0.28793793142763024,0.0005221320900531853,199.05483851718623,9.16933071149965,544033.6338303763,230703.59305982944,7.015838793025104e9,7.036317778658869e9
0.00022118070046417415,-0.28618679038531264,0.000529393375444039,209.77344308385756,9.045081181736055,346853.9516966613,235378.90467080794,8.240753749067183e8,6.405421376902957e9
0.00021118062431924045,-0.2842039419433859,0.0005365499385336094,211.38702881421287,8.834199233482963,466693.34473505104,218662.47477006516,-5.424257294917482e8,6.012659784947098e9
0.00020118054817430675,-0.28236522390604657,0.0005385458079755241,219.90470659280336,9.225068212833278,563540.573818445,220726.5966236438,1.4030175785424656e8,5.31012937218799e9
0.00019118047202937305,-0.2805726200656645,0.0005525143873214397,234.87221594774886,10.002142196064856,660799.8180023654,240062.54249583138,-8.975386999222152e8,6.259895725247662e9
0.00018118039588443935,-0.27873702982380927,0.0005761530781967105,245.6867606319341,10.956641567777675,756373.7563436128,268470.25923869736,3.4288275813472743e9,7.595217174846847e9
0.00017118031973950565,-0.2767957480691839,0.0005843379839391745,253.9914789426678,11.10186813148843,742295.9468506373,258619.08572283376,-1.164863064074167e9,6.651365110473045e9
0.00016118024359457195,-0.2747603206771746,0.0005710652956189492,248.83482533658588,10.478020233828516,577666.7283984788,227875.9738049789,-7.131429596645059e9,5.142582438133374e9
0.00015118016744963825,-0.2724203243908851,0.0005926520366238132,260.65238194956686,10.751993058250786,585613.1481346133,247493.88170663945,-1.2186414687101938e10,6.167027939880467e9
0.00014118009130470455,-0.27017068965977525,0.0006098597411267822,269.73310354702403,10.954502831581934,586146.468082115,250988.91585563222,-1.2158442863344648e10,6.400309603785511e9
0.00013118001515977085,-0.2680043392914231,0.0006049197582585236,269.6980845979421,11.29557716792695,495472.3421831053,236110.65514846225,-7.382141722913813e9,5.323164647828602e9
0.00012117993901483715,-0.26523090596179827,0.0006204149448156395,276.7527701650244,11.26679925383399,817168.5324446937,268644.9705234836,-9.462866898665623e9,6.74385191676714e9
0.00011117986286990345,-0.2625949342771928,0.0006253936113048975,282.91152840318716,11.893826906809416,1.0015542494873767e6,297640.3360758944,-7.550811285229509e9,8.697522327085096e9
0.00010117978672496974,-0.25997605609195307,0.0006291882797890967,288.35876016776734,12.503876238892285,1.1143396353432052e6,320227.69141310646,-7.238058472968231e9,9.558104423845638e9
9.117971058003604e-5,-0.2573373682183301,0.0006364740368814588,294.6275402556298,12.468266942673429,1.1948977978518368e6,343197.78307544533,-8.819178185652061e9,1.2200039416699469e10
8.117963443510234e-5,-0.2545048563376622,0.0006479031871158023,298.0668335033848,13.056808018611932,1.149952999582586e6,345744.2069982842,1.0186102387951257e9,1.0577273855131445e10
7.117955829016864e-5,-0.25158013231432413,0.0006528295768240619,305.4325247776864,13.528157306878699,1.3849752111003103e6,373207.3080003375,4.484397027732667e9,1.219448417815237e10
6.117948214523494e-5,-0.24897745560207113,0.0006566456589808572,314.4218875225517,14.6756683421693,1.3542893088738052e6,431075.8550914088,2.044709649832529e10,1.4665989347545902e10
5.1179693400627e-5,-0.24612245866416196,0.0006540619762530142,321.04796954807455,15.119835492383443,1.4993354018664511e6,472822.9399665003,2.2272097016787083e10,1.7161674721948456e10
4.117990829399787e-5,-0.2432024859283847,0.0006624875139204857,338.298976068979,16.007507496690437,1.8831272298584315e6,547652.2611628327,3.2162737953883293e10,2.134024724549973e10
3.1180123187368736e-5,-0.24053897384084122,0.0006866941992641832,353.0190248286372,16.543351659698587,2.177789980036678e6,586840.0002736566,3.675783287472945e10,2.328993729006649e10
2.1180201656534337e-5,-0.23770435957674635,0.0006903727573536027,348.28803659244943,15.90593319045085,2.094062376063796e6,541239.2323998199,2.4980843745339813e10,1.915587802342251e10
1.1180301044078078e-5,-0.23435932096293255,0.0006907499689135549,359.483770234339,16.151664783402683,1.992755322035121e6,523878.46663753386,1.718429333173953e10,1.7796995662796234e10
1.1804381756519433e-6,-0.23106120491615728,0.0006978227157013051,367.6659396395411,16.607818643323935,1.9545650757521458e6,554916.7791772533,1.4612234503215818e10,1.724285922026541e10
-8.819428330752999e-6,-0.22743475210046746,0.0007222268568849227,380.5264201736139,17.180256748585883,2.0474945893645082e6,578054.5903102754,7.873828061728341e9,2.205875932907382e10
-1.8819311662809923e-5,-0.2239294011759848,0.0007465270696877154,399.8899241820695,18.033118345758258,1.9508424263772576e6,666204.2560298921,2.95746806091633e9,3.2415065141620564e10
-2.881924228859134e-5,-0.22040919148427202,0.000759753006530579,410.42640790700835,17.764509268889135,1.6542156420110408e6,618560.0173934674,-1.5458956293244555e10,2.4203366372470936e10
-3.881905286107212e-5,-0.21665142906109394,0.0007987660622519818,439.1871287935836,19.819604125676847,1.8598075757428634e6,764270.8141050613,5.676884523442854e9,3.731657455702965e10
-4.8818837967701256e-5,-0.21265879648439295,0.0008285826186749683,471.3876436351898,22.332577934357158,2.5244758761513e6,1.0353246965940313e6,4.6523716964928314e10,6.7321399422467316e10
-5.881862307433039e-5,-0.20870333006851433,0.000848586065532501,509.15043211131547,23.159934156473632,2.901968946029612e6,999515.5647879969,3.606701204711237e10,5.614455689639797e10
-6.881863373564556e-5,-0.2046817536456074,0.0008545469884894062,521.1231988874287,22.642325691505853,2.9128170538851316e6,849725.9474933824,-3.701367895564491e8,3.822320922459926e10
-7.881870988057926e-5,-0.20086606205474528,0.0008479476465693991,528.3067005126024,23.29386586588852,3.0854336099246247e6,881330.9123520895,1.0343072790088888e10,3.984121950980928e10
-8.881878602551296e-5,-0.19662277987520793,0.0008636381299362224,540.3179875466353,24.43993090042627,3.115527753282629e6,926692.9047199552,2.6453603440172916e10,4.2025104455844635e10
-9.881886217044666e-5,-0.1922087099591081,0.0008902286894036301,568.1776723209967,25.561784053051493,3.0545135486246278e6,965782.8309024076,2.4646035734852043e10,4.416819279112141e10
-0.00010881893831538036,-0.18708781754710072,0.0009066540846524493,596.3280232827836,26.69978824414459,2.9861687911410374e6,1.0324548241746225e6,2.417111117942233e10,3.908058232620064e10
-0.00011881901446031407,-0.18203461068800242,0.0009168782489396922,616.9638951958216,27.31569644269675,3.159107844887429e6,1.0769274394287386e6,1.4685233279093578e10,4.0356523820867615e10
-0.00012881908332929015,-0.17664752791121283,0.0009130670613077042,625.2436577926854,28.26282700524513,3.2512541746726357e6,1.1142880927192639e6,3.919400845809846e10,4.245807069364438e10
-0.00013881915947422385,-0.17140773212195928,0.000930867997947956,648.2147945389811,29.56612742798178,4.0471911638146513e6,1.149568974091697e6,3.183121998885435e10,4.484201743938431e10
-0.00014881923561915755,-0.16571138988687018,0.0009472887913254266,691.2351418559325,31.446888430306387,5.209104899488754e6,1.3275575796784037e6,2.785285563555642e10,5.497187317236584e10
-0.00015881931176409125,-0.1599481350529495,0.0009655972196025502,722.1502361365381,32.768333061185345,6.239676391273952e6,1.4514710761161014e6,2.3791803624454052e10,6.2788241021200745e10
-0.00016881938790902495,-0.15408803557808642,0.0009883359513933184,758.6564077487676,34.4776090277565,6.413596814194759e6,1.5840146718178329e6,2.176233415134225e10,7.116138334324211e10
-0.00017881946405395865,-0.14751166087217643,0.0010125427942594646,805.8254172985252,37.531613330497635,6.579955593122885e6,1.84853364497679e6,6.156681142608877e10,9.323707575848055e10
-0.00018881954019889235,-0.14064418378732763,0.0010492625482962509,866.2876962936554,41.875748942403526,8.009636850063743e6,2.216575974913997e6,1.4487088062957162e11,1.3011869571357765e11
-0.00019881961634382606,-0.13364763510000194,0.0010813006822892554,909.5533459721419,45.004737768901926,9.078382570397874e6,2.5356057180899447e6,2.36488485101365e11,1.5788139986638754e11
-0.00020881969248875976,-0.12619631519938493,0.001103249587044254,943.8341028104595,46.864315555106224,1.0082056779461281e7,2.7163853564002234e6,2.702743806114604e11,1.7534704869745428e11
-0.00021881976863369346,-0.11864526585517524,0.0011399642742704423,1003.0560363173414,49.19731777059443,1.1674341709711565e7,2.965227942617348e6,3.346723486597394e11,1.97583791328875e11
-0.00022881984477862716,-0.11061845034589828,0.0011703171087932367,1065.4972830959155,51.426888043484695,1.2160822710207304e7,3.104615661065665e6,3.364231732824587e11,2.057278011911089e11
-0.00023881992092356086,-0.10247748339292445,0.0012068904123325565,1128.6409763650122,53.50449949856717,1.2228273471745959e7,3.212310566071798e6,2.8932784051149e11,2.0404473449504514e11
-0.00024881999706849456,-0.09413272284830686,0.001246691330450375,1203.5744095797268,56.68571599138755,1.3315995235487577e7,3.4689770541260233e6,2.6167865253181586e11,2.246847606139022e11
-0.00025882007321342826,-0.08555727633974573,0.0013053023186903904,1291.9045568958416,61.29555235879948,1.4758847995524043e7,3.915340112552244e6,3.310820452016995e11,2.5496717922057504e11
-0.00026882014935836196,-0.07656214361526048,0.0013440695027498743,1382.7129386679717,65.57267647358134,1.6037011032674223e7,4.303832528868342e6,3.231891548549563e11,3.108071343321147e11
-0.00027882022550329566,-0.06678871007209562,0.0013923129568103108,1467.2768200795158,68.7921353209062,1.6396351494241484e7,4.534072833151155e6,3.036346030737335e11,3.6160844274833984e11
-0.00028882030164822936,-0.056495088865246436,0.0014243399571277034,1549.6425615043165,70.69387956316514,1.738310594755546e7,4.734078242069859e6,2.3261013170431656e11,3.981869946367276e11
-0.00029882037779316306,-0.0458779692104351,0.0014571226067180171,1647.9938313853875,75.8208008435507,1.9001037134667333e7,5.283685851745189e6,2.7603274830914886e11,4.488557002557916e11
-0.00030882045393809676,-0.03513569086250926,0.0014779786377939568,1711.5839662293815,80.0375999561628,2.11245784430442e7,5.777394229311114e6,3.3455841345498254e11,5.259419728886354e11
-0.00031882053008303046,-0.02407402503345442,0.001519100165469347,1790.025189337185,82.89608568002043,2.2169697547322106e7,5.957080377482054e6,2.509707676720222e11,5.2195648876091705e11
-0.00032882060622796416,-0.012530664834750531,0.0015612651723210475,1853.1563623962636,82.56387578954376,1.8243215549118686e7,5.454874800173595e6,-3.680933824957738e10,3.9276311290343695e11
-0.00033882068237289786,-0.0004152476694020102,0.0015897266360854923,1940.3312495591135,84.17481784496276,1.5629493756942451e7,5.481977096788762e6,-1.692905008816458e11,3.6672301651524994e11
-0.00034882075851783156,0.012287191448480748,0.0016335052633809904,2078.9564888999826,89.15300680847847,1.3470281501481514e7,6.189577852171975e6,-1.9891065825566083e11,4.414694727599887e11
-0.00035882083466276526,0.025332872204521923,0.0016944217362038442,2210.208063886388,94.87789925614459,9.325288604593616e6,6.745707125044596e6,-2.4102082747454947e11,4.9665726037532166e11
-0.00036882091080769897,0.03874405672229855,0.001736222374233893,2311.298519022993,99.68080257593965,9.460369189045053e6,7.341419498592773e6,-2.525355544213104e11,5.650470964899672e11
-0.00037882098695263267,0.052481805823227104,0.001751362220938276,2358.926613024168,101.55357513840273,6.920412305346491e6,7.519223314039916e6,-2.442173342697271e11,5.569679265645913e11
-0.00038882106309756637,0.06620885024103336,0.0017861298866639068,2427.833872035672,105.28538277119475,4.199419382716701e6,8.072360642879214e6,4.502067898516799e10,6.018329975210082e11
-0.00039882113924250007,0.08051259129174725,0.00180160347208788,2480.5614904556037,108.93083274608453,2.922405365338653e6,8.791792123924535e6,4.2135315528465063e11,7.019643934406709e11
-0.00040882121538743377,0.09501318111237057,0.0017900912840425535,2487.969412091652,108.77983652040486,-1.7816854768882908e6,9.184542705342546e6,4.2505581380389136e11,7.698924451132714e11
-0.00041882129153236747,0.10993252481040457,0.0017877048081264809,2472.9665577093265,104.98047583290958,-6.07562981100815e6,8.789595899675742e6,-3.164064984961661e10,7.151571894256912e11
-0.00042882136767730117,0.12493636708121175,0.0017849689214186606,2458.420261524383,103.14938696426961,-1.0647696836005693e7,8.301489059674534e6,-2.3546231507552792e11,6.643563919504573e11
-0.00043882144382223487,0.1398634210216843,0.0017540304790617269,2388.028390301316,100.41543275170399,-1.8140779430422466e7,7.850718481251523e6,-2.9852543876669244e11,6.438983444745931e11
-0.00044882151996716857,0.1546919380249342,0.00173236958869749,2303.059255641314,97.67911652526168,-2.3628882097730454e7,7.536890725442373e6,-3.0699898319586816e11,6.463562933852611e11
-0.00045882159611210227,0.16902550592323587,0.0016933568064171481,2200.0071176540623,94.339964379903,-2.7877866529385127e7,7.380676520583142e6,-1.8853754761520483e11,6.818474023380239e11
-0.00046882167225703597,0.18304935501453928,0.0016338001380898739,2055.4894742747388,90.63247466250998,-3.1179322411185194e7,7.254725600062825e6,1.0161877612107591e11,7.224308828275189e11
-0.00047882174840196967,0.19713489971705894,0.001577764972239985,1919.0376317305743,88.31903552300041,-3.481818148931263e7,7.167840423904975e6,4.7698520383549304e11,7.520935980439806e11
-0.0004888217081315815,0.210289658027923,0.0015249279585506884,1769.4966169630295,84.11953627872438,-3.635040155352944e7,6.878461964374072e6,7.163543304289104e11,7.721199634764102e11
-0.0004988194559700787,0.22308041970163106,0.001470187209149716,1633.7497562484048,81.81509218957872,-3.695032410125745e7,6.85626480213362e6,1.0128156036978983e12,7.728413491682013e11
-0.0005088172038085759,0.23518212238676733,0.0013996055913967,1485.515464719763,77.98335095098298,-3.5429606964417785e7,7.067682058960962e6,1.2138068237766748e12,8.599092898382719e11
-0.000518814951647073,0.24642994990130682,0.0013249449378571682,1329.1348844679728,72.08765831176851,-3.3185776444855522e7,6.513666691217841e6,1.232672005371488e12,7.90691098056843e11
-0.0005288126994855702,0.2572408923423209,0.0012565274958028629,1175.645966702181,65.2520938566908,-2.946444744594814e7,5.84711165399017e6,1.1879826604931304e12,6.882952350644271e11
-0.0005388104473240674,0.2670143540769568,0.0011771954062357187,1027.7974232374438,59.8287728447892,-2.676952462711046e7,5.246109842099266e6,1.1599077790752673e12,5.887392394551539e11
-0.0005488081951625645,0.2761181031021406,0.0010889020153328232,868.221776536958,52.90561383103922,-2.267192569888043e7,4.371283404979092e6,9.904313808639786e11,4.47394900789986e11
-0.0005588059430010617,0.2845403976466332,0.0010064114522491513,742.8050224953153,47.78715857603861,-1.9644425616797518e7,3.8884781964702904e6,8.89795589125412e11,3.9665683190745874e11
-0.0005688036908395588,0.2928104203311814,0.0009372783956710645,639.2712668792951,41.036619532376676,-1.5205551936020603e7,3.1910949081409527e6,6.596153066408544e11,3.227400446560477e11
-0.000578801438678056,0.30019113484550325,0.0008496846757522359,519.0008989972467,34.257694849348866,-1.0689233129161142e7,2.599898830208727e6,4.558294826773318e11,2.6421882084487775e11
-0.0005887991865165532,0.30630752183805454,0.0007682454844245852,429.65984805672247,29.61864960513834,-8.008209635467757e6,2.2626395378782745e6,3.546054460378315e11,2.267369931930244e11
-0.0005987969343550503,0.31156347672693663,0.0007133972826697815,375.3456526147624,26.619710079813505,-6.5961815430799415e6,2.0192138695743694e6,3.009889233714007e11,1.9921041160427963e11
-0.0006087946821935475,0.31661539818008894,0.000668972843472912,326.1528953245764,24.048207272970245,-5.460022498580917e6,1.8437874695627708e6,2.6511018574334085e11,1.7937965911069775e11
-0.0006187924300320446,0.3206702715394058,0.0006372518695956327,286.2404322500507,20.946270907160333,-4.28450158685783e6,1.4269719917865642e6,2.0008907090267532e11,1.1940633986219885e11
-0.0006287901778705418,0.3241106110996916,0.0006059759581731559,256.33542877370843,18.696736637158835,-3.4304030543339625e6,1.2361754290433552e6,1.5421182315423007e11,1.0075239322976065e11
-0.000638787925709039,0.327603822039644,0.0005577768513038261,222.00407143851507,16.42250653986357,-2.808415479032792e6,1.0883330614452995e6,1.2400355648653171e11,8.448694875208138e10
-0.0006487856735475361,0.33080517703368967,0.0005209238005838616,197.24309597057106,13.319419710678739,-1.8898235868694482e6,727916.0862301078,7.333791873285783e10,4.5925695175678185e10
-0.0006587834213860333,0.3333366281123308,0.0004970224344190671,182.3350071907355,11.06200336810848,-1.279570555880697e6,516220.5915492514,4.2515119503027885e10,3.0729241599121082e10
-0.0006687811692245305,0.33600626739645667,0.0004741008812706704,169.99716944681882,9.446384396186112,-806910.3901313358,379627.8692914313,3.0189410361653378e10,1.9904627453832306e10
-0.0006787789170630276,0.3382670943386911,0.0004570603134498917,159.16191565177337,8.652276144436438,-621137.9636334139,351444.8762586819,2.4111350998417976e10,1.903575141656746e10
-0.0006887766649015248,0.34041634309952495,0.00042702163880099054,147.34905673842027,7.625859466796652,-651257.6264143656,267643.92239062255,1.4930880719291866e10,1.3336762221233063e10
-0.0006987744127400219,0.3423110321307031,0.0004169966871111004,140.32565723571662,7.2952342553889515,-481292.8598091785,241793.5003123558,1.2411858945146492e10,1.1219117845886242e10
-0.0007087721605785191,0.34430680012746595,0.00042362480486426865,138.58475871135335,6.43022997898623,-401961.1788571126,161144.9997941028,3.422641766775211e9,5.453643091879996e9
-0.0007187699084170163,0.3458031838275783,0.00042634302565711286,134.21701218928533,5.448914252931409,-292583.72447074257,87359.54961043778,-3.762717032000961e9,1.5542528838030236e9
-0.0007287676562555134,0.34698287488752977,0.00044094927078606127,136.80993103332054,5.172711778355404,-108035.74859077946,76547.395182754,-5.935121018876965e9,1.3608240950555618e9
-0.0007387654040940106,0.34820299912802877,0.00042154599704964234,128.1876876971906,5.228028633911689,-108790.07298241726,83973.99119522747,-3.0711655524107714e9,1.4768862509697104e9
-0.0007487631519325078,0.34957617875558206,0.0004115420413846378,126.08443834381886,5.613439238563614,15904.064205102044,92395.79621096131,7.331966198576946e8,1.6338622168585918e9
-0.0007587608997710049,0.3507675427599461,0.000423306667134862,128.78557939958986,5.633845749368299,-12428.101529514606,92971.54070613421,-7.842902098065782e8,1.8464498035776753e9
-0.0007687586476095021,0.352202328153071,0.0004067824186893977,129.0977057970818,5.390408917139554,-150377.33546795123,96880.2415665112,-1.3272749259089763e9,1.769199974613957e9
-0.0007787563954479992,0.3534027544349956,0.0003832512370497586,120.36143827391746,5.101785549039426,-15705.604934838135,80440.4586766272,-8.826878300500404e8,1.427947829684642e9
-0.0007887541432864964,0.3549087151759013,0.0003651350097681817,110.25593070931731,4.621026855988228,-68371.30463127888,65734.80079811592,-7.176749084908193e8,1.1013852930655122e9
-0.0007987518911249936,0.3564229315847915,0.0003688030959602632,108.3275264929149,4.977520833829094,-191754.2845588044,74511.60007993832,1.373368039032558e9,1.2539544263499873e9
-0.0008087496389634907,0.35744170342956205,0.00037621499179314375,107.1254917140188,5.02333459129066,-102437.50051052263,83454.2405081085,2.306989908666109e9,1.5833239611983974e9
-0.0008187473868019879,0.3588237428367138,0.00035286450676540903,99.70105758046635,4.9031989039944675,-112846.50735700433,75943.04396412219,2.217869605061939e9,1.3755923475000694e9
-0.000828745134640485,0.36008691957526023,0.00035198668772275525,99.43351070393797,4.857280512130397,-154075.94934650432,77628.06570092318,2.4324608823588176e9,1.3370942595561147e9
-0.0008387428824789822,0.36151777951794795,0.00036139481976053405,103.35371910827297,5.013837114350822,-253601.88080346098,87338.05914654944,2.9766043467834096e9,1.6985370557245607e9
-0.0008487406303174794,0.36265395601899947,0.00036006425237613627,101.64355564775373,4.704085770795179,-149377.10029324068,91797.57773457334,5.662640669658175e8,2.4592647851424475e9
-0.0008587383781559765,0.3636499737268314,0.00036691524965588423,102.23859535639001,5.5310942879483385,-180946.2360951518,150039.29523299093,5.878245791924933e9,5.831085120285747e9
-0.0008687361259944737,0.36445470809974356,0.0003618463944675048,104.03426401467928,5.131183223784259,-130784.23569060829,105174.85178010102,4.1043941350591464e9,2.697646851808089e9
-0.0008787338738329709,0.3650734197329439,0.00036778789750764704,104.19543942619683,5.015446997506674,-185983.27524451062,78620.81895152939,1.4540302279284747e9,1.5664506933744125e9
-0.000888731621671468,0.36585902976218493,0.00035735284413627197,96.89423504512258,4.4004506276777375,-104056.01650756666,60275.18892985159,-1.6821754801785567e8,1.125134551662388e9
-0.0008987293695099652,0.36694921517529294,0.0003666219315252478,100.31741198014352,4.53314878716863,-101724.62127567065,62139.960368828724,-3.9335259268602276e8,1.1246634953233652e9
-0.0009087271173484623,0.36784257257313585,0.0003713517352459762,100.70574425590053,4.428087669296226,-74603.2151531528,66261.36884445674,1.732642459914248e8,1.0081773720327756e9
-0.0009187248651869595,0.36879026804471504,0.0003636564477247484,91.35576299131729,3.932838904148797,-96557.64358023476,55595.1727121924,-4.2695637199569005e8,9.262959303229109e8
-0.0009287226130254567,0.36971014773621574,0.0003628170585219602,90.26808229265905,3.667582384021974,-66271.68045320075,45499.44291920618,-1.292917669086067e9,6.307696804016165e8
-0.0009387203608639538,0.37111401113827014,0.00036178792810055027,90.90149505499001,3.766380589035099,-74584.4373878304,49397.87740308941,-6.748083316341052e8,7.725240295391239e8
-0.000948718108702451,0.3722847905031813,0.00035860486132274853,93.62681326522198,4.0554497589420855,-118051.64960225983,68394.422653309,1.9575721539040616e8,1.2413056245657954e9
-0.0009587158565409482,0.37291810930872454,0.00034610938709423556,93.5689342083002,4.1845893759592,-52956.51369071458,60971.82372046131,-2.757339840683023e8,9.653318306140779e8
-0.0009687136043794453,0.37357956110872326,0.00035239798287810834,96.00044465100497,4.154884412466872,-28307.63992075314,52365.13089822459,-6.231307447905108e8,8.270807555900992e8
-0.000978712341748178,0.3745990822255553,0.0003652371707221678,95.28313746235828,3.801265079176536,39554.01186418198,45727.64638949211,-2.0966001704891212e9,6.520335035071137e8
-0.0009887147461995482,0.3758240900221863,0.00034757294483082614,91.46217625942886,3.7094236481201555,-99157.07655612052,47614.19147808519,-1.5256623837824864e9,6.904888768251964e8
-0.0009987171506509185,0.37654854586496367,0.00035913633905633354,97.30733796100094,4.17983706446132,-89557.00564619104,57120.738743653856,-7.093663377191693e8,7.622245852629429e8
-0.0010087195551022887,0.3774172529749922,0.0003462879839144084,91.04740498371203,4.073933724169337,-107773.7845704141,54634.45457115438,-5.3482437473327965e8,7.438295011393286e8
-0.001018721959553659,0.37823778202975517,0.00034016880809921744,87.17348113630206,3.963361424940032,-66253.81979316166,50270.97590774526,-2.0499984555177584e8,6.920383447250495e8
-0.0010287243640050292,0.378940141952713,0.0003372712091862958,86.21953514992332,3.9175684441625207,-48208.70647003909,52583.60977306582,3.0008966766409093e8,6.957647950028226e8
-0.0010387267684563994,0.3793885077529994,0.00032930651741894495,87.08044779117814,3.990336592925883,-30353.742509798492,53128.703563675735,6.044859650145569e8,7.707110710744705e8
-0.0010487291729077697,0.3807354851181735,0.00032558608574322144,87.02689203010186,3.554293597425271,-34252.226806668696,43577.49882023083,-9.245226815882804e8,5.710255703824427e8
-0.00105873157735914,0.3818788070363808,0.0003284000086716343,82.37302884671371,3.664333452817936,-17017.751687971166,48369.16868879508,2.2040842529989356e8,6.578010060416589e8
-0.0010687339818105102,0.38252895694316247,0.00032923677966998147,80.61630201737695,3.369142517302904,-40552.51339934822,43134.871158515416,-1.1034611437077014e9,6.482289119444132e8
-0.0010787363862618804,0.3836086003840901,0.0003351967665890678,85.8319307727736,3.632769451239315,-15371.509360965172,45788.07349970531,-3.004121193652698e8,6.497991168265898e8
-0.0010887387907132506,0.3847091530101607,0.000333233371250101,80.55191519549166,3.5553133374687786,-8149.162537355997,43474.315384463625,9.85274365960253e7,5.3746067188589e8
-0.0010987411951646209,0.3857273228324484,0.00033604180849767,77.48299905402278,3.302493176785589,96181.99449110858,40205.704886085536,-8.665979005892305e8,5.2995450406102276e8
-0.0011087435996159911,0.3867038782153686,0.0003472870535935093,82.68900525070808,3.6322322283638706,80589.87738409365,42001.449962879415,-3.61673517829499e8,5.541520042541306e8
-0.0011187460040673614,0.3874791292627342,0.0003293848163329624,78.0272133290611,3.4885553414022765,-85700.23534161437,42335.18819071893,-1.742066700477951e7,6.235855653367305e8
-0.0011287484085187316,0.38838627344419363,0.0003366672593440272,78.79456040914997,3.3876941267594463,-79127.9315408111,41529.04302806483,-2.862851319404114e8,5.892020216813691e8
-0.0011387508129701018,0.3893003849746892,0.0003460300117374098,79.45466636891416,3.45401987969535,-39704.393302999764,41484.095793351466,-1.1099535331320302e8,5.024797112250538e8
-0.001148753217421472,0.39021251461424983,0.00034663219533657855,81.25498674775596,3.6921891160542204,17941.43780316786,49463.77618656748,1.9544986022928923e8,7.747098647490077e8
-0.0011587556218728423,0.39061198995632,0.00033923801860813885,76.3231678244304,3.5106846539585193,-40314.54930703322,48964.218174686655,2.40804582180855e8,7.421217223372483e8
-0.0011687580263242126,0.39161938963120335,0.0003256379191328476,79.6522581427671,3.542939756382375,24422.42358336937,45000.811584617455,-3.271083806960156e7,5.667534774590553e8
-0.0011787604307755828,0.3926564754795108,0.00032519065142167013,77.80874385014563,3.3972427938967895,28387.800201395054,41887.46261113458,-6.919042049879994e8,5.446344523831193e8
-0.001188762835226953,0.39371155509527306,0.00032380924377874653,76.98654839311324,3.2167023477343517,-23289.214088821038,34253.07505375153,-1.1483240143588e9,4.3528301700226235e8
-0.0011987652396783233,0.3944709537947783,0.00032977975813018595,79.65397980987692,3.595065210997343,-73997.03715393416,48327.915607079354,2.547455085002726e8,6.6588469263041e8
-0.0012087676441296935,0.3951119788326323,0.0003255701194791461,78.52137931608877,3.126044108384714,-95650.13128355531,37682.084485891755,-8.150114492470211e8,4.790330644699677e8
-0.0012187700485810637,0.3956459349973593,0.00031952086608377116,75.27284595453163,3.052120956042875,-35090.01191993984,37382.73462609401,-1.2544138263121665e9,5.426319006725029e8
-0.001228772453032434,0.3961431144696253,0.00030773072734426195,74.62840333907664,3.433105307844828,-29988.12521743157,48005.342944770484,7.864049802311372e8,8.774665460247275e8
-0.0012387748574838042,0.396833395313035,0.000319054289777714,75.80465219309612,3.1372480114825283,-42103.77933229154,36512.6986595922,-8.086164428290119e8,4.488246492899598e8
-0.0012487772619351745,0.39784384322553523,0.0003206556181176476,75.02227740769474,3.080992734500349,-32561.377350304632,31573.346848293917,-1.787382710720611e9,4.0938109502635646e8
-0.0012587796663865447,0.3985923225285078,0.00032286704289836104,71.85193827430577,3.0741006258304124,-40732.448045154364,33347.07903054445,-3.6942633356544286e8,4.009560987374853e8
-0.001268782070837915,0.3993062067062128,0.00032021356879891597,71.83856953507143,3.1230996154515362,-47443.62679736127,36583.53114215577,-1.1849901246343684e8,4.3965154850788677e8
-0.0012787844752892852,0.3998897177744948,0.00030892467542300786,71.75043316769072,3.135359967030403,-9089.454381499952,43678.206675497175,-1.8786568717470825e8,6.757170045192801e8
-0.0012887868797406554,0.40086278882191984,0.0003026773489230964,72.09512326135899,3.4185088671268886,-66894.35563018541,44378.81312755069,1.179095235721725e9,6.128369190605031e8
-0.0012987892841920257,0.4014933629796433,0.0003047163798357074,71.03196971484489,3.2848960287924887,-102382.55072585757,41381.65704568406,7.402996319339731e8,6.011630066084175e8
-0.001308791688643396,0.40211695453818536,0.00031021132682430776,72.72420585393468,3.27083323779323,-32059.955810434847,49284.265994448084,2.573643475264339e8,8.321244222531936e8
-0.0013187940930947661,0.403085682609526,0.0003000044631856354,67.29084761438374,2.926659470791676,-5219.798931460094,40203.76022461329,-1.7772413452651194e8,6.921604407543193e8
-0.0013287964975461364,0.4038910055361339,0.00030439092027437724,68.93248853944557,3.0149132696079746,-19239.915784551875,38435.1281196897,-2.162110346949881e7,5.353462424544754e8
-0.0013387989019975066,0.40455119997091243,0.0003025788442577521,71.0825915949403,3.0668884013324953,-40458.356464958255,32299.216775009892,-5.127471008657598e8,3.846884099041547e8
-0.0013488013064488769,0.4051469300228346,0.0003103083129643251,72.96112174560925,3.385024912942357,-116940.34021389062,44197.78578523034,3.0583529237339246e8,6.553549050540584e8
-0.001358803710900247,0.4058565192343958,0.0002997914396399109,69.33648511235761,2.950069422506685,-82820.81599143491,39359.03727298801,-2.132683988261873e8,5.3642695637896514e8
-0.0013688061153516173,0.4066358984638937,0.0003001381787805251,71.94780066136356,3.1717297646074565,27743.59995257858,40197.440812221044,2.741665032217476e8,5.432189081256491e8
-0.0013788085198029876,0.4075177909884369,0.0003030804505687882,71.4468544222036,3.292834945604558,-54052.14987321966,45073.988393459884,6.453724871477221e8,6.385106979814138e8
-0.0013888109242543578,0.40787842261235346,0.0003090495047344134,72.47324988094985,2.9915489892907896,-66992.29155352323,33444.2673592181,-6.336224190804309e8,4.344851511448791e8
-0.001398813328705728,0.40856038517624255,0.00030153686585860333,68.29154375250009,3.0714143276378616,-45230.69011286601,34892.25614836533,1.9850222602979615e8,4.023763059195108e8
-0.0014088157331570983,0.4090610206472338,0.00030612619050940647,68.79076458025507,3.3764768448202207,-55316.21892116405,47326.13107252512,1.0767303901667087e9,9.567696607483786e8
-0.0014188181376084685,0.4099620902484166,0.0003089377529686375,67.99893775583719,3.0681036097056844,-63069.546246361155,39644.59925810201,3.932816126245063e8,6.3700366334017e8
-0.0014288205420598388,0.41085118088696615,0.0003016102677266217,67.65897516458836,2.916137400030604,-71900.64564770838,34486.12206069322,-2.1378253085901383e8,4.6720564585781413e8
-0.001438822946511209,0.4116279367412208,0.0002927289261432758,65.79721866221028,2.877247173718589,-53033.763195947125,32955.10485958317,6.5899373023813844e7,3.776832503051186e8
-0.0014488253509625793,0.41230478260904785,0.0002910490235701028,65.59797911426676,2.9125832426447973,-6184.743217991263,33901.305679264384,-6.2694202288067006e7,4.363645674433757e8
-0.0014588277554139495,0.4130236481028551,0.00028805732225993373,65.18796995849598,3.0875715598439286,-64642.34947216889,38112.51187825974,2.8189086372860634e8,5.75199590885326e8
-0.0014688301598653197,0.413412088147219,0.00028623702640141437,60.71583261582871,2.7992557751592337,-23002.252959920457,30321.572207936904,2.3063716395871427e7,3.49330558010338e8
-0.00147883256431669,0.4138530968712585,0.00028680573835748974,62.248992941814436,2.949388401188904,-23645.805884952264,33365.34298343412,5.323862544841831e8,4.089196850136055e8
-0.0014888349687680602,0.4145699062071217,0.00029053436048917937,59.82449940712897,2.7945878896926297,5206.068444829201,30616.870942721005,1.4567706955473462e8,3.509449550948214e8
-0.0014988373732194304,0.4151875585397356,0.0002975802516795149,64.42181308702784,3.1395686810134222,7483.123148314489,40169.34911363217,8.389617859997487e8,5.641212692122474e8
-0.0015088397776708007,0.4159609366192308,0.00030438511758366357,60.91834356948307,2.7035962717428887,-38195.95271854731,29769.578553661395,1.8825861266918442e8,3.6364407903567296e8
-0.001518842182122171,0.41662074368508184,0.0002909725124875901,59.5605981683075,2.5294028383945157,-39535.195224481,27515.168805694153,-4.019936859099444e8,3.611393312368563e8
-0.0015288445865735412,0.41704545871273146,0.00030145237543011317,65.3610745530906,2.81939209262904,-67132.49720343016,29410.831897062108,-3.6308329007119566e8,4.0808347891561776e8
-0.0015388469910249114,0.417615180288034,0.00030494017264078363,69.54316080534218,3.1234608579711396,-688.2000959945293,35216.98523856595,-2.0554147446060097e8,4.219958091872504e8
-0.0015488493954762816,0.4185748622759129,0.0002886646366684212,62.996719817747966,2.8475690061976655,-28262.344800763047,34396.09042755414,2.670700519516516e8,5.2331324969083667e8
-0.0015588517999276519,0.4190480851258035,0.00029252771389526734,64.24057565636438,2.7636558158920908,-43675.37992022596,30848.430491897798,-4.094901756273484e8,3.7026307113085026e8
-0.0015688542043790221,0.4194126272033609,0.00029318203408840117,66.80709570002223,2.8643736776897133,-43548.50470383125,35139.46539882387,-4.45053640437003e8,5.320421792600487e8
-0.0015788566088303924,0.42032719015754993,0.00029636563379617774,64.61923928389565,2.802668072790269,-29111.64341015069,34789.847934746074,2.6235718342686597e7,4.6374585542653143e8
-0.0015888590132817626,0.42141790892768766,0.0002908973733414829,61.94967461648869,2.7881381873899893,-51091.70471391284,30499.5165946948,3.1259708647813935e7,3.5026043869547594e8
-0.0015988614177331328,0.4219888900809747,0.0002868729031047428,59.744786203214616,2.684861159898875,-28627.164379436046,32297.954501709668,3.846175340560655e8,4.257709598095566e8
-0.001608863822184503,0.4221239706373599,0.00028289041889100586,60.492582794382564,2.6890853097202894,-47319.289027207815,31883.34209454497,9.466803487755205e7,4.381243747082733e8
-0.0016188662266358733,0.4223654457210796,0.00028306064347360287,57.679048895876235,2.444743173713648,1589.2026109019962,24760.81951746536,-3.298618700559459e8,2.6578485094297853e8
-0.0016288686310872436,0.42314061268165826,0.0002861031660161454,59.81254475266406,2.8011993047927533,-39974.18530913981,30547.924190354028,4.4486880743676406e8,3.485342321837687e8
-0.0016388710355386138,0.424441562825843,0.0002880343203052068,60.39841733541965,2.5742104612151064,41489.273250523285,26155.395210759114,-4.5233085351083916e8,2.8770113133334327e8
-0.001648873439989984,0.4249698748163937,0.0002817767269772267,60.86773929076537,2.6049280514882702,-55766.35379812031,29681.422928439686,-2.919069537023499e8,3.4078958327320737e8
-0.0016588758444413543,0.4253459610764694,0.0002807485788583038,61.628194368833725,2.6961106504583774,-25246.133287874258,28007.698890635744,-4.108886102256121e8,3.5747400930161774e8
-0.0016688782488927245,0.426359812918643,0.00028521411389717343,59.06321306626289,2.788593116332457,-5815.245938924772,33818.603746315624,5.005354899871413e8,4.54853142226498e8
-0.0016788806533440948,0.426751094411331,0.0002986568693462767,62.51198910839957,2.9269064387904957,26867.859700779947,32682.0478898813,3.341293028649125e8,4.577609014711918e8
-0.001688883057795465,0.42697013683288243,0.00028755180400386054,60.095513400294266,2.6029544330767163,-6909.351138640273,28639.66668581368,5.1097994033403955e7,3.6594692255971813e8
-0.0016988854622468352,0.42758035687651136,0.00027671715241441605,53.73811806207926,2.296651910854894,-17825.75948004392,23173.128949696784,-4.242513317070555e8,2.453737475820734e8
-0.0017088878666982055,0.42833587048351185,0.00028487655724922234,55.75987888804046,2.570823594866668,-20327.445118110583,25574.013525954302,2.0119209585042015e8,3.11161168808347e8
-0.0017188902711495757,0.4294130895139533,0.00026578194464286895,58.66285372782852,2.5045451775401038,-29545.953170718847,25412.291288901415,-2.5129667272366127e8,2.8789500787480223e8
-0.001728892675600946,0.42980822298812565,0.0002733527976424544,61.92166855583817,2.9376559909528948,-90550.21670434669,35144.81783280141,3.75860866891685e8,4.4600365257200325e8
-0.0017388950800523162,0.4301230331505358,0.00027737792541939903,57.16306650237864,2.592114257745262,-47621.72820607228,28288.093519232567,3.0047710055247694e8,3.4943986767817307e8
-0.0017488974845036864,0.43056759553714075,0.0002808220131799128,58.557911496280184,2.9034012376502623,-74172.27859647313,41022.9574827443,9.030774263642793e8,8.058568990048776e8
-0.0017588998889550567,0.4312191983914527,0.0002812279915294281,58.0260715749557,2.7818944050768493,-22390.162921709554,35313.30888898477,8.365246135674816e8,5.320056646313583e8
-0.001768902293406427,0.43195543980345247,0.0002794308505216455,58.834729841842595,2.672323734059316,-36956.48089870254,29851.106740993524,-3.513446736304808e6,3.537442889638114e8
-0.0017789046978577971,0.43272792647604363,0.00027524092272210527,58.1094151101603,2.5588728053460357,-58191.58261341796,29381.138551505817,-1.4890764317255244e8,4.442685853209828e8
-0.0017889071023091674,0.43347400543294495,0.00027660039190573383,56.812133570067566,2.3093186866374182,-8919.484085340522,23251.37938190916,-6.569335854714377e8,2.6821400169909266e8
-0.0017989095067605376,0.43390380460041345,0.00028609299877202244,59.569127930222244,2.6647601055574457,29744.713867799655,27097.125559667085,-1.7447385331959593e8,3.0969054274499696e8
-0.0018089119112119079,0.43457786803657655,0.000283951344879113,58.54318139488298,2.424907926830387,-28185.04596045307,24584.086161920088,-4.571591114065548e8,2.6846481351239955e8
-0.001818914315663278,0.43504395249590744,0.0002707905207379513,57.40375524452734,2.624459002399725,-20014.62382884737,32457.445653348903,3.1076705794262475e8,4.3485563141208494e8
-0.0018289167201146483,0.43551005811057986,0.0002669610872040118,58.26286193462414,2.7589648210341435,-1232.7252315706196,33501.707028490455,4.4807928826081306e8,4.369588731282262e8
-0.0018389191245660186,0.4361177302082651,0.0002743633813341316,60.101054189470474,2.605085385176092,-28274.92438858435,31525.74387636937,-2.724828350134383e8,4.2732860347707367e8
-0.0018489215290173888,0.43678202513355063,0.0002691509298002533,57.60623103584257,2.588800075136732,-11898.548067158525,30593.61041087334,1.8113870772449276e8,4.082782388682017e8
-0.001858923933468759,0.4376903516825987,0.0002661931199649756,56.166662487923865,2.4963017403504684,-61663.48304718894,27283.556042445638,1.9564246014865285e8,3.169456840516697e8
-0.0018689263379201293,0.43831357816257516,0.00026296201443301305,54.68040585903084,2.510589026081504,-40526.65966879649,28296.107293817568,-4.693643652978677e7,3.8121309333268416e8
-0.0018789287423714995,0.4386810767816205,0.0002703381752720423,56.31432178521515,2.570395198284241,-39104.29593360617,26210.74081653614,8.375045165199909e7,3.122693115971491e8
-0.0018889311468228698,0.4393573723323643,0.00027503886958466184,54.05606523138377,2.4021971048539057,-57426.14035661611,23611.001936875917,-5.694259902049236e7,2.4526565162660939e8
-0.00189893355127424,0.439707878091227,0.00027484103730318946,55.94996559830291,2.4262518770443906,-14844.832043866554,24606.308891713303,-2.721065023163112e8,2.847787022817673e8
-0.0019089359557256103,0.44021238845351035,0.00026686387400093596,56.466611703837344,2.4862449753191096,3947.4570351428038,24048.165941273663,-9.259161581757475e7,2.497428714462137e8
-0.0019189383601769805,0.44053029967535984,0.0002662881987357823,55.27169167411135,2.2528294379120686,11811.91604068274,20397.847871813454,-5.1432740134337354e8,2.2434129928762987e8
-0.0019289407646283507,0.4413422851802898,0.0002886009489293702,58.349367811317215,2.6466769907809455,14989.330472205289,29288.623562423116,9.099436162140094e7,3.6583837592671424e8
-0.001938943169079721,0.4418681249750371,0.00029044365582600037,56.646623949178135,2.390356733565816,-14877.995256880915,30793.21325119007,-2.0281883343146512e8,4.6155094160401994e8
-0.0019489455735310912,0.4423834752620605,0.00027683016098002666,56.21200652840979,2.5455148193675092,-51393.04918805441,32501.728352863967,3.5769170334544486e8,4.537833177736825e8
-0.0019589478615671396,0.4428815083279042,0.00027298481465966854,52.551413384196046,2.2121685255974843,-16064.707942572017,21517.64255916927,-3.77925895724906e8,2.2962429627451554e8
-0.00196895026601851,0.44326887457896375,0.0002702660225009305,53.3404804263248,2.1683718823465834,1757.235331531323,23137.778114516317,-2.876971425706443e8,2.3543953042825535e8
-0.00197895267046988,0.4437413428869622,0.0002681227225028146,50.21509755679567,2.1899520273645745,-12007.079160726082,21159.556186360165,-1.6152068240270513e8,2.210711806507644e8
-0.0019889550749212503,0.44441842531310977,0.0002578793477589675,47.319706012120136,2.110063831666593,-671.1486050471781,19075.067866237485,-9.919391415935698e7,1.9671323912591487e8
-0.0019989574793726206,0.4448349965228699,0.0002562733848081778,48.65684877315099,2.4044897048448064,-49695.97695047456,34186.886030286914,4.926749077748605e8,7.325053266804297e8
-0.002008959883823991,0.44547472364694113,0.00025570515245656544,48.012266001281205,2.1350659498564206,-13540.179995837394,21287.557216412864,3.469737184538368e6,2.300341073098255e8
-0.002018962288275361,0.445895131183177,0.0002587567148566904,52.94431043824718,2.254481633498638,-30644.55455474256,21111.579019927758,-5.06330214942139e8,2.2474611775682533e8
-0.0020289646927267313,0.44643875566925273,0.00026371780848868335,54.28711021734381,2.410807117057815,-30420.31794164388,26710.985583636015,-9.831691906477262e7,3.2830157727244264e8
-0.0020389670971781015,0.44700768737800534,0.00025252264116727615,50.087955561477486,2.40818853025771,-30237.755283695067,26522.23860522822,5.808806630086505e8,3.014668427736951e8
-0.0020489695016294718,0.44740775643548114,0.0002513293370996047,48.57551926296664,2.3139322424280495,-18142.91737701808,23535.937171543676,3.907009023083137e8,2.5331320674521348e8
-0.002058971906080842,0.4480089657899225,0.0002691983989951165,52.96983440568754,2.3776399035554627,-4261.812950559679,26625.594796884092,2.2809019507917833e8,2.9918334095221865e8
-0.0020689743105322123,0.44862839347679984,0.0002583439141346313,50.55008181231402,2.163762355966755,-39384.82376774177,22063.82011753404,-2.0354592883295875e7,2.633863509078199e8
-0.0020789767149835825,0.44930992324399993,0.000258398350010996,53.28333939768215,2.321513693472413,4557.164528202757,23751.315819828087,-4.4311506267271394e8,2.9726611345089465e8
-0.0020889791194349527,0.44956875113843126,0.0002632868108814656,53.43127658854363,2.287079019489104,-45172.14242486884,22327.542692702133,-3.9434799384072226e8,2.48754142391437e8
-0.002098981523886323,0.44977422384012605,0.0002637376909049544,51.61725334892415,2.2878333588740314,-38049.65365552365,27575.79661918257,1.1505444959603877e8,3.6866237024845994e8
-0.002108983928337693,0.45033527960575886,0.0002613398339370183,50.60310604664053,2.17813152755817,-1492.0829139923756,21569.265159094546,-9.985815123343226e7,2.2350421714299613e8
-0.0021189863327890635,0.4507728845033562,0.00025226676301964303,51.64328942338603,2.306990510293384,-8644.391950733265,28583.64471553506,1.9181826169625083e8,4.224483634569652e8
-0.0021289887372404337,0.45161678566219055,0.0002530754561040837,51.90801325634535,2.3935898567555967,-23215.7878839821,24958.227534888745,1.400777569812386e8,2.6712160566948384e8
-0.002138991141691804,0.4520085736858309,0.0002459549696609884,48.770489791607226,2.2848367651952084,-32583.006014253497,25510.84097652242,2.2767216530972266e8,3.307122080273385e8
-0.002148993546143174,0.4525645585510356,0.00025587872869156257,48.75287137032773,2.2205256261065154,-15725.513343285353,22632.05963291415,1.872958726474145e7,2.9417766226521766e8
-0.0021589959505945444,0.45334129091064096,0.00026147158020442107,49.14346203392355,2.300678035062035,4488.788343028547,24070.652615968746,1.8897768466772005e8,2.658541636831123e8
-0.0021689983550459146,0.45375117151558514,0.00025622545554116957,48.22080838012801,2.1611659637021936,-3655.356871909068,25236.767453782308,1.0687842453001264e8,3.797610917227929e8
-0.002179000759497285,0.4541565343599068,0.0002434584703863201,47.38313498324277,2.191646449980947,7581.298018406153,22981.046440021066,2.2606494605700055e8,2.941238614239914e8
-0.002189003163948655,0.45476882713084343,0.0002565260807330439,47.72523510172353,2.0096743643412833,-41778.02083000578,19273.505717053144,-2.6659503224494964e8,1.904858366734891e8
-0.0021990055684000254,0.4552773120283964,0.00026443736114818077,48.3059786658834,2.3218068880149607,-64702.13210813362,27335.057990519952,5.996819969237691e8,3.4198396606641066e8
-0.0022090079728513956,0.4558370806447056,0.00025095865614830265,46.86627286071237,1.9171190492012187,-6056.554772658493,17077.30749150418,-3.513212343561603e8,1.795352237485213e8
-0.002219010377302766,0.456226895928412,0.0002559226283110789,49.65364933712356,2.31571191938496,7827.895441904796,22760.973163777267,1.826907577660675e8,2.566268328271886e8
-0.002229012781754136,0.45649887589193533,0.0002503295878857867,47.05404585519971,2.1178090617661254,-3857.280575727659,21559.487756743965,1.0691051955684103e8,2.2371946120086902e8
-0.0022390151862055063,0.45712194299645487,0.00026110529733720225,45.90231308634311,1.877973855305607,13106.892553831043,17723.627404828218,-1.629362861141381e8,1.9216957363729215e8
-0.0022490175906568766,0.45780998859961985,0.00024845249874858553,45.93464450953985,2.0587979844319326,-6396.18780365429,20183.94858775384,2.8061051397613216e7,2.1035647898556548e8
-0.002259019995108247,0.45764293382529286,0.0002595358302721755,48.38997032508693,2.2182341032047552,-33411.32273950848,22604.912801669372,2.7635087681065077e8,2.5844889359041682e8
-0.002269022399559617,0.4577113132692175,0.0002539456564127641,49.30330410811238,2.265592129833082,-7108.978247920493,22335.23738179902,-2.349777910431195e7,2.2287766297944865e8
-0.0022790248040109873,0.45848315258766525,0.00025687434109024647,46.74328387299815,2.071409237755225,-9818.265544346346,20268.834852928885,5.5865031630414926e7,2.1934193879473624e8
-0.0022890272084623575,0.4592043842030689,0.00025768367677585056,45.438217590994256,2.0617894562232766,2171.5818381219797,21987.425006245503,9.25551754338842e7,2.4300610740926296e8
-0.0022990296129137278,0.4596674639962439,0.00025483379138724105,48.42456577298062,2.305935092744725,33881.677566176775,23521.92891874688,4.40478181112538e7,3.190451761180653e8
-0.002309032017365098,0.46010956287002774,0.00025356074939386684,50.90776197584976,2.171522427683062,11077.914567981017,22454.92906111577,-3.4198688742510736e8,2.718474320180976e8
-0.0023190344218164682,0.4606615063219506,0.0002419615738477555,47.769942019651765,2.0823367840669045,23409.163404136252,20732.72331733943,-1.9463067698704422e8,2.3668621228002977e8
-0.0023290368262678385,0.4611735934725439,0.00024387296951822193,47.980810953608334,2.1885229738813203,17575.793581756978,22733.107628212936,1.4776635640996036e8,2.2171416800202012e8
-0.0023390392307192087,0.46166216060263104,0.00023923405019182051,46.22750672677759,2.1164058684552933,-2409.484026678168,23734.11708320296,2.0290524730210066e8,3.401067521303099e8
-0.002349041635170579,0.4619476058048604,0.00024243953770741194,47.38799074848293,2.096390838367634,-4809.98189976965,22378.478924470306,9.599082771939236e7,2.570437426976594e8
-0.002359044039621949,0.4623442545107391,0.00024885541730936494,47.600914634539215,2.1529936938346985,-74352.43124648198,21103.070096090752,1.7200629316945606e8,2.2981340813117412e8
-0.0023690464440733194,0.4631286375587806,0.00025198437681622055,46.998642550674276,2.117863895793648,-36265.1974362485,22483.805610752064,9.636224813721336e7,2.6876386094758433e8
-0.0023790488485246897,0.4634297916899377,0.00024301500399593132,45.85818366253076,1.964299412237405,1582.984255191113,20097.911002352696,7.450270448902635e7,2.114813938464887e8
-0.00238905125297606,0.4638851812191133,0.00025011885568997143,48.387939494924,2.08407277811169,11453.77563636949,22841.59120439741,-1.879954613006113e8,2.55521803881314e8
-0.00239905365742743,0.46439823115160106,0.0002505356209435412,47.83618453006911,2.2405805548541733,-5409.4086247457135,26125.482984897557,3.20787425342675e8,3.483737502593124e8
-0.0024090560618788004,0.4648156613095489,0.0002482067335099688,49.34446480900287,2.094442221318684,9977.527855975262,20732.84943515163,-2.793082960271088e8,2.293983031363265e8
-0.0024190584663301706,0.46512132453525556,0.00024121623757674725,45.63499282100912,2.0284189056778583,-14393.375926309844,19685.094456725496,1.7646343684098177e7,1.9103787377729765e8
-0.002429060870781541,0.4653314248037059,0.00025173967765307207,48.53962342535104,2.1073075998494377,30638.20897981656,21452.74555234222,-1.1720290403030242e8,2.702243869414671e8
-0.002439063275232911,0.4660729226472613,0.00023855482015736756,44.82349193347878,1.938953678473557,-12064.452325514714,20394.800928958,-8.428333453175281e7,2.8060191813298804e8
-0.0024490656796842813,0.46633088509333903,0.000256975091174445,46.17520422838957,2.0366456823555112,-19939.613914459784,19888.805925462464,-1.2534541162043266e8,1.9428864640670756e8
-0.0024590680841356516,0.46699726783385265,0.00024250060984524243,45.808235713737,2.056975007750173,7379.504879385908,20475.024558644604,-9.523657283068715e7,2.5005156244599688e8
-0.002469070488587022,0.4675840176260681,0.00024645911969962286,46.71805660195202,2.0013114900947,-4473.207253868025,20019.744917321794,4.890823352207127e6,2.1089522792461583e8
-0.002479072893038392,0.4679700653866457,0.0002559863669403716,47.22298096507378,2.2086905366939944,-8914.387714443157,21353.188476441348,1.2989777409891862e8,2.4773886240741977e8
-0.0024890752974897623,0.4687483894083125,0.0002483986565037937,46.20398252522942,2.0581267133196555,-22463.607130066663,21291.804263323273,3.312438318156253e6,2.48325753760502e8
-0.0024990777019411325,0.4693874110769248,0.0002471125746440493,47.631093314845586,2.0222619478304202,-40104.82510703275,19969.87188682402,-2.076793713153804e8,2.0005968797825828e8
-0.002509080106392503,0.4694321251414658,0.0002483860078629389,45.61518888755634,2.134168577339912,-40703.481036094585,23345.998858619645,4.165105616118068e8,2.811342444924496e8
-0.002519082510843873,0.4698827379037393,0.0002516238665920866,45.7383315552777,1.9525052448565858,1649.3719462037757,17311.452092740135,-1.1824585722683805e8,1.5855268954246858e8
-0.0025290849152952433,0.4701721673471038,0.00022603683570882554,40.428529211753606,1.7387453088376426,-24429.22416729794,15683.339308985229,-1.818177073240563e8,1.3960022548736814e8
-0.0025390873197466135,0.47044816335014183,0.00022373052266909426,39.642482701019645,1.76489528754742,-30240.551077524866,15235.580886145002,4.398689390530693e6,1.5395445422266194e8
-0.0025490897241979837,0.47124840704590315,0.00023867902042883126,44.8221228696637,2.0949048124250575,-35296.23175424967,22456.793523468095,1.7174203057411468e8,2.7031373831734395e8
-0.002559092128649354,0.47164775645031476,0.0002544254895190845,46.43033717273691,2.441324090262499,-31223.28133448669,32443.871576214307,8.995760148412567e8,5.424783459807466e8
-0.0025690945331007242,0.4718180237317283,0.00024207312242263544,44.73484050351949,2.1262785324839326,-30116.96334638498,22624.76666743688,2.9334040495085764e8,3.058153465524037e8
-0.0025790969375520945,0.47248670447236507,0.0002365188833836693,44.0057248290878,1.8120012370182081,3448.34825756526,15119.966388584011,-4.593732759889536e8,1.632844011414388e8
-0.0025890993420034647,0.47317986349988495,0.00025218048917669526,45.869652199953386,1.9340370328374337,-5518.632886947071,17560.753012406916,-3.599433590745558e8,2.0122001257360888e8
-0.002599101746454835,0.47341308341521654,0.00024175515710484505,44.25424656401449,1.8282408029911108,-27574.319083901006,17448.842151022713,-2.69452881332845e8,1.7804641623846704e8
-0.002609104150906205,0.4735867677004717,0.00023453617666967128,42.0492513482578,1.9343285634132124,-25650.225403210836,18573.54802316331,8.623587205238299e7,2.0539821693870267e8
-0.0026191065553575754,0.4740422528166091,0.00023341605629240145,41.66590669969636,1.8680325398405293,-12270.802036693633,17818.48189112638,-1.1890814922957163e8,2.007107202657387e8
-0.0026291089598089457,0.4745238175781851,0.0002378687953420668,42.6192174565215,1.8735768256158905,-29488.455063960715,18910.65655217261,1.2276965064548336e8,2.0856553932161692e8
-0.002639111364260316,0.4751485609497468,0.00024017417506099197,42.94603875448532,1.955510545265578,-1903.593106461365,17453.00035028499,-3.902723170274411e6,1.9187390823357084e8
-0.002649113768711686,0.47578801092872164,0.00024035867862439152,42.4243007799023,2.030720090324199,-23706.673100054126,22249.085604275726,4.296919601794211e8,3.2134930880733806e8
-0.0026591161731630564,0.47630637858447156,0.00023846086328212346,41.401718728979354,1.8329020752755785,-16594.779592882613,15842.716711011019,-8.642968636239949e7,1.4635886921357793e8
-0.0026691185776144266,0.4765211501658196,0.00023987373433748997,41.03991707449322,1.9594059071567247,8878.899567012691,19728.76460523134,2.4058474053052473e8,1.9922094429348734e8
-0.002679120982065797,0.47685102345474295,0.0002333920153935717,39.11498033222379,1.6993428035701488,-12727.539213976992,13970.550415622278,-1.9892881049948162e8,1.2205924059287329e8
-0.002689123386517167,0.47720763666456334,0.00024362633936635548,42.807407926660076,1.9902414213438575,-61341.57479249759,20620.27253525382,2.5857470822416577e8,2.5640280022570843e8
-0.0026991257909685373,0.47779098140154386,0.00023251761782653137,41.00614519892723,1.8220893266305995,-2101.523200974017,16963.591742583565,-1.1460528818150856e8,1.932945929708464e8
-0.0027091281954199076,0.47844358082659894,0.000233104287962025,41.0525472730139,1.8401794290550437,19248.63465659272,17389.219586851843,1.0308102872532059e8,1.84454212817218e8
-0.002719130599871278,0.478548535597336,0.00022221392642809957,37.99715404839233,1.5426349322288815,7333.5425209578525,13635.363779937938,-1.9936853148249793e8,1.2538611026383394e8
-0.002729133004322648,0.4789773214645684,0.00022527074292158026,40.356587299615406,1.7338445629762909,22715.351486619726,16130.901264265894,-1.6955068187447983e8,1.9141334840282187e8
-0.0027391354087740183,0.47928960043383995,0.0002213673163424008,39.12503624287726,1.8903922357261045,22804.234722757294,19585.541822307387,3.805475983924187e8,2.772053773773732e8
-0.0027491378132253885,0.4797708672668086,0.000237116070268117,42.07550741988417,1.7793850334060395,25592.58294329861,16658.93456650196,-1.7703976946887624e8,1.7139081593333235e8
-0.0027591402176767588,0.48033669526409356,0.00023595900017482616,41.14024996773269,1.7841249085301771,21446.43602876073,15694.107699715389,-9.433127513035528e7,1.5282307513906923e8
-0.002769142622128129,0.48046850899473065,0.0002289991297286069,40.57139732826286,1.9649583670251909,-18267.914987323402,18781.467237486435,2.5994982984168962e8,2.0088489290072587e8
-0.0027791450265794992,0.48092206306272417,0.00023259763821672081,41.40406883178586,2.046150488929269,-15225.403712935857,19174.391775262447,2.8535949826341164e8,2.2810149284542158e8
-0.0027891474310308695,0.4814954291015165,0.00022803107104703697,41.623679449721024,1.9383191406277092,-25261.660171409643,20483.65615862273,2.661677376228599e8,2.8263958606020206e8
-0.0027991498354822397,0.4817600064034341,0.00023082586373295266,41.343070798563645,1.7734408020809918,-9114.120575170864,14946.642725291382,-6.334974580754705e7,1.42226332931774e8
-0.00280915223993361,0.4825442074514285,0.00022715549692411955,38.57884018218843,1.615289211072416,10081.970381656874,13325.11631058997,-1.4632113681587553e8,1.2332109584023356e8
-0.00281915464438498,0.4827326906635135,0.00023733783999090548,40.89936119929631,1.9016154046681668,-1886.0314037037524,17715.917041006145,7.397203488712253e7,1.770221738898236e8
-0.0028291570488363504,0.4829771810203383,0.00023509772015122327,41.22393122269726,1.887419272869693,-54222.431378676025,17804.2358640679,-4.721511868893222e6,2.1344179055997047e8
-0.0028391594532877207,0.48359394093530134,0.0002277669244696475,39.854662262876246,1.7614376081046346,-13750.505802145914,16444.80432112921,-4.880970622168463e7,1.7780080536377457e8
-0.002849161857739091,0.4843327486542985,0.00024352990301124722,40.953013710593915,1.8825482216763902,-6586.095023773534,18440.98541751837,1.8218745067023644e8,2.1962473564759362e8
-0.002859164262190461,0.4847538871714496,0.00024884723009811695,44.15768304071882,1.943126653148257,-30512.101764331233,17731.200995520918,-9.504728867563726e6,1.6709575160431838e8
-0.0028691666666418314,0.4848566294222255,0.00023296388826597478,40.58357138634965,1.831591567013571,10359.220604366797,18900.897077866528,1.8787860535459735e6,2.2050976250314462e8
-0.0028791690710932016,0.48491225361233226,0.00023952883094330757,41.11612629266413,1.9638745286052754,-1138.116348018165,23840.53401858091,3.5348844571093714e8,3.931622490829287e8
-0.002889171475544572,0.485264793135284,0.00025356063647080646,45.997465100802025,1.9435326882904236,-27949.73877254366,18539.041916407165,-8.825645800819975e7,1.928264843489242e8
-0.002899173879995942,0.4857711732568277,0.00023334656467360223,39.629012517534285,1.7257508457441606,4161.456116105543,15478.930874097538,2.166655837176754e7,1.5076260617896882e8
-0.0029091762844473124,0.4861863457700529,0.00023640322860151813,40.1233400959936,1.6228005376741055,-13932.571893794679,14039.490673916056,-2.730589699776765e8,1.2918459417875735e8
-0.0029191786888986826,0.48663989548178505,0.00023769124176474627,40.51545525919579,1.8208075464840918,-221.57120144315928,15238.142237769358,-1.1969375006950496e8,1.532984071689915e8
-0.002929181093350053,0.48694174773356647,0.0002279243780982047,40.231340966653484,1.7944600843580487,3242.367451387751,14045.590572210962,-1.812910116977379e8,1.4623596065029582e8
-0.002939183497801423,0.4874247215553478,0.00024157505982419766,41.45746152678111,1.7913566257740394,-18752.916791823256,19178.078303261584,1.0224338604854353e8,2.446652400538428e8
-0.0029491859022527933,0.4879091605332214,0.00023532883582591478,41.046357565181566,1.755938980529415,-19540.055559612356,16669.14537673759,-4.024854265144114e7,1.7134490877088976e8
-0.0029591883067041636,0.4882813490119879,0.00022569271973051463,38.351989797695175,1.7689613731952571,24309.949164902737,17809.1559955086,3.0274455845696104e8,2.0149615373987767e8
-0.002969190711155534,0.4887014432923461,0.00022311064983834993,36.9083747386692,1.67896963783732,-2464.3044877438806,16678.356090123034,1.917292085586381e8,1.7286013070155352e8
-0.002979193115606904,0.4892435400529066,0.0002292862771873268,38.30000280368205,1.717814458926309,-28893.180286774383,19276.054519092893,1.5203571836615404e8,2.7864581857337445e8
-0.0029891955200582743,0.4893725271488365,0.00022409728878638172,38.53361978063162,1.6347404917829151,-38614.65928912265,15402.937076041862,-3.8696250373925395e7,1.525944488253489e8
-0.0029991979245096445,0.4897098442360584,0.0002293766931422091,40.63508732161352,1.8272898922112182,-22629.414936388774,18648.878094055184,-1.4412147368184574e7,2.2000646881530663e8
-0.0030092003289610147,0.49043774676229807,0.00021910831882392988,36.216839844190424,1.5826452405843983,10909.637098595009,12469.570522401278,-1.4782364569444776e8,1.146651356429323e8
-0.003019202733412385,0.49080914422759087,0.0002179372308873019,36.930328583540934,1.4860960130658345,24538.08431838848,12593.36696391756,-2.8714867156044155e8,1.2381947134701052e8
-0.0030292051378637552,0.49098295010262516,0.00022969130552045157,37.66146732030865,1.6328225822953555,1511.114236722985,12564.232359218962,-1.5095187391411525e8,1.0692202095106354e8
-0.0030392075423151255,0.49127202910851336,0.0002311697582343773,38.90528841235576,1.6734620881117033,-15319.390303192973,15392.84387211247,-1.3836354394728032e8,1.662903424428443e8
-0.0030492099467664957,0.4914872760362341,0.0002465294162834783,44.12499491439037,1.8281178137631775,-26053.552336346384,17289.360428382544,-2.2442507369327056e8,1.6088904100678292e8
-0.003059212351217866,0.4918345243606891,0.00022091181785281784,38.145132664091776,1.571920717898011,124.80341900658702,12154.021763488918,-2.755045046928759e8,1.065682569016408e8
-0.003069214755669236,0.49262269792414737,0.00022222324782461908,37.36853897767138,1.6436760554416752,-26080.34852254884,13712.433212075352,-1.4008394957899415e8,1.2928438045558204e8
-0.0030792171601206064,0.49320579802044084,0.00022658066044540753,38.028498889860664,1.686989856243686,-31166.987287514243,17460.035472415115,1.6531565979908023e7,2.1542148245200595e8
-0.0030892195645719767,0.4935935796859849,0.00022576243683533717,37.09331742851106,1.6879453555395223,-7411.153917351482,14612.719738894548,-1.8151534375261202e7,1.556242365814047e8
-0.003099221969023347,0.49359955566594726,0.00022172839352160303,36.53264283324835,1.62783773727222,1644.0786388782994,13648.856916027755,-1.1633901235997827e8,1.3424403540391067e8
-0.003109224373474717,0.4941031090467295,0.00022898204551907286,37.73008263286794,1.6288952590205108,-20555.04682002616,13154.322787205483,-8.019460622445899e7,1.142459353044497e8
-0.0031192267779260874,0.49479723245472995,0.0002306744775232996,35.930113996391285,1.6577169652453974,-18840.328502577802,15233.966241544751,8.249554501093934e7,1.6475652041827032e8
-0.0031292291823774576,0.4951026191076962,0.00021483833180546878,35.16503566735476,1.6311670200665018,-23114.195900779618,14862.928669481835,1.924816736116333e8,1.422354464793972e8
-0.003139231586828828,0.49544421104184583,0.00022549108321634492,37.14365300656253,1.6492942285235002,856.3005872356947,13943.805305049587,-8.355940521006747e7,1.3348084158409077e8
-0.003149233991280198,0.49580528221302667,0.00022121368185510547,36.046429955331604,1.617760673495172,-4065.0721156470404,13597.612059024977,5.949979384865797e7,1.28955284867353e8
-0.0031592363957315683,0.4959763845023117,0.0002145822678194062,36.29934058410435,1.5917013529883874,-19376.94910533269,13755.26679984925,-5.120134602502195e7,1.3347843822603926e8
-0.0031692388001829386,0.4966344032184279,0.00022266042696141638,39.0154333141471,1.71367688452977,-23710.73919498966,16224.22527968134,-1.2184168566932153e7,1.5211169894909504e8
-0.003179241204634309,0.4970087487563142,0.0002181663536927255,34.78992637590119,1.4760250306009568,628.5472896628618,12891.226173911418,-2.1205496592799976e7,1.2044455566243914e8
-0.003189243609085679,0.4972419803048833,0.00020435098528514417,34.066362293715876,1.6247984116905445,6216.865780065664,14844.949129511793,1.8970975988723192e8,1.456900077157887e8
-0.0031992460135370493,0.497401734425337,0.000221440023174702,38.139491529120136,1.7015633846396327,-3850.467647810015,13523.846181697303,-1.1117133308231294e8,1.2721092595199876e8
-0.0032092484179884195,0.4976938462354883,0.00022110913750468476,37.7703154908268,1.7006810801307946,-13684.50517736883,15249.06342574148,2.209902914761608e7,1.3682141294536626e8
-0.0032192508224397898,0.49806091448522055,0.00021879836940007309,34.531591157173224,1.4824158131127219,-19067.06097974191,12468.329026403195,-7.697498695020202e7,1.1445350693981877e8
-0.00322925322689116,0.4985316491260601,0.00021736759009230675,35.569116652565384,1.6233326211277455,-10034.71674044071,14138.535479976419,6.782710655277778e7,1.2910772382728225e8
-0.0032392556313425303,0.49878485133795764,0.00022744524354774317,37.11673462907078,1.514455884069186,-13814.813010372733,13052.582024623465,-1.6270529338177747e8,1.1916559927306479e8
-0.0032492580357939005,0.4994955911558354,0.0002141489870534693,34.74328992349806,1.4947361784568483,1458.8191103643117,13394.470819205819,-8.152905958939931e7,1.143288207452487e8
-0.0032592604402452707,0.49998885661081294,0.0002201460619073615,38.017406958087584,1.6299782452510814,-17396.299755772347,13976.140816928923,-8.2523902191884e7,1.320609414921467e8
-0.003269262844696641,0.5004285360217328,0.00022675691486543828,37.85227776144057,1.5926587475596021,-11208.400491275741,14059.45153223428,-9.105641759328541e7,1.4014402434136656e8
-0.003279265249148011,0.5004778809977288,0.0002263348698483576,36.95539868061348,1.5913416733687777,-15559.690532963172,15244.703236212901,-6.582574989660775e7,1.7424798320639744e8
-0.0032892676535993814,0.5005349405859597,0.00021717900165796846,37.15319433069113,1.6367431951043894,-19374.798079562905,15029.621401282602,9.93326203097377e7,1.3203305902414833e8
-0.0032992700580507517,0.5009360998466728,0.00022329169014886503,37.40315494962609,1.6184285294393546,-10066.48037726504,11962.734664038868,-2.226426985022152e8,1.0142284173719804e8
-0.003309272462502122,0.5014732780486229,0.00021974669548644436,36.814504811278,1.6236251130052601,21928.627054464952,12488.709438347869,-1.4043186003814593e8,1.0644909315360849e8
-0.003319274866953492,0.5019163839732937,0.00022452720348665678,39.415879487520094,1.7048230651769167,417.49484629275173,14882.128392139086,-1.3521467796556178e8,1.466121786378379e8
-0.0033292772714048624,0.5025265395362222,0.0002184283926510852,37.888607976269384,1.6461869625839571,19475.769216781046,14241.648529365837,-8.103746249789001e7,1.4075756010818267e8
-0.0033392796758562326,0.5027373443116084,0.00021549695495890316,37.0753497408656,1.649498900047021,-3262.377141270217,16576.7780995207,3.083701498477051e6,2.0664023847407806e8
-0.003349282080307603,0.5029606794695428,0.00021569597642138563,35.1611323951312,1.5055019336186322,-20834.193491765625,13435.131372286645,-2.3109219418791488e7,1.1990103560833399e8
-0.003359284484758973,0.5036312850587419,0.00021172645626377475,36.22732244312681,1.676566167423394,10335.321824861976,16435.10613355983,3.379723756387194e8,1.5553007019023997e8
-0.0033692868892103434,0.5035731714510184,0.00021468134984758584,36.05484648593031,1.7185322993342584,11205.002914305911,18028.766824747076,2.901798281811289e8,2.28491629874859e8
-0.0033792892936617136,0.5040309178524185,0.00021459551219117488,34.1310015404184,1.532552587830251,18662.42655207015,15056.506357977036,5.223870325021845e7,1.5371211854274428e8
-0.003389291698113084,0.5041548087947303,0.00022648050700241947,38.33384509538358,1.6722005573315217,-10509.53199439764,16337.383004538475,6.710888459504563e7,1.5398567433359134e8
-0.003399294102564454,0.5046607257887954,0.00022795374442269477,37.68869908917024,1.6056550689497766,21140.527728774672,14559.94690615693,-3.366150288820461e7,1.4523256377552933e8
-0.0034092965070158243,0.5050401640217751,0.0002201998077941766,35.42681468666916,1.6962636467235508,-835.0527811771417,18621.30931419527,3.2216526820970225e8,2.5224304044167495e8
-0.0034192989114671946,0.5054726661596214,0.00020937678314784743,33.087761753085154,1.4274063381035007,-21853.314808616702,11037.71292298859,-2.7909014934264056e7,8.754297959088168e7
-0.003429301315918565,0.5057860257193388,0.0001996569419009754,33.30219427882185,1.5179671599087472,-26318.847378662096,12537.331095913094,7.934867826214655e7,1.1392874867981824e8
-0.003439303720369935,0.5060720670570444,0.00021330910424287173,34.57686797497651,1.4627018461165775,-16166.502707047277,12563.818797873093,-7.916712308263609e7,1.0962646471593456e8
-0.0034493061248213053,0.5068881540917209,0.0002167658236644216,36.12876789686202,1.6170989632673969,2690.5606447087343,12344.431917192534,-3.80328194758658e7,1.167983446268093e8
-0.0034593085292726755,0.5070960253261728,0.0002269740968884062,36.949414253243575,1.6123418750705627,-719.0857514997565,14041.688141187895,-4.031466149313401e7,1.3839270378125933e8
-0.0034693109337240458,0.50720100243247,0.00021475389304744294,33.930153584941415,1.430504041382861,3038.6810443350864,12297.444475536642,-1.3550302265572158e8,1.0538436143596017e8
-0.003479313338175416,0.5074228011658124,0.00022009955042863108,36.91221371905525,1.6115347145866374,-721.0164785488864,13698.278438901543,-6.352115158955651e7,1.3387956613336079e8
-0.0034893157426267862,0.5079097714327218,0.00021969290802911794,36.38368547982975,1.5943897950837447,-7297.622596210114,13027.349952832885,-1.0285245928844564e8,1.2192729533847155e8
-0.0034993181470781565,0.5082100623557635,0.0002309652678841797,36.78960674312681,1.618146524646385,-8997.160570683667,14935.388223350521,2.5823714506563198e7,1.6860130083299917e8
-0.0035093205515295267,0.5083749096789688,0.00020693067082287037,33.20852264738754,1.565343382310302,-11049.535682305192,14777.398592802872,1.1843825900362371e8,1.733567219070654e8
-0.003519322955980897,0.5086021801477182,0.00021197277843021902,33.99320693607036,1.4934570920541048,-2843.380242957745,12998.53500260209,2.3220042465353057e7,1.2607082554176489e8
-0.003529325360432267,0.5090741537477297,0.0002135781385620863,34.58430567493273,1.5458162343444948,-21572.121260487187,13030.530179399644,1.0218217268330607e8,1.2767330522117685e8
-0.0035393277648836374,0.5092317587001016,0.0002059243442373742,33.42584243768857,1.5078771979275514,-18670.30685016449,15342.96061818174,1.834277343912081e8,1.8837113673019055e8
-0.0035493301693350077,0.5096550534107082,0.00021467049054631597,35.87675392968122,1.6319396730383346,-20087.51036153966,15088.709468057568,6.582835039277307e7,1.5629871720026624e8
-0.003559332573786378,0.5102455660568376,0.00021686277597785748,36.12373537816174,1.5216078226968384,-9269.434916402291,12370.954059444037,-1.9731029216733095e8,1.055972126255048e8
-0.003569334978237748,0.5102856838164734,0.00021062162840904217,34.73720125561281,1.65195127044051,-34949.73800755875,15681.235767494754,2.4495407408148906e8,1.6568138585912856e8
-0.0035793373826891184,0.5111623976438714,0.00022814160176361082,37.347785572407375,1.622010462862058,1188.7142990233037,12705.207963643523,-1.6428982976109114e8,1.0839780719900456e8
-0.0035893397871404886,0.5113852183983836,0.0002279956866533042,37.749642284183196,1.5101845030954966,3805.4796187460656,12547.486429413348,-3.426789004662517e8,1.0573490714581463e8
-0.003599342191591859,0.5114263363592909,0.0002246874634928447,34.499481275623836,1.5899883233929184,1983.1577019772315,13029.76487657339,4.600324587510641e7,1.1103786856319547e8
-0.003609344596043229,0.5119966594423458,0.0002137226434072335,33.470442515381855,1.4473161901674039,-25248.478670183176,10534.452680452709,-6.957144979762585e7,9.436861651428208e7
-0.0036193470004945993,0.5122154347690812,0.00021155762117459057,34.617396159394886,1.5324642950987086,157.8443310728818,13975.247350769421,-1.476420554231077e7,1.6683334206644353e8
-0.0036293494049459696,0.5127024399837538,0.0002233542439983064,34.16990928755282,1.4808997442738263,-2584.069829349669,14213.600988360939,-3.38189447559705e6,1.7533224961074278e8
-0.00363935180939734,0.5132606246582291,0.0002158478902878789,33.01010722501445,1.3805873374478543,-14504.718760553149,12427.690766493344,-6.0096234378094986e7,1.2017108513716201e8
-0.00364935421384871,0.5134420371867309,0.00021639989232979882,33.56318290996794,1.5295563849048313,-17796.711769387173,14171.833953322763,1.010003142250852e8,1.8025452964890757e8
-0.0036593566183000803,0.5138304835546588,0.0002141394501265723,33.47763846291927,1.608404963183187,-25225.194634990545,16408.072861701607,2.1642916727306402e8,1.7099493825493124e8
-0.0036693590227514505,0.5139891074578045,0.00021379176186518353,34.98893622346851,1.5557932402311427,-1654.2548145769845,11974.705459623141,-7.155710331705898e7,1.020616887143639e8
-0.0036793614272028208,0.5142163346130401,0.0002132301955919654,34.69451109128324,1.4738015391525348,-1911.2285744130654,10562.12396759926,-1.6669523030742636e8,8.657179695504956e7
-0.003689363831654191,0.5144825546388165,0.00020893222969391653,32.58439843235198,1.3587544902164985,-14923.536636807348,12192.523831636285,-7.278202844123898e7,1.2531453825781181e8
-0.0036993662361055613,0.5150518174379249,0.00021160822238651723,33.274627197495725,1.4926048213505871,-6984.496707489943,13027.989521131942,8.718355491443871e7,1.2772082100069106e8
-0.0037093686405569315,0.5151480978626932,0.00020085570127364386,31.460567199711765,1.385001793329837,-17860.829036111027,10869.742670610824,-4.7876661441912465e7,9.949768270231107e7
-0.0037193710450083017,0.515450619482057,0.00020920434609961113,33.32099992395577,1.3825292577614698,5685.6332491420735,11176.761702620992,-1.3460267582047087e8,9.126159941752255e7
-0.003729373449459672,0.5159718190697895,0.0002157985549717352,32.81563095506468,1.3823311578711122,3659.6561448309235,11207.577940734489,-1.1874614633821933e8,9.370904674077667e7
-0.003739375853911042,0.5165616333362123,0.00021490078871725854,32.34015230096208,1.348295501306452,-8939.184038844038,10564.751722005483,-1.652415432419964e8,8.453059832551715e7
-0.0037493782583624125,0.5170377060895262,0.0002135005563615274,34.325497757881784,1.5576837393823335,6299.018396277687,14434.934405029044,1.554367336005394e8,1.4292555573056027e8
-0.0037593806628137827,0.5170776839863974,0.00020758708799848685,33.25903488703865,1.4273098981826111,-2901.6835518032613,11921.342969861793,-2.1478443218744073e7,1.0667912146057767e8
-0.003769383067265153,0.5174966176795714,0.0002088000607707204,33.32255172979473,1.4037844850650147,-7288.283456050527,11020.836489117057,-1.0811733457564233e8,1.010560767071034e8
-0.003779385471716523,0.517648885929928,0.00020857042763170884,33.649389708380255,1.4967759099450213,-21054.98403653649,13209.64909344363,6.277958111298845e7,1.219900460270229e8
-0.0037893878761678934,0.5177258061931934,0.00020287612704638974,31.052643599339365,1.316682850232684,-14099.593421039586,10256.993734033038,-1.2913830043250771e8,7.881390265441355e7
-0.0037993902806192636,0.5182677018443356,0.00021555559804381795,34.99161736496955,1.4857943118393557,25346.394581243192,13043.915932105436,-1.8478898766094857e8,1.4512514575179985e8
-0.003809392685070634,0.5187009489914053,0.0002105215875973006,33.476129021114765,1.3754454169732424,3608.533508117249,11206.797771917129,-1.4789842398940146e8,9.253881582827817e7
-0.003819395089522004,0.518821191951225,0.00021502696823263084,32.44668818461661,1.4944689530552508,5494.728730659858,14084.88903890628,1.1075553793533406e8,1.5051883657485065e8
-0.0038293974939733744,0.5192857268200605,0.00020473388565951948,30.50306154672149,1.356110125915396,-14491.497790806729,11280.66313059581,5.8290837945233e7,1.0062408195123053e8
-0.0038393998984247446,0.5195420914742863,0.00020933277927441947,32.319472158394866,1.4668193331296175,-12835.445587823198,11950.831003787536,-1.6843167671500944e7,1.0730282993006742e8
-0.003849402302876115,0.5198135720185819,0.00021424767510984355,33.480503892434946,1.3679737965668413,-9841.947639363305,11522.435444583787,-1.2424234498725131e8,9.207266277476546e7
-0.003859404707327485,0.5201820962352794,0.00021259416844104475,33.574935740299836,1.5649037214260417,3797.1277020570024,13606.315345577912,1.718829977855754e8,1.2482696747115384e8
-0.0038694071117788553,0.5205144002931192,0.00020233566880820608,31.132984847704762,1.3918550064673292,25914.6493000336,12184.739495464775,8.066836993970986e7,1.1198471696494788e8
-0.0038794095162302256,0.520886464987474,0.0002044320826407395,31.853670943479024,1.414638348253347,11694.924998015429,11862.26262235772,6.970323916764593e7,1.0680330272137217e8
-0.003889411920681596,0.5212168828785944,0.00020821372073033555,30.893174229482437,1.393011577667603,-27214.103353412494,11492.023314942417,6.757772165248224e7,1.0949475804016382e8
-0.003899414325132966,0.5213952375715016,0.000201332061654132,29.97224215704135,1.2878454556296903,-6832.756556378081,11191.93163052809,-6.839775001570804e7,1.3503189820072353e8
-0.003909410908818245,0.5216405273428536,0.00020558660592877559,30.269090762060987,1.3607686164697708,-7764.972096324536,11227.139203808669,8.866121522906086e7,1.0585663947020203e8
-0.003919394686818123,0.5220716018815874,0.0002075873180005537,32.45609051552529,1.527894254882908,16627.050661457117,15912.662900420384,2.721262104822911e8,2.0993867476404887e8
-0.003929378464818001,0.5224037690587575,0.00021297739256953075,34.59380593815447,1.57566767652053,24721.411176151825,14956.925944503419,1.3941866669437176e7,1.9273386814125028e8
-0.003939362242817879,0.5229561987450579,0.00019931533600490178,32.346522020134884,1.3403637455105935,18722.697663918774,11145.019990191951,-1.7145184323634726e8,1.0434206157187958e8
-0.003949346020817757,0.5230819872221909,0.00019943463674145125,29.628192194723137,1.353510461465711,11383.789129373024,10201.464285713268,-1.67577432946848e7,8.292232044057971e7
-0.003959329798817635,0.5233718895430503,0.00019833766994275593,30.770938554834142,1.3549108286328926,-6210.325303583745,11622.297874679643,3.9653074810058974e7,1.1628514420571183e8
-0.0039693135768175125,0.523949809652695,0.00020493188958831124,30.68972960406318,1.397729100868876,-24872.830741360976,12045.162992109119,6.045662076647184e7,1.1121934420522422e8
-0.0039792973548173904,0.5240229177733999,0.00019694637429474183,28.807325064386497,1.2515771183140816,-5820.154011994432,10031.364603454113,1.9185043472185478e7,9.027872747376053e7
-0.003989281132817268,0.5240773917909246,0.00020602950006868374,32.91137231647656,1.4373615459107418,18877.884160141995,11781.454636748018,-3.8986440019220114e7,1.0112260961880447e8
-0.003999264910817146,0.5244857320167939,0.00019547219000771868,30.240716412821214,1.3188233412127115,22124.328047955103,11830.653439198013,3.002467447520673e7,1.2430050376396647e8
-0.004009248688817024,0.5248878340942319,0.00019989317107844222,29.74593915774554,1.3145339662215074,-19068.20862013879,10007.028173028886,-3.1286356941541158e7,8.488063649557945e7
-0.004019232466816902,0.525229856436199,0.0002079302232093377,31.878135040486097,1.4132040808828186,7708.499839487984,10988.74368145516,9.124168160043545e6,9.561270034331135e7
-0.00402921624481678,0.5255646073484677,0.0002038660033375101,31.78962882895458,1.3972666261661353,2065.987357189582,11931.33343686119,-1.3524170318080848e8,1.2213161496581501e8
-0.004039200022816658,0.5262526311397668,0.0002029058970967737,29.343877107200885,1.2833104620152387,6760.7310643222045,9841.929720151422,-7.010533047612056e7,8.127895860404967e7
-0.004049183800816536,0.5264149714380619,0.00020244706797606835,29.645712001559087,1.4605572446577255,9280.275635225471,15319.683462818699,2.9716310647113043e8,2.024422678640085e8
-0.004059167578816414,0.5266795428635087,0.0001922945008445261,30.390323534376172,1.3916131820430078,1270.9016229811384,11744.299257382643,1.3063818928800907e7,1.0962005465742406e8
-0.004069151356816292,0.5268626906454447,0.00020193801633775613,30.641665232682417,1.411669137738046,5321.601637483527,12789.029867152958,6.123278551783176e7,1.3607934347102e8
-0.00407913513481617,0.5272319247607956,0.00020980279019104677,32.87412098496481,1.4453719865873438,12473.026309393523,11502.857617195865,-1.0258926577484603e8,1.0538932242368452e8
-0.004089118912816048,0.5275080421697348,0.00020095671029667975,30.295431383024894,1.369464593584798,-14260.277078407058,10671.490308756873,-2.4485049011807214e7,8.479356625471134e7
-0.004099102690815926,0.5278110901215114,0.0001955559587469855,29.119822667402,1.274102614381407,7882.27529379647,11697.102453617807,5.878075306704817e7,1.0643397313971438e8
-0.0041090864688158035,0.5280022621496464,0.00020594556589985776,32.21426809413646,1.3878398577381592,1952.6594045401423,11845.417410725246,-8.66476544965024e6,1.1116732038434495e8
-0.0041190702468156815,0.5281232964271912,0.00019310620392721392,29.586362888983604,1.3228702956486027,622.2870018002477,10382.425804419305,7.130575636550361e6,8.92649226493121e7
-0.004129054024815559,0.5284805292622187,0.00019970829223046684,31.36669271269175,1.2412709605012602,-9217.687969038425,9504.597111734709,-2.412837239802699e8,8.506036165616927e7
-0.004139037802815437,0.5288175773466938,0.0002095829417601912,30.704267796697945,1.3410410615399766,-2821.325598036393,10121.169721859354,-4.7080564879464574e7,7.843974639824587e7
-0.004149021580815315,0.5293346267653979,0.00019752850541167674,27.958340042406505,1.2395587293410681,-7877.498444776738,8807.255308920332,-4.6796000572059214e7,7.02311531073735e7
-0.004159005358815193,0.5296956555456273,0.0002039916645354372,31.593300231840562,1.4092667876046778,-11285.021595994083,12247.160901041827,4.538368501080461e7,1.215183150272432e8
-0.004168989136815071,0.5301214392273687,0.0001951646759133063,29.40200494654124,1.2337358059593488,-7223.426648225197,9755.084870826337,-7.356541777750632e7,8.346669360084322e7
-0.004178972914814949,0.5302888905417058,0.00020113205226391105,32.754529584892616,1.5306115338258588,-9026.395549463903,13187.642511416607,1.0569374740545344e8,1.3929774575176704e8
-0.004188956692814827,0.5304860413012211,0.00020855214846132578,31.26340812808368,1.3990886000137377,14120.076109806643,10456.431666249364,1.9902837601299018e7,8.07140903287359e7
-0.004198940470814705,0.5308231333466247,0.0002047456064363865,30.805311961954683,1.3453266644790647,7697.957261320793,10341.836460070874,-1.0765012700253867e8,8.21934015598924e7
-0.004208924248814583,0.5309858676468139,0.00020477778236005584,30.680441658729368,1.3403294035551259,6537.755965782788,9736.465504180962,-1.0053882559710951e8,8.407224537297803e7
-0.004218908026814461,0.531454410113336,0.00021159904554073018,32.26929330717895,1.437864983781595,13089.712575858777,11020.283911990911,-1.4381595424031234e8,9.191056017737219e7
-0.004228891804814339,0.5316551237606327,0.0002114118994945514,33.61973167031706,1.5183013328491184,4054.154661130877,12144.425363660144,4.21950577653372e7,1.1436971569231872e8
-0.004238875582814217,0.531668108735641,0.0001917066688576525,30.86554148577461,1.4014758507382261,-11026.52935259008,10382.946354989117,-4.391357176891129e7,8.646656889470206e7
-0.0042488593608140945,0.5320813770644017,0.00020210974879596917,31.180743841372077,1.276924863263312,8065.437829698357,10358.451597714095,-5.942735055361804e7,9.195327741359122e7
-0.0042588431388139725,0.5323520627361722,0.00020322330236189243,30.892396903908118,1.3232529461123268,-9889.596205817352,10599.23126774912,-5.9165339800132215e7,1.0393818894836672e8
-0.00426882691681385,0.5326735468241386,0.0001988328413193601,29.787428442483325,1.288908042822439,-5280.442629816808,9627.67426219775,-8.999947375002024e7,8.609348887478675e7
-0.004278810694813728,0.5330587476469809,0.00020046644942547194,30.142153893671573,1.277225353670955,2508.993264347876,9429.209103600295,-1.2011585976487863e8,8.1100360201307e7
-0.004288794472813606,0.5334713471523719,0.00020081494728782834,31.31111966194614,1.3689037817437082,-4643.601231842796,9816.551107169202,-8.537465953007375e7,8.033445123590991e7
-0.004298778250813484,0.5340727392049157,0.00019130258096832504,28.79840296033708,1.256737834001662,-4891.253596603961,9699.846980669228,-1.5310696182534346e7,8.309906119297418e7
-0.004308762028813362,0.5344291139660053,0.00019265635553990227,29.04888590684408,1.2294588360061236,-4976.135175073037,8916.3223500154,-8.075059353673173e7,7.04879708625539e7
-0.00431874580681324,0.5342396537995082,0.0002011704070433816,30.991498067000894,1.3801038345832923,-1055.6648642082632,12346.247981635803,-3.413743620155522e7,1.6228595213946e8
-0.004328729584813118,0.5346907962663099,0.0002045412251021766,30.40654782250162,1.260979362367152,19145.021135396863,9989.460296030356,-1.086033757292336e8,9.735398141596769e7
-0.004338713362812996,0.5351428559074412,0.00018470088356074217,27.492316925339296,1.1814346174558275,-14212.378831174128,7775.890302060294,-5.2698544891484335e7,6.296521770105437e7
-0.004348697140812874,0.5354440996333724,0.0001970514380717285,29.2365017822936,1.2598818823849178,1797.6652799336966,9640.728018852122,-7.718405969726485e7,7.321295382380992e7
-0.004358680918812752,0.5355101747008157,0.00020396444776475981,30.112432792381718,1.35280837645461,1936.3741293791863,11642.178571694507,2.528999868565412e7,1.0935574657334644e8
-0.00436866469681263,0.5360004863986396,0.00018671267824146097,26.348914687226376,1.1017330806480439,16643.896911470296,7550.704694351334,-1.3030377081023416e8,6.043745855830732e7
-0.004378648474812508,0.536599142857769,0.00019407262061764646,28.2676652491739,1.2199650282496908,-8419.408300087287,9440.660273013053,-3.988825940517975e7,7.965647100781193e7
-0.0043886322528123856,0.5365092669954756,0.0002012446556323805,29.766837412021683,1.248109706549156,14640.619693779201,9731.220707310147,-1.0307208947349317e8,7.297318515916365e7
-0.0043986160308122635,0.5363517727862345,0.00020639161356775967,29.247600337788924,1.2099931906351484,4076.109635621876,9700.987818643802,-1.1411518005462882e8,7.35348288318019e7
-0.004408599808812141,0.5367952163201407,0.00020659801594520287,31.768823388621755,1.387361236475231,-17072.702972462062,13265.152187342155,4.578942798119594e6,1.6342915498001233e8
-0.004418583586812019,0.5372343996647978,0.00019613324622118713,29.344105324178752,1.287422818084721,-4644.044739311862,10418.929135518938,-1.5949913761488162e7,8.723960206606151e7
-0.004428567364811897,0.5376401115671033,0.00019791927517660382,28.74082205015459,1.2123664768292355,4825.842411825485,9076.056439151369,-4.306238401586084e7,7.234674777495864e7
-0.004438551142811775,0.5378445693700341,0.00019191681457917292,28.721492158256574,1.3050482055771093,9136.058846534635,9531.344650567113,9.808744171387479e6,6.930950523419528e7
-0.004448534920811653,0.5381765941866906,0.00019736431405656106,28.9118735182409,1.2528248118895364,7167.147067760405,8982.589175746029,-1.7232565424805675e7,7.322960304069956e7
-0.004458518698811531,0.5384875765406759,0.0002008125919983847,29.167396002693206,1.2275010875188037,2840.101704761064,9816.81684056107,-6.093926156092839e7,7.812318274202378e7
-0.004468502476811409,0.538649170531542,0.00020312507209556543,28.792700498403267,1.2757051490512703,-5982.254156791083,9961.263297025984,-6.175449074633766e7,8.963011736430548e7
-0.004478486254811287,0.5389383882900002,0.0002013649429020608,30.129843281514322,1.379213612081762,1047.3428860742504,10613.208612333592,3.0232445319733396e7,9.254578065229994e7
-0.004488470032811165,0.5391273558769026,0.00019996903485926238,29.905688799359037,1.2996461536992456,-4826.388555665589,11374.419238586806,2.285888636424524e7,1.0509499530300467e8
-0.004498453810811043,0.5393081198469736,0.0002017953571195364,28.455921668075426,1.35433325740572,-19174.98394652533,12706.91449268182,2.7016399499633616e8,1.326608075886894e8
-0.004508437588810921,0.5399014449386159,0.0002047340129165638,29.862827647092026,1.2438887632082078,-1737.2072913666782,9388.210417658478,-9.414383070585015e7,7.179268982268545e7
-0.004518421366810799,0.5402147948835627,0.00020951527070228507,29.05814865914052,1.2464846407793448,-2186.281577910909,10174.466669290801,-4.811848531546985e7,8.385011294431557e7
-0.004528405144810677,0.540004266561882,0.00019397622701243077,27.853086200732296,1.2074321491321272,-6821.007290802107,9255.347159908373,1.1839548032142282e6,8.146415123448099e7
-0.0045383889228105545,0.5406540388447465,0.0001974318373647688,28.862512006492533,1.2926702110300756,-1708.090412290792,9517.689147097537,-2.4931986242155936e7,8.082658681756307e7
-0.0045483727008104324,0.5410502483696328,0.0002009253522584142,28.181358343827227,1.2059031415123012,9971.557482451431,7788.837842376568,-1.1077184840889674e8,6.415401272992786e7
-0.00455835647881031,0.5411310755661689,0.00019711969492038374,27.846456196835604,1.196775910169432,-4541.149660058526,8749.076445589264,-5.590754333606404e7,6.087123743055688e7
-0.004568340256810188,0.5415916125771473,0.00019841244828589457,29.648502602425705,1.3252801616866694,9822.764901413404,10522.340421886991,-4.279278859436659e6,8.943146451119976e7
-0.004578324034810066,0.5419743572925799,0.00019822662457183156,28.923501188917783,1.3368566342270904,-10572.871810964034,12132.389284517829,1.437240490425223e8,1.2334326248134021e8
-0.004588307812809944,0.5424565460075391,0.00018540895217002986,25.821402437539838,1.154314726819655,-8470.829376799087,9343.344831655055,2.6184907593414754e7,8.478340951293896e7
-0.004598291590809822,0.5424909717620466,0.00019461161933554715,28.864499005364255,1.3539696618702002,-8813.657095398648,11371.887073171796,1.560420215378643e8,9.167113689285561e7
-0.0046082753688097,0.5424731818142463,0.00019298039206512162,26.776590175222392,1.1650635876638578,14191.833188065857,8964.711519310968,-6.614744675881043e7,9.228237262463214e7
-0.004618259146809578,0.543118609082303,0.00019237296345395787,27.68395430347044,1.2754559292818552,9824.39611817873,9838.277664166062,4.548483603501316e7,8.925710750531556e7
-0.004628242924809456,0.5434258834454231,0.00018869906677389383,26.926453656097475,1.172216381360968,-7879.314269030025,8183.166499757549,-7.78698020112636e7,6.425152996967388e7
-0.004638226702809334,0.5438757438377942,0.00019046202672288266,27.987345476067933,1.296858810584736,-21253.976706234862,11574.694512375234,1.158210707084622e8,1.0705165065592608e8
-0.004648210480809212,0.5442225154011976,0.0001905398256707338,28.244686179290575,1.185455780737712,4632.1196389203415,8963.266064474554,-8.882835145430253e7,7.513761475218536e7
-0.00465819425880909,0.5442326137315832,0.00019907310647709106,29.53603911616883,1.3021238289144885,-3928.7892961723105,9218.040612065244,-6.142703590696547e7,8.320501131063358e7
-0.004668178036808968,0.5446267017365317,0.00018945680406114154,26.80249861755509,1.143061174382888,-5222.3957520415715,8681.074969310863,-5.4133409870524615e7,7.152752501426342e7
-0.0046781618148088455,0.5445325785950408,0.00018810414461636066,26.392762814787286,1.2109414103951783,980.2524617255277,8902.045270417675,6.1219318179104544e7,8.169333314772409e7
-0.0046881455928087234,0.5451303503634408,0.00018535349763226965,27.027703729935112,1.1398738236003416,-6527.97989365828,7853.978244862678,-1.6555177874682608e8,6.5814096078330696e7
-0.004698129370808601,0.545353138701932,0.00019834667528092736,27.561352465845577,1.125317952971006,-2769.853936906466,8888.38864985453,-6.868081721683125e7,8.108009925091192e7
-0.004708113148808479,0.5456850393431377,0.00020385281461250145,29.012378985896895,1.343099185702399,17169.989591390575,10409.319172396263,6.510218448938925e7,8.065223285013385e7
-0.004718096926808357,0.5455655500045395,0.00019809338833343793,28.060883350712444,1.2920770612442636,-7264.327195659703,10831.979271594952,1.38745917914089e8,1.0192129742688406e8
-0.004728080704808235,0.5455624925318989,0.0001938040494714265,27.142435266027878,1.2286325726302327,-742.9703961376368,8863.622242984959,3.2029900136240185e6,7.69395794364879e7
-0.004738064482808113,0.5463972930835443,0.00019833874628439748,27.835036372703048,1.209807264815231,-2191.137019749318,10677.057969620473,2.75941945686558e7,1.1286127796400627e8
-0.004748048260807991,0.5466722626697738,0.00018857692257318886,26.54788292155768,1.1833156509766043,-1938.1473241013248,8040.607093791584,-1.650977795904741e7,6.3658055386282325e7
-0.004758032038807869,0.5468728506856715,0.00019944792612238628,28.40272287749663,1.3068391250549003,-2928.538602200297,9602.795497392086,-4.904795473410925e6,8.298217672485098e7
-0.004768015816807747,0.5471352252778016,0.0001829316120710921,28.609437006155716,1.2624497333443416,-6210.48387594991,10538.305313735946,-1.9021935971879415e7,1.0346132099703592e8
-0.004777999594807625,0.547319488712994,0.0001903308758492412,29.027487861660337,1.1960801679289108,5147.12530776767,8941.8443185251,-1.7772266562213126e8,7.033960030638467e7
-0.004787983372807503,0.5479552288549603,0.00018932783513313142,27.589559702392442,1.2021395859197057,-5592.915884887027,10292.76253868504,2.456393603323138e7,1.0302645320704319e8
-0.004797967150807381,0.548422049092711,0.0001957477216304126,28.41985411172272,1.2826640142170722,-21859.77244670745,12002.63779389472,2.005706676414378e8,1.1855748248650883e8
-0.004807950928807259,0.5485829615957336,0.00018270408458720603,26.086453404615334,1.1901108506721132,1652.2965425499349,9124.672302297391,2.909070159054833e7,8.959725312273122e7
-0.0048179347068071365,0.5488487293501967,0.00018794844391099519,27.29470366031688,1.1670309741597167,-3643.258652744802,8569.637530061653,-3.6411157769104235e7,6.6503355303129286e7
-0.0048279184848070145,0.549318585620611,0.00019399711615596582,28.178247791161223,1.2337654862602732,39.0742339237229,9220.880875667783,-1.0185143928305509e7,7.535464343632227e7
-0.004837902262806892,0.5494627462906064,0.00018537410297624548,26.150409567469275,1.2291095037306883,-8304.619916346228,10089.300031386996,3.203504587853086e7,9.080473198086311e7
-0.00484788604080677,0.5496127303838148,0.00018988174048032143,27.178900753371963,1.1972611338688435,-13151.145643914808,10003.46166855059,2.3372557914765276e7,1.1461351109048413e8
-0.004857869818806648,0.5497714443068253,0.00019503322703967173,26.386325669783968,1.205028069716372,-20135.03294156855,9172.84535097911,2.6901993855882186e7,7.570800989924e7
-0.004867853596806526,0.5499698309730157,0.0001910530879447254,28.154253335511587,1.29316064748695,-1823.3575413782173,10020.325294001093,5.12227455540732e7,8.160505593151501e7
-0.004877837374806404,0.5502346546621993,0.00018424126517208413,26.727709861918733,1.1395403446863759,2191.319950177831,8798.750509300946,-1.1725514178927313e8,6.707165799207612e7
-0.004887821152806282,0.5502663996031042,0.00018145028990561622,27.369577237938977,1.2085510275627431,-3477.821359633331,8959.913109145577,-2.0580590363328826e7,6.675319243647782e7
-0.00489780493080616,0.5505114528110716,0.0001859045023371968,26.93500826428823,1.161904396869296,-10321.702057374961,8764.20202811775,-7.738370641309012e7,7.632990457694423e7
-0.004907788708806038,0.5510915159754805,0.0001932038317550326,27.799013910335276,1.2866547302114546,-5166.492540547027,10666.203987096613,1.1566407743706053e8,9.315216351566802e7
-0.004917772486805916,0.5511946616828791,0.00019564266371644551,27.94074412877685,1.2637993676078574,-6430.72020701543,9717.353039663583,3.3415459026177444e7,7.599921296232443e7
-0.004927756264805794,0.5517634658207535,0.00019734292491580089,28.399475190301192,1.2002882035963731,-7381.370310949868,9603.05030312929,-8.280284758329219e7,9.081831387117761e7
-0.004937740042805672,0.5517501710124197,0.0001905396217054087,27.391540404384635,1.1578765196157172,-7679.806934208671,7619.261979246508,-8.409587750292414e7,6.140744377763687e7
-0.00494772382080555,0.5521781676068204,0.0001831068189419038,25.977039486894018,1.239080717221709,8237.187430311902,9346.230110071798,4.754938256237981e7,7.790973371980871e7
-0.0049577075988054276,0.552289893713314,0.00018666579272633626,25.681592271600667,1.1292658629450865,375.3178663097218,7324.618845092721,-8.42335340875843e7,5.154839701157553e7
-0.0049676913768053055,0.5522612008459983,0.00019004212202536916,28.328251631813416,1.2140445986114101,11775.680361872162,10305.61773931857,-4.030445593129001e7,1.0268157535185349e8
-0.004977675154805183,0.5523726892440464,0.00018898546973594236,26.204687286651904,1.1295167147605014,-8148.563039774173,7881.533968377988,-7.899953684603749e7,6.011192456198845e7
-0.004987658932805061,0.5529775282437913,0.0001932062162031707,26.789529743720262,1.1651184933805072,-12025.417922161721,10364.412665920956,2.4817227337747443e7,1.0469715038044298e8
-0.004997642710804939,0.5532211651186226,0.00019534645578351897,26.629363206798782,1.2093928571303179,2816.911210132257,10464.328901258037,1.2140771658988883e8,8.692306686282393e7


==> anc/Figure-5/d3_L190_rJ2.5.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5535206089398708,0.0001894641217045675,26.676781248480903,1.1677164274554892,-2157.0456031972544,8546.120167024945,-3.876889022239725e7,6.365540073939623e7
0.004989997483789921,-0.5534730776371435,0.00018204743194476998,24.579585248418123,1.059257916186255,-6961.095860998402,7539.1519786067765,-5.540559707179145e7,5.481050451379864e7
0.004979995079338551,-0.5535243203419377,0.00018736745374764183,25.127854868060307,1.061247749410825,6437.127948267833,8489.49580034328,-1.5937479193601443e7,7.200058700930464e7
0.00496999267488718,-0.5536332150888629,0.00019236922748650737,26.698746724757946,1.1790231599522065,9721.75654778994,9911.717968566147,5.137969324092659e7,7.835444620351708e7
0.00495999027043581,-0.5534919849769212,0.0001939363330572186,26.689363893773297,1.238785234799019,10459.16102016388,9253.468277087466,5.454834198053236e7,7.335799440747613e7
0.00494998786598444,-0.5531365705180796,0.00019191337981235316,26.335622748460306,1.2292483476416978,22050.936613332757,8559.212619756168,1.5130252338637684e7,5.393748174457415e7
0.00493998546153307,-0.5530339195925627,0.0001906459480018836,27.11436188063364,1.2425749018997125,34334.7466566742,9793.588941733278,5.752227934800795e7,7.84962299281965e7
0.004929983057081699,-0.5528420175816864,0.00018782681254673436,27.292076936358622,1.2597199225354339,7141.8343033444735,9633.285958756624,6.1636563345747635e7,8.415585222603199e7
0.004919980652630329,-0.5523920403880765,0.00019224574597213908,27.213673149668477,1.1753963251470312,11203.322413275502,8606.233382998287,-3.4256272027742416e7,6.819996673566921e7
0.004909978248178959,-0.5521203788897837,0.00019222233735663327,26.862167854299773,1.178325741912291,-1070.4183130831634,8011.144787200863,-7.107849279314558e7,6.031127245681621e7
0.004899975843727589,-0.551974499678472,0.00020250830472370572,29.214866587914784,1.3422296896021673,3394.1598027555333,10652.286091079286,-2.3644734544979822e7,9.636446830777052e7
0.004889973439276218,-0.5516229757986147,0.00019544071257535236,29.272213283087833,1.3310705093964794,-6926.9205515916165,9823.339878654057,1.0167063145938404e7,7.638850344217065e7
0.004879971034824848,-0.5514589780156384,0.00018717605831998656,27.696945967090922,1.2402809427668535,-7441.911069117403,8015.406323384791,-5.2534768513035566e7,5.921394971765676e7
0.004869968630373478,-0.5511319787691463,0.0001853619935960893,26.43040971405385,1.1090636845209425,-685.6659123594293,7791.539247116489,-7.709560083500215e7,6.096901730438709e7
0.004859966225922108,-0.5509353231398855,0.00018848749097272188,26.67327640259547,1.1850069808940475,13206.280201657517,9748.43480005921,5.148780346263648e7,8.410166697852346e7
0.0048499638214707375,-0.5507063965439447,0.00019317987951860462,26.61527181353943,1.1587381633935425,9584.616411848736,8521.678237303811,-5.971423551508367e7,7.550622492313217e7
0.004839961417019367,-0.5504633085893001,0.00019200029992581336,27.18765967647092,1.1512097613143875,-1176.3074922222174,7726.286126663025,-7.757767528389604e7,5.428776203458598e7
0.004829959012567997,-0.5500335945349071,0.00018456636829122667,25.931616564237274,1.1051582481806785,1773.827844627706,7965.3344155566,-5.0050592533812545e7,6.2531153455933034e7
0.004819956608116627,-0.549777181714715,0.00018329870577538207,25.876569047540574,1.1491309624255832,7474.667853932799,8224.55450287227,2.284641770590841e7,6.736048672113357e7
0.0048099542036652565,-0.5496172973709763,0.00019304217473509782,26.857900191526277,1.2037408648292265,8717.752990248033,8986.303404275255,-3.358780932699374e6,7.807110633881238e7
0.004799951799213886,-0.5494653260288178,0.00018553825666054914,27.683341100688448,1.2066563137531323,15052.058372803913,8828.298949449667,-7.54115527989958e7,7.163271260104232e7
0.004789949394762516,-0.5492752014566213,0.00018409619997675767,28.056701537986847,1.1830572752117634,14232.207335392692,9363.342759053961,-5.761631138933584e7,7.56584811555718e7
0.004779946990311146,-0.5489758847112535,0.00018499314570915153,27.406555370782346,1.2059165926117934,13400.399915162718,9383.143126268198,1.9164003329623174e7,7.5453433101907e7
0.0047699445858597755,-0.5486530859702033,0.00018230858015329365,27.317301719867928,1.1800037166459727,10770.043644413678,7830.227842810618,-6.659909567686126e7,5.761537036698217e7
0.004759942181408405,-0.5483316114698537,0.00018805817297249912,26.96364582145594,1.1934354462170704,-943.5073636698352,8867.882306551579,-5.315708567513212e6,8.267456366876474e7
0.004749939776957035,-0.5479919039745,0.00018454731590422378,26.319376671467236,1.2023215130071658,5663.499726484241,9364.802210599823,8.056869806225525e7,7.717435393154466e7
0.004739937372505665,-0.547776723205112,0.00018256950847579648,27.10525149304249,1.1632468999752057,5591.071959441567,8636.276395854191,-1.2685131258587232e7,6.755065078664435e7
0.004729934968054295,-0.5475205584999058,0.0001887794137557806,29.493349730070946,1.3292062768108914,23202.472861816204,12193.394126050734,9.690979577731405e7,1.5499478095806313e8
0.004719932563602924,-0.5469994805131573,0.00019107619362053317,29.013172248093145,1.3532433339326595,22428.684642185264,9933.984486927011,3.335854212434666e7,9.944974734400007e7
0.004709930159151554,-0.5465335475216853,0.0001907920200243323,27.32743313048848,1.3089189364125586,18955.73327420226,10567.632349392157,1.0024864868675312e8,9.792309234879808e7
0.004699927754700184,-0.5463254415928969,0.00018324525613630597,26.216410080408835,1.258151034156479,3773.2907424863997,9345.333166472541,1.1372591670390365e8,7.743669921406792e7
0.004689925350248814,-0.5460018805224099,0.00018615188099800078,27.091871062942477,1.3206424203807865,3974.8311306493256,10463.041279089073,1.2535844958493331e8,9.17368433587666e7
0.004679922945797443,-0.5458868670308148,0.0001908730390569905,27.786550583632412,1.2591964519767045,10476.502258514343,9785.01426854268,1.2499415280858595e7,7.624620177736048e7
0.004669920541346073,-0.5459603621084244,0.00019516018755568197,28.69787911554953,1.241610333759376,17373.705943318244,9160.238337934981,-4.848675086458147e7,7.028571321598339e7
0.004659918136894703,-0.5456357919491129,0.00018921385933438103,27.29231219906105,1.2482367334863522,12822.441090378217,10382.39926164973,7.877952269715849e7,9.362259460541442e7
0.004649915732443333,-0.5450660609041806,0.00018737183986622822,26.084212539326934,1.2380328764848478,6245.01825416611,11035.946792007264,1.4801438195899817e8,1.0551442069868845e8
0.004639913327991962,-0.5446412157423328,0.00019455236010297304,27.58777365704677,1.1651627869070689,-1003.387560453902,9007.161577115894,-1.1234561087804446e8,7.29540505062395e7
0.004629910923540592,-0.5444364664009772,0.00019058665045318114,27.732522046993726,1.193794117016671,2737.158349518569,8282.243607147999,-8.9028865952768e7,6.691410851340537e7
0.004619908519089222,-0.5442107946554897,0.000195584715171849,28.038660883356624,1.2578383934934354,8959.428042339248,10047.954886049874,5.196173691175683e6,8.860477126411238e7
0.004609906114637852,-0.5438510219666641,0.0001985659639445575,28.31504033470937,1.3588026245739413,3756.749774305265,12635.330649841937,8.391550728220925e7,1.6528886092164248e8
0.0045999037101864815,-0.543619430525112,0.00019068087127194726,26.633482864920968,1.1111654457816387,-1730.6192257616121,7335.016982273242,-1.3116826409210388e8,5.618678507899207e7
0.004589901305735111,-0.5434534565181238,0.00018540649082930544,25.571455121636955,1.1058484636494834,5556.423483694058,6968.60092672071,-6.6918016757902205e7,5.586872818851012e7
0.004579898901283741,-0.543053652610397,0.00018554719764587364,24.513315976390466,1.0668869431246952,16497.15440092031,7377.627620659981,524320.1793704111,5.0510169329471e7
0.004569896496832371,-0.5427022384612937,0.00019653400025865624,26.979424473335783,1.1555439288387217,12091.126077381115,8126.450850940502,-5.699425175599099e7,5.932384839752902e7
0.0045598940923810005,-0.5424183558509102,0.00019974281291455106,28.114471129201487,1.1301768264355745,6917.830025464416,8024.907749364097,-2.1714099424548337e8,5.811201129888414e7
0.00454989168792963,-0.542273740411736,0.00019912058498640248,29.28772511325215,1.2510737436268062,6550.71294087293,10422.572307240123,-4.008202005430253e6,9.667675819799303e7
0.00453988928347826,-0.5420482911554282,0.00020363416136571244,30.016363048521978,1.298682171112465,815.315584189211,10780.714641064833,-7.331019415835565e7,9.371776342416582e7
0.00452988687902689,-0.5416662910726736,0.0002067751264684282,29.640256391661453,1.3144330593270894,15314.974245828142,9942.405272705004,-1.39956711305839e7,8.858378083596723e7
0.0045198844745755196,-0.5413573188053561,0.00019812590524411652,28.102443517147805,1.2835246731831433,10563.859811452267,10645.588240211877,1.221058273589411e8,9.41399230924487e7
0.004509882070124149,-0.5412014395515434,0.00019056837513492693,27.70052751484359,1.2648771899830877,2924.6864717542935,9174.181239200681,7.063529055692501e7,6.882340441499855e7
0.004499879665672779,-0.5408568038209342,0.00019812336913442743,28.600305954368938,1.2931228881728325,3089.0998763117627,10138.681763042412,165569.6101420937,9.091330688850771e7
0.004489877261221409,-0.5406601791735156,0.00019967022471588914,28.95766105035133,1.3186439822350289,16132.633705830878,11921.136215925237,8.305761792571658e7,1.2674931782242863e8
0.004479874856770039,-0.5404676912388532,0.00019783607569773213,29.15988450655842,1.3255423782497882,1885.6658690448826,11845.153628443652,9.082627644733568e7,1.1460786225951312e8
0.004469872452318668,-0.5401616912866011,0.00019628034305130995,27.986021649033674,1.2788059585914526,-17072.270417137814,13124.385769401797,8.54000433315065e7,1.7712659493081638e8
0.004459870047867298,-0.5397348864459199,0.00019012777845114063,26.87035125912562,1.1867279690196153,1001.4231213247058,9355.284101974661,9.90530073463343e6,7.366472907723576e7
0.004449867643415928,-0.53948829905421,0.00020111925228119754,29.20528301641335,1.3714295179948952,11945.26202617569,10573.239246097097,8.056130235025415e7,8.855465174875243e7
0.004439865238964558,-0.5392545110897045,0.00020637456681081925,29.184177836829804,1.2746529945027623,5937.549423705111,9244.930655324457,-9.485168572721292e7,7.921242647576903e7
0.004429862834513187,-0.5389433566851658,0.00019834804627113533,29.50337606718036,1.3438244224217455,18258.51868428231,10468.30275590798,3.00372027809468e7,8.462121587049931e7
0.004419860430061817,-0.5386896564409835,0.00019757077479884807,31.729722440080753,1.4262307414018893,2496.2126191402417,11028.578862107697,-2.7049469491567314e7,9.154572613523504e7
0.004409858025610447,-0.5383343373255921,0.00019553582728197276,31.03111952680038,1.4064075321283662,-9618.82091723986,10944.683351017513,1.4069021022614297e7,8.800941692259234e7
0.004399855621159077,-0.5380418188364129,0.00018800639773157264,28.174192694977346,1.2183236448683634,8668.826555949794,9199.953858981564,-2.8369732499823093e7,7.361495876347639e7
0.0043898532167077065,-0.5378714085023967,0.00019307082670301057,28.3623597267055,1.2391244499179934,2603.9950821041252,9735.627425893548,-3.368341797544939e7,8.565406407321681e7
0.004379850812256336,-0.5376426404918894,0.00020196937956137748,29.828061115764765,1.2125331024643973,-5540.788148996127,8910.188872864832,-1.769480314144299e8,7.739323381079945e7
0.004369848407804966,-0.5373981770530809,0.00019999929605354314,28.679631949453427,1.1717021407144483,4484.439128909837,8266.778704421427,-1.233896054003376e8,6.5306518719767235e7
0.004359846003353596,-0.5370064855748206,0.0001971252136399997,29.089178159948904,1.2283753824185133,6679.958314769822,8689.51073814553,-8.8522925881237e7,6.652983471651098e7
0.0043498435989022255,-0.5365860261869966,0.00019291124742533514,27.81919527298687,1.3086141975989518,21893.698055171022,9579.102135670955,8.462978001585162e7,8.765923995853867e7
0.004339841194450855,-0.5362016528886743,0.00018807163167786534,27.669191449304588,1.3912532131931976,31045.43629709647,11408.658207463386,1.618169528068743e8,1.1704241364669439e8
0.004329838789999485,-0.5360188780435128,0.00018272643666557357,27.320272045161705,1.2360905897686858,19003.36920258925,9489.637632645094,1.1342818716969114e7,9.47977309367303e7
0.004319836385548115,-0.5357926996500464,0.00017828685401592687,25.575004332804507,1.0972655985614193,7809.47939348403,8714.272308041089,-6.154134240541285e7,8.199151629239339e7
0.0043098339810967445,-0.5355143939550034,0.00018815265308032194,26.27221967162759,1.103666496701232,-6150.114786552538,7997.415574923428,-3.7835153293287545e7,6.078277275913769e7
0.004299831576645374,-0.5351918355002417,0.0001982591789324882,27.507634794812414,1.2554448095547732,-12115.958049682153,9758.70050804614,-1.8491176485257164e7,1.0451902462556055e8
0.004289829172194004,-0.5347829663723823,0.0002010353072627304,27.71227551605034,1.2473364562694935,8499.56625970492,9570.550168729673,1.1523786326019527e7,7.528523270843244e7
0.004279826767742634,-0.534398865307332,0.00019892397686213726,26.50845845247945,1.1509286666270453,15514.975371618271,8279.293251032519,-3.923321136187524e7,7.185837874060118e7
0.004269824363291264,-0.5343066569691873,0.0001926356690417519,28.019823639926035,1.3117793289308017,23419.551308240232,11215.768048698646,7.701851018002532e7,1.1421246076940727e8
0.004259821958839893,-0.5341628130344906,0.0001953793729732086,28.181086141176976,1.2800635326644445,21101.092082012652,12608.097249032247,1.0847914409881386e8,1.6167179274155647e8
0.004249819554388523,-0.5338251180368825,0.00019537686182364918,28.208926811145936,1.2464496665891185,-1034.6532283825857,10025.435881448902,4.397688774865046e7,9.175121229770897e7
0.004239817149937153,-0.5335890546109294,0.00019212053826022494,28.119714301901933,1.2926284554842877,324.28890399387495,9902.1907937858,8.95625801409927e7,8.521825430148241e7
0.004229814745485783,-0.5332840020614094,0.000187287128803026,28.0171267853501,1.2519990883182943,3469.3641875303565,9257.353873026304,-2.8392521682754345e7,7.996244174360362e7
0.004219812341034412,-0.532852547102084,0.00019290569053176477,28.903337242214718,1.320079230680042,14150.155934055794,11089.777012575041,4.719969656983319e6,9.784018994025691e7
0.004209809936583042,-0.5326256595804589,0.0001973992702216055,29.851953466434004,1.3556951649623192,11431.901605997611,11080.846226600039,4.0991312933347896e7,9.516857054915854e7
0.004199807532131672,-0.5324695326572982,0.00020156496833309984,30.36678052110376,1.396360583194933,9601.722269289725,11617.800224445073,7.669076859773533e7,8.995820768967693e7
0.004189805127680302,-0.5320494225754518,0.00020544028009996025,31.578543040020683,1.4207025833673583,-3915.2728062403257,11194.025107081345,-2.8884365244299795e7,1.0229375568403031e8
0.004179802723228931,-0.5317885337237385,0.00020599399280196948,31.451967468868826,1.3953208014395753,957.0211910777531,11103.635142246581,-8.89431541146527e6,1.0644884819098996e8
0.004169800318777561,-0.5314761627095868,0.0002078783056425597,30.502778451608812,1.2910073187044395,8419.930663165584,9578.222079446508,-8.647950929407442e7,7.658997423065749e7
0.004159797914326191,-0.5311355215843651,0.00020542452152803753,29.63374715707632,1.2467797813912744,15141.53933627083,9264.406938616296,-1.0592465922197546e8,6.83396282898791e7
0.004149795509874821,-0.5309238177980878,0.00020213876689402662,30.298788914692736,1.2791784379129074,3547.587448142582,9692.66079897405,-5.6316985991062395e7,8.458670088292325e7
0.0041397931054234505,-0.5307228576011257,0.00020122982540850642,31.7016917982176,1.3325482437346439,7679.966724880948,11322.679866447568,1.3219725115394514e7,9.166274352351157e7
0.00412979070097208,-0.5303639700376661,0.00020987351905364714,32.457300277463084,1.5149372044936427,8775.214666206602,13211.201607239247,1.783047678736775e8,1.4491222815681005e8
0.00411978829652071,-0.5300328628393473,0.00021106975915208116,30.920386042584312,1.3783770900027226,16695.68693896963,10916.265747137642,4.4007922118388645e7,9.335754760925654e7
0.00410978589206934,-0.5297040918689454,0.0002050124621723979,29.912809104063193,1.3393731694324673,-1869.6481866533904,10499.344571717616,4.846384491206226e7,7.897885923927842e7
0.0040997834876179695,-0.5293201249741251,0.0001991628024480518,29.03735535434583,1.331944000883394,-12034.502634538367,11875.242500064807,1.2680775067231321e8,1.1118748842792077e8
0.004089781083166599,-0.5288565360500943,0.00020017018706565255,29.502936454342976,1.3281158797140065,-10034.591567473697,10400.43833195793,2.672471424141858e7,8.388705724554595e7
0.004079778678715229,-0.5285272949947394,0.00021340897686583107,31.298992976112352,1.4104324467258704,22471.468527255893,11487.73081071108,1.0207579127844791e8,1.0132931823314652e8
0.004069776274263859,-0.5280700954024796,0.00021089145925786727,32.28823895335522,1.411525818757709,24147.24149047451,10439.104519907822,-7.06875838489343e7,8.722766748128775e7
0.0040597738698124886,-0.5277778635978466,0.00020620085994078066,32.3730952411049,1.4039623135145287,7300.9994536784325,10914.874586987406,-6.064503054283649e7,9.136461287575935e7
0.004049771465361118,-0.5275521862103487,0.0002032415373752193,31.514630978019795,1.3146301374472447,-7008.567686610192,9515.614693884478,-1.4649703724740815e8,7.465280842847104e7
0.004039769060909748,-0.527336112439807,0.00020264626669865834,32.83896774088477,1.4906268789789192,-21585.399052269557,12007.66399458555,2.7163767783054434e7,9.592206709025285e7
0.004029766656458378,-0.5270426199475768,0.0002020776623766203,32.00293078174621,1.4673566017170292,-37776.374198612546,12245.432485794152,2.4343544734257486e7,1.1125262406786844e8
0.004019764252007008,-0.5269070225917385,0.00021037295968264424,32.40589374066987,1.4195584267309238,-2823.9409118199264,11894.45691170448,-1.3263731088631973e8,1.172732027684995e8
0.004009761847555637,-0.5267468179647112,0.00020922307922269923,31.336646358069064,1.2723388316837152,12621.688685498064,9644.98861378547,-2.4577477772298092e8,7.963930206918654e7
0.003999759443104267,-0.5263545556597528,0.00020813210926519477,32.783624447490475,1.4188469714450955,26483.907123993118,10739.01581095858,-1.3578157807501978e8,8.946665812696783e7
0.003989757038652897,-0.5259945774643565,0.0002051206826427675,33.876009451783546,1.5149033459387908,22163.673636693296,13967.19707701883,1.4030905025814239e7,1.5369282315632844e8
0.003979754634201527,-0.525553564344591,0.00020389903961308642,34.3155173539436,1.4779654524744072,11907.64911158522,13186.737582994758,-1.423939940640334e8,1.3470377596659678e8
0.003969752229750156,-0.525066624041996,0.00020212326063907726,32.90938833405291,1.4267984094061734,2303.3410750522307,10816.59940501337,-1.765840817250161e8,8.79158606805079e7
0.003959749825298786,-0.524625720531214,0.00019606222979732106,30.602960950560863,1.3418621127605652,13699.563245969011,11339.738977655223,-2.003480060186216e7,9.65475864435906e7
0.003949747420847416,-0.5245706682562595,0.00019738893127702886,30.10484172267213,1.4635008521996087,13086.507561769446,13678.848573830914,2.059999039822495e8,1.4736410621552932e8
0.003939745016396046,-0.5247135300221853,0.00019660253256268353,29.090555765633823,1.3789475860477773,6932.250858213902,14112.443774217418,1.466318449066456e8,2.1833078686258695e8
0.0039297426119446754,-0.5243824965605163,0.0001949701204794336,29.660526129160342,1.3416094976211868,10935.286794689195,10984.088064149639,8.527052110703667e7,9.941711706390063e7
0.003919740207493305,-0.5239142003789311,0.00019779591946439366,30.289565436431538,1.3897493943807933,29910.55459992693,11495.225853194777,1.829509028184419e8,1.0214917008366643e8
0.003909737803041935,-0.5235964906319277,0.00020672153631227905,31.38780866971286,1.4190677957770188,15409.904307484181,11568.196503164765,7.822856316028693e7,9.686233526885039e7
0.0038997353985905647,-0.5230245720807579,0.00020391411010010075,31.609510488623282,1.4061082583098345,8321.78843996889,10678.29033838705,-2.334519447261961e6,8.474247160742733e7
0.0038897329941391945,-0.5224439717104542,0.0001997958889952439,30.994377163650256,1.4377456299808096,-17442.32886594859,13379.998204095196,9.873419883344027e7,1.3737616327458844e8
0.0038797305896878242,-0.5220497427359223,0.00020216647482543457,31.966456100306235,1.4037379503318983,-15494.146754611087,13102.280125508116,5.619770135081963e7,1.2546530247871171e8
0.003869728185236454,-0.5217571345435572,0.0002013311203232316,31.416580739962637,1.3230926928579534,-1518.8711459770043,9867.44845779738,-1.419241081266037e8,8.386118927313258e7
0.0038597257807850838,-0.5215023184500169,0.00019784066277530576,30.442529291008846,1.3035348565366889,5086.539625856197,9377.88495089545,-1.2884349070398988e8,8.040046432020506e7
0.0038497233763337135,-0.521195450321422,0.00020577688700086085,31.613488053416738,1.3690963505150595,21226.6069248388,11520.778519026086,-4.873970611911088e7,1.2159938994695456e8
0.0038397209718823433,-0.5207749393979321,0.00020957431917122804,31.47730183471035,1.4048389181032537,30216.22956791343,12588.974643742382,5.448126118296345e7,1.4830219186081278e8
0.003829718567430973,-0.5205626274811802,0.00020305283823541623,31.872185604778267,1.5797338250984991,9200.219666274255,15762.096193332476,2.0323779733585453e8,2.2495621008359954e8
0.003819716162979603,-0.5202722873975872,0.00020125963665898927,31.120876319940464,1.4763925762689725,5297.970744231352,12767.920363482426,1.8180993979539618e8,1.1234179461082578e8
0.0038097137585282326,-0.5198761091969208,0.00020519449079209977,31.953657153578522,1.437689858743657,8579.829926619665,12401.22688918557,5.353696468249479e7,1.208487106072958e8
0.0037997113540768623,-0.5194486186871363,0.00020852497263153136,31.927222187583993,1.3900268880593087,-758.8026658361255,11578.40153950683,-6.561836123084417e6,1.2305344569859995e8
0.003789708949625492,-0.5191016175858676,0.0002174651066383763,34.200576253013004,1.6377337781968009,10650.452901160506,13614.675823860414,1.601504354909777e8,1.3353980500789045e8
0.003779706545174122,-0.518811306536576,0.0002129026144408092,34.5285049264701,1.5861987732296206,13541.868668907899,13327.820011681,2.1012908145765077e7,1.3751884502367494e8
0.0037697041407227516,-0.5186830692095391,0.00020900660073731273,33.81822307468325,1.4988026069643274,103.01936000831726,12272.914627128095,2.392499048126683e7,1.0449047228817219e8
0.0037597017362713814,-0.5183880171716737,0.00020424494559675757,32.32927819543647,1.3917437643225337,40.256276270502475,11834.79129962195,1.663341156982711e7,1.0862833239941712e8
0.003749699331820011,-0.5181169333906146,0.00020438561226322736,31.337758001133587,1.3157333948869494,-7267.621457600982,9948.313059334912,-1.0387881953524931e8,8.800133600048177e7
0.003739696927368641,-0.5178362290797232,0.00021289410504331512,32.58477831504747,1.4784883545144072,16067.545489290285,13300.443408293557,5.180063678602932e7,1.3195754337875064e8
0.0037296945229172707,-0.5175667425017746,0.00021771379412276185,32.887172826883436,1.555063411885691,40.7617718585362,14563.385217837194,1.6385201645005983e8,1.519146373056649e8
0.0037196921184659004,-0.5171335830466997,0.00021504087222082684,33.87104558234918,1.6197770089857488,-5760.6523961301,14810.47309476563,2.3719421579406422e8,1.43112203570674e8
0.00370968971401453,-0.5168461310635903,0.0002091304297431883,33.15893894792496,1.5106156735737302,12722.83690163806,14075.539707801865,6.971904285597254e7,1.7069847926060817e8
0.00369968730956316,-0.5165885136427242,0.00021727021854512802,32.806289495369974,1.4064420515622829,21486.20048192836,11168.473904119226,-7.058452489151159e7,1.0508178253993654e8
0.0036896849051117897,-0.5162187548164802,0.00021741829943805016,31.845733579412972,1.3870196848868583,19111.814583813455,10650.116419130805,-5.733093711808681e7,1.0075918498791003e8
0.0036796825006604195,-0.5157574844391493,0.00021495586317764727,30.744921981396097,1.4009666842771467,2765.4470647352096,12464.199324028856,1.0108630769037397e8,1.2016727415814845e8
0.0036696800962090492,-0.515454255324963,0.00020859634850971834,29.484498377809228,1.3604657818475308,1498.9331193585638,12717.41446325969,8.844736868698177e7,1.3135485718240373e8
0.003659677691757679,-0.5150878629256622,0.00020289092742846067,30.25387924402488,1.39963283977657,-1823.583340692623,11324.81172078103,8.543700920011178e7,9.693920849125174e7
0.0036496752873063087,-0.5146439202681359,0.00019788374271531735,31.014415477579824,1.4739516793831542,12430.297210386228,10934.360197296803,3.757150608934841e7,8.778528598153305e7
0.0036396728828549385,-0.5143046325148607,0.00019624212362319627,30.601131471707603,1.3702261969250902,10110.722380715635,10461.831106302705,-4.8402619987419076e7,8.405204302735706e7
0.0036296704784035683,-0.5140329628185136,0.00019576797307436212,30.88771946955163,1.3797234199048152,14535.434618540812,11197.448826736108,-1.928123642573224e6,8.702646854052538e7
0.003619668073952198,-0.5137906800937199,0.00019451022327407615,32.27772528420653,1.5260648814938864,18187.180984018345,12001.458241926803,9.297656605151236e7,1.0099510990999854e8
0.003609665669500828,-0.5135545984251075,0.00020075285146017765,33.88803990142752,1.564156711726672,8604.369769554294,12333.487960898907,9.045264774767955e7,1.0560594611237459e8
0.0035996632650494576,-0.513340516283206,0.00020590972014370627,34.31658798780699,1.506084459201505,2032.6730251009035,11835.149317606894,-6.667632637262094e7,1.0973612921371634e8
0.0035896608605980873,-0.5131620100788132,0.00021311064427153748,34.81148976037157,1.5615054752498474,12918.212366377522,12197.296970398884,1.149381818626741e6,1.0193910386697592e8
0.003579658456146717,-0.5127170866254601,0.00021801922399112105,36.09729729626705,1.6447082895439227,21361.202320925753,15470.293252513007,9.649067887951173e7,1.534955381672778e8
0.003569656051695347,-0.5124291570830682,0.00020973389451879381,33.86348994628626,1.4818126649414791,11115.978586475361,12793.29190438851,-1.0417406976201665e7,1.1720205063143535e8
0.0035596536472439766,-0.5121830617786618,0.00020802798391520783,32.58915080322846,1.4684159316210068,252.12667132342742,12870.338450034622,5.854095970864949e7,1.389224484678044e8
0.0035496512427926064,-0.5116360063173925,0.00020325031102820713,33.09430474871278,1.4227982982232574,12246.15980163509,14059.586220066347,-1.7401543209198438e7,2.0891545179006517e8
0.003539648838341236,-0.5111339065794891,0.00020462286656468495,33.26990552813972,1.431023242814008,1629.8767691708895,12622.398603731504,-5.7120285499907136e7,1.2455762794047244e8
0.003529646433889866,-0.5107619765757699,0.00021045168092165777,33.03697773400714,1.4707067844576656,-9099.429983726473,11247.012718762939,-9.791706541556795e7,9.528019071078245e7
0.0035196440294384956,-0.5104750821072085,0.00021434167382708836,32.477774175942784,1.3454520867668582,-336.01383720362804,10514.694143955237,-1.9867088504888743e8,9.31060592091992e7
0.0035096416249871254,-0.5102089740609226,0.0002051864123635324,32.50852726921583,1.4013826764759894,4347.809044326762,10904.851387295654,-9.564077844368352e7,9.975231605818942e7
0.003499639220535755,-0.5098612345172151,0.00021108803490766593,34.11022691540963,1.5792784443135337,3346.6711206576,14878.06963178086,7.077584197809316e7,1.6783364383851972e8
0.003489636816084385,-0.5095676371077424,0.00021471724720764055,35.20052064573038,1.6097851085582782,15895.585650513463,15450.436562152125,5.21176555720594e7,2.2185923747507098e8
0.0034796344116330147,-0.5092630104404816,0.0002107395736036188,34.273232615566734,1.5145913069583012,32846.48175224422,10891.04207650987,-1.231998364904063e8,1.0190041553253047e8
0.0034696320071816444,-0.5089119490161829,0.00021675175826569876,34.29462609587681,1.4173081589898229,34984.55291330666,11204.766454554834,-2.2216383780751488e8,9.583268130945596e7
0.003459629602730274,-0.508580478971824,0.00021882338698602088,34.221978971483324,1.513032928542893,6487.43825859605,13873.52537688585,5.221399566312365e7,1.3689529177285334e8
0.003449627198278904,-0.5080726126977243,0.00021724974464388616,34.51195995675738,1.50031881655288,5217.226674034194,12932.992108258608,-1.4471909320533767e7,1.1666655294661823e8
0.0034396247938275337,-0.5076601675288984,0.0002165949638886602,34.581930440007554,1.5599505901767832,13883.12985499237,12772.91781134634,-5.341704364364433e6,1.080074577501353e8
0.0034296223893761635,-0.5071969926175661,0.00021220791346721572,33.31314206903377,1.4421850825090718,-6339.732478786267,11678.884310050144,-1.5139444597769773e8,1.0899629887152335e8
0.0034196199849247932,-0.5067578363002977,0.00020867602504154371,33.361129567675874,1.4670557177477532,-11933.221424155367,12289.223932506273,4.86942502698852e7,1.0688918122942862e8
0.003409617580473423,-0.5064815501659469,0.00021185622655659725,32.79060180476603,1.3979104444809085,4931.000499370872,11518.236672074565,-4.334395217324941e7,1.0402026045588838e8
0.0033996151760220528,-0.5062367200167791,0.0002177686614027782,34.10766089872291,1.500400756174941,4896.425333596238,13509.648331247892,7.029645192357326e7,1.1914298148597525e8
0.0033896127715706825,-0.5059241479119809,0.00022303599924659682,35.2058832893429,1.5044975170167578,1749.5320828558793,13367.214781203578,1.6750850863090629e7,1.1654798284657466e8
0.0033796103671193123,-0.505548521748191,0.0002239214783007184,35.162905745132775,1.5922998061491398,12501.401774940538,15387.661418310094,1.0990373328881206e8,1.5398823795742178e8
0.003369607962667942,-0.5051190036861226,0.00022100476559755095,35.367848034860835,1.640123505393401,26899.05875127033,14181.40901990386,9.213906008484197e7,1.3370826071542682e8
0.003359605558216572,-0.5046321754731762,0.00021653934556571547,35.30286795939747,1.7182094949164892,18041.380601411554,16520.933879927896,2.7904671316754913e8,1.7946760261431703e8
0.0033496031537652016,-0.5045255307679763,0.000215390490731565,35.17287831885729,1.513230322796867,1238.0788272633165,12506.94546664922,-6.853207074315171e7,1.1782969845071694e8
0.0033396007493138313,-0.5043139594417299,0.0002145298752729866,34.36360373673326,1.3526127800651524,-6148.001943053518,10772.042506092166,-2.6639295903357756e8,9.62676297107552e7
0.003329598344862461,-0.504001312699751,0.00020751041200080882,32.41407011220702,1.2836231014167692,4192.851432560139,10075.052228891096,-1.8842043535571766e8,7.969002095107305e7
0.003319595940411091,-0.5037555999381294,0.00020603214968787942,31.988547690213874,1.323581184627374,-7293.238330451585,10163.372932428736,-1.4781696555536336e8,8.08278072813616e7
0.0033095935359597206,-0.5035118084410788,0.00019601627270492337,32.043672529747575,1.39820352701824,7245.0241321372505,10845.35963600007,-4.67542065727009e7,9.271198282428564e7
0.0032995911315083504,-0.5031248993513,0.0002008223190632915,33.937826579399,1.4565694819755868,9527.46863660442,11168.653966091546,-9.095553186940637e7,9.580968935890052e7
0.00328958872705698,-0.5027812708793208,0.00021809052457360227,36.23822684513292,1.5732313834257075,5527.223889294797,14255.496017603466,-2.5073415720991377e7,1.3411089837734386e8
0.00327958632260561,-0.5024453842951916,0.00021473360865879916,34.9169824786939,1.4947001700371336,9157.996029247788,12913.816669040547,-2.3112449434521063e6,1.168211494967785e8
0.0032695839181542397,-0.5021249981026922,0.00021201935158623707,34.81212261463892,1.6082936826851106,1810.2064463526242,14324.145530380358,1.54893358796983e8,1.2920383601087528e8
0.0032595815137028694,-0.5017695805431286,0.00021100728560319063,35.45120264175866,1.5838007317382234,-10158.683668419408,11973.301252035664,-7.650216363939327e7,1.0281200117530484e8
0.003249579109251499,-0.5014841107336396,0.00020828527090252318,34.83982567596777,1.5577495004080266,-18213.065539218012,11930.226780070252,-9.702317980907823e7,1.1274699731387386e8
0.003239576704800129,-0.5010361220844497,0.0002104538545705276,35.07328878255964,1.4946730591320234,-11749.956114092854,11508.71792350256,-1.5004501325589716e8,1.0028555436965601e8
0.0032295743003487587,-0.5006456379250449,0.00021853341722241737,35.009502344890635,1.519161953692558,-10649.169508959556,12072.249399901862,-1.489168934072189e8,9.918800492734271e7
0.0032195718958973885,-0.5003344154015067,0.00021884911626395096,34.60254018874481,1.6175397623074481,3762.739443202662,15821.534499118261,1.3101203898782499e8,1.87738922780477e8
0.0032095694914460182,-0.5000916470479279,0.0002112096073432811,32.503790885306046,1.5149587909379132,2145.8301111665105,13274.673580424784,1.662105123248065e8,1.3196917142661998e8
0.003199567086994648,-0.49970508721171064,0.0002135278146720727,32.94206904182961,1.411925072390269,7157.0677179834465,11301.870321401026,-6.677979626582133e7,9.663484360720627e7
0.0031895646825432777,-0.49928751412566635,0.00022508824022220492,36.83629872572804,1.5941127736871183,29432.796807669263,14150.146433259717,-1.1006469790173505e8,1.4842744336558235e8
0.0031795622780919075,-0.4989813826563768,0.00022898038264689577,37.74550216506145,1.7064678452968753,25082.029764980045,15859.40147175932,1.4597970428240355e7,1.6518384270756498e8
0.0031695598736405373,-0.4983911963139544,0.00022514353261242665,37.91605725189616,1.7898600483603935,16345.451547629482,18384.971266049597,1.415070853098058e8,2.5204110957035354e8
0.003159557469189167,-0.4978168513943383,0.0002211300186615605,37.802980791558085,1.6937610815940025,11551.508383609294,13292.551477699835,-7.073973825392471e7,1.2343482246881883e8
0.003149555064737797,-0.4974444829775603,0.00022033799205132182,38.70435146976532,1.7086745508798853,18292.644673452447,14872.662884231346,-1.908811977264207e7,1.3854538714246362e8
0.0031395526602864265,-0.4972312682433112,0.00022932516205733034,38.97588051000926,1.6038246874560174,18243.058352517306,13194.862721321773,-2.5642769443795803e8,1.2036371498760277e8
0.0031295502558350563,-0.4969779619900801,0.000238001366084433,39.47989941688602,1.707406218440329,6173.416216467186,15287.184738118463,-1.092093672664564e8,1.5548332816021833e8
0.003119547851383686,-0.4966374190946808,0.0002296007858764841,37.22017904879558,1.727180500011685,-7636.420014025209,15077.71475928417,8.224769592243092e7,1.3887275893585294e8
0.003109545446932316,-0.49630690328372296,0.00022131108707695312,37.147681182224,1.7055103414600927,-12871.41462912706,15314.543128373096,5.988783838959822e7,1.633844188963703e8
0.0030995430424809456,-0.49582989742117933,0.00021366460764429306,35.113716061713276,1.4875463240408509,1590.023060374049,11775.019254676849,-1.8169530684714645e8,1.1379760204214247e8
0.0030895406380295753,-0.4953020538191777,0.00021499025146950941,35.754714988479556,1.627934226068301,9537.564610695212,14201.330186824976,4.144023607391759e7,1.2940621466045886e8
0.003079538233578205,-0.4949147669292579,0.0002192061409681731,37.97740487665311,1.7549125034084312,21134.302376815132,15518.495817513005,-735349.6007189653,1.5311177494877988e8
0.003069535829126835,-0.4947022689061414,0.00022431022573498572,38.34184967395101,1.6797402508650188,24212.912524132273,13923.259840918186,-9.311724262338151e7,1.1980044977380817e8
0.0030595334246754646,-0.4945907092327834,0.00023041990599250564,38.16428358149924,1.7521442956460944,5683.174353621264,15656.535239895367,2.83499427105083e7,1.5919654319436127e8
0.0030495310202240944,-0.49427953126840296,0.00023467979476586549,39.840182170217304,1.8424710820735413,5471.030707875754,18221.689740066213,1.346148761308007e8,1.8585968171730876e8
0.003039528615772724,-0.49385225431554136,0.00023820820818848398,39.28146749462279,1.7870462886801013,14620.368946654518,17942.446688460794,1.745721515870161e8,2.1535168848968488e8
0.003029526211321354,-0.49315542781431576,0.00023336611309631252,37.194752038710575,1.6626102174528739,28413.43455558799,15320.488594158891,2.2693248072512962e7,1.843476436242243e8
0.0030195238068699837,-0.49258697188674705,0.00024155803508980555,39.59010757289336,1.7910650673072255,902.7807718276891,15906.787471314046,1.5343275433077255e8,1.508866966960681e8
0.0030095214024186134,-0.49208687720887245,0.0002480832075534229,41.692212231795764,1.873065679433666,15473.646059307139,17852.956479354514,4.371148701990253e7,2.1339314649083102e8
0.002999518997967243,-0.49166991144089844,0.00023632764962556739,40.789204297613374,1.7699139755057443,20628.031155108198,14965.429999576598,-2.0090889708758858e8,1.600410919209832e8
0.002989516593515873,-0.49135576703952394,0.00022571058756326126,38.13052057632139,1.5957495327027176,10811.046784470354,12318.770051131176,-1.8640286940887907e8,1.0279457786212295e8
0.0029795141890645027,-0.4910814021223923,0.00022256072033483438,36.08785156396791,1.567015735039248,-22326.146967723278,13976.841132696125,6.369745649143667e7,1.3010183560954183e8
0.0029695117846131325,-0.490825488871953,0.00022265951325482438,35.72234629334424,1.5286297673117086,-21490.29956360806,13109.080218270752,-1.3750792796230778e8,1.1379636068206589e8
0.0029595093801617622,-0.4905220618538733,0.00022564260393992356,36.11516464892248,1.653246621124143,2585.060567346609,14427.007944094716,-6.15799122449363e6,1.3203040234298524e8
0.002949506975710392,-0.4902581533203775,0.0002297306300691704,37.42378938181038,1.799153209920237,17145.53030075363,16656.54427794413,2.6714167032745853e8,1.5806615318811288e8
0.0029395045712590218,-0.4896662313575507,0.00023130218384112544,37.91033597793856,1.7233287067452934,17050.996128089286,14870.918698069656,-1.792769711083509e7,1.527866328377032e8
0.0029295021668076515,-0.4889896018888394,0.00022557573750610243,38.319403812498,1.6164310269562547,-5825.9998571406095,16088.20262065048,-1.0206967663592999e8,1.748504061687096e8
0.0029194997623562813,-0.48868811041527077,0.00021997946668641296,38.06980631428216,1.7958716480940016,-9208.580273179074,19592.14484623983,4.4324655280433726e8,2.2184110337762377e8
0.002909497357904911,-0.48836594394565325,0.000215238303743596,37.44590415681554,1.7417216977125012,13534.521576932179,18291.33240322674,3.410080538808764e8,1.9043781869086885e8
0.002899494953453541,-0.48808947309330686,0.0002190948500911755,38.0048878084926,1.7506138336339527,13337.870391046421,18003.94090831151,3.0052081259680796e8,2.2425726326083478e8
0.0028894925490021706,-0.4875519562175905,0.00022581009951062143,38.91363267054123,1.785454856829213,-24.42443948051067,17722.244868241134,7.37858391396422e7,2.021477846858617e8
0.0028794901445508003,-0.4869803102021979,0.00022845689852717387,40.72213949875664,1.8062307425057311,1239.3856368369295,16550.687756638737,1.8402685274074353e7,1.6396722858309188e8
0.00286948774009943,-0.48651406359358224,0.00023578437773978837,42.33077144825526,1.7850334789593993,-15272.743334564926,16238.427564614658,-9.799140536741515e7,1.5853969220465785e8
0.00285948533564806,-0.48618031795774,0.00023821077213669766,42.53582681432799,1.7787071826082483,-12643.625238269258,17384.454216185066,-9.28153576461556e7,1.706208961681927e8
0.0028494829311966896,-0.4860920168274024,0.0002308162377283295,41.03732372106379,1.7468569140170107,11742.684204785062,14438.790575807334,-7.65933573133241e7,1.3701705136770228e8
0.0028394805267453194,-0.48583187970437575,0.00023338532002560017,42.225392454540525,1.849961416166302,22837.09410202395,15194.562897431471,-1.696137105017652e8,1.5451540975647435e8
0.002829478122293949,-0.4852376845905674,0.00023718678322376055,42.44269770708869,1.9488327194933173,15965.545605625188,19770.29476756936,5.343072714978543e7,2.4876247838791937e8
0.002819475717842579,-0.48470439285362954,0.00023413741944381078,39.45669437065833,1.8073964749979945,13809.447565237479,16311.090470058547,-2.0731118552834436e7,1.647676964883512e8
0.0028094733133912086,-0.48410903856446386,0.00023256820789198932,39.262603776422054,1.7802435632775038,20176.537583858433,15138.362245079985,1.6233273931498958e6,1.3885255282996032e8
0.0027994709089398384,-0.4836733584761096,0.00024341605086939045,41.236464307768166,1.8024613374551437,40012.84837456714,16802.613735598683,-5.764709497875109e7,1.758395635305047e8
0.002789468504488468,-0.48313809067464897,0.00023999437278882015,41.057422461964414,1.6694193223503488,39743.43148553599,15022.339422689982,-3.5622093883663124e8,1.4256730421704993e8
0.002779466100037098,-0.48270664214494174,0.0002363512421772717,41.67829669855453,1.753666872787458,37741.64601504522,16141.841605235697,-1.4198481884273908e8,1.5573899326156762e8
0.0027694636955857277,-0.4824138222040492,0.000233813588914116,41.943371348873384,1.879041544312607,45035.53718303547,17492.01511771544,2.577811648318045e6,1.7967431547837514e8
0.0027594612911343575,-0.4821664104933734,0.0002397578368279723,42.38116968188827,1.8499443676331233,35159.155664482605,17437.3243527933,-1.1828485448136684e8,2.013509959739138e8
0.002749458886682987,-0.48179980829745184,0.00024085482222775155,41.55288685299148,1.831816689227834,30805.655713038253,16695.37821089274,2.5153972369015582e7,1.562091054752449e8
0.002739456482231617,-0.4813267888107803,0.00023205924984119,39.48512819666534,1.795195131075403,32261.820478468722,20604.025835479217,2.2524951881608987e8,2.867938098151782e8
0.0027294540777802467,-0.4810154687828035,0.000230176105189335,38.32484932166002,1.7539604447029005,1692.6563635974408,22441.018686632327,1.8348764796551478e8,3.837341131259942e8
0.0027194516733288765,-0.4807910430355114,0.00022908532890615965,38.623797102855356,1.7389702619275216,-22805.802869206793,15713.846991002023,7.218095435349044e7,1.570203615583843e8
0.0027094492688775063,-0.48055097326252144,0.00022662935770142404,39.378465590338784,1.68466090318635,866.0707915109498,14528.554614206663,-1.5182487298099047e8,1.3570054875635052e8
0.002699446864426136,-0.4801150415103475,0.00021912895791301808,38.279272590523455,1.5918290230737064,4883.598385812058,14609.165940773706,-1.5300162433711818e8,1.5019340141656244e8
0.0026894444599747658,-0.47967206500822795,0.00023366981417209318,42.91815678618785,1.813279501288314,8231.357214185558,16043.631251901568,-2.4542185457443154e8,1.5464675299790487e8
0.0026794420555233955,-0.4791363111656974,0.0002390383585600173,43.892031242463766,1.8904409615272064,5498.222175091534,17039.500964658164,-2.2176828516057938e8,1.714982849770437e8
0.0026694396510720253,-0.4787932870996301,0.0002474310751887168,44.220960326617515,1.9667805474171378,4206.965968361298,18005.270018806295,-7.692889631328376e7,1.8245259250772834e8
0.002659437246620655,-0.4784407598909165,0.000243328358558496,42.54862766345838,1.9178484798998254,10222.743384470212,16275.548083630776,-1.5112895183763322e8,1.599757463041612e8
0.002649434842169285,-0.47816546786768593,0.00022707854040601984,39.96711297371287,1.7476279354059596,632.8307370816411,13995.42364028648,-1.2062225128452937e8,1.2458252233822262e8
0.0026394324377179146,-0.4777535765653593,0.00022236481591865234,39.86866254134658,1.6963008593935582,12666.92404398096,16100.78147184082,-3.695450845246945e7,1.6168362579937842e8
0.0026294300332665443,-0.4772865941628697,0.000228035969929649,41.67906933433421,1.7925670171076846,-2477.034489899228,16820.17472009908,-1.0434920527002624e8,1.807910497810269e8
0.002619427628815174,-0.47685452926371363,0.00023904567300307673,43.260801699701325,1.9709142048328945,-15373.160321544727,19269.779163848063,1.6435483315280607e8,2.3008177455538473e8
0.002609425224363804,-0.4765036665959342,0.00023856360348836934,43.46854028757691,1.976317771809132,4418.571014357519,18245.026050045293,1.0038343407617529e8,2.1967115097654504e8
0.0025994228199124336,-0.4760093011769932,0.0002309366287012377,41.39458499045394,1.9428234079653801,7114.439739126544,21417.54105173761,2.5631631273033497e8,2.8738743269507945e8
0.0025894204154610634,-0.4755357610118226,0.0002335203806178515,40.5161053765209,1.9173894695753775,22814.50068546574,20643.717882523448,1.661922317889457e8,2.514043077442693e8
0.002579418011009693,-0.4750840081406932,0.00024268335362874176,42.75179874947111,2.00377518310245,24698.18705529013,19681.85446230429,1.92147480683765e8,2.006348403670969e8
0.002569415606558323,-0.4745822925570246,0.00024194101750716994,42.369421707181566,1.8931052912857702,-4930.155445046497,18630.49217641595,6.438928919714772e7,2.1899650855181918e8
0.0025594132021069527,-0.4740264086797251,0.0002371289116719271,40.105712037942105,1.870925477948806,10709.842330167723,18829.37427285255,1.2348242723068486e8,2.232549867052045e8
0.0025494107976555824,-0.4737507909995911,0.00024469607921430523,42.693962121061645,2.0115958571040533,10644.047324450596,20226.67877348176,1.797350758128817e8,2.1382498618218198e8
0.002539408393204212,-0.47349706254713236,0.0002530422702301066,45.51431901261799,2.151025240392456,-3118.2924053296915,21200.903806381433,2.890428945360922e8,2.320145924283068e8
0.002529405988752842,-0.4729569828697131,0.000251978677680077,45.86498664698972,2.115687211461156,-16076.320845138707,20463.70630039706,1.489861760647316e8,2.0491082163146305e8
0.0025194035843014717,-0.4726122107875126,0.0002494833709573714,44.01881391183435,1.9279525942316664,-15124.464540416047,16667.798283291148,-8.598347863720748e7,1.5655571844154534e8
0.0025094011798501015,-0.4721505574602925,0.0002497064590042653,44.40024879771294,1.9329743611939008,-33498.05472829182,17208.49265334429,-1.2876916078770947e8,2.001419943240529e8
0.0024993987753987312,-0.4717382729857636,0.00024570954312065,44.74072520488094,2.07538569722057,-20354.0202162244,19959.400747421085,2.2210008167783195e8,1.8102568348994017e8
0.002489396370947361,-0.4713211564278754,0.00024330237284692828,43.808755004637256,2.0128405491827257,4884.086363476402,19075.850507056715,1.0667011533501855e8,1.8181025060776398e8
0.0024793939664959908,-0.470874596507987,0.00024349559123196674,41.55180308702305,1.788276813167753,-1490.4490317883697,16416.40272457912,-1.1260300766543163e8,1.5042122451533473e8
0.0024693915620446205,-0.4705402035407897,0.0002459712013530919,42.42368709024633,1.8059141703416903,-23972.530334427647,16122.800662115023,-1.7172055705180693e8,1.53444200516481e8
0.0024593891575932503,-0.470193687427789,0.00024901114791354864,45.34616445929377,1.884190835704322,-16223.076114444268,17447.591249210986,-2.211756995078434e8,1.758531874304156e8
0.00244938675314188,-0.4697853051820712,0.00025154090408573035,46.39175516837193,2.0330910091889214,20779.413591989578,20602.401588272267,4.8293750436851084e7,2.1152502136754993e8
0.00243938434869051,-0.4689974290954706,0.00024669097743572295,44.450635794034724,1.9611625909308095,50979.61118095819,16920.255473074914,-2.5347008143274716e8,1.873026811780428e8
0.0024293819442391396,-0.4683466422752535,0.00025082994063267136,45.07058470540009,1.9975088773444425,64336.901132226834,18149.528867855523,-2.047496272967109e8,1.8100753958390182e8
0.0024193795397877693,-0.46777955210066285,0.0002524113111430708,45.924538221510645,2.185893843981518,63567.537355481036,23418.050972312187,2.3463721312196648e8,2.761854041514085e8
0.002409377135336399,-0.46742727946085505,0.0002529764327620658,47.637855861049324,2.33988378031244,40239.83233983474,25269.500987636195,3.263637638915974e8,3.083972407950352e8
0.002399374730885029,-0.46711741577318755,0.00024592874507736723,45.84955567564586,2.1343664310968467,21192.36247676863,19593.523727578693,-3.73516373146881e6,1.9877753534683105e8
0.0023893723264336586,-0.46676151021439,0.00024283751852082036,45.56045252181944,2.0721284018236408,27678.17192188687,20438.947514827094,-1.9825835111279473e7,2.4367232802996427e8
0.0023793699219822884,-0.4666370561714866,0.00024477067698940405,45.15169513246099,1.9767664758315846,17277.149950880354,19653.54099450327,1.5809670199289568e7,2.0879564322157437e8
0.002369367517530918,-0.4662859859680757,0.0002417038905099553,43.88225707754805,1.7559830083474575,11537.62431874829,14514.07430518659,-4.267412731520263e8,1.4174562048313814e8
0.002359365113079548,-0.46567616981142784,0.00023963674371508924,44.00283040959537,1.788091205140132,2221.140878936749,15123.747734222392,-3.563803695316805e8,1.4319959435369226e8
0.0023493627086281776,-0.4651299189295387,0.0002436171700336618,44.26942790058449,1.854615324039329,11219.26139976637,17758.769535701213,-1.1418775396442045e8,1.4673333377036637e8
0.0023393603041768074,-0.46469845819158945,0.0002518162905928484,45.59395652608721,1.9151423622333068,7231.3846813661685,18903.56110445135,7.184814293784942e7,1.949404051360541e8
0.002329357899725437,-0.46421728061465545,0.00024974317033702554,45.49879803249533,1.895074695865272,-23292.196000797903,18446.500477589987,-5.103094369084131e7,2.0548684468315646e8
0.002319355495274067,-0.4635862791921536,0.00024903338903642993,45.31767061060699,2.058030350926897,-12981.975328560617,22088.540412521168,1.2321439992635961e8,2.827019415861928e8
0.0023093530908226967,-0.4631810029790504,0.0002554687860906322,46.77587938650768,2.0856130923833534,17914.450832880557,21271.566075704577,1.3208637296618949e8,2.374404533034609e8
0.0022993506863713264,-0.46283050598885167,0.00026104198236794583,47.75090260824235,2.0104518947473378,26146.58160617735,21627.80847765633,-1.9859710025327276e7,2.4263089846470577e8
0.002289348281919956,-0.46237737000756896,0.0002588666287255833,47.31821635003684,2.0833469968669154,7013.53889947045,22493.953359087336,3.4324214921856105e8,2.3301450707497054e8
0.002279345877468586,-0.4618134662261582,0.00026075748299885713,48.16411513036999,2.0802782019990445,-1114.258023048109,21918.72240603524,4.9613318944703564e7,2.6813214445472538e8
0.0022693434730172157,-0.46119637367496036,0.0002551482100735681,48.2985198444256,2.05805375070255,-3085.4708082443835,20384.152031040787,-7.612175982195875e7,2.0938953041808972e8
0.0022593410685658455,-0.46069073048149584,0.00025145730561801854,47.346827160988546,2.0936520747430896,28278.668710479367,21629.377338096754,-4.317458850934222e7,2.2642923681115767e8
0.0022493386641144753,-0.4602218009545759,0.0002597080770371946,48.780509748316135,2.1150374367356353,21776.910649080088,23434.420030235287,-9.892689449341698e7,2.9797645884154993e8
0.002239336259663105,-0.4596453321108711,0.0002546998275697133,47.744739693186645,2.099826742941077,30147.178169919185,19812.24430133543,-1.2497926947533725e8,2.2659848446371895e8
0.0022293338552117348,-0.4590730631033075,0.00024754831127358524,46.253955620258786,2.0568923973988373,11005.861966249877,20283.747495289586,-5.0704547135724515e7,2.333140477192421e8
0.0022193314507603645,-0.45853022640626295,0.00024748252623995747,46.43543993087377,1.9593273895566596,5956.37051352169,18750.614167972526,-1.599073601974859e8,2.0288336726447728e8
0.0022093290463089943,-0.45806692996202036,0.0002517526457674735,46.68436001042951,1.9029290043304568,-531.083343877447,17408.99760302942,-3.562126093162331e8,1.7364715003616363e8
0.002199326641857624,-0.4575791837365541,0.00025830275084585453,47.42120976866713,2.0966536792877104,27375.18897785919,20362.10075644822,-8.451762794242391e7,2.1822590269073254e8
0.002189324237406254,-0.4569323499790335,0.0002618721720308961,48.83454642694795,2.076902455710937,24325.924704770237,21919.41255622594,-3.184177613624418e8,2.9403135235490596e8
0.0021793218329548836,-0.456606822209229,0.0002599018576678043,50.39230147130793,2.107940930039138,25520.899753086138,20456.634109928993,-3.6832918485807824e8,2.4127116308598834e8
0.0021693194285035133,-0.45632882037351374,0.0002591888686811911,50.19553750506274,2.2451471607200784,83.17121389017377,22952.27839033984,-7.440317596126188e7,2.695935633921503e8
0.002159317024052143,-0.4558660490548064,0.0002494752192005915,47.72485491993859,2.0607938412321483,-17781.775887946387,19773.427592844982,-1.8188327590757042e8,2.0653884070788527e8
0.002149314619600773,-0.45540814453089845,0.00025036115751384273,45.804261697208574,1.9678734359181398,6320.221211199425,16030.65231456526,-2.447335957495528e8,1.601811786862561e8
0.0021393122151494026,-0.4549917186515231,0.00025862088686856653,48.935636818439875,2.1227209280109474,26209.730793467665,20930.478462644583,-7.209096261827253e7,2.4204916047473985e8
0.0021293098106980324,-0.4544670966193662,0.0002617020723244227,50.438828760078835,2.114645228741602,38069.01121402047,18849.946810995974,-2.7363716081810373e8,2.023637907338111e8
0.002119307406246662,-0.45396782454062484,0.00024866011047849316,47.60785548177046,1.971156073811796,-2907.0115249398877,20116.161970270052,-2.1926441062644592e8,2.2497968224075872e8
0.002109305001795292,-0.45342994496508615,0.0002408923354108153,46.68162602359025,1.9274966961192437,-17549.802472105654,20371.233950954927,-1.8513336812582508e8,2.4050106865555212e8
0.0020993025973439217,-0.45288943874812687,0.00025404403572010595,48.725945536681856,2.0007364556990495,-28809.87925947478,20768.429726061564,-3.0527374765378577e8,2.314905520096344e8
0.0020893001928925514,-0.45226866430570956,0.0002584288413057948,47.35762545732185,1.8659094317633351,729.4845558506775,18622.254520434577,-4.711801963037718e8,1.9662828601226935e8
0.002079297788441181,-0.4518202246517758,0.0002563018650328316,45.18990732454401,1.871362410708897,15615.924681917693,17564.744021389964,-2.461386769951008e8,1.770538530467902e8
0.002069295383989811,-0.451683331149834,0.00024962350329852274,43.62054652604854,2.030389559464928,-4057.0488399002193,19592.025570531307,8.603292647596948e7,1.963679099087813e8
0.0020592929795384407,-0.45143507605663036,0.0002430578573266277,44.179277907878664,2.0601342103958378,-15057.184675549748,19734.448735740447,1.3510482101101008e8,1.9458637522200087e8
0.0020492905750870705,-0.4510325096259767,0.00024126427907466896,44.02865164842765,1.9822541223028045,14619.270836152777,17512.947575673945,-8.653508851581156e7,1.6846154315513435e8
0.0020392881706357002,-0.450519255018211,0.00023519510432550776,42.3129593103476,1.943561574516611,10764.504332715438,17003.427277577153,-3.0696728635356206e7,1.5439493383943063e8
0.00202928576618433,-0.44990396899636836,0.0002383578203226942,42.536869088730846,1.943829266673746,13444.752725180539,20108.869555545763,9.651541497327606e7,2.463426571702794e8
0.0020192833617329597,-0.449349540347961,0.0002513107505465098,46.745805595833595,2.1241210413974656,24405.994871520077,20979.22347264687,1.147467663252235e8,2.3689860752368623e8
0.0020092809572815895,-0.4487394998400996,0.0002548446847574301,49.24856807570032,2.1897957128252625,24403.842950415496,22095.420563677406,1.979916613688332e7,2.558824564362529e8
0.0019992785528302193,-0.4480748358387791,0.00025881935127177906,52.25903222470286,2.2832583272047753,20233.019717706375,22265.67077133655,-2.4039507134495592e8,2.4780884481290573e8
0.001989276148378849,-0.44769444755409493,0.0002592156529968776,52.678423469182945,2.211077780182396,21658.898974814187,20031.14756104401,-4.575204961052468e8,2.147868041675739e8
0.001979273743927479,-0.4473301289958763,0.00026361549963403155,54.35615320014952,2.257461400416914,35732.79595443028,23121.74375314784,-4.4734420714960057e8,2.5490865792482206e8
0.0019692713394761086,-0.4468618323325645,0.00025879730484364513,52.34652020911857,2.222887439507083,32142.238701025344,23660.307533513493,-2.467200238906542e8,2.5901906416973248e8
0.0019592689350247383,-0.44662102802217124,0.0002501221777084886,50.309030893601644,2.151570524600404,2224.239809967612,22323.054414361006,-2.1388942243420726e8,2.7706288338061726e8
0.0019492683932185173,-0.44622392809737355,0.0002500034427096968,48.6227192577832,2.1041063596134713,7357.754158981516,19024.40882504229,-2.3122768004248092e8,1.9636846823626277e8
0.0019392706453800201,-0.4454436139681202,0.0002584836766085889,48.73493289312795,2.2436300327704575,8342.63183134666,19729.16089026182,-1.3279669253553063e7,1.8857264013665596e8
0.001929272897541523,-0.44453356950668965,0.0002639375864902692,50.91057132662227,2.4155689388108588,-13474.957541542288,24097.940377605777,-2.767070049404364e7,2.5065959359703872e8
0.0019192751497030258,-0.4437538617441896,0.0002613602125987065,53.078552660858314,2.356012712691611,-7023.455954064465,22401.669612974005,-3.696653476326947e8,2.3838908567448726e8
0.0019092774018645287,-0.44311990750511177,0.0002574654234594141,52.253540523401846,2.276359134277428,37332.02860306612,23878.12719025067,-2.470631463177823e8,3.1192189467708665e8
0.0018992796540260315,-0.4427658737527381,0.0002558479822136337,51.5828412553312,2.3607075677922373,26065.514784464245,25719.126121166348,1.350364035238428e8,3.2219563541813713e8
0.0018892819061875343,-0.44243384430828153,0.000255613092248249,51.77161346663282,2.372953134244732,17957.31029373427,24231.036938523157,1.1686655755906409e8,2.6521688795088413e8
0.0018792841583490372,-0.44215068097622134,0.00025742224878167613,51.127136955674025,2.4107093684689005,39967.27231641269,24106.29008386377,1.5952731717064908e8,2.5237969638515452e8
0.00186928641051054,-0.4416068788097473,0.0002627673824472932,50.614795102739066,2.280566489257235,33492.78946539798,22388.063152964532,1.0749565185293227e8,2.1806429303084356e8
0.0018592886626720428,-0.44108495806826975,0.0002643798436639324,51.6346043631183,2.264603305745113,5373.680594764085,23695.096405497578,-1.0158630020830813e8,2.925050651132138e8
0.0018492909148335457,-0.4404167018022272,0.0002662654597912607,52.28028551798065,2.37849748029125,-4511.062087071449,25150.638291822692,-1.0436459434359295e7,2.814676984906001e8
0.0018392931669950485,-0.43965936065622374,0.000267968890516998,52.527044666817936,2.2882761584322826,-1307.183302438693,24699.532242343626,-1.601128329951887e8,2.9837303953272873e8
0.0018292954191565514,-0.43917838488801497,0.0002685698065800058,52.206275545341995,2.265498443915974,-23335.390235553517,21959.66108102596,-1.7976471561980212e8,2.3160521268670505e8
0.0018192976713180542,-0.4386881199393538,0.00026678724857280854,52.33701562642322,2.2895310934441753,3583.079561863715,21269.552563671084,-1.336546283582206e8,2.1749265974555638e8
0.001809299923479557,-0.4381101458698395,0.0002650734089526239,53.58925641590235,2.270671186181746,28046.57252125643,21691.629452700217,-2.8887937861434245e8,2.287243075467922e8
0.0017993021756410599,-0.43743451470794387,0.0002680170680810798,55.99116939277283,2.3847035421258367,37411.18380279167,24462.500319757677,-2.2268344599441516e8,2.6061541569887644e8
0.0017893044278025627,-0.4368726607085846,0.0002791114991321442,57.70656019139951,2.387437459494581,48180.536294885365,22820.700255398977,-4.76930353753123e8,2.4366338755262402e8
0.0017793066799640656,-0.4363115053309302,0.000282914625462299,57.72872049907292,2.4494748959151105,38788.4949260397,23191.401445377778,-4.469477302944516e8,2.6126189149834126e8
0.0017693089321255684,-0.4356725435136468,0.00027706110929006587,56.439700579289855,2.4056232767018733,27730.26969914762,22123.112162692145,-4.763390703838834e8,2.390450342506373e8
0.0017593111842870712,-0.43500348224275515,0.00026577612242784077,53.783213767961186,2.313181372822801,22089.972556193574,20337.992097100374,-5.110573584728523e8,2.1648566716888157e8
0.001749313436448574,-0.43437281966683805,0.00026901918846701555,54.596987325458436,2.4002950549809543,22522.67201552014,22654.598765923834,-3.6489358162929404e8,2.6325253814651474e8
0.001739315688610077,-0.43394698568916645,0.00027948058638666674,56.48305058017917,2.652893309888315,21252.723387701873,27167.038875214843,1.6097858949585897e8,3.1693480854197615e8
0.0017293179407715797,-0.43360069632629167,0.0002785846815679801,57.320722108870555,2.8826986790361695,41391.24170916041,35764.93288345351,8.874738838215188e8,5.558723577329974e8
0.0017193201929330826,-0.4332851756355085,0.0002666038808373162,57.23218894657294,2.9369310453570283,67817.91321121033,40158.70266693115,1.1168570813259246e9,6.486867143277155e8
0.0017093224450945854,-0.4328100076608534,0.0002580742278638459,56.566805762832054,2.651922379137662,49304.34077751453,33513.32551073709,4.103315447103344e8,5.0656036090848875e8
0.0016993246972560883,-0.43216978927428135,0.00025662653882176653,54.3635670396405,2.5609564537985525,38346.98034237804,27723.25643590091,4.0916303484026194e8,3.2064386824603593e8
0.001689326949417591,-0.431444610733568,0.0002606681864167726,53.81783400166805,2.3954381278253654,12802.197284451757,24100.52778971023,1.144573815933353e8,2.729833564727498e8
0.001679329201579094,-0.4308159456590947,0.00027597568565048374,57.72254579465067,2.4678263331102532,20290.712745560202,27027.342622467768,-9.16145036669243e7,3.126483512192962e8
0.0016693314537405968,-0.4303179306847742,0.00028221785893481295,60.305387596850785,2.5461660166529247,-2317.371581458211,29837.56438174435,-2.1909028190782642e8,3.874010855843549e8
0.0016593337059020996,-0.4297956587925728,0.000285755973385784,61.403249433783834,2.67228280191602,-5718.21647769611,28871.33932471135,-1.497152365760476e8,3.66473265831712e8
0.0016493359580636024,-0.42906360036658586,0.0002848239821120456,60.942558742921726,2.556956840409166,38386.73570290588,27716.71271713757,-3.357063669702119e8,3.2558421997360337e8
0.0016393382102251053,-0.42839350836048834,0.00028912661946493064,61.07189784923874,2.6757340024959126,53262.97853696966,34990.30196677059,1.1826203778226137e8,5.213195684376714e8
0.0016293404623866081,-0.42770876343644343,0.0002989012044674156,62.48923766054655,2.701935276969177,33625.554632971696,34545.01961764253,2.2253901691515633e8,4.758625880351362e8
0.001619342714548111,-0.4269585478999943,0.0003004992674023206,63.737481384320354,2.6960308683019334,53778.31579492976,30450.261303213276,-1.2042764871448712e8,3.262599916405795e8
0.0016093449667096138,-0.4263685678529728,0.0002999522021739412,64.20610843502196,2.8847991813747584,80570.9004287786,34667.80981279087,2.314006557267275e7,4.059084928471326e8
0.0015993472188711166,-0.425812082901306,0.00030036800892341514,63.11202778991715,2.838810707777252,47248.818121521894,35460.300550775115,-1.4785453384097193e6,4.7956428812602264e8
0.0015893494710326195,-0.4254910085851152,0.0002858699197313173,60.39866456543466,2.7450703662126994,22326.98531114805,28988.420439908256,-3.777962171328093e7,3.205163171785206e8
0.0015793517231941223,-0.42506879969101286,0.00027998789127886266,61.81463849585472,2.763411334990256,34882.35130134523,30440.623871852647,-2.0592832867665654e8,3.689746473799121e8
0.0015693539753556252,-0.42451388980515187,0.00028473202142570057,62.903084616457136,2.681585548299653,25900.97388634677,29890.90687087283,-3.53045954051618e8,3.395362684865262e8
0.001559356227517128,-0.4238208752463106,0.0002903522409912484,64.52260808999345,2.6759963565904474,-3693.772684128416,28899.651273418458,-5.671239888347867e8,3.347542966186606e8
0.0015493584796786308,-0.4230926450075931,0.00029323221733103537,64.33892507718238,2.7076440704785845,19668.104792044116,28611.29057392908,-4.0159165989796114e8,3.06137117529705e8
0.0015393607318401337,-0.4225600295944314,0.0002944298572356699,63.716771431419176,2.858364579604253,40429.74472804457,33420.97172707671,9.736577904793413e7,3.993331471285335e8
0.0015293629840016365,-0.4220762408580922,0.0002902648256159314,61.208284749941825,2.770781674853879,23390.61218980706,33682.5294824573,2.4107342646956626e8,4.345019882374386e8
0.0015193652361631393,-0.4215700437825581,0.000291537186635706,59.64188425996336,2.7724805636838252,31128.565757369528,33226.530231927616,3.9469415677246e8,4.465814324576797e8
0.0015093674883246422,-0.42092561269339057,0.00029405500489673573,59.49249239691934,2.7393912197247174,27993.35261937018,30096.80793551825,1.3975834936024827e8,3.9409270660707545e8
0.001499369740486145,-0.42036366953054677,0.0002829404583222598,57.678003965244784,2.6873668484044093,21317.934688461643,28565.549007005542,2.601724678558896e8,3.529718050856721e8
0.0014893719926476479,-0.4199462667487387,0.0002728770166163639,59.184754973590614,2.751980900413383,34848.05981757052,30705.467136287232,2.704043317774092e8,3.4852446396695095e8
0.0014793742448091507,-0.4193795401752577,0.0002709310409968021,60.737643736320315,2.8199728097648187,50661.29817636172,35280.07182680169,5.2270015099023336e8,4.5097939730414534e8
0.0014693764969706535,-0.4187174667950312,0.0002684871187872919,59.3332889760885,2.8083202232783764,79207.28560794458,36309.81957304094,6.984545570920506e8,5.237413357343567e8
0.0014593787491321564,-0.4178527536955662,0.0002695246625736559,58.679677113856556,2.6423431903937398,76358.71780255102,32973.050808930355,3.0912111741345906e8,5.254698902945017e8
0.0014493810012936592,-0.4170930722975754,0.00027316969724108683,61.12189615518244,2.6062113381804624,23418.21504085829,32031.241870240116,-4.349242795874085e7,5.097828804225667e8
0.001439383253455162,-0.4164803812158061,0.00028139979033445727,63.24074652925922,2.6112872049422347,19332.74175236184,29827.64544854729,-5.89891574018275e8,4.08337459653892e8
0.0014293855056166649,-0.41591838224526145,0.0002913148906865417,66.10185189478723,2.808526029399076,48194.587079809746,33475.514174417534,-4.4081923465642434e8,4.8564406905434024e8
0.0014193877577781677,-0.4151910560539109,0.0002966390799779315,69.34765655128595,2.862332263124874,44507.346871966074,33179.08238249086,-7.995301929694561e8,4.460358269007657e8
0.0014093900099396706,-0.4145540705463209,0.0002989613232717639,69.15533640731232,2.8958546720840013,76202.50416269204,32580.01218779916,-6.317859781987259e8,4.123759630016078e8
0.0013993922621011734,-0.41406049004528905,0.0002994933658072662,69.41872135713149,2.9467767510527945,106469.7213328506,33633.66556109451,-5.2017186213177526e8,4.1935186854649025e8
0.0013893945142626762,-0.41347738478731483,0.00029826569448274516,69.62504394559832,2.8222298892948667,72734.0993567955,30714.562151517966,-1.1293247361061032e9,3.7210103328763175e8
0.001379396766424179,-0.41297687535115984,0.00030359133904094725,69.86725831359544,2.9623403093098775,30534.377288188363,33516.852349296016,-7.995960776733218e8,4.177965733791495e8
0.001369399018585682,-0.4125045993574313,0.0003061618005434338,70.42825945311218,3.063044587602227,-2641.646161923792,38570.561435875155,-9.477884071562009e7,4.7011247878148305e8
0.0013594012707471848,-0.4118541191558179,0.00030259515492729193,69.94476512840916,3.043897867042735,15655.165511647285,37743.744602214276,-2.9345992993312824e8,5.146726018046696e8
0.0013494035229086876,-0.41102824569283986,0.00030140972818026775,69.87178269226932,3.107212448914506,66764.30188214118,38946.842326863196,-1.6655493162580243e8,5.010778277458652e8
0.0013394057750701904,-0.41013758885749846,0.0003044646665216967,67.63545575081095,3.128605259173216,66781.82602962558,42977.83919720255,5.787661943041664e8,5.635048166814755e8
0.0013294080272316933,-0.40951331394942825,0.0003029661674380448,65.32745775457961,2.9820333706179207,49434.21775170412,41336.99057182855,7.580027110415897e8,5.762614240320584e8
0.001319410279393196,-0.40886877991925574,0.0003029599072727151,64.79293357228171,2.7786680859325124,11687.686745097915,35672.87121185241,1.3077771314115758e8,5.128779004300149e8
0.001309412531554699,-0.4082443824596994,0.0003058595448796118,68.04018462770684,2.9433515946027464,12117.063753064664,38915.29580682886,1.5064229486814216e8,5.490169621742053e8
0.0012994147837162018,-0.40765605443378444,0.0003082928593617774,70.06465674730849,3.055359423736531,5095.869939408262,35983.60941920303,-7.726602619003274e7,5.139984353916034e8
0.0012894170358777046,-0.40699356135475684,0.0003096348954889053,71.55549149772723,3.1454538320936165,-23070.01372376063,35703.76257570507,-2.994090041251111e8,4.175409516805039e8
0.0012794192880392075,-0.4064650712152943,0.00031157261703543244,73.262930680031,3.12930099112592,-40435.57211433929,35026.61274216167,-6.576799904571131e8,4.047835923906673e8
0.0012694215402007103,-0.40570029360757326,0.0003125216939906021,76.10509875909909,3.401202882425388,38484.564331392445,41112.77299387909,8.098434648532969e7,5.259370007573867e8
0.0012594237923622131,-0.4047831080824835,0.0003109496343004403,77.41344749687246,3.4569013653835845,77969.8962529229,46863.98786587683,3.702428108074569e8,6.19381824263815e8
0.001249426044523716,-0.40408701462627505,0.0003073894012663584,76.12455097032878,3.5301310172649356,70792.55692594362,48886.12319360935,8.056258692783203e8,6.847130867661263e8
0.0012394282966852188,-0.4032932180998614,0.00030921790392694185,72.93039394153082,3.4198481188490066,65003.40438302075,49381.81444566484,7.912530304522699e8,8.093857839666926e8
0.0012294305488467216,-0.40253294611015006,0.0003145134138923044,72.27198015629737,3.315070070931325,88488.10712377346,41902.473900358644,-2.698901217893449e7,5.873564577715794e8
0.0012194328010082245,-0.4018729073278664,0.0003106008344123112,71.85978426154304,3.255497026374217,80485.53990120813,38721.65249203153,-3.3839892490773004e8,5.407763635068452e8
0.0012094350531697273,-0.401206484756578,0.00030507274448419427,72.53441503647353,3.2221198221231395,35944.39673149246,35706.379589359465,-5.745832109308565e8,4.400687041055176e8
0.0011994373053312302,-0.4004786350261711,0.0003085319976491864,73.18725652096936,3.246413824354022,20555.36820487353,37536.24517007631,-6.009109823707697e8,4.61660397138476e8
0.001189439557492733,-0.39993680489755934,0.00031424273047862974,73.3225745466553,3.382256733649573,16053.599616614494,41704.6765944237,5.370351080117318e7,5.700548029729501e8
0.0011794418096542358,-0.399262753793766,0.0003181532170584553,71.98806173527117,3.1972403666203686,14404.903882822322,40890.92503950165,-2.0141833110372365e8,5.876192115666298e8
0.0011694440618157387,-0.39844902615077443,0.00032264916147838784,72.90945635501427,3.1801012177528216,-15223.08381435254,40875.34257200265,-1.3060179649162668e8,5.431567168843464e8
0.0011594463139772415,-0.3975013019413454,0.0003206335245311588,73.95562023280038,3.2562678390841344,-37229.419676775666,42940.34143692451,4.960927582275729e8,5.878028972188258e8
0.0011494485661387444,-0.39663581459256236,0.000319975264748897,75.54296111445817,3.2279562093912744,-40231.42949678896,43386.31521472566,-6.3159491859735794e7,6.799432864184678e8
0.0011394508183002472,-0.3955691313498537,0.00031939608072584794,77.908171744883,3.466967161630706,-65309.390316086734,57006.86540120915,4.209825792776268e8,1.2077825574776802e9
0.00112945307046175,-0.3944933922571363,0.00031793583089487134,77.65939584659831,3.4095904346744854,-16332.141406539604,54079.381077973994,1.617241482394431e8,1.0954912132379956e9
0.0011194553226232529,-0.39352244089348826,0.00032269694323639657,76.96079286155127,3.256507175298438,42103.163295335944,43228.30435915181,-3.3313120511424357e8,5.518643468754451e8
0.0011094575747847557,-0.39286349531298037,0.00032381160406859334,75.90810039714485,3.4053870454380015,95795.92873255718,48144.686473805144,5.626186492886609e8,6.693696553340054e8
0.0010994598269462585,-0.3922446635700762,0.0003247449294089132,76.56917511283325,3.4764294019564628,122624.04453370925,46811.83701966302,5.669500565607526e8,7.024219601543573e8
0.0010894620791077614,-0.3917002852424048,0.00032724817807528513,79.06045262714586,3.4818153392874738,122886.95257955394,43844.505635956746,2.0346918972758573e8,6.011705945564501e8
0.0010794643312692642,-0.39105782723173615,0.0003261802251221703,81.21803471299192,3.650674367963066,122792.32134566535,46964.15039817464,5.893876253536695e8,6.256541175222579e8
0.001069466583430767,-0.3904368003293348,0.0003291647781539677,84.54422650168779,3.78693950939078,103254.18193431522,51432.58696859503,5.8931598652577e8,7.343909816517789e8
0.00105946883559227,-0.3897137672911922,0.00032388515623630384,86.78901972762456,3.992253732434684,86057.92045645336,57830.41310719874,7.046936223078319e8,9.040053189423608e8
0.0010494710877537727,-0.38887142632191535,0.000322813366488757,86.7326536387129,4.034059851668377,107152.79358692608,64432.6335202262,1.214825646951615e9,1.240893224368956e9
0.0010394733399152756,-0.38812033700884785,0.00032173004769878036,84.86237632180766,3.8036614048198323,134755.1350935687,58010.89265723273,3.4007055706464416e8,1.124830029409756e9
0.0010294755920767784,-0.3875370991906675,0.0003257617867181633,83.99430937155158,3.7439739736854203,152761.36001032338,45093.92610635886,-3.369556175027235e8,6.558169206457982e8
0.0010194778442382812,-0.38701562693569574,0.00032804107940904124,83.47618442787585,3.9451388539298295,137014.87758626483,49266.01137142438,8.688050085355251e8,6.772339351371406e8
0.001009480096399784,-0.3863331989646831,0.00032418778145612575,82.32815828331816,3.8536759540610497,134651.11837766343,49306.54923161888,8.306807261125324e8,5.926288166183274e8
0.000999482348561287,-0.38563187306083274,0.0003191479120914558,80.3385280899,3.5600245510214066,76173.69485350452,46039.725432484614,-2.7605214791032106e8,5.859759502831008e8
0.0009894846007227898,-0.38475873798070825,0.00032295184886898225,79.81972298261913,3.604374060059865,69714.14178051859,47780.375498931884,-2.795695419768019e8,6.885533327989289e8
0.0009794868528842926,-0.3838149981648603,0.0003202259656288908,79.58664335645645,3.8090704129508546,148656.88905896636,61325.06465318759,1.0634761825065573e9,1.2369593894199865e9
0.000969487417023629,-0.3826519477896509,0.00031729944308503443,79.3525219314244,3.7950115331784313,179306.3768746711,63469.71056217008,1.3983840417660077e9,1.3319827218340433e9
0.0009594873408786952,-0.3817572449588042,0.00032091404477237873,79.98279631422385,3.6443820563222724,109963.3582270391,57010.14385700867,9.621207373953146e8,1.0162503638742931e9
0.0009494872647337615,-0.38105774289838157,0.00032207583418623334,79.93607828784366,3.4198531767201206,69632.53526097018,44124.90637162072,-2.0212893612071937e8,5.488865270636455e8
0.0009394871885888278,-0.3803037272862275,0.00032582600437222663,81.8042507357613,3.344333601829132,48247.78188794795,42208.84154877182,-1.0553936813523791e9,6.209773324363272e8
0.0009294871124438941,-0.37937295766698664,0.00033349099176303496,84.32672177606499,3.4946401133201217,57427.36162889392,47911.67579568893,-8.220043951456857e8,7.270256210275503e8
0.0009194870362989604,-0.3783382067621278,0.0003400769967704408,85.7298533264726,3.5510076476967876,71784.60458906443,48230.51864113494,-9.985804366783053e8,7.075191413696362e8
0.0009094869601540267,-0.3773631911183475,0.00033719025794593183,84.21848712121857,3.4967016252360623,47071.809532444175,43522.994828277035,-9.289125465536783e8,5.615007435326958e8
0.000899486884009093,-0.376400645808666,0.0003366752902908833,84.88925705149543,3.654595696478542,13024.530227423582,45309.6740468397,-3.0933583196131223e8,6.045327903894033e8
0.0008894868078641593,-0.3756431526593515,0.00034379331736861534,87.0287572645846,3.6689205155909117,19167.89729124287,45547.28400625301,-5.32887192027056e8,5.935458531573625e8
0.0008794867317192256,-0.37476596375956434,0.0003516213061295581,88.88206127150667,3.6030083995730084,53057.76085880425,47140.22508262442,-1.1005825001418226e9,6.800341742295249e8
0.0008694866555742919,-0.37382924566610015,0.00035602671048442705,89.09195314334985,3.7887800718445077,141220.7649575136,59363.892304858666,6.838720598750468e7,1.1401325880280464e9
0.0008594865794293582,-0.3729010475798568,0.0003470554753958971,86.50304660341587,4.009936212056275,164524.99555181555,72035.29699998231,1.5437161968320115e9,1.8747217079406915e9
0.0008494865032844245,-0.3720448783552274,0.0003426858019365252,86.89589436196816,4.089958700962598,157026.7639827222,74139.13291340462,2.1139098780474417e9,1.7756864779878411e9
0.0008394864271394908,-0.3712435135760461,0.00033842447154436766,86.05797762707627,3.9356422765231267,137337.7654798585,63124.289547119486,1.0792001789201634e9,1.2112371368311632e9
0.0008294863509945571,-0.37041669335024197,0.00034823018910990367,89.47003301411993,3.9896966289982907,162702.8955137006,58437.07569270995,2.9104825706505877e8,1.0268370954081168e9
0.0008194862748496234,-0.36966185083726305,0.000351955158790701,92.30366571099266,4.1188110565363445,176764.92963709828,58390.01583588301,2.2526112438847515e8,9.535139330302436e8
0.0008094861987046897,-0.36890801459911743,0.0003462181626294318,91.95708629041302,4.127266925531265,145938.78213199857,64546.30474381252,6.207595353438845e8,1.0318435835309359e9
0.000799486122559756,-0.36797606705568614,0.0003356443707595205,89.68438644028704,3.9480134571972854,92371.62566447174,65171.67389552323,4.4056710546400654e8,1.1503978830128486e9
0.0007894860464148223,-0.36705756396485956,0.00033509495307661896,88.10195282322998,3.8808863178871924,40997.133470213266,62128.47845782906,4.938788691008007e8,1.0684472158559467e9
0.0007794859702698886,-0.3660893835046736,0.00034230374944960976,85.37962409530795,3.734537309294242,22613.91877105122,54330.35175409728,1.2149741240105999e8,9.341868185952573e8
0.0007694858941249549,-0.36519035340394473,0.0003449648437746453,83.69332994414813,3.7361413153546996,23357.045613638507,58150.94361142431,2.84162781294187e8,1.1536278750386329e9
0.0007594858179800212,-0.3641518935961649,0.0003417414637840953,82.68556123786743,3.6292414801021193,69450.69918521843,57797.31945884013,1.7302083657451358e8,1.205231244539254e9
0.0007494857418350875,-0.362966182106582,0.0003404935279647818,84.21543751216643,3.386549988373734,55502.00542714581,50736.97236656334,-6.639853220330622e8,9.356971362254525e8
0.0007394856656901538,-0.36185382050287446,0.0003482735467029456,87.52920363603238,3.493370398459729,29545.13254909902,50687.68205693427,-5.375113039859058e8,7.679508347124048e8
0.0007294855895452201,-0.3608795639795135,0.000359723546169916,91.87470332334198,3.649662618293828,39076.78998137904,48407.48925245087,-1.170408863990755e9,6.838218121025819e8
0.0007194855134002864,-0.35991012893937296,0.00036921760686097935,95.69307025036403,4.002037059015805,-30477.564118921317,52947.03936925932,-1.0401723724254339e9,7.616331835152026e8
0.0007094854372553527,-0.3589771829889796,0.0003741737442959504,98.10588434966827,4.027890926910617,-42617.30372663033,49816.1791068947,-1.8276889690157402e9,7.154440765861379e8
0.000699485361110419,-0.35792941352375784,0.00037025655718887,98.20852201957845,3.9200176608192665,-33092.212624504835,53779.046967304115,-2.0506084417819798e9,7.687064628905103e8
0.0006894852849654853,-0.3566641848240106,0.000365696110820895,98.76659041532415,4.019773183592776,20862.323169386647,56480.09054380287,-1.671702205468957e9,7.83527849504907e8
0.0006794852088205516,-0.3556373920595797,0.0003644418367760975,99.79831151323285,4.156246557744617,18125.293961430678,59287.93558544109,-1.3070392625842786e9,7.804372236098216e8
0.0006694851326756179,-0.3545811386507121,0.00035938533746638496,99.61578566482109,4.302003636965684,14078.993817081215,61095.89786375979,-6.007651039085938e8,8.281151430147786e8
0.0006594850565306842,-0.3536855564886064,0.0003678509761627678,102.30199002311387,4.549545482798857,3384.3046381504128,64798.15596655865,-2.815483465974485e8,9.750500347790935e8
0.0006494849803857505,-0.35264886565777126,0.0003717539196604226,100.78858369110937,4.283683316273459,222.1331771880752,59824.5608288977,-1.2150079149393647e9,9.57419207968858e8
0.0006394849042408168,-0.351695514027786,0.0003687359894872131,98.52290906242119,4.152119524853487,50578.84959660171,60002.82187425512,-1.0164263030812907e9,1.0177036229276332e9
0.0006294848280958831,-0.3508337567787967,0.0003715216149122562,102.3169828495068,4.340086318131844,46895.66180524529,62437.146718464384,-7.716396511733894e8,9.256737734402634e8
0.0006194847519509494,-0.3496845165216073,0.00037084566388693655,103.09951523302821,4.509829370139049,60077.549366560444,68329.98550294283,4.032642233870334e8,1.0628702660697463e9
0.0006094846758060157,-0.34857155325685746,0.0003720185234537837,103.82443919218485,4.631592667732736,24556.651281712297,69210.565851904,8.271604996216232e8,1.0197339638541397e9
0.000599484599661082,-0.3473210018608952,0.00037701079795479165,107.78688377314589,4.960332377716126,31417.48267717027,80992.97413224794,1.9878532511506836e9,1.2117700236377027e9
0.0005894845235161483,-0.3460796670448326,0.00038545673551966623,112.78975310843808,5.229343063754133,113208.68180566316,91472.43187396479,2.2542689360680194e9,1.6672832672563055e9
0.0005794844473712146,-0.34498755954092486,0.0003919095353323174,119.15174034517369,5.341520229146572,131021.8281819989,91504.12924153409,5.600116803406417e8,1.72835843565272e9
0.0005694843712262809,-0.34401105647315855,0.0003986237925855258,124.0312295483435,5.332238678746032,135126.16111390525,94078.94555163253,-4.3199094628625077e8,1.596577122082244e9
0.0005594842950813472,-0.3430002820259833,0.00040361229652573753,124.26049201585897,5.42241198980087,92442.30485505762,91699.2008713392,1.8806372439025763e7,1.4833469357932165e9
0.0005494842189364135,-0.3418056802621577,0.0004068845296197615,123.34110194882683,5.115965171241605,77797.36250366944,75734.2459961099,-2.312763427684885e9,1.1792582086885774e9
0.0005394841427914798,-0.3407798288149352,0.0003985193975390384,120.64365398691224,5.002363137163883,101604.58146486519,74729.33372045486,-2.2723530592012725e9,1.227167195859873e9
0.0005294840666465461,-0.3396952946081583,0.00039791539280175097,121.30518868219993,5.319753863665463,129385.70612437058,87992.04111291743,-6.880275436838702e8,1.6234641644106185e9
0.0005194839905016124,-0.33863262078523987,0.00039995493207223466,121.08746059919882,5.653561876874709,216123.3140118598,105074.92260605059,1.0604497584719334e9,2.499820830696984e9
0.0005094839143566787,-0.33749633585617994,0.00039977803926563896,121.19452772503476,6.066309388193831,288842.7776490024,122242.09240024298,4.065981351921233e9,3.3625805906101418e9
0.000499483838211745,-0.33638248959259365,0.0004104166346503922,123.9380485110737,6.266556664120136,336968.7497121594,126750.95733020686,4.7449510927513485e9,3.5616531042186847e9
0.0004894837620668113,-0.3352136251510237,0.00041695163312376277,128.3418345807771,6.139900787618784,296134.8832287552,108547.1775711455,2.042816434229953e9,2.47808632223938e9
0.0004794836859218776,-0.3341013704340439,0.0004191548303442958,129.21015771707084,5.682087070707669,264101.8156636853,91551.79116001927,-3.782401223485075e8,1.5774209958882809e9
0.0004694836097769439,-0.33276264862396054,0.0004150050814684569,127.47225171422649,5.43407565757034,230503.59984174636,88731.4974025691,-3.458783718926217e8,1.4326303971177776e9
0.0004594835336320102,-0.33147942158486693,0.000419055640380795,129.2613407863324,5.571895593573701,220048.61093140984,94936.92437325063,3.308460496673992e8,1.4746853288064883e9
0.0004494834574870765,-0.33024285706382944,0.00042229700335603574,132.63323164354415,5.7102751842805555,140080.5844551387,101889.49717417365,3.1293220258562964e8,1.7617022629843254e9
0.0004394833813421428,-0.32888523356078075,0.00043116111783931903,135.86819510279014,5.837543236265332,79038.37149719872,114255.39763939993,1.028688867237088e9,2.42050182997894e9
0.0004294833051972091,-0.3276150374148565,0.0004410997382455909,139.25744476737896,5.813690481116747,78985.72670094958,104583.42925296361,-7.093628367540238e8,2.18777375469944e9
0.0004194832290522754,-0.3263772389139631,0.0004418060149544641,140.16963909179336,5.849385499017518,70514.12144807461,96700.8801035001,-2.0648813794254942e9,1.9080554394262512e9
0.0004094831529073417,-0.32520737417196505,0.00043399061201702916,139.30742468513532,6.005124048603138,69536.82593490998,95217.5561755541,-2.1360762082254245e9,1.659809834809369e9
0.000399483076762408,-0.32381599579547765,0.00042824669815796104,138.0964899359317,5.820301662157198,69443.45139094532,91935.14602279781,-2.887764843664751e9,1.5705022516360314e9
0.0003894830006174743,-0.3221667986908287,0.0004236986345258309,135.4296688151128,5.4849037175258575,50246.04649301137,86739.7619007741,-3.5190929794823513e9,1.3775902484277668e9
0.0003794829244725406,-0.3207031411666831,0.0004261800412072428,134.7117826312963,5.493592114664261,36084.54137639544,89297.57967919504,-2.6235777088412704e9,1.4631685246245704e9
0.0003694828483276069,-0.3192802378362394,0.0004367585097982003,137.31179924763845,5.709433153114391,60636.5007136239,100084.52521719593,-1.7818146760861504e9,2.0438763517743294e9
0.0003594827721826732,-0.31790642127228785,0.0004410700379731125,140.5180370205073,6.2067021469536625,84242.30755463286,122222.8485254193,2.175986323454125e9,2.7868135935931096e9
0.0003494826960377395,-0.31642169080121674,0.00044066193806255137,144.4819196265085,6.617784892473252,32180.48264436294,122887.06872240685,4.595565630378904e9,2.264565475716382e9
0.0003394826198928058,-0.31514205479927476,0.0004400077074544183,149.23551675318956,6.651528657512948,24713.79615750195,117026.28680396243,2.340760479895093e9,1.9519923230920548e9
0.0003294825437478721,-0.3139034946076572,0.0004399333268507246,150.08910133947435,6.426022094067772,111631.08985065577,107380.97897992583,-8.898209006950165e8,1.8371214288490727e9
0.0003194824676029384,-0.31246457469079175,0.00044723642937704954,150.18758348136288,6.468571420216217,254968.1305365641,116578.99465116295,-1.220364345270691e9,2.317040029343236e9
0.0003094823914580047,-0.31090706940676316,0.0004603000855748633,154.01291197863966,6.727519190224083,339531.672434139,132824.25537565205,-4.817663981248015e8,2.8285808676177125e9
0.000299482315313071,-0.3091087500289141,0.00046726250187331496,159.09350277902314,7.018761558081329,355703.9805807664,146769.40778999383,-3.443799653812142e8,3.673710225971272e9
0.0002894822391681373,-0.3073300576825568,0.00047490439314299565,164.30198888478344,7.077037790514404,342671.1558185808,143073.84789315308,-1.1346115701766226e9,3.516177921881927e9
0.0002794821630232036,-0.3057447137302952,0.0004868569494931153,169.9840981220086,7.05709908850791,243840.1272419828,139051.82148159147,-1.1299834283934941e9,2.9159473682357717e9
0.0002694820868782699,-0.3039906845539808,0.0004965481864827818,174.7413854079883,7.238149146903833,194762.84991154325,142979.4279910234,-6.497774972037715e7,2.8598988095702662e9
0.0002594820107333362,-0.3022329331525252,0.000504307783625161,177.9915731239997,7.290106089377373,153332.6472382677,139384.46466301903,-1.0614798842222939e9,2.7945407013012695e9
0.0002494819345884025,-0.30063033129059474,0.0005021624934144513,176.5156623740473,7.464351822679464,85095.69819915606,133699.50433152076,-1.7464786873753824e9,2.7003254957868395e9
0.00023948213492985815,-0.29909003074839713,0.0004840936795736095,171.7081003725854,7.400691909882316,86039.5107499631,125592.70578849061,-2.2568092562675767e9,2.566033220678118e9
0.00022948264086153358,-0.29735991738073064,0.00047136994023394015,166.73580014666325,7.346690801104064,57581.295346147126,127689.53908154076,-7.281497631001246e8,2.6371747382096405e9
0.00021948314679320902,-0.29545390271753424,0.0004638352854520563,162.4591300064065,7.188360689372686,-33464.275448131004,135868.16213132054,6.864225470425111e8,2.7994633104512515e9
0.00020948365272488445,-0.29387746009542026,0.0004736205003625096,167.46435389917482,7.364989189596804,-38074.409957859636,144051.47535067258,5.494332198083136e8,2.9586133873029466e9
0.00019948415865655988,-0.29233334008326345,0.0004933477360990669,176.36041269133034,7.735625235466088,42670.25135020999,154801.05009774934,-4.928393049434546e8,3.016971579882611e9
0.00018948466458823532,-0.2907993359679531,0.0005021397606580579,179.4347703670742,8.016317376744395,83373.31855248468,157210.54523501894,-7.155560262159197e7,3.013847611647077e9
0.00017948517051991075,-0.28893764289998214,0.0005030506539359864,182.3579574054008,8.591100273746399,184704.0381810444,182022.59931260985,4.60321568331822e9,4.026763582110136e9
0.0001694856764515862,-0.2869409795654792,0.0004999922474922995,184.15524365921954,9.026485431146401,335785.53930446703,218504.73055237715,8.719240023570183e9,5.936072670548806e9
0.00015948618238326162,-0.2849167717251403,0.0005096830926228683,191.86792537693472,9.637305118059986,454428.1179430364,256342.20148653674,1.2196846939331787e10,8.084397200545894e9
0.00014948668831493706,-0.2829297114949295,0.0005206260121328124,198.7964687710801,9.930060028377328,490103.0794226098,256586.4543088056,1.2842214079204084e10,8.208580604568433e9
0.0001394871942466125,-0.2810515913642157,0.0005247164073123289,203.36669035249625,9.757570639165932,619001.0826323768,253178.32892601698,1.0248975565690395e10,8.641123738187056e9
0.00012948770017828792,-0.2791186071070115,0.0005309013113159068,206.90343273627064,9.465193793609112,690784.0307451364,246206.2800408436,6.052963814017521e9,8.522565449820747e9
0.0001194881260744296,-0.2770286572374898,0.0005385738580556497,212.10686764312828,9.564786329788268,714158.1839342022,235336.99041020614,4.862158398281081e9,7.463067909677859e9
0.00010948834096780047,-0.27484232197755776,0.0005467061546227027,218.95418073850485,9.95297631471738,792853.3692775216,234780.70230684688,5.706595221168643e9,7.025030140189152e9
9.948855586117133e-5,-0.27278886371169936,0.0005557983402255617,226.3598638946375,10.135534015901133,814149.0537868049,224660.36908965776,3.000238920031341e9,6.2014383549158325e9
8.94887707545422e-5,-0.27063397712234294,0.0005634137693958443,230.60730179949758,10.346480924923089,735788.1095033525,213985.3448731459,1.6849105110373092e9,4.944666418244821e9
7.948898564791307e-5,-0.26855992398269884,0.0005688680102451059,235.48429001578546,10.396673777899748,522645.80690599204,208479.2267485885,-2.427277820204985e9,4.358779620145389e9
6.948920054128394e-5,-0.26677726266696117,0.000583520011216279,242.75179837145916,10.57408671204857,447045.92209855,208449.58741785632,-3.1511009594268584e9,4.39193985476848e9
5.94894154346548e-5,-0.2646909738596587,0.0005998297745590956,248.20869028870842,11.022621247293849,368634.9000324065,235425.56531705178,1.7998965681099203e9,5.338100096630227e9
4.948963032802567e-5,-0.2624180960992526,0.0006117316320231048,255.11787278387305,11.454699528997276,246564.71990694333,257165.87179594644,3.453142710130746e9,6.1568471106506405e9
3.9489845221396536e-5,-0.25994992468701095,0.0006181576241140191,260.8270983012756,11.645752830743312,273720.8428674598,267486.40601967036,1.1096252710077791e9,7.018877496975679e9
2.9490060114767402e-5,-0.2574903598290839,0.0006270310725944967,266.0785255599479,11.65524764164927,340494.2217978155,261191.41393203562,-2.811149862034391e9,6.662079927961433e9
1.949027500813827e-5,-0.2552369136137568,0.000633262675017545,271.0199913624607,11.617896513009025,383418.72181491356,260658.47489942095,-6.064612799905461e9,5.999960770208673e9
9.490511729381979e-6,-0.25290764212039357,0.000643023466785226,279.6617457562835,11.886894472839172,584893.956222475,280328.26910717174,-5.754280209245034e9,6.921075969975072e9
-5.092371111459215e-7,-0.25064844948008247,0.0006461717245053977,287.81560200191325,12.229653641039219,801668.3704773152,304414.4363949912,-4.144871354379449e9,8.326506618524075e9
-1.0508986633794848e-5,-0.2485078877703636,0.0006499860608005267,294.7561991602134,12.750273788439571,960381.553913017,316828.1452873176,-1.6608337212020054e8,9.223369216673706e9
-2.0508754460024647e-5,-0.24635774892636983,0.0006498783263529817,300.8716000977435,13.290137033219715,1.0103227099094186e6,337573.903389331,5.604313642335424e9,9.528029465797808e9
-3.050853956665378e-5,-0.24397852615709417,0.0006492155375626243,306.1245806378987,13.611490498079512,1.0465245121524733e6,350605.3574342123,6.490937874053778e9,9.276677779426802e9
-4.050832285429351e-5,-0.24148062983901764,0.0006553273290418857,313.98200112825515,14.071673934872893,1.2747082211717535e6,364433.7053956385,6.627822056671477e9,9.631372111575653e9
-5.0508107960922644e-5,-0.23903576101816726,0.0006647664892558629,323.6445107041702,14.587254772474235,1.445088768957412e6,416864.9033040056,1.1743261950956587e10,1.2759677764967896e10
-6.050789306755178e-5,-0.23614654450629313,0.0006742286745077953,332.78492598450384,14.988415009212622,1.3842137478031074e6,449625.45319891884,1.499630640092423e10,1.4114427996468525e10
-7.05076745362021e-5,-0.23291117674304404,0.0006838969214929284,346.57649950525257,15.69514715023448,1.2982731449507463e6,481943.3315125828,1.8656983537517952e10,1.530829319695483e10
-8.050745964283124e-5,-0.22971669386382565,0.000691133633604961,357.5458902777965,16.653923436242156,1.5994702199082675e6,549592.3883401358,3.1796899287128876e10,1.9519028359018944e10
-9.050724474946037e-5,-0.22650724972243189,0.0007005103539122535,368.13983348610805,17.1892507983188,1.7680625995314373e6,611329.9168487573,3.619172493292447e10,2.431720458028946e10
-0.0001005070298560895,-0.2233958589088579,0.0007178100427138228,382.66397470375443,17.37417153924724,1.8568454863087393e6,616689.4438967827,2.866387479662304e10,2.462101860308644e10
-0.00011050681496271864,-0.22013042139304162,0.0007286280529598107,394.63488169257164,17.750364896001482,1.7442624892195086e6,613380.109080295,2.432599421372859e10,2.406429047832497e10
-0.00012050660006934777,-0.21676162952919548,0.0007295155843295733,401.1594311205177,17.740556390514303,1.4242155185292086e6,575442.5763584023,1.3889458461751637e10,2.115538902510436e10
-0.00013050614506937563,-0.21351140486336953,0.0007328762025351958,408.37879276464156,17.937292602612217,1.347914819443829e6,557816.0863977766,6.415544352727352e9,1.955509410102236e10
-0.0001405056391377002,-0.21041124288953142,0.0007449775726073942,423.3714393127677,18.499604314642042,1.3893885868482122e6,565720.8428984337,-1.1837088393074758e9,1.8847770107503056e10
-0.00015050513320602477,-0.20712669769232162,0.0007643913252545437,438.9028860178208,19.12729181036123,1.6059331573358078e6,568019.8011274547,-6.290372144124787e9,1.8537677540904922e10
-0.00016050462727434933,-0.20369320082418563,0.000781981493559398,448.525444489655,19.552317093687883,2.0119958656037648e6,571676.3318226081,-6.644181898476194e9,1.8420197198627213e10
-0.0001705041213426739,-0.20009356402051345,0.0007923594007283554,455.5119430620036,19.9476169268551,2.2139320948448726e6,574990.8104725248,-1.2587568775909876e10,1.8720366976749557e10
-0.00018050361541099846,-0.19631505167855356,0.0008000718349006209,463.4188494037207,20.721323681809675,1.9942169558860604e6,618887.808422679,-1.2302451161038193e10,2.0978997148759644e10
-0.00019050310947932303,-0.19253770717297447,0.0008130277606243361,480.6756767617315,22.080553057524227,1.8887689826253606e6,696470.0531740296,-1.326240234368271e9,2.4371378397740543e10
-0.0002005026035476476,-0.18871194640750036,0.0008282077497228065,500.40748989146243,22.805060781608084,1.692892827388914e6,743160.4218765422,2.8838318122706504e9,2.5517995801661953e10
-0.00021050209761597216,-0.18478780832829217,0.0008450148304530952,521.597607397569,23.39251876979025,1.8464728334837686e6,784386.9643173061,2.2377161977807636e9,2.602164593810852e10
-0.00022050159168429673,-0.18078745297764545,0.0008596271490249073,542.1828634258645,24.450782445822874,2.2125978366872263e6,861387.7102818566,8.877616912094967e9,2.9883694844909134e10
-0.0002305010857526213,-0.17645336094628147,0.0008694423333034921,560.6211407784818,25.251965909194233,2.578013754633989e6,940771.2725861253,7.342033028526162e9,3.406388597520393e10
-0.00024050057982094586,-0.17190369930940505,0.0008789927232791267,581.8347909371806,26.200404857230662,2.77755639502659e6,1.02753167509003e6,1.0906649722191328e10,3.9817655443312744e10
-0.00025050045223906636,-0.16722212667761777,0.0008884026732498627,603.674955215211,27.21221265873978,2.6722121640079957e6,1.0885150965353192e6,1.8418511990288525e10,4.386504341642747e10
-0.00026050052838400006,-0.16245338786743377,0.0008959715622361644,620.2346086944378,27.49115983535189,2.887750192125303e6,1.1254968439699824e6,1.928065391082004e10,4.849146739866092e10
-0.00027050060452893376,-0.15773546562655247,0.0009099063614113586,637.8630190672574,28.298668390975607,3.213766186378996e6,1.210083386860006e6,3.3549235393584908e10,5.946794619379685e10
-0.00028050068067386746,-0.15288476739573525,0.0009267160538384699,659.2454112631818,29.683370102113855,3.3411061489942255e6,1.3100886909262424e6,4.957918657756942e10,7.082067446040111e10
-0.00029050075681880116,-0.1478267476197725,0.0009435140609922839,689.0791751506953,31.42984671891705,3.7868147116310177e6,1.4040190875563412e6,8.348411047594707e10,7.317761147934045e10
-0.00030050083296373487,-0.14259769430456434,0.0009528432543446869,714.3295502289686,32.572922468901325,4.157300963531334e6,1.464464820279134e6,9.862352476307164e10,7.190015170651816e10
-0.00031050090910866857,-0.13717033942133638,0.0009578835526474373,730.3640061507627,32.91093973793197,4.309311806298668e6,1.4613959056693942e6,8.629444997576907e10,6.770493501200289e10
-0.00032050098525360227,-0.13162180359333797,0.0009718079091303133,751.1097090254531,33.1719523574985,4.2971388515471695e6,1.463007825794605e6,6.316582102638661e10,6.60772860703113e10
-0.00033050106139853597,-0.12591418920727665,0.0010019402802301934,788.5089256138227,34.31156826086587,4.560609848004098e6,1.5273115541263048e6,4.5999324691075584e10,6.899574526587244e10
-0.00034050113754346967,-0.1201127214425378,0.0010360830991008533,834.0660895617303,35.986833998900465,5.16514282820019e6,1.6367967196397425e6,3.3419504007686993e10,7.250058395387659e10
-0.00035050121368840337,-0.11400668148169985,0.001059424716717968,871.9575115025526,37.52875358576969,5.472038812190144e6,1.7503907329119716e6,3.3505321331411655e10,7.918657234220755e10
-0.00036050128983333707,-0.10787501688625843,0.001079765081897216,909.7614308017717,39.4655712700442,5.57898275100588e6,1.8956179631666488e6,5.186982813141966e10,9.259734633342493e10
-0.00037050136597827077,-0.10148851758963542,0.0011022925566520029,955.8288688468715,41.76520816102916,5.511549939638583e6,2.0114976925411443e6,5.817198893215819e10,1.0045033770915321e11
-0.00038050144212320447,-0.09492877187485442,0.001124076351020254,996.0112084777251,43.52762469973724,5.819725982642571e6,2.121718445682203e6,5.770119162484216e10,1.0758249446411714e11
-0.00039050151826813817,-0.08832546436397194,0.0011462568069344787,1035.227334617742,45.396885165860034,6.613464789516665e6,2.260533306471772e6,8.020353329440219e10,1.1424448605675412e11
-0.00040050159441307187,-0.08140652352722008,0.0011668563804306397,1068.1847798759575,46.97093859153349,7.371232634643276e6,2.3866852858801e6,9.408072085485455e10,1.1828347513647008e11
-0.00041050167055800557,-0.07418834689428536,0.001189976249140808,1104.6847128748761,48.58849517081407,7.805683835649135e6,2.4747269845531154e6,8.48825044484947e10,1.216200115638405e11
-0.00042050174670293927,-0.06670893242784275,0.0012281646294851312,1162.9638449932597,50.25786698220129,7.458634942460652e6,2.53325138228985e6,1.9280614780336414e10,1.2531963028776306e11
-0.00043050182284787297,-0.05907908723614366,0.001261825737946585,1221.7063922694983,51.910983576587455,7.261489157418846e6,2.6424616998868072e6,-4.7751261444408195e10,1.3495453932834132e11
-0.0004405018989928067,-0.051340778251939834,0.001292048202789855,1277.7739465199804,54.18199977651306,7.774463789784866e6,2.808144623273247e6,-8.371901807436224e10,1.525327575668725e11
-0.0004505019751377404,-0.043404487563908765,0.0013203815231683422,1327.000699260598,56.72624411432837,8.62038373722662e6,2.970902164882473e6,-9.02965242801198e10,1.7036910909806113e11
-0.0004605020512826741,-0.03528059543617932,0.0013509373943718665,1382.6450990007365,59.1706114003448,9.49461621065168e6,3.127199265827824e6,-1.0742831040526471e11,1.8198398073112888e11
-0.0004705021274276078,-0.026859981686278473,0.0013732508424474559,1432.1015811307914,61.94045754789047,1.0284141883318663e7,3.3493251044828137e6,-1.0175255815347108e11,1.9850120183618463e11
-0.0004805022035725415,-0.018103955361458403,0.001392068907557862,1474.669077937322,63.859402945051784,1.0796622162688985e7,3.5078999435608382e6,-1.3140933940271666e11,2.1135301874385095e11
-0.0004905022797174752,-0.00911045632511427,0.0014167701751331883,1523.5839477265984,65.53840918952517,1.1124989329712842e7,3.6129473043764243e6,-1.6374007190639764e11,2.1588237833451303e11
-0.0005005023558624089,9.156977874115846e-6,0.0014430495360885777,1573.0846620527998,67.18022698800445,9.960571046372801e6,3.6598758399261767e6,-1.929147689853028e11,2.1224139486460944e11
-0.0005105024320073426,0.009457422645701073,0.001469394877572616,1623.3655484216376,69.27018774395229,8.324870490698772e6,3.800365413659138e6,-1.831602552840084e11,2.1300734506771954e11
-0.0005205025081522763,0.019156189355211743,0.0014885775897999314,1661.139773374539,71.54639265377497,6.820466171585508e6,4.053114628967733e6,-9.258860510821199e10,2.26771438536337e11
-0.00053050258429721,0.02895913476789437,0.0015035014950926097,1698.8989072669824,73.09971529493382,6.074834698074314e6,4.251633905676058e6,-7.502997967535127e10,2.4586348727602353e11
-0.0005405026604421437,0.03875126468915489,0.0015112693271670322,1725.355536617505,73.71212174225549,4.719365682798156e6,4.344261615101644e6,-1.1912791865037657e11,2.5093076763576904e11
-0.0005505027365870774,0.04869709628657297,0.0015179887260481334,1745.7798992636906,75.23629859533072,4.555666006055244e6,4.599448205596527e6,-3.5791961924557076e10,2.70789996490554e11
-0.0005605028127320111,0.059035038283094546,0.0015299800858461934,1774.4533728970873,76.40432520881667,4.0027226362771015e6,4.767034381708605e6,-5.217277526374164e10,2.892859548124539e11
-0.0005705028888769448,0.06960607557309541,0.0015437216757772949,1804.7483387524574,78.01875149601739,3.9041042318322845e6,4.981628827879903e6,-4.434134936146071e10,3.179180787213252e11
-0.0005805029650218785,0.08029375333634073,0.0015566819495468453,1836.7446806129954,80.2739885202134,2.4515339291047077e6,5.223909796720307e6,2.6157571298453423e10,3.455884746369697e11
-0.0005905030411668122,0.09115394621629655,0.0015643774473389708,1859.175086140384,81.17808072084391,-312747.92289029283,5.305820124329681e6,-2.293746774528434e10,3.673756649889927e11
-0.0006005031173117459,0.10188078189980548,0.0015745543705940213,1877.001281853186,81.19760365625464,-2.63477421224816e6,5.308317943170399e6,-1.070028330305196e11,3.7507355889198334e11
-0.0006105031934566796,0.11267792605819642,0.001578143184367777,1881.7797588302296,81.20026259452726,-3.9619949495716365e6,5.292684787297556e6,-1.433197506617782e11,3.8138410853320544e11
-0.0006205032696016133,0.1235598370046665,0.0015718166397352864,1869.103890975632,80.75552322863709,-5.839398535482964e6,5.243907257972527e6,-1.5949237523953195e11,3.956977388049324e11
-0.000630503345746547,0.13438632294440991,0.0015583143383775951,1842.2775844996909,79.92967548635315,-7.393569853646968e6,5.2468877460497e6,-1.3517698774351549e11,4.2472285258478265e11
-0.0006405034218914807,0.145253846948056,0.0015442457205923814,1816.9675248336155,79.65590632211153,-9.242871077126537e6,5.456072958713311e6,-3.4740808378959984e10,4.7547030736671564e11
-0.0006505034980364144,0.156234867979907,0.0015338839523520993,1794.7469901202467,78.74934924517375,-1.1122705828692839e7,5.347860539944778e6,-4.362691002696352e10,4.633040739936673e11
-0.0006605035741813481,0.1671970221332108,0.00151786879657008,1761.811064822537,77.1899239186539,-1.3303697911541503e7,5.048113073277702e6,-8.16182871624522e10,4.120100048571643e11
-0.0006705036503262818,0.17815179560426078,0.0014963523652655,1719.3830161252881,75.66339136402111,-1.5452501807424068e7,4.827409859121625e6,-4.8042553498436874e10,3.771229604215484e11
-0.0006805037264712155,0.18864925924453974,0.0014772905372157498,1658.7167913934295,73.50494884890333,-1.7249030264613446e7,4.564001264849308e6,-1.5297673101208776e10,3.355787504401982e11
-0.0006905038026161492,0.198842620837293,0.001451963058638241,1593.875826411691,71.40308276303128,-1.791409604938199e7,4.316999322331465e6,1.9664260204589214e10,3.008840769425567e11
-0.0007005038787610829,0.20881326767651626,0.0014285177381687167,1535.3067552863313,69.54108626030452,-1.804745601410623e7,4.150811992973866e6,4.5846503646068016e10,2.8538829921694324e11
-0.0007105039549060166,0.21871021562040915,0.0013980809026142055,1466.6682961567362,67.2165601471623,-1.8310429764601402e7,3.902914743317832e6,9.073391856054439e10,2.5748178792784607e11
-0.0007205040310509503,0.22844152185034908,0.0013649913422435047,1390.894646724637,63.715647055824554,-1.8179853519855548e7,3.52603176472315e6,6.829682821831652e10,2.203079564677432e11
-0.000730504107195884,0.23793514767705345,0.0013302013906555908,1309.4118983991198,59.87748288382287,-1.7723195348012134e7,3.1197007555655865e6,4.4476916538388214e10,1.8273817408292606e11
-0.0007405041833408177,0.2469954100936011,0.0012933989764505039,1231.2231163040535,56.334690683006905,-1.6749668092442928e7,2.8624704587921468e6,5.41413219639771e10,1.640445452760081e11
-0.0007505042594857514,0.25575624978377165,0.0012468375009274198,1138.5043120287369,52.35273450864374,-1.5853397854805943e7,2.682028291125148e6,9.641601179838795e10,1.5948335198980984e11
-0.0007605043356306851,0.26427503237422934,0.001192529458102113,1042.3254784652788,48.20607562138151,-1.4767732973802133e7,2.5126351902085333e6,1.2802512781822978e11,1.587195466558138e11
-0.0007705044117756188,0.2725481569114709,0.001134969994716149,952.326925707126,44.38639809941348,-1.3343806890606537e7,2.3075801824540896e6,1.2615224122039308e11,1.4797686350336166e11
-0.0007805044879205525,0.28039942790599887,0.0010772427541683122,867.4767629366751,41.386825995314695,-1.2271409276236193e7,2.0911162349642213e6,1.61926559666618e11,1.251170865425909e11
-0.0007905045640654862,0.2878131552540144,0.0010234672863191012,783.6581432744488,38.02930686687742,-1.1411458117780952e7,1.9190850408656094e6,1.8499681141557635e11,1.107630671981581e11
-0.0008005046402104199,0.29464966705530243,0.0009641769770725666,698.2881570599433,34.20999173002148,-1.0373191445712484e7,1.6858902597757594e6,1.768691932910111e11,9.419018220036475e10
-0.0008105047163553536,0.30125192634479026,0.0009030411680841337,616.8498795803882,30.74342571218154,-9.113941232369874e6,1.4967159760217322e6,1.6981413724906924e11,8.220540406316191e10
-0.0008205047925002873,0.30749012161909195,0.0008550608065013723,551.6317806017772,28.234351129116288,-8.140711661282413e6,1.3970228542519566e6,1.7357961780008643e11,8.031594965270767e10
-0.000830504868645221,0.313447451357948,0.0008080926029409895,490.87370702734887,25.25705238374562,-6.824036966809219e6,1.2030644211818557e6,1.4764800684545087e11,6.810165902648777e10
-0.0008405049447901547,0.31906746037631817,0.0007650716535178509,438.5093478174456,22.844822791546637,-5.849815481737049e6,1.0368445733149353e6,1.339229652078362e11,5.666949437645135e10
-0.0008505050209350884,0.32447639584395804,0.000724798346319142,391.11123527276317,20.66491485445229,-4.901849335488939e6,846528.2443931955,1.0759596275411174e11,4.224098943424184e10
-0.0008605050970800221,0.3293344111806364,0.0006837260338017602,346.394917303021,17.91392765618353,-3.918268099165205e6,612751.5284386112,6.354934672090955e10,2.4592723875791054e10
-0.0008705051732249558,0.3336739035169885,0.000639862438302006,306.3682462247148,15.589091135808502,-2.9800159429001776e6,461195.1669145034,3.739773868483542e10,1.5260211705734695e10
-0.0008805052493698895,0.3378152596732834,0.0006040504203014447,272.8207795133435,13.747960601095908,-2.411940138359483e6,372239.51049058046,2.6204056904745453e10,1.0546385677537683e10
-0.0008905053255148232,0.34164275907547564,0.0005705474561488595,244.29858004151507,12.094517795301606,-1.9935270081586875e6,297680.3104405918,1.8450711789428905e10,7.290496343524279e9
-0.0009005054016597569,0.34513641800888584,0.000539283480145301,220.7690180016217,11.137027710821245,-1.672171024098318e6,265905.0339313595,1.8896916218639412e10,6.241059927326433e9
-0.0009105054778046906,0.34819606334512354,0.0005049760792435145,197.31452375864012,9.916266830896568,-1.300723744189812e6,232263.54794180518,1.5119950493656147e10,5.607688591372818e9
-0.0009205055539496243,0.3511055085863918,0.00047453927676769254,174.68769815306632,8.31329420318467,-1.0010630944418865e6,184803.46367527414,8.30985819078397e9,4.550546681492866e9
-0.000930505630094558,0.35385992461960997,0.0004512982578351688,158.4388348025684,7.396729951940415,-790940.6594132283,157952.31041227232,6.309690780990741e9,3.751217976755632e9
-0.0009405057062394917,0.3565280122337863,0.00044205141485702644,149.5093836395792,7.320633607767202,-712701.3019024136,174986.34219745194,8.46767263587157e9,4.933188573707941e9
-0.0009505057823844254,0.3590989362385881,0.00043210348790188933,143.53106481167663,7.158731396007182,-538451.286822862,177508.45755625225,8.718382748554731e9,5.25289799487736e9
-0.0009605058585293591,0.36134683102252896,0.0004172722696945883,133.23285626277567,6.680652321115504,-365553.32783547026,154025.46252188142,7.329603457031611e9,4.34502838239436e9
-0.0009705059346742928,0.36338886201701825,0.0003990716880866955,119.86484749219001,5.8853093966166465,-278599.6671201831,125903.12201318807,5.169235941058087e9,3.4144721149927707e9
-0.0009805051377043128,0.3652597285370866,0.0003921506353467367,112.24076033807437,5.383620425603133,-218141.3135947269,114848.80326444482,3.7700056762438393e9,3.0540831937220225e9
-0.00099050288554281,0.36741941803114603,0.0003923356120361628,110.5164401662387,5.076374804867419,-223062.32179689343,100586.17137341951,2.2830221681236005e9,2.218079832438961e9
-0.0010005006333813071,0.369275550434133,0.00039137557824723434,111.50975239321878,5.1428086239691595,-228026.89423029977,100051.60455822981,2.097721870802357e9,2.0351975812970557e9
-0.0010104983812198043,0.3708378662482137,0.0003848455539008148,110.03183108518647,5.322667421917752,-234939.5976921613,105062.81271631214,2.8640664834103556e9,2.2018541989937596e9
-0.0010204961290583014,0.3721529895598942,0.0003829920844577428,108.72017432284255,5.347795444251766,-234031.9546145483,101887.0356535403,3.2677892865749865e9,2.1340998472799973e9
-0.0010304938768967986,0.3734835784896568,0.0003779288681683363,104.28629757020676,4.907454575856094,-239076.82214999458,87473.71371690641,2.119989053816512e9,1.637521835723894e9
-0.0010404916247352958,0.3750125105792249,0.000377573793541683,102.77315333651843,4.68425176913501,-230312.61530097114,75836.82581992872,1.593241531628324e9,1.242207394454641e9
-0.001050489372573793,0.3763420262726431,0.0003710644306087495,100.51866012938785,4.625830273073667,-233485.1417058744,86534.60347196828,2.3645038358483853e9,1.8536303768004577e9
-0.00106048712041229,0.3774564128949423,0.00036552807779483476,97.29804266850772,4.731487760099936,-221202.48047254246,96693.6203142352,3.971996937020353e9,2.3429795810250883e9
-0.0010704848682507873,0.37848138567633577,0.0003669364906562355,95.78115955749308,4.552727864614518,-177328.41735368618,88965.95664081258,3.0365241668697705e9,2.149326662620362e9
-0.0010804826160892844,0.37958794684597524,0.00036341413889311164,95.07763710312476,4.351844599218458,-162314.86072267214,73646.23350054522,1.1998670789309454e9,1.498833384120734e9
-0.0010904803639277816,0.38068523650974384,0.0003483213762057366,90.88042698582355,4.322485797709371,-151270.81296835313,70349.8771243055,1.6838996196179771e9,1.3547433007011523e9
-0.0011004781117662787,0.3817433397023124,0.0003335400396679967,84.22895478682496,3.8777964946318124,-65727.197521281,57214.8785828169,7.72500821822785e8,9.745436273827454e8
-0.001110475859604776,0.3827721434303676,0.00032618680168351526,78.10721525302094,3.5366307911609454,-48963.46229759807,49553.62469003678,6.815755710025373e8,7.793133062325612e8
-0.001120473607443273,0.38396860619666406,0.00033029060638323503,76.76403690344827,3.4277984720057746,-48545.853301586096,46587.12144216467,3.605392525349914e8,7.589376020627701e8
-0.0011304713552817702,0.38521788418502545,0.0003347839686520849,77.44736368955377,3.482863537856806,-4985.984933080472,45629.25020385636,3.149025630714341e8,6.689618717071215e8
-0.0011404691031202674,0.38631882915936877,0.00034154971703854016,80.8646340903542,3.482833213619758,-16639.9053131397,44704.44952087616,-4.000511418981096e8,5.872358666950064e8
-0.0011504668509587646,0.3874142837887048,0.00034913693692924816,83.72798353592593,3.5014953433077673,-13243.534232456735,46864.665675293785,-7.706429533189718e8,6.168948871010832e8
-0.0011604645987972617,0.3884647246322711,0.000352778167843786,85.1858439249463,3.6739611069667095,-4975.458344043351,48831.52981908864,-3.1710425115861076e8,7.570711031822332e8
-0.0011704623466357589,0.38927873449292383,0.0003520308989006692,85.98409223848947,3.9466464100608833,-50186.99741520163,54533.54035528729,1.8139843953356284e8,9.429634488127655e8
-0.001180460094474256,0.3899756143852137,0.0003511032958253956,85.92755733101752,3.8231897053783097,-71656.49878072499,48417.739041221495,-5.248743620113157e8,6.521492223900493e8
-0.0011904578423127532,0.39070697920932435,0.000349830537951918,84.93399417836507,3.720988982950159,-66692.97902419826,50144.41317066452,-3.051068763152602e8,7.581969804069514e8
-0.0012004555901512504,0.3916123129039188,0.0003469381645257159,85.80542738049124,3.6388263739168387,-79421.03831928664,48576.9670935985,-8.666320427628282e8,6.995373947584518e8
-0.0012104533379897475,0.39252253727047354,0.00034068886398276615,84.74022035964303,3.4847850468549417,-50026.29274450744,41250.43072189245,-1.0180706939861593e9,5.223650044938783e8
-0.0012204510858282447,0.39342152618753606,0.00034232713273561077,85.07464246873629,3.6467750438271898,-73062.51122281817,46569.96341847646,-1.1527566075292361e8,6.145049974659978e8
-0.0012304488336667418,0.3942669332144433,0.00035160413322955146,88.00482988547421,3.96439038106383,-141327.848473708,55989.53143075818,6.190688221513939e8,8.999285238077918e8
-0.001240446581505239,0.39505738328097506,0.00035385520670408823,88.71745100773978,4.141193873006513,-152210.1512837083,66071.90734142764,1.421145048058613e9,1.2030040321514683e9
-0.0012504443293437362,0.3958893999904976,0.0003446796785295639,85.24395675041475,3.925852049473007,-155018.3418268179,60530.62719664323,1.1723229685452366e9,1.0206071396313909e9
-0.0012604420771822333,0.3966945530664816,0.0003367931230370828,82.55010262388849,3.6111621966956813,-85554.65842097727,47004.89155830016,2.5793048470424446e6,6.57132808692141e8
-0.0012704398250207305,0.39739340398996137,0.0003372735460384689,81.99516596300367,3.5734878533209145,-84481.2553148199,48559.0160424315,-8.01634274165749e6,7.843156108333334e8
-0.0012804375728592277,0.39821526177809574,0.0003336859184833164,81.90457428571023,3.765523080504484,-132157.43894012793,55108.76603888917,7.972731528757868e8,8.087255061538821e8
-0.0012904353206977248,0.39898837647616164,0.0003281728543231029,80.77846653436987,3.691458935837702,-127134.70459550613,50552.09958850545,5.695439420957798e8,7.118302615688927e8
-0.001300433068536222,0.39971910455517357,0.0003197115081649737,77.95554304087226,3.453383448773676,-79882.81113964858,43737.95461106701,2.968361507978005e8,5.746739173321744e8
-0.0013104308163747191,0.4003270169546886,0.0003114522722761303,74.40809071218872,3.327401710083346,-55269.087527436735,45239.015460880815,5.569508533763934e8,6.836374130574894e8
-0.0013204285642132163,0.4008605657766457,0.0003129032453718403,74.01307953358477,3.266292631017091,-64719.76664304694,47711.33796847163,4.32267559192079e8,7.95969859221667e8
-0.0013304263120517135,0.401409090873407,0.0003131334696616191,72.73848377436519,3.3895928882470256,-118273.41974118794,55675.301906103006,9.242832846075585e8,1.072829094697793e9
-0.0013404240598902106,0.4022229167204641,0.00032047173697477164,74.38375525300549,3.4332002258580787,-120397.06813311562,51970.822181166914,5.683149475710543e8,8.518893938856361e8
-0.0013504218077287078,0.4031129792482534,0.0003173539853151507,74.22377631760322,3.27817409112141,-87399.46762554906,41561.30746275647,2.5247413879282434e7,5.41662475492915e8
-0.001360419555567205,0.40400662884209304,0.00031146336297812374,73.50715014444317,3.258481530831757,-56161.484252584494,41235.638580304294,1.4819282662439218e8,5.1107978074673474e8
-0.0013704173034057021,0.40484465179973633,0.00030915078538215813,74.52239327809944,3.279926165494819,-43366.377800018614,42167.55042385456,4.335644907702623e7,5.639418940348865e8
-0.0013804150512441993,0.40548836342489814,0.00031173751016217853,74.23376619500478,3.13594177253265,-32647.786174790683,38020.1188480059,-3.1276259166255563e8,4.4150855432024944e8
-0.0013904127990826964,0.4060278450868209,0.00032110958389298526,73.98899144936325,3.146845269126569,21769.09431739483,38655.46027668423,-4.010210072593447e8,4.824937770014426e8
-0.0014004105469211936,0.4067601401866996,0.00031878683137760705,70.65755635032268,3.010624861079003,32226.502917150534,38271.30655642874,-4.967332845663373e8,4.964492356863628e8
-0.0014104082947596908,0.4074194091524696,0.0003237592013019002,71.83964385129924,3.076706998770495,21978.45535974036,37006.875180261275,-3.9189637725642264e8,4.750212924269133e8
-0.001420406042598188,0.4080849151506845,0.00032434944743140733,72.0927503600348,2.9816589816258925,-24012.543908591026,35787.60689415715,-7.076885919156761e8,4.6383985987278587e8
-0.001430403790436685,0.4087954784389876,0.00032419764521791157,71.36567692970227,2.931176346026299,-27584.619186720516,35007.045957685164,-6.625712849258443e8,4.2537322918242866e8
-0.0014404015382751822,0.4095304754570534,0.0003146546910176589,68.18499525849244,2.9852946914488045,17602.454198972606,37907.76219225548,-1.4470942836679634e7,6.802368582772733e8
-0.0014503992861136794,0.41035396707372274,0.00031315266840497235,66.32483084328096,3.144814392192477,24136.58494376224,50879.27651942527,9.440150397854344e8,1.1732060682301614e9
-0.0014603970339521766,0.4109911130743567,0.0003142463311217572,67.70575176412707,3.11494050775341,35133.98785794241,46875.500823469025,9.642117350207866e8,8.386838192386011e8
-0.0014703947817906737,0.41170067743991967,0.00030884668393825194,68.68308091805208,2.952856624778577,11582.572286734698,37064.32366046692,2.080209269314873e7,5.48713970298258e8
-0.001480392529629171,0.4125389120535401,0.00030645630876192795,67.70639981618898,2.6792659817841455,-36110.16649974262,26740.804236914482,-9.372178448053805e8,3.253548061409092e8
-0.001490390277467668,0.413208996546251,0.0003018967400157519,66.83060703557312,2.608657431544756,-33084.293376973284,30236.87897201573,-7.85332073665202e8,3.598373777341287e8
-0.0015003880253061652,0.41378756298424557,0.0002976926040771557,65.1380830834694,2.6321609595234885,5766.262471103075,30956.621063939092,-4.6634811730615425e8,3.56122800919941e8
-0.0015103857731446624,0.41449263755933496,0.0002905363320287409,60.70815424706508,2.517067286408817,21841.216496705478,25912.62028062402,-4.330907955189112e8,2.9168673624711084e8
-0.0015203835209831595,0.4150581641466124,0.0002914688788615751,61.34088244259713,2.7226599481365916,17151.05410273766,30373.206177171967,3.672093749267018e8,3.5459986170031124e8
-0.0015303812688216567,0.41573196987973643,0.0002942943135811621,63.88515012707029,2.922271506093817,-43251.621697017494,34701.17689541571,6.004483690082836e8,4.000555442092829e8
-0.0015403790166601539,0.41628539980802454,0.00029968535159223916,65.70325127257648,2.9409347480360357,-26658.06918337481,33402.877935434095,3.894985054640985e8,4.042427981574271e8
-0.001550376764498651,0.4169450371582061,0.0002993304524417205,64.56929459764076,2.9465360502372113,36992.64007060206,34183.142972438145,4.711956158541137e8,4.05748711988229e8
-0.0015603745123371482,0.41765383679509976,0.0002990301948742285,62.598627342656,2.8422496652434273,26187.68225246394,32804.67679774956,2.6218290516524005e8,3.5443629513457674e8
-0.0015703722601756454,0.41832947285906996,0.000299222048283669,62.36526854938866,2.919528306027928,-6914.230473482635,35326.60837922724,5.040678403896326e8,4.2700225196935177e8
-0.0015803700080141425,0.4189233010869357,0.00029265978492515245,61.94889044387165,2.7748597220502367,-23808.391547394916,32915.16590506461,4.276443323114397e7,3.837353631987813e8
-0.0015903677558526397,0.4196716905525245,0.0002906076323456372,64.14295410814226,2.7281631910998554,-20568.645697745043,31081.44892865431,-2.1294373353694838e8,3.562284084887602e8
-0.0016003655036911368,0.42061040236693226,0.00029260538672797265,65.11583039750369,2.890318797983348,-30979.65780676713,34371.11353353368,2.618075710723113e8,4.129692808659629e8
-0.001610363251529634,0.42147281677831777,0.0002974743392694127,65.11513507679038,2.9518639694681004,-49607.723273333475,36178.16260660003,3.5564413393844783e8,4.4978897500769866e8
-0.0016203609993681312,0.4219916412663879,0.000310614265690502,67.80118876689754,3.051906626087198,-70588.06898495671,40473.395510423725,5.197815602413923e8,5.381425343077935e8
-0.0016303587472066283,0.4225049458439462,0.0003191117087021082,68.55681020764332,2.992057700459472,-55697.39411407836,39552.26983383124,3.14004603590843e8,5.094590691352725e8
-0.0016403564950451255,0.4231116441170743,0.00031526243113809996,67.6333050747782,3.065068026087886,-48993.8829137229,39318.99941464649,4.7917967859668577e8,5.678755204088858e8
-0.0016503542428836226,0.4239609044113313,0.00030714059752101505,65.64477066870836,3.297932820905575,-43165.819127773044,50838.060086181715,1.3870138651689048e9,1.0651753270709099e9
-0.0016603519907221198,0.42474559581902577,0.0003031800430939249,64.84283241972476,3.0085941644096192,-39007.39555401216,35942.47561329062,2.2272650567248532e8,6.042206541985723e8
-0.001670349738560617,0.4254011362646997,0.0002994309024026414,66.03517679937669,3.0410478665118537,-76233.93065910145,32143.77568547404,3.923477134827592e7,4.342488496220229e8
-0.0016803474863991141,0.4258725205921219,0.00029238141096444333,65.43218241263882,3.094575714931759,-119245.83435725806,32687.299671592275,4.123151890592368e8,3.7889362569734544e8
-0.0016903452342376113,0.42635731725560616,0.0002896379096293853,64.4678442778784,2.882449624528739,-112723.0174684713,31399.740324375838,-8.206585739598617e7,3.8512534693690944e8
-0.0017003429820761085,0.4269854400070617,0.0002769325665567808,60.20382232776762,2.5323345392393057,-37725.881017530875,25617.082930853398,-4.5005943339698285e8,2.68655051717447e8
-0.0017103407299146056,0.42756446595827585,0.0002763236779070784,59.53152984079982,2.521012920190155,-16991.77278382039,25439.584715605117,-4.3791832796941096e8,2.930187780864279e8
-0.0017203384777531028,0.42804464678047227,0.00028394904578376765,61.061147358670475,2.7227015992437056,-31888.678165410147,29140.54274018409,-1.4316310675080365e8,3.887283520782141e8
-0.0017303362255916,0.42873200391969296,0.00028469276942184185,60.369129386831766,2.793162536130874,-40196.18472598176,29654.45672720708,2.2892479999425563e8,3.40372373638113e8
-0.001740333973430097,0.429285342395684,0.0002871676306529318,61.53099752439878,2.7989685153668424,2486.5869036672807,31790.050202685507,-1.875071939274254e7,3.93914884668346e8
-0.0017503317212685943,0.42979659106730833,0.00027397629976257646,58.957999004484385,2.6074326972816997,-13158.80880767539,25529.394665318476,-3.5784530803480834e8,2.9409024346314925e8
-0.0017603294691070914,0.43039092308928956,0.0002647508922626247,57.37030559951088,2.490800948550445,-16008.183304625154,24665.31850435228,-4.9955417888787985e8,2.808067701861533e8
-0.0017703272169455886,0.43108914675345295,0.00026364188344094253,56.52575972959612,2.423612013022286,16984.11384227089,29300.24519141461,-1.7447553213276732e8,4.415281942625324e8
-0.0017803249647840858,0.43181290006043854,0.00027699365006858556,58.50749895020861,2.5076352946149614,21449.15014464453,29434.125922662108,-5.051112188351455e7,3.512282202718601e8
-0.001790322712622583,0.43252388299879385,0.0002929109654142514,62.87530570614655,2.722014699022921,21455.40344106167,36357.544481856974,5.579155074267329e7,4.6052442823325866e8
-0.00180032046046108,0.4331299480868911,0.00028907242907858665,61.51000202422217,2.6472914550051643,2567.6544826728923,32456.62749182972,-3.3692115100181304e7,4.0148454950897425e8
-0.0018103182082995772,0.43360864440040314,0.0002767696343563427,58.552299922805666,2.4283451852138374,-4829.820851444864,25527.082701877625,-2.5590980481465113e8,2.6152206247212127e8
-0.0018203159561380744,0.43418745566421424,0.0002744614306515127,57.59748802997402,2.5219578893706758,-8789.709820788628,24255.06029784989,-1.1567077574248e8,2.6196309249816862e8
-0.0018303137039765716,0.43477627394601587,0.00027743763668582766,58.08651201462184,2.4903031173724295,-43141.80705369654,22497.141645102583,-5.037687315636443e8,2.4487092451520073e8
-0.0018403114518150687,0.4354111125030031,0.0002800467770260965,57.73675171843912,2.525871745674984,-38995.99384543661,24024.792113400705,-3.511724315331002e8,2.711093180668772e8
-0.0018503091996535659,0.4359054298181145,0.0002839905552653425,58.96130141473587,2.6160063852750617,-8116.47384062168,26863.1086044821,-1.5890224766185358e8,2.946689491292717e8
-0.001860306947492063,0.43625050495160395,0.00027396362247984914,56.957439091046474,2.566508401523292,28354.625915532426,26368.152306172935,-1.476837288977039e8,3.035941962737344e8
-0.0018703046953305602,0.43674070540457616,0.00026642490053550356,56.018244523813635,2.5871096438133794,22232.73793972379,24050.17773918745,-1.9554520278284216e8,2.6447365362514427e8
-0.0018803024431690574,0.43725638785853516,0.0002671174655527879,54.39747977123166,2.271527001013477,12720.690982796692,20491.464916569596,-6.02363994157934e8,2.178279371007094e8
-0.0018903001910075545,0.4376556022251607,0.00026959521143169195,53.27328350832222,2.284744038862037,-23285.339309968134,22230.45420952647,-2.4214017987251797e8,2.739360517034593e8
-0.0019002979388460517,0.43809024068462893,0.0002746199865388659,54.142058529509356,2.4423000502859002,-39425.009726628,26575.690374980026,7.18366535200741e7,3.25687134371049e8
-0.0019102956866845489,0.4386009511453158,0.0002786883865087231,55.889311843161416,2.739723658390576,-32901.19857920621,32406.186948469567,6.732287495702798e8,4.047293557532342e8
-0.001920293434523046,0.4389956842843967,0.0002693935969991317,53.54374925510244,2.77306232579402,-32711.30636646249,35366.82598617461,7.943917751513144e8,5.706143497212629e8
-0.0019302911823615432,0.4396661600606749,0.0002626394578478611,52.10740118068814,2.5571343136749776,-20175.991947948238,33375.32158411357,3.59671513160893e8,6.010323600475235e8
-0.0019402889302000403,0.44037642093078466,0.00026240021381207144,51.74493120426721,2.4391232188343985,12546.159537414032,28793.31219751858,2.6401183329324284e8,4.0750945889314055e8
-0.0019502866780385375,0.44095714947234954,0.00025753827571614195,50.46321565278892,2.27208555100786,-10171.287922389052,26299.800780729034,2.8921959924972687e7,4.084444919499325e8
-0.0019602878019213676,0.4414055745380756,0.00025609669888356905,50.662026258688016,2.217674011621548,-14728.518200488159,21549.67818886288,-2.168442654597282e8,2.3454241633529356e8
-0.001970290206372738,0.44176775976610955,0.00025687225735933377,52.2266114380694,2.4630473655106764,-11195.376998304937,31728.56220663934,5.1152891416749734e8,5.59205941219965e8
-0.001980292610824108,0.4423367465342453,0.00025673766498051764,51.995434955446,2.3991485662883996,4741.043085851954,25937.799861891242,9.459732989070249e7,4.0736873040301925e8
-0.0019902950152754784,0.44321001281274947,0.0002602105105747187,51.725541847805765,2.2765919615693586,7777.4655579430955,22146.048644225877,-2.4981820815959072e8,2.4681621669015753e8
-0.0020002974197268486,0.44388938749732915,0.0002619104463001694,53.030973617941896,2.334490441159737,-3369.6495029707444,23813.797743443174,-9.05074656486836e7,2.6006266212490678e8
-0.002010299824178219,0.44449528888281203,0.0002694483206668746,54.38643409740666,2.3753999550233935,-6549.509290545087,22804.99105250642,-1.6690410323568824e8,2.4349174968563122e8
-0.002020302228629589,0.44509191760318934,0.00027379673714726454,53.22326506389732,2.3135567748537205,-21931.253264197883,21460.99181102275,-1.2759827960682309e8,2.305597348626724e8
-0.0020303046330809593,0.44561149648574067,0.0002754204056579627,51.5931436133191,2.3343152324724654,3505.1455863472115,25129.285766776633,1.946694438480359e8,2.751855288715426e8
-0.0020403070375323296,0.44613898094824983,0.00027412751470741795,51.63929532321827,2.3342731317599643,3531.2040827892365,23325.293851153103,9.931842168078554e7,2.480742299589402e8
-0.0020503094419837,0.4466805541492067,0.00026774035182991344,51.39334187165523,2.3609566270792466,-7619.799985424146,23597.97532930681,2.8312261737022877e8,2.77410418721605e8
-0.00206031184643507,0.4471690111551434,0.00026116458966718653,49.45227232706408,2.1790893212935,-5566.505465971637,24848.435178611908,-7.973235683086297e6,3.7109040050001013e8
-0.0020703142508864403,0.44759945037335275,0.00025694326030710447,49.42233687910759,2.2296486435269705,-1224.0712037563144,25450.008452936996,1.0059921625268082e8,3.4650666638763744e8
-0.0020803166553378105,0.44813661579124164,0.0002571970656499804,50.02527963366973,2.162135721901916,-37463.19182722985,23465.291604525642,-6.990268740347166e7,2.61399398490825e8
-0.0020903190597891808,0.4487435823114938,0.0002584633752995643,49.61784981413829,2.056088955642172,-38139.91987509254,19891.364183471265,-2.861842569922495e8,2.2206655376277292e8
-0.002100321464240551,0.44931191069452325,0.00026234532559947906,50.16892741002062,2.0343135732878594,-18401.9426489876,19882.014295005418,-4.174141942461694e8,2.123512874133893e8
-0.0021103238686919212,0.44978179241809996,0.00025635387212416517,48.549194108511664,1.980599286508561,-45137.1684306462,19446.72006208573,-3.652115486566512e8,2.2224885468463546e8
-0.0021203262731432915,0.45034600287946525,0.0002551186132894036,47.94897294703637,2.0679427205173537,-58859.40926147334,19646.696016692964,-1.3400050553753547e8,2.0153151432764563e8
-0.0021303286775946617,0.4508669258019945,0.0002610824399009943,48.4888743545374,2.180366644245586,-34570.44995065411,22426.199932708303,8.702496312528454e7,2.2594991426695547e8
-0.002140331082046032,0.4511748517815431,0.00025830436983113707,47.448560162614164,2.1040824282486654,19708.18049787088,24052.47298018934,-5.22170999621548e6,3.2131237014547455e8
-0.002150333486497402,0.45145190018828724,0.0002610256866696587,48.528131392715174,2.138908670443352,20410.710942433878,22697.67907235785,5.699536265622222e6,2.3908154474138528e8
-0.0021603358909487724,0.45176375278027264,0.00025973859095313346,49.203542630421566,2.265564442666609,32686.55695973949,24324.528522228517,1.5670862167225596e8,2.724061001078255e8
-0.0021703382954001427,0.4522067240391916,0.0002562088759652485,49.21670862397778,2.3188774869162923,22934.87071736943,24217.749262020207,2.0478232044114068e8,2.4271521703446043e8
-0.002180340699851513,0.45276641473328344,0.0002482861146135241,47.51845588183719,2.2486704623383895,-41579.000647033376,22379.668644588237,3.298991431957538e8,2.129125703800028e8
-0.002190343104302883,0.4532860904552508,0.0002499723383292053,47.93860222472804,2.2834165680303147,-62967.4172801988,23379.30334691297,4.008992521390367e8,2.811184312781816e8
-0.0022003455087542534,0.45371083044150146,0.0002506594284745792,47.2112546800971,2.2072816179280625,-40663.608837158936,23914.85948749274,2.995176816828791e8,2.698352597201523e8
-0.0022103479132056236,0.45433458904735746,0.000240813428738031,44.2204628647724,1.9624076353246727,-26710.72364203242,20666.888027231897,1.0193526750406884e8,2.4490427678335026e8
-0.002220350317656994,0.4549037270983681,0.00023798562749406245,44.3356155555759,1.9412395424241666,17111.199954414984,20722.60109582748,8.51715943649706e7,2.4375127127944294e8
-0.002230352722108364,0.4555113766305149,0.00023608127349096636,44.51369151676759,1.9057271241884044,22328.987125201587,19163.922070103417,-2.7559912615503933e7,1.932599773758693e8
-0.0022403551265597343,0.45618776058382354,0.00023453877106151662,45.98801943475583,1.920661215265922,17914.675241287543,18181.42203661966,-1.8928450126612008e8,1.8132504033381543e8
-0.0022503575310111046,0.45691142354698966,0.00023431493082623237,47.16796975673019,1.9079876903946928,13382.952686010056,19062.878090436636,-2.708088484058981e8,2.0122347075395983e8
-0.002260359935462475,0.45745300899475116,0.0002324711089047243,46.44974530615287,1.9219376845782397,22492.4931774007,18294.290181696993,-1.8973147613528657e8,1.8797174049418685e8
-0.002270362339913845,0.4578648282158538,0.0002314107855831787,46.67600330264572,2.0379341548595087,24129.431180049018,20184.79048931521,3.356655974367734e7,2.1655610131545573e8
-0.0022803647443652153,0.4582576106561173,0.0002272005391321451,45.302887649067735,1.9688275602892733,-7067.507603357136,20360.65651225647,-1.6657973717396094e7,2.4626509045094454e8
-0.0022903671488165855,0.45867007936740994,0.00022777311121967658,44.350733892873414,2.006635681318071,-17954.053457172766,17236.36223678391,1.6452529665822865e7,1.7149082596828234e8
-0.0023003695532679558,0.4591681458199746,0.00023680505691362665,44.05737691661733,1.9597289739467145,-280.02962743177943,16474.353596565295,-6.3249192846516676e7,1.6882878098289186e8
-0.002310371957719326,0.45961496962691306,0.00024194924127566005,42.85250853245788,1.8743639160978134,-14598.223350129336,16936.81340771307,-8.567532883226861e7,1.733008544981559e8
-0.0023203743621706963,0.4599296398615406,0.00025073193287978923,46.03411001817868,2.072593101465066,-31450.30299686175,17778.60498106421,-8.95986206693904e7,1.8103265548433307e8
-0.0023303767666220665,0.4603661255486077,0.00026569251277918835,48.67835803961934,2.2204057363830607,-45204.10504298635,21022.539396053533,-3.672165935795225e7,2.1552909213487843e8
-0.0023403791710734367,0.4606859092109953,0.0002648741337306608,47.94959688519891,2.200943183892329,-28425.13468584132,23040.98066857461,1.1915549364444901e8,2.625506693356336e8
-0.002350381575524807,0.4609395672796236,0.0002531635863209168,46.01359704827953,2.0660684032407888,-7008.242475596376,21929.605411923574,7.1714602590008e7,2.4403711808395824e8
-0.002360383979976177,0.46130631945774075,0.00024207956364109118,44.720264159446344,1.9270317136704027,17009.474192583082,19260.436448440312,-8.883379632614332e7,2.010419113687184e8
-0.0023703863844275475,0.4616446196403995,0.00024383195738583385,46.24450810016371,1.9609195908124906,10368.599164152267,18815.684564773703,-2.3073270340312105e8,1.9642436705500773e8
-0.0023803887888789177,0.4621750852135883,0.00024730069704330295,46.89218343282944,2.0486233556629667,8441.160331916511,18056.146617646078,-3.10887258094315e8,1.8227375170034686e8
-0.002390391193330288,0.46285029159334956,0.0002526264931716308,48.548321682836395,2.159433327662827,6103.532117268097,19231.996497687018,-3.1950310322553056e8,1.8723792225700068e8
-0.002400393597781658,0.4634375273576297,0.00024593633720383613,46.806597913551826,2.1457316871912795,-12140.970376448524,22788.651206227576,1.599723898645345e8,2.4205784828026846e8
-0.0024103960022330284,0.4639749127928808,0.00024247123828561231,46.99646607701935,2.15110370482939,-936.5689034259146,21598.612970303846,2.822526967624333e8,2.1701751671124333e8
-0.0024203984066843987,0.46458574205159675,0.00024301721467847773,46.538591354094194,2.055467040649884,-5583.0234562465,21677.779377306837,1.5694563463443822e8,2.3790397881314445e8
-0.002430400811135769,0.4649645060088951,0.0002517734296437682,47.760365888022854,2.1123370282268206,-20309.082558024053,23080.031746572324,4.600093506069092e6,2.666683365630671e8
-0.002440403215587139,0.46524270464791334,0.00025690835252325714,49.23318367422102,2.2320322050979735,-23957.838268132167,23211.507587288783,-1.1993705420004162e8,2.75978691453922e8
-0.0024504056200385094,0.465724283308693,0.00024980614441107965,47.813813896517225,2.1367482804297366,-2215.351798902425,20214.464108440206,-2.2519372237113628e8,2.1599843404986623e8
-0.0024604080244898796,0.4661559296835621,0.00024881956096695404,47.365743404479744,2.132447251699458,1595.999662043248,19194.917163901366,-1.29096038201034e8,1.967683826346415e8
-0.00247041042894125,0.4667769450797059,0.0002400093526537398,45.251131227694835,2.055998512664173,-21705.088088979206,18713.506375003464,-9.786632428395878e7,1.747232197073498e8
-0.00248041283339262,0.46736283362688846,0.00023554010108114507,44.77137146345521,2.0824619548075987,-22353.222554559914,21699.05865501011,2.0500402118565258e8,2.5483772335327348e8
-0.0024904152378439903,0.46767982807586667,0.00024459420601277763,45.27036813473039,2.0832288045401284,10473.790362030137,23842.866429454527,2.6126500370738006e8,3.055244104559552e8
-0.0025004176422953606,0.4681987107887107,0.00023964850205878508,43.82913742696487,1.9949051369390325,24382.142043099073,22152.347300578207,1.335420110677015e8,2.9303264418869746e8
-0.002510420046746731,0.4687185672415362,0.00023769714303257915,41.780248480650286,2.0249357318282684,46481.7882134914,19516.255016084855,3.3070442019016826e8,2.389006457554001e8
-0.002520422451198101,0.46896435132223996,0.00024013094294311508,40.50613354464013,1.9079719735310967,18673.63446369642,17060.58705730277,1.8995578241551667e8,1.621229379442026e8
-0.0025304248556494713,0.46930436387946245,0.00024120219715905656,41.6978348879518,1.9301796186457423,1748.641150536006,18712.490984666147,1.7084632957496268e8,2.219052301438563e8
-0.0025404272601008415,0.4698815825971833,0.0002435205827122099,44.1580307138409,2.11610177341774,1480.521805361466,23662.24775917877,3.469398598884012e8,3.0981361655157095e8
-0.0025504296645522118,0.4703910703748406,0.00023758358037127136,43.70166075769767,1.9872011442051125,-11585.981434891257,18957.17781618308,1.647770574190857e8,1.9329226098663285e8
-0.002560432069003582,0.47091314058887657,0.00023157086242864142,44.045474985895495,1.8331904133362225,730.3094673049033,16177.175803480706,-1.7507852612674877e8,1.4563723906494004e8
-0.0025704344734549522,0.4714364565348078,0.00023019253950463793,44.02943260410184,1.8840692425723609,1139.8465617312263,19646.977040228212,3.459737717533968e7,2.080192778612862e8
-0.0025804368779063225,0.4718815073365404,0.00023715501662053477,43.877504869773894,2.089815043671072,3037.9229291363044,25318.614445594885,6.169322719891256e8,2.950905807719683e8
-0.0025904392823576927,0.47221253900422017,0.0002388699207556337,41.63562942645781,1.943010587990465,-11397.04095965719,21833.485632581305,3.213009643627605e8,2.4171467870463404e8
-0.002600441686809063,0.4727088250096131,0.00022853828030240761,38.48363720957659,1.5758446633120988,-15031.483858035785,14061.705322934358,-1.9212234692250484e8,1.5196223500903392e8
-0.002610444091260433,0.473276911497931,0.00022335707882823431,39.26882288769593,1.625740543312349,-2509.597870761529,13370.579500567801,-1.9236328509743208e8,1.2887017108521496e8
-0.0026204464957118034,0.4738512674170779,0.0002311385918433023,40.505980772097715,1.7332080949351811,-7357.176908170599,15737.92652545683,-8.787735681168248e7,1.6113012245769283e8
-0.0026304489001631737,0.4743410608479462,0.00023618576906067723,41.87246340496666,1.8481342139368575,-25026.19561506051,17585.164081454033,-688835.9679278046,1.7214966183506134e8
-0.002640451304614544,0.47462205588936923,0.00023859873375067656,43.64163833753477,1.9713344393257726,-23401.507617724175,18510.703342732293,4.626380843753446e7,1.8375582092061237e8
-0.002650453709065914,0.47502217233291594,0.0002536525674176271,45.64730497801646,1.9293650198829364,-15963.032685690545,17229.809797266564,-2.1193070205750525e8,1.6996173970726743e8
-0.0026604561135172844,0.47543015355282114,0.00025496242172805153,44.859078983777096,1.9212074249108528,-117.6940710033133,17296.236946506633,-1.0649029164996225e8,1.7976836739246345e8
-0.0026704585179686546,0.47567147230400586,0.00025126782402721664,43.72693005059372,1.8349167377825455,3873.882868805761,17510.793274212447,-8.980988069108291e7,1.6791235315313995e8
-0.002680460922420025,0.475884380692587,0.00024889878696907243,43.59835894809492,2.0053021028555094,1869.8758483576414,20896.008808008035,2.6320192945629153e8,2.0908965498372585e8
-0.002690463326871395,0.47613063235167646,0.00024543519112191323,42.77127427496674,2.0435448384205737,-1327.639514416769,21724.81799727006,3.556599784547693e8,2.471613084232148e8
-0.0027004657313227654,0.4763523396573728,0.00024279278736846004,43.32013653714573,1.8703760720080118,-25200.966353574302,18010.082071382018,-1.3537365037698647e8,2.1363300189488924e8
-0.0027104681357741356,0.476728463830892,0.000239888010910445,42.54524929133935,1.796123892042032,-17002.231542369827,15129.920931404695,-2.8150827119978017e8,1.5062998980101955e8
-0.002720470540225506,0.47737871809501664,0.0002395064625870986,43.38782702151346,1.96142186346945,9818.193802967864,18795.460980185657,-1.7526800666107766e7,2.031682763483525e8
-0.002730472944676876,0.478021695529751,0.00023484062864882415,43.0015060407887,1.8930624848364632,19602.55600880461,16306.948074818112,-1.5726730798598558e8,1.688373824984609e8
-0.0027404753491282463,0.47851061743838363,0.00022890297696478512,42.09061246319313,1.8828770748972805,-4474.844887544177,15848.537491013158,-1.0208591801428905e8,1.5671679137725815e8
-0.0027504777535796165,0.47896764084725874,0.00022059229615985421,39.64661120863386,1.7309523888599592,685.1791470976312,15516.106844549306,-6.320072972325107e7,1.445244993050524e8
-0.002760480158030987,0.479545936349954,0.00021703185238900456,37.19881833224306,1.470009317980838,14746.997901506924,12279.301656296771,-2.798972351119038e8,1.0576750016868791e8
-0.002770482562482357,0.4800610297328385,0.00022088505893772336,36.56916837455709,1.4179250571762207,2667.0141509325995,12175.641632372068,-2.2618860444104508e8,1.0758693159616685e8
-0.0027804849669337273,0.4805330374914338,0.00022157020213907995,37.21997261114894,1.597363859859462,-21360.067622889903,14156.070489972166,-1.0230314767435612e8,1.5629270515556705e8
-0.0027904873713850975,0.4808708043442748,0.00023414281608752225,40.04025286508483,1.7907937658878805,-28724.38528451422,16706.631482216242,-1.3241405683852857e7,1.652703138125175e8
-0.0028004897758364677,0.4812882108770427,0.0002450537947024728,40.44205267793393,1.70213583266503,-18205.882543400152,15278.447647872206,-8.397122875429535e7,1.5493024880212647e8
-0.002810492180287838,0.48154256767159676,0.0002403185551164092,39.039650753744056,1.5921414303649604,-30869.141484900814,12504.807246246972,-2.4805001849247426e8,1.2010995045353755e8
-0.0028204945847392082,0.48169787930234453,0.0002490365297636822,40.96522899711033,1.7045993570833111,-56087.01903715003,16002.29879336295,-2.3045988512793925e8,1.5934296254209104e8
-0.0028304969891905785,0.4820042989317153,0.0002519934193962699,42.47090946860269,1.8749790313809354,-35371.01272942756,20806.080694597902,1.5407543167680413e8,2.761480555149553e8
-0.0028404993936419487,0.48244359409980825,0.00024474206208733326,41.29579969696473,1.761984314629574,11891.300015656341,14710.888484970554,-1.3992539672392017e8,1.3181608501803496e8
-0.002850501798093319,0.48285239941818875,0.0002518867448263086,44.13882907520127,1.8321364670685778,23201.494268707906,14207.441411542984,-4.27267474009667e8,1.4241148834339064e8
-0.002860504202544689,0.48342059001911547,0.0002478155093689747,44.20938093342497,1.8664314935851052,-1351.238154454219,16885.741145818374,-1.743311742929709e8,1.6103365912980416e8
-0.0028705066069960594,0.48417447944165903,0.0002374827064466122,43.729835410224005,1.9503639749458046,-28977.718043922803,20689.7371065819,1.1353875181673567e8,2.6144229674418768e8
-0.0028805090114474297,0.48463869639107726,0.0002311824253519144,42.06193812727266,1.833139518108352,-13471.305713837082,15933.085866851474,-1.3780153540380633e8,1.469819332621829e8
-0.0028905114158988,0.4850062182721158,0.00022457321878624533,39.61808509755139,1.788457222067004,-2714.9386063495826,14274.967547364799,-7.99911867233041e7,1.3068668818871117e8
-0.00290051382035017,0.48544230502826397,0.00022929287165495828,40.223006307022615,1.7875497844316306,-4724.507497992416,15334.788794927188,-1.38439922229402e8,1.454858974350865e8
-0.0029105162248015404,0.485901854713069,0.0002327189048177584,41.84970017044506,1.7883341599563063,13278.95763556036,15048.736675460917,-2.5261277411735657e8,1.4005426140426964e8
-0.0029205186292529106,0.48637525705454754,0.00023680608739168733,41.963178689409915,1.8632042682576748,14803.64358362591,16440.571675055977,-1.4119457704299143e8,1.648666315422928e8
-0.002930521033704281,0.4867613528696238,0.00022844121649464748,39.11126780903417,1.7197301642544796,-12946.484583188443,14563.840447586606,-1.1479922067610613e8,1.3323629076369505e8
-0.002940523438155651,0.48707572401023935,0.0002270161389485101,38.90225528933778,1.744469131800509,-17408.461200336398,14355.931338101029,-1.355855119013791e8,1.3675668697616047e8
-0.0029505258426070213,0.48726247651234733,0.00022492189897678488,38.95676651629391,1.669051554186585,-7095.850114637,13381.368390500735,-1.3946503784823826e8,1.2454518664386554e8
-0.0029605282470583916,0.4874271059759485,0.00022804818992595418,39.73190693535782,1.6314493627387614,-13395.157489158713,14101.008170663106,-2.8134428631664985e8,1.3049549457652798e8
-0.002970530651509762,0.48780722139397403,0.00022666907315902643,38.303013471652264,1.6509674088043613,-5997.25457276646,13457.68685527508,-2.1359284552075455e8,1.4348345372582e8
-0.002980533055961132,0.4883831465052208,0.00022454626503101862,36.87642778843284,1.5746219651565725,-8694.244389661104,12488.818481780143,-2.3919732900095087e8,1.2193960005771098e8
-0.0029905354604125023,0.4888652913264523,0.0002312657484188896,38.21103179606809,1.5737225733401148,692.1941143567683,13022.273099354014,-3.0788053718611693e8,1.1112097144397111e8
-0.0030005378648638725,0.48923911044342094,0.00023662108904107961,39.73376197554373,1.6966549889736955,20453.168538680595,14930.811327116115,-1.8163827826970306e8,1.461406210763492e8
-0.0030105402693152428,0.48960878875243363,0.00022355133096056438,37.737613982681,1.677206668599755,5118.5429629942955,16728.527828952065,7.706680483203056e7,2.077995144293587e8
-0.003020542673766613,0.490147538646881,0.00021964098213210628,37.32738762432473,1.5709614502314222,67.3484403411484,14813.419732565528,-1.0299977535644263e8,1.5162156130343214e8
-0.0030305450782179832,0.490697499981412,0.0002232300014869528,37.688920162635824,1.6988664576410095,6065.053672756817,15210.900719913363,5.487481442281983e6,1.4676218194002745e8
-0.0030405474826693535,0.4907985926780384,0.00022480716699178844,37.45050145083534,1.6584426435558486,-16951.12893213527,13700.188297811368,-1.1635231747518408e8,1.4557342641739473e8
-0.0030505498871207237,0.4909967201546533,0.00022321309837313613,36.30758509739671,1.5679688466561397,-16988.280873914897,13238.58436878881,-9.884358951509793e7,1.2779422537485373e8
-0.003060552291572094,0.49149694417553835,0.0002207139076422647,37.09392699949671,1.717911535521124,8323.500492626228,17662.317804537222,1.981068074806727e8,2.075413853053093e8
-0.003070554696023464,0.4920532442535623,0.00021854032298306388,37.2736614582359,1.6689321597400184,2352.8612360235297,16223.848550023484,9.103407937955306e7,1.5264149911468682e8
-0.0030805571004748344,0.4925170904205297,0.00022330900400909426,39.753743567972016,1.7331307370302709,-6318.12836217831,17537.62309589574,-4.923395514722847e6,1.9925846218338668e8
-0.0030905595049262047,0.4930254033844103,0.00022760941996440555,39.74097613550781,1.7824153044164688,-23190.335131082087,15701.69785200048,-1.1436210332400914e7,1.5491747178734133e8
-0.003100561909377575,0.4933224339685403,0.00023746100461073205,39.25145916630933,1.7057204714554683,383.1104846260765,15182.290048434461,-1.5124466081197572e8,1.337462737299549e8
-0.003110564313828945,0.49362044063638316,0.00023146340226027113,36.46070324972911,1.5466100784930665,-9485.737540581442,12771.751015999622,-2.065165349800416e8,1.112501940688647e8
-0.0031205667182803154,0.4939794822733384,0.0002251459791953232,36.065377620056886,1.6880730231040828,-36521.57740426408,15831.74336187759,1.918237049571763e8,1.838280983005144e8
-0.0031305691227316856,0.4944864694896096,0.00022503385634457644,37.800656271702074,1.7150474635133208,-10613.776003517227,14766.475922217493,6.440301495716094e7,1.4606104069718847e8
-0.003140571527183056,0.49478084136315736,0.00021814123357777578,36.94788140433294,1.6255445569839977,4293.295530285899,13407.83321044674,-8.414356721270755e7,1.0982704396547991e8
-0.003150573931634426,0.4950530718539376,0.00020811570194364403,33.57786451558751,1.4603033361043862,2316.9108286853852,12080.24379396444,-9.417225659015419e7,1.0860049845863083e8
-0.0031605763360857964,0.4954919507797167,0.000211718495148482,34.217156983555704,1.5007248712793018,-7321.362696311247,12745.00474002298,2.0348845725381605e7,1.1506711777792771e8
-0.0031705787405371666,0.4960492237363942,0.00022248644481841353,37.10196649824397,1.7009453745758436,1599.5988026935581,14156.205266802335,6.235518644315103e7,1.1831500847485071e8
-0.003180581144988537,0.49626977656243254,0.0002257531657368657,37.469170480577624,1.6926013705807441,-4561.001785404592,13373.587680919667,1.4181328484058155e7,1.1390313904531762e8
-0.003190583549439907,0.4966006373493874,0.00022892535269480275,37.17689127116919,1.623770504005514,-11657.503667934045,13378.117828039422,-1.0712581113345501e8,1.1145787258103469e8
-0.0032005859538912773,0.4968932718851138,0.00022653928481606832,34.92655024929866,1.5602471421156905,-21277.292436747543,12988.754096836547,-1.5036589458136031e7,1.2327058822428748e8
-0.0032105883583426476,0.4970717139210319,0.0002126730775058049,34.08322136791028,1.5765836157714237,-14046.841127515238,13344.180078361565,5.225600415367317e7,1.1645209698351571e8
-0.003220590762794018,0.49749078944462233,0.00021223936024818,34.715142792305066,1.5802404141548363,-28739.10405865573,13920.862412087768,1.5307176537300882e8,1.22736781025483e8
-0.003230593167245388,0.4978846826887457,0.00022497339544603519,36.08321123442004,1.744300170799222,-34741.56576940573,17380.95691930437,3.107972048177799e8,1.8350475540463474e8
-0.0032405955716967583,0.4983121215972933,0.00022266883631184842,35.50901668485561,1.652236067132143,-37633.920850685405,13736.510250518035,2.2660566498373684e7,1.4338315541266608e8
-0.0032505979761481285,0.49885603668520345,0.0002188088435223915,36.95239961905005,1.6309088554984104,-2896.581772389946,13603.566063892698,-1.460248588687048e8,1.1939732897452503e8
-0.0032606003805994987,0.499322803399089,0.00022054431545930257,38.19302355620111,1.629506752698859,9626.054560571152,12776.417774057403,-1.3822657480982673e8,1.1372934850699675e8
-0.003270602785050869,0.49968525086829324,0.00021474818119544776,36.133104279901886,1.5769082559422398,-2693.274562607361,12973.463212544246,-7.251210234673202e7,1.1522838560388736e8
-0.0032806051895022392,0.49990991648213823,0.00021768413218168544,34.53249316372534,1.5836409518489898,-6637.434843982701,13398.83458797219,8.140685159509462e7,1.1294354167372997e8
-0.0032906075939536095,0.5000569639824098,0.00022014984589135037,35.299063449292206,1.5550263395921584,4902.589342814244,13097.759095962338,2.102495202316076e7,1.3570030031282383e8
-0.0033006099984049797,0.5003329773544101,0.00021832601264450323,35.54865786636601,1.5615620203206833,6684.132465477504,14810.069827727728,7.561926484511504e7,1.3908337355803382e8
-0.00331061240285635,0.5007003367689613,0.0002179987253484063,34.79139219389243,1.5542623437153544,-2747.6162400352996,14577.909516484862,7.119813821310109e7,1.36664169870531e8
-0.00332061480730772,0.501147378891852,0.00021667531432670108,35.122156877670506,1.4548910953387435,-627.6987070569155,12558.743855184044,-1.0577651921435635e8,1.132919077592384e8
-0.0033306172117590904,0.5016289108766651,0.00021709187199739173,37.09876169580637,1.592381680419984,-21532.322009994165,15363.27019824304,-3.735652300300847e7,1.660083593263043e8
-0.0033406196162104607,0.5019792550829297,0.00022112172354656873,39.051832572551376,1.640423871525845,-21618.031787981818,15292.620980511741,-1.5841385289574683e8,1.489174970662219e8
-0.003350622020661831,0.5022394733341935,0.00022506621972788327,38.777543785353494,1.565852856271024,-13754.422096227765,12053.045706042605,-3.202578698192945e8,1.1328242720343234e8
-0.003360624425113201,0.502464324127126,0.00022939642826932786,38.061368762244776,1.4821787175832317,-9084.08909235572,11602.387059492445,-4.053914163030576e8,1.0764555687118742e8
-0.0033706268295645714,0.5028392919250473,0.00022300646323285972,35.673146802136216,1.3882840397910325,1239.679189632417,11960.741762095335,-2.1668962075040504e8,1.1401167029175186e8
-0.0033806292340159416,0.5032961526579165,0.00022356020925719654,36.6572517756986,1.4830301868995903,-5325.092162548755,12858.711017915082,-1.8887353771118557e8,1.1054350543673298e8
-0.003390631638467312,0.503707665422029,0.00022196014431384426,36.53847710665377,1.5701997645833814,-13208.990441662987,13187.859587546414,-8.343180750688528e7,1.1639401348158528e8
-0.003400634042918682,0.5042378386143828,0.00021581074181120077,34.93428717087344,1.61906163925321,-6597.64418672035,15086.485592600447,1.0052814353088275e8,1.614573831268203e8
-0.0034106364473700523,0.5045652062879527,0.00021712116393387187,35.671883509304045,1.7077154216863137,5858.19272442047,14203.37996503971,8.857775159735703e7,1.2241209404565611e8
-0.0034206388518214226,0.5048746777838096,0.00022198214601629865,36.64502997810047,1.734192321368966,5777.070111996469,15837.247004168461,1.2263217113088813e8,1.6590804451033086e8
-0.003430641256272793,0.5052142375688127,0.00021292840831539908,34.24565177066308,1.5911040995264154,-13947.271598652926,20375.456572872947,3.013269754640055e8,3.583931942260864e8
-0.003440643660724163,0.5055853360214969,0.00020689251887008427,34.01719581617809,1.621717460161217,-24865.084870039336,17847.388221001722,3.4734261789810604e8,2.3405321653204677e8
-0.0034506460651755333,0.5058223986208904,0.00021784858862106463,36.144067854635615,1.5857632025139101,-16242.578736010337,15131.578162914511,2.5868591645362947e7,1.5020446707301587e8
-0.0034606484696269035,0.5061951538822904,0.000220997524106886,35.98599611117583,1.566519299293571,16641.210372402038,13455.108146531387,-2.8209539297622904e7,1.2768317659026098e8
-0.0034706508740782738,0.5065194790739624,0.00022274704674961755,35.50774839434025,1.5549506412172114,-2618.5048499502695,13375.700585143102,-4.7914639509534955e7,1.4950941784639174e8
-0.003480653278529644,0.5068479732819542,0.0002243571184858838,36.11594705527751,1.6109075092961853,-13759.664640942567,12472.015561218714,-9.88698069651827e7,1.1347942778496154e8
-0.0034906556829810143,0.5070732274377951,0.00022896587944569655,37.68971599601676,1.6210665112248326,-5669.194566894983,14093.455141606972,-4.852268574741435e7,1.2500739475665095e8
-0.0035006580874323845,0.5073502073938726,0.000223213632019383,35.81279028274597,1.5642383107881184,-3432.348340155092,12308.022935981578,-3.1679952065194577e7,1.0203804860239626e8
-0.0035106604918837547,0.5077546353683865,0.00021240838983758566,33.25726780534876,1.3935062359389656,-1241.7887050953325,10972.57950590213,-1.4185573750836292e8,8.714865925104006e7
-0.003520662896335125,0.5082668478607375,0.00020932596892693354,32.535459708785076,1.3755514506097766,13181.302608407472,10286.29559499086,-9.599459149230443e7,8.121951002907978e7
-0.003530665300786495,0.508770726936753,0.00021509183138779668,33.99852695055611,1.4921535463923286,-14493.844098919986,13239.236469901793,9.61974031559437e7,1.3931968633861998e8
-0.0035406677052378654,0.5091285195334931,0.00021645608240307177,34.64632531333967,1.682376891752151,-18801.961482857783,16279.941719607086,2.394005401933465e8,2.1153909906262836e8
-0.0035506701096892357,0.5094858128870255,0.00021138487402387536,33.48925598451804,1.4029269644811833,268.9314394471653,11750.72551227696,-1.4653619868467975e8,1.0359631359126754e8
-0.003560672514140606,0.5097994711334177,0.00021718943808620233,35.03084361129652,1.503110776832878,1249.4558515486485,13682.709004078095,-1.054086972111723e6,1.6383710406466243e8
-0.003570674918591976,0.5101057545277872,0.0002140112817853477,35.119704166121934,1.5750231644779584,-7180.412327442518,13965.667266343173,1.4463667470933732e8,1.2700005132741758e8
-0.0035806773230433464,0.5103011977088463,0.0002114859667683344,34.564590775604664,1.5175918916476963,-4095.444838763698,12142.05176309558,-6.176075796865436e7,1.0065326586386573e8
-0.0035906797274947166,0.5105324056530662,0.00021168688038737546,33.50232212523825,1.4134354277798789,-14794.820290269488,11036.480139331896,-1.3268675984619194e8,9.023288217177664e7
-0.003600682131946087,0.5108226278709189,0.00021511680694564047,34.26265223413573,1.4601705176155066,-11368.111328005094,12904.70038354842,395557.71914122737,1.2532404284533943e8
-0.003610684536397457,0.5111983298313862,0.0002140195051723322,34.14622805360912,1.4964227990452104,-6188.538814962368,12033.972653548157,1.752663226015479e7,1.0724801626560953e8
-0.0036206869408488274,0.5115605529061286,0.00021424854542750896,33.64804543271193,1.3670039229954598,-7370.7555521014065,10374.073126234294,-1.9969797680360737e8,8.43321575619108e7
-0.0036306893453001976,0.5120633895983919,0.0002128315709886755,33.605897608791686,1.4073587244319636,427.7078799446213,11907.053927157356,-1.1337320928738555e8,1.1235549821331671e8
-0.003640691749751568,0.512301518467284,0.00021398015118485902,35.12394956368459,1.453010739650251,-5443.196838057047,11051.995246179215,-1.34682688479824e8,9.730192620059496e7
-0.003650694154202938,0.5125605437426711,0.00021512938293097522,35.80755868293928,1.690982514894184,-13713.668718172374,15446.912865938539,2.545077632573702e8,1.5132885992446655e8
-0.0036606965586543083,0.5129077988907811,0.00021220918414390034,35.13377228865983,1.5949890649373681,-11946.080319566561,15548.99772540704,3.1228888494975924e8,1.7146333201376104e8
-0.0036706989631056786,0.5132382717938453,0.00020390784245446103,32.66102635036884,1.441421884425767,-10497.684080645427,12778.341148499074,4.764878979257849e7,1.1404227443935278e8
-0.003680701367557049,0.5136610041391104,0.00020316820304377257,33.454034352860106,1.4838995979495742,-15475.241017249611,12382.930596658718,3.288480191975126e7,1.1253186698811544e8
-0.003690703772008419,0.5143201384689892,0.00021155442983711816,34.01996800235236,1.5212478689778035,1500.3684580255929,13271.656690111638,1.1011780779717116e8,1.1690176617162943e8
-0.0037007061764597893,0.5149129620713647,0.00021211887187062443,33.05948477605212,1.4385811641134576,4371.419025534836,13118.64216005266,3.0408827567315556e7,1.366087033287246e8
-0.0037107085809111595,0.5151289111426449,0.0002069289334116135,33.13125557172733,1.5095564307831402,1553.3770863043305,14813.579468631027,1.4374924802408177e8,1.5596015393350688e8
-0.0037207109853625298,0.515290860578505,0.00020965599382405023,33.15234787473038,1.4620501093210363,4808.249126599605,11882.499615335733,4.044550593073398e7,1.0380555459427178e8
-0.0037307133898139,0.5156455864062008,0.00021426445382200743,33.28587128511592,1.5100786436225628,3254.9474552693678,15183.600589831396,1.4051962522723228e8,1.6791216259170586e8
-0.0037407157942652702,0.5160789172784717,0.00021918701691527569,34.42245451690446,1.5937062816237444,9226.010532859933,16722.58141561284,2.320099515777046e8,1.8319479711825666e8
-0.0037507181987166405,0.5165425678335014,0.00021810110307199729,34.83072909020388,1.413555054957504,-8760.04334618873,11730.549374375563,-1.9330024270331624e8,1.0478743751469773e8
-0.0037607206031680107,0.5170151691710344,0.0002110191074023825,32.63364146394418,1.3492082946955157,-11697.846134885604,10093.18381849274,-1.0951953382846624e8,8.243346541931832e7
-0.003770723007619381,0.517327860464924,0.00020964016475864618,32.57626348068003,1.421336804115892,1069.4615944046245,11394.954580051457,-2.2002803845149226e7,9.868441731495194e7
-0.003780725412070751,0.517490375919966,0.0002117885472955094,33.97100255454744,1.5449470516580825,-3362.1722153258324,14716.498878340532,2.0026635251145205e8,1.6111461764181963e8
-0.0037907278165221214,0.5175169933076832,0.00020570980657752826,32.92350477158325,1.4601905130284145,-8852.667419763013,14249.49722265098,1.5704694206981173e8,1.51688869104223e8
-0.0038007302209734917,0.517842274056311,0.00020556502187324386,33.13729837161445,1.4008759974272293,-13022.95670885357,12954.295415247845,-2.601514015577233e7,1.156277274838098e8
-0.003810732625424862,0.518208030645299,0.00021209384891200368,32.781347064361604,1.3246070832691705,-2594.9964796471077,10728.11334890626,-1.587451066216295e8,9.559989073232253e7
-0.003820735029876232,0.5186845339997671,0.0002124210928547886,32.43190160391001,1.464489886289277,-295.1634117460199,13338.025866525693,1.7357431936525217e8,1.648430649395395e8
-0.0038307374343276024,0.5191891395737184,0.00020619977446298317,32.222547680073575,1.4326841525720702,10615.110105672622,11872.0717097156,3.014115873517595e7,1.0718302014334981e8
-0.0038407398387789726,0.5194414672753482,0.00020671549807339316,34.86343428689507,1.5555022626071093,2183.061649743147,13557.260596016762,6.417967555262962e7,1.252966995233383e8
-0.003850742243230343,0.5196345134688599,0.0002053021746950353,34.549734019374625,1.570223720874079,2911.7257850299247,15289.83675457596,3.419950587710415e7,1.7731784530288312e8
-0.003860744647681713,0.5198573782056919,0.0002000090771393026,32.69384268297097,1.539583071433181,3740.3527455823228,13468.243834976962,1.05452975154799e8,1.0931396018603837e8
-0.0038707470521330833,0.5201150481519872,0.0002089857974778746,32.81478847967504,1.534110503907241,-4326.6790265556265,13612.144811215308,6.4708421612856545e7,1.4038270803198758e8
-0.0038807494565844536,0.5202896584494446,0.00021295896919739654,35.45595241061584,1.519592427786153,-19155.5847759186,11959.241464138004,-2.5205130255289537e8,1.1029831000972447e8
-0.003890751861035824,0.5206151462662965,0.0002094134323136035,35.488872048476765,1.5244902803392875,2188.6060529937386,12611.914986595537,-1.265287625916507e8,1.1137555089019135e8
-0.003900754265487194,0.521130159284512,0.0002059112279403397,33.6716953696727,1.4306380695431757,-10597.925820504706,11012.550553472869,-1.0837458614119475e8,1.0691851877084242e8
-0.003910756669938564,0.5214411519051355,0.00020783983701630772,33.529048708424064,1.5476683121953474,-4448.281943850998,13703.696898146256,7.168796588834009e7,1.4291161175066945e8
-0.0039207590743899345,0.5217470301701105,0.00020349734736759388,33.517548108483986,1.5211224508303423,3538.728931526495,11939.941389605703,-3.3045457476402782e7,1.0550283041642568e8
-0.003930761478841305,0.5221040525338322,0.00020925224046271335,34.19117238763608,1.479705416844183,-4568.879986245256,12744.738814703253,-4.4812928696728975e7,1.2163453073264016e8
-0.003940763883292675,0.5223371790023521,0.00020786160424012226,33.67693228278664,1.4245817811325296,-2003.0269456036976,10870.582510357055,-5.139595327542617e7,9.126120033968171e7
-0.003950766287744045,0.5225101374681108,0.00020286650855519495,33.20008291361931,1.4366531107395197,-9900.058719616,10269.425830501588,-4.58397459863175e7,9.463382362308031e7
-0.0039607686921954155,0.5227602205796866,0.00019446380214139118,31.645993712256377,1.4899729789825817,-1179.3675414169788,12697.026319608,1.5635371883945525e8,1.3867370072293913e8
-0.003970771096646786,0.5230934208870167,0.0002033874825331729,30.906249857868417,1.4740982861859602,7442.607934975982,16536.991098524388,1.692282326060006e8,2.4476891251531315e8
-0.003980773501098156,0.5235713837239891,0.0002062022824893711,31.001860708041104,1.338408904371652,2482.615290029886,11539.04499189794,-4.365236841051208e7,1.0391618939481407e8
-0.003990775905549526,0.5241023928520153,0.00019985530892774464,30.358955185726835,1.2676158847881227,4168.895386184814,10582.733665196714,-9.077405828057756e7,8.877670919038922e7
-0.0040007783100008965,0.5243521731370129,0.00020247913560770316,30.182489486820174,1.3316715462350046,5615.036817182193,11345.936911946483,4.389133758982852e7,9.80678287852546e7
-0.004010780714452267,0.5244778000582592,0.00019966196057079555,28.580152803631673,1.2754189474564908,3069.043895362482,10514.512556110743,5.392033661131274e7,8.725484936125913e7
-0.004020783118903637,0.5247282363044214,0.0001947245746260908,28.647863082823733,1.279861935528179,-7183.175029676584,10519.140236320814,8.916582133213437e7,8.884837438843581e7
-0.004030785523355007,0.5250469536729506,0.00020357632366954396,30.72476308280574,1.3872482054642452,-13750.761185771536,10177.657327615563,2.4439471081327125e7,8.6240968993569e7
-0.004040787927806377,0.5254037157596904,0.0002110945771181139,31.4802761766292,1.5430764201765752,-13400.359304503141,13104.476663604171,1.7999650308850285e8,1.3127854779982871e8
-0.004050790332257748,0.525952596158546,0.00020336072367546813,30.21913357313484,1.4653659091943512,-22510.798182159808,13377.918025141005,2.5543810714177126e8,1.3455374677535763e8
-0.004060792736709118,0.5264841848650249,0.00020429568011956495,30.572333572552242,1.3975603833040948,-4745.759876520559,12772.686841818515,1.7481098799643743e8,1.2133556575672936e8
-0.004070795141160488,0.5266835905577755,0.00019466628871977863,29.707635060201135,1.3357464949570423,1333.016013708113,13179.843552378528,6.41864675197106e7,1.5237727905050647e8
-0.004080797545611858,0.5267717808385496,0.0001988840583387828,29.573165479405123,1.3750801829964887,-8474.987450157772,12533.694839533164,1.1767029209122331e8,1.177344621116901e8
-0.004090799950063229,0.5269673777961871,0.00019984483260926446,29.880662111655482,1.3999072813790987,-9354.52777280614,11000.744790930781,1.1417796330033457e7,1.0756150087298387e8
-0.004100802354514599,0.5273566541860928,0.00020532152619154214,30.68843169733398,1.5502174230362322,-3858.7057483017834,14791.413870921953,2.872016162064481e8,1.5347236780421636e8
-0.004110804758965969,0.5277335405914346,0.0002055945922670376,31.918841816068568,1.4930701010709735,15596.942548608402,15352.024368511074,1.8871988869988316e8,1.846104384508706e8
-0.004120807163417339,0.5280803358698613,0.00020056745485333118,31.669335017781638,1.425430989777345,6166.433801036232,15125.023851828513,7.563085673016286e7,2.2074074804258865e8
-0.0041308095678687096,0.528525182644371,0.0001996454435851142,32.07114390293059,1.3818691964584813,8028.3397749742235,11999.734286737938,-2.8018074812294297e7,1.442925659583037e8
-0.00414081197232008,0.5288665097205085,0.00019541648606261728,30.943928167140893,1.3931869705835944,7855.800934406079,13804.795720457709,1.6813303316053513e8,1.5384239450517064e8
-0.00415081437677145,0.5291201549392427,0.00019160123201480834,30.110075910986925,1.3532169512913703,-3358.5827229050733,11632.786304672887,8.308604740192617e7,1.0698487288177958e8
-0.00416081678122282,0.5292111499757157,0.0001947635029027738,30.827929430022813,1.2187785929674941,-7057.573963380138,9279.259345822316,-2.3842216909064367e8,7.297121059558332e7
-0.0041708191856741905,0.5295362889081588,0.00020027621351209696,31.568961483764014,1.2769690997825025,-4337.269345792197,9134.108232744748,-2.46959776682288e8,7.489719346114857e7
-0.004180821590125561,0.5300565058309585,0.00020025852437139646,31.824729765363625,1.3464161789400695,37.21367742811791,9433.705058198699,-1.4406713785812104e8,7.286835259384258e7
-0.004190823994576931,0.530387208803324,0.00020040920026851087,31.23734349451948,1.417516765239778,244.50367193053418,11136.38001124664,-1.6028996378502788e6,1.0142139276495387e8
-0.004200826399028301,0.5304035100493347,0.00019651654268939018,29.27911370550687,1.3038913336397702,713.9734196592775,10185.435920354768,1.3834423431956142e7,7.799701092038046e7
-0.0042108288034796715,0.5307463659996865,0.0001978858729565426,29.863585708906392,1.2376529326778465,-2073.278746026527,7742.203927029869,-1.98144713231261e8,6.521674848704399e7
-0.004220831207931042,0.5312306293302099,0.00020306829167462322,30.489584730791496,1.282726645208701,-13074.71218712609,9532.261985403453,-1.858047696802531e8,7.800494069874333e7
-0.004230833612382412,0.5313725369226886,0.0001955415094023349,29.367732846159132,1.199176399543952,-23981.050346101776,8498.436908258096,-1.565146049311437e8,6.35941673587608e7
-0.004240836016833782,0.5315291956100846,0.00018944641958512523,27.223353427478443,1.1828466301655904,-10344.73377424698,8042.772638539789,-8.900536056561553e7,6.488108544663386e7
-0.0042508384212851524,0.5318985225309735,0.00019647460857081937,28.48659142491884,1.315701383212617,-5534.606643089428,10259.809344900428,6.433323996911154e7,9.150208526702677e7
-0.004260840825736523,0.5324067730344832,0.00020301792797327697,30.929240323337616,1.4188338150735744,-18440.25470245906,14984.454873443978,2.6705342898229584e8,1.7710607279556227e8
-0.004270843230187893,0.5327073491190094,0.00020827769824378445,32.96561627023062,1.404669520719916,-26778.23357199454,13311.103610001643,6.67904431966799e7,1.1273526656325115e8
-0.004280845634639263,0.5330050058640773,0.00020377974873851454,32.69498048832072,1.4383534346433138,-5845.453269373793,12151.00549174745,-1.748285568125166e7,1.0814052725644743e8
-0.004290848039090633,0.5332242784748087,0.00020125675889380506,31.77720090269418,1.4016017667454852,11288.360202743022,12224.537157422334,-2.196659451895418e6,1.1921721530421598e8
-0.004300850443542004,0.5333734612841509,0.00020042630623512718,29.691074192644578,1.305693022699744,9341.307610049234,11804.517214362673,6.638385708629818e7,1.2032683084892668e8
-0.004310852847993374,0.5335321445780573,0.00019983321267709198,28.43634846065299,1.2206689022678847,5051.807341718119,9169.728926782016,-4.604908753853902e7,7.783682073392008e7
-0.004320855252444744,0.5337653483046452,0.0001966350885013144,29.1587675639744,1.3388958380087257,17445.413958554935,11355.589373181547,8.378519808209203e7,1.2617941909803888e8
-0.004330857656896114,0.5339680623279419,0.00019014558409571476,28.847644535739526,1.3256284974350327,25038.95246295549,10464.232443011118,2.1032444194155745e7,1.1148761204074049e8
-0.004340860061347485,0.5342608382227482,0.00018946843191743596,29.31082986344911,1.2372815639805759,2273.51871126529,9838.256632250881,-6.700662417267556e7,8.424925411017478e7
-0.004350862465798855,0.5345228186949389,0.0001914032056254595,28.711237101171832,1.2164262691202699,-16145.603680310225,9237.501977234815,-7.653368483207975e7,7.150634923598173e7
-0.004360864870250225,0.534729612945579,0.00020118029399015597,29.57524817121837,1.306367815050948,-6111.1911016147515,10540.057675491149,-2.502518230553557e7,9.821888360433422e7
-0.004370867274701595,0.5350905770040699,0.00020580029405078184,31.087029412259536,1.2683044135070851,-8768.977529297666,9187.610076679086,-1.3581881211747885e8,7.629838433744647e7
-0.0043808696791529655,0.5355493766212603,0.00020407033863167494,30.669777003152273,1.3747887294311727,-6967.765504397021,10377.458482607357,-4.878821746098889e7,9.25600891082322e7
-0.004390872083604336,0.5359927760646679,0.000200441665749856,29.91667425704044,1.298121911841103,4184.7389862133705,9612.365654444304,-7.558445908327119e7,7.637424234946717e7
-0.004400874488055706,0.536205987064517,0.00019429453949181894,28.546087440082566,1.2076269792837533,-2680.4690766872295,9055.629529586009,-1.089637721314081e8,7.60974260203407e7
-0.004410876892507076,0.5364748353616451,0.00019585669108975002,28.169693704576705,1.1913788175314972,-2261.074452585301,10096.116680693855,-4.428498963974444e7,9.88143613515747e7
-0.0044208792969584465,0.5367183258203441,0.0001991975433688827,28.816468122949523,1.2884277694198458,-12037.90794101864,10019.430608471985,5.62120717381701e7,8.674483239238358e7
-0.004430881701409817,0.5369278564112611,0.00019869666190441498,29.055050675062738,1.2561421846509886,-10758.312628803831,8575.914469505105,-4.640487408897928e7,6.650761154946932e7
-0.004440884105861187,0.5372535790439579,0.00019544124623918323,29.806057724218526,1.282995946943263,-16510.715048411264,9354.523334068484,-5.48208830912112e7,7.28037286955273e7
-0.004450886510312557,0.5375179637742112,0.00019002164356304052,28.99246802217801,1.2560507906298621,-4704.643175636791,8627.704854542999,-6.897670029383904e7,7.518565543893008e7
-0.0044608889147639275,0.5379347192246351,0.00019292769890600828,28.941290242207142,1.3657122508661652,5288.010964281035,10857.572170690732,1.5930972314984763e7,9.00673215710231e7
-0.004470891319215298,0.5382242298810743,0.0002004853093366075,29.79612255382836,1.3367641459074144,-8613.577447870599,10466.163331004745,-1.0870603339460127e8,9.349511908242112e7
-0.004480893723666668,0.5384557360134786,0.00020478964029079877,30.14385632607175,1.3607948708756692,-5628.9142490945,10064.882561922128,-5.104632547175132e7,8.075704161895408e7
-0.004490896128118038,0.5389408506836044,0.00020016244515543477,28.20517050219379,1.2189557378360734,-11038.49863442248,8664.998572657209,-5.3405762621705174e7,6.481066508574067e7
-0.004500898532569408,0.5394284807876102,0.00018743269337947067,27.324955490385488,1.2005077816387102,-3109.956316017387,10145.901146566735,4.82790076233056e7,9.218283935582684e7
-0.004510900937020779,0.5398622959021013,0.00018282030407326856,26.968381969064218,1.1502768662232277,12019.286600301164,8862.874702713645,-2.5895435001337014e7,6.811059447674753e7
-0.004520903341472149,0.540135427713627,0.00019107487690174656,27.860901436516365,1.2340146255592537,305.19943608456924,9227.944869970412,-3.42654123174418e7,8.021656269676611e7
-0.004530905745923519,0.5402528149306891,0.00018778120277947158,28.503807475439327,1.2459676009135883,-1861.833042745188,9653.337645191044,-3.0779437346449967e7,7.50477515893467e7
-0.004540908150374889,0.5404642399793375,0.00019803368178026803,30.325637324316776,1.3503423021361345,960.1721419859961,10435.635885021064,1.5142530038207728e7,8.50914963716921e7
-0.00455091055482626,0.5407104066310567,0.00021271016740301256,31.396235794482354,1.3386760357757925,-1493.141929713194,10097.817543168667,-8.491981429489933e7,7.667157114356759e7
-0.00456091295927763,0.5407652728644317,0.0002055250860479391,30.324062763965504,1.3697394834761805,-23134.34010057559,10998.460729657054,1.5176803784399403e7,8.827011943117903e7
-0.004570915363729,0.5410369128594175,0.00019175182840497102,28.488775764096253,1.2340438154470794,-24739.90843127414,9915.808940554436,-9.625969333096253e6,8.14687698543173e7
-0.00458091776818037,0.5414418214913458,0.00018786880644534195,28.230472304649133,1.3215586615502757,-13122.752225453743,10878.628115023666,1.313770199895484e8,8.606287672081633e7
-0.004590920172631741,0.5419810554769355,0.00020172890942453818,30.12327233330539,1.4178222057135572,8461.79531569809,12273.813873161702,1.597526351600905e8,1.1604757898706762e8
-0.004600922577083111,0.5424295247148839,0.0002008559407009555,28.440828163545067,1.3035662083363704,14406.304447495686,10433.840100561074,2.771511692196088e7,8.912910706080855e7
-0.004610924981534481,0.5426423929688171,0.0001953193768324963,26.0321457723693,1.1686378995437783,921.5917111653376,8112.765762486726,-6.200603137780045e7,5.8717912592906356e7
-0.004620927385985851,0.5427232768885442,0.00020138756372892417,27.11910256194636,1.1846257841429213,-11542.511568699143,8521.052164822979,-3.460810367235109e7,7.646041692207624e7
-0.0046309297904372215,0.5430338636114029,0.00020415109813002593,28.664048345816404,1.2040379027707206,-11224.76963079964,9134.577771405056,-7.604312823945063e7,7.317889958933137e7
-0.004640932194888592,0.5434068634809228,0.0001974363349962254,27.400122106759227,1.177834484321207,-5279.817846970408,9150.685903393509,-3.7991152303431176e7,8.14969676337767e7
-0.004650934599339962,0.5437552738163504,0.0001937925890015164,27.077407661679988,1.2410372743498246,-5066.704992693068,9687.528879526828,4.170931406507348e7,9.478413918533242e7
-0.004660937003791332,0.5442332674744539,0.0001981342392388682,27.395794533525876,1.1698689016354382,-1092.025147265572,8112.310034649089,-8.550896684773618e7,6.594087411866806e7
-0.0046709394082427025,0.544602747156925,0.000196150959615241,27.546876742150623,1.1150798115681768,-5715.74852109056,8506.889878735079,-1.0892447167650285e8,6.676668409620578e7
-0.004680941812694073,0.5447197721921839,0.00019637559471821943,28.512110018522915,1.296551376859463,-6402.759562355246,10454.981141639104,7.632810524593274e7,8.451197389737782e7
-0.004690944217145443,0.5449149168480071,0.00020170139943123552,29.303940921886518,1.3615637970098244,11895.737174574204,11351.019432131308,7.363950485919447e7,8.872444252811968e7
-0.004700946621596813,0.5452433820101432,0.00019659160166098866,28.159900115659273,1.2324816499000315,2126.148505580797,9853.793386053647,266933.10101318744,8.434041020138918e7
-0.0047109490260481834,0.545449505829427,0.00019073362788131417,27.85029259408097,1.155380441112989,-679.6579238575868,7669.700951144127,-1.6043572605994028e8,5.9054589573730364e7
-0.004720951430499554,0.5455358313908218,0.0001939471129579415,28.557507052293243,1.2907022941620334,-1470.5443276293727,9864.74531865671,7.95089727343174e6,8.649525439974642e7
-0.004730953834950924,0.5456315357493586,0.00019854994123161144,28.8547127438108,1.383575658767399,-10461.277998926462,11405.975305107235,1.086370365003963e8,9.773752009129772e7
-0.004740956239402294,0.5459870018211659,0.0001932747809906757,28.181012196786476,1.2341335068038897,3034.55289011065,10798.866711963807,3.631628038910436e7,1.0413101065009755e8
-0.004750958643853664,0.54639840774599,0.00017862068516812378,26.770769837801556,1.1165152633064235,-8486.720181103594,7750.605299639815,-9.163330502910677e7,6.3372652454202086e7
-0.004760961048305035,0.5466592764597153,0.00018110939993751327,27.357528297021826,1.1254191627378163,-3445.2645827967,8291.227068002474,-1.6386168128860164e8,6.809520536731008e7
-0.004770963452756405,0.5469909636370721,0.0001885352886494981,27.552225225754793,1.1832340388452656,-4474.466554009231,8703.24685010319,-7.645538152798034e7,6.4994398513763845e7
-0.004780965857207775,0.5472885284196818,0.000191823218978014,27.38513242430762,1.3007966844757872,-6260.552016919702,10299.701462418445,1.1388889004109068e8,9.15596870277199e7
-0.004790968261659145,0.5476436423774576,0.0002028466764450697,28.126619886948628,1.3164594019080607,-2645.4596955704533,10418.395775783447,6.016757772277375e7,7.921624280728918e7
-0.004800970666110516,0.5480139567836304,0.00020547656893284952,29.15299495065699,1.2861236271663483,-3059.2186972242375,10626.83331540152,-2.730127352944562e7,9.73745011465205e7
-0.004810973070561886,0.5483126420599874,0.00019639470313365603,28.941839806798395,1.3064678066454591,9637.981424047652,10013.525489438138,-1.024497253771625e7,8.41823973693488e7
-0.004820975475013256,0.548566475807631,0.0001917364762519285,27.736907555200407,1.1753375113503493,2653.5359904887787,8394.177419286361,-5.3873026533304825e7,6.83807850068423e7
-0.004830977879464626,0.548775137542747,0.00018647351633886095,26.721304315692755,1.1025548331949093,-9936.919271358165,6974.234606191496,-1.7320358757017046e8,5.3547623154175125e7
-0.0048409802839159966,0.5488666696787695,0.00018251604647081957,25.83297332035958,1.120237326457626,-7750.464965455049,7306.993677657486,-1.033780395954007e8,5.5669970591051e7
-0.004850982688367367,0.549103796688607,0.00018949179515657328,27.27926519970596,1.2050016424627694,-6325.773569515411,8852.025457653837,-5.660080307324333e7,8.312190178666545e7
-0.004860985092818737,0.5496163169124048,0.00019521628170005863,27.713720369864582,1.192504710095771,-3348.4444474888005,8215.88051404302,-9.471677936676168e7,5.94215070926533e7
-0.004870987497270107,0.5500307640845422,0.00019101760196269608,27.53175220978878,1.2070348356643208,-6286.07801357452,8031.91633749332,-1.1913223154904068e8,7.093331583570306e7
-0.0048809899017214775,0.5502619714853354,0.0001926438160014806,27.462402406832783,1.2583943326596025,3184.079738386107,9813.58125563659,5.5676242418196894e7,8.118556277128588e7
-0.004890992306172848,0.5502409686301835,0.0001936622567951494,26.423661175943476,1.18068716507853,5413.580895665119,10638.090450566411,6.964191369141313e7,1.319781010581891e8
-0.004900994710624218,0.550476158561476,0.0001865600220601213,26.804300553873386,1.166988469863467,9216.161984370126,8359.430692372345,-8.099584056169777e6,6.995730702969685e7
-0.004910997115075588,0.5507755137273344,0.00018413006475536412,27.381677030862644,1.2022442608962562,7183.333931096039,8514.644605148935,-2.8088014636160124e7,6.16937963953721e7
-0.0049209995195269585,0.5511980665873852,0.0001871363161105267,27.8936572626938,1.2294875314743317,-553.4412980509519,8245.787284550108,-7.464687025983062e7,6.628778494552453e7
-0.004931001923978329,0.5513432152874302,0.00019847289427961194,29.09365413990805,1.3345296170257392,-11181.679725579226,9479.764818538826,-3.804417340260546e7,7.899668116526873e7
-0.004941004328429699,0.5514918240498519,0.00019317972241753923,28.20474643816825,1.284807364060238,-5839.542662145451,9469.26588068498,-2.475224776145599e6,7.666684045769942e7
-0.004951006732881069,0.5519452975456952,0.000184226817429482,26.766917693435307,1.2184567426725184,-8556.63952552599,11336.117335309616,4.666313304257246e7,1.3472659373176053e8
-0.004961009137332439,0.5522670776448795,0.00018438931004526076,26.34271861222698,1.2246599476084055,5507.296422033135,10020.693851027481,3.9317777556235455e7,9.657896819345173e7
-0.00497101154178381,0.552374992172874,0.00019404181061124064,27.940843004752836,1.2125227814082542,3922.0848284732947,8230.824197163927,-7.878606928265971e7,6.282908137964514e7
-0.00498101394623518,0.5524664166423608,0.00019398394073769562,28.911794383748298,1.2274115060042103,-14202.74798114351,9248.528822577293,-7.289349853151062e7,7.65329934955381e7
-0.00499101635068655,0.5526951607609517,0.00019889442056461641,28.443111993377542,1.2419685861417515,527.5343706183919,8490.544326533416,-3.968806406385969e7,6.458548170221628e7
-0.00500101875513792,0.5529628159995191,0.00019740762436537714,27.89037398595969,1.2445873419116384,-5997.765155891818,8682.732725901174,2.212469109316231e7,6.4019161410382904e7


==> anc/Figure-5/d3_L190_rJ5.0.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5538773188181222,0.000179751938580098,25.845433030539848,1.1152798605102248,7249.7144153688805,8420.70199558665,-6.886587964188124e7,6.76690412846684e7
0.004989997483789921,-0.5537959073983366,0.0001823690673374111,25.959877140847826,1.1603733669747005,-1968.864002015791,9631.493460258798,-1.2581125344215581e7,1.0120798693300593e8
0.004979995079338551,-0.5536543159807333,0.00018728145416213035,26.03829793720332,1.1629210894437827,-1862.4535782940802,9801.974456763674,1.0978101426429184e7,1.1181104954481375e8
0.00496999267488718,-0.5536016136439285,0.00019475333349918252,27.01484613954987,1.1974250630258065,5742.510384305136,9008.588472385836,5.06369053913359e6,7.75003768154332e7
0.00495999027043581,-0.5535610208744183,0.00019824269055652727,27.633203667516156,1.1970525975293553,5660.3840488747155,8507.934843062627,-6.378859397925531e7,6.838472152815966e7
0.00494998786598444,-0.5533518371924292,0.00019345645941770643,27.15371369971761,1.162056834660516,1651.1941893902667,7884.100596486879,-1.0578646637668371e8,5.70582953150732e7
0.00493998546153307,-0.5531451278742752,0.000186539526880039,26.6067034395311,1.1345502792554785,-2058.826467721002,7722.727821913343,-1.0829558750946535e8,6.057576667812642e7
0.004929983057081699,-0.5530184910155367,0.00018343016146455814,26.389539885979893,1.1132581603370373,-88.51124822454202,7544.753607437907,-1.1422352472981796e8,6.3450858593874045e7
0.004919980652630329,-0.5528408339377493,0.0001827101739448845,26.21396417331597,1.108122636773609,4090.888384126184,7343.241797143674,-1.363928107033017e8,5.844552063140386e7
0.004909978248178959,-0.5526320365920546,0.00018256496182418702,25.895771896710947,1.140199020857416,3187.233527587118,7753.065848842823,-8.938766223715933e7,6.407496489465686e7
0.004899975843727589,-0.5523814406868187,0.00018565562270861165,25.66484883797896,1.1518681012385759,-2229.3558392112823,8419.111047333225,-1.1725173178641606e7,7.340646390676886e7
0.004889973439276218,-0.5521395536879427,0.00019106352926238863,25.901140759237514,1.1361488274397302,-434.38603355222557,8622.726621958567,2.5380021964334432e7,7.471171434921192e7
0.004879971034824848,-0.5519172095947433,0.0001937549472156,26.14906930666414,1.1312765063342278,3278.765607469941,8451.760550293016,2.2113397749898233e7,6.054116674436658e7
0.004869968630373478,-0.5517379338915344,0.00019126289196077996,26.1695985436951,1.1607967850051986,1365.8231574758613,8839.816974613535,4.079564724630441e7,6.6847215560173236e7
0.004859966225922108,-0.5515424206517054,0.0001869638007815627,25.89545408049909,1.1565430183048409,1821.4261944098282,8638.707496259609,1.846714837786901e7,6.417683180306414e7
0.0048499638214707375,-0.5513195724933757,0.00018684404127277136,26.174753070001234,1.164564015446851,923.0868131537925,8333.222708170975,588315.6170471491,6.745571068649074e7
0.004839961417019367,-0.5510121548534371,0.00019090272527233108,26.96470854771052,1.2067648836334883,-3286.476398808637,9374.231305320514,1.161045846555738e7,8.176930604731555e7
0.004829959012567997,-0.5506805041010957,0.00019538999950685092,27.775823516365648,1.2775481696862516,-17137.201227660993,10914.396771247073,3.934003317790663e7,1.0349565371069802e8
0.004819956608116627,-0.5504071703086957,0.0001966447511060108,27.306603268234362,1.2860331928855975,-20579.21975886739,11217.242169613026,1.118511986903331e8,1.0093314716684881e8
0.0048099542036652565,-0.5500904862461029,0.00019198963739207547,26.271376467420033,1.251956811700059,-8448.956858588246,10477.023121449598,1.1383561868405244e8,9.11699830957335e7
0.004799951799213886,-0.5498017840760294,0.00018831761418267135,25.521211668893294,1.2169045551063278,3008.8035963323186,9094.567144262017,7.158804414486584e7,7.8467668343929e7
0.004789949394762516,-0.5495104302492692,0.0001865479545059531,25.285837734340596,1.1929349751299998,7124.832389684352,8807.588591166914,7.495092159155662e7,7.047812167981368e7
0.004779946990311146,-0.5492414863143931,0.0001864003066878729,25.749110066674472,1.1975935205743866,4385.256328738803,9340.447575175765,9.749021751769759e7,7.67870454275692e7
0.0047699445858597755,-0.5490586867654347,0.00018755714939939664,26.723173528198426,1.1913207333496276,6228.293480371068,9465.802344175752,5.7425696008737884e7,8.698687846433689e7
0.004759942181408405,-0.5489351430409588,0.00018840981240737524,26.91856020649437,1.245927933442538,10689.268065936893,10111.477290278466,1.166400338648508e8,9.355354686514525e7
0.004749939776957035,-0.5487636498384527,0.00018960673401825835,26.652137011113606,1.233143018221875,15722.689124533701,10165.459686678809,1.1265917231336962e8,9.671398651615198e7
0.004739937372505665,-0.5485015787570737,0.00019044093492640428,26.8759198670134,1.1942127507483593,21067.530067584725,9505.67988559758,2.432785182900923e7,9.47449455295281e7
0.004729934968054295,-0.5482145900706528,0.0001904750764344805,26.78102617490455,1.1885992678041477,22295.703706871966,9916.335841648988,3.1548314142978918e7,1.064493555015658e8
0.004719932563602924,-0.5478749321454088,0.00019052583410161957,27.112459135472253,1.133728897495977,7620.94744046088,9457.928871116976,-1.6129151987689689e7,9.712948945713198e7
0.004709930159151554,-0.5476054970254772,0.0001880028636997006,27.434937145833945,1.1363233674807114,1589.1416971729345,8767.165694658133,1.4650970302517429e7,6.942567269850358e7
0.004699927754700184,-0.5472974278295296,0.00018542868474609987,27.312043602954354,1.1115585224096953,2024.2027159975867,8443.763799653985,-4.404856287656728e7,6.508533469102187e7
0.004689925350248814,-0.5469643474008772,0.00018284885919958677,26.35029561532448,1.041611305265117,-4645.855338208504,6938.765088272111,-1.5212024191479784e8,5.15828455304219e7
0.004679922945797443,-0.5466292437952361,0.0001869144395248098,26.2949240688051,1.070177923818129,-6600.592396461411,6589.908249687061,-1.6887263912593204e8,5.0080959065510504e7
0.004669920541346073,-0.5463207396033104,0.00019299067465665902,26.750329038918693,1.1387349029448712,2560.6826859466933,7424.359453384764,-1.4080075410544214e8,5.750591703006196e7
0.004659918136894703,-0.546024186357914,0.00019820827202454952,27.631987075502334,1.2431213686942717,17658.978292586697,9085.252564305798,-6.941470789431348e7,8.14992237260961e7
0.004649915732443333,-0.5458247459565755,0.0002005118053986176,28.473845475602115,1.3191710955463098,17160.67970553724,10954.348373531087,4.679471773927676e7,1.0670387967424083e8
0.004639913327991962,-0.5456631612230558,0.0002050359261404522,29.341156843763137,1.3438805161173997,16692.003423230824,10941.945451870719,9.765555193421043e7,9.782517617872743e7
0.004629910923540592,-0.5454533745758235,0.00020839043669129746,29.858344625447604,1.3205478913894422,11591.810363251645,9991.240308956583,4.9149656821954586e7,8.884863999365574e7
0.004619908519089222,-0.5452156394583871,0.00020923858285061596,30.118550859165328,1.2993499445654677,1099.2234047734669,9437.140954483906,-2.5764684758742057e7,8.408974981295119e7
0.004609906114637852,-0.5449017839634326,0.00020603179948112794,29.404370199395757,1.2638398654976861,-8317.531987589091,9212.736239536058,-3.715905927329508e7,8.952438759109597e7
0.0045999037101864815,-0.544552656334592,0.00020091252897407,28.600945931401952,1.2294059332326788,-15974.985160481057,8641.85959479659,-3.4762876971897095e7,8.08769834287333e7
0.004589901305735111,-0.5442522193923359,0.0001965046240554963,28.27567046785254,1.217050713696636,-17493.087390242836,8555.515091912532,-7.16756973535718e7,7.496224915225482e7
0.004579898901283741,-0.5439764568474493,0.00019241869011799576,27.88126339949948,1.1833081731025548,-11991.648586765807,8260.537739577934,-1.1653271812913628e8,6.985547179522535e7
0.004569896496832371,-0.5437306169845396,0.00019251815517460347,27.7558825748087,1.1618779868730331,-3991.881637574484,7738.806424726642,-1.1579598031129946e8,6.873933001728998e7
0.0045598940923810005,-0.5434329678016948,0.00019662939990542966,28.163085900633625,1.196230742561627,-6347.261713666411,8852.580461871397,-6.887905540494479e7,7.293655204987773e7
0.00454989168792963,-0.5431366333308397,0.00019778367017419377,28.57778023654314,1.2397355894105662,-668.4994055264797,9585.159532066886,-5.402394164724287e7,8.905672720662086e7
0.00453988928347826,-0.5428467253104318,0.00019614776764707574,28.482274901530165,1.286448723748381,11830.688697314667,10782.161742689195,-8.519258657191925e6,1.2055945843175538e8
0.00452988687902689,-0.5426186680083047,0.0001947974295218916,27.986529525351163,1.3123337725938828,13501.030413603794,10776.775748859764,4.2506782953177705e7,1.0932743696215907e8
0.0045198844745755196,-0.5424403897247976,0.0001939986659343311,27.506962896983485,1.251369467320447,2879.1402457420136,9102.516167007056,-1.2022255865065964e7,7.49896877437607e7
0.004509882070124149,-0.5423015467691003,0.0001963551727109163,27.795399198488113,1.2359306029969812,-6486.2066142324675,9132.956805018453,-5.868200389573687e6,8.015089506876895e7
0.004499879665672779,-0.5420101135573931,0.00019924423925105395,28.566865508282685,1.2741466215259345,-4416.689221136448,10232.505310975657,4.986990047834967e7,8.576836308136955e7
0.004489877261221409,-0.5416073031839914,0.00019985909495782493,28.681189708372074,1.3111409713286584,1194.64589452166,10607.311990423816,1.0150228589392707e8,8.345151256933461e7
0.004479874856770039,-0.5412845068825991,0.0001957600006964221,27.709708901170135,1.262976328475423,6906.594877927614,9832.877568222191,6.3083669386920154e7,8.212099328564467e7
0.004469872452318668,-0.5409929226788809,0.00019218727935257598,26.96867664311917,1.2727852846083263,6242.560339678529,9453.343581884908,6.4857657870085314e7,8.646444672621077e7
0.004459870047867298,-0.5406756589353318,0.00019562631532002455,27.60166424939807,1.31205729013076,2466.583677180657,9243.447735405076,4.345564996857116e7,8.543727691926125e7
0.004449867643415928,-0.5403278547807131,0.0002013700933988712,28.743210882278582,1.307543328989316,4074.680323709708,8463.20533758389,-8.684896870555346e7,7.141158729210997e7
0.004439865238964558,-0.540005907603132,0.00019660698454090753,28.15234592025352,1.2434432766426111,6633.656727521227,7760.014320919559,-1.1815300596463354e8,6.509513079029365e7
0.004429862834513187,-0.539703944694018,0.00019339031481064526,27.917664060611166,1.207807923855394,7523.539991970533,8034.709049960631,-8.13205878443466e7,6.7000289122016124e7
0.004419860430061817,-0.5393866464938037,0.00019555849028582564,28.289069836500666,1.2165455059964585,12350.772588108188,8564.936647890483,-7.228950017539684e7,7.194066640697408e7
0.004409858025610447,-0.5391407842898625,0.0001999466065265968,28.419487491270036,1.2029751462245784,16010.574094815152,8753.715451963182,-1.0898837002388082e8,8.95258819966387e7
0.004399855621159077,-0.5389121700677788,0.00020142365373430733,28.315866530061022,1.2367073702996214,15123.156572835976,9531.705223347408,-2.348458814639898e7,9.777193469736104e7
0.0043898532167077065,-0.5386690212524845,0.00020190013301292172,28.01072476064243,1.2606538409497896,15541.930221788825,9488.238064787285,7.600969804686274e7,8.165261515819775e7
0.004379850812256336,-0.5384046850920422,0.00020281935959764352,28.38958818619495,1.2873696985014407,23043.494745559674,10492.361278154292,1.1175307636098365e8,9.802064501275973e7
0.004369848407804966,-0.5381421801587567,0.00020265195252189164,29.299032776887444,1.3401239775684828,22007.337928504752,10837.236918792225,1.3141664476088212e8,9.179987228784734e7
0.004359846003353596,-0.5378576634672354,0.00020228457737471187,29.918869457985256,1.3520580178147583,19444.490003717692,10501.162600898486,4.67552253024557e7,8.50714305555102e7
0.0043498435989022255,-0.5375904512416455,0.00020450728563603846,30.877768832367828,1.3630286551096342,20651.72232914369,10118.936115590968,-2.6355456281424556e7,8.008768180119102e7
0.004339841194450855,-0.5372754803688149,0.00020442477094524062,31.203006309813336,1.395031924012178,30577.42144671929,11095.558077815245,2.021589273030905e7,1.011303564910374e8
0.004329838789999485,-0.5369264102015295,0.00020340605606602755,31.628411612067634,1.4603661806791357,35575.943129145315,13288.186807717462,9.53158422050275e7,1.3594512569279018e8
0.004319836385548115,-0.536615043778962,0.00020246871701058627,31.981407034827665,1.4428791952514028,22156.158128367315,12456.708539794305,2.3433514056018867e7,1.3233199790826479e8
0.0043098339810967445,-0.5363303419838776,0.00019662513982211642,31.510507834798112,1.4185376629297384,4514.136472077499,10519.413967810811,-4.9524963420478605e7,9.162874538128842e7
0.004299831576645374,-0.5360941094761366,0.00019045985883174539,30.394380677575906,1.3593049490527855,-4999.310282653933,9854.326476211616,-4.9772618502542704e7,8.279527821823268e7
0.004289829172194004,-0.5357851154536475,0.00019015205584722947,30.01335984838129,1.3161349417594705,579.1819735418748,9326.060989962365,-6.6908921508522935e7,7.356700107539432e7
0.004279826767742634,-0.5353883586727898,0.00019613448356112462,30.47552927810825,1.321458838812771,8172.010033312238,9926.050286626256,-4.9291767717948936e7,8.230519598894818e7
0.004269824363291264,-0.5349839953075861,0.00020057108242758643,30.39948153766383,1.3364294526276164,13032.58471410795,10899.295980247372,3.4951851613524086e6,1.0178543820882514e8
0.004259821958839893,-0.5346791537691606,0.00020162951101299027,29.47583086737634,1.2933082494131642,13073.10694436501,10293.128637025657,1.0002581186601657e7,9.136830654288094e7
0.004249819554388523,-0.5344837839538814,0.00019830313995491982,28.6503880586872,1.252935797000536,9316.02038033475,9517.193781898568,-1.653244427703576e7,7.645127435799591e7
0.004239817149937153,-0.5342929971544073,0.00019424127463198038,28.42851353415484,1.246315192371218,1466.6462228124883,8996.619108384668,-7.034878622861479e7,7.395809813224588e7
0.004229814745485783,-0.5340377003936446,0.00019310699215953432,28.990768582317525,1.2986243526643195,-6010.142820718053,9335.93258126377,-5.779241751733311e7,9.28489361624852e7
0.004219812341034412,-0.5337813469382818,0.0001919036354264992,29.308160856304035,1.3538675160688183,-9268.496466724047,9244.326708773508,3.3221797883726243e7,7.58818072724468e7
0.004209809936583042,-0.5335320146586164,0.00019394627078539524,29.612411906905667,1.3391324935838111,-10294.190206330892,10210.238947968228,9.197206244185211e7,8.706882113157906e7
0.004199807532131672,-0.533218855043,0.00019508824470778425,29.523335771005037,1.295671188683704,-2962.3865265485574,10693.082495865337,3.3467363935223047e7,1.0281328024237555e8
0.004189805127680302,-0.532839689584158,0.0001972278800482357,29.41213902571571,1.2401382605718414,2263.15724121264,9558.21723882056,-8.972172235159445e7,8.596895437552556e7
0.004179802723228931,-0.5324047555547441,0.00019746958243642353,29.336281558770526,1.2151994203231575,4073.4189385085706,8770.093558913473,-1.1227861173646435e8,6.851507298953699e7
0.004169800318777561,-0.5320062316959957,0.00019709350291298284,28.688648221122957,1.1741725012165982,6266.835025206775,8471.760277273639,-9.31445960734986e7,6.2353298346025065e7
0.004159797914326191,-0.5316910625243326,0.0001983911997403306,28.60333984750161,1.1763562596835433,7841.898628754,8393.932998213604,-8.47244730984371e7,6.365169227032728e7
0.004149795509874821,-0.5314065944022732,0.000202407965243865,29.353531344918018,1.2683930894862427,14969.409211259159,10707.419974673358,-7.326806406547245e6,1.0770054536039262e8
0.0041397931054234505,-0.5311037480367231,0.0002003925653416548,28.903282918846863,1.279335991867463,21403.913810437112,11154.492278366804,-2.365911135422224e6,1.2134973953025635e8
0.00412979070097208,-0.5308385062373709,0.00019648098864235216,28.318859777057625,1.28074160586989,22366.073706690644,10492.058260760197,-7.530483066378891e6,9.377120720560269e7
0.00411978829652071,-0.5305624881442054,0.00019430937747597445,27.76923576113001,1.2506761703936151,17498.38678765644,10072.881315707835,-2.1939350611075353e7,7.681547612154128e7
0.00410978589206934,-0.530316584971908,0.0001923154334268543,27.563845761700478,1.251308405190636,19477.525829198352,9844.823915448129,5.152710761829318e6,7.588386287034518e7
0.0040997834876179695,-0.5301028587273904,0.0001920957173678212,27.729579108636976,1.2120865548372008,15350.85199814748,9136.80599415188,-3.572238660786237e7,7.760528853301552e7
0.004089781083166599,-0.5298440248841071,0.00019514957924155892,28.451303110953003,1.259518237767954,13582.560565599506,8730.553500734695,-1.8295760751309972e7,6.661951623926212e7
0.004079778678715229,-0.5295245225898688,0.0001979103749509955,29.415064772688854,1.4025109650563212,24260.454547733563,12172.54803360862,1.919052500976403e8,1.2780383185012873e8
0.004069776274263859,-0.5292089974975679,0.0001989327169888826,29.836251248058307,1.5040009983173832,30959.60680078593,14915.588962753247,3.840540840155396e8,1.7764948759746352e8
0.0040597738698124886,-0.5288766837008879,0.00019660271217270166,29.38359978549246,1.4397070509764804,25071.787727068557,12888.58283159027,2.5404878417415443e8,1.2771472006684949e8
0.004049771465361118,-0.5284782653336296,0.00019354832911320483,29.531027062524423,1.315426770548277,21234.86568878533,10630.93417853682,1.371344413061935e6,8.654462795508757e7
0.004039769060909748,-0.5281137943502981,0.0001950913269620811,30.174812715504423,1.260302647018408,20692.86811772522,9937.39251279225,-1.2594117850428864e8,8.355849472229804e7
0.004029766656458378,-0.5277922782993992,0.00020060852374000743,31.387048846845023,1.3257415860490103,16672.4483882261,11099.793312505164,-3.0944482668979324e7,1.0114708824918155e8
0.004019764252007008,-0.527449130105495,0.00020177275112989132,32.497795627593085,1.4733661105754994,22000.218064967907,13896.485138480584,1.571600860098938e8,1.3797698112675586e8
0.004009761847555637,-0.5271948430041666,0.00020154397044406096,33.00596287301671,1.6315368659808833,29187.588915387627,18022.683988254306,3.837528456684103e8,2.1735665140383577e8
0.003999759443104267,-0.5269306580333505,0.00020313944496863732,32.69729085300105,1.6464398960090074,31277.835829803385,17881.737405876673,4.2798684010908395e8,2.1218723541641316e8
0.003989757038652897,-0.5266953863262898,0.00020314926143885794,31.345471532904945,1.5470605284471803,29918.511139138016,14038.858344467875,2.7398694353087336e8,1.408367236485727e8
0.003979754634201527,-0.526404789657623,0.00020148222637967833,30.114952262507895,1.4497511061584554,25362.156388629915,11623.397892996036,1.5126830179900935e8,1.0621227575946106e8
0.003969752229750156,-0.5261188813184854,0.00019903674671429398,29.20686460074683,1.3200860401106056,11616.633818295075,9750.991940711696,3.481978342454771e7,7.845484568968338e7
0.003959749825298786,-0.5258591965804226,0.00019921071468073434,28.652522004615793,1.2252767539135203,-1614.8918595639022,9094.864483410027,-2.488079570872486e7,7.410520505512239e7
0.003949747420847416,-0.5256011222085799,0.00020161811683414138,28.361886429404933,1.1855577341860437,-7937.3131570722335,9005.162444776666,-7.493712658395593e7,7.172518031397533e7
0.003939745016396046,-0.5252882173922262,0.00020143432092697028,28.183961031218164,1.1683699562305783,-5063.569648974856,8448.11560202764,-1.0848294278940263e8,6.218639387011615e7
0.0039297426119446754,-0.5249363032973487,0.00019802508122280572,27.676853774857154,1.1627942877081818,-596.9409051252419,8065.875427375876,-1.2472500970597671e8,6.189501141635569e7
0.003919740207493305,-0.5245688279707101,0.00019573198741274346,27.767622258346083,1.1876088365477835,-2641.3459616363148,8164.321871686244,-9.400258933402614e7,6.495444854872522e7
0.003909737803041935,-0.5242539005127037,0.00019436112871607905,28.74388609605325,1.2580714882132096,-9939.557963211773,8902.04420762934,-4.30943659520834e7,7.21108184642455e7
0.003899738658219576,-0.5239768421049812,0.00019613252783519695,30.100619678406012,1.3496148247060065,-8853.596628141526,10383.988952314383,-6.856541185647908e6,8.86111503157139e7
0.0038897409103810787,-0.5237644020522711,0.00020038934671431108,30.990857370810883,1.398943836296588,-6235.398050930482,11563.48449603362,7.905632252358101e6,1.0052921557123792e8
0.0038797431625425816,-0.5235705773276277,0.0002044220626355716,31.638429242144596,1.3948222247319824,-9716.256727244445,12583.82226146182,3.211958261926467e6,1.2480060000025019e8
0.0038697454147040844,-0.5233581685756798,0.0002038320764434303,31.716535617138177,1.398517151198006,-11633.80397757786,13920.150888471848,9.511587570075217e7,1.5931304822311026e8
0.0038597476668655872,-0.5231118268294959,0.0002027423052690076,31.387526083804858,1.38652653883339,-7458.811342280423,13438.020946743705,1.2485575583420686e8,1.2958301485493562e8
0.00384974991902709,-0.5228159892503463,0.00020412523946089763,31.613902108768304,1.400698115406475,-12930.698992155001,13761.744565759582,9.47397841511095e7,1.2779300035030681e8
0.003839752171188593,-0.5224694984125963,0.00020514657451672642,31.853327132786408,1.474494917979404,-5106.729134064825,17642.86728448409,1.3892009925956914e8,2.7889995164952004e8
0.0038297544233500957,-0.5221203852163162,0.00021054051380155184,32.33328043367845,1.6001644680545204,9453.512749705244,23366.923516726034,3.455775602421169e8,4.704744406395558e8
0.0038197566755115986,-0.5217303467884485,0.0002152669194665588,32.871475564535345,1.5668673357460972,10683.390671141553,19347.615681143805,2.7880626081419045e8,3.254204865135301e8
0.0038097589276731014,-0.5212518109909433,0.00021958042148276992,33.473110430775435,1.459888369885073,5205.227440174097,12796.65940790629,5.923636037399064e7,1.3137376120507166e8
0.0037997611798346043,-0.5208000145376427,0.0002190361806536242,33.34595085439571,1.4341559669323585,84.33411487665124,11163.472313788787,-1.1175595284611909e7,9.480324607471626e7
0.003789763431996107,-0.5204378802903812,0.00021708935187983618,33.143081343107546,1.5197062740520662,-725.5498604363972,12500.975523735066,1.4715805919583595e8,1.084765074568403e8
0.00377976568415761,-0.5201406559693278,0.00021488249983524238,32.555843905499856,1.5399636945999533,-3912.852777789271,13548.489935112022,2.0641199580917758e8,1.3343414582584077e8
0.0037697679363191128,-0.5198504857394437,0.00021338070680916867,32.6027523371602,1.5562005477706542,-9320.206765570114,15081.427378435796,2.4657156872052434e8,1.7203227402673465e8
0.0037597701884806156,-0.5195787936293927,0.00021352831799873473,32.76415380803714,1.5347319598801095,-6644.195316422923,15257.941866217636,2.5166664308916402e8,1.5888394390130436e8
0.0037497724406421185,-0.5193174875723489,0.0002102335060919034,31.641241093309194,1.4210949867475116,-4814.780099080462,13331.379809559903,1.530191684017017e8,1.2326487735654996e8
0.0037397746928036213,-0.5189536533938081,0.0002102627989939521,31.410531198108924,1.3546231328157259,-8132.9157366849695,11624.666625844386,2.875353948460938e7,1.0853425357601774e8
0.003729776944965124,-0.5185754436174175,0.00021164838553461865,31.262184786789376,1.3321310768365358,-12245.093969404781,10597.213213835728,-5.3374214174073845e7,9.390990680661488e7
0.003719779197126627,-0.5181577192802215,0.00021094026111567518,31.221672528344897,1.3298121912892555,-5017.633408154978,10278.88807086424,-5.5907577056439035e7,8.34597681572846e7
0.00370978144928813,-0.5177965105027542,0.00021156598097074776,31.32234950406467,1.324889219815827,4765.523276547399,10304.272448822034,-3.707305041723478e7,8.504235507453729e7
0.0036997837014496326,-0.5174652165931184,0.0002119192045499248,31.352002660371138,1.3336804757009653,15237.788640682491,9721.014585563482,-7.739621632391928e7,7.586719736931047e7
0.0036897859536111355,-0.5171319562550926,0.0002129742221269948,31.822358105241396,1.3906397747803123,16313.543398135798,10363.159978741127,-9.913218818564221e7,8.02767736655421e7
0.0036797882057726383,-0.5168428452039079,0.0002141969975382693,32.38798736880832,1.4431695447872805,15421.121125706111,11628.653135910685,-7.802481668687057e7,9.923298563622127e7
0.003669790457934141,-0.5166295953049266,0.00021598860892370743,33.12741615539454,1.4284605654042957,8396.964198446265,11507.597283314215,-1.1693334594285773e8,1.0183218610967752e8
0.003659792710095644,-0.5163936999536236,0.00021926856233307513,34.48101415077313,1.4466563665820087,3890.4743307844856,12075.304647285986,-1.3291546433872004e8,1.0119472307775109e8
0.003649794962257147,-0.5160786826240655,0.0002200560864582884,35.60157510764841,1.5249262820832132,1100.5673868994793,13573.428729508276,-7.370866275785005e7,1.2472495851620148e8
0.0036397972144186497,-0.5156746966641512,0.00021965079139010593,36.38631021258451,1.6035714449910186,120.61027979194706,14432.724401348965,-1.9924346520204686e7,1.380613827253636e8
0.0036297994665801525,-0.5152275599598651,0.00021942082583489695,36.29213903058146,1.6430976139220776,-5111.587794909238,14536.546171572596,-1.8037156299929976e7,1.3767692251208776e8
0.0036198017187416553,-0.5148337457530724,0.00021625185857913247,34.81216403504374,1.5833105188337302,-11996.004310125963,13726.750266395162,-4.759494788853638e7,1.3437764540395874e8
0.003609803970903158,-0.5144426674024144,0.00021282795052361597,33.3204072602681,1.5352491820070537,-5573.756906820809,11974.840140569222,-1.1761929388801401e7,9.899272031790666e7
0.003599806223064661,-0.5141449343748682,0.0002136698340491486,33.487162248810534,1.5222755619095343,3878.5447668791385,11879.164741932098,2.9826674267170515e7,9.417306638361889e7
0.003589808475226164,-0.5138559709103429,0.00021332821785793608,34.2239318293612,1.5228047420148902,1898.2612447321933,12491.420702137844,5.1002289034799956e7,1.0202278651724711e8
0.0035798107273876667,-0.5134754803408578,0.00021183116131055847,34.35302459405546,1.5094126602740867,2323.2606813784187,13826.66619125961,8.081875987350078e7,1.2958500400100662e8
0.0035698129795491695,-0.513095783060242,0.00021030237941384138,33.71571907888501,1.5022570296254543,10193.093068575547,14361.530611204405,1.4957740330228236e8,1.3351010727534775e8
0.0035598152317106724,-0.5127448308518214,0.0002124563143911985,33.3189345669957,1.4807748961388367,17624.339254637034,13160.279606829352,1.2076706294527967e8,1.1893699378279188e8
0.003549817483872175,-0.5124402914083039,0.00021530168668049414,33.773493727816245,1.4591220330707957,10210.768770793886,11886.754758822146,-1.684042430456657e7,1.1535188192105083e8
0.003539819736033678,-0.5121163366842084,0.00021958677695946643,35.11892660027683,1.5572877131760519,-3591.6310763301913,12599.541271340446,-2.249769282024204e7,1.2016842171847251e8
0.003529821988195181,-0.511834176165692,0.0002215246936607447,36.03222446066399,1.5885639229680149,-13319.425506416974,12493.60622803164,-9.014738461582665e7,1.2257063438682292e8
0.0035198242403566837,-0.5115008883716655,0.00022031053176794729,35.878740526324904,1.5781387667833435,-9199.06211231444,12452.100296978957,-6.488086075347304e7,1.2110551706035231e8
0.0035098264925181866,-0.5111761701435026,0.0002155920538099636,34.85445298259051,1.4871575884839539,771.5185514895581,11831.242354832137,-7.132680155850293e7,1.047046977174865e8
0.0034998287446796894,-0.5107858747602732,0.00020870649374365224,32.87546425467962,1.3506972445380867,9012.057780541625,10979.215513102185,-9.618671347052304e7,9.286649512795612e7
0.0034898309968411922,-0.5103654941636778,0.00020388099433273917,31.23333693202277,1.3442358288178253,6717.953293504161,11304.974292956214,2.5671784668389533e7,9.386631633515964e7
0.003479833249002695,-0.509931969432917,0.00020019104253592217,31.067630133541595,1.370267874087519,-660.1114779049755,11331.249952374998,1.8382276457913723e7,9.283887375363965e7
0.003469835501164198,-0.5095160205712309,0.0001986891826215052,31.40253090264484,1.3564342248887404,1689.967723305085,10322.500555889701,-8.156739887211698e7,8.489687325050266e7
0.0034598377533257008,-0.5091630872933601,0.00020074100139418907,32.2324402965312,1.3874769664836364,2746.1548917344267,10278.11658295976,-1.359818294718374e8,8.972270245577548e7
0.0034498400054872036,-0.5087928643504274,0.0002053562465534085,33.784458630365364,1.4586709732054541,7308.916059876294,11767.50772187947,-1.235573044880817e8,1.053122653479328e8
0.0034398422576487064,-0.5084457527614723,0.00020775520589431967,34.72141388964822,1.507390927636357,7509.397968948274,13568.700370372484,-2.5209355440049622e7,1.336781088573236e8
0.0034298445098102093,-0.5082173022156349,0.00020959708317214143,34.942094122656606,1.5391562813894404,1966.3222000566004,14589.374304553612,5.110943425295618e7,1.5661399033477658e8
0.003419846761971712,-0.5080168938402494,0.00021314160094915334,34.912389967883996,1.574081495786314,-862.1839013617852,14463.635802107578,1.4441516121195647e8,1.428525708328978e8
0.003409849014133215,-0.5077490843520791,0.00021568898047661208,34.85002951215289,1.5846060558655217,-5204.240162872543,13836.815070773726,1.895857348458109e8,1.4171609264227903e8
0.003399851266294718,-0.5074843590273813,0.00021757777705702855,34.95376988218595,1.5978077761134777,-5124.182163540029,13338.176240552113,1.4338084397979516e8,1.2434990411770996e8
0.0033898535184562206,-0.5071951328357973,0.00021611047107838094,34.374037570543884,1.5284160352144713,4338.12938683712,11920.33429892052,-2.2950595465754863e7,1.021376426428449e8
0.0033798557706177235,-0.5069171238424606,0.00021442905481121576,33.72020599297428,1.4450017930926344,7050.238549836812,10941.141472087147,-1.2069171175225681e8,9.729995984284407e7
0.0033698580227792263,-0.5066614173902199,0.00021199471416805078,32.645978562237566,1.4280402017027023,9381.644260766854,11707.852972353403,-3.366613453083313e7,9.177279543077752e7
0.003359860274940729,-0.5063691154053959,0.00021071841603433674,31.817829016578568,1.4471219795872328,15381.451381294944,12625.6545529574,8.25981777288896e7,1.12390165016202e8
0.003349862527102232,-0.5060312200822227,0.00021046345484593504,31.730003085006683,1.4829281666341172,15583.332281999677,13206.371859053721,1.1403995320684941e8,1.2917700223001641e8
0.003339864779263735,-0.5056127422492719,0.00021135199358697588,32.33355954821729,1.461340516745309,11249.210137889007,11947.693660331866,-6.220859739863041e6,1.0320902657915066e8
0.0033298670314252377,-0.5051284191723389,0.0002130142133716859,33.14087971085362,1.3959064424338499,12937.714017453492,10709.204373682318,-1.7282952890852115e8,8.844685862040041e7
0.0033198692835867405,-0.5046839837486623,0.00021816068214977993,33.95859002394303,1.4425770969408056,12401.245311988117,11198.215616604524,-1.4339860460363692e8,8.799921597298834e7
0.0033098715357482433,-0.5042606573712546,0.00022549732802814662,34.710420561191405,1.5405760253186085,9566.790525178676,12331.480143882938,-3.4727029143796146e7,9.99913045909656e7
0.003299873787909746,-0.5039291853487375,0.00023141703545751766,35.39202823698986,1.6111358799756947,4080.4603759244656,13258.350761680806,1.5923218109029e7,1.1128656685694027e8
0.003289876040071249,-0.503652614359773,0.00023139147164727916,35.34563092052578,1.6043333155461281,-4253.208515527625,13419.976106715963,-5.677421784074641e6,1.2240077734097543e8
0.003279878292232752,-0.5034346280033933,0.00022817241060490976,34.84121489493745,1.602971455121722,-10751.537210031194,13277.915856901755,7.316374704853171e7,1.1942383561737007e8
0.0032698805443942547,-0.5032163956103323,0.00022044957835821506,34.49412489031129,1.644899508525502,-14634.4213650233,15251.746505586752,2.890574678987665e8,1.5885487609781772e8
0.0032598827965557575,-0.502859761305619,0.00021539354484925868,34.14686033658741,1.7284012562241176,-16856.059975657157,19196.978661928973,5.582535281505108e8,2.6330282743987843e8
0.0032498850487172604,-0.5024487258968001,0.00021317639830482912,33.702786513060666,1.7466406937140928,-6361.46564272275,20762.777078191182,6.412977195328407e8,3.027231710122945e8
0.003239887300878763,-0.5019846652624838,0.00021420972605959014,33.63172599930021,1.7107166452896299,1055.3069670414966,19972.82907861477,5.529994276007073e8,2.704744261468074e8
0.003229889553040266,-0.5015353432809934,0.00021795473763455895,34.58343016213367,1.6486805736973114,6288.583370770794,17250.24365097401,3.4233513199679375e8,2.0284304730243844e8
0.003219891805201769,-0.5012013689092127,0.00021863588154041994,35.27276678289652,1.579489663264321,9653.19097848691,14590.199643581269,6.3379909455813035e7,1.475237503375634e8
0.0032098940573632717,-0.5008643207106798,0.0002182822828611111,35.155363384120506,1.504416196126196,15117.364809667162,12528.131625025873,-1.2593990178863047e8,1.0681630309531368e8
0.0031998963095247746,-0.5005055902418971,0.00021556097409608418,34.34357723372037,1.429604446298028,17082.69948713418,11400.82623941174,-1.612953572729904e8,9.456627361758727e7
0.0031898985616862774,-0.5001537408442528,0.00021895530098954447,34.71525625395227,1.4631377774622913,13510.188913770573,11294.011314252724,-1.3584049144509712e8,9.778709580752468e7
0.0031799008138477802,-0.4998023901969427,0.00022283236062225922,34.999655028803936,1.5133544266113825,14207.752730508462,11982.865279923688,-6.160377886895332e7,1.1424786183758228e8
0.003169903066009283,-0.49939134639003896,0.00022967491494056965,35.70007853470696,1.5994046099219648,18965.492102376185,14445.171676483797,7.856535549586423e7,1.6015274556553626e8
0.003159905318170786,-0.4990101073452679,0.00023436084742548344,36.97930206702233,1.6981288518780058,18301.70680182609,18640.75121406278,1.7408453487121487e8,2.7204087868510556e8
0.0031499075703322887,-0.498635102159722,0.00023393633115356932,38.23780918484881,1.7240975521507296,13801.394854969458,18059.72914319838,5.966325807961959e7,2.533499974968285e8
0.0031399098224937916,-0.4981651066018967,0.0002284101611359781,38.27460054480195,1.6490682671613404,13113.542653802178,14274.51715524959,-7.818856794374885e7,1.434092745207693e8
0.0031299120746552944,-0.49781679957802405,0.00022509630521709383,37.48908499093747,1.5854145569215836,14327.150074091202,13968.590023521485,3.697380715208753e6,1.3147545042153516e8
0.0031199143268167973,-0.49746769264500473,0.00022673891535665428,37.1489206351902,1.5338448876582014,21942.188035172883,13985.912927245123,-3.959075315688519e7,1.4365399991858363e8
0.0031099165789783,-0.4971608494145039,0.00022845432235356252,37.01023259057181,1.560615893906908,34414.2766799289,14097.81717586131,-4.076381571296829e7,1.3246756406877388e8
0.003099918831139803,-0.4968771194173896,0.00022694629267789747,36.84385756660136,1.6088389084246446,26802.420848595117,13642.584258775782,-1.9659283844202902e7,1.2195482312906931e8
0.0030899210833013058,-0.49660548644940716,0.00022634473296202507,36.551483155036465,1.6206318856329163,11947.291043960067,13408.891728507313,-6.383613705221068e7,1.25366153265195e8
0.0030799233354628086,-0.4963505684424599,0.00022775962762295072,36.2674651442754,1.574320495354464,4550.968290038625,13039.886363233805,-1.4670571910805777e8,1.0710123024255937e8
0.0030699255876243114,-0.4960401696939953,0.00022778600036297728,36.24265228013952,1.560629893883473,4909.184821501477,13306.539859977818,-1.7933556486413163e8,1.1934134778153892e8
0.0030599278397858143,-0.49560864932154075,0.0002265155687723579,36.59968883697602,1.5849466055811372,6113.493381869125,14267.762241691604,-1.1805507799003427e8,1.5581073897035724e8
0.003049930091947317,-0.49509965825168184,0.00022665436983709578,37.020086510731616,1.6148795924000534,6072.0073998508105,15179.35518748338,2.772004466823128e7,1.722588598106996e8
0.00303993234410882,-0.4946334656959516,0.00022620994051650927,37.26714632190958,1.6523595713880068,-3129.368679403489,15558.973416500445,8.698019183885647e7,1.6602875989525163e8
0.003029934596270323,-0.4942046053747181,0.0002241624468272278,36.67916833566053,1.6055768981934662,-14499.66540937263,14935.865179718963,4.607568816876651e7,1.47521773951198e8
0.0030199368484318256,-0.49376073256946984,0.00022359336185254956,36.80248487358495,1.5886617986207319,-18945.927399854965,13987.890217735918,-1.8008718268454067e7,1.2869561880179319e8
0.0030099391005933285,-0.4933236218817474,0.00022302675837582986,37.75051442263952,1.6118002803720048,-20022.121927610602,13423.383061368477,-1.2183381223386665e8,1.2662390724044684e8
0.0029999413527548313,-0.49292833024158605,0.00022411146358910985,38.69772058161678,1.6595469698049818,-23886.844710673133,13340.5391303356,-1.7630360990431386e8,1.215499158541465e8
0.002989943604916334,-0.4925751598667121,0.00022703313528001383,39.27198309393132,1.675629116264444,-17007.88722903827,12901.137424877585,-2.175257192342816e8,1.132513953318609e8
0.002979945857077837,-0.49227087362128075,0.0002267877120203376,39.06751013803376,1.6709758345454042,1382.9492782376205,13059.657207819439,-1.7489857084733063e8,1.1383816093347858e8
0.00296994810923934,-0.4920244161668816,0.00022552138541250048,38.8822401483296,1.6757191648561587,15553.468178544086,13844.367342495081,-1.0574357889239456e8,1.1424019550131984e8
0.0029599503614008427,-0.4917304173495504,0.0002235857253331171,38.80254374064936,1.680677089129168,10056.191453870268,14261.022660154487,-8.46301482188362e7,1.2113011898938976e8
0.0029499526135623455,-0.491371420369891,0.0002228706751656475,39.240577931834,1.776409007248327,-10234.825272179269,16284.212348260524,1.5702426780609261e7,1.6793932005429345e8
0.0029399548657238483,-0.49096623025051667,0.00022403777155466863,40.14160315642478,1.905297736080405,-23951.61167969492,18626.250457197366,1.7205480194257712e8,2.1747148875390032e8
0.002929957117885351,-0.49052754900939183,0.0002249714971669932,40.663961977777,1.9154292664601382,-19246.11132155949,18180.341913988817,1.4895977407777193e8,2.073432318833012e8
0.002919959370046854,-0.49007751075018313,0.00022529438265658327,40.77080449490399,1.86756687484923,-7217.638925610032,16946.409946666732,9.749607012525465e7,1.8722102053611484e8
0.002909961622208357,-0.4896686565029086,0.00022380584619013905,40.2282349534194,1.8009457133018634,6826.10436559215,16300.59612737094,3.951780005070094e7,1.7295436471274918e8
0.0028999638743698597,-0.4892994506694959,0.0002228416805865321,39.650702465946054,1.7066011424881862,16180.6545210405,15230.211752399777,-6.65422173499205e7,1.5757675983840635e8
0.0028899661265313625,-0.48902704469684977,0.0002228421535061709,39.59315749754014,1.685350881005416,19944.70331373403,14870.295683708713,-1.078418740728823e8,1.4550365271467602e8
0.0028799683786928654,-0.4886928699306154,0.0002265066875833803,40.454234431671246,1.7493848309368316,13583.309711984675,15274.269052443971,-4.1563963836164005e7,1.4035185031068304e8
0.002869970630854368,-0.4882532657397096,0.00022826770869706275,41.29210548436048,1.7695087421928133,10650.293050039854,15582.951254130596,-3.2943118358644906e7,1.4565071426168588e8
0.002859972883015871,-0.48773650892201115,0.00022806731464879642,41.630544781083174,1.8435476889251712,12190.258243258553,16931.262782493537,5.894808179666426e7,1.7180652357498208e8
0.002849975135177374,-0.487227461604547,0.00022477217475851466,40.94972920015577,1.9164378522047303,1005.8431047852968,17863.59667722004,1.7737382459818184e8,1.6658251379366526e8
0.0028399773873388767,-0.4867900161832513,0.00022008523776179112,39.614932093405464,1.8414289770622234,-387.58465973356977,16847.35430076788,8.252992570884341e7,1.6013700061438853e8
0.0028299796395003796,-0.4864646877812338,0.00022235485619019306,39.50928636896087,1.793392127958349,5689.25230373196,16992.7055701913,4.1703531423485026e7,1.6360512734371382e8
0.0028199818916618824,-0.4861387403832341,0.0002225385648547986,39.26020536528832,1.724577880965595,5898.571472931745,16478.123339282007,-6.567812496826167e7,1.5002176656203005e8
0.0028099841438233852,-0.4857578690224618,0.0002199007835059339,38.335962609758546,1.6657212537310833,-1640.2359827519435,15465.883714847629,-7.858458057230057e7,1.366246114153956e8
0.002799986395984888,-0.48531369353545595,0.00021952642621955363,37.97242026758978,1.7092396414251665,-15368.332021115128,16251.873171444415,5.699749696657007e7,1.666244853539387e8
0.002789988648146391,-0.4848715193502721,0.0002201006213561968,38.039089406020345,1.6983348020436204,-24367.286184151566,15484.764121390774,2.724428670518457e7,1.6553250738013208e8
0.0027799909003078938,-0.48451126091496555,0.00022457283477252997,38.87403220576536,1.68751615410555,-29968.036964739047,15444.61813878101,-4.815099036377236e6,1.4832207685903478e8
0.0027699931524693966,-0.48419752685574347,0.00023088520008078761,40.063923950545906,1.7315540968664274,-20128.939990268336,16364.050116222792,2.6323492587728966e7,1.583302446097591e8
0.0027599954046308994,-0.48384960295227936,0.00023525291995048846,40.77220164850111,1.7926593891128502,-10630.303398889793,16662.923991445,5.233406000812567e7,1.6148301236993608e8
0.0027499976567924023,-0.483532037012832,0.00023483878136516993,40.43180138254041,1.790532226266527,-2992.1782505049673,15846.176234608696,4.786801309090581e7,1.4651396810369956e8
0.002739999908953905,-0.4832782985549129,0.00023394917165600945,40.356780046022074,1.826544552845321,-5345.536447475405,16931.136992344105,1.966750397692359e8,1.5833365799803948e8
0.002730002161115408,-0.48298891434268443,0.00023394364863836879,41.13979718293661,1.8710826381578893,-11574.256311904845,17492.48622361676,2.1331704139235225e8,1.5964308675855482e8
0.0027200044132769108,-0.4825571787113731,0.0002307234903182497,41.911582926609846,1.9318546178165281,-4290.922164231622,18377.90235648421,1.5365385941759455e8,1.8875437067827314e8
0.0027100066654384136,-0.4820997641981521,0.0002232018940923118,40.93147937856398,1.9092765195785653,-1681.5814377379877,18155.941572294447,1.1565206016153577e8,2.0205594783134684e8
0.0027000089175999165,-0.4815968491357635,0.00022087273992031905,40.15996489825667,1.8801756443597315,4112.906217400921,17172.21055386577,7.123570497487086e7,1.9687305893046573e8
0.0026900111697614193,-0.48103183332592014,0.0002221855581707639,40.26792663436493,1.8151317496963186,11211.596875582803,16241.29960033092,-2.9481095825561825e7,1.7989235530046928e8
0.002680013421922922,-0.48047671599843306,0.00022676258508666456,41.37430482684501,1.8640816551099944,12859.927344748625,19553.922760731013,5.6786037126076765e7,2.5719392082423604e8
0.002670015674084425,-0.4798928471689869,0.00023380913324665093,42.42292625715596,1.9489437261313358,18463.989959820185,23531.263985507074,2.5273718765058678e8,3.547277204521524e8
0.002660017926245928,-0.47941219778577215,0.00023808197744010454,43.3106412115826,2.030704790605645,17704.286127999974,25152.148313163623,3.5971059803615123e8,3.939500876065473e8
0.0026500201784074306,-0.47905122657385074,0.0002373963629013883,43.36132477959797,1.9912159333369892,14955.02995078168,24236.693940834848,2.5882681306781638e8,3.744545507799473e8
0.0026400224305689335,-0.47875702512517454,0.00023718817272640893,42.97650791506424,1.9101571697800137,26552.925302699034,22560.212996050348,1.3153376846713668e8,3.1448450724528897e8
0.0026300246827304363,-0.47846840164402965,0.00023771298228307625,42.36973706958123,1.9126238820874217,32034.771522664312,20997.756308472275,1.7840965367432326e8,2.441807268935683e8
0.002620026934891939,-0.47817302349215607,0.00023599966380170626,40.755816357107484,1.8822019969190429,25752.373946809268,19992.06181836551,2.5183035180917144e8,2.123771696766108e8
0.002610029187053442,-0.47788313301079327,0.00023466340272613992,39.59704401947317,1.7823452392343753,14999.691628878127,17349.548776348925,1.2304447479317382e8,1.5720826199818453e8
0.002600031439214945,-0.47758336559566666,0.0002325752103611539,39.17543049959744,1.7404160767515995,8041.110290967673,16598.956737476143,1.0111617133832483e8,1.409838813848221e8
0.0025900336913764477,-0.4771650714811985,0.00023382441665010468,40.085348649488566,1.7596131517446831,17632.958604818185,16997.06423038133,1.799710587689022e7,1.5897318012945005e8
0.0025800359435379505,-0.4767431328247767,0.00023582849580340508,40.81295725465784,1.8188098820964067,30166.950804435015,17071.653595044245,-3.779746795509248e7,1.6459981529108354e8
0.0025700381956994534,-0.4763129419129982,0.00023769991650298198,41.42693205689139,1.8773061269641462,29566.965865930113,17046.068677150415,-4.9586661932441816e7,1.5609575441453564e8
0.002560040447860956,-0.4758324558853346,0.00024111801720218812,42.264218644716586,1.8617014360770237,24799.056294930804,16703.133023707866,-1.7710293228105003e8,1.480922270106435e8
0.002550042700022459,-0.47541103564042714,0.00024490726849586713,42.88254679884603,1.7961078774844585,28300.591852098634,15623.723846149112,-3.1410189813832027e8,1.4353636459049025e8
0.002540044952183962,-0.4750374039521266,0.00024652953858176875,43.214422778983106,1.7715584861677556,35032.174560486645,15350.95545777898,-3.394128797790438e8,1.4497270347629467e8
0.0025300472043454647,-0.47469347866298633,0.0002468117104935158,43.65333133095985,1.8559487374288675,29245.045166219905,16913.662884266734,-2.2719281993633255e8,1.6550207672149777e8
0.0025200494565069675,-0.4742803197773173,0.00024573782682380343,43.79255305092383,1.9907382551588921,16389.21897224009,18550.874747630063,-4.750622977776109e7,2.0299474247882724e8
0.0025100517086684704,-0.4738274973242369,0.00024310383541787962,43.69816315323844,2.095037207102679,4601.385680741686,20253.044115844972,1.8578333832474077e8,2.3132195053817892e8
0.0025000539608299732,-0.47334528063697506,0.00023754741789461047,42.8768495175868,2.017218408125891,6963.981682233656,19147.760664190242,1.258848224839702e8,2.2727635119910702e8
0.002490056212991476,-0.4729157067622873,0.00023640257497192273,42.24336421755441,1.8822071353206047,9353.059230791952,17433.10927401743,-8.500295637485406e7,2.23178169135306e8
0.002480058465152979,-0.4724785826505686,0.00023582820825736778,41.84145385705182,1.8573798401018902,6693.580320660862,17441.679824664363,-7.815547983119527e7,1.92554122842895e8
0.0024700607173144817,-0.47203439009567955,0.00023857007820169115,42.63193375662334,1.9480571426523365,256.5792939017431,18858.62121131918,4.723146344886731e7,1.791239428391841e8
0.0024600629694759846,-0.47154521701968044,0.00024115781079275778,43.334430641609025,1.939776308764288,-5796.039021164584,19133.501406413416,8.658658056251223e7,1.771138782662914e8
0.0024500652216374874,-0.4710296850843297,0.0002463521563778802,44.46108841640648,1.9532032707098752,-2457.005292977267,20882.032784728184,1.4137296664338276e8,2.2870411550567755e8
0.0024400674737989902,-0.4704368546550395,0.0002515436181325649,45.30494791993294,1.9934353565927758,7177.672614594714,22378.666454130744,2.3473404432449672e8,2.6757566632637137e8
0.002430069725960493,-0.4698129321386805,0.00025308220152397965,44.98211791686881,1.9509072909814655,12784.793891611764,20555.137721246447,1.702114320571474e8,2.178469309766531e8
0.002420071978121996,-0.46920144208811687,0.0002496795098654498,43.74678349310254,1.9000037794664757,13789.520857855738,19515.146494072276,9.54017251484672e7,1.880766071647448e8
0.0024100742302834988,-0.4687031009703351,0.0002473656803779498,42.96738854445656,1.906870635988299,6322.469674839597,19503.555562234495,4.841208690107385e7,1.8090582855896783e8
0.0024000764824450016,-0.46825199619168417,0.00024574982519022135,43.08064913739326,1.9280718630135423,12101.493972924842,18828.066240239415,-3.963910168747555e7,1.6981353445806006e8
0.0023900787346065044,-0.46789959152473604,0.0002451883899888007,43.142167938086416,1.9133335480234117,11565.279351660683,17407.21140478826,-2.0094193741691175e8,1.49991037635008e8
0.0023800809867680073,-0.46755174139514566,0.00024608990879485036,43.67361219830169,1.9377219538856503,-2864.8172453462203,17927.335062623642,-2.245116376184867e8,1.7378267875236708e8
0.00237008323892951,-0.4672576566071657,0.00024438167121078834,43.885228826209676,1.9683586218832088,-8986.532768786357,18741.52087243058,-1.3950514974728754e8,2.0437381389414817e8
0.002360085491091013,-0.4669491262639058,0.0002434795877911307,44.25901131568693,1.9774008072981153,-4347.289653806502,18653.57778549979,-8.436173869220969e7,1.9054911646769843e8
0.002350087743252516,-0.46655316023135673,0.0002449894497142215,44.62860250865215,1.994805864230489,6210.01512370851,18112.152318759952,-9.764816643192902e7,1.7981704085629028e8
0.0023400899954140186,-0.46614228208878195,0.00024818137157897255,45.09257874952523,2.0042137929579593,17066.401163407405,17871.769703823604,-1.637915434963106e8,1.7851703445903844e8
0.0023300922475755215,-0.46577598063470216,0.00025245892927083373,45.762131373537436,1.9810156814993725,16465.305951756804,17129.20658211954,-2.8656905290485793e8,1.6266210689130467e8
0.0023200944997370243,-0.465438154022675,0.0002555382176044599,46.51687910559019,1.9493925683752322,1488.5959978214305,17111.4711994377,-4.1306907522249776e8,1.6405586913765004e8
0.002310096751898527,-0.46504358027881243,0.0002539676388589857,45.94963573270555,1.894763807860708,-9756.208858796368,16884.482708196694,-4.3992932188264143e8,1.6318724713523266e8
0.00230009900406003,-0.4646094647025166,0.00025169161594704344,45.23046603762213,1.7956638355638284,-12892.92140379384,15316.746317921317,-5.407680036180406e8,1.5016875582864153e8
0.002290101256221533,-0.46417119711413396,0.0002486881540146994,45.192124168905856,1.756629902702135,-19655.198125079118,14176.987396454166,-6.268925642553052e8,1.475288853641269e8
0.0022801035083830357,-0.46378968080462074,0.0002497914658658226,46.35876071084543,1.847507329707595,-25422.79896663219,15482.393895328485,-5.0818641215401405e8,1.5265011195767593e8
0.0022701057605445385,-0.46344115952352877,0.0002511436963882354,47.67073862233949,1.9343832087927837,-19622.04339889741,17755.291955424607,-3.609094705896016e8,1.7317323191708633e8
0.0022601080127060413,-0.46298644706993947,0.00025430690829131205,48.40134896047306,1.9801628608761621,-5752.639191305328,19967.8561067187,-2.2581627172272307e8,2.2034661967357135e8
0.002250110264867544,-0.4624555251869897,0.0002560340654983582,48.21547957279232,2.0351326572968444,18240.07786993254,21622.07313393254,-1.4348674193591943e7,2.6310495360802343e8
0.002240112517029047,-0.46199758675001795,0.00025408683128581557,47.30126984502359,2.0845469799814005,34112.17164593135,22155.721948286708,1.1835630980642594e8,2.917303760695249e8
0.00223011476919055,-0.46161997350351885,0.0002527050322080694,46.9394061954547,2.1510768787242167,32677.090778929178,24058.19679329987,1.6075695090220013e8,3.467639355510391e8
0.0022201170213520527,-0.46130128239578333,0.0002532880016264515,47.3670780875561,2.176572499542558,20052.35388889061,23700.903103648852,5.588934510926604e7,3.0263265855993366e8
0.0022101192735135555,-0.4608655056860298,0.00025427358293409467,47.3670036467109,2.1978281684151084,9648.51320826186,21324.501711367993,1.1216229120208632e7,2.375745668775643e8
0.0022001215256750584,-0.4603514077248692,0.00025471410018226967,47.50055076003409,2.171373792235506,2596.986037164681,19977.514908754212,-7.228739858404419e7,2.0419467444511744e8
0.002190123777836561,-0.4598806276313553,0.00025377553009721225,47.654149967151504,2.14127868087235,-5588.159696541318,20003.534622207684,-1.444911146913681e8,2.1191764861837292e8
0.002180126029998064,-0.45938113771702044,0.00025331335688985726,47.06603774272939,2.1194034592245825,-12443.74232148126,20472.74705471537,-9.170504624808757e7,2.274583657110623e8
0.002170128282159567,-0.45888269970417606,0.0002531828463952023,46.57346471326546,2.0604042995741563,-9438.357813427094,20052.846857011147,-1.5850078023474008e8,2.4957521950502047e8
0.0021601305343210697,-0.45840494654935904,0.0002558607181197502,47.61556834053259,2.101908361466445,-13836.140186156545,20093.31962612133,-1.973007408112394e8,2.4889460456259263e8
0.0021501327864825726,-0.45795183191861727,0.0002576389302624428,48.861951863252656,2.1976239369111155,-12099.439330472787,22254.24821661347,-1.4281275658224538e8,3.062220905244465e8
0.0021401350386440754,-0.4573757289928035,0.00025838322333018474,49.55755886700622,2.2580237501810445,-2017.781315985424,22502.756725298637,-7.999928971418475e7,2.881919474287076e8
0.0021301372908055782,-0.45672726361002425,0.00025953762671045226,50.15541969308702,2.2744715988020343,14644.635895207368,23383.36225788616,-4.963254217076433e7,2.7449918132827204e8
0.002120139542967081,-0.45611863645198175,0.00026112651084974053,50.13942597425307,2.296631012121591,29528.533681793037,24902.31234274187,8.60463177424885e7,2.810214175859615e8
0.002110141795128584,-0.45557630205803434,0.00026004253880815504,49.41555082705466,2.2615626256530694,36262.94531264885,24322.171369446914,1.1184071853274295e8,2.963548329998868e8
0.0021001440472900867,-0.4549671670796524,0.000258223843053252,48.83873295074696,2.254824280492584,46395.49921309444,23642.75587578291,1.5439862044246814e8,3.09217280133087e8
0.0020901462994515896,-0.45441482786039705,0.00025605820530213367,48.93506685479803,2.296203200994131,61033.70748170576,24580.420286269014,1.778731435467269e8,3.2123132109012294e8
0.0020801485516130924,-0.45394331244414204,0.00025711835873114253,50.266779550018775,2.3966402497705097,55763.416137534856,26951.291422826413,3.131881624202696e8,3.462214518038084e8
0.0020701508037745953,-0.45342606436859934,0.00025750465260219037,51.04576032001609,2.3899113377488446,48700.770339735485,26179.965452039527,2.822854794976977e8,3.205910306321246e8
0.002060153055936098,-0.45288625491716084,0.00025791853309372996,51.15464913569617,2.299431973670274,40342.00343249057,24311.51943561023,1.518468258594367e8,2.832529160211462e8
0.002050155308097601,-0.45235916870724757,0.00025643064210040527,51.086569108038645,2.2730356827090605,44110.30204812461,23687.94834105995,1.575334239066903e8,2.5760601207954532e8
0.0020401575602591038,-0.45190791408414954,0.0002533855626274005,50.39428814684047,2.2670549667855053,53326.793534971286,25341.488411770883,2.9406292134746855e8,2.847022867420736e8
0.0020301598124206066,-0.4515225570193725,0.0002524228292738319,49.508501547341424,2.2179595726138364,61589.4396685634,27119.858081774106,3.8886669817157567e8,3.2839518836125976e8
0.0020201620645821095,-0.45117022194797757,0.0002520301993330941,48.39016367708493,2.154498282332982,59586.50657647208,27727.464819203076,3.544024253520366e8,3.613493072213213e8
0.0020101643167436123,-0.4508632741694164,0.0002520202858341524,48.315070769789386,2.162395694347992,53134.395606162936,27393.414663294796,3.49046889299095e8,3.590920976450389e8
0.002000166568905115,-0.45057273613952564,0.0002527221483699776,48.71782219978211,2.1377515526867055,50078.255595519266,25583.117507212537,1.8028918089039233e8,3.033332214575767e8
0.001990168821066618,-0.45017309018579543,0.000253459493065909,49.110533447703915,2.0861641905784807,46970.92463015414,21887.109115186493,-1.183823185776759e8,2.195227193124034e8
0.001980171073228121,-0.4496212364741368,0.00025353967530787846,49.43926239052645,2.0919796509731547,37643.69533073511,20142.119482107275,-2.3462011323461485e8,1.926089017621022e8
0.0019701733253896236,-0.44899406553670995,0.00025526300994362143,50.21323561936162,2.14811723877884,21737.33355638138,21157.615945260513,-1.9769038638426608e8,2.2576485728767905e8
0.0019601755775511265,-0.44839060616437926,0.00025506797343591417,50.537274333315835,2.1620925894804888,10045.799469672125,22249.246694922214,-1.471872909187342e8,2.5862757232827005e8
0.0019501771312206984,-0.44788505895884007,0.00025661107339615115,50.70267507041566,2.1415185668884287,3917.9987859017747,21753.087706157166,-2.3439689054524848e8,2.3900313004334143e8
0.0019401770550757647,-0.4474298376258812,0.00025833628313634587,50.31206266618956,2.1386613314715155,3834.1442783221773,21122.33088130314,-1.7307530185378462e8,2.1577288054015422e8
0.001930176978930831,-0.44694752746919403,0.00026127612178806684,50.78270616575693,2.141159476340891,11558.430507000025,21784.67852660048,-2.3773251147973707e8,2.3319298710540628e8
0.0019201769027858973,-0.4464264369718439,0.0002637349939851197,51.351534578946456,2.1632656752110195,23656.86978178668,21832.04019042058,-3.629339609686481e8,2.3869849071366477e8
0.0019101768266409636,-0.44586522471133505,0.0002618230344048361,50.61246470985367,2.137326189658072,34340.337987387335,21340.960502016973,-3.902335230965416e8,2.2289078240096468e8
0.0019001767504960299,-0.4453594755825761,0.0002597059614806239,49.72010728056494,2.1008991681837217,38030.311407640686,20438.768179215036,-3.659740412000463e8,2.1005912357425645e8
0.0018901766743510962,-0.44490552550423307,0.0002573197374829521,48.8973126097079,2.1010014375840185,30329.931310536365,19906.51818434584,-2.0499068631205267e8,1.9144432598868966e8
0.0018801765982061625,-0.44442695964511947,0.0002540398780197355,47.745138790781986,2.1573308804322804,24652.784974305097,21134.401827381076,1.0483890089375116e8,2.0662250494167215e8
0.0018701765220612288,-0.4438497330654354,0.00025399291493319873,47.36571629760681,2.313102448014485,19233.192601233503,24900.578056588103,5.5171697675757e8,2.6159752725307313e8
0.001860176445916295,-0.44326059942514984,0.00025947076147556666,49.044719740185045,2.4391205852256976,19079.201170449767,27592.587449148883,7.607821785980333e8,3.201836810682755e8
0.0018501763697713614,-0.44264027525731947,0.00026788455766228237,51.051708930347694,2.4439911714293125,20809.082351746194,26379.81500761261,5.903393763645465e8,2.986981812469954e8
0.0018401762936264277,-0.4421259985087381,0.0002709301087039653,51.67059618435383,2.4191725440728766,13372.395816048102,25918.472094983594,4.614047508938788e8,2.840822016523074e8
0.001830176217481494,-0.44156227504333945,0.00026977806725934374,52.36613270044812,2.500169532443834,7938.669659729275,26962.27461483043,6.055834780500016e8,2.718880863779898e8
0.0018201761413365602,-0.44096985615513407,0.0002700750101095414,53.03752613716112,2.5459013627861378,13017.892991587507,27650.597208226576,7.555596242754096e8,2.768230263547091e8
0.0018101760651916265,-0.44043273338733707,0.0002697442241141458,53.81937552783377,2.538793947890055,18717.59333939847,28365.219302681795,6.282802117948501e8,3.4219725361535054e8
0.0018001759890466928,-0.4399131826459197,0.0002701445600324971,54.1066300019504,2.4944271428993323,17448.96233312973,27342.04560414607,3.56938765499702e8,3.588704671163094e8
0.0017901759129017591,-0.43946054409851787,0.00027128986963598255,54.77255116962183,2.4725668616707552,4785.095428836185,25684.853574077442,8.049965050041102e7,3.2052351521914965e8
0.0017801758367568254,-0.439037677965418,0.00027392835967274,56.24352294865891,2.5472995295900085,-12101.420678595689,26873.93869696214,8.714815299421515e7,3.319021377168159e8
0.0017701757606118917,-0.43858491631242214,0.0002760086546386844,57.09526981383669,2.5726288688063086,-13502.280551853486,28553.451076605605,1.3583944930264825e8,3.921755062334383e8
0.001760175684466958,-0.43809003358401244,0.00028053921830282504,58.03328198029773,2.560972726710008,-11563.039958934622,27039.806672055143,-8.8534467468721e7,3.519174186643801e8
0.0017501756083220243,-0.43758355813572414,0.0002853241754839815,58.92586733650431,2.5467977828666295,-3312.1141755543304,25047.28357348864,-3.9547955166558325e8,2.858228019286873e8
0.0017401755321770906,-0.43710654138465177,0.00028418003251622775,58.62598608395797,2.52220080194847,14404.717225353783,24091.110051969255,-5.0849444102057713e8,2.6790114208215907e8
0.001730175456032157,-0.4366132675620611,0.00028156321026694136,57.842626792400196,2.4441687376322543,27678.726648102278,22911.965120940888,-5.588163985989615e8,2.5549559969450328e8
0.0017201753798872232,-0.4359872574205219,0.0002792098923886835,57.711064544968416,2.419398557028908,39440.248417569834,24318.651521344567,-4.5284156836788195e8,2.862172414959112e8
0.0017101753037422895,-0.4353284025414905,0.00027418433708177153,57.68780152468756,2.4456840152055968,41842.294269213584,27141.685475098784,-1.9763117867384598e8,3.668617315743945e8
0.0017001752275973558,-0.43477396663001855,0.0002681559266695452,57.2753752669228,2.5138655668392027,42928.44152501081,30191.343972985338,1.12849090145887e8,4.619251373153411e8
0.0016901751514524221,-0.4343104076254822,0.0002656642793209906,56.33727653009188,2.556051016179183,28164.727205503157,30969.724014279895,3.4281599238157207e8,4.504811679738477e8
0.0016801750753074884,-0.43379593602119715,0.0002671265602737597,55.931292885169135,2.545231351017741,13250.461963776113,29354.787435971306,3.292122138984313e8,3.71656998628407e8
0.0016701749991625547,-0.43330822251344214,0.000269053240694329,55.60530861880407,2.4252939466339605,7467.173949840512,24895.816052661747,-5.1707455950152844e7,2.7294550902823776e8
0.001660174923017621,-0.43283445123542336,0.00027129076930597573,54.808416844091795,2.2839227302723097,5711.837320821361,22708.196235014682,-3.996727931078689e8,2.542597293124053e8
0.0016501748468726873,-0.4323437781496905,0.0002729177942997469,54.403932578992986,2.2343716006530197,6448.100761954405,23733.42142459097,-4.881916455503863e8,2.7442063134544504e8
0.0016401747707277536,-0.4317669992986484,0.00027371213046856885,54.8156651274538,2.3065178854464903,9406.778057238069,25066.242675667505,-3.651625383119997e8,2.925625135338287e8
0.00163017469458282,-0.4311799518557964,0.00027309612569505166,55.412565725140475,2.4368436348645703,5655.301022584029,25579.359127959415,-1.576389874019742e8,2.9432438082265085e8
0.0016201746184378862,-0.4305438905457267,0.0002773373368152482,57.2639115221727,2.568519690659381,5928.259969654705,27960.677588069477,-1.0550916433654146e7,3.538992669536826e8
0.0016101745422929525,-0.42993789247848324,0.00028063404421445283,59.26247704840144,2.627709630110036,15628.377177606799,28628.248759721602,-7.507635533484241e7,3.7527127828785825e8
0.0016001744661480188,-0.4293059676042176,0.00028136238775576603,60.81226398340657,2.6291951391842128,26663.545506767714,27666.32937771386,-3.0806738638831466e8,3.309455653342029e8
0.0015901743900030851,-0.42868340200040256,0.000280886007041602,61.01200623966106,2.590835720665099,27811.91861140791,27159.297052829137,-4.482840788903226e8,3.0434357017595273e8
0.0015801743138581514,-0.4281168623471749,0.0002784364485132627,60.09956500896031,2.5776461448835715,38397.22137324956,28127.37630128901,-3.670690668190462e8,3.283842566873202e8
0.0015701742377132177,-0.42762733042414763,0.0002779100325462307,58.92328206204053,2.5292863868835203,43050.4197462252,27706.589300504787,-3.723581422659133e8,3.19369974460684e8
0.001560174161568284,-0.4271003594070498,0.00027912054278293855,58.20542065645606,2.488647254283902,43743.92966362441,27331.731486273016,-3.988590567293381e8,2.925987959268153e8
0.0015501740854233503,-0.4264996227782103,0.0002832944634404943,59.092994720761716,2.5235951611199163,35837.84321927398,27077.596568819587,-4.841842988974255e8,2.820853995517334e8
0.0015401740092784166,-0.42588762975879946,0.0002874639342703191,59.98131425409678,2.5399794548016925,26672.85289341915,26850.94494084654,-5.2220699565385365e8,2.866618550248117e8
0.001530173933133483,-0.4252346119371068,0.0002866009930014122,60.056362469455294,2.5136140360388217,18255.177132961508,27616.141506309465,-4.452016389670777e8,3.272510012845979e8
0.0015201738569885492,-0.4246120658945001,0.0002818823240617594,58.81304686048524,2.4274724980409577,17808.061990774575,27795.39259668247,-2.992751621442705e8,3.350367386979031e8
0.0015101737808436155,-0.42406391009132494,0.0002758094746341323,57.56967794352867,2.4129869017378356,24884.99594759821,27348.326021046756,-2.168288413269852e8,3.0324617386394453e8
0.0015001737046986818,-0.42346611352660696,0.0002711920519764214,56.262333622700794,2.433562275276666,28037.010699074577,27339.01582033928,-9.99461234468999e7,2.784604412807955e8
0.0014901736285537481,-0.4228840436712781,0.00027172411208049385,56.57557783886637,2.521116387120913,11449.773919843718,28672.73500908341,3.933526536939957e6,3.149353721888357e8
0.0014801735524088144,-0.4223039354973298,0.0002747842596067157,57.834104413141695,2.633708737266976,4179.902642774536,29903.011716587505,1.690257632836251e8,3.6954092653190875e8
0.0014701734762638807,-0.42171387319036874,0.0002770024899417897,59.13933769137583,2.7175784607845492,2489.4629478056963,31630.974284278804,3.5941636062882066e8,4.831826011366131e8
0.001460173400118947,-0.4210367651549459,0.00027742377240785946,60.274052771368176,2.727947708032784,-4387.706492495807,31817.89517939435,3.206405166294341e8,4.8733357302423173e8
0.0014501733239740133,-0.4203850525490125,0.0002803755266405477,61.09491785147966,2.661157533155819,-2797.2807078540895,29715.182840222362,-1.2655021314753146e8,3.8603530185484326e8
0.0014401732478290796,-0.4197307519758469,0.0002842638214757419,61.9180138889444,2.66150307529572,8345.379012669056,29526.281136081943,-3.178917360727964e8,3.5146636391267693e8
0.001430173171684146,-0.41906714330241085,0.00028527650761237927,61.26648215555455,2.6119199303813816,11070.928930287448,27484.14585237675,-4.336287021250082e8,2.8903044787368554e8
0.0014201730955392122,-0.4183928625580156,0.000285368366086634,61.360579108504005,2.5962333685348202,19985.789715930237,28494.490419968053,-4.238098204964857e8,3.0860171998566824e8
0.0014101730193942785,-0.41777236477992846,0.0002829827878313022,61.377671155651505,2.5963428770675563,37188.69401500572,29314.13156777838,-3.9306921364217967e8,3.2995791733264524e8
0.0014001729432493448,-0.41715511482572765,0.0002789917027921803,61.261472107099195,2.6706068048076026,62967.82735031935,33356.18808223411,-1.636692175351159e7,5.0782138513827014e8
0.0013901728671044111,-0.4165277435409371,0.00027706727551928933,60.66620519063721,2.804253315458479,74114.69070557508,40807.237277029286,5.553706211232189e8,8.357392930510787e8
0.0013801727909594774,-0.4159414641498297,0.0002759862717100642,60.086749868850205,2.8716984987228957,90133.80133436684,44826.36265547836,8.509187477790871e8,1.0147351758940706e9
0.0013701727148145437,-0.41533822987641905,0.00027637489642167535,60.24801672142343,2.9343876037100354,118310.51720658127,45794.72820961566,1.075172942862368e9,1.0404734334989579e9
0.00136017263866961,-0.41471707842178873,0.0002790074158957959,61.5881442110019,3.0641170374943876,131441.65056638952,48000.540551431746,1.5189600531536117e9,1.0747890724768019e9
0.0013501725625246763,-0.4141303923944943,0.00028311048486573897,62.808837083485706,3.091460189258036,114679.42810676532,48059.32608433355,1.5578190203482358e9,1.0229337754370292e9
0.0013401724863797426,-0.41349279754102464,0.00028987150493977324,64.93017561007596,3.182808146169415,106817.96959943387,53173.66838807298,1.7503921106149511e9,1.1635858291620317e9
0.001330172410234809,-0.41277246316889066,0.0002937793274496603,66.41747329537593,3.1844365654015356,104998.21766336575,54673.0042222673,1.5367730608035498e9,1.192896700391567e9
0.0013201723340898752,-0.41200933949457247,0.00030212529304716643,68.76626594041085,3.176961352932117,109499.72139460163,53250.48787739611,1.0830266800453262e9,1.1131296803622885e9
0.0013101722579449415,-0.41124898102405133,0.00030929558020454057,70.70769313225091,3.2308241735302135,100093.50440310389,52207.42499181655,8.875020676658044e8,1.0087935282230048e9
0.0013001721818000078,-0.4105180693047878,0.00031147313207451614,70.88911602423114,3.254843719039499,80822.97611473179,49039.10437192804,8.234576931369812e8,8.650953274703983e8
0.0012901721056550741,-0.4098125156887982,0.0003121875014477346,71.07896698715125,3.2243336208850906,61482.90288371109,44614.980846585415,5.384524837190769e8,7.01107839074367e8
0.0012801720295101404,-0.40911542463104705,0.0003118142158106685,71.35449297544982,3.186711409245233,40416.1379257744,41592.18357641993,2.549593848551692e8,6.221874399795134e8
0.0012701719533652067,-0.40842170326402993,0.0003142725528004946,72.78047426264101,3.2257875287627225,37313.79329013618,41198.58567046776,1.4464714931580096e8,6.340595131155498e8
0.001260171877220273,-0.40772515665364334,0.00031405077150425405,73.20824210277353,3.2594699888640664,48505.355189858245,42049.51156534634,1.526492717246881e8,7.210148334857728e8
0.0012501718010753393,-0.4070949671792041,0.00031123212014870115,71.97601227378192,3.140108897907572,75200.6212537163,41940.443187824014,-1.933912290916365e8,7.921512830168203e8
0.0012401717249304056,-0.40650939692833343,0.0003114769974088172,71.74952102745803,3.072455138755793,89559.57305073527,43197.59376710827,-4.1349229516502875e8,8.118785251490177e8
0.001230171648785472,-0.4059616795950278,0.00031433298341003403,72.03193901790169,3.030753988570663,82266.34133553674,39585.96889087251,-6.452705919895043e8,6.261348272206765e8
0.0012201715726405382,-0.40531071522232376,0.00031649054661922677,72.17341926606306,3.04880049764487,75205.29792201139,38400.1714616166,-6.783494463843862e8,5.558007676564329e8
0.0012101714964956045,-0.4046295384807745,0.00031717836368140394,72.03003503782287,3.080161226448022,61902.91676530619,38815.7548879881,-4.0062923547408426e8,5.637851357343282e8
0.0012001714203506708,-0.403980478831043,0.00031568040585701,71.30572446745983,3.0544925266217184,48928.154698833496,39699.97729526023,-9.19895949687995e7,5.999521576804894e8
0.0011901713442057371,-0.4033147560110956,0.0003150144171653084,71.53759205275476,3.1709532045047006,45506.428366870496,44195.27669347408,4.824806472090105e8,6.936207348330462e8
0.0011801712680608034,-0.4026868820568488,0.0003156590073032905,72.02745666358092,3.3600167805752577,53370.85870874358,50116.53150263301,1.299422794254127e9,7.723228708657358e8
0.0011701711919158697,-0.40207060449963317,0.0003145467656020515,71.95020227003248,3.42934104819024,51295.52881424056,52782.44648682711,1.703457679217521e9,8.045148028399612e8
0.001160171115770936,-0.4014496941088582,0.00031227287969550426,71.16335763052092,3.403488302797813,36512.20518807812,51794.530315149306,1.732880582143975e9,7.993382480230365e8
0.0011501710396260023,-0.4008416258954094,0.00031289153513663947,71.40180888359984,3.3464469451967402,16224.093120092246,47794.788723769074,1.344941612579399e9,7.240991278331201e8
0.0011401709634810686,-0.40021374044398544,0.0003143798383521965,72.99014627530393,3.3290954894273868,11383.4830108106,43983.75903515419,7.924339151339805e8,6.858176662908084e8
0.001130170887336135,-0.39948058079369364,0.0003176747233286993,74.57778941990533,3.335458242838324,40273.718031835844,44399.95327289373,4.902183858773745e8,7.124920951138947e8
0.0011201708111912012,-0.39866531832958574,0.00032192069612165073,75.5988191386333,3.3405852614332012,65243.839231229096,47174.02694198085,5.611395842123864e8,7.787573958611261e8
0.0011101707350462675,-0.39786647040725803,0.0003213374064668377,75.29637094604604,3.308312170211903,93367.4115006538,47411.53429323221,7.155807377377843e8,7.843582270627329e8
0.0011001706589013338,-0.3971429862868681,0.000320263509919283,76.21358351403892,3.3372505403383768,106097.97025635935,47619.333293765994,7.163507107839227e8,7.785914395019656e8
0.0010901705827564,-0.396423277224123,0.0003179987539546822,76.69410981126292,3.3569950916019042,105202.6678631768,46485.422044701554,4.557757861159455e8,6.963767794920472e8
0.0010801705066114664,-0.3957285387035809,0.00031670977076421074,77.64589148037275,3.456162899337509,80199.20311772483,45241.42404824127,2.43023976371099e8,6.029626817676665e8
0.0010701704304665327,-0.39507063802148334,0.00031804009562886204,78.46162381887257,3.451117001362806,56990.04995093388,43996.242088338906,-7.52396355949266e7,5.750252855480081e8
0.001060170354321599,-0.3944417504198791,0.0003230128873051956,79.96644843240013,3.452525038294502,46023.848667460064,45801.79862197658,-2.6505640902976072e8,6.666826756590629e8
0.0010501702781766653,-0.39377619345116543,0.0003239450455430453,79.26847542274342,3.4190557742413334,42936.09101959488,45653.798034139065,-3.6473945653810614e8,7.146519324329017e8
0.0010401702020317316,-0.3931379042685148,0.0003225201412511514,77.36012212199255,3.389570237461629,40674.188575268374,44264.6349413051,-2.840928586951416e8,6.418760650620327e8
0.001030170125886798,-0.3924441465342825,0.00032204934276199975,77.16184157154761,3.4112137801124542,33225.28533385441,44421.09347852222,-2.008251109354094e8,6.084313287070527e8
0.0010201700497418642,-0.39165864511794646,0.00032510872007204713,78.52573542609754,3.525277100935436,14146.9720611939,46909.41753662225,1.552437361225254e8,6.400110380817686e8
0.0010101699735969305,-0.39078761487992597,0.00032842383242858526,79.9602477287777,3.656625830587663,-22642.626445273305,50358.33171105325,7.406400276257776e8,6.851050846485015e8
0.0010001698974519968,-0.3898649697519431,0.0003302878366105611,81.0423157419576,3.752190335760966,-46104.8640771849,54635.05312755956,1.2227185203414278e9,8.021933392331727e8
0.000990169821307063,-0.38898535377005466,0.00033281236192136255,82.19935890927314,3.6568408776434866,-52963.829647621766,52447.77667491555,6.049439554202954e8,7.997481451882268e8
0.0009801697451621294,-0.3880950113509898,0.0003335695190911441,81.86690170031326,3.499507619505208,-39549.52650654184,46922.05762068809,-1.8266987017065004e8,6.773023047794443e8
0.0009701696690171957,-0.3872231195027707,0.00033373929978503794,82.13088421912718,3.386685726043687,-22447.943719158906,42726.53876285027,-8.621279885855882e8,5.79933211894229e8
0.000960169592872262,-0.38640409391428693,0.00033254188000526495,82.79371024384314,3.402728065527198,-10572.262668602587,43100.97450305042,-9.80438663687655e8,6.014641912347316e8
0.0009501695167273283,-0.3856359008382715,0.0003321589329733793,83.27219117599793,3.489609675413605,5909.269296231974,45622.617942774035,-7.144730295243688e8,7.032396915859171e8
0.0009401694405823946,-0.3848878332513268,0.0003364605854942745,84.71895102647343,3.67588594014611,36970.67165736696,52311.319106190094,-1.3464570149516758e8,8.642235344414772e8
0.0009301693644374609,-0.3840808489774354,0.0003410494055103266,86.2212426970957,3.8050785481128386,86512.22744835293,57679.7874950502,1.8657139208793905e8,9.355234369365739e8
0.0009201692882925272,-0.383270825051557,0.00034430734446745464,87.50053438923906,3.8445853891197563,128594.23029327704,57517.21889314848,-1.2251668253628527e8,8.61795552422465e8
0.0009101692121475935,-0.3824796403623768,0.0003459277215333522,88.39916611565019,3.8774646530048407,133155.48934280206,57752.915937618774,-3.390771684438042e8,8.092659393430734e8
0.0009001691360026598,-0.38174105181460616,0.0003458761017399202,88.76595187989605,4.016720254463402,124676.31245169518,60865.37724747556,4.919222464840857e7,8.962943977302278e8
0.0008901690598577261,-0.38098490871922697,0.0003463893165640672,88.32142566942214,4.073986917071886,106090.5468239993,62226.914209628805,3.7705914367859966e8,1.0502561854901202e9
0.0008801689837127924,-0.380198384038551,0.00034519016569912244,86.75936207323105,4.049976103615749,91057.34372721394,61888.16070663125,8.872460166294137e8,1.0694550895732471e9
0.0008701689075678587,-0.37947296725420165,0.00034212598300851593,84.97834619680715,4.034002652125872,92448.13441671334,60871.63327505574,1.4158916085609522e9,9.829724102822921e8
0.000860168831422925,-0.37876849927497097,0.0003412180917878402,84.87721452085536,4.0803414763234045,93904.72191774516,61967.74650817908,1.7789870512027872e9,1.0042178057108588e9
0.0008501687552779913,-0.378084156540921,0.00034180530907373236,86.33905349659518,4.13726671402116,77795.08154003938,59268.77429146924,1.4847623310930533e9,9.389247568904228e8
0.0008401686791330576,-0.37736508341674924,0.0003414887446516483,87.49170158139646,4.12905258176219,85281.3006773483,56977.79316480034,1.084785222082395e9,8.837002911242132e8
0.0008301686029881239,-0.37656629478718967,0.0003424987772841778,88.39391441967544,4.05918002517392,89849.9838485974,53595.38887807005,2.4412025010656947e8,7.98247587617538e8
0.0008201685268431902,-0.3757504272034857,0.0003458209128043773,88.79792621690989,3.997542556839508,81174.72856596549,51036.551938417906,-3.748988847021454e8,6.908784040342543e8
0.0008101684506982565,-0.37488673259771893,0.00034825013655012086,88.573087821386,3.919439117899751,74604.95567607194,50336.59352652818,-6.527924981457026e8,6.464761907390082e8
0.0008001683745533228,-0.37393262617840084,0.00035103677248105974,89.06728293307681,3.874633472449318,77341.71373606884,51099.85491479353,-7.389198130725608e8,6.867370454240925e8
0.0007901682984083891,-0.3729270638109301,0.00034945641614973267,88.94541331770006,3.8611158687833282,103990.65030112144,53863.87528519842,-5.393093614044529e8,7.509378332119496e8
0.0007801682222634554,-0.37189754483199794,0.0003477512868288713,88.85111508909155,3.9138085562869644,137852.90849818362,57235.8884922662,-3.088982182350634e8,8.89421833262308e8
0.0007701681461185217,-0.37090201262553457,0.00034801490250902504,89.68218005020273,4.04929123972943,159425.3096726851,62224.06170336753,7.884359469140662e7,1.0837562440959518e9
0.000760168069973588,-0.3698694082194706,0.0003455662458345211,89.92558095002049,4.159926110745204,158660.02550890073,64508.73911675921,4.1865092269891196e8,1.1685921793737524e9
0.0007501679938286543,-0.36885855921538313,0.0003464591221854221,91.91311074215339,4.281263915992736,159334.89969634154,68845.55581139184,7.143508459931178e8,1.3720520511002772e9
0.0007401679176837206,-0.36794362473086223,0.00034953309634608385,94.93003060742228,4.42213355192947,139644.3494020683,74980.09750439403,1.0282043812752458e9,1.6152599960116768e9
0.0007301678415387869,-0.3670570036103309,0.00035342769663443494,97.40757403716941,4.488273001463855,109269.22667518721,75879.90666756888,9.409879689302324e8,1.5778343167209463e9
0.0007201677653938532,-0.36619644191063705,0.00035422285786993607,98.51132337221257,4.5411284519291595,85560.7422609232,78052.00564025283,1.055279350004477e9,1.5873210443442698e9
0.0007101676892489195,-0.3652987827862671,0.00035191589208820345,99.1432142566904,4.538236810003635,76086.49777919051,78548.63991962097,1.0067187237956027e9,1.6168151682381458e9
0.0007001676131039858,-0.3643667942699394,0.0003515870146450902,100.08025841047154,4.508714510755961,87623.71765977013,76030.88012287942,6.901316677925488e8,1.602021856548278e9
0.0006901675369590521,-0.3634238241543644,0.00035131855409573955,100.59359805585055,4.5223076058447065,119626.24354708535,76778.07677137671,6.519987743145046e8,1.7209438461413374e9
0.0006801674608141184,-0.3624591937307268,0.00035516822996980166,101.57136184867676,4.5925485877688645,151024.82861226343,76200.35485031735,6.365787992510973e8,1.635207039063415e9
0.0006701673846691847,-0.3615187425193726,0.00036322094630628435,103.42433791096008,4.768869684048204,187938.26242834708,76879.06318941367,8.306600568179035e8,1.511140451350805e9
0.000660167308524251,-0.36060596512808113,0.0003733708777749187,105.83718432396363,4.916232312929495,190567.70930508498,78405.53214733221,7.83199812085917e8,1.446131643547137e9
0.0006501672323793173,-0.3596582910955185,0.0003814809836040954,107.11051451051219,4.950126225364255,187214.43883656102,76696.27796380612,3.988776274204275e8,1.3477463514734874e9
0.0006401671562343836,-0.3587299071915913,0.0003814687119581445,105.52274791060725,4.878940025426096,154266.68559087193,71520.19686381999,2.5775534247501644e8,1.219451173607719e9
0.0006301670800894499,-0.3577785675638297,0.00037839757366014634,103.47301255266272,4.820974575899948,125612.60037479171,70728.32602023837,4.032005202488444e8,1.2887539163012905e9
0.0006201670039445162,-0.35679392778367036,0.0003767963146510652,103.1391507535214,4.84342913955835,112481.61879757723,76986.7366146362,8.737191119753202e8,1.5996966266337788e9
0.0006101669277995825,-0.3557980844702979,0.00037907678838894484,104.4549684255217,4.931522909229565,119307.08154840274,81005.45714076185,1.2321403985632012e9,1.7388863633440306e9
0.0006001668516546488,-0.35479347472757217,0.00037931522240735617,105.27336059633508,4.998173157115008,108546.62494046628,80964.26431675638,1.4258997792589047e9,1.6440164686474035e9
0.0005901667755097151,-0.3537477059145749,0.0003793887107361767,105.60623702500635,5.108895945670095,93479.00609063117,85016.11565317356,2.0237154860805051e9,1.7041968171585343e9
0.0005801666993647814,-0.35271524330609827,0.000378573155429139,105.42210566464296,5.169772144889392,112200.02334613296,86209.97305026058,2.397116240257498e9,1.5975491648429976e9
0.0005701666232198477,-0.3517116080937849,0.00037982772968975703,106.12910068536516,5.250947022304616,135128.0605802454,88506.58829363211,2.885130543999025e9,1.5356819548523607e9
0.000560166547074914,-0.3506747298553528,0.0003837441330130511,108.00385400555335,5.277009288300231,115402.45560388536,89499.42623506078,2.794929535834368e9,1.5135319430120177e9
0.0005501664709299803,-0.34968268329140845,0.00038646175615799646,109.940234556525,5.236245316292082,103285.21194513804,88071.63387362746,2.29730498287095e9,1.492917474431615e9
0.0005401663947850466,-0.3486863217111386,0.0003874989716453049,111.76783686157482,5.260707790742318,113391.14166663257,90934.58510659041,2.3944185271516566e9,1.5691948161028614e9
0.0005301663186401129,-0.34773066727892726,0.0003873529638146557,112.41164000403721,5.249335432565859,109855.79729350389,91726.10294821758,2.275223350302095e9,1.6504985494706147e9
0.0005201662424951792,-0.34675115126400485,0.00038619462144281065,111.43211301997897,5.109160286493711,101362.39211275811,91245.9709704744,1.8671972105537486e9,1.7647161674488027e9
0.0005101661663502455,-0.3457286903401255,0.0003859051718575854,111.09747412605589,5.072673304824273,95193.03577098458,95111.17559970463,1.813510248799425e9,1.927679718948195e9
0.0005001660902053118,-0.34466981663793556,0.0003861577030372743,111.86918849183425,5.094644817832418,96505.06206832439,97240.0187124468,1.7603534674838758e9,2.0137450556137178e9
0.0004901660140603781,-0.3436437332359492,0.00038645534586304313,112.84843908739963,5.045629654560023,77294.94598427476,95909.07957312159,1.0663009854473313e9,2.0427783617135663e9
0.00048016643268056214,-0.3426636182265356,0.00038926017628275125,113.91017252915903,5.008379141769075,73462.9705673532,91645.49097204846,3.8455622198961353e8,1.9064767649361572e9
0.00047016693861223757,-0.34165183216350853,0.0003900110359647246,114.01171398828339,4.958007060857143,78238.27303808324,87241.75233436668,2.5568544874843217e7,1.6358266127963088e9
0.000460167444543913,-0.3406060247757123,0.0003910683310666182,114.51041896560554,4.982070127049404,67200.09722826493,82915.11618597624,-2.2106353124362877e8,1.4307802112158659e9
0.00045016795047558844,-0.3395662133916048,0.0003924700308978566,115.8015045332522,5.035438067918759,64500.77367085298,77946.68741004498,-6.477825376445198e8,1.2853971225534716e9
0.0004401684564072639,-0.3385078204514575,0.00039251726035508135,116.45726660410405,5.086547232399327,63906.957364476286,73128.936278066,-1.0036599734970593e9,1.138574076413332e9
0.0004301689623389393,-0.33745154855697185,0.0003918439020718357,116.96157867005984,5.1403177164309115,65508.65253977355,73009.53714151247,-1.1113759136810052e9,1.1333272946148562e9
0.00042016946827061474,-0.3363377051363932,0.00039302853851030516,118.50780956195814,5.294522319002659,82753.8374670403,79041.83192392836,-8.366554788054819e8,1.3004540504579792e9
0.0004101699742022902,-0.3351032470326463,0.0003938806479864973,120.15026593057924,5.446638393569301,129888.17325376779,84055.0809139664,-3.944631576617454e8,1.4439575721887698e9
0.0004001704801339656,-0.3338106334908807,0.0003955907338450994,122.323504083578,5.56220943410991,167391.77625134715,88232.8469346239,-3.7567099991184455e8,1.5479552041170697e9
0.00039017098606564105,-0.33251986084639795,0.000396310311807303,123.76264927508473,5.62192450745667,200485.05715598835,89679.80613042944,-4.0281301115219325e8,1.5534501910656486e9
0.0003801714919973165,-0.3312289989158162,0.000396053684330096,123.9738077479026,5.6476122580068875,219306.96501860445,89085.21008982197,1.0523784210095507e8,1.4921092589837344e9
0.0003701719979289919,-0.3299661961120728,0.00039724264298424556,125.00087404603714,5.660088704313582,172530.09354086878,91230.61688456895,3.1192800089740986e8,1.50220334386655e9
0.00036017250386066735,-0.32867204734231925,0.0003976143552281715,125.83464494445498,5.672433431026742,142751.72948225727,93556.22635658774,2.6733091344226548e8,1.516989619195684e9
0.0003501730097923428,-0.32733998419981797,0.00039780220868591317,126.85586963768093,5.646871664793566,158760.35773512674,93960.29252602268,-2.5873044030129507e7,1.439881223925762e9
0.0003401735157240182,-0.32604920639615736,0.0004025399842306674,129.44918782602736,5.710925259858562,166796.36332071232,95807.14073188935,-3.1252816278261775e8,1.4811284231787333e9
0.00033017402165569365,-0.3247662523757608,0.0004096794776294854,131.54417682385022,5.7025222062555905,142700.87643427646,93869.45624740618,-1.2180033830765045e9,1.4584611401058023e9
0.0003201745275873691,-0.3234327252091025,0.00041446185854070503,132.3103748342998,5.619803595356737,94563.01094908036,90230.84319983366,-2.1339821316020858e9,1.4626237780063305e9
0.0003101750335190445,-0.32215842289302965,0.0004168422287762662,132.3454257030822,5.460688958809767,77274.09105390479,84727.92861974849,-3.221501125163957e9,1.411641481732228e9
0.00030017553945071995,-0.3208670871401264,0.00042084988606394915,133.38399277517613,5.374568410518943,103855.78142150046,83807.46806453465,-3.9574784993728633e9,1.4425611478962424e9
0.0002901760453823954,-0.3196036505091179,0.0004281489384422486,136.05683963291122,5.393936752492851,113139.63660051186,88698.4221389421,-4.388766782625829e9,1.5917566659353735e9
0.0002801765513140708,-0.31839967438805616,0.00043254056485819356,137.75841109323716,5.367806366294335,101602.63431772575,90387.93481205449,-4.647768517559454e9,1.5979911504651499e9
0.00027017705724574625,-0.31715784564291244,0.0004349108888733631,139.4785203965666,5.470092862878426,70131.70397040344,93397.22178059256,-4.609235696833517e9,1.6756641519432807e9
0.0002601775631774217,-0.31583703084243464,0.00043603789828295975,140.81834245478865,5.6963434872408225,55668.452742199785,97106.08315728435,-3.728915986559925e9,1.8541005685993676e9
0.0002501780691090971,-0.3144277094787103,0.0004391796850764691,142.95380719408647,5.954599979792209,36110.33707704792,101201.46460466407,-2.8663347447669945e9,1.9679538673291328e9
0.00024017857504077256,-0.31288962158109646,0.0004407403827647706,145.0049283363172,6.1145164658064,24824.584034086143,104820.66557868269,-2.2508583950018406e9,1.9649769434538438e9
0.000230179080972448,-0.3113542880546011,0.0004414655286251706,147.03195093106524,6.22847113557865,35127.08394720418,108823.39513278803,-1.7222759473134127e9,2.0730112265553818e9
0.00022017958690412343,-0.30990309708879793,0.0004441811609917716,149.07222993611964,6.309247511610135,55893.000583417546,107766.40633952475,-1.9335358291392095e9,2.0351037264909015e9
0.00021018009283579886,-0.3084811424179934,0.0004489950139458876,152.20631579038113,6.493314943371234,97850.47940391338,110266.92077969087,-1.9927439525549667e9,2.0978069297542675e9
0.0002001805987674743,-0.30710884001667726,0.00045011536194564106,153.60429251866236,6.6423510019872305,128845.1836601517,114991.08120597318,-1.6198130999157135e9,2.2356766954619126e9
0.00019018110469914973,-0.30564066418347646,0.0004493910315514612,155.06254117507822,6.721702599552588,147381.76721313343,120166.19529832402,-8.309683877174728e8,2.4025019966763053e9
0.00018018161063082516,-0.3040399327551713,0.0004481799531699298,156.06988205165533,6.744739169418997,159963.20865788357,122666.50770898792,-1.0320590426469627e8,2.428938593945213e9
0.0001701821165625006,-0.3024488305433188,0.0004495479107514579,156.90043378446285,6.707777090202259,182281.35069640973,125338.52421744175,-1.4626525250529006e8,2.541656619539027e9
0.00016018262249417603,-0.3009358979953104,0.0004520603703306336,157.88445760523328,6.6714732294612995,160622.7354902494,127872.72165103408,-6.245857504390688e8,2.6287594707601953e9
0.00015018312842585146,-0.2994760186331405,0.00045395623970729003,158.890997066216,6.64619509324215,155474.34609618236,126975.91016298438,-1.0690477867496576e9,2.546335301823048e9
0.0001401836343575269,-0.29803383766455227,0.000456780738804853,161.09248444859196,6.691979679980754,138109.88742121798,125360.6422664225,-1.35549613381965e9,2.4234025935749927e9
0.00013018414028920233,-0.2965779977273778,0.00045751055734408126,163.2748754229144,6.701462396765216,164084.58347572113,123348.90022236285,-1.893711837244955e9,2.3618386186443295e9
0.00012018464622087777,-0.29505524361740393,0.00045796425924328883,165.3683877362406,6.767576885990948,211425.5232526758,124677.80967415654,-1.5434979339929342e9,2.4479971537930055e9
0.0001101851521525532,-0.293520152230034,0.00046035821531991344,167.71814713447662,6.93174535861664,287904.80796910304,130275.28006216185,-8.716367974470994e8,2.6266813698033295e9
0.00010018565808422863,-0.2919869904417428,0.00046351621579286564,169.42960359114065,7.088223298120129,378483.20798612403,134839.79985555995,-7.674788545687274e8,2.903857873959982e9
9.018616401590407e-5,-0.29043701230788427,0.00046822059463449484,170.85571155213043,7.304908199425946,417899.37765361177,139106.0298719475,-6.945183722102164e8,3.2530146722252426e9
8.01866699475795e-5,-0.2887718350658688,0.00047195858312556506,171.51944709950345,7.538330296878998,425173.53959730815,149173.29730284034,7.142484229444979e7,3.941519342389271e9
7.018717587925494e-5,-0.2871006255715911,0.0004761172667203637,172.41491218093404,7.779931633687429,436296.4587647434,162744.80522117493,1.486226730562707e9,4.78252885205357e9
6.018768181093037e-5,-0.28552081590406303,0.0004819833299904523,173.35161714474535,7.93094040374382,451834.4296665509,173575.97308546715,2.7397705803122644e9,5.400647767616577e9
5.0188187742605805e-5,-0.28394316884143334,0.0004881077357501638,174.45335837813747,8.051897757203047,461020.32920579106,185370.7966744654,3.7033859746858077e9,6.134231156420542e9
4.018869367428124e-5,-0.28232910240881026,0.0004925264404857348,175.41900503069039,8.189370784133162,521194.8269177593,204065.01434898475,5.2062871074363e9,7.343213155615529e9
3.0189199605956674e-5,-0.28060760840830334,0.000497522466339978,177.87376216504705,8.260489919455047,530818.4248535753,216510.42676330038,5.790606497156794e9,8.219038551075133e9
2.0189705537632108e-5,-0.2788753012766683,0.0005021782955109895,181.24983697008398,8.27110803491131,498744.82926184405,218909.97513367835,5.141919558123029e9,8.1412870371056e9
1.0190211469307542e-5,-0.2771822397326905,0.0005081848159293001,186.28296169249205,8.4580670972632,490809.67675733485,224760.56463950788,5.125773219261282e9,7.894939423302381e9
1.907122850752785e-7,-0.2755053283343732,0.000512290430441228,189.97296206320897,8.594922287877754,479903.9199421836,231211.40729223614,5.028531431420104e9,7.969219078130958e9
-9.80878667178331e-6,-0.27378003384567273,0.0005178870410890781,193.42259684919327,8.655162002675254,443353.93661309127,232383.9367777625,3.8207099185600977e9,7.977475218278902e9
-1.9808281649602577e-5,-0.271957480615456,0.0005243028493959993,197.7833814603571,8.81874281453344,385788.6535871817,232068.361480754,2.7549871950457163e9,7.612018963916468e9
-2.9807775717927143e-5,-0.27004458939403414,0.0005303541836714704,202.1984200949978,9.050701933296974,296434.34020283964,226650.6625671341,1.7322044911811848e9,6.662969799368748e9
-3.980726978625171e-5,-0.26810828110342844,0.0005341768258321435,206.07337066562042,9.253254868374924,203944.31601911678,216300.2334117615,2.446623343302561e7,5.602233576898348e9
-4.9806763854576275e-5,-0.266183818122925,0.0005341667347327479,208.13608398021313,9.389396651281231,189674.8422085196,210559.059714212,-6.078817854281586e8,5.081392145067884e9
-5.980625792290084e-5,-0.2642308857144526,0.0005329248481494678,210.2972656837635,9.599152210608327,241675.30988245568,214230.33854811956,2.2740396703612992e8,5.142959583961074e9
-6.980575562920421e-5,-0.2621374860888318,0.0005326851085641423,213.87785231679413,9.955987539475304,307624.0776977259,229357.60808269167,2.7437375464093204e9,5.839471332828706e9
-7.980524969752878e-5,-0.2600065900962945,0.0005337008902803297,218.04365695487036,10.309783835485776,421977.68155474344,241511.87565108435,5.070987400078364e9,6.447016764456572e9
-8.980474376585335e-5,-0.25785343100866887,0.0005359337224226253,222.43233518116756,10.654126341843853,596466.3074452748,257940.20649719553,7.895469360239154e9,7.448433874472915e9
-9.980423783417791e-5,-0.2556858280018641,0.0005401643696023795,227.29558637946286,10.954581930593761,714509.3719944372,267674.4442558483,9.151988229806896e9,7.903129582931824e9
-0.00010980373190250248,-0.25354345504991943,0.0005435570597529906,231.87201636171986,11.228203863016128,760842.595807949,278700.6621603991,9.716060970829979e9,8.222310279332913e9
-0.00011980322597082704,-0.2513533142416709,0.0005492112759214757,237.22852765856524,11.407536076082778,789747.5880482708,292192.46431018674,9.238113723851202e9,8.970216771921345e9
-0.0001298027200391516,-0.2491062902755948,0.0005572914439253813,243.1551463589802,11.595710293818488,737256.4432478171,306228.43346276693,8.430758030359043e9,1.006056635240833e10
-0.00013980221410747617,-0.2468023402219842,0.0005662291883450718,248.0254759513298,11.654510266185323,598451.6060438381,308012.79537053965,6.368239548782566e9,1.0270690116643478e10
-0.00014980170817580074,-0.2445278085248865,0.0005757602891612886,253.39085548875232,11.694795082721381,530074.7624893036,310267.57736231154,4.1003480431197553e9,1.0595081641167929e10
-0.0001598012022441253,-0.24229737630233286,0.0005838211873443062,258.64373571320345,11.83642669086088,505509.8756461162,319276.9407155027,3.475321540453391e9,1.1114043389906857e10
-0.00016980069631244987,-0.24004992885798856,0.00058845458320084,262.4112562528973,12.04282099652452,481357.0387490911,326688.2906928176,4.1014281964791875e9,1.1459727914789494e10
-0.00017980019038077444,-0.23780509378730494,0.0005940919099649224,267.2337613842302,12.44070281232909,471351.2202253185,345015.6435078004,6.927686433447338e9,1.2671651195833843e10
-0.000189799684449099,-0.23551292244513752,0.000600547018094126,272.31442297986007,12.779811678371365,423845.1554820865,360595.20832621184,8.620529586720648e9,1.36863925909378e10
-0.00019979917851742357,-0.23320348102643038,0.0006068836502988507,277.8073251102345,13.043282454130676,397661.8303478683,374122.6198278713,9.47065144958338e9,1.450342826092387e10
-0.00020979867258574814,-0.23084959728874674,0.0006153005617585989,284.2614434367611,13.38412270671214,438085.3410813308,386085.8867392508,1.0944006394682255e10,1.4570575184953524e10
-0.0002197981666540727,-0.2283468112553237,0.0006257264673598628,291.7406041977521,13.697765693329453,524669.2160267272,399490.44339338114,1.1331474217589954e10,1.4903056136840809e10
-0.00022979766072239727,-0.22574175383003603,0.0006352492437981675,298.12291673006104,13.804094278514482,630911.0929293158,402852.8009633522,8.912548848309626e9,1.4769665516989582e10
-0.00023979715479072183,-0.22307866846592514,0.0006444269444449665,305.4259295196979,14.052409864400111,751989.5752675863,406472.5113398048,7.8985002656475315e9,1.4710952613138132e10
-0.00024979666341096163,-0.22036501196630706,0.0006543153404948344,313.8069422840272,14.509533598276173,818439.9583238414,413326.6380693312,1.0288062744132048e10,1.4659149820846098e10
-0.0002597961574792862,-0.21760439621236582,0.0006638845339699637,322.89661437615155,15.000055501006212,795487.4620598296,414843.2302230041,1.2602784416913084e10,1.3859761365100004e10
-0.00026979565154761076,-0.21482665774715132,0.0006734584207767888,331.9857623758013,15.524932467479339,735223.3852597721,425934.0627978125,1.6205554402885557e10,1.3385466992521698e10
-0.0002797951456159353,-0.21204656411411998,0.0006842478131064864,341.5841592695759,16.12114275795992,647126.0975208614,451678.73225206236,1.9771888396855137e10,1.4165103462901403e10
-0.0002897946396842599,-0.2092306699341425,0.0006973189935090789,351.13171257510805,16.546958316339328,552896.4834648157,473681.07229088846,1.9635142014244587e10,1.5074415460999374e10
-0.00029979413375258446,-0.20636864066679844,0.0007139194961355858,363.53676802030026,17.0714392499293,455644.8543872734,503192.66843946814,2.052038731136611e10,1.6290929901190042e10
-0.000309793627820909,-0.20344614741762052,0.000732060546316825,374.83260793714305,17.612005357320758,444258.9803985698,530674.7523842289,2.315218559889376e10,1.7675932963069904e10
-0.0003197931218892336,-0.20036331721417083,0.0007535034368291841,388.6062085473545,18.179517643666756,517013.0506953173,543215.2323037653,2.1833294009742306e10,1.829665370702929e10
-0.00032979261595755816,-0.19726178056660137,0.0007712457551143787,401.26882994573714,18.697552344100334,625088.9806579294,552768.9981431763,1.830963464052995e10,1.891882419990898e10
-0.0003397921100258827,-0.19413046908782416,0.0007854155330702908,414.02326866794743,19.181217448092248,739140.5838404044,557506.2473166559,1.3708029034041067e10,1.888111258099963e10
-0.0003497916040942073,-0.19100885356999062,0.0007950297835064261,425.81770654731685,19.667105316078107,821267.7490198192,567704.8869201331,1.1680675858044285e10,1.8978451595937603e10
-0.00035979109816253185,-0.18782180475971108,0.0007995979034380837,434.5719063362047,20.086338525178604,920656.2780914454,584349.0634494148,1.3284720640973408e10,1.978187132800285e10
-0.0003697905922308564,-0.1845168302587481,0.0008020530819185439,443.11928673274326,20.584892706349482,1.0439197017452532e6,623285.8601486721,1.852693525633469e10,2.2187085186388496e10
-0.000379790086299181,-0.18117084131464797,0.0008064555802336554,453.8349226649623,21.26398201660552,1.1376945152188034e6,677828.2964372693,2.516255727361324e10,2.539477063297916e10
-0.00038978958036750555,-0.1777624760625913,0.0008113938460473342,464.7597988944945,21.944327680352828,1.2409879001467475e6,722248.8898040968,2.9204876792250412e10,2.814040790822187e10
-0.0003997890744358301,-0.17426784960267105,0.000818605340575966,477.7288241080403,22.52743547362552,1.2825210643104154e6,748709.9193532842,2.9751510215275467e10,2.9261204888501667e10
-0.0004097885685041547,-0.17063448146508745,0.0008279757336282913,490.77445125521916,23.117051860178158,1.448005842072701e6,776825.5822386633,3.1759820546602787e10,3.030713470141023e10
-0.00041978806257247925,-0.1669068407472878,0.0008365042106541709,503.45549852495276,23.537895067318274,1.661914476257587e6,791340.7502343702,2.921350144366458e10,3.017561952957706e10
-0.0004297875566408038,-0.16309226294839754,0.0008441102049862088,516.1921305975454,23.97102212991064,1.805346034731445e6,815608.8009167655,2.589087905327914e10,3.1178327803382942e10
-0.0004397870507091284,-0.159144787316749,0.0008551503003121111,531.3677639892618,24.367310064068544,1.723727680301965e6,839387.6964074251,2.1977200923332645e10,3.203204968097431e10
-0.00044978654477745295,-0.15515825631763072,0.0008689433041947534,546.0064725612685,24.80180857494571,1.6138979747429236e6,854532.5216262692,1.8432635975421074e10,3.174125705149612e10
-0.0004597860388457775,-0.15115503433196864,0.0008828026222877049,559.7146154141195,25.341823570833878,1.5656888769324073e6,879007.6810242529,1.821555875389196e10,3.2039121529352882e10
-0.0004697855329141021,-0.14712765252659665,0.0008944842074835347,570.4092262307918,25.762422846522696,1.4899080402540828e6,899384.1525493023,1.914164249778795e10,3.246403037057731e10
-0.00047978502698242664,-0.14304158922458737,0.000908786195562485,584.7698717752951,26.421770886314373,1.4386569700806357e6,922618.6991813361,2.0799942572380623e10,3.304498521525481e10
-0.000489784637466073,-0.1388737731400288,0.0009214528193731381,603.2111319458382,27.138459363498754,1.4683859892397416e6,939945.7941269868,2.056629516922488e10,3.352337305040071e10
-0.0004997847136110067,-0.13462116406308997,0.0009354287653574036,626.0569548553009,28.0942798127968,1.5123539674727775e6,966141.3192418246,2.0138564691810493e10,3.4357275160903984e10
-0.0005097847897559404,-0.13028340553450835,0.0009492150371278558,649.4745200856885,29.20479245749696,1.6920879809706819e6,1.020824532770102e6,2.6302076441310547e10,3.600024655037613e10
-0.0005197848659008741,-0.12583355253435366,0.0009619928915366395,671.8894647892678,30.341011320806363,1.8347039013195597e6,1.0806185714287453e6,3.457103945036787e10,3.793389351870167e10
-0.0005297849420458078,-0.12124576009152042,0.0009747441502597774,693.4193301025551,31.36664698581332,1.992427540918054e6,1.1364751570203325e6,3.7863166838718346e10,4.042799233397356e10
-0.0005397850181907415,-0.11653539028551858,0.0009876050558264551,715.2062030064967,32.337886852155215,2.2105579925200585e6,1.1793713733760575e6,3.692000240688787e10,4.323283719198412e10
-0.0005497850943356752,-0.11173004618863161,0.001000958615522477,736.9108314291332,33.411443069820905,2.470179625384373e6,1.2314416873662446e6,3.877605656667914e10,4.715970031880714e10
-0.0005597851704806089,-0.10685303435186916,0.0010169181675431065,759.6833145711591,34.639086314022975,2.735643728928557e6,1.2912206440944623e6,4.610778777610703e10,5.0999043213448395e10
-0.0005697852466255426,-0.1018880176372489,0.0010298220494269923,781.7469203884307,35.90524383009921,2.8434668387726527e6,1.3485196159349598e6,5.359191836532132e10,5.482551968959415e10
-0.0005797853227704763,-0.09682742032632359,0.0010407444379792728,805.178445846902,37.21121599517393,3.0043561492400113e6,1.4057659334974682e6,5.757907766263319e10,5.801321926505328e10
-0.00058978539891541,-0.09167005264002956,0.0010517985043649303,826.7145938522714,38.3020062889971,3.232894206880368e6,1.44844425742346e6,5.393375091118602e10,5.931833273536009e10
-0.0005997854750603437,-0.0864862683046099,0.0010628053286231957,845.1630397290112,39.17729657785227,3.281874286817337e6,1.4804719767761773e6,5.1089829030508896e10,5.991077539534861e10
-0.0006097855512052774,-0.0811932504415347,0.001075739430148581,865.5157394501282,40.178814635526095,3.4574142285989784e6,1.5251850652551504e6,5.3258719295503105e10,6.162936627659687e10
-0.0006197856273502111,-0.07578899430425017,0.0010893801226009938,886.3336902254707,41.34209652763422,3.6104725576086794e6,1.5840419566891696e6,6.06610150408057e10,6.5634608516287315e10
-0.0006297857034951448,-0.07030943190567925,0.001104487868278209,906.7010038067572,42.608733779869645,3.656184865488665e6,1.6736067620992775e6,7.599259914713263e10,7.26226621840045e10
-0.0006397857796400785,-0.06467488879803582,0.0011196251096120423,929.0445710938243,43.78001475618432,3.703156223902748e6,1.7725406533075625e6,8.349897711646074e10,8.197627959103021e10
-0.0006497858557850122,-0.058918488872841235,0.0011330226785933116,952.320682075454,44.964086517390186,3.76780605001544e6,1.8706472892872498e6,8.787637149238728e10,9.173991302657973e10
-0.0006597859319299459,-0.053026246176073585,0.0011465427642061324,974.9175565692424,46.12384159773732,3.8616227006555106e6,1.9499478299984848e6,9.493373471472272e10,9.749368130475919e10
-0.0006697860080748796,-0.047007954031148415,0.001159918908412362,999.7234776113471,47.402879002997274,4.135860994987522e6,2.054273569322596e6,1.1231897616353761e11,1.0523484270707657e11
-0.0006797860842198133,-0.04085534857935541,0.0011749123197130906,1028.1317440521714,48.74653449428346,4.494467408787211e6,2.159236260987565e6,1.3129031478638911e11,1.132636918130271e11
-0.000689786160364747,-0.03459285333105898,0.0011911961509058996,1054.8279572119602,49.777552220902756,4.801735361762562e6,2.22648449229887e6,1.3709008783394403e11,1.1755815400579378e11
-0.0006997862365096807,-0.02828529986743028,0.0012078594125176144,1081.3413661274428,50.58989826427721,5.037970386281533e6,2.2801807859550584e6,1.3266346999876659e11,1.2122472980582758e11
-0.0007097863126546144,-0.021927265003311873,0.001223661581211436,1106.2524617028191,51.175410444866486,5.293977527764932e6,2.327318611885969e6,1.1642771590690149e11,1.2383717772722386e11
-0.0007197863887995481,-0.015515198137579417,0.0012384822497364457,1130.1289035981004,51.813804471804325,5.313186321873485e6,2.376110687880882e6,9.946859904622919e10,1.27481462633636e11
-0.0007297864649444818,-0.008996288998216195,0.0012509922439069047,1152.6495294053882,52.23449949534289,5.282497418264597e6,2.3940669479479427e6,7.599372765431982e10,1.2845269905635506e11
-0.0007397865410894156,-0.0023038171372808183,0.0012627123599522369,1173.0332298765916,52.740629984955326,5.244860872787912e6,2.4365985076152952e6,5.986803338562601e10,1.3255425529720596e11
-0.0007497866172343493,0.0045420829575800546,0.0012735431961680694,1195.7115384263896,53.40396607562685,5.328005013016985e6,2.517255237178166e6,4.042009405674765e10,1.420741923833605e11
-0.000759786693379283,0.011515157980885512,0.0012851192297010103,1217.893044114287,54.24350019326311,5.441676950146959e6,2.631092802420557e6,3.676841693370171e10,1.5533414395633658e11
-0.0007697867695242167,0.018599076172625545,0.001299409831901295,1238.1433943181212,55.1031046462915,5.330993502675029e6,2.749801444604922e6,3.806355041628465e10,1.6858736918962912e11
-0.0007797868456691504,0.025820078645861257,0.001311518114455155,1254.8816319246012,55.7399961836021,5.217089144388288e6,2.8240249710095064e6,2.736449399973994e10,1.7690363434671857e11
-0.000789786921814084,0.03315166145127833,0.001325022440951209,1272.1591869743256,56.38891264346818,5.202639871648679e6,2.901658612538231e6,2.0566225180105743e10,1.8557221358034933e11
-0.0007997869979590178,0.04064862597081205,0.001334838656690109,1292.3078145649777,57.12909213291897,4.931163855330526e6,2.9938136724778027e6,1.6764001899154095e10,1.950074552479531e11
-0.0008097870741039515,0.04825781751392205,0.0013423314003059529,1308.883207388331,57.72758146396748,4.2582832024039235e6,3.057295757731586e6,1.2182321891999329e10,1.9910262136674136e11
-0.0008197871502488852,0.0558458568345543,0.0013453798143765714,1318.0572583492788,58.03645093326867,3.457188432207953e6,3.0508057305747746e6,2.3430400021254807e9,1.9346068138807474e11
-0.0008297872263938189,0.06353978816482568,0.001348803551025521,1327.831240689201,58.55832127851405,2.843181401012228e6,3.0495958752211435e6,9.18303624406658e9,1.865122289630627e11
-0.0008397873025387526,0.07134752506816204,0.001353212897411598,1338.6897754388067,59.084807334165355,2.34818604702789e6,3.0189193230240857e6,2.356943101241174e9,1.7642734788664285e11
-0.0008497873786836863,0.07915633762494531,0.0013568003417305098,1349.3892765195064,59.51193126985614,1.8713020632979367e6,2.987911311563248e6,-2.150126395388233e10,1.693701841496787e11
-0.00085978745482862,0.08704223236652325,0.0013586561952314904,1355.993133743498,59.82763888480163,1.4822809388076623e6,2.9603443085116977e6,-4.0091550231006226e10,1.6314765757139194e11
-0.0008697875309735537,0.0950042943108092,0.0013618669792003603,1362.7062865134458,59.91681192544212,1.2789750273362175e6,2.9590111594705624e6,-6.097365098397507e10,1.6029986517544287e11
-0.0008797876071184874,0.1030404578495934,0.0013642427810875188,1367.7112426352276,59.844504873345954,890350.3574553395,2.9608384155787094e6,-8.972240259727286e10,1.586770879734734e11
-0.0008897876832634211,0.11112942189887236,0.001363104240346059,1371.2517288611152,59.713139472525306,162719.81373600697,2.9737705848422167e6,-1.079878675508117e11,1.5796765082287692e11
-0.0008997877594083548,0.11916597314824091,0.0013629398085974141,1375.8016330815715,59.88131524343101,-453945.7145866713,3.0042311199408355e6,-1.103723778401438e11,1.5957026225361475e11
-0.0009097878355532885,0.1271976755106616,0.0013614743736698434,1374.0867384356707,59.92886851663448,-907597.0002977636,3.0266615624759104e6,-1.0535562855256946e11,1.5998955983146393e11
-0.0009197879116982222,0.13529438707713962,0.0013592762137979294,1367.0850235014905,60.161965043026754,-1.2269905957973353e6,3.064357731554393e6,-7.890371590244832e10,1.6237800748572025e11
-0.0009297879878431559,0.14335170155389598,0.00135841778289006,1359.2709047651022,60.46167104862601,-1.3355424698776123e6,3.057119827862274e6,-5.5582261569000725e10,1.6232938699048206e11
-0.0009397880639880896,0.1513887240269205,0.0013542815320400506,1346.6293489042662,60.28256268331913,-1.8095538087714568e6,3.023055823980941e6,-4.877347057742598e10,1.6162726729300085e11
-0.0009497881401330233,0.1594655213761307,0.00134630400721445,1328.409190700547,59.42357728670987,-2.6347458411430717e6,2.9470350827553454e6,-7.01990051016575e10,1.572180747688751e11
-0.000959788216277957,0.16755825497310434,0.0013355354305606448,1303.7552384370274,58.24719515434321,-3.208921916385794e6,2.848223114298069e6,-8.48873045712536e10,1.4917802911282736e11
-0.0009697882924228907,0.17564921728211993,0.0013225565496254661,1276.3401326667122,56.90830922696724,-3.3308754284524815e6,2.7497563879446876e6,-9.9151760890832e10,1.4251676207024796e11
-0.0009797883685678244,0.18368847910865588,0.0013097560914216658,1250.4410324926346,55.769916755328886,-3.3836599880729835e6,2.6856296248838697e6,-9.772742243956943e10,1.4107293076920383e11
-0.000989788444712758,0.19170638960770156,0.0012911178944867026,1220.5382807256665,54.58082530092858,-3.8289529520463753e6,2.638744666976497e6,-8.211397490679283e10,1.4295986990666534e11
-0.0009997885208576918,0.1996348530544128,0.001273268360288034,1190.8391821702312,53.54567272515436,-4.283750191827824e6,2.6060525968463547e6,-6.070298532788699e10,1.459038051381403e11
-0.0010097885970026255,0.2074840165139176,0.0012549162238378155,1159.827972535077,52.55440398495622,-4.700539567751109e6,2.5865243643944645e6,-2.4806414704542854e10,1.466149575993885e11
-0.0010197886731475592,0.2153382739174558,0.0012353139730301727,1125.8091130600944,51.261506393372684,-4.9357148556878045e6,2.552864378493266e6,5.747917950417393e9,1.4600851175736392e11
-0.0010297887492924929,0.22317290640241844,0.001213358896445066,1089.9272062629243,49.739546678424304,-5.541993561530118e6,2.4948870093758893e6,2.6513370542061012e10,1.445815334302125e11
-0.0010397888254374266,0.23084228652455932,0.0011922627165850944,1053.7400282983067,48.5259510962811,-6.108112995646986e6,2.455600000044662e6,6.035570674044419e10,1.457134414905178e11
-0.0010497889015823603,0.23841307262022018,0.0011734322433258847,1016.541476681692,47.32210319553416,-6.54569545339644e6,2.425985158343142e6,9.590973630117882e10,1.5084046568461707e11
-0.001059788977727294,0.2458409717973991,0.001153109090585778,976.2291985971598,45.88137929312443,-7.037090088473992e6,2.3680739679557667e6,1.2639109768861305e11,1.5319534445563608e11
-0.0010697890538722277,0.25306603297901165,0.0011294081662737493,932.7608829099636,43.98194296335672,-7.160130920068905e6,2.229733074282304e6,1.339189146030661e11,1.4216799007638654e11
-0.0010797891300171614,0.26016319990923514,0.0011041985476866222,891.2269266855034,42.345439509529434,-7.210730921568668e6,2.126883100776381e6,1.414106381868845e11,1.3388302113462936e11
-0.001089789206162095,0.2670885890316567,0.0010758035182263526,849.5119485820454,40.44819289711446,-7.317143333127568e6,2.0184935161790617e6,1.3566324823031432e11,1.2591541870781834e11
-0.0010997892823070288,0.27382072967340354,0.0010458294830436282,804.2579800822173,38.2856164116944,-7.174335029858525e6,1.870230861977461e6,1.1746631801092735e11,1.1296609369717021e11
-0.0011097893584519625,0.28032737625173465,0.0010155383357992299,759.29654276245,36.15612173676742,-6.965129795272623e6,1.7272398017903406e6,1.0048430764844426e11,1.0120519242206543e11
-0.0011197894345968962,0.2867540149751876,0.0009863116052052613,716.3512690657109,33.95862822730527,-6.757297860162804e6,1.5613178692453012e6,8.107431616568077e10,8.648823111151813e10
-0.0011297895107418299,0.29303235727922583,0.0009601247718834854,674.50676988545,31.788421774493422,-6.580457343907372e6,1.400357090477736e6,6.671348400197292e10,7.308585199660811e10
-0.0011397895868867636,0.2991030629584711,0.0009327047860478326,632.5275361832795,29.834694543193592,-6.352107459854743e6,1.2545154233140761e6,5.937580646676509e10,6.183567693719159e10
-0.0011497896630316973,0.30494633545367106,0.0009028052189913556,590.3674288259269,28.05513924420343,-6.098763068404879e6,1.1288945935380596e6,5.628703961338771e10,5.250227898076737e10
-0.001159789739176631,0.3105809844320174,0.0008730627818746626,549.0564705948505,26.409066965068465,-5.787362549086621e6,1.0273073330631652e6,5.6919121629074684e10,4.587044801685759e10
-0.0011697898153215647,0.3160754463709309,0.0008441196975136481,510.1484851140239,24.802985942067966,-5.433848547217851e6,938816.0260398418,5.776468422637265e10,4.072514398481295e10
-0.0011797898914664984,0.32137957719025145,0.0008146216843475832,472.53776198984883,23.09829585729525,-4.981989519962401e6,848923.4932081467,5.479302644756766e10,3.581160670537356e10
-0.001189789967611432,0.32641645162019994,0.0007879887919948601,438.74065981785964,21.38279124352459,-4.399769191803454e6,762695.0416016355,4.721707471931991e10,3.172457284295209e10
-0.0011997900437563658,0.33121982644678793,0.000763175269630382,410.1079320389911,19.973204002870943,-3.8860076277029472e6,701007.6202647048,4.3207661341564354e10,2.900147975943515e10
-0.0012097901199012995,0.33588531787673126,0.0007346271189387895,380.26084863280005,18.45135106552286,-3.3723460029682387e6,623662.8202220777,3.625409454147565e10,2.4870397241266293e10
-0.0012197901960462332,0.3402744396638882,0.000706739107282887,352.87881832954815,17.01642630168811,-2.9424757550037364e6,559405.4457041204,3.0046707631868446e10,2.1760526991928463e10
-0.0012297902721911669,0.34444510273984635,0.0006771302126272603,326.4277828396121,15.575724829791165,-2.5312159226122918e6,494635.18629736244,2.311321765347644e10,1.852314788895763e10
-0.0012397903483361006,0.34845866068618486,0.0006470165147095798,300.40204990818665,14.275232914786308,-2.146403350449726e6,434747.63441248005,1.955029940010474e10,1.5142115787399536e10
-0.0012497904244810343,0.3522753008929139,0.0006184907137622473,275.29377495923023,13.095385056534047,-1.779434363097465e6,373984.4441941006,1.6408435292592295e10,1.2134417617654482e10
-0.001259790500625968,0.3558730133279169,0.0005892024098762308,251.68006528373488,11.917601728152771,-1.3999683051686422e6,313477.3675477751,1.2432150088659744e10,9.321680626067783e9
-0.0012697905767709017,0.3592808886389539,0.000567600841479631,232.93689924901454,11.054947576099082,-1.1686304828479788e6,266344.50971033645,1.0481677996865145e10,7.155688744919478e9
-0.0012797906529158354,0.36250115847730197,0.0005489951499224858,216.60612345177975,10.406391657055996,-1.0248748663619977e6,231982.6286933082,1.0476375792066988e10,5.624848751887024e9
-0.001289790729060769,0.36558747561008204,0.0005289989468544696,199.73498342345482,9.70044706705408,-899544.4046004894,202708.92725138296,9.704033915128569e9,4.534744396560289e9
-0.0012997908052057028,0.36858019752893595,0.0005112153790488287,185.1024995063081,9.107939991805893,-808729.3936410368,178637.52974681582,8.540342803673534e9,3.7355537832810626e9
-0.0013097908813506365,0.37147627267282224,0.0004939998098090056,172.11947079632964,8.509230927858964,-707030.5484522135,156366.87843496096,6.94344861143177e9,2.9692908049707613e9
-0.0013197909574955702,0.3742217358900234,0.0004772972429690763,160.26365603565617,7.9009432962879345,-632011.3381119614,138657.82758507258,4.931554185469424e9,2.56702408006623e9
-0.0013297910336405039,0.37684592624614016,0.0004571750584309248,148.32987029537972,7.2165904286290985,-524968.1248539104,124034.66316273672,3.484646318815775e9,2.3026479180298963e9
-0.0013397911097854376,0.37932405729414315,0.0004399620125417733,138.94340369579663,6.646579475030275,-436661.9482591642,112713.01612455522,2.467113744517353e9,2.0189821732591112e9
-0.0013497911859303713,0.3816669354078767,0.00042491316594448175,130.41282740622944,6.137014480248414,-349034.4307631993,101824.86949972753,1.7065783055062668e9,1.7879131157274194e9
-0.001359791262075305,0.38386476183601187,0.00041215553435284657,123.66386160626942,5.723608094324364,-283453.1832657145,91716.28781045502,8.30042123968518e8,1.5764120935675547e9
-0.0013697913382202387,0.38596235778421395,0.0003985251050784827,117.64983874367282,5.3987781986481655,-271326.6981466428,87396.73035356837,5.0894171402879846e8,1.5356568584958904e9
-0.0013797914143651724,0.38797499555244574,0.00038615732959822993,112.37956907248127,5.083482321297728,-246359.8947858188,83106.19976422582,1.9978245511600882e8,1.4518246779873981e9
-0.001389791490510106,0.38998539291037015,0.0003787988558334921,108.52632481378681,4.909466394766407,-229360.06340959802,79867.42953888146,1.2125872355909656e8,1.4108921345189846e9
-0.0013997915666550398,0.39191388456881393,0.00037083344783264173,103.9610681566053,4.718450907240058,-204424.58855683854,73482.83381267673,-1.5369719541117145e7,1.2761923043417377e9
-0.0014097916427999735,0.3937698159310676,0.00036447332866562686,99.24176243018009,4.573508890175497,-178097.52999509993,68558.26660220328,2.154798737025454e8,1.179475417544882e9
-0.0014197917189449072,0.3954928590906784,0.00035554829578411575,94.67345339117102,4.375054799512374,-173164.39057585766,62924.97865846288,2.318009744515242e8,1.0378440452954286e9
-0.0014297917950898409,0.3970290429276938,0.0003432126440853881,89.51434368741347,4.160352273223296,-181341.36363627954,57591.24473698439,3.7813211494237554e8,9.320456734284315e8
-0.0014397918712347746,0.39835191452142316,0.0003344818592048477,84.88625413001941,3.928245669073773,-164208.63768701672,52694.35954456539,3.783958539031783e8,8.762684771605994e8
-0.0014497919473797083,0.3995836485197069,0.00033005659720952994,82.55387106366025,3.666379479371912,-126644.03306010622,44488.500135939976,-3.6466902917291063e8,6.738875138500057e8
-0.001459792023524642,0.40083902140383726,0.0003300259510661212,82.08659286359912,3.533055761072207,-75497.02108976805,41213.56157346089,-8.403771186855733e8,5.762576441921077e8
-0.0014697920996695757,0.40204711189100634,0.0003306039098088748,82.23857563726911,3.535693405192037,-45515.75404591347,43960.36756322335,-9.358463921562288e8,6.398343114362979e8
-0.0014797921758145094,0.40322198564038264,0.0003324038080845106,81.57117500342295,3.5646888082226056,-66320.35456385474,46525.94551021364,-8.31943128472954e8,6.973827024392002e8
-0.001489792251959443,0.4043531475380587,0.0003326337990228901,80.8634684893472,3.5634993782777884,-108771.93964935016,45997.146225996396,-7.1808309525777e8,6.557597690028906e8
-0.0014997923281043768,0.40540913574991283,0.00032660475579092803,78.72253506967502,3.4797090567079434,-127155.71687583184,44320.7695557408,-4.326392283983478e8,6.52638732076897e8
-0.0015097924042493105,0.4064807251828315,0.0003217741798599515,77.28089543034365,3.4602856540547737,-119583.8645626841,44865.54017781016,6.983226099611804e7,7.655254238994154e8
-0.0015197924803942442,0.4075774804074899,0.00031787451010343036,76.24341108328325,3.404277747247001,-98670.91735893828,42806.01795733297,1.3445813357441488e8,6.664301145393248e8
-0.001529792556539178,0.4086836398263113,0.00032011987886090013,76.30542352245874,3.454664131110318,-86619.12196057395,45955.85799463153,5.721651281819506e8,6.741154064309158e8
-0.0015397926326841116,0.40982885604639885,0.00032285494919042805,76.49552206953867,3.5306596322383963,-103760.89048756324,52123.86876178866,1.1624847594927356e9,8.12778012267853e8
-0.0015497927088290453,0.4108664093555708,0.00032439932945107553,76.52664354075839,3.4937960606026364,-115412.5947274302,50765.3182493156,9.563845772540462e8,7.998171047994237e8
-0.001559792784973979,0.4117346962458978,0.0003231425302524413,75.55446996067968,3.435681894700288,-108046.25614181341,50806.154161311744,6.93645846238134e8,8.792157070351505e8
-0.0015697928611189127,0.4125270744166046,0.0003176485388141101,73.64289930761005,3.3595853366021937,-78585.2784188238,51138.12427533454,6.879049039969279e8,9.827783964742639e8
-0.0015797929372638464,0.4132813759983401,0.0003103687480796354,71.43613013428983,3.321688161211741,-49662.601290425526,50017.49144514739,9.540608394885268e8,9.466458082580861e8
-0.00158979301340878,0.4140426042654726,0.00030375665921864736,68.8571750793394,3.1752369477626385,-32473.006170916735,44748.61254613864,9.873577617962997e8,7.494907909229727e8
-0.0015997930895537138,0.4147784897957172,0.00030179056596847746,67.35742262591687,3.008977136398783,-23122.528230247743,40540.946267663894,7.570946774846702e8,6.140760785395114e8
-0.0016097931656986475,0.4155625979737961,0.0002988000152876898,65.4239585015225,2.8424256772145475,7212.924138630265,35958.391624530086,4.1376524043040276e8,4.931603801234864e8
-0.0016197932418435812,0.4163629869086435,0.00029390369373555027,63.14871582470573,2.701733028738444,21276.53494936423,32805.49957276839,1.769197374727944e8,3.875916550145667e8
-0.001629793317988515,0.4171620028257312,0.00028903079028864167,61.63011283270008,2.6280299255727306,27055.660091559712,34020.585291153824,1.4856626581292853e8,4.339492941630133e8
-0.0016397933941334486,0.41798045231046854,0.00028575061250525076,60.985867436710116,2.627385856153903,33814.609013135094,36136.817437623155,1.6385777196731815e8,5.549671493640509e8
-0.0016497934702783823,0.418795697897207,0.0002850989718821317,60.91722434062842,2.649615182792144,30122.153617458192,35283.27067835045,2.3502539554854684e7,5.96209952325902e8
-0.001659793546423316,0.41964671650424135,0.0002851465586001905,61.69330399993349,2.694179775692751,5870.857543496364,31686.111414505187,-1.2632369370918195e8,4.530350572561425e8
-0.0016697936225682497,0.42049876132499775,0.00028658315994165164,63.34969355729763,2.7815881079575284,-34615.91837470274,30281.05157140199,-1.5844663177787593e8,3.610257798864185e8
-0.0016797936987131834,0.4212838736501289,0.0002852871413178304,64.09739801107102,2.8115320390620164,-60440.424452007835,31696.82891364066,-8.663413881943259e7,3.899762947992312e8
-0.001689793774858117,0.4220185421050119,0.00028380937732698497,64.25140550093121,2.8605723833475443,-58249.64710034709,34918.38397795363,1.987420958631315e8,4.680250096371896e8
-0.0016997938510030508,0.4227058957767149,0.0002844592540427378,64.09635506636472,2.9200943880955927,-59984.68050972246,37920.20384511314,4.883801843850102e8,5.437847443123524e8
-0.0017097939271479845,0.42329507191706217,0.00028688259208034967,63.809496988007076,2.90805162428421,-77115.61580365771,35592.42825481589,4.015744514806348e8,4.643367744152589e8
-0.0017197940032929182,0.42381847210417617,0.00028807052594758813,63.28335934642837,2.7963303194446634,-93464.8448261633,33050.960786329815,8.622614986308093e7,4.097878204283512e8
-0.001729794079437852,0.4243929350144754,0.0002938737341624352,63.877873742314556,2.760049362596774,-91797.68263426004,31072.10755337218,-1.7797940312067565e8,3.432074834679736e8
-0.0017397941555827856,0.4250012919360306,0.00029687542928975147,64.37916504120392,2.735105285126837,-77366.51857539995,30996.353950113335,-4.2493757504835564e8,3.4233188078690463e8
-0.0017497942317277193,0.4256300635040097,0.00029563637671614466,63.76028205828954,2.652393929169957,-45280.62521860988,29681.21770010668,-6.85124139871384e8,3.2915791872446626e8
-0.001759794307872653,0.4262938829419436,0.0002909839548669967,62.32571967533884,2.6051917587880995,-24718.88312690396,27500.82991001196,-7.41074564944688e8,2.92353163638943e8
-0.0017697943840175867,0.42697058563295287,0.0002847244828800937,60.551040374511224,2.6237959284345225,-19541.547540888518,27807.029574680702,-4.417104168749779e8,2.8227096179273784e8
-0.0017797944601625204,0.4276004425860883,0.00028021336638262706,58.69607629374934,2.615669570202404,-13077.191091459928,27812.82190254539,-1.7008296488421777e8,2.806417292009096e8
-0.0017897945363074541,0.42824737984794775,0.0002788647078274958,58.23129657027374,2.5909961441330265,-24720.194045137887,27486.93638238001,-8.459621879489881e7,2.732253217686081e8
-0.0017997946124523878,0.4288721702609037,0.0002802010179288246,58.28327605841796,2.5995149199048493,-34913.93873354078,26935.171476410393,-1.2201586961621198e8,2.7847857780474645e8
-0.0018097946885973215,0.4295623213714862,0.0002803001325724222,58.446554708303644,2.607196121892857,-32575.179481708223,25661.886245074813,-2.852556645319365e8,2.8196405819604707e8
-0.0018197947647422552,0.4303060022939462,0.00027721658955113274,58.11911389883249,2.6016324235231707,-21357.329846546323,25197.15791434262,-2.937309326523778e8,2.862837008239686e8
-0.001829794840887189,0.431067744614149,0.00027322291586011376,57.50496586140529,2.546279643074671,-15573.950938377007,27244.014666521947,-2.71286443280388e8,3.066710335879884e8
-0.0018397949170321226,0.43180662564095107,0.000269427514843818,57.16046927870558,2.478237064016066,-17992.60039889574,27343.65420830884,-3.8951235183595073e8,3.1878531324292505e8
-0.0018497949931770563,0.4325271317773731,0.00026946711513617795,57.133480844510274,2.4378586299143024,-20978.15250410122,25027.958464978215,-5.641498950561454e8,2.749760159885666e8
-0.00185979506932199,0.4331486797742837,0.00027130786664970695,57.44796517272964,2.4712569822999164,-27692.10404986656,24242.058268246168,-5.909449015309145e8,2.5990332561285487e8
-0.0018697951454669237,0.43369850129596305,0.00027258288839749175,57.178548531252524,2.513705443760972,-26328.61607595121,26315.59276800527,-3.9494057534644e8,3.077874616554904e8
-0.0018797952216118574,0.43431992241367695,0.0002714661353035613,56.10741580572081,2.444549308479378,-34228.7458772131,25834.6658681576,-3.004529333839163e8,3.216287408595093e8
-0.0018897952977567911,0.4349562063262274,0.0002699217651552901,54.99674744568376,2.4382435037442463,-36720.46050855724,27219.458727301942,-8.266569535661063e7,3.579145053180462e8
-0.0018997953739017248,0.4355310961176874,0.0002692284399804939,54.858279876399585,2.4662142393462947,-40761.92552984094,27748.13653191886,8.58785994870295e7,3.583637555566169e8
-0.0019097954500466585,0.4360555499810143,0.0002700207861418478,55.909788094252164,2.5266707576522065,-51084.00594197104,28880.34238684641,1.1674808403642869e8,3.616266372268802e8
-0.0019197955261915922,0.43651163991988867,0.00027137513302922806,56.60361377441882,2.557569768067282,-48617.44859537314,29027.493840949315,7.138308140865207e7,3.656798763630465e8
-0.001929795602336526,0.43697678025101777,0.00027281017717266696,56.4689739423293,2.57693660357569,-32181.411374775485,30756.851301529125,6.161618039130783e7,4.170967509799066e8
-0.0019397956784814596,0.4375307430071698,0.0002689055611221923,54.997426847065334,2.5443613329622763,-12634.720107838131,31980.067817129333,1.6157502748919302e8,4.716438462949093e8
-0.0019497957546263933,0.4381071960169065,0.00026163090186137074,53.23033691525047,2.496915560067762,5557.911176198999,30995.08856152219,3.501145607495973e8,4.634793399244226e8
-0.0019597942009568214,0.438673498080665,0.00025504658475264234,52.628168078664515,2.513375992115613,5978.103394562777,29836.516360135134,5.2470902201102227e8,4.2233931151046664e8
-0.0019697919487953186,0.43924347861341084,0.0002541739768551892,52.283118273553654,2.4884269437143964,9256.36051892696,28615.838057302997,4.2521688189432037e8,3.931786200389793e8
-0.0019797896966338158,0.439813634363818,0.0002539629894951438,51.711785897656256,2.4250998299843403,-10691.138370175087,26798.11963141975,2.60688225770259e8,3.286383744834079e8
-0.001989787444472313,0.4403806355392153,0.000254159220242024,50.448034719784005,2.324956841463283,-31078.22654742498,24223.470075097335,1.892526211223275e8,2.7271616484358907e8
-0.00199978519231081,0.44093609594999,0.0002582669945147846,50.22358875354118,2.3244483968839926,-33182.00268316674,24446.57835156825,2.786980379699112e8,2.9499113561869615e8
-0.0020097829401493073,0.4415906630208774,0.0002657499204163915,51.3019471941284,2.297308212134699,-37514.73941426762,23866.40841811896,5.103133490379131e7,2.8487066406191725e8
-0.0020197806879878044,0.44227785914446577,0.0002704287247944865,52.49162534122353,2.281793308647275,-36945.97725348124,23962.30125329495,-1.6869303134706008e8,2.794711785042635e8
-0.0020297784358263016,0.4428857747988077,0.0002732484510351757,53.44911578209518,2.261191660793617,-25184.60814091548,23949.169216375823,-3.550623859032231e8,2.774153564921118e8
-0.0020397761836647987,0.4434186789497326,0.00027470073467198553,53.93754942012158,2.348793856066201,-20494.570105356128,25343.35693897566,-2.0462624779693022e8,2.956236370137939e8
-0.002049773931503296,0.44393561295542167,0.0002729945449345061,53.76549562799648,2.3760187655718905,-29502.933351409352,25365.531468207104,-1.526424510441308e8,3.08855505015101e8
-0.002059771679341793,0.4444253361712035,0.0002726604189740449,54.38029168351637,2.4589601410567603,-46770.44060550809,27747.677883472956,2.5330003589452907e7,3.8837436479864496e8
-0.0020697694271802902,0.4449389004901459,0.0002715547906787551,54.975961471299705,2.54911294429958,-61120.040456368544,30441.546054266193,2.0874839272376275e8,4.39690369257368e8
-0.0020797671750187874,0.44547737034986495,0.0002689031064778106,54.62629214954145,2.5971324899582124,-76533.1115106272,35062.88865762969,4.942931544718663e8,5.979644814249668e8
-0.0020897649228572845,0.44599909896944884,0.00026672790151364593,53.63334824803216,2.6204661185822227,-91553.10507550211,39211.45007851483,6.890798662030728e8,8.073649187916771e8
-0.0020997626706957817,0.44654415411071385,0.00026443762316417257,52.72930807544414,2.6241358213777963,-92668.46872960292,40540.99396523549,7.623353419453264e8,8.404749362689856e8
-0.002109760418534279,0.44706730834182234,0.000263466553935174,52.0138502430614,2.549296267036655,-85915.44560665323,37141.604046676686,5.806912805442299e8,7.191975780456765e8
-0.002119758166372776,0.44761623031517955,0.00026672469558868103,52.065218158896144,2.4926431974236007,-79817.25103614626,33609.57573987271,4.239916281651948e8,6.116596961628637e8
-0.002129755914211273,0.4481774422240851,0.0002728449770304472,52.91055509084997,2.466929352326458,-73271.35797433012,31697.70938710557,3.1907529730111146e8,5.2004753409564674e8
-0.0021397536620497704,0.44877841666698803,0.0002758001959463891,53.81597053330221,2.462079212818186,-52229.63493051952,29369.284798306235,2.4197748536517158e8,4.104366557805637e8
-0.0021497514098882675,0.4493703248480451,0.0002717841249405923,53.97021086592482,2.407283913084929,-23827.797174036587,28112.685146469576,1.3952436814060253e8,3.574331984298565e8
-0.0021597491577267647,0.4498561596529326,0.0002650110882107869,53.414731263681276,2.362982428711558,-11356.245016533981,28056.078355396545,-2.9217938307210874e7,3.73545103184721e8
-0.002169746905565262,0.4502915836331085,0.00026017733663025275,52.56484705603252,2.358329661934159,-12771.949474322051,26710.189802786976,-1.7528054050706023e8,3.3107015204851085e8
-0.002179744653403759,0.4508129982136597,0.00025665390769788547,51.88422008823542,2.3616937337743646,-14387.238950541203,24550.409645590258,-2.1076551215318847e8,2.667692292601247e8
-0.002189742401242256,0.4513064311206108,0.0002531685636855289,50.89482874210812,2.308015699756645,-15427.53654242976,22585.834933223377,-3.0267955070053667e8,2.473164929877135e8
-0.0021997401490807533,0.4517863328814274,0.00024982545279803823,49.46196914947047,2.296488030974676,-22281.471903144982,22046.460462264673,-1.1016596887382364e8,2.2543701094962502e8
-0.0022097378969192505,0.45228111095839996,0.0002507607651614305,48.596690503069624,2.299929539000379,-21563.94538140201,22143.677722654582,1.129355584937585e8,2.0493979745903477e8
-0.0022197356447577477,0.4527941130443069,0.0002525959646853692,47.753429673055756,2.266178586631009,-21321.771495951354,22262.67667404257,1.7141141875442797e8,2.1980091223204023e8
-0.002229733392596245,0.4533531654693652,0.00025425529954981285,47.67845797202783,2.2175891073225444,-25427.46391000983,22354.33224194014,1.477917233838596e8,2.534203088810529e8
-0.002239731140434742,0.4539518024167919,0.00025559655561419785,48.60580288218857,2.2017188177500704,-26408.566984722635,22419.76959778594,4.549886075042365e7,2.582452199523825e8
-0.002249728888273239,0.4545360201249132,0.00025400597877789355,49.38730936979417,2.156797562733601,-26715.03974715696,21641.574000278473,-1.4233365475094405e8,2.407189229605736e8
-0.0022597266361117363,0.4551311043207534,0.0002549856091934515,49.79636274318102,2.160932155869274,-25411.72025938125,21623.7236248469,-1.0633275547834559e8,2.2360198609470898e8
-0.0022697243839502335,0.4556281346663891,0.00025380491139572045,49.074952379600056,2.1806861652045084,-28675.679937040655,23161.90041227125,5.67631533562963e7,2.5625281813929245e8
-0.0022797221317887306,0.45607266100513516,0.00025238498266458103,48.373608512027175,2.156104474983905,-32018.227491780453,22845.27252123558,6.1838863173713915e7,2.6901145668163234e8
-0.002289719879627228,0.4565070922278683,0.0002467933424893614,46.95822531607059,2.111546577882879,-19660.17273112295,21806.10383992521,1.1036847145942259e8,2.6127552402004376e8
-0.002299717627465725,0.45697314777018616,0.0002412049444590988,45.84257123930014,2.1154598335417214,-10802.785292302073,20843.742300857954,2.1935857450159618e8,2.2977638913486892e8
-0.002309715375304222,0.4574688863843621,0.00024263023092389432,46.62228078316755,2.1544059303226617,-891.7572440378091,21863.736668286423,2.5722262469775146e8,2.229850405089206e8
-0.0023197131231427193,0.45799527267902157,0.0002488684660558546,49.09717336334437,2.1781398651194954,9442.30527436304,22176.463779598016,-1.6865942922192108e7,2.291075492515233e8
-0.0023297108709812164,0.4585471831485338,0.00025343276961874183,50.556012162071085,2.1564670545874978,12061.945589188424,21229.18065460388,-3.2276205425869495e8,2.1112412900725085e8
-0.0023397086188197136,0.4590380493181001,0.00025493011760001745,50.71304596753255,2.1130781480564256,13437.081824682491,20786.13175033252,-4.717376340710923e8,2.0925750389453492e8
-0.0023497063666582108,0.4595326896561019,0.0002573206622968932,51.108173204668056,2.108286788074884,8161.938933823712,20768.61922172843,-5.363067390946421e8,2.2303554243460745e8
-0.002359704114496708,0.4600023997791286,0.00025828639658615203,51.35434562563382,2.119435348398543,-14271.382554695916,21248.668346441817,-5.653253059457316e8,2.5473579470273548e8
-0.002369701862335205,0.4604001786810113,0.00025557466024673316,50.323780088394116,2.0835464675837376,-26721.89035992882,20508.346201494212,-5.28197157937772e8,2.307752321088436e8
-0.0023796996101737022,0.4608025373015553,0.00025018555164596577,48.65138852200642,1.9996113590487892,-31098.496384874645,19971.816761813538,-4.960828397025297e8,2.099970059897189e8
-0.0023896973580121994,0.4612442623267416,0.00024338604177859857,46.53092763823585,1.9320128753282428,-30940.830965030502,20817.271664685595,-3.5759991916222227e8,2.6497030168544298e8
-0.0023996951058506966,0.46171542676744864,0.0002389595698989834,45.502781900452995,1.940354959644797,-23981.216896299986,20387.18768240597,-2.205794101867503e8,2.691443268724039e8
-0.0024096928536891937,0.46228033206553665,0.0002394331621139501,45.55515186001293,1.9703516564282133,-17459.708526623403,19391.79590055331,-1.275576932279193e8,2.198735618077409e8
-0.002419690601527691,0.4628307878977503,0.0002402803779435106,45.8535312997866,2.0088719323727746,-19307.923633058334,20922.877365523214,4.081069702628508e7,2.0656057443751493e8
-0.002429688349366188,0.46328455787856365,0.0002449024413836501,46.22631551308612,2.033517690213383,-15312.441742271227,21280.08029355043,7.396752162499715e7,2.1396572115808263e8
-0.002439686097204685,0.4637195040397055,0.0002498903113279497,47.235395352044115,2.084901685082632,-15843.743758919554,21412.166775540874,6.097838929959401e7,2.4766994045456052e8
-0.0024496838450431824,0.46418411323952025,0.0002534750722325655,48.04673201113947,2.192090465621175,-11348.213748471278,21891.216066726673,1.044558870452747e8,2.6416885692366347e8
-0.0024596815928816795,0.4646572822777671,0.0002550951891803785,47.739172440103104,2.2574494921627557,-11191.298624914447,22591.993002647952,2.0749652204845032e8,2.690334840214584e8
-0.0024696793407201767,0.46509967429342214,0.0002562138150928028,47.45387610520775,2.3391144753568214,-16022.489508209886,24869.494583512365,4.754711711917512e8,3.101255090872738e8
-0.002479677088558674,0.46560001330726664,0.00026136966417673267,48.17021499773655,2.3905013789466953,-29481.344148612206,26774.16584439089,6.384829492145388e8,3.6910982824664295e8
-0.002489674836397171,0.46610209291189675,0.00026393049929014563,48.93595727247851,2.3406951486014576,-42991.42353697903,26226.713319135615,4.769187292035037e8,3.5761010295164543e8
-0.002499672584235668,0.4665562992347113,0.0002639082366819032,48.85307979070889,2.3092565515036654,-38356.53153980301,23594.59715084474,3.329143937479182e8,2.569982347084338e8
-0.0025096703320741653,0.466924645254534,0.00026397252966861193,49.210811926360456,2.3163483318767173,-41953.83792489372,21660.787066782428,2.1465226338156733e8,1.9996936454544806e8
-0.0025196680799126625,0.46728896231594264,0.0002650659570183642,49.99327316356612,2.3507541273857666,-42346.54191118482,22811.64516311078,2.64978521679222e8,2.1649769229773808e8
-0.0025296658277511597,0.4677467639052775,0.0002650500471721686,50.28074222452645,2.329911672916718,-41037.765663102444,25320.37887781658,3.6337364433461595e8,2.7894336540004486e8
-0.002539663575589657,0.4682444086193864,0.0002623135256624367,49.27963550198801,2.236305697926694,-48188.36094631902,25554.104100325843,3.5082904386006594e8,3.1880469647282714e8
-0.002549661323428154,0.4687276027170592,0.0002548856639180554,46.70614748236486,2.093180099341407,-50383.899640794756,22286.849099642124,1.9128822032953298e8,2.6495358543258008e8
-0.002559659071266651,0.4692386602374027,0.00024488180570569917,43.813794716306504,1.9525840310311415,-48099.36693646298,18281.83544046811,5.354837549195869e7,1.7249593713032222e8
-0.0025696568191051483,0.4697018793250027,0.00023561756369799633,41.35055844545248,1.8193587049142388,-37321.56218222069,16168.75752170856,-6.96182573353772e7,1.3965326827248192e8
-0.0025796545669436455,0.47016681884264105,0.00023216148374181008,40.66407830860399,1.7848498144932485,-23098.368053151044,15851.404606647999,-1.2530001576691635e8,1.3418714459326886e8
-0.0025896523147821426,0.470679019191215,0.00023296452555327966,41.106196312332024,1.8076180232994514,-14406.152075838854,16952.192864483986,-8.203568732582822e7,1.761543511193166e8
-0.00259965006262064,0.47115186439920215,0.0002343805710172605,41.61377216707349,1.843746561806304,-16163.054293932359,17939.519378567406,3.515233789920326e7,1.897643324166535e8
-0.002609647810459137,0.4716923429769813,0.00023945371053206112,43.34421296443904,1.8751753765211232,-7281.25664659074,17716.321798297686,-4.2003198039770395e7,1.8131006746628317e8
-0.002619645558297634,0.47218708111689195,0.0002459322004226719,45.31217707221659,1.9478879212274482,-3288.29766244894,17917.009899040964,-1.3892669325822508e8,1.780846300687769e8
-0.0026296433061361313,0.4726133266069228,0.0002496187235144855,45.96737872016754,1.9360102159763795,1026.2883038430311,17791.017339887396,-2.632308260326223e8,1.7413876565235493e8
-0.0026396410539746284,0.4730195335452445,0.00025363104817344417,46.074057743786604,1.9221632307084107,11286.898227399935,17287.541665528952,-3.055889363312245e8,1.5551116761691788e8
-0.0026496388018131256,0.47339677229480004,0.00025443056132102996,45.20300302760286,1.9869928272739188,8827.497035906403,19339.290313617053,-4.6782225091363855e7,1.829487850881025e8
-0.0026596365496516228,0.47374145711102755,0.0002497685037114278,43.57699116574834,2.0142000038170744,9782.746185034053,20316.02617352272,1.8367164990762788e8,2.2144341450143299e8
-0.00266963429749012,0.47410669970771413,0.00024362812563577356,41.77443293539331,1.8954973929313286,10577.054662861876,17571.237788168848,8.616779668878832e7,1.794700846924468e8
-0.002679632045328617,0.47453225194581317,0.00023735694036936079,40.80022564941385,1.7135498348978255,9176.534094665401,14347.625439264477,-1.485704249566931e8,1.3024648342245437e8
-0.0026896297931671143,0.4749814006779925,0.0002344489598516204,40.64324037071801,1.6376021733202626,16247.999537951608,13787.40742765939,-2.4373168791215718e8,1.208666166705677e8
-0.0026996275410056114,0.4754799312274845,0.00023337323818595814,40.77454673143738,1.6679878896003404,22373.325443863225,14718.82435399662,-1.7266537392144555e8,1.2833432755380176e8
-0.0027096252888441086,0.4759782362820406,0.00023732598126750262,42.31764759124417,1.766844775248046,26202.2492810689,16241.077396070705,-9.334646082372746e7,1.4973852156528136e8
-0.0027196230366826057,0.4764794958309212,0.0002400686095443642,43.46274605800308,1.8469980260885304,21387.496796857424,17642.18195955977,-6.367954326602668e7,1.6797755843054172e8
-0.002729620784521103,0.4769480145100097,0.0002427721252162439,44.233562083075725,1.9066236938061274,2930.7725784249697,19069.777160770213,-3.604015015920575e7,1.8230234361192518e8
-0.0027396185323596,0.47734997705722343,0.0002433399618834601,44.197694742101,1.9575681531968898,-14555.843770560643,21067.186596579315,7.382122456975347e7,2.2199211290527517e8
-0.0027496162801980972,0.47773609820884305,0.0002385727155290684,42.70536935261716,1.9811835006635066,-22560.380702475937,21873.300366172934,2.2207098430309024e8,2.69219418506693e8
-0.0027596140280365944,0.4781587864404719,0.00023629184608844477,42.20159776362011,2.0236977604760757,-32325.24635443987,22476.854186127446,4.1921891177620673e8,2.870085667840986e8
-0.0027696117758750916,0.4785583468449477,0.00023324751575301778,41.906753339637,2.0402552543713868,-44946.957404155626,23640.24322439932,6.316632262375195e8,2.7568733096365e8
-0.0027796095237135887,0.47889769823872486,0.00022887656527734125,41.446550136538846,2.07720728423346,-60141.416033504305,25765.70546088143,8.495197440052761e8,3.226740150210122e8
-0.002789607271552086,0.47920789045470885,0.00022912855874437352,41.62152966167438,2.086904077536424,-51553.040291621604,25063.26857751767,7.892069549841493e8,3.0915771888460445e8
-0.002799605019390583,0.4795828757621057,0.0002310828453095792,41.674355853430804,1.995328471627595,-38088.68769694482,22070.45089999918,4.9756354636677206e8,2.5938592334213886e8
-0.00280960276722908,0.4799779219579068,0.00023447914613554591,41.8478987917627,1.8367375865770492,-28545.169385234687,18372.2503467714,1.0755243193581071e8,1.938657683210761e8
-0.0028196005150675774,0.48044944250109256,0.00023765140449799488,41.71315850695435,1.7663610609885305,-22951.051239246888,17502.341816197135,-3.3786430434020646e7,1.8264667233782318e8
-0.0028295982629060745,0.4809671600986039,0.00023878678181652425,41.45648959416497,1.7885283550118878,-19136.052795105563,19386.0595206213,7.10685820287959e7,2.119553616220437e8
-0.0028395960107445717,0.4815042279118206,0.00023794936896572448,41.26989374224542,1.7701639565879228,-12526.41519739128,17715.373404725164,4.216203289209254e7,1.757706286142265e8
-0.002849593758583069,0.4819687307896093,0.00023804954113949698,41.450374933534874,1.7388334222797104,-7979.099225544735,15844.123957417023,-6.92574349767287e7,1.4999493604409778e8
-0.002859591506421566,0.48239179724035786,0.00023950272478147296,41.64719445176813,1.6951104452828103,-6615.044391931004,15930.88146375198,-2.3185442600249723e8,1.6357470000551337e8
-0.002869589254260063,0.4828610717335832,0.00023747596512182218,41.10965003229343,1.6924643724404471,-14497.675046084929,15714.227434688211,-2.82812353173692e8,1.6274622884897795e8
-0.0028795870020985603,0.48333033593246366,0.00023653103716016807,40.91398211791337,1.7338490317055306,-24429.282178954883,15664.938840357818,-2.2686139665073264e8,1.5980584568478543e8
-0.0028895847499370575,0.4838012799257704,0.00023884726696764042,41.77365771925076,1.796617557744548,-21794.686074518824,16282.802867769486,-1.8064110166868454e8,1.597135718657893e8
-0.0028995824977755547,0.4842135221216013,0.0002416400925197849,43.10114013515284,1.8768322746566872,-10920.721320521998,17341.158804158822,-1.2119682052620158e8,1.7288642618744844e8
-0.002909580245614052,0.48462089927861235,0.00024299541120453624,43.39900322449851,1.8981350429030879,-4017.397284084853,18193.611179931668,-9.119596269310018e7,1.9662265304226854e8
-0.002919577993452549,0.48503460307445495,0.00024238236298273732,42.878619586457,1.9014971315789335,-12551.403753314433,18548.36548105272,-5.769674399688422e7,2.0832041874035278e8
-0.002929575741291046,0.4854160713349993,0.00023559310167282495,40.5617872594499,1.8151196097600046,-13526.567410866239,17020.292885036506,-3.3813910515139416e7,1.6502222054659507e8
-0.0029395734891295433,0.48580889417766593,0.0002258014191246729,38.28412514564137,1.6922822996972473,-12604.15888200872,14993.013160765098,-2.71293269805955e7,1.2739012961854282e8
-0.0029495712369680405,0.4861013541128195,0.00021976385432186357,37.12403078903366,1.59189250174998,-6546.305586170489,13933.348787883358,-4.9488926701677695e7,1.1365186097398351e8
-0.0029595689848065376,0.4863911408771819,0.00021805678451803636,36.970075862828466,1.6068469342503546,645.7955601699729,13971.308193151463,-4.2949395180796325e7,1.163223975865969e8
-0.002969566732645035,0.4867570692421577,0.00021742664884913293,36.35829661805493,1.6334992835491504,-5955.860912678679,15205.225390969954,5.356060954443267e7,1.4840918330431518e8
-0.002979564480483532,0.4871736563859449,0.00021968045240321432,36.8681615536998,1.6477545715537405,-22731.43428859383,15551.039227696532,-7.3789295293045e6,1.6654945363854623e8
-0.002989562228322029,0.487538439815864,0.00022035979031410918,37.846112250048535,1.6227616688763635,-31543.90796458268,13588.083737420644,-2.685200454713676e8,1.4442803214465594e8
-0.0029995599761605263,0.4878998678839998,0.00022124231328418103,38.991731447114894,1.6406288725228007,-23422.86332179427,12421.414006611507,-4.2006724209210694e8,1.170507152533983e8
-0.0030095577239990234,0.48831346556340577,0.0002219062239777063,39.78860425026912,1.6868136573161763,-6264.425009385603,13181.2554316539,-3.92402090014749e8,1.1845638818186171e8
-0.0030195554718375206,0.4888244116477726,0.0002214040378638365,39.78795662099886,1.7015522752399233,4134.163221753851,14133.367115276009,-2.8235781486141473e8,1.239518898815907e8
-0.0030295532196760178,0.48932113307144026,0.00022092622360607225,39.51373521634915,1.743545119303021,18988.536779513266,14994.52606458801,-1.0961636102547777e8,1.37092436601192e8
-0.003039550967514515,0.48972383467297187,0.00022020609555732713,38.88834555915356,1.7589158301237329,24550.024654669814,16159.485442289004,2.909061037791346e7,1.6354907327906874e8
-0.003049548715353012,0.4899947991700028,0.0002227436168631223,38.45912349195591,1.7463963137910647,20594.938717993584,16479.19267218163,7.490227253819224e7,1.6730524194162312e8
-0.0030595464631915092,0.4902898202194192,0.00022417356170009064,38.19843942229258,1.6796973922939158,7042.270911322947,14734.00627207433,-1.8295774335244134e7,1.4347374041075605e8
-0.0030695442110300064,0.4906172922340629,0.00022461079080956283,38.219294742372085,1.6555168333601642,-2120.933775831791,13214.850621721347,-7.81349848310676e7,1.2288246914984092e8
-0.0030795419588685036,0.49096831384536926,0.00022398349270177375,38.516048809108185,1.712038750157119,1472.3334680375533,14036.785672713626,-3.3932346311880924e7,1.3099133350733131e8
-0.0030895397067070007,0.49135572229421814,0.00022358170328360546,39.05618777830408,1.792794359217428,9259.221081723965,15751.407077425445,6.674574791715263e7,1.4726934952346158e8
-0.003099537454545498,0.4917271314303216,0.00022270293276278297,39.37916193575253,1.8012147511093983,14888.446014415264,15845.645792489302,2.863188483969966e7,1.4665934788521862e8
-0.003109535202383995,0.49218459698790684,0.0002217883431837557,38.80069355796067,1.7553991282633934,11798.158380790548,16714.83084924111,-6.730555111762278e7,2.0853803431978366e8
-0.0031195329502224922,0.4926143017709546,0.00022451961031455297,38.40599061448513,1.7081283805724754,10756.367145808628,15718.502068673783,-1.523315172619544e8,2.0264503580001265e8
-0.0031295306980609894,0.4930111052025168,0.00022507942565995934,38.02955520922434,1.681262208840008,2628.3781149396896,15080.365202433366,-1.4082918225373524e8,1.9247299071615136e8
-0.0031395284458994865,0.49345510252186797,0.00022339579696541352,36.983564008587464,1.6983429886382673,-4691.70439260724,15205.487579217686,-2.610671150225728e7,1.8946415504152575e8
-0.0031495261937379837,0.4938144884069043,0.0002220171786838774,35.887859893235714,1.6859797376513,-3535.6527321621543,14228.160042225227,1.6775527407412851e7,1.6374006241757396e8
-0.003159523941576481,0.49412106500333175,0.00022062568465590387,34.81640238710007,1.6332834211537406,-4848.2275902362,13343.702102939063,5.081911947872948e7,1.3100173248783717e8
-0.003169521689414978,0.4944112452294212,0.00021785517042120892,34.517005603169885,1.5937414277406996,-16574.978851657645,14461.58706816694,1.1468604103465885e8,1.4379245500604752e8
-0.003179519437253475,0.49473462604507223,0.0002117024643347793,34.339465736103314,1.5179342320734435,-21536.088609739385,14409.350281317267,6.3920444825284965e7,1.4375279935141745e8
-0.0031895171850919724,0.495067742797517,0.00020915283157978194,34.46742400985108,1.4640621801019558,-13972.37506492611,13353.475493029595,-3.828079604437175e7,1.2163074421043266e8
-0.0031995149329304695,0.4953663151995279,0.00020783784894494366,34.84924998912843,1.4816279925749516,-12676.103075121695,13359.914778379803,-7.919866761182481e7,1.3055724820162722e8
-0.0032095126807689667,0.4956939972587861,0.00020942554684247837,35.045702982610486,1.5750368300848898,-16187.379177678307,14800.601255941692,2.200632606784708e7,1.977784094011611e8
-0.003219510428607464,0.496043417586945,0.00021087262520828586,35.141559861123376,1.696370283009497,-15885.79406819889,17142.240333409132,2.239876943715202e8,2.46555921379225e8
-0.003229508176445961,0.49648209459494685,0.00021472345189269974,35.9144305245939,1.7799763445135157,-10355.704152124328,18741.750277412088,3.444486560300866e8,2.6142343774462077e8
-0.003239505924284458,0.4969186802765471,0.00022214955906944614,36.75306366287058,1.873282191485665,-5010.1901591897895,21947.401630695607,4.5051741945978004e8,3.715933180442029e8
-0.0032495036721229553,0.4973261686267506,0.00022692030198108074,37.07839631937831,1.8817833243570712,-8363.412942445764,21754.407882100924,4.393601434600715e8,3.524947665611364e8
-0.0032595014199614525,0.4977240227336297,0.00022997984051608702,37.61170702025528,1.8406755980250091,-21200.16100614779,18797.25830832525,3.046469181656365e8,2.2422968438908932e8
-0.0032694991677999496,0.49810040759810364,0.00023348382324236549,39.19847164509971,1.836098778666067,-31930.01640821377,16585.739484321373,1.1610798649500893e8,1.6819237144342694e8
-0.003279496915638447,0.4985120246946462,0.00023383408300779634,40.11065754998624,1.7512230305100438,-30783.99101145711,15358.560881471762,-9.859555484479675e7,1.5197888952489412e8
-0.003289494663476944,0.49897240833751855,0.00022959059529327808,40.05089963902572,1.6357858728790688,-19743.69078161464,14461.130055438885,-2.5837484516677308e8,1.425742520755265e8
-0.003299492411315441,0.4994707628964388,0.00022736627076075705,39.71016033625485,1.6285240782937427,-12098.102959458689,13553.601705179872,-2.5614755622910058e8,1.2974192657152438e8
-0.0033094901591539383,0.4999211947656586,0.0002291807232399253,39.8732391433614,1.755249309681079,-6066.538763022484,15838.76387903133,-5.067160853352326e7,1.4742650515266913e8
-0.0033194879069924355,0.5002602343485051,0.00022725616679337792,39.01233323307054,1.731049157120747,-9205.139773313862,16272.585086265184,4.39716790500495e7,1.3741903801649618e8
-0.0033294856548309326,0.5005649316045164,0.0002259899587013503,38.498214860538376,1.651434499663476,-21032.12884156914,15002.262445871818,-6.284686401511633e6,1.242548696065915e8
-0.0033394834026694298,0.5008906625693781,0.00022553487641865743,37.797467948516854,1.615479282754616,-33815.01570842218,14601.236011995907,3.0500781963328585e7,1.2635725196576396e8
-0.003349481150507927,0.501229253105179,0.00022651502252070158,37.16387533465218,1.602364484481573,-40128.880620038944,14916.30554910895,6.154109449861446e7,1.3378778357754312e8
-0.003359478898346424,0.501643212555442,0.00022913839117442547,37.05210428796102,1.6517813112465543,-44836.10715619634,16144.319547008428,1.5960849414078185e8,1.6226502403668216e8
-0.0033694766461849213,0.5020718473492307,0.00023052195829749482,36.71490020089511,1.6560150220433658,-41169.644733200126,14813.496451688708,1.1691500351737408e8,1.546632265959169e8
-0.0033794743940234184,0.5024652949211305,0.00022773627708726576,36.2748060017316,1.6259947079494177,-27352.957983099182,13325.95783563897,3.6607560624036364e7,1.3172265045292652e8
-0.0033894721418619156,0.5028566013806849,0.00022436177314221956,35.96190000745017,1.6192467070459506,-17663.945779656067,13547.953150813326,7.214665224212849e7,1.2793724956752321e8
-0.0033994698897004128,0.5032318414363254,0.00022377757758676898,35.81117900187344,1.645874972794673,-14245.47341062967,14884.406315474198,1.551555011448311e8,1.5696759909259954e8
-0.00340946763753891,0.503571750885283,0.00022418032286605,36.19932197321306,1.6580336225437755,-8621.935659993782,13807.796583288047,6.408585567319649e7,1.3231250718124285e8
-0.003419465385377407,0.5038574288112286,0.00022598864481214234,36.68692148752827,1.609295967541925,-3242.125104520769,12359.744616052229,-1.1015421184819162e8,1.1042214124816151e8
-0.0034294631332159042,0.5040854325460677,0.00022575502778203802,36.48727363648504,1.5464991735442388,-10059.335441289484,12818.36616290114,-1.658869331951883e8,1.3260410942034483e8
-0.0034394608810544014,0.5043062272370152,0.00022923328427448117,36.94531595947664,1.591990550131916,-14972.051515650304,13322.066478351191,-1.574221087799367e8,1.42725115124719e8
-0.0034494586288928986,0.5045796758851211,0.0002341271909166244,37.46680541463795,1.6561823442242645,-8164.131973696229,13628.461749266682,-1.1868669574966869e8,1.3187235220899148e8
-0.0034594563767313957,0.5049456887823471,0.0002353226879454114,37.739597872108526,1.654900571180139,-1672.136507988234,14285.154409159493,-1.064399185471846e8,1.389145571256941e8
-0.003469454124569893,0.5053918121702445,0.00022799160096360942,36.135523396939156,1.6035446921259389,-243.372079216118,14892.416584286417,2.6521597505257756e7,1.4687319647381377e8
-0.00347945187240839,0.5058184280953428,0.00022101876805692038,34.374327977874024,1.4929167045207195,-7416.661848745209,13720.154898915296,3.1125691523475893e7,1.4141839334187862e8
-0.003489449620246887,0.506248494656902,0.00021846159039622497,33.0977773559473,1.3656418781938764,-21607.799857439808,11292.236275354488,-1.2851274062858883e8,1.0577317552621272e8
-0.0034994473680853844,0.5066717726917414,0.0002179163397646852,32.82795455500714,1.3528231056292748,-32939.53274081139,10772.032919928213,-1.707389955096445e8,9.266570010143225e7
-0.0035094451159238815,0.5071095801685879,0.00021822809855546354,33.245071015263676,1.4575357277415348,-39327.18361039965,12429.482524480833,-5.0264556890397914e7,1.1276634340106235e8
-0.0035194428637623787,0.5074739440196135,0.00021954174066422338,34.124261313010564,1.550716408784907,-42473.00355555755,14780.145273555609,8.315122122412251e7,1.5187669498795617e8
-0.003529440611600876,0.507762762045575,0.00021928550909502872,34.448513795622375,1.5638664767366228,-31519.27385756261,15352.05079057946,1.3701198362002218e8,1.6007135875614998e8
-0.003539438359439373,0.5080153207713738,0.0002220343861749302,35.446987266689796,1.5699313792735687,-20319.032142021602,14363.855628656922,4.70245581012227e7,1.3287809777979366e8
-0.00354943610727787,0.5083390598681872,0.0002241940006688769,36.45928546584483,1.6480276698007912,-17520.37466414493,14180.046541838767,6.728355554992196e7,1.3441866025284523e8
-0.0035594338551163673,0.5086549502056732,0.00022153603399612565,36.409200804053995,1.7268149761724592,-4167.07063549869,14796.1012091361,2.0911206828546748e8,1.567523990478395e8
-0.0035694316029548645,0.5090338914669119,0.00021768001397331932,35.79392584585082,1.6997654819827857,2389.2901276573307,14347.17962780482,1.930313019447261e8,1.5381220988410926e8
-0.0035794293507933617,0.5094388633200142,0.0002133553135451226,35.10881301949023,1.5803965874964696,4459.878793069593,12638.26763404572,1.1785524094674703e7,1.2268021456932536e8
-0.003589427098631859,0.5099307488621562,0.0002120485124848265,34.758598691856356,1.5112969418674287,4723.836626912102,12241.894011745915,-8.881945593664743e7,1.1596555119091968e8
-0.003599424846470356,0.510372860155243,0.00021381707147906758,34.40843588122099,1.5117487721957497,-626.9999117279085,12346.537073891977,-5.375014791932749e7,1.0783903885075897e8
-0.003609422594308853,0.5107801396495779,0.00021746078595017129,34.87743537018443,1.5394006389553496,-4450.942375289133,11774.112342461069,-4.73100181645943e7,9.936759209306094e7
-0.0036194203421473503,0.5111433849514578,0.0002174949121277884,36.139988132682944,1.588548480731955,787.4706229341916,11887.690152547646,-5.846709134136278e7,1.0864414658282538e8
-0.0036294180899858475,0.511460151809064,0.00021568628413901276,36.98521744348485,1.6432113885375799,11922.573504801521,13455.209880007622,-2.1182682832526296e7,1.25826152008165e8
-0.0036394158378243446,0.5117494580772473,0.00021764995122980908,36.29076531172524,1.6191966077545576,24393.33191736197,13835.458531144277,-7.431917234640571e6,1.375230151488123e8
-0.003649413585662842,0.5121128220761603,0.00021892040500511573,34.669337614766185,1.5280408108566959,26306.954278762005,12900.874095628247,3.035561405084315e7,1.2027714863190092e8
-0.003659411333501339,0.5124367621616112,0.00021898493115410044,33.642534627061885,1.4645395613857588,13373.799693366678,11660.476225429098,7.658848893145834e6,9.826510324714027e7
-0.003669409081339836,0.5127792556904315,0.00021669409038198992,32.97069370440245,1.4622805109038917,2085.3374612346083,12857.339455863987,4.60889370978601e7,1.3278100327934869e8
-0.0036794068291783333,0.5129882266693457,0.00021301796522738556,32.04880504842276,1.4752214203507268,-3079.534012460952,13138.551623887044,1.0199333475178556e8,1.436229439495699e8
-0.0036894045770168304,0.5131847061001171,0.00021022519945439465,31.732596720807237,1.4485785284468045,2416.738850584114,11312.914534749867,6.7817222695067e6,1.0103267626784296e8
-0.0036994023248553276,0.5134688676077931,0.0002090928893577081,32.044680353257704,1.4587793273404497,4996.527000105736,10052.738824628776,-6.862207588815069e7,8.07953974629254e7
-0.0037094000726938248,0.5138246299046731,0.0002097433477492668,32.59556707821641,1.439085214187098,-2699.7523469884127,10277.732921767352,-1.3450949366756234e8,8.321957132079744e7
-0.003719397820532322,0.5142304761871638,0.00021051805027287566,33.12929079640866,1.4486020430157287,-19253.06107857089,11310.906676923714,-7.913837562481374e7,1.0182042347153662e8
-0.003729395568370819,0.5146637698255072,0.00021267561010510617,34.32120849101882,1.5050315804273235,-25849.20521212752,12697.175286592032,390848.2736590037,1.2209069188132893e8
-0.0037393933162093163,0.5151071167867922,0.00021332146145255427,34.518558325013736,1.5383053569685015,-24881.058679284077,13506.521444229376,4.597763574007833e7,1.3478435249998555e8
-0.0037493910640478134,0.5155694400262146,0.00021399098410911134,34.027849543680645,1.567990529945235,-20038.296421394898,12899.733691787267,9.681790170354694e7,1.1977961045729022e8
-0.0037593888118863106,0.5158656146746944,0.00021462450019784304,34.13526748633801,1.6135008186234485,-16451.87471621783,14071.8383726536,2.0436521698061872e8,1.3777151813190806e8
-0.0037693865597248077,0.5160801137785602,0.00021246313832281837,34.20221864398869,1.5856772550875333,-9816.821737062979,13018.290787907008,1.091206296505447e8,1.2727766360233779e8
-0.003779384307563305,0.5163052500589401,0.00021326524754745177,34.26361183647711,1.547607268196039,-2550.3750635428582,11257.680475015452,-4.312394843001242e7,1.0082039886681755e8
-0.003789382055401802,0.5165283510492591,0.0002159654836201602,34.005366094608554,1.4833616738973878,-1655.466148852223,11059.457537469154,-1.6592492647942895e8,1.0392223167718826e8
-0.0037993798032402992,0.5167314079770585,0.00021849424682822267,33.094431755324585,1.3752254130028785,354.00816322856997,10757.224689671384,-2.0965966044342887e8,9.903515296374422e7
-0.0038093775510787964,0.5170152105891611,0.0002181524892742171,32.31740930485917,1.3291079621398727,4810.928345273185,10515.46346697448,-1.8762920545537448e8,9.466258817177951e7
-0.0038193752989172935,0.5173649773488287,0.00021199752410530192,31.19705903121984,1.3139517748691207,4248.554771248316,11319.268617106907,-7.044362159420274e7,1.0534000174695918e8
-0.0038293730467557907,0.5178191573590156,0.00020708765580214022,30.563372443294345,1.299391066993907,1090.332226585284,10656.798165725288,-3.121465087969734e7,9.723953182810122e7
-0.003839370794594288,0.5182635627615964,0.00020414649909037086,30.604750150658816,1.286104082232444,-633.0649548989761,9111.726735078877,-7.820846331332092e7,8.047770080037999e7
-0.003849368542432785,0.5186628224564483,0.0002004897540099882,30.588717876033332,1.3256915531240419,2054.0414043844703,9988.168687414885,-3.034896094901213e7,8.380462608833894e7
-0.003859366290271282,0.5189784529203898,0.0002005304463219105,30.891167055328726,1.347681378061341,-1201.0051026450985,10984.524968041416,-4.202950953247613e7,1.017453930362157e8
-0.0038693640381097794,0.5192621559036197,0.00020326211128101487,31.075279746496093,1.3194125286834653,-6182.795960936663,10642.635339839562,-1.2510785913224997e8,9.299409855233765e7
-0.0038793617859482765,0.5195643673951854,0.0002103140654631039,31.9382948056574,1.3441915780043805,-9948.412943189065,10515.773616931063,-1.611277842284814e8,8.311260060959451e7
-0.0038893595337867737,0.519825170699216,0.00021498029031676185,32.7740490021808,1.479160269597263,-6374.348083585751,11898.48166532756,2.751853029207342e7,9.168771723847812e7
-0.003899357281625271,0.5201184253943211,0.0002178448271592389,33.798240301908876,1.56495939694528,4835.349194670534,13387.78391100557,1.5124902062353724e8,1.1157340159006596e8
-0.00390935642644763,0.5204882823401713,0.00021639304264324397,33.8722794394872,1.5226233414039438,13997.750605743475,13266.071145879709,1.0881273225861332e8,1.1556681470512831e8
-0.003919358830899,0.5208757239033003,0.0002159117850858969,34.087778958792555,1.4936634357383027,10996.529150581253,12989.071653645622,4.5093450020421974e7,1.1875471681351048e8
-0.00392936123535037,0.5212743505420222,0.00021507554230088354,33.433155108074715,1.5015968468645124,-3159.4992494299872,13633.873094683297,7.816188348061994e7,1.3995512107143483e8
-0.003939363639801741,0.5216682103310304,0.00021308345363258755,32.50759121676045,1.4793780883397083,-10624.774754121165,14716.943699112786,1.0215391884039901e8,1.733764411097526e8
-0.003949366044253111,0.5219967113083404,0.00020959889008644156,31.65770891368252,1.4606543230450235,-18419.527801461074,13953.266377614555,8.433475917035697e7,1.548228055514733e8
-0.003959368448704481,0.5222637738803169,0.00020638178364585941,30.902988558586625,1.427264039908378,-19991.78015215762,11779.987865932058,2.1083569659671523e7,1.170070864348131e8
-0.003969370853155851,0.5224945348857727,0.00020799265712822518,30.835987815338328,1.3870340237707555,-16290.035974931501,12260.070666265514,-4.2143131413703136e7,1.572720645500221e8
-0.003979373257607222,0.5227430175354238,0.00021182426483050092,31.758234211391528,1.4546565490577863,-12681.201396531174,14007.278845039904,7.740256931658951e6,1.9197961860672724e8
-0.003989375662058592,0.5230438567263481,0.00021172538953351548,32.04613753349096,1.461539818037961,-16556.615122753807,12884.587693349002,4.029903450479705e7,1.40412023116676e8
-0.003999378066509962,0.5233055793640088,0.00020755209085650015,31.70716970496611,1.362949071394711,-17350.385055615065,11581.045195004936,-6.993595625418763e7,1.0846679772792552e8
-0.004009380470961332,0.5236365899666562,0.00020197916155140647,30.868390527975052,1.3081908926636787,-21266.298800313903,10110.516230338622,-1.2143484472955936e8,8.436767596227488e7
-0.0040193828754127026,0.5239667537362548,0.00020183027990602968,30.85908792756306,1.3159156014236348,-15663.313209492717,9953.66135896522,-9.79395079469486e7,8.594172431367561e7
-0.004029385279864073,0.5243319843165227,0.0002029381302664811,31.441741610680044,1.3400787011257445,-13139.812863377543,10153.409827811265,-7.95572462049636e7,8.463205457408644e7
-0.004039387684315443,0.5247082846866687,0.00020411668132350595,32.30522687500721,1.395372250990492,-11926.407086682795,10415.190981845471,-5.641316372799058e7,8.265823662237419e7
-0.004049390088766813,0.5249914444126771,0.00019963515186688987,31.723115396641678,1.3780614510494542,-3849.9924952383603,10379.317716892007,-2.7103981209824584e7,8.375706878647187e7
-0.0040593924932181835,0.5252181654868182,0.00019522485795250104,30.548415485036173,1.3513565644068843,4635.386034592797,10580.774513091153,3.747171702869261e7,8.033111969700472e7
-0.004069394897669554,0.5254950770784635,0.00019774123895378065,30.264903900036618,1.340663047652519,4914.581515798751,10710.846372212416,4.3167076419597514e7,9.165715195533092e7
-0.004079397302120924,0.525769147851097,0.00020226659443488526,30.547350789111253,1.3499130244420516,293.63154694550434,10098.790407857852,4.2435539180478025e6,8.229460532001448e7
-0.004089399706572294,0.5260721247454058,0.0002038912493426051,30.80030778576239,1.4209392395814404,-12082.458007283325,11058.443936896607,2.708013994683856e7,1.0733943295439994e8
-0.0040994021110236645,0.5264377079265541,0.00020397516496453155,31.309482438253326,1.4590304283424564,-6078.95860601715,12145.32149148668,7.910770490831302e7,1.2098212475982872e8
-0.004109404515475035,0.5267851785116363,0.00020326045525780672,31.814211546542005,1.4024597633009799,413.434909447905,11288.588945898442,5.920107976221739e6,8.992896442150332e7
-0.004119406919926405,0.5271086617819383,0.0002026052488758889,31.40330841958128,1.3522099533950696,2554.020970608741,11078.811477171666,-2.216438191202187e7,8.571228348268513e7
-0.004129409324377775,0.5274747937979991,0.00020298838328513822,30.560721040247365,1.3732306790364646,10636.505905319767,11677.1163612121,3.84815984177497e7,1.0473046423636205e8
-0.004139411728829145,0.5277825932092964,0.00020315470735530694,29.769685278097292,1.365030274498224,7294.168848411032,10981.343208747001,1.817835805194605e7,9.413417477258004e7
-0.004149414133280516,0.5280665376628167,0.00020524308707409305,29.898161175005804,1.3847782526093357,-7484.017306183351,10695.358958352084,1.0181824245548997e7,8.561959902268103e7
-0.004159416537731886,0.5283161389661254,0.00020816755323262593,30.963908265626163,1.4527325461921854,-12571.631037681827,11259.735518488353,4.369923452897954e7,8.943152950011797e7
-0.004169418942183256,0.5285459804797429,0.00020634888614654966,31.395394303786702,1.4522803495792314,-4645.284177336992,11165.317129821842,1.3463451066271408e7,9.17247578610172e7
-0.004179421346634626,0.5287857873252361,0.00020512659622786428,31.22526857977718,1.3852609087246188,-934.4981825541845,10173.573573148964,-7.02847149908439e7,7.996808318870454e7
-0.004189423751085997,0.528977444746648,0.0002028197806003657,30.90061803247758,1.2870436191440429,-5277.660827324348,8846.926199708652,-1.295720865642117e8,7.471485428493014e7
-0.004199426155537367,0.5292272754397709,0.0002027061755886262,30.675549787386448,1.2853550827069367,-7676.749548965555,9748.514055792268,-5.4677341462997414e7,8.302921789875627e7
-0.004209428559988737,0.5295588789006579,0.00020250621401166579,30.88830196273438,1.349109743937727,-16054.059183246007,10935.29850793982,4.487916093379529e7,8.94589592952945e7
-0.004219430964440107,0.529902437909448,0.0002030179815796585,30.89179432708041,1.403215331938323,-20438.929357069792,12261.501837358172,1.019576913793093e8,1.159941181874166e8
-0.004229433368891478,0.5302713149433257,0.00019914435358473812,30.42128579028581,1.4341179863491225,-18783.431911038864,12575.412516664388,1.7676375093635947e8,1.2263017005273736e8
-0.004239435773342848,0.5306567015193286,0.00019647396725087424,30.291964611767106,1.4150151248257719,-15266.185000458783,11441.563582940793,1.5778609473671368e8,1.0169852134062873e8
-0.004249438177794218,0.5309931960353279,0.00020013531409032793,31.32434700956826,1.4183347282352976,-15190.765572164986,11159.5614330417,7.664778641775116e7,1.0522863285109901e8
-0.004259440582245588,0.5312229460047674,0.00020219849435453016,31.940841716684897,1.3857392533827637,-10401.264575206644,10288.483194083567,-8.602546862400039e7,9.002237676557432e7
-0.0042694429866969585,0.5314250432790723,0.00020166967434903754,31.61697060517169,1.3708731657962656,-9410.708389335594,9732.204386518599,-9.288658794376695e7,8.255979670375404e7
-0.004279445391148329,0.5316870319371229,0.00020085074242405637,31.069032396728335,1.3613951567181979,-14829.165923711771,9790.579730024698,-5.645255402407601e7,9.035919257935758e7
-0.004289447795599699,0.5319928888431168,0.0001984682153348832,30.505332146307648,1.310623182550981,-21508.220917026025,9704.109314879435,-5.9539384246542655e7,8.822772970211469e7
-0.004299450200051069,0.5323199253338972,0.0001965179463845426,29.71702097451731,1.2675997586395544,-26029.452279000918,9229.234361094112,-4.263134001025102e7,7.568975238182992e7
-0.0043094526045024395,0.5327296924555558,0.00019861530014126866,29.370647108408747,1.2559321684723064,-20333.455912190275,9222.16296232064,-1.5605929494691402e7,7.197236667438285e7
-0.00431945500895381,0.5331684395941556,0.00020009498687202233,29.618136872485135,1.2660377283937192,-17026.1618914056,10101.850357182906,-2.23922146381599e7,7.978396007298987e7
-0.00432945741340518,0.5335350589859299,0.0002035406592617983,30.280875484576995,1.2509314399355946,-17160.84793753857,9892.782239014869,-1.1218695374886104e8,7.544711306883727e7
-0.00433945981785655,0.5338102898172802,0.00020502449313977402,30.31423427408747,1.2584493341042637,-6423.689397360378,10249.438718949472,-8.800407340951978e7,8.419759869351663e7
-0.0043494622223079205,0.5339746234306949,0.0002045031610397935,29.695953305800682,1.2259472032892502,6484.776245774929,9924.809474854392,-9.01577054234199e7,7.881915171552612e7
-0.004359464626759291,0.5341742802838562,0.0002038067435720786,29.39916945013695,1.1926804575672478,6158.381082232593,10096.442843495923,-4.41279607540538e7,8.18498696464007e7
-0.004369467031210661,0.5344228628724813,0.0002016846982608133,28.936199078828913,1.218138566820076,-6618.206297184881,9752.56744686421,1.9446783395984072e7,7.570229296491872e7
-0.004379469435662031,0.5347113591231173,0.00020243545105747777,28.84754705409948,1.2636394959886827,-15426.664374087948,9497.20293006788,8.0914159538353905e6,8.205371657412608e7
-0.004389471840113401,0.5350102692778456,0.00020330020094716015,29.001227739880825,1.2594466472582468,-23494.061295353506,9980.019090923335,-3.2638410796637915e7,8.8781253026679e7
-0.004399474244564772,0.5353436026876444,0.0001997852708720371,28.953531442114464,1.270302588897573,-26692.531629454406,11346.353940843026,-1.7991282418191947e7,1.2257945852170084e8
-0.004409476649016142,0.5357724750242778,0.00019454444463721921,28.91082067039809,1.304921560957742,-18164.512390383563,12281.233156197653,3.029448837164208e7,1.3804023457541388e8
-0.004419479053467512,0.5361596633404261,0.0001946764842175251,29.20544285046808,1.3123443131547463,-6213.123936925696,11290.22605777542,2.3659714554914046e7,1.0340337877147697e8
-0.004429481457918882,0.5364516264939447,0.0001981982565389873,29.63005612650382,1.2982678854870802,-9111.568404895526,10515.251059020911,-8.609782778137106e6,9.18057493373554e7
-0.004439483862370253,0.5367335319796693,0.00019923590884610845,29.486217163004063,1.2315598445758444,-8730.77913362348,9025.726824150148,-1.255509818893943e8,7.072879195700788e7
-0.004449486266821623,0.5369934553704807,0.00019762508025378134,29.064567460754933,1.2038885969073552,-4159.860158883758,8773.359164721242,-1.6250988317718837e8,7.366150750679494e7
-0.004459488671272993,0.5372724909003009,0.0001940019054568554,28.61230454146176,1.206546877098431,-4163.515017007948,8898.883088987468,-1.0675263083424087e8,7.297604075762546e7
-0.004469491075724363,0.5375839748522266,0.000192145747790551,28.796386675406875,1.2570101391788262,-2352.5738533488943,9063.027098965656,-6.107137870866752e7,7.133662907461e7
-0.0044794934801757336,0.5379025816257926,0.00019303822677760814,29.130971663322704,1.280511466704583,-3490.6287508594105,8988.117863892616,-8.101240712725009e7,7.060540346087554e7
-0.004489495884627104,0.5381237028577016,0.00019582198034497032,29.627991643194623,1.3009615774003627,-4083.926797539169,9651.685695014754,-9.66868715753086e7,8.585463353675698e7
-0.004499498289078474,0.5383464666194632,0.0001967267714733036,29.596334087162866,1.3172169515674168,-7492.02318723788,10878.224990965253,-1.909693949020282e7,1.0058403260341342e8
-0.004509500693529844,0.5386596417293186,0.00019570982869187436,29.226940487305512,1.3605156462523493,-13094.070313956507,11772.680691412635,1.116670572298963e8,1.1131501044440365e8
-0.0045195030979812145,0.5389715459260624,0.0001919542018492767,28.679142862960166,1.3749948203989306,-7900.370263373897,11268.021313917328,1.46083297758928e8,9.964517318437041e7
-0.004529505502432585,0.5392897598154959,0.00019281549546619999,28.68071857196608,1.314920589358476,-2327.796568252465,10985.334380543896,6.942047379544465e7,9.607317903103249e7
-0.004539507906883955,0.5396711796357413,0.00019344816950679416,28.470288636409613,1.2868953557104255,-5661.640175409407,10545.687054085452,7.264088006711811e7,8.711563525218922e7
-0.004549510311335325,0.5400433603924466,0.0001910815743144448,27.605396331798303,1.2345734073677874,-11092.818767024117,9310.85954682342,6.599237256641521e7,7.467339935626036e7
-0.0045595127157866955,0.540339630900009,0.00018953846500827635,27.488297790088208,1.228549474968783,-13336.509713615053,9227.756110494922,6.808058505000214e7,7.921268880396289e7
-0.004569515120238066,0.5405748450891696,0.00018749940830978934,27.308578589111818,1.2839956159672417,-13363.091970511457,11857.926467436688,1.8966563197641638e8,1.4191647680674297e8
-0.004579517524689436,0.5408702910575084,0.00019166276172067495,27.70580730197799,1.266022067837146,-4647.6129207738795,12162.98101781513,1.2401933703942099e8,1.6634017892608464e8
-0.004589519929140806,0.5410954686785698,0.00019851592670585896,28.59336196628482,1.2493984853834577,2170.538995842999,11531.483675819074,5.6835075302555256e7,1.516824997275534e8
-0.0045995223335921764,0.5413691634611459,0.00019939515667942394,29.232344146832123,1.269215415602273,2997.458884104059,10732.780163515457,1.3268432314092496e7,1.0655990535664137e8
-0.004609524738043547,0.5416900810491643,0.00019635731485130966,29.004572768132494,1.2705312841094554,-2934.4059495689207,10780.194923269359,3.1265733394728933e7,1.0188157726800649e8
-0.004619527142494917,0.5420388961407007,0.00019409319458659646,28.913955371827953,1.2294416576104559,-8358.61702527295,10988.118071955716,-7.548761272942968e6,1.1003752516585612e8
-0.004629529546946287,0.5423922887081281,0.00019520760315065835,28.793810751986136,1.1971076601075863,-7707.911079351411,9901.009459047758,-6.55834169955944e7,8.907089164445625e7
-0.004639531951397657,0.542713661309157,0.000196777344037267,28.598767016036447,1.2453682359098976,-3004.908144462931,10702.187046363624,2.357571461904011e7,8.86719742951466e7
-0.004649534355849028,0.5430588573369314,0.00019752221313392208,28.503431269604114,1.2608731598332135,2323.8498610103306,10899.659268972693,5.815961546500375e7,9.346484942283288e7
-0.004659536760300398,0.5434216852044338,0.0001975739696354775,27.909930858535386,1.1795998202653983,3289.696019633956,8603.559767536724,-4.227236352104067e7,6.310733942295983e7
-0.004669539164751768,0.5436855935518979,0.00019848515537933798,27.97093438111082,1.1561867831321482,-3340.0210261290526,8324.204894009767,-1.0644698238887101e8,6.507827622670199e7
-0.004679541569203138,0.5438825710920501,0.00019779511571907835,28.186672599268,1.2056339926259048,-8507.79217182687,8957.742457201706,-7.899850033090718e7,7.23379604429305e7
-0.004689543973654509,0.5440869360874058,0.00019903252562302262,28.713286964907294,1.31484943167921,-8885.101507161098,9420.614658414795,1.6536839376349219e6,7.496415660973363e7
-0.004699546378105879,0.5442763299553189,0.00019794238914014754,29.015284863777687,1.3847879195216524,-10417.692470519582,10667.922436305238,9.31097511054602e7,8.971340182035916e7
-0.004709548782557249,0.5444524246390793,0.00019528550827889774,28.94459969800955,1.369739407049488,-10111.160507312894,10699.308508294109,8.451503922335513e7,8.98612583231759e7
-0.004719551187008619,0.5446336059307214,0.0001900530900320551,28.653194911046576,1.3370220867195803,-4382.0231386589385,9813.0270091246,2.370961663912839e7,7.631331502677704e7
-0.0047295535914599895,0.5448733247466152,0.00018929131534814762,28.763384382640446,1.3309180579264164,-2374.1318535434316,9286.173829045736,-9.95937676561777e6,6.822285545038667e7
-0.00473955599591136,0.545060787185037,0.0001889727729793327,28.460689446620368,1.2809742906171186,-228.18161382293124,8901.564762591184,-6.4957035102429464e7,6.686012440718273e7
-0.00474955840036273,0.5453305499069393,0.00018751940354643296,27.649007159061068,1.2248276644326805,1296.9313107247976,9631.6404062118,-5.456332022716745e7,7.844338537825713e7
-0.0047595608048141,0.5456783646386466,0.00018659104448844155,26.811120126212607,1.1555146725948027,-4665.802460723418,8793.693379621074,-6.4312899791002855e7,6.663461537917658e7
-0.0047695632092654705,0.5460159966219799,0.00018518287760558254,26.149082979687762,1.0898525437774358,-12406.48476733749,7580.407589941414,-9.79518570710186e7,5.526532557072021e7
-0.004779565613716841,0.5463751097471686,0.00018768149514407885,26.560576881040323,1.1267950439929972,-12254.735843047623,8264.211600244818,-5.61449433097551e7,6.600233221683349e7
-0.004789568018168211,0.5467016558935865,0.00019097013624694281,27.535604153708196,1.1598585835193582,-4128.4962720292115,9005.610759995403,-6.276919177618908e7,6.986065365248957e7
-0.004799570422619581,0.5470050408624229,0.00019588499696065263,28.621021757225023,1.22753366311614,12188.474576260998,9792.100132249841,-4.421842644666682e7,7.53230481294981e7
-0.0048095728270709515,0.5472832348382799,0.00020191286569554227,29.404514198427545,1.2505329613628755,19058.1378614958,9817.682804297594,-7.836762703181845e7,7.605875403372364e7
-0.004819575231522322,0.5475163001659675,0.0002056269091023914,29.290228880150913,1.2041654184123398,10967.286929119313,8684.15557559647,-1.720081762858676e8,6.726118901502767e7
-0.004829577635973692,0.5478046338101848,0.00020622912663565175,29.275445848506592,1.15948369637435,3365.575721559883,8084.61750988734,-2.2964896009043783e8,6.435736435071491e7
-0.004839580040425062,0.5481009648260661,0.00020462128202346035,28.818338573002496,1.1240951453114516,-3130.318495145479,8082.7210263098605,-1.9503726877916753e8,6.197191382710625e7
-0.004849582444876432,0.5483504795937916,0.000202202000683957,28.29045177613617,1.1526887787599738,-10574.279077941866,9262.213027472015,-7.380872197335044e7,7.869113389951906e7
-0.004859584849327803,0.5486347115173703,0.00019504953318344256,27.320102837036966,1.118070754623194,-18370.783965772178,8769.480179447655,-2.3969827347184822e7,6.746473951627398e7
-0.004869587253779173,0.5489501509477268,0.00018735160044905768,26.363916990331607,1.1119408877785883,-19011.07012099108,8320.77982649164,-6.353554661955674e6,5.744340042425161e7
-0.004879589658230543,0.549264604316384,0.0001799258569746722,25.658876757412653,1.1147715582913673,-9036.033603988943,8305.512671279983,-3.1622672946888646e6,6.674267556503271e7
-0.004889592062681913,0.5495609301535296,0.0001779442688796645,26.085674356626193,1.185964006878668,315.2678404084052,8817.448882244926,3.958910884777786e7,7.82322562760057e7
-0.004899594467133284,0.5498332139755948,0.00018178673748923133,26.873791651714672,1.2688097658741806,2939.1849001101828,9997.766923679736,1.076021867954311e8,8.73147150051959e7
-0.004909596871584654,0.5500863110873615,0.00018691369495692277,26.768314283834837,1.2337733630747747,5960.700755461198,9526.019163164987,7.726423427537148e7,7.38114701070512e7
-0.004919599276036024,0.5503176695214351,0.00018911786121318368,26.380826027865528,1.1561921076316926,7606.968591792222,8185.785756015306,-8.0111852113854615e6,5.8719635373271614e7
-0.004929601680487394,0.550509806569491,0.00018819212396457263,26.22404997586527,1.1061037655355066,11478.051636133094,7110.093793390367,-7.463206237836987e7,5.2495264760241196e7
-0.004939604084938765,0.5507272090938059,0.00018492968075368844,26.051105121501138,1.1225510539010541,10237.163526175107,7536.18142466078,-5.771283608258237e7,5.96342739378368e7
-0.004949606489390135,0.5509823188980808,0.0001835448701490508,26.041822210412935,1.1668014238499025,3801.686970570003,8105.872379685745,-1.8432478781903636e7,6.5744858944295704e7
-0.004959608893841505,0.551294495091599,0.00018678688692791705,26.528403740618362,1.2274320968501427,2766.4976190667207,9193.74524981866,3.423478280989508e7,7.248009256289545e7
-0.004969611298292875,0.5515876012888621,0.00019105182428449938,27.52345854487701,1.2627862315339133,5111.036099008726,10456.934816741114,5.9922697964719765e7,9.213942062766759e7
-0.0049796137027442455,0.5519112538824557,0.00019530251949371105,28.621163993554028,1.2730936494279628,418.8843266081425,10788.39987255332,1.351877634027789e7,1.0059705187949795e8
-0.004989616107195616,0.5522022009715438,0.00019619467697226076,28.66114128914671,1.234143549386286,-3475.5201128453905,9632.055506070305,-7.341072445772654e7,8.512958915840688e7
-0.004999618511646986,0.5524238830970135,0.0001966516189965584,28.92631174158655,1.2218740567107411,-675.3019579901643,8666.842886235023,-1.4833314421250132e8,6.782148990551396e7


==> anc/Figure-5/d3_L254_rJ0.1.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-0.5537636636621769,0.00013172162852706948,28.48593840260868,1.3038524499899804,12066.428441561127,15282.257596517053,-6.069406064579578e7,1.823388928379693e8
0.004990000010416935,-0.5535981825801347,0.00013221024704826532,28.460155218079084,1.2944168517630097,3625.0552381839434,16012.34639968726,-2.802835426515856e7,1.97641030601725e8
0.00498000002083387,-0.5531427428398552,0.00012570701960648144,27.799966502176904,1.1681664528641853,11222.452539516924,13396.987029881562,-2.0788372268950698e8,1.7318296667688742e8
0.004970000031250805,-0.552936967462646,0.0001280107617151179,25.815268006538563,1.2541793408097572,-18771.530177126395,15430.908722388653,1.7358059910496238e8,2.4161075101064986e8
0.0049600000416677404,-0.5529990850793907,0.00013075881744816889,27.092990978984304,1.314974012585056,33264.88241002263,16553.62723845527,1.3766457241129833e8,2.3592185287337372e8
0.0049500000520846755,-0.5524349197644753,0.00012516885711325666,25.429327171735817,1.15164954894991,-4999.762335560322,12244.571284914295,-1.1919125750930713e8,1.2956109688759947e8
0.004940000062501611,-0.5519271231068335,0.0001295777651149215,26.914475129691827,1.197091195110779,-16546.874842374484,14436.725939578382,6.001353861602009e7,1.8201778356035855e8
0.004930000072918546,-0.5521062774883836,0.00012491943868199077,25.50962723235906,1.1738765728981944,11276.064023123256,12766.29445250168,-5.34788164633962e7,1.4288969008526316e8
0.004920000083335481,-0.5515459219424741,0.0001265868003927872,26.334686181095165,1.234073613768794,12062.542077346914,15717.659580827873,3.152633770865214e7,2.5764509096882978e8
0.004910000093752416,-0.5514489364736326,0.0001274857595104386,27.132324909577523,1.278397794742376,267.0072189564437,13926.744154362952,-8.08790849222652e7,1.5613756040550843e8
0.004900000104169351,-0.5512572274618673,0.00012579883945226748,26.045997027718865,1.1734527362674902,-24377.14072359371,13613.997375697392,-1.1758313277247141e8,1.5602611285750812e8
0.004890000114586286,-0.5508518692508156,0.00012910201427440774,26.568142308217414,1.285105077899493,3799.4685448843065,16557.860102073715,1.2293499285310043e8,2.686992551649573e8
0.004880000125003221,-0.5506103881928742,0.00013977967707530945,29.550727340472584,1.3745776938198322,-825.7941385556181,15337.28549055624,-3.091086311216538e8,1.94806042508308e8
0.004870000135420156,-0.5505404899467863,0.0001369142627910532,29.061015510091234,1.336902195239819,-11860.565267016214,14938.572384539224,-5.385920292143734e7,1.8211334597785482e8
0.004860000145837091,-0.5500709058278684,0.0001301578383286671,27.50438225478118,1.1956895874657523,385.59550852515594,12635.122478973226,-2.597750538019186e8,1.4886232887994733e8
0.004850000156254026,-0.5498120237015509,0.00012848317005989673,27.736553670783074,1.2345101433873524,864.3581056574116,13295.345347987197,-1.147892538846902e8,1.6784350112423936e8
0.0048400001666709614,-0.5495723321104763,0.0001316515816064219,28.37370606780576,1.2889224711000715,8240.323076956063,16076.969837043309,-1.0360297808991589e7,2.2167402497497532e8
0.0048300001770878965,-0.5490962275776807,0.00013065855103474815,26.597305233345796,1.236394457049929,17145.883748394896,17188.970882070393,2.3026414659989473e8,2.451897908354453e8
0.004820000187504832,-0.5491209194474458,0.00011935178743129133,25.130228750370826,1.1066513852024178,8327.493444411763,12141.016199293053,-1.2253504404292113e8,1.6758174751123714e8
0.004810000197921767,-0.5487259219931715,0.00013352420780510048,27.19403238115873,1.2031394318904285,-11317.320684768574,11828.421757539247,-3.584161429193184e8,1.3441023611049563e8
0.004800000208338702,-0.5484516759575983,0.00012392580028975145,24.862722673618176,1.165288532680042,-2177.3867691513933,12186.890747743935,-983482.5885040903,1.529279408102655e8
0.004790000218755637,-0.5483049985297163,0.0001350140036398335,29.61929338087485,1.3821124281894839,-14084.098148524452,18944.108351722287,-3.39878442300726e7,2.9948883693149406e8
0.004780000229172572,-0.5479403147918391,0.00012717121878305285,28.17280578917241,1.3154389098334054,33946.96561878527,15859.516206305905,-2.3980010750424102e7,1.9974943281580034e8
0.004770000239589507,-0.54757181479495,0.00012863360627493665,27.40943765818741,1.1667033061735352,-2382.4762554326753,13754.491945638256,-2.707299068759028e8,1.6305838946631092e8
0.004760000250006442,-0.5473050832381812,0.00013053448214018126,27.991881723233817,1.2179597080633031,16600.148328353163,14182.819394198097,-1.7314018612630823e8,1.5856207896079046e8
0.004750000260423377,-0.5470913325676431,0.0001309053428114311,26.71804140554263,1.3138779590562633,2053.7307444529774,16596.134394202953,2.5288481196411508e8,2.215268064232164e8
0.004740000270840312,-0.5467541655845756,0.00013209914711991176,26.837458295017264,1.245820023962152,36502.28619855685,13685.482349178506,1.1644447955011351e7,1.4999453366319436e8
0.004730000281257247,-0.5465025506099854,0.0001348420022703488,30.19870526829127,1.538191557224095,-6383.016115812055,18929.027669522897,3.615698561582064e8,2.4802607069051516e8
0.0047200002916741824,-0.546326123590692,0.00011992413540392197,25.222309346422996,1.138550767775867,14967.012915807822,13336.265364628594,-4.702784585351349e7,1.5405597876583874e8
0.0047100003020911175,-0.5459984934615517,0.0001263044920737929,25.652894641365414,1.198624419983299,6090.328889667451,13089.605677991594,4.5582739134536654e7,1.3576183662673432e8
0.004700000312508053,-0.5458839300580844,0.0001238653973022115,24.684275807959402,1.4211348125832268,18537.31977211381,20196.20490528319,9.07397342639724e8,3.5566323860672665e8
0.004690000322924988,-0.5454191776414686,0.000126417795076096,26.682620163258733,1.2437871903553208,9057.547433765043,14284.66310671817,8.39190541388005e7,1.8228264611960214e8
0.004680000333341923,-0.545170141211711,0.00012922939225704533,28.07732196148039,1.3649108476374223,3691.979770892017,19387.426308706636,4.00304815538764e8,3.4186400972031116e8
0.004670000343758858,-0.5449538604838896,0.0001233783009897356,26.881019087846475,1.3799146147462658,27891.603662055633,16972.752168413757,3.5373046559547466e8,2.2715281353169322e8
0.004660000354175793,-0.5444849356838798,0.0001366364833755957,29.20031806353369,1.3540066226854404,-13817.077043898524,15777.903646387771,1.224827152853129e8,1.9100469984143078e8
0.004650000364592728,-0.5443328511977388,0.00012995763277311628,27.915853494457043,1.3189918092117239,22910.090537404747,17158.26802061272,-3.879352115907028e7,2.6651784359503084e8
0.004640000375009663,-0.5440816914490344,0.00013109392364325624,27.22824085032314,1.2092707153210558,14552.002945233515,12486.998616427974,-2.0565273106939036e8,1.3815417249331585e8
0.004630000385426598,-0.5438788093912724,0.00013477204004707104,27.829100887384318,1.3461725448157589,11534.944523465689,16704.618352753314,1.4463939405095467e8,2.8193817246476877e8
0.004620000395843533,-0.5435213578050359,0.00013363948775784088,28.55894963114401,1.2825977318112618,24165.479284358815,16030.102346471405,-1.4133087888710827e8,2.085793518587622e8
0.004610000406260468,-0.5429326350639383,0.00013087359266565255,28.490404924064038,1.2890413877712512,19780.368855465298,14924.66510041566,-9.39898056242785e7,1.8159271048554188e8
0.0046000004166774034,-0.5430759262382733,0.00013725305311557915,28.899055247051564,1.344655428235108,-4674.937945748028,15687.278458881197,6.008777853798745e7,1.8786606846965107e8
0.0045900004270943385,-0.5427564882411998,0.00012688109700614375,26.925807268401872,1.2355023554471665,42132.082388603085,12109.262563862832,-7.637986742722823e7,1.428915295837411e8
0.004580000437511274,-0.5424751851342496,0.00012540274391256628,26.622685034901448,1.2056976328416078,-10969.02787041424,14853.959651655949,-3.2176623827822387e7,2.0008330032620123e8
0.004570000447928209,-0.5420405984671532,0.00012825192026302842,26.141563331608758,1.1810419370234497,12153.343087325173,12540.570366245689,-1.4420485013418272e8,1.363026788127406e8
0.004560000458345144,-0.5419018540379058,0.00013642453183484464,28.960411927205723,1.26738770844038,9572.83755395299,14108.753540221769,-4.9335698672410977e8,1.885215916109103e8
0.004550000468762079,-0.5417738340781992,0.00012888490899908014,27.80850907085275,1.2534691444902628,17473.71696600007,15248.267876848466,-1.1515912827994761e8,1.951063040984229e8
0.004540000479179014,-0.5413001362010423,0.00013835577410300422,28.46401147754305,1.3329795385925418,8053.507788523522,16035.179763584567,-8.835757241245478e7,1.9445335958979982e8
0.004530000489595949,-0.5408682944050338,0.00012666568509250875,26.908569887831046,1.2237220529620454,12286.883252955413,13167.682875061993,-1.9812461215574792e8,1.461689112855151e8
0.004520000500012884,-0.5406598070785578,0.00013850678890795783,28.951260158293692,1.4234972376174346,24198.27344071362,15704.402911973793,1.8385502158422732e8,1.6623456352395904e8
0.004510000510429819,-0.5404070762739197,0.00013365836745617428,29.741799063663443,1.4198586207327324,6498.581095552359,18594.597581058173,4.4361471964032345e7,3.0029290985080445e8
0.004500000520846754,-0.5400523024564818,0.0001397433011258051,29.245073299489004,1.2833661615429197,23862.946865943624,14971.117729189335,-1.5237631085260272e8,1.7031993807446548e8
0.004490000531263689,-0.5397047575683203,0.00012564142277643887,25.992775128101258,1.1830261547243932,5386.7201152472935,12916.638829828244,-1.0850847181976269e8,1.6570046411070493e8
0.0044800005416806244,-0.5395128602581721,0.00013072860205414386,27.41945509066412,1.133253029450424,-5793.145439910187,13868.164565113855,-3.5906335290195715e8,1.8853206972653395e8
0.0044700005520975595,-0.5392612574349515,0.0001287284301744992,27.581296207831425,1.351689521938269,-3646.8813213995877,16072.52073974191,2.0499068782696405e8,2.0710060372824937e8
0.004460000562514495,-0.5387954605167654,0.0001324350620383058,28.341889517945862,1.3282873624812297,-1885.1742546216358,15974.294124179725,2.6118363221597258e7,2.2949935038861465e8
0.00445000057293143,-0.5385221695377529,0.00012816348532647246,26.747616447277313,1.3045914473972187,24008.976302417595,16809.496740679813,2.373597812604645e8,2.1536401390160853e8
0.004440000583348365,-0.5382684674589056,0.00013428832596515538,29.24404722353556,1.3397740586278315,-1846.0446841518096,14820.04054118734,-1.7741330788317642e8,1.750692449929474e8
0.0044300005937653,-0.5380231802931109,0.00012912573274847134,28.43540320218125,1.3377859283479696,-11188.604349723146,14064.570232292566,-6.580408034657793e7,1.599302776452077e8
0.004420000604182235,-0.5377389375746555,0.00013400347232641298,30.215547332336374,1.4168666289221152,10235.663030619933,17828.207452960192,-9.962198480629597e6,2.5620148387329045e8
0.00441000061459917,-0.5375550364027453,0.00013422706960161993,30.128086994178393,1.3776679434475934,23024.527281035054,15693.696908392338,-1.990358657997851e8,2.087058132894329e8
0.004400000625016105,-0.5374727056946585,0.0001353979865281846,27.122204458247516,1.203013184831232,2263.8979098815435,13937.827419344558,-1.1597820559079617e8,1.6076308293595663e8
0.00439000063543304,-0.5369743329065483,0.00013313079803055065,28.86326411184003,1.2264138629352965,-345.6365421072676,13355.71000066558,-2.032430524908389e8,1.617487773630819e8
0.004380000645849975,-0.5363414278459759,0.00013496994090580919,29.396263031647603,1.3807927650985967,6926.3956295694015,18975.32842122432,2.441974200354904e8,2.5681028337517637e8
0.00437000065626691,-0.5362878976794462,0.00013622939108729577,29.76490696951917,1.38305404693587,-20349.410143024,17983.61339844344,-9.767588404037465e7,3.2186471358100915e8
0.0043600006666838454,-0.5360313105016248,0.00013146179343473283,28.475852193977193,1.3285154432928967,14397.303266750714,17824.61636752714,1.57399913144397e8,2.4513537103512877e8
0.0043500006771007805,-0.5356944396900496,0.00012812558969351498,27.60904995508957,1.2559605927691058,4707.28064316159,14276.299146593496,-2.0091912604218194e8,1.7941364278652862e8
0.004340000687517716,-0.5353219458942762,0.00013039075123639045,28.75703014330821,1.3983789367591026,16169.594319604304,15110.461290629222,-4.005647618409262e7,1.98060432257906e8
0.004330000697934651,-0.5351221435661054,0.00013670879473568176,30.384064347036897,1.312099238428425,14760.80600252987,16030.147507983285,-3.0592773406245923e8,2.104882782327024e8
0.004320000708351586,-0.5348858269660735,0.00012818373439547477,28.447346334775798,1.3724571586517904,4439.836128151135,18645.231149303298,2.4630382961043277e8,2.7136165466383356e8
0.004310000718768521,-0.5346109637949481,0.0001290878381964803,27.37188799639183,1.3487203147833793,-21908.74152106996,17825.54727909798,3.726511594618072e8,2.4130573750810212e8
0.004300000729185456,-0.5344981636697956,0.00013695504958936592,30.45877174418095,1.474254495893848,6797.835642755467,20829.83840277628,4.8076206156405264e8,2.898677952229271e8
0.004290000739602391,-0.5338755561983315,0.00013752674400847433,29.3961663493179,1.4345876674615285,17354.094057227987,21880.46158095368,4.5891594374774617e8,4.557886390648512e8
0.004280000750019326,-0.5334975758870932,0.0001367234436548589,27.62529955535338,1.266491830748098,19993.095641438973,13730.818986209926,-1.4921653885377783e8,1.5982719469727722e8
0.004270000760436261,-0.5332922155674024,0.00013375464073227798,28.89689486158639,1.2422550318119268,-580.1022167412797,14359.472414734246,-3.699708826939219e8,1.9671241409260902e8
0.004260000770853196,-0.5332079952902667,0.00013127435423791338,29.451177667503032,1.369987072567813,4998.4363132004655,16571.51714785254,4.1498766228353575e7,2.07803399516766e8
0.004250000781270131,-0.5330269651494823,0.00012537647491580158,25.87694992252463,1.1313839630063507,12427.674906625136,12291.368330343405,-1.7818252162052712e8,1.3555235023090306e8
0.0042400007916870664,-0.5326095412971934,0.0001321962822151348,29.48197479900559,1.353405596987669,-8686.177631511307,17056.28821585366,-8.602562491255912e7,2.1159351757612267e8
0.0042300008021040015,-0.5321239034133579,0.00013649209637901056,32.102622739847995,1.4473110383752272,-20971.226671660057,21577.568815671144,-8.791733814777412e7,3.9319915553326094e8
0.004220000812520937,-0.5319203077363335,0.0001381839759842038,32.44975320172933,1.4567378010081926,27957.431742434477,19178.389725231547,-1.0598779375487764e8,2.946150508711832e8
0.004210000822937872,-0.5316260969881298,0.00013905835253672785,30.973449079075422,1.4450512940241544,8380.137227433885,17732.98660078237,1.0846414036402774e8,2.2509449829284257e8
0.004200000833354807,-0.5312780335570431,0.00013716780059259252,30.665466411200715,1.487157033799323,5450.100814803251,16803.40061383668,2.4086651040770274e7,2.04321824063277e8
0.004190000843771742,-0.5309865388311082,0.00013298219266581055,28.667050162306037,1.3367492698449324,38211.721331225184,16942.421191629895,4.270658739886719e7,2.102203050980385e8
0.004180000854188677,-0.5307899735821545,0.00013317047610022644,28.69527877123634,1.350710062115311,21141.76280476997,16438.279226768165,5.66190673746052e7,2.03457992879598e8
0.004170000864605612,-0.5304431474793077,0.0001302226305343916,29.926834814213535,1.4096443436596302,3729.5221154280875,15328.851489973213,-2.3970000066426846e8,1.8165237286826837e8
0.004160000875022547,-0.5302637433124884,0.00012980381971230547,28.386578943168256,1.1816794311702528,-955.5168036981158,14030.493839943323,-4.0716172336126775e8,1.8607462382373685e8
0.004150000885439482,-0.5298341617177604,0.00013534172003966668,29.27738916148185,1.341476681185537,3918.2123571427815,14436.288765332605,-2.473315789376519e8,1.8881137956746903e8
0.004140000895856417,-0.529486595867756,0.00014951170440375257,33.3285192270315,1.5571119435353131,3962.0715720863004,21250.530928987846,-1.41424765174593e8,3.5422562591042316e8
0.004130000906273352,-0.5293837084005447,0.00013677476870015056,30.45916051115833,1.4216071814969793,6909.118106731289,18326.49772366237,1.4019904321690625e8,2.389092327764786e8
0.0041200009166902874,-0.5287193000135157,0.00013352056032803585,29.23477346530379,1.3831450531320997,18342.031225467887,17912.9938888681,5.682872083349326e7,2.1370262435945195e8
0.0041100009271072225,-0.528461583590586,0.00013200453888136007,29.892111779628326,1.4195151600507372,11965.604253841038,18560.92886904645,2.563882144190193e8,2.4730280661700934e8
0.004100000937524158,-0.528382250424262,0.00013319022426031335,28.799190881929775,1.3640294959041548,25299.631555494092,15778.581821784364,7.552336230424874e7,1.8883003121576884e8
0.004090000947941093,-0.5281549683279284,0.000144467545370282,32.94158576935272,1.5816508282089097,21570.31802609244,20072.069570230648,2.802930691157126e8,2.925383139035795e8
0.004080000958358028,-0.5274615994174279,0.0001414282338809059,32.28137774718215,1.5969105933222638,-15453.547990633337,22142.35946091782,5.41953738206457e8,2.9965432151515776e8
0.004070000968774963,-0.5275488853212768,0.0001393305917038042,31.449320464368547,1.3447455407938933,7127.539855354402,14904.883405120869,-5.468458883554504e8,2.1980274039291936e8
0.004060000979191898,-0.5270452715095908,0.0001384052507099202,29.462089811035042,1.3873471702171458,18197.144441102937,20020.74612217978,2.3141650231538713e8,2.903997951020296e8
0.004050000989608833,-0.5268217634710792,0.0001393281555658604,30.615537999977757,1.356542818430835,21703.42017809411,16146.490010626138,-9.13377900072797e7,1.96731699779491e8
0.004040001000025768,-0.5263271082700488,0.00013555272204149842,30.04344746226765,1.5587945940372507,1788.2781974495326,23365.40297204871,5.768515548023132e8,4.089633166654105e8
0.004030001010442703,-0.5261172561790807,0.00014114203458824676,33.16347368798342,1.5264903687996365,-48070.7689279446,19427.269699433207,-4.283933328833859e7,2.53217297773713e8
0.004020001020859638,-0.5256753382058471,0.00013745561432400356,29.51455834133428,1.3697537241515476,-2808.7725547320124,21020.757964342873,3.6757819411438745e8,3.374861025969155e8
0.004010001031276573,-0.5255293318304759,0.00013501187545179446,29.877149168926557,1.3925222421924406,18570.162737116312,16548.153858520567,1.908645879514779e7,2.3157545115834758e8
0.0040000010416935084,-0.5249779070756704,0.0001389066972143701,32.25259501885621,1.4978189767889174,3729.6230493200064,19654.470843418057,9.127177152181989e7,2.975399755707623e8
0.0039900010521104435,-0.5248671043785843,0.00013530934410845363,32.31190968331095,1.5372070808986427,-5174.975757875232,20662.0988713019,1.0839891985723953e8,2.788275422391243e8
0.003980001062527379,-0.5244596016646433,0.00013984462563017652,31.82597104103256,1.4933483662141838,8867.577799641414,18746.909871639113,-2.7969195190110736e7,2.314239697163883e8
0.003970001072944314,-0.5241488389429686,0.00014048367334815328,31.063093053118276,1.3421557672992592,7826.5843374203705,19030.353569136023,-2.6240197999575666e8,2.559357127068308e8
0.003960001083361249,-0.5238239953940754,0.00014246953472786097,30.337297230426774,1.3991110128807471,9110.030785154344,17353.27476245834,-3.3486426256958622e7,2.3154483239420265e8
0.003950001093778184,-0.5234730153491063,0.00014460747891149493,33.26836578569364,1.4214658599629495,-14405.796973206458,18848.481148486037,-2.561510004155185e8,2.6859132023196363e8
0.003940001104195119,-0.5235021445941272,0.00013730169656188493,32.36650861254223,1.409851669474906,-14140.327210526026,16192.97932584842,-3.865431392823485e8,2.055614548432239e8
0.003930001114612054,-0.5231140570384353,0.0001406336853070607,32.8228449995943,1.4562673267799007,411.8113364287028,18768.595044460028,-2.218676731143594e8,2.3192678633928192e8
0.003920001125028989,-0.5227837045581732,0.00013660675063494824,31.640710298623947,1.4309233131399537,13654.301463028396,17829.213905731205,-7.61208675372702e7,2.1514580014693326e8
0.003910001135445924,-0.5223735216620892,0.00013986033486060662,31.60260123242096,1.4579237802669462,-19289.051714860827,17245.160292215205,-1.578790147296079e8,2.2960591995819837e8
0.003900001145862599,-0.5220161824980065,0.00013940000023233322,32.23383326780493,1.4446584779920153,-12947.92139750181,17555.40702031596,-2.0360101687630147e8,2.4259609004200533e8
0.003890001156279118,-0.5216880942631498,0.00015219563418145333,35.33827374517185,1.642288275014692,-16251.879037778817,25149.66446333756,1.5084199379928708e8,3.682364132267542e8
0.0038800011666956366,-0.5213632199012102,0.0001322779322484944,29.707316884494826,1.3307414879445634,475.56285428565246,13516.345392210722,-2.4397638350584885e8,1.7834254267223188e8
0.0038700011771121553,-0.5212121792182255,0.00013683118771464918,31.897005886001008,1.4138333159740915,3861.840455033495,17736.836509494227,-2.788315230861253e8,2.468369669529839e8
0.003860001187528674,-0.520813735250959,0.00013489396318632356,30.60747807735063,1.4509431711237308,42912.13318647365,16274.987983030107,-8.6056385387269e7,2.0947283682751402e8
0.003850001197945193,-0.52073492836646,0.00014141320188532593,32.55224730251752,1.5981072024869651,30757.131652713437,22086.590760202387,3.51684274911003e8,3.627367096588863e8
0.0038400012083617116,-0.5198414449557855,0.0001446004832722573,34.217578804825514,1.634166576037327,-20260.91467398545,19586.537853252128,3.507888235008544e7,2.768394214931895e8
0.0038300012187782303,-0.5199134331190224,0.00014615168322843137,31.966227305782052,1.508619675473426,16275.291165570048,18816.752883386966,6.854076274748017e7,2.4562855030212277e8
0.003820001229194749,-0.5194902662423262,0.00014432184184911854,30.978951107180922,1.4506490509183256,-4473.86974466554,19193.039215369718,1.398166903114243e8,3.1034675093445045e8
0.003810001239611268,-0.5191376507894279,0.00013949012095608373,31.404388221792864,1.4339903706789798,805.782432397455,16022.897001230529,-3.7639114092155933e8,2.1023227714568713e8
0.0038000012500277866,-0.5188885883673687,0.00014705720821202187,33.515854723658116,1.5852191820808244,29472.755311082503,18232.57212225511,-1.3229576240870595e8,2.4097813700344747e8
0.0037900012604443053,-0.5184995900547534,0.00014644508736877515,34.923660435353675,1.538716499759078,-12930.953938492295,20405.203742143887,-2.2938291571590987e8,2.5535387385379905e8
0.003780001270860824,-0.5181986059520974,0.0001474536092012932,31.589070677976668,1.4270037884856066,-7760.193570316002,15768.329880394731,-6.44669421011977e7,1.9594227306044918e8
0.003770001281277343,-0.5175806048326198,0.00014533417009615494,33.39915350925653,1.4655372879187063,12026.979982471223,18200.528370757485,-5.170422607272499e8,2.3142359746506628e8
0.0037600012916938616,-0.5175460635389577,0.00013953593971083642,31.279384915649768,1.5796139010339543,-29147.188733628092,19598.405163943084,3.498164235536338e8,2.632349980194582e8
0.0037500013021103803,-0.5171915834531362,0.0001354675420340736,30.844306198849107,1.4735531172184462,21777.318534852013,19261.342721081946,1.0438182160113259e8,2.6587372740677223e8
0.003740001312526899,-0.5169933757593346,0.0001424288743054767,31.065170888588714,1.4880904833551156,20741.431874914175,17909.838880743588,6.224309280580614e7,2.319349917617927e8
0.003730001322943418,-0.5166044027867763,0.00014346497842187948,32.711072359856274,1.4162192423674556,20542.979812154863,15600.342648939233,-6.108033617455888e8,1.9548950890584174e8
0.0037200013333599366,-0.5161310034654453,0.00014327940705878412,31.51137079841133,1.5880049228226705,-14175.424158391355,20558.601029778798,4.17387617871962e8,2.788326234946979e8
0.0037100013437764553,-0.5157625882775808,0.00014097306391258713,32.786210209050154,1.5699660888055043,7469.22442907815,19037.214035844176,4.377952048716565e7,2.3839579643822703e8
0.003700001354192974,-0.5155744363022167,0.00014706909828225579,33.62867189180324,1.6409616145112915,3153.3449966464004,22581.289331187938,2.699200279910738e8,3.5938454238302225e8
0.003690001364609493,-0.5151363813687008,0.0001365704445994994,31.361187757710475,1.379994854733403,7035.317318890375,15678.496791630274,-4.3849153447892755e8,2.011752330895999e8
0.0036800013750260116,-0.5147572351130317,0.00014992936164057502,35.613617792883325,1.607139321585884,23646.653843112737,21889.03337627293,-1.3619372138041425e7,3.0687380994811934e8
0.0036700013854425303,-0.514581672941859,0.0001393872512775685,31.990095927952847,1.5802332727394242,17997.079625464714,20482.34685684955,5.193492731748585e8,2.8243999645022714e8
0.003660001395859049,-0.5141272739823664,0.0001364230753737743,33.030311899605,1.5585850177186216,-10281.147694095935,17029.927892829266,-1.2297160932754137e8,2.4772769411317712e8
0.003650001406275568,-0.5139929602344515,0.0001426729526945443,32.4189999994941,1.4780297104792206,14579.303258930942,20729.35568960001,4.7097710548671834e7,3.326223818704465e8
0.0036400014166920866,-0.5136429343502299,0.00014218222275684373,34.146881352046826,1.6932422016151718,45775.38420149707,21752.387262700522,1.8793905119201985e8,2.606283389522607e8
0.0036300014271086053,-0.5136179179261179,0.00014148717642339795,32.66981424894962,1.6692917702699428,3296.98862925597,19899.230179363076,5.451622180752941e8,2.405764865258925e8
0.003620001437525124,-0.5130653312452391,0.0001442397827734548,34.51203037075662,1.7433007805271583,49039.466723437436,28692.36836445407,9.177640498086568e8,4.7129991042105407e8
0.003610001447941643,-0.5123607400733635,0.0001448679652818856,33.96021587430173,1.686375146848899,24000.339375422518,26814.34866403218,2.941423214532723e8,4.387723200646547e8
0.0036000014583581616,-0.512084676547645,0.00013953912686446982,32.76227230022335,1.5347798291592492,-21673.13397793804,18361.96791123737,-4.293825622245405e7,2.4239359629842338e8
0.0035900014687746803,-0.5117905954291367,0.00014156285568888503,32.48672234709775,1.4222249612468523,-2328.81991756251,18180.896691645994,-8.34894025912653e7,2.446966006628512e8
0.003580001479191199,-0.5116894677364227,0.00014054193150449048,33.335004736695986,1.5486489019015175,25572.703709148525,21859.485422892245,2.9974729633115567e7,3.596041888686909e8
0.003570001489607718,-0.5113923514283205,0.00014505772184495087,32.67664507992013,1.4373439331169136,-14630.65107861475,17786.947941419578,-3.3853270025405866e8,2.5406803249974996e8
0.0035600015000242366,-0.5106476392165606,0.0001490742016265131,37.06993524852096,1.5812163956314553,42072.052743862376,21080.128897371585,-4.9500407882567656e8,3.0534240412314945e8
0.0035500015104407553,-0.5105170843194958,0.00013906710447137937,33.19356315044688,1.485061877196428,9191.169585381582,19075.620726042078,-2.395907607090307e8,2.337254353263278e8
0.003540001520857274,-0.5100311806294091,0.00014137843776392602,33.96735691843449,1.6827373525676315,8063.99720958423,25255.0034215887,4.968872506016879e8,3.934858940553203e8
0.003530001531273793,-0.5101024420720665,0.00014550326736545492,36.19982202130349,1.7333549890259157,48696.25079409407,26534.68093148885,5.301419418337043e8,4.254550366250076e8
0.0035200015416903116,-0.5095981899265474,0.00013631368636709076,30.931887885983695,1.5469935649467619,13863.513470063488,23483.49977808737,5.2818285966474897e8,4.7436018846612614e8
0.0035100015521068303,-0.5088870703945271,0.0001440777244208583,32.83971015209374,1.5502466669671262,5380.123385516905,19326.659610879913,1.8160967406656492e8,2.3771357600317973e8
0.003500001562523349,-0.5085540629935881,0.00014343556803853624,35.203136747178895,1.6204711435691352,-31823.86124554873,19259.843388729383,-1.6354798227209714e8,2.4645487451433283e8
0.003490001572939868,-0.5087532681156933,0.00014041364455065998,33.60090887909214,1.4858228549172332,398.99806634729987,17105.076860077665,-4.106094632414199e8,2.240524524367888e8
0.0034800015833563866,-0.5083149436151007,0.00014436299625146824,34.327851215469266,1.6014439706289354,23766.801358779554,21069.869060249166,-8.330458146865942e7,3.2898573440672094e8
0.0034700015937729053,-0.5076749333431554,0.0001529121998692858,37.835574796995985,1.7192709808237163,-4834.3598240599085,25186.872488709007,2.6164342586412065e7,4.074054249898304e8
0.003460001604189424,-0.5072483703965892,0.00014401794145842,35.77760678106607,1.5919999894695709,-8458.68446070542,17996.034029732895,-4.962759799397143e8,2.4074844781145412e8
0.003450001614605943,-0.5073607690703464,0.0001449175895544059,34.174128102873894,1.6500866145771842,1418.6483886184074,18568.950233730484,-3.082312137919905e7,2.494933226305237e8
0.0034400016250224616,-0.5067217038070128,0.00015106256570218118,36.64750454276419,1.7062487052998245,-20807.780341790316,22871.258409669714,1.4013823534217745e8,3.262421439283088e8
0.0034300016354389803,-0.5067895436249359,0.0001470014333209401,36.46417331891609,1.578009075350388,24265.021572997375,20867.08320702401,-3.973614771457316e8,2.957526455617341e8
0.003420001645855499,-0.5058221732089989,0.00014681300229543506,36.26431351542027,1.7261856992391864,-7227.450482782835,21912.78008168078,-1.2162345464223303e8,3.2906309363418025e8
0.003410001656272018,-0.5055534645552782,0.00015470186643474877,36.68765007286899,1.7509752390037674,-3514.1495699201078,22877.903935005044,2.0816932958706322e8,3.2904774492443436e8
0.0034000016666885366,-0.505059488249606,0.00014900691679950966,36.24173133808405,1.517351500181322,-14627.693952854986,18359.04367747043,-6.399398130029364e8,2.511134821705007e8
0.0033900016771050553,-0.505207211405354,0.00014240225375177404,34.971014780052066,1.631024822024949,-30843.03157070447,20702.12889612917,-8.207160793916732e7,2.721147325262765e8
0.003380001687521574,-0.5044917437856842,0.0001476956801181962,35.754349641759646,1.7011479835652386,4610.344532871261,24530.074648572914,2.131140893299091e8,3.7684930936765033e8
0.003370001697938093,-0.5041145521676904,0.0001569274406635927,39.354019382369714,1.8488642496494132,-37096.16120439204,25899.704316899806,4.4201825168567516e7,3.645792417497888e8
0.0033600017083546116,-0.5039431365502663,0.00014550544415251423,34.37323691403361,1.6473792904535203,-10077.470558445775,21689.694724570683,1.5296381552479374e8,3.4081121477304995e8
0.0033500017187711303,-0.5035197559695758,0.00015054121158505665,36.41471000305784,1.565895924335018,2981.5196982278594,19000.125851227654,-4.685972293928561e8,2.4754781187303823e8
0.003340001729187649,-0.5031582458555701,0.00014581953493069538,36.0426733292662,1.620566521738959,20282.313207903793,20283.096968480335,-3.972888213064257e8,2.967717995865183e8
0.003330001739604168,-0.5027010056168502,0.00015059835076789113,35.579777991092264,1.644420816200688,-6145.402185448686,21822.52226823706,-9.127382079517215e7,2.9124764718408877e8
0.0033200017500206866,-0.5023404338663154,0.00015137311641704425,36.602842696024226,1.8735869659815454,8816.18995841469,30546.627997732598,6.156368966799979e8,5.28853381415833e8
0.0033100017604372053,-0.5019775901333676,0.0001587839849203774,36.93998392306814,1.6791387137394171,2763.662513703518,23984.55256957739,5.935843493811335e7,3.848705513290325e8
0.003300001770853724,-0.501744286634656,0.0001542293083828629,37.310990722041616,1.6326229296250083,-34069.50547983919,21167.028105513145,-4.417372993668364e8,3.074027417319324e8
0.003290001781270243,-0.5013185846075183,0.00014889937846169457,34.581396178933666,1.519863188035911,7529.010630341511,18566.956200940553,-5.3512333764421755e8,2.5078751241419753e8
0.0032800017916867616,-0.5011530879534614,0.00014517840100083625,34.6236429148135,1.5682725065653267,26237.16236113325,21590.261539706535,-2.6885519967052612e7,3.195236088809941e8
0.0032700018021032803,-0.5010533667371851,0.00014006638761855737,33.23759445107779,1.4435294065928899,10759.479710870331,16912.349190967514,-4.6380974952436435e8,2.264206362887535e8
0.003260001812519799,-0.5002915101481454,0.00015639709372972557,38.28580450342752,1.7597784770310463,47321.74234899698,23468.667794378973,-1.6691159269773436e8,3.4543585015292937e8
0.003250001822936318,-0.5003046995201587,0.00015673430167848943,37.37110266913924,1.7652849658314058,-23632.03247564208,25274.75786632427,2.0922190323515234e6,4.062134101751794e8
0.0032400018333528366,-0.4998815981077751,0.0001534955732993566,36.689272935417954,1.6294194109704723,-16998.763591784664,21975.758776621067,-4.5892152484857464e8,2.885686718431711e8
0.0032300018437693553,-0.49932950156621436,0.00015061064342679635,36.16158580723314,1.6805324850572276,-58438.37378476848,25980.522845155472,2.926903965884058e8,4.24765031314171e8
0.003220001854185874,-0.4988289986492591,0.00015207957898838337,37.37753325144289,1.6785637964325308,-29732.65096741699,21269.956522929344,-3.74667972775226e8,3.024511820538488e8
0.003210001864602393,-0.49858928102764105,0.00013910819423040892,32.42257565130648,1.5868414447195507,3937.5288144875785,22426.913272052905,2.7852695232043403e8,3.485869014701711e8
0.0032000018750189116,-0.49825739014296616,0.0001521169336207522,35.69508736768353,1.6563435769855417,22577.88792710031,20444.597524657434,-1.0659368013888769e8,2.8370073787375647e8
0.0031900018854354303,-0.4977700833680335,0.00014769526944528378,35.40565946408812,1.6662947741841512,-19420.907783780447,20452.19462835936,7.945417911648381e7,3.010207560743669e8
0.003180001895851949,-0.49746626369641034,0.00014405435160536468,36.20659542211356,1.6139681033604618,-960.5431948563541,21322.4573228508,-1.778816872237209e8,2.816039202228507e8
0.003170001906268468,-0.49696824859609967,0.00015275837894791367,36.929137099706416,1.6820757885311288,-199.39843897102315,21010.36505269329,-2.5298230785824743e8,2.861209424616698e8
0.0031600019166849866,-0.4966321240876809,0.00015681573049311327,35.559336218712154,1.738753368607872,11486.974985771185,23653.33156461897,5.422732710722407e8,3.4838532505090916e8
0.0031500019271015053,-0.4962287445120798,0.00014718977052776777,37.113791546164336,1.5662562949883634,-811.4716611562628,18352.64134614154,-7.233325675524077e8,2.8666661325334877e8
0.003140001937518024,-0.49585674686897036,0.00016137971972700606,40.3173112945147,1.795180295758432,34347.993974623365,22679.31478555449,-5.960235095310777e8,3.230811722457242e8
0.003130001947934543,-0.4955968569443448,0.00015457405546752273,38.78986944168967,1.7710026769763376,31964.22572534485,26100.28439412827,-3.3508580733564353e8,4.6237441478909844e8
0.0031200019583510616,-0.49518018787639334,0.00015315022845790598,36.98801334627886,1.858838217684262,-8268.764918443589,26888.963567470833,5.48525995933956e8,5.0688095408479714e8
0.0031100019687675803,-0.49487499441267074,0.00016166123633059128,41.49342044036799,1.9369019185800782,3778.7247174134386,25073.04460808983,-2.806279883046263e8,3.6995310199983865e8
0.003100001979184099,-0.4945663323708202,0.00014729714992983546,34.514822391740765,1.5094724818096363,-2838.489735104845,19042.682578223077,-2.2282701269190753e8,2.4301247532831067e8
0.003090001989600618,-0.49404387907017255,0.00014554493878115554,36.012637960184776,1.672764521787176,26931.78482149366,19592.19256816397,-3.1313139300763285e8,2.4012965219891018e8
0.0030800020000171366,-0.4936652116727617,0.00015346567888200154,37.16813524586561,1.8345157998174058,13529.211842434412,27852.30998157971,4.7324586215995127e8,5.230590476921052e8
0.0030700020104336553,-0.49312729788754783,0.00014562834398394207,37.998028048756346,1.883009147438102,-20819.744212027475,25034.806395908654,2.2953792752588284e8,3.3612924765206784e8
0.003060002020850174,-0.492794123488442,0.00015158960038383633,38.042375967774404,1.842917138939613,-6674.230568988097,25694.417168647742,3.248854772354146e8,3.526013159554199e8
0.003050002031266693,-0.49252903071402726,0.00014887890087177336,38.48823768334863,1.676388665256568,-12153.219361148078,21197.747606045206,-7.091968655116931e8,2.891308391135348e8
0.0030400020416832116,-0.4923041689677326,0.0001510112819846086,36.88787149347593,1.5915661700413741,-8774.836227118929,18424.79480511938,-5.894206519339503e8,2.5463570951471862e8
0.0030300020520997303,-0.49170399110777524,0.00015245677789705266,36.90020478008363,1.8271493714987468,5631.235552001853,25934.77702811054,8.681931578474842e8,3.739673293017184e8
0.003020002062516249,-0.49134153745005715,0.00015585605451917016,40.66894063074413,1.9339226677878294,26821.21968316382,26084.4301512559,7.419707187830327e7,3.756449270181949e8
0.003010002072932768,-0.49092038828499684,0.00015483560872897237,39.85558660459365,1.7854945161683904,-13260.813763074635,28637.369852644923,2.6629911753629488e8,5.989617033642141e8
0.0030000020833492866,-0.4906309289125927,0.00015840570269953894,39.40058842016748,1.7983963984463744,1459.401583297428,24541.051294042958,-1.5643827255022576e8,3.8694737111710924e8
0.0029900020937658053,-0.4905423426746533,0.0001533356750544107,38.94632995678887,1.7917717732175473,-44536.856109283246,23185.09805109658,-3.049591402478833e8,3.8436760471259063e8
0.002980002104182324,-0.48997825938460526,0.00014720192095219356,38.19521408772069,1.796061394847577,21034.422345467956,22858.620489827335,-1.2594154315035582e8,3.4000764204201317e8
0.002970002114598843,-0.4895483124104748,0.00015334969561500855,39.1300278577177,1.799321435367606,4035.443866683809,24824.05533373311,2.032229798242155e7,3.5171422741990304e8
0.0029600021250153616,-0.48922902035780047,0.00015149453119987641,36.02293134944375,1.6190026055719957,5186.6430477075155,22501.05206409746,1.9640963724355135e7,3.0985239365119076e8
0.0029500021354318803,-0.4887276931204159,0.00015501698214484213,40.12907569099935,1.8792601728366187,4198.0657895902705,27334.317982089702,6.848378891090024e7,4.5695495831034607e8
0.002940002145848399,-0.4881686611922368,0.00014865277371660788,36.616244602068534,1.6905846183784299,-4108.329042095227,22945.820389979992,-8.340223499920344e7,3.404867043068464e8
0.002930002156264918,-0.4879228695418089,0.00015132281692853425,39.58017512645762,1.8313072226620133,-20550.124658724624,28854.348999846512,1.1253476553321859e8,5.3407632980926144e8
0.0029200021666814365,-0.48744798865008443,0.00015477944772185386,37.93301532508066,1.6995117954452377,26533.660301024956,24122.085621234084,-2.542146362956064e8,3.376784829690616e8
0.0029100021770979553,-0.486983280489303,0.00016143456157333337,39.38102817884774,1.9172765524204185,-13274.014881926125,29013.08490521998,5.943091702112662e8,4.446481806018643e8
0.002900002187514474,-0.48646248705092743,0.00015409583675135444,39.94683594431778,1.8681620975549895,14312.791232510466,26296.951395900676,-8.320476140227239e7,3.8216506934587735e8
0.002890002197930993,-0.48631352088917257,0.00015151668740666943,37.741278136342736,1.7571343296972894,12781.79931918704,23900.859184369252,4.800278282667452e7,3.6323062566775227e8
0.0028800022083475115,-0.4859305095845289,0.00015515410159468656,39.43446937609073,1.9456210001297596,23668.65499108291,27870.496158081485,5.345935017744061e8,4.3694654098277843e8
0.0028700022187640303,-0.48548753455833293,0.0001521394668112815,39.40928003246444,1.711698136727375,12395.01236662652,22197.04010510783,-3.733677386684727e8,3.0096451651742905e8
0.002860002229180549,-0.484955218901754,0.00015235998294470143,39.62126032395089,1.822801714615448,-11088.675174937276,24973.74085136157,-2.1674797821905094e8,4.100696561182996e8
0.002850002239597068,-0.4847540365585432,0.00015628953290071305,38.2513454998152,1.7068139774910454,15082.43704621315,20141.580495618506,-2.5420243654355612e8,2.8148524888607633e8
0.0028400022500135865,-0.48466224267481295,0.0001602231249199921,40.071673324238795,1.9272122010950066,-21298.77311197739,33139.71998387586,4.736892660742879e8,7.048763178364209e8
0.0028300022604301053,-0.48385494679287533,0.00015227081318324348,38.420206922567495,1.7550187574573144,15676.0226705608,25526.526766504205,1.3900444598981845e8,3.7057004190520394e8
0.002820002270846624,-0.4833445058656899,0.00016460566185947113,44.467805493866486,1.9650437606141093,40551.27855144015,28955.83512363744,-2.62373340339361e8,4.4756433334347796e8
0.002810002281263143,-0.4828761399454884,0.00015343048122758255,37.99081061143589,1.7542990054686658,23296.62663265468,23637.662819294288,-3.8304711248968226e8,3.147789897505222e8
0.0028000022916796615,-0.48282680592684013,0.00015367077894821077,38.09804030568534,1.9913345844908354,87791.6608841422,44921.41133447629,1.245915384785565e9,1.4793288836730776e9
0.0027900023020961803,-0.4822798280762428,0.00015610554577208995,41.56007560433161,1.9318111766949715,27998.965320107982,31190.6400186427,5.018168229223378e7,6.249975980538354e8
0.002780002312512699,-0.4820827889257173,0.00016304298080733524,42.42250637366096,1.8668177173898288,-31737.659377396903,25233.84756412377,-5.890099583172085e8,3.608571385972676e8
0.002770002322929218,-0.4817448377711134,0.0001565824462192693,41.57567943722619,1.8589268191071673,8678.05164727805,24662.36357769792,-5.701705991988381e8,3.396548926881426e8
0.0027600023333457365,-0.481127096185326,0.00015133453074379455,41.60442079055683,1.8180937149543168,-6293.116780650347,23982.942198386474,-6.59795018266674e8,3.4905520314998615e8
0.0027500023437622553,-0.48077850439688563,0.00015698288767697238,41.59585956441566,1.8718002639260798,54463.04310661214,24569.757242228523,-2.333875393210641e8,3.643119295589294e8
0.002740002354178774,-0.48014906559067033,0.0001516365340924922,41.689524087752176,1.9314337638655767,14775.55468269207,28502.83946607514,1.6906916968632507e8,4.1421666061993176e8
0.002730002364595293,-0.4798748551869203,0.00015447760836877157,40.53354386086265,1.8680048556314315,27278.95710105936,28217.77175176708,2.956390863071568e8,4.433472406667436e8
0.0027200023750118115,-0.4794134425167392,0.0001555078270185745,41.137854466486665,1.8549382269477714,-13040.747878000528,26782.023648566388,-4.2841716566825813e8,4.3009794095106417e8
0.0027100023854283303,-0.4789661783539165,0.00016029523601145858,41.56557639529905,1.833917620978025,37218.019825377894,23429.045183618167,-5.3141658392135483e8,3.447964177472852e8
0.002700002395844849,-0.4786305411457669,0.0001610372255022425,44.23784383146016,1.9843241623057974,399.65482714255,28009.848663437297,-3.7762959253900826e8,4.797072756653232e8
0.002690002406261368,-0.47833681965827346,0.0001526949519244777,37.59888701433186,1.6025362146105446,-38172.83841481425,21248.576892348778,-6.030267036467701e8,3.037675001199642e8
0.0026800024166778865,-0.47787847720238796,0.00016174206638515539,39.644854138040365,1.8969621346705225,-22054.691284279717,28810.805910383115,-1.4999178789856883e6,5.965802707239636e8
0.0026700024270944053,-0.4774276713509622,0.00015912324861535373,40.05650685564694,1.7678110233053168,5334.698546060064,24467.55811368147,-4.4869090569853586e8,3.705245276025639e8
0.002660002437510924,-0.4769414738749607,0.00015656493077859413,40.60978277665571,2.0218750681942668,41436.62798513438,29712.180540726946,6.380041471143615e8,4.985492991654662e8
0.002650002447927443,-0.47663686116760423,0.00014748669273805535,36.35803927021755,1.6607240383419684,4192.154429503898,21464.86219709849,8.803899961475974e7,2.893061946980791e8
0.0026400024583439615,-0.4760146103179505,0.00015768952433866743,40.692009702442164,1.878546362831045,-18528.80060661682,25788.930025020803,-8.170528674581523e7,4.119030346143332e8
0.0026300024687604803,-0.47573285485955913,0.00016632492961297482,45.289231516063644,2.0099688229745163,-28830.723068937346,31527.7956659024,-5.0387173615492314e8,5.403782449692649e8
0.002620002479176999,-0.4751379859376833,0.00017008236983194168,45.4271236474192,2.2609219539746777,-40304.28311859876,35749.59491968536,3.8346689706656694e8,6.062497776131135e8
0.002610002489593518,-0.4747893648672901,0.00015292330280722814,39.98735670562384,1.9254151346846184,17920.331137601992,23058.47405084069,-1.6628006471782205e8,3.3021023763647616e8
0.0026000025000100365,-0.47439758566224605,0.00015794934436574995,43.84435629607129,2.026486260529334,63703.03043951666,27928.131543807467,-1.533924488182948e8,4.4058648023087305e8
0.0025900025104265553,-0.4741426132353694,0.00016894161235307155,43.27048926057463,1.913011466033804,-21168.94058247597,27024.366089299503,-4.771123653942837e8,3.653763688009653e8
0.002580002520843074,-0.4735356384969196,0.0001561508671905594,43.174162368907844,2.0777758930101013,-14535.84665048289,35390.06097290633,7.121293664756374e8,6.962901864496437e8
0.002570002531259593,-0.47295058769055304,0.00016575230346571227,41.741754790529065,1.763884816454143,-18389.864704193293,23139.953922461616,-7.544196750007949e8,3.495579827233501e8
0.0025600025416761115,-0.4726875084327668,0.00015806125236886016,40.74665620713123,1.9855600227938317,-2528.2069681999014,34209.20673099998,7.671321286445544e8,6.695210118941265e8
0.0025500025520926303,-0.4723429924203858,0.00016725785619481535,44.63916048373966,1.8995261473741756,19786.643833577225,25843.531621026137,-8.476913122890072e8,3.8403837606283283e8
0.002540002562509149,-0.4718497441594922,0.0001593411411107893,42.64443702869557,1.9740541978002,61256.44483972543,29987.10027855156,5.0684586381877e7,5.573250420057842e8
0.002530002572925668,-0.47128603125814233,0.0001749654791417851,47.26003945727054,2.1622666674151914,4305.907462552362,35196.32451843544,5.368006140015205e8,5.554398282461071e8
0.0025200025833421865,-0.47094950796573587,0.00016662873335711087,42.50095984284062,1.9915142823955228,33975.59471063765,31520.534373597366,4.338143309285965e8,5.3643750320136195e8
0.0025100025937587053,-0.47067850179751547,0.00017264183846134047,44.17385926848437,2.083897361107022,31768.67549597816,31649.8431143637,3.365316470194054e8,5.3020682943506926e8
0.002500002604175224,-0.4703146954558599,0.00016794131952744306,45.119040694847044,2.059134520456866,18965.950296065617,28667.109508571353,-3.806610799666196e8,4.177807761419968e8
0.002490002614591743,-0.46956388788961195,0.00017022319068716273,48.368612066733576,2.221441391068743,70504.11241279937,36529.62582381711,2.8601254116769415e8,6.576430011956288e8
0.0024800026250082615,-0.4692146090065399,0.00015777198078678625,41.781954810837526,1.7901722682008783,14655.7475271995,22813.655300558756,-6.405785257595652e8,3.4853393606459403e8
0.0024700026354247803,-0.46847240160101034,0.00016310519081820166,41.67848963957068,1.8149210876344264,22885.282852551743,20654.61338636014,-9.836415902074223e8,3.0190412837128174e8
0.002460002645841299,-0.4682161038022459,0.00017265652914768667,46.46415811905088,2.023330480924921,14297.010709141432,26848.300919335492,-6.824909747591399e8,4.008524764289749e8
0.002450002656257818,-0.46773373109879585,0.00016364050009660977,42.77692617661998,2.1305356173585244,38649.52488808394,36378.33009612404,5.239004026261438e8,8.997946824356872e8
0.0024400026666743365,-0.46700401208564596,0.0001756066504530803,44.90578952732099,1.9867070141674634,-6718.198868244349,27313.930442679448,-3.614951311554543e8,4.368083405208761e8
0.0024300026770908553,-0.466906088613641,0.00017069432074320848,46.35979279870349,2.331453325767377,42872.10700376293,32497.37972264305,2.505127909728027e8,5.418382192630463e8
0.002420002687507374,-0.46633068285905904,0.00016692209382816438,44.14468782705713,2.0398294505168577,-43487.99879770479,30238.032749130114,-6.1918837675613515e7,4.4243901107522315e8
0.002410002697923893,-0.4661030629156971,0.0001626932913065647,45.2153687207868,2.0320065267265224,3068.6703416363403,28673.138963645153,-7.592498873990082e8,4.126656149407624e8
0.0024000027083404115,-0.4652254251378489,0.0001672946876076553,47.24681387701394,2.4032117824042225,70716.31271671201,37653.023039552136,7.188104194515097e8,6.969280284246136e8
0.0023900027187569303,-0.46513356656871835,0.0001705352147549705,44.08981979375719,1.9831500526445551,33742.885679378756,29163.354132858312,-4.319535657880773e8,4.6652864613009614e8
0.002380002729173449,-0.46442536743335683,0.0001639263216405183,43.91046751178274,1.983938877059674,12387.713123807896,26904.41001772249,-3.902897420651259e8,4.265896364058194e8
0.002370002739589968,-0.4641269941384603,0.00017109400536519584,48.44508756584219,2.023430285072405,49972.536710559885,29704.869619264235,-1.321972674084652e9,4.723583661595184e8
0.0023600027500064865,-0.4637403516117678,0.00016423873860019482,45.44012811285888,2.2346441123252627,29679.89409629814,35189.81310446672,8.964000521218802e8,5.574246995531068e8
0.0023500027604230053,-0.4632116067161305,0.0001661999339816689,45.31617221069857,2.0816946007874138,38981.47248977262,28742.825911767493,-1.482923896012889e8,4.720934853649765e8
0.002340002770839524,-0.46281731977988283,0.00017078329193120524,47.89608309563556,2.4212096884874548,45258.353665354574,44853.741722553044,9.517156718037509e8,9.325551428851037e8
0.002330002781256043,-0.4623163498410284,0.00017079357218494144,46.29590360813519,2.156689955747407,58576.03119561329,35348.5352920527,1.0438479917779799e8,6.155255107145914e8
0.0023200027916725615,-0.46186419532000095,0.00017625023709621191,47.02680290675243,2.1004555948106303,58336.061827842,30434.081705623288,-3.664767368509821e8,4.6063290808343905e8
0.0023100028020890803,-0.4615218511970572,0.00016463215035739828,46.60669295989107,2.1310440505060675,-33267.97901345847,38465.26453851031,2.71959564400275e8,7.543976467527115e8
0.002300002812505599,-0.46103275420454853,0.00017402301530291246,46.109793425082856,2.205966298986643,1708.5771411127748,32709.820704138696,-1.7393242606071594e8,4.9274333309903264e8
0.002290002822922118,-0.46053631423821395,0.0001692832680045138,45.69181907298866,2.0342586423085365,-10581.795247635537,30338.381877355998,-4.547200089122037e8,5.0980647373431224e8
0.0022800028333386365,-0.4598680797830848,0.00016651824084738015,43.470491977904004,2.019437294878091,-3873.637175225506,28833.357752824257,1.9572874887981698e7,3.862224908517031e8
0.0022700028437551553,-0.4592438360013476,0.00017010373675636637,47.810285272747414,2.1146477859147104,-16040.489683124406,30348.168360206793,-8.731747026852652e8,4.6447025099233985e8
0.002260002854171674,-0.45930250869870104,0.00017186882761312768,47.988687253384526,2.2350682548011633,-1427.9427267583706,32581.943151202282,-3.161112623773912e8,5.599451676589746e8
0.002250002864588193,-0.45875861078660757,0.0001718704619001515,48.65730281715512,2.2934159813463055,68417.5675937393,42597.590278867945,4.873594680881253e8,9.036142297807366e8
0.0022400028750047115,-0.45828201725833373,0.00016281040273432494,44.02297148249633,2.133837598228297,-6921.901069602388,36650.06399712575,5.771100719864221e8,8.557761212200108e8
0.0022300028854212303,-0.45764106923155584,0.00016126015250528063,45.850380728799536,2.1813466899385814,8577.231523436902,33962.65015081458,1.4710555782289648e8,5.884392246238115e8
0.002220002895837749,-0.4573773157986284,0.00016492773501230616,45.0161849333262,2.2408065136644786,68935.35766476483,32494.152182761725,5.611873373813406e8,4.4772586909544885e8
0.002210002906254268,-0.45659801933119637,0.0001703565811100259,46.67534809559256,2.3487262135383684,-455.4316957373081,34533.30467884849,1.8647812323966265e8,6.402355930949931e8
0.0022000029166707865,-0.45641283510568764,0.00017331314080542255,51.080227470544635,2.3510241364517066,52537.977886834735,33592.36962907852,-4.152030155900777e8,5.3251680372103155e8
0.0021900029270873053,-0.45519772907268824,0.00017290738621353555,48.75742291859669,2.1475917299568774,-1076.1292506955174,31345.287943714353,-4.970975589493228e8,4.529163008626335e8
0.002180002937503824,-0.4550907356966662,0.00017698175818642273,47.998435450430655,2.1573600144339515,45776.63743766131,29553.255074094635,-9.246163995342401e8,4.6940657885956407e8
0.0021700029479203428,-0.45483240031242383,0.0001686495122508846,46.43909549214394,2.1263629727337725,59405.03511694743,34124.22418699838,3.293351951159755e8,5.467942115401607e8
0.0021600029583368615,-0.4542911492090398,0.00017069057589558898,48.31585831742358,2.122980954503021,-7280.355868399176,30267.647949185357,-7.85041256594868e8,4.8194794578255576e8
0.0021500029687533803,-0.4538025722736424,0.00017424464298153354,49.45845481493424,2.190687286405269,89193.96604025763,33253.83285208184,-3.331534203438056e8,5.0563421282242125e8
0.002140002979169899,-0.4533559348319626,0.00017284071132053335,48.07081797932141,2.2694668292600455,45476.27093736508,34107.92933781624,9.079223888563032e7,5.431203851140213e8
0.0021300029895864178,-0.45265349854792514,0.00017794026151045,51.114229016321914,2.526951397147889,27532.45941632492,42623.03594453017,9.817030874571693e8,7.448211469381535e8
0.0021200030000029365,-0.4521525878903456,0.00017513535953371759,48.898207105256844,2.3456514375499786,17420.943589988336,34178.61765998254,-4.5188069511380576e7,6.861287183546801e8
0.0021100030104194553,-0.45180542714379596,0.00017559150825425618,51.20007516990248,2.1935593396839894,14275.950081010713,38235.081748369535,-8.293504949471864e8,7.38870568989641e8
0.002100003020835974,-0.4511529430368859,0.0001826857372862337,52.945925094276,2.4619854824635192,52972.08885328719,43287.0034470261,2.1886364781992847e8,7.68595013361974e8
0.0020900030312524928,-0.4507599382107992,0.000173899229151996,52.870232657154595,2.361864455432497,43961.3640706202,33581.59657899356,-1.49299316657701e9,5.52931176141085e8
0.0020800030416690115,-0.45021187904271204,0.00017968144805786634,51.945089904382314,2.386910796268627,5257.318760687369,41511.58167617679,-9.19135212285264e7,7.013552736666456e8
0.0020700030520855303,-0.4494417781198543,0.0001673716623676798,48.46611206464365,2.218065983576966,-44677.62984990284,39276.05740677915,1.7217709578182343e8,7.340561531137735e8
0.002060003062502049,-0.4494596197903625,0.00017321103807934127,50.4291400870586,2.2572454744025987,22215.741745398565,32240.65958223331,-7.259271331580546e8,5.480894847341906e8
0.0020500030729185678,-0.4487374672854119,0.0001689869516238577,47.42002022959629,2.152932858952523,45472.84730252762,34226.63614799802,1.8412851897732142e8,6.642358044030082e8
0.0020400030833350865,-0.4481319033639874,0.00017787734392583392,51.937025283956174,2.3656707689412326,23389.74503611426,34039.55683773608,-3.1770130360537493e8,5.911683221176991e8
0.0020300030937516053,-0.447636516287679,0.00017739923766031275,51.82798265824604,2.335274816386124,-16809.963050447128,38288.70083760686,5.144599177324187e8,5.691917882860645e8
0.002020003104168124,-0.44729183325055,0.00018479195165091648,52.3644746668469,2.412188929585082,56310.837007404174,37727.54903261229,3.456169107277856e8,6.578071389085954e8
0.0020100031145846428,-0.4470855416795154,0.00017345437439582662,49.97220794726044,2.382667209371404,76958.7773871349,39796.35172421165,5.615801656865234e8,6.839076779203732e8
0.0020000031250011615,-0.44625043742901394,0.00017660977973959764,51.047945576914536,2.294751908511383,12196.693230853612,33042.802064712196,-8.397270849691569e8,5.768531570487479e8
0.0019900031354176803,-0.44544235898174245,0.0001837540244988587,50.3498441391285,2.4356157779563135,28285.94696979844,37750.48047693231,4.735416870734633e8,5.975644754354669e8
0.001980003145834199,-0.4451484030527878,0.0001749811090268733,48.63708061926681,2.355050808593172,70603.30409201804,38747.40904730827,3.528830241208667e8,6.626640942250218e8
0.0019700031562507178,-0.44466643645148973,0.00018591288074998327,58.38879766820106,2.627570896627733,28453.520007291878,40017.35201311387,-6.609552241864096e8,7.235951138671839e8
0.0019600031666672365,-0.44380529368748384,0.00019449317965768224,57.18117063903138,2.5597562822473146,2507.7473493819607,43193.265620437356,-8.088224162851764e8,7.81437603082706e8
0.0019500031770838203,-0.443468556853015,0.0001859685411122771,55.14545862487305,2.5882285286928552,36043.34177254176,40039.84996437665,3.0695853577684406e7,7.01804292167743e8
0.0019400031875005472,-0.4428001485829182,0.00018107343308037768,53.277191597815936,2.6783422347230026,10648.57838039284,43361.433478344654,6.149592220506797e8,7.534140104809852e8
0.0019300031979172742,-0.44240219144005216,0.00017896758321552355,51.4804338469645,2.48630383292818,35104.63093012904,44781.19972998421,9.425622184726275e8,8.35859292883643e8
0.001920003208334001,-0.4420055227066938,0.00017535338906633327,53.9088147285834,2.427200703199377,55211.42730715094,32926.501496978664,-1.0521988790991272e9,5.509969640652325e8
0.001910003218750728,-0.4414664159084494,0.00017520162502922035,51.599613069048026,2.4173594704767876,25351.20065125578,38782.931039645555,2.4358236669336966e8,6.875366022940403e8
0.001900003229167455,-0.4412242821997492,0.00017686144525535507,52.51179672756659,2.5689934461955266,37075.335731048544,43917.91079834755,5.624366813482839e8,8.23901745663102e8
0.0018900032395841818,-0.44055723682859355,0.00018219090664944813,54.90517911634195,2.777674084526264,-9814.222592007534,56647.288433264606,2.1576847688507323e9,1.15216681552246e9
0.0018800032500009087,-0.43991226232651365,0.0001869212367274456,55.86538502917817,2.9264002470194797,65688.5961654134,55369.41532320621,1.946802842875248e9,1.2716837689078557e9
0.0018700032604176357,-0.4390610613563058,0.00019277151225337706,55.663109690632076,2.590143646535127,18268.440720568935,41955.30891116968,-5.42732509282109e8,9.209187827956127e8
0.0018600032708343626,-0.4384989241935916,0.00018338207473807676,57.77874963444396,2.7705461585291427,30690.06168206408,44439.729700591255,-2.2699199765155247e8,7.694349609639904e8
0.0018500032812510895,-0.43835399046553636,0.00017872229416554755,53.829012403744656,2.554798073269479,-21907.568003750337,45083.774263805244,4.8604869104441345e8,9.87703473928684e8
0.0018400032916678164,-0.43746382126757316,0.00018503820362953194,56.93999189155675,2.518038313770102,82105.69486781112,36175.050206202555,-1.272697369246472e9,6.557699753446043e8
0.0018300033020845433,-0.4370079856605597,0.00019769287038344123,60.906684711810854,2.8214390375131613,18678.25992653051,58816.85292410375,2.3765333929706532e8,1.4592204841741092e9
0.0018200033125012702,-0.4364190287635715,0.00017890683098978216,54.69108794814318,2.718371836456034,41841.20583374535,49439.165836593056,1.6249721415465524e9,1.1709400592627668e9
0.0018100033229179972,-0.4358555142417696,0.00018810530508239111,58.24341496040901,2.966383919829905,53384.32012078927,50029.47463789127,6.685799920324458e8,9.31416119339961e8
0.001800003333334724,-0.43519877188992606,0.00017888499488193405,53.049030170317046,2.435422166046201,34843.88099488506,38446.53773831613,-5.777699193031664e8,6.357269490108172e8
0.001790003343751451,-0.43472600858414523,0.00018459207529660025,54.99715349734042,2.3827738164293804,38619.728083422546,40842.62693999,-7.825952287222342e8,7.102175486961204e8
0.001780003354168178,-0.4342146673969112,0.0001852653785388484,57.57621296670212,2.9114690238954384,-19284.0484145103,61376.69632673572,1.9397848601782618e9,1.6161854422629566e9
0.0017700033645849048,-0.4336486918001634,0.00018257725506035284,55.126200232486255,2.4922294226014094,17922.28398031277,43217.40372169062,8.749742502745068e7,7.992085870927087e8
0.0017600033750016317,-0.433083982011459,0.00018441572209204426,55.570061482116486,2.4464552497287952,45220.33450206053,40748.26786810779,-7.915204787074573e8,7.888492325306965e8
0.0017500033854183587,-0.4323412823384354,0.00018698859768487533,55.504080037471994,2.5593530442734673,66512.67222474919,45590.46710065019,5.8816566303975984e7,9.025644936114254e8
0.0017400033958350856,-0.43185369203290785,0.00018346834808060248,61.16872132120048,2.844669690843966,99321.64135885483,49912.23435607879,-4.7581380725054693e8,1.0328625984611762e9
0.0017300034062518125,-0.43134117232491037,0.00018444119197445958,56.17923785248968,2.7042949741621074,87460.13964232897,48011.79796710838,1.4797554931978738e8,1.0444485196428466e9
0.0017200034166685394,-0.43089144206742824,0.00018394467228293292,55.855372363791425,2.718420065240172,-59884.98275944509,56484.886418832284,2.994230741532072e8,1.5994563623174841e9
0.0017100034270852663,-0.4296511124085148,0.0002005946453611991,59.15139402744257,2.7359126341651403,-40932.14377677051,52457.67154170209,3.176250032775407e8,9.88414732122972e8
0.0017000034375019932,-0.42980080128970666,0.00018048195559366233,51.36284506120749,2.2929549586028775,13054.97804683171,32347.390954654173,-8.404471593402172e8,5.212963450689452e8
0.0016900034479187202,-0.42900326240820597,0.00018631768650604488,55.73498175651308,2.598928726027679,-26514.4543693382,46338.31958583623,2.5889962132545397e8,7.806777260375115e8
0.001680003458335447,-0.4283185511522717,0.00019573100896804328,60.549976939432376,2.8518547618773393,-126654.1447914214,50342.86932032611,2.444953501817965e8,9.889459085256773e8
0.001670003468752174,-0.42790275262047267,0.00019639367577351384,63.47962856218341,2.769107053517564,103362.15406113585,52240.52690944779,-2.323873769596259e8,1.0528032521102673e9
0.001660003479168901,-0.42763197088435134,0.0001806278597382272,54.67921770751243,2.557729972448241,92328.3014014008,45903.92467836521,2.609526628111914e8,9.791218256309841e8
0.0016500034895856278,-0.4263525667090991,0.00020268737654169713,60.11469365438512,2.634645125020455,-49037.41041410381,43589.10621972515,-9.230301392051991e8,7.742042903335017e8
0.0016400035000023547,-0.425759269048704,0.00019593377364130555,62.67705756379415,2.6715344814376056,8828.069185246219,44020.62392342935,-1.1728820623807192e9,7.849282184513125e8
0.0016300035104190817,-0.4253015712653576,0.00020421389224973692,65.55239836228958,3.086094206832462,-6791.138242260812,51155.278154446234,-7.203044183949462e8,9.728884398123395e8
0.0016200035208358086,-0.4250909388740049,0.00019274822513677664,56.8540428535427,2.802431327834169,129456.25470821414,50646.557198247174,1.1406233424893486e9,1.1153967330514476e9
0.0016100035312525355,-0.4243754818711071,0.00019295795218578213,63.05377475140277,2.7878446664907566,78342.3319657275,48908.32533803495,-9.240907356857316e8,9.625101314115995e8
0.0016000035416692624,-0.42362859613645176,0.00019433434600803762,59.38017537285517,2.9253395028429003,15221.966888813444,51421.32179303184,9.30521893536106e8,9.912518425513766e8
0.0015900035520859893,-0.422934852547786,0.00019029729509964873,60.47398077742646,2.737609756667887,1389.502992990939,44818.58860284633,-1.222331784041465e9,8.112915300374885e8
0.0015800035625027162,-0.42258113801257957,0.0001870386087291527,59.59711258701305,2.9683041360561,13579.302320059422,49645.052515494026,1.403107448680664e9,8.256366300213695e8
0.0015700035729194432,-0.4217935247899642,0.00019946497184209893,62.230469513390084,2.699542765729175,15658.075466851464,52285.99323525829,-6.560841501147196e8,1.1041930779691582e9
0.00156000358333617,-0.4211998645736051,0.00019182001016438947,60.189321823877215,2.7330944094706378,17057.146512426345,46550.408707026734,-5.3907418140554786e7,8.204469136569483e8
0.001550003593752897,-0.42046286951361833,0.00020148895402476253,62.88945718183767,3.1508410230532604,35212.063459571684,61079.14343843409,1.800750742622128e9,1.433555151240611e9
0.001540003604169624,-0.4202899959107591,0.00019326900426963188,61.98926258750223,2.8744507912952195,-11079.111240470535,51558.470360797866,4.7160289977613054e7,9.312490493862923e8
0.0015300036145863508,-0.4192282040124735,0.00019758028445946194,62.113119502398284,2.8958006111462695,-31610.83458421805,50248.31121996165,-8.680791580741565e8,1.0524447968526181e9
0.0015200036250030777,-0.4185307966924826,0.0002002380529375369,67.09800577771432,3.14555599308609,16241.301456569234,59784.513705459096,5.470267553571795e8,1.1437144270657427e9
0.0015100036354198047,-0.41770804303942843,0.00019256438275707416,64.47395048607294,3.051578596342174,107594.85296764385,53396.549825907474,-8.26765876614733e8,9.86567690400471e8
0.0015000036458365316,-0.41715298386491334,0.00019920762127112078,66.08684652695277,2.9397171225178167,38871.619832569624,57717.87562159726,-1.5926694709314566e9,1.481874071107797e9
0.0014900036562532585,-0.4167371124920475,0.00019812598444024062,64.39933434175495,3.067830252518813,-363.982287499439,54348.28075812845,3.38621177623613e8,9.901658797955017e8
0.0014800036666699854,-0.4162446783973052,0.0001956956226868218,59.00304721129812,2.379600145509548,-4759.818804970141,32856.987969827744,-2.551932835727235e9,6.053452109249477e8
0.0014700036770867123,-0.41534253346908495,0.00019508155449625504,63.89892127024522,3.067978158350609,-11503.335143831619,56299.1861561805,1.2560145890496185e9,1.0940422094352138e9
0.0014600036875034392,-0.4147783854701385,0.00020658663846957146,71.53082090199621,3.578235849894127,30031.25337909933,72733.512757009,1.9871978517141743e9,1.5306366901528099e9
0.0014500036979201662,-0.41383424503415256,0.00020165146818827774,65.2230198758594,3.2017059363239166,-27393.512240664822,63050.732641161194,1.1878540431006505e9,1.344200442273012e9
0.001440003708336893,-0.41322774244793675,0.00019447351205329288,61.4756578361847,2.7389147029234513,-30483.550122330988,45707.68137364836,-1.3943818639134831e9,7.880250925073674e8
0.00143000371875362,-0.4129338044807808,0.0002081436327392785,64.94628578743651,3.162301280408219,35710.58837813256,71526.48784870173,1.7662438175707195e9,1.935173516963844e9
0.001420003729170347,-0.4119872226075432,0.00019843859579530884,67.98697063478816,3.3142464039378745,55799.07844300286,61675.59554700741,1.409943098001052e9,1.2647156304519806e9
0.0014100037395870738,-0.41145212081243426,0.00019587734222225914,65.09864573282975,2.9814030941491403,-5446.298275158454,50826.78112979766,-7.548441748657117e8,9.818754371635112e8
0.0014000037500038007,-0.4106647240384846,0.00020676424808933734,69.94368529597901,3.32345813044828,32234.948442259454,65133.93375297106,7.569612740299423e8,1.4545345180435967e9
0.0013900037604205277,-0.4104545989375048,0.00020729070464578581,72.0367820640364,3.2869925279702206,7197.053088030435,55860.61121538818,-7.004106796376926e8,9.32671556244814e8
0.0013800037708372546,-0.40932896983844513,0.00021876531574609515,72.52130960778996,3.185678299278792,135044.7903022626,58880.61830524358,-1.2051538138456635e9,1.1695098976499512e9
0.0013700037812539815,-0.40883504107846946,0.00019496364431474016,62.603051121259085,3.2089731335210434,85146.64273539127,62737.785017788236,2.3592789426940084e9,1.505234498936436e9
0.0013600037916707084,-0.4081732435491009,0.00019241765887614926,62.75943738836848,2.8974668166746294,14292.40651339711,50492.77901091342,-2.8488882050715667e8,8.926647559064459e8
0.0013500038020874353,-0.4074758914645044,0.0002091920439945596,71.87396028452277,3.463701646281447,-60449.33507331938,72613.58252909654,2.179449704063448e9,1.578542671179035e9
0.0013400038125041622,-0.40682219950332454,0.00021133511152126918,71.75794085715498,3.450895600521532,40968.72370822964,63881.93869026527,5.583996112119223e8,1.30142384568682e9
0.0013300038229208892,-0.4057005992983211,0.0001999797593714322,63.63615671879304,3.033133212834952,189294.3722472636,58700.87539446563,4.0812721892271614e8,1.2570778977464511e9
0.001320003833337616,-0.40532628279404387,0.00021639684372295865,69.17284553021604,3.0888377899977897,14544.83205021663,53555.588150142394,-1.3446601594754074e9,9.93612528472173e8
0.001310003843754343,-0.4048273230965728,0.00020858406049385336,69.19742087988725,3.2149965728662133,9836.485086319568,57564.930392157854,-5.632747459797655e7,1.2044195910194325e9
0.00130000385417107,-0.4040836795072223,0.0002045832008756941,67.80449549894334,3.019069361912859,45631.3509390828,51771.71001584746,-1.9194821554221516e9,9.459258444753222e8
0.0012900038645877968,-0.403250458743248,0.00022192551764040416,76.34055196022936,3.6436096834070444,219669.3032277342,70522.53737918267,5.924720079320785e8,1.4118718773831854e9
0.0012800038750045237,-0.4019503558671813,0.0002068008200840225,71.553047817602,3.2256654848979167,118156.85902996261,66381.44762263054,-7.048834502849126e8,1.2765121885746934e9
0.0012700038854212507,-0.4013724308088954,0.0002060043940409147,68.28696827946361,3.1192347616844707,42745.14224128357,54585.748071862254,-3.750859969304132e8,9.921098318214474e8
0.0012600038958379776,-0.4009328874375941,0.00020711309772972466,71.42058976081559,3.262148403890493,29977.78962255981,58083.51638955578,-2.0688580419778287e8,1.161707681594204e9
0.0012500039062547045,-0.4002410528798664,0.00021705387186004858,77.45027719375719,3.6300071963610647,-27541.61104710928,69984.7152886244,-1.3451686672277778e8,1.3380359487477746e9
0.0012400039166714314,-0.3992774567264027,0.000211053357832546,71.27646166200458,3.5051937398001987,-34828.09546131129,68648.33289160478,8.714998422321405e8,1.5044534055927002e9
0.0012300039270881583,-0.3980614755910343,0.00021199160889827877,75.69879974874432,3.639821805399986,148443.89213709297,76773.81584114372,1.8426079783552568e9,1.648633969889992e9
0.0012200039375048852,-0.39758400624525037,0.0002092592598688395,74.5503227586636,3.496484172041471,15189.476285321363,74192.15622603947,1.3664444199919112e9,1.7035854893765187e9
0.0012100039479216122,-0.39708449697430753,0.00022282795005940952,75.01938047856618,3.491012310034418,139777.4738446285,67119.34682497129,3.6157693703144915e7,1.3255084876807287e9
0.001200003958338339,-0.39635310621207426,0.0002118384259323703,73.80117769215292,3.217061652185617,44072.22176511484,58644.555074290474,-1.8706154051250799e9,1.0880827223555431e9
0.001190003968755066,-0.39574187738249333,0.00022850881762317293,83.33436511104846,3.7904257364132157,33659.61708781977,69975.80146464083,-2.605606114961788e9,1.6003824525100951e9
0.001180003979171793,-0.39479728638924916,0.00022143719627066007,75.35818918188318,3.5471745655359976,104970.89330058153,74469.30132790511,1.692229615953104e9,1.4788449007949128e9
0.0011700039895885198,-0.3943490714374543,0.00022742076022872512,81.63596767623535,3.668062817724306,-31949.150695026925,74088.69420726509,-1.0585853489564232e9,1.5536478774276023e9
0.0011600040000052467,-0.3935189450572033,0.00021803843040361887,79.4388800903953,3.4530118260763585,60590.91298078529,57750.30312405467,-3.674683512815133e9,1.2949770541708305e9
0.0011500040104219737,-0.3924475254453333,0.00022221504132794516,81.46558349503383,3.8633270103886908,169140.44824946614,88953.26595089833,1.2153270652165253e9,2.1171812798919244e9
0.0011400040208387006,-0.391666851610616,0.00021933274859153764,73.90486357773996,3.338345782081446,120737.01577696513,54770.78232335621,-1.7859300186406634e9,1.0534072749749346e9
0.0011300040312554275,-0.3907986647130457,0.0002226333246111806,79.9808967236436,3.523148804606739,42932.51129246809,71059.26729049595,-1.513163039797501e9,1.4105562646570935e9
0.0011200040416721544,-0.3901415422695601,0.00022016408989329947,80.53473710660695,3.847579477317534,82614.58198123361,86671.44998761751,1.7182400837304018e9,1.9626340932938206e9
0.0011100040520888813,-0.38962300879432166,0.00023372723818921827,86.18015865760215,3.9238248967067575,19274.716694676594,83576.2376698531,-5.537848521644522e8,1.847899801912285e9
0.0011000040625056082,-0.38836078312797817,0.0002226333436364411,82.15754310587775,3.602528300679454,97409.5780321162,76682.97514518385,-1.2972069145466383e9,1.7702309941349998e9
0.0010900040729223352,-0.3882035644398035,0.000229411641844437,86.322826520256,3.9153948307489403,33565.46092990625,80264.96714671058,-5.40490068983617e8,1.6051546206463623e9
0.001080004083339062,-0.3872617926833307,0.00023230225545121946,81.97506527904669,4.0448937126915245,124514.22970362616,92931.92972021802,1.7634406078542101e9,2.8417187155683656e9
0.001070004093755789,-0.38625337155825035,0.00022093996996252688,77.93550391382952,3.5771589405557678,27475.27539395463,69104.79520368724,-1.0921082503791e9,1.3503257573536665e9
0.001060004104172516,-0.3854355527829906,0.00022708110564160271,83.81698404440742,3.618039211980663,121641.20084164236,74837.59729666977,-2.6616784554727297e9,1.503445952847022e9
0.0010500041145892428,-0.3844645508868151,0.000224611493474089,84.48119311189069,3.7445253584850464,84447.1690029504,70578.19913738692,-2.195964986815295e9,1.5122979339518654e9
0.0010400041250059697,-0.3839187230640731,0.00022076682756464619,82.87819961534179,3.570826149002891,71175.61998478082,67611.84320888905,-2.708731998139424e9,1.319222480703311e9
0.0010300041354226967,-0.3827199156773134,0.00023685111737543535,85.01939107208729,4.098872652338585,174482.4745113008,97337.6851978659,2.3728403122026477e9,2.2236147959974732e9
0.0010200041458394236,-0.3819867192099955,0.0002250161526536084,82.44192477632075,3.609337402356818,115542.04776459905,65359.403769423094,-2.730682197548836e9,1.3381225075179913e9
0.0010100041562561505,-0.3810992198856606,0.00022220852573808897,84.65343221474335,3.67657185495024,120531.9481487383,70246.59803342387,-2.5780624087976537e9,1.530917753208806e9
0.0010000041666728774,-0.3806134354397569,0.00023456948131108496,86.67085250229931,4.144050416255426,10701.374411735995,81650.99157278186,-8.494390715671332e7,1.6758341652835183e9
0.0009900041770896043,-0.3795012535307066,0.00021092030086232127,76.89008327561831,3.719029774011181,28345.508046530125,83254.32218495458,4.3424865486687386e8,2.5633702558089952e9
0.0009800041875063312,-0.3784070273831922,0.00023121047232065874,89.4456030247202,3.935522862985064,75516.37699020725,88218.04714555774,-1.6407186417604628e8,1.8308725075501394e9
0.0009700041979229899,-0.3775294576241619,0.00023542600525605222,88.89737590920942,3.96067489183474,76303.32230257362,73229.10557210106,-2.657896459085166e9,1.4839886912834477e9
0.0009600042083396127,-0.3764591402630589,0.00023584166127316728,89.21697086262485,4.408022420064841,238517.92209544528,96698.06031230421,1.8464808949572349e9,2.447426410056639e9
0.0009500042187562355,-0.3757713831120879,0.00022655751220487195,88.30435849297525,3.945367428891203,121949.57461109075,73575.31504351557,-2.4217848642327476e9,1.7302179641917286e9
0.0009400042291728584,-0.37495815470827354,0.00023677904632442035,89.70605579207302,4.149060508802666,69963.89865110372,88021.30960727297,-8.846711139446542e8,1.987525278277084e9
0.0009300042395894812,-0.37363666774810717,0.00023962519916252464,89.41945027959474,4.27048040075037,25639.82646006015,97081.84975072046,2.049170278496521e9,2.2662990336034145e9
0.000920004250006104,-0.3728569700559533,0.0002269553578240152,91.04986204980216,4.280310915939156,103352.56779010412,88699.87527723554,4.6434432547060674e8,2.0095968992717648e9
0.0009100042604227269,-0.37227245093773437,0.00026028408539301314,99.93561737064175,4.509844354773972,17203.00489484748,111628.8857512274,-1.4836988795100884e9,2.7789003553023963e9
0.0009000042708393497,-0.37150127871849425,0.000245821681531372,96.98861971292281,4.243307438684521,51367.46671170484,93899.75852197748,-2.8101632734151707e9,2.122712448725262e9
0.0008900042812559725,-0.37034205956371236,0.0002497602021090913,96.85817362291043,4.80477545555851,125355.00419153887,118477.68557081676,1.8892839434458613e9,3.2159855934149017e9
0.0008800042916725954,-0.36956767917027017,0.00024193728239406653,97.3492715442872,4.7958940752125745,155659.50881099547,110419.46244548683,4.555950151469359e9,2.8787165600842056e9
0.0008700043020892182,-0.36833299709918715,0.00023163338055229331,92.72990883717611,4.5450049361661975,209690.38049221245,124190.26470688186,3.3129422239421053e9,3.5934622724391904e9
0.000860004312505841,-0.36696048548780186,0.0002471306026194772,94.71218359940363,4.245964132870381,-97156.59536103101,83853.33406035052,-2.5811742635576797e9,1.7917697733310468e9
0.0008500043229224638,-0.3668663197446238,0.000269704894497975,109.8083678581923,4.7963773353649035,-12895.473508459929,102189.45921477074,-5.5482832662918215e9,2.504141851511108e9
0.0008400043333390867,-0.3653199840818652,0.00024528300623418716,97.21970212758403,4.838573265970423,139814.42645007523,122509.45287085915,4.906832003608744e9,3.226301814334262e9
0.0008300043437557095,-0.36434337921235826,0.0002463822871629045,99.60963354018108,4.497547940621816,168069.98059072503,97433.88782210271,-6.984875847334338e8,2.1154573628161325e9
0.0008200043541723323,-0.363455503473958,0.0002453569534226152,98.10568402179443,4.499362864894556,-11796.90727138242,87735.85618526096,-1.8228554070865996e9,1.8719553976013062e9
0.0008100043645889552,-0.36231735122211983,0.00023770288379350413,96.5302932697809,4.205051679139183,-72733.29977812375,87624.08042235773,-3.70894975890487e9,1.9613279094082446e9
0.000800004375005578,-0.36123853449473003,0.0002635980482655938,106.72410155946932,4.94626990464083,-1085.3083034532922,109471.92603866186,3.5740279483608943e8,2.836584917545813e9
0.0007900043854222008,-0.36012366802142726,0.0002604414668423807,107.64648359865885,4.600419469728599,83660.85810424678,90875.26627801229,-6.052162599794466e9,2.152863725257248e9
0.0007800043958388237,-0.3592698585371632,0.0002604161583816673,106.5985213561245,4.984446332670424,143713.86825105053,111763.93837176047,-2.3745738868013134e9,3.054709077719976e9
0.0007700044062554465,-0.35864067746065476,0.00027080757768978395,118.42377347975508,5.907422535557269,245462.71407990833,160506.94700615076,4.637041179883056e9,4.61806702639246e9
0.0007600044166720693,-0.35689989661956567,0.00025479543103170224,107.2646752490938,5.508344813735869,99790.09266388691,139842.57840915862,5.818793342363664e9,3.9645265577712097e9
0.0007500044270886922,-0.3564013797542206,0.00026638754239276485,115.6978202509163,5.192847024160273,205418.30561284465,129697.93562846628,-8.33431277645669e8,3.080719817703711e9
0.000740004437505315,-0.3553618335447906,0.00025153928593547886,99.02832957811577,4.3268738917898295,-52738.21654130727,90183.90950215275,-1.9553871399226704e9,1.9587187346601188e9
0.0007300044479219378,-0.35366036859855665,0.0002487003993653515,111.35950857605829,4.88399030650472,-16433.722786002498,108151.73946035796,-3.720752431365239e9,2.5878952913505197e9
0.0007200044583385607,-0.35300131538206486,0.00026633316401728505,113.0266923387207,5.060232659318519,296597.09734649974,113121.23969709204,-1.590848067246697e9,2.8826426724728484e9
0.0007100044687551835,-0.3518575014749132,0.0002700084180419895,112.63454541664326,4.50613877432687,24443.857070781116,98365.38575965459,-8.82420964535415e9,2.4920296119469223e9
0.0007000044791718063,-0.35077050711234453,0.00025263384310498117,114.38065909759179,5.552928942212832,268174.68919923884,121782.8323109972,-4.911208060161253e8,2.9435389270735393e9
0.0006900044895884292,-0.34938665400308394,0.00025745946964176274,114.69160554373383,5.140456917587036,392140.5816572858,121435.56564788852,-1.2354683220104668e9,2.8187338481271544e9
0.000680004500005052,-0.34837428118030633,0.0002578224726663266,108.84013409559144,5.2190208542806005,-45465.98642974815,107375.80701146745,1.156944431802685e9,2.7173640726230574e9
0.0006700045104216748,-0.34669634178745345,0.00026425543256800824,115.56670485130614,5.606022657831192,52997.2630829089,135539.7563640415,3.882778274145259e9,3.7661744492221503e9
0.0006600045208382977,-0.345830441336354,0.00026070362713915006,114.2681926253791,5.902518183032761,452710.55115915684,175521.36326762207,8.773744665493252e9,6.22448536750685e9
0.0006500045312549205,-0.3448794796402787,0.0002628424151559409,120.10523854180768,5.445158944649804,314792.3642869898,122380.71788623183,-1.2296858466033764e9,2.7506604624322066e9
0.0006400045416715433,-0.34372324035998,0.00028155596358465804,127.42011793270973,6.070286372426669,20775.75732153088,145710.5704738648,8.840552990642927e8,3.9563084120223393e9
0.0006300045520881662,-0.3423103244433405,0.0002721857119002254,121.46502019002129,6.0002946146399365,65790.23488139424,157510.16648455852,2.781860602923339e9,4.424894569556736e9
0.000620004562504789,-0.3408853927754263,0.00026476600044228644,123.1819797114456,5.723809755843541,-11009.878831649961,160324.81236620373,1.7764871280846732e9,6.301679740425832e9
0.0006100045729214118,-0.3394416563869621,0.0002791817958194973,126.42783357535244,6.048825220489074,-863.4001265357297,167291.51916157917,2.884001684012579e9,5.899243285884716e9
0.0006000045833380347,-0.33825960460552207,0.0002844843878699223,125.74275101187725,5.602819364800616,-117676.17147829548,139211.9348495079,-2.864311162042502e9,3.790163392162243e9
0.0005900045937546575,-0.33718138369815176,0.0002866322176846524,139.84334906945824,6.670447994601912,122021.61099643499,178520.2318851151,3.250708900289251e9,5.223851963194243e9
0.0005800046041712803,-0.3359721022400596,0.0002832816195363296,130.41331088634527,5.8819471510969965,128050.15719808196,139597.1177080834,-3.62508401058741e9,3.9130397256853247e9
0.0005700046145879032,-0.3347043581169447,0.0002826210176732033,132.7835221460065,6.158089840661868,105056.47060606,175768.53052199367,4.919274211370151e9,4.700139348887661e9
0.000560004625004526,-0.3331213714793253,0.0002818379512921744,136.97869184890348,6.958614930628623,231210.64457841247,201004.5967262024,1.0324164914078747e10,6.197921341431067e9
0.0005500046354211488,-0.33153491071382235,0.00028829965853242336,135.71908187623131,6.447616323197045,141248.46785353342,171391.4414892585,3.8126316994038134e9,5.050257648597137e9
0.0005400046458377717,-0.3308330728091346,0.00029076748753518116,137.06600227081307,6.258834384233564,506364.3388904102,160667.62604172973,1.465256770828706e9,4.6383124914119215e9
0.0005300046562543945,-0.32869188162080254,0.00029338603694801466,141.2011742844631,6.423562909822248,46639.236447976094,192083.26712030362,3.13871815797712e9,5.478571813209451e9
0.0005200046666710173,-0.32759333536978746,0.00028485539550362484,130.4812757865281,5.888922297819892,63818.00802790246,125515.9689193482,-7.2886442608337145e9,3.248980385818748e9
0.0005100046770876402,-0.3261673829257776,0.0003027102484748256,140.9542902562577,6.499465734662489,163148.086466237,173020.70517190173,-2.8119054899625382e9,5.197737600329259e9
0.000500004687504263,-0.32491069485571406,0.00029566215536927027,138.02323609744096,7.115962771116282,267415.54229820496,224952.45287190427,1.0746108556962557e10,1.0411420414037691e10
0.0004900046979208858,-0.3235581510074389,0.0003155655843384718,148.0446656676324,6.795248703115075,9639.564025612584,165766.15305165577,-3.792957284104804e9,4.582147497527128e9
0.0004800047083375518,-0.3217135428948994,0.00029957365031925464,146.33796546463387,7.251628666235966,687657.2086360857,230081.38183558936,1.3964144901999548e10,7.541601538869746e9
0.00047000471875422665,-0.32027667625688333,0.00030233918429496264,144.2783524272801,6.858844126109854,-33991.742630205554,203604.805734273,5.168967947482683e9,6.15812473721197e9
0.0004600047291709015,-0.3193232553479004,0.0003066156854810005,160.83720009551973,7.373299368455971,524608.6322936384,223978.80780241554,-1.8099352331822824e9,8.596952228728748e9
0.0004500047395875764,-0.3175523274526825,0.0002984631991763915,151.1561594625271,6.702467299915005,71274.61082746375,179207.64853668446,-4.90508928509628e9,5.130928202247549e9
0.0004400047500042513,-0.3160023035106769,0.0003206337934031421,167.18883560748452,8.321556945708652,398091.1330373583,292605.40405015345,1.187367798507921e10,1.1938687806729424e10
0.00043000476042092615,-0.31422485422921204,0.0003106314674292349,164.20580268410131,8.190470402276649,410942.327171008,300303.0809178116,1.6833039448396866e10,1.36452789314754e10
0.000420004770837601,-0.31268407702146434,0.0003239466630692849,172.48872268096048,7.455695807442818,291952.4400824,211932.76150479037,-8.817539124887777e9,6.25238319756371e9
0.0004100047812542759,-0.31109500623852526,0.00034047617642035764,183.64383126436493,8.426719135491311,677940.8783777292,274073.62515553064,-4.986125844377935e9,1.2444428603230028e10
0.0004000047916709508,-0.3086701079387741,0.00031764441240392455,166.6437488755381,7.96993698887733,302659.8240376882,221773.89761123055,2.8891636937456317e7,6.712611118907514e9
0.00039000480208762565,-0.3078498182144298,0.00031475010397417224,161.50732297887905,7.91303910385014,185106.26127982262,236429.42390149142,7.43741381700358e9,8.376851564048886e9
0.0003800048125043005,-0.3056691993802544,0.000346234786323882,196.20002922077765,9.875752301790834,590920.719208009,463401.07525957614,2.953970103295251e10,2.597890812115744e10
0.0003700048229209754,-0.30390632410999774,0.0003266227109437396,178.33357457283415,7.597334809040127,304701.78596881905,219003.03556247588,-1.5767797760462181e10,6.253047710851409e9
0.0003600048333376503,-0.3023551845483731,0.00034013954349259207,182.50230080789976,8.422135905614441,500249.0689744779,244653.7033301663,-3.0492423044735775e9,8.0414874606081085e9
0.00035000484375432515,-0.30036197162524003,0.0003321934458150392,175.7116000471865,8.103093106724154,809538.2818221083,263321.4428682606,-1.4033550326589484e9,9.332978144709959e9
0.000340004854171,-0.29866007928791105,0.00033775913577444174,183.09870512137283,8.39101297864608,-45217.9511740787,253683.0563591487,-1.5235977490062985e9,8.176594045527794e9
0.0003300048645876749,-0.29634447450597706,0.0003441938503559699,197.1319943261384,9.148816652006861,519923.85799974186,306747.62625870726,3.6005816773015175e9,1.0589647019458117e10
0.0003200048750043498,-0.2945695285954068,0.0003604962837954501,206.39303977618542,9.579831886743403,702841.8112236798,301035.08877899294,7.958230782543739e9,9.634385640508148e9
0.00031000488542102465,-0.2926568305185651,0.0003665050697986055,217.75846354333672,10.14364287665391,671685.971241201,342655.2403885097,-2.5060362525533814e9,1.307053831635104e10
0.0003000048958376995,-0.2898673647325652,0.0003615586850771255,204.36595150022072,9.43821263669864,111877.31778762092,273605.76540277916,-2.6436731614443007e9,8.645355504194464e9
0.0002900049062543744,-0.2883247688973631,0.00038141590060805305,230.42529761250242,11.85172152328507,235076.12528679045,438072.97633018414,2.8008689644134888e10,1.6825214367483759e10
0.00028000491667104927,-0.2864268598608795,0.00035218437397133156,216.59532355931987,10.222624192915841,795597.8312973935,379265.63475920074,9.61532516317055e9,1.436644893269446e10
0.00027000492708772415,-0.28393217425453476,0.0003597882068997203,229.32502244270074,10.616954310778356,641614.9746521291,407281.6383352262,4.6340579393651164e8,1.8633990460808777e10
0.000260004937504399,-0.28156553033713694,0.00040196897897238395,253.71750136396406,11.598226531065233,440005.3065592233,398964.0597764678,-1.0008315838644804e10,1.4743475775010178e10
0.0002500049479210739,-0.278789937874036,0.0003879760726194994,235.61583265442493,11.170301024810184,277390.01724282856,396459.6571545224,3.3055889168697634e9,1.7476825089927864e10
0.00024000495833773798,-0.2761358409615083,0.0004040714087810919,254.72661397734518,12.598698654053734,892141.3342554978,498011.75940599956,1.994367036871191e10,2.2847290303786884e10
0.00023000496875438684,-0.2740362140053275,0.000413378862333141,267.9461901596765,13.024313292797624,1.2014386146204856e6,472764.2136588921,-9.875196414221604e8,1.741618256684146e10
0.0002200049791710357,-0.27158085074280164,0.0004155098129326968,270.55998463315177,12.46486684354751,1.1551433240288298e6,502971.31047104194,7.4557041280918045e9,2.2779748860200497e10
0.00021000498958768455,-0.2687851793058152,0.0004037974728690698,275.5825938858684,11.925431641308624,339529.977853017,407780.44472891855,-3.3275531565142704e10,1.580295988160853e10
0.0002000050000043334,-0.2660023296430367,0.00041473072274701635,294.9674731247807,12.79360463433907,710344.8650150683,460539.49450398446,-4.019176851779776e10,1.9869254273198772e10
0.00019000501042098225,-0.26374839095751096,0.0004205212728739845,285.8185581596042,12.776279696083819,866759.221994694,409437.48264686984,-2.4408491866713146e10,1.5852952041407875e10
0.0001800050208376311,-0.26085457916528054,0.0004522443627565631,336.024610277728,16.100023439575256,2.3661016308960565e6,644670.8321376712,1.8064101722358562e10,2.7550512190668106e10
0.00017000503125427996,-0.2580046717379072,0.0004480253773456674,324.1115801721545,15.205627830689956,1.0925407601440735e6,550813.6370324887,-4.2654890976086206e9,2.109050676599713e10
0.00016000504167092882,-0.2545337391171406,0.00045558451671490587,320.6439328424608,14.619853313037462,346815.4726729101,579565.5905597041,-1.118372394275467e10,2.372849530384991e10
0.00015000505208757767,-0.2503526797262729,0.0004934418476114028,361.75825939084086,16.628326627964704,1.233094013194572e6,769361.2633449085,-6.908763862838941e9,3.775490655977157e10
0.00014000506250422652,-0.2464852410739269,0.00048095949758004107,342.919158701161,14.893290204066822,224891.29076388295,586445.6353343305,-4.430423997302139e10,2.71797995197881e10
0.00013000507292087538,-0.2432618930403617,0.0004779887291156971,353.6427830793692,15.859520814112466,372195.76556142286,609825.4610755352,-1.799844426020252e10,2.5018997326985394e10
0.00012000508333752693,-0.23970552831776573,0.0005182961547235707,425.416235789796,19.966080386597838,2.4788361698134597e6,900600.235354487,2.7335694361116127e10,4.2801435926375755e10
0.0001100050937541888,-0.2358575089297535,0.0005333114356589695,471.140806548008,23.39495980789541,3.525627667590294e6,1.6243837355813573e6,1.0199922358023956e11,1.573146395968612e11
0.00010000510417085066,-0.2317812880880007,0.0005465068253104801,479.21635904356066,21.09979256358451,2.6206024087347537e6,1.065884978216922e6,-3.748215083266982e10,5.18089969689802e10
9.000511458751252e-5,-0.22718725513912166,0.000507672583636828,439.927076540123,20.715031312432195,2.92223837689959e6,1.156567228331683e6,8.117186272479271e10,6.764404402547833e10
8.000512500417439e-5,-0.22293207100877827,0.0005574795514858848,506.42087971274344,22.776004507927244,4.925688172890367e6,1.3140484565627968e6,6.3395562361868095e10,7.846787582269427e10
7.000513542083625e-5,-0.2175222464318146,0.0005834136277773564,566.5889009905346,26.62048739338572,4.439098550986858e6,1.644115270606014e6,8.156715298134335e10,1.2961127737709961e11
6.0005145837497446e-5,-0.21238778775864253,0.000562506679530274,582.5882069242849,27.233772527284874,6.350370562917862e6,1.5851816709832419e6,-4.214560527610476e10,1.0242493247190298e11
5.0005156254152805e-5,-0.20698412949988373,0.0006094188601066163,612.1047264858356,29.79318619759571,4.799891260678678e6,2.0072858048994238e6,1.1537290632646802e11,1.468126673066971e11
4.0005166670808164e-5,-0.2013491545618709,0.0006187681837707895,680.1573197645271,33.24143203427572,8.044062851103277e6,2.3005928201360526e6,2.6776389925567712e11,1.6103833206295187e11
3.0005177087463523e-5,-0.19414261585167547,0.0006894157633953221,787.1306052448402,36.30258099394951,8.224538734166547e6,2.243512603542788e6,4.689599721586744e10,1.4496112611344217e11
2.0005187504118883e-5,-0.18576813707402434,0.0007186728317500258,806.8648535842818,37.530279183401234,4.574566481739299e6,2.286648406046399e6,6.921625916522026e10,1.4567625496059106e11
1.0005197920774242e-5,-0.1763601596042045,0.0006790448583546549,840.150069252075,38.53686870759802,5.896527624945006e6,2.3903011928708395e6,-9.033593316256427e10,1.76764121146763e11
5.2083374300686235e-9,-0.1666135494899943,0.0008203876561463044,1097.3533442327225,50.40795992583562,1.3440212421433603e7,3.6790489909010828e6,-2.820572132888262e11,3.0459930382859863e11
-9.994781245914104e-6,-0.15651876888713495,0.000891749165306599,1308.7247101652902,60.83456063877804,2.3413594778903898e7,5.223692347021673e6,-2.6730229204508746e11,5.037346389805871e11
-1.9994770829258745e-5,-0.14403077627910138,0.0009846156875337412,1674.5525924415872,81.41444019543167,3.6235979053529166e7,8.018360749122581e6,2.594089780074688e11,8.506656482205383e11
-2.9994760412603386e-5,-0.13125625240796035,0.0010743043166971417,1885.8633864044555,99.38440807863935,5.282224160081565e7,1.2158238856167268e7,2.703407717932964e12,1.758897992665008e12
-3.999474999594803e-5,-0.11454282349272113,0.0011844771439229482,2425.327619200127,127.34504352995828,6.820021433085074e7,1.6894921341153316e7,4.1527792190587173e12,2.6122404299424775e12
-4.999473957929267e-5,-0.09523104226397623,0.0013186250508151847,3034.185969885405,166.82241576315104,1.1314238741453867e8,2.8989973097224414e7,1.043324244513999e13,5.900463963228602e12
-5.999472916263731e-5,-0.07245730366324993,0.0014755910263001219,3732.523942136017,181.11016262940106,1.2723855334555675e8,2.4863838941140052e7,3.6392742330125967e12,3.6104176978328687e12
-6.999471874597611e-5,-0.04592557579172851,0.0016773256022994043,4837.90295065685,245.73605215158284,1.673010590741632e8,3.985667914560544e7,7.861277163528785e12,6.628091867231921e12
-7.999470832931425e-5,-0.014360793213737873,0.0018514573725157267,5797.925732020693,269.03302731648444,1.6786823804787722e8,4.21247748189081e7,-8.339562022029015e12,7.118697849908516e12
-8.999469791265239e-5,0.021054548169631208,0.0020299362884939696,6771.901890978168,285.10359639585226,1.166839652562086e8,4.701463035689535e7,-3.0609667910136203e13,8.796438875617742e12
-9.999468749599052e-5,0.060752339310084946,0.0021660777073300675,7742.671106337181,310.17015422518705,-4.8739197533819206e7,5.0468635339278534e7,-5.729921847783076e13,1.159418148550418e13
-0.00010999467707932866,0.10207523237340417,0.0021847264496947854,7714.972222023816,320.4718297395603,-2.283868745269757e8,5.584319776724981e7,-4.892706082521629e13,1.3728817959432637e13
-0.00011999466666266679,0.14242366841579968,0.0019242991232988405,6040.968713158589,285.04424658894766,-3.5569510122590667e8,5.397755796252709e7,-4.608805603134194e12,1.1870338671816328e13
-0.00012999465624601524,0.17860674094164528,0.0015591247125355775,3999.9103576798,206.30079464496154,-2.7811414123876023e8,3.719185440451448e7,1.1082911468553191e13,7.356275128873221e12
-0.0001399946458293664,0.20715802669122726,0.001146299341087838,2115.901651968836,132.10323926272048,-1.3407964660684082e8,2.16394801796915e7,1.0836970713055963e13,3.755606219844802e12
-0.00014999463541271753,0.22693704664224265,0.0008253704653938444,1103.787387054563,77.59505627598695,-5.4129060816134796e7,1.0915981635666125e7,4.982283804441668e12,1.6703867952337554e12
-0.00015999462499606868,0.2397766242256245,0.0006227721524766804,627.2414718274664,37.20978387488297,-1.3033151751796743e7,3.2490231407887237e6,7.367756539048696e11,3.272864557177764e11
-0.00016999461457941983,0.24806105916461266,0.0005202669228812453,444.433762021442,21.947856334512895,-5.1566049397699945e6,1.268515419026586e6,1.2270743686776913e11,9.214911922305388e10
-0.00017999460416277097,0.25327904285515873,0.0004976352502597328,363.3452439989266,17.24434114811194,-2.152759461609206e6,682036.1706472761,-4.871877593370249e9,2.9355208934432186e10
-0.00018999459374612212,0.2571885119170186,0.00045871683696897434,342.4709577669823,14.894918333347583,-1.1163898132191573e6,574318.080317804,-4.774997018467118e10,2.485656069760842e10
-0.00019999458332947326,0.26073263438579175,0.0004379748107926416,307.5078785691486,13.5615724615888,-379852.0124719221,489927.16781516845,-3.70271964286182e10,1.864799680095196e10
-0.0002099945729128244,0.2642609317960971,0.0003949648006663875,278.3896239977492,13.171575218705902,-1.1877862653312103e6,470263.00898718747,-3.4194853323125563e9,1.935383772531422e10
-0.00021999456249617555,0.26771702825165544,0.0004193553850027187,277.17952566569545,12.613506008648791,-962503.3285551993,418014.5112913366,-2.0199997169424763e10,1.7420176301575573e10
-0.0002299945520795267,0.2701519644855923,0.00038973658682511325,253.64671447184952,11.204038722720483,-527400.8077040259,390297.53861354204,-1.3219477379450876e10,1.4555220490943026e10
-0.00023999454166287785,0.27323504847994656,0.0004091959302842582,292.0624616074996,13.417703807173776,-801161.1601001798,516161.60136201605,-1.0287861584703695e10,2.400198583153953e10
-0.00024999453124621376,0.2757178528721629,0.0004075573239035025,276.3078802795549,12.209425960787224,-797835.3958169802,433930.7203170097,-1.7174083523421484e10,1.725917790134812e10
-0.0002599945208295389,0.27859086015339873,0.00037471792056204754,235.01457241218142,11.212512378199829,-1.28679708751516e6,415621.61892504786,1.2813515710512669e10,1.6984437976420391e10
-0.000269994510412864,0.28060691912093194,0.000384411006494621,247.0125325173702,11.735297425666861,-848947.7984309732,496039.4015408886,1.1566091555680399e10,2.639538980671552e10
-0.00027999449999618914,0.28255483725325176,0.00039849450989646603,262.8171200155823,11.034632294995198,-566959.7079552191,384418.9783790288,-3.368992450532192e10,1.5257847037042952e10
-0.00028999448957951426,0.2850785346212267,0.0003570849363511039,214.0527415801052,10.483283776957862,-1.3042018432772884e6,414263.0063161388,2.483620259511846e10,1.7113029408480656e10
-0.0002999944791628394,0.2872487743286456,0.00038606319072459445,227.4399909638276,9.860790610261239,-306429.55016435427,282143.9447604407,-2.7790756315021652e10,9.905999159111673e9
-0.0003099944687461645,0.2897926708978725,0.00034520855983239144,210.84379360184948,9.782238223161485,-47472.78855572813,293160.7239188824,-3.465765731816647e9,9.29493633252441e9
-0.00031999445832948964,0.291806687402862,0.00038164624415830254,217.31792520160386,9.379938077099744,-777203.8668747896,304802.1869331183,-2.2478112086171734e10,1.1400233595721354e10
-0.00032999444791281476,0.2937678748404984,0.0003530374187434345,208.5921815455263,9.560817003345706,-746630.662256879,311931.46117408166,-7.584118290685299e9,1.1427295503326622e10
-0.0003399944374961399,0.29603697941898227,0.00034004921701212223,193.19337731952857,9.442877574485308,-1.0220710146080157e6,331521.92317684554,1.5215809737735025e10,1.3174111439394838e10
-0.000349994427079465,0.2979132871347428,0.00035116414274218195,199.17008844514797,8.89020428931041,-85642.117974173,239848.3266753706,-1.728326494567651e10,8.117617103826713e9
-0.00035999441666279014,0.3002867094392499,0.00036096388551719257,196.35953667747287,9.882733174116211,-632970.1110232917,321332.72197284125,1.2993078189445036e10,1.1895142286155724e10
-0.00036999440624611526,0.30232796417823227,0.0003329050174302356,179.23703777127733,8.20669781510045,-616035.25067614,219104.08344743616,-2.5119560041897945e9,7.113946359670278e9
-0.0003799943958294404,0.3041573520247082,0.00033650039602867854,180.0482984377932,8.380023115152888,-174738.00251397613,264416.9973788625,-4.023012905118011e9,9.99057671139556e9
-0.0003899943854127655,0.30586765351519307,0.0003299419056701643,178.59571347445225,8.077748598745293,-368851.7297051683,227312.02301457024,-5.271984780403132e9,6.286783189909628e9
-0.00039999437499609064,0.30735522860746123,0.00031720110704822334,164.15252427689782,7.209863614414278,-245631.89562346466,200513.84696943642,-5.35346260244542e9,5.926202562740365e9
-0.00040999436457941576,0.30948114948732175,0.00030817180932983393,158.98965759975005,8.120695824986651,-594925.4754231711,343451.9644173562,1.636310999695141e10,2.0140197491527576e10
-0.0004199943541627409,0.3109606413443196,0.0003101502182994605,169.02803495514775,7.861839528445579,-689520.2892168773,236726.55509481134,3.69872527087612e9,7.712748487355613e9
-0.000429994343746066,0.31284945279365634,0.0003159293632269888,169.39452045025317,8.338360804920114,-410277.1597424569,248380.71856877554,4.570826545929663e9,7.911652051141685e9
-0.00043999433332939114,0.31434322067068526,0.0003268610947810329,161.04806319454477,7.467748110059158,-219380.2347343615,198164.10658467156,1.830497454005971e7,6.57541732999534e9
-0.00044999432291271626,0.3159909261494292,0.0003224096924378313,158.8497161602302,7.943328684205742,-379244.4422948479,256849.15705866035,9.876732155420462e9,9.061808059090929e9
-0.0004599943124960414,0.3169011939971293,0.0003048740289224569,159.26301061174334,7.644527963716792,-519122.89675199025,221237.32953369783,6.102827056585449e9,7.16170850197371e9
-0.0004699943020793665,0.31917437261851,0.0003307141592043758,167.51077063086984,7.287122863414234,-405780.1796796856,205769.28858484057,-9.416235872839705e9,6.218341487844752e9
-0.00047999429166269164,0.3205557943714919,0.000280340265718573,137.70272244304698,6.477274436268197,71366.45650060906,167590.37707259698,2.2660193333460283e9,4.359885242085262e9
-0.0004899942812460257,0.32251182577962784,0.00029318716880800537,149.78222396126944,6.640910673620506,-49345.328032833284,168709.65817850878,-5.996690214486211e9,5.009351677480879e9
-0.0004999942708294029,0.32347406608198737,0.00031613854772405214,155.69582311430864,7.169547834571574,-316388.89783621905,177534.81961048752,-2.1212442582067115e9,4.806045332784412e9
-0.00050999426041278,0.3252229754385084,0.0003154742296878218,154.3669651937774,6.777570672242511,-178556.22154201794,172061.80487790104,-5.67170473045503e9,4.936443245915308e9
-0.0005199942499961572,0.3263813598638387,0.0003078533048561493,150.17251291577224,6.65272811342792,-128916.65447748112,168420.19522493624,-6.581677849464324e9,4.801544390073511e9
-0.0005299942395795344,0.3282266629305567,0.0002855709168282338,140.87890376176543,6.319920533875662,-151335.92511212538,162297.42063779023,-6.457998412868063e9,3.9674195566565304e9
-0.0005399942291629115,0.32928842628370225,0.00029949731742541687,145.37468720727227,7.475374190847709,-369900.7466865405,236137.47127254136,1.302675645119962e10,7.398722469056478e9
-0.0005499942187462887,0.33137556944783686,0.00030455396503031667,139.72611872575573,6.801988538708874,34900.9436821021,205132.70290879044,2.0770914480913522e9,8.200588402308343e9
-0.0005599942083296659,0.3325513787058645,0.0003017766120269209,143.2206286587842,7.10610532135868,-199995.8572569753,202578.68392379367,4.335365025789946e9,7.047770942912798e9
-0.000569994197913043,0.3335269985544689,0.0003029003863290679,140.49083930346433,6.490496670883545,11141.445822612513,152197.24519836935,-2.870934802783357e9,3.704297446526751e9
-0.0005799941874964202,0.3345307923229601,0.0002824963293708669,137.37930175489214,6.78538623800419,-253116.6845554053,188679.42379902845,9.629359831478094e9,5.427765458236849e9
-0.0005899941770797974,0.33602477780564166,0.00028989191577617843,130.47311726902825,5.789710358251453,-154027.12387117508,136049.57634498324,-4.374619591891842e9,3.3548565257237935e9
-0.0005999941666631745,0.33740001979627804,0.0002728185237033731,120.85239853983097,5.48765019423786,-78458.18936599468,120929.99695423445,-3.667254456882649e9,3.1669607529364543e9
-0.0006099941562465517,0.3389206152548465,0.00028131223067572525,121.21022735516516,5.40833457058928,-168427.33775209973,120355.43955759173,-2.242715149672742e9,3.0159113409521475e9
-0.0006199941458299289,0.33988304617851184,0.00027664825518786834,122.74657256660494,5.448970488458863,-221980.79561157242,127157.77530260873,-4.393931283284172e9,3.2246215989838552e9
-0.000629994135413306,0.3410899248161034,0.00027628234379182875,133.94344898793443,6.633858846996063,-388919.43881479284,223341.83612338282,9.588837122896063e9,1.0033795056762466e10
-0.0006399941249966832,0.3427157960050963,0.00026409008028397036,116.82320137315004,5.683987586295063,-317209.7784371048,153035.85265023177,5.30856340032258e9,4.1263933399407988e9
-0.0006499941145800604,0.34429585919471456,0.00026945314275553207,123.11299418574205,5.892047518896979,-58209.001154662124,149903.67124819223,1.2521654224066021e9,5.234363892278934e9
-0.0006599941041634375,0.34534480899118797,0.0002654385488715445,121.1994597158692,5.8659836125289155,-236844.26425085607,134121.92368356333,3.324958739694685e8,3.652864770463318e9
-0.0006699940937468147,0.3465367879690348,0.0002844840379655818,130.99899423586615,6.35794878251571,-514024.0876847595,199439.22300002858,1.0731118047284729e10,7.182117082181473e9
-0.0006799940833301919,0.3476985829287005,0.00025857037245749395,108.53036234045175,5.010834709343912,-270087.4618293715,109139.58499951306,-7.726439286768746e7,2.580050030581641e9
-0.000689994072913569,0.34868617158250964,0.00026413381229143756,111.55733755623176,5.202561367948491,-194099.94469283774,131817.78072918867,1.2431011075679889e9,3.3094100291724653e9
-0.0006999940624969462,0.34991322967083743,0.0002704724651016502,115.8744511283898,5.090256939484395,-56630.86956473405,110599.66673015045,-4.560539557549933e9,2.719126363166838e9
-0.0007099940520803234,0.3509990026284278,0.0002711014788598181,118.33425950527464,5.422858325330455,-9523.664330846676,131087.50142184744,1.2077079617425284e9,3.4004598760349956e9
-0.0007199940416637005,0.3521210553825299,0.00026558501254883023,114.4306813286661,5.367995595946053,-60476.69440934542,132613.85647399683,1.5519591597308602e9,3.4736621820744143e9
-0.0007299940312470777,0.3532099849938955,0.00025113878109536637,108.77499457072986,4.747794978664825,-199375.3535859993,110624.44994297346,-3.678845577122379e9,2.9955944043892627e9
-0.0007399940208304549,0.3541455930215309,0.00026974290340576714,121.52298039535826,5.433143557024422,-107150.61395575704,137246.72035371728,1.163518678316871e9,3.389646354574106e9
-0.000749994010413832,0.35565396845759933,0.000254828181497907,109.57495738096978,4.871204478651461,-130860.60630204802,121349.2434206445,3.7058214088747925e8,2.7270830227338448e9
-0.0007599939999972092,0.35637511846514425,0.0002565015571256365,111.6066794662512,5.059071454735479,36736.01414849039,118840.99072945329,8.717374685839937e8,2.5607695947333097e9
-0.0007699939895805864,0.35733688659597407,0.00026611688285340583,109.6404151317333,5.444203105452529,-205606.55230171228,160249.81449924578,8.392927098584216e9,5.858506762474447e9
-0.0007799939791639635,0.3583857022837834,0.0002655824000471392,109.08979600871324,5.039160325717474,-58956.73217790713,117015.1449434612,9.559043416342542e8,2.885938148122383e9
-0.0007899939687473407,0.35961198664253186,0.0002564086733188469,105.73447379500485,4.831037570141639,-41829.851073077756,100311.36868087099,-2.799308060506139e9,2.279131807709268e9
-0.0007999939583307179,0.36083356481021267,0.0002518039277097549,105.01325227942654,4.561799944068911,78500.46726905255,91262.23774816081,-4.053440552141645e9,2.0765641881829882e9
-0.000809993947914095,0.36166899053388873,0.0002576203244627795,105.65179704077595,4.835811103387547,5266.241712807261,89438.82149043898,-2.8209963508767877e9,1.987307127900901e9
-0.0008199939374974722,0.36236074420493464,0.00025644945923407797,103.53501445907331,4.5553897871686635,-247238.96803728203,94363.47940245377,-3.5737184357975984e9,2.152406528740271e9
-0.0008299939270808494,0.3636333743961905,0.0002673346802346149,108.43733658852202,4.502961411406433,-70337.20595912253,97174.75431648908,-6.94412572640873e9,2.1663953688375664e9
-0.0008399939166642265,0.3647754617827495,0.0002516117227341895,102.84723908370528,4.701618327094138,53842.57488796767,101948.07675700462,-3.3595715348890514e9,2.3687767668625107e9
-0.0008499939062476037,0.365929028946242,0.0002597745568975995,103.58504282442524,4.976140133739896,-242606.0821821085,103471.7657230796,-2.9344047620435977e8,2.4617464709173565e9
-0.0008599938958309809,0.36689203921695046,0.0002458760508721403,101.62834748202187,4.411960429125951,-169027.48764102365,99731.61069512044,-1.9808454913631706e9,2.2940532160159383e9
-0.000869993885414358,0.3672639188329887,0.00023917819989767168,92.53224906740098,3.9400152069710597,-105448.38988254392,80033.38961422781,-3.451295880400425e9,1.596517854235699e9
-0.0008799938749977352,0.36861903275701247,0.00024728866657297506,103.6316584820526,4.63948249689876,-91728.4181229839,108074.62561005025,-3.2323127152358923e9,2.894479413317262e9
-0.0008899938645811124,0.36959446104332566,0.0002497505538168993,98.98924041832214,4.350601829193411,-20186.79587102025,98385.78544443776,-2.910645199951817e9,2.538448249169805e9
-0.0008999938541644895,0.37054828477892876,0.000244875290016322,99.4090821097781,4.56553570001975,1055.0250781672944,101096.68182105504,-2.9130823066722713e9,2.4981202343031583e9
-0.0009099938437478667,0.37196243146467184,0.00024891761027343793,95.46569420198114,4.549230630184361,27526.894998295844,115885.1265760252,3.3062136873759966e9,3.234088115012075e9
-0.0009199938333312439,0.37290305378117183,0.00022945572579167493,86.48332695921496,3.8593832100205883,7237.791411414786,77192.62536599916,-4.5964620770973974e8,1.615666825067983e9
-0.000929993822914621,0.37352248122998144,0.00024017968805093963,94.39705440676539,4.451138651029705,-17277.459697622537,89499.32943278943,-6.838520075377423e8,1.9225603110405114e9
-0.0009399938124979982,0.37405694084468605,0.00023995738104990737,93.53406823284693,4.647867720188167,-79126.0124432007,96483.96456842702,3.279642020094519e9,2.357406039689561e9
-0.0009499938020813754,0.3750702845897381,0.00023073666445552125,86.01503035209818,4.0353688871974756,-15882.615662608669,85018.74537590929,3.8185587594620764e8,2.246750546398047e9
-0.0009599937916647525,0.37605590839133823,0.0002376291565242552,90.73545220891897,4.016584298998483,-72680.15568800112,81154.08966013422,-2.0992562573779635e9,1.7605025296670704e9
-0.0009699937812481297,0.37690904096659433,0.00023711029403087434,93.11704728280266,4.273836644540878,-23142.757270345173,84872.90371861086,-2.003652902810265e9,1.8323499260196507e9
-0.000979993770831471,0.37782652313346926,0.00024325824933489642,92.89538751538429,4.546139001167082,52868.62988808894,102178.82469536079,2.384389871646967e9,2.56136341938648e9
-0.0009899937604147442,0.37844308765178597,0.0002205016200308992,87.51831379165709,3.952826733303054,-91504.70089797999,86555.54360009076,-3.794825796139824e8,2.2029863122223186e9
-0.0009999937499980173,0.3800688687569675,0.00023930650041926207,90.23730665529675,4.055011391474872,-34650.34898806086,76085.63393318762,-1.9169279471870515e9,1.6054533248617203e9
-0.0010099937395812904,0.38061937145283964,0.0002305655800423582,83.77306053754765,3.7366822658845247,-145298.00981060625,70157.02795039663,-1.8839899642049122e9,1.4550363478267627e9
-0.0010199937291645634,0.38179575110609404,0.00023503981138943276,92.18419129088636,4.1702565486493475,-96538.0465738296,91786.52616337965,-6.815008950422771e8,2.3963751606296506e9
-0.0010299937187478365,0.38221165098586507,0.00022582345094199387,82.0803737700339,3.36096770680693,117276.10666223016,61012.442656962514,-5.896589953533585e9,1.2718136450240352e9
-0.0010399937083311096,0.3835500713580438,0.00022855672064419288,84.5289224566592,4.100488043631394,-29212.007123685096,78409.65127991182,-1.7311417418874207e8,1.680245694514515e9
-0.0010499936979143827,0.38383551726807474,0.00022174795263446375,87.3522203338729,3.924736115551188,-70171.13198588605,90218.09588463671,-5.603991137614596e8,2.2065680914566517e9
-0.0010599936874976558,0.3846771433676984,0.000219424677050358,78.39153191850929,3.7490752685257265,-146227.41544112936,79841.93564595949,1.846039221777887e9,1.6931542925172567e9
-0.0010699936770809289,0.3855692467027441,0.0002210088003487405,83.68067938640827,3.7928565239820022,-67526.29958202827,71321.28038533941,-1.244204286511939e9,1.454543777330504e9
-0.001079993666664202,0.386661765519288,0.0002288124565519389,79.44006418212628,3.58502109231524,-30409.01351954142,70609.08288543244,-7.368927954587533e8,1.6538279529801733e9
-0.001089993656247475,0.3872394928236867,0.00022144138916687967,84.64847926911706,3.926239547405799,-40382.89217150027,83138.18893894932,3.172631972838184e8,1.65196291086843e9
-0.001099993645830748,0.3879727124174992,0.0002195570155892621,82.40472435198971,4.0735582399466,-76461.43454127651,94161.34523918273,3.1252755220098023e9,2.779247077278341e9
-0.0011099936354140212,0.38893912108599915,0.00023930010594283782,87.4407732118018,4.230161858774595,18201.975902134414,84384.80035724395,-2.7994376656904864e8,1.971528434473658e9
-0.0011199936249972943,0.38973520785740084,0.0002151111135555381,75.30225525448844,3.472726175697162,-90076.35066944874,72669.18360675212,1.287068343186348e9,1.8881400319158478e9
-0.0011299936145805674,0.39083107359408237,0.00021896855753639354,79.43738593846025,3.458505241949867,-107158.84034626871,68061.88520638432,-1.465290894213532e9,1.407482322550433e9
-0.0011399936041638404,0.3917703849692062,0.0002190606664630434,77.41140629758405,3.4924930521412914,36553.582168601526,63152.55750084698,-1.1122432154466736e9,1.2048211120555804e9
-0.0011499935937471135,0.3926100236230042,0.00022142715795984063,79.9691079701749,3.750515674008245,97835.61567326204,81442.98072924993,6.245043102813833e8,1.9486017875335026e9
-0.0011599935833303866,0.39308055053482077,0.00020638331120562313,72.65886813274004,3.3790055924136073,-4307.0484625168965,57740.06161579956,-1.1620745147445602e9,1.1574511452874296e9
-0.0011699935729136597,0.3936270295107562,0.00020769902246460178,73.33360166201409,3.4350817640259153,-34051.891766126566,63581.468064761306,1.3765147359734023e8,1.3847169563182447e9
-0.0011799935624969328,0.39496842741809857,0.00021811466349200008,74.73492864178903,3.337226070916772,-43775.31306631221,65434.052812304646,-9.642781455342962e8,1.5743048409878073e9
-0.0011899935520802059,0.39510547332701407,0.00023042850306362697,82.47621641880767,3.486036519748137,-60820.29253759915,65661.86391829666,-2.5803758046293383e9,1.4119905353280542e9
-0.001199993541663479,0.3962894703624942,0.00021538105121358297,78.24159085326,3.577461383718135,-49504.38501839356,72232.10074001853,-4.4138804550637203e8,1.396143693064452e9
-0.001209993531246752,0.39682300476644455,0.00021465734505381556,77.35756443578488,3.555842224544765,-71705.59627988367,72381.35785307254,2.3108881881589028e8,1.5125242540867355e9
-0.001219993520830025,0.3974290537605823,0.00022387348601285906,77.85622875086963,3.2825895220851407,1512.5584938894885,58595.285331083884,-2.5771883444330626e9,1.203349885176054e9
-0.0012299935104132982,0.39794495332178587,0.00021594444378273062,75.15207328013277,3.7916974620660944,-114128.7791664757,80281.60124853683,3.209369031267028e9,1.8504601762771738e9
-0.0012399934999965713,0.3985811923819041,0.0002147430528278114,74.42276106621848,3.4039428484000442,13950.267012370437,63360.34390301182,-6.476471830708711e8,1.1387601160926526e9
-0.0012499934895798444,0.399689375184169,0.0002093876698807763,72.5452106708265,3.1798319895349487,5095.659867085755,57585.229451374056,-2.1347996857726142e9,1.2388626938435183e9
-0.0012599934791631174,0.4003921767329981,0.00022176074483565874,72.54822163047162,3.4500718591001887,-24353.98905455545,61054.91015211242,2.3183877107587436e8,1.1914488195754983e9
-0.0012699934687463905,0.4011406463647121,0.0002088638231894745,74.9997037577418,3.2501009237068206,8203.775165837833,63262.03972019167,-9.60374345851507e8,1.2417208259988315e9
-0.0012799934583296636,0.40219489193605357,0.00022427772284259746,71.5809474544998,3.730263532651962,-80060.814660929,82962.07582403114,3.3437250742648544e9,1.9840205083691647e9
-0.0012899934479129367,0.40256787539043953,0.00021060707965344142,72.49494013576073,3.375187540655928,-99683.84787852327,64587.151308481916,6.247595475297221e8,1.4221407381032445e9
-0.0012999934374962098,0.4030733427020464,0.00021722359814393128,74.93852380862339,3.520173195173939,-60966.938184099396,77725.7528294015,1.0917120668823433e9,2.0680655551971078e9
-0.0013099934270794829,0.40395949073484494,0.00021389757517290025,70.83190680816796,3.2747236704505926,-30452.853615122014,63772.07548387528,1.692413128040385e8,1.2262968821597943e9
-0.001319993416662756,0.4046845524276855,0.00020357417631817652,65.12990344260795,2.9067460947318207,35938.79198352642,48782.303714775946,-1.1356033692489958e9,9.117187760809033e8
-0.001329993406246029,0.40591442919006543,0.00020801643035329585,74.96437886913398,3.347415272922306,-12602.68477875209,63788.460758965564,-1.3037203246126404e9,1.3095037824229696e9
-0.001339993395829302,0.4060435387742619,0.00019740897035003767,64.80741011727407,3.0977694845499344,-136477.60592263858,49103.32432571101,-1.1351722363348019e8,9.38569296253009e8
-0.0013499933854125752,0.40672734940024896,0.00019697623866760217,64.35654045470929,2.8261079454221054,44268.0515076643,48110.261494964936,-5.248967178872826e8,9.313911259726592e8
-0.0013599933749958483,0.4079011077965367,0.00019711197133244807,64.7447953984598,3.021973992906755,92494.21452081183,56315.96956433691,8.223679611464725e8,1.0143254590625893e9
-0.0013699933645791214,0.4088112837472049,0.00020046214138745835,66.27310418801912,3.0389052053545353,-41064.993582583615,49713.421646826806,-1.3905784317199507e9,8.656896990854871e8
-0.0013799933541623944,0.4093116643101039,0.0001976982320678166,64.12759897301277,2.9813778565411093,-119918.13144792001,51960.70591245901,-5.844386871777077e8,1.1197745909113383e9
-0.0013899933437456675,0.409905314273083,0.00020394346233176805,66.93836105816236,3.0929470663892173,-15506.154907097725,51944.777152726005,-6.833680113567924e8,9.272758239256905e8
-0.0013999933333289406,0.41043173254053206,0.0001860573941430495,59.01040106738653,3.0373006418119757,41213.35058938206,65844.60396943301,1.5675433714777226e9,1.9644986648719478e9
-0.0014099933229122137,0.41115063881298713,0.0002044725164561285,67.41131913976501,3.1572086495615226,42663.513369323686,56809.50598921669,2.7969941884996814e8,1.0689198025325352e9
-0.0014199933124954868,0.41157194701866884,0.00019453108404633628,62.61699980788556,2.8240757833003087,-60225.43040132627,48478.01502230072,-1.5144286416892788e8,7.80428797243115e8
-0.0014299933020787599,0.4123979676017665,0.00019886071134292137,63.642057472715344,3.022720863038506,-14570.492246270791,59040.68320337519,1.1442887876053674e9,1.257608026656843e9
-0.001439993291662033,0.4135523170730585,0.0002009569456008545,70.87044632737963,3.0708517226088077,-78873.42989086652,49960.75169486524,-2.244772873568485e9,9.961566296907512e8
-0.001449993281245306,0.41407209830887526,0.00019985248845336351,65.91277825642203,3.487147408326031,-158180.49426054436,116292.2033982255,4.713947145623735e9,5.384452758717078e9
-0.001459993270828579,0.41430337053457705,0.00019674686087295452,66.76023674074256,3.031871628393665,-21909.200498161732,56241.97977944002,-8.959228632511734e8,1.1397823350882368e9
-0.0014699932604118522,0.41502440766508436,0.00021018467444063556,67.13215648912094,3.0043964451077145,5920.572369012473,53653.771751718996,-1.1420288933046357e8,1.0678117634633878e9
-0.0014799932499951253,0.41576337782763795,0.0001945915970665637,61.80752494795283,2.8891997114413983,45329.26209155176,51835.35801292425,9.27103909532514e7,1.0576474466963973e9
-0.0014899932395783984,0.41633286005928294,0.00020990395477299355,69.4135895789438,3.1519534394373787,-132075.83507692546,57375.46254932258,-7.54559467178496e8,1.1987323993328755e9
-0.0014999932291616714,0.4168934419043394,0.00020030213425950154,66.48190335236902,3.099987690178542,61205.67923372332,64328.85743444019,-2.7837276817583885e7,1.751053441376983e9
-0.0015099932187449445,0.41786328121321237,0.0001900802893553545,61.28737645741795,2.7837374776323602,-66260.72014909415,40563.30944912808,-1.3448539146639113e9,7.17548298069975e8
-0.0015199932083282176,0.41848801314041234,0.0001925436953541738,62.54022464367772,2.7939025621996763,-73610.28453114202,46831.87813178856,-8.547877747633882e8,9.076199173063312e8
-0.0015299931979114907,0.41958045111079617,0.00019868107063505564,67.72202835042546,3.0201594712596855,-44617.79597203468,55427.79951910914,-5.853658030227804e8,1.2150085291570852e9
-0.0015399931874947638,0.4195046627907154,0.00020021607817225434,63.75280310301754,2.974102077204565,-47437.33696488734,51567.416602227495,-5.150501883150573e8,8.69960356763934e8
-0.0015499931770780369,0.42026878287181757,0.00020998424263401282,63.017801171551824,3.1145605268920065,-37075.32444762649,56210.41385666053,3.9616484578551286e8,1.1829305728869588e9
-0.00155999316666131,0.4211444886985448,0.000195666162724322,57.98238615888982,2.6044069367821163,-82405.89608728688,42319.00227497277,-8.096432173546424e8,6.857730257350372e8
-0.001569993156244583,0.4216532327561213,0.00019881001910461354,62.913216913874955,3.016150731749631,-45151.85018678182,53120.16193554041,6.149811870964112e8,9.815930329641962e8
-0.001579993145827856,0.42217069606720325,0.00019519989127236826,59.570626349381726,2.5185784403016847,43794.604719761046,41530.05907063484,-1.31615764839131e9,6.878823288567135e8
-0.0015899931354111292,0.4225764150628926,0.00020219737275192605,64.74621262826186,2.9244079391591233,-101320.40240605254,63317.53646262586,3.8619125146884614e8,1.3836921987173135e9
-0.0015999931249944023,0.4232749221988224,0.00018726104658261782,58.822993869099484,2.6797944560467832,-44791.86408974434,43347.15328995274,-6.168865538416955e8,8.187076559083987e8
-0.0016099931145776754,0.4241805176959636,0.00019352569413943064,60.09026603483126,2.8919660411177532,9636.07950724276,46796.4830341038,5.379340471134001e6,8.655674649725128e8
-0.0016199931041609484,0.42459517627864557,0.00019109491434331249,57.737054572123526,2.6786465650739135,-22919.328459877193,47780.74720567191,2.838794511105541e8,1.0367542680863425e9
-0.0016299930937442215,0.42509055438862403,0.00018622937262009667,57.774771313331144,2.590541730589064,-10261.45812058199,41477.23627355127,-4.4733636881662285e8,7.379929213825436e8
-0.0016399930833274946,0.42586430869050507,0.00019937077449721943,66.42842239793607,3.227871632474208,-16003.488250059476,65092.643408933676,1.4647035784972289e9,1.293693132195641e9
-0.0016499930729107677,0.42653290340211264,0.00019065717673324802,61.89363942291836,2.9747699631377085,-51083.850960877906,60031.802899872564,1.4350755765342827e9,1.3877155353475752e9
-0.0016599930624940408,0.42720565021263485,0.00019556334152328721,60.81128638509189,2.8883742425204746,-87158.18011786936,46531.761499737906,-4.6468960977310777e8,8.603896606827091e8
-0.0016699930520773139,0.4276512301301493,0.00019774791869641895,62.05752305795867,2.7644241425694553,-112662.54131486944,46546.09244357457,-1.022303624935546e9,8.769059303475779e8
-0.001679993041660587,0.42857941083635986,0.00018969017622493556,61.65730612097904,2.6979089784266255,-22002.890081258072,48696.68520275893,-9.4806551088859e8,1.0229178004467192e9
-0.00168999303124386,0.4288594657366371,0.00019083465487657926,65.40591610410023,3.101775615873522,-42820.496678108226,60562.82965703886,5.178975069854383e8,1.3516273364820483e9
-0.001699993020827133,0.4291420029002062,0.00018276953945929204,54.05013637180922,2.5655700140542286,12871.409274558839,40114.24674114558,5.371916404720504e7,6.005789682077022e8
-0.0017099930104104062,0.4299616495891006,0.00018604080480489967,52.75681977540527,2.4331055260323833,-16338.689439590222,43976.0162967357,1.473813661776608e8,9.201692442939982e8
-0.0017199929999936793,0.4307476686338482,0.00017754749284110456,53.259578978659746,2.4272152877696844,-11761.552936185084,34449.174975524584,-8.863401474168031e8,5.772904411991428e8
-0.0017299929895769524,0.43110946370710035,0.0001761142934864699,53.779269791928456,2.390844642627378,-35315.437427457626,33228.535819602206,-9.683504805093491e8,5.587012165629793e8
-0.0017399929791602254,0.43200608403202084,0.00018378727453630946,57.45126150909282,2.764696260899477,-99862.64258375789,44794.46594929673,1.6915655799905044e8,7.83229630754778e8
-0.0017499929687434985,0.4323909263144849,0.00018947848013995165,55.76678015068944,2.751213635212194,-118910.99814398064,59540.940944041446,2.279942354551742e9,1.326381549514679e9
-0.0017599929583267716,0.4325708947761799,0.00019113991617525307,58.310961062107815,2.7130013519510476,-18743.936576448377,44294.848184247465,-7.474819700565829e8,8.056837726087575e8
-0.0017699929479100447,0.43347260129641857,0.00019188056700067638,57.5711018124743,2.8058157025497024,-39700.40628587679,51504.727816367194,4.7055939155761504e8,1.0731223386388152e9
-0.0017799929374933178,0.4343339960673474,0.00018690508273270276,55.37968492000521,2.402991717172816,-106207.27333331846,35347.52081957134,-1.2152575008024046e9,5.99623657526334e8
-0.0017899929270765909,0.4342730149557693,0.00019077480907959992,59.43728836153318,2.8118715356024016,-81436.59190542577,50243.01912372694,1.0401817924711815e9,9.322780631449542e8
-0.001799992916659864,0.4350464886168445,0.0001900159323543019,54.592758207966845,2.5736469428963784,-21489.179120189758,41076.32967884199,1.3195889844364683e8,8.22150161915972e8
-0.001809992906243137,0.4359249102707231,0.0001816763467500421,55.62606244070262,2.773717696190894,-57520.35397581381,42880.96259209578,7.457747407029876e8,7.829093757673651e8
-0.00181999289582641,0.4364230739574741,0.000189647905641036,58.39474134748794,2.733949333248991,-110487.3620314668,45967.11817423916,-4.1126717845890033e8,8.763391114340389e8
-0.0018299928854096832,0.43668975485394046,0.00018958029985493804,58.65658329607197,2.7215588128199477,28658.96829194933,57615.54012862374,7.526806871054164e8,1.3303263867679849e9
-0.0018399928749929563,0.4374758650756056,0.00018271244349330425,52.689999371226754,2.5139746205035447,-38260.68637326706,42608.497544734666,6.161273997417212e8,7.823450171462252e8
-0.0018499928645762294,0.43793984937632174,0.00018394503148544704,53.5137135869873,2.483995002231434,-27409.085839616073,36356.67954567529,-2.6343815010571712e8,6.142490746321337e8
-0.0018599928541595024,0.43879535684107907,0.00017581884855051726,52.04097681355058,2.2755589953271316,-5208.526435283057,34314.831205127986,-1.2894661246688228e9,5.44246493502668e8
-0.0018699928437427755,0.4390488809263382,0.00017934764840637607,54.19800827508995,2.491143635440653,-36870.16451392991,38093.61690948437,-2.6248359454092765e8,7.246806675684465e8
-0.0018799928333260486,0.43980996381152526,0.00018145456729322932,55.77022723637259,2.403502600527034,-25027.791405132015,36689.603155771234,-1.572273967608789e9,6.267102894352173e8
-0.0018899928229093217,0.4399666766973278,0.00018037732186836037,51.93947031752091,2.372126571160303,2254.2554769730327,34949.75020074632,-6.391556380560926e8,5.614090522111379e8
-0.0018999928124925948,0.44067564741676574,0.0001659743567051054,49.58283769446301,2.325609508375083,-76189.84101093638,35906.16088945446,4.1231533383445746e8,6.312351060273823e8
-0.0019099928020758679,0.4412127937692811,0.00018467745404529277,57.50406941904527,2.6284721067745926,-44332.891423598674,41769.32324291083,-2.0531668972296935e8,7.104475942141315e8
-0.001919992791659141,0.44157720701641173,0.00017255334475279894,52.22367856386868,2.2947034006170477,20011.843111085156,33481.03899224995,-1.027773318233917e9,5.545247964821333e8
-0.001929992781242414,0.4423193439512311,0.00019191058241606166,54.95828956338279,2.5610460596407854,-23434.895529281366,39631.839457991045,-4.974050636522199e7,6.280911881195763e8
-0.0019399927708256871,0.44292202103792677,0.00018912778118047285,53.48041194419547,2.3420174783428234,30784.97198112607,37399.226289931765,-2.4663844940891105e8,5.986143955790257e8
-0.0019499927604089602,0.4435143310437797,0.00018717302271322115,56.39017549694075,2.4603952132841,-82464.18786204494,38612.55507747343,-6.437936425369477e8,6.919293393515764e8
-0.001959992749992376,0.4439230978993032,0.00017792576385146545,52.17003346339135,2.1539770726495804,6510.391934494023,31876.42524668865,-1.7850792351850638e9,5.505608234084673e8
-0.0019699927395758574,0.444373347480788,0.0001806482624594996,53.19176326688411,2.3860832524577575,-34663.91277360421,33744.590648196056,-8.540020868335466e8,5.555929947599317e8
-0.0019799927291593387,0.445363141289506,0.0001835941090768493,56.85431501528482,2.6939202446724595,28422.384976411173,43959.85405848667,1.1596414967741993e8,8.010703682049086e8
-0.00198999271874282,0.44563787966368973,0.00018393992951271958,52.94418307389539,2.418824468612926,43968.899020115074,41108.40330119128,-2.733352622634723e8,7.653613928180819e8
-0.001999992708326301,0.44621529736960464,0.00017229962882141375,48.997254794104826,2.1258861590767624,-78138.21553934604,28964.806730891098,-1.5449583911675246e9,4.729462030979556e8
-0.0020099926979097824,0.4464191544674425,0.00017654802642967041,52.66038704701567,2.322318303324627,-73188.87526093109,38560.31584647068,-9.441500551657829e8,7.764020453640884e8
-0.0020199926874932637,0.44673376163586015,0.00017618760210347234,52.66115568875076,2.6518175946917646,-33324.889301353156,52076.851560542986,1.6943026891378112e9,1.2736334357351637e9
-0.002029992677076745,0.4478355690031449,0.00017721856247636768,53.08352568094571,2.4881592039831006,-34907.60788102502,43380.975564207176,-1.4118173599058282e8,7.861243720708662e8
-0.002039992666660226,0.4480985795868047,0.0001745280887230974,50.73288246019517,2.4048969162493132,11768.217283435513,38527.60621870708,4.923826339853346e7,7.084214026721628e8
-0.0020499926562437074,0.44862189691672927,0.00017420417552222253,49.66299413863756,2.2692035654836826,-9765.732254196037,33762.40400411772,-4.298730259513767e8,5.30251728895505e8
-0.0020599926458271887,0.4490602805383441,0.00017358249874022957,50.66469603679413,2.3203576638276884,-4181.903254046408,38105.841304238944,7.046793412637707e8,5.654097806078758e8
-0.00206999263541067,0.4495823154712327,0.00018846051244710243,54.11048829386306,2.7058424909023135,-82269.66605463169,45119.85498682421,1.2975550302187767e9,8.633419440857207e8
-0.002079992624994151,0.4497874507928802,0.0001680067229569697,50.63217448329956,2.468737834611976,38444.196806154796,44057.897272379676,7.976455942220988e8,8.257894022168413e8
-0.0020899926145776324,0.4507576229549473,0.00017570378653734096,47.91718459714552,2.261438287690097,2412.2861925394445,39545.72390582686,1.849446638352985e8,6.980057423093138e8
-0.0020999926041611137,0.45117612436705673,0.00018322128956107283,52.49813892921198,2.43867185170424,-67897.58656621815,38635.747999415944,-2.6742258660199466e8,6.762676293141248e8
-0.002109992593744595,0.4517605247215485,0.0001704467494114838,47.0900803802951,2.3111034582925387,-14874.165290797082,40198.24846128404,2.667870032695359e8,7.13455823615936e8
-0.002119992583328076,0.45183416456226394,0.00016779977572671368,48.42636702271185,2.200350058140758,-15992.6360082499,32257.888299486553,-2.3611805757422084e8,4.404088014215744e8
-0.0021299925729115574,0.45269820476038225,0.0001694949746537982,47.73827693590479,2.2889056595466393,-43784.75548203049,33200.87867184669,1.3215449079398495e8,5.725859151576525e8
-0.0021399925624950387,0.45280499140317126,0.0001716921423993342,49.32108473982353,2.3930153867514883,-63528.93143444262,37851.55603106761,3.2572993193047756e8,6.649012411459333e8
-0.00214999255207852,0.4535091836585481,0.00016515674988968126,44.05581626886924,2.1444711185095886,-59609.88502713335,34522.89982095974,3.261075322911098e8,6.651339698573312e8
-0.002159992541662001,0.4543131809643181,0.000163613351730585,46.47863390426852,2.0380316052541714,-25389.96328684891,27014.579770395478,-9.227575907476805e8,4.123234849443499e8
-0.0021699925312454824,0.45434338849918854,0.00016551365096612324,46.214161876451016,2.1542315896075106,43647.060175289655,37297.51727654158,2.3622955312542075e8,6.576353570638019e8
-0.0021799925208289637,0.4550082967124944,0.0001786734784746362,50.08572933818181,2.4387252655907226,-13564.805340319646,43405.562677739596,6.276662087389984e8,7.845157374486437e8
-0.002189992510412445,0.45530420858716475,0.00017448481001593134,47.22476388027805,2.095855625381848,2715.8649776183856,33393.926171938976,-4.1152285076592284e8,5.635882434210852e8
-0.002199992499995926,0.455886020331494,0.00017066303115443666,48.89564793745385,2.223754610264729,-36968.805214074666,32241.32949991578,1.0018558217998098e8,5.001684156843299e8
-0.0022099924895794074,0.45649067737408344,0.00017504443461143743,48.90941822823049,2.3695955957860937,-69481.54997614508,41073.030912298746,2.5587796019770524e8,8.349983133923283e8
-0.0022199924791628887,0.4571828428449086,0.00016844770335682456,48.081021407814106,2.2121898072594224,-38806.70283543285,31248.22925428431,-9.271917806995211e8,4.7028971052783513e8
-0.00222999246874637,0.4576035386776093,0.00016588553957812388,44.61380974495424,2.1188462766686853,-35960.970278524335,31187.55644805515,2.3102772342540887e8,5.1442380890215033e8
-0.002239992458329851,0.4580642206239272,0.00017181234013634447,47.74389319587308,2.276492549802294,48028.41801838538,35580.47351987067,-1.14142647729662e8,5.782425373576515e8
-0.0022499924479133324,0.4583962837807312,0.00017089930026183695,44.570337620547676,2.0957558115682926,-58741.46452190559,35493.73750060839,4.3361198485252225e8,6.071365081586007e8
-0.0022599924374968137,0.4589474601317767,0.00017627342223326274,50.675410544786295,2.4307021564640148,-36601.58943379039,37816.41943692618,2.926599994789838e8,6.719958068252575e8
-0.002269992427080295,0.459340332852373,0.00017825753523170916,48.33750049491117,2.213195868495285,-67352.68342158954,34332.79357466193,-1.6972845948671997e8,5.987155147824087e8
-0.002279992416663776,0.45979695350170924,0.00016601513691218736,47.39681153368001,2.365271677235575,34563.37248481042,39021.44579594062,9.415832583569974e8,6.16242112818102e8
-0.0022899924062472574,0.4601936504838214,0.00016901482196725304,47.44860676721998,2.222983391671728,-13439.969880900693,30588.956746565866,-2.995970014419837e8,4.593458848150346e8
-0.0022999923958307387,0.4608931346833053,0.00015987968495727791,42.866188618976636,1.9671498224723076,-36364.351151393224,27040.156504193146,-3.423688892048793e8,4.189618969877248e8
-0.00230999238541422,0.4611853496496906,0.00016788642017925512,47.9872297932957,2.2404122665469695,-25026.366890704623,33941.453716499,3.409978980205694e8,5.456968625368942e8
-0.002319992374997701,0.4616221755225477,0.0001664642614670126,46.32107283974054,2.1961671822808246,-27900.007366299415,33285.58167012242,-5.144856279046118e7,6.523141555776098e8
-0.0023299923645811824,0.462353528792627,0.0001664556303491958,46.226154630672,2.2113298839744564,-46691.34069657586,36667.74796733606,4.599082504129001e8,6.475981522434788e8
-0.0023399923541646637,0.4625126496274805,0.00017061514664224245,45.04088938019465,2.0338285095725928,-8582.555749949039,29943.575323777168,-2.7527039037735844e8,4.1486981481250554e8
-0.002349992343748145,0.46322918099219534,0.00017236722230037446,46.97414068823229,2.2651873491605254,-13040.642404308173,38701.22131712655,9.606982582486744e8,7.466821471148221e8
-0.002359992333331626,0.4636084706067672,0.00016663435631024236,46.64617978266322,2.2459258186431796,31107.026383162498,36434.96906396446,5.2664835855385333e8,6.482686328558391e8
-0.0023699923229151074,0.46414926897903563,0.00017386826276546565,48.38153636263547,2.397932371167508,-15752.762847834336,39791.7919217639,6.78205768434644e8,6.894882652085782e8
-0.0023799923124985887,0.4648565795738238,0.00017144115742942346,47.51223830716803,2.3189335893087,-2475.988887319096,32315.74885241987,8.045342386182238e7,5.006106496772588e8
-0.00238999230208207,0.46508031003336975,0.00016505066807245763,44.341118542674096,2.1596705453169345,-26995.369714457218,37741.76803393096,4.957428218305745e8,6.46115807029598e8
-0.002399992291665551,0.46555167607995696,0.00017466999190277798,48.678309336152346,2.4528076792278286,-37751.89722964598,48186.40639961673,1.079675515571522e9,1.351334470015784e9
-0.0024099922812490324,0.4657663446563055,0.00016049667959787043,41.469598678571494,1.894523440325764,-39959.9892136636,26865.52047346349,-1.330370017687553e8,4.213713490852378e8
-0.0024199922708325137,0.46614420050987887,0.00017589678139169458,47.52901742467723,2.3283563267558143,-4649.2868871828,34472.64042321565,2.751123478515143e8,5.417166238812964e8
-0.002429992260415995,0.4667648334133817,0.00017436122347743054,46.076163154436465,2.021771421227515,7978.5511094311705,28926.937053737718,-7.202729582045641e8,4.152286683698705e8
-0.002439992249999476,0.46721947051964335,0.0001601289266456927,41.589339588341055,1.7792027783246611,12174.283010578167,22535.354002733227,-7.626740147696495e8,3.1706907128203607e8
-0.0024499922395829574,0.46776236071733335,0.00016940339054338872,45.88925831951341,2.22633478648655,-28600.518238197103,39556.25277871836,9.41345281998874e8,7.515619787541299e8
-0.0024599922291664387,0.4684303879752027,0.00016748074243451918,44.62794477872625,1.9868997883951072,-43440.49963205632,27751.802002112778,-4.673554065530139e8,4.746491448803014e8
-0.00246999221874992,0.46831001531406163,0.00016120251264099933,44.226594825181856,1.9834814041215014,2398.0134443949996,33977.67047723536,-1.3529679365034953e8,7.244205670551188e8
-0.002479992208333401,0.46911361202693935,0.00016330792445578345,44.7333486215603,2.205772461158874,871.3537907751886,36668.83897038324,5.231081825818307e8,6.721484650965472e8
-0.0024899921979168824,0.46945322292612846,0.00015909382360134854,41.55281419909977,1.852017575834411,-19551.935035038558,27773.28447763091,3.535754730818593e6,4.296403989989673e8
-0.0024999921875003637,0.4697181583343399,0.00015786564213945498,41.1110932470372,1.8069960971381882,23374.43641967418,22652.973070806976,-5.39529147698346e8,3.234604438786064e8
-0.002509992177083845,0.4702516894421741,0.0001661484791973782,46.11217680894617,2.2786103502135977,-2074.2291254510437,34686.6961345807,6.933527748514937e8,4.9512240299390733e8
-0.002519992166667326,0.47089176040227415,0.00015720516853483712,42.193136494782514,2.167362085112489,-69873.980159444,35914.2916747577,1.1214632738725789e9,6.071107148487232e8
-0.0025299921562508074,0.47134270404329653,0.0001718686748245151,43.779357867800236,2.0490201583812646,-23865.501542405444,35547.600723793614,1.0453876898437226e8,8.137379006897277e8
-0.0025399921458342887,0.4718222840023241,0.00016413918379493112,43.715264051175744,2.135038856848645,-29221.492195575316,33287.54739243292,4.7478547799351645e8,6.443945875401659e8
-0.00254999213541777,0.4722110945420024,0.00016777759862809618,43.31922957619374,1.9080920039681786,-41765.32763228886,27142.154517751995,-3.274804338149851e8,4.3289136522157454e8
-0.002559992125001251,0.4722643129839041,0.0001642842186970587,40.67530389752315,1.9127760026514735,10273.348399283293,26769.232920443854,2.3997128699145976e7,4.1164433253176934e8
-0.0025699921145847324,0.472697925375224,0.0001601624051684742,39.66886995833231,1.8513115121102754,3978.5137040801173,23958.509898362343,-4.5004633570501395e7,3.5173814455078787e8
-0.0025799921041682137,0.4732107717677769,0.0001672510424209577,43.21804396649128,1.9394661931894468,-51483.84902086936,28252.109415565643,-3.8171198344060016e8,4.9427741810598135e8
-0.002589992093751695,0.47369188615770774,0.00017080436532320548,45.122438824570445,2.023919622571142,-6942.571729088009,28471.140312777563,-5.412609641760277e8,4.5349931525055474e8
-0.002599992083335176,0.47422743532287237,0.00016003047705266638,41.846726248186336,1.727300723814345,-21981.456564521166,23589.733347508565,-7.87481432327043e8,3.641188079496352e8
-0.0026099920729186574,0.47462737332768373,0.00016926758961880231,43.96425834356094,2.197725000027751,10703.26312578687,34052.12523237001,6.938640410926324e8,6.130880715270402e8
-0.0026199920625021387,0.4754249421199265,0.00016397437719735308,42.104697735994364,1.8852854077141539,48935.97964682888,27206.463882466272,-2.3694022527122006e8,4.0523922706374776e8
-0.00262999205208562,0.4756076361678168,0.00016704481674776071,42.476712860559175,1.9044585198163655,-3182.7384943835004,25940.892258257896,-7.785005564301502e8,4.0950918116582775e8
-0.002639992041669101,0.47572800096989204,0.00016358278979111487,41.08537979452143,1.842603983921711,-25299.212311014115,22141.173845817877,-6.038948590208622e8,3.1570656146998733e8
-0.0026499920312525824,0.4763543466107985,0.00016400718274470829,41.749735366538594,2.0057041269252456,-10309.873939205454,32364.484549030858,4.5838543369282943e8,6.068738496400371e8
-0.0026599920208360637,0.47686423876921924,0.00016313513965226728,44.57714733350218,2.074435036596321,-14489.899397597152,33584.97150003753,2.571078528407929e8,5.422173528239816e8
-0.002669992010419545,0.4771621946353319,0.00015621294117310278,39.974595855595034,1.9058595048949754,20754.16339871006,31773.9639732715,5.825824277370718e8,6.442221085640143e8
-0.002679992000003026,0.47767063157955125,0.00015673370037420838,40.71649720729896,1.9366319997082637,-10117.84304928845,31787.78215402694,3.302444077989388e8,5.221022476155969e8
-0.0026899919895865074,0.4781077304886077,0.0001632774279284795,42.53943071950252,2.0272731993694326,-9698.092312344772,35159.22458101668,2.4232665077173558e8,7.288715963866432e8
-0.0026999919791699887,0.4786149389339849,0.00015500099239339752,38.028930169798805,1.927798761428851,-3442.8988590669965,29699.976851498268,4.564511568452531e8,6.956516880818661e8
-0.00270999196875347,0.47871514034907636,0.00016544700870086654,43.88337506027333,2.003913942082946,-10243.778233156076,29094.14479827153,-1.9794145912918243e8,4.895050371247188e8
-0.002719991958336951,0.47947524189859725,0.00015965764764353953,39.97452745408392,1.7097655841101222,8521.506627642066,23952.42693491267,-5.581951655435281e8,3.532483577989042e8
-0.0027299919479204324,0.4798995633848126,0.0001582755443932159,40.513787360159206,2.0587671752212713,45097.69186191096,37464.24420411403,1.2413054572495818e9,6.803825474727345e8
-0.0027399919375039137,0.48005318228169347,0.00016996943649178552,43.8263278338085,1.9763120751215193,-8878.060791390664,25677.988064213092,-4.870416849568237e8,3.7200850775193465e8
-0.002749991927087395,0.4806127276664995,0.00015559469619222285,40.55959406803256,1.8137702339161559,6721.6815814312795,27147.62844655519,-2.338328143885139e8,4.3411309762769157e8
-0.002759991916670876,0.4808036845844014,0.00015305766527980033,39.92123143076096,1.9680521220737341,8592.45644992708,32533.627487092763,9.657209758766142e8,5.979451045638987e8
-0.0027699919062543574,0.4813014030067204,0.00016161592516091906,42.350779762529314,1.8827511619953805,-20338.14782503483,27192.977063450893,-5.131704159638115e8,4.5013988894777906e8
-0.0027799918958378387,0.4816888835166503,0.0001622962885082958,40.20382986837152,2.010756271946023,-7293.205029683628,31081.692462202773,6.120582090341891e8,5.704331803842076e8
-0.00278999188542132,0.4822277605426626,0.0001563276653893925,40.35598312068236,2.084889701923502,9642.88518976551,40618.652926200244,1.1232713845923193e9,1.118563722067536e9
-0.002799991875004801,0.48259991063616986,0.00015618159922185855,41.11307970291596,2.0171441161652894,-84728.89144191079,34446.036770431965,8.660684532459077e8,7.814802190853266e8
-0.0028099918645882824,0.48288782838046285,0.00015874710578929463,41.95264265222072,1.6962257794958495,-10821.042317667148,24463.479541246063,-1.0115983748698655e9,4.402840188867179e8
-0.0028199918541717637,0.48328066826172006,0.00015613319944881744,40.87147274913206,1.8188352483725243,-22784.141009516272,23170.642759589802,-5.132606347555711e8,3.4903599880765253e8
-0.002829991843755245,0.4838105902043126,0.0001603920114651987,40.95986095828144,1.990310858861532,-46574.82474285039,30370.757494344896,6.780282244144095e8,5.215484337211655e8
-0.002839991833338726,0.48466318467701885,0.00015939133750006183,40.724048046884114,1.7907723451976583,9024.66288483563,24159.396613834644,-6.149096890386603e8,3.4706186772351253e8
-0.0028499918229222074,0.4846090514528063,0.0001543985542708192,38.19358962460434,1.6696560396249909,-10770.83365991649,21024.537293077705,-4.918975532005604e8,2.8452380978941274e8
-0.0028599918125056887,0.48501037328722296,0.00016167447286538194,39.80119581833273,1.7980140869987142,-26975.9068439862,23326.757157172477,-2.6353262790082967e8,2.944687155892352e8
-0.00286999180208917,0.4856657344879519,0.00016335127739276346,41.57428034459352,1.840144511528811,-29192.528010090653,26079.476863753567,-3.3766214114733857e8,3.788252237195093e8
-0.002879991791672651,0.48572752222986787,0.00015570525578686122,40.5440192182159,1.7336672760444078,-7261.82497672951,22372.347288096506,-3.9212466017773443e8,3.059732795747992e8
-0.0028899917812561324,0.4860426733033965,0.00016600472586623236,42.27863995658819,1.954033247014238,46218.54770232182,25224.179115702053,-4.2396454056852627e8,4.059704744165142e8
-0.0028999917708396137,0.48638655412653814,0.00016298896397209424,42.77960032759141,1.967692252056073,43228.79222026519,29787.856760468418,-4.3770345810511164e7,5.071371491005105e8
-0.002909991760423095,0.4868683823677943,0.0001698889025114656,43.89454444220241,1.9992686782580142,-18405.31557880462,28733.290005477727,-2.7784930515131956e8,4.255932999797609e8
-0.002919991750006576,0.4872798795212152,0.00014477833210656502,36.966580263940955,1.7187446388650196,21704.500497389312,23485.38784420976,-1.1640682552527933e8,3.4480823006863785e8
-0.0029299917395900574,0.48791919214429846,0.00015153336817755125,37.29337882097571,1.586931010039097,-25621.008609035263,22841.853539126874,-5.568076866592755e8,3.7430849715484345e8
-0.0029399917291735387,0.48817891314441936,0.0001628192594497196,42.182843730611786,2.0244267665882854,-33872.730713129546,27442.793365559617,-2.345936481623443e8,4.109934061802059e8
-0.00294999171875702,0.4884333017190637,0.0001589011361020158,40.0151721054812,1.942562176251459,3334.2912285310913,25069.12107175408,1.5726128156848773e7,3.577660172961972e8
-0.002959991708340501,0.4888607025430914,0.00015399899567062245,38.17490608641245,1.879892844507711,-21548.99352966879,26380.843541537495,4.4252119258683455e8,4.173585083445532e8
-0.0029699916979239824,0.48921767444259806,0.00015335904497123934,37.51815011117669,1.796576444059358,-2468.969051668303,25697.645216894583,2.8682794979534936e8,3.628716502882594e8
-0.0029799916875074637,0.4897137715722238,0.00015401794170496967,38.48732501054599,1.773251301184843,7427.208283477796,23096.016492114122,-1.3361389908383468e8,3.2404699380057675e8
-0.002989991677090945,0.4902810811413889,0.00015848495820840246,39.23986392449201,1.8649137220980874,5480.909831397911,25934.219978808836,1.1364833883216174e8,4.361599342682704e8
-0.002999991666674426,0.49044744767867876,0.0001536505328442695,37.653124383267645,1.7445043262895161,-26441.03060324132,22781.527507244547,-6.695177910841667e6,3.715251033042838e8
-0.0030099916562579074,0.49077138143999904,0.00015619189353812342,38.37142760939221,1.7664508400418226,-42462.15874167699,25495.6793579072,3.3889946259186965e8,4.135066373841143e8
-0.0030199916458413887,0.4914256795982423,0.00016442395743837418,39.56718702199354,1.9321270121283654,-585.2199382270549,28550.028557805872,3.438644383881312e8,4.893727702766523e8
-0.00302999163542487,0.49165935414019246,0.00015808112766588973,39.23038448505577,1.8129682665876532,-290.48626978053755,29094.397131111717,1.2530645632806382e8,5.172206041450122e8
-0.003039991625008351,0.49198574412845153,0.0001555332072919135,39.07652680976043,1.8108380352048215,13701.290977871735,24007.209225027265,4.217423261200641e6,3.300976535638079e8
-0.0030499916145918324,0.4923168032051549,0.00015438740719202275,37.43344366692799,1.7082623864392732,-51095.46587744709,24846.58617518085,2.5747069950201258e8,3.6967360895282865e8
-0.0030599916041753137,0.49285277697651836,0.00016302347825826585,39.879763864885554,1.8455701047776738,-12091.686246799605,23226.714369863512,-2.8028362132135797e8,3.1400617457101583e8
-0.003069991593758795,0.4931798213042044,0.0001559007884510977,41.76531477869889,2.054330785641631,-8378.484147444487,30892.221371596865,3.136608589810813e8,5.3832553557173e8
-0.003079991583342276,0.4933494329090691,0.00016168764439090436,40.445466377643804,1.8630450054714192,-11881.241746460626,24921.214298471783,7.513969219959798e7,3.708440796908115e8
-0.0030899915729257574,0.494176466087554,0.0001556835585154724,38.433447744498544,1.63354691356174,21061.869290093462,21288.02653778233,-4.514951226850011e8,2.9142461571387273e8
-0.0030999915625092387,0.49429950104363,0.0001446305965404281,35.11900620311973,1.6747932540675414,11205.146017212828,22876.546295396336,826845.7282148371,3.130075088761034e8
-0.00310999155209272,0.4947487469876243,0.0001597192703764947,38.37413211095208,1.6535787405715496,-54281.865231081356,19334.311647975424,-7.84783729759288e8,2.6672936760720628e8
-0.003119991541676201,0.49506829815352366,0.00015460683211415807,39.811934279350986,1.9057717083803833,-50832.69477390418,32224.684759041393,2.3267956866555902e8,6.140677587851323e8
-0.0031299915312596824,0.49570006765263397,0.00014628639426215746,35.86662962187273,1.6003230994294808,-25445.64058837249,22326.458225970317,-2.6796964788640544e8,3.5736196160620934e8
-0.0031399915208431637,0.4958116059406018,0.00015162210844091363,36.92269513007164,1.6205608758193863,2790.9302189273217,21891.088655486335,-1.3468808257621264e8,2.6844467921536535e8
-0.003149991510426645,0.49593860991182936,0.00015169999879951866,37.97983129600015,1.73144227977743,49488.23960397052,27161.376301092325,1.503055894487883e8,4.1778411895573044e8
-0.003159991500010126,0.4964842341380886,0.00015462762774148876,39.119705602679566,1.8083471037154666,7280.864001212525,23956.361927510046,3.6764215679542005e7,3.539617421189819e8
-0.0031699914895936075,0.4965402229631856,0.00014755304705942862,37.90513970403215,1.7266858012772692,2484.139604021847,20560.357812368507,-1.8308656159235522e8,2.723955353086006e8
-0.0031799914791770887,0.49742708741992075,0.00015429605669951504,38.68901759778058,1.691147695068848,11683.527111873957,20095.045509314637,-6.925416120166066e8,2.9322874109773606e8
-0.00318999146876057,0.4977822172055397,0.0001474745568456313,38.02773946866127,1.8766382033939402,-24675.709319301157,27491.825501059757,1.8122221504755867e8,4.876218891699973e8
-0.003199991458344051,0.497984017173286,0.00015628459111149316,40.7274362005188,2.0007392589360706,741.7368370735794,29502.729546556366,3.698183767388469e8,4.6176872067743504e8
-0.0032099914479275325,0.4984985215283145,0.00014751236288154576,36.23334033767369,1.7914147979100472,-10000.177138012448,24503.170547264526,2.151859032045243e8,3.9450441070039874e8
-0.0032199914375110137,0.4987392826268147,0.00015044391030491751,37.47311918476639,1.755943677205503,2121.395029514568,20257.20416978814,-1.554827993693371e8,2.6522761746980864e8
-0.003229991427094495,0.49900610627864317,0.0001445382131477301,37.542451969376955,1.7204428868912702,-14409.493556277284,21400.359004047088,-4.69183419240815e8,3.325919546814445e8
-0.003239991416677976,0.49962030889271203,0.0001493953215583632,35.31853081262224,1.7603590159881028,41266.46306892136,24648.30214083394,4.537882399727488e8,3.655313703404838e8
-0.0032499914062614575,0.49958620085119404,0.00014192148110537742,34.252843219868424,1.5866431276695583,16107.305128633836,20380.589318922594,-1.627721516647267e8,2.756828529143724e8
-0.0032599913958449387,0.5002099464002528,0.00015013320090697836,37.08676669152392,1.7117321034130015,8340.37257389626,24183.345331294106,3.307262188898555e8,3.3614937860683733e8
-0.00326999138542842,0.5007600195288877,0.00013974519049675342,34.20278180753058,1.5094556104561894,-33172.085251363664,20195.90838145709,-2.00139500583115e8,2.866918407614174e8
-0.003279991375011901,0.5009034010968956,0.00014471003538001035,34.34121132997063,1.629153340890524,-14748.521822019524,20331.46598010425,-1.2135659282178344e8,2.837267260414222e8
-0.0032899913645953825,0.5013226309212355,0.00015029135387293908,35.62236891866241,1.6727875038972058,-1340.79735235339,24151.03524595563,1.5203364254268187e8,3.655290333379097e8
-0.0032999913541788637,0.5017967397873431,0.0001409446126334126,33.859083297983254,1.6323221510685453,3160.0872228852586,23632.899903919297,2.3585735069863666e6,4.3839340348694545e8
-0.003309991343762345,0.50190991489026,0.00015133267651964603,35.108595934891504,1.6682573015129352,-22652.735703183327,26191.420245743262,3.424289495683372e8,4.2561880696643823e8
-0.003319991333345826,0.5024627263614393,0.00014754907021359632,37.46103594965524,1.6691523885852333,19399.393242916023,20792.637516265626,-5.219293540426528e8,2.9162388607226664e8
-0.0033299913229293075,0.5027301748167191,0.0001472546427147186,35.36084530944302,1.6618223302544581,33813.068627472174,20799.453851343496,1.6339021316082105e8,2.91639011570404e8
-0.0033399913125127887,0.5033557968031398,0.00015284414150580928,36.57331440938463,1.655074554856872,3638.9591016759564,22251.922728605543,-6.3913146090542465e7,3.3734028984444666e8
-0.00334999130209627,0.5033859213243104,0.0001468441057428727,37.086984136712964,1.8848472148739956,48390.826206794445,39937.617870958406,1.2202504815532763e9,1.2249743584279058e9
-0.003359991291679751,0.5036864667238057,0.00015285616222481064,37.14966075988716,1.750613639536484,-42441.298659156135,25811.56074917131,6.762106650097147e7,4.026075994279797e8
-0.0033699912812632325,0.504531078593232,0.00014804891484273096,35.414981074932086,1.5958598131307475,31365.387982066,19554.27308549923,-2.948142821337503e8,2.7092865047743636e8
-0.0033799912708467137,0.5046171105940361,0.00015683257540745268,37.87895054934719,1.726275543940997,-37128.09441341919,25844.427364061758,2.4522715391904142e8,4.3281857058828974e8
-0.003389991260430195,0.5048486969284863,0.0001456918855931326,34.20307782240887,1.5815246372811609,10688.704782646395,20655.16161338706,-1.8913841076057e8,3.4008466790416026e8
-0.003399991250013676,0.5053494391471974,0.00014411028214586556,35.277504922160965,1.5909843444541212,-51997.58853909467,21693.067427698366,-2.0726330080337593e8,3.3307012773718864e8
-0.0034099912395971575,0.5052785915122472,0.00014840011901683103,36.487631913639234,1.6344079064379422,22596.777368957362,22608.318648683147,-2.887742372906549e8,2.9596725271231765e8
-0.0034199912291806387,0.5058585615644778,0.00014895430314379546,35.93116262933695,1.754205882749225,17078.75097478202,25881.1583544534,4.142573666309819e8,4.032252098043761e8
-0.00342999121876412,0.5062251994737126,0.00014836934035198,34.26373860639129,1.6017588382984635,-16149.260040190456,20695.77809597697,1.65130337760193e8,2.8450173519347423e8
-0.003439991208347601,0.5066641314744731,0.00014925896411930708,36.14632997442554,1.7086450775615052,-43456.66209536736,23863.500916110163,-4.784921764991042e6,3.7938526601012665e8
-0.0034499911979310825,0.5069431115956283,0.00014970122212860614,37.7371635517403,1.63416638496182,450.6338040197078,21262.351828782823,-3.5355808439037466e8,3.2657515374341154e8
-0.0034599911875145637,0.5074722108784399,0.0001406698055867029,33.38344177408538,1.4938250872911258,-10072.418926387569,18419.988064604815,-1.8667492769822845e8,2.373537824321352e8
-0.003469991177098045,0.5076824485187224,0.00014466578814922317,32.75720878651257,1.4785282773438009,8801.947764226357,17253.85843371889,-2.3113741432171902e8,2.3239100666719097e8
-0.003479991166681526,0.5079148119627509,0.00015449003298849444,36.176041509920935,1.7374479344955438,-35483.08951001928,24372.957610133897,2.609738350734254e8,4.054026963636704e8
-0.0034899911562650075,0.5084554624948313,0.0001376760519970152,32.95684339486649,1.502894869078254,-25034.42987114863,17743.05842980286,-3.0386592490481323e8,2.341921054939426e8
-0.0034999911458484887,0.5085266170462776,0.0001522027189998197,37.484175516886,1.708045158016667,-24046.81257155188,24110.367889010795,-8.166731804189175e7,3.399412220878399e8
-0.00350999113543197,0.5088991214577362,0.00015243552526927827,35.35512857149535,1.751841854823016,-48342.30294866064,29029.753409667497,4.354023693429243e8,5.725478171428272e8
-0.003519991125015451,0.5095858456196853,0.00013880117678326243,32.63508115410494,1.5527142892143857,-39668.7521030766,23051.265374427523,3.4325762191960603e8,3.401536414817285e8
-0.0035299911145989325,0.5096978241176761,0.0001403951552451576,34.57857819677426,1.6181977626192015,-13646.662911527483,21448.95892595194,1.8856414250022128e8,3.0046037018568534e8
-0.0035399911041824137,0.5102622627058868,0.00014470127548511582,33.32223539859085,1.563566082022231,5508.6598842004005,20374.651039528846,2.4781281470019534e8,2.5839753946106395e8
-0.003549991093765895,0.5105933114249772,0.00014262678252043647,33.54871675926426,1.5304649703261723,-17001.417944642984,18022.416435121493,-2.8523427120364696e8,2.2893178018345866e8
-0.003559991083349376,0.5108418175576959,0.00014777425069116996,33.69007817322426,1.6788964845439582,18067.155997021433,25702.974068643307,3.540942761840543e8,5.041189606139449e8
-0.0035699910729328575,0.5112298082685297,0.00014413783451008752,34.821725155524724,1.5878055342548778,-26313.13810001315,19860.53182113937,-1.0772323319822414e8,2.471380351066338e8
-0.0035799910625163387,0.5113786463097665,0.00013988999602641792,33.43308830125174,1.5888324864666008,-38454.848717949346,19130.158979334276,-7.191613831178369e7,2.38894177149744e8
-0.00358999105209982,0.5116739814537422,0.00014638738066455814,33.77295926445763,1.6011776801652315,-14073.157718216173,19717.988373655007,9.893627146214886e7,2.56932827310826e8
-0.003599991041683301,0.5121899399266862,0.00014695582544690505,33.56429965470419,1.6150432893394187,-9154.860048629358,21630.836000765565,1.154816817681215e8,3.5730611336807346e8
-0.0036099910312667825,0.5122986118005038,0.00014166289964709797,32.83707304378173,1.5691099465017786,1828.233392993829,17757.690785892333,-4.458625287796918e7,2.4150788506831256e8
-0.0036199910208502637,0.5127836255522352,0.00014121261078139843,33.872773349621035,1.4950634217631127,7251.50853798033,18489.870507468106,-3.073869722474806e8,2.4983552792529824e8
-0.003629991010433745,0.5132571434891795,0.00014097387767282596,33.29701083518344,1.5436139291850304,-35302.52536271197,17719.10856692747,-9.821652379329492e7,2.277040175516118e8
-0.003639991000017226,0.5134095718226408,0.00014672506312274323,33.53413967548289,1.5033280337775052,20234.196912470627,19595.481030421855,-2.1521205630238003e8,2.7506988474886364e8
-0.0036499909896007075,0.5135563512641086,0.00013885487818735806,33.0501756637752,1.5482056823499084,30988.76056295655,23073.953983150885,1.909806309123849e8,3.5730025592052454e8
-0.0036599909791841887,0.5143409486321656,0.00014065017834849074,31.65274931294891,1.5051193863856118,-5205.535870500021,19756.488308769774,1.5236267931069615e8,2.874523243184095e8
-0.00366999096876767,0.5143834547909487,0.00014340862151225765,34.70273704181765,1.4899771534584805,-60942.81494734965,17193.94180811019,-5.344974471698748e8,2.321011876803223e8
-0.003679990958351151,0.5146058299102008,0.0001326047903549464,30.642054775214433,1.3308321313841223,-9225.608195553219,16252.353398523597,-4.046577829583941e8,2.1837918635464615e8
-0.0036899909479346325,0.5148158731137908,0.00014326419019305295,33.95004604592164,1.4963584184952372,-17900.164607824772,18106.117672139317,-1.3721284048517662e8,2.352217884693844e8
-0.0036999909375181137,0.5155087628966777,0.00014786396326775677,34.26575218212273,1.616137359462038,8611.328853166626,20975.96280625146,-1.8925674226968327e8,3.023246086094541e8
-0.003709990927101595,0.5159336963481894,0.00013570974708146028,31.649983581629858,1.4206511265176947,-8500.87002603893,14617.502557775166,-3.679880291915761e8,2.013005493997272e8
-0.003719990916685076,0.5161447962097055,0.00014287477229770376,33.3815115637398,1.529892935104915,-45324.57218181184,19363.0509320346,-2.617582905596454e8,2.4576709850053462e8
-0.0037299909062685575,0.5163302602634746,0.00014167947751550635,33.06012277615501,1.3831337809988704,1485.8949430326988,15926.017430265769,-5.596095082253906e8,2.0470885551334178e8
-0.0037399908958520387,0.5167559849936904,0.00015471078670185016,36.136784927645124,1.6669914859203474,28372.022579721466,21719.901291754322,-1.3219525746999925e7,2.94787738385274e8
-0.00374999088543552,0.5167976621918476,0.00014678351834909896,34.371136806231995,1.6539011447552514,-44204.76443503098,25711.12868154375,6.041295187801324e8,4.5146151005239403e8
-0.003759990875019001,0.5173921991499114,0.00014126897194733067,32.70915428577004,1.4869696352092199,-499.7335999176122,17518.318332395393,-2.4419428155687556e8,2.5220919541126832e8
-0.0037699908646024825,0.5178148571774711,0.00013878601148813776,31.145879899392817,1.4288118807940264,12688.909018609238,16649.353321938845,2.761088495451694e7,2.0683357233274907e8
-0.0037799908541859637,0.5181616273756218,0.00013646754706984156,34.09992633215251,1.5531258783588808,10828.582189516035,21136.726502513127,1.1618007786703473e8,2.9916315568423927e8
-0.003789990843769445,0.518166837954966,0.00015137427044496733,32.905305835729635,1.5680990987326877,-11686.437934385433,21792.88986240671,1.1890750632777596e8,3.294594597173609e8
-0.003799990833352926,0.5189599014701359,0.00014752850842947998,34.11927982275002,1.4288913201915538,16751.161816033367,16893.140982504676,-6.612836026517079e8,2.2048981925817493e8
-0.0038099908229364075,0.5191561297343398,0.00014293058954186142,32.42244863926319,1.4540100200011692,12341.131014144115,19022.645453488134,-2.505538654999639e8,2.6814077033462247e8
-0.0038199908125198887,0.5194048864005839,0.00013809730112869452,31.283505930078004,1.3751692536876603,-26363.850730614173,16619.539612821613,-1.8458604010808417e8,2.0248498131537938e8
-0.00382999080210337,0.5197548013322992,0.0001428414899686346,32.65252277244455,1.493559110151756,20790.73948103636,19888.891254171256,1.4130458418366218e8,2.54966490492672e8
-0.003839990791686851,0.520114784333136,0.0001360507030999636,31.538557052633074,1.5011678975561937,5931.504678607927,18793.707987475533,3.067480985889035e7,2.2508139710935962e8
-0.0038499907812703325,0.520578336443121,0.00014682965660801138,33.2966245600167,1.538526022227321,-17084.492425802728,19121.484355186436,-1.2355138833122376e8,2.781637041201071e8
-0.0038599907708538137,0.5207274931202891,0.00013534716127352924,30.439517737385575,1.3657925035392195,-7141.467176929364,18727.95498023357,-8.615152890677566e6,2.743551432229495e8
-0.003869990760437295,0.5208100970003875,0.00014143527549237796,31.240050342741185,1.3752756470639653,4508.285817870706,15159.87940842515,-3.2483712115287423e8,1.8368729449821332e8
-0.003879990750020776,0.5211164695922769,0.00014091073572279113,31.24006037970964,1.4913870278633032,341.29648321577463,18573.59611641103,6.971654097756168e7,2.4061287987043983e8
-0.0038899907396042575,0.5214429504041984,0.00014653283269482027,34.47553185317427,1.552321495178287,16271.800094430959,18401.356971981477,-2.4737632392920867e8,2.3398471342891598e8
-0.0038999907291877387,0.5221497668278767,0.00014568529550219926,32.86143855863145,1.5739499033800157,-2024.345270750545,21280.591904212844,1.589235952319636e8,3.0455798100105053e8
-0.003909990718771064,0.5224286355873925,0.00013923104215396087,30.88780624228926,1.3891706904883083,16294.77319546738,17146.822889432093,-4.6596629222809814e7,2.141132002138164e8
-0.003919990708354129,0.5226036485998005,0.00014405222769553705,33.32463172637022,1.564518273843771,-6405.728741543943,21764.727064656956,1.0866825814274812e8,3.616031124597248e8
-0.003929990697937194,0.5229542785755807,0.0001399670173958136,30.775852998472406,1.400429871864294,-379.18060694796594,15985.616402551037,-3.6843505458724326e8,1.9480054262814802e8
-0.003939990687520259,0.5231284620809779,0.00014310146793964105,31.5396206578111,1.5098836636699662,-25876.362993372903,24322.746714421515,5.221409947296766e8,4.397804597984904e8
-0.0039499906771033235,0.5236926922919888,0.00013900126421156672,33.43889095595001,1.6371810085852594,-11392.912243556539,22655.361119073994,4.2066054194021255e8,3.1184705258888066e8
-0.003959990666686388,0.5236316542035179,0.0001460285927181035,33.72634557238946,1.5440172354126185,-3246.668994201489,21261.81055605037,5.041519406656242e7,3.0246497588131315e8
-0.003969990656269453,0.5239121258038534,0.00013175241760256246,29.009370456732185,1.358156429854905,-12738.54798441289,18102.84161506548,1.8771228245621344e8,2.3996559965680572e8
-0.003979990645852518,0.524706697665908,0.00013817571590999495,29.831975359928066,1.332427600131188,-1660.9348367491737,14642.579549379103,-7.722489329452465e7,1.8523691345700034e8
-0.003989990635435583,0.5247961833373214,0.00013777817876950158,30.00913928072334,1.3616558695979613,2585.9652222327622,14597.337334629885,-2.297788983820952e8,1.7611541454047856e8
-0.003999990625018648,0.525053137460668,0.00013533484851357145,28.53344223880801,1.3346981943411091,16710.88319317201,14909.95819534138,-3.970956890934585e7,1.676640919391269e8
-0.004009990614601713,0.5254672440751522,0.00014388031367590216,32.31898284711514,1.4748747489216658,-17429.779520156124,16506.517163515124,-3.1906601560595136e7,2.348633126065998e8
-0.004019990604184778,0.5257141537708209,0.00013318487656677962,30.312736879131705,1.3808011143898875,-32644.43742957991,16330.526827012982,-3.875484383346177e7,1.968214656640752e8
-0.004029990593767843,0.5262071792463712,0.0001403306202076606,30.632154325869067,1.4307355538226307,22275.632988994737,19652.493494141265,2.009726265340973e7,3.2582254355562e8
-0.004039990583350908,0.526107962250529,0.00014568351234986785,32.73933174507195,1.4237487964705409,-8109.115415547998,17765.277641821547,-3.204922665164067e8,2.422113725797941e8
-0.004049990572933973,0.5267488312488814,0.00013453726506226682,32.302040865926685,1.5138909643365734,-31249.12214337662,17866.62948699914,-1.2153018376017463e8,2.2267564248232582e8
-0.004059990562517038,0.5269441370169918,0.0001406306104136139,31.327802106847358,1.4276685606999397,-3123.317842757172,15325.130072234793,-2.680933250807647e8,1.9735765826888183e8
-0.0040699905521001025,0.5272877739385916,0.00013207851421498861,31.777624308936456,1.3919017285268414,-12180.427052052037,14844.545984323067,-4.38050273647934e8,1.8698979095712873e8
-0.004079990541683167,0.5275512711964012,0.00013201165177473213,30.066687381472374,1.4424766935625029,-5915.583568692014,16708.427722655873,2.58087176618579e8,2.147409585052533e8
-0.004089990531266232,0.5277859871636874,0.000134876579913409,32.0264826853818,1.5188900356628112,9228.395825018202,18138.600275134464,8.129120587585743e7,2.4114662152750874e8
-0.004099990520849297,0.5280206120844579,0.00013683187367973497,28.3876071300066,1.3187377617809115,-8836.660788167315,17401.92841901284,-1.387660347214435e8,2.715840264341129e8
-0.004109990510432362,0.5286195335071677,0.00013621080378404898,31.570604278546153,1.4530272838392764,-8573.870159790355,18095.869678443298,-1.4409764223400772e8,2.5316996615486932e8
-0.004119990500015427,0.528753034079472,0.00013354402457179543,30.739102897653453,1.379424097427255,-19354.503570769208,16285.31500606399,-1.5282928368305722e8,2.4046847026021466e8
-0.004129990489598492,0.5291552278869796,0.00013929099363535575,32.166110358257704,1.6610430608651436,-10917.321024451767,22859.362632403834,3.273438274661966e8,3.533952912594957e8
-0.004139990479181557,0.5293550326053377,0.0001355539726564362,30.20116207461903,1.3619042306983966,15361.194120887521,14908.480081920243,-4.382299361115465e8,1.9132979102504435e8
-0.004149990468764622,0.5296523815786722,0.00014287550140705665,33.771962423180874,1.6547793884753488,-2352.354879782765,22452.818341262187,3.8891285985077107e8,3.4185513149431807e8
-0.004159990458347687,0.5299985606887103,0.000140266218085903,31.261679158479378,1.4418591883025431,-33165.71182786818,16951.81599534509,1.4019581300636824e7,2.0966459005655244e8
-0.004169990447930752,0.5302151391116605,0.00013550726543494753,29.831757625690837,1.4484847463362567,2306.8504124724536,18108.19714473486,1.5254069416209534e8,2.486786785631346e8
-0.004179990437513817,0.5305695920940219,0.00013296252500660037,29.15972143089675,1.4279613370187865,-23465.622216974978,17887.092029852924,1.6562500675744328e8,2.652160217474518e8
-0.0041899904270968815,0.5308226442585099,0.00012979288120357972,30.70805470520303,1.3695085580762418,-1772.227294821695,16868.388805487066,-1.296281205999887e8,2.0599563335152376e8
-0.004199990416679946,0.5314347545481134,0.0001326094629245869,28.706831676762555,1.2473158149856631,-17876.72826159664,16041.599282304493,-2.2655699121589297e8,2.7842156487676114e8
-0.004209990406263011,0.5316909997309298,0.00013354502857952554,29.229580835956344,1.4028689116460251,-30982.800481733593,15692.324787412459,-4.334806547220854e7,1.8595556090682593e8
-0.004219990395846076,0.5315467648964256,0.00014007818652884903,30.47776990529617,1.3705664934006772,-13219.93830240711,19142.248787267876,2.2046185586088e8,2.755897690652617e8
-0.004229990385429141,0.5320029919051605,0.0001285266697539491,27.772246140259025,1.2783558924803209,19202.2738297679,13787.186512793161,-9.731882242765787e7,1.6173972487327376e8
-0.004239990375012206,0.532482311729015,0.00014118302652755714,32.79060082918998,1.4237227241945498,-12211.494972824645,17106.82001481012,-4.899545161027524e8,2.3436851852299017e8
-0.004249990364595271,0.5326626571689547,0.00014006167014125117,31.80206399279121,1.4188468936140959,-9348.158034916176,18312.05434766003,-3.428707204169482e8,2.6158001644851637e8
-0.004259990354178336,0.5328798408286217,0.00013495302153568452,29.032157331999418,1.3371091504604178,-22001.587399082997,18440.68159693345,2.9018132810384497e7,2.7930968238643366e8
-0.004269990343761401,0.5334501261788251,0.00013114211941813318,28.825353644660414,1.264974159721943,15890.751998537598,14044.692984121142,-1.7994355723911506e8,1.5155866693007988e8
-0.004279990333344466,0.5334575672802765,0.00013124945028168615,29.183816595262645,1.2357818641592653,-7095.334928682529,14762.57853886306,-3.998836805135998e8,2.0141988101770812e8
-0.004289990322927531,0.5338563570179018,0.00012777426461863775,28.488728889771632,1.3992783199868322,-35140.0140253038,22234.252538432233,6.216250194733646e8,3.782137183253352e8
-0.004299990312510596,0.5340238795742436,0.00013812762873527794,29.83060855088276,1.4076240080267033,-33966.7917953484,16378.213184045257,1.0431840129622903e8,1.762380953898464e8
-0.0043099903020936605,0.5345781068836734,0.00013147054517356123,28.669524889237874,1.3397744493731996,1362.6652380616163,14406.385218201935,-2.037707996039783e8,2.027626309493851e8
-0.004319990291676725,0.5346116389381993,0.0001342833587928357,29.66783986318573,1.3121246415319046,-2618.7116080207666,14314.099882864986,-2.052289545210783e8,1.6542795845059505e8
-0.00432999028125979,0.5351101610402046,0.00013023338672326785,29.126752989491003,1.488515783186186,19922.417325532697,18412.88105115328,5.3270852148423296e8,2.126412623151613e8
-0.004339990270842855,0.5352639510674201,0.00013344867356559852,28.292540049326433,1.3324105159350539,-4192.872666335428,16577.335255071917,1.2025418855243978e8,2.0900274205574954e8
-0.00434999026042592,0.5356707316407758,0.00013152047935982773,30.415552098927876,1.3334453010842409,3042.8144957589075,16343.254852964328,-3.594927087698944e8,2.2871296459577942e8
-0.004359990250008985,0.5358921877036329,0.00013900170577566676,28.798657469293328,1.3539056743691966,-14604.057210660167,16268.18787509229,-4.7975197938962676e7,2.26964709213941e8
-0.00436999023959205,0.5362063749383418,0.0001409308100287857,29.838125439327715,1.4399528502851484,6653.947822611507,21900.760226065908,3.8168342571951514e8,3.7443838422990906e8
-0.004379990229175115,0.5367941112107464,0.0001299163033466954,29.13769442489081,1.2734323148051008,-12014.731987442488,14905.140686214048,-2.071063768726347e8,2.0428895105806753e8
-0.00438999021875818,0.5368466781569515,0.00013242152255918567,28.65553099113378,1.5113364536728946,-5606.26576176968,23721.35445470213,6.116573770444913e8,4.618730771997532e8
-0.004399990208341245,0.5372861804891261,0.0001303542623618103,27.566923979230783,1.309661644248023,4730.536023106843,15310.158696248403,1.4280430256798014e8,1.868361929248411e8
-0.00440999019792431,0.537303685130662,0.00013527079274779517,30.24225269312742,1.3544496500721455,-14160.620621805021,14920.152090169991,-1.6848379444159395e8,1.8878494930033773e8
-0.004419990187507375,0.5376411443634368,0.0001403387209695091,30.645393677666732,1.4406368515188368,4068.047523981142,19290.389347593762,3.3662169778440595e7,2.818760768883296e8
-0.0044299901770904395,0.5379394039972747,0.00013555484041703482,29.81949834420872,1.4001194722170809,-2024.140567469419,15152.69921073777,-7.425975268734732e7,1.8891497427484572e8
-0.004439990166673504,0.5383723635024378,0.00012761116892850153,27.77611061159379,1.2687025198239508,9429.770811019465,13846.783845315023,-1.657904451324859e8,1.6814453259407946e8
-0.004449990156256569,0.5384629102958822,0.00013034617839625696,27.404099645902043,1.2466032395274356,-4990.895158307307,14493.938239303805,-1.4541600541870713e8,1.917850709748648e8
-0.004459990145839634,0.5387483909592403,0.00013504067971529957,28.21308450018639,1.3934952346250127,-18971.21813390202,23850.70588250995,3.1251263773320794e8,5.1572850680342805e8
-0.004469990135422699,0.5391373690935806,0.00013355190821848844,28.88077049740907,1.4299472666476811,-2213.0462733667823,20349.429757254227,4.2433590286151433e8,2.92447014024502e8
-0.004479990125005764,0.5396793762177876,0.00013023643442282865,28.002934240663425,1.3585309202982445,28801.141176824327,16320.549430697127,1.8874831585889074e8,2.057826885122165e8
-0.004489990114588829,0.5398667456070031,0.0001315198191806566,27.690478261669504,1.1914954352574114,1100.6172266492956,12883.51259464109,-3.333280212239528e8,1.6093651338269114e8
-0.004499990104171894,0.5402378336726938,0.0001251563022230919,26.778682488976024,1.2552078752190923,-6891.95596688722,13810.947574466298,3.75672850276262e7,1.54080597296773e8
-0.004509990093754959,0.5401688753548264,0.00012963227209467247,28.602593861793444,1.3527330589163429,-13816.367168838715,16532.338394447714,-3.549077293483502e7,2.3036021252585447e8
-0.004519990083338024,0.5405773109231093,0.00013200577402085772,30.292645651437006,1.341247799768877,-497.77724105777776,15290.02996948078,-1.295727480643592e8,2.0952824738984224e8
-0.004529990072921089,0.5409494056694718,0.00012806705435772854,27.96063568444143,1.406752189443963,-27663.59721938406,16431.487397957077,8.608097904243052e7,2.2212959594202262e8
-0.004539990062504154,0.5413062930346039,0.00012786604379465527,28.60037619168093,1.3228673429395148,-40485.66267746927,14865.525495695194,-6.531445927690666e7,1.9754369066840693e8
-0.0045499900520872185,0.5413861364097999,0.00012526214913999745,26.63314842945689,1.3575971788605883,21134.89311984616,18076.747080009012,4.0783409520263225e8,2.848588851487259e8
-0.004559990041670283,0.5417801232716001,0.00013024399145152772,26.862023765755055,1.2720383792878456,-2641.9495417552725,13198.656839383579,-1.0852471163570546e8,1.451619573767911e8
-0.004569990031253348,0.5421012770388896,0.00012222143278248907,25.692440101273696,1.283223285205481,-19769.48209402666,15667.503952943433,2.3515316598881686e8,2.072566701467927e8
-0.004579990020836413,0.5422143755734067,0.00012399053920469777,25.02146844435111,1.1511538853350127,-7581.468500281295,11774.843188283627,-1.4281804276323242e7,1.197748459311266e8
-0.004589990010419478,0.5423992861837691,0.0001301826409882628,27.19542395962753,1.2299137635433786,4643.581971688302,12472.950889101461,-3.406213693500427e8,1.7122273531210592e8
-0.004599990000002543,0.5427311638329128,0.0001257770516738031,26.289302482555613,1.283640875624504,-15312.622855711586,15693.514344306068,1.3000486420227097e8,1.9189657228746265e8
-0.004609989989585608,0.5430674682349631,0.00013515309037590348,28.79387072011595,1.3702577435735592,-10834.783266450322,19196.952919809602,2.538645480902547e8,3.4637062493863475e8
-0.004619989979168673,0.5429566907507921,0.0001299628835044225,27.407911876519183,1.2492186217852461,-34859.42449245971,18615.722344851212,1.2409133222774303e8,3.27781212784023e8
-0.004629989968751738,0.5434488686510489,0.00013025989703153068,27.934565566383363,1.2943426300420369,-12650.154009643178,14804.91980836339,5.816809122233781e7,1.7220499227293733e8
-0.004639989958334803,0.5441307224252002,0.00012597512674896033,26.226979966915078,1.2013162786199687,-5056.122045014217,14599.507628690159,-4.520928570993955e6,2.2260883242093864e8
-0.004649989947917868,0.5443008585151363,0.00013460086694936076,28.068312918678146,1.2963093911806651,6020.132594212802,14571.24947380879,-2.2256281050349614e8,1.824718922537005e8
-0.004659989937500933,0.544510426597492,0.00013277235673488953,26.91430785796231,1.190480176519431,-5343.188354152614,13903.92051734986,-3.3469557676571574e7,1.6762400139909536e8
-0.0046699899270839975,0.5448241876205111,0.00013261600136507752,27.05971110146222,1.3387521916616976,-21756.705129307575,18434.63723076922,2.431275918798283e8,2.9797780099711704e8
-0.004679989916667062,0.5450894980214409,0.0001280635697811234,27.87198572446871,1.344800231266654,12138.372255039823,14952.784836593934,5.329656324090543e7,1.9977085811745062e8
-0.004689989906250127,0.5454037472537501,0.00013159625068538,28.829089363943513,1.2165115769609263,-9663.956542299438,12430.661939689424,-5.175416291301461e8,1.5218827146122554e8
-0.004699989895833192,0.5457331119909408,0.00013373760979945159,28.56755725649376,1.304041723137877,16425.803874344896,16094.900438490418,-2.1145152332942705e6,2.4130780612117314e8
-0.004709989885416257,0.545858817320775,0.00013707095825901536,28.78443693015155,1.3564070844342666,9795.45218501653,15398.180406718617,5.99890310523075e7,1.7202609081073812e8
-0.004719989874999322,0.546374654180785,0.00012695348483235825,26.490429068367824,1.1762539043282827,-3630.94050016843,11703.924509418604,-2.3452778404775873e8,1.3206689929658307e8
-0.004729989864582387,0.5465671752988122,0.0001338015529040191,28.506701757109674,1.2794921296066974,-10584.408188703328,14646.90342138328,-2.7580204930781774e7,1.5185391332398117e8
-0.004739989854165452,0.5465747738425895,0.00012637244395591188,27.423517283826918,1.1751514603952784,22445.080815188183,11853.80978814604,-3.5982051116465163e8,1.4346014803359324e8
-0.004749989843748517,0.5468786237628748,0.0001364183563717222,28.459053976306308,1.322295968236291,-14939.204795829934,17919.408633360024,5.657172242128977e7,2.814240941258707e8
-0.004759989833331582,0.5474968202061143,0.00013234357174048117,27.25263845909589,1.3777379716829772,6715.943722187623,16451.47675496727,2.657106619988939e8,2.4004151279861173e8
-0.004769989822914647,0.5476561708809631,0.00013084801613388465,28.31490498657605,1.1694177668648358,-2852.4893178084008,14134.41193090449,-3.6862644923727745e8,1.7568233924928904e8
-0.004779989812497712,0.5479831308660605,0.00012926705234323312,26.744513067174776,1.2433006465097294,3125.3942348402165,14724.400532065392,-4.119369019491748e7,1.9780501285770813e8
-0.0047899898020807765,0.54815966533316,0.00013923646743891333,31.06653682713943,1.4428849369642975,1349.1897764004202,20443.315323710365,1.192335598786504e8,3.483320611723941e8
-0.004799989791663841,0.5485472932523447,0.0001355338418060202,28.03281601960918,1.301313608442242,1946.7790906870662,14140.318769500347,-1.459582354884966e8,1.8528172714923462e8
-0.004809989781246906,0.5487271652099922,0.00012661127152586117,27.48183546250949,1.3272049759988513,7360.04075528837,15712.409665393372,1.4356458743460682e8,1.7723993479416e8
-0.004819989770829971,0.5489900187674702,0.00014081589896970738,28.978964994045803,1.4083079522493105,-13648.106063200063,15951.693842247843,7.38891984665104e7,2.072899094325115e8
-0.004829989760413036,0.5492957898838938,0.0001302142465612388,29.342248597827858,1.31253425943828,-4701.436862484224,14541.399262710907,-9.602935717369996e7,1.7802981197817966e8
-0.004839989749996101,0.549261897418206,0.00012917589073410758,27.221882025876283,1.2644559580320514,-3613.6551615908843,15158.946879111105,2.1540051078099898e8,1.9304366675744513e8
-0.004849989739579166,0.5498510435502867,0.00012836637011799643,25.358959587360246,1.2060059721287368,-20561.595533201973,14509.044561078817,2.13186531424929e8,1.8540597882088137e8
-0.004859989729162231,0.5500377546229224,0.0001301225138849133,28.525211886610656,1.3334697932298707,-3475.1750553007023,15267.711268743496,1.1448463858893959e8,2.174580589833619e8
-0.004869989718745296,0.5501378666068794,0.00012879883797684873,27.57317516989907,1.2399798343362907,-10972.396103050027,14886.33261867744,-8.588851359289177e7,1.832482351159665e8
-0.004879989708328361,0.5505651490508366,0.00013135514733259542,26.532289481556038,1.1687270447327054,17502.896378343252,13092.913873617077,-2.0983261578704494e8,1.4785617636134407e8
-0.004889989697911426,0.5509453328416613,0.00013345383934093227,27.54866334652898,1.249338818333477,-3128.574884297116,14445.42499167624,-7.871297716168456e7,1.6636982472776303e8
-0.004899989687494491,0.5512064155619874,0.00012960691635276032,28.031790152270847,1.2866682885678271,4360.934718976867,15260.820974875107,-7.828183059160832e7,1.8724732007044357e8
-0.0049099896770775555,0.5513584729493464,0.00012524433138723446,25.841729496560422,1.3084630672300022,9556.680501734301,18451.924442762152,2.978889120645003e8,3.516272307232748e8
-0.00491998966666062,0.5518444769529502,0.0001335129139254203,28.24487085354771,1.2650096808402513,8300.811357401688,13531.136974282439,-1.5618005490498513e8,1.56036358887223e8
-0.004929989656243685,0.5521449799759051,0.00012775070765961953,25.845012015880037,1.1898082159708374,-2959.9618928149202,12302.02860053408,-1.8663383209350535e8,1.3417590409897591e8
-0.00493998964582675,0.5525632506895647,0.0001250447650380993,25.8397541326641,1.2853413831593654,-4859.363365248926,15123.571699730372,2.807095474840899e8,1.7246519504270184e8
-0.004949989635409815,0.5524537808616197,0.00012868278699735606,27.44256873559465,1.3738852085121638,-5512.559727849007,16105.11122320872,3.01699025696636e8,1.9206555962829092e8
-0.00495998962499288,0.552765010558911,0.00013490243798057117,27.981726128557206,1.2948802421795644,8659.95572077597,13874.161587672133,-1.3267777451079671e8,1.7723313321369544e8
-0.004969989614575945,0.5529845633412832,0.00012588287195352692,24.676090821730877,1.111004365518335,17505.698692536866,11025.288278000231,-1.766359110051689e8,1.3230465412549537e8
-0.00497998960415901,0.5533322131870351,0.00012344469932942334,24.47486298980362,1.0379937445255998,-3862.876999652059,10676.306372385952,-2.7758080610900426e8,1.1229629588222605e8
-0.004989989593742075,0.5534526971468585,0.00012523722129863355,27.707736834136593,1.1883366020424417,-11367.018079675387,13165.547873665604,-3.262487326577354e8,1.5563050332011986e8
-0.00499998958332514,0.5538447410327543,0.00012662191878377594,25.000848135050568,1.1424448338608062,-2392.7358569159533,11124.118056309693,-1.899607340159113e8,1.2741613610206304e8


==> anc/Figure-5/d3_L254_rJ0.16.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-0.5538661983615426,8.135490125473815e-5,26.48946144559902,0.7870410371949611,19008.136650527387,9054.509205154933,-1.1756199761862107e8,1.0189788743101731e8
0.004990000015624991,-0.5535743305670202,8.696810257353381e-5,27.64083194297754,0.8388892825168255,4881.741537767227,8819.769628313616,-1.573212641527752e8,1.0817364165191233e8
0.004980000031249983,-0.5534069522316171,8.228364555468376e-5,26.761733891510982,0.8453959134759773,2662.968361282063,10635.234217363071,1.0346059352056666e8,1.4238323758197728e8
0.004970000046874974,-0.5530747789911157,8.358866711542777e-5,26.169277955280865,0.7711703717320114,1767.1804942960775,9285.744362635369,-6.380772354889817e7,1.4705108949101093e8
0.004960000062499965,-0.5528173068378472,8.313263260644619e-5,26.898270006060578,0.7804619698882634,5813.832100866079,9038.275080596683,-3.3757909407014355e7,1.1479676045798755e8
0.0049500000781249566,-0.5525290942171676,8.297752419566435e-5,25.81801485335527,0.7254885435546344,4554.263516830254,8002.201969220809,-1.6557622348319626e8,9.105151199721235e7
0.004940000093749948,-0.5523494455947259,8.235287107395014e-5,26.21178969773227,0.8202176199902464,-8749.231322498283,10239.85203479943,1.7809063681079704e8,1.2983073237341753e8
0.004930000109374939,-0.552037678475983,8.18857374702598e-5,27.300841471413865,0.8089852030334825,7450.132141281509,9133.269978241633,-6.1600783504681796e7,1.125301215296592e8
0.0049200001249999304,-0.5518245701631176,8.490083018669545e-5,25.534382704523313,0.7915228748114528,-12720.133356026514,9454.584311984792,6.959642648485342e7,1.3286619350594762e8
0.004910000140624922,-0.5515574187455505,8.307224689246142e-5,27.636911059779393,0.8188319454703185,-3418.709904493694,8653.023913957297,-2.0383269074662858e8,1.0425015010392225e8
0.004900000156249913,-0.5511745376070933,8.448951422551961e-5,26.620901499628047,0.8203462126177677,-1143.0564023723155,8297.776981622776,-1.2113207701013593e8,1.0450982963167079e8
0.004890000171874904,-0.5508657457165447,8.105188751357083e-5,27.096095684896184,0.8037622917012522,-6498.254973638609,8715.978430921372,-1.6230519075502044e8,1.2104521814113003e8
0.004880000187499896,-0.5505373655345138,8.114806358990213e-5,25.984556906034726,0.8357606026646127,5052.191506084498,9995.424682467396,1.0639065364349931e8,1.2400934128604987e8
0.004870000203124887,-0.5504457948946871,8.09263276946211e-5,26.43751825012889,0.7858803431584706,15070.73354509581,10193.110160174834,1.0947397673252375e8,1.586285046193987e8
0.004860000218749878,-0.5500795092889267,8.308789198223474e-5,26.891193281320568,0.797191052055374,-3412.980370608284,8425.373964021112,-2.91716275702807e8,1.1508293802670483e8
0.0048500002343748695,-0.5498686461420179,8.479783197313873e-5,26.677324886282005,0.8603250773908592,1111.555465359067,10134.944929359857,1.7962742795423475e8,1.4858581718830344e8
0.004840000249999861,-0.5496867102583043,8.422259741110677e-5,27.021954559490897,0.8505740626381897,753.7361786129931,8921.031018469826,-8.543545882712716e7,1.0141403147963609e8
0.004830000265624852,-0.549356145992303,8.79607374267185e-5,27.69044441382967,0.8258414990692703,7000.359037419242,10176.695699666247,-4.2520522106390096e7,1.495664318463484e8
0.004820000281249843,-0.5489768831426298,8.663960370674689e-5,27.110680604924358,0.7937725227148658,3242.7421915143614,8988.787360152472,-1.2509289164559004e8,1.1606875406875211e8
0.004810000296874835,-0.5488233043870996,8.469768736809877e-5,27.34581883285859,0.8314180189238009,-2949.165173481912,9456.725478764882,-3.1404882861143947e7,1.2380474897016434e8
0.004800000312499826,-0.5483613303123362,8.534995701923229e-5,26.55263134684235,0.7838906145480949,-12643.221931555963,8030.069088025338,-3.1838151199509573e8,1.0725032547047532e8
0.004790000328124817,-0.5483664657617858,8.760057494303121e-5,28.765703006897038,0.8755520137715135,-21.313574250282496,10883.54458045138,-6.213755181420295e7,1.446832219001055e8
0.0047800003437498085,-0.5478129589810175,8.839943179321709e-5,27.987470166036513,0.8310507412193061,6016.849052345633,9958.480254512717,-5.770703885783298e7,1.2608049786409727e8
0.0047700003593748,-0.5476852590287727,8.512558163029034e-5,28.054421965787128,0.7913392129895578,-662.4297668315728,8838.142907139456,-2.6507994298173475e8,1.0016563726288985e8
0.004760000374999791,-0.5474309893493825,8.803189497898612e-5,27.631575139438997,0.8938588804066899,13072.206665786878,11274.429730223048,2.4233616031443995e8,1.5108052028274807e8
0.004750000390624782,-0.5472177362600403,8.578618384168551e-5,27.876408038906817,0.8651363038408216,18497.527317104843,11676.450939818382,5.9291693284482434e7,2.03445337509534e8
0.004740000406249774,-0.546743925657946,8.600771008410925e-5,27.276966992696202,0.8535503432793496,228.6537057477107,9448.513286389561,2.5599681241165183e7,1.4744964225332797e8
0.004730000421874765,-0.5465722909016169,8.650796913036576e-5,28.462685110065692,0.7981345463138284,11366.107882664131,8670.35555953473,-4.0069968139105e8,1.1113050002526768e8
0.004720000437499756,-0.5463582152034687,8.319978518280505e-5,26.758560005191303,0.8526459185566174,-13284.731361930975,11222.516386545964,1.2683448722127073e8,2.2013105298677385e8
0.004710000453124748,-0.5459927498654289,8.658336631799991e-5,29.08073709234552,0.9103114338242304,-1070.5841707224226,11131.738702823532,-1.0445378069343692e8,1.6563430700441498e8
0.004700000468749739,-0.5456172674266588,8.763496020017311e-5,28.138883188809515,0.8211377297421026,2268.1645724609043,9449.196955965188,-1.842942453134174e8,1.1730511634449035e8
0.00469000048437473,-0.545501727831553,8.334888256468858e-5,26.467825085366716,0.8048543207338954,12735.79498288372,9254.56691682957,4.699995697392673e7,1.2037023511518489e8
0.0046800004999997214,-0.5451153558823005,8.357821235431412e-5,27.697597360610736,0.8390023938720998,14522.44376264777,10167.718550148504,2.069346078074237e7,1.3718303721894315e8
0.004670000515624713,-0.5449385914620912,8.900297968302092e-5,29.309374269268698,0.8922358652474137,8177.550102409081,11229.835369202094,1.767628026761117e7,1.543951862769752e8
0.004660000531249704,-0.5447535514155739,8.739059114990255e-5,29.06454349633872,0.947690750892364,748.3167788367106,13323.429636193603,3.632300786900733e8,2.167151648132251e8
0.004650000546874695,-0.544248431710171,8.64245420543877e-5,26.73773248631047,0.8265159389611519,-1033.69733245696,9304.589454688272,-5.37347134987873e7,1.1111769917298445e8
0.004640000562499687,-0.5441950067876881,7.972388839127577e-5,27.46562941537903,0.8525425199805906,10250.514782034348,9686.138364137129,1.1672221709550217e8,1.2391656811525443e8
0.004630000578124678,-0.5438456139910394,8.811554458883329e-5,29.236584720690196,0.8644524960645605,2325.8151346354944,9613.210523264906,-1.489135483114756e8,1.171541782047015e8
0.004620000593749669,-0.5435341193085859,8.630868196142489e-5,27.73169751530878,0.8888534469410938,22070.122614958982,10472.856576374907,2.4837115663622215e8,1.3143611886876893e8
0.0046100006093746605,-0.543199964896355,8.84757503147369e-5,29.73247111954581,0.8840444225286871,-10180.335259692964,10771.86140168912,-8.942586339045252e7,1.4995535610655683e8
0.004600000624999652,-0.5429016694131366,8.506398989065027e-5,28.11731115878387,0.8465883231276428,11118.050127523824,10573.547928565875,7.59174435368813e7,1.4632239557756513e8
0.004590000640624643,-0.5426907939500963,8.578422114718632e-5,29.578468368391405,0.936972721184398,848.7018878555086,13279.920665913744,3.1734612813755727e8,2.006703047853117e8
0.004580000656249634,-0.5424200644954958,8.803087353987286e-5,28.962073336376864,0.9108043432716822,12132.646619857082,10631.946979447472,5.5521585458072014e7,1.239938726667527e8
0.004570000671874626,-0.5420745921898171,8.892386855171541e-5,29.17833712290835,0.8884027189757736,4649.984808948495,9511.227895475278,-1.607119206524002e8,1.1560479880035925e8
0.004560000687499617,-0.5417868563639158,8.518129414035828e-5,27.947874709841678,0.8750603285448209,15683.028047857544,11628.247541341545,2.808838310133445e8,1.5074986746421334e8
0.004550000703124608,-0.5416450943166176,8.972495547228672e-5,28.12625981197061,0.8230767595449336,8937.853800020464,10105.575244818958,-9.763150122663726e7,1.2834342955994481e8
0.0045400007187495995,-0.5413743212422858,8.942738937260496e-5,28.80335692283418,0.8618273635916316,19185.90988504625,10687.098177749696,1.1220138233450055e6,1.4763795071403402e8
0.004530000734374591,-0.5409513724192272,8.131919827623019e-5,26.57277090908397,0.7788021854870654,6861.3784745975245,8655.429789176214,-6.443267206404121e7,1.0368522378241856e8
0.004520000749999582,-0.5406624736929752,8.791718025279761e-5,29.69004391260698,0.918052715365333,25567.894683312577,11264.321512530038,8.31042484481549e7,1.5609584464866474e8
0.004510000765624573,-0.5404804782215386,8.574807727937706e-5,27.399018704573223,0.8168845912766046,11522.128043736479,10607.03206720791,3.808501881465163e7,1.6704589872140792e8
0.004500000781249565,-0.5399909548802738,8.284828169255545e-5,29.15590562315721,0.9032501511059469,-7194.650270757826,11352.994275900768,1.4878924354014018e8,1.772948555784766e8
0.004490000796874556,-0.5397435363063031,8.409932863808191e-5,26.517487479858236,0.8088967798468674,6757.615355120171,10590.375333116664,8.891620795000926e7,1.9066260222229803e8
0.004480000812499547,-0.5395120318077499,9.003261037839752e-5,29.646492071216482,0.9507481381669748,-21469.59734684079,11537.915476653463,2.8825589284807616e8,1.5078535815089837e8
0.004470000828124539,-0.5393220150392056,8.836563282836489e-5,29.780625625515633,0.8676275835649069,-2686.030007482476,9913.653797046421,-2.860798976330167e8,1.2103832193801369e8
0.00446000084374953,-0.5388271646009732,8.517744521617057e-5,28.861263673500414,0.8800714084447355,5656.039877563815,11320.029282993055,1.3053376137842165e8,1.494802814079745e8
0.004450000859374521,-0.5388098370251354,8.404759173122743e-5,27.43937761995481,0.8127259612102019,4824.471183815357,9472.93927831966,-1.2498714997185074e8,1.1428765287708569e8
0.0044400008749995125,-0.5383445913820646,8.663270140513121e-5,29.694175778793184,0.9144140058150042,9312.17137342226,13127.18169399132,1.6771810629751113e8,1.8685543883740395e8
0.004430000890624504,-0.5381888825156139,8.878700295623338e-5,28.613865300930357,0.8310629990971992,6154.259502205924,10309.560982714393,-4.438317947758455e7,1.2882696429576257e8
0.004420000906249495,-0.5377623619398403,8.728397979539011e-5,30.610601360391076,0.932376472337376,11993.564666829212,11463.567732252635,-7.442459584392385e7,1.544146867452731e8
0.004410000921874486,-0.5374281330722217,8.631826143037973e-5,29.440543764151275,0.9049810428848764,22411.454378836777,9723.119551421869,-1.9045334958367074e8,1.2748198163857447e8
0.004400000937499478,-0.5373474820837288,8.64571936123143e-5,27.992491906151965,0.8668708119984334,23192.973444336618,10254.579153387904,1.1442301314231291e8,1.1963646312177984e8
0.004390000953124469,-0.5368587637963222,8.796087020521265e-5,29.189654528276296,0.8654474162650163,15358.361823554984,10792.213704045293,-1.1049721724275412e8,1.777360214589952e8
0.00438000096874946,-0.536695666299692,8.517275155890558e-5,29.2680150288784,0.8958129146225355,4180.432161869251,10516.640692692414,-1.5258550743307707e8,1.3268625843759146e8
0.0043700009843744515,-0.5364804562646719,8.44823385217867e-5,28.997361857177676,0.8522555846869231,17525.31707856782,10173.626782166171,-6.5417011114028946e7,1.2974003604831082e8
0.004360000999999443,-0.5361186441402889,9.062415510528279e-5,29.983208619730686,0.9671254746095669,19478.45515179677,12198.026341377295,7.676660387179697e7,1.8256656283502942e8
0.004350001015624434,-0.5357813144876789,8.701723639960823e-5,29.733196866290495,0.9431804135974898,9999.891357978297,12140.205582881508,2.7376444639381313e8,1.7631727618891844e8
0.004340001031249425,-0.5355456874076612,8.595033318104484e-5,27.54247103090316,0.8450183843076698,-6579.463342095346,11850.160565938968,2.160289649993168e8,1.5724811805533272e8
0.004330001046874417,-0.5352752799142868,8.843285453380127e-5,29.864824527059017,0.9229808502809648,11363.46948968497,12941.490125245435,1.0402886951920134e8,2.0430059493503433e8
0.004320001062499408,-0.5349761808739919,8.904556556317024e-5,29.891147047587985,0.9207151760183481,14592.932712558142,12564.219728558308,1.2929648624515283e8,1.994383276970807e8
0.004310001078124399,-0.5346033935049629,8.877662109598877e-5,29.466919458618666,0.8639043680058623,7023.782441672404,8993.381703790476,-3.444397593390943e8,1.0698061135199124e8
0.0043000010937493905,-0.5344555432657455,8.65173187194415e-5,29.85586349660944,0.885194961149781,-18794.75501236745,10892.449876592684,5.333309748316921e6,1.3206987990921514e8
0.004290001109374382,-0.534005999543146,8.55401947062244e-5,28.74082179591036,0.913441590104651,-7267.891765543627,12365.332805992748,1.823858837731779e8,1.910460757747606e8
0.004280001124999373,-0.5337121696230861,8.397762935733163e-5,29.022472915970035,0.8675751823693864,1639.935638734713,11370.647220483052,-3.172097860004569e7,1.825524498003323e8
0.004270001140624364,-0.5333364302768341,8.608754119363051e-5,28.879429891224664,0.8947458127124149,13918.655656393226,9531.669670733523,-6.6723621034744374e7,1.3047064859135877e8
0.004260001156249356,-0.5331214386916507,9.13094149240454e-5,30.939259131124413,0.9563518243718259,-8557.789515082473,12193.98898027078,3.2912632093313467e7,1.9235935542441115e8
0.004250001171874347,-0.5329303944654153,8.594678456008398e-5,29.630858267534908,0.8379130710511911,10305.62158313002,10712.29491340585,-1.4639373858275658e8,1.3524853987430215e8
0.004240001187499338,-0.5324466108626549,9.342087664838912e-5,30.651399753879897,0.9504171036595777,27020.4247627952,11978.955661910679,1.5143719593761557e8,1.7341373230262384e8
0.00423000120312433,-0.532109169851396,9.137299918083535e-5,30.986653963306743,0.9287803672989627,-13073.749631276445,10588.331814365069,-2.3232284518442965e8,1.349438081372481e8
0.004220001218749321,-0.531995270667737,8.914489159765606e-5,29.813014920182567,0.9386063445834971,-24920.39090893209,12359.42321793121,1.0995440353231417e8,1.867104329347685e8
0.004210001234374312,-0.5314980500737095,9.058210310693973e-5,31.00873156958395,0.9752302957383824,20582.724597434357,13458.083690004985,1.2931986541714999e8,2.3491437320225453e8
0.0042000012499993035,-0.5314522409308022,8.93711132468091e-5,31.11168193194054,0.9417914267929656,7415.200273241018,13145.174663021477,2.9539199227085464e7,1.8805806992164707e8
0.004190001265624295,-0.5308769327820374,8.74961813509317e-5,29.355607773939234,0.9000704197207934,25343.163236292425,10164.84467856445,-7.66455732473252e7,1.2595220811124068e8
0.004180001281249286,-0.530737191174519,8.979652696185335e-5,30.574889078459375,0.955011832573858,16853.933735761664,11010.308496215624,-3.54555030494026e7,1.4552228579019842e8
0.004170001296874277,-0.5304183521583333,9.527305265295701e-5,32.13317024054654,1.0558650143400936,16532.57130210098,14469.968767242051,3.7428469898810714e8,2.0363275402942595e8
0.004160001312499269,-0.5301399045450454,8.882463068735044e-5,30.383744993635784,0.9002734023015027,-18517.452232226602,11242.430254517847,-3.760604814781659e7,1.451241062686776e8
0.00415000132812426,-0.5300724672659936,8.812479037770381e-5,31.42967762564028,0.9411154846907762,10210.83189099428,11958.500203972455,-1.9907075094550094e8,1.631081442944133e8
0.004140001343749251,-0.5293957160563917,9.067188697968049e-5,30.12498446578291,0.8944133416280684,3104.6561545012146,11087.349720778258,-1.506514888598478e7,1.4096296165229526e8
0.0041300013593742425,-0.5291471213889678,8.781520675748036e-5,30.59975395061728,0.8904794907118262,2970.3846660233144,10039.673491263713,-2.8913280876926637e8,1.4193270612912613e8
0.004120001374999234,-0.5288746197302993,9.148666582916096e-5,30.827598055775724,0.9659569029898901,608.9719164888481,12562.866994323924,1.1036891901565553e8,1.9102689308026066e8
0.004110001390624225,-0.5286064476687546,9.273565016107687e-5,31.773628771338387,0.991314545990367,15781.619925264578,14252.755854764506,2.332729682270667e8,2.1996819401674458e8
0.004100001406249216,-0.5283848021685822,9.089091853580648e-5,30.84779418056339,0.8915047699137967,-4752.567442128485,10589.760253323038,-2.738767523921015e8,1.403503183719057e8
0.004090001421874208,-0.5280168728777361,9.148386108087006e-5,31.460002276892507,0.9457289835069502,26498.791155906238,10406.862172085177,-4.2729110228127486e8,1.318597505209761e8
0.004080001437499199,-0.5277300242368406,9.177802233582431e-5,30.817346808650104,0.9859350506264172,-8665.408767106845,13974.59277510728,1.9522503463995194e8,2.4125754058380333e8
0.00407000145312419,-0.5273431639130937,8.865077475384044e-5,30.586963103297403,0.9078504559743207,12086.122715637977,10500.853542757854,-2.2212795636064124e8,1.4138807966331238e8
0.0040600014687491815,-0.5269901402574323,8.870291631073373e-5,29.633263389807052,0.8712786208228078,3388.1841464914464,11362.218854257877,1.1647804927786282e8,1.4900985975825098e8
0.004050001484374173,-0.5267630891927231,9.172829318423641e-5,31.388116407160233,0.9337547766036435,28310.4234669367,12514.508930408369,-4.583619443831516e7,1.8889247220150936e8
0.004040001499999164,-0.5264648155719097,9.254439367525896e-5,31.53689095513838,0.9952050932907703,17303.555543612772,14135.161790001213,1.8601001909488702e8,2.4449765675466686e8
0.004030001515624155,-0.5261493246948512,9.041874052984316e-5,30.715907851124637,1.0053955168756485,-1404.5988478237812,13796.914360262646,2.798863716265367e8,2.4256672115328702e8
0.004020001531249147,-0.5257924904704111,9.151192746206209e-5,31.82098314283496,0.9854257788072757,3489.1530454113367,11775.066653411945,-4.710299775110554e6,1.619503614585306e8
0.004010001546874138,-0.5255028381228347,8.918022880420182e-5,29.9896279491709,0.9048996469451203,385.36113717923075,10926.380506276677,-1.0724607371735482e8,1.3069847156147933e8
0.004000001562499129,-0.5250517157635249,9.134502595814416e-5,31.1318290974753,0.9545138452740207,10972.368433736645,12209.360084045134,-3.936403523851042e7,1.6892104499989596e8
0.003990001578124121,-0.5249024381374405,8.74387258522296e-5,29.934031508051593,0.876132993824897,5773.8339966745925,9858.70630093443,-2.2008240631529725e8,1.2039073222679031e8
0.003980001593749112,-0.5247018445373656,9.142153541142631e-5,29.207690816936026,0.8823760948387398,9097.767585083235,10730.474673931054,-5.680695750893271e7,1.384632378365856e8
0.003970001609374103,-0.5242101512966251,9.070126811175429e-5,30.499411735013293,0.9712170590784117,-14833.896749288971,11372.430405162044,2.270612893932749e7,1.8377553872514305e8
0.0039600016249990945,-0.5239751805310257,9.347776820920526e-5,32.3139553974171,0.9405886302572641,-1962.7368201602656,10736.736706987796,-2.3960082539314738e8,1.436343066201742e8
0.003950001640624086,-0.5236012554238737,8.761537394192176e-5,29.99226639236394,0.8619003601480486,2743.44422060991,10884.344550436148,-2.7460091061494565e8,1.566233270029428e8
0.003940001656249077,-0.5234046170462876,9.167601710814095e-5,30.639555117345655,0.9087544513866384,9724.791046761029,11164.802517448437,-1.5368185739549002e8,1.465598026009107e8
0.003930001671874068,-0.5231782395311101,8.894920432443277e-5,30.459498331080095,0.916768495504803,9710.499387803498,11545.893796889708,-1.8820482113540304e8,1.6723615042609096e8
0.00392000168749906,-0.5227656990501127,9.018980636690547e-5,30.442071679585553,0.8954862847679742,17071.381455665927,10290.301620543547,-1.2278090251849768e8,1.324441795809305e8
0.003910001703124051,-0.5224112557053726,8.937279873830535e-5,31.843237409110085,0.9317001008493221,14627.803318714281,11051.823899260695,-1.8709603481788874e8,1.3763869298198724e8
0.003900001718749042,-0.5220575006119615,9.150808528338714e-5,31.22125864335838,0.9506527680261141,19982.002211410505,12640.930610130144,1.8164454941566765e8,1.7852488172879067e8
0.0038900017343740335,-0.5216533445025822,8.924909735147066e-5,32.016696253479616,0.94835922549338,12254.445011522359,11416.70332854795,-2.257493385371864e8,1.4529764018282762e8
0.003880001749999025,-0.5214124768739046,9.102900259436037e-5,32.159568625316645,0.9553846248491762,7636.647845834609,12537.805947539755,-4.209091093277599e6,1.8182538542441642e8
0.003870001765624016,-0.5210280750313089,8.97896360359224e-5,30.378190655441383,0.9303592022921613,24110.21527401017,11408.641801279953,1.1317991258662071e7,1.467103660529743e8
0.0038600017812490074,-0.520800715874968,9.10939458376683e-5,32.8298043406224,0.9500450089839809,-3406.9472881041893,12661.476535331067,-2.545696002456397e8,1.7394305613393408e8
0.0038500017968739987,-0.5203369235775512,9.131578154545959e-5,31.828395862990458,0.9874243300711883,11786.692348588933,11640.928634156684,-3.616529439061892e7,1.610839224169564e8
0.00384000181249899,-0.5201363764120116,9.620373333491719e-5,34.13298961780648,1.0182498728470895,-14484.772428023936,12142.838809882582,-1.6378763088240078e8,1.701218939351819e8
0.0038300018281239813,-0.5197731548247885,9.429893842379543e-5,31.75294229283072,0.9244579031867213,9694.978750502833,10797.13628294787,-3.257327943227212e8,1.3326701995862982e8
0.0038200018437489726,-0.5198973218383965,9.312875170544281e-5,31.537286862984697,0.9514479796488066,12443.582032071368,11256.611039719932,-1.7496580606556308e8,1.5477475845129856e8
0.003810001859373964,-0.5190938049654001,8.929367022878031e-5,31.423259408495568,0.9673832525051552,7201.198238694189,11902.080127132978,-7.116146096715414e6,1.415731402379428e8
0.003800001874998955,-0.5189049456965722,9.169146258397658e-5,31.15136075053684,0.9423259608648796,3993.0285370296706,11275.415059729754,-9.17174387506635e7,1.3192706339971201e8
0.0037900018906239464,-0.5183416122272331,9.030941599513659e-5,32.83337209342377,1.015819085079293,-5579.382537282282,14456.258716034336,1.894782407244788e8,2.2580080292251155e8
0.0037800019062489377,-0.5181291930430446,9.106214782544254e-5,31.700589809007315,0.8708896238425258,11274.41508934627,10247.184812961259,-4.5319753566732734e8,1.3016345296676497e8
0.003770001921873929,-0.5177965530005696,9.628952258525475e-5,32.967022558449095,1.0220305772327738,-1782.5241256393272,11489.580203469675,-1.4683363352838182e8,1.4626538756425557e8
0.0037600019374989203,-0.5176531295545069,9.517280678446416e-5,33.59394997692303,1.0581467967047347,7765.721529253182,13499.50388955151,-5.679019045708212e7,2.0346413439905587e8
0.0037500019531239116,-0.5171657324716525,8.88083641594185e-5,30.65705104147555,0.9060310816830784,17538.650833777032,10505.156056058933,1.9540327867272574e7,1.352927203502086e8
0.003740001968748903,-0.516808101062776,9.318230525620117e-5,33.47110138905318,0.9724314460995431,25453.37598408293,13700.941251278755,-1.669524175596933e8,2.2185740177923554e8
0.003730001984373894,-0.5165971122352856,9.119790706151341e-5,31.131810745639143,0.8773953670056918,26634.34241518755,10754.547546673455,-1.7366485086870828e8,1.3743596756059185e8
0.0037200019999988855,-0.5163591590711953,9.031040663614123e-5,32.48814364095406,0.9130459746311727,11968.006778702464,12097.32679183487,-3.273544686661535e8,1.7714390167719042e8
0.0037100020156238768,-0.5158869854285559,9.236321457189562e-5,30.254616743568356,0.9378196755259018,991.6721155739662,11603.833931855252,5.404196913021703e7,1.4164119431846684e8
0.003700002031248868,-0.5156663226898964,9.206378225528944e-5,33.616857770758315,0.9984620114390189,-10249.11724277267,13537.423993823591,-1.8834064375513956e8,2.3056112664131835e8
0.0036900020468738593,-0.5151238190817907,9.723752511250685e-5,33.6215085121822,1.0372942796681843,-24356.74052867118,15507.288555523073,2.2338992697447494e8,2.720526831524275e8
0.0036800020624988506,-0.5147662332227029,8.734553005544653e-5,31.964500982782592,0.9946569172767774,6912.939785516047,12666.867806469263,3.551588462302556e7,1.7789359473183385e8
0.003670002078123842,-0.5145175913842822,9.259550384593621e-5,32.09827864330678,0.910762155896737,1943.0223945810978,11581.325769767938,-2.6784830109850913e8,1.5904277470308658e8
0.0036600020937488332,-0.5143469363394143,9.395927331780547e-5,32.95447703823222,1.0362926181547565,-16667.095965534576,14015.256406474655,2.6265518029072592e8,2.230184381117618e8
0.0036500021093738245,-0.5139444063074523,9.383080984113812e-5,31.58978964921395,0.9843105700877779,12422.543357442819,11899.042425049734,1.619527029731792e8,1.662471048392776e8
0.003640002124998816,-0.5136009941796552,9.710356224715427e-5,36.17874631806572,1.097749304135976,20328.637669696745,14878.840695139586,1.6035408124797186e6,2.31527261797229e8
0.003630002140623807,-0.5132929589538849,9.399986075712712e-5,33.318831684682365,1.0313637671222775,1422.1158419305839,13075.85440284345,-5.190516274272011e7,1.8782142823192066e8
0.0036200021562487984,-0.5128377221697803,9.129438138638636e-5,33.445704036501475,1.0274686328723528,12372.165521272495,13234.108279076467,4.267382425893435e6,2.0011481317957458e8
0.0036100021718737897,-0.5125819314944201,9.981612245705984e-5,34.390417102538194,1.056740539570169,1259.8121855595257,14145.929438703937,3.3256436513493247e7,2.0322161868240026e8
0.003600002187498781,-0.5123178993416027,9.355774527171703e-5,33.41680501570717,1.0999540249179303,-2548.511193175734,15255.589940678376,1.438309763458211e8,2.789447843074348e8
0.0035900022031237723,-0.5119706917182307,9.516461103746769e-5,34.06051383018429,1.0930185611066063,54871.48454353398,14703.441989049024,2.86869236879329e8,2.4186324272139084e8
0.0035800022187487636,-0.5115189916277321,9.000667017287358e-5,32.75601526233954,1.0147963631477763,19291.60882041509,15337.739077330325,1.7731591737685195e8,2.7484322132875955e8
0.003570002234373755,-0.511025678338867,9.53435539488689e-5,33.253198764762736,1.0011762059741558,2114.380934120368,11484.804314123181,-1.4248152672637412e8,1.5367154310458332e8
0.003560002249998746,-0.510866365636843,9.628185765572679e-5,32.85259845745286,0.9673126952579293,-12849.323763371507,13194.449040048583,1.3607190613628882e8,1.9830402080967492e8
0.0035500022656237374,-0.5106019504357368,9.476842674741608e-5,33.671494228872476,0.9603887045963037,15413.886050833853,12188.151537644717,-3.6691886156513566e8,1.6608411722569418e8
0.0035400022812487287,-0.5101999515878848,9.489007655954303e-5,33.680667518546784,0.9896064164127426,12579.450722245678,13482.275267694464,1.3983413332958272e8,2.020959973396599e8
0.00353000229687372,-0.5098602674147397,9.152849631314764e-5,34.54098276416053,1.0713680398135728,-3580.8977582245725,16119.48303990636,2.2705950581594628e8,2.7843502229257643e8
0.0035200023124987113,-0.5095250013853021,9.578373459333779e-5,35.088939095183456,1.0376795239944954,19557.27391088453,13361.376881754459,-1.8828903757196855e7,1.9058142770611417e8
0.0035100023281237026,-0.5091214345904203,9.273817004478563e-5,34.345357547701006,1.0551440592811994,-446.4937026054349,14078.007947043514,1.792048869666491e8,2.2135384078892416e8
0.003500002343748694,-0.5090482446283809,9.67082001670613e-5,35.183278611804454,1.0637729042024857,-20315.018727424267,15961.840304600406,2.834406609557132e8,2.7325171349122e8
0.003490002359373685,-0.5086797098461218,9.953103249632431e-5,37.41000653319524,1.1361732486722143,10662.239347797818,16088.372805111167,-3.2425422474813916e7,2.5799815800990942e8
0.0034800023749986765,-0.5080922308433322,9.632903167560525e-5,36.29583959068942,1.1779578583088668,4401.226271590474,15826.177767752928,4.0843831705300677e8,2.4119800250710922e8
0.0034700023906236678,-0.5078149739306709,9.702813271242215e-5,33.36633052176121,1.016966943518513,-7295.873284253715,13549.891009957473,4.144698162807591e7,1.9282053566069916e8
0.003460002406248659,-0.5074034493727002,9.593570974550546e-5,35.8387194461993,1.1488833140234254,20624.003504398872,16383.617668227325,3.64254084226731e8,2.6249110151389503e8
0.0034500024218736504,-0.5073086577255203,9.201693803421028e-5,35.86747713471439,1.0842374306808746,-4859.566615216724,15241.838289436231,1.1410952597431453e8,2.2679255083215007e8
0.0034400024374986416,-0.5066472161830058,9.468599021446016e-5,35.42783838833386,1.080955953734539,-5725.499837674308,13966.50089383906,1.7120446858286448e7,1.9322519027904943e8
0.003430002453123633,-0.506443100052377,9.62687875037864e-5,34.90432215275188,1.072675840398315,22623.110819665235,13829.570158717152,8.556758456129907e7,2.1527421817394438e8
0.0034200024687486242,-0.5058797885352273,9.607022714544521e-5,35.39918219557443,1.0151203689732824,-8530.388090773211,13745.582653095404,-2.8352352961580205e8,1.9017974052724913e8
0.0034100024843736155,-0.5056967966789065,9.194661508792404e-5,35.879201215771715,1.001734334524463,-1892.4851857393753,13241.663515775326,-3.871694489329862e8,1.739350665245533e8
0.003400002499998607,-0.5053104913282273,9.713430670136933e-5,34.96392069634224,1.0199714256318806,14234.06601266428,13808.013966663619,-4.8312034295384675e7,1.9607862092649764e8
0.003390002515623598,-0.5049622559179923,9.697723186457663e-5,34.68788604136992,1.0639360543787315,6516.82865707588,14368.724258168993,-1.4071334848619384e8,2.0995007025470936e8
0.0033800025312485894,-0.5046988655982448,9.614804580654793e-5,35.596006917126516,1.0615053510155532,-9626.296735382004,15416.149216168931,9.100748175762469e7,2.3977630102494353e8
0.0033700025468735807,-0.5043010716395957,0.00010041602254314641,36.70304238878349,1.1667110430923149,15753.538622615217,16664.27219515391,1.1497709533281909e8,3.265869835134034e8
0.003360002562498572,-0.504065203979765,9.811383046471013e-5,38.19431623579853,1.2603482654890175,469.3092815216079,19229.02436179614,4.9139525709466636e8,3.272309993702146e8
0.0033500025781235633,-0.5036119914641438,9.976600137002414e-5,36.18159019400781,1.0427729943790474,-21424.1292529361,13714.066011033452,-2.0117921780920622e8,1.7687153463615236e8
0.0033400025937485546,-0.5033498012696324,9.268005895932774e-5,34.99436187159388,1.0806897666433803,-5426.559501361019,13464.033482877747,1.2737057897075012e8,1.8351923762545592e8
0.003330002609373546,-0.5027805993437018,9.692941939815938e-5,35.70716145252091,1.0430957668373886,24777.996123178425,14129.674976441458,-1.7785900836113068e8,1.947524811126002e8
0.003320002624998537,-0.5023894254394973,9.691746838455593e-5,34.87474393222718,1.0636225379782889,21678.429090481244,17295.071872365133,4.551884695943242e8,3.1651631149116707e8
0.0033100026406235284,-0.5020711401700999,9.778683056399048e-5,37.44325210593866,1.1003334422858175,14195.942856662125,14744.548994646035,-1.840909373880511e8,2.1053118603552133e8
0.0033000026562485197,-0.5018063609495165,9.297421389789378e-5,34.84839013641155,1.0379037921696646,-745.7232083762931,13294.026438703924,-2.4044165920061398e8,1.9082074279309416e8
0.003290002671873511,-0.5014902382678618,0.0001016891296110873,37.69950814622226,1.1038432283721313,8378.269145347862,17290.599010252965,2.5597086890194407e8,3.0007467668340844e8
0.0032800026874985023,-0.5009952445406618,0.00010249520760145289,38.38821396009438,1.1729849518947826,-6977.619100736856,17220.129277073967,-1.5297701007837987e8,2.832899609579625e8
0.0032700027031234936,-0.5008243617678821,9.593970356650703e-5,36.96560584359101,1.140877705129502,10147.635231391485,15883.58910599977,8.538420383769411e7,2.1279774542075914e8
0.003260002718748485,-0.5002293922835963,0.00010258693764562595,36.85473809783857,1.0715368820001132,-22202.265796781474,14052.224290942904,-1.8034502303999794e8,2.098549151889569e8
0.003250002734373476,-0.49986398740515414,9.738061117976053e-5,36.188638316147696,1.0581769767220957,11476.484719985907,14479.667927575287,-4.9220459983757526e8,2.4963609013323665e8
0.0032400027499984675,-0.49959106630564104,9.615206523150227e-5,33.99277041529968,1.0017396276563018,-2828.7727873371464,12520.783009054974,-3.1166924107236505e8,1.6809462846172836e8
0.0032300027656234588,-0.49917614977539054,9.575634602683964e-5,33.7236988699071,1.0284166237874282,-14917.342450146645,11839.088172738311,-1.912400042611107e8,1.7672926990715393e8
0.00322000278124845,-0.4988337781116422,9.955614450045855e-5,35.8961440142821,1.091908788001577,23677.555806147877,15479.443932552478,4.221103106595826e7,2.85873036073381e8
0.0032100027968734414,-0.49848533596226363,9.556371916996423e-5,34.98475377567394,1.0982738273088937,-21187.85681955345,14407.046704793223,-9.234535178032118e7,2.226542209860759e8
0.0032000028124984327,-0.49805524952527186,9.672004588375037e-5,35.188985909476145,1.125988492657671,-5568.76213595524,14430.72096045772,1.29239766526781e8,1.8934910884025672e8
0.003190002828123424,-0.4978190138572118,9.606040013995153e-5,35.13214123602436,1.0700644759211175,16627.452551023747,12858.362119000969,-9.742864602354561e7,1.7038542503264242e8
0.0031800028437484152,-0.4972198238841139,0.00010485200593337577,39.07264986706436,1.1725480100724484,23798.029424630477,15634.98739815838,-9.441311668503185e7,2.349451372870084e8
0.0031700028593734065,-0.49711396064976754,9.751514064135829e-5,36.43181865038531,1.1400121521873632,-7585.071716246935,16699.09204253098,1.556310927807548e8,3.050685269419137e8
0.003160002874998398,-0.49671301698581904,0.000101055493579023,35.94919253825611,1.0537879527920462,15009.595001664447,13946.480484427226,-1.4819780359813094e8,1.818137982753001e8
0.003150002890623389,-0.4962426308840648,0.00010000862573905525,36.12326608139887,1.017077231537787,2122.7153948849927,12637.01290944783,-4.278717341840358e8,1.700715635234298e8
0.0031400029062483804,-0.4957096356944295,9.639590148471973e-5,36.54633382838876,1.0823088451929166,10328.057458349484,14414.649471833967,-3.447406293599483e8,2.271470679676785e8
0.0031300029218733717,-0.4955229134843263,9.913513630270575e-5,36.74129442141596,1.2215558374822273,-1164.4492485747223,18147.981682740778,7.472100030132114e8,2.6256551167574617e8
0.003120002937498363,-0.4952113326300533,9.83977050990533e-5,37.50278566087083,1.1720726960246097,-24521.412540573885,16197.729211660377,1.1290004412943727e8,2.8105248976732916e8
0.0031100029531233543,-0.4949042233143134,0.00010080532607277715,37.32649303360607,1.0394921178426353,-4335.291271420817,11791.234955461337,-8.934360226881298e8,1.6883520985058248e8
0.0031000029687483456,-0.4943986978268786,0.00010117400341847086,37.69086943165937,1.0875756440373643,35446.19028124348,13486.493597703771,-3.5593464358851403e8,1.9149756139497316e8
0.003090002984373337,-0.49409610101880796,9.736613798594551e-5,35.40245035123955,1.0069402401051177,3244.5034759516507,13522.202164768376,-1.4633359865892527e8,1.9847690031802323e8
0.003080002999998328,-0.4935804411630861,9.816483887092027e-5,37.208147023031664,1.0865300074026212,16678.572341331717,14703.788109743238,-2.822235419087127e8,2.012180625828479e8
0.0030700030156233194,-0.4932862961160341,9.46060920482982e-5,36.13526175540701,1.1607710025092812,-1151.0871717502969,16178.858285831124,3.95396671676625e8,2.2206581337780887e8
0.0030600030312483107,-0.49304666158465815,9.941144470471464e-5,37.52648073191334,1.122867023722102,-5951.670965204287,14775.446116371297,-2.5369605703117896e7,2.1669991793945536e8
0.003050003046873302,-0.4924878186813926,0.00010174612415005251,38.31106355758606,1.2522188783402322,2961.8237713699573,17317.990211504006,3.7319875213826495e8,2.9429318370733523e8
0.0030400030624982933,-0.4922719724725433,9.42380784334924e-5,37.30576686935232,1.088637956123798,4954.959629811751,14938.170405281127,-2.3441319365740258e8,2.327182202429552e8
0.0030300030781232846,-0.4918649130962247,9.648507406669193e-5,36.51749729558443,1.0787138737558983,11262.873995440938,13936.000254654407,-2.3539792961865664e8,1.8951914668435147e8
0.003020003093748276,-0.4915035141116909,9.945597398613183e-5,37.38343777149736,1.1187591136087196,-6711.544672882285,14043.011803379928,-2.4018585211594373e8,1.870677352489877e8
0.003010003109373267,-0.4910724349506605,0.00010344764291983567,40.407470839878805,1.2610379386716666,24116.124653000108,18658.82112200505,4.158700274965768e8,3.1806460809248835e8
0.0030000031249982585,-0.49074868787100623,9.818430751088537e-5,38.42414944941621,1.1661955355466946,20894.70358749902,16984.44624531832,1.3466252499368978e8,2.754397448429825e8
0.0029900031406232498,-0.49043299144893554,9.924494032836426e-5,37.06366520982916,1.0819551712524904,28936.632166297357,14730.77235275189,-3.9811390245680356e8,2.1571306708238882e8
0.002980003156248241,-0.48998189051124375,9.760597414145967e-5,37.547346640677844,1.1281830726711701,10425.77956881505,14804.18774796896,-2.3419479093236443e8,2.1741535647071815e8
0.0029700031718732324,-0.4895677524504138,9.795299382818147e-5,38.27085201253326,1.1816474880192143,8007.093478405719,17457.228067619624,3.553733282319604e8,3.248859011746305e8
0.0029600031874982237,-0.48905714151030605,0.00010307004095472496,38.587566332252095,1.1988653596216077,19054.203694219443,19460.770297133928,2.918310186828348e8,3.549212744885338e8
0.002950003203123215,-0.48868156785970507,9.984677595418421e-5,38.31372034700558,1.2284727120979742,-4539.162290713659,18116.39605142092,3.006634277979435e8,2.789191017569683e8
0.0029400032187482062,-0.4883922484442311,0.00010383980525308605,39.06267063555874,1.2081981815122205,34327.46324598755,19554.01001450678,4.67324725638677e8,3.5357763654270285e8
0.0029300032343731975,-0.48801080853035084,9.871702952670989e-5,37.53451314582202,1.1448170840447989,1796.2035085833095,13609.179752648985,-2.3983270825788844e8,1.9216090741199052e8
0.002920003249998189,-0.48746632440021254,9.952417846281948e-5,39.350254699161454,1.1454873028782133,-17782.359766687434,16135.272990418334,-3.01770350087155e8,2.5020279203151456e8
0.00291000326562318,-0.487084355478416,0.00010125518197566233,39.83459306596829,1.239357267091128,13970.822232671555,16306.532415356427,-1.0916658157357314e8,2.4389282211990696e8
0.0029000032812481714,-0.48679508862778875,0.00010936418846518402,41.19770552371276,1.2200754128370024,7951.739260181036,17232.114453320348,-8.272529229563458e7,2.724126827548391e8
0.0028900032968731627,-0.4865320611478575,9.760942622571124e-5,39.164384795724594,1.1491112024757868,219.5689216043082,14198.495469566184,-3.2898053664215314e8,2.115733879307684e8
0.002880003312498154,-0.48597614332674727,0.0001043913196816715,37.63740149757979,1.101896156285003,40453.13332368032,16150.394787483165,-2.517540292813938e8,2.3515423386762732e8
0.0028700033281231453,-0.48559478345443247,0.00010515068351059263,39.71362461976629,1.2334486491995178,25911.789116705695,16334.39243857273,-1.6207361900696376e8,2.469310493630251e8
0.0028600033437481366,-0.4850520811249449,9.912281641326028e-5,38.95397901574505,1.195445303400799,-26322.466770706913,17135.295372761047,-1.0089273823225796e8,2.6000495836375767e8
0.002850003359373128,-0.4847499132400138,0.00010200997687504038,40.600688912529215,1.1858261660935463,52322.94140250466,17198.764671561454,-5.0694179344226524e7,2.7884894628382355e8
0.002840003374998119,-0.48439761396640646,9.966765424002418e-5,40.972153943574455,1.2591899228663395,14978.924130131763,19348.339219643523,2.262395120764667e8,3.4141796468715084e8
0.0028300033906231105,-0.48396602275401684,9.903628366314471e-5,37.225381662199936,1.1888776382059567,1725.0846546359523,15284.658359704461,1.6797216335083085e8,2.3245458549251083e8
0.0028200034062481017,-0.4838090356152017,0.00010463296744387411,40.83994176266132,1.2511986122142285,-6721.66194217906,17670.507187504194,7.330399006106973e7,2.8582196091744953e8
0.002810003421873093,-0.4831331015934058,0.00010105629300803181,40.429050497044294,1.3198969396677653,40437.226132452095,19725.17696710618,5.566588704649566e8,3.815533496997902e8
0.0028000034374980843,-0.4826780525887383,0.00010383846429802702,38.775076169557856,1.1483136831043,19464.80489759081,16647.635193270347,-2.3646601724271565e6,2.705279299224417e8
0.0027900034531230756,-0.4824912702683409,0.0001045977271306384,40.208030181382,1.2385081899310644,13252.736765651951,16733.491468509572,-1.0425415332594672e8,2.4683863728062105e8
0.002780003468748067,-0.48215160677427876,9.991252635916944e-5,39.00348217275687,1.1425052452892255,2374.0498638153545,16062.945466751034,-2.1508900995053414e8,2.2586444855627483e8
0.002770003484373058,-0.48169700498784357,9.892452338605528e-5,38.61169211753625,1.2482644296098662,10789.16750031119,17204.418593392864,2.2065411647214374e8,2.5675563373419577e8
0.0027600034999980495,-0.4809266654226838,0.00010458303844796666,43.29697369273091,1.3065119075609337,-8111.721363786806,21289.057086906898,1.260876462765654e8,4.1495331206018883e8
0.002750003515623041,-0.4805326682946153,0.00010353759793868445,40.98616072643708,1.1895239233866521,38979.60567018987,17848.318015823435,-2.413619340410327e8,2.957941060616665e8
0.002740003531248032,-0.48034151998739355,0.00010591428011774103,43.80793779891745,1.2657256385298445,-12257.554083388339,18465.67985904741,-3.0643706265226394e8,3.654073625649937e8
0.0027300035468730234,-0.47986883300529226,0.00010764623670588103,42.08953036882455,1.3116032375534181,884.5602070649217,19172.00395865988,9.304068985159385e7,3.0706169002692205e8
0.0027200035624980147,-0.479560119015035,0.00010829382510125503,41.67835201306568,1.3114135334883001,10859.08495678395,19141.790323487337,-2.356433392312293e6,2.9518971118594706e8
0.002710003578123006,-0.4791211437572932,0.00010648945011756197,43.748736423164985,1.397041245795225,4414.088402435854,21459.611297750227,3.724377595405544e8,3.580726625376932e8
0.0027000035937479972,-0.4786097020011493,0.00010892302029314228,41.88587350581883,1.2598068101719877,15869.473331053476,17824.2304574424,-7.416783314417048e7,2.701201334874836e8
0.0026900036093729885,-0.47810425450665206,0.00010481180398924016,42.497085509597255,1.3531371519914692,19393.94908308431,20634.370974617843,3.208494260952543e8,3.566687987905733e8
0.00268000362499798,-0.4778800012137352,0.00010290976030389469,41.93777884075088,1.3178264354303992,-7920.980568103888,19223.462340463087,2.536643575659411e8,3.326407115103055e8
0.002670003640622971,-0.477591399303869,0.00010440094113822476,40.512537556341826,1.1007855032735865,-4330.617968090106,14468.773000212424,-7.951099867124987e8,1.976366295786092e8
0.0026600036562479624,-0.4770713369791861,0.00010795472499923158,41.67126154595308,1.2341056495839737,-9520.339074507345,17900.80033326845,1.4034743192265213e7,2.807156024570604e8
0.0026500036718729537,-0.47655078054942157,0.00010192819182084159,42.02115925925513,1.2567295968686136,7418.170079715488,18614.547983665983,-2.2612004623829594e8,3.208809331863969e8
0.002640003687497945,-0.4761117861837416,0.00011037702618027426,42.310759669436166,1.290312665301459,46679.72296768162,19915.791072156255,1.740396464293078e8,3.08087502352939e8
0.0026300037031229363,-0.47581388165229827,0.00010423705862012501,41.522854540801674,1.3477472878589873,40050.362360628555,18409.226903187136,1.4252938615031347e8,2.877675936707395e8
0.0026200037187479276,-0.47524789360657776,0.00010790660611071116,42.45227465281405,1.2707096729255634,5041.306801455169,17480.554770561546,-3.9534629749177414e8,2.4792956909763578e8
0.002610003734372919,-0.4748712735889588,0.00010709117999956905,43.44547664019479,1.3109990067843809,8376.72750466349,22891.741235686517,1.7969706287428525e8,5.547527950100107e8
0.00260000374999791,-0.4744162962899495,0.00010520677025050947,41.77260014752925,1.281820762415732,22443.449152514764,19789.276955507466,3.175386710693999e8,3.3201129367420423e8
0.0025900037656229015,-0.47399342393474475,0.00010630952010437018,44.02563326341826,1.3803603238337647,4783.519127118857,21270.877720007986,4.379861895482724e8,3.610572250150852e8
0.0025800037812478928,-0.473210261453412,0.000105021089950724,43.89932134836,1.4109483998184111,5630.777357757218,24721.211423306933,5.769508316019697e8,5.599642186815227e8
0.002570003796872884,-0.47303520452130915,0.00010796581110448494,43.426981075698436,1.2537672203057662,19404.588405834398,19260.663046072495,-1.4835327198965114e8,3.51176949994589e8
0.0025600038124978753,-0.4726082185859378,0.00010950329911688886,43.56309934490775,1.2907549403923615,19254.417971614643,18172.72257734306,-3.0697883673424006e8,3.1499946642682827e8
0.0025500038281228666,-0.4722328579036032,0.00010918894397466895,42.86082388281233,1.305166685900389,14803.308933398852,21824.978588752627,2.5510859208948022e8,4.825806501264005e8
0.002540003843747858,-0.47185832706455116,0.0001057379137997584,42.731836564064125,1.2353315067413073,6709.777341177882,16400.753864812494,-4.860627002012273e8,2.5837719997309804e8
0.002530003859372849,-0.4714177482250943,0.00010535081670557121,46.853391153044996,1.410214622941671,19482.96702649558,22424.884027512162,-1.8882958351489606e8,4.8236285604200053e8
0.0025200038749978405,-0.4709331266565567,0.00010921830561992644,45.610549511817155,1.4756963797913676,-11100.005660383275,20370.217072265044,1.283895425171702e8,3.3941820173628336e8
0.002510003890622832,-0.47043373298798435,0.00010344894464271243,43.19128295803419,1.2896231430618923,34626.13158387344,17662.049239316508,-3.2567240592115587e8,2.5864452819796184e8
0.002500003906247823,-0.47001264479689736,0.00010461385829644617,44.196464346121935,1.392963170142311,-7972.4912050544335,19377.793063548044,2.1614822688981298e8,3.0639724712773633e8
0.0024900039218728144,-0.469591750111863,0.00010825933479673844,45.33336328084217,1.4371678009039244,21272.634369520212,22524.107681697165,2.6435743593350813e8,4.017363721354415e8
0.0024800039374978057,-0.46907343688435416,0.00010940821754388164,44.162564659942646,1.3916146538994307,8747.538301432076,22896.789734263566,4.314376547648329e8,4.000148703619595e8
0.002470003953122797,-0.4687851114863208,0.00010980978774410891,42.76376524196643,1.2926542457739996,36794.418888651395,17034.006538087182,-2.5819861220263165e8,2.4965129961408538e8
0.0024600039687477883,-0.4681337632348537,0.0001087683504219582,43.49034434521582,1.3449159306429876,19848.996574029698,21166.090189688523,3.635820742663197e8,3.671558033554012e8
0.0024500039843727795,-0.4678380913301319,0.00010746060900386605,45.166832941486554,1.4093048539150344,-4348.591453666259,20239.946728739294,-2.630893133434795e8,2.965163503796701e8
0.002440003999997771,-0.4672455198919441,0.00010942392585840675,46.2309400616662,1.3533641129771525,-3385.291012607639,19333.355853740857,-3.138253165073398e8,2.9154009900583667e8
0.002430004015622762,-0.4670056703233625,0.000104502200221422,44.6999883892999,1.3073021422996849,6201.796372855601,19011.630716863358,-4.656701325969702e8,2.7136496676424116e8
0.0024200040312477534,-0.4664879161337814,0.00010996304708096543,45.50442909585832,1.3828678037444333,13474.112428519646,22607.18796529684,4.4049506358490604e8,3.909922217049752e8
0.0024100040468727447,-0.46601186353125384,0.00010839489357648544,46.64265467048196,1.3374715984496268,22203.75876751188,19598.455406919107,-4.8022922139953953e8,3.361166202620848e8
0.002400004062497736,-0.4656137110580327,0.00011166150838145782,45.26560167287794,1.364868701604336,-3249.5900533115014,21258.14768644741,-1.1998480365880214e8,3.655722207191206e8
0.0023900040781227273,-0.46504822416612596,0.00011056236078114028,45.681452063501304,1.4371636642900985,35174.23520335274,24612.799444401324,3.7275208120187426e8,4.9908270562675637e8
0.0023800040937477186,-0.464678205451662,0.00010943254485304211,45.07118533284152,1.3861831671222224,33385.00836772753,22309.487609785094,2.0623644682722622e8,4.112756401360663e8
0.00237000410937271,-0.4639760761193797,0.0001106556368016839,44.7666631778229,1.364834316678737,18672.5834325549,19957.504526230034,-1.0445225895286004e8,3.672449801851588e8
0.002360004124997701,-0.46379297581286144,0.00011214411261899836,45.277922999803984,1.3123883201882007,4950.827859272924,20846.548276386413,1.8881795077894073e7,3.441024316478102e8
0.0023500041406226925,-0.46337210115465705,0.00010726272236106906,45.27739852043492,1.3013190536317627,-628.6997895026815,20746.099446490003,-7.315515813279566e7,3.558377745531063e8
0.0023400041562476838,-0.46284914280748873,0.00011168092131625566,44.93287406761911,1.3595252063053884,-7442.183343290504,23607.80758290024,7.027005588479247e8,4.5652549827827746e8
0.002330004171872675,-0.46256312158301555,0.00011103002685922029,45.010495545535036,1.3438577669799612,-4924.860109033601,19667.86155298192,9.05078957511707e6,3.0464339587131864e8
0.0023200041874976663,-0.4617401951534037,0.000107592167430668,46.0323638137027,1.3731423116394967,6410.30345426162,19083.73306822385,-5.035913547114508e8,2.934801016711108e8
0.0023100042031226576,-0.4615440164567078,0.00011400431824892145,47.45900486414983,1.3931660941345976,23726.445147558556,21905.464986189112,-2.0500589959225947e8,3.484256847934063e8
0.002300004218747649,-0.460923492897715,0.00010805059544148522,45.949905346513255,1.429992054689232,-24306.79281204583,20950.993043484872,-2.472937767761515e8,3.65590738719047e8
0.0022900042343726402,-0.46070411929962424,0.00011242868713276551,48.754415688749155,1.3830126805371044,7802.925229376914,21483.71032686518,-6.289762528179252e8,3.4454201614234865e8
0.0022800042499976315,-0.4601201787504127,0.00011107556605290936,48.4320223055998,1.3963621800946702,-14427.252271054525,20423.608341063817,-5.123130448796026e8,3.4038624858293235e8
0.002270004265622623,-0.4595913340984067,0.00011217105601850977,47.282710352471824,1.3338814890909092,201.96609339689977,21759.164206216494,-5.051876012032675e8,3.397224627614202e8
0.002260004281247614,-0.4591142791549369,0.00010853112331362749,46.32730989308391,1.3970050770353033,6823.476390452274,20683.53325181954,-2.217181094087697e8,3.41035393739405e8
0.0022500042968726054,-0.45875727477770806,0.00010809767043835584,46.35079695689221,1.3786932741884064,12661.031744530836,21195.441175084965,-1.6680805852749285e8,3.36291676602348e8
0.0022400043124975967,-0.45812276975809363,0.00011428402580810415,48.22910579305841,1.442521998016283,50450.574051803684,27159.36729115998,3.401849946540793e8,6.013294097769322e8
0.002230004328122588,-0.4575461790637669,0.00011142918371592098,47.998504677407745,1.4118350462641645,7016.047419688129,21042.447758369075,-4.1864502623273605e8,3.293530314848225e8
0.0022200043437475793,-0.45726933664574254,0.00010917868800452488,47.83948232399526,1.376570369126989,6933.756400201014,21474.658065102474,-4.929099901245479e8,3.1581670274852586e8
0.0022100043593725706,-0.4566515879628543,0.00011255281335472843,48.630181098181076,1.453347336112904,2952.437516552234,22223.079025027626,6.866988715562141e7,3.2544733597655326e8
0.002200004374997562,-0.45627698454624116,0.00011414597661437455,50.18691936807238,1.4186892221185174,18778.82329238154,24257.803481834675,-1.763490961555234e8,3.9910560692810476e8
0.002190004390622553,-0.4558806634996074,0.00011577516340883905,48.368827717690316,1.4212569480281076,27375.166003648388,21573.82527380491,-3.401024783751966e8,3.375291071970243e8
0.0021800044062475444,-0.4552207622045151,0.00011047146928588655,48.531786713165374,1.4636330027834916,11958.815871111214,22618.808147519012,-1.1824282156220211e8,3.590092538871552e8
0.0021700044218725357,-0.45471841472035707,0.00011206437138760768,49.046492266044105,1.6388204304306733,1971.3447243473922,29170.866284079977,1.153276468882867e9,6.799745474393135e8
0.002160004437497527,-0.4542333339668482,0.0001113863463175285,50.451804303745654,1.444177632690601,55132.74118900453,23281.137759463454,-2.646866442906863e8,3.679141172591404e8
0.0021500044531225183,-0.45383181642079945,0.00011615227026391934,47.60185807705974,1.4678805853998755,28602.34306965488,24578.0730711942,6.548794723211275e8,4.22793079240865e8
0.0021400044687475096,-0.45329874397103864,0.00011117753601176374,47.72985231367903,1.4574537477248817,-26617.348610481524,21867.377331341708,-4.5137504233200467e8,4.01634647717181e8
0.002130004484372501,-0.4526994403414715,0.0001166395752207341,50.70553021548143,1.5046137261327108,10145.235523014258,22820.339727981966,-6.13950928351889e8,3.6132925072844094e8
0.002120004499997492,-0.4523328513146852,0.00011403235725745522,49.684346238912255,1.447190928538306,8128.166804483271,22692.24118296866,-3.314082870033067e8,3.955377159819406e8
0.0021100045156224835,-0.4517185962752579,0.000109660788964296,47.63031480443839,1.4914835453082729,12540.472124055203,27388.452415526295,8.561363512967942e8,6.764405506131426e8
0.0021000045312474748,-0.45140212355651377,0.00011483132213013124,52.192690883677756,1.606407039446597,32212.826509539667,26813.350760596073,5.844843444417561e8,5.0545028377298945e8
0.002090004546872466,-0.4509853626546425,0.00011228335183638692,48.36707356927479,1.518547640007816,20049.163395338055,24793.202790314463,6.351446619410403e8,4.292088881766798e8
0.0020800045624974573,-0.4502769162360559,0.00011562232194350172,48.89361406452547,1.5388964052919303,19569.208572681404,26026.606362595372,6.773296972486882e8,5.0962301035429114e8
0.0020700045781224486,-0.4500213349880374,0.00011633544657760324,50.56343266055769,1.4975868941768549,22435.356808385197,24119.377331119827,-3.847298963247814e7,4.780784652721551e8
0.00206000459374744,-0.4493632031001189,0.0001188282980306935,51.000393673142696,1.5641768634964035,17004.661386453372,23319.506097150057,-1.0523172618178096e8,3.5808069752978516e8
0.0020500046093724312,-0.4489440756552049,0.00011233712208997319,50.45231890649497,1.6140153400420256,55450.922501276196,26241.752418084907,4.205177062813568e8,4.838157771551253e8
0.0020400046249974225,-0.44838602893570895,0.00011326225191337966,49.06429462733751,1.427455921047819,11121.925432483717,22794.765752585932,-2.7758349379498017e8,4.0658650481973785e8
0.002030004640622414,-0.4476260184636373,0.00010899581654893874,50.53615246540833,1.5390079765086413,14836.426962605166,25827.267818026092,2.8768114277248055e8,6.081471595833132e8
0.002020004656247405,-0.4470731494613152,0.0001092538098449922,48.6045454642612,1.4637939804121614,164.32528751984907,21772.05321592501,-3.668858469787974e8,3.3944350492086124e8
0.0020100046718723964,-0.44681056719851886,0.00011749203359411643,52.16327621543387,1.513208667149622,32606.07833781074,24298.839918414968,-2.3557789488667482e8,5.0631228356666255e8
0.0020000046874973877,-0.4461182052931284,0.00011762049687377285,53.65453146917043,1.5430697360981818,7752.183363937997,22993.04166261298,-8.697877975463105e8,3.723857883695584e8
0.001990004703122379,-0.4457807077801201,0.00011299351524902692,50.008506206762476,1.5241320346346614,33224.03882506073,24459.117524908896,1.9837523282435322e8,4.3458050136096835e8
0.0019800047187473703,-0.4452690781224397,0.00011790628580064857,53.94017554950763,1.6688182152559714,27405.200587243402,25752.560407356705,-3.1851561545765716e8,4.6958777235328776e8
0.0019700047343723616,-0.4446794590172361,0.0001143043609422218,49.035327336190186,1.5572595377636818,22775.527355481147,23548.55589864896,2.2174711970369518e8,3.71464044319639e8
0.001960004749997353,-0.44426093561990926,0.00011960138961571352,53.09505141030753,1.5784341291875352,24556.807950885614,23966.146161278622,-4.6614633319721794e8,3.716289505925002e8
0.0019500047656223441,-0.44346615219522023,0.00011561611583298115,53.55800505750316,1.660778463605411,-24037.52344096242,32077.145796230183,4.443283393792147e8,8.061281380184556e8
0.0019400047812473354,-0.44301843980754196,0.0001175246848818459,51.914161457377645,1.6101630218296554,-10444.08741907508,27569.745940824487,4.946126313976489e8,5.0259373732397246e8
0.0019300047968723267,-0.4423648075591037,0.00012124253961016233,53.11913597259915,1.7774076818048024,74318.43037176084,28620.019626535446,9.59527640458789e8,5.970139259167911e8
0.001920004812497318,-0.4421108258132761,0.00011662265530457252,54.19623478866657,1.5938617459345534,11354.971272542589,25459.67300225742,-3.957086641189487e8,4.114420866621167e8
0.0019100048281223093,-0.44137429778733656,0.0001225234689368352,56.18031830356003,1.7237146037464064,24479.903859612426,28060.315129569644,-4.700511726569011e7,4.889191022621021e8
0.0019000048437473006,-0.4408712711483988,0.00011758795695887745,54.564033132598034,1.7754462383248435,14704.975168495099,30846.162387934866,7.209506328338819e8,6.649942661601633e8
0.001890004859372292,-0.4404740245773429,0.00012344156968749608,54.977698938809255,1.6064823866811895,-35829.04769679637,26389.11992797062,-6.021605671171563e8,4.7202662636688673e8
0.0018800048749972832,-0.4398554691584608,0.00011654028448047519,53.92815285920138,1.7535512731778764,-43867.99293239195,30430.84709005204,9.761393261886683e8,5.529745615704093e8
0.0018700048906222745,-0.43920654021901556,0.00011867231652897857,54.485915645637796,1.646505163606875,-53720.215644637465,26755.51709888379,-1.7831836502095848e8,5.015820132651226e8
0.0018600049062472658,-0.4387024296953981,0.00011737016027313001,54.13063951138754,1.6503723727375532,19.622402546922153,26368.794641452478,-5.918924486100241e8,4.345278603588095e8
0.001850004921872257,-0.4383432722554287,0.00011533709176392718,53.92318192812733,1.641708275688024,12116.83252012911,27858.653110246712,3.358669852610289e8,5.386165127908435e8
0.0018400049374972484,-0.4376987361623251,0.00012089937153505307,53.70529818365735,1.6760954866025328,-35282.82073057348,26759.83893629752,-5.581224518151439e7,4.7309875996818817e8
0.0018300049531222396,-0.43715206895770026,0.00012068343111268587,52.43287673118583,1.5351895787684715,32488.06930793406,23194.869412399967,-7.339320628821976e8,3.970704289753057e8
0.001820004968747231,-0.4364989891033511,0.00012052407866295058,56.19682098848267,1.7024040468816264,23589.220434569914,30372.361230136477,3.3253911733319265e8,5.675101298412719e8
0.0018100049843722222,-0.43583116940865174,0.00012063790567409223,58.901277581786594,1.8349353619349897,20738.956497141655,32390.3401008525,2.3067869711354953e8,6.162775213056856e8
0.0018000049999972135,-0.4356172764948894,0.00012085079016449472,54.818490597352735,1.6677286241816796,10326.297632827602,24945.46781112936,-7.76405617204879e8,4.212301722860062e8
0.0017900050156222048,-0.43501711717122626,0.00011870318058174307,55.482673223600024,1.8200006862239515,80559.22490481837,35009.48808903799,9.30950731222581e8,8.05757772572727e8
0.001780005031247196,-0.4343460358087553,0.00012217453514983808,57.997283156944754,1.7218119150977715,24304.961360890997,33095.24932697108,3.4279327433067524e8,8.468062122217939e8
0.0017700050468721874,-0.433850542264118,0.00012127746861556002,56.578083001631605,1.593505476288994,4094.708849372329,26416.17537143519,-7.510131326992015e8,4.3131715378046197e8
0.0017600050624971787,-0.433236530491764,0.00011755391656357629,55.91370738109371,1.637882276831635,56287.34180784319,25805.03356118616,-9.083750697179981e8,4.5198858492594105e8
0.00175000507812217,-0.4325542198294343,0.00012557754317757636,56.78666978240831,1.5926200306459886,37506.44510486934,25122.9232306158,-1.0379568039484254e9,4.254396571150153e8
0.0017400050937471613,-0.4318668665482232,0.00012472101761473668,57.71167286092486,1.6435769466028542,36942.4668141058,28451.72461483616,-1.0152024924453573e9,5.1229269135718e8
0.0017300051093721526,-0.4315409972813512,0.00012520181407253125,59.99890480603497,1.942507865776463,53333.62019246243,35938.07502380917,1.4808493093998835e9,7.75435647700255e8
0.0017200051249971439,-0.43070763765637704,0.000122768485133138,58.51987426942537,1.8724965336815147,13010.958647340709,34631.81593039544,8.071945466229602e8,7.844235648215324e8
0.0017100051406221351,-0.4301383502405113,0.00012313628638396256,59.38955273333096,1.7833236282915994,51296.81942380892,30699.43743699277,-1.788026905759183e8,6.061043965829431e8
0.0017000051562471264,-0.42954882161391805,0.00011973050205345763,55.54395228956819,1.6716048348704144,63481.118329604804,26760.199275164818,-1.9353468544455943e8,4.974435717108877e8
0.0016900051718721177,-0.429287713926767,0.00012737928508637023,59.37555501200982,1.828002478221439,13826.3145834778,30252.262125326106,-1.720978410329546e7,5.67872860057195e8
0.001680005187497109,-0.4283663654400198,0.0001243624242907037,60.65177056337814,1.9313316278786745,14405.07425420791,34888.90110393965,1.0436681983959928e9,6.7955194479173e8
0.0016700052031221003,-0.4278703400709487,0.0001252745279883117,59.436646932066104,1.873913311535491,12190.566889126696,33657.30048434641,2.018468607066527e8,7.819362261824379e8
0.0016600052187470916,-0.4272945545543722,0.00012402296322899103,60.93926407472632,1.8536251203697791,34643.587354122166,33174.46555523445,6.281793200089486e8,6.431202799491817e8
0.001650005234372083,-0.4266769317673579,0.00012514589239226656,60.73894181900537,1.838387896130318,72278.17928823124,35562.675830836815,3.099853626883966e7,8.892990810109476e8
0.0016400052499970742,-0.426125945389406,0.00012286773702099277,57.10071144182613,1.6814318424038543,14279.436887784559,26562.31829500438,-1.7401596712470788e8,4.5829192689860785e8
0.0016300052656220655,-0.42567779598484984,0.00012411313783979762,59.158556922965836,1.8203178847543717,17778.992291349943,32506.431385927954,3.5994995351741964e8,5.764434842028061e8
0.0016200052812470568,-0.4248175671205108,0.00012604208683882016,61.139150073924974,1.792770348029584,21240.511297525423,30916.159822268706,-5.559487185786892e8,5.738556925860103e8
0.001610005296872048,-0.42419911365243335,0.0001250583897892784,59.885841263480884,1.9009253653396567,103096.57935891226,34208.903378973824,4.169949850537417e8,7.817760016978817e8
0.0016000053124970394,-0.42363459245260926,0.00012388481365774263,58.94583129327202,1.7780711148484725,30388.374208572473,33005.79105788623,-9.732131863437669e7,6.604636229488631e8
0.0015900053281220307,-0.42306801105983277,0.0001270720206172658,59.37984056014039,1.7978321865726339,10662.696295496533,32291.850109323932,7.4400936726284325e6,7.263831270548518e8
0.001580005343747022,-0.4225322120691955,0.00012852398486759028,59.60221820192746,1.8249667201150996,38987.34114704541,33970.26087654317,8.715812284865377e8,6.8031652388891e8
0.0015700053593720132,-0.42177504518034137,0.00013387322834309314,63.223659387098365,1.8879436214324758,-11294.446044394092,33074.96861775109,-5.566256194240019e8,6.499618344259381e8
0.0015600053749970045,-0.4210615347355183,0.00012736308613099144,59.94467668999864,1.7741544223643275,-7167.235334250548,32201.030511000256,-1.6920120383700722e8,6.615794772605115e8
0.0015500053906219958,-0.4204827336134816,0.00013385840084532516,61.8863858125619,1.8740491092675282,10973.685699463596,30231.61379261118,-6.691542070051566e8,5.754018336265367e8
0.0015400054062469871,-0.4200961492444911,0.0001330466057228395,63.741498490413555,1.9236083722560586,15036.394258814462,30755.582847307516,-7.534529211682905e8,5.448645708377093e8
0.0015300054218719784,-0.4195313747826194,0.00013044498106965947,63.461075749430584,1.9738206674373475,33695.35228871939,38200.01127174564,4.787022526966935e8,7.592363464057603e8
0.0015200054374969697,-0.4187355505334092,0.00012943972413636696,63.67628835826964,1.9235156073352855,-19758.02855151165,33500.8452443872,-7.486056945763929e8,6.278949125469468e8
0.001510005453121961,-0.41794285106265416,0.0001286705188233823,64.17925560095934,2.046658400628093,7250.874134970121,35699.848920879966,-3.991666269133635e8,7.079408791980026e8
0.0015000054687469523,-0.41727313558662993,0.00013055780176993666,61.40837659871304,1.8610384313715118,15100.9537034419,32423.44772040546,4.275738455991194e8,6.22287289574218e8
0.0014900054843719436,-0.41676059751272526,0.00012770801766917648,63.18410591388393,1.870165531580078,62922.084669454256,31417.125653694067,-2.848622589202192e8,5.774554279680104e8
0.0014800054999969349,-0.41611673920547343,0.00014014093394161783,69.47023839223121,2.1207023355970804,42493.58192693671,35944.631320582055,-6.882757091761664e8,6.917772811796421e8
0.0014700055156219262,-0.41574479614102283,0.0001335459342313626,63.030823753192514,1.8728928673310363,51828.33930618891,34031.54162343559,-6.592825479327173e8,6.6640043351568e8
0.0014600055312469174,-0.4149200899084602,0.00013154113073546818,63.30720644418074,1.8083366883991006,21896.70686618977,30721.12351662274,-1.5171459357021418e9,5.915582889306289e8
0.0014500055468719087,-0.4139679728550508,0.0001325852194494724,66.31974669376373,2.120141596588363,34855.606367425775,48769.00346609834,1.991176548434176e9,1.4117862805623393e9
0.0014400055624969,-0.4134147164909071,0.00013374809762154048,65.09673448439489,2.0244420371665517,71040.81447521076,39336.72389512701,4.879188508400833e8,7.226096250313607e8
0.0014300055781218913,-0.41257947522213245,0.00013051811574716428,69.82416442579475,2.1800270470761918,107771.72025534173,43028.53156690818,1.485040995177117e9,8.73543098257038e8
0.0014200055937468826,-0.41207649079997005,0.0001304024058188527,65.6083685258612,2.0470039201167833,-50744.72378053605,41085.10906027043,6.849886724929303e8,1.0127212690197033e9
0.001410005609371874,-0.4114441649952541,0.00012919976774303427,66.8136946210105,2.0842388218678307,121777.18382147286,40442.981261810164,7.476843388429881e8,9.205583478887748e8
0.0014000056249968652,-0.41089572465188723,0.0001356967871901243,65.56389259209101,2.0824611875887302,53007.373686843384,43290.22301585079,9.931013692338914e8,9.881014982863958e8
0.0013900056406218565,-0.4100674391468685,0.00013450588700086128,71.0559393881201,2.2275922869572033,-8902.279815935002,39479.69156070317,-6.091631343980412e7,7.545532687244874e8
0.0013800056562468478,-0.40938537456934176,0.00013174492831988276,66.36615131940525,2.1064434446187588,58137.35971591346,40218.05050144208,9.140015138736142e8,7.121466359220846e8
0.001370005671871839,-0.4088698838352401,0.00013596421233014972,69.22149699928815,2.0462253586673764,32246.602516803563,36584.72348547465,-1.289875856733138e8,7.916807990052582e8
0.0013600056874968304,-0.4082689030241113,0.0001299720014365343,68.0227055772411,2.1116127298890532,90438.35095502758,41386.57780553504,7.582927663090391e8,8.708604950916386e8
0.0013500057031218217,-0.40741752553748545,0.00014035850289508805,71.36061919198988,2.1109419996098553,103705.38454873662,36390.72999739901,-1.4701127468351872e9,6.937577302069253e8
0.001340005718746813,-0.4068258546780657,0.00013576942978364814,67.80895807472817,2.1402483873762836,20200.504307753352,44812.5321719045,7.576334000653754e8,1.0507009292021126e9
0.0013300057343718042,-0.4058247211204146,0.00014116885271074812,71.10345577214669,2.2147685415748515,5574.451536001635,42517.472330062665,5.627837400252347e8,9.128863859468781e8
0.0013200057499967955,-0.4052966875364144,0.00014025165691219392,73.25665753036485,2.166435594230033,89655.51259220083,41930.131553957886,-7.121743673666072e6,9.541924543134508e8
0.0013100057656217868,-0.40462799977751596,0.00013434676065791445,72.01991976336825,2.2394766052138864,67211.36921664595,46353.28353122544,5.543783139196093e8,1.054818777278139e9
0.0013000057812467781,-0.40359709749331973,0.00013542157395536112,67.38996595919788,2.0710070633877953,82675.42781809306,39141.62054653284,1.1289662199434172e8,7.608961411208502e8
0.0012900057968717694,-0.4033195797468741,0.0001370699254843686,74.70201759444537,2.3106172811441157,65939.97414597761,47758.81836149145,9.929520468812255e8,1.1858846512450948e9
0.0012800058124967607,-0.4022404778912672,0.00013505134148827832,72.3855411643416,2.1868694729702383,55080.22864182206,39579.96689208052,-1.0573712857105606e9,8.632232205269831e8
0.001270005828121752,-0.40193524686671267,0.00013667293504289986,71.16326433673424,2.184196507683927,52591.51869902759,41567.00137356622,-1.9868807044721264e8,8.853915033497963e8
0.0012600058437467433,-0.40090169622209426,0.0001404245781900775,74.8515317213212,2.3009864370456214,-88324.37033853172,45601.211513756956,3.682035027292806e7,1.1391197890254064e9
0.0012500058593717346,-0.4003367321344746,0.00014008504825140103,76.0020885541367,2.233724299693188,-30483.743664586833,47661.98709384304,2.8722041607114594e7,1.1542517465436862e9
0.0012400058749967259,-0.3998009420864586,0.00015345120082800015,76.32894842706948,2.2253594164373465,53783.93765298527,41886.127960679994,-1.3254052921502295e9,8.783772388137271e8
0.0012300058906217172,-0.3988493566269892,0.00013639375822994048,73.40431478826362,2.1526995327129175,107758.49646286701,42286.368599960486,-7.164701090579492e8,8.960935663577913e8
0.0012200059062467085,-0.3979031275160867,0.00014095359504979023,76.8773094603045,2.2933778250371546,-18174.20398919762,46315.01025651845,-4.4704607216160125e8,9.224834523637488e8
0.0012100059218716997,-0.39711729973031484,0.00014731713438249233,77.79364053925988,2.389897255524878,46862.38559914053,50360.47884476538,1.0956302183065362e9,1.0950128000597157e9
0.001200005937496691,-0.3963325797753752,0.00013783712289978857,76.90145638383144,2.3399008582456893,87492.50645887006,47523.70274298445,-1.165604729342207e8,1.089031795713571e9
0.0011900059531216823,-0.3954715071385629,0.0001412415149750306,75.14336899272844,2.2517240452312204,96360.196801085,48583.304457861,3.209340369197166e8,1.0767212878689163e9
0.0011800059687466736,-0.39496169318275803,0.00014013393858864303,79.7709411878621,2.4510951882125824,94001.0070869118,48712.314164111296,-1.5938152544554222e7,1.0715742904614654e9
0.001170005984371665,-0.39413984041747974,0.00013662411116396167,74.10544035548182,2.130160424831231,77020.36383333761,37748.53870557589,-2.1213792916053576e9,7.259651708338413e8
0.0011600059999966562,-0.3930598207269474,0.00014657455043498439,75.2813639819678,2.3111270183332926,104012.98723849257,46130.96471241244,1.9196629013021213e8,1.2012690685840504e9
0.0011500060156216475,-0.3927505479135992,0.00014736379663515215,79.67246472202328,2.3795940128281705,23385.89958587008,47578.34021940582,-1.121133197179234e9,1.1349689184611623e9
0.0011400060312466388,-0.3918109901073971,0.0001478977308930267,80.91566015273094,2.4327486279175567,48091.995104225025,46061.368088045245,-8.53186612301402e7,8.992338849228789e8
0.00113000604687163,-0.39135118585668927,0.00014582223417617228,78.2435070802646,2.3460837344344485,57895.71527433258,43694.560359643,-1.7609929936724133e9,9.518224904481075e8
0.0011200060624966214,-0.3898838311925625,0.00013975706070779587,80.27347989269063,2.43268062230512,63507.65942841653,48926.639369092394,-2.85072888923318e8,1.0647897913420298e9
0.0011100060781216127,-0.3896109416176948,0.0001423392161880897,78.67618165184817,2.416067390653559,23869.401481246856,46060.82710626818,-7.752241063233317e8,9.753236925503925e8
0.001100006093746604,-0.38876278610251075,0.0001449865026285158,83.76385068230954,2.6058106535008188,67305.48585580256,56840.34365306917,8.344851108264997e8,1.3301498629205108e9
0.0010900061093715952,-0.3879650837335389,0.00014733255296672364,81.7151163895209,2.3097797775321944,76548.23911209464,45053.119104036705,-2.1812670219667855e8,1.0843704618230197e9
0.0010800061249965865,-0.3871267295893691,0.00014609374658325493,80.05325020837975,2.720603250543293,14936.678712217024,58459.7323228728,3.380524169449635e9,1.2880603991154876e9
0.0010700061406215778,-0.38641141559306913,0.00015011300625570093,84.31508775997467,2.6413049070890193,136097.44757682979,65006.333064323815,1.1672738403708768e9,1.876518160438568e9
0.0010600061562465691,-0.38523265444536503,0.0001486359270560934,82.11317811442773,2.3889948493893494,120966.55989328999,50320.34904461071,2.793775236645111e7,1.1073265418759234e9
0.0010500061718715604,-0.384410295472314,0.00014664125018256375,83.04069441561253,2.329592154530663,79343.84016150469,45032.855214715164,-2.2856590161632147e9,9.113111091539539e8
0.0010400061874965517,-0.3836019875309759,0.00013896853193858116,79.97920441607242,2.4033730976895744,22509.961060015492,47271.905222544425,-6.702090930992522e8,1.0340894525144322e9
0.001030006203121543,-0.3829264829219861,0.0001475510439598292,85.34652658493356,2.5112040362450365,26955.087937289805,50534.41791572045,-1.2046521799017582e9,1.246728220533839e9
0.0010200062187465343,-0.3820173638013921,0.00015039011856678936,89.81794416024263,2.7835497731573366,99236.31890424291,58686.827958208465,-5.2343101037517256e8,1.509742558992183e9
0.0010100062343715256,-0.38115155915230853,0.0001524867704625251,89.47427385990649,2.686466721888563,16015.845606830828,51486.627672182934,-2.0429506863742385e9,1.1651929420979993e9
0.0010000062499965169,-0.38047769053574515,0.00014659327911896496,86.83580688388784,2.5066622159139036,-4319.39395333554,46741.08994591372,-2.5194902564141164e9,1.0699392966166564e9
0.0009900062656215082,-0.3793656018949458,0.00015188969811974246,87.14604428882481,2.6501443479904974,32670.26140450494,46602.97603156229,-1.6702679132417712e9,9.91014116970587e8
0.0009800062812464995,-0.37861398489220377,0.0001527311626279419,89.16624856378789,2.7361166027366997,67269.76012872849,57776.617934833725,6.290843795958843e8,1.3215842601854634e9
0.0009700062968714908,-0.3776895348463247,0.0001487677889840014,89.1309565491475,2.774001160444022,50627.321908288766,65596.61799244907,1.7694477668028421e9,1.8427302949777756e9
0.000960006312496482,-0.376600555982309,0.00015788939053559687,85.32765495058172,2.5216742348061736,66266.60299162006,50538.623879761035,-1.843202065015587e9,1.0093357858839648e9
0.0009500063281214733,-0.376039462031628,0.00016307320590984445,93.74433108529884,2.7908159051558097,158969.64719994197,56869.804199444676,-1.5916742825034811e9,1.3417731930748332e9
0.0009400063437464646,-0.3748949330293831,0.00015802395060639409,95.00537548280566,2.829979444872263,60994.602196076376,58591.65272317777,-9.496012868208817e8,1.3483589713598876e9
0.0009300063593714559,-0.37414144654219483,0.00015729444747912013,92.8687449339838,2.7615683676594798,156061.06377430476,61880.574530626865,5.428601901741458e8,1.5216808334282508e9
0.0009200063749964472,-0.3728793195841876,0.0001531991385513629,90.71617737157524,2.720634374649297,48522.45661754254,56206.25196432016,-6.575849954064181e8,1.2699395401226573e9
0.0009100063906214385,-0.3721837811646855,0.00016064900468762023,95.93119759283528,2.821617855865707,79162.18345586013,62029.39494122914,-1.3838887220262358e9,1.3373442150017467e9
0.0009000064062464298,-0.37116262252338444,0.00016162407439461948,94.62830348398333,2.770349930439356,127789.70125062916,70040.06520320348,3.9914685816439813e8,2.0629413005956569e9
0.0008900064218714211,-0.3705397247703854,0.0001592576823895558,95.35519501437412,2.7892584337547413,158025.7629539081,58509.78703357822,-1.4101522506451993e9,1.3145552795574243e9
0.0008800064374964124,-0.36948340419452425,0.00015883058212651645,94.70741498084541,3.0218150345104973,199701.67758678028,64300.24975880745,9.731900238847283e8,1.5373334274470427e9
0.0008700064531214037,-0.3683588116968293,0.00016240008782294457,99.51863695102338,2.9649371605353303,161507.93359607807,67416.60945501288,5.804558876806452e8,1.6409555465193074e9
0.000860006468746395,-0.3676723149734489,0.00015882698573573044,100.50440065248739,3.0519585739415893,113052.96128166615,71222.65727374455,9.08713818937357e8,1.752188382591733e9
0.0008500064843713863,-0.36651803775832525,0.0001527387740815575,98.74519602724803,3.149850225170901,60504.42315644905,74922.99935576208,2.2656505895689955e9,1.819048001851944e9
0.0008400064999963775,-0.3654684598006191,0.00016249362430621132,98.11795438051365,2.9333177825812817,19154.136499232918,65492.28637023944,-1.0653591741519017e9,1.616447545503503e9
0.0008300065156213688,-0.3648006131083202,0.00016953464190585347,102.81641724958625,3.050965989497616,18552.50762133196,65767.62268638193,-2.1979483198321676e9,1.695777542313515e9
0.0008200065312463601,-0.36344349191291536,0.00016177768551615515,103.76595924671086,3.081356394206119,145057.3089977176,71831.79392614002,-4.161034810107441e8,1.8891738234540496e9
0.0008100065468713514,-0.3625924004725158,0.0001609795575896471,97.65884395536769,2.9621874675472664,78523.63680645169,69960.19699934684,8.225313587088757e8,1.8278951564683588e9
0.0008000065624963427,-0.3616199514906658,0.0001694236776794016,104.04268077793334,2.978779023114963,50228.24775659238,72626.66020834068,-1.5436994416213818e9,1.8893398905466847e9
0.000790006578121334,-0.36039006651959477,0.00016802385599713822,106.92759335915557,3.214407705061295,70145.50016852889,79412.12255405438,1.0365504104017549e9,2.3982740594515038e9
0.0007800065937463253,-0.3596773090703591,0.00016795304900731224,104.12748666315957,3.257909839705941,145543.69803658058,69463.11916140931,-1.810892423516493e8,1.6510825762047966e9
0.0007700066093713166,-0.3584961016004442,0.00016605504019122727,101.4172378300269,3.154833382469458,89355.33738607439,97270.57838901065,4.0641190703671336e9,4.429019329752009e9
0.0007600066249963079,-0.35734790842849706,0.00016795099795248146,105.47307602053654,3.119913308968867,82054.27886428863,76926.27360969527,-7.417121997435044e8,2.049107005943478e9
0.0007500066406212992,-0.3563071797630656,0.0001742524408306221,109.25407648812582,3.355979194023604,85277.84086495865,78775.92101371795,4.864827905511882e8,2.239886057754715e9
0.0007400066562462905,-0.3551722251188598,0.00016186800839662792,105.9173951834868,3.0083468615968414,56356.551193887346,63603.46576517924,-3.9033437408392124e9,1.4701813924164698e9
0.0007300066718712818,-0.35392536106365136,0.00017417400972664042,108.71653251043041,3.3176738118366877,113176.76830516888,85868.35488722254,-3.168744671542555e8,2.7620336023627944e9
0.000720006687496273,-0.35290812250821985,0.00016816969441491337,108.20516338216204,3.2613666374093895,105961.3243437024,71864.1547121651,-1.3186667507187212e9,1.6643296408106675e9
0.0007100067031212643,-0.35189119347113484,0.00017567722829387117,119.05972770026679,3.354486923033281,144706.04406174767,80433.19180206257,-2.937865915342586e9,2.1205534021982982e9
0.0007000067187462556,-0.3507632152186545,0.0001670352615971492,113.98287613710221,3.5405272109870043,161115.34938885574,93561.75228254856,7.793417783170885e8,3.168459744813967e9
0.0006900067343712469,-0.3496347261786535,0.0001814605223942724,117.06492316488313,3.554155627850682,153967.91873678117,91351.46656772702,1.2667503917830617e9,2.4131070331643176e9
0.0006800067499962382,-0.3486859767974507,0.0001829956196758718,121.26994621720412,3.8649696312064594,-3912.308302879966,100640.42564231978,2.2752504638002186e9,2.6606643187175384e9
0.0006700067656212295,-0.34739498844615374,0.00017725331170181962,119.49919932814478,3.331835957150064,86281.74735263742,79181.95080975289,-5.379255929702224e9,1.839525490592672e9
0.0006600067812462208,-0.34609249518438384,0.00017349390340323017,110.97800574421767,3.336023221427481,88985.04853996955,79725.59354439369,-6.667489274769958e8,1.9995190401417675e9
0.0006500067968712121,-0.34483791298160116,0.00017014284401064024,116.34318790729965,3.766299485869781,107634.01707064429,99632.74801982664,3.712979020398381e9,3.3541145938371882e9
0.0006400068124962034,-0.3435802427341725,0.00017266866235608215,120.25068807373336,3.6824641579141075,49150.80023485267,89402.9703209148,4.87044816013763e8,2.2136591410432467e9
0.0006300068281211947,-0.34230004215895043,0.00018883114635046753,129.9093524848627,3.9066140921268397,113798.65494331351,114437.83140718087,-8.166237606616825e8,3.3896876778618927e9
0.000620006843746186,-0.34111845659076134,0.00017476145302285757,124.6192918134605,3.8171926043551156,326388.14807583025,110134.43082612245,3.6188488823725653e9,4.0692984631173005e9
0.0006100068593711773,-0.3402723327308213,0.00017076615042961742,120.10435977990664,3.5998965260360594,136449.27244199038,84901.18979256965,-2.159084033060616e9,2.4680992508727937e9
0.0006000068749961686,-0.3388705225363464,0.00018755868009501242,131.65735431651478,4.2106400248212275,296921.44507653406,117278.55610673701,3.962858967379572e9,3.5205244722361636e9
0.0005900068906211598,-0.3377280508526024,0.00017654932344142674,125.90258720725994,3.9507036969148626,252789.55579769335,109206.54641358567,3.48203658027555e9,3.701568463081947e9
0.0005800069062461511,-0.33599869085730383,0.00018495066470913414,130.95193516177076,3.7852401394307154,36651.210613736446,88211.30292234724,-4.920394847285017e9,2.176270204619849e9
0.0005700069218711424,-0.33483165032004103,0.0001959489566455821,135.68186965184276,4.1316172394448625,228019.7121009959,121442.52901751378,8.774283619857616e8,5.18057713168225e9
0.0005600069374961337,-0.3334983143095553,0.00018676306916771181,132.6435042417138,4.139941482402041,269299.10498011764,104211.87760065397,2.8095017754433327e9,3.0982551645278497e9
0.000550006953121125,-0.33220646139634114,0.00019481366032996812,137.98195819420962,4.179110054736207,136112.3938563365,105014.16866673734,-2.386428612526645e9,3.277827862401836e9
0.0005400069687461163,-0.3311654709530262,0.0001815375830963679,131.21901127367502,3.9470617643453614,232680.1558028947,104003.84215203815,-8.42354187130948e8,3.135907605961747e9
0.0005300069843711076,-0.3296762328662873,0.0001892644110905854,135.90110200658324,4.032985028433398,27728.193813898313,110254.79433952535,7.161919118881278e8,3.511824835655472e9
0.0005200069999960989,-0.32823034380278915,0.00019998047911606666,145.03930702233922,4.490477067448296,55375.183318295734,119075.75067834776,-3.579679936591579e8,3.4586466002068887e9
0.0005100070156210902,-0.32662071192911496,0.0001792743789329942,134.49867984673298,4.231676625329877,272694.8393087746,123225.79127323227,3.296817064145875e9,4.392478852923468e9
0.0005000070312460815,-0.3254700233896203,0.00020471772520335653,143.6916702911046,4.460465882356862,27684.739514946938,109503.66880704204,-1.5240390895832057e9,3.295909933686198e9
0.0004900070468710728,-0.32380985585915933,0.00019746482673549534,143.92895229517862,4.393909576448184,349800.2279317244,134108.5761927787,1.3402752199923582e9,5.237536365995346e9
0.00048000706249606406,-0.32230939148140647,0.0002048788624912934,151.17960821815944,5.156568160240445,355102.4524755662,171625.4121745771,1.6212263245115223e10,7.513960503913552e9
0.00047000707812105535,-0.32082402928873327,0.00020092255284795378,144.97159970078542,4.551452805296805,301953.9069142254,153311.60735091698,5.07392521482719e9,6.220265097434977e9
0.00046000709374604664,-0.31939035965542745,0.00020734684226641947,153.68849237702713,4.904977925669992,331351.57735595066,146214.1483890829,6.460356100412393e9,4.940606779042255e9
0.00045000710937103793,-0.317694686484587,0.0001996013334822307,153.89053276625876,4.660851051840907,333160.73341435165,131977.6680875113,-3.5406579408985454e8,4.164039908067143e9
0.0004400071249960292,-0.3165779095908284,0.00019944452718961917,152.94577824444548,4.753069366752998,468804.7046097729,141845.91981747796,4.4704846704388e9,5.517145239534956e9
0.0004300071406210205,-0.3147043042337265,0.00020806054412834192,167.9021579831982,5.209441652734847,605454.818867465,149406.12861965693,1.5123126732174804e9,4.717798340765681e9
0.0004200071562460118,-0.31301529168992415,0.00020472708643654494,163.79323598358246,5.160730445819625,572048.4633984229,152502.58501902482,1.6068258808972054e9,4.595184532371451e9
0.0004100071718710031,-0.3114192019439719,0.0002047126256733708,173.2934256681107,5.102083140829032,215603.66814988424,153701.35323520168,2.0846972246090512e9,4.889441776054798e9
0.0004000071874959944,-0.3098117625390907,0.00020765087449090737,176.5932461112323,5.713787522538652,385178.79275864747,169820.79840592583,1.4337756156194496e9,5.696288582989366e9
0.0003900072031209857,-0.30778526488535096,0.0002091039159625519,176.72521510553398,5.955416924927242,-29832.323631128278,186385.97727478697,9.974142959918903e9,8.703248443490095e9
0.000380007218745977,-0.30623421691600317,0.00021587725974730193,178.01167587804264,5.393483054968006,219788.6600291245,166414.28723770435,-3.9669143783714213e9,5.79270995740008e9
0.00037000723437096827,-0.3046557097609621,0.0002153742043590955,175.9408850078016,5.3168976078883805,288697.51921381755,160221.48812748893,-7.981526864751918e8,5.329725011818172e9
0.00036000724999595956,-0.30237118682115266,0.00022230776820946532,186.24893215504332,5.334412775935822,318649.51656003506,184373.97116454755,2.9102329747607775e9,6.5273129352470875e9
0.00035000726562095085,-0.30076436068979484,0.00022905477251148942,188.56867979174115,5.629115620755425,663917.4677978065,168442.60012121705,-6.404498280532995e9,6.103764453715247e9
0.00034000728124594214,-0.2989406668381108,0.00023376147485677212,196.60199117946334,5.847149251955641,502105.44287965144,180349.0420089117,-6.756240460515439e9,5.884122177249693e9
0.00033000729687093344,-0.2972283610525379,0.00021751792293875206,188.91624275638728,5.529318884857807,99313.29933136707,161036.1493582325,-8.334715415105133e9,4.710430717893943e9
0.0003200073124959247,-0.29501847162761075,0.00023218487965788475,213.39400082850005,6.710246738010921,527627.442348958,219030.28414663067,5.795769350547126e9,8.982972787466455e9
0.000310007328120916,-0.29307658031384004,0.00023015810729460926,192.38687828351502,5.719406506110038,567305.2172755833,221141.8757686377,6.610941380940301e9,1.0595091643151754e10
0.0003000073437459073,-0.290889060569426,0.0002248079885751001,201.0404696218853,6.1420398312551345,601587.8758009654,195377.86617800142,-3.4192971552747645e9,7.86218870093345e9
0.0002900073593708986,-0.28896976253970735,0.0002379713897182209,217.06522247130204,7.095138959467258,1.4798114442783676e6,352543.5081560964,4.4265441917867325e10,2.3794066517165257e10
0.0002800073749958899,-0.2865399242720978,0.0002459776521328061,230.33856425501688,7.3740681330490965,748018.8279270686,247536.24748393852,1.6112907835949526e10,1.012669807222522e10
0.0002700073906208812,-0.2845074345820991,0.00024326934181594418,211.00309606182356,6.455016131647409,566051.5373302875,212657.14794900632,4.979077488840404e9,7.79923475087569e9
0.0002600074062458725,-0.2824432530517284,0.00025142300884971975,230.33330770073178,7.365606708054041,820080.4436196649,270319.92964334413,1.7070839716110558e10,1.1717339483407852e10
0.00025000742187086377,-0.27989870440977266,0.0002516231158651788,228.21503405362222,7.202661140955774,645810.4194369992,290845.7841444759,9.238689487429428e9,1.5062754766788141e10
0.00024000743749584788,-0.2777578765015608,0.0002595026586913955,240.72570265818538,7.208794975875884,690539.9360968645,239364.6440851301,2.6792188024262977e9,8.636541859710007e9
0.00023000745312082182,-0.2751296772446896,0.00025288715809354496,250.0062659436719,7.7477036650720414,707416.1572642236,266913.6481660698,8.246313801016299e9,9.733009316639482e9
0.00022000746874579577,-0.2722718583199302,0.00027123396522987667,267.0932133933746,8.676300576135136,620834.2507660909,285830.88452915,6.592088382598586e9,1.0779191919638876e10
0.00021000748437076971,-0.26939004830156016,0.00027799856242630177,276.6244520383458,8.628929292470835,1.052220602950259e6,429195.4518285211,2.2057982564396877e10,3.1367771813532406e10
0.00020000749999574366,-0.2669979171984157,0.0002755300663567199,269.73299153088783,8.286341758082141,1.0153606285656249e6,318072.7129277236,9.486498513660576e8,1.2990994692164331e10
0.0001900075156207176,-0.26466002213087614,0.0002648970086022006,277.8346769371257,8.75249418878622,1.1467100621784555e6,371343.35039565765,1.4865671886672884e10,2.0771175537522797e10
0.00018000753124569155,-0.2615541871023624,0.0002730318255283506,307.4109267012614,9.382848393008983,957298.9041492031,349588.34355734213,-1.4249309468408062e9,1.4368265328022451e10
0.0001700075468706655,-0.2585811900155032,0.0002823523546678701,311.43874490778967,9.04813673537178,705188.4556114862,348488.99008874537,-1.5495831365540365e10,1.648142953457761e10
0.00016000756249563944,-0.25534299878215294,0.0002782034000745434,316.2596374228443,9.772087566690368,1.2952622707604938e6,384649.6681106782,6.939833306845379e9,1.6403175912189533e10
0.00015000757812061338,-0.252059848376393,0.00028900630156173757,319.1001685981156,9.845264031906073,1.2941553164211984e6,478648.88452102046,1.948970378117401e10,3.2539828542377308e10
0.00014000759374558733,-0.2484441436641772,0.00029564895715626074,347.4100295785894,10.515316670868307,1.9558627488950898e6,461295.9712008652,8.661586182323664e9,2.2122712804134663e10
0.00013000760937056127,-0.2456049304355149,0.0003095807071440643,357.614017930816,11.038362255739449,756434.1032575351,473700.3641626104,5.635084714983805e8,2.194901514685689e10
0.00012000762499553522,-0.2418505139509708,0.00031786200012461546,378.1946041818457,11.421202017899748,841696.9270318407,536147.3680118688,1.3978699486234047e10,3.2623389927711277e10
0.00011000764062050916,-0.23820431141611756,0.0003175168151778462,394.5039919487882,12.182526231189055,1.3553309290414262e6,588003.5989263108,4.127485137196107e10,2.6439660261983833e10
0.0001000076562454831,-0.23411013214119178,0.00033367641584993303,434.5102752033294,13.571622315646811,1.9465109775877756e6,647684.5781513478,1.3554091640709337e10,3.707087622873023e10
9.000767187045705e-5,-0.22997296978167647,0.0003534935664054059,450.75450845714755,13.701507691880398,1.9418471540207285e6,732334.5814217117,2.009326844536699e10,4.279906455872541e10
8.0007687495431e-5,-0.22564985592876174,0.00035794562419397383,487.33384184330873,14.893448465704616,2.621656054522337e6,788065.9471979255,3.54974728561157e10,4.3129275059533646e10
7.000770312040494e-5,-0.2207998236564745,0.0003693359467126794,526.3311711358056,17.675186708207008,4.1793422047898844e6,1.1312183889365906e6,1.8285115507046664e11,8.507415238499557e10
6.0007718745378884e-5,-0.2159270313684093,0.0003842278751197445,563.7431633962295,18.11083155111219,5.475212130406027e6,1.2026586903066966e6,1.5390282039165137e11,1.0132149600039328e11
5.000773437035283e-5,-0.2104818474291785,0.0004141364485554158,622.8625784786387,19.797040001686504,6.465623833365462e6,1.2703736877241149e6,2.0693166367526382e11,9.295144501937575e10
4.0007749995326773e-5,-0.20495504592886374,0.00041240806857220554,637.6572903452595,19.997947594614217,6.542401320344512e6,1.1783256490331837e6,7.23374336940816e10,7.594735044949606e10
3.000776562030083e-5,-0.198366633824664,0.000437012363920394,731.7013049906926,21.97634292224724,5.003112505348762e6,1.458470239835266e6,5.627778096852583e10,1.0119510982650574e11
2.0007781245276943e-5,-0.1912025228245558,0.00045898375759395615,815.7827943241927,26.540818776962197,1.0689001404069481e7,2.1199079565179027e6,2.8628544645811804e11,2.1737987745181116e11
1.0007796870253056e-5,-0.18417238963048274,0.000457683450365135,848.0403348516334,25.588453290700308,9.007399578064421e6,1.9061337537202623e6,1.2445625789600003e11,1.5397948840070288e11
7.812495228756315e-9,-0.17687107628753068,0.0005079262203098767,936.3248231054071,29.706615061339438,1.21288000938818e7,2.2762503935601283e6,3.3035669983540186e11,1.7175008274790952e11
-9.992171879795544e-6,-0.16832909664629206,0.0005332613604116045,1066.2554776642885,33.07588495498664,1.693175267120078e7,3.234516391863635e6,5.4294479988130676e11,3.6434879263408203e11
-1.999215625481943e-5,-0.15873706789411401,0.0005664025170238671,1214.9068130203875,37.52400629585846,2.133043711404797e7,3.6602385521608903e6,5.758639328338281e11,3.970210348111094e11
-2.9992140629843318e-5,-0.14730882676987983,0.000620932938050373,1402.7504808467427,44.811629000598394,2.7656209254861183e7,5.5189597369359145e6,1.121354937968662e12,9.385472707694164e11
-3.999212500486926e-5,-0.1352259388533667,0.0006587087064587084,1571.7903767392168,49.787223362650714,3.4162248759001605e7,5.165169284427857e6,1.112204508021059e12,6.849568860480526e11
-4.999210937989532e-5,-0.12130319730505493,0.0007121632021637482,1877.0669873713744,60.76694468578363,4.628189971213363e7,7.105019855815529e6,1.6262882235682524e12,1.017130483938952e12
-5.999209375492137e-5,-0.1063724689659268,0.0007577073311448014,2150.340166930552,71.05111952538331,5.599590712821731e7,8.0151591080318475e6,1.9334065709342585e12,1.1253250311351992e12
-6.999207812994742e-5,-0.08788633175679086,0.0008567768907459534,2636.2794638848786,84.58450756552841,6.826925194464368e7,9.831216372589119e6,1.2575504296664802e12,1.2193951097013481e12
-7.999206250497348e-5,-0.06712793623205236,0.0009189214664395694,3186.5426705913424,100.34083090618851,7.746711325049454e7,1.2521199340090498e7,9.003466211564962e11,1.704749754469347e12
-8.999204687999953e-5,-0.04355911927359012,0.0009822773373001851,3813.0303049552945,115.60987041857156,8.956022796764575e7,1.4812697266021969e7,-2.1799384515414414e12,2.210673648342109e12
-9.999203125502559e-5,-0.01652225791965921,0.001069473184818159,4598.804519635641,136.11961822292795,1.0479386825046462e8,1.9225754074232843e7,-5.801008590375747e12,3.161476741186314e12
-0.00010999201563005164,0.01364707969113587,0.0011648758697707458,5369.013728681366,156.70624105545113,7.333077033740525e7,2.51119871339471e7,-9.195121180657072e12,4.524701667349841e12
-0.0001199920000050777,0.04586730963163199,0.00121915261159298,5971.809982887185,165.6364401958232,8.71610799944454e6,2.6604042197605427e7,-1.9320859843209008e13,5.14559368382852e12
-0.00012999198438010375,0.08146858695262923,0.0012240428757298487,6126.714129068884,160.06747776139287,-6.069011094471899e7,2.4549728485048756e7,-2.917032336157549e13,4.720812051669353e12
-0.0001399919687551298,0.11781400459628759,0.0012003058824930218,5652.99950524624,154.3132696090905,-1.8526737309623036e8,2.8759123819994535e7,-1.4363770192345713e13,6.576246468217659e12
-0.00014999195313015586,0.15237420865853418,0.0010957203982135241,4706.197454453054,140.18249406195977,-2.3476946749867207e8,2.5731802672547918e7,2.5342894011043223e12,5.268381185599346e12
-0.00015999193750518192,0.18336767912431232,0.0009285951040106876,3478.2547988323545,124.82002684570114,-2.3485761394922918e8,2.4899441377034463e7,1.8994950270464785e13,5.765619828707659e12
-0.00016999192188020797,0.2087798399684104,0.0007685711348091311,2300.521611731892,97.36987893557455,-1.6448566903492498e8,2.1229173825643692e7,1.8451798493894457e13,5.829061604936679e12
-0.00017999190625523403,0.22886940609930195,0.0006068158616365451,1359.1157696425093,62.63705593881061,-7.825753409661432e7,1.151448876469501e7,8.636203994022312e12,2.6982916121767666e12
-0.00018999189063026008,0.2428943542602942,0.0004548378843004281,793.2960662552931,36.229776671236785,-3.1613542023538493e7,4.926917609184754e6,3.0330514493898223e12,7.545516310308826e11
-0.00019999187500528614,0.2534595888123165,0.0003608009874047453,491.9248944161294,20.275990912523973,-1.1275871592479441e7,1.9521791642235147e6,7.493663721570862e11,2.2676889221497946e11
-0.0002099918593803122,0.2598098752656321,0.00032586694925347976,361.50773565934895,12.741584232383019,-3.748603059351204e6,782438.6269530017,1.517258436289e11,6.343424287161828e10
-0.00021999184375533825,0.26450317285132785,0.00029238429845182957,312.53330158570907,9.979451045348322,-1.5200910105760868e6,435216.3200586938,2.1883852552616196e10,2.0557570590633198e10
-0.0002299918281303643,0.26822539249553534,0.0002757306999750515,294.8698981917136,9.229259583868057,-1.6728073214697216e6,377283.0434713875,9.793012211877802e9,1.7150466622755066e10
-0.00023999181250539036,0.2711876738643387,0.00026146167072060167,258.50852456557527,8.203343040726322,-338641.4291940104,281332.75555396755,7.992518071535892e9,1.0551177662408285e10
-0.00024999179688040625,0.27437963433424145,0.00025876338119949836,249.11756092959067,7.219912082401841,-760454.5638911858,256855.04256838092,-1.4996221410282345e10,1.0462485884467981e10
-0.00025999178125541496,0.2775587454226325,0.00023995987866506804,234.99853950015412,7.056624278159622,-230772.179553257,237487.11131063238,-4.170096317771085e9,8.604181286273767e9
-0.00026999176563042367,0.28011254663326823,0.0002535248156003801,237.03854731278165,6.94921991028647,-332797.1135835518,228685.51819417244,-1.7917095557391796e10,8.340082133190665e9
-0.0002799917500054324,0.2823519231799519,0.0002445712710789522,234.75888215582626,7.123003749850635,-658576.5197152969,252449.8509093767,-8.140831454017489e9,1.0991969485563322e10
-0.0002899917343804411,0.28506993729392077,0.0002437830951510634,228.4616691126316,7.03631014162195,-674913.7041863216,261751.27046455315,5.076052426508236e9,1.0414203095946087e10
-0.0002999917187554498,0.2867824273160935,0.00022634536434446966,211.14696631682247,6.216066654573291,-347325.63523123285,187940.18358913204,-9.714549034807035e9,6.171593215257217e9
-0.0003099917031304585,0.2893863584407843,0.00023293363403393392,211.34984984486175,6.70007771700401,-986506.9366622448,248491.39322067107,1.6705077292257278e10,1.047023155048031e10
-0.0003199916875054672,0.29139383238656513,0.0002345447511990059,210.9633109902901,6.2363954419422045,-616359.2539823129,207888.23833017529,-5.520812372044854e8,8.142656917940367e9
-0.0003299916718804759,0.29385554955455534,0.00023127371484353625,206.2808799749722,6.625236926471745,-148719.69176662594,266609.9901691351,2.3164988210336098e10,1.4013877731428429e10
-0.0003399916562554846,0.2960303728716241,0.00023681420192860753,207.01384021463744,6.515116080967108,-523712.0211041769,212670.75702197602,7.923061033860611e9,8.50284347605665e9
-0.00034999164063049333,0.29792275177435296,0.00023182837954609,202.29634176967576,6.359799973224955,-518527.1082547116,220761.1069686351,7.751126740753225e9,8.378637551944755e9
-0.00035999162500550204,0.29964503538893134,0.0002263802693488322,203.7864452572424,6.37504128813044,-353422.4907143002,202946.63910045536,9.651879865735095e8,8.746029735121206e9
-0.00036999160938051075,0.3016081149977732,0.0002212705834776573,194.5554676608607,5.616731187191178,-415914.97222905594,183772.58505486863,-5.037980255617767e9,6.575225710895531e9
-0.00037999159375551946,0.30331190258124885,0.0002142821634522949,178.2755574923777,5.583540620120227,-293824.69776984287,175079.8711152447,2.7856386111616364e9,6.190048075282537e9
-0.00038999157813052816,0.30494836668437186,0.0002133083385273399,175.04736110198914,5.310367931622042,-396062.71303068113,161558.32377661904,-2.4560413323006268e9,5.5879800422100525e9
-0.0003999915625055369,0.3073376265827437,0.00021862487171689097,182.03176869622547,5.768020364056085,-253761.73184515012,167287.93465118023,1.1509857296858537e9,5.45080250389992e9
-0.0004099915468805456,0.30893065711540646,0.00020981073777614822,172.544314546849,5.226543440816695,-377373.27633848105,147795.33874416756,-1.5974197717624195e9,4.450070058040279e9
-0.0004199915312555543,0.31066441339041667,0.00021714796325323838,175.48852384448958,5.4980548216304745,-260073.82022215155,154230.9930959398,3.1786156762086563e9,5.146320213471982e9
-0.000429991515630563,0.312156621662283,0.00021054747511310243,169.09927435678392,5.326651900204901,-414742.5291156658,177423.23274089012,9.594581149862055e9,6.519073657605601e9
-0.0004399915000055717,0.31397316621762494,0.00022161142093567903,177.05362005531626,5.242693489796781,-422422.4780108452,168465.89763037552,-2.181537925409683e8,5.80114030844405e9
-0.0004499914843805804,0.3157902836611931,0.00020635226402697222,159.98741324725387,5.210813541373604,-418146.83949302667,159874.62885682678,6.905889642223529e9,5.726828640105167e9
-0.0004599914687555891,0.31757027851610886,0.00021128694422453565,166.19816183723628,4.931641866737347,-291050.2799240885,159183.37517578373,-1.621719992087101e9,5.354074029441028e9
-0.00046999145313059783,0.31866364544743586,0.0002074962702245288,150.8463497885466,4.808167304779058,-295639.7746399384,138144.4625784231,3.0161019009759455e9,5.065266980974592e9
-0.00047999143750560654,0.32046943129993555,0.0002130774231808615,163.38371116608522,4.819036465533016,-371976.64752816583,133943.53001060436,-1.5448221089233546e9,4.2106496136664157e9
-0.0004899914218806152,0.3217876886611839,0.00020639684125213774,149.92201128106436,4.821302423862734,-171021.0571343106,135404.07697770064,7.189959643953947e9,4.1642128143659515e9
-0.000499991406255624,0.3238172898106406,0.00020832584470239373,158.06561829695235,4.999503210822089,-200990.65388533898,150135.3099199458,4.859839672630215e9,5.290058381408835e9
-0.0005099913906306327,0.32532103567322024,0.00020713814481017242,146.05825247686565,4.41252563007371,-174303.248414257,116220.98046597047,-2.8897961934456825e9,3.8837693093437157e9
-0.0005199913750056414,0.3265544249067818,0.0001978637179287655,141.62377898245452,4.508899986932629,-150499.35619666212,116336.43046623984,-5.029661068058719e8,3.7797960751834455e9
-0.0005299913593806501,0.32774446010327696,0.00019115519538579682,142.5844654530875,4.521520274034503,-299902.30137415323,148861.72953505383,3.8726659436812572e9,6.189286457078608e9
-0.0005399913437556588,0.32892408403969703,0.00018658657257267838,134.09080489460956,4.274252202087367,-202660.99483081946,132921.25440569426,5.545983530946576e9,5.043668815609039e9
-0.0005499913281306675,0.33050334191163316,0.00020008028954575114,143.88887528157215,4.56526372138332,-236282.839203825,124207.81821276499,4.2103074964296603e9,3.630254100659416e9
-0.0005599913125056762,0.3319442087717001,0.00019234688830465778,136.14524591157635,4.368098715715418,-225990.92934474075,117029.67946495904,6.1703886447308445e9,4.0647513665889316e9
-0.0005699912968806849,0.3332508533671121,0.00019763936288789207,144.10938452240498,4.644034669852935,-409546.1307600648,139841.7944651818,6.60237291651853e9,5.531843348028506e9
-0.0005799912812556936,0.33462210896200356,0.00018311765506959246,128.57664070427276,3.944657024638339,-185546.54754115763,105464.63522450744,2.805317044073968e9,2.7186729752474885e9
-0.0005899912656307023,0.3361681772944844,0.00017827188171399622,132.40579737966078,3.9278936075926287,-142801.75434122275,97129.9885507571,-1.5687237185661569e9,2.7563100478853636e9
-0.000599991250005711,0.3375164073348762,0.00017275248747710705,123.18776829658644,3.779797203488981,-279663.56361302396,96061.40321680457,-1.1688507628947964e7,2.811922479954092e9
-0.0006099912343807197,0.33900434202763075,0.00017754382110046692,126.7810355331628,3.7297100476682843,-64929.5806834745,95819.3262608923,-1.1577218755856888e9,2.981787538432023e9
-0.0006199912187557285,0.33984662069452404,0.00018451099750971874,122.72604474985233,3.731460462177282,-219249.46754130817,99647.53348898327,2.1154943632178736e8,2.705965265200972e9
-0.0006299912031307372,0.34108667491368627,0.0001787868722615998,125.43362472877756,3.780176395047478,-4846.677430522009,99942.442797377,-4.7309709724941725e8,3.2283319648094544e9
-0.0006399911875057459,0.34236608823622766,0.00018165661468292995,117.14184425268425,3.4828696644945296,-54891.55567804366,82596.91492552518,-2.673687273536524e9,2.205207097362108e9
-0.0006499911718807546,0.3436386611665203,0.00018633339711895532,120.077265330197,3.621058950195531,-229392.17901205493,92493.64188345805,8.839047732867603e8,2.3924793007580085e9
-0.0006599911562557633,0.3447754641197283,0.0001787226415634873,121.08233844944937,3.5279373685289634,-114517.7513300551,90932.9297983393,-1.6296395955371562e8,2.357255060904902e9
-0.000669991140630772,0.3460957003037642,0.0001799763027211805,121.4559845842408,3.6457365245040494,-106260.58149862762,79623.66985249118,-2.2258711467616096e9,1.964720847064194e9
-0.0006799911250057807,0.3474204342523645,0.00017286159549119619,118.01823055846508,3.5031699928205073,-91548.05600634482,84105.7035891417,-2.262493368400427e9,2.165431843737216e9
-0.0006899911093807894,0.3485406911434939,0.0001658139736399813,109.10434998676944,3.1641818463183755,-67548.14173741904,79847.53395050256,-2.5933393197892916e8,1.9602284086677618e9
-0.0006999910937557981,0.34957358467781807,0.0001717186593127684,112.31450537747007,3.4037297799782205,-136056.21972812686,83652.79724413411,-9.02491114386541e8,2.276590986528428e9
-0.0007099910781308068,0.3508818522628626,0.00017136852091699094,111.75343488711948,3.280636983377942,-150911.1173051241,74403.68175670727,-3.402686487873138e9,1.8957101530128658e9
-0.0007199910625058155,0.3518229258939105,0.00016706511774836205,111.01126146627351,3.216888491350342,-160057.33735652568,67145.05113037207,-4.04757396420147e9,1.6280032266888404e9
-0.0007299910468808242,0.35288691702462405,0.0001732159413939767,108.41223731075401,3.1537511331325905,-126150.2417701173,72644.50607369347,-1.7294685513115401e9,1.740662356330812e9
-0.000739991031255833,0.3538534504800226,0.00016375372599246497,111.74873610953959,3.439696434139068,-176041.6279403312,100800.58437078958,4.817317541133247e9,3.0384277847935033e9
-0.0007499910156308417,0.3552250123492587,0.00016903892431554526,109.48430629405318,3.194651183562415,43651.47368978187,75362.33455123367,-2.9833812715906286e9,1.7489254910224638e9
-0.0007599910000058504,0.35638685664913006,0.00016670185277431956,109.77921361158506,3.3016929192183477,-213289.59067979697,83244.74949052093,2.211209360137534e9,2.3751101315267253e9
-0.0007699909843808591,0.35734422322929343,0.00016344345678606813,104.66672877668813,3.1062492717676546,-144919.9644202474,65472.23993328544,-2.648106604701261e9,1.754662668102853e9
-0.0007799909687558678,0.3583459494711226,0.00016790924069565863,109.84768901942267,3.2728498749287063,-23175.553915123466,71949.27662869105,-2.4577263030440683e9,1.716187850422109e9
-0.0007899909531308765,0.3597361945587701,0.0001717310542920032,108.13626532856965,3.212403307078242,-57402.18421985613,85440.83900421587,3.2059105222372103e9,2.067670368040321e9
-0.0007999909375058852,0.360563603535341,0.0001632448396290159,105.414783658324,3.2704379653762565,-69615.2244133014,73849.6904906187,1.150181346218598e9,1.8471026970671887e9
-0.0008099909218808939,0.36151290962245713,0.0001636607824628076,106.5235942757212,3.2322060040415956,9966.177166736998,71559.02621613744,-1.270651861653119e9,1.9621845223597662e9
-0.0008199909062559026,0.36260979583665515,0.0001587612655964233,103.44478905160551,3.347433778234416,-153638.32514426956,79133.31715037087,1.7885136171605322e9,2.96910345333333e9
-0.0008299908906309113,0.3638062148797794,0.00016691831051746946,101.98821778699254,3.0747583252999418,12000.289975956068,72210.90366169118,1.0854970153418213e8,1.852340921278535e9
-0.00083999087500592,0.3648714541741948,0.00016172344459547142,101.12262347363419,3.1065955665267557,-113046.36342044472,69785.30112412699,-8.230717510973128e8,1.7671900423054729e9
-0.0008499908593809287,0.3654282538866278,0.0001680702369876969,106.18687422589849,3.176708083849138,-78006.45100327749,74508.18680479625,-9.629643781486326e8,1.7116044128052988e9
-0.0008599908437559374,0.3666067046522621,0.00015400513855235552,94.87521523602926,2.780132117772875,-120043.59344915685,55543.36911732262,-2.702204860643445e9,1.1801482725899901e9
-0.0008699908281309462,0.36737623839212574,0.00016329629891355483,96.8799161810688,2.8662081403720894,-127799.31639974871,61322.32066303384,-1.5897436591988783e9,1.314548185732289e9
-0.0008799908125059549,0.3683499919449715,0.00016182145644515878,99.64156957025054,3.0273639344293066,-239238.71716147356,73367.97505167122,8.113961588926936e8,2.0860754288355868e9
-0.0008899907968809636,0.36967129589267433,0.0001582107988516674,99.92392429703837,2.922568263698665,-75134.7447684583,60540.534602894695,-3.7175421272482815e9,1.5105442136633625e9
-0.0008999907812559723,0.3702875774262978,0.00015878527863569082,94.18472750244322,2.810257365838317,-57446.78285981399,57424.476139877326,-1.1044712079188688e9,1.2432567379989488e9
-0.000909990765630981,0.37139222393864413,0.0001615988122877064,96.14080838206019,2.8589074236546184,-97005.10804160075,54644.37466996991,-1.9912972591843858e9,1.1743283147286801e9
-0.0009199907500059897,0.37220057877069546,0.00015522748075801396,96.41849247536453,3.0733765440613623,-106694.46850594945,65655.02513203931,1.7124242473673255e9,1.6215157255759947e9
-0.0009299907343809984,0.3731934485447748,0.00015688598365361852,94.36017210112865,3.023258646974802,-99426.11552681394,65880.85225811096,1.796590915134009e9,1.8440869439758348e9
-0.0009399907187560071,0.3742698524670876,0.00016077791718774955,98.37092379167662,2.8999184587576,-119189.99666588496,63871.01635130424,-8.807522662187595e8,1.5716009217169702e9
-0.0009499907031310158,0.3751011395472565,0.0001571719337769851,91.79911740624523,2.92902048115622,13961.541213203447,60257.33416162658,1.6757286784115875e9,1.3469011085048614e9
-0.0009599906875060245,0.37599846873518117,0.00015287017568256834,96.40508588067351,2.929364845853363,-76384.61899402126,65478.18268037353,8.865157760507315e7,1.7041205234969594e9
-0.0009699906718810332,0.37690438337734083,0.0001545725266684174,89.00032003639701,2.8256670448185517,6782.141113910013,66151.71950118075,1.4759854338350112e9,1.6659944690653465e9
-0.000979990656256042,0.3778310530415847,0.00014549261939358224,86.299246936478,2.4619985230395476,-47879.33988531699,49293.82455293587,-1.7169969242466006e9,1.1044945867740695e9
-0.0009899906406310506,0.37863903998846127,0.0001477453019287387,88.6586086959797,2.783902991064785,-84596.18027562727,60207.28471174496,1.2981582560059276e9,1.4915174227083185e9
-0.0009999906250060594,0.37952069938066274,0.00014990323545659894,87.36242268628808,2.627805259782293,-1464.4709851709156,56807.496828422285,-1.8999685791367382e8,1.2491246054688675e9
-0.001009990609381068,0.38054054505789986,0.0001500341703070892,87.37239219338784,2.473399239920335,-76184.62720368525,55929.47824220524,-5.978815458695326e8,1.4145415190229867e9
-0.0010199905937560768,0.38138594164862577,0.00014927699964898793,83.37106318562195,2.543721037433229,323.33892174189396,53413.552258701515,1.273785236677797e9,1.3686194555090735e9
-0.0010299905781310855,0.3820068994858478,0.00015238764431664073,87.31254497785463,2.5267069098813693,-93085.44780302377,48002.831053683876,-1.5489199668216996e9,9.912686801853992e8
-0.0010399905625060942,0.3830256363267955,0.00014731694861237516,84.40032138204683,2.471877580337331,-79310.16687472671,46553.01291119508,-1.9678785746261628e9,9.60813716541833e8
-0.001049990546881103,0.3839507525407099,0.00014586646350260083,81.7263748086788,2.5391184570792316,-27567.412866730294,52874.67351054848,7.600650487363983e8,1.3289204977954879e9
-0.0010599905312561116,0.3850225584701175,0.00014486278256833083,82.50743954740108,2.5334892139968392,59999.760654202924,50415.0817443727,4.637049000845892e8,1.1135166925726895e9
-0.0010699905156311203,0.38557331424313024,0.00015334377721112842,81.33921590338335,2.49902302655536,-85254.83069284644,50823.794126291294,-3.155515772663266e8,1.186392685006235e9
-0.001079990500006129,0.3865149659518604,0.00014437644384283815,79.49496704297354,2.4982822534749296,-68855.82916116253,48432.205398867125,-3.563344383246868e7,1.1344530125019886e9
-0.0010899904843811377,0.3871979535724076,0.00014992271793337871,79.98485614026198,2.5015680451377627,-111311.67299536409,59860.589456446774,6.575681630438119e8,1.81315492058163e9
-0.0010999904687561464,0.3880406435058705,0.00014720897561566298,82.76375333922033,2.5701037404787375,7163.792145719699,56325.61708302044,1.5840990416579092e9,1.323741695382537e9
-0.0011099904531311551,0.3888982756607276,0.00014640242625088532,78.76793056910617,2.5523356421180883,-115154.85223258841,67794.24196531394,2.571956608493322e9,2.129060304977005e9
-0.0011199904375061639,0.3896889425940854,0.00015220683127788125,81.75152515260417,2.6066546084031508,-10184.010267146828,57384.11106520145,1.2349621065913603e9,1.5280867719242454e9
-0.0011299904218811726,0.39053379018205664,0.00014982199572445128,80.17384011988884,2.5670654345320014,-60125.93341702718,64981.86615503143,3.1177833624553514e9,1.7936377602797854e9
-0.0011399904062561813,0.3911322241943804,0.00014356564475003433,78.61520686752196,2.418841891766311,-29279.56514121525,49410.72921722565,-4.4913228468261933e8,1.3191903447457697e9
-0.00114999039063119,0.39221257555018685,0.00014569798663064215,77.90841847574396,2.4756450857951235,-126108.74130107208,53290.65166095992,2.764091019637812e9,1.2529937920595798e9
-0.0011599903750061987,0.39304917915361653,0.00014782900918688737,79.64477460995911,2.438301279992872,-34586.96581349244,46723.003249314155,-5.600339660836174e8,9.401392931065737e8
-0.0011699903593812074,0.39381565408951086,0.00014937811035158833,79.43126613142252,2.2019638862519577,-29342.863565132226,43034.008929202915,-1.8878786990716028e9,8.977944845035084e8
-0.001179990343756216,0.3946080405291655,0.00014663453679489744,79.70843393544237,2.385199588108395,-75852.59672175832,45002.16253459834,-9.399187532208449e8,8.734241408098527e8
-0.0011899903281312248,0.39534399322183417,0.0001467695416692374,77.66055957207394,2.30170785802731,-46322.80088971226,51972.395457145576,-3.288402687349798e7,1.5776063991471193e9
-0.0011999903125062335,0.39600579138449943,0.00013619904916568215,74.53158112251758,2.3623502142325097,-111606.67234356768,45826.811671444455,4.6731092280447453e8,8.806524353499151e8
-0.0012099902968812422,0.3969419207916062,0.00013916009360455454,73.77078275418609,2.3237276379044025,-13796.415135571076,44883.417830291764,8.87100936512142e8,9.626233891597097e8
-0.001219990281256251,0.3974290048465789,0.00013999465474942975,75.69900933383002,2.2001947817155463,-25999.78240963125,44190.129399316545,-5.217162653865188e8,9.842755307516872e8
-0.0012299902656312596,0.39814981591224735,0.0001415938671222111,74.88306878405224,2.2028647380635515,-58841.45386685082,39912.13574322148,-1.311731259066915e9,8.310925411944718e8
-0.0012399902500062684,0.3987539301127491,0.0001441289672850113,76.08423981826901,2.2642198519389134,31530.990075874626,41707.39563018822,-1.2329111832521331e9,8.203906099788994e8
-0.001249990234381277,0.39978224971544946,0.00013628223820594062,70.14534400130407,1.9993261641454338,-34648.72562443289,34520.62505701532,-2.0104229179396098e9,6.362729622954702e8
-0.0012599902187562858,0.4000873776300542,0.00013787225912498656,73.46417948280549,2.1951832180549005,-19455.212326519577,42176.92189615301,-1.4432961408465157e9,8.843450930879768e8
-0.0012699902031312945,0.40122057253680427,0.0001434465929414784,71.31413009415355,2.0486900721954098,-12642.277558594331,38439.100989795086,2.1239760556600547e8,7.35679441485432e8
-0.0012799901875063032,0.40174046551976844,0.00013856989371473796,75.62614197899546,2.341704915150352,-107557.21436618225,50058.529081630746,1.2565691600317504e9,1.2755057939085422e9
-0.0012899901718813119,0.40261163099820774,0.00013768233350094038,69.73645471011965,2.1571459737264815,31759.012449566133,42310.88209580167,1.493884092990916e9,9.557896540683054e8
-0.0012999901562563206,0.4033173368793479,0.00013960634029942882,72.36879539910431,2.209572897791139,-19366.20935125094,47041.94273692084,9.758141344428847e8,1.1217031983601716e9
-0.0013099901406313293,0.40417155674394095,0.00013077029993059598,70.57923784769699,2.3254418475478666,-93792.80391796216,40098.866755179224,4.943342118001774e8,7.99957055000496e8
-0.001319990125006338,0.4047235134393302,0.00014134892494925848,69.25226774783586,2.147833116206831,-79704.44464272418,40954.844555056385,6.496757071962825e8,8.405010529160353e8
-0.0013299901093813467,0.40569563208837,0.00013088571509770088,71.59690088527817,2.075480363596193,-95067.88947766549,41165.073520951126,-2.008821742563905e8,9.249892168464773e8
-0.0013399900937563554,0.4062414694588858,0.00013576402717650779,69.53357445309865,2.0415865986924873,-34519.18413064304,40398.59711773287,-3.8258185841716814e8,9.494885923732195e8
-0.0013499900781313641,0.4069470172316122,0.00013537712842402012,71.443245422038,2.1743827409158856,-16862.54377094313,40654.032809158074,1.7546406121696293e7,7.435190766219118e8
-0.0013599900625063728,0.40763612910797525,0.00012937387178625444,66.13574086573256,2.0318617682400393,-56072.25646886059,37360.90808717105,3.301557787303141e6,7.509157394030781e8
-0.0013699900468813816,0.4082522062465606,0.00013026806201772847,68.49039223627764,2.0937143321002325,4947.825031808602,37107.28191353052,-1.0020693182028595e8,7.373237538395377e8
-0.0013799900312563903,0.408855871924336,0.0001358543847065306,68.24086343678046,2.0869863254000656,-129424.14941923354,35885.2486401526,-2.653569667102647e8,6.659986323609114e8
-0.001389990015631399,0.40960584633355523,0.00013634349817211663,71.25739670140834,2.15470196166439,-55416.96907061557,38353.58812714668,-7.724891867190635e8,7.911547408348868e8
-0.0013999900000064077,0.41021031310302974,0.0001350610002312547,67.35231896294393,2.142467942619661,-22884.05951430695,39811.333162792354,7.047650579180514e8,8.650916924657886e8
-0.0014099899843814164,0.411164371058378,0.00013463310889458578,68.70699570963475,2.212406869299012,-41333.92191097359,40171.852755401,6.953171511992581e8,8.157581047077076e8
-0.001419989968756425,0.41168647567870215,0.00013671113790603108,68.39604705722756,2.190004689312074,-156310.52251028887,41660.32238678449,1.0533665169374096e9,8.968947501274638e8
-0.0014299899531314338,0.41216321828272434,0.00013335202405997097,66.1641505176207,1.953098878473199,-4680.09581915222,38373.10219180448,-7.96412785453829e7,8.086305129152007e8
-0.0014399899375064425,0.41332951555631237,0.00014082406987936605,66.6700887799285,2.0282677946840115,-50475.95584235745,36713.61381238428,4.341041911890325e8,7.544625030835422e8
-0.0014499899218814512,0.4139090892781884,0.00013007396778545028,63.852337953109284,1.9077451922638566,-37707.660339465205,32212.715319860134,-6.614007328882397e8,6.55592922992071e8
-0.00145998990625646,0.41469054365058894,0.00012946307875761278,65.79240275228791,1.991834643074493,-25911.895823448118,39070.43577710011,3.350220932807788e8,8.36272362411197e8
-0.0014699898906314686,0.4150462773357634,0.00013099095625358225,63.15906082750194,2.019744853159834,-51257.330361833825,35176.39366694328,3.623731000641251e8,7.555453596240146e8
-0.0014799898750064773,0.4155455235766649,0.00012678965788038917,63.63591453970661,1.9428862952364303,-12567.56738722793,35110.70633449005,7.71971648715867e7,6.257287508743312e8
-0.001489989859381486,0.41647700267672766,0.00013534376380704009,65.60472120410498,1.887493506847829,18160.099042211834,33816.2117529694,-5.723812624013535e8,6.318911460624809e8
-0.0014999898437564948,0.4171771116070995,0.0001280476028895233,65.40930219082738,2.0625815704042862,49724.57903533494,42965.8859326107,9.64611966760366e8,1.1730719740255616e9
-0.0015099898281315035,0.41764685323604145,0.0001310103723889855,63.08400224508119,2.037677904808749,-114589.20512395973,39179.871111273824,1.6170535956854186e9,9.123999153743093e8
-0.0015199898125065122,0.4180739920721522,0.00012863441089182033,62.24475891562623,1.909605271618243,-40297.54401330818,33553.097105747154,3.451785563737965e8,6.823902619018614e8
-0.0015299897968815209,0.4188254071356446,0.0001241515662987985,62.42091627818647,1.8779734687930538,-41720.27541304805,33661.455052422105,-5.12627223896297e8,6.504975038819036e8
-0.0015399897812565296,0.41947458684050815,0.0001278873286467722,63.82912051609636,1.921396252514134,-27077.689903424838,35341.235377726596,-1.489425505909912e8,7.294494994844583e8
-0.0015499897656315383,0.4202415550967973,0.00012833247459564842,62.937246176909404,2.0639037946431724,-37547.127278090426,44344.99416334269,1.8491616085650063e9,1.359799634233528e9
-0.001559989750006547,0.42071390894933147,0.0001335135601360257,65.63167680469175,2.011222101144555,57360.69762328172,32013.865408801612,-3.135779454940658e7,5.965701759720315e8
-0.0015699897343815557,0.4214005780969624,0.0001330385026240388,64.64796181219754,2.047910946401949,-73879.85350681555,36411.80673540006,3.492779395009081e8,7.797328100640047e8
-0.0015799897187565644,0.4219931475337325,0.00013020782155439268,61.18715369835199,1.8113170432352408,-40826.23324909957,34761.41630201141,-2.049026566486091e7,7.102664071925517e8
-0.0015899897031315731,0.4225943389154645,0.00012856327505376405,63.42479745766511,2.022238187405357,-10679.384226808816,35525.86361336265,6.522803671727517e8,7.609850148509507e8
-0.0015999896875065818,0.42335192482737316,0.00012694428071276945,59.93112725990281,1.8500108276931608,-49193.29145416536,38749.43040328677,8.061164888669463e8,1.1114821259316459e9
-0.0016099896718815905,0.4238558648201372,0.00013271893479962102,63.754290094392225,2.0314447245228457,-115404.17911998501,41644.0958699452,1.8535561974893637e9,1.0681303416076636e9
-0.0016199896562565993,0.4247539529328788,0.0001276392945287687,61.845312791064124,1.8829579118519324,-28234.793617306543,34682.959657516476,-2.693380348043843e8,7.099733762801979e8
-0.001629989640631608,0.4250595016693078,0.00012582916708328776,60.43024154888566,1.7716291542090103,2467.169485725651,29550.167735569838,-7.932878831636314e8,5.290286295713613e8
-0.0016399896250066167,0.4256021814422305,0.00013095815588984465,61.667920466742835,1.7850321308182178,-30530.68178619007,32299.725833390225,-9.168270214238396e8,7.461540231884546e8
-0.0016499896093816254,0.426380326291161,0.00012166841990730225,59.07274008253293,1.759095929293299,-6905.362022354629,30202.306158866333,-1.0062133939244904e8,4.9953896105014974e8
-0.001659989593756634,0.4269561549257616,0.00012642547158859676,61.79047129712241,1.8527942341502044,-71764.18784134166,33129.02964072721,-2.2905348723180276e8,6.193680393103629e8
-0.0016699895781316428,0.4276425062909485,0.00012133159401700073,56.50011283287155,1.7259368545375864,27708.589918475758,33079.73639788303,1.1063711550590067e9,6.961328183634825e8
-0.0016799895625066515,0.4282654392764955,0.00012705693391679984,60.15321764016316,1.8481667237868322,-37782.979203556075,34762.154316399334,1.1233672457879555e9,7.097462750714705e8
-0.0016899895468816602,0.42864747010305176,0.00012763882172115665,60.140781201215106,1.78718731360907,-23396.774422619033,26798.558329443444,-9.16326061961906e8,4.9079153592934304e8
-0.001699989531256669,0.4290590768559801,0.0001316217687502295,60.946554361356256,1.8598450023150734,-55560.077121955925,31714.769514083608,-2.605463577802765e8,6.160042859367511e8
-0.0017099895156316776,0.42987314571647717,0.00012630364234826423,56.27621699867629,1.6999316588124065,-73583.1668238614,28027.778024625346,-2.9156634046808416e8,5.1481055018538594e8
-0.0017199895000066863,0.43039690923588614,0.0001183248802432442,57.695536841875274,1.6574483506105997,-56441.24664353454,29259.534349538055,-6.29543827319684e8,6.11128053176648e8
-0.001729989484381695,0.4310699640531282,0.00012261970503905004,55.594315514772404,1.642187388261561,9961.4698572581,27744.21919639244,-7.485681763682414e8,4.686856970090218e8
-0.0017399894687567038,0.43174475752613717,0.0001173964726408337,57.21853131272878,1.6928543430488456,-22388.19470829843,28175.900033996026,-6.108826090727808e8,4.9140940178210825e8
-0.0017499894531317125,0.43238669307518957,0.00011723122571275836,53.764978786688914,1.631541056561634,-33408.212772296356,23973.699936939596,-4.532736084465553e8,4.213982225348689e8
-0.0017599894375067212,0.43278516658451244,0.00012707020907207236,58.09122170120024,1.687881883951386,12373.892712771914,27728.134650372416,-8.832556197896614e8,4.939190028028464e8
-0.0017699894218817299,0.4334116574948686,0.00012796857943284562,59.58671791548963,1.6946273995188534,-4114.835367961981,25751.094052548222,-1.427495090270315e9,4.8028184205907756e8
-0.0017799894062567386,0.4339330422461188,0.00011781886643734168,56.725102230148806,1.6094722099270635,-18037.894260869947,30400.649798343027,2.786854585526339e8,6.137478964785928e8
-0.0017899893906317473,0.43452530487927893,0.00012623855453739057,56.79461254053353,1.745264307285971,1605.9418811333755,29519.657437692622,2.399579187706403e8,6.454760489560771e8
-0.001799989375006756,0.4350426541061396,0.00012270420228676908,55.77581738910418,1.7242705343590494,5495.999994101046,28562.848948578758,-2.6826159720037922e8,4.738719102392445e8
-0.0018099893593817647,0.43576894853143117,0.00011810889018612834,55.107464188119344,1.6308054427338874,-6160.676719815536,25798.65558031017,-3.366013600154927e8,4.239570007199296e8
-0.0018199893437567734,0.436261548344001,0.00012515773571697718,57.77490278654875,1.7567351625747687,-17246.66312199934,30145.639562179433,3.5804013050061744e8,5.514016985559092e8
-0.0018299893281317821,0.43662433422658353,0.00011900283194878258,54.64647394538496,1.5906237852101421,6391.706402119894,23915.473212980727,-7.727347213126719e8,3.9424421658786625e8
-0.0018399893125067908,0.4374117381864946,0.00011730897087486382,54.52380774614422,1.635471435954837,-53728.31272285759,25246.07937558396,-6.528232850835315e8,4.5102752055112946e8
-0.0018499892968817995,0.4380826562215736,0.0001250073893969488,55.53178186894003,1.655072951574095,-41553.70932400157,27253.960717071186,-4.519050990709123e8,5.206167439362323e8
-0.0018599892812568083,0.4385222887010183,0.00011751036010371511,53.67542973028771,1.733903280229569,-2426.743057453321,34712.041104044845,7.760446528292867e8,8.794226051335578e8
-0.001869989265631817,0.43942980579915236,0.00012050353234045619,52.9958103753173,1.629402145902583,-48373.917108729576,26758.55317574978,-1.0104401307961312e8,5.070663124629297e8
-0.0018799892500068257,0.4396237648879033,0.00012040375497041186,55.41172160651773,1.6184745931768563,25624.312841646646,24114.120252057113,-1.3791181188277557e9,3.934797165015036e8
-0.0018899892343818344,0.44002414208237534,0.00011956366548625847,55.51019113026748,1.8208783923045506,-76492.79922197477,36437.220724404106,1.384665385271506e9,9.1781770368035e8
-0.001899989218756843,0.44058963767751624,0.00012303690180440568,54.61755763301285,1.6348616219156897,-28974.88515100049,24135.542086553636,-5.2606738169156224e8,4.2463106524107933e8
-0.0019099892031318518,0.441230346486855,0.00011474015726889787,52.77884745516362,1.5724128505818686,-22442.341740240623,26152.99002526774,2.6267006268201187e8,5.21916388869677e8
-0.0019199891875068605,0.4417583666062074,0.00011712511151770412,50.52451718289535,1.5212862982013906,-12537.949970083695,22698.7522449705,-2.404735214974369e8,4.1313909253251624e8
-0.0019299891718818692,0.4423085166435691,0.00011942202498050499,53.314008506025644,1.6514163587351547,-22330.176992936096,28465.296009340705,5.3598565557276934e8,5.490429609938308e8
-0.001939989156256878,0.4427482310279182,0.000120872139650784,54.455903824849756,1.7150739476059453,19016.92720094001,29748.76010263635,2.8512242445870954e8,6.513341178264812e8
-0.0019499891406318866,0.44322420471333007,0.00011736422680894232,53.030709839548706,1.6776639109995406,-90806.75848644263,30865.442859204548,7.494629682882051e8,5.987010891019951e8
-0.0019599891250068955,0.44368667139838625,0.00011411651484004264,53.212024538280865,1.5235967074763324,-54018.1114240959,22341.272351822878,-7.620059721407009e8,3.8399867360578966e8
-0.0019699891093819043,0.444297467754534,0.00011703111259380037,53.60193169772755,1.6272287504941845,-33405.35583229724,28524.989642423916,-4.222127609681687e7,5.460335752031265e8
-0.001979989093756913,0.44503892234001297,0.00011719036759965766,51.55939036967232,1.6450787155914584,-2468.6112493575374,31472.951908649477,4.1697752348139167e8,7.418858824717046e8
-0.0019899890781319217,0.44546160158775105,0.00011587277987793933,51.34353340400839,1.4914321921460167,-17182.48749417789,23547.449434349634,-8.025917167332088e8,3.890374487174068e8
-0.0019999890625069304,0.4457885730651204,0.00012033762506813715,50.76190436943853,1.4812880719980204,-3816.3171674769424,22662.478783223985,-6.095868756191723e8,3.903531382486988e8
-0.002009989046881939,0.44641933671723333,0.00012067549196231911,54.361921988350204,1.5997408170814051,15948.502913855958,28180.839180501895,-3.50111788768495e8,5.40964206497461e8
-0.002019989031256948,0.44689812752422264,0.00011752971415493814,50.35977709610332,1.4738721918200386,2510.305072607127,22362.558353421675,-4.6434289427448463e8,3.8173777777739966e8
-0.0020299890156319565,0.4475883976564178,0.0001173627647164247,50.546075848089174,1.4849740482034925,-22283.878591982735,23598.03809397629,-2.5948897844813257e7,4.418680946086087e8
-0.002039989000006965,0.4479841334412543,0.00011814955867289909,51.510448388436785,1.5813943113894147,62053.49376413086,24511.708289586255,2.99013481616411e8,4.4859771510518664e8
-0.002049988984381974,0.4486782396039676,0.00011837656971774074,51.43336703511214,1.525132670445969,-21460.643430243214,25043.92587266025,-1.6766994629566747e8,4.0431889743729466e8
-0.0020599889687569826,0.44902363058195927,0.00011082218490991064,52.1208976088466,1.5416159997222767,-6161.586012516536,24390.88359716543,1.0677513464053915e8,4.187855610932193e8
-0.0020699889531319913,0.4493521844348179,0.00011574397533506737,50.8066891880286,1.60868105058765,-38327.82098164344,28242.830108534657,7.377710104702233e8,5.99450892656059e8
-0.002079988937507,0.4500638084507626,0.00011934270797605679,49.45867425114526,1.5324410716469812,843.9465368308173,22459.22638701256,-4.638546797609693e7,3.485726726818372e8
-0.0020899889218820088,0.45049515687884734,0.00011008951914674601,48.9145114462859,1.4719004877033173,-13749.078179067454,23504.733785053493,-1.6214484810315427e8,4.569624577417534e8
-0.0020999889062570175,0.4511156288796079,0.00011109505686001982,48.95540532643929,1.3717677753428918,-52953.30774582916,21721.37342142427,-8.879022160486878e8,3.58867397139555e8
-0.002109988890632026,0.45173585796010757,0.00011655044525958315,53.24346370844962,1.524716861910078,-21801.682553330986,23086.401093977795,-1.1070245029166582e9,3.8191452712111264e8
-0.002119988875007035,0.45175589361409896,0.00011460751601857147,51.42903733566504,1.5895357347735017,-39384.21270848261,26358.935670325925,-9.833424865456057e7,4.805304855481786e8
-0.0021299888593820436,0.45283653292995596,0.00010987788753080901,48.8845274456379,1.5059174147679024,38246.91326952344,25268.056850852325,1.588677729427301e8,4.4332479750039196e8
-0.0021399888437570523,0.4530539421614355,0.00011691515519699599,49.94481703109396,1.565650460736448,-50450.62631455318,25558.16218069325,4.3232779225451216e7,4.8007752344863254e8
-0.002149988828132061,0.4533523266340743,0.00010706263352367567,47.638977611315354,1.437198332047253,-19416.01558406419,20155.60718568182,-6.514137405156138e8,3.3058243495990026e8
-0.0021599888125070697,0.4539354161663777,0.00011666325212417755,48.64618759819254,1.5144711619942943,-5311.320233055347,24346.3347900642,1.433627555322894e8,4.740236337674361e8
-0.0021699887968820784,0.45443657588121544,0.00012055266024143239,50.424340141075405,1.5147515583393458,-9823.912280431703,24826.74286702904,-3.5386590406922823e8,4.266230253096279e8
-0.002179988781257087,0.45521579332397316,0.00010858858123633116,46.56188774333885,1.3960642088698216,34143.64704979529,24790.833383916128,1.6824335171189058e8,4.556068080521052e8
-0.002189988765632096,0.4555376153169263,0.00010856621261582819,46.76868146058362,1.411668539238953,-22298.485548971592,21400.083446919285,-2.4048045200751117e8,3.652506191790694e8
-0.0021999887500071045,0.4560173296711922,0.00010904065076639724,47.19480730667039,1.4229018148853263,-15959.78264393416,21799.484307582545,-1.3743150000022608e8,3.6996677476908857e8
-0.0022099887343821133,0.45644236323594695,0.00011579382214192547,48.19729635696511,1.5081385081761391,16259.638445413368,24131.050755278393,-3.7335418193706736e7,4.004030250748101e8
-0.002219988718757122,0.4569391278526348,0.00010972238625071467,48.36614031655127,1.5028288423172813,-38249.03342278718,23348.654357882468,5.740828817095821e7,4.468476927697915e8
-0.0022299887031321307,0.45727484960021086,0.00011346570236902152,49.30960332682457,1.4443049652943682,-15916.946779795591,22627.663901988257,-4.211823769457448e8,3.9340220585870385e8
-0.0022399886875071394,0.4577385221296394,0.00011172822908878813,46.75467223439532,1.421722242601543,-25553.997705955513,24112.30767262782,1.8112390306586373e8,4.6007252129960847e8
-0.002249988671882148,0.45859028026874904,0.00010971507611536782,47.083468155709305,1.3865812465887162,-13709.741041129766,21854.90293597373,-7.921363574884534e7,3.79393738913512e8
-0.002259988656257157,0.45896040908023855,0.00010992684708369205,47.74007585400946,1.4683379791921278,-4320.44624690673,21790.633600119552,-3.495330669084321e7,3.8923686362638414e8
-0.0022699886406321655,0.45949949041387866,0.00011206366596504249,46.93561415725034,1.4955907333979475,-4810.1749686755775,22622.747171186635,2.2067089599241078e8,4.515450749989997e8
-0.002279988625007174,0.4600629374124232,0.00010808698059150967,46.57254861402607,1.381147386114997,-14850.150123026817,20847.339554984,-2.419949516998793e8,3.279758552152762e8
-0.002289988609382183,0.4601049687485079,0.00011561311639877868,47.48907741418732,1.4139071782508454,-21541.020928473252,21016.7727496194,-2.1303047048674634e8,3.5823616353209317e8
-0.0022999885937571916,0.4608775873642476,0.00011231265052690602,48.040338459637155,1.4547735493401648,-5579.854954169533,20657.84230556702,-4.010386961579972e8,3.3783535053158015e8
-0.0023099885781322003,0.46122271157488837,0.00011031491340668829,45.00182431158548,1.3562885229405783,-20772.92772269952,19181.48151549792,-2.059940673367886e8,3.0385978971237576e8
-0.002319988562507209,0.4616840296656296,0.00010958801374112733,45.55935179346789,1.3535609912157667,9096.268785736309,19870.388537134724,-1.7159159600135827e8,2.901914214266746e8
-0.0023299885468822177,0.46231767580339683,0.00010805455979634351,45.20356946238957,1.3984390962407742,-2000.9015197713557,25303.40937267251,6.172023963529906e8,4.611860197531893e8
-0.0023399885312572265,0.4625536027647072,0.00010985223775443064,49.39391214437611,1.4461962592786357,-16886.701011931375,22209.189125701916,-1.797699719411985e8,3.62231182150656e8
-0.002349988515632235,0.46316516565595756,0.00010712528376265139,46.47241815193281,1.3520132006450005,7640.143715318221,21029.71733164274,-2.801216218543998e8,3.6684742693292886e8
-0.002359988500007244,0.46357532364222465,0.00011291505683935841,46.46000278646198,1.4433671956194287,9020.064237858893,20989.518733813213,-2.3637244177504662e7,3.5589433558297074e8
-0.0023699884843822526,0.46411314736272447,0.00010599016821296449,44.53743607614138,1.4867807235043191,-21596.519792285613,28014.297054856135,6.566371794661793e8,7.699999182253222e8
-0.0023799884687572613,0.4643941310265966,0.00010620389799829829,44.88284109045501,1.3914881137685824,12455.238915969769,24091.821390176727,6.284534271669955e8,4.112064955170018e8
-0.00238998845313227,0.46498557361306597,0.00010656023141044399,45.13107021463357,1.38350759075316,-8155.194731852243,20796.032177495275,9.372502721689348e7,3.7898185902054924e8
-0.0023999884375072787,0.46521732645770414,0.00010915861785305183,44.53899427903403,1.4164742901249154,1068.084404498553,22302.022829116515,3.527035819326178e8,4.02121055742599e8
-0.0024099884218822874,0.4657105382471544,0.00011219717021780811,44.88339491440262,1.3409024395682652,7989.165721525917,18846.43178813897,-3.426406291449463e8,3.311663466853133e8
-0.002419988406257296,0.46636630733660717,0.00011224893892349726,45.97747801887678,1.4727236444135934,4522.410444935886,21671.170262267216,2.808510815292963e8,3.2734208073378193e8
-0.002429988390632305,0.46702742013695037,0.00011031860639311802,41.86484797797456,1.3615126107140874,-21483.41876361847,22884.91140556095,9.832000705083477e8,4.0273995038218653e8
-0.0024399883750073135,0.46715327624096736,0.00011323262205782458,46.48457636816938,1.3490526593474783,6219.789342099145,18876.44524116659,-6.366304060504258e8,3.0589167897999567e8
-0.0024499883593823222,0.46773244491805654,0.00010652540941862482,43.42006000953298,1.367474144141198,13931.349796458235,20384.68367546275,2.5823360986096486e8,3.37585956097107e8
-0.002459988343757331,0.46789206319622795,0.00010281646009034598,41.33942393061839,1.2154531092081202,-17082.00315030774,16664.660179582927,-3.324113260066079e8,2.4224543094564986e8
-0.0024699883281323397,0.46879011052057634,0.00010437184603423885,43.614493494511756,1.3259599660818975,-6986.6450845973295,17138.72720459441,-2.962923559403335e8,2.6058899182477483e8
-0.0024799883125073484,0.46887518965134173,0.00010942250460109166,46.457767587689325,1.3494706648936512,-30388.901509045423,19439.70371412359,-8.13705053329062e8,2.907490937849376e8
-0.002489988296882357,0.4693163052939534,0.00010851842499955351,44.20578522146457,1.33028391655944,-43372.84062015736,20736.693985065413,1.600264780510166e8,3.782771915912187e8
-0.002499988281257366,0.4700356401414843,0.00010929086072980708,43.90589207780281,1.3584695333531673,-39823.24012831353,20661.78680524375,3.393846692482792e7,3.696687080383258e8
-0.0025099882656323745,0.4704096878185329,0.00010789205499296126,44.71555330530506,1.2727189524709865,16062.41023637437,20012.70498245403,-5.823177962788842e8,3.050411852658123e8
-0.002519988250007383,0.4705158268677387,0.00010975610327750302,43.14003284631806,1.3514047231406758,-57562.29734268814,21030.252867919255,1.7554190005836362e8,3.599161647465218e8
-0.002529988234382392,0.47129746115485294,0.00010913765553347311,44.815634354557886,1.3659749369229113,-22893.47500574505,22839.56480388439,4.2797449976544595e8,4.498039799890765e8
-0.0025399882187574006,0.47148464269270157,0.0001068239156038879,42.8811849617152,1.2488821759657658,19221.998980599095,17368.34983967215,-4.8281747887691474e8,2.4833151763630283e8
-0.0025499882031324093,0.4719964908659699,0.00010468567454611516,43.13820054941454,1.395131905679155,-42502.784994759204,22515.749806445005,4.879591778559744e8,5.004361465142778e8
-0.002559988187507418,0.4724822322110646,0.0001068066746602471,45.006981451708555,1.3637171464424964,-46923.67080061923,22726.714718439576,2.9756929845087398e7,4.733177481318227e8
-0.0025699881718824267,0.4729218506819025,0.00011172650961480479,43.031151366279474,1.323202947185527,614.1479647126786,20179.611288072425,2.870028956350269e8,3.3773086064084893e8
-0.0025799881562574354,0.47330193262654563,0.00010299144931567545,40.87497486904685,1.2931407133598323,-2934.520201934915,18663.516874488454,2.6845276341120654e8,3.1749020747410023e8
-0.002589988140632444,0.4738393909894391,0.0001055715146342712,43.17954973483664,1.3121108285270684,-17653.73014000541,16916.06375658515,-2.688768199051611e8,2.5159682557865077e8
-0.002599988125007453,0.47431666224770497,0.00010413096698764119,41.96044592760267,1.2831593463349962,-2776.130909274181,19662.492119992414,4.3388331749097604e8,3.460102509150164e8
-0.0026099881093824616,0.4747512445903866,0.00010529752770142728,42.89919581299822,1.3000052329254324,-14308.413440692282,18702.129841019658,2.0172159215638942e8,3.174086337212035e8
-0.0026199880937574703,0.4751579517994624,0.00011225288085283494,43.40897124992753,1.306109757220819,-3368.1206271924198,18417.126052917927,-2.9850520957649237e8,2.6432175107614914e8
-0.002629988078132479,0.4754414466330558,0.000105667667694302,41.45695211581467,1.2329965515151424,-13222.605261625371,17664.90889680606,3.972492109276311e7,2.698245805090205e8
-0.0026399880625074877,0.4758733549466626,0.00011133723038461101,43.84071717480888,1.2802481089863236,5259.2827325086155,18682.056387629076,-2.204695669829029e8,2.985026805236799e8
-0.0026499880468824964,0.47629993961654943,0.00010597702725235661,43.71123210378117,1.3853914338780962,-4068.3283671467825,23778.481975828036,3.525044720044229e8,4.7665724451166266e8
-0.002659988031257505,0.4767458551735888,0.00010566728711428874,42.25740404660127,1.2223722969755073,-27142.738080974566,18373.145557009204,-8.375532749925663e7,3.261889590303951e8
-0.002669988015632514,0.4771305339653616,0.00010685240313865074,42.9112733385794,1.3094292808779662,-38279.931074688284,20447.378710441717,4.883756678021674e7,3.392463490472203e8
-0.0026799880000075225,0.47745679083841186,0.00010491184961912417,44.07607263225909,1.3316922053830869,-1842.4938046963714,19324.682911036685,-2.0667607845176435e8,3.050403075523861e8
-0.0026899879843825312,0.4780266455230134,0.00010492856056683786,40.15201868896011,1.1917709671602847,-8412.996006491896,16201.988145240366,-1.687043349063692e8,2.4591797707748145e8
-0.00269998796875754,0.4784892194755145,0.00010636349851518123,41.167307857439596,1.2639459179859895,-6869.279202650405,18201.866604663905,-1.1066098425621882e8,3.028394980514141e8
-0.0027099879531325487,0.4787741887878296,9.989096203994457e-5,40.85561973707783,1.3217676543319659,-10656.512452997646,19053.912328727605,4.945130791053549e8,3.119870032046837e8
-0.0027199879375075574,0.47936731995267223,0.0001029263423678621,40.69057407605952,1.2354895544974758,-22056.985234871634,17949.153515066835,-2.0478700347415873e8,2.780155637881481e8
-0.002729987921882566,0.4797666179110799,0.00010500296654883538,40.95547028443354,1.320486594111072,-330.33898763764654,18898.05728495808,1.8505144068449485e8,3.009040894035328e8
-0.0027399879062575748,0.4800026915336039,0.00010274970913865988,39.97686264976978,1.1819178392178766,-17110.99389114222,16145.007664625666,-3.9766180271238935e8,2.3762233450831679e8
-0.0027499878906325835,0.4806570259330573,9.707439687724656e-5,38.70463560742855,1.1655548537615843,8279.026631144125,15531.55351421028,-1.7599871731731424e8,2.5437384233853942e8
-0.002759987875007592,0.4808944413570288,0.00010636652525055001,41.73022714333367,1.2154448097264319,-16950.9360408155,17411.249709759337,-3.903668903937324e8,2.8031314960708386e8
-0.002769987859382601,0.481349010140266,0.00010459952263320083,41.96859431400101,1.403872870046911,-73119.28063328742,24296.988066879905,9.983791923011928e8,5.044249656124825e8
-0.0027799878437576096,0.4817004713748095,0.00010005028197264523,39.06447409572721,1.1215383098094858,8611.724363788906,14140.947410343379,-3.3570310350844365e8,1.9851580959483308e8
-0.0027899878281326183,0.4821599320275596,0.00010530510565806251,40.757495383217346,1.1937325533454748,-2616.1526040430845,16729.61369305538,-9.39685285679708e6,2.1972864022534424e8
-0.002799987812507627,0.48262036763512445,0.00010287305509471433,40.309079634911015,1.1921075679413002,-29782.527537726102,17860.350337056727,-1.0236133158910966e7,2.8992764750926715e8
-0.0028099877968826357,0.4830538127716061,0.0001074049011440179,43.24426813259641,1.301133074517028,-22488.180361223447,19773.51321380249,-8.856121312580113e7,3.511513298185012e8
-0.0028199877812576444,0.4835830251428726,9.905013449327724e-5,39.79461703155149,1.1709547927465813,-1221.4874353414227,16331.250969022432,-3.506327162514096e8,2.4196025280641535e8
-0.002829987765632653,0.483754058193015,0.00010173109330880975,40.4127936804519,1.2230448543558299,-16681.994670546916,17312.525748970373,-4.249175568775822e6,2.6768466007927352e8
-0.002839987750007662,0.4843542965899155,0.00010403049060201831,40.66884780501548,1.2356397173915894,567.5353672990664,18259.390564976628,1.0782018256008921e7,2.9149492122813296e8
-0.0028499877343826706,0.48462994848616875,0.00010490428331028346,41.25813669310313,1.2853387267504974,-16176.226283906986,21050.47426053004,3.869930146018425e8,3.7830196864692134e8
-0.0028599877187576793,0.48498424600380574,0.00010381473891546573,42.52439469723579,1.3242860996743382,-24794.075427463256,19171.33999581146,3.8860285137104475e8,3.198155670597088e8
-0.002869987703132688,0.4853957572742036,0.00010142066795578865,39.6047185996547,1.1928840575310795,-25351.724208950378,17790.05876049007,-9.485496412534557e7,2.6389514535229674e8
-0.0028799876875076967,0.4857656049314369,0.00010521509139170997,40.48019669378356,1.2687879638599613,-9753.599334896133,16913.70149653629,4.307051584367245e6,2.809245436196249e8
-0.0028899876718827054,0.48606046881871606,0.00010106301767169662,38.11561971780298,1.202520514252059,-10911.979669349405,18633.683128016786,3.44387043763699e8,3.157221792849836e8
-0.002899987656257714,0.48655737710660396,0.00010332113366631879,41.33090027919042,1.3218504562046893,3237.637496374165,18690.329715515127,2.37114724029097e8,2.9815578138161194e8
-0.002909987640632723,0.48699574956927916,9.909693143905154e-5,38.56744063574008,1.2275249395560552,-20711.916815521807,18050.404103623543,3.4952892205046606e8,2.9854353776210624e8
-0.0029199876250077315,0.48726363249436266,0.00010131690892682587,37.66597742573892,1.2097248868765882,-16294.1505618166,19527.87877941492,5.377540931263313e8,3.3138510564807564e8
-0.0029299876093827402,0.4877230962672048,9.577370512441813e-5,38.68301854286426,1.1385468766705271,-8395.012033497187,16318.267129014845,-1.2216295561309086e7,2.3238522017900282e8
-0.002939987593757749,0.4881654603795236,0.00010855704377305602,40.35793614268559,1.2368038844695044,28339.758709998714,18253.814642483823,1.1338683991524783e8,3.248554707277158e8
-0.0029499875781327576,0.48853149963895637,0.00010293075784251181,39.04705138067555,1.213324591228055,-24458.29552554591,16622.642779094745,1.0303422829144496e8,2.6332220426139712e8
-0.0029599875625077664,0.4889225351187032,0.00010043199765176617,36.76139877387756,1.136656485344067,-20653.777120555736,15274.035604903665,2.476003876123154e8,2.518863973322366e8
-0.002969987546882775,0.48931386980742425,0.00010329735629759348,40.29566731891142,1.2014067401679671,-19127.405289689315,15212.992137113033,-3.3789941155558103e8,2.2006459217398354e8
-0.0029799875312577838,0.48954569709797274,0.00010049081646192468,39.01773160940266,1.1546025332662624,-7158.740766943069,17448.51464191971,1.8944084913013053e8,2.6225603702256167e8
-0.0029899875156327925,0.4899237928914351,9.816665922668986e-5,36.30051997785678,1.1324929400449004,-1198.8160433220298,15288.361451237071,1.875436607756291e7,2.293242892600676e8
-0.002999987500007801,0.490515613982849,0.00010248780409347892,39.238935901597365,1.1321446466341845,28908.786991413253,15765.68978347794,-4.269244747211116e8,2.3696758753125703e8
-0.00300998748438281,0.49095172027050094,0.00010261680207871034,37.70078137407123,1.1127013536378163,-31264.284087127722,15169.015868488663,-3.298909750892288e8,2.2031768591374323e8
-0.0030199874687578186,0.4913215903744072,9.84584885855367e-5,36.978795652617016,1.1332186683212988,-4848.060671597946,15443.193577198968,-1.6559103655602318e8,2.3366905496669874e8
-0.0030299874531328273,0.49169378142480136,9.835045720624618e-5,37.98353965850437,1.1698625654175485,-28197.88543574035,16471.054039411276,1.7616379410827163e8,2.6530749908237922e8
-0.003039987437507836,0.49206081187134854,0.00010105575332895094,37.64416882756814,1.1060021001656528,-25709.42598535798,15895.802480084907,-9.353295303814678e7,2.1743206040589356e8
-0.0030499874218828447,0.49250690145744397,9.560024753938856e-5,35.67474428407324,1.04081360259421,-840.8727052240636,15997.095273646886,1.2387894492005017e8,2.4327403768895257e8
-0.0030599874062578534,0.49277755181867694,0.00010039336094098634,38.18532192370513,1.107258408448883,5967.742446449991,14897.693544029178,-3.405804088198347e8,2.18875252626025e8
-0.003069987390632862,0.4932157238302498,9.875274041493167e-5,36.99344404783379,1.0956548288126657,-4254.671235381763,15698.13824225731,2.3389548480721042e8,2.473711424704085e8
-0.003079987375007871,0.4935403441108772,9.826213633914996e-5,37.64095528194846,1.0964051566680177,-13481.134024494299,16094.696342526577,-2.3520852100928947e7,2.4876678921493217e8
-0.0030899873593828796,0.4938938828884118,0.00010086131611313614,37.57649079149598,1.1545968361864558,-24622.847042818335,15996.53510050508,1.748120416909983e6,2.336462511812536e8
-0.0030999873437578883,0.4943612183240176,0.00010471657662088057,38.327391779895386,1.1667491058214705,-1306.646257669948,14759.273283858172,-1.8173171374219167e8,2.0996727639627632e8
-0.003109987328132897,0.494617323348196,9.663747572584189e-5,37.20777864983586,1.1081442567452662,-10237.781500715644,14586.755991666227,-2.3235640689676812e8,1.9207893444162756e8
-0.0031199873125079057,0.4951312520045688,9.973327652506675e-5,39.554780535155665,1.249131687736477,-25079.46846054796,18472.008330914403,2.3516280496556148e8,2.7812699621358067e8
-0.0031299872968829144,0.495490112420534,0.00010204772012095785,38.974304404790296,1.101779584803624,-7470.551071825058,14642.07037009335,-5.471563471825157e8,2.0501261796868852e8
-0.003139987281257923,0.4957672581416724,0.00010229205344513867,38.19633511984304,1.243715742061828,-21841.190184053263,18594.68204736033,4.469054209990472e8,2.861010938022392e8
-0.003149987265632932,0.49613180550254127,9.995713324940126e-5,37.875824349234286,1.1575495517196401,5024.470415655462,15864.845898108759,1.1664182846287717e8,2.695586639529298e8
-0.0031599872500079405,0.4966458643455526,9.599297056402098e-5,36.31988549145893,1.0900770182207788,-79.46396798584509,15705.129632483633,1.577457181517301e8,2.204731111819583e8
-0.0031699872343829492,0.4970749637018534,9.954947172102322e-5,37.31605020901614,1.1008106673991866,-27225.24898068995,15581.84168183412,-1.5869406325751287e8,2.5644763560240433e8
-0.003179987218757958,0.49733642247852883,0.0001067902419567012,39.135586563637055,1.1796964394984437,-46271.640701758704,15833.87497197827,-3.3525228147987694e8,2.3737546666599068e8
-0.0031899872031329666,0.4977764159212852,9.84895606170611e-5,36.912409283940164,1.0911509924154186,-15593.330865676076,14244.052999356316,-2.335228777506169e8,1.9173912876027074e8
-0.0031999871875079753,0.4981205757779063,9.978927317853607e-5,35.52388518567614,0.9657268729814683,-6125.087888286666,11383.692606832205,-5.999573339035523e8,1.7151644342832568e8
-0.003209987171882984,0.49836389503738626,9.683415880325852e-5,37.096714571319794,1.1683659952103225,-23183.643735986367,16224.545351095587,4.024058714130496e8,2.2677353415294838e8
-0.0032199871562579928,0.4986669651669646,0.00010003656614271412,36.32737369712505,1.098995370206806,-42608.022714329454,14605.936818964206,-1.3971378104635524e7,2.2567100629146436e8
-0.0032299871406330015,0.49916711105946826,9.798282795255962e-5,35.34298850598011,1.0483169745596186,-36843.81676198054,13592.728357647047,-1.414775989030796e8,1.866953522166749e8
-0.00323998712500801,0.4994347054959279,0.00010169495247851093,37.4274246971315,1.168920487361193,-15126.558526917392,18759.108054207718,4.3238159347276464e7,4.555958131724538e8
-0.003249987109383019,0.4997633067178826,0.00010087853610298043,37.84393209081768,1.1184793750499193,-8460.531339966923,14538.553109395743,-1.9233752180169216e8,2.05479589812206e8
-0.0032599870937580276,0.5001386759630904,9.379884837285948e-5,34.258461063997686,1.069793242269701,8328.515525243954,15300.744823785815,1.7067127692774627e8,2.4368901786843395e8
-0.0032699870781330363,0.5006895949909718,9.965966310081741e-5,37.36841882648083,1.157312683993256,-12632.4691918845,16720.260301472466,8.042670968521321e7,2.6125605614741406e8
-0.003279987062508045,0.501060608077746,9.844267878523267e-5,36.2427430329817,1.1809929550393063,-7217.424462244031,18965.928100044333,6.694605114745091e8,3.4709790109288085e8
-0.0032899870468830537,0.5013519402731736,9.560353351710284e-5,35.65896304432815,1.0425722736486536,9966.352564008463,14085.609843356131,-3.3202048121872205e8,1.9973729601864907e8
-0.0032999870312580624,0.501848968705925,9.73722203173415e-5,36.63575016167222,1.0805321279120583,-1425.1759096704816,15935.390273342084,-6.053648776364946e6,2.4571857414431152e8
-0.003309987015633071,0.501996831539008,9.636392854308349e-5,35.706443512286704,1.133720026225626,-18201.77560810847,15386.628819276211,2.276384013432427e8,2.2696245515547535e8
-0.00331998700000808,0.5022752398287597,9.574830002126695e-5,36.68477741770626,1.0725411775116163,-27754.299149586543,13904.31155119698,-4.7128909317916924e8,1.751162258325187e8
-0.0033299869843830886,0.5027985806581124,9.563688811987582e-5,35.23346398537946,1.0951515799226479,18030.589426334533,14237.744363167727,5.466541698234478e7,2.0147191307001355e8
-0.0033399869687580973,0.5032821577744644,9.423674022987394e-5,34.35165192823502,0.9956775876101327,-15983.319260887687,13085.139567239106,-4.2213482861364245e8,2.0947851146703026e8
-0.003349986953133106,0.5033584278944523,9.686068438567054e-5,35.435779907858915,1.0955965369691374,-1414.295591633414,14609.315577084684,-5.485709899969797e7,2.357146815013263e8
-0.0033599869375081147,0.5039110604373731,9.672409300611417e-5,36.25571795999619,1.1019991454762303,44390.65415606386,16552.71125797858,3.4809465483864635e8,2.473794766494309e8
-0.0033699869218831234,0.5042111461746814,9.275486828024658e-5,34.45517097276295,1.0244719239201765,-43425.07166406332,12377.885480289742,-2.0689434075868025e8,1.669630532336136e8
-0.003379986906258132,0.5044765558174796,0.00010367518903464483,36.6988669726506,1.0384944190598824,-13081.254324998163,13153.405313650273,-3.785962098126636e8,1.8946292867248008e8
-0.003389986890633141,0.5048399662684605,9.771835601217566e-5,36.40607346927478,1.1339645753049654,-22206.30997510274,16253.283025894692,2.764456716519719e8,2.6252657947172207e8
-0.0033999868750081495,0.5051987644866877,9.427858862682364e-5,33.92290607602118,1.0321821344128357,-29762.37664638791,13641.055259834078,9.388213075220935e7,1.945479847266071e8
-0.0034099868593831582,0.5055062692457861,0.00010053948826016012,36.65395199347886,1.0666875774719982,5566.199096703115,13504.353089622859,-2.8397649739951634e8,1.7309178651062208e8
-0.003419986843758167,0.5057476678734151,9.516466448372301e-5,35.57590440995617,1.0951687194751563,-14541.24381444651,14102.817276492315,7.291737147272599e7,2.2985750620975357e8
-0.0034299868281331756,0.5062483425570744,9.577089415366956e-5,34.01538850612452,1.0054739742127785,1284.929098598691,13492.05413757158,9.504769052103457e7,2.063776758337526e8
-0.0034399868125081843,0.5065657966533493,9.47805868580088e-5,33.467970595077716,1.0451934332684756,-4562.879924114095,13774.11854009345,1.2403110146258913e7,2.0557819782023796e8
-0.003449986796883193,0.5069165998611259,9.570780401869156e-5,35.123366883844696,1.0361342637204398,-11637.319995073458,15257.882825262328,3.1790880106720075e7,2.2804089742595938e8
-0.0034599867812582018,0.5073651309226461,9.452753947588562e-5,36.197878366497065,1.105803523176903,-28063.65109774342,15641.481219975636,6.570890120302358e7,2.216381251066758e8
-0.0034699867656332105,0.5076758883799128,9.578913938083732e-5,33.91451033611866,1.0537812983783024,-9493.905444065282,14566.700737990084,1.301216995013752e8,2.187115320568778e8
-0.003479986750008219,0.5081554207336817,9.614535820350583e-5,35.10962750919302,1.0506259297642115,11276.195463353675,12275.367744318437,-2.6810236201110107e8,1.7083932075622556e8
-0.003489986734383228,0.5083207075993236,9.52936606222053e-5,34.99756607679353,1.0529318357446091,-3400.189444476513,14578.07749452824,1.1663414702756143e8,2.2995892031273136e8
-0.0034999867187582366,0.5084611156322111,9.41944710648496e-5,33.73839388774698,1.0462132867732648,5743.691865007863,14587.038639104363,-7.470708979343335e6,2.4561348403837317e8
-0.0035099867031332453,0.5090270295352651,9.290911958366892e-5,32.74033865988391,0.9735065345379454,-11488.814562561898,11673.813731475417,-2.8672418733433455e8,1.7562038122801775e8
-0.003519986687508254,0.5092658227908938,9.329824560186597e-5,33.0003923416581,0.9679662724918885,-2625.9888414862335,12164.934185391707,-1.0654765179100718e8,1.7928596528280824e8
-0.0035299866718832627,0.5096543861327214,9.986085745298495e-5,34.80119949270897,1.0588772916283524,-15760.65361939231,16042.815202200305,2.226475924718211e8,2.5607648234445137e8
-0.0035399866562582714,0.5101180621584761,9.290447722335082e-5,33.95415109193404,1.0144455026866428,8722.318861135862,12699.593155972709,-3.943540445595587e7,1.6571569673350865e8
-0.00354998664063328,0.5102834759658635,8.906376566082586e-5,32.82937821144797,0.9936928248011235,-8325.973540785857,12947.493556566522,5.616106888160142e7,1.909525489857712e8
-0.003559986625008289,0.51073832960981,9.873441401776165e-5,34.7316932020249,1.0668191547713866,8813.844086290317,13231.534296481232,-1.2602867838390762e8,1.6733262238868588e8
-0.0035699866093832975,0.5110630236153587,9.936584905479503e-5,34.45668245828109,1.0595624551000973,22476.981410988425,12100.878966344477,-4.0119004997199185e7,1.7226242697984892e8
-0.0035799865937583063,0.5113520067644993,9.758793178997332e-5,34.46057718854424,1.0543144448607245,-2900.4680384026015,13758.26230671332,-4.224145073727712e7,1.968690218245537e8
-0.003589986578133315,0.5117560970101264,9.55078283551149e-5,32.71502548172615,0.9950927219624217,-6235.431418148966,12691.445306132724,425303.92936312675,1.9399667681363812e8
-0.0035999865625083237,0.5120504080122718,9.053456308471031e-5,33.00886396877637,1.0326715187569377,-21540.298696770118,13061.21309926858,2.080257732834074e8,1.8869398360717365e8
-0.0036099865468833324,0.5125033403755008,9.837877869807014e-5,34.02128298633945,1.0429085692045745,-16612.52793065595,13320.349186570304,-7.035183471619779e7,1.8675191968640938e8
-0.003619986531258341,0.5127733882579059,9.240487235858286e-5,32.648215505617245,0.9877597644285822,-11299.737237184376,13256.054791186296,-1.257444845735819e7,1.697876821830743e8
-0.00362998651563335,0.5132676935341934,9.628318634999717e-5,35.10605204893277,1.0904960880758563,-30728.8448120742,14311.02257607466,-9.946066843045588e7,2.0565471917308924e8
-0.0036399865000083585,0.5134541272585146,9.421862124475189e-5,35.083636585771856,1.0440339573042463,-11879.80707938095,15135.25509741616,8.759059378723867e7,2.1262271678594238e8
-0.003649986484383367,0.5139457219325803,9.518513507814838e-5,32.957387594009376,1.0702813027952403,-26920.22162249072,14120.767262847789,2.0722440765541092e8,2.059093829829619e8
-0.003659986468758376,0.5141426342216455,9.331535430147387e-5,34.06824647401469,1.0529020117219863,-27882.319861922704,13721.641027351721,2.8521853606171586e7,1.771574637531816e8
-0.0036699864531333846,0.5145556484212142,9.374519348921108e-5,33.66111352809943,0.9888298838907441,-6622.015594286528,11619.4443727697,-4.164861290763059e8,1.6191366843921944e8
-0.0036799864375083933,0.5145955115752263,9.409888182455567e-5,31.98130347399776,0.948793184242635,-15620.757181944125,13047.248972690764,4.956269011788982e7,2.1658225493997148e8
-0.003689986421883402,0.5151043515054323,9.261915977421544e-5,33.07011539369859,1.0172607924352257,-18994.774756109862,14690.639596598041,3.291334291181469e8,2.6239462000679308e8
-0.0036999864062584108,0.5152641732638747,9.747598499642097e-5,36.29533113618163,1.133701723732781,4100.312388920495,16402.86762273485,2.5195051163919374e8,3.31127624959215e8
-0.0037099863906334195,0.5158257064736013,9.448297786939307e-5,32.86404613624393,0.9739803478326431,554.7200408327881,11508.470737989479,-3.087611452529969e8,1.4665591566399056e8
-0.003719986375008428,0.5159547862721844,8.816301496384078e-5,30.631839386285545,0.9194277113580834,-21480.332950622338,11827.598213168712,2.3831576624017353e6,1.6503044926746204e8
-0.003729986359383437,0.5163097282889102,9.345699408988676e-5,32.845832182065855,1.0095541521977611,12491.460901501401,12718.517308192042,1.0794326364538142e7,1.7591853804260144e8
-0.0037399863437584456,0.5167133032283413,9.31571469236564e-5,34.29681565155415,1.0132063548350039,6089.90746207694,13259.617858410544,-9.447319634484942e7,1.7538072644866344e8
-0.0037499863281334543,0.5170551621881277,9.256932627379317e-5,31.312066990446432,0.9492849093893496,-9035.050281892114,13438.687263513128,9.760773850239167e7,2.1113006452597713e8
-0.003759986312508463,0.5173386593403996,9.873937173953284e-5,34.11678887978176,1.005859372475637,-21653.65718512936,13472.300273209159,-1.2791536387850384e8,1.953379256416517e8
-0.0037699862968834717,0.5177072135707292,8.73907698651154e-5,31.816769378701025,0.9729779473305395,1803.1267320862064,14398.224865331658,1.1149337902361912e8,2.5659809201413062e8
-0.0037799862812584804,0.5180814316666509,8.937927364187377e-5,31.678896501746838,0.9370028268178454,8285.319410179849,11668.974429720887,-5.120276636010151e7,1.519915402997957e8
-0.003789986265633489,0.5184547427330007,9.305564697615828e-5,33.128627581941245,1.0500233063314028,-23655.185805440116,15712.33536740143,3.811912450620068e8,2.827468372638207e8
-0.003799986250008498,0.518522539451742,8.790401369066236e-5,30.258654943191313,0.9596704933737151,-25244.460528678384,12765.682347638493,2.1581364137948027e8,1.610698683284362e8
-0.0038099862343835065,0.5192082796410233,9.576597885258106e-5,33.220799085039225,1.0474196037811485,2543.3227364469894,13436.913052023177,1.2702878493433703e7,1.8282559847083715e8
-0.0038199862187585152,0.5192650664020139,9.181868150742095e-5,31.538326798845862,1.0327118214565962,2656.346130919264,14788.68975391975,3.909012484395503e8,2.3913531338246462e8
-0.003829986203133524,0.5196686374037639,9.161898607459065e-5,33.18136062872224,0.9823054900615569,-20600.900984291722,12905.40521023103,-2.5788268181868517e8,1.8231753961727503e8
-0.0038399861875085327,0.5201006398730429,8.82313900344423e-5,30.78150626253057,0.9790253095778255,-5168.576075600216,13862.150730412488,3.7631485024190444e8,2.323707531275277e8
-0.0038499861718835414,0.5203440911887995,8.905433583860311e-5,31.267655158378172,0.983324421931843,2576.6830833688114,12274.162652935765,5.703131598103565e7,1.7787303505167496e8
-0.00385998615625855,0.5206815284669177,9.091385860794744e-5,31.159302742032942,1.0281353145049084,-2715.012287490431,13818.436363608402,4.819121222002637e8,2.3020598966100976e8
-0.003869986140633559,0.5210155687063325,8.965514467486318e-5,32.01821257382627,0.9731090597039831,-8360.202037263003,13638.28935805426,-4.445538912569203e7,2.431025496176145e8
-0.0038799861250085675,0.5213925207973864,8.834996902215061e-5,31.25986023188908,0.924851912441856,12015.500766084033,11908.389950673252,-3.0831008543391116e7,1.5342811837952688e8
-0.003889986109383576,0.5214755590670767,9.169579924323882e-5,31.456712704572322,0.9399868261809267,-1062.827117061598,11916.408910993408,-7.835245407898584e6,1.7325203365646955e8
-0.003899986093758585,0.522000354262821,9.095697248214273e-5,32.144424322138775,0.9555239146112001,-15169.477229830436,11004.336818371079,-3.607382017772665e8,1.466640669215997e8
-0.003909986078133594,0.5222219991262821,9.468924358687078e-5,31.805157170168815,1.012799047130115,-1.8528376593922748,12979.264251438566,1.5871195543554154e8,1.760174407147234e8
-0.003919986062508603,0.5226598651852802,9.145116635085952e-5,32.62770916871866,1.0208501204174685,-10109.22745905834,13502.593508833417,2.4203645074694383e8,1.8195437086427444e8
-0.0039299860468836115,0.522951763005312,8.914691065952391e-5,32.33851067800528,0.9670974975773641,11901.281339054885,11374.511216357076,-2.835536319362281e8,1.5759845095100138e8
-0.00393998603125862,0.5232025099152874,8.9746695217803e-5,32.040658940133994,1.025687207212442,-14224.801461081423,12860.666971676768,1.0358059134451825e7,1.8929820940657586e8
-0.003949986015633629,0.5235204728626429,9.241738535711932e-5,31.997451698762287,0.9761785047812953,-5012.958538678372,11578.584712280799,-6.773047774850549e7,1.635248831364977e8
-0.003959986000008638,0.523981555216849,9.164942365695373e-5,32.175129479539486,0.9564101700641605,11127.404358435648,12813.146624554227,1.0340730885100803e8,1.7327743941908923e8
-0.003969985984383646,0.5240479650796287,8.863791501195488e-5,28.38244014238688,0.8767406504722975,-8001.445996967563,10653.630288707813,-5.47005054820003e7,1.3299124962789778e8
-0.003979985968758655,0.524452411246152,8.956430325233852e-5,31.668920955348494,0.9865209119210108,13098.118593499246,13379.21634156537,1.0574121329859836e8,2.1854333351018503e8
-0.003989985953133664,0.5247181254910336,9.21914260175918e-5,32.99824659057631,1.0435341552258852,-26838.892644136835,13345.23601362133,2.000710709433505e8,1.9016662197831336e8
-0.003999985937508672,0.5249926474025647,8.971078807324764e-5,29.561546183973963,0.8769569461387998,-26497.612505560737,11265.991841221785,-1.121230391159559e6,1.465646942408653e8
-0.004009985921883681,0.5252893500346401,8.950798572658297e-5,30.813724047539786,0.9776204612593361,-12053.560945967756,14145.324699312534,3.344562015699799e8,2.2957807340309668e8
-0.00401998590625869,0.5256530957822053,9.166285334956068e-5,31.235293557596297,0.9507567427359688,3828.6229210578244,11131.685313159947,-7.796740502681632e7,1.43186964841557e8
-0.0040299858906336986,0.5258411505207604,9.141976702774767e-5,32.14947853952339,0.9762787691418473,-8795.848518194562,12493.05529861509,1.3908426968441793e8,1.809657549100349e8
-0.004039985875008707,0.5262994890071268,9.134776294884174e-5,31.06647702085326,0.9999373132937164,-8307.618986304982,12939.411364848442,1.781851438473156e8,2.0369969833360913e8
-0.004049985859383716,0.5266168125735325,9.198687508470654e-5,32.588039572311004,1.0113398031410286,7409.85591084448,11476.895834711297,-1.0351948749332535e8,1.5550637580366918e8
-0.004059985843758725,0.5267833688342826,8.919769027642548e-5,31.30445225673492,0.987357658089039,-4091.0328383836354,12225.456688595596,1.3186035490564093e8,1.781242422204456e8
-0.004069985828133733,0.527345567744689,8.646357127771406e-5,30.88380409682477,0.9641431557991295,-29614.768629844897,12378.38618271658,1.3504741195644182e8,1.9687631393246967e8
-0.004079985812508742,0.5275785945151819,8.953547818943091e-5,30.74298131663813,0.9297341425536387,-3531.663524308616,11906.065922127767,-6.13284438931425e7,1.834053643755599e8
-0.004089985796883751,0.5278829002132547,9.054569324081483e-5,30.680866860012774,0.9079786690406937,17174.204134921216,11506.716674297119,-1.413505418771813e8,1.4434955259769818e8
-0.0040999857812587595,0.5280197217651628,8.915441660723467e-5,30.17296726731473,0.9148199316041915,9549.760949201363,11526.459667378404,6.43131854451764e7,1.5901008035092056e8
-0.004109985765633768,0.5282888053584959,8.672770627317678e-5,29.74477853379933,0.8765093025271895,4174.131754763517,11089.019049867913,-1.655996468883862e8,1.581306448990435e8
-0.004119985750008777,0.528707547636976,8.765899301910201e-5,30.64195050603085,0.8996750471528693,270.13741343544797,11766.653188179605,-1.0901044404368779e8,1.8575439371840298e8
-0.004129985734383786,0.5290759808710145,9.254331598346777e-5,30.92819572499701,0.9204273429579581,-12664.4011518193,11144.50745608836,-2.882764215025118e8,1.559490953804387e8
-0.004139985718758794,0.5292840327829936,8.980804515922119e-5,30.402541763882624,0.8992964030227668,8530.521216208772,10557.14072889089,-1.2935741464791e8,1.3024565253743632e8
-0.004149985703133803,0.5297301515843068,8.88280116886971e-5,30.134261766889587,0.8774992040149459,4862.152439199686,10963.47465867306,-1.649176238987281e8,1.3737716866010183e8
-0.004159985687508812,0.5298677746255624,8.947294101577327e-5,30.819253029594794,0.9201505527356367,13594.062431844006,10712.476674099113,-1.4624441177708468e8,1.2599069568277024e8
-0.0041699856718838205,0.5303635072911712,8.675525849665504e-5,29.88484225879449,0.89474288949648,15173.923952854597,10938.172624621866,-2.3241376992607072e7,1.408492558314138e8
-0.004179985656258829,0.5306170688269171,8.968317953011904e-5,30.173383150156678,0.9279403554179443,19619.802661059224,12250.109683249319,4.190851194855605e7,1.827603603545611e8
-0.004189985640633838,0.5308519877925911,9.485692557589719e-5,31.869454466389342,0.9088887610287515,-5538.1369224139735,10819.02222635461,-1.6331950209765923e8,1.3497194923363444e8
-0.004199985625008847,0.5311683686857205,8.92826171910433e-5,29.147184361140553,0.8859701770826885,358.27137617503325,10803.719077017857,2.2272709851866085e6,1.4167645028257832e8
-0.004209985609383855,0.5316182350088599,8.598168062843853e-5,29.621170768113135,0.9088120316008067,15468.0860789727,11402.102427468822,9.247927623204185e7,1.9337149545554563e8
-0.004219985593758864,0.5318028055189499,8.995569393227255e-5,31.318222221064353,0.9111840857681944,10082.241819015833,10724.993045084315,-2.980374227826099e8,1.4997747370144728e8
-0.004229985578133873,0.5320428830500833,8.960245560483993e-5,30.363344591211025,0.9105188291968211,-15529.46608215369,9931.242695295925,-2.3259916311151177e8,1.2838495173768836e8
-0.004239985562508881,0.532324777628829,8.61907644549823e-5,29.96635125738021,0.902007112951135,-11740.130210057703,10593.022277198346,-6.554703235757472e7,1.5440954720199338e8
-0.00424998554688389,0.5327246053773466,9.495139030104491e-5,31.844057515616328,1.0076634023814783,14171.963842798128,12896.900835098468,1.0372640354100384e7,2.043467648934378e8
-0.004259985531258899,0.5332216429470957,9.232624079360434e-5,29.25171937681082,0.9448956642305734,-28674.031997508704,11996.288926012907,2.738745534977486e8,2.0754561883057368e8
-0.0042699855156339075,0.5332387318674077,9.156310563051176e-5,30.834273282383503,0.9899042123007752,-8379.113929509082,13425.53644740037,2.428404418672665e8,2.0787230519866583e8
-0.004279985500008916,0.5336085911844489,8.559754076809065e-5,29.20301067868252,0.9147932455397987,12805.229605670716,10864.915956283228,5.705415455810682e7,1.361020855011674e8
-0.004289985484383925,0.534003528919187,9.088755555060639e-5,29.96918561466451,0.9493383491734521,3335.7953755651806,13357.956077588851,2.947145817047907e8,2.0526006221034884e8
-0.004299985468758934,0.5342182301884205,8.822547412917065e-5,28.083283349170937,0.8678427317263023,-703.4033036551506,11676.468462015231,1.7673284433621228e8,2.0639239091949573e8
-0.004309985453133942,0.5345494204761784,9.304382071703564e-5,31.702715269363075,0.9809299339819784,-12948.715366794419,12667.584376840361,9.321187557302168e7,1.841417041602415e8
-0.004319985437508951,0.5347732101198299,8.787678635693802e-5,28.94528768096,0.927672976707171,-20639.514733443753,12854.848294794927,3.166626323903884e8,1.9349142905113196e8
-0.00432998542188396,0.5350496946672417,8.968024239192334e-5,30.90719556279674,0.9330801907310555,12505.505344919662,12338.289526728473,1.645626403554689e8,1.78604918324081e8
-0.0043399854062589685,0.5353928396976508,8.490581124843869e-5,28.99180638830517,0.9055496730090918,6158.729914186304,12928.24621594573,2.6377821147750384e8,2.130694140998286e8
-0.004349985390633977,0.5356629983322216,8.956768475777612e-5,29.497670717859027,0.9507775625202012,-18262.08907809971,13069.268057578973,3.3228131010666955e8,2.1717211762726775e8
-0.004359985375008986,0.5361166612126972,8.737690661596706e-5,27.655909093989617,0.812215351055915,-5257.466119120906,9337.55459787645,-1.6350749108871952e8,1.2927564906734388e8
-0.004369985359383995,0.5361724463492112,8.670843636529138e-5,28.73415285476298,0.8312068310865157,4648.046618966697,8937.649367737451,-3.269825081860281e8,1.0910223005569777e8
-0.004379985343759003,0.536637150618378,9.30066906374652e-5,30.483942911181,0.9780020367734099,2215.3043024535423,13182.48575519443,2.783979870330403e8,1.983655373990456e8
-0.004389985328134012,0.5368591551470125,8.773723123477065e-5,28.34159719954641,0.869895256464498,-2292.6530783197823,10414.293380112264,8.539814560568402e6,1.390492362155012e8
-0.004399985312509021,0.5370761771093441,8.560411049520485e-5,30.02944217795565,0.906244853023801,-19457.00813720655,9907.803139547397,-3.0175310122005767e8,1.201701647255105e8
-0.0044099852968840295,0.537461216413421,8.834709467036112e-5,28.907306753395474,0.8331459250968045,-7458.193696592315,9333.851282088024,-3.0242014459446526e8,1.23414927023435e8
-0.004419985281259038,0.537755825594604,8.581912813724224e-5,28.900535488894434,0.8709525739805398,1355.6985788923403,10550.49741530909,1.4393394824984094e7,1.482685702228612e8
-0.004429985265634047,0.5380554674631934,8.737747909009499e-5,28.901949921015838,0.855073750284414,-7900.807814848903,9980.632143871753,-2.429043039103637e8,1.2202417533631416e8
-0.004439985250009056,0.538327982804998,8.431739659794181e-5,28.354225104769927,0.8865922845599976,-15113.592747382023,10362.277698403814,5.914901125433394e6,1.2470728311358069e8
-0.004449985234384064,0.5387601796434677,8.849283214841546e-5,28.236847816891377,0.8545178308827017,-6181.479372863524,9750.406365665713,-1.7984347533597637e7,1.2114145081664325e8
-0.004459985218759073,0.5388137930468713,8.553749754069247e-5,28.42482458327274,0.8545316959880813,-12007.828099152068,10511.981934607884,-1.7330149300240206e6,1.6108083403806478e8
-0.004469985203134082,0.5391809368840106,8.986926492919134e-5,30.108364559133943,0.9357722731167855,14344.686237188022,12082.58042435951,1.597068190167296e8,1.7875526194760263e8
-0.00447998518750909,0.5393300753355069,8.52011565257991e-5,27.451765320267896,0.8323847305523657,-3213.4307727919363,9229.815473587463,-3.578729622811855e7,1.0237046662524791e8
-0.004489985171884099,0.5395219294789364,8.895048900201756e-5,29.252728206852264,0.8336083626805934,1438.5018983705493,10525.69087170208,1.1837174053833423e7,1.4522618448720297e8
-0.004499985156259108,0.540003184211013,8.547412412601409e-5,28.91380584067163,0.917704031637635,-3537.532253220126,12004.36666277631,2.5840498260864428e8,2.1010574864040378e8
-0.0045099851406341165,0.5403037750755026,8.53454257625484e-5,28.28076222168375,0.8330296977128999,-3771.5181808252414,9656.974988050779,-1.0806475767934214e8,1.2525223758365689e8
-0.004519985125009125,0.5404907149011483,8.820483164179655e-5,29.246276781668964,0.8262576638198746,-7645.573951114748,10492.042389825747,-1.354666173456813e8,1.4450882771665016e8
-0.004529985109384134,0.5406663298455912,8.718675014588545e-5,28.245724872137874,0.8772331953714692,-9292.828117886316,10551.778973737672,-7.366703087334995e7,1.5675293224051154e8
-0.004539985093759143,0.5412343855183129,8.749036261413085e-5,29.0090560706461,0.9174616038246942,-12843.991275670314,11046.555219689913,1.3408593968589617e8,1.4445061710551387e8
-0.004549985078134151,0.5414636208087531,8.67380174631911e-5,29.004929048162417,0.9258531252841061,3674.499474941277,12025.739193500462,1.3759822024725705e8,2.0335928999387518e8
-0.00455998506250916,0.54170193753206,8.516925121894335e-5,27.744641613991824,0.7837709662225048,2763.728983308073,9118.327592571737,-1.7296690957013938e8,1.0708074408479281e8
-0.004569985046884169,0.542082734019687,8.971899485380034e-5,29.184952641621475,0.9169689958928354,-30972.25376896011,12613.984959764926,2.127512037791043e8,2.4459302718749982e8
-0.0045799850312591775,0.5421947295362819,8.969832024914982e-5,28.21334243898342,0.7877102835766318,-15621.828319697686,8456.807961467483,-3.8379163430887353e8,1.1350172683086249e8
-0.004589985015634186,0.5425109093633854,8.62209500294179e-5,27.98433726835668,0.8470988049718712,-2220.0442452334332,9951.047124983033,-6.371110341260859e7,1.3950225382727858e8
-0.004599985000009195,0.5427815129157352,9.088229381029493e-5,28.068526423278115,0.9047137127504247,-13791.878016874198,13539.750523535562,2.5428876162688684e8,2.842933366894171e8
-0.004609984984384204,0.5431695468707074,8.514815661242295e-5,27.739573672796183,0.813459182674415,-3698.740993417996,8880.940922930386,-1.1517188822015007e8,1.1118104335900785e8
-0.004619984968759212,0.5433605843160768,8.917020262387878e-5,29.565976605891876,0.916603299514588,3226.553810810661,10005.584237132849,-1.7211460303806522e8,1.2401236665709259e8
-0.004629984953134221,0.5437369948152695,9.051760739185833e-5,28.47584515888514,0.8520876211561418,-8604.524927912036,8803.949501197581,-1.5637632084669414e8,1.0710509786297618e8
-0.00463998493750923,0.5440557230984158,8.559752033217305e-5,28.052351972963937,0.8466866432321585,666.5793082466889,10641.725550223866,1.609746070375756e8,1.3732399003090274e8
-0.0046499849218842385,0.5442623680450486,8.802019199991744e-5,27.259007460789604,0.8556274720419332,355.87680863269424,9349.857457750439,-6.500970267243284e7,1.2915260331069678e8
-0.004659984906259247,0.5445921301450407,8.403338656633393e-5,28.16157079486149,0.840541160653194,-10172.641168739528,9914.915745666813,-6.82820641775934e7,1.444659125304405e8
-0.004669984890634256,0.5447497223399145,8.451315372909984e-5,26.616643790155823,0.847320026831004,-10962.478570542775,10844.417014364686,2.8201472828675294e8,1.6396578735711867e8
-0.004679984875009265,0.54472775137601,8.732317757292574e-5,27.09846977743736,0.8048713071802105,19020.645640325525,8979.525455096333,-1.0677438638710114e8,1.0493802196320324e8
-0.004689984859384273,0.5454067655362196,8.842815144041198e-5,27.279676047552766,0.8332176532127886,-12504.530707272548,10596.520659607333,-2.8755070591504294e7,1.6506083298982382e8
-0.004699984843759282,0.5456609586583787,8.52352893816438e-5,27.842235168557483,0.8306121078070461,5755.57337739994,11718.66610128334,5.656262819560996e7,1.9473209511725697e8
-0.004709984828134291,0.5459289033202996,8.318314414308936e-5,27.522873416379053,0.8091132070605204,-181.82201044371814,8807.76760627738,-8.454591269664197e7,1.0730497867760198e8
-0.004719984812509299,0.5461700747762437,8.678582413953798e-5,28.491464346747446,0.8439150453738592,9745.584890126152,9774.717266834454,-5.105329201149789e7,1.1858761003153454e8
-0.004729984796884308,0.5462376558798895,8.482618782461199e-5,27.24967386375055,0.780339927013642,-7026.943159635648,9527.648012082458,1.4822190207902739e7,1.1010132737583795e8
-0.004739984781259317,0.5465228805782443,8.05219426326756e-5,25.790654326699922,0.8253589658816353,4529.939607150661,9656.079073037155,1.5918320785554433e8,1.3405115180905798e8
-0.0047499847656343255,0.5470526551557022,8.646893826811851e-5,28.242063288447966,0.8147116957642894,5189.826742484791,10518.799537130826,-8.146220902404007e7,1.4189409640050715e8
-0.004759984750009334,0.5471335778675188,8.342020949152891e-5,27.70589982836939,0.8921134095400528,-11612.396198193119,9986.708422591328,4.154907628991753e7,1.3268093660270126e8
-0.004769984734384343,0.5475218310846006,8.216348021302098e-5,26.082558085061613,0.7759302764961326,11786.1743377097,8798.28837655926,-1.328462620074677e8,9.537247442335984e7
-0.004779984718759352,0.54776974637878,8.398193020423983e-5,27.025621844790233,0.8223027516448908,-1798.5028270637642,9412.761402742804,-1.5158177405771047e8,1.204320815780988e8
-0.00478998470313436,0.5482042059559626,8.694530329847748e-5,26.78565419265717,0.7780703034669614,-19493.732603145614,8741.330906306483,-2.0216919970837185e8,1.2746814422322893e8
-0.004799984687509369,0.5484051847666014,8.569601855473434e-5,27.077436147961055,0.7977405739313276,4902.987592788345,8611.812311180613,-1.585382671247527e8,1.0542521877891122e8
-0.004809984671884378,0.5488445449701761,8.483362720551027e-5,26.638645997064803,0.7894053015979859,14222.581020540692,8772.343368430347,-7.879952994205427e7,9.882629199971785e7
-0.0048199846562593865,0.549019589591355,8.196892532246905e-5,26.47637112245911,0.8270900875130875,-202.92970667532202,9496.22694655333,7.061629013221557e7,1.241022394318254e8
-0.004829984640634395,0.549143447404539,7.921938740875078e-5,26.375398715995885,0.824168681173228,11655.4160814892,9600.96559160498,1.117492199511346e8,1.1970647280337076e8
-0.004839984625009404,0.549450771835184,8.291154391981382e-5,27.021002135185203,0.7972150802704344,-11036.806027183588,8666.927128751327,-1.6045447634586477e8,1.0339100866030815e8
-0.004849984609384413,0.5497939386132061,8.033859795805837e-5,25.761948529700476,0.7776812004403404,-9415.098170923025,8421.478319467977,-1.2324588807475131e7,1.0080499734959225e8
-0.004859984593759421,0.5502120824196222,8.214189298369559e-5,26.876572603423174,0.8319962959562425,-15361.961841246715,9250.721100803483,-6.718887317762281e7,1.0980334153468676e8
-0.00486998457813443,0.5503183762522462,8.349081645457955e-5,28.325302658393593,0.8517223414168906,5219.725295036108,11256.00475462961,1.7061842212169808e8,1.9113517995231023e8
-0.004879984562509439,0.5505286868086544,7.886905998110387e-5,25.427899285833895,0.7514466647300365,-10008.69227188487,9183.073664078713,6.081700576597193e7,1.1758888816528085e8
-0.0048899845468844474,0.5508122275382625,8.552653483624313e-5,27.5983258216203,0.7695906480449788,-1127.3317880227978,8997.963934672935,-2.0375093236936438e8,1.1804857663547088e8
-0.004899984531259456,0.5511511259363802,8.616270080772052e-5,27.649815719764177,0.8850039564738786,-10060.300989744748,11736.061658187959,2.4084331737135553e8,1.6199459641120222e8
-0.004909984515634465,0.5512722799233347,8.382940314107587e-5,25.961453575356757,0.7471091329486395,2401.251445065475,8525.682764829615,-1.1930702022770424e8,1.0525430441815618e8
-0.004919984500009474,0.5516735584445289,8.704189869447322e-5,27.834922886282765,0.849239890816466,-8716.494295565944,9825.989332912257,2.5312985435212888e7,1.2239940842753528e8
-0.004929984484384482,0.5518762449150136,8.411643638372246e-5,25.25667193995365,0.7463819706878403,-9511.495906462353,8217.93174229761,-9.494744534101027e7,1.0020984555252255e8
-0.004939984468759491,0.5521827943072454,8.324848989491691e-5,27.288066110257326,0.863658410819678,-15267.660821259398,10982.314435107734,1.578505454749084e8,1.535035978047863e8
-0.0049499844531345,0.5523449618151822,8.30016935970222e-5,26.953585053478232,0.8147525545411346,-1525.594741296232,9935.38465999551,2.372816595047505e7,1.1327821054675026e8
-0.004959984437509508,0.5526632628523103,8.453069796907692e-5,26.708827569466827,0.8369148661621528,4237.419905880763,9071.049071375342,-6.483956103247411e7,1.0875358309003554e8
-0.004969984421884517,0.5529975052415557,8.369327602874039e-5,26.10961035219988,0.7417709312869404,4772.63175242312,8324.393253554332,-1.5254506731083453e8,1.0492248500112611e8
-0.004979984406259526,0.5532926211380967,8.394867977400217e-5,26.732639172152957,0.8282923805114404,-17392.506629178886,8671.529629954526,-2.539411979790583e7,1.0816574034362379e8
-0.0049899843906345345,0.5535196013939145,8.243039771568128e-5,24.5411623833291,0.7522627376720739,-10004.05250332194,8208.719027987534,-5.5886033123374715e7,1.1044219735528739e8
-0.004999984375009543,0.5539163260651064,7.814512242848058e-5,25.623292125048152,0.7885432812877757,-3287.3980621987384,8798.50154710286,-1.0452675358676943e8,1.1042514596686287e8


==> anc/Figure-5/d3_L254_rJ0.31.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5537845713020768,5.426956764067728e-5,26.07211561694764,0.5042403648551411,3409.110352052257,6127.231900614177,-1.809632163450692e7,7.57803264522144e7
0.004989999812096357,-0.5536804875932991,5.7544689077673126e-5,27.236283434915347,0.5476413253976676,6549.759004557786,6372.152124147427,-6.487712659092282e7,8.08480412444735e7
0.004979999735951424,-0.553349677802925,5.6539317942565845e-5,26.361991084882032,0.5256895566669267,9691.047702803102,6499.414745530014,1.353474014695802e8,8.857182908249718e7
0.00496999965980649,-0.5530659007464886,5.470971686342861e-5,27.12923838666258,0.5046161478225516,8615.040887686067,6101.018276010669,-6.505136262144693e7,7.56563678531119e7
0.0049600000493228436,-0.5529160996702613,5.727803213853551e-5,27.905941702445084,0.5575658193289152,14281.952810893777,6315.158553174749,-9.3525421223832e7,8.198699557970816e7
0.00494999997317791,-0.5525553920891372,5.7830680693723366e-5,27.001085722440425,0.5454200683446242,3274.333581282059,6916.908177021294,1.631163455744963e8,9.487271203978297e7
0.004939999897032976,-0.5522941469214391,5.5090316607885304e-5,26.703229826861264,0.5386491343607359,-785.6431320860457,6341.476751943107,-6.41435811346058e7,9.266744724291085e7
0.0049299998208880424,-0.5521372411628839,5.553017853499697e-5,26.601233275307436,0.5035055007297633,8779.464120477229,5754.696271442084,-1.39848653691483e8,6.860672534682637e7
0.004919999744743109,-0.5517948910634264,5.384889872457053e-5,26.862209566432508,0.5054100385612775,6966.822109957977,5758.892592672303,-1.9758952708248737e8,7.051222470061359e7
0.004909999668598175,-0.5515177270856687,5.280967657480517e-5,25.586367606253532,0.5253938508812883,-13778.355309882912,6151.1560523059525,9.27534421697673e7,7.717147290421417e7
0.004900000058114529,-0.5513708412657718,5.4800447999812646e-5,26.797005150673048,0.5088033510010954,8331.801613083178,6085.574680790234,-8.326238300278881e7,8.345570365603906e7
0.004889999981969595,-0.5509792689393511,5.55289743238195e-5,27.907369844260483,0.5305048398721876,6273.438587151824,6980.308445864463,-8.963670313013361e7,1.0284507556637426e8
0.004879999905824661,-0.5506804137740638,5.5345533772047686e-5,27.125700804921966,0.5235785221003773,-78.22771399395978,6086.267021203591,-7.454823860170369e7,7.398205461316352e7
0.0048699998296797276,-0.5503810608716215,5.448640826491338e-5,27.09242800799992,0.5421413830770828,-6385.678224399733,6457.100225846665,1.399789961451933e7,8.458472752558173e7
0.004859999753534794,-0.5500684330469111,5.6275868963337205e-5,26.877295794876293,0.5103717849896803,3888.5493707066016,5746.561029522358,-9.349343676621176e7,6.774249640906537e7
0.00484999967738986,-0.5499282815639629,5.468709053067923e-5,26.57439143707689,0.5195336398036785,-3045.0169300514517,6472.549074082384,2.485183985444944e7,8.594008683272938e7
0.004840000066906214,-0.5496191238041039,5.699708106564925e-5,26.81210010372974,0.5206523916618565,6665.114529441234,5594.613404265619,-1.5284939880167058e8,6.955347810589513e7
0.00482999999076128,-0.549525668535114,5.3543948586709486e-5,26.74338804786446,0.5510567624986236,6169.567563107202,6197.08102421505,7.368038276648094e7,7.719594032082932e7
0.004819999914616346,-0.54917710273331,5.455693048259964e-5,27.904116432703105,0.5415160780449065,2264.13393944082,6294.709592498617,-5.930299976353315e7,8.406553978473988e7
0.004809999838471413,-0.5488605818768841,5.622560853594804e-5,27.77430530177891,0.5655385407073262,-1391.434418300855,7092.410795176289,9.25434099085039e7,1.0777177092020036e8
0.004799999762326479,-0.5485633820550523,5.25605685028541e-5,27.0931678128524,0.49014593401225326,3378.719478196722,6115.770618930822,-9.566435080458018e7,8.291477854649062e7
0.004789999686181545,-0.5482621408111301,5.2767216578685526e-5,25.969979832103814,0.5130040591354634,8760.488872360158,5851.970420062745,2.2269319629979856e7,7.551858250212795e7
0.004780000075697899,-0.5480654723444482,5.2940564427454636e-5,25.919483326539282,0.518565055571042,5165.648236455079,5742.456697605896,-3.0171491045956906e7,7.191304308093756e7
0.004769999999552965,-0.54765982669479,5.1755886197985974e-5,26.87597717552919,0.5250803114093785,4621.6683608486765,5668.896732302496,-7.70034176984934e7,7.321353097861362e7
0.0047599999234080315,-0.5474967793300399,5.645285134919434e-5,27.561849022055288,0.5387423609508204,-1032.7137172345829,6171.585890131191,-1.858271397797556e7,7.44234787855093e7
0.004749999847263098,-0.5470980866776074,5.5560173081361496e-5,28.04589593009871,0.5439835874911916,2165.6033614350386,6745.162191469332,-5.494881726700476e7,9.482217372090137e7
0.004739999771118164,-0.5469971605606723,5.304284173463489e-5,27.550646109620672,0.5568970434410228,11821.101376594232,6151.765787450691,-2.766733185205581e7,7.887570355076545e7
0.00472999969497323,-0.5466848694666757,5.4412913989315466e-5,27.512267528727328,0.5413451217990138,4344.389266608414,6751.309587049673,9.469557738542998e7,8.610361742178398e7
0.004720000084489584,-0.5463497957483172,5.393843866587138e-5,26.942187836739294,0.5135762543676669,-4201.0407348624885,6036.438970962255,-1.550835526497676e8,7.192748406401366e7
0.00471000000834465,-0.5461647046038182,5.345604967043121e-5,27.207857909092972,0.5368169922412123,3691.2559186622007,6914.333147239804,6.975886798687132e7,8.950389534007584e7
0.004699999932199717,-0.5458675519115183,5.2799543194904164e-5,27.82216222243256,0.5666925125969768,5625.325962764429,6938.627318869298,5.435550409381311e7,9.748059352693187e7
0.004689999856054783,-0.5454853424605683,5.480168495567551e-5,27.80859084774317,0.5847194550083646,4774.466304579523,6784.960684014719,1.7483545440897366e8,9.61613976038925e7
0.004679999779909849,-0.5452623206145946,5.649325203846665e-5,28.158759429116206,0.5901314396257925,-3695.5238473098875,7385.797968549011,1.8395299780927148e8,1.0419340520353669e8
0.0046699997037649155,-0.5449690700954414,5.4151387347855055e-5,28.296730090682033,0.5699049937063339,17704.923173247505,6752.22638402397,2.0573936162893075e7,8.309736686312504e7
0.004660000093281269,-0.5446184876138235,5.570408976372304e-5,27.29204661487764,0.531425657831907,14127.027217308063,6385.608716848248,-4.0695113239618763e6,8.46621500196361e7
0.004650000017136335,-0.5444383442700609,5.590390729422692e-5,27.735413803114252,0.5685482837404701,-1200.802744192918,6610.667986997912,4.819965259599472e7,8.84270427339769e7
0.004639999940991402,-0.5440983972866555,5.7951508853608014e-5,28.651186902040077,0.5650405507970534,2751.8377295915843,6966.8376446041275,-7.361499304546554e6,9.128280371629393e7
0.004629999864846468,-0.5438978867073431,5.652680395490993e-5,27.49626473143459,0.5544809138861633,-1374.8128996387331,6460.837431923127,7.423352685706061e7,9.25806989535578e7
0.004619999788701534,-0.5436613271405223,5.691780983911321e-5,28.524742649055405,0.5817051131192202,3322.1547043826804,7374.279098980594,5.577967990348071e7,1.056919796274195e8
0.004609999712556601,-0.5432991378657985,5.562687367076145e-5,27.63158369011506,0.5557068880576113,-141.74952754036187,6553.973305528159,-1.6549742783924425e7,8.297955499182741e7
0.004600000102072954,-0.543029253779107,5.703705352221152e-5,28.74482697735273,0.5301950697135114,-156.13488675658235,6387.108594712733,-1.3398422412329715e8,7.560305396712416e7
0.0045900000259280205,-0.5427121148712813,5.450737162056307e-5,27.622275937483405,0.5452861793675281,1910.198575933355,6413.774587948316,-3.479967175031877e7,8.446761791650742e7
0.004579999949783087,-0.5423841013798486,5.707046106703558e-5,28.133141924817828,0.5228304897088821,-1698.0960624711727,7144.094286953221,6.864048187906499e7,1.0070032090791325e8
0.004569999873638153,-0.5420380311769667,5.568152266210593e-5,28.24938571074082,0.5545640432438298,3388.1661534845152,7307.863549734328,5.532016887277901e7,1.1162719771768376e8
0.004559999797493219,-0.541917278157186,5.432023211176514e-5,28.478033331439566,0.5595564985402408,1697.6341478564684,6583.689612096804,-5.053858864347549e7,9.591009659474558e7
0.004549999721348286,-0.5416444978782441,5.631575384029482e-5,28.41943328683796,0.5682465958788813,6748.211361171247,6478.334957582971,6.567627788747863e7,8.709898778503585e7
0.004540000110864639,-0.5413183976183997,5.436455460356396e-5,27.39933911226722,0.5516815036874186,3336.7377159083153,6440.145113677375,4.643587511319137e7,8.572206686003941e7
0.004530000034719706,-0.5409821504096736,5.477820216505717e-5,27.658763905901814,0.5482653399644473,9951.917710994114,7065.46458505664,1.0487756258535601e8,1.0343871444187161e8
0.004519999958574772,-0.540667240587087,5.690625760758003e-5,28.704675437006514,0.5984920175572171,8264.444225745725,7131.350907977847,9.698076149459104e7,1.0506456202836318e8
0.004509999882429838,-0.5405362481395946,5.8001712179101935e-5,28.695810716682402,0.5621056850732095,1586.5719033737814,7191.6953975416745,8.473568081202495e7,1.0236954186678936e8
0.0044999998062849045,-0.5402020910957943,5.470455665969555e-5,28.181848516284695,0.5542784232337197,16771.025651423068,6660.4482422572955,-3.1761481954973087e7,8.944294483428922e7
0.004489999730139971,-0.5398960120034179,5.374812851434104e-5,29.00341610994226,0.554998775858304,5793.079395384069,6514.385569119359,-1.7490585227738118e8,8.42762296340221e7
0.004480000119656324,-0.5395392230722346,5.745912761881857e-5,28.308324255147816,0.5539594341095004,2871.20509967299,6632.39948701696,8.780384943109747e6,7.908301104362196e7
0.004470000043511391,-0.5393574120369973,5.574012535909764e-5,29.130983849846103,0.5705753409994027,2856.4031703720784,6772.297711156424,-6.1729904053551294e7,8.837303602836043e7
0.004459999967366457,-0.5389667419589247,5.698127969856141e-5,27.71273314323817,0.5513630511456581,9089.775118430585,6233.814182582583,-1.3944629135206246e8,7.630345993736772e7
0.004449999891221523,-0.5386528160489866,5.5211542314396736e-5,28.847017310354165,0.5620896717941106,13346.488721540476,6636.485517503761,-6.955251509601587e7,8.878055982235909e7
0.00443999981507659,-0.5384332955706866,5.61432257114349e-5,29.60953944431457,0.60208977427529,-315.9348862646664,7620.690332569538,1.3223909048593147e8,1.1795330154626597e8
0.004429999738931656,-0.538076383525668,5.529524717966809e-5,29.741319953034818,0.5458987822373907,8308.961515425068,7017.992114538442,-1.7711168441371e8,1.049777083827372e8
0.004419999662786722,-0.5378505676616795,5.647112076383243e-5,30.19222788128418,0.5915876957973495,3155.963994063491,8011.264617000024,5.669762552490504e7,1.1592041554296651e8
0.004410000052303076,-0.5375597452264981,5.827147366115093e-5,29.77984321392875,0.5745023520767341,3313.0805319219958,7551.757834634051,4.078192904420832e7,1.0827488765047131e8
0.004399999976158142,-0.5372680301120266,5.778875002996659e-5,28.563323201716976,0.5495985144621097,9666.848210562359,7143.23499898544,-2.7871785684294295e7,1.0088212290290406e8
0.004389999900013208,-0.5370758527361907,5.7240250318674216e-5,29.356622285888964,0.5882995402028038,7687.715801611968,6813.582533740272,3.494153353676577e7,8.88661645563883e7
0.004379999823868275,-0.5367526706793351,5.7697232258802584e-5,29.35782292303537,0.5917603610609597,-537.8785520546306,6992.21850068486,-5.786923366331957e7,8.713172182795678e7
0.004369999747723341,-0.5364416811399978,5.659517842173857e-5,29.48764200313077,0.5856078684091882,9320.715241001733,7026.480808277564,-4.688592528738752e7,9.743209357169388e7
0.004359999671578407,-0.5360991993525532,5.690342263891281e-5,29.495673353417505,0.5638547167615675,8243.361538861775,6942.442162646103,-2.6342244034592006e7,9.304735344391192e7
0.004350000061094761,-0.5358252782475201,5.714422653342058e-5,29.23208672810941,0.5464351151334178,1418.0940949852368,6842.300580407559,-1.2716401619487919e8,8.73821905376304e7
0.004339999984949827,-0.535549967128154,5.5925573138584895e-5,28.468742769665702,0.5461520199045697,16003.371445412276,6619.410486645839,1.0321573578386761e7,9.209040000119843e7
0.0043299999088048935,-0.535196206420625,5.9684529264008156e-5,29.619497968785883,0.5916368817478584,7985.471637828073,6960.597423319665,-9.938786297014819e7,8.435940412250166e7
0.00431999983265996,-0.5348478706269758,5.65985930850381e-5,30.54463981468916,0.56429835647152,3040.234686194546,6946.897055560997,-2.1628611006385013e8,8.104727967197275e7
0.004309999756515026,-0.5347024693531809,5.992875167543006e-5,29.966073968240558,0.5595894818992464,-11419.990241567311,6741.1108312282695,-1.4702727546210033e8,1.0875395821821016e8
0.004299999680370092,-0.534372605560581,5.818564315634768e-5,29.331524789642447,0.5967689761174108,-2222.1707471727786,6893.001309838994,7.733292618827437e7,9.525564081520419e7
0.004290000069886446,-0.5340634814356564,5.774842512228961e-5,29.494569483628293,0.5696862798560999,5611.823643241543,6971.9928762878335,-1.234763038224553e8,9.377148389334932e7
0.004279999993741512,-0.5337387461864161,5.7837399730060686e-5,30.39546268830149,0.5991421676903816,7317.846626423678,8203.396682769846,1.827522064508652e8,1.2266435090643954e8
0.004269999917596579,-0.5333417174915192,5.737127739500678e-5,30.01500428459511,0.6201373849225624,15437.313170109648,7530.477999858029,-3.921386711157507e7,9.680043383432092e7
0.004259999841451645,-0.533180347590114,6.054645048396843e-5,31.295307002357948,0.6358248574242419,6705.036563095072,8312.827662482838,1.4893406301315942e8,1.3427470945657e8
0.004249999765306711,-0.5328750492270693,5.7505520659177826e-5,29.78267679746582,0.6137439644346402,11292.927853474404,7593.45753246509,8.877082324209769e7,9.794868792281038e7
0.0042399996891617775,-0.5326216201532515,5.8505127596222274e-5,30.092222428657422,0.5786293640086216,5908.734092479548,7061.145207172267,-1.851749783513336e8,1.0316918178667511e8
0.004230000078678131,-0.5322412775691014,5.780434609629677e-5,29.883889859016357,0.5922597302990723,23487.87320004728,8172.769063003129,1.3025483488043651e8,1.202683299912024e8
0.004220000002533197,-0.5320644431583705,5.728116626740559e-5,29.448850951982735,0.5626449925036496,13663.811526102058,6513.902713559497,-1.5342813995809296e8,8.538688862494987e7
0.004209999926388264,-0.5317604679891019,5.7196080305597654e-5,29.986536818952214,0.5739506025378664,3594.346149654607,7115.69268201412,-3.999038259126531e7,9.644708889648867e7
0.00419999985024333,-0.5313391476924066,5.773419545047064e-5,29.579671397602667,0.5723200659399112,9181.037166214368,6605.601055063517,-1.2196913318419649e8,8.616597916198207e7
0.004189999774098396,-0.531154422001995,5.713857189306361e-5,30.289077777063834,0.5839323226509173,391.60232732671886,7311.079260090986,-7.8330680364078e7,1.0342772365352678e8
0.004179999697953463,-0.5308580602383594,5.867801233390978e-5,30.149459013865822,0.5876264174005321,13642.058214652352,7368.299681176819,-2.894133923792102e7,9.891078320655105e7
0.004170000087469816,-0.5304298646527565,5.835019282202019e-5,31.333347047718792,0.6080522680739776,10640.818368583263,7592.589116284239,-7.007244807426132e7,9.87270251819774e7
0.0041600000113248825,-0.5301698845263225,5.7285917393556505e-5,30.820271304171953,0.6377980166128714,24862.183982904047,8072.2304068771045,4.65802501762136e7,1.178946001007599e8
0.004149999935179949,-0.5298727139496593,5.931899372732047e-5,29.850167321925117,0.5966139692034147,1193.7324236016377,7328.809090095946,-7.16266528460184e7,1.0425704086005071e8
0.004139999859035015,-0.5295427609024332,5.904371092621301e-5,30.229162243977537,0.600355917936374,-1495.9542952217237,7502.34456379925,1.5944923043280026e7,1.0076732346037732e8
0.004129999782890081,-0.5292991921316019,5.752285259514869e-5,30.757178393982638,0.6064828993624163,-10093.827695121956,7516.371516604469,1.1268880540042039e7,1.0381587568304904e8
0.004119999706745148,-0.5289075301558829,5.876778991681768e-5,31.065027523231247,0.6170864901300638,7344.92726351971,7193.9649203342815,-1.7566653405527467e8,1.0017691179323559e8
0.004110000096261501,-0.5286512936142619,5.4905433097241735e-5,30.2657332109697,0.5983377206052335,11967.48507809479,7504.325549553449,-1.2552993874545705e7,9.726480405440001e7
0.004100000020116568,-0.5283635165171471,6.069281827238458e-5,31.62532837566991,0.6221774596490175,8152.684027922035,8375.803679814057,2.370468524994156e7,1.4089125845853063e8
0.004089999943971634,-0.5279708046798943,5.778867253994757e-5,31.258907700424736,0.6194719572115294,2481.1740137008373,8051.050307610324,5.3686835075355455e7,1.0460948707247241e8
0.0040799998678267,-0.5276198088946183,5.828103541704285e-5,31.186003137824756,0.5816527565966576,11388.652033036426,7675.9866627253205,-4.760803720554976e7,1.0586949874994707e8
0.0040699997916817665,-0.52736683939331,5.840567198583125e-5,31.148899453889527,0.5980850726156408,18554.60677450678,7503.000529811778,2.2338697463151e6,1.0532264398497815e8
0.004059999715536833,-0.5270159931080993,5.788719992411451e-5,30.920448644174716,0.5950928942621717,3630.5780374429232,7448.565497671652,-8.078287713432933e7,1.0305563629046638e8
0.004050000105053186,-0.5268856192648292,6.017078105889854e-5,31.714201015028426,0.6239490765215367,4535.232186538697,7634.873922048357,-1.0632328352229117e8,1.0446045120090602e8
0.004040000028908253,-0.5264238048122618,5.931875800574268e-5,30.585935002462037,0.5942144844834423,11085.79593639926,7179.345024686671,-1.1902582180606786e7,9.516176620216666e7
0.004029999952763319,-0.5261441563803001,6.0468713266488615e-5,30.676571222232013,0.6255907308057839,13872.389853727906,8603.544048454585,3.0807560023247504e8,1.2970414150724146e8
0.004019999876618385,-0.5258305908013141,5.9152537225620074e-5,31.286786691005428,0.6009299644073347,2939.242512702019,7645.573373656219,-5.065473491412116e7,1.0541225213593864e8
0.004009999800473452,-0.5255128790900458,5.798388838124771e-5,31.934107885847162,0.6403521311669254,8140.886326603474,7942.60473969207,-8.221157155759868e6,1.2432754384070285e8
0.003999999724328518,-0.5252554738033451,5.77462796462013e-5,31.96602698862965,0.6297996395643445,2930.800459897861,8220.472665951704,-3.691323582153563e7,1.3355220933758289e8
0.0039900001138448715,-0.5249177916051129,5.7725786618638e-5,31.32630743649301,0.6652092834460972,6636.022344077474,8379.914560747617,1.612810620185304e8,1.1746524740201713e8
0.003980000037699938,-0.5246614135727291,5.981244729252129e-5,31.379257850494493,0.6309677786683417,1017.6531161568662,7956.944893401149,-2.5303738322994456e7,1.2485211809620771e8
0.003969999961555004,-0.5244822726665878,5.80989533486562e-5,30.290979773541277,0.6014029125670369,-8757.852117223176,7246.513821819727,-2.869295056434668e7,1.1755508038025114e8
0.00395999988541007,-0.524021014054597,6.067065041424197e-5,31.43536483626062,0.6391990906315422,5150.258551155762,8335.97031497852,1.4699564783869264e8,1.2017113536064288e8
0.003949999809265137,-0.5237386383104952,5.9688292497171356e-5,31.904985669149337,0.6311644600015056,-1825.5906344726232,7587.786829350501,-1.1217012727926026e8,1.0655671289188705e8
0.003939999733120203,-0.5234284678536931,6.183788213236294e-5,32.26622106593878,0.6409924884836922,-3949.5847063988945,7752.421482891889,-1.2191877176462997e8,1.1388633394050121e8
0.003930000122636557,-0.5230391257383277,6.094438697062751e-5,31.390409843322132,0.632194093210621,4336.043438220848,8495.090837386559,8.966765063109455e7,1.415232656645263e8
0.003920000046491623,-0.5226956578614422,5.7442769394580703e-5,31.816866801950972,0.6208171259402626,2817.6440175702187,7811.9365571897715,-4.232624398655051e7,1.1818442624754636e8
0.003909999970346689,-0.5224503734012012,5.814553085848053e-5,31.331984750533056,0.6140509044157536,16907.353813538833,7781.457706817279,-4.061751396993997e7,1.0536780055194233e8
0.0038999998942017555,-0.5221032072172148,5.937570101727987e-5,32.653589009487035,0.6469762428623063,8630.865345730323,8749.790367244246,-1.5783932924344545e7,1.413303455226712e8
0.003889999818056822,-0.5217361206130243,6.177896760109658e-5,31.590629456708548,0.6127085958357464,19099.387925186966,7820.466839629407,-3.419831466712453e7,1.0875003101076178e8
0.0038799999747425318,-0.5213657145247914,5.7979395338897315e-5,32.174721249572166,0.6374947090325354,9858.895594677344,8564.629144825643,8.396199477233462e6,1.3621226833346972e8
0.003869999898597598,-0.521188484682038,5.8252300627856916e-5,31.763862888233955,0.6115226917295511,17949.37430042073,7974.723898278466,-1.9034800957107082e7,1.1446443416126707e8
0.0038599998224526644,-0.5209155631867933,5.945112598841759e-5,31.35382178554036,0.612183605984792,4990.051220568276,7810.442065545423,-1.4873227653150284e8,1.1824274238862984e8
0.0038499999791383743,-0.5205315264046773,6.120601696531177e-5,32.7660606759904,0.6382958007578623,19849.042807167196,8873.208494525123,6.119550118080668e7,1.2191141139697248e8
0.0038399999029934406,-0.520268695797469,6.162503505482338e-5,31.26489622641486,0.6386000786124998,1929.8930798649378,8231.591996509038,7.008930834237042e7,1.1177459477382311e8
0.003829999826848507,-0.520002171837538,5.955846221455904e-5,31.427167603346412,0.5854474287234761,-5951.7052382572665,7132.835890234886,-1.182763972272926e8,9.659751428131472e7
0.003819999983534217,-0.5196205723496509,6.128345245283139e-5,32.93432598395854,0.6558071661751698,13343.228987800865,9041.544272568195,1.2805154897292754e8,1.48372318697859e8
0.003809999907389283,-0.5191828436816931,5.928005685994559e-5,32.61125210473835,0.6353937073419852,18005.17724912287,8517.945375824247,5.184243413807861e7,1.2398252855386578e8
0.0037999998312443495,-0.518994937397458,6.060993886629224e-5,33.01479078407118,0.6739404432355232,7817.6243413013435,11062.447253230464,4.0872960183005476e8,2.5975320325253668e8
0.0037899999879300594,-0.518631038933899,5.794198490672708e-5,31.55516970637504,0.6201745037893266,2878.3419031100843,8202.036708625408,-5.163061028407577e7,1.155800305539466e8
0.0037799999117851257,-0.5183559640698361,5.9553820088189676e-5,31.95221605094296,0.615377560279657,4174.976529418175,8189.65795858894,6.92470198862834e7,1.1160345760860305e8
0.003769999835640192,-0.5178340030442107,6.111137974916975e-5,33.40589545077956,0.661010655859706,16119.757893150008,9124.299828353058,8.145458725900435e7,1.2897472705651702e8
0.003759999992325902,-0.5176152206698085,6.164225591187108e-5,33.524766837017836,0.6332353734945979,18431.0960288546,8348.41801496358,2.272621644930404e7,1.2605438803007936e8
0.0037499999161809683,-0.5172950631330024,5.955145937123297e-5,33.29999146378349,0.6595997490789303,19960.13242643005,8793.77770793221,9.709136347592437e7,1.535417525619687e8
0.0037399998400360346,-0.5169939181009544,5.9306426505265666e-5,31.844123119315505,0.6181041466585145,16116.467166031167,7401.439075069581,-1.8463062390082455e8,9.87617515925227e7
0.0037299999967217445,-0.5167235785961267,6.139935984474921e-5,32.43157001992067,0.6515783996595021,-4749.704585322613,8529.685755001963,9.811888451237008e6,1.2211653343818757e8
0.003719999920576811,-0.5163697226686988,5.923126427820236e-5,32.83514502258758,0.6725237994168226,19361.353866581827,8909.950294463259,5.727835390946255e7,1.2225663097937538e8
0.003709999844431877,-0.5159459300067626,5.805078441581868e-5,31.335858599380188,0.6255976901482959,4310.179376649968,7506.958557119045,3.0890567795243026e6,9.690160919861099e7
0.003700000001117587,-0.5156191265685022,6.1006483907367375e-5,33.53141179357371,0.6969901056606899,-13141.401408863192,10013.652706386383,3.959398790327932e8,1.7637791255733925e8
0.0036899999249726534,-0.5153756386455672,5.872804260196046e-5,33.79347732525662,0.6966107643640452,25607.898549829402,9766.28313034906,2.5105485598450363e8,1.7397581757667005e8
0.0036799998488277197,-0.5149256784031692,6.098431240829368e-5,33.765437007019806,0.7067992593045621,9655.718663125963,9644.19613387213,1.2265681950686017e8,1.6057686969867888e8
0.0036700000055134296,-0.5146520416166165,6.1025886593619076e-5,33.00261264579238,0.6717046352834507,15921.783454403996,10235.916386748284,2.636202024976386e8,2.082600963043543e8
0.003659999929368496,-0.5142714513560408,6.059006552042358e-5,33.50930157470532,0.67819515296278,8707.245429275832,9541.219552505776,1.567240863641268e8,1.5754051030828413e8
0.0036499998532235622,-0.5138902543175966,6.293059564370706e-5,33.87509437268978,0.6673979344843206,6860.115261991519,9239.672809542362,1.0219308752343266e8,1.4503367614069453e8
0.0036399997770786285,-0.5136850935170891,6.095055364157439e-5,33.93408299423964,0.7009940173680698,-3226.68060149096,9779.604380931458,1.2070916404811715e8,1.6269865203256044e8
0.0036299999337643385,-0.513360951184779,6.0867187050098594e-5,31.784337689946394,0.6307050424665948,17775.459278854818,8550.627346640373,1.7162355017853782e8,1.1831102107298973e8
0.003619999857619405,-0.5130039426690148,6.335796097405223e-5,34.624364563218926,0.7423562828041441,12240.795549500333,10964.523105824444,4.876102400104997e8,1.827819500536362e8
0.003609999781474471,-0.5125440042254394,5.9986107536358187e-5,32.76832664939505,0.6450800812053172,-7582.428209254933,8323.412708639902,-1.7668406373376885e8,1.0646591542539373e8
0.003599999938160181,-0.5123050343874963,6.107059458720118e-5,33.37210775539164,0.652773115924693,-10559.446128991194,9580.56773311614,1.7825297500307596e8,1.588802054766284e8
0.0035899998620152473,-0.5120244797664749,6.0935235369986364e-5,33.802868516320686,0.6989692887346789,7498.479468716287,10070.915453864836,3.2345084695517355e8,1.6231419581977093e8
0.0035799997858703136,-0.5117038625136373,6.04959079304418e-5,33.6648531081788,0.6734780076180193,13240.89588839946,9711.312290826136,2.3446023966558313e8,1.6002660831424922e8
0.0035699999425560236,-0.5113234665144061,6.255777467233425e-5,34.19875393516725,0.7061393022141335,-6881.312010629296,8702.341936778797,3.2032494867597327e7,1.2840803340163113e8
0.00355999986641109,-0.5109617642441585,6.082919412327245e-5,33.96598555769453,0.6795262642385894,8376.878450290546,9195.193255744873,1.4266140382487375e7,1.4755513848965716e8
0.003549999790266156,-0.510516657449299,5.9865576786885286e-5,34.00386985016167,0.6776260285712209,24327.57344360282,9930.316134328192,2.0768077456702358e8,1.7254780356565443e8
0.003539999946951866,-0.5103387004615856,6.20224674530395e-5,34.66970254016862,0.7106958418267296,13910.624741870663,8612.227361767715,2.3778864314160526e7,1.3005274823338343e8
0.0035299998708069324,-0.5099386286779137,6.331817183269166e-5,35.28907777059069,0.7137029342550982,29286.340183756114,10049.52611841176,1.5076787321787986e8,1.642126286815121e8
0.0035199997946619987,-0.5095234416545775,6.06751095308816e-5,35.047508631188954,0.6413787366394116,12668.117778340309,8510.965196516268,-2.373226583308096e8,1.1114690940675539e8
0.0035099999513477087,-0.5092155647494356,6.515302566999516e-5,35.97907925182447,0.7035352971248466,16067.067252189596,8603.154680106625,-2.2052332960843644e8,1.2712226817172638e8
0.003499999875202775,-0.5088717180385776,6.156538892858415e-5,33.971543060515636,0.6758783909671738,-545.2727267390047,8542.29782143239,-3.50329104069473e7,1.2812348799254629e8
0.0034899997990578413,-0.5085637797281845,6.239291014828215e-5,34.16809813863022,0.6440898702074418,-580.913840879381,8871.206475635672,-8.047045156295641e7,1.3539669693546602e8
0.0034799999557435513,-0.5082611613884161,6.0731380989057765e-5,34.45110568100673,0.6747257741995992,9188.014852128994,8681.850604645044,-1.50390544490612e8,1.263877519915301e8
0.0034699998795986176,-0.5078829265892684,6.289869730393526e-5,35.94282722267087,0.730188546790845,8707.103740139311,10575.779645333816,2.5000729820234987e8,1.7731409032255208e8
0.003459999803453684,-0.5074274493156296,6.326818238106257e-5,34.96390012687663,0.7047297953388016,-4181.018155252046,9008.034752876276,-1.1004581810461287e8,1.2240176840542941e8
0.003449999960139394,-0.507161290687998,6.27197345314374e-5,34.958907775930776,0.6962323310875936,1975.403394040966,9355.166395270804,-6.850743051338321e7,1.2166172609461951e8
0.00343999988399446,-0.5068385065400686,6.274753106521374e-5,34.07311758309305,0.6708631056267499,2480.353157008316,9465.45854031824,5.419841540185037e7,1.6222388738786846e8
0.0034299998078495264,-0.5063874132696131,6.0929739004024654e-5,34.84269436609275,0.6716800477654139,5727.193596176918,8533.285967045538,-6.082761193561548e7,1.3062240634829852e8
0.0034199999645352364,-0.5061092898958475,5.954959665515415e-5,33.97290593104434,0.625163804446844,-5677.159484140314,7941.093386234514,-2.1688861127271414e8,1.1323437204712285e8
0.0034099998883903027,-0.505775549176737,6.524527025890387e-5,36.2460887744157,0.7337314835283907,16787.86355334715,10020.954027014115,2.0721135411368105e8,1.604382182216397e8
0.003399999812245369,-0.5055298638771922,5.99054602883763e-5,34.57945259184324,0.6927075268516983,-1325.215011793016,10605.906344601077,3.598985961088493e8,1.623401064668248e8
0.003389999968931079,-0.5050992469634802,6.256368096565992e-5,34.72419929749123,0.6423608126663224,13506.077814575963,8957.20491420553,-1.5694175345257673e8,1.2493539348540807e8
0.003379999892786145,-0.5048235385704555,6.163815837698654e-5,34.96217870491375,0.6924545663008043,-5127.93298090658,8839.785659344516,-9.016350204986636e7,1.196487841920587e8
0.0033699998166412115,-0.5044159812572996,6.392467596066912e-5,36.29038350928836,0.7253204013765473,30165.24918935231,9772.809763301264,1.738388787954198e7,1.5555391132294017e8
0.0033599999733269215,-0.5041307765030888,6.438582303560835e-5,34.80740201062707,0.6951277074272862,10919.510857646963,11166.031690112657,3.933426241084022e8,1.8949307181036636e8
0.0033499998971819878,-0.5036386552523592,6.096724799985087e-5,35.02744861214441,0.6747205894706685,10435.607675869069,8585.857728522331,-9.258621992052902e7,1.2729523883638991e8
0.003339999821037054,-0.5033296165870386,6.383341693660687e-5,36.266080292355625,0.7469359661756375,19974.808611619585,9997.324559405444,1.1551678986100337e8,1.4057072219037563e8
0.003329999977722764,-0.5030849950104026,6.274407735452308e-5,35.568724638606774,0.7249983132556519,9287.837163229582,9847.293087813463,2.8445045190354872e7,1.6691409137298515e8
0.0033199999015778303,-0.5026483299832789,6.398375154655665e-5,37.8477184785322,0.712514593539759,2323.1720788649427,9948.803028172235,-1.0370012754018302e8,1.4398540360957283e8
0.0033099998254328966,-0.502353854020057,6.34355658538246e-5,36.62313222872171,0.7108497541758316,10858.470019531478,10529.994889212507,-2.704582551053542e7,1.7927181275315115e8
0.0032999999821186066,-0.502036623431609,6.090347328676856e-5,36.15197584417455,0.7331464397862164,14839.80959010485,11119.021516713823,2.6990083494156533e8,1.6908323548601964e8
0.003289999905973673,-0.5016529172571611,6.31284960607187e-5,36.17535109995764,0.6869585083119943,11859.767183765543,9336.066877568199,-1.706484315227328e8,1.5103752995362118e8
0.003279999829828739,-0.5012275760164249,6.308462715503278e-5,36.063231115137306,0.7175716725927793,-584.7474853507279,10005.482697228119,-5.199677265354791e7,1.4074448568569642e8
0.003269999986514449,-0.5007965674595789,6.0954850814439036e-5,35.51463984371678,0.6819667727464421,-8371.92111248045,8800.289373824291,-2.7274065311710703e8,1.3486377453155985e8
0.0032599999103695154,-0.5004847412452456,6.366404845761174e-5,36.13636418742852,0.7039754063076805,5018.962636909991,10027.48368589741,-4.500071878451073e6,1.4488406828150794e8
0.0032499998342245817,-0.500122338228161,6.374515354149929e-5,35.60702993842636,0.7332202387155203,24076.422431755465,9287.005606679111,6.977603284058951e6,1.3586079297319895e8
0.0032399999909102917,-0.49974712784293823,6.257577795276029e-5,36.770673337050845,0.7351005271219491,7323.904043904771,10744.081099310086,2.0747042911100667e7,1.8678088005137786e8
0.003229999914765358,-0.49938567722162674,6.27501462110048e-5,35.021935261948336,0.6944041369956093,27471.232513616535,10416.090959582378,1.769635759504741e8,1.846066562046498e8
0.0032199998386204243,-0.4989645403348204,6.397477709515783e-5,36.643412807112426,0.7259048244454238,6242.692633677447,11756.243420707733,1.9748982902846444e8,2.3143996632083273e8
0.0032099999953061342,-0.49869247162804897,6.555720628391593e-5,36.52094674710164,0.7269271284515382,16285.008569991482,9083.557827898685,-1.594367578599165e8,1.3393225519206266e8
0.0031999999191612005,-0.4982548935756028,6.507536129046935e-5,36.856128537428575,0.7350073031129981,1485.790343348487,10176.655438198713,6.1161609649158716e7,1.487763165583393e8
0.003189999843016267,-0.4978561394757881,6.196768909475136e-5,36.91288278150388,0.7542537116757388,6240.7555845661345,10790.813530804366,2.220486889949219e8,1.711720451979258e8
0.0031799999997019768,-0.49765357334757615,6.514391408569304e-5,36.515008239772854,0.7466691865442612,18901.9387716957,10494.317938856871,2.4722242448012906e8,1.5781372036617437e8
0.003169999923557043,-0.49720848401910117,6.572520744174897e-5,38.59573897023109,0.7539108613532254,19040.55074643533,10535.092820903727,-1.6092042404827714e8,1.6841236020463958e8
0.0031599998474121094,-0.4969451005142941,6.607995220555158e-5,37.44579510321143,0.7525639491732723,15394.7639400666,10869.166164162987,1.2494457893781313e8,2.3380372054766604e8
0.0031500000040978193,-0.49647302622633244,6.368901581588859e-5,37.369537456607524,0.7511924544909071,5751.51535440617,10565.72016237493,1.3254472759812115e8,1.760865117602628e8
0.0031399999279528856,-0.4960001443281249,6.316944898138872e-5,37.70268987663459,0.7363317944030061,6630.240073048806,10590.721041655326,1.1905666480982208e8,1.6150286033310467e8
0.003129999851807952,-0.495738554030657,6.812796358237403e-5,37.91815607647525,0.770828584422356,26282.0265068442,11308.226226500985,2.7654427961013126e8,1.9090901223156235e8
0.003120000008493662,-0.4953801409672888,6.372102610302376e-5,36.81716238977695,0.7536446129511255,-2697.9277416930067,10076.807373034344,6.132803570092767e7,1.7381299486132377e8
0.003109999932348728,-0.4949428944984622,6.647952063834629e-5,38.48439936799906,0.7324670684619295,12011.698586245053,10691.980687762585,-2.4654028363424617e8,1.9387748483494255e8
0.0030999998562037945,-0.49463954199343013,6.692399628433259e-5,38.37068570919786,0.7795148620006942,11458.895735771983,10663.059320047872,4.543923062647807e7,1.6319036551669717e8
0.0030899997800588608,-0.49420030117254393,6.395092358100231e-5,37.196046154643454,0.7406666480939502,17139.546476174375,10294.348253284996,-8.307838093641607e7,1.4909249694561893e8
0.0030799999367445707,-0.49384396645760326,6.487882813913707e-5,37.16757557411395,0.7510064108957542,-634.6251367748832,10153.709661040311,8.616191836346143e7,1.6920442055351108e8
0.003069999860599637,-0.49338896165822477,6.445884342083582e-5,37.8441279758746,0.7693151486307054,25420.20054730275,9980.228130701304,-4.976560469439458e7,1.511567860777141e8
0.0030599997844547033,-0.4930136164111662,6.59426171380627e-5,37.59210937124257,0.7133886270440897,10497.526141651746,10018.45865074428,-9.250344002369297e7,1.5170235652386734e8
0.0030499999411404133,-0.492603963319521,6.315719507977188e-5,36.4722713582639,0.7177746207956772,9699.760822393095,9690.310438116852,1.5265865161870638e7,1.306205790073461e8
0.0030399998649954796,-0.49231636554579594,6.735204891514353e-5,37.37364801554932,0.722588649778653,2235.468163946828,9544.658667014486,-1.669291313070879e8,1.438466269904492e8
0.003029999788850546,-0.49206079545958764,6.479624177591463e-5,37.58585588049071,0.7255935430310456,-697.5047028822436,9928.798365905755,-1.532316718499121e8,1.4037768015320462e8
0.003019999945536256,-0.49158577420675503,6.581644723599004e-5,37.94560590361545,0.7803580102157673,3750.395464759174,11552.464588435541,3.1903050822686726e8,1.8739117067290065e8
0.003009999869391322,-0.49123699736741305,6.444300733781686e-5,39.100886632729555,0.8001284915831806,23022.659216943597,11518.68992689849,1.517487231892489e8,1.5913822886338398e8
0.0029999997932463884,-0.49077708275943244,6.44089502666828e-5,38.147343336028605,0.7448681449080155,33539.27664778021,11001.362523711337,1.3169558774703294e8,1.9127474089183503e8
0.0029899999499320984,-0.49039276624205486,6.393899580032647e-5,38.54846438035974,0.7560438063297337,14740.336289032588,9854.095877625086,-1.0418734814276391e8,1.551525861887869e8
0.0029799998737871647,-0.49004003774442817,6.720794761064782e-5,38.51221667806322,0.7969075125741314,8704.662679727026,11859.025678440308,3.199142862302731e8,2.2177836030429816e8
0.002969999797642231,-0.48962009197301803,6.895954056970677e-5,38.74975189008572,0.7829033606822601,1119.6306161350549,11883.488863282142,1.993578579123393e8,1.9866575095474097e8
0.002959999954327941,-0.4891203034055019,6.320629722223877e-5,38.97170498930253,0.7536653229111158,2742.832233018198,10885.569368465101,-8.291489238425852e7,1.899266700045633e8
0.0029499998781830072,-0.4889047933171737,6.380389951224327e-5,37.23977912417792,0.7325106116178733,9001.198949760275,10121.707808986146,1.250233612227472e8,1.62217189301313e8
0.0029399998020380735,-0.48846806266804904,6.294092522248483e-5,37.43488725099296,0.7448652617702269,22925.392076390646,10108.293713610712,-2.6008874788626183e7,1.5072425084909964e8
0.0029299999587237835,-0.4880571209366438,6.687242903451335e-5,39.43940527314139,0.7579669908802973,5078.07184744678,11264.100927968755,-6.714725093072602e7,1.9037667389078262e8
0.00291999988257885,-0.48754475116929435,6.552890841617625e-5,39.20186892864709,0.8012484297889313,-589.9522814565673,12492.927719081683,2.00364058549886e8,1.975851579547732e8
0.002909999806433916,-0.4872367607021179,6.733619049543715e-5,38.373688257177555,0.7737159208876646,12625.859049010916,10204.835827341743,-1.6644701355249332e7,1.500905777546952e8
0.002899999963119626,-0.4868748899058498,6.812100124535768e-5,40.04558295626422,0.8310614046758371,38824.41555728265,12306.81548051882,3.925634777927782e8,2.1850981396652013e8
0.0028899998869746923,-0.48635890745502536,6.591823979852887e-5,39.753929258368686,0.7614748860018704,5992.557820401662,11016.54240904833,8.3071224955806e7,1.8642461373859042e8
0.0028799998108297586,-0.48612494771818754,6.751231633598304e-5,39.00567830766367,0.7771232365426372,-4512.448874115114,10570.950724349846,-6.682192945403467e7,1.806041631215379e8
0.0028699999675154686,-0.4856515940982847,6.69169576245526e-5,39.294155927597814,0.7804828447097973,20635.40489501736,11115.052158656466,1.6270904336710858e8,1.9027639628788757e8
0.002859999891370535,-0.48531215842900566,6.656754448382965e-5,40.771081240129575,0.7833492955153065,15355.301978115494,11222.371100368742,1.815051412355156e7,1.766559819783764e8
0.002849999815225601,-0.48489354093649883,6.600080011720253e-5,39.219458857099085,0.7883709235793938,15200.775011941349,12012.84514958755,1.0027469306385253e8,2.220226628347967e8
0.002839999971911311,-0.48450745374864823,6.583618453826347e-5,39.68391067769486,0.7708740391198536,36173.444082813796,10973.612414389167,-2.4544899198975918e8,1.5904972812333357e8
0.0028299998957663774,-0.4842145249237071,6.665836918700747e-5,40.484276583127006,0.7847072371444639,-6760.46498475466,11790.88737442954,5.263441075139921e7,2.1071399882367572e8
0.0028199998196214437,-0.4838102355961342,7.070124580854207e-5,41.25450592539499,0.8266784680267161,-1190.5733327008336,11314.34566075861,-7.195993184439641e7,1.8369880627168688e8
0.0028099999763071537,-0.48334860502225296,6.666781127949125e-5,39.76460813584494,0.7881337696647377,-15732.982287926152,10986.67995994812,-2.2228948974630643e7,1.6477111700493363e8
0.00279999990016222,-0.4829014558280647,6.420283308219587e-5,39.536831625190615,0.7835363873660088,7611.718575050736,11543.176618322312,9.897636781232968e7,2.0483314839287633e8
0.0027899998240172863,-0.4824876555442286,6.752938547947668e-5,41.147424029063714,0.7899515091560421,322.2513907549486,10669.86644398963,-3.546228218695996e8,1.5683448400936395e8
0.0027799999807029963,-0.4821631528360705,6.91059750376921e-5,40.06386351316654,0.7995904659796615,31158.868607187705,12205.391687404255,1.0870977203316599e8,2.02291511442281e8
0.0027699999045580626,-0.48169822290204445,6.788784438547286e-5,39.554418595219616,0.7724144182426121,-8946.365504745683,11557.973199868287,7.767153305987413e6,2.024797898933278e8
0.002759999828413129,-0.4812437672890774,6.654618234980555e-5,42.47282562223026,0.8465034410141932,-171.6396263950481,12386.838959868635,-3.864471119895875e7,2.433435951454301e8
0.002749999985098839,-0.4809528386192165,6.872292281542784e-5,40.76826484359326,0.815674012975168,7430.4132367607845,11712.617118573398,7.52404571938539e7,1.892318138053204e8
0.002739999908953905,-0.48042765363437295,6.889730590856572e-5,40.39517026733624,0.8371013277995251,24211.088562025227,13206.853359841714,2.781528514287676e8,2.903486999236367e8
0.0027299998328089714,-0.4799984718432769,6.730300276806922e-5,40.953513929771965,0.8479017300424685,11376.888667242474,13098.432918073688,2.50339101771413e8,2.3433026978852051e8
0.0027199999894946814,-0.47963276106623287,6.745121181159156e-5,40.08766608800464,0.7727142923956142,26128.14917350745,11509.683212523994,-9.71432543546112e7,2.0182262409755194e8
0.0027099999133497477,-0.47924167120878125,6.670191982283277e-5,41.84259310961571,0.792718616198867,-6322.1943264415095,11280.101514989445,-1.852204209804941e8,1.7542498660506058e8
0.002699999837204814,-0.4788278917959308,6.978517153951802e-5,42.76490473000256,0.8331992298896521,32553.124591797285,13166.196810047588,2.621980091662339e7,2.3129268201717117e8
0.002689999993890524,-0.47834328582350316,6.807039389167177e-5,41.9143540516224,0.8420029044608826,13657.423863751865,12500.31280444584,-1.729663864903702e7,2.1036244581071386e8
0.00267999991774559,-0.47798307984627364,6.758596321539996e-5,41.35592474890637,0.7822813216186979,15471.541685345224,10648.001420561079,-3.0577218403249615e8,1.6445552002845103e8
0.0026699998416006565,-0.4774602515382986,6.60842394943965e-5,41.10144978453846,0.8308859923196923,9687.00085687697,12888.548817354527,3.177201239382827e8,2.194973549937644e8
0.0026599999982863665,-0.4771075147124477,6.674675358842539e-5,40.63592442446073,0.791526735930822,21556.763314293228,12224.125843928883,3.2427236391956604e8,2.2470657170620966e8
0.0026499999221414328,-0.47661944821990304,6.840486037381915e-5,43.07048713448285,0.8268960739922923,13003.588757808844,11740.081787389552,-4.018035423870841e8,1.8449201461418965e8
0.002639999845996499,-0.4763537998471298,6.582872383293752e-5,41.77903708849626,0.7990263875729463,-11571.67244053585,11516.299839874453,-5.0458354886398757e8,1.9243076986974174e8
0.002630000002682209,-0.47578503776690917,6.690363628355924e-5,40.805790834111136,0.7948203206976198,8088.323057156385,10639.479223669292,-2.029141659375596e8,1.5709887941539395e8
0.0026199999265372753,-0.47545998405118045,6.589352038521094e-5,41.71831662635914,0.8355054117520166,12402.249983680726,11774.186639849779,-8.872010558205295e7,1.8392962350604355e8
0.0026099998503923416,-0.47504543780620434,7.136852129324496e-5,43.67793525618298,0.8798196521095,6320.7475284141365,12970.743845746001,1.8820619533304802e8,2.0684007073063314e8
0.0026000000070780516,-0.4745105126065144,6.676477274746485e-5,43.035226667305885,0.8510946512232525,1060.9125696067358,13213.505615781725,7.426310847265399e7,2.303824225888686e8
0.002589999930933118,-0.47410938727555346,6.705220647738815e-5,42.71402406902385,0.8242498465657566,24543.723193014215,12285.730542300478,-1.3986290835735962e8,2.0787307958110166e8
0.002579999854788184,-0.4736555711208029,7.113954866962972e-5,42.03638396467353,0.8289087606207486,12406.261055028808,11711.758451306792,-6.363488398104949e7,1.7386399635464835e8
0.0025699997786432505,-0.4733324000563821,6.934113650777265e-5,42.64067090870348,0.8761376912669008,972.842491285171,13361.242829772367,2.4734458498065135e8,2.4532371202936298e8
0.0025599999353289604,-0.47290858103095096,7.384162232096708e-5,43.62297629336984,0.8925552021205032,21420.96820606334,13474.106186022354,1.630806728404559e8,2.285832061907418e8
0.0025499998591840267,-0.47247953895248973,6.948777290738307e-5,43.5432885469125,0.849832883076362,13649.778621509433,11917.423520311344,-2.0258299053920686e8,1.9803668872315264e8
0.002539999783039093,-0.4720073746023,6.801984666419203e-5,43.244415150668125,0.8288293400612852,4475.027983521701,12558.261567708549,-2.770677307599686e8,2.0871854501914188e8
0.002529999939724803,-0.47153017831050636,6.852739439396263e-5,43.51676021442365,0.9111463387509461,16596.667853448653,15284.544482737434,3.8684101866438645e8,2.90702313687634e8
0.0025199998635798693,-0.4709530694193314,7.170383778364907e-5,45.04905889661827,0.8877068643714514,3068.7655576799507,12964.059771295506,-2.6628131115284896e8,2.1219808973210067e8
0.0025099997874349356,-0.4704912841842913,7.282714305888548e-5,45.366386594183105,0.8810095542194851,-13112.870189540006,13680.769191771047,-7.059591822359042e7,2.6131073860554862e8
0.0024999999441206455,-0.4701451675330467,6.93643187509396e-5,44.55011401551622,0.9286330406043467,18656.395046928137,13873.755905899616,1.3867004364646527e8,2.622404766156282e8
0.002489999867975712,-0.46980994719459,7.162120730823317e-5,43.09632317375997,0.8661526171492082,-418.44549869588536,14291.933129816272,5.173605705007239e8,2.5000315708497754e8
0.002479999791830778,-0.4693850787560513,6.924520942208566e-5,44.05540144681374,0.8896944642528866,19352.464628283822,14456.923991424997,3.8654990280469817e8,2.9573860059081674e8
0.002469999948516488,-0.4688010075338004,7.153028476591301e-5,43.80724987372472,0.8769535410827158,15243.710655265908,13281.782302113043,1.9603930686048162e8,2.282637328312127e8
0.0024599998723715544,-0.4684437898030103,6.910688892366077e-5,43.8642775546845,0.8719513357618113,11230.110728232938,12539.716257945758,-2.811588905209364e8,2.2243870630365583e8
0.0024499997962266207,-0.468125897296757,6.915610289255121e-5,43.86798992499121,0.8406208477443835,21260.913134449325,11880.926208851752,-5.1190367113383347e8,1.9951741658612096e8
0.0024399999529123306,-0.46769866186146386,7.065329762987988e-5,45.636645084498305,0.8908180620571484,26536.089881603086,14949.390631656019,4.1726457241071814e8,2.6291273276144367e8
0.002429999876767397,-0.46714199399666445,7.177170571030195e-5,44.56723197055068,0.8939706648043876,13780.44775988136,14215.749718846484,8.690481008559665e7,2.4706016232346308e8
0.0024199998006224632,-0.46659594405802257,7.312938429901603e-5,45.131572451302,0.9346399712067518,-33985.89333182662,14349.959995100819,3.1503643735528487e8,2.887373690120806e8
0.002409999957308173,-0.4661623277544163,6.876506246252259e-5,44.519936045702586,0.8839659473398874,17089.15026096343,13077.019114308107,1.9198982693862077e7,2.2448460673985362e8
0.0023999998811632395,-0.46586898840681473,7.161035232360994e-5,46.29034248342519,0.8805454482752333,17074.806779018974,11825.074414554298,-8.013465516155106e8,1.8838536230452123e8
0.0023899998050183058,-0.4652854660613813,7.186252790569225e-5,45.11270356574532,0.916998812983098,9873.380456625799,14040.419449837027,2.360873128334658e8,2.4999394935201976e8
0.0023799999617040157,-0.4648368846998492,6.827617670450801e-5,44.3542002361664,0.8827203280094309,-3973.9680944667675,13184.797460659487,-2.622381598430872e8,2.0911925991979927e8
0.002369999885559082,-0.4644049753934196,7.290748753635106e-5,45.02112659683592,0.9101058130045169,-1834.9105972544983,15199.42311434873,4.5326809235961545e8,2.807892343904332e8
0.0023599998094141483,-0.46404230155376114,7.19633263842793e-5,46.039341409936426,0.9766578421896792,22194.74500194049,14472.186225916634,2.8882475426856345e8,2.4726767393457982e8
0.0023499999660998583,-0.4635502978379895,7.137021581892514e-5,47.74173226178619,0.9818680037471378,14138.547546538812,16537.7116670809,3.925081551308162e8,3.39207637140967e8
0.0023399998899549246,-0.4630452856396497,6.978271091196362e-5,46.11339406198658,0.8909773646875626,28032.751634081254,13897.924663463187,-1.7450910458476776e8,2.6578994840771428e8
0.002329999813809991,-0.4626690815500098,7.368073836778988e-5,48.27075042918691,0.9824001534504102,14803.081828789287,14843.253330153906,1.0953227964295499e8,2.7851241069181406e8
0.002319999970495701,-0.4621185855651565,7.155874872919035e-5,47.19596614971111,0.9379867936025217,32782.909602232416,15047.864875900797,4.125598160343189e8,2.3835628033644772e8
0.002309999894350767,-0.4616232916727195,7.304976800858033e-5,47.23020331231696,0.8855785991733158,-7448.7492611997,13460.78255746937,-4.4965188101361305e8,2.339509456217962e8
0.0022999998182058334,-0.461090265069687,6.866182850075739e-5,46.25949333758556,0.9123523088598228,-7330.757560993732,14971.958552609743,1.5611306714855674e8,2.4242474752517995e8
0.0022899999748915434,-0.46066440382421137,7.364830790838145e-5,47.87452197035075,0.9425568391361507,32053.161132408717,15046.944556116096,-1.0682729492608781e8,2.96172645180735e8
0.0022799998987466097,-0.4601747184668372,7.266485123649136e-5,47.54749104748932,0.9315678488679008,21646.301963604827,14589.767986013716,2.7112585985538256e8,2.559363962626378e8
0.002269999822601676,-0.4598167391816028,7.196221104176218e-5,48.39911817934056,0.9868455410226342,40135.095982116305,15784.19581850124,1.0946344567024745e8,3.185035305605731e8
0.002259999979287386,-0.4592845185331123,7.141410731027509e-5,47.875147773970575,0.974497389096266,20887.17261649394,14955.638551010687,1.1333773899324076e7,2.7610860101998043e8
0.0022499999031424522,-0.4587399201596445,7.103087542621104e-5,47.75144551582104,0.9534505089010546,32996.76781664846,14279.491904415629,-2.6784803837115595e8,2.3485581370529726e8
0.0022399998269975185,-0.45832172177349584,7.457959663399765e-5,49.430871257814395,0.9387826792961874,793.0551386753375,15149.714773615206,-1.7775899147187936e8,2.518259746103259e8
0.0022299999836832285,-0.45784859975882064,7.344273581721187e-5,46.170179915505905,0.8523590647614205,6597.147244594269,12983.772193213232,-4.5744393523217493e8,2.158727239836112e8
0.002219999907538295,-0.4573032259888369,7.208199941701149e-5,48.7187934712863,0.9714908201571897,29717.968843606584,15991.891922248185,-1.6552478799858752e8,3.2344470787782055e8
0.002209999831393361,-0.45689434777274773,7.553296253750118e-5,49.06779847933188,1.0089809214334062,12766.724010208412,15118.664390733646,-8.390981593259403e7,2.3545635067118677e8
0.002199999988079071,-0.4564779242279299,7.346513453711382e-5,47.5205902253453,0.9426797932752183,8079.862021391234,14534.74008619635,-1.6085523827493584e8,2.417504767770411e8
0.0021899999119341373,-0.45604733247052054,6.877996277345476e-5,46.046343526751194,0.8906397109609482,6881.166164585475,14290.029268457502,-1.3741988923243344e8,2.552433671572816e8
0.0021799998357892036,-0.45548056127061726,7.26236552201261e-5,48.744054592747005,0.999707163490527,-4485.998180440338,15402.95791110596,2.6130442890919703e8,2.4585139500163758e8
0.0021699999924749136,-0.45500738031246013,7.360241966483056e-5,49.39424127830067,0.9676681437130238,14435.032730766898,14419.89788931166,-1.1971169961456951e8,2.31622334818888e8
0.00215999991632998,-0.45443408237916283,7.465802387958015e-5,49.30958795886629,0.9957463998240392,35325.804888436964,15338.394958878498,-3.341691334927272e8,2.4932911260491744e8
0.002149999840185046,-0.45400995820183815,7.494666003886696e-5,49.809155004970464,0.9813641439211656,3870.0463000306318,15931.384684750046,4.652553965413997e7,2.646145615443959e8
0.002139999996870756,-0.4534756924823044,7.278064178253332e-5,49.11514503788889,0.9661679668808872,18819.41053331245,14392.646019654807,-5.4873672791089155e7,2.5756588210926595e8
0.0021299999207258224,-0.4529450959767687,7.504880724166028e-5,50.47588871562413,1.0049736266041116,13282.458188236347,16795.109923770702,8.347232264152792e7,3.53481405891412e8
0.0021199998445808887,-0.4524135792825021,7.365744618744431e-5,50.66712056389659,1.015432538425649,36173.68138200636,17336.269212881984,3.073961967978017e8,3.58509189499463e8
0.0021100000012665987,-0.4520252416704027,7.351416886778354e-5,49.69370866776789,1.0002816801114511,28124.253277652526,16730.235995080548,2.0806752644868007e8,2.946606248828322e8
0.002099999925121665,-0.45153629092252845,7.694592759904005e-5,49.94465427855942,0.991049074000263,29171.168483146015,17723.24043850421,6.169125455923007e8,3.615401991617847e8
0.0020899998489767313,-0.45108264353399924,7.605768524383981e-5,49.062169985522566,0.9656846445153858,17124.645674968488,15021.121426143129,-1.754462457790709e8,2.740427195168793e8
0.0020800000056624413,-0.4505084359842937,7.596611080391999e-5,52.07336229553257,1.051018560797916,41520.05097943555,18616.03241652151,4.7380596897068113e8,3.7603362746824354e8
0.0020699999295175076,-0.4501434315750491,7.388922867318389e-5,48.900886427038415,0.9689801874064923,7257.807696503016,16640.928444903268,2.6676629308088973e8,3.1024736064249706e8
0.002059999853372574,-0.44956503656230706,7.27005609848082e-5,50.77121683116217,0.9856221977784397,28902.810561816015,16208.143817395137,-7.523629393012957e7,3.5897530781292206e8
0.002050000010058284,-0.44895452960373927,7.442043140207018e-5,50.07352463218174,0.9819361911450109,-3874.782274421448,15865.544507528104,9.303948353227387e7,2.9447031964140505e8
0.00203999993391335,-0.4484575695036043,7.532267146482349e-5,50.38608624556547,1.0092535374949425,11862.668879313185,15199.647462753546,-2.2850470144660956e8,2.633639849039346e8
0.0020299998577684164,-0.44795952179027343,7.652409182560361e-5,51.96714180269708,1.0054160097447042,22124.55955557761,17018.616194152728,-2.4558287918466362e8,3.027284020486543e8
0.0020199997816234827,-0.44750318335014166,7.93390536015804e-5,52.91757854360288,1.0170745563975885,27577.63746328384,17185.132921652672,-3.599361879400334e8,3.4083188189865655e8
0.0020099999383091927,-0.4469225174739024,7.713362588345144e-5,53.40622132305355,1.0612205543325839,-1486.3580365440705,18144.557741275497,2.255937794527782e8,3.552905564554151e8
0.001999999862164259,-0.44645353951498956,7.296371899189032e-5,51.496682354919535,0.9960390256202846,24279.7293826481,15100.157440577235,-3.3306875281773406e8,2.5752738333667532e8
0.0019899997860193253,-0.44587255980870133,7.552492590388617e-5,51.61458065637785,1.0373486380964256,39357.349969330084,17388.605877433925,2.1423333234450004e8,3.715085545895576e8
0.001979999942705035,-0.4453288743481622,8.022817037718674e-5,51.78716702946305,1.043479806675227,43866.85628460092,17847.430824815947,7.9420299904819e7,3.816920665172135e8
0.0019699998665601015,-0.4447963275573277,7.441387288136945e-5,52.067842218056335,0.9855932434709042,8746.275939831765,16193.356756128174,-4.052004155799236e8,2.936000872567144e8
0.001959999790415168,-0.44439141243247393,7.356867733942928e-5,51.010265004776635,0.9756174761620281,5343.072580711117,16187.901344285503,-2.0008667086233386e8,3.0484213464495593e8
0.0019499999471008778,-0.44387176064507167,7.7281100776406e-5,53.168824640603084,1.0368801622219694,49379.504156301824,18315.196093834544,2.3869433141876864e8,3.3360026289883417e8
0.001939999870955944,-0.44327829921015044,7.776764038644074e-5,53.52482249806516,1.069984456387466,42524.10656791974,16811.64208432335,-2.7361095409791344e8,3.2982401953641593e8
0.0019299999112263322,-0.44271628783993705,7.620854730675433e-5,54.07254738326941,1.0845684499032453,26809.757991586157,17735.8365526554,9.357516055846296e7,3.18003064915496e8
0.0019199999514967203,-0.44227682695979004,7.648166594074451e-5,51.052653507587515,1.010054643232379,22226.674592962707,16228.207123746151,-1.5634001830917484e8,2.8101592256493783e8
0.0019099998753517866,-0.4415647594267498,7.952084974962964e-5,53.71472813542734,1.0370523406451668,1522.4847972894727,18260.5777966216,-6.482452427031356e7,3.702615184561515e8
0.0018999999156221747,-0.44114135496635587,7.881751923395916e-5,54.59670713505272,1.1124879172278996,32523.64684653433,17955.639098394997,4.24325043018964e8,3.507704544920855e8
0.001889999839477241,-0.44077390300395736,7.661640261185972e-5,54.44925554758891,1.0721886558901776,7306.621999770039,18068.167914497728,5.5145998598309934e7,3.544780840276628e8
0.0018799998797476292,-0.4400642686103058,7.520104587318761e-5,54.44276765743144,1.065466951995025,8906.183739929233,19720.344235470126,3.5717259646929346e7,4.681572564811042e8
0.0018699999200180173,-0.4394749157323968,7.436037371701287e-5,52.97165051411416,1.028553354763654,35341.66020091207,17396.345381687534,3.6426607023449436e7,3.137796096882018e8
0.0018599998438730836,-0.4389548537372488,7.782974521582751e-5,53.91505259948092,1.0950452624155154,49907.47563330512,18033.44229145842,5.401483503514388e7,3.3875060379363716e8
0.0018499998841434717,-0.43845091236347244,7.712390519545744e-5,54.278890225307904,1.0923562135319957,23577.95208552573,19432.158863536177,3.7354413960207134e8,3.838448390999148e8
0.0018399999244138598,-0.43800508759526424,7.934039087543638e-5,55.93378604036946,1.0672564939157798,2924.9152277062017,16828.133182873597,-4.8722711821931946e8,3.339928325498335e8
0.0018299998482689261,-0.43724493285752736,7.883236830169815e-5,55.424038149932784,1.1192267216260625,23755.263673480487,18806.25338874151,2.572335095447442e8,3.3853608790528876e8
0.0018199998885393143,-0.43674574572042935,7.620515394710023e-5,54.17592958308295,1.0238906232839868,15216.075627943392,18504.1940261752,-7.13113348988278e7,3.6198476730149573e8
0.0018099999288097024,-0.43616159390285064,7.952576923893032e-5,56.41295298622928,1.0790412191230414,25868.641099420318,17974.484879483767,-1.4495991563250002e8,3.3448353482092553e8
0.0017999998526647687,-0.4356369796000133,8.079653446029627e-5,55.18722256854157,1.036645570460696,-2386.4137749686884,17345.236340833388,-5.072840085846113e8,2.915757465675241e8
0.0017899998929351568,-0.4348733031098784,8.054006931323253e-5,56.69683845958767,1.1028024932818126,3337.44360874363,18722.22481013697,1.0744809398182514e8,3.4763621156259274e8
0.001779999933205545,-0.43447536707661943,7.918557227912832e-5,56.423745045772904,1.0833904723561294,39713.111539688936,17966.583823726076,-3.9184069703311837e8,3.0365051637688375e8
0.0017699998570606112,-0.4339240872499122,8.085916994820118e-5,55.99358202660064,1.1469456114216867,51025.33177161378,19772.474745910018,2.4175708933870843e8,3.651673270925538e8
0.0017599998973309994,-0.4333733982792649,8.20646638479493e-5,55.97093219787656,1.0979851453316614,45941.999005653626,18601.584612264178,-4.573660802115194e8,3.369216917922382e8
0.0017499999376013875,-0.4328921522969495,7.656317230367868e-5,55.797936798080606,1.0834930226191628,24150.487073123182,19540.570209984275,-3.685275257094284e7,4.907210140421541e8
0.0017399998614564538,-0.43223683427876686,7.970861197482906e-5,57.587006547422085,1.1602208580278865,49654.637701897016,20906.947625924335,4.79001744363763e8,4.551691215411588e8
0.001729999901726842,-0.4316788463331938,7.832453757852623e-5,56.052129755232976,1.0982961051820703,1320.8464158611382,19295.772436257936,2.2764430914627618e8,3.6971067765905285e8
0.00171999994199723,-0.43112565782890316,8.331949310375514e-5,57.483565039019595,1.1809156383635837,33704.18544781366,20662.987190129134,2.9474198327708954e8,4.163719063192205e8
0.0017099998658522964,-0.4303577160817576,8.099168570172658e-5,57.604197337834115,1.1426992946905221,1053.3476493654612,19718.04976583397,4.218190623971832e8,3.953616419608811e8
0.0016999999061226845,-0.4297876792872966,7.713232521083082e-5,58.48232467999987,1.0993222167379784,17296.506250314378,18818.73519168125,-6.124052445555084e8,3.2108956873413587e8
0.0016899999463930726,-0.4293390016753693,7.983983155707409e-5,57.60981638356482,1.1742459255758662,47497.38794656278,19368.53101371024,-2.7147113762680787e8,3.4940978851954186e8
0.001679999870248139,-0.4286540226820104,8.202845722318177e-5,58.67186490024544,1.1464674281019123,5555.789731799776,19393.563150561746,-6.072086995345604e8,3.4513422125757354e8
0.001669999910518527,-0.42813771670203415,8.147234070851992e-5,58.1397520805811,1.177311455882503,73791.45331043548,21555.62228313251,6.011898996861299e8,4.610241281481932e8
0.0016599999507889152,-0.42754605290904296,8.185160341701125e-5,59.83504274879709,1.1820660126051452,25672.576848783392,20750.9220966651,2.4421282372534323e8,4.050075513271031e8
0.0016499998746439815,-0.42700138932441467,8.221780317320186e-5,61.00022003618222,1.200286800161538,48744.56559946306,20314.431698814802,-3.024285552837268e8,3.989312154239123e8
0.0016399999149143696,-0.42626472536140947,8.604747838165608e-5,59.79331756625205,1.2176073934036795,-3867.2339254490994,21721.363555308526,1.869949072005124e8,5.077909137190331e8
0.0016299998387694359,-0.42589798790849165,8.46438537064781e-5,60.330833984433426,1.152709340995609,17688.093259963127,18696.72610560262,-1.1836256299691243e9,3.3384020958968335e8
0.001619999879039824,-0.4251420910087238,8.123244045520197e-5,61.55336259901097,1.2076510717457203,8886.291940183746,19859.566531709355,-6.807049151765803e8,3.8174814296436363e8
0.0016099999193102121,-0.4246052356632778,7.916751715017007e-5,60.23457659361158,1.2208585971981527,29986.655711822536,21304.989850667847,-6.746675663317384e7,4.146504036861909e8
0.0015999998431652784,-0.42400527327451865,8.14153928639395e-5,61.343674508275015,1.2325721605577473,18514.599578067362,22151.452673788244,3.2025860141023856e8,4.883147220942728e8
0.0015899998834356666,-0.423373698969779,8.114648890227119e-5,60.98551742201757,1.1983459023049492,37316.362984701984,20820.057252332303,-2.4784098664252868e8,3.6245627850824213e8
0.0015799999237060547,-0.42260998893549,8.269800974186129e-5,62.4348689969585,1.3098053962989202,25363.09177425728,25619.4523615632,1.2921914618495219e9,6.495893292351191e8
0.001569999847561121,-0.4221757985426282,8.162457003962353e-5,63.19310346121371,1.226505517387308,6831.016498012575,21739.544116098037,7.610220365330546e7,4.031806420263079e8
0.0015599998878315091,-0.42145010465519694,8.480732886801793e-5,62.303617865084526,1.2040916736805907,54406.114839800626,21602.992207151758,-1.397823233471712e8,4.146642410110553e8
0.0015499999281018972,-0.4206994327064193,8.37705645599274e-5,63.72720959694016,1.2420041825111305,57043.03230276655,21378.668402101706,-9.081974410906526e8,3.9726360580167055e8
0.0015399998519569635,-0.420244221307547,8.772923420030153e-5,61.83166712913775,1.326444438354094,6878.905920473359,27049.901426360095,1.3146879922503664e9,7.941580943843741e8
0.0015299998922273517,-0.4196746690204136,8.516727581994255e-5,63.73414114392535,1.2611819752529199,34341.31066444361,21658.74897270951,-6.477739095352912e8,3.9221167769222575e8
0.0015199999324977398,-0.4188985588679381,8.264566757499549e-5,62.19123310283518,1.1944999394620905,14499.267233905095,20738.501605961916,-2.4337227891796473e8,3.74193520784188e8
0.001509999856352806,-0.41824206157107835,8.421990859451542e-5,62.10899003639561,1.157561866053894,29075.970737518226,21783.780243473706,-7.33647700154511e8,4.366712923757037e8
0.0014999998966231942,-0.4177381998559872,8.503935390691962e-5,63.82945864290129,1.2866909112986014,43906.564353729846,26403.811392109426,7.350751155260296e8,6.270347354405614e8
0.0014899999368935823,-0.4170223435625083,8.922658732471676e-5,66.4110031347049,1.3331603350826429,54492.637204452054,23845.52345461982,-1.5743562551019052e8,4.497172377400406e8
0.0014799998607486486,-0.41631142315088626,8.72110519713491e-5,66.84250033064556,1.3163916207723187,67685.01462389511,24486.417629842374,9.246582696651372e7,5.61776645106504e8
0.0014699999010190368,-0.41567923022379427,8.857990525758895e-5,64.3942894587462,1.2943645429076789,40365.814143798634,22288.967087289933,4.013020464863644e8,4.599434903170218e8
0.001459999941289425,-0.4149913192675338,8.338651354210635e-5,64.90756557994476,1.2710842675987302,22452.612478897947,21988.908304501103,-2.753744284794432e8,4.423384041052822e8
0.0014499998651444912,-0.41437437745934574,8.365416797241535e-5,65.4143003238639,1.303817707448984,50787.00239144967,24436.667699797355,6.742267751444434e7,5.165633672929613e8
0.0014399999054148793,-0.4139783266660405,8.539495903915037e-5,66.31953436990754,1.3221848454102787,48535.81156573015,24416.241110651572,-4.9751994586290133e8,4.922588552220526e8
0.0014299999456852674,-0.4130410518593267,8.19058470022856e-5,65.97934685750535,1.2562284081257737,22162.22831418195,23110.921599375124,-4.483632315503511e7,4.278725398337132e8
0.0014199998695403337,-0.41245731857681533,8.580735221104054e-5,66.53103475128364,1.2775454400988244,42732.205335592014,23705.694595625955,-8.896167652535133e8,4.867443947243005e8
0.0014099999098107219,-0.4116733282309724,8.739231132936617e-5,67.94290968629186,1.3365955762260113,31023.82986255872,22939.958469102326,-1.095276855657453e9,5.07877895655066e8
0.00139999995008111,-0.41107006026083237,8.372866678985294e-5,66.48871917592257,1.3984910136416058,23563.61876854117,27357.51610721693,1.1515140479341187e9,6.742599824098077e8
0.0013899998739361763,-0.41031957496547267,8.678190503841031e-5,68.14027469181951,1.3174939535943364,42446.30644320152,24492.366825483754,-3.8792821948071134e8,5.0533004417205024e8
0.0013799999142065644,-0.40964861170517963,8.782734448379273e-5,69.64653902929847,1.4412240530394134,19059.83159947113,26167.25601468867,6.126144675571535e8,5.61718431585728e8
0.0013699999544769526,-0.4090331873393158,8.626142305349221e-5,69.68155930521122,1.3794694339684948,6363.975140364975,26063.005354584428,-9.142453218883699e7,5.70223321868096e8
0.0013599998783320189,-0.4084299901617985,9.319247464566947e-5,70.97267354270562,1.4403498930015721,11576.554290169148,29788.804095280328,5.868348885852255e8,6.725849466488789e8
0.001349999918602407,-0.40762950803634607,8.846177707193313e-5,68.8461566999748,1.4183771701508696,67683.54159968215,27266.115186204206,5.428077161001087e8,6.103314685848258e8
0.0013399998424574733,-0.40700146617162375,8.8769097102245e-5,68.8623574390269,1.3874010922373332,21677.569307705537,30427.124231992413,8.799962631400336e8,9.148627601568254e8
0.0013299998827278614,-0.4064082232528661,8.733214097629014e-5,70.06879427311178,1.3368439802226866,24500.05704644217,31153.72981383037,4.342628563935454e8,8.08771015345839e8
0.0013199999229982495,-0.4057398637288834,9.220111096859524e-5,72.09173261710542,1.3932015633574009,44213.08830032491,28754.435318486925,6.066462716686789e8,6.031140101783909e8
0.0013099998468533158,-0.4049209914443787,8.529598236779088e-5,70.05019404563288,1.4194143176953014,57232.856208404984,27116.144744237143,1.4829989929900724e8,5.75581054937224e8
0.001299999887123704,-0.4041964720848195,8.856730928803269e-5,72.22557879519228,1.4173562718156323,53656.144258307206,30626.18248814083,5.768925022703704e8,7.686760060241554e8
0.001289999927394092,-0.40335964210417635,8.787824393524973e-5,71.42090285564831,1.4107791951331878,10462.206342168178,26135.689975427827,-1.455921687102196e8,5.242410082994406e8
0.0012799998512491584,-0.4027083009921362,9.550402800426355e-5,74.5894639107558,1.57298347511157,63042.08724966861,34046.65814496356,1.9235136913626838e9,8.585184113459446e8
0.0012699998915195465,-0.40178753427836356,8.892863648838919e-5,71.5946459252968,1.3617619099609177,25519.898761725566,24437.61316681815,-7.034560168045042e8,5.464000787453582e8
0.0012599999317899346,-0.40124994677155634,8.968954530029442e-5,73.55501636239713,1.3748789512183108,72392.53245140688,27184.034613194824,-4.469387150857271e8,5.649661307483698e8
0.001249999855645001,-0.40065341679482375,8.875927109811647e-5,73.41576323835447,1.3750277289252584,37163.19718701515,26071.212578361767,-7.391213607843459e8,5.294773757544575e8
0.001239999895915389,-0.3998675936268352,8.834013985258303e-5,73.10681451523277,1.4169137456653127,5361.394561094692,26773.393179119368,-2.302699813736305e8,5.253129415522557e8
0.0012299999361857772,-0.39907629228259944,9.406903926820076e-5,74.01240306336139,1.434685650297247,63139.65522047715,29243.496157315323,-7.74377277582348e8,8.884304645257729e8
0.0012199998600408435,-0.3982336637382976,9.08363936597149e-5,73.99489767590757,1.4871237382425349,14364.809570405496,31055.03902345448,5.856872024402379e8,7.484012107204417e8
0.0012099999003112316,-0.3976296124327053,9.075061990585546e-5,74.84097208282053,1.4385234247242042,29646.7434306927,26939.145521697585,-8.561621953560365e8,5.734657826197113e8
0.0011999999405816197,-0.3968516918237959,9.362675434252894e-5,74.45875284453948,1.466533307881124,89312.09990386649,27781.734922254604,-2.137946085394479e8,6.538650084903994e8
0.001189999864436686,-0.3961624247245962,9.362251542051266e-5,75.73739153188097,1.5306194172826533,71212.51580686028,31884.816505968327,1.695294561338013e8,9.072783090611899e8
0.0011799999047070742,-0.3952660782321011,8.816384887539499e-5,77.88550639452995,1.518377778160363,67894.41547372659,31528.769011428005,-1.5586796672303194e8,6.900785190037065e8
0.0011699999449774623,-0.39471059382850127,9.024546711124512e-5,76.92632666854838,1.4251661845050365,11002.292524861674,26203.454191442124,-1.2162713815393639e9,5.3074410392857957e8
0.0011599998688325286,-0.3938320700683576,9.336717922833945e-5,77.10751482237488,1.5023456602600218,2691.4337438650405,29735.102738234455,-7.521262825172769e8,7.510423712294066e8
0.0011499999091029167,-0.3929277659121493,9.04009513603026e-5,78.37635082160743,1.5262884239155867,6012.473887050489,29803.358139503653,1.1928011887641026e8,6.451293115469781e8
0.0011399999493733048,-0.39230844243669427,9.242066239850428e-5,78.34728326274269,1.5009226406449228,19747.57018146374,28136.275718223173,-1.851979733773483e8,5.804641322238002e8
0.0011299998732283711,-0.39151152719430954,9.178369750378189e-5,80.02516686714846,1.547653094920464,63926.33877440996,30497.73290230529,-4.7904577271822417e8,7.346485122970803e8
0.0011199999134987593,-0.3905855300394174,9.230424429974461e-5,77.9312220008265,1.4528414452006766,-5271.463289580688,29025.600861267,-1.0153666108009946e9,5.958282519425161e8
0.0011099999537691474,-0.38995820054534125,9.1444230674763e-5,79.04490106739077,1.6158933074601964,112978.50455177823,33014.74833185736,9.747072170519781e8,7.861816702282778e8
0.0010999998776242137,-0.38910003856737774,9.321677653135991e-5,80.03310161654491,1.5744552935252838,84928.90029564938,33433.14581826662,-5.736873844210477e8,7.884724720199785e8
0.0010899999178946018,-0.38822138955505153,9.0806137649297e-5,78.90453899970338,1.5862259560786869,98069.44208071685,32071.57824370455,-3.238562601974244e8,8.489089865352336e8
0.0010799998417496681,-0.38755088379939506,9.15457433333178e-5,80.53312284726697,1.5547901722504727,25603.618497194155,29553.08709873542,-1.1138929058772318e9,6.244594831630956e8
0.0010699998820200562,-0.38661277232314434,9.377712589130035e-5,79.30419802192716,1.6432718326026925,81830.86981360216,32638.539674595882,6.332749045486779e7,8.16646219564831e8
0.0010599999222904444,-0.38586337547338934,9.900991060177316e-5,83.3130540468489,1.593915890021673,28893.760526307567,33292.780849152514,-5.028937920668242e8,8.011701192869803e8
0.0010499998461455107,-0.38492987342735263,9.58011705158335e-5,81.55944788855845,1.6200026956478324,8148.412502828914,32480.698523941668,-1.8209636372239915e8,7.042389399399967e8
0.0010399998864158988,-0.3841604713244593,0.00010062076448076787,84.4777027002409,1.6653099973172953,141485.52926548375,35476.10238023188,-2.371288896348541e8,8.159681641523397e8
0.001029999926686287,-0.3832352995422318,9.976157141925989e-5,86.92706405591137,1.8196432660804167,103169.51685517357,36235.48878765211,-4.67784858902748e8,9.72617840694008e8
0.0010199998505413532,-0.38243409150748603,9.348916605061511e-5,82.86320800574381,1.7110446504696561,41159.79355817157,37812.155288442176,1.5372545284355357e9,9.557192590236083e8
0.0010099998908117414,-0.3816649602310386,9.886381522608472e-5,87.93594053606346,1.7884912522407799,17858.64551893476,37164.66946441587,5.26796813460954e7,8.758297523118706e8
0.0009999999310821295,-0.3806816425274007,9.942266611364569e-5,87.12231299750167,1.7056746001793779,10698.124935178283,37058.27698057432,-3.2295354296585083e8,9.040057343977592e8
0.0009899998549371958,-0.37983597984867484,9.885931639042758e-5,85.49500500247417,1.7826830181081466,78654.81771622515,36410.91113149789,1.0101334586569188e9,9.956334741616265e8
0.000979999895207584,-0.37903566414978085,0.00010206524029204053,89.01987863880079,1.7993163854296348,46479.40482999087,38685.36864847081,2.5215420222620773e8,1.0062373727707063e9
0.0009699998772703111,-0.3781374762285558,0.00010050433571406611,89.0952539941996,1.6923957854761944,92847.36370220414,38728.84593521795,-4.7655974327022016e8,9.243545928531023e8
0.0009599999175406992,-0.377269837740535,9.607640758492254e-5,88.16228107471231,1.773084593021547,96484.86520365693,36326.446909293954,1.5237916738172227e8,8.530345041617612e8
0.0009499998996034265,-0.37636304795120384,9.874961132666697e-5,90.75122258900872,1.786517567653325,86341.30948552946,39140.5738358121,-3.0621353585324425e8,9.735002634915771e8
0.0009399998816661537,-0.3754461221851878,0.00010025483844142641,89.76913037018568,1.6742802651006523,69222.07365579103,38076.78122942421,-7.124562423482823e8,9.188653965916932e8
0.0009299999219365418,-0.37453206304597536,0.00010209896180514633,88.23214332471012,1.7401619680235332,139076.4523916846,38801.30044589756,4.034185952590573e8,8.77632328721191e8
0.000919999903999269,-0.3736231179152961,0.00010035670835249828,95.30325006573591,1.934435426784847,-10420.131043736332,44064.19462091348,1.1665738007416742e9,1.1522595038570237e9
0.0009099998860619962,-0.37264695008029275,0.00010196505565611928,92.47215454924616,1.7936346310438838,46000.280047775246,36935.42897144079,-1.3532563283109908e9,8.469604091971043e8
0.0008999999263323843,-0.37170237008637075,0.00010064971895672852,92.08475733432576,1.7972400347209299,65321.137035401516,43086.217722227484,1.6212116283894784e9,1.2077264819521558e9
0.0008899999083951116,-0.3708695472758906,0.00010167873383058248,95.73337495890655,1.9192798078712103,72410.83983911399,46037.89309234282,1.5091353148137038e9,1.1600229687144916e9
0.0008799998904578388,-0.3700466601038883,9.90161112181809e-5,94.5224533471949,1.8556170101639788,97448.18672026267,39938.09558924905,-5.806672962176237e8,9.388504768708162e8
0.000869999872520566,-0.3690075085078891,0.00010332516308851633,97.63131499425079,1.90310134089266,117368.09496468371,43334.07141119886,-7.502276135382872e8,1.0679308624298204e9
0.0008599999127909541,-0.3678967125481518,0.00010547490767833378,98.519098867914,1.9552763220433351,32648.287948680845,46312.969855585936,2.9686573938839406e8,1.2177227649972737e9
0.0008499998948536813,-0.36689023034257684,0.00010653149767114644,97.8052700689159,1.8613092614375544,125000.91585054965,42874.19374983392,-9.9823906733551e7,1.0683519740474664e9
0.0008399998769164085,-0.36613694808030844,9.603751588734786e-5,94.23355280611064,1.8691824635158634,111485.63316661844,40516.8231961325,5.752166816007222e8,1.0108287776460825e9
0.0008299999171867967,-0.36512946533803436,0.0001043748100345347,100.16037361563244,1.917972557203952,32098.8011119768,45023.82710106755,-2.424163193946063e8,1.1300594763449638e9
0.0008199998992495239,-0.36425154220048583,0.00010580394602369721,98.50331295370157,1.93090175749162,112688.98691897673,44008.99665067796,2.824504522501099e8,1.3062499339410264e9
0.0008099998813122511,-0.36299059673179845,0.00010423036099009346,102.50571006237851,1.9467876530366945,117866.23909227912,47113.381576399326,-1.090262690398582e9,1.2085195732292626e9
0.0007999999215826392,-0.36190681257665847,0.00010636816477359595,100.92215725412858,2.003105885768683,130596.19335576332,46782.17141675606,5.419544696126891e8,1.2284962295477836e9
0.0007899999036453664,-0.36080767685760534,0.00010930291602134416,105.18329503703391,2.256188667616667,159416.9357305701,50901.66604978789,2.309069887031844e9,1.4534032129108174e9
0.0007799998857080936,-0.36004908382208056,0.00010889812907968948,106.10414176611825,2.092474853412163,112004.97001691374,50624.90923442783,1.9126826804669294e9,1.3679533219835753e9
0.0007699999259784818,-0.3590762801637407,0.00010659958635904013,105.6616720715811,2.007895736699806,70353.03674322175,48723.20993481148,-4.35243497890018e8,1.1736295049398105e9
0.000759999908041209,-0.35771054420727266,0.00010505410117469971,102.93029404658182,2.105478889331887,132863.4872278586,54102.92508770929,1.4977979860797052e9,1.7453493752177856e9
0.0007499998901039362,-0.35691092787694606,0.00010816421317880023,108.41714611386638,2.1353092781810905,105866.46425083542,53650.37284203319,2.464757878616028e9,1.5091263237537174e9
0.0007399998721666634,-0.3558023154956809,0.00010721907672030375,106.47384835171192,2.0701744072316095,68494.26052704097,44916.38721430512,-1.192519472532087e9,1.1538556571070364e9
0.0007299999124370515,-0.35477869854313315,0.00010708633716516612,106.11013410123044,2.1019568260128105,56960.92254600541,45748.50928358502,-1.0920766899218655e9,1.1451177386922336e9
0.0007199998944997787,-0.3536555419862559,0.00011125607254034852,109.0879478078343,2.1974790713909447,71520.01467205473,52258.492272379815,-6.414040873892866e7,1.332573340809014e9
0.000709999876562506,-0.35258974874318805,0.00011608539598717257,112.76623900330598,2.3227981774398954,190903.08759140983,56046.739912371515,1.3045390360348325e9,1.4197992824109073e9
0.0006999999168328941,-0.35163551917346236,0.00011525489377809181,119.93927419629428,2.2351780117351616,165647.51421121001,52566.449927484704,-2.2717366043513737e9,1.270926618514867e9
0.0006899998988956213,-0.3503452742884982,0.00011248129919256323,110.40258994763225,2.147453580893713,86576.24752608046,50395.56348224858,-1.2208500225521975e9,1.3087804751209698e9
0.0006799998809583485,-0.3491281567007771,0.00010973996882067953,113.84978677792645,2.282959908031035,103507.0449829283,51813.165072345975,5.083894109144473e8,1.4145784439448435e9
0.0006699999212287366,-0.3481587953171923,0.0001183496727783889,113.3738441668763,2.32790934043302,108240.76262223141,64124.008739866855,3.089882535305092e9,1.9998516527775908e9
0.0006599999032914639,-0.34688316029639066,0.00012171357366080814,119.63827164113547,2.436127185878354,169070.77414157504,57909.22397488664,-6.541262819094113e8,1.567262354801706e9
0.0006499998853541911,-0.3456613659020046,0.00011109400909571408,121.05993728967098,2.3484300528744657,163411.65846688332,56856.38166542022,-7.499211160311244e8,1.5764990168107965e9
0.0006399999256245792,-0.3443501245711176,0.00011236249577355649,121.47504148193613,2.3881885568720302,116130.8965018428,58754.30946171261,-5.3500002544791496e8,1.559412380108234e9
0.0006299999076873064,-0.3432855226658227,0.0001177690098201506,122.25408403190457,2.4059051469388337,137344.29231759545,62547.739123069354,5.691094702872251e8,2.027673903996287e9
0.0006199998897500336,-0.3422665341936165,0.00011537048416063957,123.66762977102184,2.4766536426192713,142485.99196330045,61947.031841983604,-6.005162580701103e8,1.7585180211689227e9
0.0006099998718127608,-0.34104390845465254,0.00011544161267660918,123.35542283525214,2.4902296976035423,214382.78384186333,64136.25247202845,1.2456877321280699e9,2.2594818240881963e9
0.000599999912083149,-0.3397800019777088,0.00011472968099401162,127.53128535486206,2.450269087660963,25252.372376207903,61226.88975017293,-9.877864538142455e8,1.6031783522263398e9
0.0005899998941458762,-0.33867644145546905,0.00011826669028328956,126.64487045850585,2.6019824623226344,167247.73648774912,73307.605771001,3.5581765324316406e9,2.7931269218878813e9
0.0005799998762086034,-0.3372030417059258,0.0001148383068263801,130.5651469585435,2.5866361341226765,196002.8208633363,75161.85744299574,2.9444682918666267e9,2.575762164707718e9
0.0005699999164789915,-0.33590988454273907,0.0001205357276131241,131.68602030811016,2.6769557601079415,236251.9759985985,67553.34651669397,6.973275911478672e8,2.0170153752032266e9
0.0005599998985417187,-0.33459105543014045,0.00012485879587590036,133.93255966975806,2.675537222315833,162777.80343024488,68325.25723951819,-6.116999816245068e8,1.84187663224749e9
0.0005499998806044459,-0.333255459874729,0.00011971778557612925,130.12932615944413,2.5156397413942577,83700.99875902072,69646.92912906686,-6.866882204112105e8,2.0042860411911771e9
0.0005399999208748341,-0.3319361668460713,0.00012526290704828623,139.0554662271053,2.836634710848422,142048.47486593935,83629.2947168131,3.494789952220177e9,2.970678524335534e9
0.0005299999029375613,-0.3307398245144696,0.00011893780352187637,141.23418446110108,2.8748069012558446,168763.08426121066,68486.37855363991,-7.956743428784026e8,1.8074786847326038e9
0.0005199998850002885,-0.32915614644086444,0.00012400192710987988,139.56936343911644,2.7308514641418755,234466.80667605106,87404.79231934037,3.5900270924666724e9,3.3403844033295465e9
0.0005099999252706766,-0.327730951696937,0.0001263846560421665,144.70887666532587,2.967169079457556,189781.23748577083,89880.90787241008,5.836860339914758e9,3.2610844137606316e9
0.0004999999073334038,-0.3264360790869743,0.00012617532517922504,141.63922277235008,2.845462442330679,99449.95607553393,78147.85300434902,2.429205311762506e9,2.578543146896835e9
0.000489999889396131,-0.32516810526059137,0.00012769586409677505,143.6714644504208,2.790964824358842,237769.49892897223,82236.64356206958,3.918435391419201e9,2.5700273046535263e9
0.0004799999005626887,-0.32352254194387864,0.00012857525714097355,146.06135601355237,2.858506942627423,332131.03335593396,88566.10667257624,3.8788435297075305e9,3.2777832103316693e9
0.0004699999117292464,-0.32201620449599044,0.00013508259252266629,151.68429139380757,2.9156494479204174,182366.2183117346,85994.24108296337,3.9521445971865535e8,2.3723377171397543e9
0.0004599998937919736,-0.320591766834987,0.00013315117613072505,152.604235663185,2.923612563527449,268782.4562899547,85942.59449307215,1.7516210050651067e8,3.0761158330975204e9
0.00044999990495853126,-0.3191556332326844,0.0001314885098309575,155.60466274372268,3.2944911471030296,333284.495798634,103652.12102277695,8.201491219800606e9,3.787291933472127e9
0.0004399998870212585,-0.31755709140363575,0.00013472637758118333,153.90854886608417,2.929324868645187,279175.018998995,83388.5764689897,-2.917736584923235e9,2.699743780161967e9
0.00042999989818781614,-0.3159136388181186,0.00013335338643682542,155.25471598696058,3.121601161662087,233185.9630924879,93660.6024456616,2.7822506635368724e9,3.393386339679813e9
0.0004199999093543738,-0.3142991808897522,0.00012794630520616854,160.23979657201508,3.3208799874431523,293486.88937701925,97697.51847350218,4.320046598941153e9,3.274258839474646e9
0.000409999891417101,-0.31268683427934885,0.00013252651809789184,163.3388456752314,3.3154764630724607,218479.42383009745,92988.6816303453,-5.375402109074228e8,3.1007136488228397e9
0.0003999999025836587,-0.31100995709010737,0.00013520070933343737,164.88144292698675,3.3147336677870882,385905.94405802205,96699.85019237438,-6.813934115381404e8,3.0295543886706953e9
0.00038999991375021636,-0.3092390614414179,0.0001331783175589514,173.15513287145345,3.700664898888472,421372.82413046376,131063.39186960753,1.1190971944046902e10,5.68138563837134e9
0.0003799998958129436,-0.3077021540763029,0.0001461595999042818,176.8604219061652,3.7204992842062987,476352.9418886246,119823.60332620844,6.928110770420857e9,4.250914227772956e9
0.00036999990697950125,-0.30616303868640105,0.00014491449568618074,176.53941011733428,3.5353399383073145,393213.58486274857,102324.51377408345,1.6516018800337213e8,3.5037163990029902e9
0.00035999988904222846,-0.3043286961779228,0.00014087767841949671,179.06441616514172,3.465885494827187,265822.53188508184,107962.4565905618,1.8433531039649482e9,3.693609152451247e9
0.00034999990020878613,-0.3024962259150985,0.00014190661803020803,187.64256764199092,3.802957262990172,348606.6741626588,121946.18893784093,3.829536373259742e9,4.1981905036513014e9
0.0003399999113753438,-0.30060005353221747,0.00014369613175466725,191.51468278406216,3.8857916015885374,518566.36114251387,126006.27437431586,3.682813792542442e9,4.558851877026405e9
0.000329999893438071,-0.2987377447451116,0.00014954845423328976,195.05091425539297,3.944987247247686,646502.2634720996,131915.40979613733,7.447936795403903e9,4.957674816736033e9
0.0003199999046046287,-0.29682458114678717,0.00015024831251377903,199.15450576501618,3.870451022838717,421828.2932797242,124144.27511313606,-2.2790234551335425e9,4.1396991426730943e9
0.0003099998866673559,-0.2948855147890863,0.0001513730611179317,199.94225508894712,3.8649438893207324,399998.35681857495,128879.94847934775,-2.2584272968009324e9,4.873965822486397e9
0.00029999989783391356,-0.29276964201541833,0.0001551774091676728,203.91992962270936,3.917832136317813,253684.4374483646,115087.0573475143,-9.622840507300613e9,3.8996674693199735e9
0.00028999990900047123,-0.2907119048154564,0.00015788444686202168,207.73968804217665,4.015473879857608,413528.5349267635,126611.5931016417,-6.63134133422606e9,4.2687474723170347e9
0.00027999989106319845,-0.28866880265824424,0.00015869707962048784,214.28384376952502,4.241047871605826,933111.8974907998,163510.83850146068,1.3790708896451744e10,6.980786942611392e9
0.0002699999022297561,-0.2866223283543922,0.0001609016318051306,219.45485818653665,4.332844371591463,619731.9980826803,151336.0710208228,3.144192329700707e9,5.619841472681037e9
0.0002599999133963138,-0.2843673468555795,0.0001685484152801162,229.27921360947207,4.533412110425288,439484.1107668135,165104.2978688144,4.448862054929985e9,7.042893077295235e9
0.000249999895459041,-0.28227112782120495,0.0001664143167255377,227.42128600770792,4.441361170734184,608407.1596082427,157786.7217552055,-3.873226343128693e9,6.71593834665682e9
0.00023999990662559867,-0.28009011403901063,0.00016518110585315413,236.28227240125088,4.471093854852388,529962.786450817,151556.27880633328,-9.393358442994518e9,5.565665653212859e9
0.0002299999032402411,-0.27785933588273787,0.00016444411480630896,239.8395976483282,4.7033516971637805,701607.1396295264,177966.99730898094,3.0544035877729416e9,7.075999695775366e9
0.00021999989985488355,-0.27532523491584016,0.00016896314989600292,249.54059477881304,4.669799893817781,620998.7342852413,166537.01643915687,-8.778047283739077e9,6.878133295826157e9
0.000209999896469526,-0.2727493662642719,0.000169258433083706,250.59282949333584,4.907578934821259,600280.8190927315,186455.1370957463,3.9152636001263933e9,7.617585818001126e9
0.00019999989308416843,-0.2701678637588919,0.00017241390361637482,265.245304894886,5.476439867580508,1.1448665871989168e6,216028.43357555487,2.083235415351147e10,1.0944943120011267e10
0.0001899999042507261,-0.26762161996071193,0.0001720211984600954,271.26666398288455,5.385373623164894,1.0225204781717587e6,221388.38825867051,9.722121899714178e9,1.0653310882547903e10
0.00017999990086536855,-0.26509816160889166,0.00016941621804866908,267.0361917202322,5.134870589050553,721455.495609874,196639.34627176975,-5.308121285126716e9,8.154381605094538e9
0.00016999989748001099,-0.262308871415205,0.00017833171408838746,285.61343500401983,5.957404946736269,653110.5080204911,220683.29486737098,1.1308471560506644e9,9.281812624938488e9
0.00015999989409465343,-0.2594858311432761,0.00019108455065822808,305.3100717623883,6.39310929782766,1.2700498867651692e6,278313.7728684813,2.9239139366879997e10,1.4378487367173182e10
0.0001499999052612111,-0.25649461815500973,0.0001839434528077535,302.6923001609176,6.222019544439382,903171.588787733,239169.77496284762,-2.453918853571191e9,1.003827237253208e10
0.00013999990187585354,-0.2533427136096406,0.00019036365936869103,320.3869745255972,6.697616535806996,813602.6471595168,251683.83535086358,-1.1258465768536655e10,1.2320967709145947e10
0.00012999989849049598,-0.2501667956844207,0.00019391184771701917,333.7137191877296,6.620675592374634,1.051458321463633e6,270064.85136712226,-1.2887311448065067e10,1.2947935787039574e10
0.00011999990238109604,-0.2468602420491688,0.00019137034450033582,341.9090640820891,6.841746294394212,1.921729306515034e6,284315.5861319675,3.1516737128137064e9,1.5241047972666117e10
0.00010999989899573848,-0.2434443700209261,0.000195441000247815,370.33955389905117,7.693413161553438,1.7041247616608904e6,329991.4840438368,1.6346674340273468e10,1.8096722300555878e10
9.999990288633853e-5,-0.23991243351808766,0.00019874709293263203,378.03022933461875,7.727161630130148,2.176690728427956e6,355384.34948556015,1.8648057646318462e10,2.055018762834136e10
8.999989950098097e-5,-0.23607321059425285,0.00020313109218622022,392.97899952293653,8.114391976210698,1.9729820717670775e6,351752.8701996679,1.5769563518623503e10,1.874990010403442e10
7.999990339158103e-5,-0.232401961820846,0.00021561336970792361,419.88084051187366,8.393117111958171,2.545233278544345e6,429589.37563991686,2.8149130085882103e10,2.5744489671961464e10
6.999990000622347e-5,-0.2284515483733701,0.00021810620345221113,433.1103304827414,8.803364751569411,2.689993582539663e6,419019.7190338556,2.0119941532679905e10,2.2425325033797356e10
5.999990025884472e-5,-0.2242262713492847,0.00023121514587011175,479.5348234040165,9.708312861204345,2.892861805849156e6,519187.52781325765,3.201135387237733e10,3.1839996357452347e10
4.999990051146597e-5,-0.21971662219987176,0.00023578293590387572,502.61339994073194,10.310238111600881,3.425643098829105e6,562796.5283110321,1.4630136094178473e10,3.606784183447108e10
3.9999900764087215e-5,-0.21499876293914866,0.00024677220943704293,535.3385219605202,11.198912555511606,4.056942411913732e6,663796.6824253574,1.1691041534285966e11,4.700221407480331e10
2.9999901016708463e-5,-0.20979501517751803,0.0002470246939058931,556.0535026665231,11.307668151311868,3.7813069297266933e6,729055.7675258789,6.851492205284722e10,7.546628449842917e10
1.9999901269329712e-5,-0.20453019466422864,0.0002513064592659774,582.2466494055627,11.292555251015644,4.570011649390891e6,689060.7495702857,4.992687991706574e10,5.449075546558788e10
9.999900612456258e-6,-0.19924077569402004,0.0002633748948977348,634.9306444922463,12.6610227928888,5.288850210014862e6,828303.1720458376,8.226772651658487e10,7.462381399158966e10
-9.913492249324918e-11,-0.19330555026494678,0.00027667212772203526,688.6696320851529,13.403544209252296,6.032930904000633e6,900477.9048728873,6.764948162799166e10,6.3276328712558266e10
-1.0000098882301245e-5,-0.18690002592629174,0.0002787561237226697,733.7679541600743,14.790462147628476,6.817734683413511e6,996023.7470803545,1.3952998146673196e11,7.118769179787067e10
-2.0000099539174698e-5,-0.17998494841848311,0.00029326948879365375,782.4648195791989,15.104577141346601,8.464395200770993e6,1.0301281836997842e6,6.584485747770768e10,6.800612703767437e10
-3.000009928655345e-5,-0.1729648166969128,0.00031103640064974097,866.6851982017713,16.677399522326883,9.320509652718281e6,1.1076714711483256e6,4.335376257642648e10,7.624300203561852e10
-4.0000100852921605e-5,-0.165304052838536,0.00032968188558168076,960.3538327646434,18.97009832289465,1.2045378773453293e7,1.3917082571530256e6,5.518861803006565e10,1.1144875578983386e11
-5.000010060030036e-5,-0.15698640697912922,0.0003501281975503288,1073.4087147679932,21.599941583919158,1.3989135865522278e7,1.6903915562985663e6,1.7693216556064966e11,1.5434951323953998e11
-6.000010034767911e-5,-0.1478262634498779,0.00036931014870723606,1208.8485429963157,23.93802154300172,1.7543629916199453e7,2.186414677790494e6,2.5288534546482745e11,2.542467161705668e11
-7.000009645707905e-5,-0.13805443924526278,0.00038583024045817966,1374.9950350382408,27.65702308389138,2.1511108377884783e7,2.7056660907355067e6,2.813178712778775e11,3.7601629310725256e11
-8.000009984243661e-5,-0.12676190163771403,0.0004145905507562576,1571.9279585000959,31.462234814812355,2.6355170933809355e7,3.1068142587367054e6,2.2526768080761902e11,4.5620556855415753e11
-9.000009595183656e-5,-0.11497872372223238,0.0004410870369805528,1790.109643531055,35.39253863851332,3.1513095214103837e7,3.6405752153247246e6,1.4464072487617816e11,4.6128767714885956e11
-0.00010000009933719411,-0.10172635395031192,0.0004595779222428375,1982.592015073755,38.88721907316402,3.7841419823458314e7,4.48745035804395e6,6.481640660644711e11,6.08923795856776e11
-0.00011000009544659406,-0.08760782727135785,0.0005000361666540047,2256.1479157422586,45.59639508800157,4.1541277020624995e7,5.105485457849244e6,9.539941854920608e11,6.515115625693005e11
-0.00012000009883195162,-0.07204899971162484,0.0005380428210977929,2585.0848593145984,52.06572305167469,5.037226343102157e7,6.307769476292911e6,1.4091368367173586e12,8.800928420984764e11
-0.00013000010221730918,-0.05491976400229485,0.0005799724053641655,2949.9571269816033,59.33590745659344,5.955529210959888e7,7.813522126865153e6,1.8346508405299255e12,1.2629247049023284e12
-0.00014000010560266674,-0.036171640762271244,0.0006153753224043509,3329.047386990475,67.36575233280067,7.244252857124767e7,9.362704753075417e6,1.6767341743061067e12,1.5650582670724746e12
-0.00015000009443610907,-0.015333875934516655,0.0006555648996900286,3740.456440612361,75.23069591667172,7.206345328947599e7,9.87935992440573e6,-4.08971486167098e11,1.5576078951171147e12
-0.00016000009782146662,0.007047472588754286,0.0006878805598451282,4104.475510317903,81.5242588889221,7.441537303067626e7,1.0806464091975115e7,-2.3713015044924507e12,1.7381821337651353e12
-0.00017000010120682418,0.031032354750076537,0.0007122743916568223,4450.579798302964,87.67177412029207,5.721200121579128e7,1.1348237499231743e7,-5.669293530562222e12,1.7909595056167947e12
-0.00018000010459218174,0.056278022165505405,0.0007313731553233217,4702.27226725616,93.09389860576653,2.2841802021043714e7,1.1989072010754453e7,-8.161006171336151e12,1.8779832262489312e12
-0.00019000009342562407,0.08254302069260865,0.0007312630146208706,4766.649483360069,93.98023486936333,-1.894855287105725e7,1.2338347864500962e7,-8.433931603724043e12,1.9471568750400295e12
-0.00020000009681098163,0.10890567632804697,0.0007140292261061568,4660.043767051179,89.884776968513,-6.325832502669214e7,1.2259778457262473e7,-9.241902012972023e12,1.9092251449368433e12
-0.0002100001001963392,0.13552292188717197,0.0006819755483152052,4339.6902643984495,84.58192510571976,-1.0708010086969577e8,1.1927218846379252e7,-6.168145164358181e12,1.874365816872949e12
-0.00022000010358169675,0.16138609282618546,0.0006494503230717682,3819.107079138717,76.08749158124671,-1.2758511908903831e8,1.1131004276501354e7,-1.5747903449627625e12,1.8016915690930212e12
-0.00023000009241513908,0.18526351629515186,0.0005950209280098487,3128.9695450982745,64.94578590671027,-1.2527053539935617e8,9.951691429542687e6,3.2340757762024663e12,1.60730285132922e12
-0.00024000009580049664,0.206823033780338,0.0005246116881010928,2442.2270698267666,54.146081626016,-1.0843432217178339e8,8.1204688661672985e6,5.138565574804296e12,1.2796500118792349e12
-0.0002500000991858542,0.22576243634763682,0.00045891763195939566,1796.7971998340252,42.87359068367747,-8.448624079580973e7,6.059087007021672e6,5.036650571615929e12,9.129754011332577e11
-0.0002600000880192965,0.24183511723463605,0.00037551058311305216,1250.1916879407122,33.15753539624072,-5.591116660364364e7,4.386091680785027e6,4.031703744307087e12,6.366072544670894e11
-0.0002700001059565693,0.2547589860213919,0.0003055253518699615,829.6025459263403,22.890942072274047,-3.0716211119877435e7,2.7454150910236454e6,2.2483178449947466e12,3.887378323299409e11
-0.00028000009479001164,0.26456612892119163,0.0002542952668388906,589.809756906839,15.86599773508396,-1.6621145780769268e7,1.6510547778343672e6,1.0772702253659784e12,2.0718121638403827e11
-0.00029000011272728443,0.27225254539300225,0.00021267361010588788,422.8315903564009,10.081500261845576,-7.653634216097396e6,825260.8787406302,3.8575466689480615e11,8.231002441084776e10
-0.00030000010156072676,0.27817462587433095,0.00019166665762329401,323.967108697424,7.008528097545928,-3.396401290320828e6,394198.7960866583,1.033334298684793e11,2.7807977440885963e10
-0.0003100000903941691,0.28297632050633265,0.00016388379444463576,267.8702811573561,5.413273820064609,-1.590316523219739e6,238188.33523686996,2.3481075048866283e10,1.218975361058043e10
-0.0003200001083314419,0.2864288611585424,0.00015617970882295676,242.24941220468506,4.554413713832871,-801220.1473034838,178166.8013811985,9.906645412567707e9,6.952789646886373e9
-0.0003300000971648842,0.2900127551829033,0.00015043413639577723,217.60794026317646,4.398875453445463,-715063.260935577,156942.7291670321,6.301043682242811e9,5.951380931879366e9
-0.00034000008599832654,0.2926589698749537,0.000155546385468491,218.69137167917003,4.550774209999037,-510115.9447369891,155208.35366962035,1.0839599278953655e10,5.952120325974442e9
-0.0003500001039355993,0.2951025972826115,0.00015753824561905969,208.2407445168899,4.121154226920983,-464017.77166742,126218.46434236827,-6.508307379437942e9,4.662040819605748e9
-0.00036000009276904166,0.29730474962898873,0.00014847410122615387,202.65067874752665,4.029933706516398,-107454.50833348536,125050.28848155735,-2.1738344706843634e9,4.548905206902109e9
-0.00037000011070631444,0.2996289041757872,0.00014493683990779996,196.58180774258787,4.010378698539041,-288490.4247051522,130069.60050090982,5.46261289521998e9,4.905521583390821e9
-0.0003800000995397568,0.30177223287151456,0.00014274327548515322,193.7733726294798,3.773163716580389,-324030.55696465686,115497.3526901991,-4.301661005548055e9,3.9317678554849243e9
-0.0003900000883731991,0.30353708983565425,0.00014517757501750184,191.31923799224248,4.085653869153572,-613457.6644687789,133426.46892643577,6.834696542945759e9,5.530291862274222e9
-0.0004000001063104719,0.3052693685010015,0.00015002788957108615,181.10559493251134,3.616318510259615,-385680.4823295024,108943.285242013,8.716981292448308e7,3.5986202119887137e9
-0.0004100000951439142,0.3074004707883461,0.00014073324933845248,177.19236713530003,3.418722449665346,-249331.7272898893,111467.43596344342,-2.690463765685678e8,3.730599300951599e9
-0.00042000008397735655,0.3092254777594287,0.00013670536670113063,177.6114873788664,3.620496785781458,-272874.83516492863,114885.34880297899,4.697739809684072e9,4.22672567382866e9
-0.00043000010191462934,0.3110954883169907,0.0001408480673745375,173.7058020588282,3.5488784765289574,-309632.8565595417,112871.00158381194,5.646824389469774e9,3.8974114464518056e9
-0.00044000009074807167,0.31266214909040724,0.00013589251824589038,166.09656442559915,3.441059802445145,-297968.92503057024,97309.08859858548,9.0648569141647e8,3.3746207404163785e9
-0.00045000010868534446,0.3143062805997613,0.0001362991613278813,165.04286831527094,3.3541684867396913,-400202.2579966663,98312.69816771084,5.879875743204138e9,3.8347565777509327e9
-0.0004600000975187868,0.3159985785234776,0.00013273827453680272,156.58643546219366,3.1129935127226096,-270114.2029609489,97296.45289213667,3.487738144638206e9,3.329139916717868e9
-0.0004700000863522291,0.31753159600926406,0.00013117786858062283,156.49740869462474,3.1027350395258986,-349501.0760885404,87017.31037164622,3.250513271312941e9,2.630478825634188e9
-0.0004800001042895019,0.3190222226031069,0.00013267525804882768,153.71238075010945,2.986044807317143,-182251.86951465282,82215.39350699993,-3.3778567023842993e9,2.4425654526744943e9
-0.0004900001222267747,0.32077475914077336,0.00012917930800015025,150.33639144862292,3.1110820086832875,-281799.7533657499,90859.5275172286,1.3898615911218343e9,2.70469052319215e9
-0.0005000000819563866,0.32242359487225764,0.00013175088623761154,155.04492085293353,3.0014047406950803,-320462.692464008,84656.0974125045,-2.2378707263965445e9,2.688641493577871e9
-0.0005100000998936594,0.3237623642436693,0.00013435826230424487,154.98478858682407,3.065055525258951,-222624.37668377004,90350.10829219579,2.2767296924939027e9,2.8687380941118917e9
-0.0005200001178309321,0.3255382300244936,0.00012692257022568217,152.6156081134142,3.0491884908777687,-354828.172773022,90197.42908333919,1.5032732642639632e9,3.318679775457549e9
-0.000530000077560544,0.3268447526406961,0.0001284131314087127,146.98967397045166,2.9890264666443964,-148818.18191275833,72651.7622914003,-1.965401376082751e9,2.1856974050069127e9
-0.0005400000954978168,0.32830259432973086,0.00012716728640266254,140.92375912950052,2.7693070533944186,-317673.57404166204,76108.38746255184,-8.912368490574255e8,2.2989345535156045e9
-0.0005500001134350896,0.32971546227660153,0.00012358093994682183,137.7323527410416,2.7931499565483273,-152656.01287954647,74346.79155562336,2.0002870193477254e9,2.200122527323095e9
-0.0005600000731647015,0.331098512743635,0.0001230393034042604,135.68846940370958,2.6339848365513094,-155504.10517850379,69583.9507018323,-9.45035358917473e8,2.0026585859726555e9
-0.0005700000911019742,0.3325332364639386,0.00012129532833752341,132.37078899871167,2.611684748804842,-268309.6432486431,75683.04922244344,-1.3503889256188216e9,2.659015306444338e9
-0.000580000109039247,0.3338708790980162,0.00012404351553667016,129.85749519871098,2.445552404306187,-102192.89129110481,61933.44152093864,-1.8068272189172661e9,1.5566984721083095e9
-0.0005900000687688589,0.3352882895419437,0.00012138506898907447,131.4160551942281,2.7477172139847696,-182809.37603304582,70754.4878617727,1.910564094889302e9,2.1442054667803662e9
-0.0006000000867061317,0.33663421681737005,0.00011904391668663943,131.3073334546983,2.6157307185391745,-309973.8206404755,71141.62694342258,5.1328328511892244e7,2.0269956661851377e9
-0.0006100001046434045,0.3379833782438133,0.00011544022048469999,126.01213071071112,2.499634954750411,-197635.87471913308,72126.96729895903,-1.8738297034399584e8,2.627397053179329e9
-0.0006200001225806773,0.3391651295626769,0.00011593359070371344,127.33790083703984,2.619244401783517,-257638.9625727031,71014.6448119096,3.310294108119311e9,2.4936524427378693e9
-0.0006300000823102891,0.3401841943394915,0.00011742754981474752,123.72115579037302,2.4922163865029705,-64311.1932809374,63443.45065802985,2.98537915792165e8,2.1437153528259733e9
-0.0006400001002475619,0.3415316113692593,0.00011404244800949787,120.93035198246442,2.3229308333027454,-147172.22809273424,60182.24838898734,3.1972908173353825e9,1.619353043305401e9
-0.0006500001181848347,0.3428785781242596,0.00011534902981300734,121.78589934771406,2.3975596107273214,-79193.24337678858,55111.09575667894,-3.012615205828393e9,1.3968313792685018e9
-0.0006600000779144466,0.3440153009385799,0.00011650238719414666,119.56833043170022,2.3759094427458227,-115509.7899628543,56421.60276970734,1.320469641327983e8,1.4958947750314007e9
-0.0006700000958517194,0.3453348489500347,0.00011793028212308414,122.18124142469881,2.4976388958893843,-135709.8906760253,61691.85266059093,1.6543274139630675e8,2.090672430440495e9
-0.0006800001137889922,0.3464543757078934,0.00011635355520303124,121.3922650822795,2.3795475208402963,-192701.7437180742,58734.713351868995,-1.3959445083190384e9,1.416744762482263e9
-0.000690000073518604,0.3478329567527803,0.00011387725816146002,116.66947421067115,2.2676275968068467,-110477.48550553356,57253.509446279364,1.1266097158225236e9,1.625620076279889e9
-0.0007000000914558768,0.3488514720988166,0.000108502777895298,115.78343521103186,2.3159715424505536,-64334.81962543182,58280.788851565194,9.280917519107395e8,1.8511254470425906e9
-0.0007100001093931496,0.35004750112032623,0.00011083214190476275,114.8120541206539,2.3195180835929103,-78129.56052610365,56417.0206299854,2.478720516286309e8,1.7057676065421433e9
-0.0007200000691227615,0.3513624783094971,0.0001127584240849688,116.1261108671476,2.267836898597607,-149999.88075618618,56441.04422946343,-1.9111745294994025e9,1.4382814223236675e9
-0.0007300000870600343,0.35234470128911827,0.00010999241399102568,112.94571840369032,2.1506725141926966,-86542.01832204459,52637.028697823975,-8.188218429348371e8,1.3888157983881266e9
-0.0007400001049973071,0.3534444028472703,0.00011043160199354673,111.66278576040526,2.2683542505940566,-150246.74289782185,53843.51107757457,3.964895338221037e8,1.2569972126770508e9
-0.0007500001229345798,0.3545070111012901,0.00010875869115619806,109.23343881627335,2.076832635503695,-62291.40283890132,48169.552526031126,-2.4626631115736537e9,1.1953727355336258e9
-0.0007600000826641917,0.3554540831037506,0.00011017430875879078,107.3732928985644,2.0701293684909525,-169672.31904789453,51546.42778621244,7.516741948701948e8,1.3865101166542351e9
-0.0007700001006014645,0.3567339890344823,0.00010821561276798129,105.07159713942875,2.079154516021867,-88288.77486977827,44456.06034773685,-1.2863850550234733e9,1.029991566267318e9
-0.0007800001185387373,0.3577917212684466,0.00010857536384122304,105.09884944603681,2.132764994305076,-64491.74782552928,49441.7370552364,1.1740440885408688e9,1.5493638912267857e9
-0.0007900000782683492,0.35892034641332043,0.00011008551110741538,104.57014950856703,2.1203515690558783,-114034.83786139739,54110.592883389785,6.940016819489275e8,1.6258732992100077e9
-0.000800000096205622,0.3600567566242126,0.00010664659473999985,103.49020280860022,2.1666615810331744,-66131.57516538716,56909.14681550913,3.2511288025739264e9,1.9611666813845737e9
-0.0008100001141428947,0.36079822486758345,0.0001111494538873218,106.51128812330735,2.1685636892521085,-110798.1225828507,52310.6967078604,1.05616480482063e9,1.5578737491425984e9
-0.0008200000738725066,0.362021635245311,0.0001068580644507322,101.81209692042931,2.0504325176749103,-134738.2869794842,48586.640836145,1.9805671384123552e9,1.24406592148576e9
-0.0008300000918097794,0.36300359256254155,0.00010617460529154844,99.88566725860034,1.9881695865848117,-39489.861027304665,45098.03120951495,1.1142743554904492e9,1.1190315972823951e9
-0.0008400001097470522,0.3640236752662753,0.0001063914424597989,103.12783370486403,2.0781790511646423,-124523.78056744019,48728.75435304858,-9.829584214593232e7,1.440436439409316e9
-0.0008500000694766641,0.3650861579535529,0.00010366360821924221,100.32703181896488,1.9983403118098317,-111857.02900993469,44984.203372344826,4.196652697957247e8,1.0960950259388492e9
-0.0008600000874139369,0.3660057347782135,0.00010389442204882607,100.47929266980233,2.0145448068505414,-130056.86828663349,45747.584417110535,2.4123397119950193e8,1.195437094511473e9
-0.0008700001053512096,0.3670559923035264,0.00010819518724823149,101.11599406124873,2.170184743347983,-76678.69348106824,54662.48736123173,2.9814683614532123e9,1.656294441055451e9
-0.0008800001232884824,0.3680134980175759,0.00010307930794471384,95.9702402941417,1.8932818616296294,-105490.89381206689,44059.58964879688,8.078596866341774e8,1.0678156824917015e9
-0.0008900000830180943,0.36896160934050554,9.969529333123739e-5,91.90184597017794,1.8400720922921976,-107497.87706324624,40773.60712513092,2.977063236790925e8,1.0383929807595841e9
-0.0009000001009553671,0.3698392072621558,0.00010697210820210813,101.14974571407697,1.9743231733600524,-136088.816280002,51714.90225437224,3.3019176446614485e9,1.590993139877893e9
-0.0009100001188926399,0.3707744914598004,0.00010589991908649555,97.1480583741236,1.8747262694131503,-34608.773129681525,44118.50202716755,4.969396731692889e8,1.0878647604426131e9
-0.0009200000786222517,0.37183282336386075,0.00010392804944444971,94.8711009548757,1.9357779914058628,-76315.33645815637,41379.09202056168,5.486573409819628e8,9.739486740642915e8
-0.0009300000965595245,0.37281688825074744,0.00010711642895711596,93.48142083726525,1.7025000404248545,-73835.70553900494,37052.49746151217,-2.2263951307136097e9,8.495485123368744e8
-0.0009400001144967973,0.3738735369952981,0.00010393616287567083,90.40525031224718,1.7802941387202011,-103074.15516643236,39652.62277163944,7.197953220294038e8,1.038126825436302e9
-0.0009500000742264092,0.37462686505070936,0.00010355206406877855,93.04857290064311,1.8350759852044953,-45615.41451021581,38524.94210131175,-2.4622653730130002e7,9.197508254308875e8
-0.000960000092163682,0.37560859863486834,0.0001033323046014698,91.41996362610071,1.820248813662348,-26211.698722820067,39213.43593085562,-1.4241221954756427e8,9.512009958320687e8
-0.0009700001101009548,0.37657090935356696,9.993588283812594e-5,88.72161835432036,1.6879462123740485,-31626.31832228221,36362.31239849038,1.2376509506458847e8,8.384759667119812e8
-0.0009800001280382276,0.37721890628054994,0.00010095284233710295,87.26463841155969,1.703392181175517,-7854.703669991145,34423.65698681091,-4.085387115571655e8,8.462831947476785e8
-0.0009900000877678394,0.3784019852934458,9.662399188886942e-5,87.90984466596451,1.7026928982583986,-79598.99380530567,36503.95829044328,-4.527369732819135e7,8.483995139622761e8
-0.0010000000474974513,0.37915110792401824,0.00010142927039970121,88.80251484285283,1.720591958728619,-82887.5363452949,36468.568931386275,-7.41027437041918e8,7.851019438303356e8
-0.001010000123642385,0.3800935592385715,9.932629012315994e-5,89.05979590179719,1.7685074561167644,-127679.94229555232,36837.66858190708,-6.261483827995949e8,8.816353870314003e8
-0.0010200000833719969,0.3807335614165342,9.810588116484893e-5,88.54856041048279,1.7960948110056998,-18794.879087910096,37994.986526663546,7.996300355179439e8,8.243617127268952e8
-0.0010300000431016088,0.38168594602068157,0.00010128990596100657,87.12332142500983,1.6990302580216587,-55462.70329176392,35468.31007321431,-3.530314045143343e8,7.585961744663347e8
-0.0010400001192465425,0.382612272232934,9.64031892923863e-5,86.87356598608457,1.700573377758647,-66487.01376754421,35788.477954598835,-5.189340726707648e8,9.002294458220865e8
-0.0010500000789761543,0.38341536466999643,9.517025741010511e-5,81.49072585432911,1.602388686016699,8048.508626703786,31834.587511677753,4.081856684854786e8,6.69789278047955e8
-0.0010600000387057662,0.38420185807371104,0.00010166555852170734,84.77783967843891,1.6254143880184362,11056.71611943468,34293.044686401045,-7.920561112035869e8,8.036161571480956e8
-0.0010700001148507,0.3852190372221813,9.103304525227484e-5,82.8005433773592,1.6326764673350698,-42836.765392271845,33468.883076797436,2.1437582155948937e8,7.864448857985209e8
-0.0010800000745803118,0.3860513631273242,9.677481561389019e-5,83.21854922209982,1.600523497278221,-55628.475383549856,35526.00479785661,5.740364778248631e8,8.099879556086509e8
-0.0010900001507252455,0.38692837814078024,9.264426633883674e-5,82.78652369332262,1.6800336730198444,-32104.40354065954,35015.38064282616,8.43788668903441e8,8.418880946530508e8
-0.0011000001104548573,0.38768140229538556,9.158175014677134e-5,82.05885261845806,1.5998392935002281,-70265.50859811288,33165.58217126172,-3.8843576820402604e8,7.534893534243045e8
-0.0011100000701844692,0.38853950737322973,9.835734270161914e-5,83.12781173228215,1.5585855249627347,-66423.0941402025,32069.10070467128,-8.28958996903323e8,6.721634373031327e8
-0.001120000146329403,0.38914257782581274,9.540191022501337e-5,82.03901723756636,1.632330992856409,-144634.28384328185,35773.545627945496,5.645746018778765e8,9.860657495954522e8
-0.0011300001060590148,0.3900171184954879,9.500691948795091e-5,80.83114164907276,1.6148803691519837,-23141.581872426927,33434.70047260364,1.3626633595519903e8,7.52508302756945e8
-0.0011400000657886267,0.3908316446719928,9.588676498443513e-5,81.62859424443077,1.6167406602283891,-5201.831352051575,33056.3835073278,2.613023650893588e8,7.361812112266945e8
-0.0011500001419335604,0.39160265766728575,9.467587579193424e-5,80.14710727575631,1.5275591128616641,-20230.25238559116,34053.95716506173,-2.8418445040385413e8,7.789972524790283e8
-0.0011600001016631722,0.39241601060087583,9.648946180283822e-5,80.04851094160307,1.5533124768719078,-20023.40186166089,33292.53059473476,6.980136848529418e8,7.490286771317191e8
-0.0011700000613927841,0.3934289842622238,9.344401061072697e-5,77.22354772010512,1.48486439672798,-60660.371499041314,29903.13063014889,-7.138636289895031e8,6.94254988950288e8
-0.0011800001375377178,0.3940642444881785,9.450097565518229e-5,77.84429125954576,1.5955185364094495,-45196.60691759748,31078.104214425963,2.6189359544322035e8,8.033808005922233e8
-0.0011900000972673297,0.3949129586940163,9.17789313159177e-5,75.7334711969719,1.5597948789181064,-117582.94142031814,33878.62424572201,1.5946835149204555e9,8.822980120816033e8
-0.0012000000569969416,0.39563644735705483,9.087950861253872e-5,75.84760639986463,1.5432447853020588,-29296.9859027994,32027.82509873735,7.01084874985005e8,7.881880747855009e8
-0.0012100001331418753,0.3965358818354379,9.338989190053049e-5,76.80527259402729,1.4392972143970977,-55666.092206276866,28542.16437989289,-5.857971474547555e8,5.841374450848182e8
-0.0012200000928714871,0.39727600787808176,9.113324808134207e-5,74.25474238490561,1.426331676487943,-9792.274995093792,27474.13840119654,-4.4497893334953135e8,6.248109091276803e8
-0.001230000052601099,0.3980197076915182,9.301547410206208e-5,75.06266151479453,1.515075388201515,-23436.89072102623,29759.842240301838,4.475998420479549e8,6.870772102545058e8
-0.0012400001287460327,0.3987437834856732,9.028483984877645e-5,73.81110806579802,1.4464797772982303,-61796.870833590125,27781.430186674937,-5.927910671464597e8,5.527566715970322e8
-0.0012500000884756446,0.3993445363750447,9.353388879593269e-5,74.42530478254892,1.500353997283064,-33339.21905406175,29481.703669419665,5.103256027030277e8,6.059575979047151e8
-0.0012600000482052565,0.40012574900412606,9.208179046412549e-5,74.0115399780881,1.5421489910615085,-74518.70919224195,28941.701776314105,5.1765516593928695e8,6.244241811647221e8
-0.0012700001243501902,0.4008168801655644,8.913780542437323e-5,72.17543551346787,1.3499312055004764,-54065.90234498264,28511.42694310731,-5.0563492777057314e8,6.34021875818864e8
-0.001280000084079802,0.40153294140363593,8.977062963354347e-5,74.36709811218986,1.4652588250303276,-47508.98772522948,31364.754961857423,3.1434963317310613e8,7.420590363128178e8
-0.001290000043809414,0.4022491200288635,9.024578339109028e-5,72.06836907665875,1.4213223678031346,-75006.64195970702,27228.364685196648,-9.512828526846305e8,5.92881028928327e8
-0.0013000001199543476,0.4033616588160918,9.086451455524138e-5,72.06225823360185,1.4200973176397664,-77975.54087505241,29308.611256151537,-2.4330820016191006e8,6.806050622813057e8
-0.0013100000796839595,0.40375509436575774,8.86672299438531e-5,70.34666016922178,1.441413296532487,-32623.666864097642,27492.432698261364,2.686820148462807e7,5.631648950796903e8
-0.0013200000394135714,0.4042936697676253,8.820054288203384e-5,70.67432219297757,1.4793604882583111,-138104.93914904367,29593.561469529963,8.888309248824342e8,7.728097343492967e8
-0.001330000115558505,0.4051451934199953,9.151280516271072e-5,72.62456478053309,1.5406140385190243,-19780.505390186114,29928.338300016858,7.405907789863385e8,6.488757665929669e8
-0.001340000075288117,0.40587506681415236,8.862559032469475e-5,67.56971784142428,1.3004062184075154,-50070.095068976465,26007.30347119029,-9.576119091936536e7,6.26127847228714e8
-0.0013500001514330506,0.40655073048549817,8.839021576604801e-5,71.47474488345229,1.4029834329223694,-39722.72550261221,25778.516194901415,-4.1255715462107754e8,6.150986971068408e8
-0.0013600001111626625,0.40726667354654017,8.901357845533368e-5,70.47659194346686,1.421353454310439,-39822.90450307855,25128.82124686419,-7.347592700460646e8,4.895815993282013e8
-0.0013700000708922744,0.4079898449588856,8.926837257831417e-5,70.79068176316191,1.4083987776902742,-39735.20612283802,26292.440418014525,-5.800455101531115e7,5.684704755918223e8
-0.001380000147037208,0.4087239626015069,9.003887990579797e-5,69.45230389491722,1.325964030254747,-57586.135340428074,25041.374694982977,-6.366319925080225e8,4.7895968767135113e8
-0.00139000010676682,0.4092821251718854,8.475427395007276e-5,66.13294160155759,1.2868228990974744,-60826.36233336792,22371.386594991214,-5.643996646473446e8,4.466140437466405e8
-0.0014000000664964318,0.409937828717544,8.970419854015249e-5,69.43671731546095,1.391832656749923,-68589.45936057401,27715.538374019132,-6.943442731476286e7,6.803649802084771e8
-0.0014100001426413655,0.4107567691880918,8.786346039526955e-5,68.36138134306621,1.370055123846206,-27866.977290219882,27054.739407585217,3.999218681569842e8,6.586971441047585e8
-0.0014200001023709774,0.411551025297382,8.558609349864706e-5,66.80996337242327,1.354595686198506,-75762.54964807085,24678.004313774058,-4.741906855317383e7,5.2581218658341193e8
-0.0014300000621005893,0.4120550810690621,8.297452660366593e-5,64.64380286892751,1.3406487921074657,-56875.63669800652,24135.43928582502,8.497209357131615e7,5.644688869331456e8
-0.001440000138245523,0.41291814151198475,8.499054441169052e-5,66.23942848489654,1.258951315140434,-41742.00058859964,23442.032396942515,-4.098415557191563e8,4.780766383986319e8
-0.0014500000979751348,0.41350431881163324,8.394712514025309e-5,64.75147388996376,1.2205205695177554,-62905.85841254667,21725.59578940227,-6.302220462547679e8,4.3156807593826175e8
-0.0014600000577047467,0.4141431529434692,8.671934809850049e-5,65.62741862086982,1.269714822189843,-95041.22849832935,25935.964416763494,3.9237067821935767e8,5.928847647050959e8
-0.0014700001338496804,0.4148463325050134,8.637583654197111e-5,64.47869473363178,1.351099904089407,-26577.37978602939,27601.016895740056,1.4544727329860532e9,6.514811128858114e8
-0.0014800000935792923,0.41538537727951824,8.602145718373569e-5,66.46517172464605,1.3376647632490661,-8885.7074961983,27083.563731289505,2.146933915402381e8,5.668832669490689e8
-0.0014900000533089042,0.41613363886936616,8.337308603674349e-5,65.06561590105113,1.2398287268801669,4278.125781723735,21891.61088514603,-6.321490357580575e8,4.061505024580864e8
-0.0015000001294538379,0.4168193897548132,8.505250310655496e-5,64.86508222938119,1.2801032625936333,-15499.622725121655,23926.83068105331,-3.2982534342155505e7,5.116014351616553e8
-0.0015100000891834497,0.41740802903965185,8.076595680353145e-5,64.3680992436565,1.295303332250098,-42047.23811914549,27277.437922348534,1.1160172542383313e9,7.04032548053335e8
-0.0015200000489130616,0.4179563597813945,8.325448846082768e-5,63.267387463768976,1.265212880721339,-34516.93014319671,22438.778667847695,1.5093102720085487e8,4.482754874684656e8
-0.0015300001250579953,0.4186741721254014,8.339295365757109e-5,64.336437586064,1.2317990386056556,-9420.466680881784,21158.38682448328,-8.409114662583601e8,4.3565195970077807e8
-0.0015400000847876072,0.41937446940812,8.450011203652714e-5,61.84945755913509,1.1766150747682942,-8405.892554397155,21937.137684886417,-2.510769448238011e8,4.212700987875156e8
-0.001550000044517219,0.42008535245298384,8.420509118295275e-5,61.98208088793199,1.2355302094361749,-35958.91531436728,21741.551236962565,-2.9320886437925017e8,3.712380511936371e8
-0.0015600001206621528,0.4207319314483439,8.66317989280851e-5,64.08193509658695,1.252615414679671,-26561.934797922662,23059.74779358173,8.106604437834282e7,4.753280550547074e8
-0.0015700000803917646,0.4213057282655152,8.434029607617792e-5,61.97009763184498,1.2499080733736778,-35140.10395188789,22398.99030212127,3.587569314669806e8,4.809029155771777e8
-0.0015800000401213765,0.4218457934320379,8.339074888852086e-5,62.09093991896312,1.3205346158732716,16.22113262434047,24591.132916257477,9.010155122209278e8,5.50330090947431e8
-0.0015900001162663102,0.42249164203092776,8.155818449263411e-5,63.044706657578914,1.2595677076404623,-39551.20233302663,23429.820893172106,7.47991606794401e8,4.9711621495389205e8
-0.001600000075995922,0.4229722861101152,8.340133563818982e-5,61.946896991104836,1.1363294299912583,-3409.9423463432413,21095.343938349302,-8.106224180810295e8,3.6834374712970495e8
-0.0016100001521408558,0.42363096637156555,8.353350727070687e-5,62.1746669488041,1.2695212070115944,-38831.1669077692,24456.481926936758,2.6490998554779e8,4.8630035840344733e8
-0.0016200001118704677,0.4242972192343207,8.269177453353696e-5,61.038609486274716,1.1923630782669268,-24146.023078825725,22938.63067129091,2.5347737525109962e8,5.057620880369447e8
-0.0016300000716000795,0.4249549153125439,8.007390918649976e-5,61.212814569406085,1.2652475318723868,-24442.932765333124,21519.976401018394,1.773269477695318e8,4.1257850047910887e8
-0.0016400001477450132,0.4254011568748336,8.317367559661592e-5,61.07033418609556,1.1484953348786553,-52362.10558665046,21641.16120198471,-3.572515111569388e8,4.553174178231678e8
-0.0016500001074746251,0.4260692067919066,7.834276355467812e-5,58.455150767140275,1.1348657843109686,310.29697783413764,19403.616711176237,-1.1870951380721451e8,4.013330776806355e8
-0.001660000067204237,0.42671343536201223,8.131710516176602e-5,60.51701161292326,1.1726229203168652,-6339.749713246337,21111.367010798916,-1.251961942595205e8,3.8706759692286164e8
-0.0016700001433491707,0.42734275784676407,8.268079132118721e-5,61.29732770930967,1.2161331452369835,-12232.955064433696,20543.307889848482,-2.5293207795079154e8,3.7879525808992416e8
-0.0016800001030787826,0.42802638992564784,7.778793514575066e-5,58.222238906962616,1.1710515116343845,-3532.1181471473847,18871.70383944077,-8.880047150434713e7,3.40585583470054e8
-0.0016900000628083944,0.4285171341735405,7.955965078097973e-5,57.59701591195949,1.1126964889922544,-9830.674800176917,19102.07542052591,-1.7710773890197793e8,3.535475672183213e8
-0.0017000001389533281,0.4291429541582655,8.039688834470426e-5,58.964253383108414,1.216182240818382,-34656.3529446279,21461.747616173678,2.1715989715460533e8,4.419755582666672e8
-0.00171000009868294,0.42971341078530595,7.811358936287694e-5,59.393001618218776,1.1556998731682013,-15971.190177139862,19706.48385014039,-3.15910497860607e8,3.9124072844490266e8
-0.0017200000584125519,0.4303137968854573,8.260673664477535e-5,59.43847037751112,1.1787783372375331,-14525.033921531147,20304.271347965296,1.9017718914456698e8,3.804829796981109e8
-0.0017300001345574856,0.4308901149225478,8.306516454426887e-5,56.7233342314113,1.111294098875263,9578.455058448439,20109.063480640125,-1.1470880587865217e8,3.961882318750336e8
-0.0017400000942870975,0.431363576478744,7.990668749907724e-5,58.73368594191809,1.1458023923787368,-41523.76112435911,21028.73634213029,-2.5395045251295337e8,4.784677941087796e8
-0.0017500000540167093,0.4320052967739577,8.022003453286114e-5,57.44477755141225,1.1369081512777781,-19545.776395073983,20870.31472019923,1.5254429857356897e8,4.304221448019373e8
-0.001760000130161643,0.43261566649850586,7.965218193422934e-5,57.12678854174266,1.1735554617284327,-8683.747496837317,18924.50580605402,-1.0817081477433853e8,3.373161587300819e8
-0.001770000089891255,0.43319547612721204,8.218773298341537e-5,58.54745431029892,1.2167183634427106,-53880.98093583878,22498.79315531618,5.940070701217281e8,4.9087513578028756e8
-0.0017800000496208668,0.43379703178672324,8.243511192104233e-5,57.174351823197284,1.129566823288541,-2447.3497674180485,19886.028610464728,-1.7725873914729783e8,3.661604474798893e8
-0.0017900001257658005,0.4342929201678087,7.749926663636823e-5,56.70809242081054,1.0822730185019482,-5435.244190180233,17478.686937299095,-6.385426176596352e8,3.208064669461507e8
-0.0018000000854954123,0.4348045058210382,7.859327614542396e-5,54.94721430957695,1.10512707678128,-29556.65847095538,18941.196096561376,2.445212797387522e8,3.7312542120252365e8
-0.0018100000452250242,0.43538768786411897,7.610625017071283e-5,56.523843422836315,1.1474545259981617,-47385.86647960052,19842.404663993908,3.430437804085932e8,3.8934461559020627e8
-0.001820000121369958,0.43618192348599005,8.067290609772368e-5,56.84667963233779,1.1547077917644872,-8989.222600737663,18763.505229661474,4.4136688675159045e7,3.7120613542971486e8
-0.0018300000810995698,0.43649230533823075,7.932099056584963e-5,55.90939911102418,1.0648045998724889,-20114.92677365099,18996.684411393042,-8.198451723567539e6,3.6931458672108525e8
-0.0018400000408291817,0.43717717650735877,7.849626490525862e-5,55.82217348546779,1.062708857307512,-38912.53470576684,18344.993536585458,-3.841684893847388e8,3.7347126395270145e8
-0.0018500001169741154,0.4377027959407366,7.768338560502352e-5,55.076521357819665,1.093609248932248,-23747.89727217228,17970.461843340312,-1.9903822143994868e7,3.215162378684952e8
-0.0018600000767037272,0.43825820313668185,7.652172865643138e-5,55.88890639791339,1.1154573280727875,-6327.962679885838,18122.082665115915,-1.1137355234353071e8,3.2475033774112964e8
-0.0018700000364333391,0.43882088643072653,7.794542392308113e-5,54.496098706936785,1.0481927561830382,-1779.24667398849,16559.31398496521,-2.6679804791183528e8,2.878967665021872e8
-0.0018800001125782728,0.4392592323789835,7.98605001411063e-5,54.242663687454254,1.0497577884413694,4883.214541863701,18229.369030254584,7.980826344940227e7,3.565152765658676e8
-0.0018900000723078847,0.4399280794116085,7.619814311115048e-5,53.41819510209751,1.0464873068922151,-18884.697930716782,17943.098626306404,3.0529552506949887e7,3.450902818772069e8
-0.0019000001484528184,0.440442200544202,8.167219045937867e-5,55.18336259457322,1.1145469940344852,-42764.09521946633,18032.05186823176,3.808758330079559e7,3.4044533548557115e8
-0.0019100001081824303,0.4409895196085446,7.698595752382748e-5,53.86948482061531,1.025028907441266,-18640.423214238348,17282.524612532754,-6.797495268996717e8,3.1211522249260134e8
-0.0019200000679120421,0.4415131227212667,7.686853226806148e-5,52.08380736311828,1.0484288037065939,-34917.37730009211,16393.378573422604,-1.5929871126056013e8,2.5439096415581542e8
-0.0019300001440569758,0.4420547536549856,7.731706631070472e-5,52.39348952702365,1.0539019993041552,-15662.132168350356,18290.61600753868,-3.516915413261614e7,4.4148071109198374e8
-0.0019400001037865877,0.44253709385053397,7.648794923251456e-5,54.06181082010577,1.1121727841791629,-11984.198723682115,18378.142123326437,3.4880176532182837e8,3.5083295385942113e8
-0.0019500000635161996,0.44326475286607236,7.528265668949545e-5,54.9377360326701,1.1508560733975688,-55720.94972874299,22541.993465181517,8.993446933160286e8,5.362443855462158e8
-0.0019600000232458115,0.44356858522911186,7.875728095922602e-5,54.35773804468217,1.086707961921254,-42491.3960227463,16993.366255763107,-2.6606628187670806e8,3.43456577539522e8
-0.001970000099390745,0.4441561831809113,7.656836526439977e-5,51.84031371708835,0.9769376923681784,-9987.92126188676,15862.277380702959,-5.730257351212171e8,2.870242429111346e8
-0.001980000175535679,0.4445985723454048,7.683860548119055e-5,53.222806013157744,1.0248871904777352,8168.444457507092,16545.24388638309,-5.592528613359634e8,3.237835153410038e8
-0.001990000018849969,0.4452388441644259,7.64289586899241e-5,54.48586682290147,1.0866883116549442,-39205.77476136659,16976.800719823765,-1.9247317847273895e8,2.874681692780917e8
-0.0020000000949949026,0.44567020046544453,7.699231239222318e-5,51.869879703058366,1.0244627046323085,-31222.255622401,16189.252069677494,3.9235387302009024e7,3.0373560356179065e8
-0.0020100001711398363,0.4462988783171867,7.633210899866125e-5,52.499498246869145,1.042002703818867,-23722.02642462461,15713.570293424544,-4.238980638687518e8,2.6230173597171402e8
-0.0020200000144541264,0.44671845293733686,7.532211107396839e-5,52.43212211225496,1.0967670568998784,-23943.41887512008,17898.959545103062,3.79885953527928e8,3.204818028427289e8
-0.00203000009059906,0.44725814537566616,7.776168684572623e-5,52.160532750659485,1.0465634817462963,-8988.25928029482,19645.072754839293,3.8845832238244903e8,4.2618685064508647e8
-0.0020400001667439938,0.4478661130939146,7.586098204259684e-5,50.78143657889918,0.9996717532001745,-42616.929413182916,16112.526290708487,1.3610857545306716e7,3.224864956832691e8
-0.002050000010058284,0.44837617890376125,7.312002109489049e-5,50.49134646166497,1.0024459502488998,-15543.119397892056,15994.865413405922,-2.1358895091125986e8,2.675963554216501e8
-0.0020600000862032175,0.4487859509519066,7.831950827295238e-5,51.358042948712004,1.0205776106085258,-20671.382217687256,16290.707857856034,6.458299367124951e6,3.067608653046286e8
-0.002070000162348151,0.4492150096183473,7.457292700243674e-5,50.5004582620006,0.9879610455817494,-6897.246488023021,15328.530229460057,-2.5195400220214817e8,2.718797221522509e8
-0.0020800000056624413,0.4497802588525234,7.967852576009286e-5,51.55195226896872,0.9978007824876696,1300.2975217424594,15857.481387960412,-3.459581990511535e8,2.836122036237021e8
-0.002090000081807375,0.4504431202546753,7.489568620140822e-5,49.700082862336764,1.0022511451436096,-567.459146269383,17749.103555332502,1.2293040210080193e8,3.5638039575023717e8
-0.0021000001579523087,0.45093702156264276,7.477183734189326e-5,50.396477899254045,0.9946079519968577,-19981.843480176336,15800.29833621001,-2.599753669323295e7,2.824678349603499e8
-0.0021100000012665987,0.4512619520769458,7.479878737003783e-5,50.47597529478937,1.0171421337145368,5158.783692790528,17411.33755010215,4.6048508315939325e8,3.246858908730773e8
-0.0021200000774115324,0.45185661735825744,7.331743313958961e-5,49.522063863029146,0.9857955815994988,-2741.9232367177556,15349.345424734458,-1.8208964992528293e8,2.644188592203037e8
-0.002130000153556466,0.45230480148397634,7.575779317270566e-5,48.71736360259023,0.958421250807119,-2574.217314592952,15283.829549068392,1.0100863929070777e8,2.798093247152116e8
-0.002139999996870756,0.45294560450487137,7.355233478211034e-5,49.07763203348636,0.957970641074541,-11310.57601933657,15289.040511218478,1.8684889922019702e8,2.550684289337339e8
-0.00215000007301569,0.4533941822709631,7.446347961474161e-5,50.99289456731408,0.9801453112795505,-24227.922781520574,16070.421405502155,-6.938452277360997e7,2.876724086118907e8
-0.0021600001491606236,0.4536799837665521,7.570345265012913e-5,50.47421510611072,1.071550896079435,-21265.099040951824,18827.982732447643,7.877363716692811e8,4.039572806504815e8
-0.0021699999924749136,0.4542311617805794,7.291087804390828e-5,49.81334006155343,0.9831390748914118,-40952.84710643747,15673.154415330007,-1.1068888708855757e8,2.7546173515299034e8
-0.0021800000686198473,0.45475077833715494,7.056326939996112e-5,48.509749853217464,0.9287438444269748,-29007.419959595103,14479.349368972984,-2.8386051767129385e8,2.531320523462434e8
-0.002190000144764781,0.4552947762897358,7.493731709360661e-5,48.568439339156264,0.9745403536423869,4905.841919930094,15242.951874658998,-2.3843469742075893e8,3.015636297632928e8
-0.002199999988079071,0.4559195891144101,7.391077860811108e-5,49.120483058982614,0.9584538651321018,-8706.364431368049,15221.761185426618,6.566301297639782e7,2.5203836629224363e8
-0.0022100000642240047,0.4563991756512024,7.150463201980076e-5,46.52670849221515,0.9041475879800047,16888.272648232,14644.792296289768,7.863552573180428e7,2.7105290203330946e8
-0.0022200001403689384,0.45668666667797914,7.23716581497749e-5,49.100647664785114,0.974477052556487,-15709.495036771894,15059.662155506601,5.742954830584278e6,2.5982127283546054e8
-0.0022299999836832285,0.4573588311950793,7.548360901404461e-5,48.35629469353613,0.9304058594906572,-873.4253320579138,13526.011857570133,-1.4784461936615458e8,2.1579656206477413e8
-0.002240000059828162,0.4578401803842624,7.196556247705778e-5,47.189197728940584,0.9393985857624054,28817.201447050495,14855.32819773315,9.94423202646153e7,2.477726984554041e8
-0.002250000135973096,0.45818980121249964,7.265710324311208e-5,47.015332935671616,0.9161712965407615,-407.58707482995857,14143.958373086742,-4.154652679556038e7,2.3778427825086856e8
-0.002259999979287386,0.4587538763441318,6.945176901793009e-5,47.19582223538926,0.9664419830517045,-16247.963154209314,14242.15860603463,3.952026539092014e7,2.567978244396847e8
-0.0022700000554323196,0.4592150098137613,7.328663298072884e-5,47.9540312840377,0.9591526302470568,130.40115357456298,15393.540150053555,-9.63491215957951e7,2.818811780346544e8
-0.0022800001315772533,0.4596096171299454,7.23956526896505e-5,46.42836613611427,0.8994047679027151,-12913.414744052643,14546.233468015365,7.75580965918011e7,2.5458361583548412e8
-0.002290000207722187,0.4601100783751058,7.370822973987569e-5,47.29593271305425,0.9166699865794231,-17288.05715392306,13719.223944811934,-2.9437167530748355e8,2.4056226054379398e8
-0.002300000051036477,0.4605943251942228,7.450711442824227e-5,45.74859718814147,0.8854161350116796,-24010.519614896108,12910.058743437874,-2.1768134816258913e8,1.9825982577883023e8
-0.002310000127181411,0.4610702722998512,7.320190081303493e-5,46.56458504025636,0.9053912572686453,-8230.204770342276,14056.844893341644,-2.497897347205058e8,2.5883457159779343e8
-0.0023200002033263445,0.4616169526947135,7.089825770500343e-5,46.13798273402262,0.9037018409577583,-6511.935698363764,12943.004188184179,-9.941958915342176e7,2.1397622525201935e8
-0.0023300000466406345,0.4620699310785738,7.126137541378691e-5,47.35555189475482,0.9543617445958557,-1951.05656560519,14165.054219021933,-1.9051683044945562e8,2.5380528755690768e8
-0.0023400001227855682,0.46234719145654246,7.186845429115952e-5,46.63302156727686,0.8985820865315594,-10047.139785317797,13458.711369389619,-7.66993887151969e7,2.4126989033090985e8
-0.002350000198930502,0.4628784202362294,6.983536416091147e-5,45.57838531116422,0.9737065187725591,-5835.580644867479,14703.006767759387,3.4891619525553566e8,2.457608955136905e8
-0.002360000042244792,0.46334770358746163,7.291416397543914e-5,44.15494219813861,0.8436993416169697,-12217.476219015633,13178.662917812633,-1.3285777154359125e8,2.235833011746073e8
-0.0023700001183897257,0.46384939173125345,6.987579577634535e-5,45.0517496462536,0.9153099779179273,-10607.273953273547,11741.932654476263,-5.410081575267866e8,1.9961493194944993e8
-0.0023800001945346594,0.46431790278878776,6.898643325767371e-5,46.00895388006828,0.8956932612158705,-25520.421900198442,14033.556229707923,-3.653086599463111e7,2.3325339348221433e8
-0.0023900000378489494,0.46470756379124417,7.083355981426115e-5,45.214085609401586,0.9256560308220942,-29585.860964090454,14854.793654848345,2.3413361316127217e8,2.6729042432885444e8
-0.002400000113993883,0.46523412587397617,7.312063637781189e-5,45.31210724476431,0.9006864805336832,-25342.886774116978,14408.230379465935,1.0218884529306877e8,2.558372029770571e8
-0.002410000190138817,0.46564234347363287,6.966537814507232e-5,44.388719820876666,0.8841269310280492,4692.4212539159835,12777.235370722734,-1.1382092339120145e8,2.0736636278996658e8
-0.002420000033453107,0.46616330497918507,7.241008983089808e-5,45.52389820642142,0.8806043317985082,-20612.54157804341,13577.479568104038,-2.2399132027545112e8,2.2271893833619252e8
-0.0024300001095980406,0.4666353626194589,7.065010902673492e-5,44.6487710437544,0.8555332951662072,-14802.866742322081,13159.311446009815,-1.2105200483780282e7,2.096982441475473e8
-0.0024400001857429743,0.4670524217035154,6.773665081989509e-5,44.28722669838692,0.9068716813342855,-7369.228462992984,13790.260414298882,2.5417821189415666e8,1.9911911969257447e8
-0.0024500000290572643,0.46755263006618525,7.241985736172178e-5,45.044602930921165,0.8721614280194634,-8639.77655866559,13115.100150901897,-2.283145460681399e8,2.3507595871086505e8
-0.002460000105202198,0.4679845517884066,7.053845574564693e-5,46.370911485845596,1.0083530161489271,-32209.18285722312,16664.894492108546,8.308067779690063e8,3.2824371163482636e8
-0.0024700001813471317,0.4684288455581698,6.763968206286877e-5,44.24512680074005,0.8266704082582838,-20350.31667950551,12543.831778338514,-7.41130394993185e7,2.0272867162678012e8
-0.0024800000246614218,0.46889313767555885,7.07048964672724e-5,44.46424665839855,0.8654688423394972,5337.089091229719,12536.443341038339,-3.898943341335781e8,2.1253550825619656e8
-0.0024900001008063555,0.46940720154646515,7.448161374568411e-5,45.03691756743122,0.9420761725475258,-37054.31075526885,16674.41242651156,8.931986507513497e8,4.8246668787644064e8
-0.002500000176951289,0.46974209550989965,7.050005862992572e-5,45.12002543753251,0.9017593265236107,-13172.851375847415,15203.097597316288,5.083282356667252e8,3.0950208086045545e8
-0.0025100000202655792,0.47027078718839294,7.101159342195416e-5,43.55145565947976,0.821567092540134,-11656.953648618366,11940.826570403915,-3.2375204293606573e8,1.8754770619225994e8
-0.002520000096410513,0.4706118423022037,6.542009552006767e-5,43.56030919282467,0.8841055427783518,-9088.562164135798,12982.183173800742,2.89142712551433e8,2.0620394308195147e8
-0.0025300001725554466,0.4710497662460948,7.00869446712824e-5,44.42434429421965,0.8689057780361148,-34818.78819757815,14445.335519250162,2.3848202842132232e8,2.5634337887797466e8
-0.0025400000158697367,0.47146283502946,6.722104820983677e-5,43.705038518925384,0.87821566494539,-9787.401276358933,14936.992657629015,3.927897875721021e8,3.188747813960705e8
-0.0025500000920146704,0.4718937035830863,7.058417696636925e-5,43.72214132563161,0.8494884485615158,-22230.511561499923,12377.572680867677,-9.540519238760938e7,1.9347814032101405e8
-0.002560000168159604,0.47237153955137456,7.207398727268876e-5,44.67288840343386,0.8849167514165017,-7849.6376424749005,14546.103083369768,-9.932102602218938e7,2.999999958433495e8
-0.002570000011473894,0.4729248792867231,7.028814916152652e-5,43.114026006538445,0.8661201537099052,-17509.43686131709,12764.341422611953,3.2506948998900186e7,1.9693344443225852e8
-0.002580000087618828,0.47329564413417885,6.798120260185139e-5,43.219303949215,0.850311055868019,-25570.623604759017,12762.707888845762,-1.0801347419067086e8,2.0533072569175103e8
-0.0025900001637637615,0.47369795394696457,6.910367323618024e-5,44.72359393049937,0.9032685874211119,-32198.9767601972,13624.735692437,-1.633232262949941e8,2.1434261963149002e8
-0.0026000000070780516,0.4741112608500114,6.774062697412408e-5,41.72536159538336,0.8168568314255711,7739.073617938878,11586.282770713447,-2.0338199369909666e6,1.9302382646596888e8
-0.0026100000832229853,0.47448956079120425,6.58794656613642e-5,43.33909183193397,0.8395225909355419,-18402.84182308662,12807.847232512695,-2.3185182432073772e7,2.5026395582569006e8
-0.002620000159367919,0.4749885698897936,7.058197064489838e-5,41.96968638445775,0.8447733374345081,-27953.654565916684,12356.87538807904,1.0143033153535393e8,1.9537877427755204e8
-0.002630000002682209,0.47531090981923024,7.131700086519684e-5,44.42580842900826,0.8496584780279544,-4962.338471030514,12499.85993641689,-2.364276887359078e7,2.069070136534349e8
-0.0026400000788271427,0.4758441031256282,7.408764566889453e-5,42.68380306359175,0.8602657329637694,-26258.265702347984,13432.79190157295,2.1240791382954884e8,2.160576978994728e8
-0.0026500001549720764,0.4762155307015169,7.016945485692866e-5,42.880545130170155,0.8955930487815585,5721.516297200516,12959.84564191921,3.532269027578127e8,2.1990671983326122e8
-0.0026599999982863665,0.4766216042703711,6.630162173443688e-5,42.061051503009665,0.8688560827863756,-10384.654018320882,12554.289326221442,1.7318070373085493e8,1.9643224994762072e8
-0.0026700000744313,0.477021200422221,6.881343564901909e-5,42.36733804909964,0.8433431948696652,-8403.974541126998,11864.887222569098,2.423600901748431e7,1.9912938223388317e8
-0.002680000150576234,0.47741161322490633,6.598004586889422e-5,41.749944785030266,0.8221554302654265,-24262.63943849022,12761.81668497645,1.760917753456867e8,2.2742177973064813e8
-0.002689999993890524,0.4777198427196246,6.742257839675466e-5,41.76455907226183,0.8383252243154797,-30220.51578217139,13304.534555701817,8.252009837380214e7,2.793958786129982e8
-0.0027000000700354576,0.4782198289683964,6.838847768697934e-5,40.308677465012174,0.7951719704340917,-18851.51953850404,12075.415952508483,9.216914870862198e7,2.2486806189320245e8
-0.0027100001461803913,0.4786328273043798,6.885084937838903e-5,40.12071660869475,0.7797163094778164,4522.5563357114,11011.07451606878,1.4548115675546885e8,1.8275292362606442e8
-0.0027199999894946814,0.479068722207681,6.861153660595293e-5,40.414981719426265,0.7821656078437114,-12412.630475419375,12480.314493630438,2.832051708592608e8,2.284498860659576e8
-0.002730000065639615,0.4795707695196149,6.72168326792071e-5,41.5056917872794,0.8409555796317952,-15010.78895534324,12136.994950693686,4.472247597137716e7,2.1854340208479092e8
-0.0027400001417845488,0.47991101233740924,6.486444037814688e-5,41.610885339584144,0.8434880938131538,-31043.85966256106,12430.95299047442,2.1560358566571885e8,2.1976276795466486e8
-0.002749999985098839,0.4803047821147244,6.809040506553701e-5,40.93251664819701,0.8073015691683171,-31356.412094396153,11190.60900360507,-1.3022696975021498e8,1.7783589767722e8
-0.0027600000612437725,0.48088165590831206,6.687386754530383e-5,41.30454903532762,0.8256650048854176,-1038.305653787895,11139.200412592294,-7.053540602845871e7,1.681664430917558e8
-0.002770000137388706,0.48126913089919243,6.590820258156354e-5,41.18456997816173,0.8492098258342535,-3228.1716406099013,11535.23314377912,-3.072201023794489e7,1.8501250190113732e8
-0.0027799999807029963,0.4816113007765376,6.459602546684661e-5,39.70155761053974,0.7919606419162587,-4115.602547636328,11506.449533126424,7.955048665175353e7,1.8592987259641397e8
-0.00279000005684793,0.48209463686133963,6.684099533493573e-5,40.431339889789434,0.7615285182909706,-22394.672176024214,10436.825438146701,-3.80396261185314e8,1.598764942961576e8
-0.0028000001329928637,0.48249526748983157,6.636826471379747e-5,42.32456521791365,0.855556914401042,-6987.288228962092,12991.651410753519,-1.0154012900694e7,1.9564014597877172e8
-0.0028099999763071537,0.4828940533398063,6.55777711511775e-5,38.700746776267074,0.7669735496026863,-11274.010034236007,10957.509314335743,-1.7102830321328232e8,1.7771084663556805e8
-0.0028200000524520874,0.4832143917043343,6.589681289015522e-5,41.081278381740724,0.821212968331819,-7714.385966563729,11812.790366756826,1.6587845671761462e8,1.9316335891841528e8
-0.002830000128597021,0.48357544894912846,6.789148227367614e-5,40.1351407691508,0.8002087794026521,-4214.2950695797535,12071.064607855727,1.8399422403550303e8,1.9219295041272077e8
-0.002840000204741955,0.48403343838960333,6.534783056738913e-5,39.58259909210231,0.7819157087548448,8232.9265539849,11170.24154518777,1.142180418707792e7,1.754672361665712e8
-0.002850000048056245,0.4844035752701405,6.469394659484141e-5,39.41188205375646,0.8185270852906802,7910.277452690907,11347.673005320577,3.0750228966527927e8,1.8223921377255443e8
-0.0028600001242011786,0.4848042183925574,6.583611389992107e-5,39.894203957532206,0.8004785459525393,9617.79844388485,10868.488074701028,1.1219350941992765e7,1.7194257647446e8
-0.0028700002003461123,0.48516580302804885,6.718250106468847e-5,39.39047725224878,0.785381824755714,-17710.3243284329,12884.484828944484,2.1425779968272498e8,2.3704665764231306e8
-0.0028800000436604023,0.48568082938052237,6.74257902191171e-5,39.14271291322449,0.7789980684265702,789.0803566169335,12930.401077426764,2.1939956100386792e8,2.6069370306628808e8
-0.002890000119805336,0.48596886779830645,6.36845376866904e-5,39.188373320146816,0.7451844112856646,2658.608962170169,9953.384923381604,-2.6895016210112333e8,1.610037069509043e8
-0.0029000001959502697,0.4863050186728596,6.472824592088086e-5,39.38814338973341,0.7848541630484206,-14904.198654922822,12384.96985570538,2.6280444742611793e8,2.5056480609888837e8
-0.0029100000392645597,0.486876729004976,6.890280675231389e-5,39.39368236279734,0.7759742838215031,11783.588438013896,11727.388619491807,3.986330864394442e7,2.0728756314984554e8
-0.0029200001154094934,0.48722256286336896,6.978721892005495e-5,39.33569839875448,0.748509578958602,216.16452555570837,9884.00529047898,-4.557045732842934e8,1.3749252419211775e8
-0.002930000191554427,0.48763522691063726,6.78725856711702e-5,39.47838500972189,0.7574160025341307,-13904.981481169469,10645.923012893494,-1.70280408390495e8,1.6834834629190242e8
-0.002940000034868717,0.48811537307305825,6.639552702594085e-5,39.85320949009347,0.7678229603039133,-5352.217471948081,11449.70727566037,-6.182382982435574e7,1.7583457853384262e8
-0.002950000111013651,0.4883590459698281,6.563118630372445e-5,39.38442015653612,0.808874790387825,6879.201267997937,11095.958864763086,8.736044937603205e7,1.9044666374214247e8
-0.0029600001871585846,0.4886758187833064,6.708680546637344e-5,39.34198320546624,0.8079081607558316,-11191.661982174375,12329.641673956832,7.965254123654152e7,2.690648914625374e8
-0.0029700000304728746,0.4890780112979061,6.606124076241745e-5,38.84847754211461,0.7671747793892356,-22992.720018303182,10501.544630015174,4.691675107285177e7,1.6785981738410446e8
-0.0029800001066178083,0.48954405166442755,6.879375863123799e-5,41.443948010262005,0.840394962402159,-16664.908978361826,12264.16876785779,1.593352417919854e8,2.169021183017984e8
-0.002990000182762742,0.49005287797210684,6.63598209999467e-5,39.5892669938833,0.786836683153207,-9094.175032237514,10860.469091949037,-5.5743461230907485e7,1.805263907678613e8
-0.003000000026077032,0.49044162677200004,6.383669412433019e-5,38.91960168165904,0.7980893245308928,-22256.929708833166,11824.874743920896,7.189917740573935e7,2.1965052648083553e8
-0.003010000102221966,0.49061228526672357,6.580436632585555e-5,38.87866511729586,0.8069878740805843,-14880.68594022863,11228.6008499657,3.744613800157819e8,1.801460823589913e8
-0.0030200001783668995,0.4911209713910068,6.68747222296659e-5,38.66299529093001,0.7236462561628891,-20064.105357344637,9824.240629775284,-1.6875763056000948e8,1.4501757193458062e8
-0.0030300000216811895,0.4913631264286222,6.402877233359384e-5,37.72535730544039,0.7423850501060493,-11127.63343471996,9431.396739140419,-1.1619047444852999e8,1.337899584408076e8
-0.0030400000978261232,0.4918621265367841,6.589860916977464e-5,37.69083165151157,0.7485415290750563,2439.309046383297,9785.623873949306,-1.28134930025571e8,1.57527536187636e8
-0.003050000173971057,0.49220834563209837,6.59453731822321e-5,37.569593989228025,0.7494346102976275,-16861.01069693048,10076.74202760964,-8.204529423622936e7,1.665701262543723e8
-0.003060000017285347,0.492658260905242,6.556199136442335e-5,37.54744561797291,0.7019951234789956,-16424.339357557466,10315.003700374855,-5.020585825543439e7,1.5779734771600577e8
-0.0030700000934302807,0.4931096632339469,6.286784395419636e-5,37.177227083145254,0.7206589456157828,-26585.409131632186,9667.955318689836,-1.4121051294799536e8,1.590743772909537e8
-0.0030800001695752144,0.4933328142833265,6.317948381870264e-5,37.43450738746895,0.7569542938428778,-3863.287017858728,10063.86102990062,5.334092972695412e7,1.5022534784735408e8
-0.0030900000128895044,0.49391342740311456,6.270676285000134e-5,36.39517097403413,0.6934488728617206,980.4079864178791,9052.1987957636,-2.057210375093226e8,1.3154790022530012e8
-0.003100000089034438,0.49429104212583064,6.376916470738517e-5,37.35437968380276,0.7085950818333456,-16272.592017694045,10667.674826909064,1.2661187373377787e7,2.0009223111628836e8
-0.003110000165179372,0.49452149803191925,6.577081765087985e-5,37.93515815860455,0.7583178473344266,-23662.04406357971,10464.014279177361,1.1093577005237642e8,1.5749625990215376e8
-0.003120000008493662,0.49496278789895554,6.285546756777156e-5,37.02572799067993,0.7499176010476186,-5443.414832774564,10714.81632757896,1.3414107888401234e8,1.7373049394098738e8
-0.0031300000846385956,0.4953126964261235,6.628790682353572e-5,37.35030693351102,0.7502180988514336,-6316.789873757644,11244.4113675782,2.4777091725752893e8,1.911599850632387e8
-0.0031400001607835293,0.4957066379393278,6.298783573677938e-5,36.13835885822862,0.7133553124989204,-1504.8525267977493,10239.620540589014,1.7327077201101217e8,1.6612390398492762e8
-0.0031500000040978193,0.49597088146918095,6.537084935602288e-5,37.67588667774736,0.7322137874465858,5766.217373127014,9845.710072245434,-4.277693984661377e7,1.4211635047639924e8
-0.003160000080242753,0.49638378459593563,6.163792321104274e-5,36.71885443890758,0.7527411262824941,-17518.65819350749,10640.515410241922,1.300853178487831e8,1.8550544823748422e8
-0.0031700001563876867,0.4967019556281219,6.482141849546922e-5,37.634920980375156,0.7260307399339814,3679.9757506886945,10889.262112522605,1.460428289462349e8,1.765065670974603e8
-0.0031799999997019768,0.49713503222468425,6.667090563033494e-5,36.74950011657231,0.7407351543312073,-2066.7928755550265,10236.663787024929,4.004352476463286e7,1.6090832462714508e8
-0.0031900000758469105,0.49751638310897467,6.295527410075144e-5,36.3130018237919,0.6853621623961884,6873.494143334784,9556.446784871618,-1.1265752570521298e8,1.4301330359129423e8
-0.003200000151991844,0.4977439250895696,6.331434059878522e-5,37.29293987669197,0.6982816295379024,-17595.817375729996,10780.033298918497,1.2366929294549753e8,1.9402529034072042e8
-0.0032099999953061342,0.4983458289544155,6.613014663401052e-5,36.40256047190231,0.7695891233719298,-12640.711446785617,11639.45821069054,2.9978197931039983e8,2.2707418370328417e8
-0.003220000071451068,0.49868674274198665,6.557934017308584e-5,36.957874424566576,0.7126611390973531,-11927.65519402911,10447.451642423242,-3.944664265558165e7,1.5544354049062723e8
-0.0032300001475960016,0.4990142857903036,6.136530830507786e-5,37.02085064797222,0.7550233311493695,-6316.532008509454,10278.939498636255,1.198290829302766e8,1.4837523846777067e8
-0.0032399999909102917,0.4993518612826009,6.304058343137692e-5,36.58873512582192,0.6909472009562578,-25697.645006479357,9229.982036860116,-1.8040280465186265e8,1.2986910748541866e8
-0.0032500000670552254,0.49964666280690573,6.252741629215426e-5,36.92926407725731,0.7586407541405118,3613.310825727869,10542.744149398924,1.585277244846613e8,1.6560571454705676e8
-0.003260000143200159,0.5000377651508604,6.395762458174698e-5,34.95618411524854,0.6740141766454053,-10523.1668343464,9667.30843830467,7.119003531279495e7,1.6077656327190295e8
-0.003269999986514449,0.5004256035500667,6.344923647211413e-5,34.939779475286464,0.6751855236058029,-12044.781864864175,8729.00707474511,-8.70977986149046e7,1.314604944514353e8
-0.003280000062659383,0.5008361419601248,6.241208187992303e-5,36.08275630937627,0.7233218367061167,-10824.743747803557,9767.354427965232,-7.80511331170591e7,1.6300921977359447e8
-0.0032900001388043165,0.5013130821016618,6.629845011252614e-5,36.2835605086803,0.7444243803022731,-8353.303304237043,10063.039916470909,1.4450908662755817e7,1.520559267056226e8
-0.0032999999821186066,0.5016201165035427,6.275115809601067e-5,34.95945557401184,0.6604612385474372,-8336.176337766861,9311.003994817926,-5.347930005984573e7,1.364997180649524e8
-0.0033100000582635403,0.501903161311865,6.593496926053558e-5,37.05572890647343,0.7355518008224868,-3153.8854512940197,10376.858544321949,-2.2383074695787555e8,1.5750175353962907e8
-0.003320000134408474,0.5022458580787355,6.282666785219237e-5,36.18951650288626,0.7151220286308739,-32730.72000899194,10788.020311899372,1.2510760200241208e8,1.9219427167877346e8
-0.003329999977722764,0.502616192126804,6.110275910534493e-5,35.082529823966865,0.7114175012889381,-24172.09983376045,9367.372087751111,1.0797383679697299e8,1.378937570625555e8
-0.0033400000538676977,0.5030223958828538,6.408719010863284e-5,36.67194637170648,0.7139410064538436,-2619.2787612954216,9375.554913786746,-3.248790025647198e8,1.3400917343727574e8
-0.0033500001300126314,0.5032412088765459,6.250270420023723e-5,36.31882532383469,0.7154991547341089,-7322.570990859492,9668.966655667957,1.0823031925421698e7,1.420034805935006e8
-0.003360000206157565,0.5037554131693909,6.029587920250507e-5,34.7860060374403,0.7243834917877207,3814.4154824645966,9597.248063345587,8.278083968596552e7,1.4913634379548454e8
-0.003370000049471855,0.5041959250123177,6.145087988907209e-5,36.63676880098339,0.7181611721342477,-13276.931105768821,10357.656242668927,-9.644951075634632e7,1.5328379653501788e8
-0.003380000125616789,0.5043871842365886,6.544925183329619e-5,35.50552510564733,0.678113447060285,-10098.495762637196,8603.912811840151,-1.9654375881500325e8,1.3043881524444824e8
-0.0033900002017617226,0.5046795555748976,6.49143620237345e-5,35.42463766879852,0.6949883380110372,-18310.65740065996,9283.502169537616,-9.408095717235717e7,1.2891859045559868e8
-0.0034000000450760126,0.5051252245784036,6.116130098633043e-5,34.72076656065468,0.7077937358347773,3893.3173491414213,9813.467905915746,1.8855249967078575e8,1.5281091536509088e8
-0.0034100001212209463,0.5054204704857427,6.174120253532962e-5,35.63578512193463,0.6794077095860703,-9445.930247853496,9307.032924026791,-1.091352401300162e8,1.492952395758498e8
-0.00342000019736588,0.505782402845467,6.273952226943818e-5,34.63046441473515,0.708254631425147,-4982.117309150322,8897.371909876725,1.0776413465188603e8,1.2857203656536369e8
-0.00343000004068017,0.506282873703784,6.319879350282082e-5,36.124365031649475,0.7139775713113574,-3973.2496130963,10920.61963136178,3.073262608545481e8,1.7754076801031974e8
-0.0034400001168251038,0.5064122527913945,6.272585509535499e-5,34.16888910784526,0.7176498190635993,-2769.0874170912884,9416.419197485704,1.2631000831765379e8,1.4332719282841522e8
-0.0034500001929700375,0.506869059381296,6.535141812103463e-5,35.203521347056174,0.7057506996055279,-16499.14943033693,9619.616089238021,4.715669180034756e7,1.547570211679413e8
-0.0034600000362843275,0.5070823310923124,6.031118608913183e-5,34.53451332633341,0.6497090567692143,3917.0985794717226,8626.567252889185,-4.107282344106576e7,1.292127583621855e8
-0.003470000112429261,0.5075571187601541,6.371679771596151e-5,35.75294898778632,0.702019123085931,-1733.4694004489445,8527.092221749213,-2.0483567304831988e8,1.169259160414372e8
-0.003480000188574195,0.5079263770234833,6.271905606794265e-5,34.126299459744025,0.6843295370898564,1847.099858715924,10087.588916087108,2.880163671407376e8,1.5903248704729834e8
-0.003490000031888485,0.5082419646316786,6.252591353200325e-5,34.57696198118272,0.6775144958870105,-4468.616430710452,8930.429469982904,7.300982151734874e7,1.2552936324249353e8
-0.0035000001080334187,0.5085782724105292,6.225205770932732e-5,33.31952313626325,0.642269050972489,-1082.416250599649,8377.335435481044,-7.999634298491757e7,1.3071629505058688e8
-0.0035100001841783524,0.5091275210560123,6.121021264692926e-5,34.78660011917318,0.7003438433981777,-28272.35349293321,9911.42685842677,1.5776254932686704e8,1.7161067509561867e8
-0.0035200000274926424,0.5092935611481659,6.159372080546037e-5,34.84042701096948,0.6718131531280666,-12906.025918668101,9426.963856929662,1.0099745808955845e8,1.4416528150128555e8
-0.003530000103637576,0.5095919862066337,6.038695462790041e-5,34.348045228684306,0.690910675738281,6652.886726487367,8838.66616144566,-7.896239893264621e7,1.2147119489369087e8
-0.00354000017978251,0.5099207016670732,6.004331336640336e-5,33.77757342366349,0.653206371427276,-15484.295546045694,8355.662175870433,-9.374126436103253e7,1.1319716201729581e8
-0.0035500000230968,0.5104128791511113,5.99783688326672e-5,33.00237420418784,0.6474160955755868,-3634.581548285365,8546.101684257159,1.5422686376607433e8,1.2211432439062835e8
-0.0035600000992417336,0.5106199606987007,6.237388306388721e-5,34.08612984447152,0.6805195710044895,2145.957188277446,8457.256645393283,4.8008214009635e7,1.2373496548278329e8
-0.0035700001753866673,0.5109829012092204,6.31774862562758e-5,33.79353243503476,0.6843614398645259,-5715.823658731998,9255.819725408483,1.7328854425474593e8,1.320849618942748e8
-0.0035800000187009573,0.5111996438699248,6.112412495987615e-5,33.37956024786207,0.6450276003019204,-17343.144985638515,9177.55389914902,1.403100557653907e8,1.2947543579431486e8
-0.003590000094845891,0.5116435039748203,6.0112336016023975e-5,33.1217205078044,0.6600838126442028,-27690.188795242342,9426.919182250755,2.2717675405713838e8,1.6041044267165574e8
-0.0036000001709908247,0.5120970358538327,6.176103167823888e-5,33.311727364274525,0.678182722980634,1325.0865272498158,8693.361606357821,-1.0701290898062563e7,1.1880095826103215e8
-0.0036100000143051147,0.5122181795044212,5.890905649932626e-5,32.430732280208716,0.6631969523914008,-7197.334790689757,7884.400836819619,-6.072126969980295e6,1.0547141674548872e8
-0.0036200000904500484,0.5126462812493783,6.427925673278154e-5,34.762191755910116,0.6822620071933073,-20709.57270660722,9028.348848742222,-1.0920735834306757e8,1.3273490686195931e8
-0.003630000166594982,0.5129903010889247,6.278270645393835e-5,33.13385689805524,0.6687235815093626,-14256.27564073076,8995.414846396316,1.1539755231360646e8,1.3289818510959338e8
-0.003640000009909272,0.5133541168903527,6.187018868839717e-5,33.794250539758536,0.669053817407291,-5767.253497335527,9314.6079413326,1.2223039104505336e8,1.8512772269824365e8
-0.003650000086054206,0.5136387683178005,6.28126888921911e-5,32.74683772218649,0.6713228610138928,-10691.366899212799,9340.701724962657,2.051491714972667e8,1.35807015996252e8
-0.0036600001621991396,0.513929461693857,6.0274529611850034e-5,33.06915232326802,0.6486486685762877,-8087.760274940967,8339.14103871803,-2.1247930679635964e6,1.2724188680758531e8
-0.0036700000055134296,0.5143819685469443,6.153629746179436e-5,33.08670550005789,0.6726722282990226,-1039.5517056342026,8327.5709251692,-4.0706109195719166e6,1.21202746810911e8
-0.0036800000816583633,0.5146097865185997,6.120735242573325e-5,33.040166515077885,0.6332385888901225,-16704.152087555663,8237.31002317336,-3.200388089020343e8,1.2982228824157377e8
-0.003690000157803297,0.5148907679109954,5.8957199280988885e-5,33.18050940449995,0.6783118417837593,-5632.517134311704,8318.329231991482,-2.3203025330169257e7,1.2855336017944312e8
-0.003700000001117587,0.5153109991204864,6.21414159303252e-5,33.18631548520474,0.6722547336085337,-25788.86007893599,8776.75507242365,1.212789062731876e7,1.4924456389945596e8
-0.003710000077262521,0.5155679067302142,6.0133659984129923e-5,33.23927267397408,0.6571759060159794,-6352.7882344153195,8165.102621690676,-1.661904844871199e8,1.2452098734890461e8
-0.0037200001534074545,0.5160899199844979,5.935790424241533e-5,31.684362740351993,0.6553126526277309,-14543.818275899339,8212.889477633944,1.0832809746892855e8,1.1738471344487351e8
-0.0037299999967217445,0.5162829662805778,6.378225444821088e-5,33.28982065423626,0.6477336820478345,-4927.044906475198,8206.045838193673,-1.8896224509412116e8,1.267864756593878e8
-0.0037400000728666782,0.5167299898271913,6.258392601130798e-5,33.5707689156676,0.6507651952038335,-16196.617606250671,8801.350743229379,-2.0414312612119532e8,1.2197954465921263e8
-0.003750000149011612,0.5169653726946567,5.9202572079252636e-5,32.17826590484802,0.6426803312626617,-20067.93171564211,8661.17650851304,1.0281395292895886e8,1.3102506986387344e8
-0.003759999992325902,0.5172908595704827,5.849843458378884e-5,32.22624278224656,0.6314746559104046,-4622.638858394727,8565.331134621567,5.837717291525807e7,1.2614109251899949e8
-0.0037700000684708357,0.517681675175531,6.0671812645712925e-5,32.48178278287734,0.6454779078445744,6572.227036350403,8798.531802304578,1.2603939825363705e7,1.2828558696334584e8
-0.0037800001446157694,0.517820352434402,6.191614028243252e-5,32.48153609017752,0.6580677088151797,-16662.961130407653,8964.757331340463,2.5219890060963526e8,1.2633329155623785e8
-0.0037899999879300594,0.5183176219436335,6.012261378970265e-5,32.62229250420013,0.6255496166477449,-14695.478613969639,8387.758615307015,2.819632996300865e6,1.1786090420408553e8
-0.003800000064074993,0.5185549490408969,6.0304387400523963e-5,31.21830112363815,0.6262735623404795,-14787.71878270111,8370.056073415659,2.837759717122865e8,1.2928513092731325e8
-0.003810000140219927,0.5189712260384807,6.084716778777133e-5,31.93559805242508,0.6390261364615948,-6906.352764685966,8944.49095797542,1.783520603234764e8,1.4279365756300893e8
-0.003819999983534217,0.5193402744092518,6.035386188335196e-5,33.06135954965635,0.655771976099124,-12204.698227898705,8166.225064906805,-4.717070066029401e7,1.2269683413444309e8
-0.0038300000596791506,0.5195345509744486,5.967765981840982e-5,32.916704866619376,0.6584025667357778,-27699.539946712095,8391.32961455053,6.747540659729032e7,1.2024794586904797e8
-0.0038400001358240843,0.5198844848344111,5.698209739814763e-5,31.411733210487817,0.6058015428066169,-10254.723430233607,8239.865661869544,-2.8584351841970403e7,1.0983248451733392e8
-0.0038499999791383743,0.5202328937871732,6.115554252796634e-5,32.55472582143114,0.6646611096931972,-22042.705768654367,8274.546903875775,4.978930448282227e7,1.2361989993911746e8
-0.003860000055283308,0.5204365368372755,5.9169583353366e-5,32.43256171494374,0.6159370493746957,6577.938275396033,7963.76596757876,-1.5199211855878377e8,1.0930300371531442e8
-0.0038700001314282417,0.5208196490116654,5.805379996834666e-5,32.12304956939552,0.5908471718267579,1542.1510672867248,7242.987594113167,-1.5974969997998354e8,1.0183143568774857e8
-0.0038799999747425318,0.5211942024919313,5.875648270194096e-5,31.785091533054395,0.6337170235405822,-786.8354696519135,7964.377950102931,2.5549740779097456e7,1.1740154571652973e8
-0.0038900000508874655,0.5215595319710087,5.920167912655752e-5,31.677248045258295,0.6690609197512648,-4085.51777405845,8250.246580864283,1.808154843092719e8,1.1943479261019486e8
-0.003900000127032399,0.5219142653225108,6.122696166187794e-5,32.81202079724598,0.6227015961963902,-11546.248541667246,8171.486546413011,-1.1074733813565469e8,1.0774589756588033e8
-0.003909999970346689,0.5221214487547741,6.178466224730366e-5,32.60373016072338,0.6413829041825643,-1999.9337894791838,8583.057024416681,6.910719549850589e7,1.1612993129342541e8
-0.003920000046491623,0.5224246903230555,5.914134982640182e-5,31.61691277528345,0.5953186123369477,-2012.9366818937426,7732.100197891704,-7.287087229367965e7,1.055599617747474e8
-0.003930000122636557,0.5227099461083881,6.010387535079072e-5,31.622633463454815,0.6299985655409597,804.3176747209378,7660.228755438916,-7.087424326890115e7,1.1224604817155221e8
-0.00394000019878149,0.5230453571462537,5.807861491906762e-5,31.954509967294097,0.6266857321026691,8902.147993320728,8225.66480871435,-2.7906367135002267e7,1.1104502356147735e8
-0.003950000274926424,0.5234654231294759,5.8745506331579075e-5,31.45809521314207,0.6365946760671335,3.1665471739499855,8295.545583387606,5.421784594501132e7,1.2259003536780058e8
-0.00395999988541007,0.5237626721292385,6.090268139983453e-5,31.592076969884012,0.6703881828926106,-2335.425046157126,8496.288350763005,9.970662635649902e7,1.3422565394421548e8
-0.003969999961555004,0.5240416406298406,5.844860206146119e-5,31.31823946622145,0.5886703290994559,-16758.6726616791,7328.531886860961,-1.3213867816974914e8,1.009023008847244e8
-0.003980000037699938,0.5244614508892064,6.079380854749333e-5,30.863800609942533,0.6249256002195889,3552.7408272617117,7613.388920969968,-2.120135550262101e7,1.0607817128566562e8
-0.0039900001138448715,0.5245942173708819,5.929201829882516e-5,31.370803881948184,0.6209940302166934,-2612.9069447458187,8235.938096299995,8.154875764827074e7,1.2264544997860783e8
-0.004000000189989805,0.5250030102999299,5.821124992312839e-5,31.517391411555323,0.5983103003279321,-628.9564480135946,7649.174444470034,2.121825080104396e7,1.1009113537573937e8
-0.004010000266134739,0.5252470121250135,5.862057200680639e-5,30.789479623045903,0.5785738895520567,-9266.842765172383,7219.288049708038,-1.5990017150505945e8,9.148606000368395e7
-0.004019999876618385,0.5256560725096382,5.830756327854814e-5,30.948470328907685,0.6079784720882004,-14647.409367284774,7495.543556809227,-5.0804874541818306e7,9.786434889343373e7
-0.004029999952763319,0.5258623095788173,5.670144930414427e-5,30.823350927572296,0.604846423555149,-17719.275250383398,7277.925768157918,-3.1556355421964474e7,9.97953584705811e7
-0.004040000028908253,0.5261898425370227,5.891354199680282e-5,30.219122669988423,0.5913474558468871,-58.85053298814812,7401.312805249257,2.999042677606278e7,1.01764702908879e8
-0.004050000105053186,0.5264659542303766,5.793360309944718e-5,31.12976482030261,0.625763863287016,-13027.587482903224,7761.129831610048,3.509063056732933e7,1.08541701872232e8
-0.00406000018119812,0.5268585376969425,6.058810448372435e-5,31.77698546511529,0.6554202690913579,2927.642643977745,8455.289984130146,1.5094057919554916e8,1.1908260105992451e8
-0.004070000257343054,0.5271556911993185,5.8156538173265226e-5,29.891170600605122,0.5893281618459659,-9670.02556600081,6987.11727185666,567357.7888014305,9.585399720268643e7
-0.0040799998678267,0.5274713935807346,6.213069856638423e-5,31.48196564773338,0.6119302300354709,-268.1443550614722,7364.503011270541,-1.152946466109422e8,9.715566054411893e7
-0.004089999943971634,0.5277577867605143,5.882428724926776e-5,30.58140775198149,0.5949659507457106,-3180.183319337244,7326.5953519919185,5.457074488773793e7,1.087337637706564e8
-0.004100000020116568,0.5279918004321871,5.856862842670736e-5,29.831460622577804,0.5794161417713987,-4928.864492950497,7516.2965323894805,5.017705650962167e7,1.0628318682937016e8
-0.004110000096261501,0.5284166161562779,5.942735413418358e-5,30.882088401396448,0.6098538833555578,-23257.52110729704,7604.411143021902,-1.746332950622833e7,1.1317451066590045e8
-0.004120000172406435,0.5286678524412913,6.046697374768514e-5,30.47018257492546,0.608673085425543,-3554.2431376649365,7691.271860859419,7.288418915649709e7,1.0341070503520374e8
-0.004130000248551369,0.5290469279990059,5.8087312309371725e-5,31.064857851036006,0.6106693166896507,-765.6975201936084,8357.835921072452,1.1545808618003365e8,1.2162333477895868e8
-0.004139999859035015,0.5293912132484023,5.7075401828843133e-5,30.622041149838132,0.6299384591781717,5652.503473098871,7940.383817544973,5.999801039043303e7,1.1203192840613411e8
-0.004149999935179949,0.5295527879257687,5.7573648493984816e-5,30.799356748816383,0.6118366588046374,-6211.691773867557,7510.280652789221,-3.461581128953614e7,1.0066701878308104e8
-0.0041600000113248825,0.5298193794351538,5.656221028441738e-5,30.411341224201802,0.6219206403827432,-8944.612305032175,7742.9218446834175,9.113460617234683e7,1.1775174876653664e8
-0.004170000087469816,0.5302273598134749,5.796748361117404e-5,31.154672855256106,0.6259355296842712,1735.2712392201668,8630.563334590059,1.862168472699147e8,1.447631067809652e8
-0.00418000016361475,0.5305297330717902,5.70919650995757e-5,29.303845664187808,0.5708352046499369,-10203.512015743981,7299.92372203881,5.166593479304834e7,9.29115121494031e7
-0.004190000239759684,0.530831068874232,5.727812453030655e-5,30.49569117127406,0.5876626821274418,-2617.819896659282,7279.173754043706,-1.4417422473398784e8,1.0892319556510651e8
-0.004200000315904617,0.5311056458325589,5.6772771926596026e-5,29.654962771265,0.5938989897158928,6066.80064670834,7546.762705173037,-2.9113198550719995e7,1.0395548574718516e8
-0.004209999926388264,0.5313914943267125,6.147189438056496e-5,30.286709038017527,0.5917599866952871,-4379.476179634686,7245.814523810735,4.030430556011581e6,9.989799407899259e7
-0.004220000002533197,0.5316547942316974,5.583590879741067e-5,28.503704334204432,0.5617643006437285,-11089.97327258021,6645.322827642884,-3.001488357550711e7,8.419912726142302e7
-0.004230000078678131,0.5319376919006342,5.738311950666776e-5,30.394177763061897,0.624392176505878,5077.707837530798,7745.163797707052,1.2060988457665633e8,1.1487438182050747e8
-0.004240000154823065,0.5321712580382825,5.7772824913032714e-5,30.136311923933857,0.5977444627127189,6423.347244858492,6981.656767211438,-1.4988125241545677e7,9.440760375461164e7
-0.0042500002309679985,0.5326263361576017,5.731721395290284e-5,29.751425802414378,0.5662133916674059,-3490.1172559046017,7223.183901036451,-1.124125207224497e8,9.182991021346769e7
-0.004260000307112932,0.5328857939593142,5.90402908068378e-5,30.136573445277655,0.5860402588715998,-836.1340503266001,7118.2033565621205,-5.685639270325533e7,9.200548837859516e7
-0.004269999917596579,0.5332963535370772,5.6511286026732716e-5,30.664284451951765,0.6286703237958953,2060.2392150645665,8304.585123828308,1.2452361312687589e8,1.3095070573934259e8
-0.004279999993741512,0.5335906349075258,5.745720699395345e-5,29.11259019769523,0.5720271958725479,-7092.117039535934,7261.354211317975,-2.8943263827105593e7,1.125834192607823e8
-0.004290000069886446,0.5338031207793509,5.550301083273317e-5,28.67773669046345,0.5926038297169643,-9500.55559617421,7829.680660502837,1.8156005629899716e8,1.262678779772661e8
-0.00430000014603138,0.5339843183391384,5.7649558565960123e-5,29.773857656325884,0.5773666194161199,-19469.872088385848,7193.616126567179,-5.351824783135071e7,9.473925881231213e7
-0.004310000222176313,0.5344090636059176,5.7483360632978584e-5,29.55673276642588,0.5816774348339487,-13951.991952431006,6850.9535476576875,-4.308571009381095e7,8.681437423974144e7
-0.004320000298321247,0.534792524531973,5.642124395505057e-5,29.228745076148595,0.5874017801269763,-11024.717197210059,6607.9687892353295,-5.172485874938033e6,8.66340948395764e7
-0.0043299999088048935,0.5349735365898349,5.788339268162543e-5,29.133035532522037,0.5838397281605238,-1367.512566283416,6692.530682611057,4.344489786844981e6,9.201162711701411e7
-0.004339999984949827,0.5352774783954727,5.7319968886140885e-5,30.106879226889173,0.5834497415320014,-176.01989305592184,7664.163705938461,3.0727276362817008e7,9.849497182622738e7
-0.004350000061094761,0.5355917783629149,5.777021444660432e-5,29.774469126498204,0.5950094880273028,-1785.78247736471,7500.642270089336,-184241.63809450276,1.0444674830561088e8
-0.004360000137239695,0.5359139966474836,5.553799051002816e-5,29.303494877067784,0.5716618175579181,2603.8310799500737,6840.184825217162,-3.2283798182019148e7,1.0431879799803787e8
-0.004370000213384628,0.5361393146725952,5.602988544850196e-5,29.376419204101847,0.6105766044875929,-13852.95821956229,7644.712548539049,1.680066109144922e8,1.2576151629669863e8
-0.004380000289529562,0.5364280416822175,5.644478964451262e-5,29.496549361761435,0.570782100071138,-7322.267904666406,6821.906181442089,-1.5740785552586323e8,9.545333636009176e7
-0.004389999900013208,0.5368842831189508,5.8445342124200566e-5,28.5404579964707,0.5545992611419883,-10109.852993054645,7258.459210372112,-1.6372474256327804e7,1.0285354162970561e8
-0.004399999976158142,0.537053152838302,5.4636670265436825e-5,28.49204657229549,0.5743210349972977,-10703.093277155669,6198.862711127018,-5.971891735002417e7,9.428202821677174e7
-0.004410000052303076,0.5372777478364523,5.568911286022598e-5,28.60075787229162,0.558471601270484,-9351.160436283511,6216.431371829537,-1.7372574899102518e8,7.880537019178069e7
-0.0044200001284480095,0.5375381623572558,5.594958387815173e-5,29.497706611118698,0.5732887498199327,-3007.39918909374,7806.991151116347,9.52051770148649e7,1.1699351631741059e8
-0.004430000204592943,0.537881836302811,5.613305005812255e-5,28.00959282611489,0.5544527755894034,1686.738135359651,6558.719183059175,-8.83133404071866e7,9.462894214770474e7
-0.004440000280737877,0.5381885561376456,5.7458736626751293e-5,29.082470718231804,0.5815925635497877,-4428.376769581835,7039.3617003593645,1.3353128691689039e7,9.454778972972387e7
-0.004449999891221523,0.5384919603669661,5.581814983347073e-5,27.605252469792763,0.5640208475533874,-5279.340032149484,6415.102913142503,2.9278413384862363e7,9.781973075183943e7
-0.004459999967366457,0.5388571906191766,5.671055083816981e-5,29.17745267073795,0.565432982466494,4940.276321163078,6428.717625874252,-3.2021234106074646e7,8.724265038781297e7
-0.004470000043511391,0.5389950679543427,5.7092992829095895e-5,28.965248587761195,0.5928341959716988,-14043.916510094163,7765.038103696588,6.530708094286453e7,1.0363222670916773e8
-0.004480000119656324,0.5393680551496446,5.575862004246491e-5,28.326368950591085,0.5489728223398427,-1746.9972387685423,6294.048110899662,-2.521424074008339e8,8.073039298735249e7
-0.004490000195801258,0.5395158767359567,5.710733934666579e-5,28.981347272850527,0.5689190962670692,-868.0933431109032,7099.764806111667,-7.145680272951764e7,1.016340328265676e8
-0.004500000271946192,0.539920664768922,5.369970490160123e-5,29.304791438311522,0.5770402086565118,-4458.025472940923,6895.884424622879,-1.1198644998545669e8,9.204687691224971e7
-0.004509999882429838,0.5402395522827286,5.5473032831802295e-5,28.218230315722405,0.574713008708962,-6689.932769871353,7446.358883274045,1.158460982623824e8,1.0592647889558576e8
-0.004519999958574772,0.5405525549620043,5.7541756401197174e-5,27.38143174387104,0.5460640676468648,-9424.158403051562,6043.858860581897,3.464321686954056e6,7.940896229612039e7
-0.004530000034719706,0.5408778006111975,5.419999179704083e-5,29.117812661381294,0.5612382543215173,-3783.4283744686127,7467.38452543356,-4.18121426649366e7,1.0905820906180829e8
-0.004540000110864639,0.5410392452070718,5.660629207782468e-5,27.396333478568085,0.5731687473256479,-3876.0338680751806,6986.735814816819,9.242487385798208e7,1.0344137523946483e8
-0.004550000187009573,0.5414496768140118,5.318290119426057e-5,27.196411796351057,0.5352180938881105,-6228.0742028809245,6834.573666283652,5.556320978303823e7,9.386143713381605e7
-0.004560000263154507,0.5415676653793313,5.527509414861986e-5,27.765034810923677,0.5405291187041361,-6903.084044883126,5770.200396885424,-2.2252044994820803e8,7.790858848686409e7
-0.004569999873638153,0.5419714327683788,5.863259976411248e-5,28.389686440503265,0.5710790287771851,-12336.83579169166,7232.34081813617,1.4370341613024718e8,9.224681360306245e7
-0.004579999949783087,0.5421442482951798,5.5623238798035896e-5,28.595006578084472,0.5283585099508229,12326.279431301144,6475.765530333363,-9.031138222232912e7,9.335549014209364e7
-0.0045900000259280205,0.5423300583221728,5.786977629905656e-5,28.037706507418612,0.5614733105405522,-8765.532043252295,6570.574489855311,-1.1873758763498286e7,8.500017628423645e7
-0.004600000102072954,0.5426667743900904,5.560388512622071e-5,27.773242521452683,0.5428829353438567,-1419.333234129156,6564.460047186927,-6.520525969559018e6,9.179675796046683e7
-0.004610000178217888,0.5430591013007795,5.6475183260196545e-5,29.05423643536216,0.5854029069658269,-1502.2384485092857,7307.859951222744,2.953411567545848e7,1.0263192990278311e8
-0.004620000254362822,0.5434143733288507,5.479637829817739e-5,27.24487279235603,0.5452728311449375,11884.433632825472,6568.017348024354,-5.475595401559842e7,9.167573787451348e7
-0.004629999864846468,0.5436216728726517,5.715485655873184e-5,28.703072180501245,0.551252370659148,-9507.639507562275,6940.301867139122,-7.303806218440798e7,8.685437730104275e7
-0.004639999940991402,0.5439298056370695,5.437888423039595e-5,27.431409562695894,0.5526200099815757,-16106.533217415403,6747.867640518283,9.715703759558831e7,8.745529828294264e7
-0.004650000017136335,0.5440635074026997,5.514302574279326e-5,27.919395851006485,0.5843438192784715,-10752.359855059574,7273.3028879363965,1.0396985650274964e8,1.1027007996982734e8
-0.004660000093281269,0.5444119722854577,5.444550466933686e-5,27.165768931081622,0.5648148744229012,-4640.586284828848,6938.586473232718,1.62604690437501e8,8.630319368049204e7
-0.004670000169426203,0.544710135533149,5.473713338352214e-5,27.363447962893755,0.5440368053755087,-672.563069089064,6583.657804089551,-3.7341619746701736e6,8.937837179729822e7
-0.0046800002455711365,0.544940952802368,5.709491272711208e-5,28.359353162924712,0.5669521304211013,859.6077260473502,6772.551259433013,3.1884745316643264e7,9.198032841736811e7
-0.004689999856054783,0.5453127759775038,5.4551032388921535e-5,27.347274539100397,0.5259314174278683,1756.6313042183833,6341.237837466719,-1.431727632822722e7,7.5509088644143e7
-0.004699999932199717,0.5455018267712322,5.664180107558237e-5,28.201644053229185,0.5713808916870359,-3702.5872442492637,7476.496775944931,1.529602549012119e8,1.1551375295687883e8
-0.00471000000834465,0.5458250437119857,5.7359698192023074e-5,28.347504539950794,0.5374235304349589,-13535.853440348914,6238.170535497242,-1.2559620659925163e8,7.954142943201931e7
-0.004720000084489584,0.5461317073652054,5.667013542932468e-5,28.299496924147732,0.5636053868476762,83.76598889235522,6591.415703819828,-6.359893753557511e7,9.505069648235597e7
-0.004730000160634518,0.5464325718470504,5.887423275812833e-5,27.406558216288595,0.5696358662355732,-13291.873690199538,6763.1665524214195,5.552954862023279e7,1.0674845010046618e8
-0.004740000236779451,0.5466364640080489,5.62714502478917e-5,27.8649524760836,0.5348864961811753,-1054.6930162745873,6698.161608387285,-2.3247744791158717e7,9.002619981008428e7
-0.004750000312924385,0.5469045346397909,5.568460038623315e-5,26.657946533510888,0.5583340064659842,-7530.841614147703,6869.186711056885,1.6672066976946697e8,9.475508631234926e7
-0.0047599999234080315,0.5471430272745199,5.3554886717786676e-5,27.729326821818084,0.5482893612261036,-4624.412434202696,6425.226221484709,4.28477432354327e7,8.613324230794576e7
-0.004769999999552965,0.5474846971697989,5.431198688021924e-5,27.596500080196776,0.5555469651484095,1580.2873151617089,6305.048133555035,2.6512643652030613e7,8.198405951286715e7
-0.004780000075697899,0.5478173192334015,5.3382335814940076e-5,27.11146629184678,0.5589420281117331,4450.168153902129,6645.945617179125,2.9083271381862506e7,9.072350691674969e7
-0.0047900001518428326,0.547958109450538,5.558781775556306e-5,27.41287780455263,0.5269189760760616,-5204.868850613083,6868.567790831894,-2.24952235920249e7,9.30633431041077e7
-0.004800000227987766,0.5483289887329557,5.6734827069058195e-5,27.1977123082019,0.5453754915964205,4003.3853208838786,6548.353078928891,9.018678948994038e7,9.0792357454024e7
-0.0048100003041327,0.5486350408400408,5.508241192440855e-5,27.607811253661087,0.5431721591452344,2083.3974746011904,6389.54842832007,-1.0872106545006603e8,8.16915252920406e7
-0.004819999914616346,0.5489061234807128,5.611365778793707e-5,27.27649479602243,0.5417262786162572,-4584.437018912675,6127.786869323961,-1.078985507154674e8,7.818695553641485e7
-0.00482999999076128,0.5490835728574315,5.3628251408348264e-5,26.55230952607104,0.5318577388123302,11646.19261550348,7004.055046784518,1.5099700353119123e8,1.0563333563974857e8
-0.004840000066906214,0.5493584598471063,5.670419701652577e-5,27.58189061407806,0.5359135979115267,527.7853047827338,6194.92155905614,-2.9099076584421452e7,7.732226092249826e7
-0.0048500001430511475,0.549569694310217,5.4523877243204727e-5,26.426839101854902,0.5424757401316916,-5226.787225930189,6402.362201838299,1.3288893367944023e8,8.194716335697468e7
-0.004860000219196081,0.5498461335215487,5.321615952685024e-5,26.34089135308668,0.5197417436161369,-2064.787842836724,5591.088072600173,-9.641691237763491e7,7.22682502975284e7
-0.004870000295341015,0.5501622606278156,5.299741318903275e-5,25.995083197966366,0.5341186607060548,-4014.008254092887,7180.814516582111,1.4503526984499723e8,1.0889718344219407e8
-0.004879999905824661,0.5504332259664078,5.580860760204789e-5,26.828329936672148,0.5484446091261866,2316.6129770648345,6871.451179393683,2.4475597066906422e7,9.646983445585486e7
-0.004889999981969595,0.5508155373262352,5.6005414968496146e-5,27.088019412097925,0.5367890454423009,-10790.122685441815,6412.86993438447,1.0013453648182891e8,8.468858828239597e7
-0.004900000058114529,0.550944211815763,5.4132188714039644e-5,27.108587353562413,0.5175093536074173,-1412.4395079976114,5878.854975731383,-1.597156591242013e8,6.787453129083839e7
-0.004910000134259462,0.5513045916416567,5.534182969491876e-5,26.548562404448763,0.5471522827251661,-1823.906589963109,6735.826926248611,1.400050420740385e8,9.119901400424445e7
-0.004920000210404396,0.5514060798774707,5.5724916878901027e-5,26.9437676116331,0.5084747872215706,-3104.723067518273,6178.591452280873,-8.306520864785971e7,7.582162055796821e7
-0.00493000028654933,0.5518457852380457,5.3163087780439126e-5,25.485195784344565,0.5198878870054066,5244.4857107077805,6062.8445690966255,3.2238701699856635e7,7.855710568616727e7
-0.004939999897032976,0.5521022624951784,5.411118001669739e-5,26.379701148388868,0.5470717463224413,1431.2139768304676,6184.194550293036,6.338167537380225e7,7.516804239694467e7
-0.00494999997317791,0.552289083574712,5.416304113399853e-5,26.443581113225374,0.5290887612856654,-13601.00453017092,6211.080980387433,-1.3769870084286408e7,8.417706161306493e7
-0.0049600000493228436,0.5526927433983077,5.608970865677997e-5,26.869987913863824,0.52382074300109,-17926.581875038504,5837.728186943959,-4.48571782148092e7,7.365031257812105e7
-0.004970000125467777,0.5528378120259267,5.673759905652604e-5,26.926908759049624,0.5507801809126591,-1195.3154074087,6607.159708342366,1.13248654530538e8,8.701426975285277e7
-0.004980000201612711,0.553192274793086,5.574820657185685e-5,27.01974739106666,0.543701502896011,9180.004357838434,6026.772403879562,-2.962498727789473e7,7.35533035856329e7
-0.004990000277757645,0.5534206081174196,5.411386181661966e-5,26.216351623404854,0.5281118499223366,189.74606747725082,5842.074514341502,6.359752979195118e7,7.905944009669185e7
-0.004999999888241291,0.553628841643151,5.606265594202421e-5,26.367352906904763,0.5223927649357544,-8066.900045153553,5783.685730578615,-8.907774163254121e7,6.4494653303556435e7


==> anc/Figure-5/d3_L254_rJ0.62.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5538146219586608,5.172285678490185e-5,26.228958059762924,0.523216734313458,6897.8543158215325,5534.32208447962,-3.104070831354138e7,6.2926884877950706e7
0.004989999812096357,-0.5537324810882677,5.290600855650116e-5,25.897752550779256,0.5189936485994852,9616.96573643311,6398.626044527174,3.96328065079242e7,8.977877510259436e7
0.004979999735951424,-0.553454321022879,5.41331605259276e-5,27.072978429966927,0.5100999627211178,8209.978833390987,5998.381190806632,-7.263965470803215e7,8.021429860895532e7
0.00496999965980649,-0.5531701962271355,5.503995687830936e-5,27.05562443739051,0.5343540996415151,-6612.407668614598,6373.240103393549,4.6712659121565886e7,8.31368020560241e7
0.0049600000493228436,-0.5530725860068912,5.537918507400437e-5,26.457804396279055,0.5247315634257366,9605.19366289703,6400.682403155453,1.252836245789354e8,8.453377218682715e7
0.00494999997317791,-0.5526480963441885,5.460141246628819e-5,26.345223028402465,0.50826224069652,-376.0394857121238,6191.992872837393,5.57533590757331e7,9.281770455368288e7
0.004939999897032976,-0.552423125074909,5.247019523041227e-5,26.357956366149434,0.5344576743932762,-890.879027502757,5653.97095410454,-4.430221195418228e7,6.914680130467604e7
0.0049299998208880424,-0.5521895498558993,5.316962977555614e-5,25.862531169470156,0.5235957567485267,-5883.7121977138595,6969.069152670534,1.6552102698973694e8,1.19270381408716e8
0.004919999744743109,-0.5518654734952609,5.379492029443533e-5,26.987794713845474,0.5391872427215402,-1764.4867713479323,6627.9729091241725,9.348706778019167e7,8.134007426783149e7
0.004909999668598175,-0.5515787717802093,5.423813204700932e-5,26.298346007809236,0.5400271559057075,13840.071485774157,6833.5523601728255,2.0439423261275294e8,1.0463621337034234e8
0.004900000058114529,-0.5513359264033025,5.3432210847772624e-5,25.700675933476475,0.5082405831384532,6378.733945678418,6147.269122798668,-8.657632786526052e6,7.850249441958916e7
0.004889999981969595,-0.5510776231862369,5.531715342251919e-5,27.11503113221898,0.5375125013086443,594.7840532333003,6466.284862725174,6.2705248328325965e7,8.003378788910493e7
0.004879999905824661,-0.5508660108400627,5.55890909930625e-5,27.026281851236956,0.531893388214744,12639.900579606285,6320.643607384154,-7.078387337180524e7,8.718042558302669e7
0.0048699998296797276,-0.5505310342026185,5.41645960480477e-5,26.5662736976578,0.5102097063897982,3403.8975414182964,6308.662179759624,-9.584538687210321e7,9.702503825048971e7
0.004859999753534794,-0.5501923923671824,5.656749190613364e-5,26.993864200885863,0.5389453222167939,14140.200501839696,6358.470917406628,2.0904428173261635e7,8.636983012674882e7
0.00484999967738986,-0.5500302903202255,5.4918021791938444e-5,26.76518457396425,0.5303450784805077,4941.51773576685,6271.664981750127,5.230426785669944e7,8.112508749541609e7
0.004840000066906214,-0.5497868993481857,5.638516043341606e-5,26.79475709229393,0.5464692700672743,9219.340390979552,6048.990605880195,-5.356170827911599e7,7.305302587895435e7
0.00482999999076128,-0.549467621763272,5.7052848489923824e-5,27.075464959646354,0.5181900347621132,-3028.851379319576,6070.993772701213,-7.613705213593875e7,7.61212428331285e7
0.004819999914616346,-0.5491945956727028,5.652281590745169e-5,27.376102476051962,0.5490646345032604,-2003.7859917481896,6314.753483635143,-5.072573542267143e7,8.980212563969296e7
0.004809999838471413,-0.5488569720738103,5.585076468231845e-5,27.47361900701577,0.5228257441271454,4526.088208524366,6467.137351255518,-4.342671772936816e6,8.73431183772897e7
0.004799999762326479,-0.5485580593660477,5.786332937113378e-5,27.1180443644761,0.5441785157467306,4269.765555077074,5996.503783402739,3.3197157207283918e7,7.316098210298036e7
0.004789999686181545,-0.5483661405912609,5.2032766518441635e-5,26.755952780565888,0.5219781437171831,-3595.2878442316014,5729.59505587126,-2.1271908632503915e8,6.567823904466478e7
0.004780000075697899,-0.5481081662229956,5.487183173660208e-5,27.511333585542786,0.5293545124541369,11487.465229300813,7043.476177016087,5.28585661664294e7,1.1776572294197942e8
0.004769999999552965,-0.5477272803323694,5.571689295076609e-5,27.35853648392828,0.5703237831759468,9751.529988522247,7102.384183753503,1.907862376081239e8,1.020546915216787e8
0.0047599999234080315,-0.5474883188828471,5.4053805799855836e-5,27.228487057758855,0.5198241977015816,7815.532797650251,5968.461031205226,-1.0405584167329028e8,7.390875752279846e7
0.004749999847263098,-0.5471882734045158,5.5119522966428265e-5,28.010271524103953,0.5566662976747073,2285.598692737842,7049.179020239177,6.794704256954193e7,1.0508321733768108e8
0.004739999771118164,-0.5470706638309979,5.615499666623205e-5,27.63753330435772,0.5582131176517534,4479.903738609798,6237.794603209609,-2.2278920904607225e7,7.911215545949066e7
0.00472999969497323,-0.5466431161813899,5.4223053071932874e-5,27.532560568001248,0.538496735120379,-110.21703948703237,6235.39950726487,-1.3573481833346264e7,7.884308647304091e7
0.004720000084489584,-0.5465046245710578,5.5378715523509485e-5,27.163140794594888,0.5422072837117103,1986.4234958309864,6280.998769377363,1.2618176085482337e7,8.07264743841449e7
0.00471000000834465,-0.5461880894620671,5.5036047547146585e-5,28.420988393976053,0.5621725152910334,-6963.7648564954125,6656.109778276482,2.2830235700330354e7,9.557709792112412e7
0.004699999932199717,-0.5458493829260344,5.6771788021321965e-5,28.719095458080822,0.5700751964737863,3253.205637464125,7130.737040018105,-1.1812538837282838e7,1.0584346072596669e8
0.004689999856054783,-0.5455606629925668,5.405362334192229e-5,26.855989670414434,0.5364701040898534,11550.374062585284,5862.4784385995645,-7.747605500335637e7,7.12238891818191e7
0.004679999779909849,-0.5453462772199997,5.679279774916076e-5,27.161003909078033,0.5483757597600578,7810.501072470549,5855.6488028360845,-2.1426919551876273e7,7.798191407757252e7
0.0046699997037649155,-0.5451055439155784,5.4604416398787495e-5,27.912256960152963,0.5612465042863489,-5260.409596535331,6223.213266341893,-6.590366915352104e7,7.931397772857328e7
0.004660000093281269,-0.5446944039350962,5.699578260244105e-5,28.090078137220697,0.5374648973512389,6465.719269221757,6178.336015693853,-1.9380901762784147e8,8.210050094853635e7
0.004650000017136335,-0.5444752399299992,5.3834557492743043e-5,28.101933944059695,0.526029378653893,1270.8769998639723,6160.559497281028,-9.510700188888702e7,7.17116523700971e7
0.004639999940991402,-0.5441979436824794,5.5909230123598125e-5,27.60368765347336,0.5501811664965247,9294.904217982574,6325.163552644489,2.826194649046189e6,9.059809507227422e7
0.004629999864846468,-0.5438544632489901,5.680368160293389e-5,28.333952420214967,0.5937688227017667,-6514.479798028493,7129.857629311702,1.5161266366959387e8,9.381549639087749e7
0.004619999788701534,-0.5435832976244742,5.833706633533564e-5,28.530972808156655,0.5491525771311235,3840.9285853450624,6096.653290984219,-1.001546777247443e8,7.463454952630436e7
0.004609999712556601,-0.5433823751834104,5.51023050807668e-5,28.521431465897336,0.5488642028592878,2193.7993025121536,6849.626669979841,-5.9350298999320585e6,9.115656333303353e7
0.004600000102072954,-0.5431299468223005,5.504400797133199e-5,28.079737546525628,0.559112269783369,-2450.9890874654748,6550.8971329215665,-4.510026424886224e6,8.686528485539286e7
0.0045900000259280205,-0.5427479051788222,5.598569263265119e-5,28.318406104764907,0.5499719381281165,6086.255370578218,6749.458099433862,6.1162147572280996e7,9.233492422330277e7
0.004579999949783087,-0.5425218466093656,5.633999159552854e-5,28.200385525279017,0.5420627768284833,2302.091032369572,6592.489711075227,-3.4430496180133365e7,8.722238471814916e7
0.004569999873638153,-0.5422652574912294,5.630916255704775e-5,28.592086559336085,0.5825433987129027,16313.089372358847,7628.3077658244765,4.7452819369832784e7,1.2504020207671231e8
0.004559999797493219,-0.5419446999379085,5.6724509559265206e-5,28.14195406965777,0.5438282305426078,14112.338382300097,6643.316262760428,1.3296765510662608e7,7.861847403732048e7
0.004549999721348286,-0.5416662759458758,5.719207968041628e-5,28.015884581330152,0.5611049282818741,11252.726402042772,6954.744232480055,5.923640119982784e7,9.09531924875273e7
0.004540000110864639,-0.5413513341695889,5.887770322445635e-5,28.71601896603023,0.566699860434078,11144.934104386506,6151.26880179488,-1.902146990404408e8,8.050340616402677e7
0.004530000034719706,-0.541132623703847,5.617799438374109e-5,28.037418612560025,0.5445505248181622,4739.281832994674,6810.599323001996,-2.5458511451847494e7,1.0818378681868446e8
0.004519999958574772,-0.5408794837979372,5.641363176660761e-5,28.561878437393524,0.5711049904650507,6470.76581646581,6562.996375488117,-1.598217623820263e8,9.468489392966233e7
0.004509999882429838,-0.5405641408212015,5.76943158928751e-5,28.599925380767406,0.5732053344065684,14984.238890924442,6942.844941225149,1.2061975689091429e8,9.660307008990768e7
0.0044999998062849045,-0.5401378113858282,5.6054012993668196e-5,27.438819194094517,0.5454487358311665,2392.7785733950923,6144.966326515013,-5.672162188353116e7,7.960053028495279e7
0.004489999730139971,-0.5399775735895497,5.6359477762317955e-5,28.7726496402734,0.5429329392613566,-5318.10359378213,7487.314364100532,3.2908905224175062e7,1.0403652060403237e8
0.004480000119656324,-0.5396995806001361,5.843375875340938e-5,28.72355582899377,0.5701820440566602,265.5643458596392,6528.726808054745,-5.805998529929007e7,8.413140749492006e7
0.004470000043511391,-0.5393937148319561,5.427678743117779e-5,27.609761707752746,0.5715367278037132,2571.587954276078,6851.479997054522,5.793063081917297e7,9.392153853848018e7
0.004459999967366457,-0.5392046446112803,5.606986489888133e-5,28.83387152158836,0.5800708189733933,13770.97756369951,6847.703810349317,-7.213486966866288e7,9.13515889527909e7
0.004449999891221523,-0.5387968839465185,5.7460561926915564e-5,29.06836442652245,0.5495394529248391,4911.837994890955,6727.837060472063,-9.958442459145477e7,7.987871581274281e7
0.00443999981507659,-0.5386007469508682,5.658431620916699e-5,28.814237928309034,0.5780328272691175,-1464.915096782304,7806.659015102763,8.75742981602876e7,1.218651355239163e8
0.004429999738931656,-0.5383032778567872,5.6789766143992616e-5,28.385122807089637,0.5849838772224868,-485.0917793664422,7137.071984735616,8.752362413970149e7,9.41648624730829e7
0.004419999662786722,-0.5378940382141276,5.871458275682178e-5,28.494246582472677,0.5503006357952083,-8995.622687635077,7022.482938279336,1.2258602383658478e7,9.254703644155908e7
0.004410000052303076,-0.5376510864297166,5.9077533556540994e-5,29.32893011253641,0.5734142429733388,4914.5724903992095,7520.037932730215,-1.136310703718376e7,1.0482756795344988e8
0.004399999976158142,-0.5373686631694903,5.383751202425873e-5,28.446634496081472,0.5628036399330356,4580.086655094347,7294.202074579178,7.048203081444497e7,1.1724720183492301e8
0.004389999900013208,-0.5371018199742654,5.395152537118452e-5,28.666585318655873,0.5922310692886662,4844.357941695919,6952.340831994759,-4.7744557759757146e7,9.062304248220026e7
0.004379999823868275,-0.5368236722126949,5.760044965399239e-5,29.543850511610106,0.5886929702269634,-356.8485041733826,7631.272578588617,7.036870626525539e7,1.0310824192358772e8
0.004369999747723341,-0.5364686489043747,5.844893438492386e-5,28.554615149601723,0.5743297285919914,1278.3631239048566,6640.673129452258,-1.0369200377293974e8,8.509089646619116e7
0.004359999671578407,-0.5362511811312284,5.730436440702354e-5,29.251917404432703,0.5842390040854628,16715.186727232183,7403.975820118428,1.6966226495909076e7,1.1217637829689662e8
0.004350000061094761,-0.5358304410438516,5.824594099908073e-5,30.23934207967248,0.5856906006223852,-3756.6966133755523,7098.559959491221,-7.077267762416986e7,9.632898438425241e7
0.004339999984949827,-0.5355995964661352,5.536796517282149e-5,28.916977171978704,0.5801757682236434,11571.370628304872,7688.172951655884,1.399991828087697e8,1.1988268409529123e8
0.0043299999088048935,-0.5352546367562616,5.6946078260111357e-5,29.33904464002058,0.5665230593786947,13885.473655003083,6655.909532509116,-1.9945960494284727e7,8.138134976176439e7
0.00431999983265996,-0.535010559024453,5.6801294021842186e-5,29.0588740229137,0.5823664332950003,7704.8916302041835,7355.962363091393,6.308677416216387e7,1.093880041926457e8
0.004309999756515026,-0.5346962960796662,5.59187507679539e-5,29.058501145351737,0.555998857757266,-9785.265648983597,6980.613112963438,-1.2445707304598238e7,9.709126920916104e7
0.004299999680370092,-0.534492628390784,5.851759424493689e-5,29.59269749003645,0.5691622548146587,4815.553388954609,7410.635950301442,7.057022705088826e7,1.2434185018491566e8
0.004290000069886446,-0.5341835059502514,5.952804582157845e-5,30.193775530188947,0.6146410583668084,1505.5458524876478,7673.340426467636,6.0891050646277264e7,1.1851851991279067e8
0.004279999993741512,-0.533784971381688,5.45168218916924e-5,29.50123089298277,0.5823901161371764,20204.62859901658,7272.483143193668,-2.832040644357083e7,1.0136005713332619e8
0.004269999917596579,-0.5335653293774465,5.807949379210072e-5,31.151088108656474,0.6232470701333626,12307.171085758859,7911.265971608692,5.423318387880939e7,1.1153087406698799e8
0.004259999841451645,-0.5332749853756045,5.914732631231646e-5,29.76413193657186,0.6284992987611696,22611.724197382126,7591.701463617203,9.748889638192573e7,1.0727880900978401e8
0.004249999765306711,-0.532958878069232,5.819344681287758e-5,29.935528910157938,0.5925109725319501,-500.70661890540583,7993.569373756932,1.0202009447531106e8,1.159951550833373e8
0.0042399996891617775,-0.5326003192763068,5.827968966683141e-5,30.524171150079425,0.6187716335635128,-1587.00565246734,8026.1889092015535,9.990989331421044e7,1.2063462906643985e8
0.004230000078678131,-0.5323802215065577,5.912203803610438e-5,29.085949468541298,0.5723258192442279,8821.459035751988,6768.029042112492,-5.568699266207285e7,9.95489811359446e7
0.004220000002533197,-0.5321648545762415,5.6137647503216105e-5,29.40565116450897,0.5964594662007738,-1367.0822728195737,7801.169347365786,5.715591049462698e7,1.1512024618182744e8
0.004209999926388264,-0.5318021915088056,5.65660040969842e-5,28.56740967883743,0.57690998401771,7903.627358639824,6548.052309072307,4.0982253752434954e7,8.258892710611454e7
0.00419999985024333,-0.5314247697400284,5.7574638345483035e-5,29.577841938121104,0.605390196997526,-5192.52576227703,8193.401086030774,1.6991091220387876e8,1.4165422740306032e8
0.004189999774098396,-0.5312507730441872,5.9890362414888374e-5,31.229513687867353,0.6405489365565341,8366.251205523107,8418.980308104812,9.873084064039832e7,1.2830742297926971e8
0.004179999697953463,-0.5307742521860404,5.744883779384331e-5,29.432334073414456,0.6005564423542264,12273.347451035597,7518.671594565271,9.539209758135705e7,1.0226383590153831e8
0.004170000087469816,-0.5307268632835008,5.719261987428762e-5,30.398267191231508,0.621187546401056,15103.993906064214,8127.3944140171925,9.390631888695946e7,1.2427130644668058e8
0.0041600000113248825,-0.5303303221412581,5.73553897482891e-5,29.636380175737226,0.5644584554994171,6977.5982605191975,6820.368879850865,-1.507655873414768e8,8.918339012221262e7
0.004149999935179949,-0.5299333271008796,5.8276731710583416e-5,30.392834804253006,0.6068776832818359,3615.4491302995434,8059.300894197112,2.6132963440738015e7,1.2205486010934432e8
0.004139999859035015,-0.5297035050798677,5.9043589005141695e-5,29.54586405653673,0.5779837174794054,3582.40120992267,6859.822303532595,-6.479384498874619e7,9.021004960574205e7
0.004129999782890081,-0.529413801322202,5.804320849693899e-5,31.427561033323983,0.6001568080934438,14671.321716829774,7956.449343709395,-3.0466797481139496e7,1.2559889258740118e8
0.004119999706745148,-0.5291384163061388,5.7105526236397993e-5,30.00580118905466,0.6000011058202347,8578.926700452086,7747.100888838738,-4.27761950071468e7,1.0867636797975355e8
0.004110000096261501,-0.5287272042004973,5.786465200967021e-5,30.743189781980988,0.593274920425548,7004.092784212271,7485.533276382794,-9.235330425526758e7,1.0979370157788406e8
0.004100000020116568,-0.5284419481978871,5.9039454066553795e-5,30.975614033917307,0.6305475603465601,8142.898099972652,8307.184903147187,2.3789369549001914e7,1.1764813299633622e8
0.004089999943971634,-0.5280971401224372,5.667827326363306e-5,30.208846174420156,0.5978615625908813,23091.840312693137,7753.914180490367,-8.034498277585772e7,1.395896370935639e8
0.0040799998678267,-0.5278473281974205,5.972440600271058e-5,30.355179719930952,0.595445453007687,103.42715608092175,7514.6332681648555,3.234433501711724e7,1.0754696100409913e8
0.0040699997916817665,-0.5275097302174424,5.665195647607679e-5,29.88901670312735,0.5907902767833477,-7068.272646011956,7795.2383654974865,1.3395104685380837e8,1.2320430305215901e8
0.004059999715536833,-0.5272383707211464,6.16263658530644e-5,30.538255232469634,0.6270067764402952,3717.6112328995996,7745.037229832239,3.592149973488078e6,1.2686505358226551e8
0.004050000105053186,-0.5269183270056502,6.179625316833869e-5,30.591199047231523,0.6045357024325034,3723.4814003553383,8087.619849598914,5.3660269926013e7,1.3729688029703492e8
0.004040000028908253,-0.5265305570435476,5.87399358495355e-5,30.808394174707804,0.6073790414333176,4999.645448664537,7988.810738086376,1.90491625545007e8,1.1676764122532578e8
0.004029999952763319,-0.5262097665615151,6.0174106827604946e-5,31.345643706378464,0.6184357824371459,9088.503009903781,8696.332055406721,1.3597071484092712e8,1.440722776871441e8
0.004019999876618385,-0.5260662004368033,5.533019130275801e-5,30.153382688570016,0.587326930672676,1100.268218233717,6734.431109105515,2.7770526703241643e7,9.433382784806219e7
0.004009999800473452,-0.525758176162524,5.95692494191706e-5,31.867461475539354,0.631153923616726,10323.587853406996,7604.42985794684,-1.5660243172508353e8,9.834731737081034e7
0.003999999724328518,-0.5253596073349944,6.121683105139626e-5,32.204227545412614,0.6257882048500746,6000.952213492167,7926.646857597427,-1.1022589796331842e8,1.1445911718562865e8
0.0039900001138448715,-0.525109080246161,5.9156875558573805e-5,31.322393046811857,0.6274580227845513,13622.208158492816,8153.156130482462,1.8416186011743006e8,1.1694275868962581e8
0.003980000037699938,-0.5247572711208721,6.040363626332394e-5,31.809114882219905,0.6217940399159707,-1356.3798521484177,7769.140501265681,-8.317078912278257e7,1.0663757504464795e8
0.003969999961555004,-0.5244908358160283,5.742688415170177e-5,32.060494921353474,0.6483591154478778,3071.752319929189,7762.262667506656,-7.859927796625865e7,1.078728424074123e8
0.00395999988541007,-0.5241753274510612,5.867355820739587e-5,30.344407911601568,0.5969541796042204,13781.487929719633,7777.976311287906,9.505441634126696e7,1.0672538248592222e8
0.003949999809265137,-0.5237966948287217,5.952057993857128e-5,31.463612401058448,0.6057093029380813,-7356.189191485833,8100.407823665836,4.489257783114913e7,1.1423405508347091e8
0.003939999733120203,-0.5234693939737747,5.833812686704281e-5,30.72919182901737,0.5992412698405685,9538.254227149215,8404.170247423077,1.446018721319647e8,1.470953431864998e8
0.003930000122636557,-0.5230710394562346,5.8380915476492635e-5,31.15337387018868,0.6094061709062631,27222.354287562775,7375.915327699763,-3.9465914671729736e7,1.0592489642712358e8
0.003920000046491623,-0.52291236347917,5.6883811592805924e-5,30.284462446467934,0.5760198496965118,355.0173263317796,7716.962705284693,-1.749097584542272e7,1.0834054446820827e8
0.003909999970346689,-0.5225255339849268,5.728597996282435e-5,30.652002366829635,0.6032168207831745,-1186.2974011535796,6822.579469863114,-2.2914912726147634e8,9.14282197103242e7
0.0038999998942017555,-0.5222495547249337,6.269300285293454e-5,32.051023897922164,0.6041293412709942,9404.794186938303,7838.281166197631,2.554577166643383e7,1.0157981394595309e8
0.003889999818056822,-0.5219220749665167,5.924675236250549e-5,31.073278892435873,0.6033340019445795,11771.728392083225,7995.572351844668,5.6263719872323506e7,1.1062302341991629e8
0.0038799999747425318,-0.5216213470563642,5.92487368425511e-5,32.223307372315155,0.6481028987665912,4887.212038457288,8815.95646382914,1.7349740893784168e8,1.2693919668341145e8
0.003869999898597598,-0.5212096942925247,6.035611708687036e-5,31.93957617164153,0.6374031074033296,5509.6482360596565,8480.537392290737,-1.5510184678580211e7,1.1991174532776889e8
0.0038599998224526644,-0.5209144504060625,5.755840748566441e-5,31.192022099399736,0.600619211296453,2009.1418966202248,7536.011934891698,-4.4368887109590545e7,1.0306959685583153e8
0.0038499999791383743,-0.5205572682680791,6.0754192352534604e-5,31.539402409054173,0.6341389667133875,2372.190406204289,8359.159749120237,8.276244995873562e7,1.0993647867490952e8
0.0038399999029934406,-0.5203517270769344,6.215254099024717e-5,32.50389955548643,0.6583611901763451,-1633.4338272893065,9171.996186417791,1.5281425597534218e8,1.4590130113870496e8
0.003829999826848507,-0.5200154967773587,6.219809354913796e-5,32.8660316927218,0.648645109058664,14009.46364740219,9027.682104252892,1.0060624429591013e8,1.2977881350410165e8
0.003819999983534217,-0.5197003457040519,5.884583382163893e-5,31.732671323123324,0.6184510997474673,294.8195971881879,7866.442284091068,-5.56218686370809e7,1.1117926868979636e8
0.003809999907389283,-0.519279489903222,5.966911746973318e-5,32.73111664940528,0.6571372389248703,-9994.847784246236,7912.442526394988,-8.22025459082109e7,1.2957284248805574e8
0.0037999998312443495,-0.5190252843248543,5.700573473382101e-5,30.959221415539233,0.637868425314701,8918.989937903847,7893.510560548415,1.7163372054732952e7,1.0381597847248434e8
0.0037899999879300594,-0.518627666153328,5.884803903919548e-5,31.575929934754793,0.6338177290384162,19168.3207354014,7643.544652304596,-5.310947049151534e7,1.1007507298728068e8
0.0037799999117851257,-0.5183967092233241,5.893918840782652e-5,32.33849547169037,0.6108989406902602,-8961.785149757057,7998.739079210629,-3.7899591192631096e7,1.1159958956278509e8
0.003769999835640192,-0.5179381959848223,6.209569182713499e-5,32.952505598714716,0.6445328427006589,-1463.564607457237,8810.248026292713,-4.31182728484745e6,1.3726556177844658e8
0.003759999992325902,-0.5177644411467016,6.302308053715703e-5,33.12950324525285,0.6447073962818556,-5162.864391274734,7935.37817089814,-1.7424474654114774e8,1.1108646496504007e8
0.0037499999161809683,-0.5174261765576312,5.900838006200292e-5,32.911648790648904,0.6552387826474505,6498.540175980312,8631.48239984593,-3.746655625115228e7,1.3604749311172462e8
0.0037399998400360346,-0.51720605703824,6.011536215856847e-5,33.20556235314646,0.6446668135723926,-2494.242974238109,7874.251057949241,-1.4620823080662835e8,1.0393179673294175e8
0.0037299999967217445,-0.5168510221947217,6.018395906718337e-5,32.70236677453153,0.6162533931499152,1473.757059108591,7464.115770486597,-2.5288868637618488e8,1.0227637702979463e8
0.003719999920576811,-0.5164517977959769,6.142159094666959e-5,32.598418877512245,0.6610240361006132,5893.876170976829,9162.248486459677,5.580853508536517e7,1.898202210892292e8
0.003709999844431877,-0.5160832029141836,5.8964317634484456e-5,33.30920431964826,0.6585254433373998,6090.6605759666745,8329.45575580358,-1.6434175196249235e8,1.2397538618963438e8
0.003700000001117587,-0.5157910249279577,5.867707439730535e-5,32.31128856259751,0.6478719842565069,-4391.335960061073,8910.901550262357,8.236779666326827e7,1.4222665706767878e8
0.0036899999249726534,-0.5154802185222164,6.0487990570665924e-5,32.90304629978878,0.6449872929322537,8388.788104437403,8716.880710534197,-1.3438191110330534e8,1.4138970916749895e8
0.0036799998488277197,-0.51517382936019,6.339559168564857e-5,32.83388239780549,0.6586698261353476,4379.808205792955,8823.80761689846,1.1476014072532582e8,1.4834828153131837e8
0.0036700000055134296,-0.5147870921243098,6.020371194074162e-5,34.108446312627656,0.6754062958050181,23892.45787206703,9332.45716254928,6.526476580823737e7,1.5367678024279767e8
0.003659999929368496,-0.5143176435730765,6.034858399805756e-5,32.97645441095193,0.6281920726283453,14494.327107358204,7678.588174893969,-1.099364855268511e8,1.059053707608303e8
0.0036499998532235622,-0.5141339373052703,6.233799868370909e-5,33.25277430147141,0.6713671462496409,1563.9616926877225,8204.092511227313,-1.3171228889439523e8,1.258375432706123e8
0.0036399997770786285,-0.5137542189530736,6.364678693538066e-5,32.884778791993035,0.6352787272119725,16567.896822488507,9132.29710315254,-9.827692466327712e6,1.5292754362398735e8
0.0036299999337643385,-0.5134375330930979,5.921235911765604e-5,32.60520919929802,0.6256074947976196,8841.268121751082,9096.044423414867,1.3361630548826647e8,1.2248344657855085e8
0.003619999857619405,-0.5132129060761891,6.332997580647786e-5,33.36798439151311,0.6553416663642158,8074.688419320697,10559.323158464636,1.716210015747815e8,2.2538280873293996e8
0.003609999781474471,-0.5128182457904275,6.129345685044258e-5,33.62077990026393,0.6786571440080109,20519.989835809796,8834.68315954907,6.80407825015634e6,1.3947538925578544e8
0.003599999938160181,-0.5124284025208209,6.062316917477934e-5,33.37417676270338,0.671701209250297,6743.830313615465,8793.283054081341,2.5434413861552216e7,1.194706518538693e8
0.0035899998620152473,-0.5121004786217181,6.0820726122003397e-5,34.28021015159169,0.6947235424998852,-1125.1731979234921,9025.763794079665,2.1212922927822202e7,1.3352367421067563e8
0.0035799997858703136,-0.5117014590865756,5.99322644609863e-5,34.34309918009941,0.6817193454818944,7593.3546591678105,10694.040010179113,1.2190319514971136e8,2.2072402507477018e8
0.0035699999425560236,-0.5113211959238522,6.124130284900056e-5,35.28535479767327,0.718367381288869,-1718.5602332273716,9283.779128518157,1.417539108928202e8,1.4507870314626312e8
0.00355999986641109,-0.5110271166492895,6.152981994881681e-5,34.268432676125805,0.6882134565505147,-5127.7308447325695,9935.821907659967,8.291903783595899e7,1.5591467486999276e8
0.003549999790266156,-0.5107988635743617,6.266005009058428e-5,34.20647573425865,0.6974216964426954,7681.799443883073,9522.352669890039,1.2739601216597253e8,1.5954574470405743e8
0.003539999946951866,-0.5104331976485554,6.147602951244071e-5,33.95094975794725,0.6644120507829504,2821.181842584841,9331.494928138978,5.44394518656843e7,1.5723794600425756e8
0.0035299998708069324,-0.5101158706433779,6.347422680545004e-5,33.84128734359351,0.6459592592728645,8043.11534136876,8331.63456911321,-2.4268602735382807e8,1.2809638646864972e8
0.0035199997946619987,-0.5096194126732416,6.140299221356271e-5,34.42812158870386,0.6720873573835358,-9362.18936507186,8856.700086440787,-1.117055499152211e8,1.3257240714583306e8
0.0035099999513477087,-0.5093390300481169,6.340384348351127e-5,35.89633209348092,0.7220737271346626,-3216.992191018276,10300.541141757476,1.7260276114683858e8,1.4180988578472444e8
0.003499999875202775,-0.5091574629566167,6.381745168357664e-5,36.04855813589804,0.6975636443234503,5490.191246066715,9525.292931642129,-1.0803086911636477e7,1.5286385342589858e8
0.0034899997990578413,-0.5087531662744004,6.300126643491313e-5,34.42446997472477,0.6949274201325032,-14398.101270044564,9648.63251076278,1.7599490346612567e8,1.372247090815969e8
0.0034799999557435513,-0.5083127036694265,6.243270679276574e-5,35.305343919295396,0.6828019453157591,14947.516734397164,9823.372231846708,-4.818006293208672e7,1.3775366597255945e8
0.0034699998795986176,-0.5079456263333911,6.317090270839178e-5,33.94034803842065,0.6800412069628105,21437.965995285624,8640.790917141425,5.520416628579308e7,1.2175011100450256e8
0.003459999803453684,-0.5076633041368154,6.211632982111951e-5,34.28870822072076,0.7147560676073594,15873.49855187773,9911.99610038897,1.8451824962311146e8,1.6544802666335696e8
0.003449999960139394,-0.5072688830432428,6.183314845743133e-5,33.6924581974388,0.6501939312320756,8455.6292806886,9374.974436271259,1.582423440966752e8,1.4453134087378275e8
0.00343999988399446,-0.5070102084882667,6.17089596842352e-5,36.30424042842094,0.747587805143242,19824.686146246022,10507.412100052441,1.728237917391387e8,1.5814869765105978e8
0.0034299998078495264,-0.5066767549919725,6.284415204368546e-5,34.26575160843982,0.6649503509941782,22903.031779829886,8964.934742859064,7.800099108225401e7,1.3749506912052247e8
0.0034199999645352364,-0.5062639711097761,6.156715010689354e-5,35.18622322969675,0.6909137156909811,13799.898362153966,9203.329277138027,-1.5624588309865582e8,1.3339027893283033e8
0.0034099998883903027,-0.5059174128519253,6.396113167260268e-5,34.521603520930114,0.7117271062245484,-11519.935663126325,9808.67573314774,3.659745013059701e8,1.5495233047707096e8
0.003399999812245369,-0.505583891009859,6.448203818953505e-5,34.684084390974846,0.6875631504621127,4348.740737090629,9400.553575001935,1.2480548573361742e8,1.3807191005693296e8
0.003389999968931079,-0.5050715630999065,6.432342068355551e-5,35.33037743294351,0.7153199843763705,8043.203811498951,9624.079998689305,1.0229127541469446e8,1.3010253644342995e8
0.003379999892786145,-0.5048158293612008,6.198805687467579e-5,34.09236248239357,0.6859741261584925,19102.243382164772,9307.966009704083,1.1375541314215745e8,1.7290734717180908e8
0.0033699998166412115,-0.5044983703221013,6.156309087746856e-5,35.94245266477494,0.7170235879454725,14078.412303502068,9903.531123648236,5.107142762051983e6,1.5340374326786834e8
0.0033599999733269215,-0.5041104684790252,6.448854742107365e-5,35.686126927001766,0.6904053086861892,22138.269120194556,9533.309203720655,-1.437320982386328e8,1.4321742049982244e8
0.0033499998971819878,-0.5038212523480233,6.174333899638883e-5,34.79211650880207,0.6660764082558029,17413.719202482156,8348.707872981626,-2.3118009697777286e8,1.1370924889747241e8
0.003339999821037054,-0.5034371821780457,6.141549648320244e-5,35.053089614005046,0.6878929632071942,-3469.964420817132,9429.556795677432,2.5097233139334384e7,1.4512321483240572e8
0.003329999977722764,-0.5031313788738165,6.098179109933109e-5,34.501137882852376,0.6887673034817592,4730.02898498933,9517.231390615661,3.792865032218947e7,1.4910696902040607e8
0.0033199999015778303,-0.5028502840194792,6.0893793136985696e-5,34.88620356865165,0.6634971657325818,9736.678800031237,8947.520387252252,-9.221000830402772e7,1.2778755944440639e8
0.0033099998254328966,-0.5024451812437903,6.328773152561071e-5,35.06836194532021,0.6589239290072705,5340.02614264299,8709.252166399696,-2.5110949882088637e8,1.1388263845019865e8
0.0032999999821186066,-0.5020881074846432,6.0991999738126254e-5,35.275418344791106,0.7250191813935383,1664.0799809518553,8952.89839337892,5.5107688645694815e7,1.327546405288725e8
0.003289999905973673,-0.5016563722592255,6.1030747760852265e-5,35.454634267116326,0.7145772131949889,-4886.038527928075,9845.782512356973,-3.3333542686976522e7,1.54058546057507e8
0.003279999829828739,-0.5014142542087937,6.472527433186393e-5,37.23570941933441,0.7505837917073497,17314.042568684144,11190.70462082366,1.810947625947298e8,1.8402214469546077e8
0.003269999986514449,-0.5009410359259,6.120971108960216e-5,34.67563493271377,0.6846288357002417,14705.558365000945,9095.4018987265,-2.0980674322856594e7,1.2961316082873912e8
0.0032599999103695154,-0.5006752876559688,6.503069633531931e-5,36.40892661234722,0.7057704962025915,10562.912263270042,9782.131282683937,5.2744080570147194e7,1.5039290738265675e8
0.0032499998342245817,-0.5003033352518573,6.158176985833585e-5,36.635555497748726,0.7412878041767709,22850.20631991053,10062.99333150688,1.4420584938872474e8,1.5386721922217295e8
0.0032399999909102917,-0.49991720228403447,6.240735841943396e-5,36.33643969921393,0.7045498655020269,6213.79688667104,9881.843193567294,1.0494571910742044e8,1.4508345879601365e8
0.003229999914765358,-0.4994117208426005,6.518467452222924e-5,36.69972389537016,0.7520617611943554,13175.025658963508,10039.413952656138,2.3248473421683884e8,1.5501161700370136e8
0.0032199998386204243,-0.4991037741727951,5.997674665238775e-5,35.36385299032442,0.7039097370042356,21158.69903282143,10082.86244197975,1.5423504007878843e8,1.6436109571620798e8
0.0032099999953061342,-0.4987643124440448,6.486347763501524e-5,36.029439991946475,0.7093808520370923,11556.160761542711,10201.430683599563,4.527749032446846e7,1.5319036318395245e8
0.0031999999191612005,-0.49842099315580574,6.755418061527336e-5,37.09544836842652,0.7290281748146977,-3073.2501340753543,9455.967495109662,-1.7484587177116382e8,1.350183753266806e8
0.003189999843016267,-0.49802081189416897,6.444075460316392e-5,37.09140464871902,0.7407854980885235,15473.25096133304,10382.531213465227,3.038922136709176e7,1.6340470060159877e8
0.0031799999997019768,-0.4977802150521541,6.412338798800645e-5,36.47560032577015,0.7012067011114481,18985.169012360086,9305.367449749847,-1.0849556611783105e8,1.3395026854742208e8
0.003169999923557043,-0.4972834141725616,6.41492442464576e-5,37.06767016015543,0.7420210871288594,24755.63569013085,9922.639257569954,6.775208373352143e7,1.632742943500308e8
0.0031599998474121094,-0.496976110224106,6.284949911514791e-5,36.582348420027046,0.7281568397260956,4307.67964021894,10840.204376654041,1.082725503754647e8,1.8352031624310705e8
0.0031500000040978193,-0.49660517277026667,6.393818157883986e-5,37.267531650108715,0.7438457692555005,12649.325447809733,11263.393236167576,1.5245688235533962e8,1.8826198345375374e8
0.0031399999279528856,-0.49636590658392543,6.337099371636679e-5,37.34866219362577,0.7365414309445958,21927.22238691445,10593.386425727871,9.251772615747835e7,1.6758509830213037e8
0.003129999851807952,-0.495832754949312,6.464200134043827e-5,36.226148846834676,0.7135282658546701,2609.1071637820314,9479.92452416693,-1.1203566104514493e8,1.3581020753289863e8
0.003120000008493662,-0.495445750926546,6.462895681135518e-5,37.13315881034044,0.7519185183797216,19372.489615002847,10606.182846349137,1.5112321062668142e8,1.517203036039171e8
0.003109999932348728,-0.49514714811698124,6.415398395048812e-5,38.084538190484636,0.7507561041528631,22080.745625663283,11380.35849327027,-1.1394508744754784e7,2.1215586847582123e8
0.0030999998562037945,-0.4948137218752303,6.319742662960011e-5,38.12303774226816,0.7790150367169068,-10270.889977794814,11664.189796484252,2.8418903551567817e8,1.922040423531605e8
0.0030899997800588608,-0.4943337027030933,6.425556396971705e-5,38.23364978127372,0.7336712691073211,19774.95007683993,11486.640800577768,1.1210419191657867e8,2.0687825221198675e8
0.0030799999367445707,-0.4939883356615726,6.311483068257495e-5,36.92866663334384,0.7209657862185693,22262.25522085109,10318.227686813192,-1.4511080173243296e8,1.8070054686451194e8
0.003069999860599637,-0.49367238532993396,6.529400946891632e-5,37.67420705319457,0.7411868141808421,20742.694852402878,11121.467037816137,2.1924883832925433e8,1.6855433372807428e8
0.0030599997844547033,-0.4932422408088343,6.61816086565716e-5,36.649974707166635,0.7136454976921448,23897.783956854393,10864.8896531178,1.5983173770915598e8,2.121890249921793e8
0.0030499999411404133,-0.4928809973505039,6.55305659905678e-5,38.32027955478123,0.7746203309989175,-3662.6264607228836,11458.136179656223,3.8302006938436496e8,2.0918695552245972e8
0.0030399998649954796,-0.492446213267028,6.14711191121117e-5,37.999910231544064,0.781218176918113,13997.068675474962,11014.418511424807,1.8093913923860136e8,1.9453635785925424e8
0.003029999788850546,-0.49200088232472255,6.322076349862803e-5,36.52441169262941,0.718218247944561,9094.93212283456,10168.907251804827,7.28214973633715e7,1.6427488982458484e8
0.003019999945536256,-0.49164892080987904,6.422441382764541e-5,38.326446361406944,0.7438564313184519,7444.0359686653255,10625.580325613582,1.4212982950152788e8,1.7577158948158517e8
0.003009999869391322,-0.4913851683083871,6.493659425527435e-5,38.7538487294491,0.7451047711478898,-4377.293331120032,10872.596945131034,-5.8458914964833826e7,1.8550931408159974e8
0.0029999997932463884,-0.4909615430364967,6.32622032973914e-5,38.03284956615723,0.7528364328380929,22278.282693915593,11249.655492881051,1.3743656217742434e8,1.7109379145255864e8
0.0029899999499320984,-0.490533475598931,6.463631662058721e-5,39.3833641252336,0.765054993487854,19973.731203025276,10527.283894237244,-1.1393111243044679e8,1.921714553868851e8
0.0029799998737871647,-0.49014310910559145,6.51954399754108e-5,38.34716387527242,0.7883104977175114,24962.345149004006,10783.336501128013,3.2460583320973223e8,1.6810758298501733e8
0.002969999797642231,-0.48957779101647336,6.760895096583781e-5,38.82051985501828,0.718249065332833,14766.986653290563,10551.825460708285,-2.080524696479926e8,1.718920936939611e8
0.002959999954327941,-0.4894838424742813,6.668257084685555e-5,39.51097936315016,0.803603889044522,12329.927002691562,11043.806380920016,3.757750141081304e6,1.658053733911442e8
0.0029499998781830072,-0.48907080048429213,6.580081842596865e-5,38.5301279906787,0.739900694360782,18989.210568911618,10776.689508991825,-1.8669610530406896e6,1.6919201829315022e8
0.0029399998020380735,-0.48867866318931347,6.425086200881584e-5,39.44601117442526,0.806922933997476,7910.106819345223,11165.865887284448,-3.485569115928352e7,1.8387193455392572e8
0.0029299999587237835,-0.4882296961865683,6.699440847833153e-5,39.64332257877059,0.7584525746906782,17942.62667089843,10832.820531998752,-1.4421864079683626e8,1.6536751162382874e8
0.00291999988257885,-0.48788923657804834,6.514399795957302e-5,39.90241304798206,0.7890668502799764,-10350.80571105333,12507.94582689963,1.1426227773531948e8,2.6409744256409523e8
0.002909999806433916,-0.4875435696657342,6.507864107855098e-5,38.90776018941099,0.7482555248023973,10776.182486909882,10261.456946253862,-4.241389339385949e7,1.6199450171024954e8
0.002899999963119626,-0.48706559406968186,6.605926261300155e-5,38.03576483863384,0.7609259129838521,-6385.438823835979,11390.434998302124,4.6014258272779876e8,1.844779216045524e8
0.0028899998869746923,-0.48663478607196525,6.715572314638399e-5,39.64888474785089,0.7411027601814508,9685.590192809072,10876.918849429809,5.3518853143296875e6,1.768527778828588e8
0.0028799998108297586,-0.48619306108858396,6.523518405129289e-5,38.95231339582806,0.742904546603791,8590.793975432447,10456.388910811607,-2.8276499092125356e8,1.6664019168187848e8
0.0028699999675154686,-0.4858182733925229,6.718600453288674e-5,40.37074748387622,0.7933266368524062,33124.486480617874,12490.98391788489,1.875693991501944e8,2.143552185899837e8
0.002859999891370535,-0.4854390382079994,6.608281873800346e-5,40.49333546089901,0.8080421245312632,17354.623033484433,11699.718249708081,-3.45150382798694e7,1.9908059812400603e8
0.002849999815225601,-0.4851680685023425,6.384653998804489e-5,39.613771813103284,0.7602405774941003,36812.95816051168,10843.837110109025,-2.5162011195448261e8,1.6753933526577398e8
0.002839999971911311,-0.4847877832170231,6.625643699355958e-5,39.755062298258544,0.7765610664364665,13502.703235216819,11036.116722736198,-4.717627879245188e7,1.6856627943667507e8
0.0028299998957663774,-0.48429095480919915,6.816991193385747e-5,40.4550850019807,0.7863744078731539,18601.774256487322,11345.2813158516,9.929653330183005e7,1.8680348650271136e8
0.0028199998196214437,-0.4839576988540825,6.769386384715813e-5,40.63029529536119,0.8562449145380463,1977.6136987355987,10968.357394867093,-2.586816389641805e8,1.5716546094505435e8
0.0028099999763071537,-0.48344408556368407,6.637165894219938e-5,41.384296645978075,0.7865478783195036,2434.67463425015,11746.541546822635,-4.938117134451871e7,1.697076436314454e8
0.00279999990016222,-0.4830841101968554,6.860115300224771e-5,40.951173603243866,0.8120210617751061,18386.808287306805,11315.656595785786,-2.451010533988274e8,2.142724942275079e8
0.0027899998240172863,-0.4827037847291621,6.813809088442751e-5,41.39662134085075,0.8019912239785548,-239.91737349676404,11930.644934295646,-1.106481729580139e8,2.074166178387273e8
0.0027799999807029963,-0.48228763624850574,6.572314959072535e-5,41.317195949287616,0.8127980696016432,5555.534422115038,10979.058539332043,-3.8086398059037244e8,1.7338147001790684e8
0.0027699999045580626,-0.4819265824974983,6.888254444525137e-5,41.37587649620935,0.8018712390223267,6370.4888666539155,12299.691636928032,-7.570630158652763e7,2.5868057527165657e8
0.002759999828413129,-0.4813592577633272,6.929926833281573e-5,41.62205218477976,0.8128440212158411,7289.092397945234,11145.428519287323,-3.0265316356946546e8,1.8473437711630154e8
0.002749999985098839,-0.4810333478452,6.849877970046209e-5,40.67022629114708,0.828667231173877,28539.71179120456,12808.353820092772,3.289613462644482e8,2.1524374239034057e8
0.002739999908953905,-0.48080537090441267,6.537547161495168e-5,39.95949773629372,0.7834165314257212,-14113.284264680671,12516.442732816842,2.4338088450045496e8,1.9815485371476316e8
0.0027299998328089714,-0.4803837979230734,6.606052979090508e-5,40.81704986422509,0.8239483382342282,4510.474175344276,11468.310009914037,-4.476416471649639e7,1.670475592849362e8
0.0027199999894946814,-0.479875282458518,6.491889192276117e-5,41.09314453388081,0.8016605863773918,14026.599954818388,11550.857330792276,4.126594140441401e7,1.6199579414176774e8
0.0027099999133497477,-0.47946289757542543,6.652141360618986e-5,40.108024533990005,0.7733528766149931,31326.477315196513,11127.178756980244,-1.987713985090848e8,1.6732864714727327e8
0.002699999837204814,-0.47892213355029256,6.764801317067623e-5,41.11849960316734,0.8595875637913176,21032.537826138363,12840.18508832954,6.183910393173476e7,2.3092524580871338e8
0.002689999993890524,-0.47859410144804815,6.755785384666844e-5,41.515582241790085,0.8307577135664295,7229.466459912987,12108.980446971551,4.913891267897675e7,1.9980565454145885e8
0.00267999991774559,-0.4781964702475877,7.173836672333984e-5,42.65366607580266,0.8759491144827007,10634.32660920754,11478.844758630683,-1.1904232227129388e8,1.7744373091273886e8
0.0026699998416006565,-0.4777477899614775,6.938851458952478e-5,41.956581111016284,0.8036173235998719,1096.6690812556205,11249.764456415664,-1.6499821944769752e8,1.7226289443313822e8
0.0026599999982863665,-0.4772413867233552,7.118595300548665e-5,42.357936114333285,0.836758920506355,5115.607556583042,12232.6961380815,8.596962687802315e7,2.3477442006992513e8
0.0026499999221414328,-0.47676824086830605,6.723703165234278e-5,41.69083522368878,0.8454066056117145,-16714.234003363432,13057.085676402947,3.278035394759016e8,2.588595266615537e8
0.002639999845996499,-0.47644913292867674,6.779100176045001e-5,41.19031232752721,0.8236663587427568,21247.09419921982,11947.252290294093,-2.004224499267022e8,1.9459385383127066e8
0.002630000002682209,-0.476130570874643,6.94331409586652e-5,42.77689489519514,0.8218481904147489,21865.47733420868,11856.253231040419,-5.035295915185054e8,2.359031046639388e8
0.0026199999265372753,-0.47558696116323707,6.842308470926934e-5,43.45407956013776,0.8510813298005335,9006.650191544857,12623.32421010631,-2.817851167519289e8,2.220190757410599e8
0.0026099998503923416,-0.47522205011801644,6.734237542256784e-5,42.339879483283084,0.8523876014931375,-4436.329572714902,12207.028722426116,-1.2000346917553553e8,2.0391413874912378e8
0.0026000000070780516,-0.47484439972241504,6.701055529455164e-5,42.51281846865205,0.8485484393481697,24635.88920923871,13201.897921747557,2.6341286816426474e8,2.1723332333868885e8
0.002589999930933118,-0.474407790204196,7.136657356470164e-5,43.184281877388536,0.8583738479950976,19472.322130362718,11826.369294044383,-1.4071787452147223e7,1.9129079179616636e8
0.002579999854788184,-0.473785489574156,6.894712278293196e-5,41.980596472114904,0.8611311718023259,8558.885267831774,13384.095250769853,4.21732252826802e8,2.719352428782558e8
0.0025699997786432505,-0.4734190915835733,6.876106963405639e-5,43.03090617898012,0.818100886443722,14769.831827834756,11485.56540719058,-3.048213773050072e8,1.7777977091436517e8
0.0025599999353289604,-0.47298063833512183,6.969145030255223e-5,43.68774650396807,0.8770500447045545,-6541.714898343619,12717.681224146716,4.549140293514311e7,2.0561888303749806e8
0.0025499998591840267,-0.4725755846507961,6.763299583510602e-5,42.253786680768314,0.8851455520272525,35039.332967471375,12712.743933966001,6.758536467395876e7,2.0293242773053327e8
0.002539999783039093,-0.4721901994435815,6.728345044541128e-5,42.36290924543427,0.8197143142659007,16284.36281132642,11148.17792366554,-4.7942364471222174e8,1.864827196766926e8
0.002529999939724803,-0.4716894541068584,7.093658410822828e-5,43.52190554986182,0.8757541943938097,14090.233877711562,13168.897216944439,2.298487494213692e7,2.3326298046297717e8
0.0025199998635798693,-0.47128392531586016,6.916027464520633e-5,43.669524153621786,0.9103638206955333,15942.221819299783,15041.811976161362,4.5736214212146354e8,2.9809453333523905e8
0.0025099997874349356,-0.4708873058438476,6.977974687289044e-5,45.05753789301359,0.9129880581311365,28650.660348593217,13375.960402577044,1.6240231853399166e8,2.4700694887492627e8
0.0024999999441206455,-0.4704508284557433,7.056392339217645e-5,44.88343843822568,0.8839356125635254,13390.65975410067,13311.45455706977,-8.967996734876859e7,2.020152884245793e8
0.002489999867975712,-0.4699837837653352,7.074119790118544e-5,43.87303775386,0.9035476736132309,22206.95503987483,16352.241460195282,5.557744271824576e8,4.0220862226911867e8
0.002479999791830778,-0.46964043667222716,6.94402637895988e-5,43.819107574135124,0.8364838923543347,29405.76583974834,11554.546208903434,-4.929318169786604e8,1.6404872885256684e8
0.002469999948516488,-0.4692535132938705,6.810698632122088e-5,44.74081121961141,0.8852346077812652,7201.258734028322,13938.049260557687,-5.940343879775144e7,2.287690938492446e8
0.0024599998723715544,-0.4687978477840138,6.792440628861352e-5,44.39458746150422,0.8979781516382056,11470.492832489095,14535.106806377498,2.5422766786917418e8,3.032644906275932e8
0.0024499997962266207,-0.46817635029325616,6.783184720574087e-5,45.22336154333417,0.8813526911414198,59033.87870534563,14055.570248367352,-1.852233094970402e8,2.701234388841942e8
0.0024399999529123306,-0.4677823804253128,7.12114780991945e-5,44.97631178263748,0.8655968635381481,12133.28624875182,12864.974586304103,-2.2408693848539487e8,1.9793961993799356e8
0.002429999876767397,-0.46733785353214485,7.024020506306377e-5,44.61690284177164,0.8751086776343907,17.099162452447427,12832.565331175856,-1.5285381737107155e8,1.9631517629209563e8
0.0024199998006224632,-0.4669832346390168,7.128609452385394e-5,45.86969356759822,0.9076140847875203,25079.086206041105,15179.254151936417,1.6586587756945467e8,2.722955835017533e8
0.002409999957308173,-0.46627611640398414,7.283504853784973e-5,45.67721953664931,0.9020139458574097,19175.36138572101,14167.06843605601,1.2827626487297681e8,2.4008076736141732e8
0.0023999998811632395,-0.46599033737633194,7.277485222227795e-5,45.66780717286631,0.9223974630590959,584.7938044715381,14600.710717059148,3.463418682652031e8,2.640531202736771e8
0.0023899998050183058,-0.4656480123761979,7.211059464808548e-5,44.20852920494039,0.8822567354093356,-3472.031505481706,13008.49155524695,2.854678925219228e7,2.0938831451996103e8
0.0023799999617040157,-0.4650994144385036,6.832719037875734e-5,45.76324664479454,0.8597072143762681,-9471.939637955564,13604.974512825574,-1.407301627399082e8,2.2190787948011395e8
0.002369999885559082,-0.46462398338622296,7.408028094758179e-5,45.896409215980675,0.8905003524484822,17310.86762052402,13493.862978761363,5.6317054118682355e7,2.4980825174907097e8
0.0023599998094141483,-0.46409572655929987,7.259548335131934e-5,45.49237178524815,0.8587844985525717,12718.409401845767,14484.133981584866,1.3896994795875606e8,2.6029082477112526e8
0.0023499999660998583,-0.4636406010672801,7.402070666223987e-5,47.70181388102316,0.9603005693780168,17869.73912411289,15853.638220457233,5.686417100629451e8,3.5628872641325396e8
0.0023399998899549246,-0.4631459165320912,7.295414844992022e-5,47.32969955689655,0.9068070762853017,5200.421746053839,14715.737365074347,1.580688766549836e8,2.729967806246674e8
0.002329999813809991,-0.46278632838942585,7.255387724887891e-5,44.827667009407755,0.853522590899099,327.6953950867297,13097.557721508081,-2.844702072192786e8,2.1652986102912807e8
0.002319999970495701,-0.4623137760862651,7.041193629645745e-5,46.740348083533185,0.948215168971479,-91.41546103875129,15498.385689347631,8.704537960970822e7,2.686388651169633e8
0.002309999894350767,-0.46184078579209725,7.222676526642817e-5,44.80284797134284,0.8829648119403259,3766.554918569202,13239.352945344895,-2.9796136187806383e7,2.0571982059200916e8
0.0022999998182058334,-0.46142126664185146,7.279017825988248e-5,49.120150183979156,0.952911898992215,4074.458053141025,14164.292687400979,-3.5574480244383323e8,2.0584729016148916e8
0.0022899999748915434,-0.46097849872622126,7.398211630941705e-5,46.293388245592986,0.9261048750086134,8426.036656872722,15114.645772113308,6.535156528513835e7,2.709622313310314e8
0.0022799998987466097,-0.4604996984800095,7.066542944805969e-5,47.19766668410723,0.9310054027204294,2833.5128986884824,14612.13486109092,-8.034770474998009e7,2.4289520264254856e8
0.002269999822601676,-0.4599186788777477,7.383073598493248e-5,47.91893332589499,0.9535613232860166,31392.14633543163,15230.781476094342,3.58937719947371e8,3.0091869596314937e8
0.002259999979287386,-0.45946120838561955,7.604001902308416e-5,47.89782361369988,0.9402539531685026,10342.702175596367,15192.066378030171,1.9750848890472338e8,2.677210287993429e8
0.0022499999031424522,-0.45919893344447443,7.254136856680557e-5,48.755639912816235,0.9947756310090038,16004.747913583009,15564.00026510112,9.943389458356658e7,2.6745022699047697e8
0.0022399998269975185,-0.45850853869023295,7.198542806098799e-5,47.29217755537632,0.9264277933157133,27927.42048892358,13908.177549261043,-5.0200225796603516e7,2.3058365495176184e8
0.0022299999836832285,-0.45799299430945506,7.300771934844348e-5,48.79718222179122,0.9705198341061387,10833.32537046339,15299.27518602002,-1.3631679860643452e8,2.805517075336756e8
0.002219999907538295,-0.45756067344706425,7.570180177638057e-5,47.657088821166255,0.9342855435718679,16051.908151405174,13743.936207158684,-3.7795791237306017e8,2.3966261944477567e8
0.002209999831393361,-0.45708355245052984,7.31516100620656e-5,48.45945780214733,0.9005259035068066,10963.74364685631,13640.58471952136,-3.7728719408125067e8,2.5392692158503875e8
0.002199999988079071,-0.45657336038756124,7.5199568534424e-5,50.306578079706235,0.9677659921390057,5510.966408388596,15361.776008922196,-1.3606609822902264e7,2.922292650167722e8
0.0021899999119341373,-0.45619000160723794,7.437334034018647e-5,48.52396982443829,0.9288734687288439,19665.765310136856,13572.43333265629,-5.032700845796e8,2.5354759290995646e8
0.0021799998357892036,-0.45563428565043174,7.309028375014094e-5,49.470152084927285,0.9644407875611519,-543.4488041749867,15807.421764374772,1.5381815233072817e8,3.0112689893506426e8
0.0021699999924749136,-0.455226251055527,7.450472030607962e-5,46.68506652896814,0.8980172838610242,26965.463110539975,12945.489581686268,-4.349455698959974e8,2.0143941222027722e8
0.00215999991632998,-0.45465110281583626,7.656492558815755e-5,48.924566261158745,0.9475482414358768,43391.96167094466,16408.307582063502,1.9169735766198173e8,3.044476866457301e8
0.002149999840185046,-0.454216826727346,7.512567461336536e-5,48.318254405082925,0.9473694943713837,31836.443743530715,15087.751781610363,-3.1779275513762313e8,2.5114910872200778e8
0.002139999996870756,-0.4537342873885003,7.15211254794655e-5,47.92606760093877,0.9173247920986445,12339.604496932505,14535.5819306186,-2.6861013650181794e8,2.5192973222840995e8
0.0021299999207258224,-0.4532442062815365,7.317779110454912e-5,48.50658576788027,0.9577854790707926,24427.97189811559,15652.209185023446,2.013144431324074e8,2.6787209916224396e8
0.0021199998445808887,-0.4526659996131025,7.703137481518018e-5,49.892582769763436,1.0007976366478262,11321.901931284827,16149.625631665174,1.5164379611873654e8,3.064443828162303e8
0.0021100000012665987,-0.4522180014314422,7.46969679676422e-5,47.913755962863,0.9346262873275575,-6524.159016519362,15154.8107936059,2.4748266497755283e6,2.805606245441093e8
0.002099999925121665,-0.4517480353459892,7.340671718385275e-5,48.62792192781918,0.9568053335848773,27440.835713447646,17887.887159547212,6.111997235110184e8,3.669107754811536e8
0.0020899998489767313,-0.45121357613013263,7.21683025611534e-5,49.864802039644985,1.0084456668387425,15639.244125527579,16660.27952836229,3.078385576697048e8,2.788103463482386e8
0.0020800000056624413,-0.4507714538710369,7.303403905804291e-5,51.52600293213029,1.0383896646285289,24815.6777025493,17460.82899274163,4.4786861302050245e8,3.507982495207479e8
0.0020699999295175076,-0.45016719876679173,7.38344550709705e-5,49.47843701666207,0.9582369700902704,36605.52373603939,17145.572590638974,1.4071908692656705e8,3.527481727582172e8
0.002059999853372574,-0.4496770493110005,7.709268003053296e-5,52.30368519919887,1.03901182890291,13292.528762054924,16186.183207008617,-1.3997738356329447e8,2.8514292762300444e8
0.002050000010058284,-0.44921841834854015,7.672775044782228e-5,50.45368590837254,0.9522218496718431,40177.513747738136,15844.339451295287,-3.936324782830626e8,2.8768835080745924e8
0.00203999993391335,-0.4487399808768471,7.79524670653663e-5,51.717900092129376,1.0098827580354421,-7852.888791463321,16659.171145410844,-3.7039712190297496e8,2.8972040042909306e8
0.0020299998577684164,-0.4481905051522948,7.785466616862533e-5,51.72608180304062,1.011276129137771,23455.071582751018,16404.243235792215,-2.4013388880169317e8,2.7479002028697497e8
0.0020199997816234827,-0.44766086409281675,7.52191852453607e-5,50.672800643830094,0.9381954555916201,-1083.6458847247375,14923.663239999358,-3.3611988141569006e8,2.6529532514630604e8
0.0020099999383091927,-0.44717630597040386,7.447602618782643e-5,51.25299415571335,1.0354856933632282,15348.537616986201,15970.018674132158,-9.244261596970895e7,2.9798298771774185e8
0.001999999862164259,-0.44668207541912575,7.436532035545391e-5,51.75454670794628,0.9715057090458,20544.92471172149,15519.351703404918,-3.195363385351738e8,2.613191556471111e8
0.0019899997860193253,-0.4461704180712578,7.669630832449292e-5,52.80668741422626,1.0218633766976792,39771.70619905047,16676.680811634655,-2.1449588810816666e8,2.7088576763503915e8
0.001979999942705035,-0.44565746906214615,7.578770720107352e-5,52.968851477842,1.042980029226482,3034.323951163624,18619.96974655713,1.550752716914131e8,3.625599263084778e8
0.0019699998665601015,-0.44513189078624105,7.493029029980083e-5,52.21128092663232,0.9919866500500637,-1256.0146000138564,15516.479426510812,-7.865982517686061e8,2.4965983674531263e8
0.001959999790415168,-0.44462958385371626,7.45235964932387e-5,52.546061337551826,1.0269161698787401,24710.11394170119,16896.062861038194,-1.4634882229890293e8,3.664739418407097e8
0.0019499999471008778,-0.44418315164136596,7.665747558751098e-5,53.28519632139552,1.0945495914810923,40051.039304076956,18498.506420035912,2.0080697144609678e8,3.6990492316490954e8
0.001939999870955944,-0.44354732696719035,7.620327318771005e-5,52.206892518991204,1.1005438889862804,17518.77521672037,18525.73413450918,4.675117037973797e8,3.150438343103205e8
0.0019299999112263322,-0.442931779383769,7.394061649751704e-5,53.88789280296716,1.0576057607434852,-3215.6023742130747,18160.48372300301,1.2922532646742181e8,3.282917094806253e8
0.0019199999514967203,-0.4424816714073705,7.623965527085761e-5,53.26889337254916,1.0964360660917682,3736.4450838669472,18298.855071880385,1.8928077276802206e8,3.577730952594974e8
0.0019099998753517866,-0.44192955424559244,7.309776383343997e-5,52.80461633132533,1.05407341387134,-25861.20266683818,17251.854912889477,2.01564683069001e8,3.271369845015829e8
0.0018999999156221747,-0.44149478772663286,7.529844081437176e-5,52.914117967314766,1.0239744121323429,12883.726639707418,16478.805914572225,-1.1658046915757462e8,3.0287402249714065e8
0.001889999839477241,-0.44101231968860916,7.910815000629616e-5,53.61631941731365,1.027235453500994,26970.567841669243,18574.153192001293,2.061061055609841e8,3.7148416769204515e8
0.0018799998797476292,-0.44042635233682886,7.866716488792223e-5,53.47583292525262,1.0553426432280186,7076.914829702932,20244.12819104262,4.681110386221245e8,4.506670739702956e8
0.0018699999200180173,-0.4397948394628355,7.786087415414873e-5,53.851527650165536,1.0837239136725614,38219.27049793032,18492.156038922196,-1.1091613511624077e8,3.6219062559317255e8
0.0018599998438730836,-0.4391162505995714,7.52511113527601e-5,55.20439629171134,1.0755297443874619,10335.644734423566,18926.10186822993,-2.9881618317104824e7,3.488714499190484e8
0.0018499998841434717,-0.43866978881015606,7.746067878956933e-5,54.04522360616386,1.0266397838055832,46258.36232753136,18044.29552481698,-4.805531256328621e7,3.1729846014621484e8
0.0018399999244138598,-0.4381088891183026,7.57708127346721e-5,54.29333820440283,1.076591750455059,13690.958855782086,18687.13043241994,3.381394642019611e8,3.560285231155414e8
0.0018299998482689261,-0.43757447421002454,8.027799264586815e-5,55.557154153249314,1.135884893698456,36497.25248837627,19153.527395787623,4.928100959898288e8,3.3307060876020926e8
0.0018199998885393143,-0.4370033687840166,7.452599644078062e-5,55.18840740143106,1.0532190308155893,18696.689070564888,19388.86965820718,-3.4850876005170333e8,4.004055002367645e8
0.0018099999288097024,-0.4363713990058921,7.847639778386411e-5,54.896608823568165,1.0854007173064182,36903.44014012048,19946.625744787507,5.0770722078863156e8,4.3407353810076565e8
0.0017999998526647687,-0.4359032925492855,8.104058509151203e-5,56.412967898002066,1.1201743019401875,20313.50832805328,20209.784197914407,2.723349471639299e8,3.8657896703779244e8
0.0017899998929351568,-0.43545206262840086,8.113596721169923e-5,56.49378304475904,1.0739132819799744,31614.95454601323,17828.204016802436,-3.8544211143715316e8,3.2060802850272447e8
0.001779999933205545,-0.4347435126788217,8.031845588353462e-5,58.77122350200315,1.130607497548379,33569.84200903734,19794.56247012956,-4.322623315822689e7,4.2785751886568004e8
0.0017699998570606112,-0.43415329437248856,7.705134269696242e-5,55.83654556715115,1.1260196553170907,62633.268510386784,19572.72421311034,-2.1737814892274046e8,3.89901627550356e8
0.0017599998973309994,-0.4336546261347941,7.871398833663408e-5,55.82442569108685,1.1095918646512455,-21915.84634117379,17907.15518359573,-3.110715351572084e8,3.097879258236439e8
0.0017499999376013875,-0.43305489214115706,8.027722204239955e-5,58.307055165847515,1.171601195223014,25440.135722874315,20865.918874397084,7.331338946609286e6,4.7015739479096496e8
0.0017399998614564538,-0.43258864647176815,7.865520494440399e-5,59.76564069737609,1.110514768382018,15369.031756366832,18331.304764009063,-9.843537333295286e8,3.4920273663339984e8
0.001729999901726842,-0.43200833277528256,8.161540121557693e-5,60.246109858263615,1.1923940618669961,26486.21010190082,22336.105273678793,1.686392236466614e8,4.932712749313824e8
0.00171999994199723,-0.4313787457718228,7.905307764195785e-5,58.41277603175089,1.1701125651770008,24451.894377565073,20491.377169667543,4.00364794412213e8,4.120188165346392e8
0.0017099998658522964,-0.43088706178789676,7.892229564430361e-5,58.71624855938735,1.0999689985578225,18305.363978160047,18336.473832851876,-6.388717449721042e8,3.198685132953275e8
0.0016999999061226845,-0.4303542151122466,7.739182984476401e-5,58.21905820001203,1.131472996379737,55896.764976490726,18057.546020889018,-7.747675290814013e8,3.5031829475332165e8
0.0016899999463930726,-0.42978065328036363,8.032904678477554e-5,58.13842122598976,1.1270676289245913,47025.69179270876,17816.115006181943,-1.361747569185462e8,3.497758557301703e8
0.001679999870248139,-0.42914817364005703,8.007844447905609e-5,59.99254124518777,1.1357007288979446,38787.73911561632,19156.24235423473,-8.873661287522146e7,3.50112481971724e8
0.001669999910518527,-0.42857145556266785,8.167520224025005e-5,60.84468064077262,1.1777914801194114,-2334.0868954808366,21457.813812106997,-1.079325978054577e8,4.189621932172259e8
0.0016599999507889152,-0.4279304330003976,8.180402962634298e-5,61.21823516776943,1.234008002453,47404.80305517063,24118.408541130993,4.9806977810449964e8,5.479167417296869e8
0.0016499998746439815,-0.42731278195141925,8.239004087008084e-5,59.13759123978819,1.1256856527793508,6961.302768790235,18002.022547923847,-6.111641150486966e8,3.246173721166106e8
0.0016399999149143696,-0.42667060103653925,7.884185414555146e-5,58.0216196469475,1.1241556488672269,33028.800110459306,19276.996531353976,-1.1514539402203636e8,4.050573599579452e8
0.0016299998387694359,-0.4260989931764549,8.158015054148156e-5,57.40149098101481,1.1242398930849562,32782.18132478998,21716.283264289366,5.171993779184512e8,4.464422568898543e8
0.001619999879039824,-0.4254527747808257,8.272964738245736e-5,60.26409519029011,1.1295236920203047,35723.263759234615,20060.412689954424,-3.903170290467372e8,3.727320788731814e8
0.0016099999193102121,-0.4248646216030229,8.417187180258271e-5,62.91317924340276,1.252756276536114,-15793.821685373367,22295.354789062036,-6.5008211954464264e7,4.1807548831317014e8
0.0015999998431652784,-0.4243658564557319,7.993000549874834e-5,59.918659284090765,1.2098784986274984,39370.1758782804,20837.859390436955,2.0899034321334615e8,4.30069091644443e8
0.0015899998834356666,-0.42378372205068027,8.121179645643065e-5,60.528707759286114,1.2411087750417478,31346.114397379362,23961.258026589323,6.711631787234782e8,5.209389694694383e8
0.0015799999237060547,-0.4232249601842077,8.656420920761032e-5,61.00535355971014,1.18806086450388,6686.289162626022,21580.190830949923,-2.237731854729397e8,5.081312289316848e8
0.001569999847561121,-0.42247808322369274,7.892355411556867e-5,59.84870249995896,1.2115997062676398,13385.96143819691,21415.01448265443,-1.0515181431766336e8,4.168775474393074e8
0.0015599998878315091,-0.4218102801002441,8.394859170377765e-5,62.37940685340465,1.234062271823531,-7811.8623748982955,23512.219633907942,2.0615391392378852e8,4.8194239773600876e8
0.0015499999281018972,-0.4210796343740367,8.373346642960515e-5,64.09441457289434,1.2285325165682908,29740.329597584998,22732.790240171245,-2.0279783887487164e8,4.6385637019839144e8
0.0015399998519569635,-0.42073507918957653,7.981553522910815e-5,61.44300017305119,1.2395800701738127,67969.48919147988,23024.456985231147,5.673590475177894e8,5.1590359352555233e8
0.0015299998922273517,-0.41997428080425575,8.217665689422362e-5,63.61510897527815,1.163426271272134,50656.8159516348,21013.864448868717,-9.894602651391603e8,4.0995435631055224e8
0.0015199999324977398,-0.4193880375556064,8.423242420757009e-5,63.43167728627849,1.2604975341375608,39225.91690328676,23122.223249235547,-1.4556030567122898e8,5.37263034454363e8
0.001509999856352806,-0.4186069455396786,8.600412004582011e-5,65.53288210135739,1.2819343160716652,17523.48702886475,25344.65809824636,7.483937291168002e8,5.2029167012539786e8
0.0014999998966231942,-0.4181475326110612,8.417001034598533e-5,65.0906266629931,1.25889050098308,26257.24695330569,22063.27332060351,-4.6650864490398616e8,4.222198626390523e8
0.0014899999368935823,-0.417393247975467,8.37616237912788e-5,63.703326366839406,1.2249852994848491,59282.97964126831,24050.98993953983,1.6244095355604342e8,5.2790842493852925e8
0.0014799998607486486,-0.41673876065578047,8.283224324779172e-5,64.55862622893616,1.1974137723082212,-31330.46195758092,20954.972536696478,-5.37433173149184e8,4.2403688945744276e8
0.0014699999010190368,-0.41625414820492684,8.267530502573017e-5,65.07376422913715,1.343286093003577,28435.656169630918,25047.072683889608,2.4788952871228535e7,5.0344730624174434e8
0.001459999941289425,-0.4153606637607216,8.331125863957025e-5,64.31095567950678,1.2388552389832053,-4895.676864024236,20738.900075685542,-1.2307433079450476e9,3.7949614062548065e8
0.0014499998651444912,-0.41481935452140184,8.657845249906789e-5,64.37584782314119,1.2631865364290809,2082.2110452692004,22057.100797553252,-9.797042426166165e7,5.1466202311706734e8
0.0014399999054148793,-0.41425556005939723,8.477006649775583e-5,65.4874063271282,1.3366241631607336,38692.79915527986,25188.44215507823,5.07226365164365e8,5.263553352284694e8
0.0014299999456852674,-0.41359541398729777,8.587124159859618e-5,67.00086421483843,1.3427670223179462,53863.47612734231,24453.04896183319,4.841623027137493e8,4.669618048914761e8
0.0014199998695403337,-0.4129222298148844,8.558297635785593e-5,65.32810983879112,1.3004674054153023,12574.520661773653,23566.160851101235,-6.511391340271625e7,5.1899214656402844e8
0.0014099999098107219,-0.4122903515037907,8.144733741318381e-5,63.57522633291024,1.2372098709633594,-1529.2792019922047,23048.295269819864,1.3746855554105672e8,4.942507706197144e8
0.00139999995008111,-0.41149845607844165,8.718905338979964e-5,69.36462376888457,1.3843651772256618,70601.43816783316,27616.683849455854,7.840951899438128e8,6.779040111526729e8
0.0013899998739361763,-0.41095044014184956,8.444021322334623e-5,66.94194812079893,1.2989878775640855,59843.80600270121,24733.291748046795,-2.6768089108085203e8,5.34930540564749e8
0.0013799999142065644,-0.41033158757259325,8.541720121269378e-5,68.50985955507352,1.3543297015773161,46234.55605814533,27833.233571189274,2.8644861780912405e8,6.365934150532848e8
0.0013699999544769526,-0.40963897041980457,8.674539887094697e-5,67.70631258680143,1.3073176842203307,26553.429069929403,27484.053941341983,5.964982565217392e8,5.949938325662044e8
0.0013599998783320189,-0.408996352883708,8.69204008029957e-5,69.07998107972001,1.313155236907047,26656.064631232417,26702.70486782138,-1.517299429333943e8,5.721423354496894e8
0.001349999918602407,-0.40826694919037426,8.846057774577614e-5,68.26048135012222,1.3803195482835382,50685.43255069665,27361.698928449827,4.28985318021761e8,6.486901952812123e8
0.0013399998424574733,-0.4075598128869371,8.91984308583264e-5,69.9303384878662,1.3730868692090439,41225.5832816717,26474.200437731422,7.499368006314382e7,5.652424360168086e8
0.0013299998827278614,-0.4068633034447093,8.825290780089515e-5,70.44601309484287,1.3423171639770313,77155.08093130217,25745.040159969685,-9.608542718365602e8,6.561254600906556e8
0.0013199999229982495,-0.40613803494087736,8.600562820707928e-5,71.39202863550169,1.420535654836765,76137.48476988496,25135.22824391841,-7.37684148502805e8,5.20407040513806e8
0.0013099998468533158,-0.405327089424221,8.950989437396677e-5,73.1680532490772,1.4233335875789175,55704.78139895893,27769.97815702737,-3.8348042114259493e8,6.04352734748851e8
0.001299999887123704,-0.404647033850511,8.58457861400151e-5,69.87987441876187,1.3328794403550066,31489.696292862078,27625.069618165227,3.6171371645373756e8,6.292400428964e8
0.001289999927394092,-0.40402763754625964,8.736640931763406e-5,71.79420423145814,1.4231553773618788,54330.57823097446,26901.14895212808,-3.1967165989487e8,5.81480653020483e8
0.0012799998512491584,-0.4034537113023981,9.288577987533331e-5,72.7612968819679,1.4102887215304272,66013.65982091532,28744.56534906674,2.258822086655251e8,6.239784568405404e8
0.0012699998915195465,-0.4026435428182712,9.15502663061975e-5,71.82419288818208,1.3607540318247915,38542.12592804007,27698.215800725975,-4.0438468841390826e7,7.119127562511011e8
0.0012599999317899346,-0.4020884171901741,8.669199779162351e-5,70.80578170838405,1.3535408753443743,44931.834189772904,26047.15149040304,-1.234199501411751e7,5.488191369663815e8
0.001249999855645001,-0.401333101000474,8.808010431200906e-5,70.51882137030638,1.3675103026117994,-15571.470099692282,26276.889735843426,-7.823608070503502e8,6.938873606921401e8
0.001239999895915389,-0.4004669014264135,9.097520364887438e-5,72.40261073913092,1.4615580909415067,38593.41996290827,31611.185567511937,1.0211423548958131e9,7.1637283470255e8
0.0012299999361857772,-0.39972800864770575,8.964361994335935e-5,74.00831348983841,1.527557582682236,45973.33267463869,31097.464869135798,1.4349381472699902e9,7.738539470552555e8
0.0012199998600408435,-0.39903916717473203,9.261639154861463e-5,76.00495839678338,1.4784904176574722,34753.82096954646,28750.56410751867,-8.445060112068988e8,6.360688920718563e8
0.0012099999003112316,-0.39806355778508573,9.415406364278412e-5,74.63404126434547,1.483176755094008,26333.653173743212,28920.167493989567,-6.435834311164099e8,5.922439163583093e8
0.0011999999405816197,-0.3974350625771853,9.216009505131137e-5,71.11930806935828,1.5234927653400827,73450.95790146761,28230.124183976604,8.970286102436727e8,5.711644226005576e8
0.001189999864436686,-0.39676811920938765,9.067614861308582e-5,74.72749114809393,1.4950161611230075,110464.38348950286,35161.68661127885,1.3942433078902392e9,1.1793801730566313e9
0.0011799999047070742,-0.39590142037886566,9.047028528948125e-5,75.55999011693143,1.4597265764036964,93346.11629148081,33393.10557885961,5.722045944358311e8,8.26121123895667e8
0.0011699999449774623,-0.395203884124797,9.158006659077146e-5,77.76709601629888,1.5521434684656614,8157.629209278013,30600.33807236363,3.884478628651354e8,7.475848510405184e8
0.0011599998688325286,-0.3943966748160717,9.202708681767107e-5,75.86476123256979,1.451884583984027,62658.46053575469,27169.750298739997,-7.404566816095537e8,5.658268594133599e8
0.0011499999091029167,-0.3934667935371106,9.255902159419096e-5,77.11235114504677,1.5284649615650663,73313.07230782654,29559.42786063908,-2.8143732971163374e8,6.402110273549765e8
0.0011399999493733048,-0.3927839486964511,9.307054121120725e-5,76.4747769990308,1.5084807606490487,85447.46261248984,31334.357437625076,4.487112888881093e7,6.97002618823524e8
0.0011299998732283711,-0.391978208959796,9.127233217014751e-5,76.95351543470565,1.5600681661254592,71414.26785356848,32009.510555923862,9.226315631083313e8,7.723688920860846e8
0.0011199999134987593,-0.39133602149308416,9.459782022335429e-5,79.62197522306197,1.5345630645532844,49628.55523951169,31455.98868627464,3.720885277966867e8,7.615058929918396e8
0.0011099999537691474,-0.3904399161507082,9.496150934762101e-5,81.04673631877338,1.554163179890261,27367.419059011674,35308.18207742105,7.979560840717734e8,9.146658059208845e8
0.0010999998776242137,-0.3896178448412565,9.789706592554618e-5,80.769054851234,1.5522412959938192,76411.73367092053,35505.87348979985,3.842141760386278e8,9.560854358089542e8
0.0010899999178946018,-0.3888125952000848,9.653590885661239e-5,82.64589990152005,1.585588698530106,64001.35998080046,33003.70662392617,-8.089123865992044e7,8.154750389163326e8
0.0010799998417496681,-0.38797799721700166,9.46660353468935e-5,81.60975859557229,1.674973556609817,13224.933850508367,36267.456712871666,1.2766318571168396e9,1.1164000810496087e9
0.0010699998820200562,-0.38727478360392226,9.276765590576357e-5,82.11853480799265,1.6422224705817223,50457.464057268044,38741.34616582619,1.7563293694153852e9,1.0960107668554962e9
0.0010599999222904444,-0.38637207655521927,9.659614119197878e-5,83.42429925997997,1.5476167993296954,8830.312498198715,31838.92311523084,-1.3566111376671748e9,7.147293827859075e8
0.0010499998461455107,-0.38563846335148577,9.775783424250805e-5,81.75303008458285,1.6041935214527623,27059.888393951594,32294.797751071983,-5.55724810305491e8,7.354198143006126e8
0.0010399998864158988,-0.3846757128819183,9.658655895059413e-5,83.75028841304452,1.6400557822521562,44917.60630255532,31310.553911396742,-7.030819496072498e7,7.413168272503332e8
0.001029999926686287,-0.3837799598886576,9.771140057795695e-5,82.85635678711533,1.5574465107405353,48702.55329531377,32982.258745567,-9.429270103552932e8,8.21461528638744e8
0.0010199998505413532,-0.383099331800983,9.753629798533149e-5,87.01753012833844,1.6946670911667305,51768.32056006735,38958.41241279575,4.374377358088921e8,1.0302150867489735e9
0.0010099998908117414,-0.3821988415224481,9.772607512177689e-5,86.20639225411828,1.7704621786424048,70320.19110917147,38032.7720538688,1.6546111820660236e9,8.76700783192362e8
0.0009999999310821295,-0.3813580798454123,9.744359973347386e-5,87.1956039256769,1.7567275831670366,100107.05655404169,37572.01975250955,1.152643006220289e9,9.854983458371296e8
0.0009899998549371958,-0.3805422760069199,9.88135257787346e-5,89.62547964430865,1.7949602096078419,140939.05833423912,38647.97047218756,1.6954307876969606e8,8.791789172333653e8
0.000979999895207584,-0.37968723128403714,0.00010317867875240452,90.24662219599024,1.7927827600660184,114328.24685541922,43233.80071431069,1.4568339027439585e9,1.1486305372901204e9
0.0009699998772703111,-0.37881314616973377,0.00010241237698708423,91.12902198462325,1.741052316987269,44617.01529976961,38143.67762409782,-6.013036412593286e8,9.515368148976848e8
0.0009599999175406992,-0.3779265175607934,0.00010104454679885056,88.88446518966562,1.752867618981073,11661.808382949297,37140.10624763117,-2.6105443514961755e8,8.992696009614677e8
0.0009499998996034265,-0.376981061103265,9.714068225979241e-5,88.8343380094362,1.7726334718641121,4249.846230865737,39666.78644975192,1.4070184187421105e9,1.0099321831132369e9
0.0009399998816661537,-0.3760929625919493,9.548834336195244e-5,86.73192346153968,1.7565811033734726,117787.57906552895,39421.52393576786,8.689633573319271e8,1.0044662241769013e9
0.0009299999219365418,-0.37523499030058177,9.71294339511012e-5,87.75316885478226,1.7573268274414338,119555.32066218261,38148.54688045336,6.95317547887874e8,8.846898277895734e8
0.000919999903999269,-0.3744088172243324,0.00010339174050008272,90.14727510436552,1.7855641925473622,178909.2118570475,42868.99350090448,1.5898793399161592e9,1.206589283047082e9
0.0009099998860619962,-0.37353010794694463,0.00010200746672834362,91.07922677258249,1.8610165069703077,96059.10886067551,44725.04033242089,1.7424313315770767e9,1.2377679040629122e9
0.0008999999263323843,-0.3725665486764925,0.00010234343461678789,92.33446064467523,1.7864267456119676,138492.9001720857,40751.28570398039,-2.371345117775545e8,9.834248250804127e8
0.0008899999083951116,-0.3715169327862851,0.00010357686568807725,92.80505466955552,1.9028910502731224,95994.62831444383,41088.35561392716,1.486153067516179e8,9.676150480267235e8
0.0008799998904578388,-0.37079366868864794,0.00010235741462255308,93.70539876401502,1.8657770508969729,63999.35899519731,41330.60093350405,-6.642764178746663e8,1.0557071513987259e9
0.000869999872520566,-0.36980758537435887,0.00010298642165355313,97.32348507003881,1.9269115592066675,49190.14383762396,39555.77466629452,-2.0152284666962528e9,9.133426716110493e8
0.0008599999127909541,-0.3688791091062479,9.945632865907525e-5,95.4506285817294,1.8274945321275713,138483.94626936602,39262.639293619,-1.4840687009887917e9,9.431240885176829e8
0.0008499998948536813,-0.36788599098504743,0.00010593192342767002,95.80135206814744,1.8536775587330987,141353.41078582883,38937.78694188024,-1.669332685133056e9,8.791538162377384e8
0.0008399998769164085,-0.36691371858376715,0.00010592844863656177,99.28087633708601,1.9522187690858943,151925.5292889248,48065.24666864403,1.6313916574580913e9,1.4796564491441846e9
0.0008299999171867967,-0.3660219799125215,0.0001091894789736491,98.69119830811627,1.9232546300509767,69220.01320890294,45083.14285698118,-1.202297970563284e9,1.1030783579748187e9
0.0008199998992495239,-0.36489232255250087,0.00010692824583035008,97.84539097705803,2.0384569040318503,106098.70433102215,51131.73444579327,4.0317240783992887e9,1.5918331561862152e9
0.0008099998813122511,-0.363911013407656,0.00011014977819305778,101.40500648458669,2.066533559709431,96470.82596537017,44945.10049721309,-2.4119859570361125e8,1.1351966873542912e9
0.0007999999215826392,-0.36285219704260796,0.00011026334550749616,104.14237862741373,2.07799895321165,59241.13236919906,47858.49431897903,5.704560420773408e8,1.2122555669073691e9
0.0007899999036453664,-0.36183242174717567,0.00010915107297238207,102.29431439589804,2.1288161347242456,19965.36882246673,45682.86149640311,1.1790922724647055e9,1.262834130136605e9
0.0007799998857080936,-0.36087531927189587,0.00010706119045382687,101.10819777376541,1.9009848468038761,123523.56362094241,41419.17899406832,-2.3784199427970004e9,1.0046469774108157e9
0.0007699999259784818,-0.3598058927490371,0.00010395916317118778,104.76153901768868,2.0980839322394123,73959.38329723933,49079.16979690928,1.4618099675641448e9,1.2489539741660812e9
0.000759999908041209,-0.3587710032795324,0.00010974944799951755,102.89007298420157,2.0211475885252264,109341.52424373323,46982.37048244119,4.541577706701618e8,1.099644315224626e9
0.0007499998901039362,-0.35763546306036315,0.00011124356238156451,110.02995276768802,2.1945390843984587,13283.133156063153,49056.02672954123,-1.2381192260087407e9,1.292684380953612e9
0.0007399998721666634,-0.35675524800295266,0.00011263402359663691,108.23098699054086,2.070893114869511,50384.110884495036,49705.90307207032,-1.6784346660196195e9,1.4620701790481517e9
0.0007299999124370515,-0.3556174200547049,0.00010923006868117096,109.77024561748728,2.110697720167417,132496.11233841252,47851.42701255858,-7.364029243527969e8,1.2625164729740329e9
0.0007199998944997787,-0.35463971539780603,0.00010519365166922536,106.34993267668848,2.0045457580017447,86996.24411615638,44098.39916470402,-2.7284575999257927e9,1.0651856054568093e9
0.000709999876562506,-0.3536108139262824,0.00010621114446702396,107.60835896854333,2.0947483082115865,97977.65234103646,51081.822208330006,1.1258520646120677e9,1.416983191385703e9
0.0006999999168328941,-0.35249302554817347,0.00010799756177717501,105.09185346363971,2.0219239968157368,148917.00154966567,47338.49021185493,7.379592108306327e8,1.4002598545065637e9
0.0006899998988956213,-0.3513604250123144,0.0001163082281036892,110.6671566094295,2.212443038799223,164554.58604408946,49940.69273047945,-1.0200435354447167e8,1.273302604467082e9
0.0006799998809583485,-0.3502000892815351,0.0001170495601921192,115.79050757265522,2.3059813596051026,153940.89981071142,53483.799429470295,-7.970416182518715e8,1.5903888394029047e9
0.0006699999212287366,-0.34902660339280894,0.00011386012558060952,115.49655574782767,2.2972704424966226,193057.59197154507,51855.795827084585,3.190860501251577e8,1.4089500352511327e9
0.0006599999032914639,-0.34793745392533576,0.0001125146397013498,113.42765920436814,2.2067971248786873,46192.298692453645,56014.88268458224,-3.667433318621563e8,1.597362077331022e9
0.0006499998853541911,-0.346619692162995,0.00011863963140220309,118.83863116902846,2.3022515243447588,210953.43285221618,58103.79674155548,8.287128218190212e8,1.6362788743546438e9
0.0006399999256245792,-0.34547709381233455,0.00011526445121733918,120.21658498512953,2.385682573667211,98438.4968640889,66707.50652909625,2.749149890679216e9,2.586315166968743e9
0.0006299999076873064,-0.34430881406301034,0.00011191433244858757,116.22740739825409,2.265590951569181,167505.55700945348,53505.691672716035,1.3219925255853064e7,1.39931887895649e9
0.0006199998897500336,-0.3432746042126854,0.00010824807953050977,117.5861246785297,2.2293440260056987,36370.72806217862,58993.34859645311,-4.548372558174947e7,1.6944105864153404e9
0.0006099998718127608,-0.3421890990041662,0.00012020168391406484,121.44181909040732,2.3384730038505883,29978.162984074297,57653.90692373932,-2.707253847889567e9,1.5140972605406282e9
0.000599999912083149,-0.34092559612120393,0.00011876653070142135,122.6039613516713,2.4738738094885266,116757.29826982948,72983.09328057186,3.71612466234128e9,2.771779512700597e9
0.0005899998941458762,-0.33979849641415644,0.0001196460659284596,123.42278522207768,2.40770573063263,110241.91286916782,65927.4259833187,1.0655448487673204e9,1.9284639060191703e9
0.0005799998762086034,-0.33856543916873666,0.00011640761954750233,121.0122300829524,2.4651308703318735,180320.83240456932,66207.13806668628,2.2364138560232353e9,2.260642879665492e9
0.0005699999164789915,-0.3374469933765297,0.00011661412749896851,125.04989889402589,2.4356142915912704,142789.66765187733,66605.64277257089,9.396224797411983e8,2.0205992523899674e9
0.0005599998985417187,-0.3360533395324422,0.00011978292675758264,130.95875546658695,2.6454073076122055,250705.5218521535,69352.16893313277,1.2647184513114624e9,2.083454657408121e9
0.0005499998806044459,-0.33478668212370793,0.00012600709353640887,135.402582466091,2.677465118413517,311914.9257735673,73168.57391459071,1.1504427952618446e9,2.391904600041293e9
0.0005399999208748341,-0.3335370401159916,0.00012432512537791535,135.57889316422623,2.620929206092334,239374.48090323474,80676.86634529421,5.98056949366901e9,2.718367737148276e9
0.0005299999029375613,-0.33205552564983953,0.00012485324455493996,136.60101156043578,2.5908326306031166,163775.35410636722,67923.2232857546,-9.920228668452308e8,1.8582237675401833e9
0.0005199998850002885,-0.33071692707072375,0.0001231812618815045,134.205410235297,2.6238457370242365,250645.2156176629,72150.07085762326,-5.606787327760913e8,2.2368647035384517e9
0.0005099999252706766,-0.3293042590428783,0.00012393005274137256,140.00075104444758,2.6501161951747245,215717.11346055823,71926.34958616059,-1.9631784394309348e8,2.1209685591006236e9
0.0004999999073334038,-0.3278347269709108,0.0001234714081559564,137.57500285336602,2.626524454288146,133966.73645115158,71618.53073571033,2.586323448559307e8,2.2343739113845944e9
0.000489999889396131,-0.32637433593966414,0.00012584036552438707,139.58771734329406,2.6394386313453806,172615.8885831689,69839.05684332979,-1.8288756815479608e9,2.104729143517622e9
0.0004799999005626887,-0.32501226933248656,0.00012328200435362396,141.1343880755049,2.695437824452652,171808.47351528984,76282.49677309582,-9.572569223106405e8,2.5581963312040434e9
0.0004699999117292464,-0.32375310933041035,0.00012612653187666639,144.8972430847796,2.7792637124869484,144304.14986313492,76564.71313967375,-2.3622711390233526e9,1.9950866957224813e9
0.0004599998937919736,-0.32238807036285905,0.00013045243786251662,147.89811838736537,2.7845333791068594,178334.91041544627,77676.79760037371,-1.9556820465521362e8,2.482325672066383e9
0.00044999990495853126,-0.32074274127041613,0.000131231233072728,153.54002179064892,2.957810640737203,284155.08159608155,83809.782632577,-7.610078208309798e8,2.6941265035248413e9
0.0004399998870212585,-0.31927044460033666,0.00013423602790447277,157.2094494013026,2.959269064772515,64895.56227488834,84532.27863449919,-4.065846458256143e9,2.471942397807819e9
0.00042999989818781614,-0.31779236203816286,0.0001333946902661361,151.71975431475695,2.988935006139898,274494.0108028194,88935.17933954016,1.725303548985171e9,2.968941596650811e9
0.0004199999093543738,-0.31632311572757266,0.00012952420670377294,153.97843716210053,2.890064939310247,311038.72620515595,91547.31648538544,3.8804816280358124e9,3.78904649984814e9
0.000409999891417101,-0.3146871396295086,0.00012850475462004515,153.60019549700206,3.0160380073378144,177428.31692249005,91622.00344682476,2.4155366472974153e9,2.9583492878367696e9
0.0003999999025836587,-0.313042750847223,0.00012994072540612373,161.25930101421164,3.2279950351438105,236251.13008205505,94028.70547679836,1.8178341288928459e9,3.087012601118311e9
0.00038999991375021636,-0.3114165588163828,0.00012637551628053438,160.7422209062635,3.1743458914574996,412028.16037056263,95733.9517971347,1.8300090358416383e9,3.027711982031324e9
0.0003799998958129436,-0.30982366430271646,0.00012906257836116323,166.98858726846797,3.1912955760982973,398674.7909096822,101500.84093926557,-1.3276353796988077e9,3.173172757182511e9
0.00036999990697950125,-0.3082284780325832,0.00013497433759775257,175.07150816373792,3.378590218860617,373731.96210848674,106998.78992299068,-4.466840941222829e9,3.9889269203113866e9
0.00035999988904222846,-0.3064336883027457,0.00013692282793974648,177.15923399421237,3.473782967973958,294854.6334683078,97889.71100515126,-4.46682295772107e9,3.148136192427258e9
0.00034999990020878613,-0.30488002734422925,0.00013885620652358675,178.217814518901,3.6265480145736713,353116.73048018443,106426.87009578796,-1.901473451727044e8,3.703672566319683e9
0.0003399999113753438,-0.3031477396958508,0.00014374412908396442,187.05378839366142,3.779941651099515,503561.61013138224,109173.6046766935,5.438991392567056e8,3.7166690708112235e9
0.000329999893438071,-0.30136129003477996,0.00014299790324373056,189.36586125819147,3.5915926933795763,275448.6337041515,106363.25727375451,-7.702960504404703e9,3.8469444615401573e9
0.0003199999046046287,-0.29959200552094833,0.0001416131334659427,187.513806998691,3.7197375892332905,362199.26197565196,121424.82870491783,2.1113385195002313e9,5.322519926656055e9
0.0003099998866673559,-0.29776999057913167,0.000141472494276782,186.83559642687413,3.631698515744343,131921.95200398995,120605.91823487573,1.5232350471048822e9,4.366320021467677e9
0.00029999989783391356,-0.29588805979204513,0.00014289217608335665,197.87423823010693,3.8275095911173476,337669.23315093335,113899.37491787112,-2.0593116292004938e9,3.922235554138595e9
0.00028999990900047123,-0.2938600642095258,0.00014915759269304308,198.71083507637215,3.847947956290032,534050.5173535878,130291.57858174818,9.692826810564075e8,4.77541879120067e9
0.00027999989106319845,-0.2917238096257006,0.00014981305272343195,204.64144847394908,4.049683213632216,641899.740090908,149686.38053360648,4.8176537461647415e9,6.75638741221951e9
0.0002699999022297561,-0.2897998907673524,0.0001474422893675382,201.96597033265732,3.8480688393071536,521808.4360291774,138452.1303554302,4.444528444875777e9,5.679931808662582e9
0.0002599999133963138,-0.28766266722152345,0.00014704874065766548,211.16724704970508,4.109122868413544,385149.55695879535,135763.7749830668,-2.6285827476867244e8,5.349235973743874e9
0.000249999895459041,-0.28560432448202283,0.00015205056761951442,219.07542646523493,4.196196414676807,402946.5930562206,139157.23656694032,-7.284112019104156e8,5.242344073579691e9
0.00023999990662559867,-0.2836087019595401,0.0001553260342850117,227.08030517600778,4.304197162580979,296298.3349157217,150108.940330786,3.1634748107468147e9,5.732951252511935e9
0.0002299999032402411,-0.2816419831029403,0.000160474734399748,237.4024100889856,4.6422552171130995,769212.9532831372,167736.33884319788,5.978120587224867e9,6.372760938097887e9
0.00021999989985488355,-0.2794867924837892,0.00015614313906146335,234.95417741691526,4.769952240232426,988322.9903797505,184254.33341818053,1.680448096224828e10,8.58187618065907e9
0.000209999896469526,-0.2771860812688713,0.00015530486341772094,237.03915749848443,4.655499722036374,597444.7906601299,169331.40105711887,-7.62904700592167e8,6.452650276123071e9
0.00019999989308416843,-0.274933942779896,0.00016786008233960186,247.43543410892235,4.837072440737236,608043.3042142976,178865.77081342152,-3.940494540818955e9,7.132095357084789e9
0.0001899999042507261,-0.27260506865945405,0.0001680139987253043,258.53688183589264,5.049305705504661,716113.2999830329,183809.13259869104,-2.417937465655756e9,7.285201743546755e9
0.00017999990086536855,-0.27020162914823714,0.00016675101031009238,269.9878849125639,5.182008973903062,780833.7034797242,202311.6659606725,-1.3861518061635845e9,8.0815046633747e9
0.00016999989748001099,-0.26764266724155744,0.00016840554699755042,268.6318841196779,5.248476103550866,673391.0513517804,232521.55721782136,1.4907154531980558e10,1.1154344143864546e10
0.00015999989409465343,-0.2649966489382059,0.00017687524106207292,282.200191313858,5.504914985179073,722552.7053404285,210907.65789163165,-8.882865533398033e9,8.992839594989504e9
0.0001499999052612111,-0.2623374649368632,0.0001797727641132829,286.0313342571687,5.692685287793748,804325.3676777893,207973.37957651104,-5.476130966036317e9,8.803975660021135e9
0.00013999990187585354,-0.25952271411145916,0.00018460254257149174,298.4103595209679,6.11314927638282,865522.4940680781,255299.84064607063,7.759113027763741e9,1.2957367805298752e10
0.00012999989849049598,-0.256828910471659,0.00018470276995372366,303.2146233672741,6.013672092840397,891949.5007729058,246848.31764175624,-4.0652815463736506e9,1.449171234731912e10
0.00011999990238109604,-0.2540047554327757,0.0001842165035665605,307.22885302092334,6.189330871427434,1.205570468235591e6,258275.68180032732,1.2041248432500105e10,1.3161131414820097e10
0.00010999989899573848,-0.25101567683065645,0.00019137744459353872,320.3104157110049,6.658742974593675,1.3728377727583686e6,303516.13597117,2.985032306853113e10,2.000983709962852e10
9.999990288633853e-5,-0.24805227129632837,0.0001924733127211578,330.4232386418991,6.820233730321584,1.4624794593482425e6,320181.3785352171,2.1033044774906258e10,1.9358021580084354e10
8.999989950098097e-5,-0.24493801810057506,0.0001928590398482435,340.5579345027098,7.114749721272971,1.6744570777879802e6,336163.6878148856,2.785447009149955e10,2.0117043031373634e10
7.999990339158103e-5,-0.2414862784647819,0.0002025646939549156,360.50249151661757,7.218530281582325,1.7568323211775876e6,303213.04984222335,-9.591492417688105e9,1.6663410444831429e10
6.999990000622347e-5,-0.23811167060208666,0.00020628764977732603,378.41273812927477,7.576154006129494,1.7903713383983492e6,364774.95879369933,1.8118747640165794e10,2.087336563290305e10
5.999990025884472e-5,-0.23475059021915942,0.00020780536434742187,389.1770104742219,7.821060043868163,2.309005689144168e6,405681.8165392679,2.8609556115465595e10,2.562032034002125e10
4.999990051146597e-5,-0.23116827771566772,0.0002086669229937675,401.21859206618586,7.811350783755258,2.2891231412954973e6,397562.1003584721,6.053004992821972e9,2.304566032932383e10
3.9999900764087215e-5,-0.22745857655655413,0.00021326588009767326,425.6077597286206,8.433553091221947,2.2061789468340543e6,420333.12208530033,3.3819288864024526e8,2.1417999410065777e10
2.9999901016708463e-5,-0.22352586433761795,0.0002211408401412879,451.29713053836423,9.253134910457401,2.7523871879427163e6,477692.43372140353,3.278983330985149e10,2.7786787384578808e10
1.9999901269329712e-5,-0.21956158502241024,0.00022882745791441355,475.87989388417134,10.073371035501799,2.742917482275188e6,516126.3033962603,4.090487072848216e10,2.910850019076567e10
9.999900612456258e-6,-0.21529176849668413,0.00023771715809756808,509.59645020377326,9.974878611712557,3.2664217019889588e6,542661.8869857675,1.2558998813309046e10,3.162209223205844e10
-9.913492249324918e-11,-0.21080041002565103,0.00024527162693236776,540.5025407345529,10.824054640656625,4.222824378313222e6,607456.4945350594,4.731484687251264e10,3.4657587195040115e10
-1.0000098882301245e-5,-0.20624408490085056,0.00026017568717043364,576.1502472477288,11.348312366107463,4.212040579440286e6,643712.6749820006,3.2198152036691406e10,3.9739018814631905e10
-2.0000099539174698e-5,-0.20145545475823456,0.00027128348390594514,605.497135116456,12.773103171298159,4.54088858185453e6,746791.4776036061,9.653630094066806e10,4.5990246301156075e10
-3.000009928655345e-5,-0.19630982605781164,0.00027863062796830554,630.8363575116127,13.555840708906057,5.883620650114171e6,854387.3630575578,1.509923669793276e11,5.773573177475795e10
-4.0000100852921605e-5,-0.19112092757374366,0.000284006485648469,667.1251468405976,14.331731468315612,6.743215234232385e6,986905.9568666099,1.916329013286756e11,7.91747767767863e10
-5.000010060030036e-5,-0.18555059434691362,0.00029204971879924984,704.6986898886314,14.664439883785464,6.687052837342926e6,1.0032508624755902e6,1.3938465126992194e11,7.641853210380165e10
-6.000010034767911e-5,-0.1797397678750365,0.000299302030109042,758.1988134733324,16.19608247439256,7.516035631259154e6,1.1677313800536438e6,1.831744359948325e11,9.308991316186969e10
-7.000009645707905e-5,-0.17355260660352628,0.0003112712246335313,808.0695961966784,17.828856622495646,7.887987455830348e6,1.319269648922684e6,2.7265112866837183e11,1.1087714821859721e11
-8.000009984243661e-5,-0.1670239481112774,0.00032596862658589834,862.5843725143748,18.886037947089363,9.1081421984663e6,1.4326858645196978e6,3.587545361485305e11,1.2259212054644678e11
-9.000009595183656e-5,-0.16004073056102353,0.00033804842259599685,924.4114969335703,19.926146829840576,1.0579960150654541e7,1.4862353984202177e6,3.2284490534675977e11,1.308370437441771e11
-0.00010000009933719411,-0.15263308641376078,0.000353755286697662,990.6494441287741,21.072151575688036,1.130178604877932e7,1.7782930803127894e6,4.029605610646315e11,2.2157004149482376e11
-0.00011000009544659406,-0.14472483608866818,0.0003642186048849325,1075.7046891080854,23.268834578191306,1.3102050153690185e7,2.185197984865756e6,5.591468398646722e11,3.277960796303001e11
-0.00012000009883195162,-0.1364476067429072,0.00037949444744645345,1159.4889796969833,24.96768149275516,1.6259685021984827e7,2.381489431503275e6,7.32808613116833e11,3.2750903165188104e11
-0.00013000010221730918,-0.12797989676544338,0.00038963876292867785,1245.871060718361,26.604901869430474,1.7415367203721236e7,2.599212407917704e6,7.736743298347169e11,3.7278873850734106e11
-0.00014000010560266674,-0.11885766512031212,0.00039969039911442225,1352.9444473465453,28.314551520302192,1.9049125860563923e7,2.6843798451581127e6,6.396018428262823e11,3.4552747425705804e11
-0.00015000009443610907,-0.10878851301370879,0.00040954289832401575,1478.3475708717763,30.532369591507088,2.0645763124383636e7,3.0413906902867435e6,4.427844100606613e11,4.1743728932019147e11
-0.00016000009782146662,-0.09824183339967305,0.00042917570811273914,1614.6455709380587,32.66872398579473,2.4627654622962367e7,3.31441329903952e6,3.75746651844081e11,4.5313629415137506e11
-0.00017000010120682418,-0.08686198118055788,0.0004522124180836776,1767.1530724026177,34.79237851936042,2.9169127947121117e7,3.7252259254001337e6,2.9871472381366364e11,4.6141879930209064e11
-0.00018000010459218174,-0.07484513558366705,0.00047622885379040066,1941.174726548649,38.39350455137808,3.1553325708674505e7,4.1832462158169025e6,3.3191014864474634e11,5.0975109893102795e11
-0.00019000009342562407,-0.062141104650646185,0.0004955676487006462,2109.08188275361,41.16589450352042,3.4203823566512085e7,4.596263933884791e6,1.2435229490958265e10,5.98272195542227e11
-0.00020000009681098163,-0.048566015775795335,0.0005108957109652494,2281.5197557553984,43.95101765263674,3.598598139689126e7,5.043580929516062e6,-7.112533537681761e10,6.804712029568292e11
-0.0002100001001963392,-0.03390695959616257,0.0005309031934914135,2476.2448172349045,46.904334410611554,3.3510732195137e7,5.549399382314612e6,-5.98058805882624e11,7.346880182084492e11
-0.00022000010358169675,-0.01839653693421855,0.0005477512872566247,2680.0700060242243,49.266900098381484,3.442705507938613e7,6.058679973861056e6,-1.3929623228661165e12,8.452167542823367e11
-0.00023000009241513908,-0.002205936318043604,0.000567505859367643,2874.853241400001,52.52644219099111,3.55300431772594e7,6.467089604257756e6,-2.0372492378450117e12,9.239702198400099e11
-0.00024000009580049664,0.014653454963444962,0.0005859016791950691,3061.014464249425,55.26868793698609,2.80611105375811e7,6.76424932755448e6,-3.060123610806136e12,9.481755360820952e11
-0.0002500000991858542,0.032576506695061964,0.0005998583844638309,3225.1469254553494,57.537951976510705,2.294551790873058e7,7.100785480870159e6,-3.864214437346657e12,9.567762024010836e11
-0.0002600000880192965,0.05142806406619911,0.0006115587134637124,3354.1356080922596,60.19236125040609,1.725222640429044e7,7.5020212644881625e6,-3.6092877447963755e12,1.0400007501341642e12
-0.0002700001059565693,0.07065433832339006,0.0006204415934477508,3444.7110401046175,61.52539510564078,8.04232740404817e6,7.594441203151264e6,-4.472351607328103e12,1.0271626057226812e12
-0.00028000009479001164,0.09031734576440648,0.0006246598396269875,3477.1228900119395,62.3983396275684,-8.330477948131245e6,7.536917403575487e6,-4.789080894579165e12,9.874930088031676e11
-0.00029000011272728443,0.11039596700076375,0.000615037489035469,3396.4164137237813,60.79783880573549,-2.4430333103064124e7,7.322557625808635e6,-4.249591258283313e12,9.572696469380515e11
-0.00030000010156072676,0.13028690080040498,0.0006050192702386382,3284.567103891113,60.00835162999887,-3.645595877829672e7,7.014019671158923e6,-3.665934139070483e12,9.457504625956542e11
-0.0003100000903941691,0.15001079153976135,0.0005883836677288924,3083.8648097254063,57.21908753900266,-5.229660181834061e7,6.855460186351768e6,-2.400722610851303e12,9.666945495658513e11
-0.0003200001083314419,0.16919802576936827,0.0005667186978199059,2837.009913576425,54.020301245305944,-5.786632580404847e7,6.243613521746158e6,-1.2385513062324517e12,8.414476842763379e11
-0.0003300000971648842,0.18766807970627045,0.0005347074480150609,2535.9191447570697,49.362420613171395,-6.2950210968130864e7,5.729218323073919e6,-1.3255303974846036e11,7.508949112942634e11
-0.00034000008599832654,0.20533878609460507,0.0004985240973564238,2208.908024362057,44.77553326052366,-6.169051821230215e7,5.3001682843396105e6,1.1292866211286387e12,6.919766877766829e11
-0.0003500001039355993,0.22164890936237072,0.000454446696641874,1862.360807413317,39.53492042392828,-5.871839043341198e7,4.751594321302732e6,1.8608543227839153e12,6.745582354354813e11
-0.00036000009276904166,0.2365814942586497,0.0004103522741919493,1502.5037644791298,33.64152052885126,-4.7737127187507026e7,3.881684590008564e6,1.9460492875544424e12,5.689633018400442e11
-0.00037000011070631444,0.24986849118028476,0.0003625212297261155,1189.9819936213707,27.121358040368023,-3.727392815262068e7,3.049374538277167e6,1.66441909267043e12,4.405755854428816e11
-0.0003800000995397568,0.2617083514211294,0.0003153598513476263,914.8178936214942,21.052052607300134,-2.6212411975121945e7,2.0924442957294057e6,1.1630314084022588e12,2.4491815855234192e11
-0.0003900000883731991,0.27197612236560714,0.00027716005911820977,707.5951861427664,16.61907856966365,-1.808228750724923e7,1.6488012697487804e6,9.185838759954739e11,1.9624422588127914e11
-0.0004000001063104719,0.2805075997045728,0.00024143125819165172,542.9662626059087,13.417412899738483,-1.1895631345828211e7,1.2125829925476399e6,5.661048293388529e11,1.3692718885545737e11
-0.0004100000951439142,0.2878494954251048,0.00021247583626568317,418.69593451753457,10.146004159707008,-7.095292094021171e6,787655.3340487829,3.0370261603901746e11,8.343803932614543e10
-0.00042000008397735655,0.29398714889322547,0.00018553728337781554,334.4682944016065,7.769586473941464,-4.2371925158893615e6,481903.2289745443,1.4639576046622562e11,3.924582073365048e10
-0.00043000010191462934,0.2992421148975996,0.0001699000500220051,272.2129168762161,5.892080671587911,-2.3567687979760654e6,299781.0514878001,6.383596067993674e10,1.874772479256097e10
-0.00044000009074807167,0.30341700158270496,0.00015659080785702852,232.7913713573991,4.895480228994612,-1.1760794171365702e6,201719.35930126975,2.7504793024397022e10,9.761179257691101e9
-0.00045000010868534446,0.3070197901483507,0.00015140259887787836,210.38056494118985,4.33448242378262,-942785.3100649514,183036.15860254475,2.125287588560714e10,1.0942319285671574e10
-0.0004600000975187868,0.31018624778095993,0.0001519330344334215,195.37379433670958,4.013805106422609,-604172.8723331481,149471.7539240292,1.3281109487106634e10,6.7992360687864485e9
-0.0004700000863522291,0.31286205505857917,0.00014715789794167907,183.9622467060267,3.7671982057507627,-444541.40815805405,119000.92276152351,6.02961509130694e9,4.0008808531243043e9
-0.0004800001042895019,0.3153303950953585,0.00014519895118869563,177.30239139238142,3.637171838444117,-734332.5207137403,108152.79081129849,7.554392060828261e8,3.536690361532659e9
-0.0004900001222267747,0.31752152555841623,0.00013629022343534774,164.76617086929505,3.1570505607551,-436037.4851983439,88401.76121101581,-2.399942522231532e9,2.706808888898692e9
-0.0005000000819563866,0.31950331865655573,0.00013420236320695256,158.801308913177,2.9820288169391587,-170184.3410584387,87599.21800305879,-8.563823927909175e8,2.6080324906581573e9
-0.0005100000998936594,0.32147077356662473,0.0001342613815589338,158.52729565351575,3.1282471737516975,-285383.5976854143,95305.12637086288,4.070562225506224e9,3.466217137505976e9
-0.0005200001178309321,0.32326111319229794,0.00012989121430564136,153.37351472820515,3.1020209898375413,-220241.84928719085,84443.70444946221,3.9187779443220477e9,3.019378993515859e9
-0.000530000077560544,0.3247596816901868,0.00013017482783324628,152.68624279357155,3.0210683328263968,-137268.58707218032,84413.41087828927,-1.274251158998073e9,2.8457384693892436e9
-0.0005400000954978168,0.3261729043433036,0.00012904930447556567,149.51648049201683,2.923354993568339,-257775.31877476012,84796.92273467472,-9.296694903738032e7,2.959320479519904e9
-0.0005500001134350896,0.32770677881697735,0.00012088799600672926,146.76447136282073,2.9581951040509824,-82443.61024198569,79535.2506108609,-6.623178244231163e8,2.319818773562645e9
-0.0005600000731647015,0.32934310319786325,0.0001220482088518136,140.6518773836478,2.928209380761091,-277717.55414901325,86217.72493824923,4.984930369760231e9,2.707996121406371e9
-0.0005700000911019742,0.3306841779861308,0.00012654906461005054,143.08848246474528,2.907811788593817,-263309.12588858913,85359.6120294563,5.002098720053005e9,2.9454983719238935e9
-0.000580000109039247,0.33217547121993907,0.00011578577104633589,137.14067535426113,2.8521209441614555,-138241.48181471397,77070.57887372718,2.660442430224024e9,2.5518812918676767e9
-0.0005900000687688589,0.33358390487700207,0.00011359900804790278,136.92993670549663,2.8334343388180465,-117574.19287776477,74361.09241488099,5.675119022916665e8,2.2206323387099786e9
-0.0006000000867061317,0.33500606407442224,0.00011918608147843375,132.61100617060896,2.590789941785162,-184440.6845779075,72927.80094588477,-4.1712184778014526e7,2.3336613420558157e9
-0.0006100001046434045,0.3364153672516696,0.00011819208931909031,130.03635715606927,2.574392822435493,-125165.63540957324,62972.6704927186,-4.9837179136042327e8,1.693919276280957e9
-0.0006200001225806773,0.33779072639746016,0.00011833070204528325,128.85372257637408,2.501927684719471,-97919.04288155213,64946.87987803749,-3.540202236594218e8,1.75261965572209e9
-0.0006300000823102891,0.33918270648389615,0.0001187133378322229,127.03632478499883,2.4129754765991858,-152133.35528262236,60436.316061764766,-2.865412088136518e9,1.5900761320232472e9
-0.0006400001002475619,0.3404611787713888,0.00011681230698282077,128.43742454292607,2.4484916545141644,-223922.43931748255,61433.5825959265,-1.411606140398953e9,1.806984503229591e9
-0.0006500001181848347,0.34160433762796455,0.00011798499556716561,124.93843777890883,2.526668457852204,-217578.76267125874,64937.670755248924,-1.133039425332704e8,1.7626844699061377e9
-0.0006600000779144466,0.343043865827407,0.00011745909270445719,122.69176890311475,2.4869678857005635,-90659.87659724972,56711.72256865181,-1.5702920668270738e9,1.5780144032596908e9
-0.0006700000958517194,0.3442650516544004,0.00011564241215334623,121.05026599923588,2.347335340256696,-116825.37715304633,53704.39088734486,-3.938242925472719e9,1.3338570425896645e9
-0.0006800001137889922,0.34525300419064037,0.00011706357581780961,120.36465821286653,2.334407946761333,-53932.90668073325,60787.17266624211,-1.4471392243864944e9,1.7840739355771143e9
-0.000690000073518604,0.346466242925095,0.00011645154570926354,124.04472539843827,2.4601820042792824,-138082.17291933275,63453.765179281654,1.5743432840150008e9,1.6644921765202453e9
-0.0007000000914558768,0.3476857778358913,0.00012130388131341465,122.53771858493297,2.3549702034162086,-168980.7149026057,57535.67991470433,-2.7177031649247227e9,1.3836886277497933e9
-0.0007100001093931496,0.3488341636822849,0.0001129734063861199,117.30696224077074,2.379446270186072,-135387.91533777316,63284.866609975485,2.3350307892901783e9,1.91397719600116e9
-0.0007200000691227615,0.3499603936233617,0.00011351742274123325,116.8358768246887,2.243486516550245,-126684.54638997735,51303.63806036531,-3.529077909831173e9,1.3765773015609403e9
-0.0007300000870600343,0.35116441929991693,0.00011135356931558039,111.34647316008605,2.2070261099733233,-168686.8437875842,55582.266449491755,1.0778670968522014e8,1.6880278930782542e9
-0.0007400001049973071,0.35235623219179035,0.00011260373565553358,115.37068495565102,2.2990993444485808,-173831.01567394368,55686.43104711998,-1.30229531045038e8,1.5239944194665456e9
-0.0007500001229345798,0.3534971440652386,0.00011167217297417762,111.46089080575659,2.2670027663518573,-133215.47125090178,57324.80860720047,2.0340637353575468e9,1.7326043354567149e9
-0.0007600000826641917,0.35445211896065143,0.00011082564828326284,108.72833476458275,2.2245541178610173,-65098.12524182584,50110.182610366915,-4.456621744589754e8,1.3002166452204762e9
-0.0007700001006014645,0.3556411491563368,0.00010985170193297079,106.68464406420948,2.175087602426816,-213649.96032181242,50863.034764505275,-7.099685000515287e8,1.4879164372187757e9
-0.0007800001185387373,0.35676503013336897,0.00011198354903723911,109.04020853129164,2.228785049261646,-140585.80843297992,52017.961472065115,-3.401080900533327e8,1.3655826149897547e9
-0.0007900000782683492,0.35784607481909875,0.0001104364896432649,111.29498416065192,2.1802945619049123,-221158.31274934273,52968.98821857418,7.97122277256175e8,1.4696682969709315e9
-0.000800000096205622,0.3589313012482829,0.00010747170420617616,110.251902535932,2.205622946402316,-54900.955789332285,55917.58258093942,2.4516309863032875e9,1.5788145063563137e9
-0.0008100001141428947,0.3601745142761791,0.00010946613098533076,104.91927593203836,2.1444622610722326,-143083.21968314025,53646.120526512874,1.885312538226287e9,1.4713940981332211e9
-0.0008200000738725066,0.3611369453052353,0.00010860368525791109,104.61996654309968,2.092326270224992,-59536.65125488869,48074.12433521154,-3.181411400681875e8,1.100396951909531e9
-0.0008300000918097794,0.36200943525174506,0.0001037846630678903,99.24376963802803,1.9625289084280617,-48967.8728192044,42445.12592644301,-8.476268928779947e8,1.1236052207914634e9
-0.0008400001097470522,0.3630983558610604,0.00010992949529767249,101.0950899551619,1.9779798007188871,-157317.38019919654,47230.53774371478,4.5780862684798807e8,1.1953521387991245e9
-0.0008500000694766641,0.3640360276963618,0.00010962520629171526,102.10659692634175,1.9607695343166731,-73568.46914220534,47991.29882195728,3.1158399331961557e7,1.2897863050967531e9
-0.0008600000874139369,0.36523801370349207,0.00010445723582836536,99.60130824156539,1.86298931471368,13299.569770779815,39887.22687207308,-2.3273795741510215e9,9.330904689014813e8
-0.0008700001053512096,0.36623700336316234,0.00010233347503865022,97.91873509784543,1.9693181665645092,-102060.38143405321,45244.946505824,1.330318901483475e9,1.089281040770361e9
-0.0008800001232884824,0.36732121277155205,0.00010737492220904005,96.84603201406675,1.9777229625092398,-52098.06058442172,42327.697869895106,-1.1793929712674813e9,1.2060957124396753e9
-0.0008900000830180943,0.36829751463168076,0.00010312961450648274,96.38117829166671,2.0090460622966697,-127325.54418242427,46263.20469527476,1.0367243572095402e9,1.089343467631181e9
-0.0009000001009553671,0.3692798963119805,0.00010730497012753015,99.12282324289801,2.0709039307634316,-171304.9937652519,52890.60055164095,4.735867873777895e9,1.5741706880905762e9
-0.0009100001188926399,0.3703680759903737,0.00010154084549870796,98.00287354640045,1.995360931896657,-176536.7295903118,49634.957632455335,7.424145223546556e8,1.5398902269485996e9
-0.0009200000786222517,0.3712122802711731,0.00010472309299707629,94.94870305937374,1.8251742667474475,-91518.73735173981,41351.48630854299,-7.398465891387435e8,1.1716379300412898e9
-0.0009300000965595245,0.3722703749187465,0.00010688406638075551,93.3778659249281,1.8413272583511744,-98734.83584743258,41252.81384640207,-3.6710378718494767e8,1.0704946128350893e9
-0.0009400001144967973,0.37315266828698745,9.7760329303471e-5,92.96486711095638,1.8145652512164099,-7346.698940734502,36884.883767088475,-2.3759752270767937e9,8.836919745589345e8
-0.0009500000742264092,0.37398669853578376,0.0001031021865487373,93.11056024558232,1.8163451036193228,-93377.4371456411,40940.00248443163,4.680487686770997e7,1.084000737165764e9
-0.000960000092163682,0.37485953727884314,0.00010165126641761016,92.33784234115109,1.8647390666726438,-107020.35151874076,38995.590411133286,1.0191842232952e8,8.548748072547994e8
-0.0009700001101009548,0.37579944261336357,9.866119698448406e-5,89.21601231224726,1.851918417386139,-57042.220341400745,40959.399277422046,1.757609349098655e9,1.095134988877428e9
-0.0009800001280382276,0.3766628466358521,9.837831781347516e-5,89.68503022482275,1.774783871199412,-77938.8777385621,37702.41020387012,4.955739616173027e7,9.577900742851473e8
-0.0009900000877678394,0.37758936181478225,9.94323292589742e-5,88.06275097908627,1.8759432202725188,-78458.47328749891,45612.20083951903,3.722751754829721e9,1.2464410161709282e9
-0.0010000000474974513,0.3785233471159244,9.704068932534942e-5,89.74063919295176,1.839651104870622,8745.117733993873,42699.15635805851,1.5942938645029926e9,1.123962079557782e9
-0.001010000123642385,0.37940590390382023,9.733983436008892e-5,87.30619703922923,1.718574273751326,-53918.93616862495,34513.3395983433,-1.5498204707608697e9,7.896602977337575e8
-0.0010200000833719969,0.38022577279893455,9.524054898077942e-5,87.5981684436164,1.7218236654399137,-22586.30853686985,39167.945482054776,3.0612887663945e8,1.0288534759505786e9
-0.0010300000431016088,0.3811625152036552,9.575275797198345e-5,88.03162166133191,1.7729190925793847,-93604.72984816258,36394.55941475956,3.539815554624758e8,8.795715486589122e8
-0.0010400001192465425,0.3820251396331296,9.709790614703608e-5,86.13751186090742,1.6412540295910536,-71939.37810736411,35588.65420913743,-3.425159121736909e8,7.504947762318302e8
-0.0010500000789761543,0.38278567732046925,9.75623738447226e-5,85.22724640374425,1.791008540781644,-52716.59987623791,38341.25974534699,1.8164257137556758e9,1.0305295754126207e9
-0.0010600000387057662,0.38381015910773447,9.614609865168957e-5,85.65639713926166,1.7200157718637235,-46323.66362350684,38218.10806974037,8.53361437909917e8,1.0874751458127992e9
-0.0010700001148507,0.38459442643845115,0.00010099634929535306,84.69452266696415,1.6400971808302727,-125318.4670812582,36262.003890721244,4.223227411614329e8,8.919991961663648e8
-0.0010800000745803118,0.38523833646037364,9.904552189567094e-5,84.82911248969191,1.7570760233396383,-51638.88682557284,34374.02715062932,2.9686996989250857e8,7.843962468379647e8
-0.0010900001507252455,0.38616587248343875,9.650108843676796e-5,83.3580101874031,1.6298809373037317,-46761.84327272043,32715.50619626446,-1.0691476312574042e9,7.258775137716591e8
-0.0011000001104548573,0.3870082824028795,9.373877944630148e-5,80.7048545541093,1.584102956183158,-37429.64281003736,31733.37847826419,-3.28223922388356e8,8.328583509932534e8
-0.0011100000701844692,0.38792728555476097,9.844908194946389e-5,82.41866547460512,1.6143031271841932,-57009.66739159888,35381.24197141525,7.909543134336578e8,8.803561931346781e8
-0.001120000146329403,0.38860072848800287,9.723053655857507e-5,84.03687929548184,1.6798520855033183,-108081.56133370141,36551.9085675797,-1.0156931445343487e8,1.0560443400061469e9
-0.0011300001060590148,0.389434658774128,9.302527017797569e-5,83.19233928167297,1.6256570117742912,-35563.40662949772,35795.681114985884,-3.157112249523926e8,9.137764008553377e8
-0.0011400000657886267,0.39026651980301297,9.572741340216302e-5,82.30890246510458,1.6128255788661152,-48838.38008767544,33650.75582335363,6.655020732599139e7,7.607835318547697e8
-0.0011500001419335604,0.3910402702247608,9.627175134431589e-5,81.89353412451884,1.6389419466308948,-95699.99821490025,36753.37038195113,8.16382515500301e8,9.303447308519928e8
-0.0011600001016631722,0.3919292564117644,9.677190123933408e-5,80.81846926615565,1.6751872875308562,-47214.59204248494,33020.65814031188,1.748675916046992e8,6.575659003367728e8
-0.0011700000613927841,0.39275607575741023,9.502012454965803e-5,79.50162636421825,1.4960328325638974,-36587.48001677546,30773.554397130247,-9.016218539990155e8,6.317350126028677e8
-0.0011800001375377178,0.39334351246057214,9.129600076168159e-5,78.15936347403287,1.5445102541669744,-81590.20045006793,27612.220032242687,-1.0711398954457213e9,5.580503903930871e8
-0.0011900000972673297,0.3942274911339448,9.111227762445398e-5,78.03878638935743,1.529365886445116,-72758.67009478509,28914.847600264115,-1.0702044414953827e9,6.981524648167676e8
-0.0012000000569969416,0.3949871617461498,9.157156378875754e-5,76.14768378074365,1.5464699703540492,-21013.617040730045,30100.040338156068,2.430721194484315e8,6.52879812308082e8
-0.0012100001331418753,0.39577791014965047,8.988424968653777e-5,75.82323140444525,1.475877743060041,-62398.09813654081,28911.495533723042,-1.759911209344127e8,6.115196893648604e8
-0.0012200000928714871,0.3966232675568905,8.777516390956025e-5,75.42293903723532,1.5361319602195225,-31750.983494792705,30373.942439968912,-2.873316668554512e8,7.313436753443596e8
-0.001230000052601099,0.397335226428003,9.503075566931498e-5,76.82306770389198,1.464187893968994,-97164.05348213791,28141.86691909497,-1.3453379363754308e9,6.538640349186255e8
-0.0012400001287460327,0.3979661493585386,8.969852719383097e-5,75.24765624404118,1.4851542613593889,4451.837284337522,30391.971812861302,8.356513033674753e8,6.933152724839933e8
-0.0012500000884756446,0.3988766788213228,9.151634245099654e-5,74.73967302346637,1.5583223585805825,-69096.27054442411,32470.601378985542,8.690691358171831e8,9.995601937251443e8
-0.0012600000482052565,0.39961289012946677,9.010060290396482e-5,73.95933787645609,1.5480309609693699,-40342.74038880416,33332.2036262944,1.182499619572914e9,9.067031936084491e8
-0.0012700001243501902,0.4005003335961433,9.441410586931385e-5,72.77704367835625,1.4076152255746321,-76113.18468921349,26389.746872940093,-3.034759160945828e8,5.3677555886006504e8
-0.001280000084079802,0.4011481282626975,9.002634918701732e-5,74.89441038480867,1.5288996176881482,-44447.253184766654,29505.59051662882,6.187334802270986e8,5.595913700910995e8
-0.001290000043809414,0.4020185810300402,8.976893385004379e-5,72.99701875185028,1.4123041344628506,-88786.95727081526,27833.650935541817,-9.753843874525872e7,6.799299515550538e8
-0.0013000001199543476,0.4027402332772739,8.64134672218858e-5,72.13758547354945,1.49515962418627,-66298.1344780483,32640.64265087019,1.4477521787300305e9,7.279262257925459e8
-0.0013100000796839595,0.4034169747377163,8.853824990772213e-5,72.16788674789233,1.3655142264179838,-60309.47313589285,25272.252762064443,-1.120112416064206e9,5.1529772628620493e8
-0.0013200000394135714,0.4040074920027692,8.86173947960582e-5,71.63278975045375,1.4135614593703656,-49621.38500464817,28299.923350661862,-2.926751667142189e8,6.030541869329296e8
-0.001330000115558505,0.4048190842350417,8.58602484263345e-5,71.49831326708525,1.4225106397195824,-88029.24149134327,27003.900110109782,-4.4895932874288216e7,5.494618653977672e8
-0.001340000075288117,0.4054655123739624,8.707615914156248e-5,72.0488466526133,1.439866406197138,-60258.413265093965,28587.417331446028,6.1257253241236866e7,6.027023515975341e8
-0.0013500001514330506,0.4060511279018011,8.938109730385946e-5,70.56532466587598,1.386540739606883,-72934.34673975607,26648.185747727275,-7.774805039753336e7,5.986999755614707e8
-0.0013600001111626625,0.40674409109344745,8.900217057209684e-5,69.88319248327727,1.3763722361587152,-39486.39515483799,26613.51619934492,-2.4413259584623483e8,5.470025384582378e8
-0.0013700000708922744,0.4074670685919586,8.494604887420236e-5,67.89234474343357,1.360175866468264,-23937.709744745287,27768.584204777548,8.914818771216037e8,6.933900368343817e8
-0.001380000147037208,0.4082291058435219,8.84803110874916e-5,68.7846570807652,1.3601156435874293,-39139.46050812759,23966.831120667266,-7.891635051655213e8,4.46499425069879e8
-0.00139000010676682,0.40880612014248613,8.670357118155035e-5,68.53067914775949,1.3223338796251167,-40243.8314158646,24981.228245652834,-1.430978696590268e8,5.484492775717393e8
-0.0014000000664964318,0.4096630635489473,8.493680991346159e-5,68.42397242774916,1.3741882804998302,-25517.28214043585,26755.948074059947,6.7805150873738e8,6.548158886642394e8
-0.0014100001426413655,0.41029897200521104,8.892179754133225e-5,66.67171756468242,1.3118251232573344,-37264.85234240402,25579.02114202386,4.657171078023557e8,5.49421468285998e8
-0.0014200001023709774,0.4110329867645809,8.425658207827561e-5,67.40280894289917,1.3980410642592587,-63823.41592501193,28565.82927771724,1.0648060639783834e9,6.26531069142897e8
-0.0014300000621005893,0.41166343668342986,8.509019600567171e-5,66.45936241707953,1.2561062708505808,-67195.09442567712,23924.698318363317,-5.492029215676689e8,4.472489811009724e8
-0.001440000138245523,0.41243558565167493,8.445052463963158e-5,66.3468073754895,1.270369470868908,-16078.793271005703,23992.284009948788,-6.541896703753233e8,4.80670555424726e8
-0.0014500000979751348,0.41304545615514526,8.737275819127307e-5,66.37159030169569,1.2842758145452242,-36889.8165550883,22398.30876877051,-7.64859637828939e8,4.3610969663706315e8
-0.0014600000577047467,0.4137307834042755,8.706495724348117e-5,68.34891755705277,1.346031700742504,-79067.23242608352,24143.03272986881,-2.0589544794924742e8,4.9015718942790425e8
-0.0014700001338496804,0.41434656238574563,8.266791927127865e-5,66.71407434475218,1.2612751852740034,-26562.714946309155,22988.63959294701,-6.623128196896956e8,4.6751931739267075e8
-0.0014800000935792923,0.4149287155242117,8.017589493315941e-5,62.3268192380583,1.198021670071459,-8509.780868303757,19208.131334791175,-5.1069689389635503e8,3.7269377747409755e8
-0.0014900000533089042,0.41562416437801397,8.373517051940163e-5,65.28622620954778,1.3856030807384354,-20186.650363477416,26930.249763975797,1.0772802674041502e9,6.442522234886557e8
-0.0015000001294538379,0.416336339846026,8.343139385454256e-5,67.47913649676731,1.36519482243254,-86843.82693754509,27900.41891976427,5.1332048033570725e8,6.666369767263507e8
-0.0015100000891834497,0.41690652165745806,8.561159597623161e-5,62.92295345576666,1.2082805256493374,-52744.06420608798,21710.693288138078,-3.1407206202170765e8,4.407518851305758e8
-0.0015200000489130616,0.4176152294388214,8.208269649658545e-5,64.8501818316162,1.2677765751522494,-48678.2820551707,23721.72771740666,4.863533140587081e8,4.873176633336082e8
-0.0015300001250579953,0.41823685746627204,8.333309579094241e-5,63.060695786149765,1.2683550174903022,-65078.77307526056,21901.832847132184,-1.1536693997556217e8,4.0764462304183316e8
-0.0015400000847876072,0.41886439401239656,8.306597675335278e-5,64.06983181744019,1.2079974497974437,-37035.331852139265,23349.019852536658,-6.114269163214269e8,4.603894413552085e8
-0.001550000044517219,0.4196012881459547,8.515277073547661e-5,65.87633335761342,1.3338580776494824,-8020.438165379641,23852.794516583228,-7.166297156279269e7,5.088547362735286e8
-0.0015600001206621528,0.4201113984974043,8.533033096445507e-5,62.95264947201769,1.2115646595179579,-19850.277575421624,21919.703962681844,-4.3368244150060815e8,4.30742294378269e8
-0.0015700000803917646,0.4206802861716716,8.5825396363275e-5,62.69525952458921,1.2147249374764062,-13655.456077174127,22546.170645432892,-3.04982497303284e8,4.2662700577522606e8
-0.0015800000401213765,0.4212671698179971,8.591984234792897e-5,61.94159024371893,1.2529444630443176,-21585.793882125945,20726.296828911607,-3.7282018977990746e8,4.259579383186969e8
-0.0015900001162663102,0.42191104668367757,8.571600801203402e-5,63.619281191169605,1.2398876390513933,-1484.4707216107024,22156.170742684124,-5.106367588708294e8,4.804954807774631e8
-0.001600000075995922,0.4226942360790674,8.67007012215724e-5,63.441590458948205,1.284196098522242,-37609.04637648285,21882.65471662932,-6.617353348746947e7,4.366739069467972e8
-0.0016100001521408558,0.4233481198508407,8.557027191053686e-5,63.05804127052852,1.2523867528018173,-54856.05099375511,22940.241108397433,-7.761634844109714e7,4.539797919805195e8
-0.0016200001118704677,0.42386418169001727,8.093037442318762e-5,60.8864951409406,1.2146087547447955,-9002.742037137346,19948.80586324067,4.295642126584554e8,3.9206200391405433e8
-0.0016300000716000795,0.4244405763870683,8.375535801212925e-5,60.868738586109465,1.1787409021563418,-3392.8718069993706,20718.094293464015,-2.170823584458078e8,4.047313738494725e8
-0.0016400001477450132,0.42512848559988786,8.39403059183869e-5,61.67792405707078,1.2625095823991515,-28791.06538306286,24335.167381215408,8.251843796661903e8,4.987379366921113e8
-0.0016500001074746251,0.4256813462471066,8.10076713348475e-5,62.856306825345484,1.2208582025015908,-27473.223084840218,20460.698769569437,-8.993570554543645e8,3.840177397935052e8
-0.001660000067204237,0.4263535183085655,8.429383837261382e-5,59.28153420735736,1.143380905477448,-28710.807449349344,20192.902962530785,-1.8900894361940148e8,3.916119995568984e8
-0.0016700001433491707,0.42693421419628946,8.619446304864855e-5,60.7743805697908,1.1213103403059475,-45412.031365794624,19756.97883466843,-8.132931533930006e8,3.608238335402892e8
-0.0016800001030787826,0.42750395113515505,8.354379805181419e-5,58.505122404111,1.2033246439703482,-28804.950902994027,20626.888868960894,2.0729256833361423e8,3.893093031921562e8
-0.0016900000628083944,0.4280862116624953,8.073948786612761e-5,58.52243163169631,1.1539518407575444,-1894.8880289003523,19862.133954417954,2.566082703967443e8,3.925459885943784e8
-0.0017000001389533281,0.42874698115665216,7.938219295488804e-5,57.55516092760707,1.0985831891021705,-27266.043103683678,19181.67324381197,-3.727259678842051e8,4.106440837124243e8
-0.00171000009868294,0.4293942683393191,8.122545479632583e-5,59.60978542149196,1.2120393380742591,-87207.06192653012,21657.045683370874,1.4996436866267797e8,4.0947543714337075e8
-0.0017200000584125519,0.43008310732983523,8.2541962669868e-5,57.17448307383013,1.1288392197034582,-40797.02004115272,19405.71880481745,1.0406967968624069e8,3.6457306883474416e8
-0.0017300001345574856,0.4305668909469204,8.692258963855449e-5,59.22144740661926,1.1911569198083045,-36122.14686970338,22311.173659995464,2.2636343893602785e8,4.4764478688264114e8
-0.0017400000942870975,0.43125171072954543,7.842313379528348e-5,57.86459693256775,1.1123753910192538,-20308.85484086446,18003.69540314392,-5.1936596422874075e8,3.053066398199204e8
-0.0017500000540167093,0.43175998299983925,7.614613701445208e-5,57.13579171707764,1.0893418925740708,-7859.0280313672,17209.698163855337,-8.871863656506668e8,3.085365361695733e8
-0.001760000130161643,0.43229029299528965,8.131366795594363e-5,58.534769242277186,1.1334589980674639,-36190.67181460447,18418.769371722865,-9.569946156926562e7,3.290346010147182e8
-0.001770000089891255,0.43302834940509105,8.04299659322888e-5,58.33856188452556,1.1248089017371439,-29589.996936268275,19610.48275125236,-1.7051470745628086e8,3.843463999453628e8
-0.0017800000496208668,0.43335879507508396,7.754584584772288e-5,56.70907516806564,1.1636684916765496,-26112.697445853322,19509.742380389856,1.595136203055394e8,3.2730621991443616e8
-0.0017900001257658005,0.4339044652824299,7.917749010015563e-5,56.91310869389597,1.1292695435874813,-38563.180876773076,18530.054953658324,-9.350132096173315e7,3.5018255205280304e8
-0.0018000000854954123,0.43455614656003877,8.125688238748832e-5,55.95587057004046,1.1240681312144591,-20830.149763702175,20606.849431004794,6.629891475815734e8,4.1400164966021717e8
-0.0018100000452250242,0.43522332360585575,7.847636490998756e-5,54.897084216762465,1.113130524318875,-41318.668437936554,20849.282721490566,7.574097635739752e8,5.044568205456736e8
-0.001820000121369958,0.43565781824283795,7.844733142519817e-5,54.31538080575939,1.0701910293010943,-39165.09915275566,17758.660395656974,-6.171135346890192e8,3.553365070164251e8
-0.0018300000810995698,0.4362779540212759,7.99414431496807e-5,55.23992466904217,1.06860765721492,-38343.758546457895,19721.033635594496,5.72096805269941e8,3.529904051200534e8
-0.0018400000408291817,0.4369304068246972,7.63642281738742e-5,53.96261249308735,1.0486588060091642,-26765.352613907882,20568.29949683617,2.9954037627577156e8,5.1893330815436625e8
-0.0018500001169741154,0.43761425991375547,7.469664992760474e-5,52.31188479437497,1.031746700812782,-40277.8427500522,17869.776314934712,-1.14866703533368e8,3.050588434521073e8
-0.0018600000767037272,0.4380617565635767,7.564973599271432e-5,54.15313403033531,1.0141250153649322,-17822.702251898012,16645.846117751073,-4.535550026520216e8,2.98484921576944e8
-0.0018700000364333391,0.4386083491198074,7.963002181487396e-5,53.98055599755965,1.086421187033622,-18949.553071725088,18595.55309555536,4.45401606739829e8,3.601566353886235e8
-0.0018800001125782728,0.4391723074785082,7.839680506973816e-5,53.7901338884929,1.080222892942827,-2664.183963489627,16914.230028558897,-2.3870710160088506e8,3.25797826479504e8
-0.0018900000723078847,0.43961566221661014,8.108179089569628e-5,54.723789855274966,1.0427903703596977,-37166.86100543336,16663.7372453411,-3.498105979827769e8,3.004293236714127e8
-0.0019000001484528184,0.44016462665606015,7.815528829734302e-5,54.12827923029488,1.158127299044759,-46240.24058455876,20008.815102176748,6.511867151382291e8,4.162182576695773e8
-0.0019100001081824303,0.4407992505568488,7.735657911204003e-5,52.98928246073256,1.1024855193170033,-29223.4552536647,19067.013757871373,3.857105565980951e8,3.8065369666317385e8
-0.0019200000679120421,0.4412074951835789,7.8626400010481e-5,53.87961632914792,1.0547917500018773,2446.629573850621,18647.53659337443,4.5703696878143854e7,3.7943025908551866e8
-0.0019300001440569758,0.44175033491247984,8.070409371661207e-5,53.898852651662835,1.0717050633532854,-9042.997198944955,16891.712851541615,-2.4961679510845622e8,2.924338701950414e8
-0.0019400001037865877,0.4423507950283936,7.550012229557881e-5,53.89814173683041,1.0282714633852514,-23854.120047376444,19866.2858501133,1.6327756977311298e8,4.3994912281068164e8
-0.0019500000635161996,0.44294753988538926,7.867446151754543e-5,56.126240712445906,1.0984783513692198,19014.70860034043,17514.26825069568,-2.5300653443728235e8,3.073359266770744e8
-0.0019600000232458115,0.44339769955333813,7.813151587362892e-5,51.93298064706759,1.0230659559552884,6209.48248255382,17698.718263894018,4.087625925185927e8,3.606805216463059e8
-0.001970000099390745,0.44402685003114784,7.581542584585721e-5,52.53588808607927,1.002204915974656,-20155.6578622987,17272.923115121255,-6.0979050059856355e7,3.253397714606827e8
-0.001980000175535679,0.44439207055037794,7.328480540140872e-5,51.232977971814684,0.9838663013000704,19096.818827972846,16161.779840203524,-7.508966193524307e7,3.042861265249746e8
-0.001990000018849969,0.4448657756034984,7.835316432378604e-5,52.475980258989274,1.063223780695615,-33800.59565458416,18083.762058475924,2.8510933425389636e8,3.44814023939366e8
-0.0020000000949949026,0.4454642409016381,7.724823952768278e-5,53.35697281284721,1.0562929142694388,-50434.582307906436,17353.2805729678,-1.492257075930912e8,3.4262445446280587e8
-0.0020100001711398363,0.44603654437104745,7.528786657180064e-5,51.69633364199538,1.0000939131670294,-18724.12684128799,15987.158241801179,2.5817976945626024e7,3.0863599655180866e8
-0.0020200000144541264,0.44639577896276017,7.482428111496728e-5,52.656056948174694,1.0128903971346501,-17698.68556766228,17010.788074657987,-3.009766013258878e8,3.3753865110140026e8
-0.00203000009059906,0.44693134002604645,7.500731774916141e-5,52.1587636729503,1.078988851528581,-18371.045764159524,18095.84470400056,2.120827517704714e8,3.392455605131784e8
-0.0020400001667439938,0.44743329474089544,7.815027651283833e-5,52.35312959812092,1.0925277373789208,-6710.538943140601,19695.320532224785,1.107365407242476e9,4.0485682842314446e8
-0.002050000010058284,0.4480006852606658,7.447570336657095e-5,49.70915679729041,0.9568473673735872,-51414.00878981,15287.210333632216,-4.700132421003939e8,2.6546851723052722e8
-0.0020600000862032175,0.4484958158407599,7.8632469036511e-5,52.15205802487946,1.0357398925333285,-25569.42940340072,17722.88844991032,5.074812861008448e8,3.408019827279795e8
-0.002070000162348151,0.4489872347822062,7.467648211793221e-5,50.420578307882785,1.0221518616357126,-32363.803129558666,18135.75573558361,2.8753638623527926e8,4.7480388830458236e8
-0.0020800000056624413,0.44956401968859155,7.715561232690606e-5,52.366327603560585,0.9686533765496782,-18773.66284609836,17189.864768409356,-3.230041375744976e8,3.384095320613774e8
-0.002090000081807375,0.4501089506874682,7.337873433289957e-5,50.21981418635374,0.9772261390399605,19421.82250879378,14785.067488524914,-2.6195531469983923e8,2.4789171821952006e8
-0.0021000001579523087,0.4506336433105344,7.595098112264382e-5,51.49709502554727,1.0254130788536273,-23338.55602210431,16331.610501912317,-6.461883769758626e7,2.690028064765095e8
-0.0021100000012665987,0.45121291547549774,7.361967965689259e-5,49.717965528119066,0.9712946767352025,-16432.717394719308,15406.292584799992,2.7424477225880112e7,2.4474983059325698e8
-0.0021200000774115324,0.45184539157123627,7.42874225659282e-5,49.8672360081266,0.9452316775856029,-4078.284300076109,15597.007387436899,1.9496342677282515e8,2.6243613971325102e8
-0.002130000153556466,0.452172568533249,7.119576898664565e-5,48.76877578835965,0.9258796957671505,-9353.51135069721,14128.186993727126,-3.8756787065898037e8,2.3828473055136946e8
-0.002139999996870756,0.45252365636647396,7.733342787715707e-5,49.723745057301954,0.9375024390156697,-25170.316766529588,13741.128838548088,-5.383189349667542e8,2.3289401256712475e8
-0.00215000007301569,0.45304244979040237,7.17731550793643e-5,47.87551616530601,0.9768166525628978,-25345.973191967118,15601.228794031076,-4.5915182748992704e7,3.1924462511719507e8
-0.0021600001491606236,0.4537000364001955,7.373316396273214e-5,48.60965625068876,0.9133409952168593,-11826.560129229736,13909.330477081267,-2.9666688966418177e8,2.4516511335333005e8
-0.0021699999924749136,0.4542155974234337,7.290761403315565e-5,47.880418359941245,0.9800865153399706,-35302.03380048855,15995.93258032641,2.294544437572354e8,3.322548651184381e8
-0.0021800000686198473,0.45467200737176416,7.411451387380991e-5,48.705734168389924,0.9696739111381977,-8994.532652394548,15421.693668217804,3.1171594479281986e8,2.739414684525715e8
-0.002190000144764781,0.45516577529473584,7.406588102227093e-5,49.48954128951657,0.9370513268066987,-8755.356410294726,15463.416575193225,-4.6625937720703095e7,2.755334822273449e8
-0.002199999988079071,0.4556579878840424,7.303439621426061e-5,49.34516363098544,0.9650141355925401,-24130.01716423241,16972.141808957655,1.3096075091898194e8,3.183048941954899e8
-0.0022100000642240047,0.45617694338950165,7.396914485046914e-5,48.07120110150198,0.9814744451607071,-7601.3488405638045,15523.682265973774,2.6774886102196547e8,2.6857425179684764e8
-0.0022200001403689384,0.45655458920198794,7.302344287343065e-5,48.590526648357205,0.9316019359386478,-2110.6347863767346,13846.691914977915,-4.495055623619142e8,2.343282994626925e8
-0.0022299999836832285,0.45699244493167507,7.427287531510754e-5,47.92998407914347,0.9135435026995918,-22859.785583174464,14413.724773222859,-1.1636450356270973e8,2.854131282482247e8
-0.002240000059828162,0.45752435277122394,7.364106186709742e-5,47.692346635102666,0.9055641531643083,6858.773940033118,13650.50483661365,-4.871934407288251e8,2.3897177898816454e8
-0.002250000135973096,0.4580093336750462,7.135115475835254e-5,47.97164200944899,0.964093137873741,-22768.42091748194,16432.06267726779,1.9578745938872904e8,3.5847048581538886e8
-0.002259999979287386,0.4584820321716429,7.315181535845121e-5,47.32317335691137,0.906303276911577,-13671.443617055698,14437.545723457804,-7.218022798757696e7,2.6639498120057276e8
-0.0022700000554323196,0.45903570568033025,7.38381935224717e-5,46.438004039044024,0.9515027495520164,-29546.169571566414,14207.253856307194,2.085848440280795e8,2.3586727429985112e8
-0.0022800001315772533,0.45952710765126453,7.206937540720842e-5,47.663887055578655,0.9811619929463392,-10363.796620380957,14923.648501834077,4.6769891529359624e7,3.0423978610746336e8
-0.002290000207722187,0.4599484034191643,7.257728039800224e-5,48.13263603317297,0.9559940786115885,-28904.434180677737,14870.42066269957,1.8543542992124116e8,2.6621699659007984e8
-0.002300000051036477,0.4604645265896746,7.257906134154636e-5,47.457745810532096,0.9246876033446556,6692.66410742364,13766.290049333307,-5.866033362819613e7,2.2889826357717398e8
-0.002310000127181411,0.4608578994448818,7.25543169077143e-5,46.160731599034975,0.9105470255699996,2794.16410139574,13606.956491203702,-1.8845690788201004e8,2.3788511961538097e8
-0.0023200002033263445,0.4613332748802722,6.776480866380242e-5,45.561059844983745,0.8856909248480523,-46270.0410689328,13028.909688888007,-1.3325923496953736e8,2.228435441989091e8
-0.0023300000466406345,0.4618948456268295,7.230001030960555e-5,45.82295967616118,0.866486053784161,-13401.486440700075,14337.475987234402,-1.1477228882250702e8,2.4471846743232182e8
-0.0023400001227855682,0.4622293192259963,7.008720828857452e-5,46.76908978027053,0.9281391676504659,-38959.526108508486,15097.438538288701,1.9150991668752396e8,2.912819998322916e8
-0.002350000198930502,0.4627002122756038,7.150079412863704e-5,47.841791525401696,0.9591752802010833,9465.575227939482,14921.810099271954,-3.995218381536621e7,2.6598072934285453e8
-0.002360000042244792,0.4631918030391618,7.354082829138461e-5,46.27957979500591,0.9222479950690828,-15020.888310146958,14719.27657354975,1.180594402448631e8,2.521684301890297e8
-0.0023700001183897257,0.46362600777038004,7.291287233099209e-5,48.461732820327086,0.9628844557626701,9683.502013966252,15197.811823596747,1.5673625049212968e8,3.1998954881570506e8
-0.0023800001945346594,0.4641625089717451,7.194728929397199e-5,45.60244413510407,0.9055874315446754,19840.82045473079,16338.809605203858,3.025490576332557e8,3.3759010934365946e8
-0.0023900000378489494,0.46442795145261956,7.330121456834955e-5,45.21185818422403,0.9008776871044304,-19005.481293370303,14683.950441298874,-5.5752157060985476e7,2.7478587927329236e8
-0.002400000113993883,0.4650267085159023,7.183507242708155e-5,46.35769422407063,0.8613697527619817,-15767.822981478563,14236.720370612464,-1.3512431685405454e8,2.4614666595659214e8
-0.002410000190138817,0.46549431907109057,6.699059493869695e-5,46.10311534914858,0.9374427459430372,-13857.496798150702,14622.623843865133,1.1699610843119182e8,2.6171042604055634e8
-0.002420000033453107,0.4658765503455066,6.743396111859445e-5,44.62712355871823,0.8880008171853483,11388.679809298463,14148.044587121554,1.6404800586060542e8,2.6245799926623598e8
-0.0024300001095980406,0.46639062987019997,7.222865000283645e-5,45.918019479434314,0.9015465341943851,-16272.618272993464,14386.657736087558,2.193903346723441e8,2.505248407191759e8
-0.0024400001857429743,0.4668291812467736,6.75976276377856e-5,42.700194403668824,0.8304751629325096,-14430.747440024446,12824.4196773263,-1.0586619908298163e8,1.878236419688529e8
-0.0024500000290572643,0.4670985933130952,7.131841504521565e-5,45.640540516547915,0.9054704932198354,-6261.230456977725,13772.316134808594,7.254631406221329e7,2.2090163693056604e8
-0.002460000105202198,0.46771165346870536,7.001924902506422e-5,44.3759422405221,0.8764354184257299,-9293.688024416866,12351.988320616218,-6.5022676950656645e7,2.1960824536309385e8
-0.0024700001813471317,0.46815823924705696,7.005588400373251e-5,44.72673943605901,0.898150032386991,-7062.242860327324,13979.898867872473,7.611565811400755e7,2.2998355855068907e8
-0.0024800000246614218,0.46866344419199724,6.94339252982648e-5,46.21776754051979,0.928580145699793,-22694.381634997168,14229.398381307536,-1.2122275891451755e8,2.3635553759035233e8
-0.0024900001008063555,0.4690419273215288,7.309172598380372e-5,45.08900258996919,0.8496522889645459,-6245.374566725248,13892.452159316163,-1.6502237522393723e6,2.3918690294037297e8
-0.002500000176951289,0.4695289100370953,7.198894688499243e-5,42.64755076956645,0.8355472984408793,-10472.633592196136,12249.664245488579,-3.2239570629756933e8,2.121580614523956e8
-0.0025100000202655792,0.4698863737361034,6.851447302572226e-5,44.815458764177784,0.8987583544216587,-32850.98826094201,13689.392848167396,2.7859728873735917e8,2.4066861192638975e8
-0.002520000096410513,0.47047243743209993,7.079049643972756e-5,44.44710574954294,0.9010981613281066,-479.93239000757274,13944.007100959028,1.1727712131091219e8,3.2493340039050126e8
-0.0025300001725554466,0.4708876836252284,7.474860161112107e-5,44.04145957035024,0.865259665214287,-26926.81103234989,13425.556164680904,1.6141228883922848e8,2.253346009898219e8
-0.0025400000158697367,0.4712982432731662,7.07258414701072e-5,42.910717662901654,0.8830294253724107,-16039.764476126806,13426.138059807643,1.55628890620864e8,2.2742407427588353e8
-0.0025500000920146704,0.4717045634536069,7.381705862227009e-5,43.26826111202589,0.8696408654491103,-6959.394839334799,13350.442836787612,1.7441084069553766e7,2.4148182892316556e8
-0.002560000168159604,0.4722133495169166,6.914799399292808e-5,44.33697454427212,0.8625232944523211,-10693.992146420396,12872.291635595415,-2.2965650721586317e8,2.177322464015655e8
-0.002570000011473894,0.47262681175679305,7.012388991250877e-5,42.52886496093275,0.886410329386712,-15014.349168869436,12972.75015917492,1.894839165259009e8,2.249626824127164e8
-0.002580000087618828,0.4730353196141305,7.087869776813195e-5,43.36986256030921,0.832891800021914,-18321.864140151854,12644.92906680062,-1.4846130102412888e8,1.9426682642959893e8
-0.0025900001637637615,0.4736029355520207,6.637624879815485e-5,42.85892705409754,0.8387225738753047,-32278.6398850732,13291.017027042994,-1.0100489223460902e8,2.6697580366120407e8
-0.0026000000070780516,0.4739521375381562,6.787705936018243e-5,44.199058951226924,0.8525347601245535,-9022.886975679738,12992.33799963689,6.845806300475164e7,2.1343658576367185e8
-0.0026100000832229853,0.4743507510329715,6.690757343433867e-5,42.29599726844286,0.8284710141788073,-12492.843556396907,12054.916868392509,3.602016676958599e7,1.9755436458927003e8
-0.002620000159367919,0.47480799644713345,7.216457330725162e-5,44.47548761731055,0.8703077548340731,-13102.42808027035,13260.662252164766,-2.7619270558511768e7,2.2031425795500293e8
-0.002630000002682209,0.475146883766644,6.514045958257157e-5,41.74473273709495,0.8422345045294914,-26044.91818029809,13745.85204714524,4.046593670410551e8,2.8526533369463944e8
-0.0026400000788271427,0.47566815386102523,7.035283773179495e-5,41.85328287002905,0.8415875413031947,-18441.762965576363,12481.292467428693,1.7382791163542476e8,2.1606912088142028e8
-0.0026500001549720764,0.47603150624014723,7.051483808384205e-5,41.77326437284591,0.8295946493222381,-17316.104184028703,12575.232940447675,6.3477723447257e7,2.0392886943785957e8
-0.0026599999982863665,0.4764000395781889,7.032321799507824e-5,42.2741909192005,0.8330950879250393,2220.179167830726,12166.751496088198,-1.459924170592674e8,1.944371835892513e8
-0.0026700000744313,0.4768392890503869,6.728380516358968e-5,40.653920164181,0.7722744553531516,-32188.964065205546,11419.538530283155,-2.361175190573644e7,1.8903340376585862e8
-0.002680000150576234,0.4772973688747728,6.693110234197197e-5,40.333702653567954,0.8166337960679101,-18082.82804619432,13610.8190560437,2.3790782458112705e8,3.1641642398649746e8
-0.002689999993890524,0.4777724908049394,6.911124819646964e-5,42.32804569950492,0.8513369699353184,2996.6786117672436,12337.223892484892,6.763947671202889e7,1.9737340578832203e8
-0.0027000000700354576,0.47821572101024185,6.538184236772774e-5,41.52055288260074,0.8415656569363545,-28078.657488163153,11544.857118969603,-9.061436712415703e6,2.0541442831525788e8
-0.0027100001461803913,0.4785101640412584,6.675000649309863e-5,42.81580609048245,0.8877926600035734,-24818.18276612651,13338.292925546291,3.345494012039422e8,2.6966563522361845e8
-0.0027199999894946814,0.47887437600493976,6.851645863737719e-5,42.663768487278645,0.8150033370501708,-10572.621564633666,12131.580325407118,-1.7802087156610548e8,1.798631281043947e8
-0.002730000065639615,0.47931060570309064,6.91924970956574e-5,41.72553877210494,0.8104935539962469,-8871.084853746954,12080.026158963754,-9.576642379512616e7,2.124289244559269e8
-0.0027400001417845488,0.4798013561946158,6.57614504985504e-5,41.071137047273204,0.8005380154466561,-2207.69687419811,11936.817894116966,-3.1326888461401157e7,1.9346335884270066e8
-0.002749999985098839,0.48026447888666246,6.548083866248693e-5,40.44592457070178,0.7810877993305215,-10595.680388153645,10377.67561905771,-3.3588801280056816e8,1.7143907810012838e8
-0.0027600000612437725,0.48055973564168647,6.737002034251905e-5,41.266952340732814,0.8479721280550456,-4259.038048751254,12926.934646552172,2.3448876651249328e8,2.3451149494357008e8
-0.002770000137388706,0.4810321526485554,6.574964091266879e-5,41.078142309087134,0.8063695339668908,-20043.174726316556,10004.537172268541,-3.941253752808013e8,1.5997329331035292e8
-0.0027799999807029963,0.48138775736875783,6.891407891707882e-5,40.16919517180559,0.7734560403622299,8064.8985815493625,11837.466446069322,-2.835634042062853e7,1.9297680514947343e8
-0.00279000005684793,0.4817485015090906,6.524417942011065e-5,41.266867032265345,0.7892989581799121,-20005.38546128375,11627.872654429131,-1.377057834973093e8,1.6622199308154318e8
-0.0028000001329928637,0.4821047986297812,6.60405991611041e-5,40.329807583193826,0.7621483789433179,2857.089492198603,10607.92604207479,-2.0022558282918602e8,1.752352862877285e8
-0.0028099999763071537,0.48266749384062685,6.643586475414837e-5,41.45123780636889,0.8306082327237767,-12579.2649358041,12530.786786475082,2.7991912318865436e8,2.358986894721848e8
-0.0028200000524520874,0.48322267829017945,6.590234840778211e-5,40.59052085132406,0.8477711470448385,-11149.601043084189,13351.41224453323,5.773367902548285e8,2.501477574293495e8
-0.002830000128597021,0.48342202619833424,6.717873035761747e-5,38.88812270752048,0.7479096488267036,-18724.910596729864,10673.91484247945,-1.4218562151032063e8,1.5490197093753204e8
-0.002840000204741955,0.4839770509432419,6.325436482387582e-5,39.710124780015704,0.8126742344788894,-3482.256188909778,11989.31361798123,1.4347354810227862e8,1.8073384288133174e8
-0.002850000048056245,0.48429842205411433,6.72872732989536e-5,40.00516735048548,0.7887409444132917,-16365.16303903456,12099.596662043836,1.380267134195031e8,2.0033003620620355e8
-0.0028600001242011786,0.4847798154123829,6.73321864451065e-5,40.00083755529253,0.7667215050718755,10801.283304007444,11245.96878180335,-5.770478148066801e7,1.8532493577044594e8
-0.0028700002003461123,0.48508556964911365,6.709445132304005e-5,39.09647027913823,0.7655869962453667,-18027.8228188151,10169.69046472884,-9.551046679258804e7,1.4336056628636682e8
-0.0028800000436604023,0.48548908447237893,6.519515402963421e-5,38.96126372318801,0.7551362554812374,1730.149407511039,10922.964655092386,-6.2695710286383584e7,1.9574377247434947e8
-0.002890000119805336,0.48595979315487786,6.555470387254691e-5,39.50629154007946,0.783136740983815,-17163.623711339045,10398.793807096014,-1.6218569433954233e8,1.6751014185566863e8
-0.0029000001959502697,0.48617412540753635,6.440568335306775e-5,39.24910107186717,0.7769439374430105,14959.006902071505,11482.123309269,1.8314129141078785e7,1.784562839646902e8
-0.0029100000392645597,0.4867327399604603,6.568250370013167e-5,38.73444441955501,0.7522497701304585,-3733.115236544614,10091.754734673177,-1.9691479900722578e8,1.743328387314725e8
-0.0029200001154094934,0.4870703678980295,6.726616215456539e-5,39.38846689656423,0.7499053402713068,-5250.424114882322,10301.831883541086,-3.192225913116258e8,1.5412649315638748e8
-0.002930000191554427,0.4874526330425226,6.520586259662854e-5,39.95152251685117,0.7684065966249849,-9530.310637812114,11546.11029576327,-3.878059111403911e7,1.934806798367688e8
-0.002940000034868717,0.48780060887287313,7.004565394614647e-5,40.37712751205496,0.8058619402665028,2985.2434835180566,11165.292258038451,-8.382773456396267e7,1.689765087008514e8
-0.002950000111013651,0.4883148153139283,6.796991602729023e-5,39.829241601862456,0.7686286912717615,-6872.047638991792,11246.214841651505,-2.685427565839966e8,1.6811102055625302e8
-0.0029600001871585846,0.4886989786297315,6.566625265675628e-5,39.79052834727217,0.7888238065403292,-28499.664845347113,11172.844166756176,3.65946428368803e7,1.748083602679141e8
-0.0029700000304728746,0.48900052121696064,6.486418664301465e-5,39.66260398610546,0.7342002838048617,-19233.188818130053,10824.095267343415,-1.2307913784414671e8,1.5649332184494013e8
-0.0029800001066178083,0.48939495892616125,6.56575697112058e-5,38.718764816129614,0.7671087311239392,-19696.231545783023,10309.032720267302,-1.9016514509929222e8,1.7202749425742835e8
-0.002990000182762742,0.48981040775123424,6.37633309400444e-5,38.47634815938895,0.7743067444713126,-16548.76442360066,11373.714541956535,9.067003622998473e7,1.9629152804415658e8
-0.003000000026077032,0.4901091757116378,6.587679788005146e-5,38.73379063132317,0.7460749167664488,-7440.16830586551,10013.722022935006,-8.863467080305134e7,1.518980395442364e8
-0.003010000102221966,0.49057348236895054,6.431433016142005e-5,38.81408615843117,0.7527876320285056,-4452.400859246157,10392.330268914724,-3.056980144680232e7,1.670351737513206e8
-0.0030200001783668995,0.4908580811727902,6.402025513249014e-5,40.36421558790333,0.7643377530087914,-8975.905798587111,11269.110418482733,-1.7284524840002063e8,1.7240937650796545e8
-0.0030300000216811895,0.4912539144809238,6.282562543620391e-5,38.679899918984695,0.7522691437690311,-11639.750871937122,9998.015435904399,-1.4952642472740656e8,1.4546721176257494e8
-0.0030400000978261232,0.49171690597988754,6.413014578019774e-5,38.97844679193105,0.7881610356501243,-15454.666936895022,11345.96160257522,-1.3641808163371943e7,1.865389545152582e8
-0.003050000173971057,0.49209036077175394,6.438951076866134e-5,38.2965553141281,0.7474429176802571,-6252.808755907516,11524.870075957711,4.968791844266563e7,2.186187238709107e8
-0.003060000017285347,0.4925225634114757,6.716966618309679e-5,39.505378802828204,0.8256469991118096,-5018.527325262696,11245.677537543734,7.310370216435932e7,1.5711219160209715e8
-0.0030700000934302807,0.49288436079997294,6.46927765483384e-5,37.436855571332266,0.7667033394188876,21982.9008637697,11319.756485092043,1.6339299747702664e8,2.151876519455736e8
-0.0030800001695752144,0.49343582833409855,6.508105982967028e-5,38.72939460604442,0.7298475617234853,662.7828602611858,10811.446556496117,-1.8901877600503936e8,1.7340711445127976e8
-0.0030900000128895044,0.4937399951818278,6.538287012069269e-5,37.00609083308069,0.7595257370588183,-7996.487018683994,10381.769042130622,3.111615595010398e8,1.7302782120744422e8
-0.003100000089034438,0.4940883744554006,6.904232439047192e-5,38.2911393617031,0.7541564913256545,-12027.94202284059,10959.610910745707,-1.3625666194814065e8,2.283942796990339e8
-0.003110000165179372,0.49442776051320886,6.366174664220173e-5,38.08417123393707,0.7405360577505035,-24212.36929358399,9900.46460026798,-1.3823739106976667e8,1.431755436987381e8
-0.003120000008493662,0.49486916045278817,6.553960698455096e-5,36.76001874717807,0.6998212243339508,-253.77992934589952,9361.696748582819,-2.4143911621248507e8,1.4168435054094824e8
-0.0031300000846385956,0.4951350904154066,6.714976987600094e-5,36.67713788944929,0.7048817285690743,-22517.467467971284,9364.847086044581,2.0329465540847224e6,1.4830241246923193e8
-0.0031400001607835293,0.4955038767314396,6.391247580673773e-5,36.89713475532164,0.7406670551293916,-21321.162986036044,10192.37670203192,2.4348727186006153e8,1.7345004301403448e8
-0.0031500000040978193,0.49597590326885643,6.367267150971349e-5,36.816417737719846,0.7222887848523996,-7741.535423503337,10182.521091116882,-9.366874923671482e6,1.5318856374206543e8
-0.003160000080242753,0.49624337623727094,6.49764946339935e-5,37.280631316929195,0.7201533448344034,-55253.49412884135,10856.174218537146,2.7087400229014975e8,1.8216977535110366e8
-0.0031700001563876867,0.49662814108058145,6.403579730582782e-5,36.77499454327236,0.7118238124499685,-5923.369184602544,9391.933740215605,-2.708394425107374e8,1.2160348179729645e8
-0.0031799999997019768,0.49691706103275696,6.230006992926947e-5,37.828125651759706,0.7511068721538797,-14694.959171676068,10469.293431768447,-3.416510117985369e7,1.6179977445252672e8
-0.0031900000758469105,0.49732593082664533,6.497053119645517e-5,36.987546469664935,0.7314680589481037,-24279.868437622365,9683.120603772542,-8.363473890984516e7,1.4768064324151698e8
-0.003200000151991844,0.49777247390279633,6.423135838787916e-5,36.65019037841426,0.7595045090946753,1186.750105622159,10056.74714182038,-4.642005180174137e7,1.446182424666669e8
-0.0032099999953061342,0.49817889578724855,6.423173986419818e-5,36.660895309833506,0.7320492219667566,-5585.272093849224,10505.415746277511,1.029190836502779e8,1.654317547532349e8
-0.003220000071451068,0.49847669323502924,6.462826669792433e-5,36.95130882745106,0.7583687968195042,-6162.214492863274,10623.248091326168,1.6987033760085583e8,1.7950885630300167e8
-0.0032300001475960016,0.49882045000441144,6.181676415508236e-5,36.804657007463,0.6996561703362261,-22286.3240485787,9647.95531775929,-3.2242256831397736e8,1.767982137407963e8
-0.0032399999909102917,0.4991106010088987,6.50186651092583e-5,36.49708501495089,0.7290806504103866,-18425.251957039196,10667.721750716788,2.1418575598330724e8,1.676332939859717e8
-0.0032500000670552254,0.499572634392424,6.434950476846913e-5,36.375357788119636,0.7413852020996575,-25659.87012654919,9942.700119934989,1.1278416028927734e8,1.6595774536396185e8
-0.003260000143200159,0.4999291465039246,6.498455203511982e-5,37.437848689610334,0.7346104225325638,-19604.691031385413,11021.181062598691,1.660425081297281e8,1.8005961380811274e8
-0.003269999986514449,0.5002929935105088,6.311950420933585e-5,36.16163414637801,0.6865593874937105,-19519.32013234536,10035.595096487146,6.569170963126944e7,1.5541888906941345e8
-0.003280000062659383,0.5006548911911496,6.245485601932439e-5,35.95298243007343,0.7173253786480783,-8223.503236452043,10562.329444836247,2.808953678612382e8,1.762397480152749e8
-0.0032900001388043165,0.5010183899186376,6.500149240803252e-5,37.03144875446288,0.7645105170023054,-10746.117840049397,10164.768147225843,-4.898978655544069e7,1.4934232104836002e8
-0.0032999999821186066,0.5014742368934267,6.145077857879584e-5,34.667114235079836,0.6946405295375255,-1499.9760678007979,9066.906538764126,-8.213117015968998e7,1.469303025493384e8
-0.0033100000582635403,0.5017468575005073,6.135537514988265e-5,36.08340297038132,0.6721047811017038,-14972.22289858366,9081.988824686703,-1.4444919874386477e8,1.2683897631555668e8
-0.003320000134408474,0.5021606673098112,6.18309990704978e-5,36.23388691147866,0.7036996046587176,-8533.217080336797,10003.529764518551,-9.349569978385088e7,1.486863667356958e8
-0.003329999977722764,0.502532955665345,6.352124936995378e-5,36.06771060688943,0.7284365135311348,-8695.214950825268,10058.246346152227,4.642359995690642e7,1.4139555833809805e8
-0.0033400000538676977,0.5029542360822673,6.286892673127264e-5,36.07913734173901,0.6874150706255696,-16589.555819658446,9840.755864148341,-9.014268662184551e7,1.5891776340047178e8
-0.0033500001300126314,0.5031482534189651,6.55263589943082e-5,38.037412000935646,0.7203731535682455,-10210.48026742959,10492.005073249147,-1.1805952099270476e8,1.753321076707976e8
-0.003360000206157565,0.5034987883853198,6.152075683987263e-5,34.961640025801785,0.6937134114021727,-2184.483950490293,9050.48599301582,-5.983566537021144e7,1.3074248037244791e8
-0.003370000049471855,0.5039345431583003,6.354132855011751e-5,36.30121224149244,0.7163127727517342,4734.83238617512,10062.803009845356,-6.753550763153654e7,1.4944868969070944e8
-0.003380000125616789,0.5043267963445914,6.0955706421963076e-5,34.88537127392618,0.695878776866764,6519.673833063024,9451.838346863402,-4.486298552834142e7,1.500193378045317e8
-0.0033900002017617226,0.504633229364577,6.1429219446218e-5,35.6608690820469,0.7110367917364432,-12373.906636128091,9377.004031191394,-9.179694153196533e7,1.4706946499454555e8
-0.0034000000450760126,0.5049741136773317,6.358868531471275e-5,35.11155537966689,0.7461273263359806,-20455.4704701041,11485.866843367023,4.8591673689940536e8,2.4255036546227047e8
-0.0034100001212209463,0.505298655980639,6.22475484357988e-5,34.144106034666365,0.6751268934913982,-866.8719980154737,9958.397682083018,2.068429135863489e8,1.6754743661680084e8
-0.00342000019736588,0.5057150754663451,6.509052020776517e-5,36.52048062521974,0.7324486186814044,-7895.341687849349,10377.104348096827,1.8559816710285625e8,1.5202056581272504e8
-0.00343000004068017,0.5060028567841337,6.379464493573444e-5,34.41862950772986,0.6988039632816535,-6200.498190842066,10905.749987869642,4.0315536427124995e8,1.8791759433495763e8
-0.0034400001168251038,0.5064686641930426,6.252683397013968e-5,34.012394271322776,0.6566440339809566,-12595.789647264355,8977.32799756011,-3.109616931555617e7,1.3930715518746042e8
-0.0034500001929700375,0.5067165242478433,6.335062301675975e-5,35.31534870259552,0.6953401713421106,413.50361428667145,9920.55429997376,1.1668934797402683e8,1.4162016156420502e8
-0.0034600000362843275,0.5070325393061387,6.167846914963657e-5,35.02904954399978,0.6995705078022045,10984.982777801159,9894.972838123656,1.630559901251754e8,1.5057550549949676e8
-0.003470000112429261,0.5074006206286199,6.0653115656921354e-5,34.25808194457846,0.6888113506965722,-7644.492251418071,9409.985943588343,1.1480175465994488e8,1.5213669966684496e8
-0.003480000188574195,0.507782550925977,6.069356815259732e-5,35.11594268885306,0.6817385987087332,7918.044864413361,8876.102788019974,-1.1400036320451403e8,1.4169965971221453e8
-0.003490000031888485,0.5080960950816458,6.172600286469105e-5,34.59812022719538,0.6687664011153704,-10863.431687403836,8930.783971469942,-9.212155260576929e7,1.3907640555075064e8
-0.0035000001080334187,0.5083961667649278,6.038070859488441e-5,35.586504065650026,0.6986100547563473,-10865.68753185222,9513.855144182884,-1.3298215884397055e8,1.5198378213694242e8
-0.0035100001841783524,0.5087827201259427,6.264962090826167e-5,35.61973677206357,0.7164127760301771,-3126.3279354300244,9360.487946309899,-4.359157840110155e7,1.439563626270454e8
-0.0035200000274926424,0.5091393919827361,6.358485634366318e-5,36.37609630802183,0.7242991692575859,-17034.135416948327,9548.770538124923,8.99993096258971e7,1.6044199451068556e8
-0.003530000103637576,0.5095499805993455,6.182207977582984e-5,34.59011812625054,0.7009748078434954,-30019.578515350342,9659.810838383764,9.083782519845064e7,1.5547405310782522e8
-0.00354000017978251,0.5099452298070766,6.214160085073786e-5,33.99417150697574,0.6822866962484898,-11426.631070130592,8461.485386968705,-6.7004888626406886e7,1.2648129148491548e8
-0.0035500000230968,0.5101639338784738,6.0581985009655324e-5,35.056379505558176,0.6804821956237829,7778.894294829217,9415.390158074822,7.029705947710395e7,1.5440632182040164e8
-0.0035600000992417336,0.5105667105479633,6.312513931656964e-5,35.68090746828829,0.6944032338179256,2626.653644989728,8938.890046227974,-1.0804477615090802e8,1.34980133246073e8
-0.0035700001753866673,0.5108221916640182,6.279654800265465e-5,34.55458072139895,0.6866615017175685,-9016.115020856727,8616.367872895258,-5.140092839175716e7,1.2621473233537951e8
-0.0035800000187009573,0.5111756797979353,6.016598065855437e-5,33.600385391295845,0.6919843358992036,-6007.475806642867,8800.194376762844,9.41052593040606e7,1.2522825748248568e8
-0.003590000094845891,0.5115571794360763,6.0426423332279124e-5,34.42592962807712,0.6802164564836476,-9734.61230680967,9053.540347273418,-4.6060241793733545e7,1.2954103072241525e8
-0.0036000001709908247,0.5118654700468351,5.93505013511383e-5,32.85285505224579,0.6343133356944706,10559.51365195507,8105.646262286765,-1.861001710915572e8,1.1763659023371576e8
-0.0036100000143051147,0.5122008994074831,5.9300642045853947e-5,31.475009985948294,0.6233265729091582,-2747.444325052972,7319.928479736866,-1.095060054233367e8,1.0494239090605325e8
-0.0036200000904500484,0.5126387594142642,5.847552455224619e-5,32.62094917117471,0.6501981600669615,-7447.071624696797,8314.30172325436,3.892810465567627e7,1.2106803289990193e8
-0.003630000166594982,0.5130018717045779,6.327545097481734e-5,33.67068077508446,0.658555895214863,-8397.511227800409,8463.555918647136,6.708325559431668e7,1.302694552253305e8
-0.003640000009909272,0.5132461309689097,5.903533200005896e-5,32.60501653623241,0.6340854943187436,-11441.506657682923,8104.247134031398,4.5004471777950734e7,1.0880055233724546e8
-0.003650000086054206,0.513523026336177,6.067175211708871e-5,33.78368825964655,0.7022237707496181,4380.836665093581,8986.366160795467,1.2535780067448378e8,1.3207005956365879e8
-0.0036600001621991396,0.5138411291055086,6.055891072034419e-5,33.59466104611064,0.6924300714933147,-2781.2682286756817,9324.822149968611,1.786949569241704e8,1.627697870558993e8
-0.0036700000055134296,0.5141949571749193,5.997638968496752e-5,33.953822732021834,0.6991986454974646,-7381.3984786204355,8751.694380879446,3.018539273689288e7,1.1798727485980922e8
-0.0036800000816583633,0.5145312393637369,6.068623450713882e-5,32.95740009484165,0.668421168070575,-22880.77940897156,9030.040622079488,4.9431289036224335e7,1.406901315883331e8
-0.003690000157803297,0.5148514819394098,6.009513901618777e-5,32.56379469271218,0.6391763677290878,-4727.9022756035665,8458.72684507716,1.0172851847167164e8,1.1463058210527298e8
-0.003700000001117587,0.5151461668787408,5.6786976781941e-5,32.8560525655945,0.67467324062386,-10635.98661446155,9519.144568598962,2.979800259104618e8,1.6237059841557056e8
-0.003710000077262521,0.515483087279764,5.8857024543939034e-5,32.8197425961184,0.625598142208614,6462.327033574189,7702.4985198734785,-2.0162570023501107e8,1.0194894328302497e8
-0.0037200001534074545,0.5157841056772736,6.268731537730431e-5,33.63426743374812,0.6797477748515605,-7709.860857648501,9400.828009855451,7.743979595686226e7,1.477026515324636e8
-0.0037299999967217445,0.5160977407150849,6.04205108079942e-5,34.09758531870889,0.6745609993189164,-540.1757835934533,9062.979794886176,-1.1668211005810674e8,1.3738705631961203e8
-0.0037400000728666782,0.5164994278469593,5.884703697017864e-5,32.82296627779068,0.6411278974138771,-6691.439123952106,8875.759059292885,-5.72658617433528e6,1.4218150190922016e8
-0.003750000149011612,0.5168704656278369,5.938359562664601e-5,33.32593970293492,0.6391289750618512,2013.85975959668,7874.857349746642,-1.9901884077045497e8,1.0855261511059546e8
-0.003759999992325902,0.5172586164710694,5.966052745955663e-5,32.82519598767322,0.6553699534554085,-3989.281551861131,8348.63810635006,-1.4171896726429254e8,1.3350370876266405e8
-0.0037700000684708357,0.5176007282415868,5.985910281298598e-5,32.84584242330209,0.6392484891838508,-2739.4844760409833,8521.077361539847,5.740268302389734e7,1.3394701238835378e8
-0.0037800001446157694,0.5178335414009988,5.996307347949314e-5,33.64069594183202,0.6775491248870609,-25608.849492408957,9083.856157667578,1.1542050993437077e8,1.2597542355201526e8
-0.0037899999879300594,0.5182802540621598,5.937116957733548e-5,31.538948615181138,0.643133320318864,-18441.921206374594,8530.995608620686,1.0532750232500404e8,1.2915997732286866e8
-0.003800000064074993,0.518473887107661,5.997095219661418e-5,32.20657050698586,0.6400664978125423,-8979.859319169007,8170.7057585928,1.1503184058833939e8,1.183671781553091e8
-0.003810000140219927,0.5188115421974682,5.8351818669999804e-5,32.07168350246945,0.6246273141902029,-7527.327711339216,8115.143625522491,-1.109650586601766e7,1.0375653546425408e8
-0.003819999983534217,0.519258984409657,6.058174056056691e-5,33.022965109808595,0.6418052268569493,-10103.36285802522,8438.310669543942,2.832162359853875e7,1.1509028467916706e8
-0.0038300000596791506,0.5195509572142628,6.0011230135476016e-5,32.85563851344428,0.6541039130032634,-7755.652402976117,8520.292766522596,7.08047466889038e7,1.2771343823350023e8
-0.0038400001358240843,0.5197531713741596,5.964059172253839e-5,33.11823974399867,0.6488767689442114,-4938.200774144133,8924.177741241363,2.351007460930198e8,1.2884246551688802e8
-0.0038499999791383743,0.5201488412323644,5.998870116988958e-5,32.113599043702855,0.6311435835208862,-13369.23509788967,8088.70619596858,-4.7362124106433384e7,1.0858258497643122e8
-0.003860000055283308,0.5205257012418004,6.0368142737477323e-5,32.70363746232982,0.6799411252706383,-7927.864630406355,9437.41466175343,1.9627653600420246e8,1.6293984018337238e8
-0.0038700001314282417,0.5207333611850393,5.916592542809835e-5,31.554464299265252,0.572933471277847,-7794.752158708712,7155.1448930346605,-1.8167430410475972e8,9.127543342589822e7
-0.0038799999747425318,0.5210208650647663,5.8618719644678735e-5,32.15917051470213,0.6242776576578314,-24339.05522183457,7959.793153079361,-2.5610514217246674e7,1.1026387686919917e8
-0.0038900000508874655,0.5213131856335441,6.0213048556498335e-5,32.07727433947965,0.6324015641260683,-15823.375314098726,8190.7828857714885,-2.588291438966733e7,1.1827410600444008e8
-0.003900000127032399,0.5216849846629306,6.153702049215825e-5,31.72326111870874,0.6366421989559322,-8920.597642127439,7643.274376391386,-3.6017758880819015e7,1.1094406581507307e8
-0.003909999970346689,0.5219840512466498,6.231532775283396e-5,32.69964218424787,0.6924347372808267,-470.2150068909606,10929.95902140636,3.4959037323612535e8,2.5932526889056802e8
-0.003920000046491623,0.522360733228026,6.009391394937619e-5,32.079444110681855,0.6093112454132515,-6573.224876592032,7885.412887481113,-9.778121128769074e7,1.1832372136342318e8
-0.003930000122636557,0.5227118548224219,5.954409607474694e-5,31.287503629049333,0.6244769190061267,-14320.530737680296,7988.257191108028,1.3288498059759833e7,1.204089532330674e8
-0.00394000019878149,0.5230182888133097,5.9058278641160244e-5,31.31086907164407,0.6270082982815023,1155.840093682553,7873.0200762937975,-1.5793570713620959e7,1.0891148968258844e8
-0.003950000274926424,0.5233100040987835,5.713017175002763e-5,31.921208639576005,0.6125507968554251,-15723.703544936468,7983.561755416896,-3.687444331150582e7,1.184383772595503e8
-0.00395999988541007,0.5236676838812879,6.014680389224799e-5,31.983495390511038,0.6605485970855594,-15898.876522157876,8253.597116210885,4.1119658673629865e7,1.1879248300389639e8
-0.003969999961555004,0.5240199930613624,5.8773787321842915e-5,30.941973182801338,0.6332979524820853,-16375.676355394478,8419.02367449094,1.8038950886660716e8,1.2404911313297431e8
-0.003980000037699938,0.5243046986258711,6.120028307037423e-5,31.133463257285918,0.5926877650352173,-17283.455018298322,7545.704964834112,3.880967725850041e7,9.515859904619364e7
-0.0039900001138448715,0.5244835745816231,6.249486014618708e-5,32.7881504545581,0.6341688976328146,1411.6765948953691,7653.511360316973,-2.8312634879414064e8,1.1000934673618156e8
-0.004000000189989805,0.5249513298018953,5.7935218353444626e-5,30.43256158266784,0.5757136926365247,-530.909926558031,7891.6181562424545,5.9933326322432026e7,1.4585188361863923e8
-0.004010000266134739,0.5251889364231029,5.908219761695119e-5,32.70374843125123,0.6680103663050593,418.22681484956297,9187.87048085325,1.9511007049396053e8,1.3334754011851649e8
-0.004019999876618385,0.5255995812674287,5.842294645077534e-5,31.00871213579099,0.6297619595659153,-8819.26074223957,8082.381110886841,1.1030310982147688e8,1.2528755773500709e8
-0.004029999952763319,0.5258749273976189,5.97157172733683e-5,31.399896733900746,0.6261156332852265,-5516.126521857729,8430.31168936184,-5.679577571404948e6,1.3804073573831448e8
-0.004040000028908253,0.5260525315034668,5.778069060324592e-5,30.850213429138762,0.5974827439611436,-6752.140680546831,8189.949210656113,1.0472161267545591e8,1.1688983998062456e8
-0.004050000105053186,0.5264238987327555,5.7914807057221686e-5,31.982339397050257,0.641265197226062,125.15071458592466,8951.434970197592,1.826454328672068e8,1.378117472501875e8
-0.00406000018119812,0.5266953521858436,5.910408258844241e-5,30.474464561480833,0.5662175256192924,-3145.5445635945675,7510.248041496726,-2.09583832280274e8,1.0426212187771021e8
-0.004070000257343054,0.5270267414788136,5.669593722924583e-5,30.354997924081676,0.6062248830884795,-27619.02551032714,7618.320245122102,1.807783572234789e7,1.1466634170007125e8
-0.0040799998678267,0.5273027159002377,5.542994893254589e-5,30.373265777667516,0.6206338069919535,-7639.202603102087,7540.046140510427,-7.224124960659279e6,9.61933327851779e7
-0.004089999943971634,0.5276438063389735,5.789378045326109e-5,31.00614399862816,0.5936372045921968,-21309.933499924373,7353.223916426407,-1.2171890096614626e8,9.916449980778658e7
-0.004100000020116568,0.5278947604635379,5.8239687966950514e-5,30.075001012863705,0.6081574574243412,-8164.307710036435,7640.448622222465,9.3058970925478e7,1.0733226378206106e8
-0.004110000096261501,0.5282488659575935,5.49001818101265e-5,29.73704060362876,0.5783687224114915,-11969.825461546521,7168.966615036154,-1.1159612382433385e8,1.1913725886702485e8
-0.004120000172406435,0.5285276965473311,6.112986376323248e-5,31.12955925164033,0.6273251694586505,-7427.1983085639395,8140.950629679829,6.236160154455788e7,1.169548470353824e8
-0.004130000248551369,0.5288473545700424,5.792079733886158e-5,30.544736949015483,0.5778302760872159,-1688.300287437042,7350.887608803189,-6.59714522168171e7,1.1865265419039896e8
-0.004139999859035015,0.5292116394930287,6.029621506180118e-5,31.43955271591083,0.6009340058450846,-7580.380153641128,7225.962942803814,-1.4236615438816756e8,9.35703236532938e7
-0.004149999935179949,0.5293250166822687,5.757055299972305e-5,29.4989920274201,0.583200571921814,-6975.263002793684,6877.602845510871,-2.3210170623565037e7,9.433412714083013e7
-0.0041600000113248825,0.529742416077793,5.750659646385327e-5,30.52877066131503,0.5871145853270143,-1463.7038243823463,7112.981668590767,-9.824415914840803e7,9.019983863380158e7
-0.004170000087469816,0.5299658044532757,5.83441326780584e-5,30.061526641848378,0.5823126079973651,-12429.121758551226,7474.491697188816,7.726361574392721e7,1.0850001583221139e8
-0.00418000016361475,0.5303689017893982,5.738648018015737e-5,30.113612553436056,0.6083652828295517,-10802.84890916819,7343.475051259492,-8.28686974939544e7,9.781406607621719e7
-0.004190000239759684,0.530706825827411,5.5974711965734946e-5,29.917129413485974,0.5965905178282639,-10960.945510874823,7707.762380451609,4.270738923681055e7,1.1778409216641955e8
-0.004200000315904617,0.5309256719336259,5.5554556177885726e-5,30.145228040030766,0.612911456397786,-27839.325807065135,7647.577001820597,-3.034658888157174e7,1.0532013351815033e8
-0.004209999926388264,0.5312564115126375,5.970861962685723e-5,30.08780908921876,0.5845690627257498,-7629.955266686937,7388.978914329625,6.994038111976826e7,1.0687725445055468e8
-0.004220000002533197,0.5315910550610629,5.8825539269200834e-5,30.62044658108904,0.6155082823445814,-8652.912633385233,7889.916468748627,1.2187495982625934e8,9.779891562709562e7
-0.004230000078678131,0.5319875863614261,5.8621167521468675e-5,30.589871286498553,0.5938222644489326,-4988.745914331698,8346.524724932777,1.2989191934605794e8,1.6596211293046346e8
-0.004240000154823065,0.532080532536411,5.76213667282621e-5,30.672694016352295,0.616827100318165,2803.620545084634,7550.807785107102,2.9417238518097986e7,1.1730191373202422e8
-0.0042500002309679985,0.5325109643317999,5.713220573535834e-5,29.696028991166365,0.5784846282083075,-9807.71944658994,6548.407889302157,-1.754080581356871e8,8.331496242502877e7
-0.004260000307112932,0.5328188473211719,5.710615367144928e-5,30.40285394934996,0.602802198934663,-1905.3773409752869,7928.544286990979,1.0876472420503087e8,1.0482017770896283e8
-0.004269999917596579,0.5330891765454657,5.9413276220517794e-5,30.45509049876756,0.6236447683747055,-4567.96495861235,7294.928534366557,-2.265904582276374e7,9.055777584291318e7
-0.004279999993741512,0.5334509950069586,5.655177358810942e-5,29.53022455092439,0.5844744539514822,-4253.437830128441,7707.265293886356,9.657366887535158e7,1.0588351128619234e8
-0.004290000069886446,0.5337197304387106,5.678906792400004e-5,30.410297044923677,0.607729022661625,-7620.257832634116,7572.023807318544,5.077503108947324e7,9.510551039116037e7
-0.00430000014603138,0.5341110757657556,5.800420178812962e-5,30.069104556140747,0.5932402857051317,-3136.942925410015,7043.68603305456,1.2078723503956286e7,9.035880044572574e7
-0.004310000222176313,0.5342978298100524,5.6391869268796005e-5,29.854492585766007,0.5960748259487247,-984.3340466606803,7639.840144260038,7.965502245147376e7,1.0931125499419826e8
-0.004320000298321247,0.5346099997363746,6.122735555573153e-5,30.893642735504308,0.6079643979382447,-6251.785997733862,7983.158542432855,1.992696426764037e6,1.0051599489236519e8
-0.0043299999088048935,0.5348784029686826,5.6144457137108715e-5,28.483855389930238,0.5440302535767362,-3999.6051436076336,6240.592899565905,-1.0228031834817944e8,7.689560075507645e7
-0.004339999984949827,0.5351668716518327,5.875292498593633e-5,30.00295429973916,0.5929680282919864,-41.92254023736658,7316.722392471976,-8.682297422602838e7,9.899927231884156e7
-0.004350000061094761,0.5354936121238394,5.803380039098991e-5,29.723936969667662,0.5599842750819068,5853.5408245886165,7571.232136845648,1.0091262802876921e8,1.0140188054859966e8
-0.004360000137239695,0.5357442506237071,5.7395398108305547e-5,29.634459097079127,0.5799666856980346,1.2921613986925884,7851.021047911752,4.589911660028326e7,1.1678679937939481e8
-0.004370000213384628,0.536070967217267,5.895522650873313e-5,29.35939538116623,0.5821593559280165,5768.491856942617,7169.966398510255,4.24740538015187e7,9.489274148364012e7
-0.004380000289529562,0.5363970958664436,5.534478655167698e-5,29.258435258276474,0.5768272363347159,-9314.302201689128,7693.752523912904,5.629668814739842e7,1.2374632748625447e8
-0.004389999900013208,0.536685071469331,5.5625090085172215e-5,29.13667386034357,0.571630778975384,4019.8159180413763,6809.327364468246,-1.9036478552893333e7,8.655153944508505e7
-0.004399999976158142,0.5369456646558255,5.8506627330686705e-5,29.287222871034892,0.5859413908503396,-4663.43037727368,6934.146402737289,-7.534735486794573e7,8.361897508943383e7
-0.004410000052303076,0.5372291819423441,5.695773133337258e-5,28.771974902266656,0.5638630922215577,-6277.260076654463,6183.488345744508,-9.575372649387434e7,8.030886946045741e7
-0.0044200001284480095,0.537500715146959,5.840677702337951e-5,29.45102087727313,0.5789112582096555,5115.034187554688,7241.212751484136,2.2499442073023464e6,9.48596960061116e7
-0.004430000204592943,0.5378864197537772,5.516278212499276e-5,29.303743972863018,0.5546955557446159,583.6150743389139,7068.1254476521635,-9.881747743414743e7,1.0192982241920958e8
-0.004440000280737877,0.5380692214852201,5.67223420442605e-5,28.879596963171792,0.5991062772849387,-1104.7334622176713,7499.101657566953,2.2124514406579953e7,1.3023688317223135e8
-0.004449999891221523,0.5383714212488383,5.708032174583976e-5,28.312846454234116,0.5407778060027516,-6807.9351326031,6321.438659219483,-1.8110052567506912e8,8.536892923727846e7
-0.004459999967366457,0.5386750072923493,5.9781678862505255e-5,29.649800188619288,0.5875361750166519,-6525.542331780311,7562.426879457608,8.253900643092827e7,1.3220007866315164e8
-0.004470000043511391,0.5389501869329376,5.677625587156119e-5,28.223202184529335,0.5445199066676142,2907.39897621348,7095.645185427083,-5.546440945502074e7,9.461341045245509e7
-0.004480000119656324,0.5392135263700965,5.6173979668453144e-5,28.01744917822987,0.5249362137782225,-1725.9264092644416,5924.536367625206,-1.9922898791927263e8,7.27509778702068e7
-0.004490000195801258,0.539557016702962,5.9771043431032934e-5,29.058049201608473,0.5656596770743366,-6716.290226307189,7505.637585971965,1.0553506851155551e8,1.0620555018588088e8
-0.004500000271946192,0.5397685843001003,5.544026379654634e-5,28.86089166719617,0.556933115454602,-15017.13555348605,6901.184211859321,-2.497751912029741e7,9.781994297067678e7
-0.004509999882429838,0.5401626459459308,5.686515549683561e-5,28.461158682947218,0.5986511341438543,-4955.506390355496,7570.485943513425,1.0862587740049937e8,1.2187899153658515e8
-0.004519999958574772,0.5404038544916081,5.6292608411453016e-5,28.12762681663646,0.5631404760390402,-8706.909420553548,6692.242409713387,-4.693584674996299e7,8.908707564094122e7
-0.004530000034719706,0.5407280247110178,5.404290226344126e-5,28.335866555516006,0.5590854763155916,-6595.339278089801,7216.123439494609,4.4357280794803806e7,9.618392384334205e7
-0.004540000110864639,0.5409800183199576,5.588124412390768e-5,28.490563679005586,0.5442120098887666,-5039.697428153602,6559.10848551072,-3.9245197867917456e7,8.804530411022817e7
-0.004550000187009573,0.541206454220007,5.6373584094359e-5,28.574406829439642,0.5783927773597417,-10147.860398023593,7564.015425996561,9.385359945229323e7,1.1902688600190806e8
-0.004560000263154507,0.541492775927484,5.6292256654181254e-5,28.241571899955986,0.5747325599937216,-4273.111308634466,6668.3274195780905,3.634060775172316e6,8.624233160775676e7
-0.004569999873638153,0.5419117586620029,5.6943271555683146e-5,28.417154002209397,0.5804036074984105,-9934.982180909907,7164.965348372886,2.0262415739202533e7,8.67386187127685e7
-0.004579999949783087,0.5422007231464382,5.759833708172993e-5,27.098905328590373,0.5174766611423962,-5550.415471483713,6079.496143532761,-1.1215461983436756e7,7.771185109915926e7
-0.0045900000259280205,0.5423547818343155,5.428943808496725e-5,28.6046456574821,0.5386968754588605,-12914.196740019455,6172.438390772208,-1.1592276358827387e8,7.352047699103732e7
-0.004600000102072954,0.5426499183778422,5.549455433213646e-5,27.410002124103446,0.525624320815298,-1307.3363314418455,6345.139120090977,-4.441990490223836e7,9.570963552287632e7
-0.004610000178217888,0.5429878732402218,5.628523880851571e-5,27.71999268719454,0.543237675910049,-10303.848585863334,6673.553215008509,-2.1163703555856284e7,8.615630803939922e7
-0.004620000254362822,0.5432875870238526,5.395457414599479e-5,27.56178272459825,0.5513591977984009,-18273.83923157627,6199.530129172908,-2.177869633709588e6,7.830917152740172e7
-0.004629999864846468,0.5436406169398333,5.640037465286823e-5,27.371281380947153,0.5615388548144206,-142.7197589031044,6932.843101011288,1.6785653184767658e8,1.076574123730108e8
-0.004639999940991402,0.5438532968357086,5.461732378652508e-5,26.86797659904925,0.5428616763453683,3819.610072443788,5939.708014036089,2.8156653679725314e6,7.65453667437291e7
-0.004650000017136335,0.5440606633171323,5.682368610239244e-5,27.082845331640016,0.5516187343757938,-2304.2756702369957,6479.507945829111,-4.934902865675256e7,9.343902907410082e7
-0.004660000093281269,0.5443471316487065,5.6532518302212584e-5,28.86331448262328,0.5622918791606387,-8084.2347814452,6950.237588888301,2.0122173362596955e7,1.0300507497611351e8
-0.004670000169426203,0.5446349033871194,5.3837734564327415e-5,27.14674654372801,0.5627951424299147,-13054.396013095364,6631.61481954156,9.419105537028079e7,1.0215146699789485e8
-0.0046800002455711365,0.5450552664836867,5.671107807664041e-5,28.11658471071932,0.5365197401269519,-5806.167529777172,5893.221176307791,-1.6870091559151086e8,7.42873729910362e7
-0.004689999856054783,0.5451742338038984,5.5171630183604895e-5,27.098317954723658,0.5468768065056837,-12424.325537863851,6506.122936949978,5.316509150487843e6,8.459332896016395e7
-0.004699999932199717,0.5454568750598238,5.535601350619623e-5,27.634710506543104,0.5680512756129859,-3661.1393107152026,7208.609201820721,1.8905562195772153e8,1.0516274064369816e8
-0.00471000000834465,0.5458218379571684,5.731536382052038e-5,27.62015057161344,0.5458926862535161,-13622.59880541306,7221.854194995959,9.389685773358709e7,1.1484232361132483e8
-0.004720000084489584,0.5460415417527429,5.582809824882656e-5,27.941616007884832,0.5402388241228291,-7699.043674455237,6845.476451991347,-1.0266589344878867e7,9.801330042935905e7
-0.004730000160634518,0.5463605289721507,5.3345730397126446e-5,26.969379230944693,0.551541999490674,3002.4788655323773,7238.577267079881,1.951226152055411e8,1.0860729177131617e8
-0.004740000236779451,0.546661797482799,5.6872169668579384e-5,28.26287107511577,0.5686479682703325,-17252.709143168096,7291.668612384661,3.620354185271681e7,1.282843993046708e8
-0.004750000312924385,0.5468155550084889,5.5334386356901254e-5,27.402913619618953,0.5105325359109555,-12086.86442591571,5729.347387018176,-1.2191576331378977e8,7.159969387166627e7
-0.0047599999234080315,0.5470571849078988,5.352598357406529e-5,27.000269831544486,0.5386052498350363,542.2917458282128,6424.659947359386,-1.4416150873011054e7,9.053148850085554e7
-0.004769999999552965,0.5474590901574464,5.3107216428776436e-5,27.027110343077524,0.5546336598485544,-8804.271979928159,6838.8029728183465,2.3278401303022328e8,1.081923023801042e8
-0.004780000075697899,0.5477572266569131,5.430942046467368e-5,26.700837446594832,0.542233675029009,-5559.955570661318,6504.555383031871,4.4817900920861624e7,9.042669747914387e7
-0.0047900001518428326,0.5479689459915037,5.3917581612669076e-5,27.1806966857688,0.5372468101048266,-608.9727163968488,6457.893892873308,-7.590709890712237e7,9.169471655190156e7
-0.004800000227987766,0.5481842036625828,5.65020955941872e-5,27.147723709567195,0.56155540382671,-3485.1013261916937,6793.510935374229,7.20420981170085e7,9.205409982738413e7
-0.0048100003041327,0.5485082645288206,5.65518388899792e-5,27.74753850881296,0.5723695879433001,12337.344971158835,7026.7946825215195,1.4652887692390776e8,1.0727493949118288e8
-0.004819999914616346,0.5487421769910609,5.684541434561851e-5,28.15180294130349,0.5693988354463304,1472.1622311629362,6765.048614537672,1.3534170696553263e8,8.561919377829997e7
-0.00482999999076128,0.5490481442512354,5.72261865897471e-5,26.48728276145264,0.5180457956400687,-1929.0150635327268,6218.603852586687,-3.8239945423777546e6,8.033027744903845e7
-0.004840000066906214,0.5493614715973961,5.58041445271768e-5,27.15925730607613,0.5348511926882048,-11499.260217518833,6828.2401251283745,1.3101742254488911e7,1.0281443146312816e8
-0.0048500001430511475,0.5495969368178981,5.445327154790799e-5,26.840249466693745,0.5019747572513052,-2880.4079001238674,5546.2942261765975,-1.909397796292566e8,6.797720414826444e7
-0.004860000219196081,0.5498127376512038,5.155147404327338e-5,26.879158923234538,0.5419882679521333,-8730.76359139099,5967.587881641277,-1.9961097449079596e7,8.006189363882867e7
-0.004870000295341015,0.5501382962586703,5.266891118257333e-5,26.783581176033554,0.5344532131392796,-7008.629886145393,6229.431026477029,4.11967229888569e7,7.86214270990048e7
-0.004879999905824661,0.5503498843310635,5.467100787702368e-5,27.652265315240594,0.5619168926472852,-6780.564454163351,6788.951050583481,1.1212599591192711e7,8.72083059375068e7
-0.004889999981969595,0.5506697924503011,5.303179860872677e-5,25.399584543245396,0.49205359828202205,-6958.640523121555,5644.23456394147,1.3059847186759159e7,7.074297220078932e7
-0.004900000058114529,0.5509750101604968,5.606561578020137e-5,26.48597357574403,0.5284916631188837,2297.723862165054,6243.159202451406,-3.236628032118882e7,8.466711250876081e7
-0.004910000134259462,0.5511682640882916,5.364068094277551e-5,26.852199282182042,0.518904857806419,-2003.5355263280317,5922.790483906055,-1.2672786147741081e8,6.949338139690395e7
-0.004920000210404396,0.5514690992626482,5.332255594130628e-5,27.08609442225618,0.5486310581302656,2961.0278513679177,7002.870250911151,1.6957324936954722e8,1.0537625415666625e8
-0.00493000028654933,0.5517010988056431,5.46978414048563e-5,27.24168406958791,0.5090536905848618,-9656.995835416705,6351.183754551882,-4.338204457964089e7,7.681356104661329e7
-0.004939999897032976,0.552113135487772,5.584864956407779e-5,26.144047741565007,0.506439171574964,-2788.2210340903,5700.12254271889,-3.8932958432194576e7,6.945680170655037e7
-0.00494999997317791,0.5521598907426349,5.244852457816554e-5,25.65736643662322,0.5174537945469204,-5014.377461728444,6024.072535766613,8.115115765031268e7,7.771653494432268e7
-0.0049600000493228436,0.5525675550253243,5.538555088096301e-5,27.247156572965025,0.5284043814623212,-10234.539403827008,5898.368248066396,-1.377558774396498e8,6.869065869674453e7
-0.004970000125467777,0.552827286107944,5.50290656891716e-5,26.720238863254846,0.5007924745935124,-4013.480136905727,6050.568996767339,-9.604012335469188e7,8.440252098019259e7
-0.004980000201612711,0.553175290070847,5.513144450388129e-5,25.942530182074535,0.4930341984966838,-9168.96839386602,5673.138737919793,-8.027699338995126e7,7.385573915274973e7
-0.004990000277757645,0.5533780432320312,5.267379486818613e-5,25.74277099894457,0.5491639521428093,-5892.488547722387,6294.071515406987,1.3626884834117302e8,9.126795219186889e7
-0.004999999888241291,0.5536552206108236,5.185940357104014e-5,25.900775403534645,0.5364912820755297,-871.5734090641188,7082.893733618255,2.008266522481939e8,1.117419938615847e8


==> anc/Figure-5/d3_L254_rJ1.2.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5538434400130876,5.499707851190489e-5,25.73624868916798,0.5294586115838323,5934.898566017971,6725.00931517884,1.8184510330526844e8,9.785285152341777e7
0.004989999812096357,-0.5538438490311272,5.313513532004865e-5,25.580470173140416,0.5105696576710834,10971.522190999574,5697.523965270753,3.437466260995147e7,8.229609617194574e7
0.004979999735951424,-0.5535162357376886,5.5000945490444775e-5,26.421098290321034,0.5085715762257571,16278.81977551547,6522.775414740933,8.405523537395224e7,9.737998764846861e7
0.00496999965980649,-0.5533564493570245,5.380046895129929e-5,26.54169758179377,0.5114252461443608,6850.020943705293,6535.176237923137,4.213843756873535e7,9.53547692209614e7
0.0049600000493228436,-0.5530064912769016,5.358040788050131e-5,27.08912331262435,0.5361268282160736,10109.242856608282,6462.467008512154,2.525683718594174e7,9.39922738150207e7
0.00494999997317791,-0.5528569423704527,5.3776341764125445e-5,26.663823148920816,0.5194605290648773,5096.077920106838,5730.04733692232,-6.4528956146812946e7,6.945229077442445e7
0.004939999897032976,-0.5526359972913172,5.541954258062639e-5,26.894314238655667,0.530652481885199,14717.328102472942,7066.120544409391,6.3006435403206006e7,9.984955644026698e7
0.0049299998208880424,-0.5523457060471286,5.259053902374972e-5,25.7424537027872,0.4983439723997403,7854.343332318335,6068.662842216955,1.643272016170186e7,7.316700981482415e7
0.004919999744743109,-0.5520471621687165,5.1512674217981904e-5,25.831141063573906,0.5271894832833094,3672.718399316778,6192.257248382514,7.004493918451813e7,8.123915233400458e7
0.004909999668598175,-0.5517499480771128,5.7573192303008606e-5,27.545151657191802,0.5422841040467344,10127.35299590691,6449.617983688856,4.391833968305993e7,8.583469148386191e7
0.004900000058114529,-0.551479502615123,5.418048907859124e-5,27.18041022800781,0.5635892387645542,11533.801507561573,7015.4863658434615,1.062065099715366e8,9.76553957283201e7
0.004889999981969595,-0.5512530198102238,5.684779458594132e-5,27.04421452036964,0.5337594085443131,5291.08457812162,6197.571788643586,1.2063735101440893e8,8.639415950239886e7
0.004879999905824661,-0.5510158259267222,5.520912666752264e-5,25.69409783557476,0.5059083732938505,19271.977630423837,6250.5180879781965,9.33684444507529e7,9.538773858134185e7
0.0048699998296797276,-0.5507044914136179,5.276708594226322e-5,25.684522083261445,0.4668732189634777,3688.6305067027506,5676.236794884879,-9.166671871568204e7,6.661258852200226e7
0.004859999753534794,-0.5505144406778267,5.315214101236683e-5,26.730721488052154,0.5369174867526469,19396.718600625598,6702.6806341716765,1.2705843423562078e8,9.544348699863954e7
0.00484999967738986,-0.550313101605664,5.557827961551414e-5,27.593588172738595,0.5576943984900536,12520.898994279172,6936.043770232646,4.145875804769107e7,9.447852469975805e7
0.004840000066906214,-0.5499557481424884,5.422276389918605e-5,26.549097481342994,0.5254956857691756,9873.136218418087,6174.407486361153,3.0551560449972186e7,7.909623035868537e7
0.00482999999076128,-0.5496098415455786,5.6071222379096466e-5,27.287020916594507,0.579025486740295,11271.883911709752,7365.184528845437,1.9836399744496465e8,1.0821363676186739e8
0.004819999914616346,-0.5493482863479177,5.801999945487849e-5,26.735526498360503,0.5218820944588423,10885.825965540058,6744.968996072662,1.3790671381434926e8,9.163136340261897e7
0.004809999838471413,-0.5490685466753428,5.579394874953879e-5,26.475914697803717,0.5256480691230109,7093.397266993107,5743.380805666004,-3.9772896294858225e7,7.156664095657177e7
0.004799999762326479,-0.5487759163708656,5.517393376476709e-5,26.354466066151733,0.5399556837863204,15436.011147536135,6275.428526857733,7.614186910094091e7,9.178891381645463e7
0.004789999686181545,-0.5484595859836908,5.621199919843353e-5,26.868114886041752,0.5475206367487605,-2395.496710003885,6839.0042527924115,1.5536850822098276e8,1.0750005093174529e8
0.004780000075697899,-0.5482746667040174,5.5601612667373396e-5,27.664831684195164,0.5426045320418992,5353.2943800906005,6446.904151294934,-2.9261318591771584e7,8.795939111009508e7
0.004769999999552965,-0.547970860703791,5.764755403634702e-5,28.1147147381896,0.5553377647239158,5233.293329241898,6282.793679873579,-6.2736094003883585e7,8.308152329206236e7
0.0047599999234080315,-0.5477590337704874,5.454857391837556e-5,28.181492512365075,0.5473858683465807,11404.295235187623,7147.757922792929,3.607246020001361e7,9.939266706915233e7
0.004749999847263098,-0.5474507819043353,5.48782166897943e-5,28.11721712961948,0.5642087499282425,-1151.3021409135085,7018.007534935307,2.7092064040298294e7,9.982445998110418e7
0.004739999771118164,-0.5471239210943809,5.646631870923405e-5,27.48967402339235,0.5447168392495649,7609.8130628045665,6524.985272450894,2.2793628428768534e7,9.472590540945885e7
0.00472999969497323,-0.5468793481331319,5.774638556614626e-5,28.584674527963426,0.5459381226916086,11177.194139490855,6550.708499428358,-6.684944428111913e7,8.525648356466481e7
0.004720000084489584,-0.5467172200871049,5.536766079620813e-5,28.113199851515223,0.5680576710223082,13258.367495536311,6450.670002407394,-9.540473758726543e7,8.579101478907615e7
0.00471000000834465,-0.5464144327730046,5.6718284056137344e-5,27.90650713514639,0.5434865573523325,2958.777648885225,6228.939028108933,-4.9617818035057314e7,7.988356892435093e7
0.004699999932199717,-0.5460460889583103,5.657467342243605e-5,27.578052181567127,0.5355434219007711,13293.219164821247,6497.0298025468865,-3.8285131559793636e7,8.655185726652062e7
0.004689999856054783,-0.5457609715107585,5.5723851369285755e-5,27.955422931930784,0.5302864883993066,-2368.9174320520465,6572.317049010428,-4.709873117764247e7,8.477698709852171e7
0.004679999779909849,-0.5454947699854154,5.5348580385093825e-5,28.25448770149271,0.5603591663092552,2781.7907634828216,6546.292385189966,-2.989260759369623e6,8.344963767789471e7
0.0046699997037649155,-0.545279280822327,5.6508404288863504e-5,28.498432867853207,0.5434955320865767,-78.49321843142978,6633.465103851039,-1.0578876160585342e8,9.39668828170319e7
0.004660000093281269,-0.544940724069858,5.814458444531458e-5,28.306268136239115,0.5374779006504986,9732.1683366302,7217.169858264146,4.4425344100609615e7,1.1631169117395012e8
0.004650000017136335,-0.5447184960288814,5.577735907355209e-5,28.602605061582764,0.5619593327169365,8628.726875218475,6670.877432353592,-4.1667776211059295e7,9.200681602150996e7
0.004639999940991402,-0.5443535203847796,5.6556660705499e-5,28.099318919218902,0.5372551913326052,3547.797105712359,6649.128644255486,-5.2176655392521955e7,8.816544953566088e7
0.004629999864846468,-0.544096623810148,5.574180093807399e-5,27.452716122697552,0.5439158583299942,-12357.130539998527,5912.11784595631,-1.0519026691490334e8,6.77925567709732e7
0.004619999788701534,-0.5438151213338595,5.415546476711672e-5,27.185126748305617,0.551661755183718,5529.243196431777,6488.513116414808,2.2499840468625132e7,8.57749314513011e7
0.004609999712556601,-0.5435936875104439,5.733426592789004e-5,28.57894162990554,0.5388518385454518,13554.823837750579,5985.018029454969,-2.0542699513410437e8,7.554072976667862e7
0.004600000102072954,-0.54329803149011,5.685385942283148e-5,28.4530541302573,0.5340225219062926,-2366.301001742083,6250.468540890559,-1.4350165399169016e8,8.122666626546915e7
0.0045900000259280205,-0.5429995703357275,5.517636465334995e-5,27.632281076145325,0.5645503190181963,14382.531039466561,7030.667561223733,1.4555091487535095e8,9.222967769275585e7
0.004579999949783087,-0.5427318401999427,5.438011900858557e-5,27.284757126711227,0.548713316966586,7775.336615222119,6411.990596704876,-2.5451504201637056e7,8.45395930602447e7
0.004569999873638153,-0.5424485672577046,5.538341590885911e-5,27.493688441263462,0.5335867118008618,1977.3169557857739,6297.613731397637,-4.591003151167488e7,7.651942894788764e7
0.004559999797493219,-0.5420685964821834,5.501657418256906e-5,27.19354029690599,0.5493525967090296,11680.42687753143,6289.165061866575,-1.1166718192509472e7,8.446049809375717e7
0.004549999721348286,-0.5418631823179079,5.416849593800942e-5,27.04417470955409,0.538034361880414,7218.289731485469,6653.617961109122,3.717311859414595e7,9.053926493715507e7
0.004540000110864639,-0.5416184230727954,5.72703116840175e-5,29.00924107945378,0.5735677636146865,1042.3603951556995,7175.4492249046225,-1.7054507636333168e7,1.0049441036953099e8
0.004530000034719706,-0.5412849868570566,5.733427423227437e-5,28.386263750618436,0.5534250827734164,-1562.7609727243319,7372.130997897067,7.477590654785095e7,1.0802887088237543e8
0.004519999958574772,-0.541081221399817,5.758042385194175e-5,28.376922489406425,0.5526040691738118,877.9790733336209,6518.112668458339,-1.1468866522947092e7,8.661458945710054e7
0.004509999882429838,-0.5407592170364104,5.559455737749563e-5,28.03365073779803,0.5447381923977443,4069.340831597752,6412.855934495001,-3.65431785561662e7,9.831340963246581e7
0.0044999998062849045,-0.5404338980377534,5.6715418111908704e-5,28.58298168113847,0.5568161010052021,-2429.97637029285,6449.886552208879,-1.389190625688192e8,8.694061870788556e7
0.004489999730139971,-0.5401432471731096,5.268844574379523e-5,27.87423866396338,0.5371289833853882,17026.285480761566,6836.374052183611,7.803085442469238e7,1.0984513136153744e8
0.004480000119656324,-0.5398936973426373,5.5476756980889717e-5,28.090752880331543,0.5567219766359953,22440.20695572251,6919.327188436207,1.2190053225213522e8,9.97872761140545e7
0.004470000043511391,-0.539555261869658,5.763731567681754e-5,28.090273647458172,0.5593737055962271,-2662.853254317387,6570.93759946717,-2.5792558742190585e7,8.983031318833743e7
0.004459999967366457,-0.5392862090714625,5.582856930555749e-5,28.273748047124162,0.5638592526116877,-2018.2448148409203,6579.512168941991,-5.304008375233215e7,9.847696632511155e7
0.004449999891221523,-0.5389616035854796,5.6758237408451616e-5,28.39124064285792,0.569434164001099,12683.75073209467,6939.996934821842,3.0747473119873676e7,9.82727247771827e7
0.00443999981507659,-0.5387269229527795,5.538070103618835e-5,28.845327741159657,0.5554486316273919,8373.365194096998,7387.292744702772,-2.235190211021754e7,1.0762481010980877e8
0.004429999738931656,-0.5383885185912598,5.2136920665464435e-5,28.053396682226403,0.5480097398560528,7097.236398779,6474.318196414039,2.652587679833549e7,8.720350820413779e7
0.004419999662786722,-0.5381202159105797,5.469007028523445e-5,29.462652638432676,0.5431856109080279,14780.16659427223,6976.3875707307725,-9.005604685942589e7,1.0296830198887223e8
0.004410000052303076,-0.5378506961091999,5.456801861988299e-5,28.314191333688076,0.5321322317270221,10259.821558472056,6376.47451379734,-1.7715162134627673e8,8.26384788887081e7
0.004399999976158142,-0.5376520027002202,5.584555704573842e-5,28.668811631285035,0.56683332888678,4137.020204991867,7496.9151263189015,9.54486477886347e7,1.0047044725310004e8
0.004389999900013208,-0.5373337414170152,5.995914613333255e-5,29.66977832488587,0.5847212040596375,691.4990982873793,7882.679160508947,7.131285070206355e7,1.0496423592598927e8
0.004379999823868275,-0.5370613804860629,5.6778679917894594e-5,29.319887675739995,0.5629969207330948,15857.671564243277,6990.132409294096,5.631424308444051e7,9.452261339623958e7
0.004369999747723341,-0.5367695269600715,5.6583815849876416e-5,28.8050317001667,0.5656677165521565,5641.4652302714085,7176.767066075913,2.644521237620692e7,1.0050202839440213e8
0.004359999671578407,-0.5364884968901986,5.710629539780413e-5,29.347133509626364,0.5603504692100739,-499.0496189933295,6665.765512097202,-1.8079242575370543e7,8.326835747963329e7
0.004350000061094761,-0.5362105491301854,5.639303760593887e-5,29.652867806492246,0.5845900287013991,5112.846640853744,7293.350479250316,-3.081002983848438e7,1.0232348696726304e8
0.004339999984949827,-0.5357494417540267,5.503068528119547e-5,28.326252707850117,0.5752482424348961,4887.954904119963,7063.240137819026,9.015974400968617e7,9.287586090125963e7
0.0043299999088048935,-0.5355365994584523,5.977935924823004e-5,29.781039144882634,0.5670596955647813,-7448.994639344197,7336.815483056506,-1.7776005039670166e7,1.0214144787161538e8
0.00431999983265996,-0.5352879800583237,5.660763750294013e-5,29.51240723719103,0.6038590321762771,11663.923059763143,7562.015059272612,6.96634929110538e7,9.650501143818615e7
0.004309999756515026,-0.5349392875659745,5.890947784540885e-5,29.353862119548033,0.5603038007710774,-2075.8167680601287,6522.331780445976,-1.2275023911931811e8,8.222510690830255e7
0.004299999680370092,-0.5346748975785107,5.9922964728351356e-5,30.155854016596685,0.5920008192131959,12156.170320214726,7205.349806215077,-2.401018402207868e7,9.49905401491773e7
0.004290000069886446,-0.5344979634562039,5.792823319587987e-5,30.445313950069743,0.5868900958192104,2786.9139087081116,8385.601058666676,8.879614036229746e7,1.3431610751446533e8
0.004279999993741512,-0.5341204985479826,5.7144367438465905e-5,29.374351375468294,0.5620669874045957,677.9663715656772,7313.331502199851,-4.526511215531182e7,1.078407023065247e8
0.004269999917596579,-0.5338551406905057,5.862782975092062e-5,29.126897127649105,0.5637918826922921,-4700.074079496718,7038.001092185384,-5.444300269265282e7,9.1576032352669e7
0.004259999841451645,-0.5335166579673994,5.680004506035422e-5,29.294322527425088,0.5984780046486939,8480.975318478479,7326.166598873227,4.0708715985419974e7,1.0056996314795081e8
0.004249999765306711,-0.5332780694387038,5.749797439385719e-5,30.256316664497497,0.6160638685705402,6621.987483088512,7999.78017291058,1.4023272545727335e7,1.2568970094815081e8
0.0042399996891617775,-0.5328475703719658,5.7728963323304075e-5,29.31493493814893,0.6019263260968368,6347.256258962184,7675.109096547889,1.776254351353197e8,1.2248322240542361e8
0.004230000078678131,-0.5326143804492073,5.6941368282983925e-5,29.541464523386516,0.6104578502328458,7465.039696124862,8307.49446319547,2.3327436290853986e8,1.1339486485056017e8
0.004220000002533197,-0.5323488128928234,5.5585534069710335e-5,30.23554513926541,0.6039194372631966,8926.465528351488,7931.2970236586425,1.9557718725887644e8,1.1470536245838095e8
0.004209999926388264,-0.5321153954364711,5.680261672900177e-5,30.143895363298704,0.6030221706709517,5374.01535051294,7575.901760453326,1.3558960877711943e6,1.0910898071339765e8
0.00419999985024333,-0.5317888835847145,5.4578310370739124e-5,30.320356171044423,0.5965424857955778,21847.405857271417,7543.68247568238,7.65948894301258e7,9.931871427761824e7
0.004189999774098396,-0.5313546370549481,5.647795055141745e-5,30.00201768593118,0.5740831512791831,-2474.917519371281,6618.194666382061,-1.5552067337266648e8,8.147036741913602e7
0.004179999697953463,-0.5311718885046667,5.755420484773865e-5,30.302553494983844,0.6070170840089494,11570.91340177577,7626.995605014026,1.1111580508415498e8,1.1130651029658902e8
0.004170000087469816,-0.5308006028994798,5.875771723537411e-5,30.450026552336347,0.5970018517002477,-6745.99411618826,7811.503565215919,-2.300222504090393e6,1.1565750118790999e8
0.0041600000113248825,-0.5305923290439066,5.846755753017259e-5,29.722411024894104,0.5962601622569327,-10674.646981172007,7160.499421599807,-7.534412911041366e7,1.0712798681640518e8
0.004149999935179949,-0.5303121834937131,6.062796814912889e-5,29.81199119883928,0.5965299585885361,17037.93168456406,7391.505936284262,9.485061561657205e6,1.0438350372626439e8
0.004139999859035015,-0.5299228600662903,5.9057602504032275e-5,30.657474526344362,0.5824971507999108,7113.061969768239,7752.989935997785,-1.2480412400438863e8,1.1272648994269057e8
0.004129999782890081,-0.5296551815090005,5.7769811119650485e-5,30.89513669297035,0.5997039920051055,14273.431269608895,7762.407047722533,7.409964426359597e7,1.2434222340436932e8
0.004119999706745148,-0.5293562940150619,5.766694220989682e-5,30.594174149505108,0.620469054344873,14690.810144972551,7531.136649541318,3.685676161222678e7,1.121352382375142e8
0.004110000096261501,-0.5289134898757092,5.712549487035416e-5,29.990408429332476,0.6313021376342625,13819.807220209153,7886.161268696859,1.7624300803791866e8,1.062085368358412e8
0.004100000020116568,-0.5286459839778018,6.0414618856316454e-5,32.108673703571434,0.6400712627159066,8547.801031822235,8404.533966968243,8.278341857016206e7,1.1575106246050288e8
0.004089999943971634,-0.5283133495524996,5.7803233730679534e-5,30.888717519456037,0.6169707412275415,4658.806644557402,7458.418792521588,5.131550281563472e6,1.1438068852982216e8
0.0040799998678267,-0.5279284988282128,5.951098881747614e-5,31.157309086551233,0.5987192060616529,21117.551031938256,8516.167828395424,2.218175453291737e7,1.3828409721279562e8
0.0040699997916817665,-0.5277058462431542,6.112452954556715e-5,31.28750642378599,0.6064900005047946,15272.203496914757,7762.319611491346,7.309792067826173e7,9.881257731360705e7
0.004059999715536833,-0.5274334832232903,5.824437317743021e-5,31.01349931045315,0.6108712472771219,-2689.7631738668742,7659.68067660493,1.532388575172288e7,1.0985596745499963e8
0.004050000105053186,-0.5271772728709617,5.6038215136794326e-5,30.532659279299487,0.5941433917135138,2014.6635691836607,7722.876556829658,5.412048037552068e7,1.0945692154082848e8
0.004040000028908253,-0.526852988757228,5.909622930855017e-5,30.110594522338538,0.6054232986569409,-2623.2512038945497,7654.736576234526,1.5037839787776636e7,1.1889857452370942e8
0.004029999952763319,-0.5265882262478937,6.114965785969507e-5,30.740862667046567,0.592876076720609,-4564.408981865409,6893.8671014943975,-1.3275703534544045e8,9.900587475182211e7
0.004019999876618385,-0.5262478773516603,6.0592710726353325e-5,31.35075245650322,0.6072310039066253,14090.52393085357,7365.908490816845,-1.597509334626397e8,1.0328086437531166e8
0.004009999800473452,-0.5260769182430457,5.878938548417583e-5,31.68454514658727,0.628416749372231,11020.299190747228,8627.59214674903,5.286555471401466e7,1.4323908382635814e8
0.003999999724328518,-0.5257301300363615,5.766121297621854e-5,31.13235594490454,0.6366060460071766,4324.124610086699,7504.630246819924,-4.5553329701841086e7,9.610980727159065e7
0.0039900001138448715,-0.5253950464562037,5.610507496996296e-5,30.911970065567058,0.5911476803309353,11979.615119966713,7358.02742304461,-1.288234558882953e8,1.0921373965597086e8
0.003980000037699938,-0.5250504401679612,6.030204281450608e-5,30.64553894995519,0.614602402273721,5085.173694802493,7403.612740237458,3.334785524193097e6,9.816358710474156e7
0.003969999961555004,-0.5246891841523116,5.9740802954117984e-5,30.66440689208441,0.6188448999495069,13583.161677617498,8303.66154757664,1.9633060024667436e8,1.1189770972537965e8
0.00395999988541007,-0.5243920199372575,5.98971767654896e-5,30.548885444836113,0.617294233587943,4457.155116848214,7951.288595814628,1.4039348075436008e8,1.1474582992498556e8
0.003949999809265137,-0.5241445474813698,5.888560144430915e-5,31.91332875751399,0.6450576195520081,-2299.8595168717225,8183.522787572438,4.128122233973564e7,1.0790024406224525e8
0.003939999733120203,-0.5238395872501548,5.896224127599923e-5,32.03790778046617,0.655290079615688,21069.929275381153,7809.3249615049845,3.655403884401772e7,1.1033637597584821e8
0.003930000122636557,-0.5235160246280599,5.959386693524772e-5,30.7680378451278,0.6217619383748024,4638.693937961493,7416.731397734752,1.5725458127882324e7,1.0063070252702557e8
0.003920000046491623,-0.5230901284401074,5.905893668792701e-5,32.23240878423285,0.6130708733141488,-6117.666983909196,7519.470038918057,-1.9902366218846345e8,1.0040045967294344e8
0.003909999970346689,-0.5227978767894441,5.904342536077457e-5,30.95201758639826,0.5986121070593853,9195.97416656749,7147.399382245485,-1.318765110050713e8,9.989875025861406e7
0.0038999998942017555,-0.5223445185265153,6.0932962432296645e-5,31.458374761390672,0.62257157080903,2878.121724189537,8055.220102793888,-4.934520738388749e7,1.121486306210706e8
0.003889999818056822,-0.5220491188014159,5.755890480104828e-5,31.06167634258135,0.6188233311586828,3293.624829217328,8112.582890925991,2.2662353812472858e7,1.2290073909709695e8
0.0038799999747425318,-0.5218349250140828,5.908286399005411e-5,30.9739776970819,0.6140255543090893,-5147.1893189351085,7525.386528180481,9.106863013887739e6,1.1224726684417418e8
0.003869999898597598,-0.5216316135584141,5.842019649553104e-5,31.758598899475984,0.6189388556682175,21554.770871128592,8180.098441429315,1.0523111730743012e8,1.2705069725642681e8
0.0038599998224526644,-0.5213489224782787,5.8569311374745054e-5,30.9122606012745,0.6014557717509366,14742.757221369382,7397.328000003845,-1.1850858141210508e7,9.930403033683692e7
0.0038499999791383743,-0.5209875370186754,5.753325428146296e-5,31.963865144640376,0.6365254208427016,18019.625521985927,8058.775067952971,9.71642289033792e7,1.16504707348678e8
0.0038399999029934406,-0.5206945651661378,5.855478604109689e-5,32.6815194886765,0.6814135538645398,3301.9371926932577,8166.450465785056,9.43802356888741e6,1.219433719027805e8
0.003829999826848507,-0.5203152099174677,6.0635164632279405e-5,32.31310631978184,0.6807002139586207,-4235.096569195027,10231.266879941133,4.073442865129751e8,1.8578594733320615e8
0.003819999983534217,-0.5200214785773896,6.349296421121309e-5,33.50170466791142,0.6617458589226171,9378.801648123883,8217.327108289774,-2.4482799655645844e7,1.2014833864776896e8
0.003809999907389283,-0.5196844379826335,6.04974123904958e-5,32.27066475432016,0.6368297094943919,6216.404388551217,8169.733781203613,-4.189892047054177e7,1.1443196136788441e8
0.0037999998312443495,-0.5193424497357922,6.170953711175284e-5,31.519786620050823,0.6125319432865013,3970.6041497928068,7728.434471117095,6.5082783625377156e7,1.0945724614588763e8
0.0037899999879300594,-0.519004209843942,6.130215419056211e-5,31.65853649960453,0.628261457673386,9178.149844480417,8504.74829324581,1.736937538461903e8,1.2783573598274933e8
0.0037799999117851257,-0.5186253027102328,6.21163957641281e-5,31.95953400089139,0.6194079547351894,21436.052096058418,8276.929398108296,-2.44048931285544e7,1.2586197362517488e8
0.003769999835640192,-0.518312680726114,6.252941913321897e-5,32.44194620761806,0.6521327442497249,6924.625480531983,8682.88839347897,2.8619559682186224e7,1.2571546349555142e8
0.003759999992325902,-0.5180265602794364,6.426152305046726e-5,33.165056260356245,0.6385747229440947,-10632.757427463266,8860.716673578185,4.593531211722553e7,1.2859020398769033e8
0.0037499999161809683,-0.5176908302052535,6.216250206082392e-5,33.4044763930762,0.6450293902520158,19465.022820149457,8740.980742322694,-2.5921768054312553e7,1.1981860697462004e8
0.0037399998400360346,-0.5174524997462402,6.101612295546368e-5,32.26355764843131,0.6423481003487367,-7163.07526297692,8301.601413811155,1.2153547541561435e8,1.322830233503358e8
0.0037299999967217445,-0.5170917136715143,6.360788926898137e-5,33.009687431367766,0.6443026079208326,16199.745111904798,7974.760690111168,-3.3627772682180226e7,1.113659249890126e8
0.003719999920576811,-0.5167122260822218,6.0974486855054334e-5,33.08386364927386,0.6558544922213603,11564.926108062991,7792.496599029643,-1.9217787203755647e8,1.0633888697180189e8
0.003709999844431877,-0.5164129426958275,6.016214497174873e-5,33.242333310026076,0.6650738868474398,7150.631972583295,8166.1250089128935,-5.277291319013474e7,1.1351415740260206e8
0.003700000001117587,-0.5160551823974128,6.152951286258987e-5,32.89434309633903,0.6306184517539409,19403.806901831347,9079.099567860843,-3.637158642372605e7,1.368504988960198e8
0.0036899999249726534,-0.5157738139237215,6.063324164470064e-5,33.15580341345797,0.6654133647381519,7847.496829617851,8673.769649980879,-5.687256334917177e6,1.393352457808136e8
0.0036799998488277197,-0.5154274082813184,6.0517462610791745e-5,31.921545076560896,0.6575695146752901,9410.374131237604,8187.534356557339,1.2275481057525763e7,1.1541644309454057e8
0.0036700000055134296,-0.5151323588834023,6.152493190515842e-5,31.912454906010613,0.6141521974118277,-4074.421800349701,8229.283513845461,-7.45072531346622e7,1.1144218621019213e8
0.003659999929368496,-0.5147468702737589,6.239131263213979e-5,32.91982091364016,0.6521032223518857,23638.39091232138,8868.225879096244,1.3362172687461379e8,1.4502504888955626e8
0.0036499998532235622,-0.5143506441575881,6.30646825379354e-5,33.547915504169026,0.6542586772133276,3894.2493840484494,8229.32789973636,-9.232773776673293e7,1.1299957624220099e8
0.0036399997770786285,-0.5140887047936379,6.333583844356344e-5,32.586863648388366,0.6564159898751435,12985.471431815587,8731.753414733712,6.97409606686227e7,1.393945647110253e8
0.0036299999337643385,-0.5137672338064415,6.261405149148602e-5,34.24775613764862,0.6263782408943205,6022.493679867533,8576.155897043844,-1.6555751937374425e8,1.276543053880364e8
0.003619999857619405,-0.5134304425667848,6.170086968225603e-5,33.595896104672924,0.6445487263938485,16719.001876207712,7937.183940397534,-1.98340438371526e8,1.0562046170271954e8
0.003609999781474471,-0.5130512904458325,6.118196727581681e-5,33.275162035120225,0.6326799458619655,86.55021637167367,8814.464214234791,-7.117462761523639e7,1.4513496511570758e8
0.003599999938160181,-0.5128027491319926,6.114076106050849e-5,34.09413468103219,0.6537570403131376,14777.605434854822,8490.513174673564,-3.410440463027441e7,1.1990200950897339e8
0.0035899998620152473,-0.5124392173607478,5.755807834081838e-5,33.38764241511516,0.6684126651481009,1116.2272470481369,7947.41817031107,-1.542305069187007e8,1.2439901875095408e8
0.0035799997858703136,-0.5120617937878947,6.25893886274146e-5,33.69355972209058,0.6551374524250646,8035.655131155545,9023.92702346339,1.2831268452455344e7,1.512893087276689e8
0.0035699999425560236,-0.5117153228356153,6.193907855148321e-5,33.21955518336278,0.6561432169094764,-2339.468350385366,7714.560160479493,-1.934640005056995e7,1.0635440836045638e8
0.00355999986641109,-0.511458507593232,6.054854150829206e-5,33.81519195783103,0.70229684831049,-7310.75175093162,8642.616399584831,-5.726425272385871e6,1.3974662722304794e8
0.003549999790266156,-0.511167361386062,5.9887623910318074e-5,33.557803625535286,0.6705777748788405,-1975.9080774208217,9345.957560211451,1.346321878514151e8,1.4340823695616797e8
0.003539999946951866,-0.5107421168740776,6.183744204997609e-5,33.37972801418175,0.6782333660776723,14156.836962416563,8945.53729475793,8.823508238948967e7,1.3838853428976014e8
0.0035299998708069324,-0.5103273937935188,6.241288561699628e-5,34.26332716452115,0.6949476302220178,2365.176742933556,8750.15220149069,5.800327181512655e7,1.285661909571635e8
0.0035199997946619987,-0.5100684050389732,6.080410693656083e-5,33.82223806703018,0.6594940809567518,4553.639155194861,8888.118567590964,-9.393300901733656e7,1.7235392512766877e8
0.0035099999513477087,-0.5096651256904525,6.241229018890154e-5,35.371867339187965,0.739386452073572,9150.028568839434,10105.016865819021,1.3362158823769423e8,1.490050147495699e8
0.003499999875202775,-0.5092107665218943,6.2508955579693e-5,34.90676969937389,0.7252714266736648,12913.713461138721,9048.140525481494,1.2629766013207068e8,1.424025642864542e8
0.0034899997990578413,-0.5089521608917337,6.135730009828534e-5,34.74992653201135,0.6678641959140754,8930.518572715846,8892.915755633785,-9.917633271767323e7,1.3253354761693427e8
0.0034799999557435513,-0.5086189472157799,6.109592805134452e-5,34.270353340339156,0.6635569970180745,-9570.861377847816,8837.754832803344,-1.1875497157659552e8,1.3126189249996102e8
0.0034699998795986176,-0.5082923486679739,6.28201435896702e-5,34.63763857454324,0.6898794528307945,5471.790731167423,8698.729305334404,-4.1126052299616225e7,1.1745625429043862e8
0.003459999803453684,-0.5079272224236809,6.479306166449212e-5,35.55084513156196,0.7299447753509847,13928.781325742533,9584.315093157928,2.4830863108865327e8,1.450501328891905e8
0.003449999960139394,-0.5076244527718983,6.375852486571928e-5,35.18599441909859,0.675194025337583,-2442.922872758477,8570.182278918272,-1.8520420075777838e8,1.1663088521204689e8
0.00343999988399446,-0.5072740497847613,6.372113793449076e-5,34.7079273000518,0.6698828625960468,7279.085074237332,8741.757034724056,-1.820400012835407e8,1.159085741032885e8
0.0034299998078495264,-0.506975182442919,6.536446100526831e-5,35.486250325027584,0.7182957232212324,9707.158608376896,8762.408374661789,-9.275078253772885e7,1.439241338788125e8
0.0034199999645352364,-0.5065521265623515,6.439199365768264e-5,34.96219945670106,0.6871505109972239,795.1115045387824,8255.380006646988,-2.097764360698648e8,1.16177487299795e8
0.0034099998883903027,-0.5062266128847025,6.133247245545932e-5,33.864543311907624,0.6990398283381647,19410.692485435902,8950.228187380997,7.765965926786166e7,1.3342801121115164e8
0.003399999812245369,-0.505838521780522,6.131588910120762e-5,35.17935447371439,0.6825940668432009,14277.47061181407,10028.435050460555,1.514430483749418e8,1.5689433474783722e8
0.003389999968931079,-0.5054839677981686,6.210088815771475e-5,34.78946475984408,0.7313900534145772,13186.296072116702,10119.251919353284,3.995284556174158e8,1.7884995476816505e8
0.003379999892786145,-0.5050617044935236,6.105043193359059e-5,34.57261850964862,0.6810426772621276,23510.31072991518,9138.444066858507,-6.069600868747848e7,1.3717394483786428e8
0.0033699998166412115,-0.5047903816777111,6.116997698083913e-5,35.129162265291114,0.6925494298247776,7664.808708603306,9620.455932699222,2.419311579362072e8,1.4899055640066105e8
0.0033599999733269215,-0.5044634390163578,6.148154797337383e-5,35.49823616092257,0.7030241373460291,4820.084319271574,9849.893166194668,8.239806018251067e7,1.5748378936743054e8
0.0033499998971819878,-0.5041666854985752,6.147824355551161e-5,35.42079546525927,0.6825884192736513,-50.455894255264134,8416.277144096624,-2.1461494204328385e8,1.1571541155830419e8
0.003339999821037054,-0.5037877978366563,6.191522382292976e-5,34.933236576043456,0.6802630044721589,8897.526156651222,8780.415690911084,-8.10542296628763e7,1.3235537727772352e8
0.003329999977722764,-0.5033614582567133,6.130486335742512e-5,35.92851827332334,0.6868567773389975,8136.639126301787,9930.75349859439,-5.115014548530088e7,1.5215488704847077e8
0.0033199999015778303,-0.5031048689595549,6.20534664531998e-5,36.11583233927973,0.704767326752996,2878.2560751208352,9500.518324895202,-6.4078063463885255e7,1.4682372947415978e8
0.0033099998254328966,-0.5027926583687542,6.107775107923941e-5,36.200708306315306,0.726056916469423,5053.93353221046,9556.49332091888,3.514292934136417e7,1.4402561422127625e8
0.0032999999821186066,-0.5023615497420606,6.166762763871345e-5,34.3533876182537,0.6876704532268144,9248.888681948723,10560.019492869334,1.828850752433016e8,2.294331340038263e8
0.003289999905973673,-0.5019823875230155,6.14323825507891e-5,34.77312581743966,0.6869880600775192,-2751.5107621044494,9707.802132283316,2.0223793304314414e8,1.6279398499974257e8
0.003279999829828739,-0.501643737343571,6.22372642767173e-5,35.60033935612321,0.6958409940038387,-2764.5269925435036,9065.203661162095,-1.4356906418995196e8,1.3151840554008898e8
0.003269999986514449,-0.5012592473316416,6.485964891840013e-5,35.57616844678466,0.6765162782410893,16551.19476606059,10365.036736081254,7.931894904340959e7,1.912759870856804e8
0.0032599999103695154,-0.5008344231257849,6.577067072899601e-5,36.037907903694396,0.7185252005699116,-5219.212875534137,10237.138778729526,2.228077973773689e8,1.7963046771425632e8
0.0032499998342245817,-0.5005187417539648,6.527644704778017e-5,36.015761670183075,0.7267818153408248,658.5341943385815,9686.945795249512,-6.922996635771473e7,1.5120756466267526e8
0.0032399999909102917,-0.5001841605493446,6.317373911689684e-5,35.4722151256191,0.6853270832023706,8403.395956739245,9193.877812886354,-5.4037920160312906e7,1.3291856230672984e8
0.003229999914765358,-0.4998166982625893,6.51332470628353e-5,35.892812168515334,0.6857455629931433,16141.342747913657,9301.75465657618,-1.3071098507909146e8,1.5512938515016106e8
0.0032199998386204243,-0.4994022456125063,6.681787411144504e-5,36.91204825631853,0.7265829009327788,8655.139744975342,10946.403070305323,-5.09259957107449e7,1.857467714954505e8
0.0032099999953061342,-0.49916222720976255,6.248083651431471e-5,35.72145464305072,0.6890291052303352,11407.617982223064,9592.681850395673,-8.139264238341518e7,1.4994787133071563e8
0.0031999999191612005,-0.4987867136966733,6.369885864594025e-5,36.80138374503184,0.7222311302033848,-9914.161027188418,9378.12269508078,-1.665489395938417e8,1.3486417982057217e8
0.003189999843016267,-0.4983827851572541,6.423846704175663e-5,36.58107268232683,0.7219030348130344,5910.0673903184015,10039.28195614717,-1.4127294171690125e7,1.4287104613574585e8
0.0031799999997019768,-0.4979738684317326,6.609169741559453e-5,37.26634143635229,0.7543152881344426,24496.007159354718,10090.48711398625,-9.399141286257032e7,1.4750149563320282e8
0.003169999923557043,-0.49769133887406247,6.46718748677763e-5,36.42990101188837,0.7430442758169608,22540.215741470744,11370.919009482981,1.009108984812464e7,2.1926895408813196e8
0.0031599998474121094,-0.4973357119482824,6.386941988220373e-5,37.03869449190978,0.7868721372595069,11005.717674210928,10042.605113412264,6.117422115582867e7,1.6900191328531927e8
0.0031500000040978193,-0.49686392468360724,6.17834144624685e-5,35.956921931662876,0.7355308640357469,20037.436645112044,10470.736582782212,2.3644059859397835e8,1.6890782622772837e8
0.0031399999279528856,-0.4965298844545087,6.394060300580625e-5,35.852208697324556,0.707576893061889,12131.941059411374,9259.58550827528,-1.7457796557237834e8,1.319648706809727e8
0.003129999851807952,-0.4961482226337481,6.329834072932285e-5,36.60452923533814,0.7458774970404187,853.2643277062997,10932.716154012489,2.959799508527887e8,1.898935786835222e8
0.003120000008493662,-0.49577056180350526,6.714707645558813e-5,37.683671397585265,0.7314523440413957,441.52117044783625,9921.553180661142,-5.179306870751634e7,1.4727103552516302e8
0.003109999932348728,-0.4954046894737926,6.312054521129361e-5,38.08892672855338,0.7706053991474204,7253.97258191212,10164.882338056115,-1.6650873488718206e8,1.4676377543040678e8
0.0030999998562037945,-0.4950096723195279,6.38664223620203e-5,38.11354491192288,0.7553313760595826,9924.219873832883,9984.461548602585,-1.942967384514276e8,1.6224947552415323e8
0.0030899997800588608,-0.49458775021605583,6.495511427469861e-5,37.93359555512767,0.7306901846513817,14069.493266763806,10351.678321611735,-1.681021691572892e8,1.533941536538033e8
0.0030799999367445707,-0.494250330126425,6.472444747919093e-5,37.28362510396841,0.7248858870314229,-7812.602010457098,10171.042265470021,2.330489437304124e7,1.492490121635125e8
0.003069999860599637,-0.49397356310763296,6.365521178730795e-5,36.97766024313866,0.7220148323117634,7038.790675004117,9101.173718242231,-1.4964270785376915e8,1.4259035239464903e8
0.0030599997844547033,-0.4936015854888833,6.263082263471422e-5,37.741676910274904,0.752285181946922,-16813.48877430687,10789.42295113068,5.349559331186002e7,1.9303675761834008e8
0.0030499999411404133,-0.4932026368520218,6.36104635587159e-5,37.39737407301859,0.777435807145867,11288.987875138018,11752.803883717064,4.7278213027331513e8,2.015866865625594e8
0.0030399998649954796,-0.4928465435580646,6.51082439276546e-5,37.77982385151879,0.770958474545779,6063.216263551157,10398.813635253458,1.8366138172857815e6,1.7888315459110546e8
0.003029999788850546,-0.49241546473889647,6.524047014983496e-5,39.124681228088775,0.7716596441034935,35708.98614628465,11595.531468482764,1.645197460331969e8,2.1970086795663568e8
0.003019999945536256,-0.49201996075509175,6.762274152293025e-5,37.50404991125391,0.7652405400366006,6873.385373247386,10677.928544010389,1.2778919181332752e8,1.7188589556534815e8
0.003009999869391322,-0.4916020858959708,6.904595006264493e-5,38.63541957274672,0.760381410863467,9287.240233753158,11060.38455104822,-3.2256155702096548e7,1.9196099409967846e8
0.0029999997932463884,-0.49131558590381685,6.620902400398705e-5,38.839440845152545,0.7814932478753701,24416.94562598258,11289.88372617282,1.9191906570492518e8,1.8795036336367068e8
0.0029899999499320984,-0.49097031160135507,6.692692313778891e-5,40.70899347386043,0.7940830955069669,13261.247192595414,12322.487661572488,-1.919516320219951e6,1.9984598555637598e8
0.0029799998737871647,-0.49061547374732317,6.664634785229745e-5,39.483875190265124,0.7644340386984793,2736.686312558409,12495.621541511848,2.0171285060878316e8,2.3925391174988076e8
0.002969999797642231,-0.4902292699900165,6.392203550338328e-5,38.272192104356265,0.7799649530032396,-13590.053584009262,10937.10376118732,1.502010316809051e8,1.6681706000919983e8
0.002959999954327941,-0.48981117130165164,6.337100844627084e-5,38.874434052705105,0.8179147291867948,26282.18251487708,12882.248223879402,5.492355304851606e8,2.6524964674904168e8
0.0029499998781830072,-0.48954874038647384,6.517088552020675e-5,38.875357775303016,0.7563156707901723,16203.746158090144,10594.550522074342,-1.4771120463518491e7,1.646555661812746e8
0.0029399998020380735,-0.48906987498095245,6.724565292656603e-5,38.889351214622195,0.7737596244950131,4240.98941018897,10480.912997640296,2.8869145323767994e7,1.6733102548039013e8
0.0029299999587237835,-0.488652147318493,6.893756443050027e-5,40.21769967216266,0.7705618569488364,10277.32492324661,11176.578590407764,-1.739646310905658e8,1.8116827076646218e8
0.00291999988257885,-0.48824421631649556,6.801943881101315e-5,40.12406869593948,0.8057930748023368,981.5092606034319,10986.045327970516,6.535589598188756e6,1.8738655388329557e8
0.002909999806433916,-0.4878039284109026,6.393982064918252e-5,40.233739595687865,0.7818168543089857,521.8646311665375,11565.008024464943,224249.8187569377,1.9685006358277467e8
0.002899999963119626,-0.4873092453907654,6.437090756779207e-5,39.689320056477925,0.7938865122394371,-11897.122744436569,11909.594607268951,2.9502411757214967e7,2.1196420100020036e8
0.0028899998869746923,-0.4870026896996656,6.379058935347245e-5,40.16372502915009,0.8104270070613386,-10004.201107367739,12206.804046131136,-4.401295121678544e7,2.601468005036184e8
0.0028799998108297586,-0.48658883904125017,6.664886884895303e-5,41.183506052642954,0.7998970886005357,-2673.8255654241016,12121.192098003237,1.2327305853603995e8,2.0126275481641304e8
0.0028699999675154686,-0.486116344459273,6.614313687555021e-5,40.495083610588345,0.7791411878084675,-1851.8113402531687,10966.409995874448,-2.1925529993779868e8,1.907721754421491e8
0.002859999891370535,-0.4857340845773755,6.748341877917492e-5,41.21931467644773,0.8022331349097676,21878.030789520777,12198.933804491937,1.3484024980596584e8,1.951810913096792e8
0.002849999815225601,-0.4853901605544438,6.865952618477363e-5,41.186416627146784,0.818686871511703,34276.03691572414,11221.83100311087,-1.2773454244586909e8,1.7928603161432976e8
0.002839999971911311,-0.4850071247996123,6.856318781174528e-5,40.3283908468647,0.7981233353293582,20933.658691956996,12396.572647393246,1.0795490380301366e7,1.9102282882859594e8
0.0028299998957663774,-0.4845690944781527,6.585142267925107e-5,40.01921541198532,0.777808053712215,-14674.696536908255,11387.790594144322,8.404844691476901e7,1.8782156951591522e8
0.0028199998196214437,-0.48423857544991117,6.65855377105952e-5,39.78295083737989,0.7775030579458326,8390.430497116115,11090.457867324152,-2.4141210754374675e7,1.9728163911763626e8
0.0028099999763071537,-0.48385007828504933,6.766386926049059e-5,40.873460885791125,0.7978018985180723,18485.20266340577,11255.96811878743,7.016309851073384e7,1.7762348222233307e8
0.00279999990016222,-0.4834324867605469,6.841328030015796e-5,40.99387006213494,0.7902405302260437,6034.382678325597,11410.890439251654,-1.1884100869887254e8,1.7662953539413962e8
0.0027899998240172863,-0.4829818269910936,6.588686697089037e-5,40.75978476067236,0.793067517917414,-445.0791876222269,12502.270791934987,-1.9140542898026812e8,2.3275116729365367e8
0.0027799999807029963,-0.48265474739440245,6.495126345158597e-5,40.26500708683461,0.76628520094368,-4979.323707367184,10267.579694845008,-3.3873629792168087e8,1.4798046380517656e8
0.0027699999045580626,-0.48222622819651767,6.553282444849342e-5,39.77616486507686,0.7429918042575333,8039.8661459756495,10607.339360894706,-1.0690163489225632e8,1.5429227910662088e8
0.002759999828413129,-0.4817612887003983,6.836886637878063e-5,41.265717316056545,0.795307208399524,6715.9200789816605,11794.335776740932,-1.5986305213780996e8,1.833502177893822e8
0.002749999985098839,-0.48136760744142215,6.604565107174773e-5,41.462309930371,0.8179726986846912,24117.61043813929,10728.465239413208,-2.417529331997934e8,1.5515187404549274e8
0.002739999908953905,-0.4809429548051207,6.689036058391793e-5,40.55295387751056,0.8158626084973802,10915.454347976593,11290.718260395688,-6.226223746598331e7,1.7090722701276943e8
0.0027299998328089714,-0.480562225576991,7.026013380360696e-5,41.02338746028623,0.7744683593111501,2340.6896147600282,10999.970223518108,-2.2128298600748572e8,1.709784808417035e8
0.0027199999894946814,-0.4802072238257564,6.824663290480152e-5,40.40257652201588,0.809490806796747,24763.66900072757,10840.781956761459,-8.490350451393758e7,1.8618621127761045e8
0.0027099999133497477,-0.479819962771114,6.971309786804308e-5,41.85082825051217,0.8394476198206481,10880.787008509595,11582.865597319147,-2.6585402474522328e8,1.780430612758216e8
0.002699999837204814,-0.479408301905898,6.977104952476047e-5,42.54606687843253,0.8458181071193492,24588.488604665094,13266.468232961737,4.098619727515753e8,2.1523309513072193e8
0.002689999993890524,-0.4790087452248374,6.724324085658632e-5,41.717623294785234,0.8311568415930995,8261.009486922158,12468.884369328838,1.256432119366442e8,2.0202064043364984e8
0.00267999991774559,-0.47854440254089436,6.562323844403399e-5,40.87181916845269,0.8303750578942718,-7759.158423838852,11235.221358478031,-9.79990591681836e7,1.9281807138938636e8
0.0026699998416006565,-0.47802520973330204,6.83019610566811e-5,41.95468305158992,0.8521134936203576,8351.012150522094,13229.909486492355,3.946580750271914e8,2.413921596578873e8
0.0026599999982863665,-0.4774978846005161,6.653188436165554e-5,42.19145296948598,0.8421318611161707,4279.934383808757,12204.593210345638,1.9202424125317088e8,2.033808445868075e8
0.0026499999221414328,-0.47711169472106874,6.840744534203933e-5,42.905288736912624,0.8263780778013553,-10225.329354719155,12334.167928194267,-1.0918914851727954e8,2.2025334681823224e8
0.002639999845996499,-0.4767464856410986,6.915542691476702e-5,42.31850416798111,0.8342756347665866,5590.102510009378,12846.646893030402,-6.760692197277598e7,2.1665738487180322e8
0.002630000002682209,-0.47627773374750354,6.835807100710516e-5,41.539386286929066,0.860811777104016,10358.404038233306,13576.150234435561,6.178606296035002e8,2.368293566043353e8
0.0026199999265372753,-0.47590444693686373,7.004754930453324e-5,41.70186812194796,0.785833350674978,14628.092565327668,11294.002641924913,-2.768707980548306e8,1.912772629027755e8
0.0026099998503923416,-0.4755546938773714,7.013373795271738e-5,43.18714718997275,0.8685482305192465,-9421.686797256041,12367.417115789603,1.2596269463189456e8,1.9426934063781643e8
0.0026000000070780516,-0.47506226486770314,6.75171897616865e-5,42.74187523290701,0.8098646041677663,14649.640705383681,11403.000773763595,-4.3847659701880056e8,1.759946213042602e8
0.002589999930933118,-0.47473786581439154,6.985038513105566e-5,43.32303883073453,0.8452801109962096,5277.912647424081,13579.794618763948,6.09214810048106e7,2.325966042694426e8
0.002579999854788184,-0.47424446198896586,7.3769529537944e-5,43.375949405967596,0.8383074186384708,-415.10132195204477,12499.431667751876,-2.4263267945158433e7,1.9569134857881048e8
0.0025699997786432505,-0.47382881504899144,6.958651845448199e-5,43.23081050060467,0.8202825034205671,-2082.32271918221,11859.520905947216,-3.646209379995987e8,1.732920144708056e8
0.0025599999353289604,-0.47345341743720376,6.918451997100169e-5,41.51006215960311,0.8198338573598428,-2112.0228723962805,11929.290010722294,-8.70886114698333e7,2.175769036655432e8
0.0025499998591840267,-0.4731051586227783,7.04695885911648e-5,42.077624289151125,0.8695654055835044,39014.30666351115,13373.917751077468,2.8345376021497166e8,2.320675115289932e8
0.002539999783039093,-0.4725463099630438,7.089684302144189e-5,42.81889355082047,0.8340605768682938,-20218.682410033143,12828.864875635856,3.731799922178048e7,2.0229291561193162e8
0.002529999939724803,-0.4721420495092753,6.863571566838847e-5,43.128553751694945,0.8624044090028936,7423.266117362465,12951.563696415076,1.94279841668669e7,2.106735304209537e8
0.0025199998635798693,-0.47176787384079066,6.641989243679352e-5,42.46009575326516,0.7814808084072602,3256.6912714526525,12060.361968560506,-2.2063932269567648e8,1.8451890391251826e8
0.0025099997874349356,-0.47129993533352404,6.936378691275198e-5,42.98004075844073,0.8502876704055391,24979.88549806465,12985.174614321451,-1.2455398619006535e8,2.3901254857406098e8
0.0024999999441206455,-0.47087142713018687,6.803727980518342e-5,43.33309911278052,0.8733978911525023,-4045.89037077909,13134.40266789088,7.77103683187616e7,2.0350410501166153e8
0.002489999867975712,-0.47041389015089935,6.974592068280829e-5,42.88702371280265,0.8500755629733328,9329.741961025436,11532.585771685724,-4.27060692174045e8,1.8172523958011997e8
0.002479999791830778,-0.47001920200603786,7.177704195301913e-5,42.64836138182608,0.8431331243565072,3523.7950833741374,11924.361864353676,-1.798610198826712e8,1.9438381385532668e8
0.002469999948516488,-0.4695934211538748,6.972335781378981e-5,43.82642016533045,0.8882758235724251,16018.198598722043,12117.518767586958,-1.179291007598232e8,1.8879009224398348e8
0.0024599998723715544,-0.46913420222568625,6.90946354533793e-5,44.6287134552348,0.9073350639944263,16453.9590239337,13880.83668219415,3.635494815280825e8,2.3548300781347457e8
0.0024499997962266207,-0.46875384751389537,7.309962399091775e-5,46.34859226632313,0.9268243999218038,7753.412972938635,14921.161899836916,2.091435965312581e8,2.437716616955797e8
0.0024399999529123306,-0.4682093509010447,7.035478586367029e-5,44.41662888026951,0.8466498839817268,16125.91392959405,12459.532233672724,-3.010922504926325e8,2.1960430210485128e8
0.002429999876767397,-0.4677435336574042,7.029871967881825e-5,44.67784990311401,0.8586821265270852,23707.876071995386,13290.021353204329,-2.083646105238496e6,2.1797575776366702e8
0.0024199998006224632,-0.4673385171075118,6.964096952008183e-5,44.35107719763429,0.8858590571846985,23184.354810314013,13905.23660018255,2.2040846016303867e8,2.2483636199415836e8
0.002409999957308173,-0.46687777131331953,7.350036829184472e-5,45.49865548408944,0.8898482726685735,1615.9418734264311,13430.87601740515,-2.664633164913401e8,2.6922216120158845e8
0.0023999998811632395,-0.4663629006933714,7.477923699205478e-5,45.87553493405273,0.9165441725697152,27113.688880819693,13336.712021104418,-1.7910781796735653e8,2.1634175153476882e8
0.0023899998050183058,-0.46595413629602433,7.362404642986813e-5,45.15623245647277,0.8739493601270059,3759.553597002933,14437.676034846943,2.99387540352954e8,2.4620435989828524e8
0.0023799999617040157,-0.46543666458447636,7.191535885573041e-5,45.9071937933191,0.8615327226993506,15906.67120222114,13516.507094167406,-2.2704298011701968e8,2.1925446981991407e8
0.002369999885559082,-0.465012801303406,7.190437499784717e-5,44.327460331577335,0.8768677328009736,14097.369937855581,12732.636941591874,5.416882577084628e6,2.12284014372231e8
0.0023599998094141483,-0.46453840806135,7.387091700582342e-5,44.46103648161438,0.8814035861935595,11131.5657894001,14642.706097975577,2.0720375491054213e8,2.8483195008603585e8
0.0023499999660998583,-0.46413432569111474,7.164023172893948e-5,44.799531534934594,0.881927285882626,1753.6566165566094,12624.026400110759,-3.0146904871845484e8,2.1243040377997184e8
0.0023399998899549246,-0.4636453126929994,7.135685960138524e-5,45.300842751340156,0.8820286724935233,-4485.6123101354115,13070.93711329832,-8.211887303524217e7,2.1984372569340613e8
0.002329999813809991,-0.4631711264269426,7.030998493573573e-5,43.800005058612165,0.8286398498133035,-1434.166115642583,13070.080155153893,1.4679260293754632e7,2.3031118678879216e8
0.002319999970495701,-0.4627231656120214,7.041860056084484e-5,45.43023647761563,0.8690883769791652,31296.508510283922,13368.561499082567,-3.4285132757590425e8,2.3939483134291863e8
0.002309999894350767,-0.46233407663268694,7.419307579929306e-5,46.511451988250606,0.9411519392853566,16167.299003634636,14751.315728553538,2.159488061418005e8,2.6102152973016056e8
0.0022999998182058334,-0.4618276325410116,7.529327385471907e-5,47.80093687242244,0.9292333505718955,-3924.810857891888,15404.423330277676,2.2157022537703473e7,2.872245232718305e8
0.0022899999748915434,-0.4613807556413987,7.638097043081516e-5,48.10679818064001,0.9535041814688165,11329.173466594106,16722.113025715993,4.3448216664120215e8,3.040120427576245e8
0.0022799998987466097,-0.46087616111339264,7.500249827256421e-5,47.62303780763523,0.9646783615794975,21218.49134365375,17369.912684813495,4.682659782934018e8,3.7545032020210797e8
0.002269999822601676,-0.46038249019510624,7.377310958593297e-5,47.11398742149365,0.8912949713782611,14358.677178186035,14704.499796772203,5.682640942652246e7,2.724908730095141e8
0.002259999979287386,-0.4599348349523676,7.351213133305257e-5,47.577110335854165,0.8923076096992566,24417.720913637804,14591.316777910542,-3.135399984614376e8,2.5667940728274167e8
0.0022499999031424522,-0.4594011899250153,7.54008398222613e-5,48.505545318684824,0.9538543120413799,34896.65494256274,15098.782569758478,-1.2696903687503132e8,2.6003296367917198e8
0.0022399998269975185,-0.4589539985251957,7.27817108117838e-5,45.51867474426438,0.9431700804331022,38319.95758639352,14037.881596682662,2.566051518082229e8,2.4242070387888715e8
0.0022299999836832285,-0.45844615282166024,7.333545847605062e-5,45.31070736246875,0.9250691301301176,722.1061701970466,15255.791144044775,6.371939502849053e8,3.062072157655904e8
0.002219999907538295,-0.4580669974142335,7.279297958665989e-5,48.0742481017005,0.9773327944941103,1594.6416793010703,14593.53147517331,-8.845331768150268e7,2.5005987943836182e8
0.002209999831393361,-0.45759900889365757,7.29430315254367e-5,47.04873419800964,0.8994523064790753,8831.07603253682,13800.9007015837,-2.0791584548717982e8,2.401480551125088e8
0.002199999988079071,-0.4571161923347446,7.389885212257698e-5,48.22534484978384,0.9615493230766019,34877.606095185714,16776.214545930627,5.774984388249148e8,3.386781839272281e8
0.0021899999119341373,-0.4565753652036357,7.188599817848139e-5,48.785769781515704,1.0204453038074492,48416.2254093525,18737.825153831087,8.632860173960277e8,4.401921951312342e8
0.0021799998357892036,-0.45612044927979,7.165910245783089e-5,46.73803681293008,0.9218274236990169,23661.217344912868,13457.160367776469,-1.3883539385198945e8,2.3350930294461954e8
0.0021699999924749136,-0.45560294512385136,7.187780119921756e-5,47.10572202841654,0.9475255070813019,11623.197270505918,16172.174204133238,2.375693575339149e8,3.040845197411808e8
0.00215999991632998,-0.4551323062048235,7.553576922057415e-5,48.21191308006034,0.9770460173960492,6745.637170485248,14606.31512157573,-6.63487111803247e7,2.5743780537750083e8
0.002149999840185046,-0.454661895814416,7.339858306440088e-5,49.41847474944255,1.031621298253964,7580.269857498341,15558.702263659738,4.407529062870426e7,2.8305410532213783e8
0.002139999996870756,-0.4541123865357366,7.288055333120539e-5,49.792202868504084,0.9800118818396054,-12428.758759130229,17107.97124109223,-6.679875749524917e7,3.697721272879918e8
0.0021299999207258224,-0.4536403770415752,7.322904377062334e-5,50.131412017467724,0.9885053679164898,-2821.9446029032965,14561.578126197544,-2.7681480536390103e7,2.4387759184954098e8
0.0021199998445808887,-0.45320274677773686,7.392239201086424e-5,49.3065950940586,0.9465183083629102,8673.469087754915,14960.133446860833,-1.2400167540533794e8,2.4899867503977475e8
0.0021100000012665987,-0.45260280500971073,7.206422884280821e-5,49.658087461465506,1.0082594401817349,12763.718382132427,16761.17455790686,1.8423898618100712e8,3.5017128966345394e8
0.002099999925121665,-0.4520986365925581,7.280725284832043e-5,49.65274983865969,1.016965729403143,20305.15830710887,17678.211098932625,6.669042509231725e8,3.366641573694924e8
0.0020899998489767313,-0.4516133600987554,7.616099551114423e-5,50.78381428462943,1.0231960254613808,23597.95474433737,15738.440195990126,6.885432606188087e7,2.5654859919854102e8
0.0020800000056624413,-0.45112853639795225,7.627288362839184e-5,51.68411277878199,1.0369529346569324,19078.931922506537,17255.510735571992,1.5770791524806258e8,3.346913251453164e8
0.0020699999295175076,-0.45069913575579346,7.71260166495667e-5,52.022490912461954,1.0572747988420415,25762.119018063662,17411.92084992597,2.8495503744824994e8,2.9968860078521067e8
0.002059999853372574,-0.45015395704391936,7.803321561079411e-5,50.26827259433656,0.949940683067707,36658.69508469921,15211.564970154051,-2.5736997963155013e8,2.6900626177752835e8
0.002050000010058284,-0.44968699497757464,7.469059303835129e-5,48.80680523566421,0.9464618413793419,8793.894429362274,15846.644477681511,1.5053583093552478e7,3.0168725675827646e8
0.00203999993391335,-0.4492359300477314,7.522764583362863e-5,52.1113490044506,1.0033295352068243,13611.079456544918,18219.954710525293,3.161638171992699e8,3.631403817503261e8
0.0020299998577684164,-0.4486717493119532,7.722388683841828e-5,52.3491135096615,1.0211089166880567,28247.07744284918,15782.555239347841,-4.251087538141508e8,3.0235573872904193e8
0.0020199997816234827,-0.44815908982460984,7.742140861181688e-5,50.88169276745333,1.0071167521309938,15889.110620937376,16073.700180516795,-4.329417088926405e7,2.9692112772548616e8
0.0020099999383091927,-0.44765717885200895,7.752925037883992e-5,52.70624296965035,1.0197321279914233,32416.37097589869,16315.462776301547,-1.7243913870763488e7,2.9993291835751575e8
0.001999999862164259,-0.4471730680061795,7.617188066629863e-5,53.6469410895056,1.0846115986033713,40709.85109925458,18722.957704833014,5.083994018270981e7,3.815955102053944e8
0.0019899997860193253,-0.4466391208117541,7.660249134535571e-5,53.6999584071381,1.0427531989295509,36736.328092984724,16215.247971449706,-6.082866324579735e8,2.604934989353547e8
0.001979999942705035,-0.4461818897775555,7.650115650010867e-5,51.87127370358355,1.040681181682849,28432.546684569676,16858.969021226207,8.328475965470628e7,3.2560213426765656e8
0.0019699998665601015,-0.4455897448841719,7.637986932896875e-5,52.59754214874851,1.0030319315972835,13791.710077191476,16871.269432293484,-3.2098211780648744e8,3.268879763767022e8
0.001959999790415168,-0.44507740647830013,7.768367580977404e-5,52.4414824558727,0.9950442102897725,28213.67776293006,15923.730011295467,-4.407566379060555e8,2.6422880912603733e8
0.0019499999471008778,-0.4445726183737507,7.455680824021909e-5,50.032882146206,1.0166568777781217,21547.16342343573,16207.670949759617,-2.916800856779055e8,3.014729817327999e8
0.001939999870955944,-0.4440150417347793,7.655154959650426e-5,52.7680123926738,1.0059368951848695,15677.757517291802,16995.974049302306,-2.9820770869996226e8,3.256551343489679e8
0.0019299999112263322,-0.4435785598194112,7.451727859073822e-5,53.95226255737257,1.0738882976644777,1245.088231246164,17833.198165094058,6.638030763269066e7,2.963299235579457e8
0.0019199999514967203,-0.4430964499982775,7.360767297750448e-5,53.186239782176386,1.0744468880098654,-8281.31557484162,17411.30525195343,3.2248566592438098e7,3.431513414610537e8
0.0019099998753517866,-0.4425322955210637,7.524506305470603e-5,52.75196580730316,1.0971132523111828,5150.404132544107,16488.111066855952,2.859071391098774e8,2.962386151579861e8
0.0018999999156221747,-0.44204335163558744,7.90467634004831e-5,53.10494653706489,1.081366154570733,44269.09034548258,19285.91334777555,5.301359169166126e8,4.4052849904895455e8
0.001889999839477241,-0.44155606449670176,7.987427881541183e-5,53.26768657677872,1.0645206362697484,22787.585928663037,17441.645401438287,-2.4667768024316397e6,3.2944017666424555e8
0.0018799998797476292,-0.44115029188562765,7.62764956948685e-5,54.162041698195345,1.0833611086638795,18721.200834614545,17792.30272165016,-4.197920935583253e7,3.000570364906922e8
0.0018699999200180173,-0.44054825056781977,7.717834088889936e-5,54.68789974859734,1.0741291005251876,18260.97483172191,17509.72225047169,-3.182681794304955e8,2.9850596478581035e8
0.0018599998438730836,-0.439885385184403,7.44355180307038e-5,53.58918992780498,1.033258331170814,30626.4222691401,15832.401696426547,-6.15631032219556e8,2.886778914311123e8
0.0018499998841434717,-0.4393806811629273,7.395901021681753e-5,54.43084574047694,1.1107050130554859,26538.650628164723,19940.608762070384,3.764802050488685e8,4.649340964816468e8
0.0018399999244138598,-0.43880051235566464,8.02717436779941e-5,55.14125286737735,1.0873582064634746,13636.457176174767,19482.294242397595,9.421639579454492e7,3.949485100131884e8
0.0018299998482689261,-0.4381868494414378,8.121215290955976e-5,54.805092127176785,1.054693435157149,40924.76288672115,17311.371420193816,-3.954525500737337e8,3.233600420041084e8
0.0018199998885393143,-0.4375977120021246,7.829228998127002e-5,54.482293114814944,1.0758198032914565,22961.63015650577,18693.847782391516,3.162837658917221e8,3.329075983695465e8
0.0018099999288097024,-0.4370165024985384,7.776235685708442e-5,54.50005037952181,1.0595346426017402,46775.40452141622,17852.229092067384,-1.0321069364519627e8,3.290672235782198e8
0.0017999998526647687,-0.43643671470628437,7.900891089901797e-5,53.9443344052354,1.0330166113847408,16786.70003080332,19255.672697328297,3.3249811034328854e8,4.087752856439102e8
0.0017899998929351568,-0.43588423283143785,7.851455627432103e-5,56.265131224181225,1.090391361007456,-40368.77396780491,19220.59893849594,-15478.500353554367,3.520499162715975e8
0.001779999933205545,-0.4354287237059669,7.683100268061557e-5,55.070705818529134,1.1263540981403821,20414.32919518752,18467.78734976586,2.096028875834643e7,3.4984614589358485e8
0.0017699998570606112,-0.4348704192840677,7.810515400726092e-5,54.75792928710283,1.1138786976118715,34831.13351121007,17685.466228157882,-2.3658719912095577e8,3.759074735462655e8
0.0017599998973309994,-0.4344283934067766,8.008899206816305e-5,56.904111976366444,1.1472846761200621,53466.14519369752,19153.680864970345,-3.6143026540480904e7,3.783696451613017e8
0.0017499999376013875,-0.4338287225976752,8.079587018307389e-5,59.5915624722995,1.1544952285431,15763.9357909587,20171.240918514926,-4.4726376700712216e8,3.8237141248787266e8
0.0017399998614564538,-0.4332788283910603,8.17537605860948e-5,57.977040682786445,1.2317081770822562,23943.06358160395,21645.147003233884,8.660373065471458e8,4.9855909690224075e8
0.001729999901726842,-0.4326778969790731,8.121597718023736e-5,58.35275915738867,1.2003649369114442,29572.766563864527,24525.287976576823,1.1446083467438881e9,6.821649576182725e8
0.00171999994199723,-0.43205689805469016,8.020839742301305e-5,58.26850077652126,1.1106979755528428,14133.39209586109,18992.779129716157,-6.118729316269037e8,3.500017921879331e8
0.0017099998658522964,-0.43146944222815803,7.670985314425948e-5,57.669495551018365,1.183794009046276,28740.29558722005,22133.53477743763,6.61858543167524e8,4.8593396256875026e8
0.0016999999061226845,-0.4310046851225834,7.709366766375608e-5,55.620787048048456,1.0781955625993556,-13361.773027109475,18313.065114257937,1.0937910870565362e7,3.305609852019924e8
0.0016899999463930726,-0.4303540163006281,8.066484802413853e-5,55.86870713611654,1.0832940381094922,18066.183891765577,18403.958776716125,-2.821450719279312e8,3.9553761863768953e8
0.001679999870248139,-0.4297923527194417,8.04504507510446e-5,58.253148046320256,1.161693448508912,50765.85293618404,18810.412611227446,-6.292802372711619e8,3.6349091461536753e8
0.001669999910518527,-0.4291102761473159,8.15442514104993e-5,60.505047711095436,1.2180290944589967,-1508.773790563356,21782.9605118049,1.9496745243866494e8,4.6218050114870805e8
0.0016599999507889152,-0.4284625105567513,8.189952066148774e-5,60.10517558467764,1.211309128288588,-5302.05164467025,22359.611643203676,4.068561064360389e8,4.580224573501125e8
0.0016499998746439815,-0.42789973243881824,7.750402790800388e-5,58.9340020647101,1.1773267025155454,-12689.077789265973,19189.06847057047,-3.1627242631199294e8,3.901718444433388e8
0.0016399999149143696,-0.4274241248727136,8.116110681600755e-5,59.86248389792338,1.2126118331168938,55803.64933544682,19905.39536299309,3.4105837756032355e7,4.2010528467741334e8
0.0016299998387694359,-0.4266734314961767,8.209793254423499e-5,61.22235890207454,1.2419417788602525,19121.41251086885,20041.85219148537,-3.373501501893491e8,3.74606176457628e8
0.001619999879039824,-0.4260862838633181,8.00615713190325e-5,60.25630525794481,1.2095842698280215,45300.767779019494,20798.184386145043,-3.0351051624791646e8,3.9761568661459875e8
0.0016099999193102121,-0.4256452398414609,8.157752553947357e-5,61.467734597855916,1.230479079966182,45034.11170592382,22541.13333394099,5.017899362659638e8,4.963698808518525e8
0.0015999998431652784,-0.42516166108092296,8.391617467553374e-5,63.26078510491387,1.2372055062092016,34134.5200233966,22753.510082137553,-3.910316940545658e8,4.610648115040838e8
0.0015899998834356666,-0.4244762820470674,8.417077120610729e-5,62.15720521319218,1.1980787233468329,17859.62499970058,21128.312807018654,-5.425249379003841e8,4.002583733250144e8
0.0015799999237060547,-0.4238651999063903,8.508910996663326e-5,63.665456744310596,1.2434413991038236,44250.993193400005,21015.065221163644,-2.4145568169159867e7,4.2867913416203e8
0.001569999847561121,-0.4231687487008394,8.491717196339136e-5,63.116373611505736,1.2532660484616875,57349.55856844968,22517.116129807142,-4.470461719089355e7,4.8397701151342314e8
0.0015599998878315091,-0.4224775391632982,8.397274528487037e-5,63.5167892971428,1.2687375030979178,45211.03685886785,23927.69348930177,-3.4932032900073566e7,4.722440520038003e8
0.0015499999281018972,-0.42195401298257623,8.28253275319885e-5,63.152575580474306,1.2403411603785155,12490.731599898381,23237.442518511256,-6453.890000598328,4.5017236317439693e8
0.0015399998519569635,-0.4214831211242187,8.473342057483137e-5,63.48673504713082,1.3004385332313622,47106.57402830229,22124.74736920063,4.469561615178554e8,4.4947958181831753e8
0.0015299998922273517,-0.4209149693186629,8.485466454553943e-5,62.973903452220746,1.239598948205242,24523.055565353097,20928.415949908132,-5.550135619407177e8,3.8865334638987863e8
0.0015199999324977398,-0.42025947091503807,8.326797805517755e-5,64.04448476861562,1.2586021869082613,38565.34792184216,21288.626164054513,-6.174888984531833e8,3.916075260274083e8
0.001509999856352806,-0.41957191493869717,8.470204327955778e-5,65.04661635752504,1.2659614517219273,11927.125719358011,26647.200914228753,4.527609994756801e7,7.613837904189581e8
0.0014999998966231942,-0.4188696253393253,8.568717591334338e-5,65.6301851415627,1.2812595867303709,10885.274957182672,23310.086333211206,-1.8701791276530772e8,4.6030676792530817e8
0.0014899999368935823,-0.4182209158483193,8.425270472659352e-5,65.79041042269247,1.296451063392712,-5005.146656943308,22528.430109617406,-4.457775151066226e8,4.4242255534664094e8
0.0014799998607486486,-0.4175681152554988,8.397616219339944e-5,65.84205931394722,1.3280857737110843,12770.057357298005,23625.96698173782,-4.369088221566193e7,4.596119059670847e8
0.0014699999010190368,-0.4170451794069607,8.478443080772387e-5,62.98327155978386,1.2749213906899242,31297.806578388583,24662.74420318585,8.032408499691304e8,6.804422640208907e8
0.001459999941289425,-0.4164012502560215,8.471655284139364e-5,62.31073173851459,1.217181443350667,28657.76093030506,21897.146622972858,-7.481093077578677e7,4.390194133820389e8
0.0014499998651444912,-0.4156255206830864,8.288913742758462e-5,63.84950165791537,1.2699826761631852,13089.236585778806,21538.797592019204,1.5057582842897305e8,4.679335911293772e8
0.0014399999054148793,-0.41495568483151707,8.32676675831858e-5,65.0103255777905,1.3045841897734443,12610.626641802175,24770.638381051212,4.199032466733656e8,5.05926243198838e8
0.0014299999456852674,-0.4142091030212698,8.282825106717249e-5,64.76632178142626,1.2687538464357375,-1044.224388662729,22469.306739290998,-2.3723455323255515e8,4.7395088501031864e8
0.0014199998695403337,-0.41356194056441914,8.85350592391026e-5,65.67709753484685,1.2964219851502046,69374.07291667975,24139.025313666414,-2.2317673871943963e8,4.897422480778698e8
0.0014099999098107219,-0.41302827873486697,9.029560718728404e-5,67.82835655985609,1.363852626513873,40660.32775292037,25107.808082367268,-1.0748649804130012e8,4.972618726702367e8
0.00139999995008111,-0.41232335387917707,9.234036753599694e-5,70.0221619603719,1.3445811294300227,20576.819448263515,24611.694222819027,-8.593328380330623e8,4.985986805091944e8
0.0013899998739361763,-0.4116780899255064,8.707243598491157e-5,67.26116126240275,1.330045350040499,4577.580947618334,26550.59869141287,4.532223213954795e8,6.234797327424761e8
0.0013799999142065644,-0.41113967922736777,8.529336936238489e-5,66.117635874855,1.3478613078340218,15991.7630309816,24639.69075295391,2.2652240590591317e8,4.7892760747360873e8
0.0013699999544769526,-0.4105207685000146,8.81014271998038e-5,66.5552135979997,1.3804926318561759,51780.913323379675,26573.375952280992,-1.8437424727668956e8,6.209631363957636e8
0.0013599998783320189,-0.40976217855490965,8.984331248568734e-5,68.14728510067052,1.4063501100045495,61054.61098604257,26644.79549413224,6.747826432872157e8,5.746303302862649e8
0.001349999918602407,-0.40908860299109356,8.66216759428915e-5,68.52774266359602,1.4354436474952008,71336.69966664749,27609.10428402727,7.092685931961205e8,5.994318019683423e8
0.0013399998424574733,-0.4083333490629683,8.619846626289643e-5,68.78844766155817,1.4090322898758634,16584.220594071823,25422.617547154103,-9.990373272887023e7,5.578715041268313e8
0.0013299998827278614,-0.4076236268126753,8.85809392610787e-5,70.3538258401775,1.4193876667022216,4034.270776649519,26292.183046753154,1.5198389504420668e7,5.673192465766346e8
0.0013199999229982495,-0.40690512157339154,8.703410820315301e-5,70.51401214120561,1.3712387261121182,2641.6720122153074,28895.42994866228,2.690200561861207e8,6.932209481472744e8
0.0013099998468533158,-0.40609432823429853,8.621989533666806e-5,70.68976832668352,1.4016312172652396,2534.9205343225462,25778.665244051892,-4.663051728111319e8,5.52056601273935e8
0.001299999887123704,-0.4053872305090542,8.85797700350628e-5,70.45074533082146,1.4657309774530456,34278.39116048486,29355.07004671977,1.0615800104698792e9,7.207767825059291e8
0.001289999927394092,-0.40471475276218843,8.858320646165614e-5,70.4442445241522,1.473474934632205,45859.92358513847,28303.834003195192,1.1747739051984093e9,6.153771760865579e8
0.0012799998512491584,-0.4040556638967829,8.914851180851882e-5,71.53907401613061,1.389193617554847,-8602.258791183938,26298.448437027244,-4.001127567971045e8,5.371204507251768e8
0.0012699998915195465,-0.403412452412734,8.990035496183345e-5,73.45349856548931,1.4114048768545273,548.6421546532749,26930.366384814213,-7.990571945944465e8,5.018651662705669e8
0.0012599999317899346,-0.4026598684929486,9.093443003690637e-5,73.38548357182677,1.4581337395179985,58755.304483239765,27282.633540111896,4.936545432632141e8,5.613075140986925e8
0.001249999855645001,-0.40192229284373515,8.792563078315212e-5,74.09548054754207,1.4534288187767934,29782.648614207876,29118.18454628646,-6.441810895328368e7,6.994042446306549e8
0.001239999895915389,-0.4011859768000777,8.817863683580258e-5,76.09276333480958,1.4709726744055622,6623.702148354606,30120.02556954446,2.063056342201752e8,7.614184379277323e8
0.0012299999361857772,-0.4005614999889747,8.733285293864105e-5,75.43542407348643,1.3807057334448176,10489.118707616322,29274.33242674528,-7.532403388189353e7,6.594653276946988e8
0.0012199998600408435,-0.39982597624834704,8.649367282488404e-5,74.03199967217853,1.425563682269552,33771.8812524249,30152.445792612063,7.269041734343725e8,6.822220498527418e8
0.0012099999003112316,-0.39908324390418176,8.792632461513745e-5,73.68263072646629,1.4043599529344482,25877.5821342227,27433.82960708194,-4.963136192696276e8,5.412628700845121e8
0.0011999999405816197,-0.3983203200907737,8.913874202669763e-5,74.21938058701399,1.512592875677499,72663.6462569566,29387.356842138262,2.1507184168284532e8,6.181621069581982e8
0.001189999864436686,-0.3976647793021688,9.258849351533713e-5,74.39546955956231,1.4720068531225834,17615.98213958129,30854.48529899162,3.7552768866395074e8,7.753639054223553e8
0.0011799999047070742,-0.3969292447067687,9.250071163580641e-5,77.33109531681512,1.4779992514437525,89371.30856107238,31475.368353516573,-7.967478088430832e7,6.896490116596932e8
0.0011699999449774623,-0.3962251314228641,9.319281109570876e-5,78.11624236070956,1.5140287006486541,64975.30285274066,31884.41132426886,3.809158549929375e8,7.338513778631356e8
0.0011599998688325286,-0.39543373285693273,9.253980620196607e-5,76.51720040877694,1.4754297127812137,44850.91073409021,27177.829792320746,-9.564306947338722e8,5.53054045878635e8
0.0011499999091029167,-0.39464800993564364,9.139679622886227e-5,76.54220213392676,1.506603464334257,72817.37155973157,31945.49993366284,1.9874435332569802e8,6.9777701847634e8
0.0011399999493733048,-0.3938217141783858,9.213595032726743e-5,77.20326521548013,1.464216507004819,61798.401001188235,31347.559910421573,-5.001359526923422e8,6.920379473659663e8
0.0011299998732283711,-0.393032053902204,9.043577159474542e-5,79.40175872361358,1.5912492702592949,44275.163589157026,33440.693273598714,9.275758848238214e8,7.900891543192406e8
0.0011199999134987593,-0.39233116442321897,9.195908318730923e-5,78.27401667074811,1.5631065321803004,2652.365039399792,30860.025278139427,1.1713178306269647e8,6.61323458749688e8
0.0011099999537691474,-0.39160139135356276,8.937071041717315e-5,77.52545669269215,1.4742124902100613,19750.571132361147,29703.450466481212,-5.33976949253605e8,6.405913975860972e8
0.0010999998776242137,-0.3909018114957551,9.035229969167402e-5,76.22854311499695,1.4543630372914942,1397.1445635843318,29653.880882640155,-4.8070237569839776e8,6.126573050245435e8
0.0010899999178946018,-0.3901405907077196,9.298646263886962e-5,79.2811140583318,1.575998382414577,-4068.8358006772223,35192.8048562972,5.379238777836446e8,8.851204486312407e8
0.0010799998417496681,-0.38924164787994237,9.177527491490395e-5,78.11103580520742,1.5261219185790502,48958.20608365816,33222.03096161676,3.056385659475867e8,7.865498797605767e8
0.0010699998820200562,-0.38841942330806023,9.391843117249055e-5,78.93436359681084,1.4647842688870312,32462.763785263614,29783.695796493193,-1.2963284638227177e9,7.068187160015081e8
0.0010599999222904444,-0.38757392458838874,9.664520213666284e-5,81.44611123870762,1.599304061022066,48723.211238859614,34304.169284189404,5.003488405179062e7,8.457828612544864e8
0.0010499998461455107,-0.38680861776745884,9.637898983741238e-5,82.49301755837287,1.579906165555294,51916.36336259648,31467.94102702102,-1.1459818722823362e9,6.852654657504897e8
0.0010399998864158988,-0.3859527150472571,9.805044402350565e-5,83.33102065802585,1.5996147288946108,102082.4011737306,36443.001280105185,2.032401166239958e8,8.210534688945699e8
0.001029999926686287,-0.385100726904738,9.618744294601275e-5,83.20599043737465,1.630346276722715,82923.03776332071,35163.575907933,4.8346538115355e8,8.486184937003994e8
0.0010199998505413532,-0.3842478405390634,9.660037158435826e-5,84.0286337900349,1.5968814403489788,41767.50636408695,31789.73029916905,-8.644665912166831e8,7.165702095329685e8
0.0010099998908117414,-0.38339634513686754,9.605572037639825e-5,82.04955243844438,1.5520143215699391,-8883.896548627523,33814.199959534046,-2.3334050073455948e8,8.299460956409676e8
0.0009999999310821295,-0.38264457875683433,9.50986660347475e-5,83.64551546933703,1.647741808602069,-17841.704391998534,34169.346617543364,-2.0380636309093842e8,8.163385395348655e8
0.0009899998549371958,-0.38179131477282446,9.387734769950326e-5,85.46115259475515,1.6651945831380028,10529.321602769847,32384.539216414734,-1.4196349795738916e9,7.021889176478102e8
0.000979999895207584,-0.380875394448015,9.358962091839514e-5,84.88959551494916,1.7197507767214975,-21175.889553017612,37806.34765255778,8.824066255518688e8,1.167477150756076e9
0.0009699998772703111,-0.3799735957131313,9.472325296145866e-5,86.18378220099358,1.7671545312935562,57781.51118161795,40060.12068935025,2.1271688937516537e9,9.459327744474808e8
0.0009599999175406992,-0.37915213210769017,9.544184396203842e-5,86.37459177823115,1.7379495723899634,52871.30770229802,36464.60893959524,1.9784071461875367e8,8.823819527978737e8
0.0009499998996034265,-0.3783099057217296,9.635516783547858e-5,86.43576594086038,1.7456790464310938,64750.01521060831,36648.89465925244,3.0755083232876997e7,9.148176785483408e8
0.0009399998816661537,-0.3774768846999853,9.916776816470656e-5,85.28104642251553,1.7235790135257507,46079.55195932744,32253.57378731631,-7.055309269283937e8,8.223871706658559e8
0.0009299999219365418,-0.37663167403875814,0.00010224951436387738,88.42264675709757,1.7306001880645911,6160.525900150225,34850.19928309257,-1.3741496819325967e9,9.019587985919466e8
0.000919999903999269,-0.3757278711944641,0.0001015283303529577,89.09758973181592,1.7675726849860416,48496.11190251061,37101.971084433215,-7.438744175807122e8,9.220947187063627e8
0.0009099998860619962,-0.3748536527975342,0.00010362758180864358,90.88733626790899,1.842957881945448,90342.07171642802,41891.34612119933,1.1493864424217947e9,1.3527628922820861e9
0.0008999999263323843,-0.3739991612764253,0.00010373746449013998,95.84019199495621,1.8961485836747345,95367.05987482714,40857.63427523558,-7.832728493959632e8,1.0400876506251013e9
0.0008899999083951116,-0.37310435545394477,0.00010635575087656814,95.38488029748733,1.799054929061018,110266.75836966303,42278.499735122205,-1.8614915785333395e9,1.0616974525068275e9
0.0008799998904578388,-0.37216446247154367,0.00010456163731143735,93.30376922116719,1.7602198616940434,102453.89990623157,42945.18772788116,-1.1762690421075268e9,1.119704314122998e9
0.000869999872520566,-0.3711752480747059,0.0001032717148487628,93.12875562326958,1.791375706909808,69424.69829411585,38976.747995551166,-7.988834716244277e8,9.159103618810534e8
0.0008599999127909541,-0.3702746731281454,0.0001011303440547024,94.11432659516561,1.8037926523856778,80758.4517870355,42000.75981694213,-6.716473275683165e8,1.1672529890981479e9
0.0008499998948536813,-0.3693692604594977,0.00010216243577521527,93.05854938662027,1.853707555782651,12464.458184772715,43036.62046442066,1.287827280202281e9,1.0504987249053835e9
0.0008399998769164085,-0.36843690817141883,0.00010458255286651384,95.01943154732803,1.963142799815232,-29464.271851283633,43487.31948992427,6.528040551482904e8,1.0745926642703068e9
0.0008299999171867967,-0.3675537809803093,0.00010531883432878073,97.57857613309913,1.935979947048881,96806.8883463431,46424.80182262947,1.0650660694313085e9,1.2457183859281614e9
0.0008199998992495239,-0.36656139381691477,0.00010240547840480535,99.20615423516347,1.9741361770019028,55830.46175538685,44060.10823812727,5.242885989145076e8,1.06862182377079e9
0.0008099998813122511,-0.3656893218476207,0.00010298476201869913,101.93349854420393,1.9996299775959014,74279.14968641357,48909.513089458145,4.445330723407115e8,1.489743666951561e9
0.0007999999215826392,-0.36476265981500594,0.00010437012583716811,100.54609758592996,1.9393112807791102,49998.4600464252,41818.07546679041,-1.9308731101486201e9,9.206964392157822e8
0.0007899999036453664,-0.36366171749684695,0.00010365676522076703,98.9638146883832,1.9629037114338286,81019.79692984036,45423.31288736783,-4.0834924750787365e8,1.107102512872577e9
0.0007799998857080936,-0.3627168261359096,0.00010167988365972538,101.3616602524861,1.996075200514641,90141.497402811,42785.66180579845,-4.175414857789164e8,1.0413238866257991e9
0.0007699999259784818,-0.3617784359443348,0.00010451957525452074,101.82039952516352,2.012145440170713,35192.97905210809,44391.80257747696,-8.869603640935777e8,1.094928554144606e9
0.000759999908041209,-0.36078641566219766,0.00010752733121076301,100.39365586175907,2.004171930412392,89624.41842342852,45120.61495291014,-7.281399819701227e8,1.0694568877651185e9
0.0007499998901039362,-0.359712606199994,0.00010868028231881235,103.32433697019833,2.1139699592218695,105114.44177821837,48638.525823344076,1.2611355401379125e9,1.173549567359284e9
0.0007399998721666634,-0.35870040468653874,0.00010810583732815058,105.64287685345965,2.1240436190547487,110970.45036816997,48706.89514766064,2.0003208590018535e9,1.2571058225990446e9
0.0007299999124370515,-0.3576214888129382,0.0001101275688466031,106.53374381031264,2.2139782950089035,48041.89541535039,52429.59164018822,2.7493675809232893e9,1.5352847549749708e9
0.0007199998944997787,-0.35656798402977885,0.0001119971046821027,106.94546383151507,2.1825167370473495,78614.69282071674,55618.78709569959,1.9959427254189277e9,1.6702412010146744e9
0.000709999876562506,-0.355539241466159,0.00011479852290344375,106.62062664410979,2.077949933788096,99496.7987085016,49060.41431123101,-5.85825764697687e8,1.331684657687944e9
0.0006999999168328941,-0.3544856923185057,0.00011180309763778092,106.76023071995317,2.1129284891691436,48650.73646055862,53344.2779380437,-8.479988224839437e7,1.455107236122015e9
0.0006899998988956213,-0.3534102914103542,0.00011374342696618601,108.37882678293114,2.27154125299991,48554.788852746955,55361.338145074056,7.834617114730641e8,1.5108168287202144e9
0.0006799998809583485,-0.3523848181585781,0.00011372465968726419,105.66160229006077,2.166876802277429,27159.730277461505,50616.520045859455,1.2942911798923737e8,1.3656390302634947e9
0.0006699999212287366,-0.35130083754310004,0.00010988141154292544,107.48276748176652,2.116014763671217,-25344.763820070122,48334.057356728656,6.462961941214732e8,1.2455505245358667e9
0.0006599999032914639,-0.35021976654031284,0.00011058500425907977,109.82393305999315,2.1090562992869253,49532.391221446196,50230.292176376024,-1.323081002781584e8,1.5155154145618546e9
0.0006499998853541911,-0.349086415167997,0.00011152461340405865,109.72461756425892,2.085985078307555,90027.13935551967,50070.328981405735,-1.285500815465999e9,1.3142941541545463e9
0.0006399999256245792,-0.348017938528594,0.00011362159829011087,112.90191309329342,2.233067381182195,134733.07098194992,53190.10233589934,-1.5631967135222647e9,1.4243548221532128e9
0.0006299999076873064,-0.3468464888280317,0.00011481503333963207,114.56384400937453,2.2767427116550922,186403.91521202668,55233.309963865104,-2.846965659074508e8,1.6885612350861783e9
0.0006199998897500336,-0.3457722936775066,0.00011352699427643948,115.16900718922551,2.363487905312423,186680.01728404488,57131.36895792524,8.73084096407769e8,1.7747855857511365e9
0.0006099998718127608,-0.3446464173269694,0.0001127306659608731,116.3553594675835,2.405231832872981,157741.99590520267,56938.547237033876,2.0296503843604424e9,1.4593725734433002e9
0.000599999912083149,-0.34349575168070184,0.00011235698725638194,118.91531130370198,2.3981363654038526,128157.7454527801,58033.812279669255,1.1229852770284563e8,1.524029486326557e9
0.0005899998941458762,-0.34222028115143766,0.00011688201262837545,124.44408100060248,2.496992932152138,66479.30690870447,61000.14732609355,-8.10749713416963e8,1.669947403425043e9
0.0005799998762086034,-0.34107660719620153,0.00011888633016433034,122.51643750424765,2.4233603965849957,103265.9139164696,57428.725516275495,-4.2872985530288607e8,1.4802163415177133e9
0.0005699999164789915,-0.3398265850276802,0.00011928205778201703,122.5011533924132,2.385538097520015,144552.33871300216,58952.09146510619,-2.393801568747631e9,1.7423705169786608e9
0.0005599998985417187,-0.338554400823533,0.00011958691184394614,123.85034185370387,2.4877174066445784,167277.54887932714,65082.36452872758,-3.9352968435084844e8,2.022091441320122e9
0.0005499998806044459,-0.33735236568654636,0.000122533816068836,128.28693496752103,2.484118359508863,208467.8220378643,66650.90202752297,1.6107057599595764e8,1.8895177803087857e9
0.0005399999208748341,-0.33602293824927165,0.00012280952481184007,130.3624993199552,2.514176749453837,307677.4734313072,73895.04569958955,2.4029320289823766e9,2.850060154170497e9
0.0005299999029375613,-0.3346125234496146,0.00012016158804331037,129.13968837204692,2.5263423450884774,199516.19626898668,66959.22349232556,1.4024793755654385e9,2.054213345912812e9
0.0005199998850002885,-0.3333084993344153,0.00011941364366962536,128.51331282656352,2.487410990317005,122403.26477096858,63259.61037753727,-7.445432017835898e8,1.9550307602242942e9
0.0005099999252706766,-0.33212138313599837,0.0001246345049772861,130.32624366106091,2.537808774934296,193832.69484834888,63437.12477359558,-2.128377428145289e9,1.638467939387697e9
0.0004999999073334038,-0.33078887458451184,0.00012741426418090646,134.30182018583696,2.593366917745764,220810.32161225993,67924.7107635848,-1.7292140852496223e9,1.9833352079814565e9
0.000489999889396131,-0.3293964399321413,0.0001246070574619523,133.9526878868334,2.509615533589236,93338.39069791134,63199.62528733087,-2.0818539406589556e9,1.9137821862296288e9
0.0004799999005626887,-0.3281019518885295,0.00011971631229383828,132.37250175930086,2.5064691143845677,22009.316781520658,69065.60415925781,-4.3483150755793417e8,1.9493026003933792e9
0.0004699999117292464,-0.3267275389685532,0.0001170946792347315,133.6018805739294,2.5542404170564645,14659.18486589382,63459.22915435087,-1.7039575340950947e9,1.6815617295265968e9
0.0004599998937919736,-0.32535095342813825,0.00011944001958786289,134.5769501613398,2.6466876236841625,7256.7024549045045,73384.74486103622,1.1193844732315812e9,2.4547017150728846e9
0.00044999990495853126,-0.3239822576119447,0.00012010069218049754,137.2193226326367,2.7230571137954844,97947.2565196175,73708.36024292507,1.8684556334724867e9,2.326324799468498e9
0.0004399998870212585,-0.32255383594408593,0.00012507165752714467,142.23598861222112,2.8212810705098947,124584.18550632501,78585.07080774476,1.3074357619940317e9,2.436335699052462e9
0.00042999989818781614,-0.3210843321757163,0.00012930291944628878,145.17303195826824,2.9916490280796744,85765.6961963385,85150.00870181808,3.851089141959646e9,2.7384871504391274e9
0.0004199999093543738,-0.31954081885925323,0.00012920271117769982,148.7432569625221,2.952825424874741,156111.99449561155,85574.44485660564,3.9633897184905467e9,2.4072912391967993e9
0.000409999891417101,-0.3180809690799328,0.0001271829828255454,149.7545234048604,3.0089611687441082,224179.62086989346,88369.279137849,3.3703217824317293e9,2.5871667088295965e9
0.0003999999025836587,-0.3165333357764232,0.00012734459569271127,153.41391018836345,3.0362459594845945,293641.1821337128,89626.37021510402,8.249299182057102e8,3.024259510623362e9
0.00038999991375021636,-0.315110344451608,0.00012932300050196675,153.7578505903352,3.0211121007537387,259144.30740090064,89644.12462517286,2.598985976398808e9,3.1765072374870105e9
0.0003799998958129436,-0.31368897270667934,0.0001291981611806628,154.01306363170795,3.0305645955593152,272459.47918128606,88340.02300278922,3.0911718310108504e9,2.6074862111850405e9
0.00036999990697950125,-0.3122546882903552,0.0001324211408859963,158.3389890057638,3.148953608438433,443104.9961876881,93642.97352497552,5.468803812284478e8,2.947960368237432e9
0.00035999988904222846,-0.3107530418930869,0.00013273370101972434,160.7828084612779,3.236460140754061,388226.5971211787,93350.88961605076,7.103597570393353e8,3.2286118183631983e9
0.00034999990020878613,-0.30916377004037465,0.00013616012578923533,165.1021644104123,3.4583538804344065,504996.3804261545,103024.051464125,6.76856020946205e9,4.2612018469725738e9
0.0003399999113753438,-0.3074675690119968,0.00013966845575673424,172.8089084487991,3.629187132867874,509629.40091711644,106379.90473313867,2.1057212719894304e9,3.971259339222173e9
0.000329999893438071,-0.30587523677417183,0.00014254064311188615,178.60249758711961,3.5980797241194384,340826.5765509241,99067.03497817782,-8.122336454868897e8,3.50006861933653e9
0.0003199999046046287,-0.30423624724240483,0.00014531664821260237,177.32425650778742,3.524240420232078,351183.9720446073,104791.97317714736,1.897133663943434e9,3.4264410580271096e9
0.0003099998866673559,-0.30259072935923464,0.00014400729241038145,181.67836484321927,3.5752617736392835,388775.9567184855,115239.78744925921,1.8022558171933615e9,4.74873484218719e9
0.00029999989783391356,-0.3008487623659895,0.00014013443927580563,187.0010764236711,3.6733401065794897,544624.2735079931,120339.20022626115,-4.583569766467879e8,5.789276934108737e9
0.00028999990900047123,-0.299132535449701,0.00014101553802408978,187.44432679859526,3.4910124381738976,389617.97294853244,109023.62993698526,-2.854737890291651e9,4.022374236700088e9
0.00027999989106319845,-0.2973480541791768,0.00014384648246396542,191.02781897451567,3.695464499009082,493845.3045799662,126032.17404837714,3.5574367207795205e9,4.90210878980937e9
0.0002699999022297561,-0.29539833261949255,0.00014754819517683545,193.74641023848932,3.7431278955884237,602365.3775027165,119912.46601766071,-1.4889654415932145e9,4.573752416912567e9
0.0002599999133963138,-0.2934476386880555,0.0001499621864008596,196.2023216532716,3.756543588970022,593949.7422418842,117404.40210821532,-4.29061784509802e9,4.29822776669279e9
0.000249999895459041,-0.2915988284678489,0.0001497907711828225,201.77040017894822,3.9859174721600774,458299.7599301733,125763.46999976077,2.4922915214319462e8,4.846079412006894e9
0.00023999990662559867,-0.28966770084685417,0.00014995425853680473,204.4083881813851,4.002103502207996,511215.6114398135,130839.84400208903,-1.6359862555952065e9,5.31597360102676e9
0.0002299999032402411,-0.28781028564237315,0.00014709034289449267,203.56053043205085,4.175111675357873,578594.6876309472,161033.97497711706,7.904569692782229e9,9.290295758673603e9
0.00021999989985488355,-0.2856762366881416,0.0001451788294621615,202.93594199343522,4.097376696367464,628147.1194834716,172879.98890967286,7.923896832802656e9,1.1505060814697214e10
0.000209999896469526,-0.2837026476327363,0.00014778372078163443,208.4213633511259,4.138514637617587,566058.3495352133,157649.26940950655,1.5309093942370925e9,8.91989917079945e9
0.00019999989308416843,-0.2817813149607712,0.00015089012954927537,214.99238137546791,4.182522770289803,632000.515015657,145531.82280554727,-2.997262160606043e9,6.25772690202168e9
0.0001899999042507261,-0.27977193844429876,0.0001510980205244008,221.57301861740407,4.186110702042426,620110.4574400908,142568.59291966158,-5.439907874522519e9,5.350855994968708e9
0.00017999990086536855,-0.2778604423814366,0.0001534536249111201,230.50767660141642,4.619073810075398,829645.6994732387,163961.49652114426,1.1421390613776448e9,7.061020714510639e9
0.00016999989748001099,-0.27564165643006866,0.00015968161726655867,238.68496400459478,4.829474892222088,862961.000342073,170857.87263322232,3.119152863033022e9,7.770846307492161e9
0.00015999989409465343,-0.2734206387634881,0.0001628365627688331,245.9084746488306,4.926726213329459,734428.8712545377,176259.16517458568,7.316239731002976e9,7.44019698198353e9
0.0001499999052612111,-0.27117242611756653,0.0001648098005510931,252.62443901645813,4.920737546671277,296028.2514314616,176073.39779063856,1.6563599213765463e8,6.866224035215083e9
0.00013999990187585354,-0.26895989624078487,0.0001658989736243796,254.76117703144305,5.011776515690221,349120.91708387225,176058.97515394216,-5.959100782934312e9,6.890631207998323e9
0.00012999989849049598,-0.2666412907734077,0.00016809945545153549,256.729551096459,5.119112618283336,640196.636757935,183694.6754135156,-3.2964177174006577e9,7.987296495401444e9
0.00011999990238109604,-0.26421806035247575,0.00016785352641258494,258.3919150918952,5.056800320171049,846303.3632046724,182198.75341226198,-5.507593903942442e9,7.630729705822065e9
0.00010999989899573848,-0.2618191526683223,0.00016994310381246729,268.0626508233177,5.1468744757310985,646661.8703055604,180958.04632964742,-1.1165688229592997e10,7.723664897561973e9
9.999990288633853e-5,-0.25929468285944324,0.0001710216523712175,273.1469254774153,5.253770608250116,610001.0149084001,177864.5525880606,-1.0858877119503664e10,7.38709822239854e9
8.999989950098097e-5,-0.25656779997798146,0.00017028910190958617,279.9599763339536,5.3571786636252625,743216.945208077,196379.3475230868,-1.4910930029113121e10,7.89202697976953e9
7.999990339158103e-5,-0.2539467968054497,0.00017557217500756132,290.86318668462656,5.716715625269272,593878.5188770796,216841.40015392855,-1.0483266308989151e10,9.407076530601725e9
6.999990000622347e-5,-0.25130202710486804,0.00018025201930137305,299.8471198745546,5.787466068966787,761910.4931469226,227065.48150120032,-1.2189232323951414e10,9.417802292745068e9
5.999990025884472e-5,-0.24851642219746697,0.00018471681808388544,316.2465264510866,6.326041642961928,942299.4238739829,276796.75913283747,8.11392501442206e9,1.2619031298381392e10
4.999990051146597e-5,-0.24564796108923348,0.00018610022652411012,328.3771116931685,6.560331430231591,1.208898471370838e6,291003.1258591525,7.598984153118509e9,1.4411709366045994e10
3.9999900764087215e-5,-0.24261855224246393,0.00018685908811937613,334.4672801780303,6.5350880356061545,1.317772430848712e6,289711.7149742065,2.176505577488358e9,1.385840263336788e10
2.9999901016708463e-5,-0.2395661674486649,0.0001906542423044501,345.56800084052014,6.82715584624592,1.270955788186693e6,292508.70270559326,-1.6696879565074887e9,1.4796582739592178e10
1.9999901269329712e-5,-0.2363416999245641,0.00019694439523696585,358.0041121169443,7.104844978037222,1.1061239263865943e6,302632.30156751984,3.478266434858352e9,1.5021786966034552e10
9.999900612456258e-6,-0.2331781712205092,0.00019620621548488144,368.45932726214164,7.193480708384942,944412.3422064289,310066.2935190791,-5.023559927695258e9,1.4262075117504725e10
-9.913492249324918e-11,-0.22983648451821637,0.0001975830150293262,377.12331795702715,7.395149219986946,906235.5416453909,339842.4532932048,-1.527364744793819e9,1.7788234439555172e10
-1.0000098882301245e-5,-0.22647465323407684,0.00020105439634400746,389.15909394971555,7.688001839867725,1.1415547004185955e6,357580.9344729326,-6.916082608165118e9,1.9387780647454838e10
-2.0000099539174698e-5,-0.2229554039408803,0.00020616547359823058,408.5843951471929,8.238656618738524,1.6531647659026086e6,402609.1458899478,1.855825434391461e9,2.293247572684243e10
-3.000009928655345e-5,-0.21923602001874865,0.00020853080722470883,420.3181589585758,8.441206504791802,1.7588876126362628e6,398726.8784541747,-1.067890134179763e10,2.1698385842695576e10
-4.0000100852921605e-5,-0.21553562929901532,0.00021452881196892937,434.0746865879545,8.6484861152163,1.9853527387042872e6,385086.6882092078,-1.930194653725451e10,1.905274250582683e10
-5.000010060030036e-5,-0.21173445391395365,0.0002156928366568426,447.2479095171387,8.933789842001822,2.5280204904559636e6,402839.7819529233,-2.3493066377869675e10,1.9679624014315178e10
-6.000010034767911e-5,-0.20778829493832032,0.00022018366598898026,466.4235415007405,9.208532158509362,2.6254500488827913e6,437691.2180514407,-1.51067378318463e10,2.268337065042834e10
-7.000009645707905e-5,-0.203731777738911,0.00022699503964965307,485.6469917000681,9.781999385656563,3.01688684022344e6,534229.437034868,3.6071141462025024e10,3.337417434366731e10
-8.000009984243661e-5,-0.1994862550667575,0.00023627398649859617,508.81151066297645,10.462672427122266,3.3320211906639934e6,591868.2773105067,7.26725285837682e10,4.143868768524121e10
-9.000009595183656e-5,-0.1950793314675395,0.00024401280297858046,534.330927147945,10.868949099007233,3.6041424617720484e6,600607.9142178518,5.0374165025057655e10,3.929722608766316e10
-0.00010000009933719411,-0.19050170355812457,0.00024723030626062735,558.5858226901094,11.184126700681698,3.7214250479515167e6,642973.2447790918,3.815492220475274e10,4.156706742239577e10
-0.00011000009544659406,-0.18577579495361274,0.00025026595899711854,581.3483659739446,11.444203815693877,3.719650523723115e6,674453.987260463,2.646884584644803e10,4.415903523578155e10
-0.00012000009883195162,-0.1809212122043085,0.00025508599580366923,616.5532501909081,12.122564096549532,4.320247430147233e6,742691.9884121711,2.655399895553806e10,5.0323882876375046e10
-0.00013000010221730918,-0.1758608713418377,0.00025932837702674215,660.3255894835806,12.664112066340085,5.075025318044626e6,822503.4556506708,1.3684025897826159e10,6.071164661586229e10
-0.00014000010560266674,-0.17064102719446528,0.00026653792309613784,695.0564303780905,13.187304041671336,5.500938016808316e6,904914.7212623032,2.460537053764324e10,6.628027136790742e10
-0.00015000009443610907,-0.16495458638387667,0.00027409277040575474,731.7061841086289,14.444764341028126,6.166723606507528e6,1.0502022483198277e6,9.974021462128651e10,8.84489604200659e10
-0.00016000009782146662,-0.15905926145169064,0.00028352394185446626,766.3689791806536,15.315239539260922,6.462501593876984e6,1.1397888796599628e6,1.1582209194529071e11,9.927906721387178e10
-0.00017000010120682418,-0.15297093506315854,0.0002908613487563646,804.1210847879227,15.871868915775227,6.190792008075589e6,1.2181313263321943e6,1.1165245363571399e11,1.0955091568399573e11
-0.00018000010459218174,-0.14671599812993344,0.00029691805775863096,849.5915297277451,16.959350728010122,5.901980787821279e6,1.3690951601139545e6,1.554091217174087e11,1.3685970234374052e11
-0.00019000009342562407,-0.14004275521997334,0.0003036260858427455,895.1556522574078,17.759056666924213,5.691697117992065e6,1.4228632779048113e6,1.1062798422706894e11,1.2766511306741435e11
-0.00020000009681098163,-0.13316720036671834,0.0003133358884773701,957.195166328564,18.585040471805147,5.47746596350678e6,1.5515970838398149e6,8.272075019653625e10,1.4317272820228015e11
-0.0002100001001963392,-0.12612122576826432,0.0003239579742699016,1022.3489567895244,19.41318535890633,4.81792883830149e6,1.6161761734590551e6,-3.748279879552708e10,1.5181162700457858e11
-0.00022000010358169675,-0.1186932003295399,0.00033424956797671536,1078.510289724811,20.089492364433582,5.084722055926344e6,1.5704864536413183e6,-2.2105186569861188e11,1.3345977328625743e11
-0.00023000009241513908,-0.1109087707852948,0.00034649746925985935,1146.6257154803916,21.39152056935649,6.13391201934814e6,1.6810479319266265e6,-3.1114635523941943e11,1.407537089447437e11
-0.00024000009580049664,-0.10282386037038843,0.0003573503159845738,1215.5220003659183,22.68476898583948,7.551049860748452e6,1.827293229796792e6,-2.965451404945153e11,1.559825982140198e11
-0.0002500000991858542,-0.09441602399137793,0.00036956145326090127,1278.6226812843188,24.13214793076589,8.072047870530891e6,2.0062848626076374e6,-3.107703506625488e11,1.7594890183963776e11
-0.0002600000880192965,-0.08565262141785425,0.0003825986597275389,1353.7457860625407,25.359921620115987,8.824080900169069e6,2.159633244105853e6,-4.2029792782006165e11,1.996233099093577e11
-0.0002700001059565693,-0.0765012477365214,0.000393932272851082,1438.20164160247,26.906631446665,1.0451648207786433e7,2.374807946439221e6,-4.7426779417900836e11,2.2445349066820947e11
-0.00028000009479001164,-0.06694513013989463,0.00040381516560796335,1527.894011736433,28.909203224596354,1.3374010055731284e7,2.6568905130759687e6,-3.617936563254055e11,2.6695073851177625e11
-0.00029000011272728443,-0.057020002872520674,0.00041400480103498817,1619.7765944926591,31.28585374691571,1.6272198900750132e7,2.988246687981235e6,-1.6324006520904074e11,3.169880615371012e11
-0.00030000010156072676,-0.046588021613394086,0.00042514094873041445,1714.4982966719708,33.00829950352941,1.631927909835503e7,3.2361778867793493e6,-2.253954001113076e11,3.645787737112333e11
-0.0003100000903941691,-0.03564020712715905,0.0004364716039010917,1827.4706855905113,35.0881295513061,1.5997185717312811e7,3.575939547872736e6,-2.0125424757858105e11,4.314563167809067e11
-0.0003200001083314419,-0.024306593454859398,0.0004469709128250521,1930.0189716703542,37.1367097089454,1.7101968883077264e7,3.7745589888575654e6,-2.825372011635937e11,4.8046986484164453e11
-0.0003300000971648842,-0.012535375263740925,0.00045706958928754747,2032.792071605017,39.355118701408195,1.795101914495407e7,4.125246155080204e6,-2.1579577253017337e11,5.499409883174443e11
-0.00034000008599832654,-0.0002582032287149999,0.00046577106454187973,2123.8248431887837,41.17132870192117,1.8337689883379363e7,4.547508655462012e6,-8.108692790300336e9,6.31262938323392e11
-0.0003500001039355993,0.012390804924817802,0.00048045615204473296,2230.5046718519334,43.22024876418266,1.699611779267933e7,5.00826635151016e6,8.778397438830714e10,7.472032524890046e11
-0.00036000009276904166,0.025488891235659113,0.0004930309158895454,2321.6672811321355,45.062133718747575,1.4981126418819487e7,5.314603866556944e6,-8.223633150483589e9,8.164744026943313e11
-0.00037000011070631444,0.03889638049919039,0.0005052464564045772,2404.640816680462,46.64467560702715,1.2947878391773924e7,5.424055644671122e6,-2.883043893679037e11,8.005601382956702e11
-0.0003800000995397568,0.052611817960638706,0.0005129347798147143,2479.999108883727,48.312254730436166,9.347367957729023e6,5.71527731400689e6,-4.4638425917944116e11,8.925728466942102e11
-0.0003900000883731991,0.0667264690853927,0.0005124339799285546,2527.039235431692,49.141112440858016,5.24094837215089e6,5.702151631475848e6,-7.553356201349125e11,8.500156765067537e11
-0.0004000001063104719,0.08130963621546408,0.0005140847530922144,2552.698610367742,50.298891226043,955369.3747204752,5.74615347760154e6,-7.770776357316768e11,8.231837757827761e11
-0.0004100000951439142,0.09593252994628619,0.000511815901724267,2543.954276149533,50.959537233395025,-3.4199663850703123e6,5.865184404518444e6,-5.0283788655782416e11,8.316611051716589e11
-0.00042000008397735655,0.11068838185552413,0.0005081504893034649,2528.6165903735805,50.67646617988111,-8.588333550252343e6,5.879813190468794e6,-5.236107757146393e11,8.516355311017709e11
-0.00043000010191462934,0.12553388430183657,0.0005034003914054061,2505.289440031714,49.942501517610886,-1.3843575880222017e7,5.760785106859981e6,-6.99038646448708e11,8.280251322401064e11
-0.00044000009074807167,0.14037075707590121,0.000501188406296131,2450.1357086711546,49.11633693656619,-1.8366224753192395e7,5.7774407232496645e6,-2.650278523133101e11,8.925648158684384e11
-0.00045000010868534446,0.1549845194374608,0.0004965765880521543,2367.2372345245058,47.82064713873641,-2.305285894654726e7,5.622755450234136e6,7.55202547086938e10,8.861336807741088e11
-0.0004600000975187868,0.16941935560015434,0.00048685438175770775,2262.833629521827,45.91676461719979,-2.875694938494532e7,5.442363236340032e6,4.5262638646840027e11,8.77008735768676e11
-0.0004700000863522291,0.1837233886040138,0.00048083388560638007,2135.166649889941,43.350152177141425,-3.3430061602769934e7,5.146732783619365e6,6.899777474770415e11,8.457947133144847e11
-0.0004800001042895019,0.19754679091247956,0.0004650964417866771,1986.519174878339,40.7634477357408,-3.505858165619854e7,4.723027575702918e6,8.267341751104174e11,7.451197574332178e11
-0.0004900001222267747,0.21094554110225364,0.00044425750785186406,1818.4764478340671,37.84275939050833,-3.4552099286034726e7,4.371991305541941e6,9.705549650617001e11,7.102262460426768e11
-0.0005000000819563866,0.22383952456543788,0.00042033235480002886,1630.762349949344,35.00092088984543,-3.22018163002651e7,3.91557195508448e6,1.0913358292464183e12,6.206884313246417e11
-0.0005100000998936594,0.23601766066360483,0.00039466634589356504,1447.2337422487535,31.604213486794908,-3.0870191400704533e7,3.446576403591479e6,1.1699460395692654e12,5.3804554342275464e11
-0.0005200001178309321,0.2475589904028921,0.0003671226931138724,1275.2129873983326,28.21418115002351,-2.810370048021418e7,2.962790999388474e6,9.80660150473546e11,4.5508413026727185e11
-0.000530000077560544,0.25833651587218914,0.00034037859175182794,1102.419781948317,24.648407066137136,-2.3653485240702625e7,2.4638828411328658e6,8.11338558215256e11,3.6108279671590967e11
-0.0005400000954978168,0.2683065959682775,0.0003149737264948952,946.6104487287859,21.56033683621699,-2.001040808649754e7,2.141802053861652e6,7.682964367464087e11,3.256250676817751e11
-0.0005500001134350896,0.27752212589829883,0.00029289371388706574,805.6769722450716,18.609729159550437,-1.6395767488411363e7,1.7701410771889305e6,6.267036447959275e11,2.6262384602783957e11
-0.0005600000731647015,0.28589859960327724,0.0002694585166248268,675.9940702381373,15.755403823110612,-1.2820157533159552e7,1.4197617801916883e6,4.9922683505148065e11,1.893624982394773e11
-0.0005700000911019742,0.29334924435717985,0.0002457816059937185,569.8335372695506,13.696999379511455,-1.0677549960573463e7,1.156184514537347e6,4.3109818897680756e11,1.3814784100799753e11
-0.000580000109039247,0.3001804936669536,0.00022222970301587726,479.2670785082783,11.41013522809859,-8.38989716838985e6,857455.0221323743,3.2368820794635315e11,8.425422229935808e10
-0.0005900000687688589,0.3063090215936071,0.0002024931695360713,393.9696195300105,9.423145425265588,-6.250395336543759e6,698869.401307797,2.4266787419855246e11,6.757360577531197e10
-0.0006000000867061317,0.31186834732117114,0.00018833905130995895,326.26776188810885,7.537683852532271,-4.287483237097614e6,489843.16885995143,1.5025691439026767e11,3.8746250131702286e10
-0.0006100001046434045,0.3168182817368186,0.00017581845269479146,275.61520001326926,6.165453164048713,-2.840540208181451e6,340165.5542255421,9.515522313284724e10,2.277521528283326e10
-0.0006200001225806773,0.32120444492405525,0.00016130329595014217,234.55318690836066,5.060310988051286,-1.8760880147343792e6,243805.18258662673,5.405909557200886e10,1.4269155712292992e10
-0.0006300000823102891,0.3249911812219591,0.0001510411829312852,207.63051544969588,4.320484366432056,-1.238468457556503e6,172016.37453217842,2.7639680422036522e10,8.317583773941913e9
-0.0006400001002475619,0.32846776252310383,0.000144744286194931,185.42644665677264,3.8121878209891467,-869412.3899780544,141051.8703356562,1.5519669460641535e10,5.82021601306118e9
-0.0006500001181848347,0.3316349405073096,0.00013614897082886123,166.00499317212925,3.435971962607695,-719273.1387141241,122438.97272781013,1.2036122176119041e10,4.643205096252939e9
-0.0006600000779144466,0.3344195322402701,0.00013284727338151085,152.46341964494601,3.206066950770819,-423279.34369112767,101309.11888047573,8.300367262130376e9,3.820151778242261e9
-0.0006700000958517194,0.3368387030598006,0.00012783978659636477,143.36734011036276,2.8387649975666864,-325523.0588392812,98929.50504852121,3.544201150629323e9,4.448059101955244e9
-0.0006800001137889922,0.33888994319772453,0.0001229647043131596,136.62367444709017,2.6173536266244533,-286030.0205779161,75426.00227090297,-3.11295867920624e9,2.6219190016617994e9
-0.000690000073518604,0.34082626978685726,0.00012017522720773365,130.72700159035358,2.640852349833081,-171134.9197993166,70472.53213171446,1.4705975591036987e8,2.3100501395882115e9
-0.0007000000914558768,0.34261790159707295,0.00011536809868531708,126.03778752366046,2.652611810784757,-174403.56143211902,65938.92734765557,2.67785517046521e9,2.0354278356389694e9
-0.0007100001093931496,0.3443634173627481,0.00011668534740891966,124.65338946734234,2.5878158408381715,-192062.41081351181,64094.572497259,1.0800655100579176e9,1.8444402559816556e9
-0.0007200000691227615,0.345959583865601,0.00011575636460500242,121.78859980434027,2.453973169368593,-122220.76601051753,61321.2428623773,2.4386332324256425e9,1.8054035217580333e9
-0.0007300000870600343,0.3474758552867984,0.00011337936047599972,119.09571988920054,2.323841096943718,-47825.000623319545,61616.66158960019,2.614329030671401e9,1.7976345083231058e9
-0.0007400001049973071,0.3489953422561698,0.00011564079079273086,117.83566500793245,2.2946995441171327,-56325.50484694917,59022.09251907182,8.670955355128297e8,1.6289516133981814e9
-0.0007500001229345798,0.35042756532007496,0.00011455769590756774,116.66027472654297,2.260762908686026,-100015.18622405495,56463.98903167768,5.548135789264835e8,1.5700968675047102e9
-0.0007600000826641917,0.3517648089459052,0.00011267402988057177,114.67853461353192,2.31429621668363,-19417.961163943073,59128.943386354804,3.371068004631257e9,1.7748484351665516e9
-0.0007700001006014645,0.353044218377548,0.00011146025325643165,111.19531487694897,2.199731692711643,-56782.95771022133,53572.03479489165,1.6425136499554086e8,1.4542393635144298e9
-0.0007800001185387373,0.35425880160903317,0.00011272666862917987,112.70618347188906,2.237951742986171,-70786.65024443719,54983.71411389184,1.2571847796477954e9,1.494156590504173e9
-0.0007900000782683492,0.3555545163889414,0.00011551866215543076,112.40817251576443,2.223238133631338,-60589.690178811616,53443.21011093863,9.218457206591807e7,1.4641430106870437e9
-0.000800000096205622,0.3567498631368802,0.00011049166812386026,108.7848189837686,2.1782207993762492,-73620.56264874696,50807.72933603261,3.941116450305947e8,1.4748231656268249e9
-0.0008100001141428947,0.35791603068730343,0.00010773187811463141,106.42321309139685,2.154427563105826,-65435.05308845232,49619.291192249875,8.830351629671817e8,1.5812250664215012e9
-0.0008200000738725066,0.3589986975276662,0.00011139117793990171,107.69329235780106,2.1718384646880593,-79240.29904552581,51959.433124688585,1.1800506755750975e8,1.646566586158951e9
-0.0008300000918097794,0.36005218745146395,0.00010977497181305831,105.09212037383134,2.077978437682811,-106887.71183485542,45060.590171368356,-3.943505911792049e8,1.1219549946902547e9
-0.0008400001097470522,0.3611677826776512,0.00011128468386114874,104.99996750954644,2.107356695121633,-81787.41446523851,47049.00050198849,-9.83636230569424e7,1.2192928145073514e9
-0.0008500000694766641,0.3622627756583324,0.00011089275874613283,104.33037425182047,2.0398428672959845,-67927.06114520694,48269.052632633524,-7.351985580469738e8,1.286204156283175e9
-0.0008600000874139369,0.3633591506055034,0.00010644460961225933,102.49926948855192,2.018034721614231,-9174.255533811733,47801.55031330093,-9.185742634111008e7,1.2937955687228045e9
-0.0008700001053512096,0.3643941093501513,0.00010246728908915028,100.25783234403431,1.999666230527514,-63056.24460386945,42871.535719921696,-6.426054615719596e8,1.2034635058815386e9
-0.0008800001232884824,0.36542461870002996,0.00010196791489325421,99.79210289432385,1.943728670432703,-74341.49199971197,46754.63764019137,4.5272572127796814e7,1.3543887783763418e9
-0.0008900000830180943,0.36638791864692416,9.917020609313328e-5,97.31123147900357,1.8667168215473076,-4751.252289868151,45131.48433104404,7.367349617788913e8,1.1530296933662217e9
-0.0009000001009553671,0.36733137438778046,9.85352730104055e-5,97.44753173968586,1.929011167637879,-84198.40181081541,43698.29491622023,-4.979080254825078e7,1.1701282611428092e9
-0.0009100001188926399,0.3683734118631634,0.00010262573577388026,98.56233758711102,2.0597683803863402,-114104.16076299352,50892.41361219455,2.8144427276434116e9,1.7355261750690508e9
-0.0009200000786222517,0.36945333625063637,0.00010360982393703464,98.00610518172357,2.005709098379611,-46075.88830922609,48008.478386418494,2.3801130929331536e9,1.441651739037791e9
-0.0009300000965595245,0.3704619599813248,0.00010691720947015572,95.64999469462055,1.8757661070131646,-101066.39700484627,41159.692173374686,-1.4224560387195727e8,1.0537605027703887e9
-0.0009400001144967973,0.3713975715083369,0.00010602674125843975,94.28691599836023,1.8830753179292936,-66302.80652867939,40372.36645278395,-4.723901836633147e8,9.371154496824081e8
-0.0009500000742264092,0.37225513314193215,0.000105080066356648,94.20420866539006,1.861629607217798,-93627.59328337418,39486.57017888215,2.4739110078425318e7,9.635355495324023e8
-0.000960000092163682,0.37318756336241493,9.959153070769464e-5,94.25874158647265,1.7879407280962551,-94723.73651178341,39292.532350513095,-1.6990377647702456e9,9.444602156099777e8
-0.0009700001101009548,0.37418457059730437,9.957012756562725e-5,92.37605627208092,1.8130661817498066,-121424.27488078551,43633.03633321784,3.8292536708353394e8,1.2165554750815928e9
-0.0009800001280382276,0.3751074163755868,9.861015675103219e-5,90.02752714722244,1.7261657219926674,-87322.2609243403,39770.07514691421,-1.0088435602739121e9,1.0611438144096595e9
-0.0009900000877678394,0.3761538592718375,9.753682786167179e-5,90.87930208746786,1.8384919592589999,-98830.1696250379,39712.00227314647,2.4275875518339813e7,1.0520312324522837e9
-0.0010000000474974513,0.37703306456272273,9.755208726448304e-5,89.67308145835126,1.7432528413647383,-101096.4162214908,38161.84594450888,1.0051844959443783e9,1.0697223889128095e9
-0.001010000123642385,0.37780041917866897,9.750803988232458e-5,88.07453977266306,1.6742188893762708,-93432.2395098501,39174.72576848812,4.643167129742575e8,1.0693199401824638e9
-0.0010200000833719969,0.3786972248990786,9.917720251782199e-5,90.1080772406173,1.7866339638790094,-42644.831916405456,37867.49491278406,-1.3429361583943045e9,1.0605942555202488e9
-0.0010300000431016088,0.37958092211962785,9.863275845332116e-5,89.46954058367346,1.7717436649578473,-72868.16691481625,38634.3216640155,-1.222272094464973e8,9.557851197922239e8
-0.0010400001192465425,0.38048754555214054,9.729372244567718e-5,86.49047246074554,1.7474078713816479,-128326.08631062135,40559.84806130748,5.987782426370201e8,1.0675243367636422e9
-0.0010500000789761543,0.38129016165948143,9.804453808393388e-5,86.94559845708561,1.7180309301715855,-125098.97158788098,43006.353055062275,8.631749591300144e8,1.1286792474375906e9
-0.0010600000387057662,0.38216184681499155,0.00010205107436000564,84.93641270731997,1.6987848025960675,-99098.33099036687,39660.98757077711,7.478230516120389e8,9.33636106599118e8
-0.0010700001148507,0.3829962297002495,9.864633000872402e-5,80.73316089677046,1.5987094897436374,-126135.21130632031,33770.29775146656,3.541116951559806e8,8.730704551863992e8
-0.0010800000745803118,0.3839543811725282,9.868244643033503e-5,82.34425774482752,1.6834990695790968,-45710.193915886,33701.24106978172,8.543324718233372e8,7.830368266452645e8
-0.0010900001507252455,0.38484739584477506,0.00010064695793185813,83.48246837581311,1.6829345602039913,-156281.60414500118,36821.37455199894,9.122803181120628e8,1.1497654177070355e9
-0.0011000001104548573,0.38569529870623903,0.00010142293949425723,84.11831832440342,1.6455290735417147,-156968.84223078092,33509.011076100986,-1.9972502116912195e8,7.401474031434431e8
-0.0011100000701844692,0.3864226538214949,9.813616485397347e-5,83.06949922521092,1.7036589257019785,-83892.89752512719,37898.21656124897,1.3960895599421005e9,1.0280866446303227e9
-0.001120000146329403,0.38724734823050083,9.7253966235163e-5,83.26877123017996,1.6989227145774732,-21487.416174440965,36435.462412432295,8.685678257552474e8,9.589316764977984e8
-0.0011300001060590148,0.3880439787396931,9.545489501246354e-5,80.93848549158133,1.5915440797734384,-7403.858161246013,33089.944766226814,2.817420144742776e8,8.221215169298556e8
-0.0011400000657886267,0.3889124263976521,9.610505579979324e-5,79.27848853309568,1.46690008038215,-58297.16141314653,28675.816302063362,-2.0320090845554466e9,6.394411226117166e8
-0.0011500001419335604,0.38967389279858383,9.655194894711088e-5,81.65055686286705,1.57468723511377,-49939.49735613316,31882.38036910673,-1.5899851239676719e9,6.65706592357949e8
-0.0011600001016631722,0.39047420999156973,9.287606474092529e-5,80.68288612613748,1.5893468522501313,-50720.088870166175,33891.07207772459,-3.0868790488243836e8,7.659651701838245e8
-0.0011700000613927841,0.39125459896104836,9.395080945133709e-5,79.20237024094672,1.5451690479538496,-109921.69015594994,29443.191045028692,-2.2159935189541683e8,6.193652956591501e8
-0.0011800001375377178,0.3921537721023839,9.12691693305671e-5,77.00153283610926,1.5460102021342146,-87408.3477325932,31288.021244645453,-5.226989510353858e7,6.988770938518423e8
-0.0011900000972673297,0.3930905127301755,9.054887031302715e-5,75.99832027861754,1.552299635817068,-122826.22284937538,32716.47671047901,8.76064778080034e8,7.79285173607483e8
-0.0012000000569969416,0.39393828155503685,9.15287265345695e-5,77.46529482148371,1.4884859163913478,-100586.19193503841,31334.693197980105,2.608856296341031e7,6.465163874359481e8
-0.0012100001331418753,0.39469720976243844,9.306660882395844e-5,78.8093279215592,1.5105981285234582,-34525.88679483625,30098.88372797842,-7.929376514230547e8,6.422174147902062e8
-0.0012200000928714871,0.39552890814833186,9.360273931087838e-5,76.57993609943426,1.5452842307112695,-5911.994902750673,30805.484630067847,5.510571305474836e8,6.759595870514678e8
-0.001230000052601099,0.3962738187931713,9.370071856994292e-5,74.70279760232005,1.4510535542774388,-52336.30880095805,27892.445471428724,-2.3988559408654463e8,5.92779011220183e8
-0.0012400001287460327,0.39700630010846105,9.308070657199222e-5,73.76903896935833,1.4885574629205829,-53952.33486992161,26931.04929899386,-4.305904439559356e8,5.796357647613076e8
-0.0012500000884756446,0.39783910822681506,9.407557231227945e-5,75.01530587040418,1.5976755898083113,-96365.51950850207,33172.421981306325,9.9362475403394e8,8.490389876986834e8
-0.0012600000482052565,0.39867779393672825,9.201628811831303e-5,75.68773750134382,1.5908671900532005,-56795.74663284841,30145.20957664723,1.8145737161386335e8,7.46354568038768e8
-0.0012700001243501902,0.39935278228825755,9.457731422121667e-5,75.99966923740507,1.4522165308870938,-13728.165192190021,27157.79761021918,-1.2948969444124556e9,5.861357943211738e8
-0.001280000084079802,0.4001095151996765,9.13247759522387e-5,75.22853608452368,1.4318640880732638,-47453.577418294546,29926.24724515419,5.7970268064437404e7,5.95441486585614e8
-0.001290000043809414,0.4008104203151599,9.053781586844234e-5,75.63433378026158,1.439376525199164,-41792.42282798211,29327.20294413273,2.2997931051767302e8,6.029643488814448e8
-0.0013000001199543476,0.40153989428364995,9.079586241192353e-5,75.03629942526325,1.424836998381353,-27254.347844402746,28263.95982045531,-3.270826781102519e8,6.109053252521456e8
-0.0013100000796839595,0.40232117609922374,8.909377412133514e-5,71.24254113659082,1.4068191653498396,-42273.48816781901,27262.40967731506,1.4026450522505212e8,5.40198012850312e8
-0.0013200000394135714,0.4029825026851205,8.921598173247145e-5,71.0371607296537,1.4692431677076592,-47758.573185645146,29094.889394007696,4.0494687240349466e8,6.729648793458191e8
-0.001330000115558505,0.40370005890614685,8.7884291376431e-5,72.1142214546281,1.3584367584123391,-43689.85047590802,24660.59220235146,-9.296001998195484e8,5.28680138578836e8
-0.001340000075288117,0.40442082646770866,8.896182518530452e-5,72.60119310829762,1.3855447044595923,-19671.149052299512,25537.48709240678,-7.406594764001957e8,5.303842756780944e8
-0.0013500001514330506,0.40517607340684014,8.859058137105314e-5,71.3603999505182,1.4696911287690888,-6572.253919930704,28256.207799384876,3.896198502512255e8,5.898718044892678e8
-0.0013600001111626625,0.4058539465186772,8.696807266175118e-5,69.35637208287733,1.3691647695305282,8450.72045071192,25475.09802573191,-2.4453894896961468e8,5.304367833181446e8
-0.0013700000708922744,0.4065976857120232,8.73050686272323e-5,70.03355509902539,1.383222384127975,-56026.250402026366,26710.281649017194,-4.901565624915248e8,5.420766983455918e8
-0.001380000147037208,0.40731849529378783,8.75501741095908e-5,71.13118442929215,1.4604696911336617,-64265.22475974244,29708.902735946314,6.104007302961736e8,7.346136839060098e8
-0.00139000010676682,0.4080795530231145,8.714590808255965e-5,69.04112891274013,1.40036744441122,-70779.74472335496,28066.17955039519,8.145474446495876e8,6.319945767759238e8
-0.0014000000664964318,0.40881276067955136,8.648069476843025e-5,67.74577399071826,1.2854904428811653,-22040.931711662357,26084.161149197545,8.615103774021582e7,5.013413793655162e8
-0.0014100001426413655,0.40950375801139743,8.894783357703815e-5,69.92604468273558,1.3527761371897702,-20394.70964901833,26349.889462278425,1.1803128626298705e8,5.791073295533212e8
-0.0014200001023709774,0.41019178132078365,8.826398962058916e-5,69.70931149234248,1.3376065605873564,-6591.464992197762,24306.553829452445,-1.051941740565671e9,4.292436737898477e8
-0.0014300000621005893,0.4108552481970922,8.685998265264886e-5,67.6759780173293,1.3157640197165572,-30079.50560176802,26507.645808207377,-1.242375827484506e8,6.638667805242273e8
-0.001440000138245523,0.41155351621142444,8.846230733009321e-5,70.04610540564303,1.3933831743840173,-44671.74096176496,26822.95741351014,2.533377567406319e8,5.578626233946518e8
-0.0014500000979751348,0.4122315030719265,8.608610757724929e-5,67.28822241414345,1.3822714459241159,-38580.750539270375,25514.926925273376,6.405510214712609e8,5.238935302696036e8
-0.0014600000577047467,0.41300242634191514,8.372646764959151e-5,64.90622419381134,1.26992950033901,-4727.698165887438,23241.800881989886,3.477251064034267e7,5.231013518499457e8
-0.0014700001338496804,0.413651853511553,8.450516583442481e-5,65.69359661846491,1.2794234592500189,-3485.427926658213,23662.63853805349,-3.670705407454331e7,4.801751552809863e8
-0.0014800000935792923,0.4142531748322251,8.33838796830964e-5,66.08366528044154,1.273193667630077,-45206.24400273408,22128.908414899826,-7.922774696855623e8,4.1952404999819416e8
-0.0014900000533089042,0.4149656189671193,8.263623882505802e-5,65.99885480183943,1.3284825214443847,-40715.380477468316,24727.573388391116,-1.9809560364202458e8,5.671214253811088e8
-0.0015000001294538379,0.4156296501161013,8.599926730558491e-5,66.44711225440736,1.3491609575395516,-52919.13536259249,29525.792570671085,1.1325409028525124e9,7.752784158846432e8
-0.0015100000891834497,0.4161932503219632,8.714618543025802e-5,64.7771185755724,1.2812427327623244,-24828.502338471135,22459.398777121463,-2.7480456869501525e8,4.387786676142418e8
-0.0015200000489130616,0.41688645620804776,8.583102441632389e-5,63.95106185178287,1.2879341945096425,-10117.186834101072,25362.696594263765,2.6710354980107647e8,6.624971636312778e8
-0.0015300001250579953,0.4175073703024594,8.220999966421912e-5,62.97024468918747,1.2517970788634911,-2938.472890439346,23360.04733866884,2.763393884927057e8,4.5349739695595485e8
-0.0015400000847876072,0.41820671769446344,7.963294624482063e-5,61.06177698033965,1.151826754486213,-2222.9293678994372,19207.40235409825,-7.020052543226317e8,3.507374575850958e8
-0.001550000044517219,0.41889821821655504,8.124544943543217e-5,59.56782725004146,1.1744746247889328,-45778.912907866164,19722.978073560655,1.0109653851165242e8,3.792657711761198e8
-0.0015600001206621528,0.41946491521494395,8.480187634962669e-5,60.89693257473089,1.2608087076118097,-59885.78013012922,23643.739246918092,3.6338060008881545e8,5.309929617368792e8
-0.0015700000803917646,0.42011499146854014,8.36387100392612e-5,61.527966236522445,1.2169831696317321,-37119.09216995214,23324.998368120505,5.405668441503236e8,4.9063745876907843e8
-0.0015800000401213765,0.42076842621574206,8.336811259411694e-5,61.16989431115709,1.2545032889245205,-38141.35276568614,22897.34865492667,5.793660981092936e8,4.5141287123485947e8
-0.0015900001162663102,0.4213468000248659,8.381592807414572e-5,63.304141128838054,1.2803349141451597,-43909.467373403575,23025.679399419838,1.93348015285437e8,4.770476949702905e8
-0.001600000075995922,0.4219940491234598,8.170975496720691e-5,62.22634149966823,1.201003466942578,-22658.230901711897,24304.209249201474,1.03066000043813e8,6.932757926541302e8
-0.0016100001521408558,0.422598968614533,8.099513711007521e-5,63.21973236551704,1.2242092951068404,-31297.81235836898,20636.434470704815,-5.447914101815495e8,3.6189045640222836e8
-0.0016200001118704677,0.4232143676470556,7.831468185402476e-5,62.42306465375672,1.2088507479264143,-41523.22465541608,22910.690911301666,1.012730099511785e8,5.479626568303019e8
-0.0016300000716000795,0.4238118568832814,8.008193828282056e-5,61.896021064087094,1.207687554745553,-55774.707021979615,22946.331738419372,5.63133391242266e7,6.018225924314779e8
-0.0016400001477450132,0.42438660497607167,8.324075418902369e-5,60.75465452372909,1.2630932139049063,-34532.01980298661,27823.19859270157,1.4117033304457934e9,8.402563477643493e8
-0.0016500001074746251,0.4250518056609904,8.089150427977581e-5,59.632212087199726,1.2391257275248904,-19802.081582024242,22958.74276826312,4.997548133794233e8,4.6657856649466336e8
-0.001660000067204237,0.4256436605056219,8.03113789995864e-5,60.83091754482933,1.2285997068102572,-43641.618625599105,21581.447620857303,1.2400505672121215e8,4.16645331523733e8
-0.0016700001433491707,0.42624174175303176,8.112255728186525e-5,58.4800788814098,1.142791079618874,-46153.758177450836,18325.50100636407,-2.922319680834579e8,3.561150542053659e8
-0.0016800001030787826,0.4268732027433695,7.992649607847872e-5,58.40215698268284,1.1358036056785357,-13008.571514087638,19789.86609119549,-5.580674643160979e8,3.958139569930525e8
-0.0016900000628083944,0.4274761293096116,8.165108957633137e-5,59.938963125515215,1.1700554462584696,-22761.23559067839,19688.077182183133,-5.385519907532698e8,3.7656490564963764e8
-0.0017000001389533281,0.4281450310780026,8.152294288619943e-5,59.697616657371036,1.1502608937355283,-25646.39699161534,20514.858673851657,-3.885441303233518e8,4.2886615877970904e8
-0.00171000009868294,0.42873409163845966,8.180381661246376e-5,59.690621304193996,1.2462458933663139,-28844.88514432696,22957.510991148414,6.499079560981154e8,4.389570139214097e8
-0.0017200000584125519,0.42929973821216777,7.744323694140723e-5,58.8358607785619,1.1923209132825057,15806.841252270775,19833.68391527414,-3.594799808913355e7,3.7603405106291085e8
-0.0017300001345574856,0.42981156116957386,8.047238349194543e-5,57.88912300837742,1.1395343091513734,-10960.645861807669,18379.0147422921,-2.7077307580021006e8,3.3131253178714466e8
-0.0017400000942870975,0.4304518522715723,8.17150249183246e-5,58.139259590247725,1.155218406006432,-16981.323545024687,21287.354778212728,3.2485723434185237e8,5.3072557194644624e8
-0.0017500000540167093,0.43109953424413705,7.744472706827973e-5,58.08488339561088,1.1607003803704812,-24254.721288841756,20602.67206218863,4.692376973760081e8,4.2197233467218304e8
-0.001760000130161643,0.431717379677849,7.948756196729837e-5,58.48526366666539,1.1767638845175858,-48880.22215096344,22885.433187715713,6.81109311203832e8,5.20139031035597e8
-0.001770000089891255,0.43231316039115797,7.818126245731328e-5,57.037091364300586,1.085953295722015,-45348.61755935032,22006.707732930932,5.185521261762945e8,5.254251454878292e8
-0.0017800000496208668,0.4328246434481229,8.015530864016724e-5,58.96170398320442,1.18059330392094,-38491.94921228629,22816.071724843507,1.2134923908317802e9,4.5413167287890774e8
-0.0017900001257658005,0.4333506397925314,8.19531108409185e-5,56.93065917384207,1.100904574073033,-19379.893257443797,18737.507002824226,-2.048002032229185e8,4.4421046939957654e8
-0.0018000000854954123,0.4340074163364417,7.944817992258603e-5,56.8766062011767,1.1315044696680785,-11916.230839328544,17955.139834224465,-2.1348024190276837e8,3.072725608698764e8
-0.0018100000452250242,0.43457151140956585,7.86063366751696e-5,55.41300712709734,1.1156089273629215,13674.69289902625,20162.630203785753,3.598073498601768e8,3.787960007629814e8
-0.001820000121369958,0.435034176517155,8.014321104923935e-5,55.84392270913095,1.1125788983066007,-1999.8313069538474,17500.90439134602,-3.772510484379751e8,3.034966294124625e8
-0.0018300000810995698,0.43560938221295403,8.154158622816166e-5,55.69779267543916,1.1301205972694186,-39025.78123476199,19392.44465520162,3.093641487609352e8,3.587521629174982e8
-0.0018400000408291817,0.4361415582340787,7.954439863373561e-5,56.84341768634031,1.0870313182135722,-26547.55108715864,17657.350857928373,-6.733283998905667e8,3.079746205279416e8
-0.0018500001169741154,0.43676629385682186,7.85846111992399e-5,56.33168976067473,1.0649902422902158,-7673.991365106203,17291.656459361628,-6.871445966741345e8,3.6153866586602724e8
-0.0018600000767037272,0.4373460932782502,7.731443097016548e-5,55.610016408139316,1.0830990552956126,-11722.720989718244,18630.987243696345,3.9228988480848975e7,3.755737311964123e8
-0.0018700000364333391,0.43804510121030116,7.649371051763579e-5,55.87678628846659,1.0914342702381423,-16073.786038934188,19463.089039056165,-2.5147635971856323e8,3.683849294680134e8
-0.0018800001125782728,0.43846914133607034,7.625961881642817e-5,55.827452812930986,1.1381980230216546,-27847.728659454304,20090.50345894793,5.003771614875071e8,3.823809684582152e8
-0.0018900000723078847,0.43891777029194107,7.799331074145986e-5,55.232277196855975,1.1193484270070224,-17814.236437310716,18227.35836104494,1.993894715829947e8,3.428536479174117e8
-0.0019000001484528184,0.43942993955904347,7.920826153212624e-5,56.50532723032512,1.058744622439186,-27270.87451760683,18274.06772480403,-9.201975956086611e6,3.362181804080806e8
-0.0019100001081824303,0.4400165542514241,7.63949275469226e-5,56.54022962046688,1.0798237907719663,-11934.961355067295,18489.04944204998,-5.302255449429125e7,3.890234801902752e8
-0.0019200000679120421,0.44067390070011603,7.844221250370161e-5,55.973369673496634,1.100277750953048,-14001.995836789765,19394.781658622283,1.932088192168032e8,4.0213138826611733e8
-0.0019300001440569758,0.4412012481676591,7.712701280203108e-5,54.48946200726829,1.0870217668915534,-18734.03357537676,16832.760657451665,-3.6923662713158494e8,2.9420994015886223e8
-0.0019400001037865877,0.44183164996196866,7.768427811072872e-5,54.54617154285233,1.0790665611678922,-11550.846330083948,18771.65908246269,-1.2848013491613135e8,3.5045834454322726e8
-0.0019500000635161996,0.4423372383985722,7.756146209560214e-5,54.74590391790791,1.0895964026867704,-15392.97205728103,19192.891643874675,5.3093272043998206e8,3.776672345872443e8
-0.0019600000232458115,0.44285118854414895,7.513724400839865e-5,52.85466611686522,1.065952683336311,10757.553839081269,18118.841199076094,5.2335751826134354e8,3.895195933423091e8
-0.001970000099390745,0.44335923674503575,7.586896218978469e-5,52.557611024624315,1.0921293616445429,-4972.031918190445,18246.175667004383,7.422919126200488e8,3.5426692095878434e8
-0.001980000175535679,0.4438851697399226,7.450254963402263e-5,51.90183408832883,1.0432265614056437,-23493.982511474947,17012.431161862318,6.98369391267505e7,2.897174802024672e8
-0.001990000018849969,0.44441490969710873,7.595782093966264e-5,53.5132086570762,1.0771787612549026,-46344.287923044336,17038.52602860081,-1.2494313349207161e7,3.295112276720314e8
-0.0020000000949949026,0.44487820430797903,7.832849821807332e-5,53.80604923546391,1.0512685922304552,-32476.51963462507,18747.016302150714,1.5175287843756223e8,3.9213280330141896e8
-0.0020100001711398363,0.4454209815753676,7.806757970340377e-5,52.14623435830306,1.0374932226909255,-19267.362997679636,17337.33189730842,-3.238788645463808e7,3.1734369954935616e8
-0.0020200000144541264,0.4460822761645302,7.610986466225246e-5,51.36732154121006,1.0455946981514634,-42361.07722956336,17225.38059733851,4.0614655911955047e8,3.1249465930506057e8
-0.00203000009059906,0.4467338349612377,7.3184724523066e-5,49.72436236425444,1.0407831425013794,-16425.707581939503,15874.208716905827,2.5775628235333678e8,2.745595147469154e8
-0.0020400001667439938,0.4472307543453061,7.497974035896366e-5,49.781277361498816,0.9738302547118783,-31788.35522928261,16263.986658018093,1.8685253272464368e8,2.799893818933008e8
-0.002050000010058284,0.44769236362993864,7.395313691481884e-5,51.394742998284975,1.0082210499211488,-41857.529861580944,16859.113945550194,5.899500168241627e8,3.073817076997503e8
-0.0020600000862032175,0.4482317285235038,7.363892626804804e-5,50.958695612424556,1.017980372377566,-14404.819216817848,16102.545147702987,2.4879155825130212e8,2.8940092704101443e8
-0.002070000162348151,0.44876010158230784,7.399348108213675e-5,50.27644331269898,1.0111984228807462,-26885.83060633566,15613.95359971515,5.153182094013967e6,2.6315468795119148e8
-0.0020800000056624413,0.4491310227858188,7.388925146773366e-5,50.612913237863495,1.0037266993808311,15078.911142917339,16585.262477696033,1.704948797049865e8,3.576060848581315e8
-0.002090000081807375,0.44966811083597735,7.843217374869682e-5,53.71705693658974,1.0362098323273203,1506.1288140459815,16116.720759960892,-5.044263108478914e8,3.199499160424525e8
-0.0021000001579523087,0.450139883678651,7.831119743835401e-5,52.56768441792577,1.0785888108681523,-18908.658424809306,17641.97931654567,2.669032252412836e8,3.8687352410226685e8
-0.0021100000012665987,0.4505630517880661,7.519805814750434e-5,52.25991426091897,1.0457919911401097,1961.8315471158028,16814.522263966162,-2.2993917186393532e8,3.0293675644764185e8
-0.0021200000774115324,0.451114899933664,7.183002884596012e-5,51.01229167681235,0.9790737266903938,-31279.844502026535,14576.424993187495,-7.382314535150756e8,2.5202590630164242e8
-0.002130000153556466,0.4516618909574406,7.556496788482818e-5,50.07820659990566,0.9804382657379771,-5509.173691064019,15697.851853208382,-2.0982133216675845e8,2.80901913967769e8
-0.002139999996870756,0.4521462724848821,7.669499424586218e-5,50.51047567826374,1.023824617609312,-47454.58229703057,17333.70681902782,2.79401491820766e8,3.68535790745245e8
-0.00215000007301569,0.45272163179356645,7.886015058653231e-5,51.6113654973248,1.0064896622394615,-29666.61978934488,15479.219550456572,-2.2419156928257653e8,2.858379914600235e8
-0.0021600001491606236,0.45313946866281357,7.610237196520962e-5,49.02913568563679,0.9705715986114771,-5263.6963798802835,14655.696377253333,4.2946874867095165e7,2.5406854411319688e8
-0.0021699999924749136,0.45360796235632206,7.344315861247279e-5,47.39630178809078,0.9576925737195263,-16563.86546366058,15115.14116270558,9.970978353773914e7,3.0322979733598536e8
-0.0021800000686198473,0.45403718381206937,7.415728343380553e-5,48.65385267572492,0.9869292601420014,-12736.368423635578,17069.769264880935,2.6512211502643675e8,3.8867882597391003e8
-0.002190000144764781,0.45460223156628116,7.690060984520744e-5,50.05517609533723,1.042688431890636,-31075.884433298306,17304.457406880996,2.947784197016554e8,3.758866027563205e8
-0.002199999988079071,0.4552071150241426,7.735883069231328e-5,49.22011890149564,0.9832597855245185,1424.012294777301,15270.578256043049,-3.283041202838912e8,2.974577930445177e8
-0.0022100000642240047,0.4556422910224469,7.713637130967835e-5,48.725233457256316,0.9503855904849131,-15433.781938139762,14604.397189452335,-2.292864989335599e8,3.123646301413118e8
-0.0022200001403689384,0.45613340822783577,7.552146175725081e-5,48.25350280764645,0.962289683142789,4942.911484632531,15082.2441745389,6.870059300679122e7,2.72072755773602e8
-0.0022299999836832285,0.45667367701535144,7.450650168893719e-5,47.987745679443314,0.9595381628570954,-25517.360578867603,14656.20530015331,-2.049993248773634e8,2.3715664693667895e8
-0.002240000059828162,0.45708603087532057,7.22509756136929e-5,47.28980082821734,0.9372490896840856,-25470.985713194386,14903.854492909892,1.1473382197564779e8,2.4874623515758973e8
-0.002250000135973096,0.4575283912154084,7.262008396623288e-5,47.35360130413799,0.8915787696506248,-12487.080184977165,13672.443529812012,-3.4641118731869537e8,2.2096690309919494e8
-0.002259999979287386,0.45808616857420964,7.143679319325435e-5,46.77832278770447,0.8796407763211869,7866.877100930376,14997.349685707874,1.1806638901226168e7,2.925500175931883e8
-0.0022700000554323196,0.45864128085839895,7.262991811284448e-5,47.048679354658425,0.9350081109928831,-10516.890715958112,15053.315901181913,7.923645710762689e7,2.4326257264380428e8
-0.0022800001315772533,0.4590956491617779,7.017689690714887e-5,48.148827837879885,0.9551635425569583,15835.95496342698,15257.535988148069,-6.051989586336736e7,3.061511117896153e8
-0.002290000207722187,0.45948599234306087,7.1714243511547e-5,48.20022622643289,0.9517719128564974,-22942.61958588085,14218.067762160612,-1.329940207613008e8,2.460212805390368e8
-0.002300000051036477,0.45991942922809975,7.261878266912466e-5,48.553772879877,0.9394048060963882,-15751.570784090984,16036.212241236193,1.8185292011196604e8,3.028897641077158e8
-0.002310000127181411,0.46038953946369,6.970120611961328e-5,47.899264301951874,0.9204652816088844,-19719.19660877957,15021.975502832029,4.231901467977521e7,2.716585332321214e8
-0.0023200002033263445,0.46086871922939937,6.912769633561919e-5,46.723750660132815,0.9069183725169901,-28061.270088234174,14644.153569424603,7.024979052175722e7,2.537644772122008e8
-0.0023300000466406345,0.461391570648749,6.853843821031856e-5,46.100177512781755,0.9181631370185096,-34152.79994274348,14382.334777789541,8.87548586219247e7,2.4220802636129302e8
-0.0023400001227855682,0.46182550202003286,7.093660017378091e-5,46.96996425152729,0.9586115618606161,-25554.798039202087,14647.043950692858,4.597232015932555e7,2.4642309880169874e8
-0.002350000198930502,0.4622309299764513,7.021868980234053e-5,46.94506162901678,0.9252615462690885,-10749.96330030944,14137.307609184474,1.2203159104607421e8,2.3031641452241698e8
-0.002360000042244792,0.46271540901261654,7.005034027177896e-5,47.509887388041825,0.9746263692084859,-22428.107038654038,14813.265880013518,2.4597573598908478e8,2.4932203672033322e8
-0.0023700001183897257,0.46306143547325074,7.087682763118441e-5,46.530922673646195,0.9123115207136292,-27005.770662077466,13794.6045836189,-6.967441227545134e6,2.3463200935698274e8
-0.0023800001945346594,0.4635927372019386,7.051710848931213e-5,45.524399978831774,0.8961081954126997,9158.425840206672,13807.288648239512,-7.225246405685323e7,2.586592989686001e8
-0.0023900000378489494,0.46407101163333264,7.223940975537825e-5,45.59239104334391,0.8600463663974653,18827.25698721721,12738.46114164961,-5.605252956232494e8,1.8783291121660516e8
-0.002400000113993883,0.4645086678937548,7.182879770540982e-5,44.57938062088461,0.9145156439758,3946.735628398746,14098.143140597056,3.312279358081039e8,2.3091389123294857e8
-0.002410000190138817,0.4650487921904473,7.018908800946377e-5,47.47432565579206,0.9633598301207468,-11718.701137037204,14804.861742407942,1.1348605823209321e8,2.91359452538855e8
-0.002420000033453107,0.46547931394244085,7.067528902551035e-5,46.180125426084565,0.9439179658668143,-18346.867711218547,14533.1781073331,7.748448691861339e7,2.734190110376765e8
-0.0024300001095980406,0.465832813719934,7.115831931691098e-5,46.799477550180356,0.9415448962220622,-15378.835294005561,17873.71485202615,5.716585527413557e8,5.0914840115213376e8
-0.0024400001857429743,0.4663291980395031,6.616121038608975e-5,43.02280435366999,0.8719759333154636,-16479.097994537777,13843.472802271692,4.312485768653773e8,2.606627155672309e8
-0.0024500000290572643,0.46684419029743934,6.751957326357119e-5,43.470604651704505,0.8458150927996337,-26192.709669202537,13056.089118983973,1.518630066190592e8,2.248295843054495e8
-0.002460000105202198,0.4673370014104468,6.824880164067154e-5,44.19318918654687,0.883581082709984,-33542.05893991334,13104.38360366857,1.404523316813941e8,2.2887025945455196e8
-0.0024700001813471317,0.46774538016095696,6.740361345558207e-5,43.578553719131996,0.8629991761496927,-31954.12834696917,12956.04852498335,1.7385816446745282e8,2.1088733735306707e8
-0.0024800000246614218,0.46832941313495363,6.964986774210263e-5,44.71799782116255,0.90395122890105,-18915.486517063615,13931.01153319346,1.8252023126046672e8,2.375019503069062e8
-0.0024900001008063555,0.46881896369177883,7.100905964874038e-5,44.57453065058744,0.8765305573941401,-22341.69349264129,12649.96432030806,-6.475740990008224e7,2.170447746375466e8
-0.002500000176951289,0.46926720451271386,6.961764921384712e-5,43.71718724951063,0.8477544276115424,-12490.190691737547,12821.472456479682,-5.1161500947417356e7,2.1782221818235666e8
-0.0025100000202655792,0.46965843374400296,7.032717939019497e-5,43.376848237179594,0.8267077017459664,-16714.09814157026,12145.741161762535,-2.6152580505476192e8,2.1035186127004185e8
-0.002520000096410513,0.4701826039279406,6.792098359203688e-5,44.27867025468275,0.925865804210929,-24713.264629578647,16088.582663684405,5.1458375048512065e8,4.1827067765969205e8
-0.0025300001725554466,0.4706256297162911,6.824887888909333e-5,44.56677343861049,0.8699786225306633,-20001.172804547197,13534.717181372956,8.43161613374301e7,2.2262282353233767e8
-0.0025400000158697367,0.4709857092829193,6.816201194329129e-5,43.970012501243616,0.8611608474027638,-32882.76950018144,12327.578062963797,-2.765945490009076e8,2.0718679471453163e8
-0.0025500000920146704,0.47132369879005115,6.952782625471875e-5,43.0896316999965,0.8660800420658372,-17654.375950532092,13066.967626824744,2.183461994705867e8,2.1373023805353558e8
-0.002560000168159604,0.471693628193747,6.553790506308987e-5,41.1872859171653,0.8401677255276451,-15401.129106617063,11869.236626082777,-8.070785110837299e7,1.9719356881107217e8
-0.002570000011473894,0.47205566420569095,6.766901054216282e-5,41.82475046945806,0.8150314526370859,-8548.73734144983,11721.969684189502,-1.1051766722741732e8,1.8234415294351292e8
-0.002580000087618828,0.47250759671911385,6.881597975010251e-5,41.87088118602402,0.8092049286980766,-20308.01403196761,11843.755441805644,-1.8187008555941823e8,2.0910245648790586e8
-0.0025900001637637615,0.4730074722449131,7.009290073876802e-5,42.8997330890831,0.8449968837901033,-18586.21956359594,12115.589315731451,-2.9273425424430454e8,2.1470654958400345e8
-0.0026000000070780516,0.4734293060890626,6.979734865260942e-5,42.538882605900284,0.8509223367080555,-2561.5829422717406,11914.455452513725,-1.371800304402477e8,1.8783603443978152e8
-0.0026100000832229853,0.47390307179486235,7.004674234767233e-5,43.263166624933916,0.8430416979003474,-6889.454629112369,11746.073129352066,-3.3909658440132844e8,1.6911413414939544e8
-0.002620000159367919,0.47436525279987257,6.951428382173693e-5,43.454437537227655,0.8263556911682747,-15938.930197801612,11805.751728638561,-4.987820690664065e8,1.7326897686718744e8
-0.002630000002682209,0.4748650515371348,6.848158879663006e-5,42.69583426581726,0.838579977695999,-21060.6207915846,12970.636035919832,1.3194077708424428e7,1.992786343541024e8
-0.0026400000788271427,0.4752049928287046,6.672930193321829e-5,41.94207134601945,0.8367753312926138,13.922350499850761,12690.829262296811,5.094069894275744e7,2.185562877055551e8
-0.0026500001549720764,0.4755888081946642,6.724142175191828e-5,42.0077889013989,0.8233852920007823,-4638.98686140156,11228.159506985163,-1.4002190531081825e8,1.7897179697130266e8
-0.0026599999982863665,0.47609694865152086,6.522155092991576e-5,41.167416383492956,0.8093515420371589,-10570.038702024867,11577.38851677265,1.6141450732680765e8,1.9071953918120405e8
-0.0026700000744313,0.47649288335024637,6.819172797198513e-5,42.22208657844261,0.8129476600200207,-6220.2024692861005,11219.181603509145,-4.136538652769749e8,1.5807461888062114e8
-0.002680000150576234,0.47701084407921335,6.777460790231043e-5,41.28974242269597,0.8257789572122988,9277.332328322022,11806.941165522134,-2.4617769851291096e8,1.8239325538237628e8
-0.002689999993890524,0.47740235292382455,6.650127061025298e-5,40.60542406750626,0.8000664547245028,-9350.21826595476,11247.061162328751,-4.329986435427667e7,1.6549987460550246e8
-0.0027000000700354576,0.477830382251181,6.8294820245917e-5,41.845160173893895,0.8259933301828585,-21451.721677348778,12048.427899865595,6.570664827886463e7,2.0757535539428753e8
-0.0027100001461803913,0.4781919392164966,6.770479277427047e-5,41.71620303955143,0.8073062225789402,-25075.457854087064,11804.428922546482,-7.755756044988105e7,1.910725293774227e8
-0.0027199999894946814,0.4785846619850375,6.942042219994312e-5,41.47286377688154,0.8147467433232292,-27476.011972904016,11651.31976989813,-9.778200896949548e7,1.73257195578449e8
-0.002730000065639615,0.47893237394041505,6.66741518105623e-5,41.37434262032544,0.8069149478022398,-36616.44155248004,11488.422701884161,-2.0218193827414634e6,1.8468775306309253e8
-0.0027400001417845488,0.47944747309900676,6.664300253764217e-5,40.300548928403764,0.8092285001816255,-33940.68969358362,11373.214626814759,1.6594937380651993e8,1.7130944308238465e8
-0.002749999985098839,0.47983835378221096,6.802412141866702e-5,41.46240941312176,0.8495763849732968,-17190.35846818264,11734.36247948125,1.5242230149836585e8,2.1379120098589566e8
-0.0027600000612437725,0.48021350269248936,6.743577886092994e-5,40.83710989534315,0.7968771725872015,268.7396174970359,12063.641114492913,5.1578598877360255e7,2.1612965876873174e8
-0.002770000137388706,0.48061170742297565,6.521516019327567e-5,39.73319845421983,0.7601820907414056,-4781.705922252528,11063.996573723713,-2.5540634975602154e7,1.6468491785486913e8
-0.0027799999807029963,0.4810910521325422,6.745242275245498e-5,40.782474402278794,0.7849514191286241,-2447.1465812799142,12402.844425278547,-5.798845547676225e7,2.2339399179244313e8
-0.00279000005684793,0.4816085566650089,6.931341096938459e-5,41.58430282817985,0.8171856168656875,-3153.7986675573097,11863.811703144993,-1.8799839076224345e8,1.9061053533623886e8
-0.0028000001329928637,0.4819981261715537,6.712370356232292e-5,41.35667322904722,0.8244957302673572,11852.918606685647,11949.729334505446,-1.8139107897166867e7,2.0615436742275923e8
-0.0028099999763071537,0.48231728765491244,6.621809172130992e-5,39.25050033167582,0.8117752078303192,-2116.6811230440017,11433.50699673917,2.5264783753233615e8,1.8058358860101914e8
-0.0028200000524520874,0.4826484363726696,6.778467121867877e-5,39.93062475242703,0.7907433665227203,-8397.424956144008,11094.567545305696,6.724382653695597e7,1.9718628093153423e8
-0.002830000128597021,0.4831219968394084,6.740684753186313e-5,41.34029062688924,0.8343177463420717,9202.965214442727,13008.943178614296,3.1822905828862417e8,2.2203297245980152e8
-0.002840000204741955,0.4834885905629198,6.535562131277543e-5,38.84412860313957,0.7407139612701458,168.562054216818,10592.376953686573,-1.4790698401177403e8,1.8422770987913686e8
-0.002850000048056245,0.48387138302734833,6.752433932207724e-5,40.34890033130365,0.8235521419393244,-12331.376841286035,13109.102514553953,2.993744425780309e8,2.2985726725256255e8
-0.0028600001242011786,0.4843613039177964,6.195404174001526e-5,39.13370980079514,0.8296328415707842,-26045.01269098986,12273.446222199238,5.685393229870436e8,2.393976105229005e8
-0.0028700002003461123,0.48481252275038317,6.443211523343363e-5,39.69008055307758,0.7931723220012326,-18619.7914910215,10906.129758299792,-1.444563734271002e8,1.8139063902159238e8
-0.0028800000436604023,0.48532049843527486,6.518854646963726e-5,40.02193502967828,0.8173518261427314,-7819.857397878319,11709.531664847738,1.491659948609662e8,2.0441486788121983e8
-0.002890000119805336,0.48566263863028125,6.562525080723976e-5,39.57765093128917,0.7761594930751353,-13733.216762370777,10506.532874692339,-1.5208236733411708e8,1.8414460810113993e8
-0.0029000001959502697,0.4860660766083805,6.574287530649746e-5,39.89423089833715,0.8017147852510471,6455.22837914496,11745.004676008128,1.994710464964123e8,1.9004311077461937e8
-0.0029100000392645597,0.48641311194881554,6.797901316579256e-5,39.41217597729904,0.7726905565756951,-28662.742988786325,10369.003163322119,-1.8372824658204103e8,1.7237197658131704e8
-0.0029200001154094934,0.48678695345158846,6.60620561973063e-5,38.28441145621382,0.79168672521196,-6356.2094295504485,11339.22202457503,8.854670879472247e7,1.6901035372981635e8
-0.002930000191554427,0.48715481910851716,6.694877824618802e-5,38.68167888260193,0.7700731593201674,-8664.977834582378,12449.570738257074,1.2270793259383574e8,2.735500017066376e8
-0.002940000034868717,0.4876294369430632,6.742736847671289e-5,39.622117722424825,0.8028444424952604,-18157.632536678662,12238.32113606945,1.9765043084527794e8,1.9558747921948275e8
-0.002950000111013651,0.4880186440002987,6.71021973644977e-5,39.831458120626216,0.7973921887557404,-10411.28411368771,11623.415941671248,9.79903832281987e7,1.8007352165028873e8
-0.0029600001871585846,0.4883227980684545,6.637368496607608e-5,39.11069684539848,0.7904101630614534,-5593.884810980239,11057.782053076848,1.3007479242698103e8,1.7822133264713657e8
-0.0029700000304728746,0.4887539371962891,6.554475029357728e-5,38.10564381783202,0.7427156184868473,-22299.61760798653,10135.324464227611,-1.4157553505106962e8,1.6199619533213568e8
-0.0029800001066178083,0.48914341983050696,6.546783264866717e-5,38.821989336444645,0.7725667972319835,-2210.320460730842,10923.06684963471,2.2732772639695403e8,1.6861174204204476e8
-0.002990000182762742,0.4894471320232316,6.573051587946216e-5,37.82038237980226,0.7708162621015514,-10095.492621287074,10638.580764283386,1.5655008188991362e8,1.648173788373408e8
-0.003000000026077032,0.48983518503117873,6.567814998263267e-5,39.42660385356768,0.7668361810325883,-13131.118497157715,10532.571958163078,-2.5517788976854366e8,1.617560945158606e8
-0.003010000102221966,0.4901469439953212,6.594002793109144e-5,39.0364289105679,0.7274341854261172,-5372.637651244434,9636.529228143732,-2.4481739662102324e8,1.4199074909707657e8
-0.0030200001783668995,0.4905686975750311,6.84914451218968e-5,37.51409263666349,0.7195106434965309,-1032.8945747863445,9257.70292194908,-3.0128501785597724e8,1.3423574397641832e8
-0.0030300000216811895,0.4910490248310438,6.499650258004983e-5,38.1616334068435,0.7295875393597134,-11940.942401535944,10463.759268643616,-1.0143854703452026e7,1.5904629709654644e8
-0.0030400000978261232,0.4914554535654841,6.506882788349209e-5,39.46325818787828,0.7866493511438167,-14340.969109026904,11983.260157268422,-9.493589750903508e7,2.130073811181491e8
-0.003050000173971057,0.49186665816822134,6.682860170747434e-5,38.72156807348641,0.808141425929882,-4655.90329767167,11549.353143504643,2.422737754818603e8,1.8406232680935585e8
-0.003060000017285347,0.4921788739298592,6.654299442625498e-5,38.617326022778336,0.7604482448513593,-8218.047507916937,10882.426456916563,-6.379038680914912e7,1.8584296918628094e8
-0.0030700000934302807,0.49252085116545774,6.655360937143317e-5,38.14566085292477,0.7334545782309133,-22069.006874610426,10113.419873666175,-2.9474458546535075e8,1.5698518915369087e8
-0.0030800001695752144,0.49295676735863664,6.622458584429062e-5,38.544858925788716,0.7639670194637962,2906.287785766073,9979.177887376152,-1.9560029004763559e8,1.4883085298114586e8
-0.0030900000128895044,0.49332500873096824,6.407458938520812e-5,37.51277261254456,0.7321948680924307,-9727.34229670695,10725.863599460585,1.9251766548681654e7,1.6874259408744383e8
-0.003100000089034438,0.49370946249237124,6.3269567918572e-5,36.78255499158835,0.7399731080558227,11191.509653005247,9936.754858797776,-6.5011539092099145e6,1.5842584718287525e8
-0.003110000165179372,0.49403754714872344,6.478006783847719e-5,38.017973296774656,0.7270702187089585,-9342.49609300199,9860.682292500393,-3.8048717909901226e8,1.46328802717224e8
-0.003120000008493662,0.49442240613513844,6.363191055845596e-5,38.1862909033996,0.7555507326333964,-23219.644929679773,11493.241405988438,1.84649721062271e8,2.2736625963755408e8
-0.0031300000846385956,0.4948241661733775,6.634350186968184e-5,38.68518548738677,0.7671304491871788,3323.3548408817664,12100.73743396535,3.278396863066448e8,2.111125561195092e8
-0.0031400001607835293,0.49525500022770186,6.398436046317201e-5,37.060913738604924,0.7367434815328491,-2869.9777398194283,12012.984981355321,2.7353330391553295e8,1.9681223675124186e8
-0.0031500000040978193,0.4956283384543324,6.361816025668211e-5,37.4933713350518,0.746276285204129,-14409.529409369225,11805.49750393472,8.069489523590712e7,2.1240668433206856e8
-0.003160000080242753,0.4960313733610211,6.472964860181203e-5,36.89998013664804,0.7197009816055127,-991.9375222298128,9608.936918033543,1.445507162961313e7,1.4136592860204163e8
-0.0031700001563876867,0.49635221918961026,6.73705007884056e-5,37.605254291190754,0.7648780612763395,-11044.46170345514,11054.144860327533,2.2818362205184832e7,1.728198578350606e8
-0.0031799999997019768,0.4967515943813549,6.353265532034698e-5,37.17212441395645,0.7528964902962593,-2238.7678012463202,11122.795031185804,1.8202985703905067e8,1.827669917780854e8
-0.0031900000758469105,0.49722251320255995,6.11938729214749e-5,36.0959617152577,0.705154633590997,-25055.09849767623,10467.70143931712,8.802966433302298e7,1.8938063991680837e8
-0.003200000151991844,0.4975489238598843,6.1505587611065e-5,36.551504847920754,0.7143189820077159,-23721.20059100025,10173.59675100094,-9.335982550924484e7,1.7289794637739697e8
-0.0032099999953061342,0.4979024282681588,6.264838074270615e-5,37.38461958392853,0.7251540607158392,-7482.340357133651,10084.285056716448,-6.252491108587488e7,1.6158034187726215e8
-0.003220000071451068,0.4982921455303265,6.504079358155091e-5,36.13043325798839,0.7123842747695227,15737.13787210975,9064.02631660361,-1.821804461234847e8,1.29635247484852e8
-0.0032300001475960016,0.4985753687395253,6.615787827347922e-5,37.53241421329252,0.7490583532893073,-9470.352286144955,11115.936199417112,2.3645431919600442e8,1.9745899978868076e8
-0.0032399999909102917,0.49893715334616695,6.476525859918293e-5,36.32982266332528,0.6956221213832864,-13175.672495433311,10085.248893050406,-2.417756117655161e8,1.6326793959540924e8
-0.0032500000670552254,0.49926691058705325,6.452691026392775e-5,35.83138779376413,0.7194415192868694,4403.3779393959785,9249.36742621332,-1.1962505124300483e8,1.467692562677272e8
-0.003260000143200159,0.4997017414292031,6.224870875912354e-5,35.00578521023777,0.7069613665358921,4296.50917524759,9275.623892492451,-9.19451533049401e7,1.483729190487558e8
-0.003269999986514449,0.5001079923220276,6.266880286859695e-5,35.211891804657725,0.7200108727664115,-12623.616166314525,9254.619141173223,-1.2515351368153591e8,1.3287270275104249e8
-0.003280000062659383,0.5003942643927757,6.159464866968873e-5,34.98666391392909,0.6794488016229824,-5487.655289692876,9596.87314493893,-3.56585993085513e7,1.628540239580246e8
-0.0032900001388043165,0.5008255055599791,6.30803409655979e-5,35.00814430440502,0.6719644700055121,-14.537087775306862,8739.2703427313,-9.954850397341494e7,1.2885005489817476e8
-0.0032999999821186066,0.501249149790371,6.31854040305795e-5,35.641505137740594,0.720990368395759,-12698.102180949658,10092.576135835432,4.461593780330134e7,1.56170833872857e8
-0.0033100000582635403,0.5016031844960701,6.269115655270369e-5,36.185964177659066,0.7056859054672349,-17401.859594192163,9349.21525121707,-1.529326899035935e8,1.4090459896573186e8
-0.003320000134408474,0.501920388201875,6.456350684592408e-5,36.64254589859093,0.6985103865955883,-3089.2261763828797,10018.429807539029,-1.0234881775170435e8,1.5193165167072183e8
-0.003329999977722764,0.5022726334047796,6.541110317516187e-5,36.28082712834422,0.6949830979753068,-3337.766659363769,10149.008949779023,2.7388201406396773e7,1.5469020494837856e8
-0.0033400000538676977,0.5026765960773397,6.47381385716085e-5,36.15473863915031,0.7326427709996476,2435.1469387564434,9891.84772936526,1.1908707973126785e8,1.428864324105936e8
-0.0033500001300126314,0.5030127424335052,6.572422901409425e-5,35.170068250498296,0.6834024893718468,-12703.129625467212,8664.843388619614,-3.1802355978118294e8,1.2144169625035419e8
-0.003360000206157565,0.5033944387390159,6.294033421783851e-5,34.40273485916386,0.6784832559822511,-9598.635385280557,8439.05515522474,-2.1134545539878398e8,1.2022528037060894e8
-0.003370000049471855,0.5037310744448799,6.244212201979437e-5,35.37544523743934,0.6780280251544507,9026.452429520024,8776.019648424128,-1.4429571104940465e8,1.2090332125555086e8
-0.003380000125616789,0.5040702645239423,6.333929394381041e-5,35.45847977156845,0.7026713223507146,-765.0844842504866,10220.176663300934,2.6378918398110643e7,1.9418302123221737e8
-0.0033900002017617226,0.5045254992685576,6.284949230484207e-5,34.44812341683314,0.6830178611736325,-3165.7459718729633,9960.787022083996,1.534000922546261e8,1.7572465953040951e8
-0.0034000000450760126,0.5048540448458859,6.195554357549031e-5,34.447379257626096,0.6835937001329901,-10008.129059413335,8681.731904840497,-7.170247892871594e7,1.2203390552719453e8
-0.0034100001212209463,0.505157522226527,6.151956057313852e-5,35.09707774371243,0.7080811093017555,-12497.776671356321,8698.71379439382,-2.1837107010272037e7,1.1611306128275347e8
-0.00342000019736588,0.5054523477194832,6.0832760398177736e-5,34.72204877208739,0.6627443710524727,-18047.48785559256,8486.401770804532,-5.393231712349295e7,1.2281340086230336e8
-0.00343000004068017,0.5057648387473422,6.282583708546671e-5,34.22150406746388,0.6895934805909801,-12099.083744616199,8764.151419393336,3.298173918372099e7,1.3518214720207825e8
-0.0034400001168251038,0.5061102309751617,6.27241271573113e-5,35.36119715950674,0.7464237030044997,452.0354501095214,10020.08067825508,1.2708415064202365e8,1.7388702471928924e8
-0.0034500001929700375,0.5064137319479431,6.016646601560225e-5,34.94399368814452,0.6819469431835938,-24453.011285945664,9781.79757144212,1.495390697800547e8,1.5629926712114614e8
-0.0034600000362843275,0.506837256994739,6.30558156019622e-5,34.31900772204342,0.6702147823241693,-10782.355898605032,8433.464750271869,-8.796228589953697e7,1.350838328487056e8
-0.003470000112429261,0.5071887118249547,6.29639650095262e-5,35.15158464716539,0.6747371208909035,1275.2381446154977,9137.718634448316,-8.324373143880731e7,1.4040887974986532e8
-0.003480000188574195,0.5076038244443478,6.111848978028326e-5,35.98842694489031,0.7029973474915547,-17812.64891896576,9168.78022473571,-1.8767606111183643e8,1.3221173533272678e8
-0.003490000031888485,0.5079030299323146,6.068776784813751e-5,34.707063071724505,0.6951137242271628,3162.1621175174378,9294.183127288816,4.357772272456078e7,1.1934959518860595e8
-0.0035000001080334187,0.5082126784824127,6.249657623286248e-5,35.50629430597949,0.6846876413233682,-14603.834987492573,9377.333038745199,1.5771033159754071e6,1.3141062552676558e8
-0.0035100001841783524,0.5086232828613717,6.0147928081528565e-5,35.24953956691556,0.6783716299631916,209.5965948898968,9125.389698948402,-1.9414135258895177e8,1.4011182373423746e8
-0.0035200000274926424,0.5088998168846941,5.994347650466068e-5,35.12570933449824,0.7075599218995626,-1156.5616706222795,9728.644652298457,8.923391923948045e7,1.601120693428623e8
-0.003530000103637576,0.5092854101760774,6.233456041555624e-5,34.34445629281486,0.6561912317149907,-4324.510371830258,8817.03273551893,-2.6192417245408347e8,1.4761677656815693e8
-0.00354000017978251,0.5096092100778133,6.407493087205345e-5,34.45507381661615,0.6946285695017946,-18831.75251413584,8735.659659542971,-1.0106977876594865e8,1.2757863499646957e8
-0.0035500000230968,0.5100403952697058,6.339502131666612e-5,34.63875560397014,0.6966510526246031,-13828.066765821059,9098.25189492804,1.4660174650750157e8,1.4348345198577395e8
-0.0035600000992417336,0.5103413079966383,6.033916249509809e-5,34.21216681314055,0.6443214296382692,-6801.687220648075,8316.49127126286,-1.017337091923091e8,1.2610287010218585e8
-0.0035700001753866673,0.5106733068492206,6.002526495210359e-5,33.62585180676271,0.6668720734696872,10215.385462510232,9180.75020509055,3.045938916352381e7,1.3403592797802939e8
-0.0035800000187009573,0.5109886408579133,6.288688824191868e-5,33.67934875607286,0.6727189213521524,-3297.2865192725117,8943.180557283858,8.641551735089958e7,1.3305821500300916e8
-0.003590000094845891,0.5113616729048133,6.038238964873929e-5,34.076498997187095,0.7014340841848906,-14544.066954088687,9620.191837659562,1.0013042487297378e8,1.5017467774726537e8
-0.0036000001709908247,0.5116298897588741,6.18713423105789e-5,34.024767557342706,0.6626165991267204,2913.8369797176388,8977.031522526579,-8.062865439701542e7,1.2753265916094586e8
-0.0036100000143051147,0.5119636457442486,6.029967791202236e-5,33.51658280732946,0.6857622236329882,-9186.199913675979,8842.763933736034,9.516916555550331e7,1.2347981300835794e8
-0.0036200000904500484,0.512357907832512,5.986525274781843e-5,32.95658727958689,0.6736755023664395,-8738.8321981828,8698.533833754162,9.472295446619616e7,1.3352806280467176e8
-0.003630000166594982,0.5127325518461467,5.957750930004142e-5,33.19409563266039,0.6573247132990163,-11804.766159128727,8482.006845487207,-2.3158282713548668e7,1.2048105369525261e8
-0.003640000009909272,0.5130439804202821,6.311748094765991e-5,33.97128314567496,0.6751835927737165,-12374.231295561482,9584.464352820845,8.239725686023189e7,1.5555762987090027e8
-0.003650000086054206,0.5133313631474092,6.503408081074406e-5,34.11378887917281,0.6731416632425867,-15420.341988608068,8912.256265054988,-5.8430623236639254e7,1.400614162730397e8
-0.0036600001621991396,0.513617607822973,6.339212181694628e-5,33.88494068779564,0.6315961159724391,-2086.67750685505,8230.597637568175,-1.7624028636066377e8,1.1668194396958342e8
-0.0036700000055134296,0.5140538536334759,6.0656038957986085e-5,34.577811298947495,0.7004493907916718,-10762.046526852746,9652.656690901631,1.640294721528491e8,1.6147820285166594e8
-0.0036800000816583633,0.5143462977983702,6.275340460262255e-5,33.94808676093031,0.6552764679299464,-13167.998729731313,8093.294141063663,-1.6817805491026652e8,1.170769407646203e8
-0.003690000157803297,0.5146518989943083,6.298400451825184e-5,33.57565798863639,0.6581654329222245,-6700.504515928622,9177.709056509564,4.5503992770517305e7,1.2772867852512833e8
-0.003700000001117587,0.5150635000503153,6.0996530671336325e-5,32.56831950235094,0.6437108362032284,-10995.885528062941,8841.322747911512,4.178173813383807e7,1.3344726232610753e8
-0.003710000077262521,0.5153458043497174,5.8556882409917034e-5,32.3435027389019,0.6659332969871518,4314.396885799542,8745.676088321066,1.4620769050856966e8,1.368415261495367e8
-0.0037200001534074545,0.5155444896298582,5.952256373829212e-5,32.06031507970584,0.6307405577882185,-3555.0993744987227,7856.17538216126,-1.5080180393598083e8,1.0625847670359026e8
-0.0037299999967217445,0.5159820001311248,5.893221868982343e-5,32.972661342490355,0.6636204286326856,-6946.074575867595,8859.266499202082,9.261445880638564e7,1.2246016348315261e8
-0.0037400000728666782,0.5163666179444527,5.8769121541941096e-5,32.591680994431506,0.6937671915149053,-6973.091306731484,9244.39633870434,2.2737960955709726e8,1.3932040424405363e8
-0.003750000149011612,0.5166419107019318,5.896942021729581e-5,31.78078494952411,0.6000162568545122,3472.9456967703854,7146.374183265752,-2.2761842367408028e8,9.209728862171549e7
-0.003759999992325902,0.5170579722071532,5.8076439873688334e-5,32.62856448519305,0.6522282799015511,-7593.890823476954,8653.543723267254,8.674166975850683e7,1.40210541753738e8
-0.0037700000684708357,0.5173312671135646,5.9581676227677415e-5,33.514886568876115,0.6549806219757061,-8123.272517485868,8997.752220966506,1.8038148247176126e8,1.3175063587184212e8
-0.0037800001446157694,0.5176428080040383,6.11085288557633e-5,34.34804439325263,0.6662067715852826,7222.739651255719,8504.730615913342,-1.1311376733892405e8,1.133627688373314e8
-0.0037899999879300594,0.5179010304284631,6.144241680703774e-5,31.957770271116065,0.6150230060619657,-4668.303987022798,8004.767175366296,-5.781436312989783e7,1.189551442632596e8
-0.003800000064074993,0.5181382061089627,5.837776312595754e-5,31.408741347642923,0.6156930775738365,-7769.002323898146,7742.86091704915,3.356645330549781e6,1.0936830789554791e8
-0.003810000140219927,0.5184067536709146,6.279465210563256e-5,33.715440433152175,0.6548151262113256,-13594.414117880317,8328.180650929393,-1.296089474405736e8,1.1981482895493166e8
-0.003819999983534217,0.5189610452318557,5.9423439203673894e-5,32.40757156897244,0.6457615778686763,-5602.870958675475,8167.763750886747,-1.0574791804126902e8,1.0953436104885983e8
-0.0038300000596791506,0.5193211789834777,6.009558593867838e-5,32.749999097949505,0.6540361523310612,-22154.68991593268,9037.798697935206,9.119904680935425e7,1.3339743028891432e8
-0.0038400001358240843,0.5195811738104794,5.980989680316089e-5,32.15901459135525,0.6306152771016922,-13347.309809106258,8132.778095598959,-8.262066951386446e7,1.0436559216571768e8
-0.0038499999791383743,0.5199084916903405,5.74578439326155e-5,32.22687926001278,0.6238660260017385,-5780.418531203209,7572.243840175691,-2.2817903100268224e8,1.0392826655437222e8
-0.003860000055283308,0.5202243596112587,6.133569789639209e-5,31.568725627497884,0.6068358930409883,-7136.355373693288,7500.471032075572,-4.320377531316697e7,1.0837883036513783e8
-0.0038700001314282417,0.5205041260446182,6.214039786931703e-5,31.862798399753544,0.6379751257054439,-18637.71001670492,8189.266455138797,-4.306731175743623e7,1.3667583602889332e8
-0.0038799999747425318,0.520733591788355,6.058040758414655e-5,32.209563335283086,0.6832003574202208,2971.1511653005336,9742.466894383988,7.47642565936056e7,1.7380038486638924e8
-0.0038900000508874655,0.5211331076979167,6.015422169255722e-5,32.46563122592148,0.6328580603437693,-12253.528440541311,7635.1342697916925,-2.1179952426244363e8,1.1405548502318962e8
-0.003900000127032399,0.5214420945318414,6.134013783999543e-5,32.360811396804486,0.6362184043943802,3955.5589467742975,7800.117766683409,-1.0592230992700237e8,1.1303271467840038e8
-0.003909999970346689,0.5217159263296991,5.819117914472863e-5,31.410865534295198,0.64279623137057,-52.952344816343036,8018.624778655649,9.254692986129768e7,1.1586186652273537e8
-0.003920000046491623,0.5220629338379722,5.650086448402603e-5,31.45121003485803,0.6014594530678085,-4849.281849055619,8080.3957559265245,3.021211077277397e6,1.207924102521859e8
-0.003930000122636557,0.5224476774648183,5.9219936963526775e-5,32.15050705989055,0.6336936793179109,-4887.006029044562,8455.394499302693,1.9785588452579275e7,1.3080176517869739e8
-0.00394000019878149,0.5227171915388663,5.8971018441284146e-5,30.22983808449227,0.6016403721434784,-7052.136503103165,7912.295223087337,4.083919084184158e7,1.2192655759187968e8
-0.003950000274926424,0.5230472787276732,6.18860046470946e-5,31.458548015756676,0.6056963636544365,-4766.116943491295,7396.938550489378,-1.234138361639642e8,9.461913342191444e7
-0.00395999988541007,0.5233838618550569,5.987962105418758e-5,31.420925361382736,0.6418570624191186,-13452.747284903502,7972.17417975713,9.440567214963414e7,1.1669963047866888e8
-0.003969999961555004,0.5237708377495521,5.982219232886873e-5,31.397814177737338,0.6326209905422736,-1359.4390028460818,8730.724380158676,1.6564189018118346e8,1.2115463790124524e8
-0.003980000037699938,0.524079011231207,5.6173103979239e-5,30.390361504674026,0.5994388321046392,-10661.521501838153,6993.905088234828,-9.99556714031548e7,9.635804543116212e7
-0.0039900001138448715,0.5243337725726301,5.887106668346779e-5,30.937764048519277,0.5958434432436894,-20527.881550043734,8077.518514174956,2.9304216773315072e7,1.2823292605805059e8
-0.004000000189989805,0.5247259101894793,5.936653925790038e-5,31.155491645253843,0.6356888368361931,-9555.907541740069,8278.835607017638,3.9699691251480626e6,1.2368303059793645e8
-0.004010000266134739,0.5250502036075925,6.184224658156145e-5,32.00880412352004,0.6265278328468257,-19659.321419024625,7797.743984299152,-2.5771961214595746e7,1.0913273475212198e8
-0.004019999876618385,0.525298028148024,6.086533385654193e-5,31.003245382104318,0.6239423764297803,-10120.23891413488,7812.389899714138,9.16887189401607e7,1.1068198867805392e8
-0.004029999952763319,0.5256487382358167,6.033404881521757e-5,31.79494309024359,0.6445281276858793,7641.362184258902,8798.746247292429,1.6113887278771046e8,1.437975638284125e8
-0.004040000028908253,0.5259467301417602,6.080308534562696e-5,31.839633858337173,0.6210347590667785,10436.818578702008,8528.3802913511,1.5822266537264803e8,1.2847322327812016e8
-0.004050000105053186,0.5262392555297122,5.955775033295727e-5,31.348866440333296,0.6222827978103294,-6141.03773055155,7999.108759140575,3.3361608796201304e7,1.3026757423188213e8
-0.00406000018119812,0.5265877684046987,5.836976534804783e-5,30.765556429865374,0.6202353359190824,-7162.263632727467,7301.854003888559,-5.243496655088842e7,1.2565150775439455e8
-0.004070000257343054,0.5268148642679318,5.90903024677417e-5,31.106054809761044,0.6111330580080472,-745.4946285544074,7957.731619370919,6.935414139814267e7,1.2085500100797328e8
-0.0040799998678267,0.5271242893012594,5.8705430450027186e-5,31.379395596365534,0.6069392152711472,-9431.643567101002,7554.219590916907,-4.208045764967095e7,1.0845018247917318e8
-0.004089999943971634,0.5274531761532179,5.798993499884414e-5,31.11874863792051,0.6109513296773709,2173.8322929109986,7689.318149501776,-8.302929188909182e6,1.0753657468583925e8
-0.004100000020116568,0.5276343835121495,5.599133033706728e-5,30.447995557499457,0.6353128308377488,-5676.894414797119,8780.743349817887,2.8275241652296674e8,1.3938325782512733e8
-0.004110000096261501,0.5279746325231159,5.816533110811244e-5,31.39792662951312,0.6361747405504274,-8222.875783491374,8051.300627954161,8.649219900447947e7,1.112755318844347e8
-0.004120000172406435,0.5284003070257837,5.961682240068761e-5,31.29968017667855,0.6338695951568829,-669.9278961130606,7894.114364533454,-1.2557374741829004e7,1.1317861022498806e8
-0.004130000248551369,0.5286917810228999,5.83816059783365e-5,30.5490975369584,0.5802020909921215,-9934.860387957007,7183.842229919365,-4.600081613206104e7,1.0437420040158378e8
-0.004139999859035015,0.5290134236186974,5.997319302397576e-5,30.89607999525094,0.6142418737288637,-10397.208605081805,7502.624141546242,-1.0713398799442904e8,1.0959187336037783e8
-0.004149999935179949,0.5293187115426409,5.70236486811706e-5,29.504408056283633,0.5879734593231175,-3712.7058721334115,7232.319808225614,9.232809163227485e6,1.3678797590664437e8
-0.0041600000113248825,0.5296268276924617,5.7245249263816996e-5,31.465212366051908,0.6249687612412199,-2283.8108406431616,7921.984951779486,2.3026867085396983e7,1.1696852332548922e8
-0.004170000087469816,0.5299366840134149,6.060375542141096e-5,30.44155140995422,0.6247915158807701,-1669.4015284851869,7839.728794000158,1.3665760555985594e8,1.0368879916473602e8
-0.00418000016361475,0.5302481891741403,5.676028807950591e-5,30.119836642688362,0.5831357461290708,303.12264322982406,8186.469568257296,8.757997544604525e7,1.11723428253359e8
-0.004190000239759684,0.5305275402459784,5.852751744265252e-5,30.367949488834203,0.603048007634095,3414.081013627039,8191.598061650911,2.1248839686590022e8,1.2719807905768874e8
-0.004200000315904617,0.5307619454255794,5.7906938172985585e-5,29.964449786986027,0.5995819908052109,7268.497300481906,8415.57986156951,7.526343411097753e7,1.4481973659234032e8
-0.004209999926388264,0.5311497543693285,5.781069210960912e-5,28.83770980702285,0.5477414421365001,-13280.379531388326,7433.332933514765,8.586214556328072e7,1.154966858066117e8
-0.004220000002533197,0.5313382708315031,5.4415484334621955e-5,28.955795609715594,0.5606101823502863,2834.719223440178,7292.865496953774,-3.858241008289129e7,1.0047722428467996e8
-0.004230000078678131,0.5316458173229358,5.7727165447549986e-5,29.49984181973446,0.5781714455968636,2025.7999092174132,6950.977777162622,-3.1612567794521693e7,8.824376000569747e7
-0.004240000154823065,0.5318910733611557,5.970952438447476e-5,30.56222632445781,0.6262263372139958,-6594.960223384667,8623.900303166962,3.23774210593569e8,1.380047703107173e8
-0.0042500002309679985,0.532298093602434,5.827001386074645e-5,29.924841312488454,0.6058839702440748,-4787.146379454088,8153.214533625123,1.6714982079913002e8,1.2191953975229348e8
-0.004260000307112932,0.5326061057885644,5.81118313664711e-5,29.89918051568585,0.5966391696190544,-12120.830144127405,7517.958826029052,-9.666780720297476e6,1.172141903241627e8
-0.004269999917596579,0.5328661565865628,5.716515304945618e-5,29.999832453377994,0.6045689017303364,-7528.74542994378,7337.3660551507055,2.9821184346444802e6,1.0494346119538504e8
-0.004279999993741512,0.5332003691725433,5.6521946765088945e-5,29.673236288277714,0.619246409235523,8363.83361787801,7521.964826959525,7.236945580490114e7,1.215937609167299e8
-0.004290000069886446,0.5334907232350898,5.7566494509010635e-5,29.300128245558245,0.5878274390146484,-3384.345410245802,7341.638914967267,9.818910455740565e7,1.0922765765435718e8
-0.00430000014603138,0.5337773549443575,5.490565642552431e-5,29.63239391656702,0.5978350720016901,-12402.10773433697,7325.352612062217,3.1462298732784063e7,1.0374390403359331e8
-0.004310000222176313,0.5340329824974644,5.721982549250718e-5,30.037212221179185,0.5775796262180698,-13917.390145240062,7633.317169621426,-4.261804709349498e7,1.1933509800165422e8
-0.004320000298321247,0.534443510768119,5.9150023269341574e-5,29.727066520703378,0.5703814072649833,-911.7276737327988,7347.408283129044,-7.22864535546329e6,1.0054405338816367e8
-0.0043299999088048935,0.5347127797695811,6.117153085877277e-5,29.626996738273945,0.5817414377436629,-396.0707296910485,7303.034189587706,-8.300088378900774e7,9.684309961201914e7
-0.004339999984949827,0.5350230148715898,5.769019210358559e-5,29.97753005512397,0.5964915607666471,-20828.56083524775,7649.805646508846,9.487810758489266e7,1.0929762900479545e8
-0.004350000061094761,0.5352386858211364,5.8434521288407355e-5,29.705204176524443,0.5853604515139669,-13630.88237220103,6874.197112554967,-509037.06634611846,9.226710593196045e7
-0.004360000137239695,0.5355247983767653,5.747079255725069e-5,29.368421401461607,0.6084301148467246,-10503.971397717347,7546.596405754538,7.057025762819603e7,1.3240051006011339e8
-0.004370000213384628,0.5357989165853245,5.831811637396635e-5,29.052984047109053,0.6031574435406719,4064.6119883901315,7583.286216621293,1.2870351090668169e8,1.2081661531386895e8
-0.004380000289529562,0.5360744586380201,5.7860868983129566e-5,29.739559632708104,0.5736663568656096,-2071.8079216683736,6864.857630359318,-6.884966035064834e7,8.863694450831567e7
-0.004389999900013208,0.5363706320240974,5.640178989340338e-5,29.694105713535492,0.5705415019809602,2316.732987879755,7725.345010032996,9.928164363730076e7,1.3495183748541364e8
-0.004399999976158142,0.536632107527507,5.8433986516142e-5,29.669971857663267,0.6049451641769815,-8195.852340496254,7950.44052741338,1.1062723997063518e8,1.0868001974330096e8
-0.004410000052303076,0.5370032741019272,5.65629820666518e-5,29.343631918765034,0.5689177246765834,-404.7230151913008,6403.480615078097,-1.5968618675568813e8,8.373316617007932e7
-0.0044200001284480095,0.5373430638231684,5.72965977287167e-5,29.19086699373152,0.5849042567552869,-5386.035566985889,6929.879743273584,-4.077149861986735e7,9.323091549635956e7
-0.004430000204592943,0.537734626636852,5.730319299366464e-5,29.18109568308251,0.5425488340572437,-7402.582834965354,7219.5847051048095,-1.265621431567254e8,1.0504773187355128e8
-0.004440000280737877,0.5379541880098868,5.6340067647622915e-5,28.92085793556165,0.5835492399701889,-10872.983324133895,7528.385228337072,-1.1071803082522945e8,1.072872224755729e8
-0.004449999891221523,0.5382566532716393,5.5730245496906315e-5,28.587410045812817,0.5435720711517685,-662.0504235348474,6560.900547969529,-8.89562784727553e7,8.547900182102437e7
-0.004459999967366457,0.5385003539004594,5.574778501479355e-5,28.54751667970546,0.5833138501016037,-6571.5817638772905,7902.9068659313825,1.6580773051423267e8,1.2966644255875488e8
-0.004470000043511391,0.5388345340624802,5.494396496368176e-5,28.667020935291216,0.5844086615857701,-2099.9920478055733,6765.218225833505,-3.9732318129430346e7,8.720891599931256e7
-0.004480000119656324,0.539090141638124,5.7439256535558404e-5,29.50604054353209,0.584535605287421,-2272.4966721659607,7160.746371437499,-5.23495258345456e7,1.0008073609729953e8
-0.004490000195801258,0.5393574918150561,5.942181691436775e-5,29.432811400825884,0.5821417996079251,1080.4488446233045,6755.637020583885,-1.9299809673961276e8,8.795176311828883e7
-0.004500000271946192,0.5397219060869195,5.456491963472188e-5,28.48356623845404,0.5732447889861406,-994.4681298130773,6264.992573641769,-6.832868833767405e7,8.159967567313017e7
-0.004509999882429838,0.5399928401631998,5.439678426656032e-5,28.12338375663409,0.5466181612655893,-18050.800760805785,7253.6038381832805,4.191357145395076e7,1.1090322413926561e8
-0.004519999958574772,0.5401827493277488,5.609756306174158e-5,28.660414132090565,0.5718806116752818,-27832.07712006165,7100.514869940849,3.727139168625543e7,9.620951481724778e7
-0.004530000034719706,0.5404594318832269,5.363802069360955e-5,27.91376645331123,0.5592147157758417,-18606.9925722606,7050.5017809401,2.1399438627010643e8,1.0646590294296686e8
-0.004540000110864639,0.5408106436176224,5.53108039040803e-5,28.10635664502512,0.5676449057747216,-1487.7581876445383,7120.445455288073,1.1121588401862311e8,1.028735895657281e8
-0.004550000187009573,0.5411121629860842,5.603300292193661e-5,29.317293982372245,0.568633055867307,-10565.203355786578,6801.976101752418,-8.304862149745058e7,9.312666945580134e7
-0.004560000263154507,0.5413042746141088,5.786271195661748e-5,28.998427270397414,0.594736324241388,230.86647484480733,7487.482761645925,1.2276956783707564e8,1.3613098014326736e8
-0.004569999873638153,0.5416677771780289,5.5565706643066436e-5,28.493217044934617,0.5520997438415992,-17074.607507710705,6546.95434583059,-1.159763605619851e8,8.067483025422879e7
-0.004579999949783087,0.5419019689419529,5.383347942969488e-5,28.16675362540566,0.5611517474059949,-4737.14242659727,7062.122880069462,-6.242853675551543e7,1.1215039918905835e8
-0.0045900000259280205,0.5422208153328504,5.709775047994287e-5,28.475345600714178,0.5820691920700475,-4372.40490889801,6832.639892095828,-2.8743505838106763e7,9.09216911735185e7
-0.004600000102072954,0.542464522570988,5.7032470282648326e-5,28.89924502180319,0.5706658650119831,-1200.0711541433955,6366.885935142173,-1.2604837551369323e8,9.276992451764435e7
-0.004610000178217888,0.5428334708367133,5.812333402363888e-5,28.85948283162569,0.5570508751657759,-1179.6951078865113,6257.958610451632,-1.434147117217308e8,8.314948242712942e7
-0.004620000254362822,0.5429973216273009,5.417406690249517e-5,27.546122341228617,0.529927893138353,-8954.733654844344,6048.753917066706,-1.5458458442367652e8,7.85697895884712e7
-0.004629999864846468,0.543355658655812,5.656244156660295e-5,28.178326515004617,0.5373837774168966,-8022.053965785805,6006.483539508098,-1.5649926893554077e8,8.147699309526233e7
-0.004639999940991402,0.5436063187597322,5.7923744009151164e-5,27.905600668720748,0.5641827641785464,-2545.0834546505876,6508.0190057651025,-7.921869139496824e7,8.94305040383324e7
-0.004650000017136335,0.5437448287159434,5.4254432049931163e-5,28.55121467121016,0.548037677662295,-1014.6723121357486,6226.99384755485,-1.5015414924647772e8,7.493901509383844e7
-0.004660000093281269,0.5441221080225542,5.42282924779229e-5,27.83791563724346,0.5722660931516992,-6694.139413038093,7169.468855070449,1.3992314476298758e8,9.94521232123803e7
-0.004670000169426203,0.544429989389901,5.574112573073362e-5,28.288992660479842,0.5662078795097417,-734.9587629204315,6933.979180658018,6.2846884792670384e7,1.1284853159602997e8
-0.0046800002455711365,0.5446888823246352,5.754463470364775e-5,28.083485301367105,0.5383788950274103,-7461.449801377488,6538.274425012413,-3.544906845576122e7,8.168270584162202e7
-0.004689999856054783,0.545067692522146,5.49029204004182e-5,27.677915251211708,0.5480402376984592,-7035.804980289143,6494.951157913914,1.9836689368005447e7,7.722509131158984e7
-0.004699999932199717,0.545346199706418,5.547579953931302e-5,28.971942835680288,0.5464521277906657,1059.1172291543219,6646.887626922496,-1.5947214857024485e8,8.9634285547134e7
-0.00471000000834465,0.5455665417541293,5.58695259976443e-5,27.91942379558362,0.5544673099087132,-5411.392873089247,6984.089222890791,1.0228902367800376e8,9.686481400533968e7
-0.004720000084489584,0.5458375182587647,5.657378971490565e-5,27.975014914515757,0.5658728967409768,1366.799296367881,6999.615013743436,1.051236416331621e8,9.589534211399049e7
-0.004730000160634518,0.5461377801883613,5.5731946896030835e-5,28.29400952332813,0.56861042323153,-5498.036430847495,6495.22442782774,-1.611674554456286e7,8.16990045585334e7
-0.004740000236779451,0.5463793092261191,5.428448990308385e-5,27.755527152679985,0.5592944328589176,-6707.496931048987,6651.0369105046775,1.130772244875155e8,8.399248979503897e7
-0.004750000312924385,0.5467205179115411,5.653923716873789e-5,27.486732764852047,0.5417491675725711,-14056.076965106444,6555.7453771556375,-9.132136197761778e6,8.156445501644665e7
-0.0047599999234080315,0.5469622956411564,5.638688670569391e-5,27.201446096481856,0.5372475663434423,-7963.636997192597,6259.194044365836,-4.2439267809402816e7,8.005729973647958e7
-0.004769999999552965,0.547221803800378,5.593700581682873e-5,27.15326609330668,0.5286592870843525,-1445.797985015662,6365.9155738704185,-3.177038321706034e7,8.817248631648485e7
-0.004780000075697899,0.5474544968516798,5.408557715051571e-5,27.811853945214185,0.5357621348736215,-10286.880298256392,6615.4674886469975,4.3134145142990336e7,8.822108294848078e7
-0.0047900001518428326,0.5477604119893387,5.339776646620695e-5,26.53688294638949,0.5111574222534028,-1639.4959348082266,6575.431996541886,-3.0579302677228674e6,1.0850051557362278e8
-0.004800000227987766,0.5480694488530747,5.4086577018917067e-5,26.253368091405868,0.515253704581386,-199.5543415831363,5693.802010930659,-8.016025457264325e7,8.044901693715307e7
-0.0048100003041327,0.5483270893286443,5.453944878314777e-5,28.021256351412926,0.5567473286266985,10851.564279501592,6890.6440230520075,1.4244024973587424e7,1.0115212815367703e8
-0.004819999914616346,0.5485862005235626,5.3134088217324514e-5,26.52178539205904,0.5189969290883503,-3343.996858415468,6012.522981234971,2.4617408089085296e7,8.076783821281548e7
-0.00482999999076128,0.5488750415196404,5.4344574133691815e-5,27.129199209833416,0.5602220837284847,-7484.466327640065,6598.718339337987,5.3262975107398085e7,8.854933630535959e7
-0.004840000066906214,0.5492533521607522,5.562050654470056e-5,26.789860551711367,0.5042345631350171,-4261.3050926755295,5398.576536134699,-2.2064017767282447e8,7.036953693958811e7
-0.0048500001430511475,0.5494864001789362,5.539302314079269e-5,27.52923152108769,0.5284316441493168,-392.8790857431703,6150.786241888502,-7.88400653586247e7,7.952444043859303e7
-0.004860000219196081,0.5497119624165815,5.4105426941251874e-5,26.96985998921508,0.5185982538030997,-5872.843049699373,6129.134987146933,-5.11159179001348e7,7.71628661783557e7
-0.004870000295341015,0.5499217713427388,5.442935947306284e-5,27.586238949494348,0.5390597413482341,-17644.211607447487,6609.291085061828,3.077995750163201e7,8.747514700698853e7
-0.004879999905824661,0.5501762381121513,5.44121302069756e-5,26.083491647386733,0.5186445747353464,-8201.273578601005,5696.194197724907,-1.0900328093826815e7,7.18183958147794e7
-0.004889999981969595,0.5504797639715371,5.694176375698312e-5,26.90586774731327,0.5361968542278572,-8772.006443758712,6488.24761175859,5.865264299000147e7,9.151050667989917e7
-0.004900000058114529,0.5507341205943376,5.463019022175098e-5,26.652820010800923,0.5238665925446934,6256.273800243787,6264.267554444387,-1.484248997783106e7,8.302779657086664e7
-0.004910000134259462,0.5509882235216913,5.3246226031459e-5,26.964487725006737,0.5244299877841164,-6320.161243384068,6398.564945138142,-4.9773128790165685e7,1.070882190743392e8
-0.004920000210404396,0.5512578502089367,5.4648793050146626e-5,27.390357287757094,0.5496377604279599,-7058.381892428123,6314.475674359052,-3.878737779201999e7,8.543707168804735e7
-0.00493000028654933,0.5515482199887397,5.5309167821456095e-5,27.208405762320872,0.5379945101838202,1181.6957786277335,6565.6396113091105,-3.034816969869465e7,8.693016612400585e7
-0.004939999897032976,0.5518547151735518,5.445203689860233e-5,26.357843556538082,0.5162602147741938,-5756.818770833002,6261.985585040228,5.077034148044198e7,8.460809324185388e7
-0.00494999997317791,0.5521727118201557,5.434225920144092e-5,26.82587146327263,0.5250489330066455,-9028.205912902073,6090.249279649728,3.389550669806769e7,9.180712670386928e7
-0.0049600000493228436,0.5524997386389532,5.476404592770477e-5,27.0714333975657,0.5015519695645932,-5430.7433252507835,5955.433282487612,-1.0685332690218112e8,8.169260649421011e7
-0.004970000125467777,0.5527823343100262,5.323075233104776e-5,26.27857585947587,0.5448911939174729,3704.3001708358815,6605.324495489669,1.1880067782371013e8,8.507664435437432e7
-0.004980000201612711,0.5529680758902681,5.385106368476452e-5,27.375585066490054,0.5216304188773012,-9186.384926352539,6138.83352729729,-6.097971504208275e7,7.865505113314421e7
-0.004990000277757645,0.5531750628016423,5.405674668075054e-5,27.017221668612752,0.5082696460525079,-14700.944827207175,6342.728581870178,-5.131375545608808e7,8.358303530463299e7
-0.004999999888241291,0.5534763170687831,5.4742438931260254e-5,27.191831925014704,0.5477658596526868,-10232.418888465669,6278.634582367585,1.68498065138292e7,8.286838666272485e7


==> anc/Figure-5/d3_L254_rJ2.5.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5538800595260567,5.232389017429426e-5,25.965237827209783,0.49810456261109126,7794.118410886317,6016.404132467632,-5.3127575820096605e7,8.807809801445001e7
0.004989999812096357,-0.5538059679508914,5.425519375708544e-5,26.081505319108825,0.5162316801590355,8673.553262114323,5866.230048563338,-2.872953527401164e7,7.058372887440899e7
0.004979999735951424,-0.5536597846225485,5.459315011455512e-5,26.364099867292435,0.5162318034217865,12602.843522378722,5890.137813600284,-9.442502224182038e7,6.6033994840198174e7
0.00496999965980649,-0.5534708583718286,5.4255411282919236e-5,26.08807059584689,0.5058895272840658,-1226.3725440226478,6202.053963578278,3.472414758142669e7,8.453184742605712e7
0.0049600000493228436,-0.5533615716518839,5.6358579571563435e-5,27.401082320793535,0.5209478812405928,4219.979155975851,6032.347615059601,-1.1631487807659814e8,7.799683354817036e7
0.00494999997317791,-0.5531473099712508,5.4649390201817057e-5,27.0149710100671,0.5350861235231493,-1409.7343004620518,5939.238757240193,-7.903380555534206e7,7.19724729587738e7
0.004939999897032976,-0.5528292358612978,5.2610519749448666e-5,25.754329968568708,0.5021680755684377,2896.3067601370594,5384.334050035946,-1.4541977978657597e8,6.499500299498834e7
0.0049299998208880424,-0.5525595702852008,5.325636170373281e-5,24.84160492067327,0.4677019456742953,14495.067569392408,5133.848246167531,-1.5235652525643146e8,6.987823528571126e7
0.004919999744743109,-0.552327540858241,5.454687157185702e-5,25.610366582509553,0.4886505752902862,15766.772241124308,5444.109132311865,-1.3383665388005063e8,7.078260992432843e7
0.004909999668598175,-0.5521236088662758,5.556522937672326e-5,26.241970336257623,0.5225446165428552,7611.9621648610055,5706.811593330544,-4.236811471118085e7,6.895653330368362e7
0.004900000058114529,-0.5518776312857975,5.423094762387879e-5,26.607497621727642,0.5194962175913864,13892.850982898459,6183.452724878289,3.7382986984789334e7,9.560192811466591e7
0.004889999981969595,-0.5516498121793033,5.29618564211127e-5,25.997772925218065,0.5045278529420711,6456.40657258209,5682.420774774339,3.1892674635958627e7,8.368658636932646e7
0.004879999905824661,-0.5514332270679073,5.5820509059438304e-5,26.481348469255003,0.5177793474655968,5408.283974632876,5548.977158078195,1.3800500234354611e7,6.6124161183353364e7
0.0048699998296797276,-0.5512023620516177,5.723661231808813e-5,27.059074792644516,0.5250256717119804,4378.655902162486,6232.958006105442,-4.4932708914776705e7,8.540343863167156e7
0.004859999753534794,-0.5509256099844002,5.42326903107648e-5,26.559731620074107,0.52995899098096,3195.5253082547993,6128.753408415272,4.772781623847406e7,7.424056700172588e7
0.00484999967738986,-0.5505934712976799,5.099821364300162e-5,26.128397249810387,0.5209668434141396,-321.41639451721954,5879.846331756102,6.403783055485449e7,7.687337554031363e7
0.004840000066906214,-0.5502608162091231,5.101593289268968e-5,26.741497326380504,0.5465945637641307,-377.6577360911752,6854.919331664023,1.689330917609124e8,1.0490402532466875e8
0.00482999999076128,-0.5500128726872492,5.4011840927078895e-5,27.540337609985777,0.5765353145129332,15626.031494842226,7322.390836148198,1.5759945709224194e8,1.252834616620953e8
0.004819999914616346,-0.5497383001657195,5.698804187031217e-5,27.686966944709766,0.5519067589176008,9875.370392863104,7099.0764501348485,1.02643570232943e8,1.004641365792718e8
0.004809999838471413,-0.5494421249129805,5.4475785003863666e-5,26.868747981259222,0.5355955036780798,10933.681243116447,6151.936518278923,4.725027587715982e7,8.537366378626586e7
0.004799999762326479,-0.5491272849511362,5.378387560567321e-5,27.024124679366327,0.5190280623526699,1080.9246391356655,5933.257524106431,-6.120117252922319e7,7.525915428360814e7
0.004789999686181545,-0.5488751113306265,5.495454752509793e-5,27.5155462436142,0.5578818507688726,5651.938852979389,6722.579787968125,7.178211144092524e7,1.1134890225261767e8
0.004780000075697899,-0.5486122847359509,5.5387429240785185e-5,28.326867659847995,0.5713834506066726,14071.454216182261,6905.546009945959,9.406851636424981e6,8.835218809307148e7
0.004769999999552965,-0.5483892757102615,5.648758474056332e-5,28.255754781802164,0.5452456019419171,6454.163620199317,6825.900963192638,-4.427573556809243e7,9.0085284899848e7
0.0047599999234080315,-0.5481703613883353,5.568546331746533e-5,27.687938447168857,0.5557125686455531,5201.688130875643,6674.403876692137,-463435.61330551404,9.837863516309343e7
0.004749999847263098,-0.5478734626939288,5.518939193832637e-5,27.026375926982695,0.5621593899890404,6603.139056887512,7515.672692329208,1.8076156879719934e8,1.2882799353114004e8
0.004739999771118164,-0.5475333933557616,5.5276771053462734e-5,27.027862909747014,0.5424229892846929,4685.245068251231,6736.4411831361385,8.28809871967255e7,8.883372546755816e7
0.00472999969497323,-0.5472151995725928,5.628161674777204e-5,27.117542369464058,0.5316728706950137,-6958.70946612583,6245.497067373688,-5.501753071168369e7,8.010882715289478e7
0.004720000084489584,-0.546958201424126,5.6133798627315015e-5,26.66394698860428,0.5579425593814621,-8181.93911441385,6744.604951047901,8.502467911893605e7,8.910870922177412e7
0.00471000000834465,-0.5467250137509773,5.717738097285375e-5,26.990260941761942,0.5446970793529458,-8533.59919767779,6040.658786049278,-3.477452948482059e7,7.818522154606913e7
0.004699999932199717,-0.5464833568592208,5.583635117665753e-5,27.560600005709915,0.5496437125863479,-7348.759785709268,6219.2665694131665,-1.5709001005247867e7,8.167667711756538e7
0.004689999856054783,-0.5462463695583046,5.423032614648416e-5,27.69160254235443,0.5409632794495267,4815.936724661409,6327.057599088671,2.9875922477155592e7,8.42239492419278e7
0.004679999779909849,-0.5459260281790284,5.346951246783348e-5,27.18767193879305,0.5396364309022408,-2733.7632541027956,6698.843397639686,1.4273543772109753e8,9.098465063623007e7
0.0046699997037649155,-0.5456228754929968,5.3882685088856125e-5,27.66055308513826,0.5569902468818653,1174.5031715919206,6230.087856593964,-3.655060557640699e7,7.689552911118786e7
0.004660000093281269,-0.5453438284711564,5.563709217977885e-5,27.793529257753733,0.5485035523384174,-4731.238468121395,6535.479702887058,-6.265384817089807e7,8.436278925089219e7
0.004650000017136335,-0.5450425229704245,5.7161280723644556e-5,28.135869053408385,0.5617031417808359,-7489.253954579013,6885.905431316293,2.428419024532278e7,8.750384822381388e7
0.004639999940991402,-0.5446956841987444,5.6288924714951835e-5,28.75353050965599,0.5705851302816359,-9612.811578571032,7181.4819570765785,4.712392331680763e7,1.0201159836356299e8
0.004629999864846468,-0.5444021934444192,5.569258384526792e-5,28.91212784169145,0.5771160126106948,-508.6711227300646,7242.434345420178,6.268839340382392e7,9.199982292028792e7
0.004619999788701534,-0.5441112943772579,5.5316851038518015e-5,28.504345939018886,0.5873834166645373,1810.1094065611883,6723.097295442268,2.0610638431915853e7,8.873187906409483e7
0.004609999712556601,-0.54383255213683,5.678605357849457e-5,28.52674265148625,0.584114024070228,-1345.5936428120351,6990.4034348114365,-2.6928997929974817e7,1.0411277781351869e8
0.004600000102072954,-0.5436282903930869,5.520737194816125e-5,28.04428198720906,0.5855273730405888,5738.022086558671,6987.417397824873,1.1029611800835398e8,8.568295285326755e7
0.0045900000259280205,-0.5434256227593401,5.604717681850017e-5,28.44899429971351,0.5963592683478799,4336.382537419599,6790.3392163738645,-8.012332846585326e6,9.24712743166826e7
0.004579999949783087,-0.5431176874333062,5.8664772096448814e-5,29.164045165900255,0.5803262946587914,-6661.362824781552,6840.821940123422,-3.9623798967427514e7,9.406914506011067e7
0.004569999873638153,-0.5427495684807768,5.713485209383148e-5,28.375301728124487,0.5620854714712413,6839.483622041823,6917.147909672062,-2.015524969728358e7,9.990416859363662e7
0.004559999797493219,-0.5424417311984465,5.674352857500522e-5,28.050289952455024,0.5585353365667352,23963.85571404529,7114.749438172033,-1.8636297889536213e7,9.784776469300275e7
0.004549999721348286,-0.5421944568484204,5.775554076144254e-5,28.329099122892114,0.5582335531816736,20370.45596199212,7640.269075670175,-1.3617946582393639e7,1.2131461583548816e8
0.004540000110864639,-0.541956180615398,5.66608461496435e-5,27.747215585638923,0.5681621848821146,4895.712801317049,6995.189136145322,7.815195540665886e7,9.501096761499567e7
0.004530000034719706,-0.5417070937461803,5.534190512126085e-5,27.323605092562662,0.5334255775479694,-1111.5699163285624,6142.913665794642,-5.228038668249487e7,7.679035317085119e7
0.004519999958574772,-0.541488199347526,5.440022828181004e-5,27.27825069534722,0.5336467771793378,-10351.898288276547,6281.808891917861,-5.758681066503885e7,7.757906631360859e7
0.004509999882429838,-0.541190092165034,5.513050247304483e-5,27.670262978810857,0.5574236228959172,-463.2700700110655,6419.543554546215,-4.391597602748566e7,9.13297224006935e7
0.0044999998062849045,-0.5408662456558193,5.646013019066138e-5,27.83846036272745,0.5527704111186281,4151.222517349555,6676.26347215612,-2.2414668713843502e7,7.848041233054246e7
0.004489999730139971,-0.5405926898359442,5.661655061911047e-5,28.640791575959533,0.5718865473074096,-4840.00166921932,8060.293321472304,4.448817720245814e7,1.6739800272480536e8
0.004480000119656324,-0.5403248340149172,5.797074065288875e-5,28.52391446417896,0.5633908272219939,-2201.8882327728993,7625.848861073556,9.614628598592994e7,1.2567061736803997e8
0.004470000043511391,-0.540085653964559,5.73165801504888e-5,28.12098161690192,0.5571622957517244,2717.189012346067,6944.31792470634,6.592942355890792e7,9.86939926653093e7
0.004459999967366457,-0.5398218067234618,5.776494847333228e-5,27.87363880386023,0.5374728681149744,3178.5613410338224,6328.968184725106,-7.182656490902412e7,8.094561255427386e7
0.004449999891221523,-0.5395359470985017,5.8562456597474313e-5,28.391839228600038,0.5672022990376696,8585.27760005262,6374.252396106712,-5.049737636999607e7,8.433067448901406e7
0.00443999981507659,-0.5392236302961134,5.577587851450175e-5,28.854073885040485,0.5868989869856285,8840.790194716572,6718.913310374014,-4.544287674777465e7,8.640756033224352e7
0.004429999738931656,-0.5388640368041923,5.586390860574964e-5,28.41782621699721,0.5489653128885407,3046.618149791668,6579.938040058855,-1.2746458163012467e8,9.209607628790544e7
0.004419999662786722,-0.5385381338441044,5.729847870055403e-5,28.69342861822524,0.5806345999395396,660.4445077303415,6960.308198515117,2.2526590566149253e7,9.095901853318179e7
0.004410000052303076,-0.5382529176883742,5.496477439932575e-5,28.953220093957317,0.6038991782099162,4836.1392630305445,6915.609707109311,5.092496350395878e7,9.088139370656714e7
0.004399999976158142,-0.5379420052147594,5.4907788628429414e-5,28.827104607047154,0.585404611044109,10160.578654754545,6687.080220552699,-3.434192351625113e7,9.486209005668917e7
0.004389999900013208,-0.5376929076168687,5.5983319771845995e-5,28.991122522317177,0.6053636879987001,7269.088704617599,7871.505567578876,1.3033579616963045e8,1.3343125843827347e8
0.004379999823868275,-0.5373279079674628,5.655408774002832e-5,28.319934302135827,0.5628689655930823,5236.481964198002,6666.181152297968,-4.322688107059692e7,8.42406549469632e7
0.004369999747723341,-0.5369830817167406,5.5523273202778824e-5,28.374143738575942,0.5442519990633431,3613.9622588676343,6673.66235570572,-7.647649142278966e7,8.450339750707655e7
0.004359999671578407,-0.5367236853110722,5.513876228126899e-5,28.41949979871944,0.5801831886085314,2385.6033672441645,7584.761324844915,1.8710349627470884e8,1.0596212792326318e8
0.004350000061094761,-0.5364647249614116,5.46337587491673e-5,28.752166483120575,0.5801039987532581,7743.503471765737,6990.148485117936,1.0414764870384951e8,9.543511521476789e7
0.004339999984949827,-0.5361946743119862,5.6054358676897294e-5,28.85089206499512,0.5723838860172716,18818.548579818693,6964.957840660508,-1.2639017637804909e7,9.939627156061484e7
0.0043299999088048935,-0.5359605056319963,5.8752892289251996e-5,29.57639657791244,0.5794785457485332,13136.261330780684,7008.135694942948,-1.5573338723413152e8,1.0598756174298978e8
0.00431999983265996,-0.5356634386268093,5.6632149313370034e-5,29.535719939149406,0.5874406479175124,5544.122295464801,7565.608824783373,7.359921752961308e7,1.2554107591873106e8
0.004309999756515026,-0.5353623501041438,5.3461902176824846e-5,29.171202841655127,0.583684757566569,3498.6594805491027,7077.233906606894,1.3609957088124156e8,9.70119294593014e7
0.004299999680370092,-0.5351030718752996,5.4890657209761945e-5,29.363854794283146,0.5954422536143295,-2431.9810612847546,7407.443433527158,7.86464026442113e7,1.0667930604648481e8
0.004290000069886446,-0.5347807164313607,5.667026393426381e-5,28.70076340942498,0.5985783354937716,2603.1922459554416,7528.947316982714,8.188540638470735e7,1.1907333978863662e8
0.004279999993741512,-0.5344853231088608,5.919598223685299e-5,29.112896657650666,0.5869601142946607,10116.913317172599,6635.447239138962,-9.505667015602714e7,8.664018374583271e7
0.004269999917596579,-0.5341785701578016,5.957755750305852e-5,29.128953025088812,0.5851927635292161,17003.944170896553,6928.407141448443,-2.2615398051880166e7,1.1382573440238304e8
0.004259999841451645,-0.5338507013198457,5.776940132539716e-5,28.97414981412333,0.5885209230885904,12076.008265881104,7141.273326746673,4.2936777824468665e7,9.59600521850716e7
0.004249999765306711,-0.5335784216249712,5.674031299964335e-5,28.844129004147337,0.6045043821803562,12304.969818055384,7384.583558514676,1.1226650814069508e8,9.957814214030194e7
0.0042399996891617775,-0.5333362944407856,5.661569692048914e-5,29.11910853385143,0.592544576391532,12454.02511771431,7306.670209198961,3.8414456056337014e7,9.708676774650808e7
0.004230000078678131,-0.5330470110812688,5.642506522966354e-5,29.66620853193816,0.6105892165150906,7258.094416157458,7187.951998537276,4.455689480327605e7,1.003499636864829e8
0.004220000002533197,-0.5327272650092024,5.727533066055406e-5,29.340615457958965,0.5821869464275214,1381.781566896232,6783.501534204915,-5.355462859334166e6,1.1028924537933494e8
0.004209999926388264,-0.5324257177821592,5.789222964899064e-5,29.666686561865152,0.6079102026224776,4107.3511620366535,7269.362993097947,7.12229848852447e7,1.0913271063999806e8
0.00419999985024333,-0.5320886032997514,5.688021012752671e-5,30.261867756508977,0.6105101368450979,14625.302296013526,7189.733572789325,-706205.7808010739,1.1477927071099266e8
0.004189999774098396,-0.5317873579744244,5.8401962828131045e-5,29.91258338339788,0.5969953895291656,10942.54503994332,7251.242755488814,-1.7829723135144357e7,9.552798973344198e7
0.004179999697953463,-0.5315321338941108,5.7613863762825614e-5,29.769119865661644,0.5599393696736145,16643.972847457015,6730.736480230143,-1.027605391222267e8,9.386723106975889e7
0.004170000087469816,-0.5312803826412071,5.6208159018061686e-5,29.723503021313658,0.5745210459882234,8234.253996724683,7036.832846764095,1.8486643342623893e7,9.138508133984071e7
0.0041600000113248825,-0.5310248395383244,5.873453366190049e-5,31.00848411826259,0.6152532809083777,5945.1466318161565,8452.673108706063,2.4042096608182415e8,1.2892702539709872e8
0.004149999935179949,-0.5307391284158572,5.994002161664461e-5,30.519929013805278,0.6312967913701452,7419.945632206124,8457.039611958102,2.4809117715075597e8,1.2544790234570546e8
0.004139999859035015,-0.530400038190477,5.704505407437578e-5,29.56546274795616,0.5984122789100182,8287.668349184076,7167.841093483027,7.811802112615335e7,9.763168127207334e7
0.004129999782890081,-0.5300877474484031,5.68346549624796e-5,29.5149803777988,0.5818121814416405,-1151.5029196884554,6984.209788359758,3.442457843205275e7,9.078853778878638e7
0.004119999706745148,-0.5297536070785368,5.819166239266536e-5,29.760734948813464,0.6106912194496087,2298.5926990776534,7249.908961621978,-7.270453144275849e6,9.988432052446441e7
0.004110000096261501,-0.5294782256220825,5.865079377128271e-5,30.65930330526073,0.6353845086191101,6440.894818130748,7947.306550348672,-9.001794990893006e7,1.0798854331151046e8
0.004100000020116568,-0.529240834777826,5.7375257300016897e-5,30.699125652856544,0.6404980564963679,1143.1417017296685,8369.241478998058,-1.3972806332086904e7,1.4608219205402786e8
0.004089999943971634,-0.5288975106081579,5.6373756119872555e-5,29.853065612056586,0.6202887546426982,4827.731146221357,7397.794318958968,-3.888177172218655e7,9.872634662330545e7
0.0040799998678267,-0.5284984293242915,5.655317281233662e-5,29.64606542885982,0.6037676840014226,5929.090720935806,7607.821421344656,4.950196299100273e7,1.2140670237218615e8
0.0040699997916817665,-0.5281859264876924,5.898594707973108e-5,30.392078758960935,0.595488232514683,-6485.259281754118,8061.429690191205,1.1832695962586217e8,1.1057254117413437e8
0.004059999715536833,-0.5279035352585135,6.016207846593749e-5,31.05687033167468,0.6157550818402922,-7883.399908874412,7925.608961999259,4.174044629998516e7,1.17283803129263e8
0.004050000105053186,-0.5275905770618698,5.766250462085375e-5,30.610016280444846,0.5914125264595926,3040.8856384897863,7636.587247457025,5.873212024073548e7,9.887745544375859e7
0.004040000028908253,-0.5272954572054325,5.788958419281779e-5,30.580522816805964,0.568112248839043,5023.441255077267,7126.670516089137,-1.1205227075745094e8,9.29762346639692e7
0.004029999952763319,-0.5270022850000418,5.8494783870445034e-5,31.25244104438953,0.6089377457677816,8409.464052533762,7437.339236589707,-8.36709563949504e7,1.1194743658938672e8
0.004019999876618385,-0.5267214363349598,5.830211333274715e-5,30.884667095755965,0.6179055720211774,10458.906081935245,7909.193572750968,6.066844368986003e7,1.183955081292327e8
0.004009999800473452,-0.5264146358199884,5.887049708725205e-5,30.712585993656745,0.6164467399641852,-1783.011569575833,7672.656206941001,4.032213302112388e7,9.769353892975993e7
0.003999999724328518,-0.5260905450464346,6.0415576873697584e-5,30.94240973839267,0.6509342187219717,-5407.083697402941,8511.998205960845,1.8795643869603693e8,1.3116089634012932e8
0.0039900001138448715,-0.5258130800954882,6.212763258880563e-5,31.555154461645106,0.6286403422861426,-6579.166665182058,7868.181725825981,1.3856237916474376e7,1.1253326097843535e8
0.003980000037699938,-0.5254821701385897,6.121375884099869e-5,31.462045361745773,0.6198056819281076,6609.7107501086975,7814.296495013123,6.538050923027509e6,1.3052475116036178e8
0.003969999961555004,-0.5251125092632605,5.883063484960809e-5,31.148308016955898,0.5988922917441706,9368.63005672186,7279.873101639052,-9.67967879274566e7,1.0744734398404998e8
0.00395999988541007,-0.5247896920753766,5.73120175925157e-5,31.15009768690387,0.6151560007489556,-3005.8562848874344,8039.472812742553,1.588220067284681e7,1.2900526849206185e8
0.003949999809265137,-0.5245555007581243,5.943839643416672e-5,31.463528029105756,0.6150478271139704,-7632.182347550529,8025.083990276677,2.843226714126112e7,1.2217103919790055e8
0.003939999733120203,-0.5243006481472633,5.9749281977036826e-5,31.72396631973403,0.6296703254395905,1481.9145977771364,8396.258666697255,1.3311172558403936e8,1.2892618427026069e8
0.003930000122636557,-0.5239503306095367,5.9418881722739776e-5,31.16192217382067,0.6203063824254259,15876.247868092225,8712.53675370738,2.028452788256477e8,1.3975838372105166e8
0.003920000046491623,-0.5236351414881878,5.75420759024913e-5,30.79052853578011,0.5824765859164214,15732.10365706359,7213.751961046865,-1.9964198759937838e8,1.019092805988978e8
0.003909999970346689,-0.5233258292350222,5.808437115798256e-5,30.153736665907953,0.5972387566573303,1247.7347089491166,7529.9072199495795,-8.257197203419948e7,1.1465259909783195e8
0.0038999998942017555,-0.5229958032856229,6.044282843973107e-5,31.307602819203236,0.6297830338259303,-4193.6148821577335,7531.079932907508,-1.2768849034862347e8,1.0902546371709329e8
0.003889999818056822,-0.5227354896409784,6.291445567121878e-5,31.80908593959012,0.639457100148757,-5955.962648250567,8051.468295619247,4.991357570817935e7,1.1604834297157393e8
0.0038799999747425318,-0.522418396893248,6.252275738331574e-5,31.377065385551017,0.6367021204707236,-5128.099821649432,7710.531043999913,-2.647162137347297e6,1.1986751507841523e8
0.003869999898597598,-0.522043777433376,6.031894529713244e-5,31.290790942231673,0.6146553543642187,11872.10777680286,6868.189247336375,-2.8689228593514955e8,9.196306679405224e7
0.0038599998224526644,-0.5217195010649509,5.915782897309887e-5,31.845228364672828,0.6197688828318617,11333.462342492996,7889.008510011105,-1.0105585006010969e8,1.0625310817677121e8
0.0038499999791383743,-0.5214122283269528,5.9352396249275684e-5,32.67845281481424,0.6413928654666211,1187.977058391808,8684.550090648827,9.600208459014076e7,1.344958893748426e8
0.0038399999029934406,-0.5211316415934117,6.0755421570694664e-5,32.55083795220788,0.6427398956144608,-9273.83343363458,8113.980447357932,2.363563426740935e7,1.1574677128709735e8
0.003829999826848507,-0.5207976878747349,5.9465197428791056e-5,31.89443950518448,0.6640104499641408,-7691.956102197897,8806.10871038311,3.423756224467883e8,1.423520259696351e8
0.003819999983534217,-0.5204783410469543,5.837466792143588e-5,31.41880359821007,0.6670604388057086,-3733.580373454242,8116.1228551731365,1.3906865061750904e8,1.167382867700539e8
0.003809999907389283,-0.5201139838833249,6.117862519189428e-5,32.567396780310034,0.6879533349190877,826.1854005154689,9260.531384228574,1.6281837000752905e8,1.5350517696107963e8
0.0037999998312443495,-0.5197894307161208,6.108522808011899e-5,32.580598003692764,0.6075879023233121,-179.97445044556466,8012.588147369946,-2.0800833264018518e8,1.1629057722545311e8
0.0037899999879300594,-0.5194427907763756,5.9939859211125625e-5,32.22887683301408,0.5678710130989697,-14713.83086837548,7580.084228166212,-2.900632064797468e8,1.062267806066273e8
0.0037799999117851257,-0.5190610376188062,6.042176697719437e-5,32.747273583338504,0.592802358878706,-3325.908057749168,7794.653595938793,-2.4136479316773975e8,1.0349344404909952e8
0.003769999835640192,-0.5187566355049025,6.074524212782925e-5,33.20619364725852,0.6095815854520895,14887.79685946115,7868.37008977356,-1.8533839981153423e8,9.425026026286778e7
0.003759999992325902,-0.518494269840897,6.0883153527019934e-5,32.66384563065927,0.61335511076134,16450.52631051385,7520.985949506852,-1.5979483772666785e8,1.0658863172201774e8
0.0037499999161809683,-0.518141611677001,6.004240788429155e-5,32.200930697326015,0.6096480500318211,5636.1606814620945,7657.268056865411,-1.849394873642804e8,1.0073971735903e8
0.0037399998400360346,-0.5178719852038138,6.0860224436129766e-5,32.04786188153752,0.5978706162200589,-10843.341397075239,8258.297132551936,-9.15285330341053e7,1.2664786789578827e8
0.0037299999967217445,-0.5175980885691011,6.038647796731284e-5,32.69500824960065,0.627909775939951,-12048.06856443267,8870.303998225836,1.6336994782747203e7,1.368489339029545e8
0.003719999920576811,-0.5172393045285137,5.9473073722915953e-5,32.885032615207635,0.6183305626409883,-554.6703596198917,7986.365081047375,-8.274561997106704e7,1.1595484178994486e8
0.003709999844431877,-0.5168941439211833,5.9478309781174076e-5,32.598212444276726,0.6263912705756678,1563.908941878809,8143.025646712564,-3.36886924757926e7,1.202607540217029e8
0.003700000001117587,-0.5165375665397733,6.104058376280231e-5,33.33311485048286,0.6592083822475239,8946.852386607612,8152.633903478441,5.585014130144036e6,1.1337420590806322e8
0.0036899999249726534,-0.5161481602002278,6.151765132722032e-5,33.628579244024046,0.6608571024048266,15570.39361968387,8810.458959294543,5.222865937756083e7,1.2435200881712157e8
0.0036799998488277197,-0.5158059151636667,6.122967215888344e-5,33.311740471890445,0.6602785915014787,10234.489723802431,7743.627104877433,-4.517519319928832e7,1.1130449705804811e8
0.0036700000055134296,-0.5154534213535028,6.11112251792222e-5,33.12701407269945,0.6525609255831689,-2540.186070386333,7306.933104528306,-1.8170197241211694e8,1.0244688767708042e8
0.003659999929368496,-0.515142371012969,6.147686775269458e-5,33.35406730070107,0.6579794023558754,16823.616654777074,8048.631340765432,-1.1909792428516486e8,1.0979640578266995e8
0.0036499998532235622,-0.5148512100088063,6.261703558541692e-5,33.05905867113102,0.655333346857601,27152.463171778563,8569.289562627715,9.266527324509373e6,1.30944030449319e8
0.0036399997770786285,-0.5145706052381833,6.186955749388061e-5,33.57189819871383,0.6710730459316128,19915.280469979338,9045.75108436831,1.7010103032553217e8,1.4379114895406592e8
0.0036299999337643385,-0.5142153209132196,6.00960396072664e-5,33.71343511473954,0.6768245132493447,8108.405381423272,9461.345217965345,2.0842656578978607e8,1.4924380842702767e8
0.003619999857619405,-0.5138162868283923,6.072021359859307e-5,33.679032478969646,0.6816897131345286,14921.151371230671,8799.362154462748,-7.268292545774276e6,1.443949055068692e8
0.003609999781474471,-0.5134790328078092,5.9369180911422596e-5,33.60364323384252,0.6723823267284303,12407.717959873371,8349.176704240082,-5.735425480266056e7,1.195965110854909e8
0.003599999938160181,-0.5131802422617333,5.8608436122477865e-5,33.15352367294347,0.6454461649495552,15281.29584945763,8163.963491146854,-1.9185014712510392e8,1.2774988039226165e8
0.0035899998620152473,-0.5128114947139286,5.757975119280893e-5,32.14576986277943,0.612183658185736,10334.859937760173,7702.2344483491115,-2.4512756451836422e8,1.1436936931766681e8
0.0035799997858703136,-0.5125030517900655,5.938284272740851e-5,32.70985200062321,0.620370296751806,8057.074032850136,7645.654142342862,-7.389551995379995e7,1.0701755185395066e8
0.0035699999425560236,-0.5121827951310444,6.0797279389258433e-5,33.12476730222987,0.6516458050034537,11285.170262523921,8539.36018359014,7.277883251934148e7,1.359259242617928e8
0.00355999986641109,-0.5118038741888247,6.149597693024528e-5,33.30832019195219,0.6456756664600389,2489.300161073239,7957.232250728693,-2.1129009325350213e8,1.1219130753017107e8
0.003549999790266156,-0.5114424250283922,6.150097605475666e-5,33.20822717028879,0.6559618846662667,-542.3784725256451,8698.11472025653,3.098134321275019e7,1.3411546776625927e8
0.003539999946951866,-0.5111146361053164,6.128328830549142e-5,33.248507498167776,0.6431223970140719,4635.139099284022,8408.483667347164,-1.1090141926737827e8,1.2966574166636506e8
0.0035299998708069324,-0.5108076511918805,6.213529923447329e-5,33.5111953375552,0.6641928511934206,3287.266545746192,8836.403964737636,-4.6155871878360145e7,1.2820916759885311e8
0.0035199997946619987,-0.5105444826553055,6.198528931393926e-5,33.531837788122225,0.669924013899527,5637.75916823989,9906.597628050597,2.3361447786483148e8,1.920406557268741e8
0.0035099999513477087,-0.5102349389891138,6.354550374401463e-5,33.81586070815721,0.6829724424793868,3340.5184326810727,9461.393800711165,2.033411162916672e8,1.556517344850714e8
0.003499999875202775,-0.5098795390131184,6.388246438726779e-5,34.14980911048316,0.6676340893831423,15792.549210674742,8991.948104444697,4.738334416426426e6,1.3083722135717079e8
0.0034899997990578413,-0.5095122826963897,6.415684174154196e-5,35.03177726156084,0.6560524494169503,16477.198529049427,8609.470520779965,-2.262865901462902e8,1.2028822951778437e8
0.0034799999557435513,-0.5091461662669902,6.43221570521594e-5,36.071266481295076,0.6981248033313661,3499.887173641066,9165.945204205591,-1.62020949445964e8,1.3887356135134712e8
0.0034699998795986176,-0.5088263775367468,6.411740182936868e-5,35.957871480978696,0.7200532300311484,2839.030593441178,9271.982596629772,3.1240846292383935e7,1.453988194616668e8
0.003459999803453684,-0.5085056035778779,6.365934665631477e-5,34.974460529399806,0.7013044014716671,6383.007059807783,9511.921705963714,1.2457242668156359e8,1.549910085009612e8
0.003449999960139394,-0.5081063515915303,6.310713727777162e-5,34.39514520941552,0.666094463777982,18541.16994032134,11397.812132803174,2.2664715152484086e8,2.861469640853652e8
0.00343999988399446,-0.5076724078199644,6.34120528887804e-5,33.94104406211803,0.6669996913454674,12022.461323747932,8841.029958504578,5.311159516910213e7,1.712988260280417e8
0.0034299998078495264,-0.5073401245479708,6.363327300497452e-5,34.513243464633746,0.6547441895963694,9618.507111613239,8709.246834072746,-1.1257111423356648e8,1.2948960691011798e8
0.0034199999645352364,-0.5071237045247224,6.42730692152087e-5,35.63213581993893,0.6820952855836105,-4183.69224293733,9252.518570377642,-1.1209512589326997e8,1.3342413426351559e8
0.0034099998883903027,-0.506843660566525,6.512354063637134e-5,36.11678061525712,0.7067683124092494,-8844.584754379368,9834.585559160323,-3.731228245270318e7,1.5231250055848417e8
0.003399999812245369,-0.5064395290643152,6.372961370191929e-5,34.8009474950173,0.6654145859573853,-8276.382241316498,8591.186427049803,-1.210497266799435e8,1.3127718633052047e8
0.003389999968931079,-0.5060458944372548,6.15466557711996e-5,33.736236845286626,0.6431134571534983,-4156.342194043383,8962.61672575466,5.3249012558713734e7,1.3288128844588086e8
0.003379999892786145,-0.5057090879622148,6.235209903734342e-5,34.15731896664219,0.64551788041393,-2714.7881642018137,8697.359893714649,-5.773779517640394e7,1.2360578515329777e8
0.0033699998166412115,-0.5053320084406591,6.27256673370456e-5,34.73618949120399,0.6870136419663684,6738.869451422932,8822.172920497409,-1.1276280842246946e7,1.2099634837379025e8
0.0033599999733269215,-0.5049702544257338,6.259934439041452e-5,34.2452035266447,0.6623442239126991,10678.0093065076,8491.257170967408,-1.2723040843597424e8,1.282246806467777e8
0.0033499998971819878,-0.5046168057036642,6.219040830716293e-5,35.11211028844792,0.6708712060095101,22198.808290542587,9022.427592473421,-4.356257745748809e7,1.2863567213660254e8
0.003339999821037054,-0.5043116810012371,6.305427389876516e-5,35.63436493378883,0.6934176356896289,27707.125153923993,10253.0819409364,7.126602793791614e7,1.4700264169915262e8
0.003329999977722764,-0.5039700997529609,6.525169813126051e-5,35.295886130901245,0.6828671904697767,29439.92811981759,9415.282258331912,-1.541738017468146e7,1.3960279509119904e8
0.0033199999015778303,-0.5035463867259038,6.535707620276791e-5,35.899040675040204,0.6968207946956894,9107.134408774196,10181.94822933462,-2.279311900488441e7,1.6316478657105997e8
0.0033099998254328966,-0.5032333777752065,6.227504071372595e-5,36.121557545536575,0.6950162065482864,-1162.1817391691852,10374.420119923638,-2.661652426613741e7,1.658855158390382e8
0.0032999999821186066,-0.5029156686829573,6.0757936503955704e-5,35.24718987480484,0.7108377213194677,6068.722297166284,10085.784482646673,1.5720363057813197e8,1.5785001431094328e8
0.003289999905973673,-0.5025537860417683,6.0531375743922745e-5,34.321689697949566,0.7186530522807766,-400.677681145585,9694.05417183568,2.4566445394964814e8,1.371613058350641e8
0.003279999829828739,-0.5022706160988952,6.12798911981575e-5,34.16276423316585,0.6794836377326013,-4007.9567312648846,9659.733286613917,1.2726593036154538e8,1.5578672409043983e8
0.003269999986514449,-0.5019516473358142,6.251992661832272e-5,34.679907947594,0.6981448543027098,7686.785574476654,9585.727232845025,1.2054652037962781e7,1.473401613077718e8
0.0032599999103695154,-0.501566430217086,6.435402503305203e-5,35.756765797930775,0.7295593740836983,4751.71140662978,11451.829768648844,3.3238463676683176e8,2.334902786661286e8
0.0032499998342245817,-0.5011086708319145,6.253807883155183e-5,35.4641108400734,0.6779584713505797,7733.725390282319,9807.616448295927,-1.374554657815443e7,1.5200424144849372e8
0.0032399999909102917,-0.5006879134300745,6.166042091457758e-5,36.352732831126026,0.7142037403677878,989.470224682416,10917.41744629243,8.61873058411555e7,2.044551293129812e8
0.003229999914765358,-0.5003237493734918,6.165032050371183e-5,37.36456446189969,0.7009949749447495,-5923.683040864227,11044.201784778317,-2.5033885863728635e7,1.7852678189705914e8
0.0032199998386204243,-0.500006295086711,6.201584815976517e-5,36.95555778287405,0.708863952377373,-7240.755250324339,10295.377939873602,-3.837553886213968e7,1.4127778255832288e8
0.0032099999953061342,-0.4996625782032432,6.423627789657461e-5,37.781458441864274,0.7393285953287404,13142.207869079093,10871.668582271534,-8.89791307057115e7,1.7902559313850394e8
0.0031999999191612005,-0.49931371991472595,6.32250277097072e-5,36.793885534018756,0.7375143359683429,7951.869037444821,10973.400029851793,1.48649319108162e8,1.8187239847746626e8
0.003189999843016267,-0.4989511294871807,6.307101992474936e-5,36.02821388398011,0.7231288148855801,2215.764371440113,10611.71334197935,2.4177967171950182e8,1.8431429507602262e8
0.0031799999997019768,-0.4986095826784437,6.511237630376968e-5,36.44276881824936,0.7185524295555725,4502.371031862579,10276.55330633154,2.1551112701195106e8,1.9604035196201226e8
0.003169999923557043,-0.49831375727640137,6.604290194691225e-5,37.04036394226999,0.7432580343669108,18578.608153710193,10644.571105094272,-2.8110511334891632e7,2.1716023461814564e8
0.0031599998474121094,-0.4979484270558405,6.583838420890723e-5,37.8791978789663,0.7867834541791189,21784.615808117826,12288.83443439934,1.396162777305464e8,3.367378901561421e8
0.0031500000040978193,-0.4975195298002218,6.591792635995204e-5,38.027019367532006,0.7752249586099537,5205.057602587936,12122.664086234712,2.2575044466387224e8,2.7244473441347235e8
0.0031399999279528856,-0.4970748449760543,6.39172115089623e-5,37.28060865995723,0.7166695939106444,-256.10879655004294,10105.004601165265,-9.8687803228201e7,1.6923582466898456e8
0.003129999851807952,-0.4967180467328816,6.519040936216205e-5,37.23558117443711,0.7742761644044415,-5275.266689695288,9914.68687695694,2.2369152461650603e7,1.4291920822323376e8
0.003120000008493662,-0.4963849616718415,6.524767190515617e-5,37.17576170530248,0.7844461160827088,-7910.67516170211,10278.270113113073,1.1700309133830284e8,1.6393666803990224e8
0.003109999932348728,-0.4960029065392498,6.537792308500102e-5,36.6500606634166,0.6849596884463491,-16306.837913103836,9170.679986454543,-1.9757824672773865e8,1.4028660812918726e8
0.0030999998562037945,-0.49563654728946854,6.399405931583437e-5,36.71282760809634,0.6794916706181505,-14987.605988970863,9326.792365147749,-1.3600517991974548e8,1.39101749254348e8
0.0030899997800588608,-0.4952389615216355,6.266169233312058e-5,37.15168422390876,0.7193786356828119,2899.2462995494016,10623.020774990111,1.1663438481808089e8,1.5866909331698298e8
0.0030799999367445707,-0.4948105242499438,6.382654769127674e-5,36.8881487300956,0.702957783106802,3433.7817401026973,10367.65239089293,3.25936695091617e7,1.622020268180726e8
0.003069999860599637,-0.49446575765481665,6.618509686100265e-5,37.386279311881346,0.7115029802136374,-4239.706659507555,10138.602258688501,-1.9239028279774755e6,1.5969245555629417e8
0.0030599997844547033,-0.49412450164429017,6.696641573668288e-5,38.23461663208346,0.7267696265586681,17468.76140684785,10150.619980991845,-2.736079591545247e8,1.716792603876402e8
0.0030499999411404133,-0.49374402974528564,6.571197842525349e-5,38.01981826153117,0.7454337278371486,36494.6024552249,11655.336674753618,1.522362593615199e8,2.1513766159824005e8
0.0030399998649954796,-0.49330494189499885,6.379400857641832e-5,37.70818665638034,0.7519573834486021,30116.660886492493,11609.07782989455,2.2982362140548965e8,1.8497153648679996e8
0.003029999788850546,-0.49287983496152393,6.479181701540396e-5,38.328002607084976,0.7489999377987666,17256.183079011407,10338.542498804965,-1.4629502731485894e8,1.4522508767390862e8
0.003019999945536256,-0.4925112445305457,6.548683998297187e-5,38.792433529174225,0.7634024473102787,19094.905066166146,10229.640828122529,-2.295075983990193e8,1.5905382451629257e8
0.003009999869391322,-0.4921777157843516,6.564820688120504e-5,38.53360219631849,0.7811143630570743,14408.777533961827,11147.526642750525,9.468423409486312e7,1.8938063917885286e8
0.0029999997932463884,-0.4918762798282488,6.68134656468062e-5,38.38520100755154,0.7661307632283668,-12651.59977171164,11355.865611682855,1.506209445043616e8,1.8178276514308724e8
0.0029899999499320984,-0.49157430722430634,6.659499432294702e-5,37.98740128603909,0.7668760999462073,-17125.96505666599,11128.002701561878,1.9119411870628887e8,1.7722265782529613e8
0.0029799998737871647,-0.49122417448672384,6.638657947563368e-5,37.95060664016578,0.7687969873907824,-8530.843891744722,12009.700853424027,4.7480313920896673e8,2.1779260714313167e8
0.002969999797642231,-0.4908553011411804,6.436814695280343e-5,38.39777015035031,0.7559805767422436,-5657.595465031209,11823.6313346431,1.5311810921333644e8,1.9827277819440103e8
0.002959999954327941,-0.490433667940408,6.455407900032822e-5,38.893726095876836,0.7804179889416138,-4935.129163674105,10692.237650321124,-4.387553026476895e6,1.7164651335492826e8
0.0029499998781830072,-0.48996588832673094,6.542396734581486e-5,38.2591346219077,0.7657698056997787,12288.566971016891,10231.071557173293,-5.9466237463020355e7,1.635419328391329e8
0.0029399998020380735,-0.4895194999225852,6.512585828208947e-5,37.51193200461723,0.7584978133438985,20895.2319941266,10375.752256458407,-3.1817775965973284e7,1.6561407441688856e8
0.0029299999587237835,-0.4891920170396918,6.346727499130372e-5,37.4524946979118,0.7552135517156391,18771.099291540504,10357.327691489052,3.2188867516198404e7,1.6987926659289804e8
0.00291999988257885,-0.4888341290531216,6.449700596640328e-5,37.63376743081131,0.7357732380311207,-6822.379490636259,9343.258193224588,-2.791034773642134e8,1.3610865780731943e8
0.002909999806433916,-0.4884064800936965,6.491701684690487e-5,37.4247959047389,0.7626537705180158,-123.47384505763047,10033.768047820138,5.024849697516278e7,1.5451452465009025e8
0.002899999963119626,-0.487931954960134,6.638688657526594e-5,37.57558892732982,0.7701876740819421,4590.345734226834,9793.033693808029,-9.445291379321095e7,1.4832947733351976e8
0.0028899998869746923,-0.48754615301656967,6.782385742476379e-5,38.78321954342433,0.7857157096564211,11573.8508331114,10306.243705681218,-1.1849725830849873e8,1.5789044295541042e8
0.0028799998108297586,-0.48720769306620915,6.775463517929869e-5,39.312023696797276,0.7847467028845697,19892.97645217494,11052.572867638522,2.3372086077143207e7,1.8555221862625766e8
0.0028699999675154686,-0.4868549575874235,6.710476505217282e-5,39.78901070025067,0.7943426299659172,13358.04149559644,12082.544471302906,7.640143125712061e7,2.4851672762143448e8
0.002859999891370535,-0.4864804442935973,6.526089590434269e-5,39.32692435792566,0.7422395375215308,7422.335900922018,10132.976052696014,-3.15869082678488e8,1.4776521253200036e8
0.002849999815225601,-0.48608758573427874,6.395264943274724e-5,38.5369272132764,0.729129613188546,3313.0422687506884,10221.735663568848,-2.488771157848348e8,1.603141400847986e8
0.002839999971911311,-0.48569253864399525,6.424230620327352e-5,39.118514296201184,0.7665091647787053,2034.3752874341437,11551.546783547918,1.5514463215786085e8,1.829447359735549e8
0.0028299998957663774,-0.485283611926099,6.645222460090265e-5,39.950262051979145,0.7956615303685816,13896.929698758386,11375.622436030088,2.4507786362801827e6,1.861128991314681e8
0.0028199998196214437,-0.48485952325444603,6.783878954547733e-5,39.91495991443338,0.7953369633169276,7136.612172001363,11198.54752259283,6.737165541722408e7,1.7007829048315635e8
0.0028099999763071537,-0.4844730202931679,6.7190422683539e-5,39.86338376648467,0.7792626558071459,17071.22489531964,11284.30903202199,6.143954461114556e7,1.902810159239656e8
0.00279999990016222,-0.4840961902965145,6.665883984512729e-5,40.02521650414432,0.78002617364566,11117.890434940145,11258.007805154672,-1.965087448289811e8,1.7258892166075456e8
0.0027899998240172863,-0.48366211597095277,6.679314148854761e-5,39.990401825305725,0.8114208485216399,8918.054417319614,11017.45161942165,-6.429983236457722e7,1.6348924658090985e8
0.0027799999807029963,-0.48326221540087155,6.61096362016753e-5,39.057741298328665,0.7857542256500335,7340.98479412855,10403.063880634476,-7.501576148076485e7,1.5346827782874554e8
0.0027699999045580626,-0.4828850627757317,6.506141589489072e-5,39.45494629358231,0.8070908576581912,5080.573587467394,11673.825414528501,1.9799556938604992e7,2.0444170555963087e8
0.002759999828413129,-0.48250902401272916,6.468726648485671e-5,40.360683819619574,0.836558627483187,2943.671705144852,12234.420304187708,7.380473355221148e7,2.1535794388151136e8
0.002749999985098839,-0.482078127676417,6.743918743680428e-5,40.765927228183855,0.8147562200857804,4389.307103172896,10962.81356962054,-1.807565918208486e8,1.6590131891735664e8
0.002739999908953905,-0.48166098619978837,6.787770502318655e-5,41.89647212127656,0.8228137733187517,13046.834187998944,11328.352761495536,-3.4899919720893764e8,1.8994766069549656e8
0.0027299998328089714,-0.4812977596339065,6.688689333021065e-5,41.9473987259352,0.8522274443982423,36652.06580701458,13029.925655132925,-8.716154933285208e7,2.743425301003856e8
0.0027199999894946814,-0.48088496642117995,6.640493702802448e-5,41.29158582129366,0.8762185278181792,39788.416383660624,14372.468797658423,5.9058590474223e8,3.2913460970310324e8
0.0027099999133497477,-0.48044819497114477,6.537057455077968e-5,40.77013038772875,0.8539388652291618,8460.80561139267,12966.003497511152,3.766833151123362e8,2.5281685084108356e8
0.002699999837204814,-0.4799968535218624,6.603751740136624e-5,41.07874694795461,0.8119071284246794,-13992.80099280917,12383.89420484493,-4.152614330911968e7,1.9534628277203408e8
0.002689999993890524,-0.4795614939911761,6.805222043522325e-5,41.89750983566707,0.8197187582437176,-13216.712449830096,12875.276644428563,6.95062323330603e7,2.1714531339332625e8
0.00267999991774559,-0.47920298256126714,6.843154189502506e-5,41.88533682583835,0.8266610287666154,687.1919285672884,12986.6243017536,2.1018028096341e8,2.0614026253018776e8
0.0026699998416006565,-0.47885785059799674,6.792214852353587e-5,40.613513089651455,0.7685863181700299,16404.552126260394,10903.435023313777,-2.789922994607734e8,1.6001629409752446e8
0.0026599999982863665,-0.4784531488945118,6.733393669662173e-5,41.527176701716485,0.7780920813903729,34833.817966039096,11599.935506237269,-2.415150764790963e8,1.8534698961053318e8
0.0026499999221414328,-0.4780339993158294,6.674842490911361e-5,42.5941983155104,0.7970955605975231,45563.52938204211,12148.11244505794,-1.6075052227690724e8,2.0495253586591497e8
0.002639999845996499,-0.4776090578351466,6.658068748176535e-5,42.724500759798104,0.8187265317861925,34836.936856979446,11486.519956171052,-3.6139971837751937e8,1.6992353799059647e8
0.002630000002682209,-0.4771867858799586,6.646639933103856e-5,41.834574603355456,0.8259545698453553,28372.30926084043,11995.853679596885,-6.583503200367791e7,2.0791193139663616e8
0.0026199999265372753,-0.4767479401622728,6.725397613483476e-5,41.51757927680336,0.8030858912492964,4250.671626043052,11387.803018723947,-1.7012501718441188e8,1.9186044867885283e8
0.0026099998503923416,-0.47636221273964074,6.88616081488728e-5,42.332424645356134,0.8691448554438566,11611.226375100558,12519.950977251805,1.7224738603591993e8,1.9105311242595688e8
0.0026000000070780516,-0.4759353752270746,6.819856859648783e-5,42.5790145022483,0.8716091578778704,18045.729672326604,12144.3447348513,-1.19755547770722e7,1.9550640956323752e8
0.002589999930933118,-0.4754806713888134,6.762556130960046e-5,42.485451812603934,0.8547543266005159,7680.703046046681,12068.106129005786,-3.985846763270991e6,1.9368499721984062e8
0.002579999854788184,-0.4750645312182314,6.863892370118733e-5,42.89667151085591,0.8710498643921655,9124.858561821986,12760.721825570747,-1.067076435460019e7,2.5668241745318854e8
0.0025699997786432505,-0.4746259465050879,6.783763037028011e-5,42.71770277060748,0.8875918875671597,13476.842865581284,13428.290374683895,2.2080571223279646e8,2.3607653330477685e8
0.0025599999353289604,-0.47413505293962066,6.752312255105151e-5,43.1043896973092,0.9081468826796466,11623.227290312952,13078.405217195574,1.9582786744932827e8,2.092516019878725e8
0.0025499998591840267,-0.4736970372837331,6.712313000967371e-5,42.742835920843746,0.8776798855384093,16907.54185557837,13090.095371403826,2.762833978798464e8,2.3786338728959826e8
0.002539999783039093,-0.47337859160997936,6.686947493486859e-5,42.140347893099474,0.8457558687536597,23594.382779870677,13238.908491009292,2.753347475947201e8,2.5726385203106704e8
0.002529999939724803,-0.47301014400745084,6.669167699870173e-5,42.54116112107323,0.8425892799239199,27277.629155491122,12871.332101351943,2.4040081801096614e7,2.6430995266452536e8
0.0025199998635798693,-0.4725663262995015,6.86796656696887e-5,42.724725122070375,0.8545446434900793,11403.729072970451,12107.806018906951,-1.6370765341066152e8,2.094291304168911e8
0.0025099997874349356,-0.47206286189008384,7.108999564645979e-5,43.227910383906625,0.861475214700437,18687.310512060594,11878.312403658121,-1.4218362359497073e8,1.7311198859468448e8
0.0024999999441206455,-0.4716020038435178,7.200343781136584e-5,43.77004429182958,0.8903582864086879,3995.222966130883,13047.437077533401,2.7833199200007852e7,2.107041495926511e8
0.002489999867975712,-0.47111424659747253,7.074414000739181e-5,43.07244364027634,0.8801460035021297,14337.596881179998,12859.141893600574,6.206921301576059e7,2.324022811860122e8
0.002479999791830778,-0.47071363318801157,6.902454881852477e-5,41.87314210071654,0.8367270481956126,27535.464213257124,12229.666038484584,-1.066851086639385e8,2.0903457442866164e8
0.002469999948516488,-0.4702720897042082,6.845913655279522e-5,43.10441733513778,0.8261056041569429,19974.38212849851,12052.835410462576,-2.1747676044330412e8,1.8162485291639492e8
0.0024599998723715544,-0.4698124058384622,7.028030841389844e-5,44.882647562556826,0.8477265187286062,22912.450980264137,12214.158872600392,-3.8311854286174315e8,1.9048588542232984e8
0.0024499997962266207,-0.4693609410005676,7.051892939507222e-5,45.94734090350263,0.8790800770017013,20646.41915274273,13166.575541718434,-3.846316665752636e8,2.1456144105649006e8
0.0024399999529123306,-0.46893990821714454,7.10121296202304e-5,45.21468541520155,0.898510765887941,7006.6301764990585,13958.816939354574,-1.1446798612777613e7,2.3471952526758116e8
0.002429999876767397,-0.46852571895571876,6.971049811044784e-5,44.29033513819775,0.8570803869584984,-1927.0299456716164,13621.716469878142,-1.7702594267416306e7,2.1665657812904486e8
0.0024199998006224632,-0.4680407342006918,6.957286666218617e-5,44.19840800782471,0.8514476164815349,4001.7260602810466,12680.94531909971,-7.2879686573717e7,2.2394091238837165e8
0.002409999957308173,-0.4675483706257247,6.926355174233427e-5,44.0158730009688,0.9027056522322766,-1610.3227646163446,13132.25485809823,2.708657069337432e8,2.0736036835493517e8
0.0023999998811632395,-0.46710558224445503,7.053837148674406e-5,45.00894100939008,0.9152334391297748,2306.472350437533,13549.083717896014,1.6724757467074218e8,2.320034327236411e8
0.0023899998050183058,-0.466709667203395,7.275225015089694e-5,45.65455963092941,0.8992007868519094,-4185.202219266997,13982.227391944389,2.5435067859697133e8,2.6748016390856612e8
0.0023799999617040157,-0.4663335589846369,7.365103244800272e-5,45.33266666364612,0.9162896414521722,-1221.0967050691422,14536.046468800185,3.0201685335799706e8,2.860247275481147e8
0.002369999885559082,-0.46591862403515844,7.192453653661507e-5,44.6595128566881,0.8977463448782682,-2981.734397642811,13974.097293566621,2.6659087492571175e8,2.5625520715849233e8
0.0023599998094141483,-0.4654594438917178,7.231288389334312e-5,44.769462359982754,0.8777182932603851,-8296.839969689727,13368.828072783192,1.9064435415038106e8,2.2973350321355662e8
0.0023499999660998583,-0.4649463124462867,7.395235832906408e-5,46.05168753321249,0.8986045435702226,6309.9160680853665,14456.254272392229,3.1860257346157104e7,2.6297664986570895e8
0.0023399998899549246,-0.4644280039683217,7.44894629201356e-5,46.93451483517757,0.9162906987498834,9649.550259853024,13488.33354530877,-3.6338752748178655e8,2.1401294915512344e8
0.002329999813809991,-0.46397288104459306,7.372789898403937e-5,46.93428386125902,0.9143939052577117,6951.525376531449,14275.427357875953,-1.6370186242481792e8,2.1715195268315732e8
0.002319999970495701,-0.4635871395370459,7.422629384698898e-5,45.98977528738749,0.8857103224817902,25858.72972231717,13459.014794590854,-1.3708345216221425e8,2.11661823001946e8
0.002309999894350767,-0.4631760354710048,7.339540464687568e-5,45.876344259603194,0.9000945022177479,30868.66757446473,13475.394270568493,-5.2664017897560164e7,2.039750911409062e8
0.0022999998182058334,-0.4627280535539616,7.209860354424265e-5,46.2075114805352,0.8975825433819431,18077.76274762648,13527.46603005276,-2.171436663931082e8,2.264888030658202e8
0.0022899999748915434,-0.46226246691040007,7.153794081770605e-5,46.1048329937447,0.9107757943247976,10824.586261502633,13535.88872909632,-3.58297482184629e7,2.33858851957457e8
0.0022799998987466097,-0.46177253422742975,7.100545380709026e-5,46.0509448398756,0.9223757086328193,20502.74434587483,13730.126254134166,-4.851253296771162e7,2.415046650811301e8
0.002269999822601676,-0.4612833038053887,6.947305644593013e-5,46.03414188066253,0.9218637695683707,10044.700170155262,13695.061003302213,-1.4791057046279034e8,2.1424436189003205e8
0.002259999979287386,-0.4608395896419711,6.912998397076425e-5,46.59169159381803,0.933262115400536,-3589.7875257486244,14679.047941600691,-1.6448574198893106e8,2.7330491686999226e8
0.0022499999031424522,-0.46037418640644184,6.994228079158083e-5,46.88857072731163,0.9572601830312641,-3778.554744433213,15384.362883277416,1.7270057914173692e8,2.926257221138414e8
0.0022399998269975185,-0.45989149667513674,7.142998264232603e-5,46.13469335582618,0.9565917095581805,-15487.286013641296,15128.454411351939,3.5137075360329247e8,2.834650229379699e8
0.0022299999836832285,-0.4594343292958397,7.296867292686332e-5,45.73320926079228,0.9205749588078104,-16376.712071330729,14046.787240153239,1.9974188989794265e7,2.653672454244675e8
0.002219999907538295,-0.45901244250389894,6.91134993693717e-5,45.15421958237303,0.8906923173518557,-15857.586468342972,13563.788354412694,-4.713579265581425e7,2.3728834751207933e8
0.002209999831393361,-0.45852858011351794,6.982474911558989e-5,45.464437039283,0.8831614520550071,-23793.293463905287,13421.37427731278,-1.293938521115104e8,2.062214461680133e8
0.002199999988079071,-0.4580745016425156,7.20257685580617e-5,46.636332701699295,0.9072287520899933,-17458.54480372981,13870.777596487422,-1.1963455752017137e8,2.238770160943185e8
0.0021899999119341373,-0.45758305179619346,7.332336243557587e-5,47.96533685952109,0.947494584621812,-305.3013423066142,14738.013394917596,-2.7609326699290935e7,2.3845216528315035e8
0.0021799998357892036,-0.4570668148184192,7.275605511096606e-5,48.13735045429679,0.9432572151495258,483.0358480879872,15482.978207497481,2.2065544020238823e8,2.8174160305275476e8
0.0021699999924749136,-0.4565686792905557,7.387395395505634e-5,48.7504103356034,0.9879551498854698,17838.568045086213,16619.02905510991,3.4514297032493937e8,3.287602688316659e8
0.00215999991632998,-0.45609624663460435,7.326310733874585e-5,49.278385225123685,1.0396358484294974,24141.00143347142,18827.6502197052,7.426233715264485e8,4.1069616547356004e8
0.002149999840185046,-0.4556378914028224,7.218475399143943e-5,49.102472445804416,1.024893346099345,16203.212183766795,17720.259962313845,9.112400065581065e8,3.953048893931687e8
0.002139999996870756,-0.45510938275492563,7.145032706829786e-5,48.90960130645322,0.9922605955686084,19681.054885048834,16423.705685217625,3.315887355709074e8,3.0750250660657495e8
0.0021299999207258224,-0.45458689249427986,7.208398773618574e-5,49.130873838993246,1.016266286909267,39152.4340300662,17842.743191402173,4.674015625537332e8,4.02644703910693e8
0.0021199998445808887,-0.4540255995774995,7.171042735170334e-5,49.94817355882008,1.0255600957718396,50170.34794872156,16339.055909912131,1.1431700666315114e8,3.038578236120978e8
0.0021100000012665987,-0.45351779704127665,7.042785973886308e-5,49.42377408725967,0.9973803518578868,39890.822540703426,14851.052353332901,-1.5435671520165884e8,2.35731154155944e8
0.002099999925121665,-0.4530604116120372,7.165390022046398e-5,48.52158529738724,0.9949445888639249,24571.42580696054,14830.80749772716,-1.0104847231980167e8,2.4321771561895043e8
0.0020899998489767313,-0.4526293405861651,7.209425178512939e-5,48.66248711104961,0.9770803644556467,21047.769720927223,14673.460159288386,-1.374635886581863e8,2.3949705816092306e8
0.0020800000056624413,-0.4521510019082054,7.072298620035705e-5,48.769614077421814,0.9880099654234149,38198.52663514945,15653.636038271503,9.912959485750636e7,2.4658460793418226e8
0.0020699999295175076,-0.4516664530140172,7.121477168749316e-5,48.131242871762716,0.976981755637414,31123.504314943766,15161.545354829706,8.143899238676111e7,2.5781667627031738e8
0.002059999853372574,-0.45118244215773856,7.404556991084642e-5,49.390844494509714,1.05636436676264,24131.465541110487,16252.334464543243,3.4563309517802083e8,2.893175933791503e8
0.002050000010058284,-0.45066451068120666,7.36229918530773e-5,49.95590142815123,1.0632181715365263,10005.909280935653,16829.64668988154,2.6378165469016102e8,2.938767821162004e8
0.00203999993391335,-0.45016659088645283,7.224087602855684e-5,49.57285557471346,1.0147423747558157,155.78129202639263,18144.38158943123,6.173395867877315e8,3.5913381174843997e8
0.0020299998577684164,-0.44970368572869346,7.420269546810976e-5,49.80670848836771,1.0052273414929354,12309.908430769588,18009.153073496338,4.671429908945168e8,3.649924615676074e8
0.0020199997816234827,-0.44921645546002503,7.585372093677757e-5,50.17206706527215,1.0076110132317202,5125.427978357967,16403.18196984178,1.8036274481633052e7,3.273134049112355e8
0.0020099999383091927,-0.4486430912512766,7.792649964942973e-5,51.660672613468265,1.0240248819113273,6548.926411269503,17753.951181594643,4.0307213165213853e8,3.720516888340746e8
0.001999999862164259,-0.44808344978526554,7.785616253101718e-5,51.787534328719616,1.0389288072381195,15624.503588146992,16869.460029008325,4.624500110861661e8,3.3194538664102453e8
0.0019899997860193253,-0.4476138126183822,7.729813401847865e-5,50.992045007452454,1.0270348964077636,17655.817703129585,15241.805463454091,-9.229440389986725e7,2.5340263229824525e8
0.001979999942705035,-0.4471794273905108,7.62402940194372e-5,50.43973813390247,1.010483000851815,9487.201125945201,15258.743550475372,-3.0795697853580564e8,2.5465138171006685e8
0.0019699998665601015,-0.44670092634526626,7.689619833616434e-5,51.213222769873695,1.0039121399137954,19879.10335763973,16449.759213836165,6.499929080228356e7,2.9616054965366155e8
0.001959999790415168,-0.4461835885234173,7.811383437922023e-5,52.965655816667194,1.0579128890579768,15108.239725455116,19123.881377972473,2.2348403264672112e8,4.035900453913135e8
0.0019499999471008778,-0.4456533881321961,7.932329419717884e-5,53.17085211463431,1.0397873366581538,19426.796249556035,19176.15022259466,2.977486490556336e8,4.230353826126874e8
0.001939999870955944,-0.4451284004646349,7.764158029093944e-5,52.47180595966125,0.9515250507990349,7964.4197100549045,16674.26575174351,-1.1512682112782726e8,3.1984869818136597e8
0.0019299999112263322,-0.44465060239456355,7.716565329499214e-5,51.99655120061131,0.9843662604324477,-14037.542732649566,15633.499279058235,-3.3187306089334285e8,2.725721605258764e8
0.0019199999514967203,-0.4441386418569307,7.812680477560739e-5,51.422260398173535,1.012090818520805,655.2960075265258,16031.419932041823,-2.1899031238756648e8,2.6652940109490097e8
0.0019099998753517866,-0.44356026559799777,7.804079262346642e-5,50.94456109122708,1.0218681157355938,15997.332867445173,18517.57498181817,1.2433536927543981e8,4.997799950657049e8
0.0018999999156221747,-0.44298494110670855,7.66373379317975e-5,51.48269689391154,1.0157130015794424,-6075.592673012323,18228.34895552354,1.579126625333951e8,4.2664735866409695e8
0.001889999839477241,-0.44242773008826186,7.626045957454803e-5,52.23286022867345,1.0203904669482484,24277.4616876951,17135.738719845533,1.734869963255247e8,3.729325609720508e8
0.0018799998797476292,-0.44187074853710945,7.546565687334422e-5,52.18948434470357,1.0046570108388513,61840.22364582688,15949.55979553212,-3.516553757927929e8,2.8393362364261883e8
0.0018699999200180173,-0.44132934663204965,7.597178375490108e-5,52.44889951112368,1.0234515478458197,60105.09549736466,17849.803452117045,-3.081063182551951e8,3.704554863313247e8
0.0018599998438730836,-0.4407768228627396,7.973670296672863e-5,53.47273653640329,1.0521800133027568,40959.632527623275,18000.67641583705,-8.793728672396421e7,3.7780512397714216e8
0.0018499998841434717,-0.44025313638494734,8.033902902350385e-5,54.5180341745792,1.080270371846872,37777.31570231359,17438.274029339194,-8.974612150247727e6,3.271814608156282e8
0.0018399999244138598,-0.43967278742142346,7.746015794770612e-5,53.86566185092486,1.0609559483947528,33812.450429559125,18208.461471424493,3.7334917646147823e8,3.873390003310902e8
0.0018299998482689261,-0.43912977068368914,7.701325965950679e-5,54.12944930726628,1.1139608317741987,29108.929219285452,18810.2087526195,5.728446576407386e8,4.02838668979824e8
0.0018199998885393143,-0.4386279749724554,7.547877695744487e-5,54.52261653726715,1.108735448665081,36867.12773799326,18422.740764853956,2.587155922441781e8,3.603494903086458e8
0.0018099999288097024,-0.4381059727874997,7.41314008708987e-5,54.99897350496137,1.1074322659192173,52910.13464721788,19983.68873318233,3.994370738489276e8,4.48878754558958e8
0.0017999998526647687,-0.4376149611439904,7.516452654845505e-5,54.95497218651344,1.1042659609340764,61027.83101937326,20305.333938692453,4.079782219363533e8,4.5673296512469846e8
0.0017899998929351568,-0.4371250559233718,7.716853195916753e-5,55.341411214073084,1.0780348754531799,39794.78469806638,17658.35528561506,-4.06567296342847e8,3.611790085311916e8
0.001779999933205545,-0.43662249425693933,7.762391849189955e-5,55.487817728802355,1.0451448256625637,25312.850288448717,16804.398525889683,-7.686170605256464e8,3.0434901467153037e8
0.0017699998570606112,-0.43612506159168557,7.848632969985782e-5,55.133408167589465,1.033917774178863,-903.4912106103623,18110.66881337445,-4.545530248987857e8,3.517874735627345e8
0.0017599998973309994,-0.43561019616096197,8.037052146431347e-5,56.02519194539654,1.0646044430925339,17502.22817438199,19162.47562085695,9.238693112992689e7,3.378302190854351e8
0.0017499999376013875,-0.43505164779673194,8.116631944142978e-5,57.625951347827794,1.107391245245602,38093.82659151423,19224.24477083327,-3.498574336606421e8,3.402944007706944e8
0.0017399998614564538,-0.43447057183925636,8.204731120181209e-5,59.47756811124341,1.179663984977839,43907.154808993255,18767.703901076537,-8.708303641024973e8,3.7632659762739676e8
0.001729999901726842,-0.43388873256752925,8.281577033206666e-5,59.49130980319321,1.173350325631308,16862.874958488166,18551.653184356604,-9.228919431332749e8,3.5234581510893667e8
0.00171999994199723,-0.4333016873328023,8.349153647616035e-5,59.17195196447175,1.191866911805498,13747.73572065233,17378.638149387425,-1.0512332984852661e9,3.218567353860748e8
0.0017099998658522964,-0.43269092493029904,8.271622906916443e-5,58.28067145038015,1.1567810433079022,22417.752617601058,17996.23920926854,-8.845473994192605e8,3.5268461593034434e8
0.0016999999061226845,-0.4321109396160929,8.251480139173709e-5,57.04545060697861,1.0984830732636566,8084.360154546588,18452.094152453716,-7.802058421950668e8,3.6042019098925656e8
0.0016899999463930726,-0.431517293145007,8.030132640577452e-5,55.62300761649703,1.092948937524991,20969.45357780009,17810.86879510455,-3.739667902820374e8,3.3935199730563277e8
0.001679999870248139,-0.4309031247745434,7.851319823635626e-5,56.32257728484361,1.1118300630291387,26789.040662680447,17939.03870227316,-2.540342275081928e8,3.739388552732437e8
0.001669999910518527,-0.43033200455617654,7.895329370158925e-5,58.23699898834124,1.1667541819645904,20232.26568085664,19575.51498651406,-3.567474749647421e8,4.078406171953269e8
0.0016599999507889152,-0.42977907368367324,7.794743648182944e-5,58.33974179369699,1.1374185353177222,-5483.477543287462,17859.451308855176,-6.977643361112787e8,3.188777994668326e8
0.0016499998746439815,-0.42924271686149873,7.967719960730791e-5,58.86282094073262,1.0974637292279434,1357.53831780362,17478.082852310155,-1.125112244647675e9,3.185063191169112e8
0.0016399999149143696,-0.42868559336301404,8.183489759317648e-5,58.708418502462926,1.188371427039764,41741.15061140245,21806.211682003508,2.573031965649638e8,4.6921826552461636e8
0.0016299998387694359,-0.42808800932855784,8.317124909935217e-5,59.27630091512125,1.229746359865533,52529.372303942495,21516.674673942056,5.375325286186141e8,4.263120005021534e8
0.001619999879039824,-0.4274528470771797,8.126689487717555e-5,59.745981290810754,1.1970223471496353,28168.806398439934,20014.027273099,3.4273017434533477e8,3.8148118406379604e8
0.0016099999193102121,-0.42686303194533065,8.013283440651964e-5,59.691499752090785,1.1925989159456518,-3120.434565379781,19653.813863929794,1.8398342698033643e8,3.666174724868682e8
0.0015999998431652784,-0.426246121674997,8.07424080933059e-5,59.775779165270244,1.234332432832698,-1459.1413521923232,20926.80766784851,2.340735280094143e8,4.3732034053400415e8
0.0015899998834356666,-0.4256083599463574,8.314773511823048e-5,60.45691750514889,1.2174572801261614,49064.631363245244,21070.263217364904,6.1167253388937965e7,4.349675446204905e8
0.0015799999237060547,-0.4249698235507129,8.313200323864376e-5,60.59175844541236,1.1700597119744591,50566.940114534584,19825.736653663273,-9.405667537604804e7,3.4954377190249306e8
0.001569999847561121,-0.4243753270839516,8.430015268253887e-5,60.539931176835104,1.1335367432183237,23395.619777067786,19220.93290468431,-4.7755897458232445e8,3.313093690000205e8
0.0015599998878315091,-0.4237865955381537,8.590653722565571e-5,61.63373113735077,1.1652436542188689,3557.230823492173,22792.043610256485,1.9066014302525114e7,4.153796077312988e8
0.0015499999281018972,-0.42326553872165384,8.41305332927001e-5,61.75967083648618,1.2284746712495795,8866.682132283318,23398.226730857194,7.710004245106597e8,4.802878962957684e8
0.0015399998519569635,-0.422702141257515,8.19330402015301e-5,61.44429452144334,1.2525730243290922,1799.013412820784,22860.71183737408,5.579601369269296e8,4.69397066644141e8
0.0015299998922273517,-0.4220991066825114,8.159607262954597e-5,61.837143289573945,1.2428974416257577,14713.693009358722,21245.505598594118,2.8438780553108335e7,4.309330572118776e8
0.0015199999324977398,-0.42149452408681376,8.21145088488467e-5,61.82993269977999,1.2310695216718486,43400.033360149326,21101.8893409985,5.500511068427075e7,4.3636497051070935e8
0.001509999856352806,-0.42091884929061024,8.299853000446018e-5,61.46621586731931,1.2168597041860711,45963.79400551729,21192.271889596,-2.2092157425322703e8,4.5922526516632354e8
0.0014999998966231942,-0.4202891303447489,8.386038814535472e-5,62.10425783930716,1.2180680068169334,39118.488784033005,19305.843875403352,-8.597270733396997e8,3.687972045073583e8
0.0014899999368935823,-0.4196601626100363,8.395936091347539e-5,62.543057994848375,1.2661321433373762,66983.83808212505,22190.606408292202,-8.444963306687637e7,5.1916311855269784e8
0.0014799998607486486,-0.41902198057543144,8.329779511819694e-5,62.88923033623064,1.2946946382523548,63754.175839188145,24308.79087418216,6.532582894411209e8,5.272982974674599e8
0.0014699999010190368,-0.41841886100339465,8.41840976136479e-5,62.96685205103145,1.28603048663067,48184.56639026332,23856.075758326864,7.957028942168459e8,4.824851061812356e8
0.001459999941289425,-0.4177916117328454,8.640530868040929e-5,63.845833091846636,1.3021298229885647,51192.9298607251,24897.43278507325,9.299659069433763e8,5.571840712817653e8
0.0014499998651444912,-0.4171772726746623,8.821683963881773e-5,64.89892780425895,1.249824778903413,60688.009555556935,24047.989023272476,1.0818127280731656e8,6.003490158312821e8
0.0014399999054148793,-0.4165881398182193,8.77100219281316e-5,64.60136107084593,1.2550891474737798,47442.715099036126,24582.32581302825,1.2598022626487203e8,5.766803714059299e8
0.0014299999456852674,-0.415972459104314,8.729280070433536e-5,63.27241947969224,1.2493160247388109,26907.580725283253,22313.803430781667,2.758281261108376e7,4.321787754084076e8
0.0014199998695403337,-0.4153660043405721,8.7686812268749e-5,63.23314663872583,1.2400470272631936,17642.370804991268,21728.090819458514,-7.138322378207123e7,3.96937541611989e8
0.0014099999098107219,-0.4146957469085346,8.843275939439971e-5,64.42007850636469,1.246295190966743,18469.17196125591,21516.357320859297,-4.658997205308633e8,4.512792609207894e8
0.00139999995008111,-0.41399973314311295,8.910720990178001e-5,66.13636871395997,1.2859939659774224,27749.525948662354,23091.342999116343,-2.847696617779652e8,5.468913352874237e8
0.0013899998739361763,-0.4132997333759029,8.892612420446402e-5,67.62678405201116,1.2760133027858418,24818.233024437715,24240.434123500516,3.30748517020434e8,6.049100033213806e8
0.0013799999142065644,-0.41266242575559897,8.754361667062092e-5,67.77679761491017,1.3080801494013619,38250.23193689222,26689.982986842504,1.1289189741437e9,6.940163879014877e8
0.0013699999544769526,-0.4120075689535532,8.693064658199752e-5,68.24540764380083,1.3689548722381286,70331.40093523539,27306.083639661807,1.2423473499175296e9,6.300347004655305e8
0.0013599998783320189,-0.4113541180489644,8.542421957890144e-5,67.56047218690478,1.3676373384306997,67477.85574964892,25787.484595883478,5.974234669255548e8,5.579599642127225e8
0.001349999918602407,-0.4107434624057842,8.554684692943175e-5,67.93251214570658,1.3357012690567613,52830.45376470685,24786.049158992024,-5.0101616947843194e7,5.759611727735318e8
0.0013399998424574733,-0.41010789764500266,8.584870060374522e-5,68.1418142222716,1.2915244925422322,28171.83703425083,24957.666924998255,-9.710445382917069e7,5.715448178580436e8
0.0013299998827278614,-0.409395054375637,8.692498554287727e-5,68.06830963737299,1.2628036836558125,16279.27374588261,25217.744021072638,6.693121720486959e7,5.080267961466915e8
0.0013199999229982495,-0.4086649669199535,8.881930375745859e-5,68.4834862743254,1.336951328763305,28739.61140012258,25215.395654020373,8.641184332409878e7,4.885837517109828e8
0.0013099998468533158,-0.40792570143177337,9.137547461534838e-5,69.26271343587132,1.348503882312161,29798.117039856716,25650.472286154658,-4.200325919506047e8,5.540815843008592e8
0.001299999887123704,-0.40724793532381887,8.971722581097506e-5,68.31047374173207,1.3387319773558823,29121.906727183294,24300.370174657404,-3.237478888752203e8,4.868175597129746e8
0.001289999927394092,-0.40658103959927155,8.727345167685765e-5,68.18055023921241,1.3670103607524575,53739.322600781044,25595.50217938496,2.2191826252783236e8,5.634641815294122e8
0.0012799998512491584,-0.4059364231276736,8.725460421045493e-5,69.85091064215744,1.3960710148341167,50652.40208688583,28116.35139889616,6.502343393198656e8,6.853488032256526e8
0.0012699998915195465,-0.4052852357761643,8.768271051599485e-5,71.1595917918686,1.4451001274401478,43343.75321836901,28322.67432875118,7.3173182921342e8,6.555801422200216e8
0.0012599999317899346,-0.404568871746916,8.850077052956348e-5,71.10110942897006,1.416122440713798,51509.85391802472,28914.39898546993,1.0979073533105206e9,5.949395242766888e8
0.001249999855645001,-0.40381419839087757,8.718350408484314e-5,71.31778432026626,1.3969329368863896,40045.314063670594,29853.075930754923,6.894946079412233e8,6.91053643710376e8
0.001239999895915389,-0.40308484773940795,8.460422246513527e-5,71.46092149386885,1.4114091526728014,16162.96242982616,28644.492378463623,2.8949610651999146e8,6.161062538906285e8
0.0012299999361857772,-0.4024136996972255,8.459630228923471e-5,72.47266046857445,1.4910369696895531,21895.32244392538,27703.898915687783,9.035779100535396e7,6.552792462869549e8
0.0012199998600408435,-0.4017853498073056,8.699897186270267e-5,72.62999060077392,1.4890770374233882,33543.01709227487,27329.388826796163,1.9878092675441444e8,5.739048468207226e8
0.0012099999003112316,-0.40110447691812234,8.930790872488904e-5,72.39467958342588,1.4900785595894825,34542.76484133665,29003.530624377032,6.724925356377738e8,6.420436441737193e8
0.0011999999405816197,-0.40037787846013034,8.949739455317599e-5,73.23585771919653,1.4825155779815433,31642.826467481525,30627.809542844105,8.667994161071897e8,7.15361967696049e8
0.001189999864436686,-0.3996506170857988,8.923488671908403e-5,72.65913345642862,1.4607100514808087,30990.62534941138,29406.06885614775,6.556855657055728e8,6.842258642706044e8
0.0011799999047070742,-0.3988738875426408,8.779078189885766e-5,72.34765755813993,1.4232147296706192,40024.48203946766,28137.875187873167,-9.559455097487581e7,6.355366279857936e8
0.0011699999449774623,-0.39810708973679587,8.646612555282455e-5,72.59841351477627,1.4447944604166494,59597.646461240714,28904.888123542267,-1.387792816720666e8,6.190268573680539e8
0.0011599998688325286,-0.3974050329800521,8.852153927146268e-5,73.07340173996164,1.4603376819800895,57070.432983782724,29842.342923602104,3.2210204168569154e8,6.132501262048129e8
0.0011499999091029167,-0.3966725062796381,9.125173693207572e-5,74.7623636529236,1.5195795008860187,51576.09129699857,29110.663053572694,1.3300677120175733e8,5.78635635530341e8
0.0011399999493733048,-0.39593051232434234,9.237709902253933e-5,75.74027775701363,1.5188700481722464,42956.08632452799,27946.119397860046,-4.891452984893114e8,5.429287362350261e8
0.0011299998732283711,-0.39518594630501436,9.233476440330116e-5,75.95340876439754,1.5296161856784753,21697.584894486994,27870.443324284184,-6.12360700542955e8,5.58312973491133e8
0.0011199999134987593,-0.3944702175713092,9.258254010875102e-5,76.23653331998734,1.547041400638883,34049.7142348696,30491.444403695503,1.2387195028669009e8,6.739392364233177e8
0.0011099999537691474,-0.393761654108146,9.189275573320305e-5,75.36702387670508,1.5652286618364581,59725.0947068641,31781.69623385288,7.060400511994402e8,7.361111980758903e8
0.0010999998776242137,-0.3930111769872776,9.23439009930018e-5,75.8465572175773,1.5985283615431394,70171.35431740276,32644.146235840806,8.811460390807287e8,8.683419623391223e8
0.0010899999178946018,-0.3922031482853225,9.295931352617197e-5,76.42918418957206,1.5611034578281737,36350.480225581465,31717.063972769523,-959757.2695087519,7.88804128640624e8
0.0010799998417496681,-0.39138719584839327,9.290480807422345e-5,77.1918460436313,1.5736924771918614,20235.152800279364,32577.48814918102,-9.625943300861423e7,7.04419456175748e8
0.0010699998820200562,-0.3905898300474218,9.4558891003959e-5,77.65710779943387,1.5643160525969564,38432.14553344902,31568.720580543904,-2.0157581840418887e8,6.485594115584877e8
0.0010599999222904444,-0.38983313998728397,9.492586572251537e-5,77.01419276349691,1.5619969814263985,78093.86599221588,31939.150920866407,4.1552893406643724e8,6.984292291828632e8
0.0010499998461455107,-0.3890794382672647,9.475654221463811e-5,78.94646057698179,1.6043977975629715,97572.82382957477,34483.86361057239,8.503987835644121e8,7.844679744821849e8
0.0010399998864158988,-0.3883469462116423,9.598620961713314e-5,80.8013331374702,1.6426964904864931,50007.484602606186,37004.96806454447,1.0035203060068337e9,1.0419762063576157e9
0.001029999926686287,-0.38758043715697105,9.515152945138232e-5,80.71545108613039,1.6566192965559687,23910.423931587204,34980.021418466036,3.577002439835322e8,9.366727121195496e8
0.0010199998505413532,-0.3867375863801631,9.459449401991281e-5,80.48968055282556,1.6509360378764046,10960.182286051227,30972.821028334845,-2.880355477218293e8,6.701935141036867e8
0.0010099998908117414,-0.3858177232851511,9.414363675953451e-5,81.14925213921919,1.652968472695636,33157.68570672467,31728.283933252143,-3.6493016156280506e8,6.582502137690277e8
0.0009999999310821295,-0.3850049241231643,9.490221023422268e-5,82.16034467026063,1.6723401804043567,60297.66674822196,33645.986670826256,-1.2545196245460525e8,7.366660465522515e8
0.0009899998549371958,-0.3842616888232241,9.467237221814619e-5,82.34773933125679,1.6388594014993434,62206.76149882007,34379.30354927134,-1.1830425523270471e8,7.297047274995555e8
0.000979999895207584,-0.383504796173942,9.55950370982619e-5,83.90493300025605,1.695653508505337,66055.56009703262,35202.82527904399,5.209672215397542e7,7.388433610548652e8
0.0009699998772703111,-0.38271472676224627,9.619427119539171e-5,84.13405698760226,1.6659863321056296,84553.46572385167,35071.97348468406,-3.89566425608846e8,8.071849997754728e8
0.0009599999175406992,-0.38189399027994286,9.704855082241304e-5,83.95608149504956,1.628379353474749,66514.3468309978,34455.2492957975,-1.0587322221557985e8,8.289213330382057e8
0.0009499998996034265,-0.3810287470215118,9.650892638580034e-5,83.86699509742955,1.6256128124544929,71479.73516763102,35610.56815250185,3.3007738192726403e8,8.42317477553986e8
0.0009399998816661537,-0.3801236561803148,9.667954160688254e-5,85.50270709323452,1.6640171969990787,80334.88559851963,37449.122115628204,3.135968344032657e8,9.963269061151865e8
0.0009299999219365418,-0.37922897979705017,9.64433963288015e-5,85.90685669559818,1.744497075895678,104313.36432292804,43701.91334723231,1.713607802920782e9,1.3556780059449604e9
0.000919999903999269,-0.37840975981307556,9.646385175111604e-5,86.3165910612559,1.7513819342018222,101851.29426346629,44654.473202471265,1.596060839466736e9,1.3815711709367502e9
0.0009099998860619962,-0.3775471424359709,9.769233488313016e-5,86.17094099662114,1.762008224853242,100885.09671835233,39626.22119103722,9.269799484590231e8,1.0949601778706372e9
0.0008999999263323843,-0.3767316137938645,9.871466494354467e-5,86.18162624034103,1.7466723538030267,60533.41417946669,35181.95868014816,-5.119103568770108e8,8.733630288035731e8
0.0008899999083951116,-0.37581859136256995,9.837699672140378e-5,86.44465005081351,1.6974835296691073,45348.3864525696,32789.76084543569,-1.6385190414575691e9,7.275096704353267e8
0.0008799998904578388,-0.37485457990428506,9.871611168828306e-5,87.9247798968366,1.759996962182133,70519.88872133066,35047.31820739052,-8.100172986530817e8,7.645058244248885e8
0.000869999872520566,-0.37401045206220634,0.00010106524061446467,88.9991251956652,1.7944483452404325,94702.95725460131,38428.58166784125,6.77255877022534e8,9.021450652728468e8
0.0008599999127909541,-0.37314363240426746,0.00010215140260794766,89.84183969732915,1.7606401794524078,58774.69417031982,39044.264820341064,7.811189300322683e8,9.636606218527687e8
0.0008499998948536813,-0.37224209128775965,0.00010136298257151669,90.48420091213802,1.740100247012822,47331.92504510665,36258.477803582246,-5.178412819218147e8,8.165704081305557e8
0.0008399998769164085,-0.3712912888910163,0.00010097847799008567,91.01140194696536,1.7626295973238117,51152.445808732315,36380.899172597085,-6.72364949001032e8,7.858508075054742e8
0.0008299999171867967,-0.37030385167133034,0.00010242501590805959,92.39014647765737,1.8082113203957786,32511.11756148977,39051.27120392697,-2.8274590029088247e8,9.304632062494988e8
0.0008199998992495239,-0.36937793722150947,0.0001041601245985922,93.89289199249014,1.7957089428904616,42864.581867061286,39247.25624230217,-1.3352624542390506e9,8.734004603314183e8
0.0008099998813122511,-0.36846305984940264,0.0001051897306520618,95.45893074954574,1.8140274663457165,35838.04464324952,41430.936101441854,-1.032305478176594e9,9.948929787574463e8
0.0007999999215826392,-0.36753519554751096,0.00010721098926786329,96.00625401381689,1.8074435939278835,1438.085609577789,39686.106899340455,-1.4712764846566136e9,9.199698656669098e8
0.0007899999036453664,-0.36656761197963506,0.00010678542901547023,95.51939294616646,1.8197849684008005,-19212.069474935808,38772.191796005056,-1.1334452754148414e9,8.715777050690029e8
0.0007799998857080936,-0.3656153690750135,0.00010384053360772197,93.79527925725766,1.8174697155713795,-3053.098502202637,40625.2469235594,-6.122752992357159e8,1.0329215769218304e9
0.0007699999259784818,-0.36466709535370484,0.00010168723160072776,92.65661294842862,1.7981972112061604,-15227.252384381265,39535.72670442928,-1.0018380298144156e9,1.0055738185881552e9
0.000759999908041209,-0.3637404668029454,9.958579803581353e-5,93.27305307871038,1.8413033073313385,5246.445645641892,43224.63464347693,6.30520754044351e8,1.2064470353942702e9
0.0007499998901039362,-0.36281020636814626,0.00010090993945759142,94.2273823162707,1.8267764645507878,29828.07364994953,40655.196861741715,4.706188205590416e8,1.0004263181953088e9
0.0007399998721666634,-0.3618854752581505,0.00010237112544369329,96.13662338286127,1.9497162755175426,23225.200070380342,45697.086502768965,2.0294314941796818e9,1.1234958334437888e9
0.0007299999124370515,-0.3609650489407709,0.00010431419586183251,99.25293303811169,1.993925733384875,-6061.623682121319,48599.9869312377,2.1432012333100276e9,1.2509638767321017e9
0.0007199998944997787,-0.359977288521722,0.00010758473453720927,101.53277636845112,2.0117308544099175,17624.010592502447,49218.076388750495,2.099281035164923e9,1.3140824540643349e9
0.000709999876562506,-0.3589764747599082,0.00011000907433650114,103.380993575218,2.019714284962904,67432.49674701707,48260.668022209175,1.300715581270994e9,1.3716098917685862e9
0.0006999999168328941,-0.3579985418862839,0.00010994070062595483,105.22744380753159,2.0547242428716364,119055.97746451912,45651.77991056894,-2.8415104640214396e8,1.2478578061623526e9
0.0006899998988956213,-0.3570536497940428,0.0001106327582279586,106.90471316971255,2.1715913962576847,136093.07518668225,48883.51208344427,3.801349832859299e8,1.331943780188608e9
0.0006799998809583485,-0.3560762258285013,0.0001099289539786193,108.1599817240162,2.172472968416437,153700.13435911998,52306.96363745466,1.9288234455999663e8,1.4805756907303715e9
0.0006699999212287366,-0.35507825180236824,0.00010933857188808232,108.42750355627874,2.1099447808183824,128728.68759369823,48308.55167310487,-1.0484563194231321e9,1.297490759750456e9
0.0006599999032914639,-0.35411018861348276,0.00010888069915772617,107.73411325126496,2.1332341818437013,80150.14456544639,47555.19187749434,-1.3105874013196002e8,1.2125211934354546e9
0.0006499998853541911,-0.3530978588547965,0.00010879798107897951,107.05394297354282,2.117783027838674,47696.5074801758,49986.11877235315,3.433193039936243e8,1.3341667554728425e9
0.0006399999256245792,-0.35204198695186,0.00010988517861882977,107.32180440459439,2.1393995122262215,-3103.902748370042,51081.499851250905,-5.1041261577578187e8,1.3612811837644703e9
0.0006299999076873064,-0.350946791413979,0.00010986570502936543,107.08334569161724,2.120543077080975,-1114.1779355515985,49908.97935025772,-1.1095714815481124e9,1.2186426901693943e9
0.0006199998897500336,-0.349849300863704,0.0001090399466958889,106.55395956475691,2.0395017118421572,41031.838081116795,46230.25660057997,-1.8745932681681452e9,1.1316412760506995e9
0.0006099998718127608,-0.3487880844930244,0.00010805790199888034,107.5399380393099,2.045182983833012,86023.58920911119,45916.36845001274,-1.0821531114715016e9,1.06963048112336e9
0.000599999912083149,-0.3477382003568116,0.00010818817306893875,108.10531285099162,2.010382810069254,62755.14445539886,45263.69386405517,-1.8366916121908548e9,1.0100065032858199e9
0.0005899998941458762,-0.3466212699621219,0.00011117244745992256,109.29616919663437,2.042192357986982,58728.05238797777,46992.28828269832,-1.8603289646506233e9,1.1066614680615351e9
0.0005799998762086034,-0.34545900599523444,0.00011407880539805115,111.26072245866358,2.072602000140762,65474.03567943481,48537.92621569388,-2.0841018172613633e9,1.1907248279299676e9
0.0005699999164789915,-0.34428309277320523,0.00011562200628424594,113.07038169525734,2.137558559097311,92196.90824681123,50834.53225715222,-1.7775335573266745e9,1.266008142458359e9
0.0005599998985417187,-0.34309955086925203,0.00011907186628483648,116.92367783245749,2.2507400777204527,79360.2076446564,55494.458223216,-5.460604615944098e8,1.6018876197447774e9
0.0005499998806044459,-0.3419437376852439,0.00011959220629381713,118.96119923048188,2.2908793663883595,77855.22652263205,60986.110876660605,2.8686363536889e8,2.106627765755212e9
0.0005399999208748341,-0.3408197480662901,0.00011846308212600265,118.8661225939425,2.2948442971723058,67041.0577178865,62695.830193787886,2.9858015990134674e8,2.09131109507486e9
0.0005299999029375613,-0.3396610796422058,0.00011793179126324948,119.73598320821156,2.3162988332519596,132829.83886452985,63092.65303851728,-1.0534672654555452e8,1.965738930856005e9
0.0005199998850002885,-0.338485181323782,0.00011728903941506832,121.6844087973754,2.359706784392918,184016.1932254254,64836.1598371296,3.4744247136784446e8,2.0808722128983061e9
0.0005099999252706766,-0.337333715840022,0.00011937150035191157,125.91585694308536,2.4336959055785075,150671.36478414375,68520.74869184765,1.3106322091727586e9,2.3029290781978235e9
0.0004999999073334038,-0.3361723102165971,0.00011898744894119926,129.09589075949606,2.5526018016747467,139166.75401716426,71251.94208634828,1.1869750974993372e9,2.3640013567496142e9
0.000489999889396131,-0.3349729889455189,0.00011630739920435226,129.84515306693163,2.5978321849132584,105429.22366738407,65372.1853829026,3.7669419885268605e8,1.855679156258579e9
0.0004799999005626887,-0.33377312568596723,0.00011356555844259028,128.87547325040998,2.623718103786885,82476.39694911242,67337.14630621523,2.0235680136955047e9,2.0198218191001003e9
0.0004699999117292464,-0.33252820628172497,0.00011287485951779475,129.5236314495397,2.643466634736192,95120.30504648577,70605.05564259658,3.254220763084435e9,2.3251303796811385e9
0.0004599998937919736,-0.33121771140922796,0.0001135257822694667,131.46301040912627,2.6575650651733564,103702.78069626719,73156.55200403913,3.898786851053607e9,2.312095956862298e9
0.00044999990495853126,-0.32992037288398146,0.00011474146730120475,133.6463536763425,2.657459287468326,63389.397230968694,74357.72219837343,3.4304376491955404e9,2.327933570026773e9
0.0004399998870212585,-0.3286039326772097,0.00011776388789548765,134.94024981690046,2.709435431929265,54211.56435066918,76341.68438827178,4.130481577108417e9,2.3642535685574803e9
0.00042999989818781614,-0.32727105148470736,0.00012053346130926704,136.7480627939783,2.716526351363198,98144.33503759652,80858.35143692457,5.08121799140996e9,2.896866724851599e9
0.0004199999093543738,-0.3259078227029182,0.00012112227839939072,138.70331801622496,2.8015105146832866,115020.95537419725,85969.91122461436,6.316289270641947e9,3.20115265053912e9
0.000409999891417101,-0.3245590898228983,0.0001227361636065856,140.81856185534073,2.878412069162033,58876.88547690401,83372.32764699384,5.4604016218814335e9,2.9194260194500036e9
0.0003999999025836587,-0.3231692143567139,0.000123277695522865,142.1666365145245,2.817972584997093,50555.10789791575,76393.78885119218,1.476408747938653e9,2.442994358920654e9
0.00038999991375021636,-0.3217815192412001,0.00012193021023299415,144.0486691294296,2.7945382146155167,87184.14199382675,72656.2809791066,-9.107186950776439e8,2.1964513197265143e9
0.0003799998958129436,-0.3204075264004522,0.0001225095739357982,147.3633369399972,2.855610896527983,70730.75425664827,72444.99163583148,-3.0464110641976743e9,2.1150991104576125e9
0.00036999990697950125,-0.31899522917773016,0.00012341732517455754,149.62690259040954,2.9132840706213976,148462.4523624006,74994.75185523421,-3.212477471944472e9,2.194823286570308e9
0.00035999988904222846,-0.3176432914039118,0.00012595970263128866,151.6782597380586,2.9764393345546765,285297.04922728695,78540.8291522377,-1.5800497422683294e9,2.3699171762851715e9
0.00034999990020878613,-0.31629326932535623,0.00012961994494485525,154.48786561136845,2.9580135313326585,363621.97339976026,82989.53203909242,-1.0406126380180532e8,2.7730545166332064e9
0.0003399999113753438,-0.3148681603001369,0.00013252025498679062,157.00700187845732,3.0066892459830106,323296.90939579246,93739.17811190178,2.715755576298179e9,3.8706473054955654e9
0.000329999893438071,-0.3133456821835428,0.00013293794235113505,158.14092318095845,3.051062922184264,283437.59934149566,102007.58338815834,4.310433463917872e9,4.622044436252384e9
0.0003199999046046287,-0.31179939946642304,0.00013245003557054252,158.8628236073319,3.1180468830943147,300340.6693211701,101301.73019039068,6.011075366500258e9,4.087045994641755e9
0.0003099998866673559,-0.3102597510642835,0.00013215202698470884,161.45991911666218,3.1749675764758942,267649.7030200097,99338.17566632795,5.732103757189605e9,3.400921318737631e9
0.00029999989783391356,-0.308729417763464,0.00013228594553127757,163.71137291805053,3.216406925233241,205286.8991377584,100622.4200320304,5.199498396713712e9,3.162197404848456e9
0.00028999990900047123,-0.3072491271355655,0.0001350988802344626,165.85253740508847,3.274036588942157,177123.3999068205,101193.47658263698,3.9540988527794433e9,3.1120301791640286e9
0.00027999989106319845,-0.30569781469880314,0.00013747837172276356,168.69436332251186,3.3251880575606383,155006.7954506952,103033.4578607219,3.147290377136415e9,3.297775889483252e9
0.0002699999022297561,-0.3041278948644238,0.0001376079894632538,169.87710984564268,3.318587363780833,181058.39907042735,100473.87713934033,8.347931351580877e8,3.157075830404178e9
0.0002599999133963138,-0.302547936429264,0.00013814828631555348,172.61124712269074,3.4296602954012405,271546.0983904928,102926.73297828253,1.0947635892002447e9,3.362254518252793e9
0.000249999895459041,-0.3009538452722073,0.00013954684410225215,177.87868701381632,3.6057078377336227,274803.6149607627,118524.49472954495,3.7030062948631864e9,4.917924374515614e9
0.00023999990662559867,-0.2992912736279829,0.00013987077417443804,181.3456813575698,3.6814369289536426,269801.2195669876,131024.92090697489,5.467732208084495e9,6.403024390954371e9
0.0002299999032402411,-0.29760794290974774,0.0001396406576841552,182.95344664475618,3.6939523101278904,239635.77147476902,135356.74571028093,4.647380410854738e9,7.184661558479597e9
0.00021999989985488355,-0.29587374042036824,0.00014093411175883637,182.61749096572382,3.657755052019227,265323.82102685014,132505.8759396841,3.19895957609418e9,6.575012522892788e9
0.000209999896469526,-0.2941627165295416,0.0001425743221217763,183.24930806331597,3.6269900354513567,309299.47632557765,121868.09654764799,-1.0976399719727075e9,5.141490759518354e9
0.00019999989308416843,-0.2924832729823596,0.0001447528519449466,185.3000006901167,3.647243515838734,303047.0790639377,117064.46523257851,-3.3092629925793343e9,4.242967658642726e9
0.0001899999042507261,-0.29077134298023877,0.00014835733929930448,188.493101729329,3.598477785673442,256540.58858902307,112150.64281619886,-6.9921302402672415e9,3.8865439385582747e9
0.00017999990086536855,-0.2889988473269912,0.00015204081010590574,191.89501151361733,3.5813307820867393,186992.76636976894,103483.28013930592,-1.1846604850359167e10,3.345753497917515e9
0.00016999989748001099,-0.287147624544916,0.00015412390367514406,196.1422824844196,3.7687426340292918,239950.3862531464,110738.27091058435,-9.102220499921942e9,3.821398343686322e9
0.00015999989409465343,-0.2852671540332699,0.00015816243252339703,201.5609441613021,3.963686725283529,294017.67951302556,123437.83477008031,-4.0403067452754397e9,4.57203953154977e9
0.0001499999052612111,-0.2833736769016892,0.00015996869870696788,204.77382072971335,4.079997608479356,347819.8943405965,127021.2674184054,-2.898318603506598e8,4.492199501980216e9
0.00013999990187585354,-0.28145538581171137,0.0001616140484409563,210.21391087876256,4.1547384346908975,424545.3540493073,129955.79851784889,-5.417215449300902e8,4.39402215781219e9
0.00012999989849049598,-0.27949369669447505,0.0001629278840691224,215.8340149338831,4.240737494961138,501928.567899248,134962.6356469559,-2.2092627003338227e9,4.628332614725259e9
0.00011999990238109604,-0.27753032248266674,0.00016409339006711457,220.0682691263304,4.413341633521289,560382.962513788,139514.59190667942,-3.192290460217212e9,4.99395170792154e9
0.00010999989899573848,-0.27557061359838747,0.0001670239282932897,224.7113589325585,4.5104213214850475,584886.9145442279,143711.2327188357,-3.6123071200917e9,5.162382636363545e9
9.999990288633853e-5,-0.27355031168904675,0.00017079932708598933,229.09654055114493,4.5935820148842,577477.577206339,143064.26227496666,-4.820174091775619e9,5.28572613636705e9
8.999989950098097e-5,-0.2715024717638883,0.00017391466833262443,235.34093689439524,4.752477291514106,650711.7010704395,151440.10901586042,-4.538757106475298e9,5.908115500718796e9
7.999990339158103e-5,-0.26939733256147913,0.00017331609611208034,241.74432121447708,4.861765575020099,641006.6350734587,161709.1536069979,-4.981208153345199e9,6.4203178891768265e9
6.999990000622347e-5,-0.26723066266450035,0.0001717053054412579,248.10607368838538,4.985003581018649,499132.50204729254,166917.38824767672,-6.493483222708361e9,6.680161378438972e9
5.999990025884472e-5,-0.264991549479056,0.0001693759521978852,253.60381959194402,5.205661471502874,402651.00566794694,184595.56636971285,-1.4228654567541993e9,7.613321934025505e9
4.999990051146597e-5,-0.26272583748134776,0.0001681877003343467,256.627794811294,5.357487994779853,524100.344288112,201376.85745323458,5.935055349195208e9,8.498610604929357e9
3.9999900764087215e-5,-0.2604471835873005,0.00016777932566840618,259.33698664701,5.402607081945136,790402.121732586,210734.7672245247,5.772155078351326e9,9.114232260617313e9
2.9999901016708463e-5,-0.25819870991870963,0.0001681981008986624,261.20420822026006,5.3992268654542555,1.0040817233210254e6,212765.5449440843,3.3597154135532346e9,9.884997070884676e9
1.9999901269329712e-5,-0.2559024369123335,0.00017004355448946282,266.35406378393316,5.535478991426394,993915.2247912068,229670.03164665532,2.170157201928312e9,1.298332478799852e10
9.999900612456258e-6,-0.2535714644093852,0.0001715668407007184,270.7296615382682,5.546196791614111,933007.2843831335,229298.61162254974,-5.790502579543802e8,1.285502965062219e10
-9.913492249324918e-11,-0.25117657079507477,0.00017360706710921805,275.4342401596288,5.671996169410881,976941.5716462041,235717.671097217,4.979772073296084e9,1.296784611881229e10
-1.0000098882301245e-5,-0.24872406898164207,0.00017662454109174087,283.6004317519694,5.900717396973088,1.1398613834205416e6,249342.03469064963,9.892282989030148e9,1.334793776605454e10
-2.0000099539174698e-5,-0.24618290409668647,0.00017835349924984946,292.68005032468966,6.173589291795069,1.2169533559165045e6,264465.47053519025,1.3198229708437151e10,1.3920273463980711e10
-3.000009928655345e-5,-0.24350508312278546,0.0001780453742599472,302.8940321930153,6.395568974131711,1.2684344918431723e6,282749.08028595865,1.5313102998442575e10,1.486075034265107e10
-4.0000100852921605e-5,-0.2407878770742245,0.00017562816935672528,309.17614543550013,6.410403167912994,1.2503685481474418e6,282098.1226460558,7.826898994104338e9,1.411778611012512e10
-5.000010060030036e-5,-0.23802657309227443,0.00017550726258229102,315.7263176544474,6.4935699162137395,1.3088165333557497e6,284463.2719719531,-3.2215168240479445e8,1.3941096999308006e10
-6.000010034767911e-5,-0.23522964985102002,0.0001775320352271812,325.49251020370957,6.672140010486803,1.310348546951364e6,300760.8443305401,3.757237688856237e9,1.4485066765395874e10
-7.000009645707905e-5,-0.23239017102876688,0.00018178517620125997,338.15515731551983,6.874694624450188,1.2575970020397757e6,304170.74080036726,1.2498295858368256e9,1.4083688018044426e10
-8.000009984243661e-5,-0.2295097965005233,0.00018740730768288877,351.04975291343675,7.123756253675378,1.3120669874889567e6,317005.2561913063,3.8436583149739065e9,1.5225191225242447e10
-9.000009595183656e-5,-0.22653649048611443,0.00019325070586254963,363.01463953684873,7.330432951105169,1.4245411190598977e6,327659.4229066261,5.141760557341231e9,1.5526884723145723e10
-0.00010000009933719411,-0.22342202846096493,0.00019757417131639412,375.8496549295813,7.543043226147406,1.4820311324663425e6,339743.08906195185,5.843425055762295e9,1.6101208097109552e10
-0.00011000009544659406,-0.22028220758052788,0.00020067516326622474,386.49970016845964,7.79752768711147,1.4296178558023507e6,358867.29144770827,6.57960931014476e9,1.7178626924393654e10
-0.00012000009883195162,-0.21714918741643485,0.0002020435082236746,396.7988303230031,8.074783665007983,1.4032486385621233e6,380546.9442752605,1.2413983235389393e10,1.883473650047192e10
-0.00013000010221730918,-0.21396809472996953,0.00020360362294186114,407.1618668075894,8.254964844739629,1.5490900932246095e6,395480.9938271606,2.0577062587656773e10,2.0343100909014248e10
-0.00014000010560266674,-0.21068865292226824,0.00020617821615675325,415.97248289918184,8.399002835773313,1.6830490900966919e6,405489.02870340005,2.9790326958665123e10,2.1082152308643494e10
-0.00015000009443610907,-0.20723774714164325,0.0002087642024755093,424.26039383884836,8.519286097827328,1.8848832885862603e6,415935.6875047906,3.585727467093585e10,2.1079299115192234e10
-0.00016000009782146662,-0.2036681318487451,0.0002115370438728476,435.75869915599776,8.634981669313085,1.9709062009873816e6,423774.79683809844,3.1907221922078125e10,2.112285589243927e10
-0.00017000010120682418,-0.20002643106465115,0.00021464896396137964,446.8230541828921,8.871495290272076,1.8523821649487661e6,441173.1618455508,3.686337541945017e10,2.321108200157893e10
-0.00018000010459218174,-0.19631177732494856,0.0002174011012196308,460.80603990377153,9.106376354010527,1.6710448775310544e6,469389.23517088516,4.4562063002242096e10,2.7239201331887306e10
-0.00019000009342562407,-0.19253011876762471,0.0002197420474382891,477.07267874100177,9.53156096440083,1.6556092545214242e6,511906.96910546464,6.346832148200607e10,3.2857417774694843e10
-0.00020000009681098163,-0.18863391558878226,0.00022452733353395046,496.5347883609863,10.033494833153014,1.7314665061259763e6,552397.8551244558,7.367623968127011e10,3.646688891727253e10
-0.0002100001001963392,-0.18461159602104027,0.00022865036058627547,517.9543596655327,10.49304193345621,1.948541667422767e6,607920.7530338733,8.378777350437868e10,4.3094305516581505e10
-0.00022000010358169675,-0.18050698656552694,0.00023184136732149274,537.3890678532316,10.825564209214225,2.4540301572518656e6,656759.8936330628,9.027400791396985e10,4.91336267402807e10
-0.00023000009241513908,-0.17628040992795732,0.0002368681013408727,555.4836625724781,10.971777371665574,2.747308852255526e6,669810.5806977465,7.8123635553195e10,5.0763055751391464e10
-0.00024000009580049664,-0.17191580101250004,0.00024169482994692283,574.9078586668506,11.081475914131305,2.95063602880891e6,668637.8670783018,6.397989039825757e10,4.891846007180593e10
-0.0002500000991858542,-0.16744757811539293,0.0002456957764317473,594.0121166291416,11.286649349182042,3.04333545426081e6,663754.7212746876,4.661683741772779e10,4.533088615133686e10
-0.0002600000880192965,-0.1628638032171034,0.0002503255376561047,618.1459059817375,11.669836759347973,3.1399227991260453e6,684780.4826842797,2.6469050617088398e10,4.613426815431961e10
-0.0002700001059565693,-0.1581490592695614,0.0002537872038442675,640.6438743019222,11.978336440607807,3.238677886722465e6,726505.4918066357,5.498546224219134e9,5.165479165625108e10
-0.00028000009479001164,-0.15336254329435173,0.00025779121123914965,667.315923156789,12.411056044964031,3.2853229217146826e6,772664.8999131811,-1.2558507301237896e10,5.7225778494781525e10
-0.00029000011272728443,-0.14841386393040612,0.00026032109143321917,693.2986441984789,12.873112203757538,3.390307164543608e6,853779.605940174,-3.931931301078948e9,7.081106613572697e10
-0.00030000010156072676,-0.14327902143555404,0.000267197003909951,725.5860166998119,13.518418787080464,3.65037184840803e6,967112.2319749249,2.7858519182887344e10,9.21366881878308e10
-0.0003100000903941691,-0.13797660646698345,0.00027459417643341694,756.8277983402461,14.101156765561706,4.166731279521286e6,1.0254628926906603e6,4.016748249905773e10,9.93931826914057e10
-0.0003200001083314419,-0.13251562136799686,0.00028013093482762705,785.3137161380479,14.629519209767139,4.744052362414868e6,1.0558711949551504e6,4.230489292789245e10,9.778432779223312e10
-0.0003300000971648842,-0.12685004528568133,0.000284871311048404,816.1864704777813,15.310057120976417,5.06587081382057e6,1.0907438245856503e6,5.6753244555202034e10,9.670502622776306e10
-0.00034000008599832654,-0.12105227934822439,0.0002892085687079305,848.0426089826154,15.86310789852676,5.215521286277797e6,1.1248289760356264e6,4.7046623414456184e10,9.893362792347623e10
-0.0003500001039355993,-0.11504434706616556,0.00029456728951736,882.9282696848823,16.40557297774321,5.185847751145763e6,1.1598336540703664e6,3.4357600530263744e10,1.0007943668145651e11
-0.00036000009276904166,-0.10887593834173574,0.0002993223526561927,915.7086421864765,16.993234012622548,5.184908143536602e6,1.206946763904998e6,1.7028521755045612e10,1.0504980590198213e11
-0.00037000011070631444,-0.10255627547014551,0.0003044607794021448,950.2056417891268,17.49876818776213,4.928622711562117e6,1.2462909568153236e6,-1.0210663522950903e10,1.0743216259494876e11
-0.0003800000995397568,-0.09601395718010348,0.0003111938648235622,990.122936775592,18.37711439853931,4.6180293745169025e6,1.316969267416259e6,-3.4938969697734024e10,1.1030656788216304e11
-0.0003900000883731991,-0.08926280122021812,0.00031786327284084816,1034.3870222310068,19.394696261636305,4.674122717271199e6,1.4306179757609153e6,-3.127692234009049e10,1.1828946208575792e11
-0.0004000001063104719,-0.08236199149553242,0.00032522760910011814,1079.48742023468,20.452334552377135,4.870557915991015e6,1.5523502303989741e6,-2.2137651018308228e10,1.3054366555520847e11
-0.0004100000951439142,-0.07524404997280944,0.0003312477899829025,1119.2711827607482,21.24583414519648,4.885042264472378e6,1.6857290360424533e6,-2.4441836499898487e10,1.4780934345990683e11
-0.00042000008397735655,-0.0678801056517059,0.00033686039127461256,1160.1779356724983,22.0925131460671,5.481835100343378e6,1.8035201882502902e6,-3.3750177390580967e10,1.6206510495798965e11
-0.00043000010191462934,-0.06033510126266231,0.0003423051290178921,1202.328363713912,22.882619651316965,5.962292126258844e6,1.9154122672388095e6,-5.2240745332886894e10,1.7916101835781546e11
-0.00044000009074807167,-0.05260390656772708,0.00034888037885977253,1253.9028193747592,23.825457513517218,6.303177622193098e6,2.0845359565624134e6,-2.987414806372262e10,2.0521059042615982e11
-0.00045000010868534446,-0.04464504454450933,0.0003578491877982003,1308.1057401506291,24.83890567107206,6.318438671296512e6,2.2903259630865487e6,2.4937105620963642e10,2.362255508051709e11
-0.0004600000975187868,-0.03647541105529311,0.0003688576348448692,1360.2429628139334,25.92619033694164,6.448174804612316e6,2.4559314767324575e6,3.066948359565673e10,2.5664985182342877e11
-0.0004700000863522291,-0.02805731573113631,0.0003789164415153868,1410.0702350523343,26.844236859686223,6.194939980128215e6,2.5683502667729585e6,-4.890278157442625e10,2.6904514000161e11
-0.0004800001042895019,-0.019423431274010937,0.0003874858503112441,1458.5624845171787,27.739112240451902,5.810142341307137e6,2.645484646622453e6,-1.6476713480380927e11,2.7235441410430737e11
-0.0004900001222267747,-0.010577046651925737,0.0003958867491870588,1509.8251378124148,28.600305212505763,5.4066534063130375e6,2.715233923851112e6,-2.562536755581045e11,2.7054442186456174e11
-0.0005000000819563866,-0.0015426343401006768,0.00040258299881541754,1554.0593892502754,29.462627014576466,4.694834979693082e6,2.785197150378284e6,-3.2844007853143195e11,2.7480142567793744e11
-0.0005100000998936594,0.007695538224042844,0.00040806189004540894,1593.072739251097,30.091571305720866,3.9319405429153554e6,2.8347266974204527e6,-3.981824991538211e11,2.7725067064574414e11
-0.0005200001178309321,0.017157640059827936,0.0004139755028841676,1635.1965455488737,30.73669720901601,2.977504844959626e6,2.9151117613421986e6,-4.600674175413299e11,2.817206345909486e11
-0.000530000077560544,0.026836524679400314,0.000418502460389514,1679.0504902910116,31.53112164324581,1.659611679905255e6,3.0127214170308104e6,-4.724347241204851e11,2.967036071095615e11
-0.0005400000954978168,0.036735772726646215,0.000422812802080053,1719.690287915603,32.25093770499405,154138.7606629368,3.113842351057419e6,-5.135830677901092e11,3.1740399428489966e11
-0.0005500001134350896,0.04675780622051806,0.00042664133461739153,1761.2682799220122,32.79569295119926,-481651.1428019214,3.2017975308126886e6,-6.194798911809338e11,3.3768683570478784e11
-0.0005600000731647015,0.056928829843385986,0.00042916002930944126,1795.3519793581575,33.34368733280489,-648233.7596010637,3.247475728476189e6,-7.324150855319784e11,3.44085666542796e11
-0.0005700000911019742,0.06728559109687589,0.00043081125309098704,1821.7470659978308,33.52498788505772,-1.2902261235391789e6,3.2914123317048354e6,-7.939687253646157e11,3.477748726918551e11
-0.000580000109039247,0.07782222913020996,0.00043217838426797066,1845.545846272964,33.830147310708945,-1.4200176265319567e6,3.3709263201846443e6,-7.567969153899022e11,3.529662635157365e11
-0.0005900000687688589,0.08846357064891217,0.00043376397570235397,1859.7942611006129,34.18261579916495,-2.30464702945005e6,3.462373288703294e6,-6.648562282089469e11,3.6767726490231836e11
-0.0006000000867061317,0.09922900310427896,0.0004350557395923954,1864.5852881992478,34.438386241562355,-4.0519539217020236e6,3.5650839604140674e6,-5.733945391282826e11,3.928365471774668e11
-0.0006100001046434045,0.11007824064754655,0.0004370206292757832,1866.808385942092,34.74630609720229,-6.108884248627014e6,3.644455573950238e6,-4.6666821318523145e11,4.115152465366754e11
-0.0006200001225806773,0.12094174697911403,0.0004387117671385578,1857.8917856039325,34.89066730687893,-8.147316385217616e6,3.698879766293957e6,-2.962651301319266e11,4.2993455897682465e11
-0.0006300000823102891,0.13187409513486542,0.0004380171655500822,1840.0227384370448,34.62374607982019,-9.664157604657331e6,3.712497541453811e6,-2.424397471174264e11,4.447352812870411e11
-0.0006400001002475619,0.14288059219266275,0.0004367960075252123,1820.1322142849845,34.21878957649664,-1.1598908170014827e7,3.6480629442490526e6,-2.3926137505824008e11,4.256204166309426e11
-0.0006500001181848347,0.15382253039951102,0.00043280819102204293,1788.1950260574615,33.6537355019392,-1.2351479116514817e7,3.507254319696579e6,-2.973438921500955e11,3.9578755347922455e11
-0.0006600000779144466,0.16469734490930266,0.0004292138225826569,1750.834191969507,32.8381385704042,-1.3143748110151652e7,3.3585129127471475e6,-3.506061512633123e11,3.651054851446135e11
-0.0006700000958517194,0.1754942984354422,0.0004244599842765753,1702.3607325936268,31.824616595216074,-1.4170718326933611e7,3.1770751675813636e6,-3.8130674943076373e11,3.3456184200192035e11
-0.0006800001137889922,0.18614316846588502,0.00041950001350050313,1643.4492325092363,30.851240848335504,-1.4863931098394014e7,3.001947124207649e6,-3.3901698115108765e11,3.0919789199429364e11
-0.000690000073518604,0.19665784985817444,0.0004134511409389074,1578.4100218398996,29.858736868605973,-1.5590269832125297e7,2.833891186143496e6,-2.673350455759157e11,2.838135426527391e11
-0.0007000000914558768,0.2070749661605473,0.00040588164966348964,1509.3291937388994,28.631334665215054,-1.6485120182526626e7,2.640583164784548e6,-1.693331934727424e11,2.6313271128138324e11
-0.0007100001093931496,0.21730421747478262,0.0003966134647053511,1436.2980315418383,27.307979626200513,-1.7013845195334062e7,2.4319161488248715e6,-8.305249891503963e10,2.3939666549953683e11
-0.0007200000691227615,0.22724918810333755,0.0003863367061105344,1361.5735608304228,26.068806125484723,-1.7233331183906414e7,2.2479974977998273e6,1.3205014417790459e10,2.1824813628359122e11
-0.0007300000870600343,0.2368962268038766,0.0003762375811235355,1280.4890175523078,24.749434975971745,-1.7236042167221483e7,2.0723971586044494e6,1.1590008373680093e11,1.9839811001797223e11
-0.0007400001049973071,0.24626476686951684,0.0003637156071957964,1192.3857159879985,23.46853505141631,-1.6511740424249388e7,1.9154208133503674e6,2.0445445564917673e11,1.8383564963052545e11
-0.0007500001229345798,0.25526927613168926,0.0003517065497517127,1108.5469204968679,22.178021479330457,-1.5378438042432789e7,1.8010193394217712e6,2.651813585950275e11,1.7566298114011334e11
-0.0007600000826641917,0.26397634076024107,0.00033867498861148946,1023.0980286019827,20.800610311303682,-1.4456666484476525e7,1.6636461493184455e6,3.0799524132986237e11,1.6044923892165738e11
-0.0007700001006014645,0.27230635207069265,0.00032331475179410765,932.3937459660725,19.144858685502108,-1.3182154860321332e7,1.4966136980067801e6,3.093754381880537e11,1.4730873571607764e11
-0.0007800001185387373,0.28023425818777997,0.00030870250073460184,847.0008235730002,17.35646929468293,-1.2116616920494052e7,1.334542597819538e6,2.80825775975038e11,1.3140158472325449e11
-0.0007900000782683492,0.2878119083341092,0.0002960395961162721,768.8792477676681,15.824437631955506,-1.0938985610972863e7,1.2205039509489913e6,2.933626367071799e11,1.226198324580034e11
-0.000800000096205622,0.29496919729469245,0.00028185997021136326,691.8871069516705,14.321292450900373,-9.549928423997393e6,1.066444726496627e6,2.6136937407898074e11,1.0600434799401839e11
-0.0008100001141428947,0.30174656856757964,0.00026535788068469485,615.3726129017432,12.729725935641708,-8.54326613723271e6,942919.5852986888,2.3698507853761768e11,9.60791982525482e10
-0.0008200000738725066,0.3080814081626478,0.00024970912753067605,546.3406544271995,11.421014590990941,-7.234416075827209e6,834452.5534105876,2.0669392989365674e11,8.443886094791975e10
-0.0008300000918097794,0.31400298382193725,0.00023370077487793015,481.8355357807903,10.311938892046461,-6.06197104969461e6,705856.9920985003,1.8063690015942697e11,6.574259256759755e10
-0.0008400001097470522,0.3195282356518034,0.00022172798517439713,427.34763467081757,9.357732028215166,-5.092468117842089e6,599171.5434348056,1.5205641976593973e11,5.229447054168164e10
-0.0008500000694766641,0.3247394827908574,0.0002101462577225717,380.76855624103104,8.508446845005258,-4.1565345909516914e6,522915.6505583677,1.3136072681338246e11,4.477347693064209e10
-0.0008600000874139369,0.32955395369664797,0.00019704746805392678,337.60308612771513,7.60680424876775,-3.353282724658311e6,424709.2492268264,1.0233531969228868e11,3.3108167982994114e10
-0.0008700001053512096,0.334010670805571,0.00018384185346530008,300.4509099012289,6.8221373035732045,-2.7659712880192855e6,346254.0609971813,8.168809760243364e10,2.3476860300202175e10
-0.0008800001232884824,0.33817041176148915,0.00017128316048915362,266.3806115609798,6.023622921496317,-2.2721655702254125e6,285402.4428305864,6.3427786254289505e10,1.748687080985727e10
-0.0008900000830180943,0.3420092954030553,0.0001623950227081176,239.16033653930086,5.371031367504357,-1.8634106203786272e6,227298.81969965395,4.661162759085582e10,1.2825278562314781e10
-0.0009000001009553671,0.34554327675876567,0.00015367613873251362,215.55869047699107,4.801255297490415,-1.530360231768102e6,184467.20840130083,3.241765231632261e10,9.152123132933477e9
-0.0009100001188926399,0.3488383830953798,0.00014400569482451281,194.61670391273057,4.261511943223469,-1.1540575081502672e6,148687.89722943577,2.0567840148737366e10,6.388486484402689e9
-0.0009200000786222517,0.35185417708925126,0.00013625102782357525,176.6053036231169,3.754282735512855,-860758.247860654,119171.0932946942,1.3030111836552109e10,4.357859818168594e9
-0.0009300000965595245,0.3546397679789576,0.0001300863013716354,160.63441410236214,3.3680733963326235,-684451.6925716988,104143.78592491747,1.0749307878853502e10,3.556162601604136e9
-0.0009400001144967973,0.35723456623460514,0.00012624446040152896,146.15695203512158,3.090897802983047,-583479.3836688842,93466.94518294746,9.41045585011119e9,3.317686572599514e9
-0.0009500000742264092,0.35963847659949655,0.0001232767181922642,135.99982191205268,2.8134098957725424,-464313.9665789869,81077.9134461078,6.266444688101436e9,2.909846367648102e9
-0.000960000092163682,0.36183169986866437,0.00012134128598493773,129.07699614017636,2.610765383968857,-367128.73054297024,78325.84545413485,5.161115395207283e9,3.111988573321266e9
-0.0009700001101009548,0.3638528214420019,0.00011623349270012336,121.7832120476999,2.4287660820181287,-313021.98261715955,71291.90164643542,3.7754399359252024e9,2.869717996267146e9
-0.0009800001280382276,0.36575207455974906,0.00011324890643228204,115.21890294827149,2.365716104110593,-219385.5587159101,62513.363875359406,2.0975030137776728e9,2.285700352100746e9
-0.0009900000877678394,0.36754965159084546,0.00010985804208735219,110.12697733059375,2.3469867373172075,-185861.12091780244,55753.056827543434,1.5922730416287694e9,1.8646748531571991e9
-0.0010000000474974513,0.3692273729640881,0.00010899533799980063,106.02611165752083,2.234858309571747,-199848.7701095992,51751.34130755529,6.865997192180724e8,1.5606291083166182e9
-0.001010000123642385,0.3708458711938462,0.00010963252309498937,105.17555090734956,2.138442552664778,-167878.96943322604,46853.11838062508,-2.6453704310562876e8,1.2138028673892987e9
-0.0010200000833719969,0.37234416454259756,0.000108790842159889,102.60408419408078,2.067841730172478,-91695.54610678117,43216.6678883722,-1.601040379115924e8,1.077893745485601e9
-0.0010300000431016088,0.37375610420366867,0.00010762527973333777,98.17204716033662,1.9569491201599138,-88788.23599377659,39439.78107956406,-3.67679551358439e8,9.726231018580168e8
-0.0010400001192465425,0.37510005919045036,0.00010630296961143066,94.96015399259979,1.8509159484960307,-112923.3941644228,39359.823801626604,9.315256947455965e7,9.566124514112278e8
-0.0010500000789761543,0.37640445708623754,0.00010403524074145427,92.13303631774299,1.8231229401538074,-95423.84301308468,40464.75551234588,1.0976890748243513e9,1.0060918705972047e9
-0.0010600000387057662,0.3776401481364096,0.00010287577503093005,90.81926782071152,1.847157856491546,-85153.25071179094,41249.16750552031,1.6134108072411757e9,9.718172140526493e8
-0.0010700001148507,0.3788096166303785,0.00010233102813775025,89.07189915738284,1.8435813204723028,-63722.02731481512,39365.806491832125,1.104401311533152e9,9.686915784275519e8
-0.0010800000745803118,0.37994309093403844,0.00010024070009866425,88.6551099559516,1.8582939693986358,-40193.06336162955,43764.054437194165,1.9920542495687554e9,1.3459614013177934e9
-0.0010900001507252455,0.38099256191485975,0.0001014066699200379,88.83552635230193,1.800640084160542,-44626.39961847721,42435.02025008528,1.04829110362417e9,1.29194967197479e9
-0.0011000001104548573,0.38198834409104293,0.00010233833245842724,87.66162064781568,1.7458462479797576,-41882.43216067922,40803.808290524015,8.056654496801198e8,1.2360712796869452e9
-0.0011100000701844692,0.3829454906861587,0.00010120705545184981,85.27096683161473,1.6910915977507561,-30013.103697956427,38654.466489283186,8.297338425057715e8,1.0736650287508205e9
-0.001120000146329403,0.3838974593874706,9.911139038899693e-5,84.08971615941124,1.6927528880035851,-30322.730572259952,37111.71080735017,1.0509880499230744e9,1.038539062493102e9
-0.0011300001060590148,0.38484118717136406,9.654799639392538e-5,82.54034611579961,1.6602532339116136,-30720.786181257216,34129.370582101874,6.578740726799682e8,8.469819539800612e8
-0.0011400000657886267,0.3857582328834565,9.58061556805016e-5,81.99901924727922,1.6119211597847458,-34090.76935055321,33302.895195301426,4.033689285084232e8,7.656818798557285e8
-0.0011500001419335604,0.3866870380289971,9.619930353829106e-5,81.39808395173401,1.5899197999572443,-41500.740175515195,31687.26004339283,-4.522146953507197e8,7.819313521180358e8
-0.0011600001016631722,0.38765014778193446,9.718071819623745e-5,82.46943011869296,1.6248017055159003,-75473.90400092855,32342.123510269153,-4.9402531553291136e8,8.021351726049236e8
-0.0011700000613927841,0.3885954938976844,9.65492508682444e-5,81.97283676714856,1.5796864443729663,-73850.61920375671,31966.63930496111,-6.134032164833047e8,7.737090802908711e8
-0.0011800001375377178,0.3894794936996591,9.465311851061934e-5,80.2319642136592,1.5553851436653832,-39296.50814665252,31995.935665805486,-4.8978635545672107e8,7.793599415999248e8
-0.0011900000972673297,0.3903085145404679,9.298427353550859e-5,79.22118202000449,1.5954560180112813,-44724.221368161954,31340.024782177472,2.2670190939721137e8,6.734541287991023e8
-0.0012000000569969416,0.39113433722392094,9.249739473430716e-5,78.06879506407732,1.614043679237745,-46162.66118368993,30770.692483855633,5.795110464226172e8,6.804789272196186e8
-0.0012100001331418753,0.3920005543940535,9.325431135993088e-5,78.37120484465801,1.6113684535259247,-41659.929279496086,33247.09474318593,1.0767706671809814e9,7.594545236420989e8
-0.0012200000928714871,0.39283410637569033,9.52390483877764e-5,79.02732408313588,1.6136195107119462,-79871.48206329868,37817.443952805144,2.0698656511011653e9,1.0302457129198084e9
-0.001230000052601099,0.3936980859955484,9.59993218875397e-5,79.20117423653517,1.6032449497922123,-92160.99896266546,39326.2744019278,2.2372181795604525e9,1.2602521601026697e9
-0.0012400001287460327,0.39458333965090037,9.41871092782696e-5,78.0480821858964,1.55610910690033,-64729.330030594145,35315.88300898373,1.085876889704176e9,1.124269184309544e9
-0.0012500000884756446,0.3954345575726068,9.077862787733154e-5,77.27225916435808,1.496374704359724,-51864.28883052804,29499.240493390414,-1.0897944660968637e9,6.458040578442129e8
-0.0012600000482052565,0.39623909523226875,9.007362028957712e-5,76.7989698801184,1.48018558567628,-33499.06813714348,27528.61203768667,-1.2810281850884676e9,5.434784607734014e8
-0.0012700001243501902,0.3970642153720023,9.248719646144893e-5,76.07268372642274,1.5211805707188217,-23179.383663820452,30247.931118942262,2.184077005299132e7,7.164271634328591e8
-0.001280000084079802,0.3979094454447269,9.410056883861428e-5,75.14593830967873,1.5592736469878812,-9421.103812695259,31921.91292451256,4.441828621972124e8,8.509633804901688e8
-0.001290000043809414,0.3987039778952018,9.431391091695384e-5,75.34525414929496,1.5403855396280828,-24852.23419986162,31128.37417509734,-5.527014113179416e7,7.368959697579467e8
-0.0013000001199543476,0.39945592220920373,9.469129426280307e-5,75.53850227168245,1.525963606639404,-50870.50475930436,30309.50373456708,-6.308932439868864e7,6.44031288353849e8
-0.0013100000796839595,0.4002007856847308,9.369062288546874e-5,74.26717870754119,1.4692105401689124,-34012.20412164343,27370.184838311878,-5.654491649791406e8,6.404133915066185e8
-0.0013200000394135714,0.4009244035819077,9.311670803748721e-5,73.29316484191413,1.4468381342871828,-25792.76797471449,26652.134607526958,-5.271433282774409e8,6.264887869730285e8
-0.001330000115558505,0.401659374242654,9.260541571649551e-5,73.77214973619573,1.4442050158646547,-17256.09920011889,25904.332206171635,-9.109926771062213e8,5.471518612074217e8
-0.001340000075288117,0.40235945660393363,9.19943106260554e-5,74.43657941984335,1.4761970832894005,-53846.52661329783,27605.198519397007,-3.321460935410466e8,5.954316046267715e8
-0.0013500001514330506,0.4030710803582503,9.27897061243625e-5,74.29649294011195,1.4662342097637864,-84141.84389020274,28671.35368212877,-1.1651631499728516e8,6.382654631914003e8
-0.0013600001111626625,0.40383690755727614,9.341564907532792e-5,74.80798619304572,1.505466379916292,-112083.56820188041,30707.078908309508,-5.340785454756437e6,6.964000961782638e8
-0.0013700000708922744,0.4046075869655289,9.145135696600754e-5,74.02158302525554,1.4788264452476951,-116357.97450825959,27803.883354449164,-4.699850225108974e8,5.551791255764046e8
-0.001380000147037208,0.40540297615294163,8.905375403503378e-5,72.74833812576203,1.4366090212879157,-118274.86470326406,27152.096384145956,-1.2794693687837174e7,5.697397398600371e8
-0.00139000010676682,0.40620337350759095,8.882340301097607e-5,71.32255649605693,1.38725624821152,-122929.62635660562,25835.76184599152,-1.6665215047584888e8,5.726810639124522e8
-0.0014000000664964318,0.4069245676331225,8.798563589607532e-5,70.93096262876263,1.3957880523107133,-85130.2094399026,26156.067161113384,1.09495602310765e6,6.012785238554242e8
-0.0014100001426413655,0.40765104445667266,8.649892984253687e-5,69.95425590039429,1.396023821847092,-69098.15715799505,25971.201916896287,1.7048543428556836e8,5.542724307163836e8
-0.0014200001023709774,0.40837351739396727,8.746070510520669e-5,69.69421945556306,1.4059665242090655,-72088.45459274424,25871.962189444796,-2.4896737984882176e8,5.152771521610116e8
-0.0014300000621005893,0.4089841500395092,8.941001078220057e-5,69.94896489305714,1.3964602458391893,-46671.18437496241,25938.811164253322,-2.851773274990739e8,5.084551351244969e8
-0.001440000138245523,0.40958035264239806,8.813657241172807e-5,68.1586832981323,1.3519542842899643,-19044.47109723296,25249.62928291095,-2.6531328420593372e8,4.940659564256803e8
-0.0014500000979751348,0.41021649914993313,8.61329887560741e-5,66.77096930513588,1.314454609305489,-37638.58521641683,23924.092731767818,-6.442655903680513e8,4.800839994011854e8
-0.0014600000577047467,0.410910484982136,8.63758261474111e-5,66.25630544338904,1.280568944049823,-47725.481739714014,23567.67678392943,-3.397357078735418e8,4.476968234278933e8
-0.0014700001338496804,0.41163281221851983,8.74901280502242e-5,67.01551042259526,1.3379883361669154,-59393.77176961977,22864.023803724656,-4.7137572730111474e8,4.2023804285348755e8
-0.0014800000935792923,0.4123118038703577,8.70610900499377e-5,67.88216286956605,1.3747539480148128,-54697.578665483474,24484.202912827343,-1.9629999191633564e8,5.0333052197973126e8
-0.0014900000533089042,0.4129854134277036,8.620132585776495e-5,67.60612407468771,1.393187547750189,-20783.277801807057,25394.62106508976,5.0988258753611344e8,5.39871771089893e8
-0.0015000001294538379,0.4136928264680316,8.512315716855858e-5,66.73897139560972,1.3633675310267916,-27734.717080685892,25381.893925492226,3.545305647885695e8,6.160717766024812e8
-0.0015100000891834497,0.4144263237164534,8.478905334618614e-5,65.51176040485281,1.323537500841747,-59256.15176780014,27467.891172557203,4.834243363130956e8,7.69806813786944e8
-0.0015200000489130616,0.415089253827597,8.636305928474324e-5,65.47144123119041,1.2909947304017888,-92756.55149669685,26377.522388433223,6.425454337896614e8,6.832972354238064e8
-0.0015300001250579953,0.41575699757576196,8.721597115033193e-5,65.0625155675596,1.3177065632921239,-82019.57706554214,27495.763570108218,1.1301514277105272e9,6.701214898247851e8
-0.0015400000847876072,0.4164698609107231,8.62968135382671e-5,65.74827219735032,1.3169884464360904,-28043.88012281092,25793.008710818474,3.855345874576441e8,6.569908618741255e8
-0.001550000044517219,0.41717779288070117,8.635440460167555e-5,65.61036354788284,1.3170962256830925,-21155.45001805276,23755.501894911347,-2.2690857132668158e8,5.3422688587493926e8
-0.0015600001206621528,0.4178330197743324,8.768625223955989e-5,66.0765278761359,1.3219659203658,-7666.165174490557,23592.454541098818,1.587628960427521e8,5.1605315836623067e8
-0.0015700000803917646,0.41848045695037545,8.732047452227522e-5,65.82052840958073,1.3015951981259521,3933.7933693330187,25219.604717493436,3.376211274779257e8,5.0627055604360265e8
-0.0015800000401213765,0.4190416079270833,8.618064392912925e-5,64.25878193268555,1.2817019723551535,-38250.18396566944,25789.625089137793,7.322918034730059e8,5.777578386222858e8
-0.0015900001162663102,0.41962704117939614,8.384331401190794e-5,61.78179914577409,1.2145188949696226,-29884.058851331483,22424.39919080301,5.767525667058762e8,4.742902130885705e8
-0.001600000075995922,0.4203702489516936,8.377705490725757e-5,61.42572077089129,1.1853931594169216,-4902.147404702937,20757.27387064503,2.513190038462419e8,4.2362613612399215e8
-0.0016100001521408558,0.42111606230428467,8.42528080288042e-5,61.691511447830536,1.193324012568426,-2400.127977592082,20534.624894468907,1.1531589783981498e8,4.2226316002626175e8
-0.0016200001118704677,0.4218364029076533,8.570963577135067e-5,62.50216816549207,1.1965599116303645,-31058.01330190909,20159.5521672374,-2.5593244094467035e8,3.900701242988035e8
-0.0016300000716000795,0.4225359148994963,8.60361180671752e-5,63.34998615848206,1.2109515734043932,-50852.48735034193,20128.24340846046,-5.874320997714194e8,3.80838847590921e8
-0.0016400001477450132,0.42314928958051007,8.542815654352623e-5,63.123023224620745,1.2022396423558093,-52441.76760503237,19972.66405221114,-7.200522462990577e8,3.9551599938127625e8
-0.0016500001074746251,0.42367899181920243,8.518393381384107e-5,62.79952358517607,1.238295907536984,-44818.63743748039,23284.953853502808,-1.3408537771654159e8,5.210965699540605e8
-0.001660000067204237,0.42422013460953034,8.45974623467363e-5,62.20526858252564,1.2862620579675434,-42295.16839387149,24504.665641613934,4.808206506543352e8,5.825678283069476e8
-0.0016700001433491707,0.42485132507338996,8.283605828679578e-5,60.96948331155,1.2733393417805552,-33371.196411152094,22364.013928098553,2.92304951812438e8,4.520545127659993e8
-0.0016800001030787826,0.42549079408382,8.119520623191662e-5,59.627715143197676,1.2107922729658742,-38168.83400008601,21176.132236100017,1.6489640680956802e8,4.246144247456256e8
-0.0016900000628083944,0.4260609163293499,8.00929082587252e-5,58.68155756171748,1.1299896237818745,-14377.407019554128,19446.81916539873,-2.8637346591153187e8,4.1005018166784984e8
-0.0017000001389533281,0.4266601506306904,8.238334938629938e-5,59.57859420965832,1.1107488464749635,-32291.29196698739,19061.9575378927,-3.809924489222999e8,3.7769136547577447e8
-0.00171000009868294,0.4273021494107318,8.296172193220474e-5,60.40411574583834,1.1502833724230266,-47331.50216118943,20069.06226285418,-1.685684003677488e7,3.668978664160444e8
-0.0017200000584125519,0.4279871683064211,8.208687118173695e-5,60.25146168698324,1.2229366339225798,-32537.29965426665,21396.33006807669,3.367992949438434e8,3.878345547282554e8
-0.0017300001345574856,0.42863928599883777,8.008306644160943e-5,60.109670189407574,1.199065349168865,-43168.13633677045,21984.182232827887,-7.741924963883604e7,4.331397932591874e8
-0.0017400000942870975,0.429285047942924,8.029788321285452e-5,60.15747756104672,1.1961479026763855,-38788.87015505418,20744.62125355478,-1.222878407595391e8,4.015466629280576e8
-0.0017500000540167093,0.4299440752802003,8.01277098440189e-5,59.17632941052794,1.1988746199762534,-34769.39088691769,21127.865772282676,2.1485427894316874e7,4.318275669138676e8
-0.001760000130161643,0.4305824693136034,8.097044998111523e-5,58.26314486116764,1.2060213163456472,-27738.131155417566,21036.614213854435,1.597720901393521e8,3.956526860836433e8
-0.001770000089891255,0.4311649786299963,8.213901276627996e-5,58.148913767761414,1.2047728387383627,-32049.309722917766,21461.59758005225,5.393646527668371e8,4.0639430551755863e8
-0.0017800000496208668,0.43168288562060914,8.23250772140515e-5,58.84812797091554,1.170776771829289,-43143.1894719152,20498.540978655878,6.4518947867438994e7,3.950737346443926e8
-0.0017900001257658005,0.4321766646310108,8.097513764052254e-5,57.562537536467936,1.1219824200644255,-57009.50642216724,18457.36403270239,-8.386868470382334e7,3.381015971915919e8
-0.0018000000854954123,0.43267995802148423,8.023910987088198e-5,57.28208936519662,1.1179110813684632,-49429.2253273365,18499.5052175518,-2.6158525639543474e8,3.2705921337102956e8
-0.0018100000452250242,0.4332413488481544,8.053071861030678e-5,57.48998953718472,1.1338550502845774,-44245.7426293834,17682.825920052772,-4.8847991385963124e8,3.581837088447285e8
-0.001820000121369958,0.43383944962449017,7.902972654878033e-5,56.65111212569624,1.132410936793,-47837.07239362528,17198.62944898231,-2.965749977296419e8,3.350804164888622e8
-0.0018300000810995698,0.43444156217493013,7.808299780852175e-5,56.14615427274324,1.1148024635972893,-36316.55512294455,18063.963356940098,1.666304456341003e8,3.527586500705854e8
-0.0018400000408291817,0.43506166023638826,7.819916936690519e-5,55.89183164111474,1.080141471616693,-27884.480500003756,19296.65840669332,1.1422744172110303e8,3.7618324691663694e8
-0.0018500001169741154,0.43571657401146974,7.864974138297145e-5,55.91073630080468,1.0890954039486094,-35280.99662713042,19107.427867855575,-5.160635891664067e7,3.4059122771885836e8
-0.0018600000767037272,0.43623639749244913,7.700154149714525e-5,55.68881018073904,1.098622705901368,-31682.12572140624,18193.59295447725,-2.7755946893711627e8,3.556839103970444e8
-0.0018700000364333391,0.436739678621484,7.6017889959121e-5,55.285829635492156,1.0273736582496518,-25922.532170649072,16264.200681564325,-5.955430482947079e8,3.0422042974103546e8
-0.0018800001125782728,0.437250890776678,7.582780368523788e-5,54.9191775227046,1.0453617900600805,-22266.712913666182,17810.418224092104,-6.775549815007333e7,3.375961537653871e8
-0.0018900000723078847,0.437787822413614,7.725222959975604e-5,55.03570131288231,1.0570256944647693,-10220.675386855584,19722.304941823164,2.977098060782025e8,3.681595918695672e8
-0.0019000001484528184,0.43834195345359045,7.711151994960997e-5,55.01389480864487,1.0618177782392269,3350.6938780541145,20066.552901116727,5.587602220188391e8,3.845368056240943e8
-0.0019100001081824303,0.43891320346081536,7.626112233015284e-5,55.18479024833334,1.081888087145729,-17669.319299051494,19260.57588656094,1.884605373787514e8,3.770341676435007e8
-0.0019200000679120421,0.4394501214792082,7.68297124131042e-5,55.797731648863774,1.1092074021240792,-32317.60773059549,19194.776019992347,-1.1496750044083376e8,4.564460321802279e8
-0.0019300001440569758,0.4400198558371921,7.912140136230326e-5,55.98918351283357,1.1180979180072026,-44120.818128592575,18267.60554116079,-1.5253256920738354e8,3.8520157665000683e8
-0.0019400001037865877,0.44054018762019714,7.95499656052429e-5,54.22574124708504,1.0809084300180278,-38909.07296852053,17529.927234088023,1.6085606445597857e8,3.237367151843761e8
-0.0019500000635161996,0.4410669212260344,7.716793433423925e-5,52.390445145294066,1.058878063005411,-49450.97305004019,16568.211393922404,4.588371899620505e7,3.5381260103075117e8
-0.0019600000232458115,0.44154694455536037,7.678934867077899e-5,52.317084022231995,1.0415084885829717,-63390.80098038192,17507.841304787467,6.14606428050462e7,3.5544928870530117e8
-0.001970000099390745,0.4420976161881349,7.767628059645167e-5,53.73969660668204,1.0396377238909726,-63458.72523588261,17713.13730554429,-2.8180334171793725e7,3.734248095287097e8
-0.001980000175535679,0.4426967322186621,7.790229612074141e-5,54.54773007690486,1.0931853109546548,-63279.81287524978,19114.957864902055,5.368660184174552e8,4.1602361021893686e8
-0.001990000018849969,0.4433128661113791,7.846644652345263e-5,54.71837817876007,1.1214308724318762,-31552.329041856363,18928.659288453026,5.560587109435034e8,3.638930414988105e8
-0.0020000000949949026,0.44387738933525883,8.052564202280844e-5,54.79018270646815,1.1218523707303965,-12622.79841045382,19647.674430221527,2.951975375151108e8,3.985351730414761e8
-0.0020100001711398363,0.44437408856327537,8.208424063772883e-5,54.13876739730787,1.0935085154359918,-16570.786228872363,18634.976194316892,2.38419158211091e8,3.567671318830179e8
-0.0020200000144541264,0.4448917034250805,8.045982927989609e-5,53.46438007818221,1.1096556031887588,-3434.307871015755,17896.043942558637,7.091128703895258e8,3.4590684033163553e8
-0.00203000009059906,0.4454306042247632,7.829578806473955e-5,53.86509797073725,1.108781780832557,-24718.942055959767,17936.637761541024,1.0563069354944222e8,3.544024659432155e8
-0.0020400001667439938,0.4459621622295175,7.80580610253116e-5,54.102792696722666,1.0836521454627368,-45994.3635231724,18419.575131074267,2.277554983306648e8,3.679842047208877e8
-0.002050000010058284,0.4465075749536047,7.945711890972023e-5,54.18238329446422,1.0787475337164456,-39781.852975989044,18194.767941556358,4.381169915522013e8,3.623313833562665e8
-0.0020600000862032175,0.44701571166771453,7.831499893342516e-5,53.95875046188248,1.07411351047592,-16921.590457516624,19847.774857409862,4.816859148400773e8,5.251550900107015e8
-0.002070000162348151,0.4475071896493142,7.759323804354934e-5,53.743858196454205,1.10564563577144,-37441.03350061311,20072.034044157073,3.163987039134116e8,5.294299505251123e8
-0.0020800000056624413,0.44803247774575755,7.771077334853071e-5,53.744376956784905,1.1105734015225708,-33285.49116983646,17073.49854168684,-1.3477687670292538e8,3.475100481058994e8
-0.002090000081807375,0.44858198883888034,7.696978973014588e-5,52.771753442147876,1.0759719077716479,-21252.855476822617,16206.449051141555,-2.1157826938707566e8,2.826375236623129e8
-0.0021000001579523087,0.4490901050373622,7.658981025208364e-5,53.53561131417068,1.088432435946098,-14594.058665484223,16846.014896198707,-2.1364025814929596e8,3.094886670899809e8
-0.0021100000012665987,0.449616257479328,7.549144166488262e-5,53.25445094902089,1.0276192228217673,-12475.981752298267,15899.235094209036,-4.21347958559146e8,2.7540303415820825e8
-0.0021200000774115324,0.4500908378081284,7.480904619367257e-5,52.513078216652055,0.9928241438127198,-9076.299520112787,16800.482416401963,-4.3099403309850353e8,2.971297216416154e8
-0.002130000153556466,0.4505413175932774,7.627105034292887e-5,51.882413252479324,0.9987245055200914,-17568.73231410039,16692.011519916265,-3.561138049405202e8,3.0550075149698645e8
-0.002139999996870756,0.4510268736755535,7.71017474176693e-5,50.97838166194256,0.9916099251758455,-20519.95062767075,15184.540770434563,-5.912270676911821e8,2.649836985149766e8
-0.00215000007301569,0.45154316382140386,7.587676590500347e-5,49.474237317643585,1.023851793596414,-23501.089973889382,15477.601857168882,1.3461832460476425e8,2.5603208213100925e8
-0.0021600001491606236,0.4520517478318364,7.603245314213672e-5,49.54016533763144,1.0058905430560852,-28946.834700150735,15568.33166175008,1.481745963121648e8,2.468755762259878e8
-0.0021699999924749136,0.45258732085540565,7.407432148435352e-5,51.173698063530765,1.0320495670668248,318.49854912926025,14836.74305763078,-8.197018864989938e7,2.4168745811417904e8
-0.0021800000686198473,0.45313746780297404,7.223891351155062e-5,51.56475809677141,1.0230108610556965,4656.5601228907535,15852.801297239102,-9.5459199037871e6,2.8749792927779925e8
-0.002190000144764781,0.4536581292685531,7.27894049517868e-5,50.90339628982299,0.9792154630101129,-2242.07195203348,15885.409555262311,4.068748138110282e7,2.976938452855913e8
-0.002199999988079071,0.45415906163986103,7.562719611605051e-5,50.5417379872941,0.975314519086929,-21669.924752311137,16687.15450086269,6.551183490770608e7,2.986665293402761e8
-0.0022100000642240047,0.4547068584809671,7.54407433619491e-5,50.2703623630456,0.9831854158459847,-22710.269748877974,17312.99990607818,4.190502405740528e7,3.345759811584653e8
-0.0022200001403689384,0.455164148794016,7.496968914443219e-5,50.32285622336748,0.9903458101587235,-11176.319985193248,15734.501732985225,-2.289992085028752e8,3.148573141514116e8
-0.0022299999836832285,0.4556215228416374,7.351350292065465e-5,49.395421617023395,0.9879227023861096,1390.5126493607966,15841.51268157365,3.135125887252948e7,2.836651920521402e8
-0.002240000059828162,0.4561015794342906,7.185171296009416e-5,48.06182411280367,0.9973424166363254,12888.386775537303,16116.624185858242,3.726568257634837e8,2.918326125370149e8
-0.002250000135973096,0.45658859307433614,7.24593478415998e-5,47.855722006419775,0.9414373895669939,6688.395159962755,14375.415151028006,1.393401886879718e7,2.5277825196177116e8
-0.002259999979287386,0.4570674061849486,7.03447272466847e-5,47.45402830055079,0.9265482422093686,2470.794254815084,14301.529337974795,4.145602746442405e7,2.4718290240372983e8
-0.0022700000554323196,0.4575106273780286,7.052776624365385e-5,48.436440712995555,0.9446629838144249,-25335.851547706578,15496.396906967879,1.4474445560224733e8,2.6002504723699975e8
-0.0022800001315772533,0.45798296149868384,7.232139289094759e-5,48.5338140479754,0.9158184450081669,-19833.94435424605,15793.699928448312,1.8389932543132544e8,2.9882927665189856e8
-0.002290000207722187,0.4584766480646504,7.247039626641473e-5,48.34541182962002,0.9379544257237855,-21590.895772834854,16779.090139976342,2.9437675648417366e8,3.9203493122763807e8
-0.002300000051036477,0.4589895496377549,7.287780914497464e-5,47.64612446459492,0.9833578850345631,-46454.53131213248,15645.03522552605,1.2996822694713564e8,3.3478857106961375e8
-0.002310000127181411,0.45947276309191926,7.20257991315778e-5,48.15765493205666,0.9713999539430724,-44401.96674441718,14408.461632447727,-2.124738480047621e8,2.569039131948697e8
-0.0023200002033263445,0.4599357651554457,7.185924718462145e-5,48.38992597138453,0.9292004691827632,-34027.210524455644,14148.528419437058,-3.576669778023573e8,2.318071162378698e8
-0.0023300000466406345,0.4603523404055164,7.301584487456121e-5,46.604029245444735,0.9194443564145889,-18790.272236528937,13755.89818335914,-2.095152458946991e8,2.2028578906354758e8
-0.0023400001227855682,0.4608115084589578,7.463823083730778e-5,46.83441945301698,0.892398079616763,6991.686555175716,13728.26248023639,-1.6876851548782718e8,2.4002347734446976e8
-0.002350000198930502,0.46135347033413165,7.423537725425813e-5,46.898514490299284,0.9317571230348792,-15598.456011520146,14735.926131114322,4.01370355449667e8,2.8465383317625666e8
-0.002360000042244792,0.46190685850832963,7.264809563578698e-5,45.54208313279416,0.936067225867255,-19751.149024935472,14178.49489067277,3.275104705277899e8,2.5040619851473695e8
-0.0023700001183897257,0.4624414325184017,7.04041671026802e-5,45.367840016099734,0.9222470847890231,-23137.688672453944,13818.235095957401,-8.30320022853985e7,2.5430990008903813e8
-0.0023800001945346594,0.4629420235452822,7.01298055881519e-5,45.39346342784025,0.8956584579511556,-13004.05084719124,13226.772387867884,-2.21181192071981e8,2.1930912818660116e8
-0.0023900000378489494,0.4633348482068861,7.070440341361933e-5,45.67903169165347,0.8981297189266094,-11204.187075044008,13488.53373153574,-7.879338984054154e7,2.1400036693566442e8
-0.002400000113993883,0.46370744624608795,6.983065688160347e-5,46.509625077132846,0.9536955209504282,-2362.728567550148,15752.784976595442,4.206251972442786e8,3.076033394335413e8
-0.002410000190138817,0.4641067920841503,7.002042481340979e-5,47.073198943154644,0.9508448010119273,1464.7279009951906,16364.53140736652,3.947995796825579e8,3.1958710494460636e8
-0.002420000033453107,0.4645657415983377,7.063942589665991e-5,46.12345572263761,0.9189743334377298,-17357.78814347222,14196.3685047882,5.782110527781873e7,2.466119783554506e8
-0.0024300001095980406,0.4650717050476353,7.292667823713491e-5,45.51726548441648,0.8862679507588179,-24329.745692487704,14250.770217163885,1.2536033680982295e8,2.5223613047010595e8
-0.0024400001857429743,0.465552259825769,7.250621624294326e-5,45.459729197072235,0.9117609005244048,-24644.746614950105,13981.186495708285,5.89151384896538e7,2.6362902898168617e8
-0.0024500000290572643,0.4659711524767923,7.112467117123901e-5,45.469160234194824,0.9231296493244029,-17679.820041136078,14121.186442397626,4.1583713254766695e7,2.5857197322986352e8
-0.002460000105202198,0.46637368853829125,7.14462247153543e-5,45.85123097755263,0.9102642481049409,-16321.728069014558,13154.048004986878,-1.875517328880029e8,2.1032183848160267e8
-0.0024700001813471317,0.4668544532544098,7.181930575370598e-5,45.779371599827876,0.8912041680333556,-26170.76545203583,14365.314749986148,6.099518122245307e7,2.6742274464738533e8
-0.0024800000246614218,0.467316754200973,6.986311701425807e-5,44.79148651231936,0.8938270722295627,-31975.309269413632,13855.08684188371,9.912737458872458e7,2.868080950593677e8
-0.0024900001008063555,0.46773975134775336,6.81307009145448e-5,44.16147543864927,0.8866249140873288,-46880.628117398715,15338.422286721012,4.2771860777679485e8,3.151059213265208e8
-0.002500000176951289,0.4681613554565114,6.741841051543291e-5,45.208462689372276,0.9072090898742868,-37250.397976353815,13419.73071702906,8.776562482776348e6,2.2205507903614917e8
-0.0025100000202655792,0.46859590457516687,6.777081863804872e-5,45.879566204461604,0.9441878565716489,-32901.57705222115,14178.778866486924,1.6484256284245804e7,2.2325038105443528e8
-0.002520000096410513,0.46904620032117794,6.845693233743765e-5,45.59183329958143,0.9629657236483048,-31595.337510675836,16190.152946939696,5.594772658224611e8,3.153455132520002e8
-0.0025300001725554466,0.4695373249958912,6.809068191166945e-5,45.53216828507275,0.9357683700638276,-17697.454505008798,15422.066772784045,3.558087413755007e8,3.099166168822154e8
-0.0025400000158697367,0.46999340618962304,6.740139943718937e-5,45.66059067896491,0.9070096001161505,-21694.445387581585,12941.033138154406,-2.3635258700884956e8,2.2644291826805955e8
-0.0025500000920146704,0.4704378439391383,6.61016935145994e-5,44.185561195848,0.8959007596087598,-22843.153804571855,13770.669520040814,1.532516646592947e8,2.6662575756140178e8
-0.002560000168159604,0.4708311083921232,6.691165499274722e-5,43.244257575031014,0.8562791262083446,-17926.180195770878,13356.057174880594,1.0685456038483764e8,2.2106772048786476e8
-0.002570000011473894,0.47127272403825116,6.957918355532207e-5,43.83180635826695,0.8776356003419635,-5399.1947249589275,12835.734126443858,4.94411197890933e7,2.1992946155179572e8
-0.002580000087618828,0.4717402322113049,6.863059700199116e-5,43.9575535278912,0.8524273964932807,-20792.626122023466,11639.712881032683,-1.7649048236093134e8,1.8165104769110253e8
-0.0025900001637637615,0.4721891186941764,6.661948867670507e-5,43.106241906487625,0.8258898545471148,-13239.603201254764,11598.571948631014,-4.098942698102156e8,1.6397625741328713e8
-0.0026000000070780516,0.47261160608368896,6.586290508465856e-5,41.88145388830678,0.8259334659123028,-11387.123873144506,12125.479737511645,6.3695932021234125e7,1.8226760465134543e8
-0.0026100000832229853,0.47302967294408604,6.698060026043543e-5,42.255281702923796,0.846677544899216,-3054.9573332728683,13065.575525776705,2.56419795434298e8,2.2666586367009184e8
-0.002620000159367919,0.4735236070866295,6.993006538578492e-5,43.53333324941697,0.863864753709817,-10407.784859364203,12999.68883168624,1.0362739035930032e8,2.078656620223866e8
-0.002630000002682209,0.4739638301304947,7.197133887772587e-5,44.31593568381091,0.9197121952058332,-31750.719407637065,13609.490299074787,2.5554675719071525e8,2.1097846455345002e8
-0.0026400000788271427,0.4743720156289873,7.181139020725623e-5,43.8939443225042,0.8873877050745123,-20635.720089580136,13113.323790757548,1.3380098470841531e8,2.0345039288711354e8
-0.0026500001549720764,0.4747823769770622,7.069363107191929e-5,43.09918303359913,0.871371135073434,-29665.148145533356,12735.276307254617,-6.512142146766589e7,2.0531963025386894e8
-0.0026599999982863665,0.47520046314010356,7.00956323093684e-5,43.022337709966145,0.8700743784324354,-25018.28220223106,12833.075924419149,-1.3559181746808589e7,2.1086906627675933e8
-0.0026700000744313,0.47568328460457804,7.00426929049145e-5,43.59656252091218,0.8958155803502287,-4009.4941854189083,14208.61195335498,2.396502540563945e8,2.7006569600103354e8
-0.002680000150576234,0.4761616409632027,7.074419381177099e-5,44.0555492925881,0.8569305349909192,5096.022553384864,12593.206469427947,-2.3494982837674442e8,1.9132764296715897e8
-0.002689999993890524,0.47666137604198855,6.959163743280201e-5,43.5509070069156,0.8237395602126086,4700.765483166591,12619.648055416103,-2.6115828303413028e8,1.9719142393720874e8
-0.0027000000700354576,0.47713043332653476,6.990033622893062e-5,43.327402912766516,0.8132490817243851,15477.223013399856,12696.194721027156,-3.343958775885668e7,2.254839792129813e8
-0.0027100001461803913,0.4775121842731654,7.027487732244597e-5,44.05455560505297,0.8453379100592501,9555.311522515496,12610.853134161642,-2.954849737075242e8,2.1565858446221775e8
-0.0027199999894946814,0.477882832809899,7.036888580528885e-5,43.41131104104786,0.8539970358890873,-14535.338585573458,12376.85546352655,-2.4741184526104587e8,1.8782099294179663e8
-0.002730000065639615,0.47831427859916564,6.946619634680061e-5,42.129437821506826,0.820656670625604,-17286.161512952378,12659.755047293485,-1.8122534462016168e8,2.285599327947597e8
-0.0027400001417845488,0.4787328520918615,6.813403106182977e-5,41.76804031493341,0.7938161830660663,-10516.945872177983,12441.410017988692,-2.6089915549133402e8,2.105241669826605e8
-0.002749999985098839,0.4791638965489516,6.829549989199368e-5,40.77824245890712,0.8124645848414107,-326.76258497175536,10907.391941294361,-1.7349514859200615e8,1.7311691524038196e8
-0.0027600000612437725,0.47959769791528256,6.856954874116431e-5,40.77021396677459,0.8134095550667453,-6037.309028847388,12208.273881582614,1.532785516125361e7,2.028040339445974e8
-0.002770000137388706,0.4800253885499842,6.859974591173254e-5,40.90200851741957,0.8295386203406913,-25354.76694481275,12759.918399187218,1.6523177100221288e8,1.9815257210910088e8
-0.0027799999807029963,0.4804215843001495,6.849455587728815e-5,40.93783567825794,0.8106784806602465,-19988.069164212575,11562.759393840137,-3.5929613111776705e6,1.7653746116220686e8
-0.00279000005684793,0.48083205573685095,6.77700153279442e-5,40.757768754050126,0.8057641631865431,-19625.244526418017,11748.35875108237,-6.812101973198501e6,1.922059112355248e8
-0.0028000001329928637,0.4811812333836389,6.385296357159077e-5,39.27399716584671,0.7623417507520326,-29121.390479768437,10351.977191114356,-2.3454999178231576e8,1.6798507122952604e8
-0.0028099999763071537,0.4815467735369572,6.32228622015718e-5,39.91676951345389,0.7684216392904318,-6064.404177771797,10601.45650511324,-2.233396501620221e8,1.847179183323652e8
-0.0028200000524520874,0.4819454283392755,6.451624902316274e-5,41.16768235421506,0.8170174201757622,13196.577240474318,11185.964555367394,-2.683203773246187e8,1.824633197153278e8
-0.002830000128597021,0.4823684255707428,6.50340944897901e-5,40.108192492340734,0.7948223566639897,15121.00061998157,11239.882555649841,2.59044028153252e7,1.8663430699819353e8
-0.002840000204741955,0.482850438376348,6.567597719604936e-5,40.37610367878375,0.8058055498658382,-562.4218534787515,12547.105214019139,1.2707322593401918e8,2.056678682217883e8
-0.002850000048056245,0.48326557055992236,6.78807338145211e-5,40.295538186497296,0.8273219705012111,-12127.182052695094,13476.854672365507,4.4031909444445443e8,2.6536586263063255e8
-0.0028600001242011786,0.4836430173543754,6.796593715821388e-5,39.78808670444634,0.8137224658332838,-5954.1489429324765,12497.726215717741,3.2017598345438623e8,2.3193566144995677e8
-0.0028700002003461123,0.48401949760777674,6.8384722496887e-5,39.51011052545032,0.7818514141583218,-9790.528757143251,10783.122770177182,1.9022973476356648e7,1.6265143378116074e8
-0.0028800000436604023,0.4844184885491675,6.776555968532643e-5,39.744195801529436,0.7838657029633262,-19193.568309219,11098.616728760759,5.597664556086296e7,1.8041472404529387e8
-0.002890000119805336,0.48488664689732874,6.933401302571619e-5,39.97575760305849,0.8065718055288164,-26170.224130849583,11292.499423669917,1.6058869855525225e8,1.701385084009071e8
-0.0029000001959502697,0.4852398351872572,7.000377035142317e-5,39.882584350783475,0.7936911103352726,-27636.427952074413,10485.872649047024,-1.4982131792363426e7,1.6529272361077416e8
-0.0029100000392645597,0.4855951102689722,6.880192037586651e-5,39.578434709209105,0.7656697234318453,-25818.652095947684,10403.468119041072,-1.0463622064531185e8,1.5357822841432682e8
-0.0029200001154094934,0.48604689071484647,6.802659409533192e-5,39.39057734168994,0.7868048752772904,-19827.498550365734,10997.707996275367,-7.415455932707761e7,1.5390400157345173e8
-0.002930000191554427,0.48647503407918247,6.677883288380334e-5,39.84347594582992,0.8084094618533744,-11592.903509844224,11597.209244763073,8.626601331558937e7,1.89152076541487e8
-0.002940000034868717,0.48681309682699464,6.55812252014332e-5,39.633321555963306,0.8190175386089932,8549.706965072613,10786.815058237324,1.0402767789480089e8,1.620094844652805e8
-0.002950000111013651,0.48723927668617745,6.559857792959045e-5,39.96008298912809,0.8117262397098061,-6429.762713178652,11248.340022717413,1.3751529577615994e8,1.9405740530314335e8
-0.0029600001871585846,0.4876860299307386,6.686180952114281e-5,39.63103910236088,0.7793500880882506,-18625.910936852248,11092.409888983542,-3.332673968130707e7,1.9466957930515707e8
-0.0029700000304728746,0.4880916553852501,6.638593083311725e-5,38.78189295459555,0.7652401887962399,-2132.5393862833216,10238.122298510481,-9.758882628912674e7,1.6963408441715354e8
-0.0029800001066178083,0.48853028226206097,6.618881672681832e-5,38.65907617568642,0.7671200697722315,318.56374180088727,10659.30967845083,-4.0090773533018924e7,1.8036370744319186e8
-0.002990000182762742,0.48892717791539625,6.624787006383542e-5,38.80533671870389,0.7874529159178659,9960.95019546517,10722.923716487157,8.845402630318764e7,1.807079710953836e8
-0.003000000026077032,0.4893133344538051,6.504909787415707e-5,39.14690698973264,0.7894287179110264,7726.762441721924,10497.27303968316,3.530925089592617e7,1.516848434202303e8
-0.003010000102221966,0.48971019659712345,6.416004301563945e-5,39.23135797196371,0.7681923445929787,-2553.973951292817,10267.237379183383,-2.0139166092790756e8,1.540958558516096e8
-0.0030200001783668995,0.4901041057743188,6.378061580028407e-5,38.452432105082146,0.7440630414503662,1433.4165781666234,11039.839082539247,-2.8017404026586246e7,1.8537706128241074e8
-0.0030300000216811895,0.49048531639221454,6.551555207223755e-5,39.21602166444261,0.7775283608733041,-15143.612148173153,11829.994853201957,7.165258418417618e7,2.1160693577988422e8
-0.0030400000978261232,0.4908078562313755,6.561650486257064e-5,39.199466250716476,0.7895962882030019,-23558.9810455834,12183.262212952206,1.1606287534337045e8,2.2318201515290955e8
-0.003050000173971057,0.49116624188212427,6.331817277950093e-5,38.6640371378952,0.7601403076181438,-21178.517660337686,10888.964697124386,-6.326144272800222e7,1.6733369113232553e8
-0.003060000017285347,0.49152690448976327,6.219464049709123e-5,38.8520114934022,0.780393103555235,-27359.958719611255,11198.236215904342,6.0572059562887296e7,1.9104128663133946e8
-0.0030700000934302807,0.4919141031966311,6.327537633484491e-5,38.75331583358914,0.8041685321515578,-10108.055142279767,11345.040914306137,2.0288202206232533e8,1.6572101408523783e8
-0.0030800001695752144,0.49228617310472206,6.354923578592287e-5,38.635575291915764,0.7949139447179412,-17734.744609116657,10995.359776050913,1.8237143733117703e8,1.6768354164212853e8
-0.0030900000128895044,0.49267377730834416,6.368687343591893e-5,38.34964737410269,0.7851364066085922,-20001.01037560592,10758.225140723061,2.750134097771793e8,1.6015558764623818e8
-0.003100000089034438,0.49304650368847125,6.360310757241653e-5,37.953394245838595,0.751404912347339,-14314.452179337031,10826.673607489602,3.641277376037207e7,1.87863135797688e8
-0.003110000165179372,0.4934130132897697,6.446663992135362e-5,38.026598445560715,0.758487665568289,-16715.184120571023,11083.149658428663,1.2120418097356808e8,1.7403635241601515e8
-0.003120000008493662,0.49377039942462575,6.288777214879821e-5,37.36054483599583,0.7592244404461778,-26933.957914424056,10399.972860008316,1.2349153161857226e8,1.5396043260391653e8
-0.0031300000846385956,0.4941444152193611,6.387877686261348e-5,37.70413956746735,0.7647412972653455,-25643.788293777612,8731.884666299087,-3.0676772862673223e8,1.2771793627888924e8
-0.0031400001607835293,0.4945466869341502,6.463390010539223e-5,37.76062850882292,0.7472167875133179,-21182.468367151578,9347.056347895637,-3.0714507338482195e8,1.2762939781234442e8
-0.0031500000040978193,0.4949314136719792,6.371373660538336e-5,37.79690318782427,0.7542435744104273,-4023.8422313545716,10099.759172369992,-2.2390060215328764e7,1.5087265150919598e8
-0.003160000080242753,0.49531277271990554,6.387073802249371e-5,37.877435974545016,0.794447520040192,2432.1735858307993,11436.350168041332,4.264821935580156e8,1.85812748728763e8
-0.0031700001563876867,0.4957203640111021,6.34769566986485e-5,38.0598199314298,0.7804334780347949,-3831.7373823718403,11772.085189972791,3.1713202493822694e8,1.9608471634785354e8
-0.0031799999997019768,0.4961680772808027,6.452718360802484e-5,38.273651554257,0.7547652129864113,-11801.985097753844,10796.829525542878,-2.2882349229316402e7,1.7000551328336567e8
-0.0031900000758469105,0.4965623134488064,6.412139336794349e-5,37.68224804667066,0.728907761441678,-20096.96066693751,10344.712936028352,9.842312575561829e6,1.603528367882088e8
-0.003200000151991844,0.496941980271146,6.380209629883107e-5,36.592694447907114,0.7010413132739319,-13880.592153971436,9072.437838002123,-7.062286455024481e7,1.3695855229129595e8
-0.0032099999953061342,0.49728790154442504,6.557330033336314e-5,36.53660882033714,0.7228886467831039,-10901.614834553626,10472.077406386861,1.1371339932760173e8,1.914621137988178e8
-0.003220000071451068,0.4976578829955252,6.633112682829267e-5,37.81755777590906,0.7206095939172146,-18407.905353691433,10668.894514982352,-5.234803823368108e7,1.868084390615975e8
-0.0032300001475960016,0.498014272578008,6.636642788875998e-5,38.34900712539571,0.7318887294341617,-21524.027849744856,9930.661732877561,-1.4552065462164593e8,1.4989820576266825e8
-0.0032399999909102917,0.498392314641527,6.607081420456435e-5,38.39700225967608,0.7555669442016875,-14090.619988311468,10792.417738535918,5.6013494185348906e7,1.8500454310916376e8
-0.0032500000670552254,0.49876560200719394,6.50530633532908e-5,37.090689378294655,0.7252469259449398,-8044.225653224528,9617.443358671198,-2.1666392238756794e8,1.5142455336375996e8
-0.003260000143200159,0.49914597154280027,6.426090702019165e-5,35.40830339570174,0.6728525984584597,-12921.578626473729,7848.179462902613,-4.669196327159907e8,1.1820089173091146e8
-0.003269999986514449,0.49953272930431974,6.262940827829675e-5,34.79544653805569,0.68622435409694,-7211.8623874514105,8950.995204778957,-1.5892974216141868e8,1.368067029703252e8
-0.003280000062659383,0.49992962018871884,6.216911997039204e-5,34.804281178570285,0.6885818547783252,-10377.59260290229,9452.261957910114,-2.1233833650170974e7,1.4463658606957835e8
-0.0032900001388043165,0.5002417294329095,6.154688226087984e-5,35.02380084520272,0.6846929078756897,-10650.959662281566,8883.512113372677,-1.860051632402993e8,1.271633569618244e8
-0.0032999999821186066,0.5005942206867509,6.158894251898915e-5,34.2677928094032,0.6611489650679422,-14321.628121990645,8507.860741947645,-1.793285187403472e8,1.2486604813208714e8
-0.0033100000582635403,0.5009534413338995,6.096562538085466e-5,34.607772198219436,0.6857861680817534,-14278.936053622418,9364.050096403073,6.917597158213557e7,1.512672793294232e8
-0.003320000134408474,0.5012910537133171,6.0645069680067624e-5,34.4632510583381,0.7144888114883023,-9798.516858168967,10370.994823498977,2.7175897518349314e8,1.907773399707649e8
-0.003329999977722764,0.5016269527176684,6.237642587419209e-5,35.412347516136485,0.6929106599302424,529.1553290426464,10060.603399571877,9.99066856655694e7,1.709646391337487e8
-0.0033400000538676977,0.5019872528541834,6.40974398733881e-5,35.94329186016085,0.7156586135893833,-1547.5769141992466,9811.139302668902,-8.63578711104169e7,1.5459678601313633e8
-0.0033500001300126314,0.5024021806406793,6.525332086801993e-5,36.56927546471216,0.7228622765018959,-7735.714162561816,9182.668638756795,-1.432556093804639e8,1.3702519902868444e8
-0.003360000206157565,0.502762663876091,6.432189922474466e-5,36.8274710699572,0.7480017622571039,-14446.271623436784,10508.893864475673,9.416474463601336e7,1.8335076793750566e8
-0.003370000049471855,0.5030671622606512,6.505635223995588e-5,36.5278639669495,0.728936755508546,-24680.77943242566,10285.713211190752,5.587388472932674e6,1.7861942781693894e8
-0.003380000125616789,0.5033828240842328,6.514903487820137e-5,36.33211274806551,0.764243112053049,-19862.120997542715,10183.272419049901,1.5769068612262484e8,1.975626635737572e8
-0.0033900002017617226,0.5037093211276451,6.331517073198295e-5,35.95883849138061,0.7362514106854416,-12822.706336836225,9771.911116800033,2.3216432203080735e8,1.418012132097441e8
-0.0034000000450760126,0.5040694754613331,6.203583384238427e-5,35.59953127455791,0.7142607724851247,-1986.818000202294,9595.093567608506,6.422654508902242e7,1.398620724496724e8
-0.0034100001212209463,0.5044701694931019,6.18045481956947e-5,35.30384897510352,0.7059439655992276,2149.061055224252,9237.20382403458,2.251316000324599e7,1.418348837452208e8
-0.00342000019736588,0.5048435404576711,6.327307510464082e-5,35.144839919894956,0.7042061092560278,11321.447588549663,10178.87789748311,1.800062350794884e8,1.6444594749169794e8
-0.00343000004068017,0.5052424394322149,6.246744182774656e-5,34.748823141817184,0.6767333515245412,4297.592546568652,9389.85828465469,-8.145832184668645e6,1.3624432697902521e8
-0.0034400001168251038,0.5056368367100192,6.252447932700836e-5,34.0185966254251,0.6736227393578791,-2630.173425390459,9570.86361747917,3.9021478847473346e7,1.6739799957030907e8
-0.0034500001929700375,0.5060029093595633,6.338244616086877e-5,34.56923960528899,0.6865683799949673,-3533.917466259339,8666.041245682836,-4.147015863360151e7,1.409482852968549e8
-0.0034600000362843275,0.5063096267453917,6.419942049064439e-5,35.112650585271886,0.6566087695245262,-2297.3793096037057,9065.484666293343,-7.246765497711122e7,1.3080900628821786e8
-0.003470000112429261,0.5066270721889979,6.527138040249144e-5,35.6536029896371,0.6945586400026559,-8907.170299380043,9440.996037042069,-8.624927001310396e7,1.3317787100586423e8
-0.003480000188574195,0.5069221566825112,6.429730388112209e-5,35.13476769752406,0.6949317196464547,-14290.792870892157,8832.534342947334,-3.9400681102790765e7,1.2171231276952039e8
-0.003490000031888485,0.5072327692462189,6.291165937577342e-5,34.6754615184436,0.71189022221779,-10368.677561290257,8885.933593391017,-3.383781563065797e7,1.2368657498031434e8
-0.0035000001080334187,0.5075809741105248,6.3746120718624e-5,35.74243715895679,0.7201548190269875,-6075.790780447659,9731.982483388647,2.3749901072664287e7,1.6446266285722515e8
-0.0035100001841783524,0.50796143661206,6.547886388935786e-5,35.90962138068443,0.7253618241075748,-9413.769733900323,9376.809363512457,1.2571773417919093e8,1.4215442566060498e8
-0.0035200000274926424,0.5082749286340957,6.407909967132634e-5,36.363082257822235,0.7515930785041315,-1690.8510560291547,10706.411400699337,2.563453862981032e8,1.8956130509674367e8
-0.003530000103637576,0.5086257544405353,6.209977115990188e-5,36.144516961788455,0.7121511044540899,17147.51119584861,10007.832855930883,2.722282299850139e7,1.7684128630612007e8
-0.00354000017978251,0.5089663695026945,6.151534671156265e-5,35.178558120943684,0.6790541490450207,4174.161315370393,8883.088003591942,-2.1932059198954973e8,1.168446120710258e8
-0.0035500000230968,0.5093245979425209,6.29663549991545e-5,35.250513967747665,0.6772438561590609,-10620.428428847936,8626.932387679944,-2.5288853022410825e8,1.2679098809538114e8
-0.0035600000992417336,0.5096423157646138,6.413822098943583e-5,35.616636106967626,0.6923728488755333,-13781.182561615813,8882.486920457983,-2.1799002845906562e8,1.2872258236922316e8
-0.0035700001753866673,0.5100009226906059,6.551204888850093e-5,35.88414599894885,0.7005214394120267,-16896.500724458285,9782.345978608811,-1.1060341223250223e7,1.3730162689106297e8
-0.0035800000187009573,0.5103900941348051,6.625791731738228e-5,35.75716585595811,0.6972266224287293,-20512.498010726817,9170.79639125405,-1.700206547550581e8,1.3813127288452637e8
-0.003590000094845891,0.5107422099909048,6.603951930025931e-5,35.13902528899569,0.7090026071318953,-19849.831687571383,8942.823263826514,-1.10635204023397e8,1.2590026394710487e8
-0.0036000001709908247,0.5110897444829923,6.411550291862941e-5,34.359779119384605,0.6868281220053559,-16596.039895113197,9509.083847411448,1.5840499696804398e8,1.4294024373804623e8
-0.0036100000143051147,0.511414665563702,6.200908876526202e-5,32.811614246055306,0.6368444825372762,-9649.040852738051,9422.830887433967,1.0177189223425391e8,1.5296055265890956e8
-0.0036200000904500484,0.5117572795671466,6.049488446288705e-5,32.70216298068673,0.6209191662369339,-7281.642247865263,8392.607704094527,-7.71741325887556e7,1.1368619829282749e8
-0.003630000166594982,0.512111074630666,6.249402966309865e-5,34.52848453055794,0.6756384658647293,-3313.908748039713,8841.983617381495,-4.1730650280562885e7,1.3438549952546263e8
-0.003640000009909272,0.5124820156314057,6.222533467839747e-5,34.06861615310901,0.6694263057169432,15539.08525203323,8438.621815838205,-1.665196690949329e8,1.1829880342629196e8
-0.003650000086054206,0.5128601137600725,6.133763630317744e-5,33.111598811483866,0.6485745205128176,10673.074587148656,8075.708933613447,-1.1918379872429013e8,1.1299274586825004e8
-0.0036600001621991396,0.5132319712258522,6.308067716378525e-5,33.486375301909675,0.6561804790441915,-304.5432947737874,8653.813611264926,1.0370960977111705e7,1.176955327024208e8
-0.0036700000055134296,0.5135415164616255,6.255853066121825e-5,33.23407331968268,0.6848994197616551,-3017.896977613106,8759.413024435797,-1.4214826316508347e7,1.3347832411184992e8
-0.0036800000816583633,0.5138281611147383,6.23006703138948e-5,33.69487943666423,0.6663534477007623,-4217.241274948668,8591.802848619054,-8.252876629837617e7,1.3277754771819748e8
-0.003690000157803297,0.5141171194411522,6.1034964736730896e-5,33.894365508412164,0.6618714762068366,19.409096350340153,9336.647041899567,6.806924552205466e7,1.5807559197781497e8
-0.003700000001117587,0.5144149189330287,6.0287557954448595e-5,33.990135352923524,0.6761653680952496,2392.695972538916,8521.815265085765,-5.263908047033701e7,1.2779319640981002e8
-0.003710000077262521,0.5147476410641104,5.886257130660633e-5,34.10064563083104,0.6834470174664299,-4089.5200726464345,9516.8432941232,7.86766465702275e7,1.6346525591727838e8
-0.0037200001534074545,0.5150966786301988,5.799082847945531e-5,33.48874598656869,0.6553876375449965,-10995.729579615683,9409.359622264727,1.0126302942887515e8,1.4466957627933356e8
-0.0037299999967217445,0.5154725665786998,5.7204136105222304e-5,32.7160081394627,0.6596054851033333,-9162.615596181578,8127.747181727988,7.253473535606372e6,1.128178039615732e8
-0.0037400000728666782,0.5158458560631719,5.963087575123928e-5,33.28596348957095,0.6797115151271705,-12551.101488273267,8621.351201828244,1.1037589034495102e7,1.3313568678085591e8
-0.003750000149011612,0.5162100064248316,5.965438034460235e-5,32.91884944119907,0.6481583043930476,-11660.00609855869,8331.201619658643,-4.032100878554745e7,1.3620202776393232e8
-0.003759999992325902,0.5165066185043546,5.8959428037335084e-5,32.18005452580949,0.6401025837925562,-2692.0832715363595,8455.531450233462,1.0707357435916296e8,1.4878543075613144e8
-0.0037700000684708357,0.5168184939835224,6.006188658195585e-5,32.47950883684257,0.6250985556190491,-7445.145307882517,7889.634556952929,-1.7984244639472786e8,1.1688909767647047e8
-0.0037800001446157694,0.5171493511687376,5.960773929986885e-5,32.4109033398792,0.6391161861920299,-4582.533261133644,8359.894820653137,-3.46693684830609e7,1.2018816164769037e8
-0.0037899999879300594,0.5174988659796187,6.031746312984728e-5,32.6346490021997,0.6403867782432868,-1008.8073990841655,8659.682401111155,2.620448049798205e7,1.4421689281500745e8
-0.003800000064074993,0.5178627372421793,6.0021020208574065e-5,33.35351343550823,0.6607282491601494,-6840.457977208706,8886.771568357412,9.793675181790781e7,1.3877705980206296e8
-0.003810000140219927,0.5182197614991917,5.914529958585928e-5,33.53578780442121,0.6513061424150082,-12198.563915781186,9271.768482438343,4.978828622878813e7,1.5573728747471502e8
-0.003819999983534217,0.5185258215332513,5.895570528230236e-5,32.71051364438015,0.6472953520145623,-9042.025304955096,9342.952458157044,7.818939242166843e7,1.5828401051373243e8
-0.0038300000596791506,0.5188605039788236,5.938047316583184e-5,32.152115891807824,0.6674467657415083,-11481.049955100927,9766.64731631425,2.1071490975199094e8,1.709078140129524e8
-0.0038400001358240843,0.5191976626705724,5.88731730717773e-5,32.034992129023465,0.6444160440208485,-14025.577638359646,8322.47355809962,-6.76573801710056e7,1.2292669053856522e8
-0.0038499999791383743,0.5194540663722673,5.9818745206841156e-5,32.6145872470132,0.6555117274517713,-23039.18157502432,8919.216187395552,3.847183956946705e7,1.411943260111141e8
-0.003860000055283308,0.5197657389503668,6.032842119401162e-5,32.615887926006366,0.6723492852105665,-18568.982058820664,9082.698753279452,1.5842275733709535e8,1.648779633750192e8
-0.0038700001314282417,0.5201157289291033,5.911695949857269e-5,32.540512059545485,0.6584827282935461,-20714.640587390797,8828.481931388407,1.0996759185169202e8,1.4766555287168828e8
-0.0038799999747425318,0.520458147101954,5.901825860079026e-5,32.67426956828948,0.6698428237416059,-15049.288260187772,8544.74561059934,8.43341574189314e7,1.2035315900804447e8
-0.0038900000508874655,0.5207850392672234,6.096164052387812e-5,32.84568247022966,0.6851086926813424,-5123.073417928966,9105.888545963837,2.201563754945009e8,1.4620763851040918e8
-0.003900000127032399,0.5210870733972409,6.12794474747636e-5,33.230505381091625,0.6490326704992486,-11878.812705803448,7836.988299446192,-1.410292990571007e8,1.0435738361063372e8
-0.003909999970346689,0.5213789597137367,6.103918651452282e-5,32.54132684090998,0.6253429244203131,-12214.858884055924,7919.113358855509,-9.487606840502103e7,1.0366215880449907e8
-0.003920000046491623,0.5216729651075094,6.079435150905139e-5,32.28469198705827,0.6176705283367424,-14230.162213103944,7946.46415718173,-3.420010002565551e7,1.0568205367787567e8
-0.003930000122636557,0.5219301787027858,6.026286331130526e-5,32.461241462740716,0.6486940951944018,-16016.17434741623,8135.98947186724,-2.9366647026555967e7,1.0779318919340622e8
-0.00394000019878149,0.5222717633866355,6.084811752506138e-5,32.78100648630284,0.680499523214559,-15193.556716858351,9145.982151334969,1.808656005166424e8,1.3772245703744227e8
-0.003950000274926424,0.5225924141594904,5.8988284967916084e-5,31.639372997381987,0.6433903627957358,-3129.1857617448654,8299.10556271793,5.446630260114361e7,1.2522529752293965e8
-0.00395999988541007,0.5229503477032755,5.837128179158481e-5,31.463279722055674,0.6048717707372714,11380.138335501371,7552.125099522824,-1.0989945967272708e8,1.0163154877687624e8
-0.003969999961555004,0.5232704888000843,5.778379996018071e-5,31.943035689070914,0.6302025682906497,7130.381528858125,8116.214044925575,-4.1269006259996675e7,1.245603850773801e8
-0.003980000037699938,0.5235881530276495,5.736481479829679e-5,31.516150215951424,0.6426150463443981,6187.859657369566,8418.023431988966,8.331252800626446e7,1.1543426769377063e8
-0.0039900001138448715,0.5239176316009017,5.8252471633288844e-5,31.694389798308364,0.6616753774363305,-1349.3783978300153,8225.624558386806,9.778301475511257e7,1.1736554063115299e8
-0.004000000189989805,0.524208406968927,5.722486278599129e-5,31.57074354458446,0.6641430957835308,2312.0257005969493,7823.482016654418,4.423752966738364e7,1.1536373508082633e8
-0.004010000266134739,0.524523291497829,5.888687301615349e-5,31.420176954841153,0.6070620987694825,-10414.429848314838,7405.536300106251,-1.3025990329184328e8,1.0708569886615546e8
-0.004019999876618385,0.5248958008773856,5.836726646257663e-5,31.227531678706097,0.5940329946046526,-11719.5885724898,6860.63814566694,-1.7315471628482184e8,9.199669185112384e7
-0.004029999952763319,0.5252756375164715,5.910545662487708e-5,31.25063180101204,0.6347314533201361,2135.314786679414,8238.373391876206,1.909689753176653e7,1.6140311866973087e8
-0.004040000028908253,0.525562411776803,6.0811051745505814e-5,31.74711823739442,0.6617120476709292,-5634.306559230579,8610.013817668212,9.023242923883227e7,1.449329378204584e8
-0.004050000105053186,0.5258815744401425,6.143257769361628e-5,31.364467462665026,0.6347270334369454,-5395.108780134157,8429.990045234224,4.92183839923695e7,1.4591767073368007e8
-0.00406000018119812,0.5261521026573386,6.03847183970582e-5,30.58565713069058,0.6184533920924439,-2342.3412014576966,7583.871782100659,3.8895698053088984e6,1.0448104435516304e8
-0.004070000257343054,0.5264096250721485,5.9048192799800255e-5,30.5771482523382,0.6332664462163476,-1643.8581711150223,8515.061048852982,2.4080823184037036e8,1.4908538010720095e8
-0.0040799998678267,0.5266891473945934,5.878595914031691e-5,30.97836002075173,0.6022408184896039,-4351.848575227535,7306.433801952705,3.396752575751922e7,1.0309362296287729e8
-0.004089999943971634,0.5270148303949278,5.953681615715046e-5,31.311861710709845,0.6173659480111632,-1847.608200758166,8144.783644564692,-1.3811622358957777e7,1.2857658117111108e8
-0.004100000020116568,0.5273364877034677,5.793475078931898e-5,31.093118507679378,0.643764211440153,1244.2270207059937,8911.073018797359,8.979878393866728e7,1.5009316108922318e8
-0.004110000096261501,0.5276702896945523,5.881121197590959e-5,31.313474730025927,0.6405521539343341,-8302.497912658098,8153.797207024325,-2.1858697558200404e7,1.1686729870616947e8
-0.004120000172406435,0.5279847763476198,5.8798877912778006e-5,31.473998921651926,0.6017206967830203,5387.150034221114,6875.20825907219,-2.2993471796735424e8,8.564382671086751e7
-0.004130000248551369,0.5282613462193408,5.759003165620865e-5,30.988089076031137,0.6253886287784732,4893.295904933708,7325.917932860742,-2.0794368271189693e7,9.722960105704764e7
-0.004139999859035015,0.5285882138388938,5.781779778307678e-5,30.951280994142575,0.6403211727459073,-3854.9593245670117,8637.463546176383,2.4893750626446953e8,1.2817171945076181e8
-0.004149999935179949,0.5289306666914735,5.848086520575042e-5,30.859232769442112,0.6231017810147412,-9420.390068725612,8485.552702553754,1.6851982311924523e8,1.3348399485993344e8
-0.0041600000113248825,0.529269605348271,5.901557582069138e-5,30.573943438048868,0.632143478121994,-9990.167953228298,8146.534550707126,1.1149817283299042e8,1.2692132409606007e8
-0.004170000087469816,0.5296062712345738,5.6619335258128274e-5,30.79308693598656,0.6151233231606946,-1676.3043201275357,8112.275219163243,9.19690763374009e7,1.2512232479597841e8
-0.00418000016361475,0.5299044088557127,5.5557192297213794e-5,30.606203800968252,0.5883331393000588,2521.006793952944,7213.722954505987,-1.8813131210015064e8,1.0363283761162595e8
-0.004190000239759684,0.5301699815122297,5.720400311063387e-5,30.48930477326258,0.5802220217728993,-3296.3285031431988,6815.883562591581,-1.8573971688201764e8,8.881469407801816e7
-0.004200000315904617,0.5304366488444154,5.557941693017443e-5,29.90252366332408,0.5805762944408625,-1018.009136669175,7044.58972892781,-1.3745792057530767e8,9.116760797620486e7
-0.004209999926388264,0.5307413808385962,5.5742300420942825e-5,29.93207172843305,0.596067766334646,-4051.537793140839,7226.181566076444,-2.566263071490335e7,8.75615984357908e7
-0.004220000002533197,0.5310378842404578,5.796244476964945e-5,30.758492194636382,0.628624493852645,2216.468349555074,7699.603708792956,1.045171407343268e8,1.0514629222105849e8
-0.004230000078678131,0.5313242464072416,5.815005794219006e-5,30.860673184732203,0.6517680059619236,2816.4857198922996,8792.588218084958,2.657228080180053e8,1.5580845731011766e8
-0.004240000154823065,0.531635688897001,5.772550218667989e-5,30.616093899958507,0.6054362902857723,2575.430425576006,7634.613488958446,-8.113128210342076e7,1.2086846263499501e8
-0.0042500002309679985,0.531976185635105,5.5746659757013275e-5,29.585771912594684,0.5747723331523701,1095.9310040065523,7292.911721402151,-3.9009223878148794e7,1.1662100286473885e8
-0.004260000307112932,0.532272679071629,5.660455412154695e-5,29.66395328806939,0.6026011842688554,-2911.4017710092503,7889.562779604314,1.3099528724589576e8,1.1783322333150485e8
-0.004269999917596579,0.5325428118161394,5.543324907143007e-5,29.304331000259978,0.5668623475810742,1050.1262540856173,6968.809275502491,-4.517645339998067e7,1.0125777179109114e8
-0.004279999993741512,0.5328425897982089,5.5042594557472956e-5,28.835328744060686,0.5565408111688214,15010.124286544113,6437.75755348022,-1.0487055088213965e8,8.076785958361372e7
-0.004290000069886446,0.5331353028475899,5.703824652968335e-5,29.559765489714408,0.5926101698088431,1207.4039888539398,7264.041741021648,2.3727919550810747e7,9.407607603988193e7
-0.00430000014603138,0.5334173177683849,5.8245403778119734e-5,29.74849198059635,0.5813187466741596,-11811.888034401634,7242.353066878359,-3.3172598582436137e7,9.780236035177131e7
-0.004310000222176313,0.5336725700951993,5.929891124682137e-5,29.713656226076317,0.6068543136671637,-7808.794392873418,7853.070943041491,3.1910734840745967e7,1.1866489367827329e8
-0.004320000298321247,0.5339531988443806,5.93941502290811e-5,30.03655713205331,0.5983783831506542,-5751.753340192069,7914.267274427725,9.275819619895163e7,1.2121804654493235e8
-0.0043299999088048935,0.5342580527681388,5.8200006953070774e-5,30.45373416688672,0.5973951787698831,-11377.792969091333,7315.903029050357,9.655489975201225e6,9.388323741646336e7
-0.004339999984949827,0.5345569688499088,5.591956083035452e-5,29.819479187848213,0.5768380380271302,-11161.088227739983,7369.63909367511,-5.649390346998269e7,1.0522050701649824e8
-0.004350000061094761,0.5348511897622147,5.601544197407929e-5,28.3781145693027,0.5373299673408822,768.4392871915039,6320.717661325018,-1.2715616910774118e8,8.175497322060017e7
-0.004360000137239695,0.535185574058164,5.846277903100594e-5,29.106880059682187,0.5606737730311958,-13881.605578498753,6780.379306003332,-9.079777248772845e7,9.061709676996881e7
-0.004370000213384628,0.5354655856800036,5.949104685503187e-5,29.066078647679024,0.6024578399038921,-11296.567568128386,7110.047749022421,6.849808484129904e7,1.0065547723685813e8
-0.004380000289529562,0.5357119232728502,5.805908789428402e-5,28.344237544185383,0.5735884647883382,-5648.988573630836,6518.43658365805,-4.640565167100272e7,8.341826218678412e7
-0.004389999900013208,0.5360001658965016,5.687472179994026e-5,27.459528741246466,0.5196274235266047,5177.802842225013,6265.878351712785,-8.821863150106351e7,8.054252028935724e7
-0.004399999976158142,0.5363862612233734,5.6696780560806976e-5,27.82449490038578,0.5377255603574095,310.1426706242668,6965.729157593224,3.7350171299386e7,1.3421253141402519e8
-0.004410000052303076,0.5367503006965508,5.601242406741228e-5,29.208282996584416,0.5631200325345783,-7688.40450355522,7081.153443294617,-3.252585943096266e7,8.953788592619419e7
-0.0044200001284480095,0.5370634860044347,5.6731167985676174e-5,29.791793371123784,0.5744509613295625,-11037.393720201131,7449.868451022131,-5.8675018454450555e7,1.0473230998375815e8
-0.004430000204592943,0.5373134303725562,5.647279186565718e-5,28.760371790461715,0.5752780756641886,-13557.54759187964,6654.006436137887,-9.387390812823348e6,8.519302569879797e7
-0.004440000280737877,0.5375880908238119,5.722816966505842e-5,28.272017997805907,0.5398323998599057,-11670.822217867544,6765.614047925592,-3.250740320551015e7,9.365659729174183e7
-0.004449999891221523,0.5378936681643357,5.8109569919405176e-5,28.835329582868965,0.5701901621777682,-2373.355425519974,6862.99177709941,7.057995835329036e7,1.0154503311908466e8
-0.004459999967366457,0.5381991929563582,5.720789301168909e-5,29.23359834200658,0.5865869076574933,-2944.79810632157,7176.491316476536,1.2390190135334632e8,1.0717026790250947e8
-0.004470000043511391,0.5385008161977287,5.684176376952165e-5,29.467471828424262,0.5805047799861806,-8030.96586607835,7485.556636856421,7.38036069416983e7,1.175673788321832e8
-0.004480000119656324,0.5388330366281325,5.617350157837529e-5,29.3293716508454,0.5745749118606818,-3852.8130067404236,7428.591608171886,-4.736084164071106e6,1.144467569895524e8
-0.004490000195801258,0.5391048555964604,5.654586493171652e-5,29.474703842827566,0.583730273506723,-13152.854792228354,6950.390787155714,-5.130801345331015e7,9.810983787940878e7
-0.004500000271946192,0.5393417837709427,5.4737911537432505e-5,29.698462226883322,0.5885858903343401,-11700.04513760064,6835.667770324526,-1.0258244352298611e8,8.972483852891493e7
-0.004509999882429838,0.5396233779985927,5.738574511394051e-5,29.87287124734086,0.5864010558436554,1288.862096159046,6836.177544282596,-5.17438974280151e7,9.056515498480086e7
-0.004519999958574772,0.5398984965268293,5.6851195330735055e-5,28.990945708322954,0.5501315027512979,1208.9378708381705,6566.219826177673,-1.8264627270413437e8,8.132409868800145e7
-0.004530000034719706,0.5401487106599496,5.5324431445092205e-5,28.001594477666114,0.5511689611869625,-6691.891982902065,6399.868130046585,-4.5091489452144794e7,8.205999668417631e7
-0.004540000110864639,0.540447329100163,5.6128780180982456e-5,28.18056250968017,0.564872235903443,-5093.634424915186,6862.734975445788,1.3624215939826435e8,9.036282675823912e7
-0.004550000187009573,0.5408004265762048,5.753427835194234e-5,28.47752966456438,0.5595319679631229,-9711.862548336718,7059.330723951695,6.093660460058756e7,1.1159484144065414e8
-0.004560000263154507,0.5411288318022157,5.870443974954806e-5,29.39076041816703,0.5965049747822618,-5018.75966857363,8107.676282765962,8.733863558407056e7,1.2974657553150389e8
-0.004569999873638153,0.5413331372137653,5.800097512566886e-5,29.269646285779984,0.5765330206429387,-15613.767624050282,7728.516594022262,1.2196240350469209e8,1.163629691212245e8
-0.004579999949783087,0.5415224742450868,5.474052334575252e-5,28.872618029857854,0.5493901940653654,-19016.09698420351,6719.496866404012,-6.000625765437545e7,9.254205962713319e7
-0.0045900000259280205,0.5417760599569994,5.5428332685005106e-5,29.54573368699963,0.6127273824267561,-7880.851389768897,7801.151719789178,7.895375356996928e7,1.1040268470489368e8
-0.004600000102072954,0.5420999791563841,5.551334048236323e-5,29.03102611885043,0.5857228187432629,-6902.141076089359,7015.253416741665,-1.3968914701727295e7,8.964670208688307e7
-0.004610000178217888,0.5424488567757417,5.446847555357462e-5,27.916605425677627,0.5337410589335023,-1942.7207944649622,6804.762470095952,1.0152214776879229e7,8.633328884181932e7
-0.004620000254362822,0.5427410870027719,5.483900071015634e-5,27.862086500155446,0.5567516316706136,-3667.1509108004634,8185.177443716055,2.2141668335590175e8,1.220007087469235e8
-0.004629999864846468,0.5430033560941935,5.664843888825026e-5,28.674850306345196,0.582994281526584,-10446.474228256793,7053.018446198109,8.677442963290201e7,9.234214993857852e7
-0.004639999940991402,0.543301179053611,5.555374506647567e-5,28.580567516103596,0.5912879774178529,816.8819922811829,7268.74279790166,1.3644850457057625e7,1.0420522157186437e8
-0.004650000017136335,0.5435533918992145,5.579218930807786e-5,28.27679560611961,0.566578649243275,-2497.0939931864923,6687.405335265105,-2.5171431499912627e7,9.109832933800519e7
-0.004660000093281269,0.5438144387857171,5.683407888266836e-5,28.04706619807596,0.5468720867045906,-1878.8531846971964,6382.403886422299,-3.822559961971171e7,7.90022352775929e7
-0.004670000169426203,0.5440982225043461,5.865013686968254e-5,28.38446166984831,0.5981281125764809,-4562.362786988347,6957.862172354926,1.2356401616558246e8,8.789661735226992e7
-0.0046800002455711365,0.5443604401892174,5.843479856990499e-5,27.8241158510072,0.5553938923646992,8172.618255045796,6469.84170361528,-3.493898671421216e7,8.255323737570998e7
-0.004689999856054783,0.5446588950073227,5.7024579515342243e-5,27.49530108739906,0.5571174290741662,8888.368849779434,6562.505447547739,2.286241549647963e6,8.716672459258536e7
-0.004699999932199717,0.544976978200779,5.7628928915609354e-5,27.743735057660594,0.5443542983234976,1338.1858235170305,6274.2271332035325,-1.078085875262512e8,8.44320488066935e7
-0.00471000000834465,0.5453047359494843,5.835522730131391e-5,28.20329966463029,0.5370688027399243,-9826.56710666512,6200.43185872127,-1.5601986603025874e8,8.030933328558756e7
-0.004720000084489584,0.5455764804901554,5.7342479185751294e-5,28.00636945245157,0.5791681305617993,-4393.97666669603,6939.7274080900115,3.488697501062959e7,9.917891083456178e7
-0.004730000160634518,0.5458114559250653,5.563426638371142e-5,27.143656868300823,0.5410405787037716,-7129.139541994207,6180.117103325492,-5.718559185755426e6,8.052305807407826e7
-0.004740000236779451,0.546047218421835,5.54356905618303e-5,27.268877319980735,0.5323378553443824,-6391.804315051975,6667.594508365453,-169714.74511890142,9.881146338933589e7
-0.004750000312924385,0.5462741391354478,5.57357485982358e-5,28.071411277596436,0.5554465162201853,-5115.605998697709,7339.973588577845,2.6944866068351623e7,1.2129946721937053e8
-0.0047599999234080315,0.5465895013050408,5.5948696794647637e-5,28.261576427740323,0.5615383353965093,-11293.47146836975,7137.756464931861,8.758388696649832e7,1.0179511059322447e8
-0.004769999999552965,0.5469042166638657,5.459764598715246e-5,27.574930113178468,0.5410371055171667,-1750.167797874946,6653.802525740357,1.2744925260233847e7,9.617935387189485e7
-0.004780000075697899,0.5471715872398691,5.5790435538857454e-5,28.165079508632708,0.5663699401579582,4577.606870358378,6694.11453781201,4.4781437926693484e7,9.048445582263695e7
-0.0047900001518428326,0.5474086086944213,5.651955092715554e-5,28.18103997930866,0.5709192332641314,1985.7693562962234,7159.024878864442,1.1844697852737531e8,1.0135858324316965e8
-0.004800000227987766,0.5476540324173985,5.563950024067024e-5,27.95259877559895,0.5409706967280624,-10301.741237578384,6590.748061052203,-3.738402780072048e7,8.765721011404513e7
-0.0048100003041327,0.5479101737810415,5.4596720927943066e-5,28.480864231354158,0.5548046924251114,-13847.436008520877,6414.71236466571,-1.5629634307808796e8,8.466536003467996e7
-0.004819999914616346,0.5481538653425524,5.3593228119112535e-5,28.461903943957477,0.5429368820226541,-8783.103311082836,6675.644527133013,-2.0268551506455907e8,9.992935045771393e7
-0.00482999999076128,0.5484368394145286,5.5071401686241346e-5,27.92464592068117,0.5213013450827831,-4024.94112364091,6290.836890125086,-1.3432220846466094e8,8.311636344130656e7
-0.004840000066906214,0.5487591104362275,5.6692760547125595e-5,27.70228910133307,0.5184122614554498,2071.713490763663,6518.097437965194,-1.34667477330074e8,9.862222437969929e7
-0.0048500001430511475,0.5490900646311697,5.687103808247751e-5,27.751856748888443,0.5189111387189919,-2646.0057898258465,6272.159152848621,-8.928790035917453e7,8.646070909916177e7
-0.004860000219196081,0.5493709905407392,5.6110320547004254e-5,28.01026513985572,0.5358288674537905,-7546.278559885716,6390.417958403904,1.6032240553209991e6,7.958778016166241e7
-0.004870000295341015,0.5495837317388738,5.439917676726115e-5,27.943972184540705,0.5539529765939517,4915.971976465807,6864.975828165117,5.898090137257032e6,1.0167935285820577e8
-0.004879999905824661,0.5498100568759021,5.3547921359304336e-5,27.51043782803945,0.5360702750073502,3064.2838734816028,6352.673161439788,-1.4146446253543797e8,9.12168046276798e7
-0.004889999981969595,0.5500870444681734,5.5762632378788724e-5,27.803964679599964,0.5633381290821373,6577.156652730902,6505.473889851031,-7.527607471061984e7,8.494134727320358e7
-0.004900000058114529,0.5504203626041314,5.5983877426447345e-5,27.762917550467073,0.5484229827006366,-6629.675948373188,6582.603519573306,-1.1499814617642274e8,8.661579490773207e7
-0.004910000134259462,0.5507440911426094,5.43292166154383e-5,27.121036457752364,0.5391202232086618,-6730.193089574691,6393.099240152646,3.737119720615621e7,8.73311389579806e7
-0.004920000210404396,0.5510251205317914,5.525260979304595e-5,27.475464213022452,0.5417348046276373,-1828.574801095107,6528.091727894588,1.0812982084658563e7,9.09045818498404e7
-0.00493000028654933,0.5512711085354093,5.574457224545121e-5,27.518841041379062,0.5168056587214376,-8211.831581077693,5989.26469530951,-1.6962428497421882e8,7.767908522025634e7
-0.004939999897032976,0.5515034954600858,5.468380579230835e-5,27.358024560094297,0.5123329669557772,6032.519066014103,5765.283926718627,-1.9365506355522162e8,7.271595815574403e7
-0.00494999997317791,0.5517450878630857,5.521024136700195e-5,27.45163709917206,0.5312789683066454,653.81051590196,6057.023815273713,-1.1352208394107404e8,8.094206596606089e7
-0.0049600000493228436,0.5520415042331912,5.6264442280530717e-5,27.023899011586444,0.5441941233836199,1964.2777368192742,6173.686315704328,-2.0722598876940116e7,7.441960922284488e7
-0.004970000125467777,0.552325958751876,5.605380248908103e-5,26.18883138595943,0.5470045765099918,-2341.9125361597326,6578.631260726774,1.2581954503611797e8,9.708291077181263e7
-0.004980000201612711,0.5525868356582712,5.634957264602852e-5,27.200870721765146,0.5451697891596033,-6960.166965044698,6205.422532842933,-5.238419278296824e7,8.670514609353746e7
-0.004990000277757645,0.5528809294771754,5.5458558713655985e-5,26.91816062093068,0.5369685909835478,2291.8985248672584,6280.434905899567,-1.2454113689287612e6,8.018252189366065e7
-0.004999999888241291,0.5531324155333562,5.431194081034876e-5,26.102810437975233,0.5085722069622094,-615.8528890787551,6180.377558887833,-1.690069427870241e7,7.390113119209643e7


==> anc/Figure-5/d3_L254_rJ5.0.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5538059777974847,5.6184346795192385e-5,26.161394871718947,0.5293770323515411,12856.518573889029,6282.295253219118,7.638305815444645e7,7.860218214475067e7
0.004989999812096357,-0.5538567528679263,5.5052385545870485e-5,25.858897926417036,0.5135378587201674,13588.71668471708,6165.661335979635,1.1288991205649702e7,8.295819105717005e7
0.004979999735951424,-0.5538329847184601,5.414900739367377e-5,25.87875194055203,0.502489711252856,16085.29871166017,6245.937737052018,2.165580049685258e7,8.29823686471366e7
0.00496999965980649,-0.553746659418406,5.358308876144632e-5,26.050341250068335,0.4987454529251196,14073.160721436121,6066.471426271998,6.095694355696846e6,7.027163279452114e7
0.0049600000493228436,-0.5536120841502098,5.326486672188831e-5,26.313871050812477,0.5053149827796247,7069.08851295579,5860.7569648239105,-3.2998738979350913e7,6.817924331326117e7
0.00494999997317791,-0.5534137595849574,5.338644453885612e-5,26.100051276681203,0.5027020207674853,-2644.647218068755,5626.241638596105,-9.041127977102023e7,6.889056379512045e7
0.004939999897032976,-0.5531772391769338,5.441263388569619e-5,26.23289082007457,0.5072397182585827,-4334.33305921897,5779.8321195174285,-9.437168057378499e7,6.925467145384616e7
0.0049299998208880424,-0.5529204743100565,5.4448092136923035e-5,26.316836244382053,0.5115042339434454,1183.983066318739,5981.815914105234,-6.455140285935789e7,7.240556067475627e7
0.004919999744743109,-0.5526582568748502,5.429707779944443e-5,26.452254849155636,0.4977665625717393,3747.3096507445075,5789.1980149789015,-1.0720591354075496e8,7.230987103968878e7
0.004909999668598175,-0.5524066669391355,5.397599443170131e-5,26.286814645237847,0.48766876172437423,786.0743412340456,5379.011702101591,-1.3573387132752424e8,6.474681475597752e7
0.004900000058114529,-0.5521720850447183,5.446770537660829e-5,26.313277414751667,0.5018008862822029,-394.0259409340901,5338.131514438696,-8.992550728598392e7,6.526453499166844e7
0.004889999981969595,-0.5519604207580683,5.520607754502232e-5,26.508964056806498,0.508184127270301,3031.534093007641,5501.6710997446735,-8.30512505521813e7,7.068175898548304e7
0.004879999905824661,-0.551764607980731,5.567521177129861e-5,26.51791563481296,0.5072773606249332,11803.12315217429,5879.280821830279,-3.268232440522107e7,7.18379754529267e7
0.0048699998296797276,-0.5515545802684386,5.6192760118298084e-5,26.911524384996124,0.5182179009608331,12430.659617327645,6195.186277947594,2.581360127351635e7,7.596850106883699e7
0.004859999753534794,-0.5513267459898952,5.674604236651087e-5,27.44716964766811,0.5226004247519799,9747.602346033596,6083.541863517767,-6.935514362135528e7,7.083382149922447e7
0.00484999967738986,-0.5510699280540465,5.6543007483731514e-5,27.673703907183278,0.544121179561,8663.960515511491,6282.199165230087,-1.0276768975922963e8,7.568775110409604e7
0.004840000066906214,-0.5507998075683018,5.571910003026196e-5,27.383703991060628,0.5558237499219733,10286.880470732305,6286.4419354551255,-7.964056324418898e7,8.505699911042655e7
0.00482999999076128,-0.5505359118490005,5.504767906743685e-5,26.793229312557493,0.568272726174659,8030.626652801032,6244.825288577983,-4.704224449991679e7,8.933589670365879e7
0.004819999914616346,-0.5502880821992292,5.443112306314071e-5,26.2526255433185,0.5538858607391096,4573.406027882722,6230.5896596590765,-3.548754183369587e7,8.512557649144794e7
0.004809999838471413,-0.5500458447690246,5.443570301092625e-5,26.232033334992522,0.5290331483738212,396.2685565134966,6026.271959542263,-7.360106582396182e7,7.640925406187518e7
0.004799999762326479,-0.5497786217505444,5.5631431575488884e-5,26.65233291671932,0.5372333169910158,975.2856372809928,6015.229168345781,-6.1384668437249444e7,7.539885689841978e7
0.004789999686181545,-0.5495199119978111,5.6893599749224654e-5,26.928401811357734,0.5383908005113093,854.6239617351007,6101.279902774977,-5.581625273846295e7,7.232286757435292e7
0.004780000075697899,-0.5492629240374659,5.728488008283101e-5,26.571814188309887,0.5175564094255107,-1657.0201616994443,5710.533089458168,-4.263759697721619e7,6.673093212998141e7
0.004769999999552965,-0.5489977436908049,5.737918388587999e-5,26.776026699624367,0.5341291241764347,-6920.059084005536,6048.522678651285,1.7274081205076765e7,7.300528115770614e7
0.0047599999234080315,-0.5487292942696592,5.668355021140221e-5,27.42669819765215,0.5497513452901807,-7789.489512040944,6255.928361151709,-2.86199533279149e7,8.552933479316585e7
0.004749999847263098,-0.5484905085231637,5.633948102655386e-5,28.084306373033638,0.548595415886578,-5083.278638908861,6769.032843945098,-1.6204115303096324e7,1.0969719226594117e8
0.004739999771118164,-0.5482385240005798,5.53270130117003e-5,28.06757261940162,0.5343164616163327,774.3706049994163,6459.6586976674,-6.926888889551917e6,9.99862347698185e7
0.00472999969497323,-0.5479762454697632,5.406423652827458e-5,27.56122867377561,0.5348618978800955,3941.31759900815,6591.001501242968,8.139193168366076e7,1.0051008932665421e8
0.004720000084489584,-0.5477166215551669,5.3129775086422594e-5,27.093513438225134,0.5365105379828192,4965.874659136628,6601.945676999203,8.674857844885157e7,9.464507038776843e7
0.00471000000834465,-0.5474440466616064,5.3706940852456454e-5,27.162114925848854,0.5434439379595857,4730.793570564746,6633.901420885443,9.403520728578398e7,9.117484763849923e7
0.004699999932199717,-0.5471815450714319,5.5539199440312645e-5,27.332674757012615,0.5490799850691811,3658.6200877308584,6562.820703665666,1.1929155939094085e7,8.695490786863656e7
0.004689999856054783,-0.5469128571559208,5.7177629858654496e-5,27.3801749680885,0.5353253805299272,3410.905781883191,6303.205219586469,-9.25881471815172e7,8.430765751851247e7
0.004679999779909849,-0.546625071941095,5.762505548944232e-5,27.061295828299503,0.540413725654411,6360.7088779195665,6501.946369069759,-3.945974547724467e7,1.0270255358130749e8
0.0046699997037649155,-0.5463359808160919,5.7556219048455e-5,27.006834516561632,0.5522367516410304,9005.860120360776,6429.329343959734,1.8345282667783167e7,1.0311220663015932e8
0.004660000093281269,-0.5460321604285854,5.769702904144447e-5,27.030483082918092,0.5487929217154085,9461.479195819902,6243.133545905568,-3.406864253924761e6,8.510525610318132e7
0.004650000017136335,-0.54572893607769,5.762254253840531e-5,26.978941352275584,0.533842126844016,7936.308420701664,6420.6853592841335,-4.0884241309608775e6,8.53160631460748e7
0.004639999940991402,-0.5454497600800592,5.762760761729992e-5,26.941379206144486,0.5205316389852859,9079.702109747745,6396.842335268262,-4.8412505094378844e7,7.892014808786294e7
0.004629999864846468,-0.5451851695921622,5.71332089145913e-5,27.03658874521092,0.5301427707518527,8272.762070934139,6253.810843770154,-1.5423243892956186e7,7.864719698953071e7
0.004619999788701534,-0.544949963245646,5.661857114219263e-5,26.83240949998036,0.5317215826688478,4624.717889732792,6880.661975153478,1.4059966621219075e8,1.0692462755690727e8
0.004609999712556601,-0.5446887186924813,5.624857608898007e-5,26.650277164857073,0.5232444679174345,513.9730326238903,7003.251883597443,1.932747186585697e8,1.0976525071370237e8
0.004600000102072954,-0.5444082910390335,5.618851570824134e-5,26.468463794419918,0.5202659029678872,-3012.412993753947,6310.758370346148,6.7057822992828615e7,8.622111675749385e7
0.0045900000259280205,-0.5441509267004436,5.630161766837852e-5,26.57063382071509,0.5305524354316097,316.76331746800145,5952.470759607676,-1.9674434298504513e7,7.384019196844499e7
0.004579999949783087,-0.5439028023470777,5.681528830790132e-5,27.246326566563255,0.5502200177976077,3681.397076518424,6225.396424963126,-8.821174477888178e6,7.953004133491866e7
0.004569999873638153,-0.5436235986814946,5.730796479916356e-5,28.28697855638978,0.5621944445047886,7346.1059817691485,6453.36785073318,9.17349037369848e6,8.660162887412761e7
0.004559999797493219,-0.5433547281118579,5.6849640475661815e-5,28.917500838277693,0.5740498542666178,12718.357115329803,6600.452188042221,2.89542701735533e7,8.442815423537365e7
0.004549999721348286,-0.543098408666474,5.6355874365601994e-5,28.795099938468738,0.5753846706308193,15294.814830052383,6985.432205702439,4.8254616345675066e7,1.0289308966378967e8
0.004540000110864639,-0.542844112174492,5.6815333767613934e-5,28.40771544569709,0.5705702170256581,8916.834956387798,6759.144442797593,-1.8468836365443273e6,1.0129092648936695e8
0.004530000034719706,-0.542575880220811,5.730656321772299e-5,28.07643860870036,0.5688438070429576,270.0402344597119,6029.628922059188,-1.3206432662576543e8,8.172043248907587e7
0.004519999958574772,-0.5422860369322946,5.7552349897610696e-5,28.07644506228575,0.570016870722926,-5219.098148661571,6017.006566825369,-1.6008251200646752e8,8.156041429014224e7
0.004509999882429838,-0.5419844070410818,5.740588325182066e-5,28.268781775010414,0.5677792789928452,-6607.548905714744,6401.736729079398,-1.393387102899864e8,8.398396624020465e7
0.0044999998062849045,-0.5416817646762704,5.679772470842498e-5,28.42314407633331,0.5705590813923977,-8670.0596657988,7117.997543948653,-4.767895845059366e6,1.0691118056739947e8
0.004489999730139971,-0.5413954401972588,5.601740789582199e-5,28.587675481659502,0.5630122793207009,-9471.668337495406,7351.310167740154,8.907441494020697e7,1.1705784829420277e8
0.004480000119656324,-0.5411053366157234,5.5439574797624634e-5,28.310552013940224,0.5456826471159716,-3137.8336964721775,6892.434152232392,7.5362634615799e7,1.0079119707955919e8
0.004470000043511391,-0.5408174601743116,5.547541150050207e-5,27.98195275871135,0.5333995390773179,5854.544730516304,6226.587836713245,-5.969281471956959e7,8.264975756263988e7
0.004459999967366457,-0.5405162462523206,5.582755864311923e-5,28.070628356555,0.5355886776990991,11737.581854940114,6395.225142850005,-1.4145601310502428e8,8.990359767273104e7
0.004449999891221523,-0.5402115028754226,5.613212085843773e-5,28.150151951323704,0.5388759027159059,6792.70926326719,6346.053933700621,-1.8360262461153683e8,8.482532887173556e7
0.00443999981507659,-0.5399043786273103,5.6772866927936154e-5,28.093176345562846,0.5503342831900211,1534.2940252958624,6574.20170812051,-1.5452714420893714e8,9.254007952530353e7
0.004429999738931656,-0.539598039304419,5.7521583654710676e-5,27.83264980485729,0.5598901326370161,2879.2774532324997,6533.136335676593,-6.71810109502642e7,8.88035272188359e7
0.004419999662786722,-0.5393109964925562,5.766259023917724e-5,27.595638847314937,0.5523958610298112,6832.930229941546,6300.482027216457,-4.137759102962091e7,8.480983570737846e7
0.004410000052303076,-0.5390541524265317,5.8157466935045166e-5,28.04667863284079,0.5460125189941154,10792.068587779375,6570.036262995537,-8.497410603315231e7,9.145515414305632e7
0.004399999976158142,-0.5388138046048825,5.8226763421186566e-5,28.56581953240709,0.548777035069908,9178.546903396631,7473.443141192153,-2.3325733550427258e7,1.2232513947703609e8
0.004389999900013208,-0.5385641920465972,5.839083217639884e-5,28.825337398473586,0.554054514626791,7465.325101329477,7868.279734386882,4.435349336478406e7,1.4120815431204924e8
0.004379999823868275,-0.5382807571575746,5.821333596613524e-5,28.711888006114243,0.547386108674929,4156.017726438509,7055.519053585898,-3.6636901863632195e7,1.0629420429575765e8
0.004369999747723341,-0.5379697139113561,5.754801245453728e-5,28.546883972390493,0.5529473709607805,4660.684754861836,6956.173130583504,-4.045627774820729e7,8.741591627237044e7
0.004359999671578407,-0.5376595441645476,5.723412445691726e-5,28.75455671009207,0.5739227768802793,6837.044406324029,7587.319815933791,4.56696439992457e7,1.0907385399704841e8
0.004350000061094761,-0.5373507769748455,5.717646807318891e-5,29.34850013247466,0.5967126467639908,4047.5947172829356,7739.389694248074,5.316581467304955e7,1.3367989704765116e8
0.004339999984949827,-0.5370500850300305,5.713391346884801e-5,29.738466575023516,0.6042403917438492,3083.8837266695814,7594.63927332725,4.519254775106129e7,1.3287401876174542e8
0.0043299999088048935,-0.5367673815660987,5.7269867454984095e-5,30.05300999518219,0.6052603366286773,-1877.1617322111929,7781.877712701504,5.598164628657868e7,1.267957508984157e8
0.00431999983265996,-0.5364700566407755,5.7546052222254815e-5,29.92163284556982,0.5891940471188053,-8063.1216651239065,7924.482914469907,6.207524297959173e7,1.2354971966886307e8
0.004309999756515026,-0.5361762912380864,5.76208066600223e-5,29.47364648868838,0.5692154419481869,-7015.436925812562,7570.118713845919,4.512763806409067e7,1.070332863937982e8
0.004299999680370092,-0.5358987733571445,5.7435345414829384e-5,28.972087640369498,0.5640755846580857,898.4504369806918,7370.45073621246,7.407532461673573e7,1.0639956605929132e8
0.004290000069886446,-0.5356386964636737,5.7927657001933844e-5,28.97188666738668,0.5681394368700968,7958.42169363654,7334.794555227595,8.889643333791943e7,1.1043133179822907e8
0.004279999993741512,-0.5353833182576694,5.816637667395741e-5,29.275668667187595,0.575946942816606,11256.514374687269,7472.854824254899,8.153045045008501e7,1.0490671376514208e8
0.004269999917596579,-0.5351269047791025,5.785600337336653e-5,29.660108117620634,0.5867625252788892,10329.312475633233,7613.332234456557,3.0139722707560183e6,1.0221270722963339e8
0.004259999841451645,-0.5348456491090703,5.7812355198500056e-5,29.83138615428022,0.5905819404924538,11065.22438393586,7483.464785133075,-2.086944684261669e7,9.482234855039755e7
0.004249999765306711,-0.5345437826852896,5.810007792232829e-5,29.49710634072688,0.5812953540437995,11454.697127674288,7193.871365746072,-7.084625048584137e6,8.548429081606784e7
0.0042399996891617775,-0.5342224149137146,5.920814244214318e-5,29.5805565818144,0.5713495432011135,14054.940354068383,6927.648337380381,-4.4788759559126124e7,8.310116098175938e7
0.004230000078678131,-0.533903080752294,6.028944980224942e-5,29.829061916991083,0.5727726614159562,21711.785642423587,7037.073809332011,-1.4469854125132004e7,9.541721976599318e7
0.004220000002533197,-0.5335679773065954,6.086071052037962e-5,30.096716601916146,0.5811278617219594,18148.454176201187,7292.938496014865,6.091067059062599e7,1.1097591548806202e8
0.004209999926388264,-0.5332459617390999,6.091112569527626e-5,30.273412722175394,0.5930557418627117,11615.875553871487,7286.302597258735,6.815340199147283e7,1.109120157827864e8
0.00419999985024333,-0.5329564697196482,6.115732836487653e-5,30.610406608478097,0.6017934964536755,10625.794496218368,7152.664197389322,-2.1987819294538155e7,1.0059984364073502e8
0.004189999774098396,-0.532681533353951,6.106215725304395e-5,31.01001979651665,0.6133581681112368,3886.562461370721,7125.632825067882,-5.509396210632745e7,1.0349965378246297e8
0.004179999697953463,-0.5324277176474919,6.011059726274649e-5,31.127943380486922,0.6225202222441998,-3534.2393533460704,7504.112064644196,-1.4024880971487353e7,1.1555472769519085e8
0.004170000087469816,-0.5321621640440776,5.872461047118917e-5,30.88289110119719,0.6182433324964739,-6552.252773423898,7570.008495351086,9.10236547784776e6,1.1187418167413376e8
0.0041600000113248825,-0.5318559352178124,5.822062729042842e-5,30.531110729524745,0.6078370923898924,-7510.990542485262,7796.45141529988,3.2365309269018028e7,1.1229855232679518e8
0.004149999935179949,-0.5315414910685612,5.865952969131104e-5,30.146325180547624,0.5980577521603971,-5429.578109523046,7638.825014905063,1.2946581120381514e7,1.0636040693489175e8
0.004139999859035015,-0.531233763165632,5.87411955480833e-5,29.922211514017253,0.584430293799725,-2166.046047870786,6872.825829224829,-7.560795635572132e7,9.118708426350792e7
0.004129999782890081,-0.5309042446205274,5.8569702405207235e-5,30.322617855929202,0.5858599462514599,2846.354467043161,6757.380120097571,-1.541518561458764e8,9.619507265931495e7
0.004119999706745148,-0.530563677276997,5.8042594669681205e-5,30.49798646414545,0.5939684338000859,3164.3335675977546,7267.584337198064,-1.1598632668623592e8,1.1641356547005321e8
0.004110000096261501,-0.5302454808317824,5.695792970006997e-5,30.101409383199435,0.5998404968018269,5733.051713575482,7280.285979088433,-4.9419013583072335e7,1.1067475713413768e8
0.004100000020116568,-0.5299522918783596,5.630819647931995e-5,29.540770203975296,0.5959978522539086,6989.251497298861,7217.531777270861,3.0268416955323815e7,9.800862069927615e7
0.004089999943971634,-0.5296536272600881,5.710935842780345e-5,29.672497884364834,0.6028587607044309,9003.841308582107,7849.411552430974,8.690244583628817e7,1.1340107956698085e8
0.0040799998678267,-0.5293535910672515,5.8694393834485624e-5,30.26610429080795,0.6081054630450774,8796.66024333973,7863.864372832132,5.103102579412883e7,1.2152412377550228e8
0.0040699997916817665,-0.5290548657320213,5.9226237017058695e-5,30.623111716245344,0.5863759769072385,4469.364468953071,7339.228225102753,-1.7062837904306942e8,1.1658473325073081e8
0.004059999715536833,-0.5287502155289405,5.9314402397291264e-5,30.747386479930764,0.5753604446141314,710.8308719520608,6434.617575720731,-3.153396490635507e8,9.191074332122605e7
0.004050000105053186,-0.5284391357806861,5.883094275260925e-5,30.647281052279364,0.5883633062716653,-2759.056752943953,6557.422830708014,-2.304948416995069e8,8.49421145997764e7
0.004040000028908253,-0.5281378683876595,5.8159989325078765e-5,30.315335467751932,0.583608277596281,-4133.081093194168,6961.59058943739,-9.068534744574685e7,9.007564135099308e7
0.004029999952763319,-0.5278440762725074,5.737092225017424e-5,30.13533513882431,0.5831739376830469,-10.79359897882383,7854.644749990241,7.036948761937137e7,1.163058830823181e8
0.004019999876618385,-0.5275573153687637,5.7595597045046215e-5,30.074646614558315,0.6009157519804879,4897.31802755741,8807.785039189424,2.5798544621262658e8,1.6377740052897334e8
0.004009999800473452,-0.5272602962073534,5.734131775090272e-5,29.729891826873697,0.6014728542418827,9092.446266216313,9007.480847841682,2.9451790549279755e8,1.8456315330399188e8
0.003999999724328518,-0.5269708769976742,5.681745621821533e-5,29.914904395296446,0.6134695842539443,8682.853215058418,9826.914773907769,4.144245710681968e8,2.206242696602722e8
0.0039900001138448715,-0.5266957194725518,5.701927997183729e-5,30.542544098160402,0.6239058389134012,6301.314440765438,9637.004913058843,3.44244781206714e8,1.8808203948010576e8
0.003980000037699938,-0.5264173483508532,5.7538713233086866e-5,31.158296436131753,0.626373232201914,6862.392163440774,8770.14166116364,1.844307317279119e8,1.352993207886947e8
0.003969999961555004,-0.5261172778520038,5.7870563718440085e-5,31.203729934251726,0.6172008379944951,13817.724522739274,8019.622633254664,6.907812627546735e7,1.1040426184952067e8
0.00395999988541007,-0.5258054540276178,5.833104098139156e-5,31.282892379025363,0.6246033070631362,19240.36177063528,7798.712753732747,3.992027654318287e7,1.0424144254421921e8
0.003949999809265137,-0.525477982179588,5.867267598166209e-5,31.45627720863809,0.632397634797801,16672.76177805623,7926.0367949614365,1.4147173280986844e7,1.1039054582077043e8
0.003939999733120203,-0.5251319307333435,5.890327013690852e-5,31.553072363540526,0.6461219995706599,18098.33352063792,8234.693124499287,4.292835125281884e7,1.2085399343620001e8
0.003930000122636557,-0.5247855831705848,5.9872200093749606e-5,31.54075039052905,0.643289777383475,19505.07426031178,8311.541788974522,6.228278155750634e6,1.2679526499185503e8
0.003920000046491623,-0.5244475230855633,6.0950799805193236e-5,31.704221398326567,0.6453118488445527,22271.496662188765,8594.873295067628,5.451230779339308e7,1.3214812762866782e8
0.003909999970346689,-0.5241316010207514,6.12559231474999e-5,31.357170928348918,0.6449617132638279,20629.956337728763,8466.357792249495,9.496266007497591e7,1.2006983220722668e8
0.0038999998942017555,-0.5238258618684842,6.085173063513556e-5,30.91492691071157,0.6333957081136847,17223.26251826468,7937.358887421427,2.0546449241312783e7,1.0844420612966292e8
0.003889999818056822,-0.5235300591494774,5.997496491507557e-5,30.83644316019218,0.6101586528232837,14420.378651099412,7775.738283285568,-9.242213110316552e7,1.1218778741183142e8
0.0038799999747425318,-0.5232160740419995,5.9431829956977256e-5,30.897772780573938,0.6009845818155463,4416.214090037617,7891.8378304301,-7.735885544836295e7,1.1444461660908784e8
0.003869999898597598,-0.5229104899209572,5.823115787927215e-5,30.90890871820927,0.5974675323965175,-4740.125699264849,7739.696141747747,-6.473876932018216e7,1.1374770250801644e8
0.0038599998224526644,-0.5226115973035687,5.74620992716016e-5,30.914162947960815,0.6012893787203315,-8397.45968194629,7655.78382633002,-1.0333766561868037e8,1.1803550287633204e8
0.0038499999791383743,-0.522331944429688,5.756209739081383e-5,31.266577533390112,0.6049969094096179,-2098.8102025813164,7745.457367643725,-6.1209472932370156e7,1.1458002747287686e8
0.0038399999029934406,-0.522047716835327,5.836437707455837e-5,31.62888437509781,0.6026866930633151,6905.973828982446,8004.056147364141,-5.359572983853864e7,1.12677036048918e8
0.003829999826848507,-0.5217513590982181,5.858849303468516e-5,31.843701242379993,0.6179343229683988,13057.667386073512,8365.677252778785,-3.484003320278891e7,1.1975433026428953e8
0.003819999983534217,-0.521437369911885,5.8639832151710135e-5,31.561859682618536,0.635422549985415,11462.64568019267,8081.4925160635485,-4.533791999055599e7,1.1905054342627831e8
0.003809999907389283,-0.5211085468131815,5.7901154504325864e-5,31.224141141703036,0.6390948836468502,9486.807297981686,7610.878481135242,-9.106277977962047e7,1.0885147003576906e8
0.0037999998312443495,-0.5207625409757376,5.670749881008854e-5,30.931607032787646,0.6191769496065214,9802.2945257169,7206.419578272857,-1.5098574455087084e8,9.936068977731498e7
0.0037899999879300594,-0.5204288797867832,5.6177033687289673e-5,31.08230374005657,0.6018138895128843,15832.60043337477,7251.91198515388,-1.5839157738922173e8,9.730874200554582e7
0.0037799999117851257,-0.5201092463108592,5.678569195517256e-5,31.597340081940555,0.595950767948639,17506.60054364896,7503.786570865691,-1.8887307453996935e8,1.013126595552399e8
0.003769999835640192,-0.5197903019369349,5.691772770918294e-5,31.65445492276959,0.5871998049708147,12649.872834512313,7499.445666719387,-9.076527919995804e7,1.0104092684060504e8
0.003759999992325902,-0.5194767863337185,5.7136836589077517e-5,31.72978544332782,0.5970209862128683,3251.3722926391647,7914.065032406662,4.72278098682558e7,1.1479506110948637e8
0.0037499999161809683,-0.519151055938634,5.7549845749324606e-5,31.898055554449417,0.6150861341532117,2708.676583595469,8349.994644012117,7.91865136768884e7,1.2169081357638739e8
0.0037399998400360346,-0.5188148629087612,5.838001898160376e-5,32.02124217138151,0.6209015981616584,10336.429184607287,8527.033076510788,7.156476942191175e7,1.2606677089803438e8
0.0037299999967217445,-0.5184777830517506,5.9645110147446965e-5,32.06528136895131,0.6323491578943592,12217.232675210256,8703.693489664749,1.374306325546612e8,1.3430425494058558e8
0.003719999920576811,-0.5181555952428374,6.107661521823181e-5,32.357688839263005,0.6429930229093168,4377.697057605527,8236.115472792788,1.2174849890942827e8,1.2169387108659005e8
0.003709999844431877,-0.5178356138835071,6.191459413808493e-5,32.79410340907784,0.6391421313709027,-1937.413222913316,7942.92092277506,-1.5861273622809447e7,1.1304249743618391e8
0.003700000001117587,-0.5175213431861254,6.160198789033847e-5,32.94429213873319,0.632452486445616,-6593.800962489861,8226.09958195874,-9.023396285409187e7,1.2073925412588584e8
0.0036899999249726534,-0.517200627844338,6.144583925421837e-5,32.91044927978304,0.6340899519795726,-10692.011196755611,8369.791054715623,-7.501673757967581e7,1.2617615455085936e8
0.0036799998488277197,-0.5168708194339655,6.175212342816316e-5,32.608079960474086,0.6150523240394326,-5589.5311949892775,7863.238997732888,-1.8958593578350827e8,1.173462181801416e8
0.0036700000055134296,-0.5165380273338702,6.25437650157974e-5,32.344619782599786,0.6182994553872355,1575.8285999684354,7852.563344042603,-2.0191699540240675e8,1.1414278290694405e8
0.003659999929368496,-0.5161976523048244,6.205996943997695e-5,32.22342188990367,0.6163406258510784,8882.292823148355,7924.508999671138,-1.9776096810959142e8,1.1321147687046196e8
0.0036499998532235622,-0.5158875078401876,6.117517887500154e-5,31.82501906510372,0.604564094201776,6786.567791022451,7744.653248517864,-1.0943601218473904e8,1.0178517038039523e8
0.0036399997770786285,-0.5155802851719195,6.112084157242459e-5,31.659319619731917,0.6012497910117358,4997.722392256235,8093.603239826114,488450.8196997583,1.1545279720518483e8
0.0036299999337643385,-0.5152833055777939,6.1001582448551325e-5,31.98768060796484,0.6026950375700241,10994.195663679488,8113.141722584419,-7.19622711568713e7,1.1989856425872605e8
0.003619999857619405,-0.514965170066897,5.9788913067163894e-5,32.18885216915206,0.6133116372340652,13644.237835609554,7766.983108652802,-1.751583552316142e8,1.1211440502508256e8
0.003609999781474471,-0.5146099690933184,5.904224385595123e-5,32.32721547127514,0.6251121989687022,6413.097498947965,7438.9816580399,-2.268500723355536e8,1.0876021370633993e8
0.003599999938160181,-0.5142598420309074,5.92493822783549e-5,32.40568153205823,0.6243012966060651,1706.6969041429218,7206.685747991144,-2.8064401111074424e8,1.01029720518731e8
0.0035899998620152473,-0.5139228688584296,6.074272532995147e-5,32.27876799157893,0.6277263752660929,3935.979408057994,7558.108473784026,-1.899341955846046e8,1.0140300347567014e8
0.0035799997858703136,-0.513575907352322,6.163088197140753e-5,32.211680554636246,0.6292120960124802,6722.868930097259,8127.633850349253,-1.2150412001930557e8,1.1537046854395556e8
0.0035699999425560236,-0.5132601859419024,6.145348839502793e-5,32.18326263890863,0.6292175677016977,1364.4261698229996,8404.952106074094,-7.451445067666146e7,1.2313982796858844e8
0.00355999986641109,-0.5129385957578778,6.212699681929904e-5,32.134067664267285,0.6269452540045002,-389.2631031643775,8537.599561891604,-1.5608573845712265e7,1.245718070206103e8
0.003549999790266156,-0.5126261029538232,6.167040531914126e-5,32.08149753165938,0.6322088227011945,3173.859487251724,8564.112351706466,4.3475332086255014e7,1.2466359174059963e8
0.003539999946951866,-0.5122971360623657,6.082495494479831e-5,32.499947821073356,0.6447611292781675,11199.123528991082,8915.347586908347,4.3149498217008755e7,1.374494250320481e8
0.0035299998708069324,-0.5119636969694229,5.981827171922464e-5,32.68335699620215,0.6436175045965037,14737.884923353988,9014.563166087992,5.251329997281981e7,1.423976828136538e8
0.0035199997946619987,-0.5116050439429353,5.9755544548871476e-5,32.69940023266589,0.6410534803223441,10972.466106543538,8897.764053134839,1.0503411246359517e8,1.571579596900393e8
0.0035099999513477087,-0.5112199874509701,6.105851019959068e-5,33.04984747976971,0.6587351687217635,10083.795738254048,9104.883692269581,1.6029999236553332e8,1.5764735607721213e8
0.003499999875202775,-0.5108585809091984,6.19070243376446e-5,33.38275333217726,0.6806298173818378,12375.638711446083,9328.997148404427,1.6302005525751635e8,1.5914340142379737e8
0.0034899997990578413,-0.5105384199777618,6.22814562858973e-5,33.88229378411059,0.6829922225691208,12018.071217981018,9285.533922225286,6.083799693929541e7,1.4690931672084123e8
0.0034799999557435513,-0.5102265017995551,6.260583171859359e-5,34.401557708126575,0.6674174656714262,7854.878493177529,9169.745673169376,-3.7011933730415605e7,1.419927277368607e8
0.0034699998795986176,-0.5099096113515784,6.275876416108362e-5,34.64625997057667,0.6615817353265507,6106.771069703285,9062.251689503602,-1.329554277459387e8,1.3657167887241414e8
0.003459999803453684,-0.5095673186068076,6.258135673844697e-5,34.49582404245852,0.667647721071276,4817.5180585733415,8733.96448113341,-1.8326571077281055e8,1.2489964192376503e8
0.003449999960139394,-0.5092205343992096,6.21628427934334e-5,34.23908789386373,0.6800532975436292,2941.604633891295,8259.714848583908,-1.9345018549994653e8,1.1529085308558463e8
0.00343999988399446,-0.5088847519067119,6.183264262692555e-5,34.48554182973606,0.6896316458594146,227.40412637842985,8366.845471175671,-1.648996491916557e8,1.1746159813379118e8
0.0034299998078495264,-0.5085534328612789,6.195737517380639e-5,35.01084669138667,0.7008497282749893,-6676.206794408458,8918.109170473,-7.749140451497012e7,1.208190738659217e8
0.0034199999645352364,-0.5082279022813306,6.242649032565466e-5,35.31758360419981,0.7201740451059043,-4717.626769667707,9621.517206870074,9.062356555017678e7,1.347438441945842e8
0.0034099998883903027,-0.5079016841114672,6.312702650752626e-5,35.208914818440114,0.7200483647026411,-152.1972990620248,9664.52016078897,1.5274688882280466e8,1.428446916420359e8
0.003399999812245369,-0.5075524736586838,6.316508345229398e-5,34.80650096672437,0.6879684711282357,7882.05739180729,8948.353169222286,3.749940963867281e7,1.2566543765946306e8
0.003389999968931079,-0.5071879900548953,6.239373015479381e-5,34.23065334581169,0.6621255701126056,15310.506781944636,8874.077335196935,-4.6471458787111886e7,1.3028899859414026e8
0.003379999892786145,-0.5068282977993832,6.112526015999975e-5,34.35288920780015,0.674145573889252,15925.259921959554,9268.001914386532,4.477308883734772e7,1.425193954870483e8
0.0033699998166412115,-0.5065066199285733,6.0162907190064936e-5,34.7254080024738,0.6980914158269687,18249.85397259012,9461.987201787748,1.4482111558453155e8,1.4001220471866864e8
0.0033599999733269215,-0.5061840034754889,5.9739990543131295e-5,34.89425469857887,0.71113330361176,17592.541721750156,9576.815353435817,8.675357798709916e7,1.462176546570935e8
0.0033499998971819878,-0.5058456169460839,5.943136217250182e-5,34.8497726962211,0.709107489425439,6192.661776529642,9549.533250865414,7.524426867010583e7,1.4294214464278728e8
0.003339999821037054,-0.5055174607907426,5.9003903625631336e-5,35.068097567940136,0.7062869114217069,124.12415812248106,9252.208865483733,5.3702678276898734e7,1.3290765462310618e8
0.003329999977722764,-0.5051599987053543,5.962666032400166e-5,35.49091266694034,0.7069067173050236,1444.0587337827606,9235.243519794125,-5.054465185641818e7,1.2840073488711433e8
0.0033199999015778303,-0.5047807714780267,6.043563138887788e-5,35.7835652204921,0.7005690642125949,-440.161846145719,9186.922040048388,-1.3445363863929844e8,1.3269979935458349e8
0.0033099998254328966,-0.5044225247802158,6.187460892206052e-5,36.00479336395735,0.7062775509438872,-4680.159404283789,9376.667102305439,-1.0698387360043247e8,1.5200468984002763e8
0.0032999999821186066,-0.5040753606343991,6.304873990747464e-5,35.93555604790525,0.7253507071824681,-6217.139825356945,9760.011785290832,2.30475774224767e7,1.596816918170872e8
0.003289999905973673,-0.5037322812845935,6.39026831851624e-5,35.41484409939806,0.7085973442363902,-1043.3282344336355,9566.656238031817,5.838203826959206e7,1.5100341513604552e8
0.003279999829828739,-0.5033771131212941,6.433225984769984e-5,34.9656739084377,0.6850424569287505,7860.5324961915785,9279.23759141955,-3.628310044502695e7,1.5576525564706066e8
0.003269999986514449,-0.5030091680318923,6.412666990646457e-5,35.00641791050645,0.6859002932658788,10073.972914718004,9581.766844998652,-6.782521426326555e7,1.7138478392165998e8
0.0032599999103695154,-0.50264654454639,6.34558479702705e-5,35.18574982988227,0.6965843645926094,10008.254095117198,9498.69346537267,-6.23088524231848e6,1.7078537290222892e8
0.0032499998342245817,-0.5022872247106167,6.237793334563e-5,35.0708068751068,0.689626687068348,12539.946037364558,9025.212010849851,-1.3329349491321367e8,1.4236809764657366e8
0.0032399999909102917,-0.5019374894832032,6.211029643013353e-5,34.936883564580015,0.6923017255876368,15124.873413430692,9225.264791629865,-1.4895679085881516e8,1.385330678943353e8
0.003229999914765358,-0.5015882074266964,6.346141909269937e-5,35.043301363884304,0.7043476358569382,13981.614750789966,9637.55613419313,-3.9051940970782496e7,1.507664872211188e8
0.0032199998386204243,-0.5012415527456147,6.406322667339038e-5,34.98299194937379,0.7147447363722643,8617.678355814056,9705.604154552788,8.281581864167394e7,1.5332648549117792e8
0.0032099999953061342,-0.5008897351014721,6.37155860161728e-5,34.564210168825014,0.7235203992313236,6912.325633911785,10477.56697266726,2.684678896787873e8,2.0718474671464908e8
0.0031999999191612005,-0.5005230323615073,6.414080468259393e-5,34.744678780090005,0.7235790202196274,13031.037057966072,10493.97945097265,2.8693846004475904e8,2.091930961619045e8
0.003189999843016267,-0.5001630518869317,6.40799264948672e-5,35.0483126120022,0.7130737924445959,21677.413176087535,10032.923236781819,2.2093747222674385e8,1.6792438810653496e8
0.0031799999997019768,-0.49983378728494277,6.375867440353471e-5,35.16368645697461,0.6974974422743561,21422.483412436635,9805.206446833889,1.9294375373896626e8,1.546910905926397e8
0.003169999923557043,-0.4994997094358379,6.315755864220166e-5,35.404001878108765,0.6903571649059804,15066.559303465521,9794.118822027836,1.740062779774288e8,1.5916213172498405e8
0.0031599998474121094,-0.499164093731571,6.305267385902647e-5,35.89474900840144,0.6848077720730318,7451.284955634224,9667.016896573099,5.5143290428506285e7,1.473696145493494e8
0.0031500000040978193,-0.4988357924487498,6.257639432481713e-5,36.243637386893845,0.6767008934043838,-3518.0592394335,9212.25395391434,-7.37168136990058e7,1.3743629584306085e8
0.0031399999279528856,-0.49848424942198316,6.187131354938939e-5,36.28223859505391,0.6794305112883584,-11168.836514667188,9463.54887321821,-5.10467033438497e7,1.4288867817177448e8
0.003129999851807952,-0.4981061543082939,6.132584868952683e-5,36.33121529593926,0.7039225660163355,-14304.780830229689,10019.676740808516,5.843106527169964e7,1.5031451090637168e8
0.003120000008493662,-0.4977349591291917,6.119882556298036e-5,36.5088672254652,0.7160716270693235,-6419.162683702081,9664.494142953348,2.474575262744591e7,1.3378688182398407e8
0.003109999932348728,-0.49737823292199723,6.164352642524108e-5,37.124467640228595,0.7176967172682662,495.08896442719646,9732.302446036429,-1.3058125209346598e8,1.3310808835846996e8
0.0030999998562037945,-0.49701900540946503,6.233943004319004e-5,37.36603078584969,0.7306670412811609,-2609.857987442829,10539.670888642488,-7.909346485139495e7,1.5548325063362852e8
0.0030899997800588608,-0.49662134932726043,6.333619215028866e-5,37.077638784089814,0.7266455608401599,-6297.465229918083,10927.50509893868,3.3522765457560413e7,1.919169303812866e8
0.0030799999367445707,-0.4962252192972816,6.448036447946791e-5,36.868139718135666,0.7229881916934442,-2900.1170357342125,10773.975521097576,2.175307504690102e8,1.8513962391837257e8
0.003069999860599637,-0.4958331780977665,6.51626948433898e-5,37.01448631668226,0.7382968170841029,2341.0481897323557,10849.706848459562,3.035019967568748e8,1.890771935733e8
0.0030599997844547033,-0.4954451454283026,6.46199780760725e-5,36.86648377530784,0.744905867768524,3060.5045817571554,10992.470622326302,2.4388209733842668e8,1.90350793766158e8
0.0030499999411404133,-0.4950804858848911,6.433838917684177e-5,36.77312866945028,0.722827402124621,6545.480572788753,10592.844667476964,5.5759925478351474e7,1.6340776555955264e8
0.0030399998649954796,-0.49470040418154687,6.485922465899458e-5,36.830421657862466,0.7078385478726731,12036.112578857439,10033.202873434288,-7.641404424812609e7,1.420600251314297e8
0.003029999788850546,-0.49431048325857274,6.526059013439805e-5,37.20191984206387,0.7314003214540359,8822.047232446748,10436.218498803993,2.457643182492277e7,1.5470756386400485e8
0.003019999945536256,-0.4939164798503679,6.576389732264976e-5,37.74366749231848,0.7658528327879784,4921.528308625209,11431.725805583985,1.8227016439737213e8,1.838972395107709e8
0.003009999869391322,-0.4935412840738605,6.632614546806477e-5,38.22968189326528,0.7835996814417076,8064.653101633888,11228.584780571764,3.7983284846294425e7,1.7453879168133914e8
0.0029999997932463884,-0.4931641988194953,6.703115213034279e-5,38.4650157757393,0.774862429088744,12329.877956804572,10318.386958472633,-1.9036517501852304e8,1.413385808237795e8
0.0029899999499320984,-0.4927741082912834,6.749027282838475e-5,38.39574161848109,0.7527009817406843,11349.31377519363,10317.395497099253,-2.5648599025879422e8,1.4521317224558377e8
0.0029799998737871647,-0.492366161465371,6.794542726818463e-5,38.35506703355827,0.7465632667452432,12866.19583657767,10519.419763967066,-1.585170227238226e8,1.5715468667912894e8
0.002969999797642231,-0.4919833310374582,6.842811438165067e-5,38.14347485008249,0.742202758008215,17130.17154611527,10328.111298142589,-1.8634840450365657e8,1.4959975980863544e8
0.002959999954327941,-0.49161008295263803,6.899899367166057e-5,38.27111802637196,0.74656583829498,15721.404735480693,10311.28287344535,-1.744344416272324e8,1.5770263401095206e8
0.0029499998781830072,-0.491270598980354,6.902704604190074e-5,38.522743476978235,0.7492301989380472,11128.81549952847,10506.523637362054,-1.754635770267795e8,1.745408721582194e8
0.0029399998020380735,-0.4909424152996804,6.877657882188791e-5,38.855494816989676,0.7538345929132221,5214.024633890994,10752.994938640297,-1.192090891264541e8,1.7476745316870984e8
0.0029299999587237835,-0.49058069460173126,6.833834026683598e-5,38.887457461959634,0.757074732395554,-477.95274936030506,10127.830985701734,-1.620015536362501e8,1.459676600722811e8
0.00291999988257885,-0.49021257063508944,6.803718154507887e-5,38.75259233999782,0.7560448103727233,743.9853804941143,9969.708482087886,-2.254173918781981e8,1.3341534438327737e8
0.002909999806433916,-0.48983994396971514,6.80215632291025e-5,38.46360766298616,0.7549820834235962,9354.30173152308,10222.12177741242,-2.0600902854628095e8,1.4895570589273274e8
0.002899999963119626,-0.48946418797345237,6.812703193976827e-5,38.065233097954334,0.7508290913532127,14789.964958567109,10380.926375339075,-1.7063873198510665e7,1.7409176722033173e8
0.0028899998869746923,-0.4890871122104178,6.862035421764059e-5,38.123601366193725,0.7538606553291399,5990.604884832294,10607.657647110673,1.4616396258357865e8,1.824243517234544e8
0.0028799998108297586,-0.488696637810633,6.917648651194071e-5,38.79314954260881,0.7558054194116677,5663.301368951924,10767.78797236293,2.171131923951161e8,1.7582977521387488e8
0.0028699999675154686,-0.4882905628734676,6.897032129786323e-5,39.329890255749135,0.7657156927011041,4646.660103988876,10764.12717583521,1.694358316830683e8,1.7835841748691234e8
0.002859999891370535,-0.4878850988420887,6.90908581600221e-5,39.349049285200344,0.7606941816666342,4091.171871883319,10497.725094735864,-4.1534440743596025e7,1.6581113039464903e8
0.002849999815225601,-0.487483786625683,6.908170775373799e-5,39.20002913351669,0.7477740135647589,7696.086769892429,10869.134625860106,-1.625689663454587e8,1.6738815205288753e8
0.002839999971911311,-0.4870771704912304,6.878780277501658e-5,38.68225354903244,0.7335892148845055,8936.979689945278,11370.35960668584,-1.1591928905614129e8,1.8016368154768252e8
0.0028299998957663774,-0.4866670225716602,6.909914432315043e-5,38.32430230831149,0.7242601358510184,7486.898682771729,11345.231073686324,-1.1280120402123317e8,1.9373359595502302e8
0.0028199998196214437,-0.48626665948056613,6.950053300506735e-5,38.44194778808601,0.7217472592007632,8725.934131063186,11316.972495326709,-1.423622749293579e8,1.9242372288778323e8
0.0028099999763071537,-0.4858568881123379,6.917333262850503e-5,38.78189436202018,0.7478291678717837,14355.186937341978,11689.073637060548,4.587595117257317e7,1.8104604935472253e8
0.00279999990016222,-0.4854421910630718,6.846472733790368e-5,38.916986168730595,0.7796726845085783,10877.156766365439,11776.06258482767,2.905381020523753e8,1.85575100785552e8
0.0027899998240172863,-0.4850353805185873,6.815495163276358e-5,38.917900722327026,0.7911432912952532,11139.380460372937,11870.925701474176,3.1834096589131105e8,2.083918908302541e8
0.0027799999807029963,-0.48462521447851403,6.79681691321478e-5,38.79041580373133,0.7711112488122693,8446.532361013966,11230.454591122229,1.0427041125078051e8,1.9758598263274458e8
0.0027699999045580626,-0.4842032420253313,6.777178633613175e-5,38.6871857363204,0.7579903875461163,9236.32865574549,10592.53668537316,3.6719344816349205e6,1.7242615107143596e8
0.002759999828413129,-0.48381048800833015,6.758404615838905e-5,38.64489300369708,0.7648177363031433,11276.620144644661,11696.10699091435,1.932053838711229e8,2.0832793772783172e8
0.002749999985098839,-0.48343769082371213,6.761196801793405e-5,38.99806848135227,0.7751041998636354,8084.77382233351,12701.804001441873,2.879217024678073e8,2.3944246844727162e8
0.002739999908953905,-0.48306709241934587,6.792803335624758e-5,39.58475161780461,0.7921570223364621,3426.2946177046547,12275.44801097515,1.5965392175869086e8,2.0278037479595023e8
0.0027299998328089714,-0.4827099018523931,6.829376962295071e-5,39.717239148327124,0.7927775018148717,3824.414863113241,11538.98758230686,-4.057562810508922e7,1.8512335373618528e8
0.0027199999894946814,-0.48233458380494876,6.833514204358115e-5,39.93259176031642,0.8019026160146336,6808.358083787472,10910.912150868466,-1.473222431719613e8,1.7656384996232232e8
0.0027099999133497477,-0.4819377539268638,6.83390840422852e-5,40.06080759526546,0.8016502642958365,14607.055417433512,10967.487886357123,-5.3323751217350915e7,1.7560773317827663e8
0.002699999837204814,-0.4815298265455698,6.881951775599146e-5,40.16233713810618,0.8039018541476695,18308.605195014075,11622.560371285115,1.3642659726548934e8,1.837505216501381e8
0.002689999993890524,-0.4811138565402651,6.970012847959112e-5,40.38784696051675,0.8206450882667083,22757.93166253116,12858.208350481049,2.785817474496215e8,2.1460341182024413e8
0.00267999991774559,-0.480691567203385,7.005667336893144e-5,40.499293891934194,0.8205844632647837,27043.898243037576,13253.988551230885,1.668544627090781e8,2.2968190092726722e8
0.0026699998416006565,-0.48029497596972537,6.93929296655363e-5,40.714113770432824,0.8109610088353654,30117.983129405857,12461.696097566692,-7.915193192931344e7,2.0419746485209394e8
0.0026599999982863665,-0.47990388482398755,6.825472573798006e-5,40.967327769581296,0.7974248820375683,26886.5681246507,11564.578154439141,-2.781518685019139e8,1.8762552415302697e8
0.0026499999221414328,-0.47951309442844303,6.73563823801606e-5,41.2171406009936,0.7931278639618757,23323.077802590447,11418.306121157539,-2.4636539330871e8,1.9595749190633345e8
0.002639999845996499,-0.47913748654921084,6.657897965323214e-5,41.04378529091481,0.7998015072474892,16287.930347949234,11546.2551968396,-1.5974086224744788e8,1.8980677513168532e8
0.002630000002682209,-0.47875673953213854,6.639813687416831e-5,41.23727025484927,0.8119545981017912,2418.7194398843494,11921.481439362005,-1.393112290088803e8,1.9581283690525582e8
0.0026199999265372753,-0.47836299739154653,6.624430471865605e-5,41.36814912204017,0.807056520878303,-10686.967959062997,12292.59730849976,-1.527779289462898e8,2.0691962000073078e8
0.0026099998503923416,-0.47794863942734656,6.632278986997853e-5,41.261078050144505,0.7930655316965658,-17413.5442673392,11680.64542652103,-2.874354021531292e8,1.929943635979191e8
0.0026000000070780516,-0.47752954167845274,6.682598928281312e-5,41.456553126098235,0.7812535307407834,-18845.058979784204,10969.442284429311,-3.6358421764653224e8,1.7805610031076467e8
0.002589999930933118,-0.4771124808498894,6.738034227034462e-5,41.674510370903846,0.7808367343648898,-17466.97211629385,11218.087084259887,-2.6562179484288245e8,1.8655465452014723e8
0.002579999854788184,-0.47667719553212545,6.777366744457056e-5,42.17131548567339,0.7910342806274312,-11849.893953718003,11891.024094209875,-1.5492550596778473e8,2.044248493718474e8
0.0025699997786432505,-0.4762213001432195,6.813842717929636e-5,42.694942187262406,0.7929968459439574,-11449.071482434323,12156.676212794027,-2.6627648439123318e8,2.0434597197648084e8
0.0025599999353289604,-0.4757511945275064,6.997649645476999e-5,43.234285219580165,0.8160757243317446,-12951.500692619413,12783.168792727285,-2.1965110003073967e8,2.335775877254816e8
0.0025499998591840267,-0.47531453466701223,7.211784172916003e-5,43.67959381812737,0.8681730817421726,-4437.388009891879,13072.39670373316,-8.670175479410286e7,2.4565631319272232e8
0.002539999783039093,-0.4749031105178867,7.319561724336343e-5,43.90104593836487,0.9064187476648599,-5056.592514672118,12963.28005235391,2.7657357415527277e7,2.3262158387455335e8
0.002529999939724803,-0.4745018217321774,7.353364403990096e-5,43.965608269921084,0.9086250852535525,-5046.6514330907,12830.80263071747,6.093125921220891e7,2.3743929254896796e8
0.0025199998635798693,-0.47411285387349716,7.353146263177247e-5,44.197607507068916,0.8943168454557751,-560.7962878969183,12805.31470334171,-5.911803733220401e7,2.453035353920867e8
0.0025099997874349356,-0.47371512332791466,7.272155047431187e-5,44.57664494565685,0.8878792025392054,53.890066675389946,13290.091221564478,1.6644842070238272e7,2.479547199523416e8
0.0024999999441206455,-0.4733122456256472,7.19585600295212e-5,44.74753139950511,0.9055417550395795,-2246.778935870714,13824.724315607014,1.7766044823074046e8,2.4983230208338967e8
0.002489999867975712,-0.47290224634709904,7.102494499568013e-5,44.40166962032492,0.9152310341941131,-3461.299330762436,13088.235760831349,3.5712771313768424e7,2.261836255468965e8
0.002479999791830778,-0.4724931988203781,7.016286336285291e-5,43.878246572710836,0.8847392735311268,1466.4210111003904,12170.216895849338,-2.4307532130816498e8,1.9715280316237015e8
0.002469999948516488,-0.47207715309209886,6.960133658524537e-5,43.82785179686991,0.8554260548093408,4823.66245119528,12185.579323007938,-2.929434724960746e8,1.926515262206612e8
0.0024599998723715544,-0.4716235356467014,6.938811267603165e-5,44.35313724966835,0.8708328766595788,4742.631355218775,13027.803582943416,-1.8318512650478977e8,2.0297492786792338e8
0.0024499997962266207,-0.4711520274720099,6.948111030553606e-5,44.730498891380606,0.893486887278697,4025.548901954441,13527.305298710107,-4.5343303971653126e7,2.1906220541378117e8
0.0024399999529123306,-0.47068661232651243,6.982440221637162e-5,44.83624165462231,0.9164439635998298,5543.057006614061,14095.862546952318,2.2190588881168172e8,2.3011024664054087e8
0.002429999876767397,-0.4702291493234866,7.09164967294938e-5,44.84544053834287,0.9351933975201981,13542.34313137172,14653.52388010324,4.532104820400473e8,2.4883726175572437e8
0.0024199998006224632,-0.46977431298800437,7.152489357871498e-5,44.58557707531771,0.9329224166275913,25301.937240729574,14176.306217652687,4.010916489301778e8,2.5921277016623887e8
0.002409999957308173,-0.4693441355352753,7.209265655187997e-5,44.6946616532879,0.9328914895688847,38392.60549028314,14086.474966992031,3.3883582824581164e8,2.757447921503863e8
0.0023999998811632395,-0.4689169362085633,7.224596371204961e-5,45.05106898420909,0.9477239387157349,50232.84675200093,14316.429478232021,3.0583227230145794e8,2.7991992069052106e8
0.0023899998050183058,-0.4684866665825019,7.208521358314765e-5,44.93221479069778,0.937324132722657,51276.112261900256,14072.816435490917,9.254895330721502e7,2.725306732909605e8
0.0023799999617040157,-0.46805223406094554,7.21728717720327e-5,44.81438618485148,0.9110085935896773,48414.5394261865,13696.357260348968,-1.8421808317720187e8,2.3761095862540707e8
0.002369999885559082,-0.46761671273541877,7.1765025575849e-5,44.82420390651546,0.8990006560742744,39760.550952532474,13414.397313352674,-2.2337060597526136e8,2.1443986660793954e8
0.0023599998094141483,-0.46716718424643644,7.113770002691149e-5,44.48007573549286,0.900982322047092,26470.46403764144,13405.895922409596,1.4516774855410986e7,2.1177630461884668e8
0.0023499999660998583,-0.46672695246048895,7.03650833466806e-5,44.1452735391924,0.8978372490936346,18995.1197300998,13206.781548930207,1.559168576115899e8,2.0734733836394203e8
0.0023399998899549246,-0.46630973559310684,7.008600773193906e-5,43.612499541465944,0.8726523878096007,16941.53797165207,13524.482054219057,9.418444414073549e7,2.2661160310149774e8
0.002329999813809991,-0.46589608710520014,6.956387504431217e-5,43.529131381035754,0.8454292074453815,17193.69840992966,13537.226810546324,-3.479788550118658e7,2.3267361412522015e8
0.002319999970495701,-0.46549408272779547,6.88974326177345e-5,43.75567901404893,0.8589420871211837,10318.983861798803,13536.512093291338,2.327824105418046e7,2.402560187995027e8
0.002309999894350767,-0.46507572777838185,6.866821758348613e-5,43.733656769250835,0.8521583768054212,6630.250703744631,13005.93239952614,-9.018854813043535e7,2.3372508582056984e8
0.0022999998182058334,-0.4646505439050086,6.889233969160625e-5,43.67202364645146,0.843996682788029,5418.419973439304,12823.308200027957,-2.17074124689317e8,2.2640974273059124e8
0.0022899999748915434,-0.4642271636513058,6.946843518033729e-5,43.67362073343639,0.84122333866597,10565.510367674155,12424.249549170041,-3.0236019258748525e8,2.019130960902362e8
0.0022799998987466097,-0.46378795081370616,7.034501362870731e-5,44.080366373382496,0.8401820372958825,16555.765292502525,12010.262748205809,-4.236746863938661e8,1.9636604240231228e8
0.002269999822601676,-0.46332678483653006,7.141492059291028e-5,45.20936558051412,0.8504776936195487,14764.299087019706,12076.539623027471,-5.350055375271505e8,2.0156650930714592e8
0.002259999979287386,-0.4628704726264875,7.214528512657527e-5,45.98583266581265,0.853818076163027,9158.418898560254,12015.044987590192,-7.145471394315922e8,1.9254844586689806e8
0.0022499999031424522,-0.46239048949870626,7.255519547185637e-5,46.63360499941301,0.8603022837399075,-695.3467989518949,12022.069388560745,-7.617935593024402e8,1.9386540373506206e8
0.0022399998269975185,-0.4619091371306792,7.262966217072995e-5,47.29473145537549,0.875550351975506,-8850.421131494015,12389.927983021065,-6.827041437178172e8,2.0574705444139916e8
0.0022299999836832285,-0.4614279477724108,7.237535393315763e-5,47.67513243730657,0.8951896884999798,-3599.1458600085316,13177.20227338824,-5.205575518175204e8,2.259038651275591e8
0.002219999907538295,-0.4609548649314791,7.233005246775438e-5,47.87265495626788,0.9072397805732516,4091.8079980399853,13926.745291197116,-3.376446417244378e8,2.4409217566528708e8
0.002209999831393361,-0.46046809407167616,7.265630317433929e-5,48.014216218721614,0.9047059099580012,9801.964641078044,14384.680204166387,-2.4868588292735085e8,2.474285464463344e8
0.002199999988079071,-0.46000110639662617,7.273647471841503e-5,47.8821550958611,0.9084668697321846,11195.785546186795,14474.698562672644,-1.9426146856599468e8,2.37725117615731e8
0.0021899999119341373,-0.45954429107359573,7.304413160354466e-5,47.667311620258424,0.9087030858129203,2660.3345754979505,14196.726749636056,-1.6790719696225056e8,2.329354351923561e8
0.0021799998357892036,-0.4590986352472978,7.318530172380635e-5,47.86199083636508,0.9139149593528307,-8044.8230518320515,14635.606309214198,-1.2743835520610374e8,2.5686366347530252e8
0.0021699999924749136,-0.45866410516590644,7.306284312057759e-5,48.146644702067945,0.9218057665762182,-14032.16759959855,15326.861716074523,1.1125853550363528e7,2.86624668344378e8
0.00215999991632998,-0.45822314279400156,7.258633239605358e-5,48.104787980853324,0.946028149667781,-15767.986630653008,15441.14616637742,1.1768475393134384e8,2.7390996120826304e8
0.002149999840185046,-0.4577520093014872,7.219749423329786e-5,47.897196207895,0.965567483605076,-11647.49702354115,15285.643438423145,9.642689601704243e7,2.521320627707648e8
0.002139999996870756,-0.45727008925785795,7.155205845790367e-5,47.488390268378346,0.9489040052476572,-5407.422675478103,14813.449513645177,7.433856258091877e7,2.3248215805096585e8
0.0021299999207258224,-0.45679045413674385,7.127511898774613e-5,47.32827464078854,0.9291672133771012,7669.444926640819,14258.64706454101,-7.034286962769131e7,2.2655643500901774e8
0.0021199998445808887,-0.45630056568689764,7.198538167523358e-5,47.50701404408838,0.9293157337247623,16606.21727184304,14310.9216177044,-8.562461064648251e7,2.2997716466124308e8
0.0021100000012665987,-0.45579461354555106,7.294747309107698e-5,47.792753871085814,0.9380609754866788,17494.674442327545,14860.49827915371,-6.0684209409099326e7,2.4773286998327288e8
0.002099999925121665,-0.45529881301833036,7.357351614342983e-5,48.190328915640606,0.9481560719543547,7415.31727336656,15116.24027241484,-2.0796781800430965e7,2.724018748260051e8
0.0020899998489767313,-0.4548015846958795,7.387327348943957e-5,48.658307917323214,0.9459224157432612,-5590.372849035106,15331.715232746552,-2.8029938050952125e7,2.8391098157468253e8
0.0020800000056624413,-0.4543026736001955,7.461862481411272e-5,49.097016929185216,0.943331088109967,-13199.043534656617,15269.31822543848,-7.825433624835145e7,2.6211110252267817e8
0.0020699999295175076,-0.45381694944518375,7.507845052059727e-5,49.32959494156482,0.9439776269658625,-9452.274533189307,14530.503668879439,-1.3566207669957405e8,2.3187019236024427e8
0.002059999853372574,-0.45332790705494186,7.501988143571391e-5,49.301557244442606,0.9345510073288643,-3574.0341274431453,14336.13471064748,-2.893670677579982e8,2.290329801623386e8
0.002050000010058284,-0.4528403703132124,7.482856721151961e-5,49.04080250805601,0.9376247026292265,-133.2359573251236,14836.041591986384,-3.505078720726163e8,2.721337997075609e8
0.00203999993391335,-0.4523555179137277,7.528891092595538e-5,49.337841559854496,0.9551932049355688,602.9584331736717,15272.83983410444,-3.415041172247312e8,2.824145148560896e8
0.0020299998577684164,-0.4518732293803241,7.458737687922486e-5,49.785752285078594,0.9922123099959055,-3124.818218068868,15639.913674987258,-2.0719553555210385e8,2.7291263525769866e8
0.0020199997816234827,-0.45135827307560866,7.294048598770664e-5,49.989236655377624,1.0153399726449293,-6257.967398578062,16223.122475945738,-2.471972703399482e7,2.900492689924786e8
0.0020099999383091927,-0.45083144586411655,7.239316023921915e-5,50.06735295525227,1.0094404342179004,-8118.880719468768,16673.30348994499,1.8206672614736423e7,2.978211075828976e8
0.001999999862164259,-0.4503099299086664,7.197468142879338e-5,50.25007128941965,1.000099025155634,279.35875683000677,17036.942952162466,-6.579006896326133e7,3.360488632288197e8
0.0019899997860193253,-0.44979954306071795,7.157433221024456e-5,50.6454615223372,0.9970337817210169,11133.821784425376,16839.07321788419,-8.539090264302368e7,3.375509125541818e8
0.001979999942705035,-0.4493180953640603,7.072559992988338e-5,50.30500813414426,0.9885696896380304,16984.626077746696,16378.733194121281,-2.5480055243213076e7,3.1522222913905025e8
0.0019699998665601015,-0.4488452782316488,7.113327908827308e-5,50.21627083954594,1.004574626246227,17778.86116330773,15873.473745446609,-3.395124779415866e7,3.015339919140518e8
0.001959999790415168,-0.4483725530039697,7.203243145456338e-5,50.55280788726143,1.0039234039316345,11911.086119844413,15161.310869669025,-1.8385991603153372e8,2.7379095860310054e8
0.0019499999471008778,-0.4478934857574228,7.330066405193305e-5,51.24903282267979,0.9922541454109651,11628.921714060001,15188.122310434157,-4.318872534042227e8,2.6211825498483646e8
0.001939999870955944,-0.44741625869440593,7.519133016814535e-5,51.93619067124013,1.010054259556494,15306.72284881858,16183.07609194309,-3.1510991447732824e8,2.976891998271434e8
0.0019299999112263322,-0.4469300915340895,7.671472425104946e-5,52.31744072832059,1.0276002995584455,19881.268073265444,17192.818737561778,-9.209246408637157e7,3.347304154000191e8
0.0019199999514967203,-0.44643686147294864,7.801324919728073e-5,52.676151717638355,1.0271101266949791,8216.994050048406,17671.396120942867,-9.937317087065077e7,3.583285788072082e8
0.0019099998753517866,-0.4459307381385816,7.810391088816816e-5,52.42009552588855,1.0183320732745733,-8476.855682537189,18442.263319342215,9.5787034384872e7,4.07474127533743e8
0.0018999999156221747,-0.4454160206867497,7.794648688705085e-5,52.22213970388969,1.0254749630760889,-13835.414643792921,18491.037169316558,3.115609300141754e8,4.1000238668189776e8
0.001889999839477241,-0.4448972914743648,7.793106061976551e-5,52.38222438126561,1.0297160752243475,-6966.990414284615,17788.482377433666,2.7899832066702616e8,3.6474380422500104e8
0.0018799998797476292,-0.4443749415268483,7.735789413601829e-5,52.32311338511797,1.0347159031347468,-1510.2019847881834,17337.5286003729,1.5697520280073082e8,3.352678251185968e8
0.0018699999200180173,-0.44384993299374503,7.572602258683148e-5,52.05860132746729,1.033756510338206,9443.381611783516,17555.14260605025,-1.3410416168323433e7,3.380882348230469e8
0.0018599998438730836,-0.443308294431592,7.480841641875587e-5,52.21514373284726,1.0337423108774142,12671.304719942771,18203.717716996336,4.620141202835184e7,3.6602271632614666e8
0.0018499998841434717,-0.4427635067954372,7.527022810244117e-5,52.95833285909643,1.0423271063771333,16389.18209396385,18396.73770065572,1.2597858696493737e8,3.6484452287483746e8
0.0018399999244138598,-0.44224295015574294,7.616738552429984e-5,53.98011757380305,1.0715138624814462,25335.20266113306,19042.69495168385,1.762536628937609e8,3.722543740699876e8
0.0018299998482689261,-0.44172870982962215,7.691044723222174e-5,54.65706952223844,1.1149379118451628,41785.824955683674,20731.171084638045,4.545140661431983e8,4.657676661041859e8
0.0018199998885393143,-0.44120180048204494,7.74883457691681e-5,54.622453543413364,1.1350038316334539,54622.79333756592,20692.857022925094,4.379731977548927e8,5.0145139498035026e8
0.0018099999288097024,-0.44071206550791386,7.910608623080957e-5,54.529105999653034,1.1173963184714746,42987.89294196047,19991.666667804042,2.034353171098079e8,4.690439163403706e8
0.0017999998526647687,-0.44021997226820087,8.088386438634682e-5,54.282346193696696,1.0872815658025532,31117.774431522932,19361.867176807875,9.066312753963957e6,4.161223290013282e8
0.0017899998929351568,-0.4397125772008089,8.185618622175481e-5,54.03675017325972,1.0767413777659227,13045.264033701018,19304.395990846217,1.955906345947691e8,4.043081999886511e8
0.001779999933205545,-0.4392064363537988,8.191350728849321e-5,53.963338730488005,1.0848261977106202,-3179.4145462128986,19289.230897897192,3.3923759610893357e8,4.153665303400539e8
0.0017699998570606112,-0.43869402280105857,8.195755959915657e-5,53.97615432999613,1.067002920498696,-13129.817397313396,17891.5240603415,-5.528454987167769e7,3.738913194133549e8
0.0017599998973309994,-0.43816178108039866,8.237799275448176e-5,54.189090723591946,1.0470844339651273,-11318.148791136595,18033.263306904253,-2.7367941980702645e8,4.310284064682873e8
0.0017499999376013875,-0.43761048405516756,8.180021882230268e-5,54.598825879714134,1.0594866174057433,-482.1243002983185,20816.115025422663,2.638212767952047e7,6.503799855685916e8
0.0017399998614564538,-0.43705058820634135,8.121855262101578e-5,55.26618758973808,1.0973602171881465,4791.246741805684,23758.850401871714,3.459507926631746e8,8.469873014878525e8
0.001729999901726842,-0.43649373864753904,8.139620116270321e-5,55.95663817604533,1.111481642383743,13971.93119901143,22980.332108627044,2.09877758432036e8,7.242069892251664e8
0.00171999994199723,-0.43592615011684854,8.114942248474527e-5,56.145413822187784,1.1162078838612646,15867.732653583913,21601.014782933864,9.500168236011442e6,5.517386744619243e8
0.0017099998658522964,-0.4353556837325566,8.034337565203865e-5,56.070906315606294,1.1015914616670877,25865.57995141417,20460.114105026398,-1.1776553650656417e8,4.29232572378217e8
0.0016999999061226845,-0.43477411439781516,7.934424782739473e-5,55.848895087255734,1.0727526749830363,39960.93866965692,19096.9107737123,-3.869959828271961e8,3.446172698686992e8
0.0016899999463930726,-0.4342102533660187,7.892624090113617e-5,55.73719777202796,1.0862387774800268,43431.30597563018,18120.50797656636,-4.640694228572594e8,3.045681706103195e8
0.001679999870248139,-0.4336676926234153,7.961761356532091e-5,56.17202942773274,1.130138623180988,31707.903580752463,17690.044204731843,-3.144306045557801e8,2.8767820400878656e8
0.001669999910518527,-0.4331476392968442,8.002680229765185e-5,56.20281904092546,1.1678168040682606,18501.66200564423,17697.595148941655,-1.2132564086781648e8,2.8483985912039304e8
0.0016599999507889152,-0.4325935960937933,8.059645442721484e-5,56.1523596840313,1.1876726268787947,17587.518690646895,18055.597167259577,1.41382539248519e8,3.108557411610236e8
0.0016499998746439815,-0.4320223055657927,8.120413486634477e-5,56.179526065119774,1.1738202806627502,19514.126675852083,18429.332479254015,1.1488308911103986e8,3.4470162890858316e8
0.0016399999149143696,-0.43144662142010043,8.185811663465789e-5,56.20694189407253,1.1534277638912618,5840.013137609854,19107.183692906117,-9.876171303399172e6,3.830904303757721e8
0.0016299998387694359,-0.4308789452762107,8.267655803883647e-5,56.790855139336955,1.146763852265314,-4478.057650428788,20543.212009750423,3.3330302531391777e7,4.8703067634462553e8
0.001619999879039824,-0.4303065009158386,8.317651839538465e-5,57.49944104162954,1.1384406365312751,-1113.4113809327016,22376.873859961535,1.38949750311098e8,6.066260939710394e8
0.0016099999193102121,-0.4297407321421663,8.387426342150845e-5,58.356352642432036,1.1466599121307328,15684.633730072614,24608.006176967432,4.430816137797881e8,7.286978642092228e8
0.0015999998431652784,-0.4291683266810255,8.425124878428877e-5,59.04830407829141,1.1522277482871854,27742.41010834902,26297.887807095995,7.419384156386197e8,8.184976088018681e8
0.0015899998834356666,-0.4285794160368218,8.405659971803035e-5,59.41694878022235,1.1485538139630058,37675.05821289158,24944.16280523931,6.760950326159583e8,7.048523748729022e8
0.0015799999237060547,-0.4279794212757319,8.323127404630978e-5,58.95810401053613,1.153971103524218,47101.02721576111,22564.53906555619,5.2708690037939423e8,5.2889977365506196e8
0.001569999847561121,-0.42739031381200154,8.250339890373688e-5,58.90564637791456,1.1830744445598518,55470.06672308263,22263.80571545118,4.5058737385353637e8,4.593226841609353e8
0.0015599998878315091,-0.42679919256466103,8.15904132976021e-5,58.66919596754871,1.1745329098516595,59866.40826990359,21530.972500822743,2.1016610066273305e8,4.320663132695529e8
0.0015499999281018972,-0.42620332726399673,8.085462467986211e-5,58.39123684495176,1.1436372538465067,56914.50508035066,20594.210556994007,-5.460707117462239e7,4.204251144704616e8
0.0015399998519569635,-0.4256057796157778,8.013076074114848e-5,58.25638745189294,1.1263478907571476,55810.127756798065,20262.839678322493,-1.2589932969269817e8,4.181797100839237e8
0.0015299998922273517,-0.42501418366867005,8.022399882299723e-5,58.22902344290931,1.1433548644518987,56665.66063020835,21045.80378995868,1.5655087452497804e8,4.5896567692549855e8
0.0015199999324977398,-0.4244180503417332,8.086081907445649e-5,58.25760891241548,1.1645493397132312,51150.87889442675,21717.37894878926,3.7220355799559957e8,4.722750123497035e8
0.001509999856352806,-0.4238115055061122,8.1347338404361e-5,58.49850101726438,1.1765471557569573,37257.22939352286,21548.6920585345,4.122094498129595e8,4.283580915594064e8
0.0014999998966231942,-0.4232051807238083,8.291747699896147e-5,59.38610788303281,1.1879634898493008,24300.207118058013,21422.338562922912,1.7641502053412306e8,4.288912901996012e8
0.0014899999368935823,-0.4226143892514112,8.399219718306e-5,60.03764535702392,1.1897637584972443,16523.804661841565,21624.027865365315,7.786533381747285e7,4.624117866918607e8
0.0014799998607486486,-0.4220217134324481,8.57726044585678e-5,60.825834001517364,1.1966173774698103,12627.066340714186,22218.282380579178,1.9057751260098252e8,4.847950669377392e8
0.0014699999010190368,-0.42143115481429283,8.759003772057014e-5,61.45406669380416,1.2148725651902677,19398.482619722927,22878.098677102225,3.265419124856955e8,5.053908384664035e8
0.001459999941289425,-0.42083655153942534,8.817201989157153e-5,61.95810602320774,1.2371463653633819,20963.585491174617,23621.95001708415,4.6440659793900293e8,5.1995268659934837e8
0.0014499998651444912,-0.4202318898855072,8.770643132225609e-5,62.56463251084606,1.2579994091915507,27039.481464871536,24262.304822015143,5.035892200888168e8,5.380826886869568e8
0.0014399999054148793,-0.4196418495798484,8.668525467698318e-5,63.33722714711137,1.2783932647086422,38401.7839056779,24992.538115348983,3.94987016352443e8,5.791218135205414e8
0.0014299999456852674,-0.4190302146331171,8.608190399703094e-5,63.780519872256704,1.2970692072190961,39537.55750306944,25533.14217531259,4.770746948933264e8,6.054751794901615e8
0.0014199998695403337,-0.4184435177487786,8.618772918162156e-5,64.11487164423977,1.299388035088348,39754.495069085526,25333.355041164094,5.655261207894555e8,5.758227494944764e8
0.0014099999098107219,-0.4178553844182109,8.602026791813902e-5,63.50784635762523,1.2760703628747385,39314.81566940349,24734.411152810568,5.817167268598763e8,5.266360419298078e8
0.00139999995008111,-0.4172322401168232,8.655163995596966e-5,62.53532175566181,1.24667099743877,47503.342787047186,23783.36730361105,4.5715623913264567e8,4.8468228955313927e8
0.0013899998739361763,-0.41658679181773883,8.676657036977508e-5,61.76514740428308,1.2343842178120823,54163.463508849076,22395.737399600555,1.4674317471959955e8,4.2646886300789124e8
0.0013799999142065644,-0.4159373631857571,8.685848878257495e-5,61.3539795784718,1.2128294750053792,57299.03426635787,21740.78709187306,-2.0378048830595642e8,4.011812208788465e8
0.0013699999544769526,-0.4152894303309622,8.721730455485261e-5,61.815724286760585,1.1905455864125392,65531.90322552393,21026.283539500095,-6.031989531913263e8,3.8131508232795066e8
0.0013599998783320189,-0.4146469304240714,8.720067987463956e-5,62.89923274507346,1.2003440032172505,76398.84966810005,21188.90135274439,-6.537575070355486e8,3.874737894443204e8
0.001349999918602407,-0.41398977698581885,8.709878658745744e-5,64.12623254082705,1.221543015086309,79734.24637254051,21364.34755239259,-5.526387753358241e8,3.860245852630332e8
0.0013399998424574733,-0.41331835563905217,8.716338748566257e-5,64.92272673721561,1.2385565314727183,79336.9605219959,22248.706584014195,-3.848069538120659e8,4.3672974033422375e8
0.0013299998827278614,-0.41266164514733855,8.750168463006353e-5,65.49744874012147,1.2498171626630747,69723.13726979952,22367.969063535096,-6.911286603053793e8,4.612929094413191e8
0.0013199999229982495,-0.4120256433318312,8.678659286461046e-5,65.64139144550798,1.2485041657813245,52050.39360068099,22230.63110808959,-9.034553766879834e8,4.548967104995509e8
0.0013099998468533158,-0.41139779052169767,8.580472727066838e-5,65.69383138185178,1.2630828231351043,23399.508223809917,23605.128873664667,-7.273132528364475e8,5.0521166578079855e8
0.001299999887123704,-0.4107693128900601,8.610246816356514e-5,66.0560200099103,1.2921524601840042,10816.299791652942,25856.02231649926,-1.1760396052047521e8,6.048265390280834e8
0.001289999927394092,-0.41013345098852877,8.712523951815672e-5,66.39069419711707,1.3172681345735315,9678.391885410203,26342.138576583893,2.055343486475746e8,6.410063297730652e8
0.0012799998512491584,-0.409506151127641,8.78797325240487e-5,66.27462448853089,1.3357357729134474,10762.038165165945,26922.20164846151,6.522641963784022e8,6.648956679092147e8
0.0012699998915195465,-0.4088679994497737,8.806728144182535e-5,66.25243630641022,1.350405496048854,11992.434853651028,26496.513353889568,7.731354887337836e8,6.038510222659707e8
0.0012599999317899346,-0.40822039224107237,8.771290624070913e-5,65.8575869457552,1.3407614431266475,6779.693344252434,25692.571615925426,6.430630832664404e8,5.388914021462245e8
0.001249999855645001,-0.4075510234427926,8.723486430090774e-5,65.86410599743292,1.3254952077629234,4915.389625108944,24573.767220275302,3.0207011130952007e8,4.9466952603486955e8
0.001239999895915389,-0.40688448097812896,8.662773326807588e-5,66.15623050951864,1.3136117225530488,250.91022909962942,23939.49833305092,-2.2781881398992543e6,4.9672978021606153e8
0.0012299999361857772,-0.40620186607519837,8.608421846048361e-5,66.76203859959965,1.3243608774423683,-533.8254934304656,24678.452966367557,-1.467046002584293e8,5.247931599381487e8
0.0012199998600408435,-0.40552258393213897,8.570963620173177e-5,67.08281473680361,1.3293233120213164,-7920.4096384384475,24220.00357890095,-2.6384848317740914e8,5.175637433304731e8
0.0012099999003112316,-0.40483843370560163,8.607048200837825e-5,67.24864749112848,1.3215025003814966,-15780.326039700867,23754.141747280646,-2.974087239458304e8,5.417090025217744e8
0.0011999999405816197,-0.40413724464305584,8.658806292717437e-5,67.29656919651174,1.3192350888226927,-15660.686276755245,24502.10739500863,-9.397794964428972e7,5.73380091641036e8
0.001189999864436686,-0.40342326358828023,8.720739227669871e-5,67.83005883023922,1.370305589893574,-9859.843191037338,26605.267676919822,6.217810925830965e8,5.969731801305925e8
0.0011799999047070742,-0.4026959900895364,8.78873335951218e-5,68.6455109493254,1.4214389390082562,-8768.824921906395,28393.312922248915,1.29189991805596e9,6.202983192119197e8
0.0011699999449774623,-0.40195246854731814,8.866914960551972e-5,69.35849843713525,1.4351714171550325,-2587.3477545616956,28323.711344877447,1.3389214887334437e9,5.997342053343295e8
0.0011599998688325286,-0.40122601117109263,8.935541421136595e-5,70.13212567681866,1.4537058336713908,-5103.977019908958,28297.89349151289,1.2028986505669177e9,6.216387534046648e8
0.0011499999091029167,-0.4005092574843144,9.058664079938117e-5,71.04907869420845,1.474097410927871,3916.4497790512287,28781.862202837547,1.1420789385607781e9,6.473181707383738e8
0.0011399999493733048,-0.39980472831658637,9.115761237310812e-5,71.6668268958295,1.4584798182189278,18291.61563973442,28625.7853896962,7.340873936758324e8,6.14100657233319e8
0.0011299998732283711,-0.39909333876064024,9.130883721287783e-5,72.53616889221436,1.4420227821366902,25324.600294064574,28160.17346633397,1.993564604106291e8,5.829767260724409e8
0.0011199999134987593,-0.3983726232769784,9.093130678808714e-5,73.25577164181948,1.4342094744289542,12865.499635836426,27466.245899218706,-1.9406673757544696e8,5.546965678278853e8
0.0011099999537691474,-0.3976561633658892,9.081050644984253e-5,74.00110300716378,1.4492212810180012,3698.254471276997,28183.345980853675,-1.1946830676840435e8,5.525792382843784e8
0.0010999998776242137,-0.39695056703728043,9.131805236322245e-5,74.84268427292714,1.4606099280045453,10038.611973234634,29227.218882743684,1.3725163017496946e8,5.762624459464874e8
0.0010899999178946018,-0.3962334193915368,9.217802080623706e-5,75.78378390767952,1.4699059503332492,28072.25786055074,29657.106058149504,1.8215261320333993e8,6.059485377550819e8
0.0010799998417496681,-0.395494391256309,9.306663572011353e-5,76.4527897500615,1.4861062642914606,45507.16005149611,30385.086817803363,5.1044605413985497e8,6.423920779101804e8
0.0010699998820200562,-0.3947442208860183,9.299577804730323e-5,76.66474089149646,1.5086557219399008,66162.64407161526,31242.106407029743,9.592065215807105e8,6.796259830360357e8
0.0010599999222904444,-0.39399772728856114,9.323069268127908e-5,76.98437000039647,1.5320561001176056,86204.67833585115,32243.321243414048,1.189209990249558e9,7.275806987031378e8
0.0010499998461455107,-0.39327773865164506,9.445024807218564e-5,77.55947354405147,1.554988933690195,88548.810842996,33158.23792649256,1.3689519603532543e9,7.609479001082348e8
0.0010399998864158988,-0.3925412217698873,9.539637829632976e-5,78.45775182702664,1.5778757107983097,94585.71687362733,33263.38442260855,1.2110526645563416e9,7.676785394347419e8
0.001029999926686287,-0.39178307088210107,9.614010548076679e-5,79.280191609175,1.5723493301122315,102302.1375881251,32434.59384837782,5.532535367091864e8,7.125661684326544e8
0.0010199998505413532,-0.391021926558419,9.609312329311135e-5,80.01839987530035,1.5801664934609305,109902.82125116204,32138.00216936692,3.688094781734103e7,7.197865916641428e8
0.0010099998908117414,-0.39025620749106754,9.498545346167106e-5,80.00267755430788,1.5954974286714088,103906.77667869156,32407.76324068044,-9.891912352985325e7,7.690448798879938e8
0.0009999999310821295,-0.3894872520645323,9.398683483533387e-5,80.03578076170594,1.6183472556631215,101943.48456042963,33244.53541184031,-3.891247787022357e7,8.409630866301193e8
0.0009899998549371958,-0.3887181445499243,9.308027253887528e-5,80.56925871027616,1.6479871054245534,98352.65141279591,33910.006382950465,1.4589217722284988e8,8.43973585508911e8
0.000979999895207584,-0.3879658310357134,9.354676300499325e-5,81.47395151769236,1.6852157296449137,93594.13828872192,35667.02748742701,6.358683805037608e8,8.685193331935754e8
0.0009699998772703111,-0.3872441176957797,9.406539581585149e-5,82.03383466771079,1.711475687749311,106190.51343698098,37280.04915030037,9.870505337182736e8,9.615578056853197e8
0.0009599999175406992,-0.3865192997378704,9.446691219370557e-5,82.28981197663617,1.7274433441768586,112453.72590347633,38001.58104830495,1.1143210046615806e9,1.0072928960188951e9
0.0009499998996034265,-0.38579570238519817,9.459305437756215e-5,82.1315736924472,1.7077409735282694,112411.65743180578,36538.789341182164,5.415340400178882e8,9.236708239833417e8
0.0009399998816661537,-0.38504418274053076,9.488096729953593e-5,82.17010701803045,1.6682313985385684,108287.08855448347,34222.837287039896,-2.9336974376677006e8,7.785236028421206e8
0.0009299999219365418,-0.38427008561752757,9.586018639591157e-5,82.4602953732673,1.6307906479625878,106033.38214958814,32753.232240853842,-6.717235362384448e8,7.165011991949544e8
0.000919999903999269,-0.38348439404919027,9.62207640953399e-5,82.49037993942515,1.5991048998109907,93497.95076283392,32207.905689497176,-6.524581317652144e8,7.225819876921424e8
0.0009099998860619962,-0.38266314200325924,9.547542490887099e-5,82.48880109625308,1.5829086194808373,96461.78411007546,32560.568397938594,-4.2004859041362375e8,7.554752746511711e8
0.0008999999263323843,-0.3818224082698403,9.490613136255918e-5,82.58583193726592,1.6051647885386195,99772.80036133972,34247.55090340855,3.716341697845049e7,8.277503048087015e8
0.0008899999083951116,-0.38097762793181444,9.424727569440567e-5,82.56270613234663,1.6258661994842039,91089.16394523224,35019.57277484236,2.946443806592472e8,8.50638124143418e8
0.0008799998904578388,-0.3801490471276746,9.29910791788762e-5,82.53325437279175,1.623320915229959,79651.72107473596,35111.52093920489,5.842854524139872e7,8.19636071007715e8
0.000869999872520566,-0.37931493042413494,9.253426056621221e-5,83.11357882746938,1.647200856344874,75708.23082340877,35850.69850699123,1.625232701918241e8,8.206570930494356e8
0.0008599999127909541,-0.37847754075944573,9.429475332861546e-5,84.46292502772586,1.7022517244274076,78001.15780048916,38159.31145096783,4.0750450967584676e8,9.186477659049296e8
0.0008499998948536813,-0.3776405357667538,9.639629257892603e-5,86.18685249948263,1.7526792646445302,84604.0759461974,40334.84740719683,5.68959986513092e8,1.055360204941905e9
0.0008399998769164085,-0.37679193346379924,9.79167104596627e-5,87.85111430651418,1.7920769640386631,82475.07061159352,41861.1045394701,7.717361176517583e8,1.1033323341324077e9
0.0008299999171867967,-0.37591075873442403,9.823496037754219e-5,88.86882874100537,1.802463961239832,71961.08304466623,41910.50836065927,6.576082260706656e8,1.0671055041021297e9
0.0008199998992495239,-0.3750362479635109,9.843978498302948e-5,89.55130789431716,1.8116909929425553,68771.989781942,42040.86411568468,5.839675350245558e8,1.0676440387080975e9
0.0008099998813122511,-0.3741730206502775,9.906188315892954e-5,90.14749678184317,1.8102145304645576,58451.95701251538,40775.71550355824,1.5480945981555688e8,9.9105565141974e8
0.0007999999215826392,-0.3733075476487336,9.985299283039993e-5,90.2570000739721,1.7961071114612475,67240.81540993533,40838.21527065772,-1.0332529457433418e6,9.827136509820336e8
0.0007899999036453664,-0.37243407737649387,0.0001002877558771267,90.24754099778094,1.7875043899064902,88865.51304499751,41996.53493820868,2.4353627325738484e8,1.0320293929613621e9
0.0007799998857080936,-0.3715733030054364,0.00010071353688892898,90.34018013810046,1.7778773775550372,105970.79984283962,42908.31583096779,6.503710649349992e8,1.0892031192178767e9
0.0007699999259784818,-0.3707130371553065,0.00010069028914990155,90.0408426390334,1.7572049479454928,101671.41231974111,42154.65479539508,7.798249596721627e8,1.0860003696480665e9
0.000759999908041209,-0.36986719849379684,0.00010052217969501131,89.77878642509371,1.7486181135529573,82874.03569349185,40314.745254234185,5.2189647378866285e8,1.0262158049561015e9
0.0007499998901039362,-0.36901021845691123,0.0001010850711608153,90.28445973963967,1.748936993001809,74565.7944843545,40088.84953383398,3.4202599705719113e8,1.0645312406267399e9
0.0007399998721666634,-0.3681154468706344,0.00010192939195509698,91.46124847962783,1.7592551303771307,72860.80383562164,40524.471618096475,4.258605474663238e8,1.0615673762598605e9
0.0007299999124370515,-0.36723409429468423,0.00010209837562428548,92.6647365605458,1.7622079232095837,67896.64094874782,41009.11772333803,2.4154937494127432e8,1.0180304253059506e9
0.0007199998944997787,-0.3663520508717633,0.0001015710153786315,93.64568851062033,1.781970713660703,70768.96958638681,41236.85554712437,-1.679337801462671e8,1.0048871776407778e9
0.000709999876562506,-0.3654510117338273,0.00010081732593595247,94.57404741102303,1.8167678529367042,80494.8275431619,42234.77275633569,-4.6681340195376056e8,1.0736351625784137e9
0.0006999999168328941,-0.3645333753180046,0.00010030721778621732,95.37891970755928,1.8410860352457574,90219.09838103667,42919.43928488483,-4.6553861410438055e8,1.1252788938762844e9
0.0006899998988956213,-0.36360759557424993,0.00010047217439004072,95.89397743811449,1.8430880846743372,86093.83775903973,42926.09744335995,-2.054173534855562e8,1.1139430980932467e9
0.0006799998809583485,-0.3626674888213516,0.00010039687983810906,96.04783949919896,1.8363384352304333,77384.00346266727,42994.77565180166,-6.074813394271386e7,1.2227307445976832e9
0.0006699999212287366,-0.361733210284496,0.000100266407999382,96.39710937515387,1.8561722307699144,60206.73856046863,44955.588075812,2.0107856354636568e8,1.3578601331568606e9
0.0006599999032914639,-0.36081946647587526,0.00010033153777388773,96.91420369662036,1.8786542183068184,40951.84163990822,44652.83648323252,4.60046360690243e7,1.2519046895187447e9
0.0006499998853541911,-0.35988132582082805,0.00010104205440866345,97.50057605016987,1.9086533183947403,9520.383372510865,43774.819394184124,-4.0224273620691717e8,1.168657690808947e9
0.0006399999256245792,-0.3589393190078614,0.00010287094208743754,98.52847729852162,1.9460843936600838,-20083.46062673652,43995.8661365456,-5.330274725647861e8,1.1453295218610518e9
0.0006299999076873064,-0.35797796550936745,0.00010470290305693087,99.32965990838655,1.9997217641202873,-21014.91600928301,45549.420643100195,-1.758725724154742e8,1.187068821936824e9
0.0006199998897500336,-0.3569973158397654,0.00010664821002271909,100.13228802862578,2.0591460178623158,12838.696726729533,46856.747503918035,3.2337213888700616e8,1.22009582274078e9
0.0006099998718127608,-0.356021048696281,0.00010903081746689782,100.92441448939843,2.0953527251265993,51742.0852894933,47359.64793775566,5.423224695892955e8,1.2383850232880256e9
0.000599999912083149,-0.35504816648568405,0.00011080920825633883,101.88600350818196,2.130051548688892,80019.80245907024,48307.831428291654,9.689806890635911e8,1.2703242201584308e9
0.0005899998941458762,-0.35405858337464724,0.00011208321994030165,103.1693651952053,2.1703741856970153,102201.25517272155,50473.57989989298,1.4409569982537735e9,1.4291830004340994e9
0.0005799998762086034,-0.353052716617158,0.00011248486455275658,103.85453603111837,2.178698337299497,124956.69206327618,52373.20803957334,1.1539862113152337e9,1.5908544432309113e9
0.0005699999164789915,-0.35204646828097225,0.00011272433315782403,105.26135755318715,2.187051707369342,148888.96400429244,54052.379844513736,7.73713054148192e8,1.710674190551644e9
0.0005599998985417187,-0.35102469354975596,0.0001131872714420004,107.23088067078507,2.1911538557359336,174008.69389978034,55438.28030979652,4.253551496191155e8,1.7648367603702257e9
0.0005499998806044459,-0.34998614743146483,0.00011391226213801125,109.17827635609963,2.21701151507535,184332.30067074872,56830.20113039724,3.026277798026092e8,1.736278236322842e9
0.0005399999208748341,-0.3489455944533054,0.0001145002719881746,110.93331152292583,2.2298620684772756,180774.8658462714,58029.40222225189,4.8591545176187915e8,1.7287640076342657e9
0.0005299999029375613,-0.34789704190669546,0.00011550143562614524,112.26021034184636,2.23539219512696,176013.3932291801,58936.690399808154,7.928388381813191e8,1.7604839325240629e9
0.0005199998850002885,-0.34684933161499804,0.00011597880030087069,113.36508372659986,2.2286937288653217,180309.20859411624,59458.17223446722,8.15726237861583e8,1.7598256321079707e9
0.0005099999252706766,-0.34578352257795647,0.00011564383199981189,114.55164658624842,2.2133146015950076,167796.43752807446,57674.755261903054,2.4035071078382474e8,1.6304846487789202e9
0.0004999999073334038,-0.34468062734481625,0.00011496271349073796,115.58471146615696,2.2034530275249304,145168.1922054068,53348.2169431784,-1.0631389743917764e9,1.404580080531923e9
0.000489999889396131,-0.3435433783669028,0.00011484548433575969,116.79376519307117,2.2233943178885154,113633.58529276488,50290.65672901097,-2.251169190432125e9,1.2880887803011825e9
0.0004799999005626887,-0.34242335923799544,0.00011540475437709,118.18104602779627,2.260774873559124,99765.60370235056,50512.172562159576,-2.6537986206316175e9,1.3264852094701996e9
0.0004699999117292464,-0.3413076919322888,0.00011564743688296947,119.011161684488,2.3082079837410907,119388.8268394001,52603.48024479277,-1.8668968105624475e9,1.4536542096787806e9
0.0004599998937919736,-0.3401868479993024,0.00011554696605166676,119.58383010432513,2.36339931028004,143678.0586508979,56371.71819072908,-5.227250846142316e8,1.5973820747529068e9
0.00044999990495853126,-0.3390680690541165,0.00011567989443643005,120.04505056889565,2.4196852093405834,162133.8475910068,59720.13581924559,7.25313862205793e8,1.6946098332445626e9
0.0004399998870212585,-0.3379451013045735,0.00011599621741489484,120.01425238811007,2.4308719256716422,188013.28393560892,61992.9189107597,1.8366740588123662e9,1.8038691743583362e9
0.00042999989818781614,-0.33680315805792893,0.00011652018840832455,120.32417812642115,2.467393573351716,207380.16777740666,66130.13514428417,3.0193412144230075e9,2.105071107552894e9
0.0004199999093543738,-0.33566259621710076,0.0001174929791967548,121.66626181958398,2.539064092834382,213412.3165442874,72036.95570278564,4.681993930961363e9,2.580509054197115e9
0.000409999891417101,-0.3345164247311536,0.00011925941357981146,123.77595079045369,2.576951966654821,204800.66228979477,74896.57332693324,5.307271315810503e9,2.7286951759628205e9
0.0003999999025836587,-0.33336046792739643,0.000121153393268953,125.91584220554807,2.5717447529605786,189151.263444524,75055.7787698679,5.227479248463369e9,2.6785939307229443e9
0.00038999991375021636,-0.3321885076111999,0.00012207185772284258,127.8684658068044,2.5580127290841035,166588.1010034798,74120.06009532405,4.800229837599016e9,2.510779290693566e9
0.0003799998958129436,-0.33101297864111234,0.0001225099315041276,129.406663478703,2.5798599596429876,152226.7782043259,73677.1641480991,4.843272923519582e9,2.4682012504703984e9
0.00036999990697950125,-0.32983716373734084,0.00012377831712878708,130.15792709642415,2.581198481073641,129242.79901897859,70801.41656678806,3.7795241739336653e9,2.2492110556024036e9
0.00035999988904222846,-0.3286447722878537,0.00012517878558106156,130.8574759238401,2.578964012603919,113890.42288698621,67602.07922018656,2.308313335713866e9,1.9394204691848834e9
0.00034999990020878613,-0.3274239357865472,0.00012604616169354993,132.1559839255959,2.5772237146796804,99105.2501897571,66656.32139187462,9.804329088400639e8,1.7983192749318817e9
0.0003399999113753438,-0.32617462754773446,0.00012628607041662726,133.81193242242338,2.58186449989908,100212.55399229714,67965.0188218614,-3.946589604332137e7,1.8400325446793594e9
0.000329999893438071,-0.3249261144414662,0.00012638255421219908,135.21104899039454,2.596317307777546,121794.61706027239,69209.49526727913,-8.954112219927129e8,1.9156313243950021e9
0.0003199999046046287,-0.3236824150972356,0.0001264128004623499,136.51971373256416,2.635649608286472,146272.2223706708,71512.55064941404,-9.752630283447081e8,2.092726524969384e9
0.0003099998866673559,-0.3224189355497598,0.00012654250727283685,137.7048954019757,2.666501588928106,183104.76841185108,73339.31208507136,-8.787301498205179e8,2.2522717435898504e9
0.00029999989783391356,-0.3211393405259241,0.0001265392488682907,138.62921590351598,2.7039385936795823,214069.99621619607,74074.72695482048,-4.3243406866005385e8,2.277482263010485e9
0.00028999990900047123,-0.31984894106284456,0.00012665378822247116,139.61696239491516,2.7337979082960557,256178.15041976652,74562.47763350222,2.1364277543357638e8,2.2977736783026175e9
0.00027999989106319845,-0.31854702544824715,0.00012590340348734335,140.02243830435702,2.7434541259542438,279939.41864117235,73743.90709868955,5.672897130272101e8,2.187349322212442e9
0.0002699999022297561,-0.31723328544858387,0.000125173936211547,140.2442096236547,2.7450520862363605,294771.4781278781,72692.3277934467,7.166555494823619e8,2.0703796272055376e9
0.0002599999133963138,-0.31591198909421797,0.0001249081668673216,140.5225905198014,2.7415570890000174,305986.3328362532,71408.49647139329,1.0886836777078588e8,1.9763207346237168e9
0.000249999895459041,-0.3145986591695112,0.00012518210439557852,141.4556405061267,2.7290318572903334,321257.5282894312,70837.67667424133,-7.707197596704643e8,1.9308325128770335e9
0.00023999990662559867,-0.3132696620444771,0.0001253461312624043,143.14047511191131,2.716231017818816,345504.13833338814,71360.71353401129,-1.7456827728972492e9,1.913683155601987e9
0.0002299999032402411,-0.3119114502042183,0.0001256943841180121,145.65160478972098,2.7232608385108215,377343.8210251459,72893.29589744408,-2.0903475238516777e9,1.937265685031517e9
0.00021999989985488355,-0.3105264326072182,0.00012643449987134576,148.82111686273615,2.776448177391123,377112.9806230238,75012.66888357962,-1.7819468333648484e9,2.0151472952048945e9
0.000209999896469526,-0.30912788983679484,0.00012686755953916895,151.73881588398942,2.85435322459785,367970.88985465,78141.6958201612,-4.40462364865126e8,2.1421824101823914e9
0.00019999989308416843,-0.30768741235617797,0.00012715202077581816,154.00812700494123,2.9180418773486183,350291.18827607745,81389.48333304106,8.88567369530249e8,2.21585623815451e9
0.0001899999042507261,-0.3062203527612319,0.0001276233920189479,156.28505014694719,2.9985438774555986,338900.5261081508,84294.12426197871,1.6435362231455822e9,2.385184900976573e9
0.00017999990086536855,-0.30472358584610626,0.00012785021010534395,158.87520483966733,3.097454814531999,340923.97315561865,87658.68813142738,2.537610620829838e9,2.556484995725671e9
0.00016999989748001099,-0.30320544070489713,0.00012814333669588983,161.34653499656548,3.1860720038545454,353259.49234226736,91123.31789029499,3.0894798452986493e9,2.695017336210339e9
0.00015999989409465343,-0.30166715285344975,0.0001287374552997449,163.66505936160405,3.2857017498752135,359051.62745254085,96491.46752856311,4.353115506125123e9,2.973094980609677e9
0.0001499999052612111,-0.3001138677665207,0.00012972118475081847,165.574486382785,3.3590962703982137,378366.0445579736,100432.89112879694,4.946201849018136e9,3.20019436007545e9
0.00013999990187585354,-0.29855614657331003,0.00013122215394964664,167.92383848229707,3.430537825030218,416908.57395055995,103020.93805481028,4.894482059904737e9,3.3261707650812793e9
0.00012999989849049598,-0.2970019881120241,0.00013334754196024466,170.5394350248548,3.4986501511366987,456556.68813240645,106315.68665573122,5.571380604794438e9,3.4066096425725417e9
0.00011999990238109604,-0.2954518558695444,0.00013539193023603006,172.75607770908906,3.5579454157359685,484848.79063603294,109343.77894405481,6.090016530383291e9,3.489389090671542e9
0.00010999989899573848,-0.2938881828262936,0.00013674527045456566,174.72036977212505,3.599542034315653,513275.7829815491,112013.89966870428,5.667208384480897e9,3.5443709112202816e9
9.999990288633853e-5,-0.29228599851498127,0.00013725427219158024,176.54880698017817,3.6266315644021794,535211.0738505675,113211.77449299069,5.226510827907827e9,3.5672412745846524e9
8.999989950098097e-5,-0.2906728794125437,0.00013782048995820452,178.59325656730337,3.6567895380095923,532325.8950473869,114912.78210235972,4.5560655752397785e9,3.7337575176169033e9
7.999990339158103e-5,-0.2890506187705033,0.00013851896695018249,180.1473689262358,3.6920937881969027,526328.693251309,115524.18465147847,3.6616038918697824e9,3.8144108349332747e9
6.999990000622347e-5,-0.2874096861737023,0.00014014542818782986,182.57199062936468,3.7182960200500474,525743.0242443584,116479.25625771715,2.8369822334112353e9,3.7901273739342785e9
5.999990025884472e-5,-0.28576125328518137,0.0001424323381328523,185.86904562901918,3.7346056120912277,501521.2073543065,118233.01716308182,2.247950893429191e9,3.840198218050426e9
4.999990051146597e-5,-0.2840806014999516,0.00014476976258893785,189.1605623100632,3.740738037277852,446275.9823103447,119347.53134368456,1.8281993617086048e9,3.9150657855651855e9
3.9999900764087215e-5,-0.28235980386544235,0.00014732861319277128,192.61085960536874,3.7623210802549183,407319.72599638766,120189.53498500219,9.275268497320873e8,3.9902629956190453e9
2.9999901016708463e-5,-0.2806301877978697,0.00014945006163527504,195.4514014667127,3.803385500429138,393093.89503317187,120992.01583828655,-5.743886028351508e8,4.1000424340256047e9
1.9999901269329712e-5,-0.2788688193774463,0.00015057626497454074,197.85240380021065,3.8933029049173755,420749.9768225476,125275.86068785912,2.6571866828099602e8,4.52351061040621e9
9.999900612456258e-6,-0.2770868764279439,0.00015161983731609954,200.21847437655117,3.961322215097061,476025.2488811452,128246.69190807371,8.085055079469028e8,4.625911248237053e9
-9.913492249324918e-11,-0.27528404993188194,0.00015263867442270144,202.16457829782152,4.02289963922327,516339.1710350589,130200.15239623385,1.460525409337234e9,4.672345468267578e9
-1.0000098882301245e-5,-0.27347444098550755,0.00015292911101651683,204.01187403033666,4.082147150677698,574358.295628615,132815.92634658108,3.083590215724318e9,4.932410467489967e9
-2.0000099539174698e-5,-0.2716320124635995,0.00015303435262588143,206.64054410469947,4.156423071648148,602855.2849023854,137758.70418162583,5.112885803085346e9,5.333401755156576e9
-3.000009928655345e-5,-0.2697582496416112,0.00015379770590568336,210.46138750042033,4.27004118919609,632204.0486805413,143778.9642938368,5.461742876337106e9,5.645225198737112e9
-4.0000100852921605e-5,-0.26786047451097134,0.00015565385367669228,215.4498738461707,4.414504380943309,672162.9867854719,150967.07911363983,5.740291074876787e9,5.928645899054381e9
-5.000010060030036e-5,-0.2659184515585947,0.00015833095860698297,220.4314494562015,4.525983791757587,658874.2763713448,155856.81507263842,4.754546076902857e9,6.025616791682841e9
-6.000010034767911e-5,-0.26396120675899415,0.00016098245620576172,225.004975818337,4.602444307780366,644351.8771861258,157769.33022933986,2.8312092649492664e9,6.068777762678326e9
-7.000009645707905e-5,-0.2619781987749298,0.0001631644447187907,229.11681777985336,4.642454092814255,662424.3271275747,159754.34136732412,2.250576341967211e9,6.107653429932585e9
-8.000009984243661e-5,-0.2599517223962787,0.00016558117904060023,233.8023819255214,4.713818117886262,684492.1857025928,166336.0172685862,2.8164031916172295e9,6.443715857566146e9
-9.000009595183656e-5,-0.25788962662226095,0.00016744890103467097,237.93297192285942,4.8002405632144916,713563.8353972196,172742.15807718525,3.3787605199907575e9,6.697867362614369e9
-0.00010000009933719411,-0.2558062304265475,0.00016929490109067173,242.29467318378076,4.887134532385519,757930.2731111469,180046.71191126958,4.489843545845383e9,7.092180450132309e9
-0.00011000009544659406,-0.25368262314744633,0.00017077266730736832,246.50332887433652,4.9788442782893725,805804.4208630975,183519.5281031145,5.989807019678814e9,7.219014721547532e9
-0.00012000009883195162,-0.2515319482948165,0.00017211516759757409,251.39675456290186,5.085275856744034,864928.4937142443,186814.8537732613,6.560161965476802e9,7.420677407087424e9
-0.00013000010221730918,-0.24934095474020862,0.00017347579433574126,257.34570057754934,5.1976677304484085,915320.8276481354,191194.80735134313,5.821632134436752e9,7.819138200561788e9
-0.00014000010560266674,-0.2471049609703681,0.00017511024699399464,262.81503689958885,5.34132618258926,961053.3449060782,197639.07335444906,6.5675939197038965e9,8.2223366618749895e9
-0.00015000009443610907,-0.2448399492747908,0.00017667463055896803,268.02554508665116,5.508200682263003,1.0250085903415187e6,207063.7467854701,7.197006547904278e9,8.86250255832665e9
-0.00016000009782146662,-0.2425303448357506,0.00017855221479287913,274.157713945873,5.664732200994348,1.0519900725167303e6,217039.7009990804,7.610430509844669e9,9.591091483737276e9
-0.00017000010120682418,-0.2401939754711116,0.0001806959168613218,280.6316716644132,5.7964624591875555,1.04075892412094e6,223132.12276421345,6.339755319969367e9,9.795908980144434e9
-0.00018000010459218174,-0.23782338234212366,0.00018403485114197344,287.65746254216197,5.904021706507202,1.0336210238370317e6,230065.75685264482,4.503544578468776e9,9.678575200564219e9
-0.00019000009342562407,-0.23541506282102478,0.00018742053145953273,295.8876823885699,5.994138679733751,979267.5031652153,235456.19409223137,8.986305076000785e8,9.538074134735586e9
-0.00020000009681098163,-0.23299008232110377,0.0001902844921588573,302.7732672044864,6.061130344983338,932941.4127428024,241831.70223648366,3.7984691285558546e8,9.820604727850775e9
-0.0002100001001963392,-0.2305493751572417,0.00019276414051102895,308.35886396556344,6.153358892650221,930942.8789576355,250505.50461268795,2.4348492573819838e9,1.0467873046333605e10
-0.00022000010358169675,-0.2280712417145262,0.00019526280857194624,314.4145950938389,6.247619665631023,944396.8899883289,256769.9709056026,1.3308111891986675e9,1.1038833469334612e10
-0.00023000009241513908,-0.22553001692964164,0.00019737139813476727,320.0892172415108,6.297629019295121,929625.9683286882,261666.99198094994,-1.5365599539249072e9,1.1578557607282715e10
-0.00024000009580049664,-0.22292619352018536,0.00019896780770676655,326.3753839422527,6.373825144172725,895107.6531933984,270911.05589297955,-1.411701724478464e9,1.234056872755439e10
-0.0002500000991858542,-0.2202804868957696,0.00020010899445535276,332.918435349772,6.4977623280123735,836898.0390392698,279722.92810080136,-2.350241767479616e9,1.312366947322948e10
-0.0002600000880192965,-0.21759713103223458,0.00020133296304556422,339.4752752661196,6.66454052182888,787042.5578091975,286859.67252247065,-2.4855808191918974e9,1.3337171029195148e10
-0.0002700001059565693,-0.21485731107798073,0.00020263037311636116,346.25793212312846,6.820612780074404,748977.7710756604,289477.4062033677,-5.042131346280325e9,1.2918720137337643e10
-0.00028000009479001164,-0.21205576047860952,0.00020462710571511343,353.90737440754543,6.988034091081349,784184.2184846342,293420.8332085706,-7.431682504649891e9,1.2834185863114538e10
-0.00029000011272728443,-0.2092116796406104,0.00020704256769762643,362.8806445041642,7.127648833228547,892814.555332003,302097.1044078337,-1.0724630586155546e10,1.3198918685199356e10
-0.00030000010156072676,-0.2063461512089271,0.00020958231061287522,372.67114514236664,7.285195377587462,1.0405682381011934e6,312568.74380684237,-1.3961403061876633e10,1.3655832459115139e10
-0.0003100000903941691,-0.20343459180235482,0.00021196603233428825,382.9577762732625,7.457281935494116,1.169928118174969e6,324801.4035795449,-1.648192048586056e10,1.4243923760783226e10
-0.0003200001083314419,-0.20045472958065802,0.00021435465977699434,393.1002466832725,7.634360774703921,1.290072115827116e6,339281.1740660832,-1.757925790485446e10,1.521220581014293e10
-0.0003300000971648842,-0.19740220881907733,0.00021667897504912536,403.5890008992298,7.85244700550758,1.3754480133539832e6,355594.12720674666,-1.744761936096752e10,1.6238074905250196e10
-0.00034000008599832654,-0.1942862137971764,0.0002189728116914079,413.3960119982323,8.062874731231144,1.4219139541243245e6,367664.4915269738,-1.91544148986475e10,1.6981739980446758e10
-0.0003500001039355993,-0.1911254406045947,0.00022132294087797908,422.28503838802806,8.277189801709351,1.4841907984680182e6,384964.6286312277,-1.427239706752789e10,1.8332854029858467e10
-0.00036000009276904166,-0.187921713598259,0.00022411755257736548,431.20393491671865,8.42282905831338,1.6516750496254987e6,404520.84957413736,-1.161526411487364e10,2.0019265599707874e10
-0.00037000011070631444,-0.18464267537321288,0.00022735176377275244,441.2061670828343,8.588031996688771,1.8471876118464598e6,425602.744875246,-1.020680031833583e10,2.182250465999669e10
-0.0003800000995397568,-0.18128768861738798,0.00022940078345847222,451.14265109866636,8.766823828854305,1.98966758928792e6,442211.25087960804,-1.1332927181268126e10,2.332620499113691e10
-0.0003900000883731991,-0.17787039335184962,0.000231081043468787,460.80905942265997,8.978559293608367,2.036231115754928e6,458820.10282810015,-1.049623766081341e10,2.4759359470312527e10
-0.0004000001063104719,-0.17438426784472827,0.00023382422967875541,471.43964109855057,9.199630340538024,2.166733381545861e6,479125.60168922826,-4.308841242586296e9,2.6321301816322857e10
-0.0004100000951439142,-0.17081919268289497,0.0002368132370464697,484.3002934446079,9.484315017740837,2.326450710710304e6,500757.0857947257,1.0294877134946171e9,2.80569732555759e10
-0.00042000008397735655,-0.16719480567616266,0.00023909352900869856,497.108516651135,9.755038088961983,2.4016702115343106e6,522439.16449272353,3.5072773448744864e9,3.0304558070407604e10
-0.00043000010191462934,-0.16349884744726587,0.00024186115032873729,510.00235952408775,10.018459887478715,2.5128780742211463e6,548190.1720501233,8.237857509661309e9,3.355457099831961e10
-0.00044000009074807167,-0.15972594384076802,0.0002451899564931052,522.6130187619518,10.259823721591356,2.6796694819942117e6,571919.769595751,1.0156502135241777e10,3.7372043654123795e10
-0.00045000010868534446,-0.15585063834326984,0.0002484776939066232,535.517370076304,10.521915476878494,2.8193911657790677e6,592811.2344322889,9.00946975100905e9,4.13286314528333e10
-0.0004600000975187868,-0.1519064444695774,0.0002515697282542514,548.9592128600724,10.781747501113662,2.955114252573506e6,617755.9731739919,7.79628021912164e9,4.5178598601618126e10
-0.0004700000863522291,-0.14787991069779827,0.00025385785359444715,562.7543630479954,11.043885712245638,3.089279691833574e6,648169.3722995645,8.592572433364376e9,4.855401308848493e10
-0.0004800001042895019,-0.1437743553192224,0.00025553124249059957,577.4860488420944,11.353919658433497,3.1799709115680535e6,678093.8780072018,8.393617877034803e9,5.1464106430028854e10
-0.0004900001222267747,-0.13959632769923205,0.0002574471482588322,592.1322395353566,11.65621572589184,3.2234846292470032e6,696296.5443417175,4.152987944709719e9,5.2349035954545494e10
-0.0005000000819563866,-0.13532712259786256,0.00025973951751524793,608.0338219860075,11.938440819320776,3.2563128784724516e6,707505.1105510251,-6.356618258562488e9,5.1563569246279655e10
-0.0005100000998936594,-0.13096721130320882,0.00026187313773245617,623.817411613076,12.18529562188019,3.257553155612191e6,715868.1244215429,-1.8655194756026237e10,5.013340865005881e10
-0.0005200001178309321,-0.12651939780872717,0.00026491854666510397,639.5636931079695,12.440963436092582,3.2293425529342927e6,723475.3230058296,-3.249150601985641e10,4.905580883338534e10
-0.000530000077560544,-0.12197647288486338,0.0002690552452942368,656.9025186769469,12.695359979725557,3.1827808729947517e6,735573.4814892432,-5.0344546354462654e10,4.902508475685974e10
-0.0005400000954978168,-0.11736070305894321,0.00027352062705119767,675.6857591675799,12.992962012190658,3.222011487583771e6,752632.4887938201,-6.4280906838778366e10,5.0407153194552765e10
-0.0005500001134350896,-0.11266896461700822,0.0002779405745921146,694.9499900359328,13.293386327593248,3.180811333374256e6,773597.3975230163,-7.333038794490164e10,5.279455876480942e10
-0.0005600000731647015,-0.10788958287216267,0.00028236889683610296,715.6492851688477,13.678801684809988,3.1008194419332426e6,803772.6514913009,-7.596619026147267e10,5.601790510113104e10
-0.0005700000911019742,-0.10300012722923213,0.00028715627684287046,737.5500652556628,14.16979666601095,3.091183431071191e6,844603.5281333085,-6.778634293550072e10,6.021911939138585e10
-0.000580000109039247,-0.09801924566081949,0.0002915777197796684,759.1615769959615,14.697752031579364,3.037520030290194e6,889691.0465126781,-5.284214456526933e10,6.499513757271134e10
-0.0005900000687688589,-0.0929498898631548,0.0002956541649532306,778.9986745844276,15.194724929555123,2.997423436325939e6,931664.9062327312,-3.528448519311645e10,6.8681137995904785e10
-0.0006000000867061317,-0.08778766620222082,0.00029995285812301246,798.1635410031944,15.652249502187656,3.0740231078920695e6,973126.1478683436,-2.4790355023410812e10,7.212393635950055e10
-0.0006100001046434045,-0.08252173893258051,0.00030416382808225905,817.3558427347488,16.006987029745808,3.1339061444041994e6,1.0096243875253783e6,-2.8995278627652733e10,7.558671940479755e10
-0.0006200001225806773,-0.07715686119882666,0.00030782691361862095,836.8460814497366,16.303496031670768,3.2857621255366923e6,1.0375502577860433e6,-5.312807950286625e10,7.795253162156052e10
-0.0006300000823102891,-0.07168716299871516,0.0003113895454886039,858.1850212864672,16.639906220443386,3.3434773648095177e6,1.065793465351862e6,-8.27609689648842e10,8.040887592395914e10
-0.0006400001002475619,-0.06611419994319545,0.0003152709100560492,879.6701069939937,17.002498399802267,3.3302287062708023e6,1.0980160533683863e6,-1.0437508162686908e11,8.342485257398766e10
-0.0006500001181848347,-0.06041125800641535,0.00032001722437628396,901.7188861434216,17.43368072385095,3.405867824625978e6,1.133436837495836e6,-1.2267103941001315e11,8.668631065332741e10
-0.0006600000779144466,-0.054582264253550984,0.00032561929590362173,925.3193027810211,17.912666817366457,3.525541771068002e6,1.1710230584360862e6,-1.358053380243907e11,8.999490713022855e10
-0.0006700000958517194,-0.04862258666716961,0.00033064123587861976,949.9655309310145,18.39341452708216,3.5505803646391225e6,1.214777494981347e6,-1.472889544149304e11,9.450992546863121e10
-0.0006800001137889922,-0.04254192109990226,0.0003350338785377058,973.5648565664522,18.879753300882623,3.5654622415168923e6,1.2615756431181778e6,-1.5070155399398376e11,9.963535150276189e10
-0.000690000073518604,-0.03635226054990617,0.00033981852741250964,998.7087661930224,19.319914587520447,3.542401553361578e6,1.3040647393329241e6,-1.6542787316621048e11,1.0424758000864262e11
-0.0007000000914558768,-0.030066046680628476,0.0003440416468560292,1024.0150066699346,19.732794704534662,3.512363984927327e6,1.3460216253490946e6,-1.8791731481671542e11,1.0814245295005101e11
-0.0007100001093931496,-0.02368071994216381,0.0003475319740959872,1048.6618851333744,20.197722053524334,3.3280481450252756e6,1.3901011374001917e6,-1.9996985881964856e11,1.123868244752821e11
-0.0007200000691227615,-0.01720235700723814,0.0003517296926903516,1075.0930859601906,20.687695416892158,3.1698891005399716e6,1.4402660176474284e6,-2.2087365004904648e11,1.1924118126170157e11
-0.0007300000870600343,-0.010618490954425564,0.0003557530052271871,1101.696163254091,21.24766159325475,3.010872562862592e6,1.493752982640643e6,-2.3156804516560687e11,1.2743487034906403e11
-0.0007400001049973071,-0.003956649980099323,0.0003595487764419876,1127.7847069548889,21.852699212396466,2.9774981650573495e6,1.545209046919371e6,-2.3642190483066327e11,1.3506322888746332e11
-0.0007500001229345798,0.002822262069173156,0.0003632369958792167,1151.634235610415,22.398176323811878,3.006580229943779e6,1.5955987489796253e6,-2.302730664681135e11,1.430926686427185e11
-0.0007600000826641917,0.009710968372587949,0.0003671385061336221,1174.8012630090361,22.836110018576807,2.9437705628227945e6,1.6440257046258016e6,-2.4143544310273883e11,1.5128235719996237e11
-0.0007700001006014645,0.016715836301670606,0.00037177148493153586,1198.7528473265306,23.32579011815245,2.7607520477353004e6,1.7069777892258645e6,-2.4586175049422104e11,1.6034836094136505e11
-0.0007800001185387373,0.023834250195186726,0.0003765102677519094,1220.7578787751886,23.781541622489875,2.506369577882601e6,1.7632012581985819e6,-2.501359396334181e11,1.6662126810910593e11
-0.0007900000782683492,0.031072218417002254,0.00038086185008617894,1240.6891928522525,24.141438339308525,2.2190364427206167e6,1.8026636967603287e6,-2.6901287674371097e11,1.7065928001178934e11
-0.000800000096205622,0.03844166155932148,0.0003845206217362429,1260.4574786034666,24.496444804422264,2.076844442328934e6,1.8349508540759175e6,-3.021449807076031e11,1.7363868436274652e11
-0.0008100001141428947,0.045907109815379314,0.00038761985141869403,1279.6420378856078,24.861768770553386,1.956070176232614e6,1.8628303587951378e6,-3.3454419707308026e11,1.7749368839692014e11
-0.0008200000738725066,0.05346002090325973,0.0003896917892473616,1296.9183316249737,25.175664560742472,1.7694996647389221e6,1.9026186815743623e6,-3.576318635014306e11,1.8361748871477386e11
-0.0008300000918097794,0.06107037524504524,0.00039067818791083966,1312.617124369104,25.466849680622484,1.5860202160537697e6,1.9572125400111554e6,-3.494565711171987e11,1.9253491852619302e11
-0.0008400001097470522,0.06876604775272299,0.00039214763522644943,1326.887143717222,25.69363137612864,1.2765287306971704e6,2.0039362825819529e6,-3.369674216285196e11,1.978927830228423e11
-0.0008500000694766641,0.07656196458350781,0.00039337103582585704,1339.4101716231366,25.823518963887935,912685.7191518456,2.0253923232403528e6,-3.487032844687399e11,1.978343982352306e11
-0.0008600000874139369,0.08444331648751309,0.00039391392152173367,1349.7871199374474,25.928018356289154,398503.00381308235,2.0391073137401252e6,-3.6118870148088885e11,1.9728165388080972e11
-0.0008700001053512096,0.09241063027359148,0.00039459919137961873,1359.4450898052166,26.003433506954547,-51621.21215752626,2.0546566496161628e6,-3.7017183039829486e11,1.9904836593348337e11
-0.0008800001232884824,0.10043408905985969,0.0003950610327216592,1366.870083070911,26.040527969052775,-466648.8785375474,2.067934034508352e6,-3.774215182771072e11,2.0168418680621655e11
-0.0008900000830180943,0.10849596844859917,0.0003966403836271701,1370.898860847255,25.997597873995296,-842843.5899885098,2.0713912976489752e6,-3.8588647693088495e11,2.016214172743656e11
-0.0009000001009553671,0.11659516741857882,0.0003979179333762985,1371.6045232954125,25.95782601853228,-1.1230232628447749e6,2.0589275370412627e6,-3.9223780529249274e11,1.9761918219372397e11
-0.0009100001188926399,0.12473006236628932,0.0003988887278199961,1370.0165719393622,25.941517559270416,-1.5946870923878048e6,2.0493672542420337e6,-3.869018908826877e11,1.9497623400428918e11
-0.0009200000786222517,0.13289031711795526,0.0003993692311254746,1365.7864812927573,25.887905481662386,-2.0673142843091222e6,2.045950631392938e6,-3.5846945496382227e11,1.956845112003773e11
-0.0009300000965595245,0.14106148074122235,0.00039833912168057214,1357.9321499164253,25.834049829684904,-2.4637145631404477e6,2.0603295472917864e6,-3.024416010701926e11,1.9941982123435922e11
-0.0009400001144967973,0.1492366649669792,0.0003969331181606757,1345.8157617191698,25.743146609239876,-2.847561569938924e6,2.0709134616893346e6,-2.437111164569397e11,1.9966258290919446e11
-0.0009500000742264092,0.15740412075932117,0.0003955394314795599,1331.5610965158057,25.596930398471716,-3.3813763872127743e6,2.07714182953195e6,-1.8693572370369543e11,1.9734864288425974e11
-0.000960000092163682,0.16555593151688205,0.0003935228252705517,1313.9245147220129,25.307265658494686,-3.9317289413177823e6,2.0625908442671562e6,-1.7511803555166644e11,1.9142067323352374e11
-0.0009700001101009548,0.17367703851903368,0.00039086874625967363,1292.8906476065026,24.87324702739567,-4.445656669526052e6,2.0292580013274476e6,-1.7299293478112387e11,1.8224126932930554e11
-0.0009800001280382276,0.18173139542440447,0.0003876273409165612,1268.3888318483819,24.400724754285836,-4.957862426164223e6,1.9847199277962968e6,-1.5749041292229053e11,1.7202781436567972e11
-0.0009900000877678394,0.18974520690950739,0.00038371483186846415,1243.153729232068,24.020636443293284,-5.311168353019314e6,1.9341715729418488e6,-1.3556211855289334e11,1.6243080833202805e11
-0.0010000000474974513,0.1977086039216216,0.00037867123260522644,1213.7535648290204,23.58303679694954,-5.863486489875693e6,1.864017436970686e6,-1.2556094563565799e11,1.5252186737738293e11
-0.001010000123642385,0.20561844934801318,0.00037434020495433516,1181.8060004086378,23.149352951754334,-6.543149243281224e6,1.7945644321282052e6,-1.0536286998222203e11,1.4521547963873395e11
-0.0010200000833719969,0.213452430206942,0.0003705327406326118,1149.4906452302312,22.752200842498,-7.009628993579665e6,1.729203351290248e6,-7.557526607326573e10,1.3903141662856647e11
-0.0010300000431016088,0.22120627993897654,0.0003657123342253284,1115.3253512790022,22.247153044224603,-7.378155572049301e6,1.6643752749409594e6,-4.335396510416203e10,1.3407646621536787e11
-0.0010400001192465425,0.22887759262457233,0.00036028489124389736,1077.5735803017142,21.57553466805793,-7.595456898536537e6,1.5873524884311913e6,-2.7993166771747578e10,1.277452673250362e11
-0.0010500000789761543,0.23642701125490106,0.00035452908090253784,1037.9656347096486,20.767232236065595,-7.739316493176362e6,1.5053069029197877e6,-2.951064856605592e10,1.2136963721847638e11
-0.0010600000387057662,0.24383482287244115,0.00034845228943761885,997.614099840473,19.94544893348216,-7.766044458350409e6,1.4220261870505812e6,-3.0698060538564976e10,1.1496980401568253e11
-0.0010700001148507,0.25108975872212635,0.0003416682876366418,956.2284169446813,19.120620004423536,-7.737126727553763e6,1.3432166013782374e6,-1.9372301300397305e10,1.073910384096888e11
-0.0010800000745803118,0.25821564914608336,0.0003342108870310504,913.1355048518245,18.215233586175554,-7.620219006171329e6,1.2626370636805764e6,-1.1231225914200413e10,9.923434140659924e10
-0.0010900001507252455,0.2651884438658162,0.00032647695820835676,869.5607571011644,17.285428013857313,-7.383999788814915e6,1.186368233777593e6,-5.15293287643189e9,9.123286295606448e10
-0.0011000001104548573,0.2720004125638749,0.0003189988901601524,826.7193653994022,16.36474915843539,-7.089279393896733e6,1.1076826737789738e6,-1.963663092356055e9,8.317374123811937e10
-0.0011100000701844692,0.278666851462316,0.0003109686014320528,782.6243288397575,15.455129101804891,-6.829146722253752e6,1.0255119855881571e6,-3.4565431939570165e9,7.499004673357463e10
-0.001120000146329403,0.2851383819201462,0.0003024854463857805,738.7708214028497,14.61605016814678,-6.614553404782221e6,949222.3793029218,2.192053956564049e9,6.742596926690677e10
-0.0011300001060590148,0.29143019128127234,0.00029336181709659564,695.2762199163252,13.796253782855239,-6.384977025310103e6,871347.7997101139,9.555184877383633e9,5.9093519980338615e10
-0.0011400000657886267,0.29754114954606364,0.0002843511569354362,651.8534610198094,13.031473506152212,-6.053386959523054e6,798624.2653893942,2.0555318736954224e10,5.183795006368901e10
-0.0011500001419335604,0.3034543067979045,0.00027465803242396575,608.8509883181218,12.296989007703289,-5.682740928677983e6,733537.3180898209,3.6024925486449844e10,4.6335096469002075e10
-0.0011600001016631722,0.3091927296899902,0.0002646127910275545,566.6444351219416,11.53531232502763,-5.238921254339224e6,665967.0815622857,4.659130872847876e10,4.1061429638746254e10
-0.0011700000613927841,0.3147339837045933,0.00025505625729776136,525.9214999256612,10.769525441281974,-4.728047347995608e6,598699.2648454001,4.433736157320031e10,3.632548854574332e10
-0.0011800001375377178,0.3200641082427407,0.0002462328157314408,489.26047566601665,10.073678553048762,-4.2463945954390615e6,543198.6859465549,4.05033615639301e10,3.260358269328584e10
-0.0011900000972673297,0.3251726858982289,0.00023755396689878163,454.7965283709444,9.418482155448789,-3.7747727076568427e6,487162.28209160763,3.3737000847267933e10,2.8522999050145927e10
-0.0012000000569969416,0.33005444896098934,0.00022872096375016257,422.3007812521296,8.815434753626397,-3.4185389420682704e6,435093.8249815092,2.8533726352989464e10,2.4705424274872936e10
-0.0012100001331418753,0.3347259434952516,0.0002206771673689938,391.621939071401,8.2123932743809,-3.0943428609748012e6,389947.93364115106,2.3452281969716415e10,2.188152400339615e10
-0.0012200000928714871,0.3391900494963452,0.00021244428204537252,362.97282146892184,7.62129902204092,-2.80990043476899e6,348319.4960632273,1.9433334706928123e10,1.941592653917659e10
-0.001230000052601099,0.34348467689648343,0.0002040474080514502,335.3664980270321,7.075300762635731,-2.5333773661732995e6,311371.04336253507,1.8279832416166958e10,1.706178899485899e10
-0.0012400001287460327,0.347596638423321,0.00019489156326788284,308.4257471127864,6.541539967543312,-2.2595161011099606e6,275491.75780746597,1.8348536086126686e10,1.4657054734268116e10
-0.0012500000884756446,0.35149844492033566,0.00018585222166609848,283.38127670998955,6.016528301577942,-2.0101916851154051e6,241301.42502783882,1.7437764764162693e10,1.1925480864090408e10
-0.0012600000482052565,0.3552059510244055,0.00017759363059383415,261.2982598894493,5.57176584721364,-1.7586723455131478e6,213574.91443157918,1.784166505094944e10,9.686382518027227e9
-0.0012700001243501902,0.3587311617661151,0.00017059384786060185,241.94547823685156,5.154451139068038,-1.5269329138582016e6,187641.10690291107,1.6193434467007055e10,7.820015321862442e9
-0.001280000084079802,0.3620880311225601,0.0001641431156665907,224.72396836417002,4.801100909026809,-1.2900159938640778e6,166946.97756818213,1.4178790869768236e10,6.527167718682774e9
-0.001290000043809414,0.3652887698800301,0.00015813161924017888,209.33455910030938,4.459722645670785,-1.0814189928638602e6,150604.53032680711,1.1838773554656216e10,5.479798305124697e9
-0.0013000001199543476,0.3683499105398885,0.00015211214067288443,194.4259128809652,4.106247085768409,-878337.0194342633,135510.8509319155,9.535436605714891e9,4.709253525187806e9
-0.0013100000796839595,0.37126514619362394,0.00014594367859334584,180.4325351021191,3.8139331507535834,-719826.7553967595,124099.7605916147,9.303445798030758e9,4.315216480337342e9
-0.0013200000394135714,0.37402748631258753,0.00013982991339782903,167.36324096098525,3.5293917097017498,-611553.0091745533,112906.45687929113,8.54780825068279e9,3.8740124035506725e9
-0.001330000115558505,0.3766313720763952,0.00013443435024516662,155.73215895612228,3.248874057477919,-535149.3897937114,102103.6400583833,7.147673701007419e9,3.4235703593951893e9
-0.001340000075288117,0.3791010174757571,0.0001303294745711482,145.45257588954016,2.9679816903883696,-453084.796953252,90860.16881547365,4.733940678323078e9,2.8933439224358754e9
-0.0013500001514330506,0.3814231360805106,0.00012672754621324977,136.54099082336984,2.7457292910797744,-371250.6403740016,80364.0472345341,2.5372663076166134e9,2.3505947551710978e9
-0.0013600001111626625,0.38361312313181645,0.00012344976087802877,129.03753894638336,2.584269516793827,-286645.93980028207,70961.63154593518,4.937921298670539e8,1.9754520207956748e9
-0.0013700000708922744,0.3856891410724084,0.00012035411093553312,122.26815139871067,2.441926481549441,-210218.6281732288,62584.43392806022,-9.166659420963491e8,1.658489147224549e9
-0.001380000147037208,0.3876723615496945,0.00011676454294968152,115.53649300523888,2.304951605886729,-153155.7528770303,54862.709343091316,-1.67317129807768e9,1.3912685392388232e9
-0.00139000010676682,0.3895550826535501,0.00011348039639490756,109.32061480273902,2.181537323434217,-126825.36536376472,49520.15751140054,-1.6516577941290908e9,1.2593298565021732e9
-0.0014000000664964318,0.3913406799719205,0.0001100141376430166,103.61466306632911,2.084664195837975,-122301.13709997704,44971.41146249565,-1.1081512692848532e9,1.1140561012099068e9
-0.0014100001426413655,0.3930433802477441,0.00010726983939659462,98.9916200444552,2.0084825472077625,-120580.80680530814,42493.80114415701,-4.2895595697839665e8,9.940299385821288e8
-0.0014200001023709774,0.39467264760759424,0.0001051713381309768,95.17633793479943,1.944935262243525,-106934.8243585983,40425.0428369657,2.3063803033330256e8,9.264938506157274e8
-0.0014300000621005893,0.39621941219437845,0.00010321112552490929,92.05823609466722,1.9119823661370792,-96802.8270901898,39260.22315916931,8.480987287902131e8,9.354265720257196e8
-0.001440000138245523,0.3977038960098577,0.00010074669238116933,89.12822482644965,1.8793365878906547,-95623.49330640762,38369.683439067136,1.2435137303753545e9,9.306186365954456e8
-0.0014500000979751348,0.3991263603675476,9.849701399257453e-5,86.41216699182436,1.8494357111434214,-106231.28187528033,37591.380509595554,1.4024569062167823e9,9.443384631757874e8
-0.0014600000577047467,0.4004794329010475,9.774892808726661e-5,84.24668307308835,1.8257257875738049,-119629.99797289753,37319.80195874439,1.3701778457362585e9,1.0125163989583862e9
-0.0014700001338496804,0.4017878803632338,9.821265911213728e-5,82.56545620503626,1.7631255741252405,-129800.60917171881,37176.33126708098,1.0555707179376489e9,1.0397042053503413e9
-0.0014800000935792923,0.4030398571385303,9.880517559030339e-5,80.66265208036668,1.6883207737029788,-133137.96834000482,36723.99548132513,9.24916748404961e8,1.0300395517172856e9
-0.0014900000533089042,0.4042410224814139,9.87916743949834e-5,78.20838340947496,1.6044031949368711,-125852.76308844174,33879.15651837347,5.3453800767171395e8,8.248672740683572e8
-0.0015000001294538379,0.40539212616630815,9.740725863297974e-5,75.84672468995328,1.5171388642092325,-104414.97502260652,30250.970609943262,-2.5764658967582446e8,6.648685492845787e8
-0.0015100000891834497,0.40650227211265083,9.545552474700977e-5,73.67652620880659,1.4572066789290903,-70985.04774390509,27913.202719967798,-4.8732199930834e8,6.045460209660895e8
-0.0015200000489130616,0.4075960313161488,9.369625734537624e-5,72.20040034172946,1.4410166358137513,-55268.35837414982,26873.41248687333,-6.000526046305941e8,5.757925371266243e8
-0.0015300001250579953,0.4086829786781162,9.216585857521084e-5,71.36667189403097,1.4428882014481006,-41560.06563554338,27493.714682922222,-2.0994064556369048e8,6.066412488941422e8
-0.0015400000847876072,0.4097421345369071,9.079817841421703e-5,70.61660555513477,1.443850575294651,-47669.643626550445,29173.686226565664,4.6423026869880134e8,7.013792006199398e8
-0.001550000044517219,0.410745945565309,8.916958127822412e-5,69.80237913735573,1.4302670040135337,-48313.8862141326,30045.22576314889,9.901282403792878e8,7.456171968494809e8
-0.0015600001206621528,0.41168185458924905,8.8204261229431e-5,68.87448377638383,1.399706626765619,-39515.799354060655,29504.253274442908,9.819494946915178e8,7.1310181347088e8
-0.0015700000803917646,0.41257457267673486,8.773086472670361e-5,68.51273299177055,1.3802186051235545,-27098.20605733623,28664.2185757501,6.631637912105769e8,6.939484349671519e8
-0.0015800000401213765,0.41344419466450916,8.800225810964847e-5,68.53046802965227,1.3853352135401025,-29208.201145216743,29127.640733903103,6.571073769690655e8,7.465286945525322e8
-0.0015900001162663102,0.4142829755061832,8.931656412171489e-5,68.4585464191485,1.3876950807508832,-33657.340523640734,29234.042020895646,6.932450051303962e8,7.846886047792449e8
-0.001600000075995922,0.41511085573973816,8.986011859256239e-5,67.77981346125522,1.375305696477812,-41138.76412119026,27878.208650393404,8.985526153226051e8,6.891734497855178e8
-0.0016100001521408558,0.4159282551850836,8.947832709176063e-5,67.2839923522078,1.361099555731769,-43106.56052266422,26627.60659194495,9.49797285508015e8,5.790280021284446e8
-0.0016200001118704677,0.41671392393313555,8.86634263076557e-5,66.97883185034368,1.3439597301197046,-39184.797428070044,25916.62879745021,7.515674877105412e8,5.084405270200041e8
-0.0016300000716000795,0.41749115105581536,8.832734045268782e-5,66.90422372594372,1.329926449769576,-39964.87980915014,25457.7331123916,5.221254494342325e8,4.975620144449762e8
-0.0016400001477450132,0.4182476837469793,8.78758538934221e-5,66.40930733523746,1.3115302328566187,-44342.634921538476,24111.53151336833,1.746122379844712e8,4.6013019182574666e8
-0.0016500001074746251,0.4190013240033185,8.793228117445165e-5,66.38953891916141,1.303544229035614,-50436.7530770803,23822.018479191192,-6.945105558126044e7,4.3146449044761795e8
-0.001660000067204237,0.4197331543735168,8.846819351866184e-5,66.4850092992367,1.3216035354906637,-46390.88300795606,24480.097641844746,-1.5131344601082517e7,4.433637039006149e8
-0.0016700001433491707,0.4204702908821818,8.833537628992016e-5,66.56619849544087,1.3378419257746823,-28815.543495465212,26760.221553514195,2.900950940102696e8,5.1697709431160194e8
-0.0016800001030787826,0.4212433817427894,8.758129521479205e-5,66.41811503574775,1.3445422730073187,-7325.138465764437,27731.174517540596,4.4240740180791956e8,5.695741960474732e8
-0.0016900000628083944,0.422011640749872,8.618570783436294e-5,65.94427529611995,1.3281522455672254,2790.4124215209777,26991.142687842275,4.039786573912941e8,5.64486384748747e8
-0.0017000001389533281,0.42272940692523303,8.513549001866284e-5,65.41622748137289,1.3020241604574483,-5118.732570927785,25579.13396471046,2.3372626241611955e8,5.289637121819136e8
-0.00171000009868294,0.4234222920173671,8.438633469341998e-5,64.54269041448964,1.269845980012584,-19328.95237847682,24370.644340464878,1.9008788737517256e8,4.8966478047554153e8
-0.0017200000584125519,0.42412141769744915,8.32342055084395e-5,63.60088000408168,1.2448249051792242,-38141.83831756517,23756.873202054896,2.122363190253052e8,4.672227877826065e8
-0.0017300001345574856,0.42482408029285207,8.224156979068256e-5,63.07422367029929,1.234481339368795,-50766.599229041705,23589.644486985773,2.897652424905948e8,4.5286100301148695e8
-0.0017400000942870975,0.42550346916849946,8.13038696948304e-5,62.873287464951886,1.2163683736204107,-59285.07699664493,22458.983206462413,1.3911692164763486e8,4.4476876808688027e8
-0.0017500000540167093,0.42616497291421973,8.176334941823311e-5,62.801540900170046,1.227546372132395,-62345.11955225518,22706.16219643983,3.367578971284479e8,4.624186648044095e8
-0.001760000130161643,0.4268243066279633,8.247686489740755e-5,62.32273418384783,1.2519283516424746,-54289.897179610656,22690.40598995339,5.1221681853747547e8,4.5284836759058505e8
-0.001770000089891255,0.4274766494041136,8.290007468518688e-5,62.00613329823823,1.2686321072250906,-43641.27393230693,22424.295530703854,5.055707926097756e8,4.369683773124405e8
-0.0017800000496208668,0.4281522417406666,8.294206337825866e-5,61.747123232114575,1.2661099190910143,-36650.82447669657,21615.59894102765,4.042112206753486e8,4.159399717688055e8
-0.0017900001257658005,0.4288258309866304,8.265099680969521e-5,61.33689365112734,1.2372761782075956,-37717.26662347533,21392.652352501624,3.4032023303943074e8,4.292407762308253e8
-0.0018000000854954123,0.4294759370811692,8.238938837469697e-5,60.746003897476335,1.19984108538221,-35738.90338862184,21511.41266315006,5.4725066125544e8,4.5807991541449624e8
-0.0018100000452250242,0.43010138207682186,8.23044506601512e-5,60.17876155808594,1.1895165381149952,-26568.440639295084,21080.817092028166,6.779973230762775e8,4.3784203927579296e8
-0.001820000121369958,0.4307183945129391,8.261860661130821e-5,59.89332326047345,1.1747959683595248,-12939.600570822728,20283.67459596471,4.108978596503558e8,3.9800337659519684e8
-0.0018300000810995698,0.4313219112435299,8.242176297392235e-5,59.64191480034389,1.1587622198840308,5351.8014145378775,19788.70821515491,4.106437697932257e7,3.7759361308646685e8
-0.0018400000408291817,0.43192752713208876,8.184558441622135e-5,59.82334846041869,1.1558703185120225,13677.405254551239,19889.034564032354,-9.95671452954827e7,3.735020741530951e8
-0.0018500001169741154,0.43253998824891143,8.102710497865155e-5,59.89682976394239,1.1688308938076573,2442.0301273054015,20098.06688465963,-5.431363752532162e7,3.686987956917194e8
-0.0018600000767037272,0.43315317385052354,8.075067538430946e-5,59.861251574629904,1.19513137246047,-2142.5670939795177,20626.04190085263,1.4757098333614102e8,3.6829399720073676e8
-0.0018700000364333391,0.4337743101421509,8.046394017640848e-5,59.63850877495941,1.2111023312413658,-13381.21534714282,21213.33273643636,4.0637066466091293e8,4.1048434894960505e8
-0.0018800001125782728,0.43437520540436425,7.957881377984164e-5,59.181555465602315,1.2065640650474183,-26064.153339777786,21189.11678269908,5.538756369332716e8,4.4087318594990724e8
-0.0018900000723078847,0.43497077795686784,7.820416239781558e-5,58.48535519600837,1.1813247315704039,-28380.06161512666,20790.380075721685,5.485475579826463e8,4.2307118638381004e8
-0.0019000001484528184,0.43557567936286773,7.681308485067167e-5,57.529791240314935,1.1396623963756687,-26530.269692524744,20031.488427151482,3.3705569487204325e8,3.7548457266725737e8
-0.0019100001081824303,0.43616181822316663,7.60999379350979e-5,56.685540660272416,1.1097724147295098,-25050.145460475094,19422.890412621076,1.9677903308909872e8,3.5094017242690444e8
-0.0019200000679120421,0.4367354587593987,7.576455955896966e-5,55.88820096900695,1.106637575570119,-27086.300826534607,19543.507751483376,3.211870213923291e8,3.5927725435807866e8
-0.0019300001440569758,0.43730590677009257,7.501437316863584e-5,55.30581315815047,1.1121991914206621,-29106.389989773645,19755.531132384636,3.2005815958795536e8,3.607884316743083e8
-0.0019400001037865877,0.4378592657344585,7.475163116047439e-5,54.725867386183005,1.0944393424992607,-32650.39386971053,19381.551393166654,1.8167485301196328e8,3.388329760857518e8
-0.0019500000635161996,0.4384101677980329,7.47750006532915e-5,54.41995637345591,1.0776421184002325,-37208.83909021602,18498.07261406625,4.3664898332033485e7,3.3257991025754154e8
-0.0019600000232458115,0.4389610846481344,7.546770599795742e-5,54.409019453304985,1.0695627082590966,-33639.63166925778,18464.453097976544,4.5994924508282155e7,3.3860325285179657e8
-0.001970000099390745,0.4395436296908012,7.628370689254564e-5,54.77306550630462,1.0761172281284148,-23386.503121717436,18841.8412536153,5.173014149880813e7,3.3792048378922695e8
-0.001980000175535679,0.44011842482511393,7.672041981496769e-5,54.942979413888764,1.0806757753772565,-14279.15177286914,19032.626355358374,6.563365237833459e7,3.4163369612306595e8
-0.001990000018849969,0.4406890317896737,7.629574050707951e-5,54.79765889362802,1.0672616852292753,-25434.578753012334,19147.488817632246,2.35039839955292e8,3.470190954602504e8
-0.0020000000949949026,0.4412632593131455,7.586331686511383e-5,54.418706352404065,1.0419732301753415,-42136.523340474414,18963.236895265578,1.9030048011487406e8,3.557106953853209e8
-0.0020100001711398363,0.4418250233638622,7.60411682979094e-5,54.0665051152312,1.0200198154717208,-43551.683006325446,18550.263815288356,-7.711910308302023e7,3.3639231443939877e8
-0.0020200000144541264,0.4423977807017388,7.619046359243824e-5,53.79169636799696,1.001718688789719,-41060.74634917885,17184.80734507263,-4.579186534267327e8,3.1444676335814846e8
-0.00203000009059906,0.4429702208107973,7.588354229460976e-5,53.386590132103244,1.0022657436247147,-36134.81816570652,15790.022187560793,-5.194325056455369e8,2.8004795083825326e8
-0.0020400001667439938,0.44351654887143543,7.550776351536082e-5,53.05167070849421,1.026708932439047,-33331.48203570267,16104.445373363385,-1.2012680037133029e8,2.898069874741527e8
-0.002050000010058284,0.4440463700166493,7.505689874755573e-5,52.73719041735334,1.0435690458457623,-27626.870830406446,17279.23669806437,2.471373020052798e8,3.2946257463883126e8
-0.0020600000862032175,0.4445703148438015,7.45665001469015e-5,52.98507309873162,1.0682078962317731,-27860.411510919548,19067.27183505801,5.0072644028480583e8,4.118735408916023e8
-0.002070000162348151,0.4450965174044896,7.433369709657753e-5,53.384957690043365,1.0897038755597994,-29786.88017870187,20888.791177756153,6.538826949864032e8,5.083065758199718e8
-0.0020800000056624413,0.4456255763772351,7.450154555959049e-5,53.01541693407311,1.0811766450061016,-33407.60921811495,20718.900991946808,4.047956046809482e8,5.194778534946238e8
-0.002090000081807375,0.4461457613539825,7.521045975410563e-5,52.48955824042155,1.0481976565039157,-42393.28595690158,18833.10392696924,-6.93448289751697e7,4.03631366493421e8
-0.0021000001579523087,0.446677672420023,7.526485430064328e-5,51.83229667303336,1.0089289726814386,-35813.706831094285,17064.25754609897,-4.139241645211748e8,3.0823790899068207e8
-0.0021100000012665987,0.44720753233509064,7.538721964568929e-5,51.66523202835199,0.9883196525285876,-22744.853647941847,16070.047062996366,-5.621932267537695e8,2.6283961757103473e8
-0.0021200000774115324,0.4477239787635272,7.606595254694486e-5,51.403088539245985,0.9875494289362028,-11805.803917869122,15063.971449748453,-5.2570143514444625e8,2.4355298603060856e8
-0.002130000153556466,0.44823868710257814,7.627432429963799e-5,51.134930620901905,1.000639269239684,-10078.62227886659,14906.283819557375,-3.749338399425732e8,2.4647081120512846e8
-0.002139999996870756,0.44874538446274237,7.693088368630066e-5,50.99439118699658,1.0236107521426434,-13309.994509763801,15691.172502442478,-5.267448157101241e7,2.7937960714251846e8
-0.00215000007301569,0.4492615503790375,7.766937794375216e-5,51.00241994504421,1.0407447961073748,-13070.694047486026,16727.530529566957,2.131603649680554e8,3.215097595146198e8
-0.0021600001491606236,0.4497840517513628,7.761136940560932e-5,50.683801474740974,1.035681253091691,-10423.52955391692,16645.02419520023,1.1936631779123795e8,3.1477322713954216e8
-0.0021699999924749136,0.45028775608752614,7.731915282727363e-5,50.775588779098975,1.0412436147486266,-8325.89801067841,16078.396317677241,1.0734845337157907e7,2.735577118164184e8
-0.0021800000686198473,0.45079691381737985,7.70359398721913e-5,50.8434289194515,1.0482153005792172,124.58708832496096,15742.305894008075,1.112998953200462e8,2.716500919039132e8
-0.002190000144764781,0.45132921082510696,7.585733275418003e-5,50.142836685903966,1.0310575930718422,9735.106884221113,15135.92869770677,2.1255201236089993e8,2.6624036123419932e8
-0.002199999988079071,0.45184096958624986,7.431432009051393e-5,49.38903676194409,1.0043480537023632,16615.569848530864,14862.048500100198,2.285682741927509e8,2.640277895841893e8
-0.0022100000642240047,0.4523351213777266,7.290937023005246e-5,48.880314734806234,0.9781400967729811,15715.746462584215,14913.240450421406,6.9051257431117e7,2.737967029547206e8
-0.0022200001403689384,0.4528324731629517,7.232385290085331e-5,48.849205182757174,0.9625825972754025,7150.1034955903215,15275.198796868059,-1.1954666468186873e8,2.6987237580122274e8
-0.0022299999836832285,0.4533175654993331,7.319082426800041e-5,49.17059523829223,0.961223664269095,5871.189556769337,15366.770636991614,-2.2556071989108098e8,2.559230916154643e8
-0.002240000059828162,0.45380677062531416,7.335292207041371e-5,48.97648917182921,0.9395977918404568,-4084.741611970711,14561.583845106175,-3.930984657905093e8,2.3947775027123383e8
-0.002250000135973096,0.45430745080385837,7.33372903608703e-5,48.86676783964293,0.9274789189301521,-13656.298044766241,14246.352258961568,-4.279963987582549e8,2.5173165948149073e8
-0.002259999979287386,0.4548267018101411,7.32124588905686e-5,48.83051081588655,0.9424442496708004,-12620.107272946832,14400.886089469712,-3.505372132258863e8,2.8414076662324077e8
-0.0022700000554323196,0.4553521545740425,7.294382208554655e-5,48.45532911279748,0.9465183377746207,-9030.679279106334,14343.82666209493,-3.5157258313067263e8,2.731815975988698e8
-0.0022800001315772533,0.4558491066274468,7.283935125367953e-5,47.990109849824144,0.9397162233788299,-8983.466885907601,14028.040140429152,-3.772502231475337e8,2.5019435937530914e8
-0.002290000207722187,0.45634106133667435,7.317084335065028e-5,47.99295136704699,0.9343489209906476,-6790.201498387743,13688.863542377203,-3.1229879221449e8,2.387951895338121e8
-0.002300000051036477,0.4568455413747644,7.363049396283905e-5,47.96026384732228,0.9300465855253214,-6890.781150650798,13615.322328396873,-3.3110126945926386e8,2.331439034431146e8
-0.002310000127181411,0.45736621206329986,7.378629226452373e-5,47.74942736262893,0.9266717285892307,-6079.108698751516,13838.61806853054,-2.921032463754906e8,2.2768973122395825e8
-0.0023200002033263445,0.4578736822789245,7.330464666096076e-5,47.36529976914813,0.9182562085490995,-11457.663682485396,14156.574566653475,-1.0830211833517306e8,2.2336558316645247e8
-0.0023300000466406345,0.4583708577466482,7.345825223070495e-5,47.553261110386586,0.9356296226577445,-17860.559928332525,14794.583384731408,-1.1987979851225179e7,2.565466361009487e8
-0.0023400001227855682,0.4588605565206202,7.387004197459895e-5,47.99990510096481,0.9560317657398907,-21192.655585703626,15495.201190172567,-2.0378972576999534e7,3.0820574010218406e8
-0.002350000198930502,0.4593288579514131,7.39232704419658e-5,48.2941087196226,0.9609693375527444,-22087.566682394012,15888.907649080971,1.4252157349975414e6,3.389351672443452e8
-0.002360000042244792,0.4598126833180782,7.310699997412386e-5,48.39711424792982,0.9596987611837258,-22461.234776845522,15471.95682917941,3.8433600122779906e7,2.924382593796705e8
-0.0023700001183897257,0.46031603619944056,7.365896234118682e-5,48.78102293989108,0.985015243937779,-21384.066172601553,15085.751124770422,-9.159162084789595e6,2.6395821399156156e8
-0.0023800001945346594,0.4608176687740782,7.482381670700996e-5,49.311395040747094,1.0015639852380134,-20124.786409845998,15137.54969624894,-2.6159120843166167e8,2.760789069032998e8
-0.0023900000378489494,0.46131093914550103,7.554225699260061e-5,49.781917736250634,1.0125105693856356,-21487.77256303491,15422.231139855832,-3.1489251382706964e8,2.8568207720802236e8
-0.002400000113993883,0.4617993686881791,7.51267033647693e-5,49.77691163004659,1.0026412738216253,-21178.767015783626,16085.891808759106,-1.844021882564463e8,3.211583551423936e8
-0.002410000190138817,0.4622848229729169,7.36690576885208e-5,49.22462286696351,0.9665650851552063,-23133.59808469968,16111.921800016744,-1.002799568137883e8,3.4306532353311217e8
-0.002420000033453107,0.4627959093779207,7.220720946478752e-5,48.19639440927838,0.932964606779835,-25469.713223981347,15226.39613918207,-1.0296006703925e8,2.9987183295696765e8
-0.0024300001095980406,0.46330454108712116,7.197880375827785e-5,47.500655020258826,0.9210481366542765,-27137.86311662746,13996.24824548865,-2.5251044834509578e8,2.5108363823779336e8
-0.0024400001857429743,0.46378296326127033,7.216660278283148e-5,47.1350738692622,0.909430893685101,-26425.773428507688,13305.269659483274,-3.069713420283088e8,2.3341342531672537e8
-0.0024500000290572643,0.4642488265175773,7.248348755204784e-5,46.963289666991656,0.9101792538301299,-16829.090258590717,13122.761578751262,-1.843986359451425e8,2.1239530877561855e8
-0.002460000105202198,0.4647150960514143,7.269168439141818e-5,46.83240319230264,0.9269203658490408,-8493.588337907562,13476.651169975768,-5.425655325419345e7,2.1845800997801498e8
-0.0024700001813471317,0.46516515781401513,7.294737194766659e-5,46.67147136083254,0.9457791229621982,-6433.203545444003,14381.068632927821,5.95006689958603e7,2.436915375125352e8
-0.0024800000246614218,0.4656125133222089,7.291092264898496e-5,46.636598343342015,0.9488384137343173,-13174.54629559169,14955.680980540654,7.075517374826303e7,2.6257012037497318e8
-0.0024900001008063555,0.4660480327989784,7.285954045229513e-5,46.29932968721284,0.9529034118572204,-19000.588305459554,15095.719031822899,1.529344200448502e8,2.7589975618469566e8
-0.002500000176951289,0.4664856405704282,7.314776275305583e-5,46.21884340070764,0.9432020719801781,-19971.046269303977,14480.28935481005,7.961252682167064e7,2.5991807320695102e8
-0.0025100000202655792,0.46693529887678475,7.299991422700424e-5,45.89964664526873,0.9281202879657298,-25309.10166857857,13859.02908034397,7.63768263210107e7,2.417083577147184e8
-0.002520000096410513,0.46737843386959266,7.223582247208545e-5,45.52312726228887,0.919926856890966,-28894.143699808894,13988.20536301005,1.4448238076322645e8,2.4817820243161342e8
-0.0025300001725554466,0.46783324821474376,7.130180437302312e-5,44.78491990923125,0.9140414358334628,-23982.93332585591,14056.600688321621,2.4275430499765548e8,2.3291216165843022e8
-0.0025400000158697367,0.4682883037935997,6.975585017116777e-5,43.970513169299274,0.8926745240959826,-19430.64385651316,13839.120735639166,3.015360620054506e8,2.2291838759588104e8
-0.0025500000920146704,0.46874726226088276,6.939783668104018e-5,43.97436427960463,0.8817848433635124,-20353.911671544363,13499.714219761414,1.520433310962265e8,2.2473770149116662e8
-0.002560000168159604,0.4692233246646992,7.009283931776911e-5,44.32068747172123,0.8827051039812062,-22087.756518879116,13072.799683387047,-3.5504636033052523e6,2.1642794642386335e8
-0.002570000011473894,0.4697039073751064,7.04908600203168e-5,44.36828687507112,0.8946825257800355,-20286.705402479703,13127.8902353624,1.981908426042927e7,2.108032567264239e8
-0.002580000087618828,0.4701576744204562,7.078086409296288e-5,44.59431987372044,0.8869677926850192,-16257.01035914351,13357.298840469199,-5.4833765545228936e7,2.1391346135348514e8
-0.0025900001637637615,0.47058064552986223,7.076345000107984e-5,44.65795919484243,0.8853024977579798,-16198.937282067143,13449.330588145418,-7.945508396729907e7,2.3425964682867116e8
-0.0026000000070780516,0.47100413435233646,6.963642377347663e-5,44.10725664126804,0.8742457946617674,-21837.033930252303,13528.221117615807,8.425484225761462e6,2.4708758437805247e8
-0.0026100000832229853,0.4714268779618023,6.854713445522448e-5,43.42095879837361,0.844705203009791,-31260.17417052698,12943.867582035125,-8.798752434996411e7,2.3439061497827023e8
-0.002620000159367919,0.47185734902544607,6.726738904003661e-5,43.067774065771225,0.84163820424063,-31914.48050665162,12493.448699589522,-5.922742275230348e7,2.05438173075564e8
-0.002630000002682209,0.4722915031211389,6.703410894242487e-5,43.29264947167677,0.8534714800587148,-26010.59740377241,13209.491516508066,-6.2408430542913675e6,2.1289610063060084e8
-0.0026400000788271427,0.47274397729514134,6.770027736575655e-5,43.6633780424915,0.8669530076194562,-16114.707702097534,13771.808756104696,1.1368552618196915e8,2.2123609081673655e8
-0.0026500001549720764,0.4732008623736558,6.81114640477638e-5,43.55651952768531,0.8685621151770422,-10279.80031434529,13493.065859161683,2.0065719162128296e8,2.132081565085593e8
-0.0026599999982863665,0.47367093495321405,6.855322192624013e-5,43.20899297590681,0.8662714590044427,-11223.948467037966,13044.736153989616,2.2251437337624767e8,2.0499093704634738e8
-0.0026700000744313,0.4741077538756244,6.893339862106793e-5,42.641932752670776,0.8628694677641618,-8456.73208771992,12832.17993388691,1.539515747802411e8,2.1077111361073393e8
-0.002680000150576234,0.4745473039946697,7.001506476743493e-5,42.64278205296641,0.8565664765443927,-658.8588022498964,12850.686079358124,2.734445566938165e7,2.0733745527774554e8
-0.002689999993890524,0.47498773162213054,7.06689086928018e-5,42.70602233964233,0.847479145935638,6107.187385318074,12758.075609634603,-1.694444010477767e8,2.1328393899055803e8
-0.0027000000700354576,0.47542055456196536,7.096009546409897e-5,42.81848319894121,0.8320139120672649,10549.997719692305,12772.048445995453,-2.400034350228331e8,2.3386924631821993e8
-0.0027100001461803913,0.4758713000286019,7.0454548799377e-5,42.54981815103069,0.8365241445527567,5568.476107647416,12635.066614858819,-3.3559042612945594e7,2.3039015754566497e8
-0.0027199999894946814,0.4763245535351043,6.927424016950356e-5,41.60716880251332,0.8233407494109908,1753.736029409337,11861.662299986287,5.168828353946159e7,1.874401172459984e8
-0.002730000065639615,0.4767795273090364,6.822095200323894e-5,41.22858324610202,0.8324512967600852,-2167.9396797346517,11606.141513003306,5.998011732180358e7,1.844842490743799e8
-0.0027400001417845488,0.4772017507154904,6.748348240911959e-5,41.03726540702902,0.8382598323972845,-8270.461396582466,11609.036652864279,5.7914725275546e7,1.864187318041333e8
-0.002749999985098839,0.47759284395809465,6.669282189808701e-5,40.62635643589193,0.8361012428034452,-10963.655692116767,11678.538957806577,1.4930239459027797e8,1.9175538969778347e8
-0.0027600000612437725,0.47801489941983594,6.633942206909073e-5,40.64765568755338,0.8349270945708814,-10025.343823425528,11690.94675366201,1.8462718825827724e8,1.915464635281031e8
-0.002770000137388706,0.4784439046526213,6.600810469434744e-5,40.438743505949645,0.8231491990505483,-7103.4195944082885,11497.737762362778,1.1341169659462892e8,1.8059659795678154e8
-0.0027799999807029963,0.4788380376020565,6.574228047920358e-5,40.20713370506372,0.8169376222490932,-3616.442940189786,11894.203996885635,1.6940480046559474e8,1.9338027144720617e8
-0.00279000005684793,0.47924073132377815,6.609095036644622e-5,40.24978029631616,0.7935242485252236,-5914.118477777084,11968.285311023494,1.3055965204579149e8,1.9569488694460613e8
-0.0028000001329928637,0.4796524867237372,6.652343503904111e-5,40.297105364657824,0.7640927341294308,-10065.371730301287,11294.10445332183,-1.520989803119607e8,1.780491155953389e8
-0.0028099999763071537,0.48008968297004573,6.724247685013004e-5,40.549645382549976,0.7703824659551931,-13809.068101551691,10954.923286831636,-2.1315035490747854e8,1.7491622234178594e8
-0.0028200000524520874,0.4805246076206974,6.716554842801884e-5,40.67625732436868,0.8049915216647466,-15820.292931438105,10832.194211066622,-9.01609581959834e7,1.821104889359379e8
-0.002830000128597021,0.48095775485699427,6.784903335643432e-5,41.18773939917555,0.8228953487409161,-18214.68538568086,11132.203204849136,2.9505887773683066e6,1.8586097644410425e8
-0.002840000204741955,0.481402391816577,6.836966860946121e-5,41.29377953923252,0.8265239512238324,-18481.437661633678,11810.284282510009,2.2051796581429976e8,2.018871086677086e8
-0.002850000048056245,0.48184794360614003,6.900889679061886e-5,41.39800466238381,0.8348533698661442,-20492.31978008823,12297.296807011131,3.855471956987759e8,2.284720835830444e8
-0.0028600001242011786,0.4822884686502808,6.952703749643593e-5,41.61449759911182,0.8278493913523569,-23615.16521156022,12116.391843732312,2.3429899424097136e8,2.103982544950896e8
-0.0028700002003461123,0.4827046158093845,6.945652086413114e-5,41.784170374224225,0.8186677724363505,-26772.36043701841,12074.763674219043,7.39274916461365e7,2.090682000752265e8
-0.0028800000436604023,0.48310601570857686,6.921865797897751e-5,41.637138475359976,0.8052866826471876,-22110.8810659095,11907.182391722992,-9.558365372707474e7,2.1953636579596797e8
-0.002890000119805336,0.48349203475205615,6.797122656491154e-5,41.167569642663025,0.7913750842236191,-13308.160626206263,11661.510821227856,-1.795761417937601e8,2.300671573048119e8
-0.0029000001959502697,0.4838751888961879,6.581093010685584e-5,40.455809815010916,0.7802390829782393,-11629.307611526507,11525.790104766424,-7.418070440952253e7,2.1388631708923107e8
-0.0029100000392645597,0.48426107766717336,6.487946067382751e-5,40.167243840117045,0.7843195186840047,-16424.502960387505,11553.971175379638,9.140797145959687e7,2.0193581884779063e8
-0.0029200001154094934,0.48463938871089446,6.520539175767853e-5,40.38999583688269,0.788948560179141,-25909.080194741648,11448.781674893267,1.1369535010689579e8,2.0816861671339494e8
-0.002930000191554427,0.4849985430176429,6.535081528190811e-5,40.570483338090334,0.7901381911501257,-28167.868431108254,11671.232443171104,5.2593935301975965e7,2.193573650712436e8
-0.002940000034868717,0.48536441930359636,6.621067706798118e-5,40.66111576089752,0.797075290322964,-20040.12681142341,12220.324687283337,1.1092312678093034e8,2.2316864642150244e8
-0.002950000111013651,0.48574556124578216,6.713950110526873e-5,40.69957084911311,0.8207541835679406,-11789.692539089976,12999.218152542731,3.4862059581255996e8,2.305241936144644e8
-0.0029600001871585846,0.48614292045399177,6.810625111465715e-5,40.68903634376907,0.8205439986634666,-13733.908598758297,12986.516871207608,3.4364982695238507e8,2.3590131402813357e8
-0.0029700000304728746,0.4865317921595937,6.883331383168003e-5,40.605564683441635,0.8207405265829427,-21506.648330743126,12203.462928295085,1.9704774973497283e8,2.1070964823487142e8
-0.0029800001066178083,0.48694044056283875,6.85188106199868e-5,40.303868188984076,0.8161740920203192,-26825.01795632142,10939.72123638934,-5.652919443297674e7,1.8005240558538058e8
-0.002990000182762742,0.4873706479924095,6.808159378322058e-5,40.28399400199388,0.8041918519362906,-24277.890909974823,10403.08800302372,-2.879410044675293e8,1.7173067501320598e8
-0.003000000026077032,0.487807252688444,6.733464932447173e-5,39.8898348032532,0.7941400920836055,-22786.4028306966,10693.647293612303,-2.987962607191597e8,1.8315003344697267e8
-0.003010000102221966,0.48825027019986333,6.711637175410572e-5,39.53868117024943,0.7986839849284193,-19748.18105976029,11435.945398458332,-6.269523559594603e7,1.9680425404976436e8
-0.0030200001783668995,0.48868072347349895,6.72913690631945e-5,39.55953231174043,0.7979527795459938,-12879.376929633947,11867.286113216986,1.778850587429824e8,1.9189137468725303e8
-0.0030300000216811895,0.4890771900887654,6.751067312552588e-5,39.55125714167631,0.8093437980060709,-756.7349161402456,11700.14803966849,3.052646802845425e8,1.808345923341225e8
-0.0030400000978261232,0.4894602504372077,6.719096582045504e-5,39.44581274892387,0.8108612707853458,8575.628808877109,11588.586929681042,3.127669880911884e8,1.7273142721229526e8
-0.003050000173971057,0.4898364180416972,6.757955656506397e-5,39.175851692966454,0.7859785805625342,5063.824525495076,11361.81885476438,1.4594888387907124e8,1.6451790880312982e8
-0.003060000017285347,0.4901989146168058,6.804859930858091e-5,39.00654143896009,0.7655263751572363,-1635.2583996088158,11368.034851058932,4.180103835235732e7,1.8692933376678804e8
-0.0030700000934302807,0.49053987124937154,6.830779885798219e-5,38.90860539521673,0.7694592309426043,-9075.295957099817,11778.583493596485,1.660391193921771e8,2.089607673996981e8
-0.0030800001695752144,0.49089932532767383,6.81751811593525e-5,38.93228673209112,0.7746206069714009,-24253.702709219764,11281.838350086815,2.154878885549432e8,1.9186544599396986e8
-0.0030900000128895044,0.4912797299647471,6.839349803348437e-5,38.9997020940788,0.7704243133397821,-35684.44443525483,10580.503606989396,1.1504970961073679e8,1.7397636387034434e8
-0.003100000089034438,0.4916600083161723,6.885019698751101e-5,39.37736567761692,0.7967803631914009,-39695.40142798041,10580.548476821537,7.198597866384266e7,1.738168672356315e8
-0.003110000165179372,0.4920425612699243,6.900189887554405e-5,39.723617914475994,0.8057531174928964,-35245.053850317454,10708.726882744015,7.257866010391931e7,1.6945026586455098e8
-0.003120000008493662,0.49243508016953763,6.832658582202312e-5,39.51019091463058,0.7817082162275099,-24407.333084033442,10734.577192578703,6.652502943644518e7,1.588989117819091e8
-0.0031300000846385956,0.4928155773504402,6.726933333711173e-5,39.13840527949964,0.757466430437247,-17881.99406571109,10292.639223421464,1.5875900559986085e7,1.5337635856417647e8
-0.0031400001607835293,0.4931878062418316,6.639799007107155e-5,38.80553059350828,0.7497466569798179,-16981.735541951126,10016.092138208645,-7.141640565299964e7,1.6865340264699855e8
-0.0031500000040978193,0.49355592516539615,6.579918411765858e-5,38.51376959442686,0.7398832563737092,-9844.8184168237,9937.595854605393,-1.1720553389617367e8,1.592293038916864e8
-0.003160000080242753,0.4939106190425459,6.572097489362382e-5,38.54064787688017,0.7384424852908721,-466.3209447505716,10001.038926314071,-2.997061861799469e7,1.4147598664276513e8
-0.0031700001563876867,0.49428254945143085,6.597348522407614e-5,39.048519606504044,0.751783905774959,-855.6264977863858,10625.194667585007,1.1650991350432159e8,1.5737380080716798e8
-0.0031799999997019768,0.49465190253667474,6.555233070793463e-5,39.45279934252925,0.7369689027654074,-6131.38559434481,10592.420750016965,-4.277583223559294e7,1.5648788959012043e8
-0.0031900000758469105,0.4950341616807105,6.483785545368952e-5,39.46428595001786,0.7276409496081532,-11961.707744019512,10512.578027216727,-1.854940908533537e8,1.4290385516526207e8
-0.003200000151991844,0.49543785498522325,6.446609025053699e-5,39.09570453698774,0.7282450670031181,-21098.15145503631,10448.81062461527,-1.706080938196275e8,1.4287640147392532e8
-0.0032099999953061342,0.49586252534672975,6.439555567852897e-5,38.77446794580837,0.7459992402431973,-26418.590773637945,10686.044722557052,-7.123492844101758e7,1.5945650984301633e8
-0.003220000071451068,0.49625479895653557,6.422888456392514e-5,38.44651260225031,0.7821167591059739,-27771.132458999826,10813.387135381943,1.8998026252520375e7,1.7564589304457885e8
-0.0032300001475960016,0.49663484707571925,6.386418118427591e-5,38.208136992776254,0.8110638798953914,-31071.038017025985,11282.383410188619,1.991983016613293e8,1.8427497122674364e8
-0.0032399999909102917,0.4970084010761645,6.42587266726737e-5,37.89857917551016,0.7940896317525401,-29537.9707671856,10923.886973388971,9.926398420305172e7,1.6683336962074605e8
-0.0032500000670552254,0.49738749451801356,6.489489077961762e-5,37.56947509756612,0.762161314574416,-18163.941470732345,10599.174164132968,-1.0405282609764057e8,1.6222933279251614e8
-0.003260000143200159,0.4977654369251858,6.625325037456962e-5,37.66506326694383,0.7717894824872249,-12325.64110768922,11146.084895635242,-1.2458101207709312e7,1.7658460522519913e8
-0.003269999986514449,0.49817009800826784,6.778624140917574e-5,37.85722569744786,0.7882694348582903,-1211.2010161446308,11555.809055772863,1.3064502952944979e8,1.898962049031187e8
-0.003280000062659383,0.49857639758343,6.791421491507948e-5,37.89613517920635,0.7784999577234327,3463.553172385137,11264.827546446379,1.651875787771319e7,1.830913738240815e8
-0.0032900001388043165,0.49895959549340146,6.698454724584945e-5,37.93593518547484,0.7430495742089839,-2802.435396590055,10528.313947537821,-1.4588793232068267e8,1.6206087966112295e8
-0.0032999999821186066,0.4993136903709212,6.567063535224393e-5,37.696887551405645,0.7178635838607701,-8813.869946304125,9994.317518011685,-1.3331709554804151e8,1.551066309655839e8
-0.0033100000582635403,0.49965624650847656,6.389617016485826e-5,37.21799586647284,0.7135410289295797,-12990.514851320919,9892.16451982952,-2.82722032475696e7,1.622862638094213e8
-0.003320000134408474,0.5000100122715815,6.2798560456828e-5,36.714956769916405,0.703953716135862,-9585.855205366115,10177.295366959286,1.0898147308364779e7,1.6684145304689935e8
-0.003329999977722764,0.5003656068466951,6.252922159250922e-5,36.59428893338364,0.7153904810233316,2205.7093303002416,10475.968926313646,1.1605137293205683e8,1.7470082205031392e8
-0.0033400000538676977,0.5007292208614701,6.257547939738011e-5,36.32604835581491,0.7247760517779384,9729.343923110735,9871.692370520339,1.0069563957843062e8,1.5484940513049638e8
-0.0033500001300126314,0.5011028868212715,6.372170078100002e-5,36.17796776991302,0.7312592974270824,2236.1070665243988,9924.865687980453,1.31319349412496e8,1.563703224870416e8
-0.003360000206157565,0.501471792666783,6.432839665565378e-5,36.24602049019006,0.7160846385313568,-4888.3651316404275,9518.216400186238,7.497780791706166e7,1.4746679511589727e8
-0.003370000049471855,0.5018234086495998,6.419513817217282e-5,36.09188377809286,0.6920642431696443,-2272.2672257204945,9048.77241066016,-1.303449218632192e8,1.3727940279378614e8
-0.003380000125616789,0.502177858806768,6.320250094827795e-5,35.78654669570334,0.6799726594656129,807.1130089024431,8777.62054440023,-2.960173148384998e8,1.278774082702157e8
-0.0033900002017617226,0.5025480455627485,6.224988603567505e-5,35.63156391087536,0.683047010395323,2046.6482042145096,8914.200334893701,-2.661642532034457e8,1.2379891628677951e8
-0.0034000000450760126,0.50290494191082,6.115526459364119e-5,35.378221744894546,0.6852757214478861,-308.0808794085889,8932.022317691562,-1.1097397684368633e8,1.3250506658695784e8
-0.0034100001212209463,0.5032710706965186,6.0589815178072755e-5,35.33629856747931,0.6915081358816835,2514.8270999582664,9186.92637356156,-3.3283430932612132e7,1.4845589352865434e8
-0.00342000019736588,0.5036245219802311,6.0462368323049935e-5,35.22337563302555,0.7055595180296,-2416.0061337895877,9321.318347484612,-7.947389910503344e6,1.5518141137539682e8
-0.00343000004068017,0.503980462572246,6.110427911808031e-5,35.37674789393955,0.7160402251762651,-14299.745804156257,9202.972636176242,-3.860790651079851e7,1.425041813189393e8
-0.0034400001168251038,0.5043315257345499,6.210737809956134e-5,35.69585250073672,0.7274976620391577,-21203.864440911413,9610.767411723073,3.730130341802547e7,1.4081380313475046e8
-0.0034500001929700375,0.5046644238519241,6.217554810619987e-5,35.63525554742693,0.7213173875437477,-19461.741019847705,9650.742234969743,7.17332972925035e7,1.3827512968197295e8
-0.0034600000362843275,0.50501054260406,6.213190990805071e-5,35.59399797425096,0.7075288083359836,-13821.4381467194,9123.341425724226,-2.433793980870592e7,1.2623738138415153e8
-0.003470000112429261,0.5053910121572024,6.236759415464853e-5,35.6303472340119,0.6864026939212396,-6333.0237493985105,8568.577127960356,-2.0793834949506792e8,1.1446952602091052e8
-0.003480000188574195,0.5057444502706118,6.297738101213757e-5,35.55425140351112,0.6808770953032641,-4337.905316266595,8769.890994769818,-1.7320441450336415e8,1.2091718706942387e8
-0.003490000031888485,0.5060943031747935,6.296691853850437e-5,35.48919853776122,0.7006466611585,-2418.26593041498,9154.350665917138,-3.3217575724038325e7,1.35773962773752e8
-0.0035000001080334187,0.5064239201475516,6.236598420838645e-5,35.67863363067335,0.7304514557915107,-2436.1833455300775,9939.601578930502,1.0796892453764273e8,1.499828537993632e8
-0.0035100001841783524,0.5067537481715558,6.170051894053512e-5,35.98478636617737,0.7373436999117776,-6903.157638965369,10372.028496784184,1.496826156933637e8,1.6873504595840383e8
-0.0035200000274926424,0.5071138764652311,6.0883314639690624e-5,35.99637221654984,0.7348886356443275,-18844.609648781614,10049.112551413202,8.650287612535146e7,1.6268584872802436e8
-0.003530000103637576,0.5075007836288659,6.12806889634651e-5,35.91695574589618,0.7241329438587973,-27630.476512981404,9744.417361726497,7.172454119841114e7,1.5337530922771373e8
-0.00354000017978251,0.5078888925454752,6.275155617443887e-5,35.40810769466887,0.7007019456666109,-26266.18610683046,9456.111987050452,7.184700658140981e7,1.345903039212379e8
-0.0035500000230968,0.5082599971217565,6.409361831365742e-5,34.67954967008402,0.6687498617297297,-19674.733402438425,8956.21370858868,3.895635274441204e7,1.2838560438230455e8
-0.0035600000992417336,0.508640836891118,6.416768184676026e-5,34.00304918121191,0.6462805301240453,-11160.445004267198,8790.461689879581,1.3049140082313346e7,1.3490745063571522e8
-0.0035700001753866673,0.5089887044830942,6.408852142543752e-5,33.926984778408745,0.6400108040165343,-6827.0022998594595,9018.672257346294,-1.1502384298959896e7,1.3346299763071169e8
-0.0035800000187009573,0.5093104389852549,6.447801861197855e-5,34.23722321673701,0.6466235979047262,-4345.215289769507,9097.950642374328,-3.8947968624752596e7,1.3486755897820297e8
-0.003590000094845891,0.5096459898159261,6.438183956086e-5,34.50156863339625,0.6666899878166097,-1618.6154155038341,8982.95325796108,-9.945321439531198e7,1.3768994223680508e8
-0.0036000001709908247,0.5099909054738825,6.389185952673294e-5,34.83007258649185,0.6798038540587173,-7308.61388544357,9339.085876291403,-8.71125098623277e7,1.4716968748774517e8
-0.0036100000143051147,0.51034683014712,6.289306371484512e-5,34.92751344294802,0.7010306564170445,-15742.602417966904,9351.594832099083,-4.759850361661326e7,1.439643579876422e8
-0.0036200000904500484,0.5107202788755474,6.19963658395841e-5,34.91911635774481,0.6984850404604687,-20106.34101479456,9043.656959357064,-540795.311262609,1.2829122396715452e8
-0.003630000166594982,0.5110657313908736,6.094765273382335e-5,34.77151336978968,0.6753205253854537,-22457.77312957185,9070.631957831662,-1.908663543105164e7,1.2935707064267921e8
-0.003640000009909272,0.5113851588573948,6.04746862338631e-5,34.47056614235149,0.654199450900704,-13573.18034905222,9214.857401014995,-1.1883719306648172e8,1.3854386768061697e8
-0.003650000086054206,0.5117021566167007,5.897845020521364e-5,34.16050671142478,0.6530826301353128,-1923.3787885306283,9150.436659560513,-1.1291316624745977e8,1.4226602087814626e8
-0.0036600001621991396,0.5120171172717352,5.787792067808297e-5,33.67415990962712,0.654858166311375,4147.105099574194,9094.020013444384,-2.1656135066035185e7,1.5266652094496533e8
-0.0036700000055134296,0.5123454761621661,5.834620016913761e-5,33.219240496683625,0.6416092271585117,34.603057301859856,8547.60352446381,-9.756155578363723e7,1.380009112714198e8
-0.0036800000816583633,0.5126942523674918,5.939443074218911e-5,33.0493835961775,0.6371336760335432,-2982.504866412543,8142.437235979847,-1.809211303918165e8,1.1902338086622158e8
-0.003690000157803297,0.5130330448581313,6.1005984544576274e-5,33.22546702076259,0.6434504086919305,-8263.306929217722,8299.301994262989,-2.528457294149625e8,1.1101142663855681e8
-0.003700000001117587,0.5133583707193559,6.203765022008471e-5,33.61381193463947,0.6498801889457154,-12168.017218930838,8840.878184758647,-2.670981201024515e8,1.2092302204016252e8
-0.003710000077262521,0.5136781076193493,6.219836142114168e-5,34.071967432867886,0.6562106299561012,-14292.770120388317,9292.860695382464,-1.9953462414086118e8,1.2394313891805193e8
-0.0037200001534074545,0.5140081707914712,6.18485754103978e-5,34.23975791377422,0.6591677262839214,-10898.32513405692,9480.052005441146,-9.310123084283088e7,1.2492156013089557e8
-0.0037299999967217445,0.514345419354993,6.127917189094041e-5,34.23889698084519,0.68119772259019,-6624.0319747658805,9301.295566362529,8.033716448482484e7,1.2532961997053634e8
-0.0037400000728666782,0.5146942275158771,6.071479403511198e-5,33.673608154779664,0.6830501461703878,-3500.9829620399146,8962.445205132004,1.67081837053698e8,1.2730012871333963e8
-0.003750000149011612,0.515024675514299,5.985115021057895e-5,32.90896043985189,0.6486332288808987,-5663.038953547951,8656.256590330435,3.935895999916128e7,1.2410722398062484e8
-0.003759999992325902,0.515363397163473,5.941761630707002e-5,32.57761147464083,0.6165859392440736,-1495.7607174861157,8106.237676450254,-1.3144833369938244e8,1.0549765631353144e8
-0.0037700000684708357,0.515722008601751,5.970878122041437e-5,32.45096722672745,0.6111641619426798,-2499.2813899895655,7974.707491936976,-1.9625335068639886e8,1.0041950454279427e8
-0.0037800001446157694,0.5160787916306167,5.951825625089215e-5,32.19761895689492,0.6255283780096962,-7594.6021063544695,8273.110242977566,-1.1810036901029505e8,1.1133682392989786e8
-0.0037899999879300594,0.5164446783862314,5.946780479056075e-5,31.888992670569618,0.6529729873165685,-6051.717391529919,8262.890752475632,2.0514671106302954e7,1.1772961264231329e8
-0.003800000064074993,0.5167920068419306,5.897769203186357e-5,31.60396723113724,0.6626689918160323,799.8263227041488,8106.618837610202,8.680939612019348e7,1.1381457101581669e8
-0.003810000140219927,0.5171154552069144,5.93924588367273e-5,31.86772890327378,0.6442087104360807,1432.6503583139759,7774.735253976044,-1.6969322225666493e7,1.0405600882052232e8
-0.003819999983534217,0.5174178298741233,5.987478933838672e-5,31.897857076964296,0.6198893150543808,1537.559786695335,7757.140856639158,-7.567483605253753e7,1.0535983526255839e8
-0.0038300000596791506,0.5177053448418852,6.000809353749291e-5,31.840765782340746,0.6165589948037644,3386.908465370449,7590.329872283006,-1.2189254801241288e8,1.1587767925211053e8
-0.0038400001358240843,0.5180081327237072,5.984687501603586e-5,31.828600659408497,0.6347951419983011,3937.882220614673,8047.31630683294,3.61905850896498e7,1.2576704578003666e8
-0.0038499999791383743,0.5183202756106267,5.973913109728424e-5,31.975820289027045,0.6571516620850063,2596.37548923949,9179.452287729053,2.7129228145414543e8,1.419300356262542e8
-0.003860000055283308,0.5186522169766133,6.012099919659436e-5,32.23884336480497,0.6678849483350845,-2552.4525768683293,9568.46890342443,3.431752353716311e8,1.5289521587916955e8
-0.0038700001314282417,0.5189914094041451,6.1034596269215994e-5,32.61974571680713,0.6635299635551385,-5609.919638122536,8975.066601977775,2.0921622921493366e8,1.3514401826240283e8
-0.0038799999747425318,0.5193180258241373,6.108432704923318e-5,32.904130443540446,0.656481711268392,-13361.228903613885,8872.367023495704,8.294751688727187e7,1.2843994932166015e8
-0.0038900000508874655,0.5196530453772863,6.0678509268991436e-5,32.67101173961283,0.6638284232116464,-16465.52249574061,9148.645074850561,1.0417571956294736e8,1.4448632421035635e8
-0.003900000127032399,0.5199870982635999,6.043295289910664e-5,32.084211863170054,0.6633026932848513,-19868.275351667515,8851.193443560865,1.4744843037735835e8,1.2915710594213057e8
-0.003909999970346689,0.5203190812594136,6.025953109423872e-5,31.568931615266468,0.6402963417859319,-16259.60843248163,8207.809808320206,3.949634265532639e7,1.1254129535307838e8
-0.003920000046491623,0.52067569133034,5.9680000795377176e-5,31.38416408325126,0.6128427747646501,-9551.071926772081,7814.781823688636,-7.77174497857382e7,1.0173986314767815e8
-0.003930000122636557,0.5210342098919797,5.858970626511782e-5,31.082588011294874,0.5938806728588903,-10395.305508517027,7862.1257471078125,-5.117088521222003e7,1.1130974613856086e8
-0.00394000019878149,0.521385949462035,5.775262827427294e-5,30.891442166274476,0.590809508363711,-7780.228810609501,7718.117685895197,-9.275377762955119e7,1.1281881803306305e8
-0.003950000274926424,0.5217294048127952,5.752849558817117e-5,30.8951725554048,0.5927388842698114,-6971.542891104738,7736.155399951762,-1.3428418840273494e8,1.1179438780603272e8
-0.00395999988541007,0.5220434909865728,5.739261794621494e-5,31.116404404379807,0.6058949599750348,-7382.866777655363,7777.583685410898,-7.728083373685025e7,1.0826115323111582e8
-0.003969999961555004,0.5223350583508255,5.64378629966989e-5,31.25161254896241,0.6196580421718606,-5183.779219706061,7824.31029396748,-1.3733266671996452e7,1.0582229355657089e8
-0.003980000037699938,0.5226125730315921,5.627592031266389e-5,31.239471449347054,0.5963742589770628,-10069.971437257991,7532.271300169537,-3.1861542483682957e7,1.0655759676819345e8
-0.0039900001138448715,0.5228674948925853,5.66474854853245e-5,31.632421123540716,0.5821138289067909,-7405.313706272455,7426.038072628497,-4.9791806775316074e7,9.947362409827726e7
-0.004000000189989805,0.5231279186733181,5.69565031649817e-5,32.30208734871933,0.6011757714117386,-1513.902005154659,7797.604488679895,-6.5520995928475626e7,1.0452596778582476e8
-0.004010000266134739,0.523420177792956,5.660062135849625e-5,32.68824347369238,0.6190613656156155,-2486.912237418704,7844.261429775574,-9.530015992928892e7,1.1060569464859256e8
-0.004019999876618385,0.5237453968496878,5.64598669873996e-5,32.63848257392414,0.6247575775910648,-5283.520972839454,7730.032885463599,-1.0226650601423039e8,1.0728361169030787e8
-0.004029999952763319,0.5240880279895265,5.588434897234634e-5,32.41393896059975,0.6282257558035563,-4225.8107098761275,7592.883597940134,-4.3379952557431415e7,9.893645830151376e7
-0.004040000028908253,0.5244374216148282,5.581364210831428e-5,31.99030790385847,0.6323136283638543,645.8542326937742,8091.1949305125545,1.448917500559904e8,1.0910358714562854e8
-0.004050000105053186,0.5247692232995297,5.541681110822218e-5,31.310433825121454,0.6231219929308489,-2927.587753856306,8272.115269906857,2.156818760419262e8,1.2741768209897634e8
-0.00406000018119812,0.5250952412060114,5.533084675891362e-5,30.919396010579664,0.6015811670662107,-2858.493420623535,7814.323543522548,7.249672835628878e7,1.1483221799941078e8
-0.004070000257343054,0.5254268321729152,5.566140240676183e-5,30.73669802660573,0.6005641360056091,5743.99413380771,7785.3904110789845,9.269038819882192e6,1.1239905900409205e8
-0.0040799998678267,0.5257710833251127,5.573224629945576e-5,30.220616619214173,0.5977344197717175,8369.136063873158,7408.379733044899,-2.6987153000607662e7,1.0301077514748193e8
-0.004089999943971634,0.5261411804864179,5.6113586445624026e-5,30.24974461016755,0.6012262287560785,4416.061075378576,6919.868666664695,-8.56821770297248e7,9.196188001708604e7
-0.004100000020116568,0.5264954689345895,5.674089792359375e-5,31.423072356091176,0.61492554345034,1257.9811975093355,7121.583171900106,-9.835331805893648e7,9.764942325458883e7
-0.004110000096261501,0.5268114018267253,5.715059013687434e-5,32.51570788004192,0.6327858088214342,2420.4829903598247,7941.458012317816,-6.964333949658878e7,1.1908375525354564e8
-0.004120000172406435,0.5271162883468672,5.715269840146277e-5,32.82308162868866,0.6456411744800189,-7516.423668187094,8151.837328764431,-8.254950068168812e7,1.2182416831767419e8
-0.004130000248551369,0.5274230358455216,5.776355981763635e-5,32.81731336286651,0.6596473890970577,-19056.008107567195,8321.498850315893,-9.657159169649532e7,1.280389681538469e8
-0.004139999859035015,0.5277208918619661,5.864759937140845e-5,32.173910826791534,0.644833330738144,-20405.07812066246,7842.909198104278,-8.789876139429317e7,1.202293385815039e8
-0.004149999935179949,0.5280152198927588,5.973083777531187e-5,31.324368001036692,0.6241019482776333,-16903.133501485823,7345.501761779468,-6.31667943827605e7,1.0843588876531078e8
-0.0041600000113248825,0.528288985411299,6.010913016479087e-5,30.658120492870758,0.6205850140249187,-13284.562424145783,7653.632805176352,-1.8571425310948778e7,1.1830573783129098e8
-0.004170000087469816,0.5285748708483649,5.96299592527941e-5,30.11788358133868,0.6143485025744322,-8277.911384626732,7589.5157603523585,-2.996930913736941e7,1.1034511408048859e8
-0.00418000016361475,0.5288800572603475,5.9649892737596444e-5,29.96820759563063,0.5973507862468815,1236.70042305194,7417.962800978158,-6.96453121782378e7,1.0310384557025284e8
-0.004190000239759684,0.529174281357217,5.9890256856452216e-5,29.90631255062463,0.5847226331303319,5292.160669295277,7489.198026689653,-1.0168708028235546e8,1.0154654846758427e8
-0.004200000315904617,0.5294758293384338,5.8923794071491014e-5,29.63374718664552,0.5822677771352978,212.49603764062024,7243.3035906632795,-1.7546892627442986e8,8.747205049290827e7
-0.004209999926388264,0.5297749761766755,5.740158372741656e-5,29.8134258519081,0.5852970760129528,-5884.8206192946745,7309.429853364911,-1.0791720138884778e8,9.509245942014147e7
-0.004220000002533197,0.5300756703830796,5.6179846726300414e-5,30.22486045540499,0.60274257527522,-11036.138733134632,7931.292627971134,2.3176735079729352e7,1.189546168158157e8
-0.004230000078678131,0.530367309272708,5.5358596322083815e-5,30.55095040906169,0.6237607929751785,-8808.177754982833,8073.103814380049,6.538307891159285e7,1.233676022631217e8
-0.004240000154823065,0.5306723175400284,5.577205704692203e-5,30.72061944056257,0.6036802464147172,-5485.787067894565,7679.080625164171,-2.4472561601163257e7,1.0568579805012836e8
-0.0042500002309679985,0.5309824903551251,5.771314056335863e-5,30.713417049354895,0.5779164494369925,-6977.634175573464,7294.870792293345,-1.4596811908370313e8,9.366839501661971e7
-0.004260000307112932,0.5312926372408177,5.940683801136302e-5,30.57215032619576,0.5744355989249463,-9161.553341616811,6907.979062496382,-2.1823896663357782e8,8.64994316340861e7
-0.004269999917596579,0.5316090699737548,5.9492303823773945e-5,30.269373828542737,0.5849092372368632,-9125.941024673664,6815.974826884627,-1.7506871295569557e8,8.655815079833832e7
-0.004279999993741512,0.5319228691765334,5.850047017260389e-5,30.18062549978357,0.5930499048887836,-5560.892772206688,6775.664318335057,-1.0380167745095965e8,8.35866481863491e7
-0.004290000069886446,0.5322336408482863,5.720111331457514e-5,30.341047481063036,0.6032393344242063,1934.9029554354495,7058.478879407024,-4.1840227476786606e7,9.507592820351568e7
-0.00430000014603138,0.5325372476696733,5.666399479055826e-5,30.55359837047106,0.6078284704649414,1561.9683216162668,7439.008005420862,-2.5549455786714762e7,1.0017067063572207e8
-0.004310000222176313,0.5328305853156726,5.6879071788948005e-5,30.61972926356442,0.6330843196428128,-4644.95498762451,7867.1320743734605,1.6817934568826657e7,1.1058128657693875e8
-0.004320000298321247,0.5331224925312674,5.7123477849276155e-5,30.255221253297773,0.6310674876758977,-9807.259568752848,7795.849424688596,5.5557560996518806e7,1.0798993587627473e8
-0.0043299999088048935,0.5334212030879575,5.667745279862012e-5,30.00467953738886,0.6089890250611797,-11639.23295298279,7655.514617359962,9.476017269017835e7,9.993999998886923e7
-0.004339999984949827,0.5337340896605394,5.6666805525881996e-5,29.825386610510062,0.5765992350216351,-11733.318041608583,7255.150750833066,4.8290438403849065e7,9.309951875694254e7
-0.004350000061094761,0.5340375707028786,5.617178095042488e-5,29.554059472085957,0.5604215421405964,-9854.736950743762,7042.59481168131,-2.1183098474969383e7,8.764124386364679e7
-0.004360000137239695,0.5343372637704593,5.581637222676974e-5,29.369883884785587,0.5598762441826102,-9675.313875930844,7708.752542582468,6.5875149134553276e7,1.0580966916530946e8
-0.004370000213384628,0.5346091316106035,5.5401513566362356e-5,29.320114371928064,0.5766948169126689,-8434.153917066928,8165.199732630876,1.5189818981930858e8,1.2024393077528691e8
-0.004380000289529562,0.5348650695381925,5.560964841837632e-5,29.301589829940074,0.5878627136193072,-8475.48120437527,8209.244074401593,2.3401726205235165e8,1.2992746572989286e8
-0.004389999900013208,0.5351303484747529,5.60096901643446e-5,29.391250084190055,0.5874576198708,-9791.648518421529,7926.298082866797,2.373784877448525e8,1.1938682842585085e8
-0.004399999976158142,0.53543682002502,5.7114266716682075e-5,29.583879593622775,0.5882859052370736,-5605.86950870306,7668.6792078761555,1.3447388734809178e8,1.1154236080532204e8
-0.004410000052303076,0.5357485321720934,5.8012609679516704e-5,29.479711428639153,0.5865778994532095,-1970.7506846913934,7548.318137920635,1.1092110452248143e7,1.0879672009666221e8
-0.0044200001284480095,0.5360495798908173,5.794789498789237e-5,29.398794876967546,0.5901927080415884,-6076.804177983152,7243.832302573555,-4.322383402703828e7,9.507397447731973e7
-0.004430000204592943,0.5363406495955303,5.8222844466983746e-5,29.507187633232316,0.5940900886572976,-11141.720514575634,7179.708360633334,-2.2611728774952546e7,9.448930194342244e7
-0.004440000280737877,0.5366567399398312,5.874234927123425e-5,29.44968640356063,0.5806723126438318,-9464.898907933748,7147.967310210109,-4.511538784463914e7,9.531237589691293e7
-0.004449999891221523,0.5369743820028492,5.8622690786448085e-5,29.64297367372942,0.5885976661933986,-8987.60171339534,7056.931545599801,-1.0162908077006483e8,1.0351722718589935e8
-0.004459999967366457,0.5372785900109219,5.7817476470398e-5,29.661113286715956,0.589298007851569,-17350.494649313343,7177.002848118261,-1.0723044396323128e8,1.008177493552593e8
-0.004470000043511391,0.5375722367128127,5.7448950268077215e-5,29.6863039083099,0.5891927645871315,-20989.4259041072,7498.445186898265,-1.0528098117779484e8,1.0817138531496462e8
-0.004480000119656324,0.5378665819562385,5.6879565687052446e-5,29.29742470258906,0.5794123576092345,-15253.275838061067,7188.909847726471,-9.686691891237265e7,1.0111661683038418e8
-0.004490000195801258,0.5381610035638912,5.5724003187178274e-5,28.963233537133277,0.5652439306868232,-8973.856628585338,6913.145225600104,-6.801364766432278e7,9.817962591779304e7
-0.004500000271946192,0.5384319241670197,5.5744704812718775e-5,28.6143290384758,0.5573863627974177,-8153.483674660145,6716.818835033523,1.0319668582428446e7,9.633621568074358e7
-0.004509999882429838,0.5386975785646013,5.599338072482648e-5,28.146755644969925,0.5476431254837172,-7564.261430290787,6730.0811485561535,3.0882527447645254e7,9.14551929847357e7
-0.004519999958574772,0.5389736898336557,5.605834401697277e-5,27.529159900271843,0.5407216830939596,-3197.997622712444,6453.481081255699,5.6599310871406436e7,8.600998206829447e7
-0.004530000034719706,0.5392712512059716,5.552900789883534e-5,27.060608449870983,0.5314142195725899,5046.783897142242,6278.083948305762,9.969019357696398e7,8.19981305754079e7
-0.004540000110864639,0.5395718873309313,5.577936259770725e-5,27.263343791309243,0.5349751623403848,6683.486742162772,6590.738229563394,7.79919321837551e7,9.361591600741874e7
-0.004550000187009573,0.5398434812003162,5.680851114862928e-5,27.932659117575763,0.5412601480391654,4333.020999090265,6792.457526102271,548878.1108507614,1.0107351821989727e8
-0.004560000263154507,0.5401365182214299,5.698783559168336e-5,28.376763694846524,0.544125522622716,881.1831107626828,6854.159427978438,-2.8061411006618857e7,9.580597243948045e7
-0.004569999873638153,0.5404622327992342,5.6035637576903844e-5,28.583355666283143,0.5522552069743398,-3148.993372871128,6708.55274207185,-3.660898804721186e7,8.828479043586986e7
-0.004579999949783087,0.5407746909513378,5.593993091781825e-5,28.841953757932263,0.5606829107631315,-2015.0672013676071,6961.971202626513,-8.713534042398818e6,9.282889415285167e7
-0.0045900000259280205,0.5410817739783205,5.583185640977554e-5,28.55708672780012,0.5492967173680745,-3501.6142003037526,7102.003220775501,-1.5458735538086478e7,9.996593155647898e7
-0.004600000102072954,0.5413805060662441,5.623985823007503e-5,28.53768720598806,0.5345592288433698,-10768.360696552163,6693.757827910463,-8.82178240226458e7,9.071394696117811e7
-0.004610000178217888,0.5416835294002311,5.67513226635695e-5,28.711015236613388,0.5398239774827952,-15204.483647021585,6651.665091836291,-1.092917638839536e8,8.561727170809893e7
-0.004620000254362822,0.5419857305384942,5.694357044426448e-5,28.555298337379824,0.5674426330508721,-13614.134659564166,7049.776384826504,-2.1756113065700945e7,1.0114830074120165e8
-0.004629999864846468,0.5422608326085717,5.6648534743580596e-5,28.393086789885416,0.56204049663019,-13147.949145586752,6788.356390100376,-6.223961827367337e7,9.160121160543646e7
-0.004639999940991402,0.5425081557121939,5.630761608229373e-5,28.23592421489127,0.5480109241885007,-13387.203462662621,6620.245801892572,-4.603045148059317e7,8.48402244369575e7
-0.004650000017136335,0.5427771277584248,5.591085940230133e-5,28.055521255234567,0.5354795849883268,-11904.169916671552,6621.312658460507,-4.118526926374189e7,8.486249475919151e7
-0.004660000093281269,0.5430496812570375,5.572332420260615e-5,28.007144181818802,0.5299080599152363,-10246.256348729177,6332.618802584231,-9.961003768811858e7,8.103673558546527e7
-0.004670000169426203,0.5433408342310114,5.679184083744718e-5,28.109900418981947,0.5333565419190172,-15791.73469162341,6306.043938269024,-1.06166255984944e8,7.900275794056527e7
-0.0046800002455711365,0.5436227349525313,5.760333254064174e-5,28.18459355013183,0.5346125648094017,-19703.406526832532,6717.0396856356,-5.553113092169119e7,9.0736041033625e7
-0.004689999856054783,0.5439039061814664,5.7560820623206416e-5,27.916270906445725,0.5307417625206876,-19677.085161661584,6834.763832868797,-3.100730898748763e7,1.0330213846557978e8
-0.004699999932199717,0.5441987618490115,5.6413821777399706e-5,27.576715200810238,0.5466842976792294,-11496.705613035147,6637.507760323486,4.61641580318881e7,1.0105685584335499e8
-0.00471000000834465,0.5444887350761914,5.560526499705119e-5,27.71689185189178,0.5616942267172523,-1849.149519068772,6688.831609971429,8.535317677635956e7,8.884144622364286e7
-0.004720000084489584,0.5447640944813261,5.46585308856476e-5,27.80955883938985,0.5644755400165006,-1361.9729127659962,7166.651759815812,1.5710632764759243e8,9.82730420300739e7
-0.004730000160634518,0.545018391521973,5.353708519952033e-5,27.576157348996993,0.5525216396653553,-7445.627537647936,6809.258476512538,1.0740990396350442e8,9.26808526607243e7
-0.004740000236779451,0.5452642982173829,5.307701022396769e-5,27.519353978376913,0.5608814203015677,-8137.523823868954,6569.030292009816,4.1778904240832284e7,8.975255213534772e7
-0.004750000312924385,0.5455131186524048,5.3485808630287025e-5,27.604079729025738,0.5629956963659996,-10988.689708153866,6465.452036360176,-1.7326453899010837e7,8.343022498913209e7
-0.0047599999234080315,0.5457730649481757,5.452829125389268e-5,27.41381671198468,0.541433064030646,-13689.202823881587,6250.68271730919,-8.136940481700835e7,7.988153971730374e7
-0.004769999999552965,0.5460414684395769,5.5872111170553845e-5,27.463057839581786,0.5402448006007963,-10337.775917488369,6157.931225558218,-5.9144850365546055e7,7.657730787160069e7
-0.004780000075697899,0.5463266974395957,5.674070327473589e-5,27.86472320142452,0.5496348441275064,-11282.991888791723,6413.41111469514,1.3703993501283932e7,9.392437107720518e7
-0.0047900001518428326,0.54662178974743,5.681799259584431e-5,27.956686620577727,0.5798095193982676,-11055.374047265457,7613.219447123653,1.8703995514490965e8,1.533249425091556e8
-0.004800000227987766,0.5468916585519562,5.6799051288896134e-5,28.017786290306688,0.6029764266423039,-9050.381789332694,8544.443124929543,3.335772565623977e8,1.853044880324944e8
-0.0048100003041327,0.5471492221503057,5.659653568567363e-5,27.876569948740187,0.5847566060530486,-13631.416459499504,7610.628233527224,1.6258711234482804e8,1.2907844771334656e8
-0.004819999914616346,0.5473978312676657,5.603453760924227e-5,27.161483128469957,0.5451803716441028,-11029.193306328056,6422.619675487202,-1.3357393483949812e7,8.52162910484608e7
-0.00482999999076128,0.547648163511127,5.510856641655884e-5,26.835682664901924,0.5267017154950157,-5431.640876687603,6038.751448637532,-6.4703996687084146e7,7.716224071580611e7
-0.004840000066906214,0.5479119350225783,5.333048819462951e-5,26.902990659132893,0.5278838227032481,-2058.0811673476983,5735.638264803172,-9.878446047287372e7,7.206793457542117e7
-0.0048500001430511475,0.5482193309143883,5.247267965760905e-5,26.920316698490165,0.5391988994630533,5586.1106787234385,6139.239189156372,-3.565553178116509e7,8.361881550013196e7
-0.004860000219196081,0.5485312738719975,5.229053363355386e-5,26.77364141366086,0.5455256140794735,2233.5860744735705,6584.259673746013,6.749801925852466e7,9.37445650355053e7
-0.004870000295341015,0.5488170490561872,5.327876384019856e-5,26.81697844642907,0.5298153988083615,-886.8198885931973,6335.591213956806,6.96923157344282e7,8.258955736170104e7
-0.004879999905824661,0.5490805670960458,5.4804441426980586e-5,26.960456708595316,0.5284315352539632,-4253.3504663226195,6173.267579416524,4.932955714593654e7,7.688227857562819e7
-0.004889999981969595,0.5493372262696968,5.5284804357949944e-5,27.16204164541782,0.5369884450393584,-3014.7529845513795,6328.395179545146,4.003610754100516e7,7.881581004076955e7
-0.004900000058114529,0.5495822156712297,5.538804698431702e-5,26.99647500129833,0.5239405833125443,1436.4881669922809,6321.831146662086,9.227014318111952e6,8.39403604779076e7
-0.004910000134259462,0.5498301484725201,5.491441247758723e-5,26.815283892698556,0.5267909109297395,-712.6024023246628,6199.694555505549,1.8265619578266077e7,7.955203643496946e7
-0.004920000210404396,0.5501028144716289,5.4263795399665916e-5,26.68160745480292,0.5225095020562583,-7253.615356784543,5989.728258924337,2.8798120472118307e7,7.881425102885906e7
-0.00493000028654933,0.5503848689754139,5.3334963758434116e-5,26.558151999924387,0.5122501943640843,-12210.93060547744,6233.283668960589,5.693813356536269e7,8.45893095492586e7
-0.004939999897032976,0.5506731369337997,5.2346349800279315e-5,26.444775337521765,0.5001958459417761,-9149.363011772322,6312.843395287034,4.259956889987954e6,8.505714586133832e7
-0.00494999997317791,0.5509535979718898,5.2184526719860016e-5,26.365185382275598,0.49999451353364394,-1813.0819572021994,5893.941763950724,-4.912758838790208e7,6.907621807977463e7
-0.0049600000493228436,0.5512259231317213,5.261934825339652e-5,26.12678894704612,0.4997797681815113,-3471.950989784685,5398.656181220723,-1.0606615062930709e8,6.334457512296712e7
-0.004970000125467777,0.5514892904487201,5.341793655090705e-5,26.422510493389627,0.5055261296776035,-5866.912937016018,5668.2321480015735,-1.3216207188823253e8,6.822729628862353e7
-0.004980000201612711,0.5517437705255697,5.410188012872721e-5,26.776027830898904,0.5208134879199057,-4452.2470799891435,6263.26427055816,-4.6112196201972455e7,7.913662975452961e7
-0.004990000277757645,0.5520182909110674,5.4212549598188115e-5,26.938249002519562,0.5240793479413275,-1088.2707808046705,6229.24565026561,1.1474612681863909e6,7.55196376813552e7
-0.004999999888241291,0.5523074345784257,5.4344875303252026e-5,27.0203175809389,0.5281871566666229,-5480.905050793257,6456.986208129567,5.675404154826924e7,7.656922633282466e7


==> anc/Figure-5/d3_L382_rJ0.1.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-0.5542932315996655,0.000260193977447089,23.4714258304672,4.3953476019001965,33314.08359945893,84824.30701795523,1.1980306608505595e8,1.495473869815555e9
0.0049900000000000005,-0.5533133016270714,0.00028133286829674453,29.734101732105785,3.8829059722837433,109152.06855401635,86856.0220946591,-4.852155562620828e9,1.8876128542535536e9
0.00498,-0.5530781800243844,0.000259118381440962,25.277611157374196,5.825244649478097,10251.017348416319,165119.8575346089,4.993374715624436e9,4.2688830622566857e9
0.0049700000000000005,-0.5533945514795813,0.00023828531711648845,20.569570287430256,3.3123006791543816,-54681.57807376032,48912.72363741766,-1.0528755781065639e9,1.0138273097513139e9
0.00496,-0.5527304191268734,0.00028986855459689405,31.916763376048657,5.377826954558094,-120028.48348347752,105816.71850314976,-1.6005889535998333e9,2.729214541192108e9
0.00495,-0.552828675374884,0.0002543789415319485,23.124836727260924,3.573882443045955,28353.677201418814,48461.92922212999,-1.9500435574025402e9,1.444071009031725e9
0.00494,-0.5519900266961376,0.0002776928546684632,29.614368716975715,5.519747640382483,-128962.10027925386,128249.8672830952,7.456343103711051e8,2.969987792768161e9
0.00493,-0.5526031142222043,0.00028002914792061564,28.101597054881655,4.220693643922828,-49470.15024906886,75213.06786575342,-2.910627661635778e9,1.7906749873899574e9
0.00492,-0.5515562669873805,0.00028527411048919534,29.62963489686952,5.097087954640369,-108568.01693937765,95769.4492406771,-9.264456662624861e8,2.0876497613243344e9
0.00491,-0.5512236824310812,0.00024738783069714617,22.704240235230785,3.2802703285762727,-15570.126496711257,52601.99558658241,-2.265404313206735e9,1.1730034772587337e9
0.0049,-0.5517062799506163,0.00028372219767377533,31.362861224795076,5.262827049773144,-57972.911128924876,128550.66902894567,-2.1228154441271472e9,2.789719770834895e9
0.00489,-0.5506715945299754,0.0002546827932731923,23.20678736940348,5.091089430401647,-38240.0147474724,130406.67553619725,3.138498989114768e9,2.941737136572514e9
0.00488,-0.5505439079847649,0.00022425335920268636,19.54992238063065,3.8316043093026346,24840.42984942083,68160.27545596682,4.134658459533168e8,1.0403031752462163e9
0.00487,-0.5500834436381009,0.000211267318425247,18.66421628754844,3.7156982241912964,62507.21406762332,70193.51302252297,4.295048449459045e8,1.2926262139021063e9
0.00486,-0.5500487080230598,0.00027777676617446494,29.202019426821277,4.3920663401718665,-85526.43830426935,83978.11192554786,-3.1979744402003407e9,1.963402525818598e9
0.00485,-0.5491363346497029,0.0002534208433743105,22.722848702740425,4.707654218998618,-87859.96835080575,93842.0910361847,1.3195462810056987e9,1.444558175384308e9
0.0048400000000000006,-0.5496910220562226,0.0003143827894629453,34.736761913526514,7.596898784227237,-160674.9126756904,242458.70211840438,7.125264359322385e9,6.51013100410889e9
0.00483,-0.5492084251858311,0.00022364684087778988,19.951237721181954,3.164089849234235,-10269.722406276298,39746.39008228957,-9.180521882385386e8,9.828574580344605e8
0.0048200000000000005,-0.5488363918902145,0.000277932843875257,31.97176042568834,4.200986353983365,50190.85964258576,83242.30403126223,-4.96252368971607e9,2.3411144527568955e9
0.00481,-0.5486724518534536,0.00029294138910097004,31.416582600767423,6.312984815389147,-297741.70658453525,194174.4664323966,3.0115535816691933e9,5.505728786915068e9
0.0048000000000000004,-0.5485549361773734,0.000281859557262184,27.39046114963513,4.422270969207909,-112545.26354107256,100753.53798496933,-1.8444900722888906e9,2.2512239249126763e9
0.00479,-0.5482221278876269,0.0002655668923675679,25.622729047970665,3.963224658179766,-47179.04771076863,64019.86582417785,-2.2726285898097467e9,1.6490306119016206e9
0.00478,-0.548008958268441,0.0002481491361627463,23.798697981802825,3.3709314403011352,10111.930300631437,52151.89102582739,-2.76039004652666e9,1.4028327441444094e9
0.00477,-0.5477522003931351,0.00024662083661056817,22.59063173118903,3.1256879994670568,7532.513350504397,48097.149838531026,-2.615748800113709e9,1.2781605746236284e9
0.00476,-0.5473129132206765,0.00025862976001132993,25.899051376063195,5.740200494315429,-221581.27371886544,136365.77773832448,3.3067120185780044e9,2.8018087414146724e9
0.00475,-0.5467696855847458,0.00023951750443788794,20.268744326208505,3.2857116787207845,-28245.52245465512,55950.40096663384,-9.770772525604813e8,1.0020951699360036e9
0.00474,-0.5464536606663598,0.000287150027488559,30.840829474947437,5.472435857977347,23757.13266803884,97610.73754688352,-1.3007012219728682e9,2.400981414033036e9
0.00473,-0.5465806954238228,0.0002860505056396978,31.425790310776303,5.179223940037941,-141298.99472157055,85897.40059109293,-1.7154731474746952e9,2.4761567890886483e9
0.00472,-0.5463346782199514,0.00026405347729283415,26.503700192490548,4.148995547360711,-99176.39860478473,65895.69169070221,-1.9420824478672757e9,1.7720214054801283e9
0.00471,-0.5458473897860374,0.00027226637138587855,26.87991844485728,4.3351440554843235,116123.18262488839,83964.84459532602,-1.8644187985191767e9,1.9209207796506927e9
0.0047,-0.5453965467457385,0.000286851383330341,29.61788982653964,3.827294991615726,-22767.07197743782,75923.70654969744,-4.828827552107466e9,1.9886158174423184e9
0.00469,-0.5459105245320981,0.00024214838421355667,23.95550695223925,4.30023141523974,61731.450273582224,73042.25586068314,5.387810084914034e7,1.4903530634659314e9
0.00468,-0.5445777855369972,0.00025089721663592397,24.20817114104842,4.13758915356155,99475.05435370383,80664.8984549575,-6.755014352601494e8,1.5381518158707716e9
0.0046700000000000005,-0.5452693852476129,0.00029420008510090077,33.10225918083366,6.974613584730941,198496.03230783105,202317.85315927953,4.350253382422387e9,5.348579836977691e9
0.00466,-0.5448128892071608,0.00025175391757025617,24.757694604753745,4.611440211968702,-8170.462855495829,102296.2807401912,7.996898129389422e8,1.8796977444958036e9
0.0046500000000000005,-0.544386273910101,0.00028698229666518333,32.24920555241732,5.228272103893269,-11557.6222457974,92648.5739679103,-2.5232109362627497e9,2.533206098176917e9
0.00464,-0.5436422729401046,0.00026405042838915075,25.976471912342788,4.554293256541211,-12535.913364500773,76273.01873046202,-8.502238995701761e8,1.543094637309092e9
0.0046300000000000004,-0.5435044380416973,0.00028307234995021116,29.694315763869984,4.901168745135659,90997.71252074467,90157.14852025919,-2.0429270402783678e9,2.286812688282286e9
0.00462,-0.5436549972374403,0.0002612745426814499,26.040716925100238,3.7429950193356865,-8087.0351230962715,61516.471224169145,-2.804689996986671e9,1.674298679912145e9
0.00461,-0.5438036150640927,0.00027527275026642404,28.17631561750833,5.989812922962233,128228.99486411855,152974.70405806464,2.453214401769214e9,3.6369382479769435e9
0.0046,-0.5429209412075526,0.00027018595364046547,27.032652627769412,3.8590977144806167,16676.389699575735,62587.5778141915,-3.394364990208094e9,1.7887323031468241e9
0.00459,-0.5424136924162359,0.00023668017581652474,22.548508952451918,3.6567011996741257,-61994.38146381354,68882.04166091216,-1.0623215477394114e9,1.2246457852767463e9
0.00458,-0.5421594030920133,0.00030227713015194526,35.326013029164336,6.177068244850805,70724.05709663687,116847.66221623697,-1.7268877363379192e9,3.1292188847917304e9
0.00457,-0.5420216558201445,0.0002492174339697877,23.215652518658803,4.32125071961492,-105772.9119364238,83971.34937377006,4.282023176383702e8,1.6011616143425786e9
0.00456,-0.5421906503973248,0.0002731771009114549,28.29835713069092,4.430789667191593,-90097.26685404852,69376.98925468659,-2.2469764087884107e9,2.0770068486828966e9
0.00455,-0.5414787180875168,0.0002559662196417259,24.33720244394857,3.6866953025784137,27729.325515656197,51378.80497826586,-2.030867135428015e9,1.4509295345294294e9
0.00454,-0.5411614668124948,0.00027831379090224217,28.248543057999,4.985589796526412,-6165.653915297295,89691.70310221602,-6.96903009404723e8,1.9329393571740677e9
0.00453,-0.5413106062975821,0.00026492010985433784,27.72589070825022,4.790963634498879,-1644.7744838758367,78826.05523811789,-1.420084632852733e9,1.9721254913485525e9
0.00452,-0.5409859054709226,0.00024965052274237426,23.70458199136354,3.642780159233343,-19284.65284097782,60232.9729257931,-1.5204751927791996e9,1.2114603273377395e9
0.00451,-0.5411879926399678,0.00022954855152902654,19.36822735349564,3.0507631892542024,40343.29441048711,46675.7862308916,-1.2838901480783525e9,9.291217236727446e8
0.0045000000000000005,-0.5400263030714696,0.0003064533533770336,33.82383283102604,6.662437281827522,-98486.91750415436,146850.97685937257,1.5163149109772336e9,3.7186931384258723e9
0.00449,-0.5396782007127251,0.00027602440918402725,30.327408156516736,7.039640467935267,-308265.3941108177,244101.73996016078,6.747809917133937e9,7.782557380879295e9
0.00448,-0.5394195837455372,0.0002812230271912152,29.193404369873534,5.504270384569445,89136.06693588315,134466.47389105207,-1.4175771480144465e8,3.146589823617687e9
0.00447,-0.539076438907682,0.0002893407350784242,31.457464085997227,4.172111269036227,-82697.25152655183,76068.01009313719,-4.990364799018247e9,2.5115545489939346e9
0.00446,-0.5394840371426303,0.0002779882884870338,30.678685801667708,4.895583978105512,188737.75243340363,77853.35466755721,-2.8940539335264087e9,2.733126843249209e9
0.00445,-0.5388765063063079,0.0002802490846379854,30.205576231811445,4.4614365571993915,-51029.74994256225,84494.44171561103,-3.779135786824838e9,2.219618120408485e9
0.00444,-0.5378720059901047,0.0002862474097006591,30.039818515073353,5.411942433281102,-167128.45264316085,145582.19846957133,4.846581769350865e7,3.424724511770271e9
0.00443,-0.5380214094998381,0.0002767871545456475,29.641899609564874,4.376491414147718,19647.980742080217,75674.22532222897,-3.0790093991753125e9,2.0126029769248216e9
0.00442,-0.537741322976867,0.00024935386770641606,23.184029602130046,3.764123172555357,-14661.908222783602,52258.820324686545,-1.0803571048050377e9,1.316455967552079e9
0.00441,-0.5372671170227015,0.00025682849449924034,26.33843862993661,5.49460127713764,251243.25276776386,130365.87630474783,1.6456368026901393e9,2.770609825948905e9
0.0044,-0.5370575118976705,0.00027141276198138674,28.361919245376676,3.862787014852875,-22033.58449385597,67376.99930334518,-4.1284724538901663e9,1.8990052028350022e9
0.00439,-0.5368949155930173,0.0002626223401982004,27.683410043814185,4.831851564285595,109304.59741852176,94656.1900491623,-7.695822920996492e8,1.9643340109288306e9
0.00438,-0.5362277433963302,0.00024964506213418766,24.867450028686566,4.2351429190016106,-138411.42745544945,76769.64497525024,-1.0158684952183906e9,1.640436557195876e9
0.00437,-0.5360532714478031,0.00024098687269457806,22.62219970608937,4.492928343825504,-39079.65545962549,82321.41652826706,1.1248813255316086e9,1.4033522518148823e9
0.00436,-0.5360345657904343,0.0002791850975243191,29.346241351039435,4.626249377001492,-5245.394647343638,87571.00753891324,-2.5678094619247136e9,1.9994973064816937e9
0.00435,-0.5355039200767601,0.0002993582597215744,32.31554553792012,5.388061300694518,-102249.41048679287,105492.61583800349,-1.302954838431469e9,2.5177584607082214e9
0.00434,-0.5356771409325779,0.00025065553204278474,25.183037688139862,4.020665850245858,-12939.163589788737,63564.01789476936,-2.0457031750253997e9,1.5363878662651029e9
0.00433,-0.5352317432295649,0.0002567304514405991,24.9735929811094,4.849688644173185,-90182.91499294677,103302.46931946941,1.342852054957961e9,1.824251387576737e9
0.00432,-0.5344675025437188,0.00025359260213963716,26.233433957999885,4.71344472698885,283.9929156640568,82907.97247738329,-3.389837775935406e8,1.7065069621591153e9
0.0043100000000000005,-0.5344909234669952,0.0002987787296728945,34.25459633778497,6.20330602852179,-161003.83015724292,143975.24775639435,2.5513531447275725e8,3.531462951026594e9
0.0043,-0.5344329106080077,0.0002393001603372296,20.145921682399607,3.1742205473761382,-3401.753761049349,46037.28065301856,-1.1557057330026808e9,9.873199507195443e8
0.00429,-0.5339505021779815,0.00026256693851735557,25.548597630191527,5.211072642006394,82862.03597152469,93767.44429670833,1.1233893960070837e9,1.7794291070980895e9
0.00428,-0.5334104529657612,0.0002914059521438043,30.75099987002546,5.231762945761119,59665.280778278175,101901.35176739855,-1.3672072590482857e9,2.181156390448993e9
0.00427,-0.5336562745165014,0.00026375507534063625,26.24113439018723,3.5083579795550697,24461.07407641871,52488.4149198499,-3.4155616795064316e9,1.7671432108453403e9
0.00426,-0.5333301266888338,0.0002679459807596364,26.7391514436095,5.167783182320932,-25906.398000003395,107206.09468694135,1.1464660036764426e9,1.8755176768080225e9
0.00425,-0.5327961138472779,0.00024133104556261424,22.56922211827519,4.091378597736207,-111380.8850430684,80032.37255097934,3.3501946498036706e8,1.4775829833443036e9
0.00424,-0.5327354139261881,0.00029502867868579254,33.38072098474502,5.765666196401477,-61270.021138593445,98158.58776248623,-1.854503535787509e9,2.6981393689148088e9
0.00423,-0.5319486130531876,0.00028247193981151866,28.337115795617184,4.868371735988074,124971.91747923313,118430.87092147622,-1.5942618281730847e9,2.626450209273145e9
0.00422,-0.5317546689407846,0.0003184592780281594,35.533660876287904,5.094318853937801,116036.47214344138,121583.1406670118,-4.971749513888483e9,2.8816147536020885e9
0.00421,-0.5317911284067779,0.0002564502575332539,25.501867178822337,5.225091436210217,155100.09010402614,114462.15570459684,1.6903966047663722e9,2.1412412180073013e9
0.004200000000000001,-0.5311585203160484,0.0003031617006999666,33.70543142515922,5.591879840520043,-42675.39700991155,105165.23012643155,-1.8127451085801315e9,2.5808194721675677e9
0.00419,-0.5313496810796092,0.0002925481456382745,30.311239203025057,5.109377429383938,-97481.27618236875,77970.86493195106,-1.7813564790441847e9,2.403058185280434e9
0.00418,-0.5304468307193405,0.00032005223988914466,35.604352109636196,6.087365019584748,153527.00450657355,135242.2475402945,-1.9292973016078448e9,2.933117925129446e9
0.00417,-0.5300693510485908,0.0003037959257538296,35.48471766483078,5.868873662556309,249764.0644432298,127182.04846940895,-1.8985505409830842e9,3.458828334125991e9
0.0041600000000000005,-0.5299637106807732,0.00028593394258200424,31.05529897991735,6.144152816071896,89820.89937273395,175456.16193903374,1.5660730900254834e9,4.574263713226505e9
0.00415,-0.5295602654834672,0.0002445648467597743,22.882319513133158,4.038766598324425,-17074.521267629996,80499.08364669308,-1.6289428475827682e8,1.4034856657694685e9
0.0041400000000000005,-0.5294998862602418,0.00026934128192341916,25.461530567016155,4.359936194011377,-20547.99871502768,77293.70786141878,-6.143924557811862e8,1.680676987587875e9
0.00413,-0.5293246355568078,0.00029555077569593517,31.643977509449506,5.7977771817946735,-10624.285880679505,118857.04441463028,-5.917345685167638e8,2.81213187265444e9
0.00412,-0.5290009191102992,0.0002744585227328296,28.423812784280916,5.787230226298247,129113.64102507384,143771.29411382755,2.0239281014383023e9,3.2223779203851976e9
0.00411,-0.5282340925967796,0.00028241215032109894,30.767765082131856,4.709225010195914,59950.81084646236,90599.01741687788,-3.264257702689603e9,2.284971227253487e9
0.0041,-0.5282399034807782,0.0002725458946178478,29.604310777958435,3.7689449259215193,33996.98341866861,75038.47379400338,-5.319836282900733e9,2.0068644123785553e9
0.00409,-0.5279019655886112,0.00027389701627238367,27.512361326489533,5.601727111081423,-189348.68886400503,162760.60026379314,1.7795043125557764e9,4.0847577272098627e9
0.00408,-0.5273715873130169,0.000266719892724037,25.738550242323058,5.26592437851039,-3300.174339882657,110021.0904202996,1.9002186453009696e9,2.2516176901736403e9
0.00407,-0.5269220353978504,0.0002414350392555014,24.060005142944632,3.4417420265564744,-10732.516460085993,60883.51153550417,-2.4031793231999555e9,1.3467853185107129e9
0.00406,-0.527230043549035,0.00026458361329236203,26.578823698007618,5.189310159334331,68907.96197541003,115528.75901473676,4.4293390499208206e8,2.3576365374235787e9
0.00405,-0.5272612692702403,0.0002931236187176656,32.563034120948195,4.957267514750217,-41510.57033813968,89907.93083602155,-3.8860198549387207e9,2.5823957330013113e9
0.00404,-0.5266042229977387,0.00028304913464286793,29.745597620514822,4.17562909419006,49746.607761144114,76070.28722034546,-4.298147557694728e9,2.1313610128665195e9
0.00403,-0.5261041397416344,0.0002808584751056575,29.67286632527613,6.131370313707803,159648.9116554739,131273.53209674422,2.3956849711178107e9,2.717931865814935e9
0.00402,-0.5258127614619669,0.0002810227439649793,30.10484073614677,3.7819671251143725,8064.381544674196,76114.25782284392,-5.887185944049027e9,2.2731853092623267e9
0.00401,-0.5252015363054143,0.0002694364606509279,26.32815337203095,5.204393828452815,-75855.92242028247,100656.5657200228,1.2101950646845984e9,1.838445321140198e9
0.004,-0.5255153841104825,0.000316789926165721,37.13827236433587,7.59151087662735,327720.8833072162,226062.61824302084,4.278564427119302e9,6.485527712337377e9
0.0039900000000000005,-0.5255646164089042,0.00033097797830527066,39.732933777238,5.847002805219522,94312.79450141506,105549.15389732455,-6.52597294732633e9,4.09341643391018e9
0.00398,-0.524432805444038,0.0003094489854738731,35.17312435436875,4.6708995152446136,-42476.48938620023,101058.96078775807,-6.463218181885606e9,2.9104960256771917e9
0.0039700000000000004,-0.5242442002404688,0.00030259817875939813,31.78791415559421,6.076014673566027,-150515.2379113037,144545.0845626373,1.1436338743940444e9,3.4086108571195006e9
0.00396,-0.5237692976941072,0.0003161677003146615,36.470717913710665,5.717667283401171,-140131.0396355503,101461.55637105831,-4.3731831680264435e9,3.590600823720248e9
0.00395,-0.5238458637768898,0.00023812683522409094,22.971983852514384,4.130698759830136,-136641.65624367082,93921.18269914816,2.4580371765130317e8,2.0536650627140872e9
0.00394,-0.5232287536887575,0.0003060920493762455,32.794920649752804,6.072710198896502,89412.62002007097,132503.80791865097,4.587652848476789e8,2.9771309524413133e9
0.00393,-0.5230705547668366,0.0002800620288539145,30.292942604358732,6.5288797734991135,120580.41794961707,167906.7656284568,4.889882336541561e9,3.8205554035284376e9
0.00392,-0.5221624485987014,0.00030170275965088673,32.59510918962124,5.6695986176305935,28301.26078292034,121107.76925471931,-7.212619643810771e7,2.4442685648399444e9
0.00391,-0.5227993293901568,0.00025409355026323986,23.576630095496796,4.1805388937055925,-83857.55924067656,73407.57688150213,-5.10999422595564e8,1.475861212678058e9
0.0039,-0.5216856350662661,0.00028617758947818163,30.650866080070777,5.6788277057227985,-284073.3461851541,131117.84524710051,6.136079480358449e8,3.1594476127889967e9
0.0038900000000000002,-0.5217465987035041,0.0003180975872892689,36.90329147687852,5.086186058556706,30834.557405909785,93240.29840754332,-6.325934748292322e9,3.478188893372445e9
0.00388,-0.5214597066858744,0.0002782318933804567,27.951037801125757,4.107312811626689,-13804.9525365179,73372.57424320768,-3.211487714064634e9,1.9516147029174526e9
0.00387,-0.520972782001076,0.00025666521263591153,26.346027056333245,5.5583513695127085,-13634.968954083015,118435.59800446984,3.0577725485209565e9,2.164642630840979e9
0.00386,-0.5206052916316797,0.0002721060278972582,26.861084832134367,4.044314579615239,88166.90473164526,82122.04979460177,-2.4711857847972255e9,1.7063905222195833e9
0.00385,-0.5198911072663219,0.0002882779686718319,30.373203279934348,4.7324212504782075,10739.417910244592,87090.77150247761,-2.7151230452012053e9,2.0901333129740489e9
0.00384,-0.5201149002021805,0.00030682676432712287,34.05375415228241,6.136121414552528,706.5465233734706,146852.16055475554,-1.5109260679380348e8,2.811918340274173e9
0.00383,-0.5200681729761147,0.0002732225257320853,27.504711267644325,5.6889183365252265,131972.92060767877,139362.70751104914,2.5667611535469627e9,3.035692656037371e9
0.00382,-0.5194375061011256,0.0003008185118098045,32.42502387885594,4.900154026840019,17024.313617023643,96985.68914183293,-4.1756575601771317e9,2.531189759916732e9
0.00381,-0.5197654140503515,0.0002758708915883297,28.651510975692275,5.90735117167699,-100907.78588438466,147046.2312595531,1.2982340387106466e9,3.5497451128556876e9
0.0038,-0.519331604814498,0.0002713436245427466,27.79249461046248,5.004350518802307,111237.94585024161,97055.4105652989,-1.872711177895375e8,2.275318508684003e9
0.00379,-0.5188712224738196,0.0002606957525396402,27.111827844536432,3.681074947301479,-68343.00884675082,62349.41088348974,-3.7003206505206594e9,1.8205952352236848e9
0.0037800000000000004,-0.518403424512401,0.0003306472000713772,41.536413967301755,6.843443030825458,88383.3163227622,145368.93801682553,-3.2228926628002095e9,3.845593093119112e9
0.00377,-0.5176232965839807,0.00028606721583028814,28.802498139787474,4.8720626576066515,102119.99218642489,115509.60043706954,-1.6314905171470845e9,2.6798326021431875e9
0.0037600000000000003,-0.5177766074237693,0.0003323777750625182,45.24069561439549,7.999562806262749,-95231.3304757508,216990.17478500964,-9.743755980238976e8,6.092665572401403e9
0.00375,-0.5169887642088962,0.00026157848576774384,28.69189165841883,4.676965755901346,-88122.55304252979,79661.20851305641,-2.290150287174325e9,2.2380621803957324e9
0.0037400000000000003,-0.5169667386174108,0.00028777262820874647,30.691439374425848,4.556856622615288,-71123.05626437723,77084.88811479651,-4.1076394135766454e9,2.420796588204577e9
0.00373,-0.5164099890302549,0.00027816496770306966,29.025329121239547,4.11440028841207,-17665.42056501094,77215.94175073547,-4.108756196073206e9,1.8953570706761982e9
0.00372,-0.5165678922543062,0.00027467481098062443,27.32742823763014,4.398891954497565,-62390.37558850005,76921.58295480757,-2.084011558295765e9,1.9001521323059115e9
0.0037099999999999998,-0.515927467447252,0.00025806734499833324,27.079381338661975,3.8805339318321734,66568.23148034081,72265.2146104669,-3.1264766398647223e9,1.6734222159073489e9
0.0037,-0.5152316445911762,0.0003288774115171399,39.57105830289495,6.503064038556867,79427.7526781519,149094.85039702398,-3.2356711369228063e9,3.551361125853521e9
0.00369,-0.5148691504393492,0.0002637555687641715,27.235804009914272,5.228969983698407,-159197.9758017968,121742.64110373719,3.5803415381772834e8,2.7425248801598883e9
0.00368,-0.5150644034361059,0.00029507201582104793,31.57197528293511,5.155129805380494,-37904.65980624849,97927.28209429001,-1.8721792999193769e9,2.3874001782395167e9
0.00367,-0.5155364836106548,0.0002608760028246179,25.906927104247092,4.537947985613882,-17674.526821024552,82721.59253438239,-7.06173552084419e8,1.5378140633259676e9
0.00366,-0.5141761067231306,0.00024906731582692094,23.86117031827155,3.041917799011742,-4180.7027519890125,49759.155954123475,-3.4016180703440113e9,1.3892357607538528e9
0.0036500000000000005,-0.513257925486418,0.00029804006226085344,34.105179140620685,5.313645292479278,-20751.886102707263,106944.7736229496,-3.479532211105871e9,2.771091321780058e9
0.00364,-0.5135535440659351,0.000317725418752347,36.12882172108091,6.832198636080488,108253.34455644352,164659.4323946742,7.568564706015055e8,4.107103550092146e9
0.00363,-0.5127239197486592,0.00031016499271992756,36.5174759771424,6.004034165651485,134372.97254930303,124215.03541522972,-3.039547507443317e9,3.3996362294596386e9
0.00362,-0.5125062349537628,0.0003065195416874324,36.28395820998085,5.840497053696226,31555.43697451673,120051.5526031949,-3.6534674684348154e9,3.1274234214504848e9
0.0036100000000000004,-0.512836619947912,0.00033949657909397764,42.366232640920906,7.444414675760351,-80319.15840630289,145253.58552683864,-1.8789789668758361e9,4.365408305691135e9
0.0036,-0.5122028619130459,0.00031611636612538226,35.86068268860648,7.466586636938476,291493.63213890995,256821.32695950184,4.885259153337516e9,7.799325308756128e9
0.00359,-0.5117218410763936,0.00031328308755688576,35.750173617633074,6.370485901447869,-24154.750161293447,158377.76218244195,2.1906786943251058e8,3.511313940697651e9
0.0035800000000000003,-0.5114666620895969,0.0003169898408700369,37.15438950471751,5.273754106147547,23808.903761648166,107709.39126343229,-6.792546501108792e9,3.3561067363063874e9
0.0035700000000000003,-0.5114581056432005,0.0003031110781456282,35.46948043571843,6.3790350158268785,42001.497715130536,149757.8548877548,2.97801818334397e8,3.6283833638739214e9
0.00356,-0.5108146486203162,0.0002697701292505488,26.142429099760243,4.340359189022368,44821.012186080174,69379.50656866166,-1.5362570515912042e9,1.6567054687859836e9
0.00355,-0.5099919037017041,0.0002809530994268213,29.714247031997914,5.204480571084699,143893.00910089436,77600.74225621259,-1.5745901953833683e9,2.3509489363241234e9
0.00354,-0.5101546565591908,0.00029246786652095615,31.88685808689339,5.478100848992896,134552.24568451097,145668.07023395385,-1.4837182974947047e9,3.4491901386405454e9
0.00353,-0.5101718417020921,0.00030843843869649527,37.48881150669737,6.790784750724587,8546.214339615835,144123.4045691721,1.99590967221245e8,3.4017426125187254e9
0.0035199999999999997,-0.5097005860180892,0.00024291549417779863,23.28541236132495,3.1717392324132225,-8473.669527470774,50068.94615401466,-2.729926191514559e9,1.2951315880223644e9
0.00351,-0.5089554194001142,0.0002988942959781432,32.72624632948378,4.877087635812976,-75158.93010472192,96478.92191905495,-4.0369385888847938e9,2.56631846988322e9
0.0035,-0.5085947980799025,0.0002904659964656845,26.597453241589943,4.099000028297426,109403.6263819488,76371.5268145357,-2.10066440556185e9,1.7777418330658102e9
0.00349,-0.5087938753888129,0.00030367358636714854,34.4924453210373,6.139769108178861,-239877.41276479818,114855.51429447603,-1.331827791941884e9,3.139007366881646e9
0.00348,-0.5082208881506154,0.0003222357300058598,37.94799093391851,6.914268151613284,229406.50637264154,189708.0714398782,8.612201653185688e8,4.801600663307479e9
0.00347,-0.5075094327557165,0.00031303451437514996,35.66466130384942,6.720107954939376,-152975.80302318314,158953.8080679514,7.005880504412405e8,3.2441154384848404e9
0.00346,-0.5074761780734643,0.0002921132530183524,32.24054082647219,4.842803261723822,-44797.67657548764,86156.85290985752,-3.5438967493284554e9,2.496634005730424e9
0.00345,-0.5068798741296426,0.00028912932321085343,31.980761293819512,5.887620764382235,308113.7593604144,146401.10373281105,6.034078399809904e7,3.811376596344632e9
0.0034400000000000003,-0.5064117699025413,0.00032012594118769683,38.52259479688573,6.332140292957232,70915.29377855558,146002.16070667552,-2.7449726312796946e9,3.8567491088997364e9
0.00343,-0.5066343306247472,0.000310646132064284,37.98349854980733,7.226145650992531,-154750.63992229372,167505.45075043812,2.234282522404034e9,3.6934116000983458e9
0.0034200000000000003,-0.5060385930997374,0.0002660072338164616,25.350228984989982,4.66145629797804,131462.18873602638,99823.80018865237,8.062083036632187e8,2.224399737940198e9
0.00341,-0.5059979808064871,0.0002927594126850181,33.37877343825913,5.486044973752628,-147354.2473777689,101806.24129250401,-2.7189528984824696e9,2.6401017835654616e9
0.0034000000000000002,-0.5054785192116276,0.00032771318242491267,37.726214770968475,6.197507239421564,-153887.302103444,116515.95727585872,-3.414169446429272e9,3.6796030887520337e9
0.00339,-0.505060910738973,0.0003249754407050157,38.65053075269097,6.4648538030130895,69201.42450929755,152528.4932226321,-1.7342208120057898e9,3.619265552414639e9
0.00338,-0.5046242308172645,0.00032178291996460114,39.932035367391194,5.384683565634246,-162076.4442056115,105075.9550910604,-8.549193860685519e9,4.2675492609127502e9
0.00337,-0.5042199855661031,0.00027476794341835037,29.986515582268424,6.194561131503773,-103083.93331172648,172243.09415884485,4.298975627132027e9,4.0889094650528355e9
0.00336,-0.5038898373563901,0.0003148203393888665,35.15909550630567,6.6784132620320715,66346.25123336753,121108.38601020844,6.938002320780338e8,3.2515592742371244e9
0.00335,-0.5039458963495167,0.0002771674756749154,27.202725518268007,5.1093004483997735,163022.11878039318,81565.22831571035,4.419242739749456e8,2.0175038030318809e9
0.00334,-0.5030764905664045,0.0002656097718254036,27.01878503433951,4.043827752602235,85668.87659700269,67566.02178809738,-2.8203236782730026e9,1.8473981141364577e9
0.0033300000000000005,-0.5028255765915982,0.000290274006422596,31.019759829296735,5.331558004867529,12302.368131709127,96467.8091658005,-1.2686897934509673e9,2.4734048646254005e9
0.00332,-0.5023279238653329,0.0003141864500617015,36.966071824859256,5.800119569767235,155067.23412302765,147171.15530615606,-3.618936986921449e9,3.4090770111474924e9
0.00331,-0.5022936767163358,0.0002771827217792645,27.32542804914695,4.242295255862999,87429.15982611319,72855.39091884189,-2.501548260721503e9,1.8239734262676382e9
0.0033,-0.5019708334800694,0.00036092395979947777,51.27977740113076,9.269665895647321,-117437.91385474823,298394.1727573622,-5.377965119161669e8,9.57281535259814e9
0.0032900000000000004,-0.5013842375566846,0.0003364889877517295,46.0352044577706,7.962638785664082,-231682.237552708,222006.95422660917,-2.0238873792021267e9,6.462649366115238e9
0.00328,-0.5013011658073478,0.0002954469724430005,32.85765301612074,6.330001774815872,48850.48756836237,128530.70740427452,2.1535588862109942e9,2.8755970684499383e9
0.00327,-0.5012124258070975,0.0002590589126262601,25.257685449643066,3.155454127064402,-10364.729609403143,54888.1506392764,-3.9705143234618278e9,1.5643612252235143e9
0.00326,-0.5004160435465314,0.0003187443493021103,35.5840305997223,5.160939416018488,-92827.8364225985,97593.71209452327,-5.398078515182647e9,3.094638997052594e9
0.0032500000000000003,-0.49998551208195313,0.0003195031579113004,38.5758328997755,6.634164806260959,69315.8473086927,124223.53871867947,-2.1729798639969063e9,3.629932320522616e9
0.00324,-0.49959801899918915,0.0003017414125844832,32.7400371825892,5.0388003817618845,33506.41977219809,82269.1363217099,-4.2175499676312838e9,2.851392882660185e9
0.0032300000000000002,-0.4994730051477132,0.0003270331884530911,39.48448102654137,7.332917238754459,240756.13457050687,182017.21480098242,1.8818800259921541e9,4.24681078248046e9
0.00322,-0.4988786606358527,0.0002740982290875936,26.745383303521244,5.6798191216211995,-97004.4976905322,138569.1114851393,2.9137373915393767e9,3.3383305048964734e9
0.00321,-0.498871081452124,0.0002926078005788863,31.06490299471524,5.426321576527561,-77755.51015349352,106902.57078273948,-1.091569963772885e9,2.482686039428528e9
0.0031999999999999997,-0.4981290066470544,0.0002764087671235521,29.884236248686577,4.514649681425622,-44692.6644980556,85621.46400412661,-3.365159948906525e9,2.07497355020568e9
0.00319,-0.49831449491283625,0.0003285687265840658,39.038104657003885,6.9268294941537905,-47990.438852158964,150101.16119359658,-4.938560856348441e8,3.675943492447538e9
0.00318,-0.49798035276863484,0.00035878856595738135,46.46037859488287,6.30190308569803,80563.11634490835,137620.2273650472,-1.113298647897247e10,5.271309317224297e9
0.00317,-0.4974462642354109,0.0002549791681282325,25.992688719319812,4.6751368750452,-78804.34193002977,77515.55637473069,-2.4122236675875622e8,1.583608036183947e9
0.00316,-0.4966267726457,0.00033673967598597403,43.80879786631436,7.2881869079576935,-53847.4766724604,142739.04541313695,-3.9150818133760104e9,4.955327325506917e9
0.00315,-0.4963253202625059,0.0003003614229274379,33.56948592618075,6.534585973134656,-253915.40883355343,173785.98166709044,1.628103607282403e9,3.8875929284343777e9
0.00314,-0.49644872963635545,0.0003065394228428194,32.90435781210291,5.821738016498348,-21718.621784160518,110788.03458229771,-9.546354677453775e8,2.6099851309415293e9
0.00313,-0.4954110667881525,0.0003380398176505461,42.78354585527053,6.950438828777282,158971.27629626528,143781.4655731016,-4.596991409560155e9,4.672879705233094e9
0.0031200000000000004,-0.49480101703839424,0.0003438831585280164,43.87393062113853,7.223227960237861,-227754.27003527808,166508.18443050163,-5.342678115485647e9,5.106000110475791e9
0.00311,-0.4944156600185012,0.00027818299606340876,29.35778725996419,4.656740796349756,166038.01399310437,80514.6682219612,-2.3611778946658726e9,2.207343758185429e9
0.0031000000000000003,-0.4943579133546416,0.00033787298137653133,41.63055685187238,6.8562298019711285,68116.240703887,181539.13013522676,-4.22052765699864e9,4.376403521237604e9
0.00309,-0.4939643484151135,0.0003229636668549206,36.90907315242858,7.425232981173313,-2283.127495921734,153679.88916023693,4.392885053289472e9,3.202643867731943e9
0.0030800000000000003,-0.49360390516857394,0.00029880423524735155,35.021408988232544,6.855155934845559,224656.6490728573,165949.72988137766,2.0094205155960763e9,3.6285846154833293e9
0.00307,-0.49352455697722025,0.0002731773844964582,28.451379153872193,5.873635319615567,156401.1678870281,152015.53794958408,1.6561291643602123e9,3.6476785115011444e9
0.0030600000000000002,-0.4930369626418127,0.0003649289674476962,48.51594784729259,7.514732560813534,202090.77551120822,197769.68564322696,-7.249006556838711e9,5.960034796476031e9
0.0030499999999999998,-0.492397036459797,0.0002952401350217968,33.069566189422076,5.971254499687699,172412.11417365825,105216.81977073684,-1.243420144379637e9,2.975705792453988e9
0.00304,-0.4917583806606291,0.0002678093249522111,29.37260088884332,5.788887951165974,-39373.10337895889,112414.71320961969,2.5194960166730285e9,2.0428937751844254e9
0.00303,-0.49142148643328903,0.00038186045418539473,53.10986065582491,10.190566055399668,319419.27097785735,224302.8236793779,2.9817469496624923e9,7.704108058828476e9
0.00302,-0.49185088720543396,0.00032468685360304716,37.7584139213053,5.36768499594241,66942.6451797992,104941.37182345601,-6.691693740880453e9,3.523901029385326e9
0.00301,-0.4909276098994727,0.0003000520335745751,32.50253062349735,5.999243884789901,35301.57955049201,133260.59442445487,2.903629466474819e8,2.8681709173072414e9
0.003,-0.49058670009139116,0.0002891546712305053,30.70839873633929,4.469958375535856,-67178.58494737711,88057.2431859872,-3.8553369061164813e9,2.1172830077266896e9
0.00299,-0.4898555876124311,0.0002861649465405061,32.351887718329095,5.140273285672408,41924.6337581158,105276.34859365072,-2.7414007828692474e9,2.548476011684176e9
0.00298,-0.49006366801321916,0.00031218424832227964,36.67678109264475,5.451886275849579,-31373.346122820676,96138.85792403203,-4.377547750424493e9,3.2403416122395325e9
0.00297,-0.48951533627174365,0.0003343592127695014,43.71887580064379,7.567912446756913,251346.94068899844,207204.03736129616,-8.830831685548018e8,5.722052523680762e9
0.00296,-0.48886167045792966,0.0003435183912970833,43.749326218675,7.513792263691761,-76122.78105193851,180500.14572725815,-1.7380098495708518e9,4.614202936905166e9
0.00295,-0.48885939670914497,0.0002540071013269321,25.017281617493726,3.8954003702558953,-112296.35512850084,64000.90187516073,-1.9617456908246877e9,1.6573349038746462e9
0.0029400000000000003,-0.4879930436432094,0.00035638926047189414,47.49120215760055,9.65790270936069,172928.32761197764,242156.87396729123,7.053946496351171e9,6.088810752902234e9
0.0029300000000000003,-0.48774546945604885,0.0003280621375836185,36.643600325484186,5.516379030267279,-35021.75384922845,118378.52846839819,-4.15883529204954e9,3.046880054630509e9
0.00292,-0.4873690679665375,0.0003456734967561999,45.29834823942301,9.019057360314356,109933.24339360805,241962.44610808862,4.4291447867425e9,5.559369336117503e9
0.00291,-0.4872149790934587,0.0002737715054253502,29.39391722290259,4.826181603404492,148766.2013702903,107325.50805267955,-1.6660361891646187e9,2.281172928270971e9
0.0029000000000000002,-0.4868151712738712,0.00034139370488318573,43.75160003921151,9.291102434016839,-335035.7625954886,280043.9471105631,7.890175886884957e9,6.216477666599275e9
0.00289,-0.4861506644571675,0.0003315972933427727,42.43447822018229,7.230717249278782,121859.87771518262,158372.6341866885,-3.279449094919531e9,4.351226101561218e9
0.00288,-0.485585080847222,0.0003298534601228494,42.11765557615554,6.37180046983033,-92917.49670644171,120084.2425988936,-6.196104932859989e9,4.240769705303225e9
0.0028699999999999997,-0.4860063813079155,0.0003310113504994642,37.55133749231015,5.849211121801695,-210116.9175543931,119925.10169988827,-4.639418417596053e9,3.726919666568907e9
0.00286,-0.4855663583812923,0.0003056493455078938,34.7227020659887,5.727710468758017,48642.38133015531,100690.36460369294,-2.7645977928116536e9,2.9239560384976444e9
0.00285,-0.4847382703829783,0.00030319730819294063,34.68989285843834,5.085747519287851,47835.80226643895,120416.41360385517,-4.95152014421067e9,2.83308639392653e9
0.00284,-0.4845590019384841,0.00034487208763270846,42.720049980669145,11.24444085296233,396026.063019925,507786.7132228579,2.339562118053506e10,2.1143899191704227e10
0.00283,-0.4841738292677567,0.0002957685773840534,31.2995179803124,6.43157835005785,216109.5221054074,244753.9255096291,4.969479141135276e9,7.779336401655429e9
0.00282,-0.483118148917536,0.00030513888022773054,34.87396861822124,5.073433697971169,-41225.6339626462,86819.38324075728,-5.641872832942384e9,3.2375591387910695e9
0.00281,-0.48344378368509927,0.0002911002267114981,31.59705059724666,7.373745296822358,-400697.26332779566,249726.50353505276,8.021788307981581e9,7.129927091949181e9
0.0028,-0.4825765837803667,0.0003020776087257407,32.33490802481721,5.785742559211619,122069.77354188594,124370.56287151799,-8.481492038806852e8,2.509179826068728e9
0.00279,-0.4818539853783462,0.00032598339490500026,38.53587740543582,5.1247091620394265,38055.21173899523,123332.68289573037,-8.337633173468669e9,3.4797329646658735e9
0.00278,-0.4822487429732616,0.0003426178977541293,43.30995179963216,7.539045127935344,47393.16148146494,174972.6385421599,-3.4663075334507914e9,4.53693418523604e9
0.00277,-0.48145897126907095,0.0003480638697028008,44.70167254854983,7.0026734895601646,205620.25702621657,167672.85241192827,-4.644695715594635e9,4.809777534012e9
0.0027600000000000003,-0.4815167095153631,0.0002960379994521876,31.725424528175715,6.172165849526028,273948.1284723347,154379.61644342155,1.4941708717288597e9,3.3228847898028283e9
0.0027500000000000003,-0.48114990630048765,0.00029922492973429005,33.9212864161918,6.463183751241157,-153316.41216966647,197824.0207379612,1.593312503457502e9,5.186535394979855e9
0.00274,-0.4805648537066538,0.00036412742172232764,46.944678271190185,8.564877912726566,-260214.3092187309,238376.9770937907,4.644807354115279e8,5.704674964187838e9
0.00273,-0.4791558316397187,0.0002994727326604781,35.02590890852297,6.4212962361787485,-60385.32003359301,146489.05706918475,5.938632606060752e8,2.89065771915367e9
0.00272,-0.4799600426365375,0.00031595838389886254,40.133601588676754,6.2539867261326485,139974.34264127028,131990.43383356876,-4.984021162681971e9,4.2260610157911263e9
0.00271,-0.4792436514134226,0.0003084638546218783,36.59577647771131,5.014796712441112,-26717.903661354303,103677.4941048584,-6.461619276156727e9,2.9948752710116377e9
0.0027,-0.4784517876341695,0.0003922823766051725,55.144352619232585,9.907280738419391,41756.37859421414,289230.071074906,-2.495380296723443e9,8.095746952137645e9
0.00269,-0.4781759528310303,0.0002969298868134483,34.756517114540195,6.457580429099204,-97390.12345298707,145143.0383927097,3.9882921093566966e8,3.049030694328926e9
0.00268,-0.47870840573113754,0.0002898553196103285,31.396905337374264,5.0140173620024635,-138840.38428273753,88850.8189959168,-2.181729746303683e9,2.496610286488134e9
0.00267,-0.4771321483974247,0.00033610251300277623,42.550143699590336,8.070119787722843,74872.94960478214,218089.85682843009,7.985826822550435e8,5.521273643462712e9
0.00266,-0.47665624039553606,0.0003100306870836024,36.892166948984325,5.708822267724768,-71703.34469123279,109755.77752892263,-4.239920929641947e9,3.4501622952486987e9
0.00265,-0.47701766911311916,0.0003172241646072137,40.22724780357737,8.258980934647822,4262.962403379695,229775.82982527546,5.356343317761643e9,6.293655261174437e9
0.00264,-0.4768478209733653,0.00033843924258189706,46.076989151648895,7.200750192792408,18432.39012671619,151793.79324870475,-6.419923901226653e9,5.170758494480215e9
0.00263,-0.4750286872690278,0.00029367564053567335,32.648379692126255,5.121328625096394,-51490.27694115934,100884.99611060398,-2.8103124582949986e9,2.449546042181888e9
0.00262,-0.47550337998006165,0.000312652337658539,40.66320002871169,6.11367497353366,-298625.78521756595,139747.88986485172,-6.472971911132936e9,4.648175056871438e9
0.0026100000000000003,-0.4743596363485816,0.00036210969816715614,48.69088939207963,8.931907786079881,362990.9701661254,203964.42867298506,1.1869079399974544e8,6.747333182430455e9
0.0026,-0.47415413171033255,0.00029465737237406944,31.239872252644492,5.220349482676127,-12294.195161320238,107794.49398506612,-1.4586367652900088e9,2.4622609917553744e9
0.00259,-0.47367047460069994,0.0003955450079357206,58.16007950174719,9.645802196737193,8351.25309633801,305670.8827769731,-4.425564641979777e9,9.69388856980659e9
0.0025800000000000003,-0.4740829276475053,0.00030535912644670733,36.52379286225313,6.222086752502356,152110.2982902459,136081.8472901372,-3.027176010297435e9,3.802286983822394e9
0.0025700000000000002,-0.47353289989533237,0.00032263875168809245,38.9659302142185,7.238235043045483,126011.32890470076,171735.9209921109,-1.0039982613400997e8,4.37198165577881e9
0.00256,-0.4719741187916881,0.00030791356130392103,39.734934146609454,6.091514807385209,110898.74886648287,136029.02885724153,-5.855082706456918e9,3.7455988185024343e9
0.0025499999999999997,-0.47179117968491985,0.00036002626198939643,48.47820115066632,9.84873785584337,-143893.46807646754,259020.72310594682,4.445856713384792e9,6.4783926776400175e9
0.00254,-0.4716902499797933,0.00029944906714291495,33.15261236588663,5.330628868139485,-5732.080018381624,118017.94391754578,-2.552649373818381e9,2.357328496458352e9
0.00253,-0.47164680909682977,0.00039073984206208605,60.1839149749596,11.479229441709254,-255434.08209754305,378775.708545021,3.19562970408673e9,1.1562474388797083e10
0.00252,-0.47112545144769746,0.00038721170974731636,54.75642026602004,9.866140985574045,-169231.1050206359,282014.7846116939,-9.643599026896634e8,7.082399418248474e9
0.00251,-0.47019296038745056,0.00030498353384776004,32.9173868369995,5.766858439189351,21066.812088424595,103756.03743421061,-1.0361554953320234e9,2.520770219603182e9
0.0025,-0.4700955689422768,0.0003480146187925339,43.523748059742054,6.215856337135719,121281.83701166668,148585.451936582,-8.308463607836837e9,4.492982590481318e9
0.00249,-0.46982080278088906,0.0003986028538049289,59.47065227782897,9.47051333409394,-113375.12844928842,224128.51029434928,-9.064027997523678e9,8.77010447545395e9
0.00248,-0.4685281192846078,0.00037346393375134413,51.35424198420867,8.116821415699448,166561.93622275154,204975.6256413751,-7.128662673750201e9,6.677821588005946e9
0.00247,-0.4692169068840618,0.0002982247070074708,32.491025176026675,4.252763299617813,77001.22706293821,87887.8844685987,-5.581300627455754e9,2.434661795413435e9
0.00246,-0.4676049804912117,0.0003258789105038453,39.778494439315175,7.336263975731358,29521.27760360276,191932.84386661625,1.5119427917521205e9,4.70356254437309e9
0.00245,-0.46747955907588107,0.0003326258690948506,46.479362918222755,7.531552686370281,-267011.43428216816,162545.23623246455,-2.8469824872656436e9,5.198188895327236e9
0.0024400000000000003,-0.4674905125687484,0.00028984477064935286,32.956959280219095,5.4935242512397275,-62111.60637414193,115093.78705384435,-2.0417931743071318e9,2.408976539969278e9
0.0024300000000000003,-0.4665928879118316,0.0003152426033673443,35.22155462057317,7.676745572458912,267202.0996774329,207739.01298443018,7.241191556583561e9,5.255034410287044e9
0.00242,-0.4666599275946363,0.00026404387000384283,27.14438734741783,4.276096052728115,-99866.49476992666,71405.0931421497,-1.9563454315373576e9,1.7183553436832054e9
0.00241,-0.46606896683099774,0.00040333369509590604,61.84805503013717,10.403378329215052,-387632.41136650706,247858.05765775734,-5.915307995883314e9,1.0009569837649376e10
0.0024000000000000002,-0.46552245959964145,0.0003180541182325245,35.43286684785879,5.985326298651082,82591.28710859167,120823.38005409791,-1.6032741556519039e9,3.3952269760304627e9
0.00239,-0.46523367974271446,0.00028619476659778404,29.81513313505851,5.444569541910626,73143.06377124286,132304.11085114413,-3.086118601866738e8,3.2320640175062075e9
0.00238,-0.4645174367097602,0.0003209100650693206,40.86064017847843,7.127181839929031,-181642.1015933452,158410.3767468415,-1.9440458555862124e9,4.1426396561950774e9
0.0023699999999999997,-0.46453469072016634,0.0003073974089928385,38.1566078089961,5.865576275705062,115805.28454663338,130953.06564604297,-4.560555267613707e9,3.4354633476150756e9
0.00236,-0.4632368929128693,0.0003398395302804097,45.75519458360856,6.6922669992365105,-170006.7094188027,134447.7209044976,-8.133918171325408e9,5.217375682843399e9
0.00235,-0.4637385039552325,0.0003523402084170981,48.506048125262595,9.724984040723138,127121.36640064121,284171.5251178291,6.568101088035193e9,7.688883930031528e9
0.00234,-0.4623215981533606,0.00031433447044153657,38.35183543438545,6.07746377126457,-41172.82439889078,102463.73190531837,-4.483429712663312e9,3.7898724345060897e9
0.00233,-0.46282079288513417,0.0004029043385574256,63.315418421571806,7.628643583058333,75244.20894424766,221002.0216416672,-2.5956382657500126e10,9.42640225164892e9
0.0023199999999999996,-0.46202771290646855,0.00037963673079510014,51.87539134532106,9.147291530503633,387440.54306182696,253433.2580948161,-4.414273528545449e9,7.213748406593534e9
0.00231,-0.46149950572143666,0.0003368449522640191,43.68122594722827,7.361917602089919,-68790.67306944165,139072.79837190054,-3.166617056362977e9,4.822159840684259e9
0.0023000000000000004,-0.46100139848975136,0.0003589251569159211,49.08637690779225,7.051750020743172,159385.65279181307,160361.1756607802,-1.0480241657568867e10,5.980960282340249e9
0.00229,-0.46016001854644,0.00037204563975307494,48.818305078278556,8.91804483368124,347214.26779601316,218699.89589093695,5.177884328290971e8,5.733457636423691e9
0.00228,-0.4596150395735406,0.00035445012712562483,42.78944621825519,6.342865982918064,-146060.93353442836,139450.1756074939,-7.236313932434675e9,4.5469756603493e9
0.0022700000000000003,-0.45944591715790134,0.0003101964477811203,37.69475893575581,5.776841103568606,196499.66192709655,152547.05701680973,-3.891688951094849e9,3.744470791982796e9
0.00226,-0.4594989631236741,0.00037903105466857137,50.821353892608265,9.251279174176275,-99391.04335425176,269324.9091008574,2.1002381366448386e9,6.111196757126222e9
0.0022500000000000003,-0.45897183637051897,0.00028193738512219114,29.723170171986688,5.730062812395602,-38845.60960960271,122579.72800716327,1.0054434975918076e9,2.4635688347524486e9
0.0022400000000000002,-0.45781111528094715,0.000321843721053027,40.56268123265864,6.386161596065137,-39813.961783515646,122731.93887205601,-4.483656132970463e9,3.9029845189918146e9
0.0022299999999999998,-0.45835229714270637,0.0002980009920844842,32.94461814060293,6.141735998134865,186496.79074109005,133010.6714611105,4.592488219654062e8,2.820500767192072e9
0.00222,-0.4573746888259109,0.0004004780276109076,57.671523482106096,10.626574440781495,-561659.3782929213,293195.68352450413,3.3991609829245586e9,9.37156472634597e9
0.0022099999999999997,-0.45689924701471635,0.0003600887164037372,51.464631634251106,10.217982254467879,415175.6248113377,305854.8430253186,4.981524766911713e9,9.498558945048346e9
0.0022,-0.4560173952360402,0.00033816942436251153,44.316458828600474,7.2838955814590385,-22585.727638739365,171900.13115216253,-4.193115375629167e9,4.380639778732141e9
0.00219,-0.4555498721026807,0.0003062170355440409,33.97216208109475,4.620098108140856,-4428.545814635157,86891.73078600019,-5.722222455552757e9,2.7546486893572946e9
0.0021799999999999996,-0.45511406741260396,0.00035807041813615845,47.274004991405086,8.097508263208026,-58809.32649147764,184761.77297268907,-2.6491979748002563e9,5.762271241196245e9
0.00217,-0.4550421371696613,0.00033551539411370683,40.56902979716761,5.723544538706407,183183.8928299118,123711.78123845326,-7.0652933355657835e9,4.1447884551375947e9
0.0021600000000000005,-0.45435604463926865,0.00038304650612784027,55.11418448734699,9.53767104928043,-210003.99053399015,283241.4202086515,-4.295876916186451e9,9.048758527732882e9
0.00215,-0.4531844731422686,0.00032263821886610323,38.301590142109845,5.998687346011448,19495.084017067897,144970.36893280697,-4.390051428326661e9,3.8486066995822496e9
0.00214,-0.45363075930698527,0.0003215900830747127,39.87727929196566,6.502363090999431,248439.4038652731,190821.25807626202,-4.2765976891744475e9,5.160043153887883e9
0.0021300000000000004,-0.45341792994090746,0.00034868430591180797,45.88430948467684,7.847684787298074,-158263.49541959394,233664.0803240069,-1.680587278273782e9,6.350090195592957e9
0.00212,-0.45206408971676076,0.00034255229419756435,44.36696577208006,7.10935368449848,-12726.952583953198,131205.85717559373,-5.496991226013468e9,5.134459311285617e9
0.0021100000000000003,-0.4517946497412993,0.0003553028177936325,47.13323590050097,7.876965977725631,-208277.36095767206,176525.27904845163,-4.804050554456355e9,5.7205695265025015e9
0.0021,-0.4513236476456281,0.0003438463115382783,43.863759034187645,7.629912129435122,-11546.301781702537,168301.6210950702,-3.568061452811497e9,4.944409349654483e9
0.00209,-0.45040897989801437,0.0003072206440989876,36.30449057103312,7.784735161385872,282732.1112904392,224095.220513415,5.592139239140876e9,6.0568513853913965e9
0.0020800000000000003,-0.4502507507476797,0.0004042762094492782,61.7720189063369,10.8271806371774,427150.8129149263,348545.2735822,-4.409693807710847e9,1.1706455320114538e10
0.00207,-0.44982180225661506,0.00029395800576003636,34.161234129866045,6.061152208187668,-55890.42256476512,110441.90756373024,-6.577804384808668e8,2.8067392742267494e9
0.00206,-0.4494998644339748,0.0003657484537498526,49.495775918808086,9.930171966919223,-383295.80959355645,278361.40862217057,6.683779347988029e9,6.896254073667178e9
0.00205,-0.4487523479220129,0.0004187826261598141,63.07241687419413,10.6336463849584,23796.65250563511,275291.34379568545,-7.933675642482815e9,9.505082889767368e9
0.0020399999999999997,-0.4479638524361373,0.0003016065191275467,36.53784614271254,6.765531117430937,212987.31001647582,146447.36474455064,-6.889116941361667e8,3.583777413647823e9
0.00203,-0.4473505350185295,0.00034877841578922944,48.22721451823226,8.089450330689505,-93719.0163676735,244140.54503445732,1.2691163778630544e7,6.72920639444813e9
0.00202,-0.4464851157744408,0.00040158550786384065,69.16656261893115,11.246320210283695,-241153.04822270843,339113.34455590334,-1.355006161967172e10,1.1633928736725822e10
0.00201,-0.446110172534771,0.00039392744069507036,54.54089962702386,9.705550043398253,-161166.29882298305,240761.86292328555,-1.7224308833120444e9,7.226648609560682e9
0.002,-0.44659121403192514,0.00039213133842023237,59.80138572191022,11.082406588447977,109606.17694650215,310671.8893431379,2.602962426928942e9,8.264870629921744e9
0.0019900000000000004,-0.4456761011310379,0.0004041300559494077,62.9242695188904,11.090677557138767,149368.93823456758,281794.5475555853,-3.90000499260255e9,9.388817383097496e9
0.00198,-0.4448672500842303,0.0004151254643304606,60.29935073614957,10.820929214047124,532493.1769381404,396261.3700988893,1.8854695070724375e9,1.3313305186787802e10
0.00197,-0.44397818119477833,0.0003407999455282863,39.99026748824374,6.432566167442297,-163784.90367666318,134473.73822908616,-4.059261040604646e9,3.9258921353756137e9
0.00196,-0.4443334789758287,0.00033134274492540824,44.73257578499369,7.306520377316944,137933.5765175753,144772.8478345333,-5.200198664776089e9,5.0197140215989895e9
0.00195,-0.44343344003817026,0.00031904862009418547,40.18972538309778,7.129010834017339,16227.129333816943,158146.17035168794,-9.20026825245562e8,3.885636203245979e9
0.0019400000000000003,-0.4430820226037542,0.00035669819162647783,46.98932821781378,6.578810518954095,-144315.09070564856,157124.17976234324,-1.006068263163801e10,5.045462342828722e9
0.0019299999999999999,-0.4421427140691098,0.0003804786176418121,51.31010020264298,7.5316863036383035,191340.6305692868,172250.47788907145,-1.0849096434009264e10,6.351888054356224e9
0.0019199999999999998,-0.4416334551836456,0.0003732958637046734,51.042495440643215,9.95019269446337,-30159.681717480118,338309.4540142225,3.142081710420696e9,8.574163451798135e9
0.0019100000000000002,-0.44133269298164673,0.0003987773628838276,61.35384643026824,9.995711033782456,165412.73351019248,250622.82248400478,-1.026255353578758e10,9.286384470242971e9
0.0018999999999999998,-0.44072677905003316,0.00033761825966485736,42.91576848596366,7.01334485572097,-31292.091365423534,141815.5637388546,-3.8233238124816213e9,4.385795502540492e9
0.0018900000000000002,-0.440866462276613,0.00033576836534389876,42.43271395099684,6.776626873979734,-5657.550671570376,162168.05403776886,-4.1254726623392477e9,4.511917291258446e9
0.0018800000000000002,-0.4400985628923861,0.00043555295789895495,69.90173431496632,11.991964697574222,-415852.28926226695,305134.1860535493,-6.783604692624339e9,1.2667375658908625e10
0.0018699999999999997,-0.4392990355784816,0.0003066046905830777,36.101611029643536,4.572034356177766,-35715.813056181425,100217.77412895311,-8.191069703130588e9,2.9531050276687665e9
0.00186,-0.43893803746193144,0.00040678814727777287,62.25744755413313,12.39788432856593,-496681.34580937214,331371.3153587239,2.664736528475479e9,1.0841288896087717e10
0.0018499999999999996,-0.4380238019360862,0.0003555366785548632,48.47527042591971,11.92089424110463,-774805.6098332873,524997.260723618,2.1762372438482853e10,2.1773289091944176e10
0.00184,-0.4382189956298861,0.0003768855639754941,51.0565632494158,7.519206732800578,493123.4353613779,166001.4302313895,-8.031664367527487e9,7.769668319084221e9
0.00183,-0.43660216389709716,0.00033621501601129294,43.07729275240023,6.341086087883976,2256.1026395295066,140910.8989220757,-6.974461680828161e9,4.1504918450025563e9
0.00182,-0.43583128615131084,0.0003877937383971452,53.135526856053936,6.850532828494498,70045.61131620326,182487.71961894367,-1.6712565484795671e10,6.754512679388982e9
0.00181,-0.4361063261054648,0.000347358455738911,44.07811210466775,6.1241915919631555,-321188.70091622433,135764.14061854628,-8.563414620596496e9,5.332229940302313e9
0.0018000000000000004,-0.4349854842327987,0.0003453421945548032,47.2853158032424,8.001464481394269,209864.79119378512,171026.7495331414,-3.607594424417996e9,5.622938392124121e9
0.00179,-0.43546231750951025,0.00039749454519656576,59.445119929214115,9.486579830967662,280155.82702008536,326827.49092804507,-7.917787263181564e9,1.0452991518505476e10
0.00178,-0.4344421237225626,0.0003679637059562679,47.17361296323503,6.322689824363677,-105844.41373298226,144942.77962150812,-1.286692444963313e10,5.379502455542393e9
0.0017700000000000003,-0.4335629706900088,0.0004138847269194965,64.88911174933712,11.816247120880394,660789.5927193065,384096.9541888023,-2.232317735854716e9,1.139946478232314e10
0.0017599999999999998,-0.43269825701735093,0.00040233535620123103,60.13394376759884,9.633026586352095,-7019.983573417401,251998.00027875765,-7.104345299857755e9,8.738276980393059e9
0.0017500000000000003,-0.4319050326115662,0.00040076537617596633,62.75597469279583,10.832721071101894,124366.80991623213,328243.4202142943,-6.013958839949733e9,1.0683566686809399e10
0.0017400000000000002,-0.43201993845372416,0.000533576385589684,96.65875303555777,13.687534005356737,-265705.58903811575,465980.57625324745,-4.741193461689801e10,2.236195621649719e10
0.0017299999999999998,-0.431130429402855,0.0003450970123248296,49.33752576617982,11.78159370690899,-673725.917557668,551084.0811396064,1.934432816114503e10,2.3168105943321556e10
0.0017200000000000002,-0.43086678428874187,0.00040102435147623954,56.847334959300184,10.577057144423012,296445.9152354203,312670.0127565742,1.4241305593708103e9,9.38504384165193e9
0.0017099999999999997,-0.4305210851117267,0.0004284994171677263,66.75277159669649,11.469257385042564,-181355.5300250486,338484.42357771227,-6.419770430394526e9,1.0322181999886097e10
0.0017000000000000001,-0.43063237593407977,0.0004113222872339657,64.38090435157993,10.647067915033267,296416.9171470688,312891.410281166,-8.319154486026398e9,1.0325561119927017e10
0.00169,-0.42887452993318953,0.00039536469848282674,58.45793427817948,11.31060741691344,-259350.07974903926,327094.6350946188,2.1792018886623096e9,9.045758278402746e9
0.0016799999999999996,-0.42830205418593914,0.0004226192873364989,71.34628079805006,13.734819790050109,273541.7919124995,416901.3091190464,6.923643882319055e9,1.2392507896371298e10
0.00167,-0.4274847469164972,0.0004067369377265458,60.69517821335956,10.904569543177447,54526.94613857209,276660.6066457106,-1.181338908366297e9,9.076362664124657e9
0.0016600000000000005,-0.4270011883302652,0.0004109022280799931,62.7232664101213,11.42103427312691,309111.75601714005,332750.52673355484,-1.0676391589990562e9,1.015381297383604e10
0.00165,-0.42584790409919315,0.0003381921858660564,46.74762978506435,6.7616477181117185,-162710.55022625552,123168.18862754748,-8.798290692680767e9,5.89440283591606e9
0.00164,-0.42593398020007583,0.0003588827530812468,47.606939223235884,7.197469059517617,369819.35663698625,221164.9953758828,-6.847350585879604e9,7.190189338739973e9
0.0016300000000000004,-0.4251829651829984,0.0003406955060167489,45.37902671334724,9.7339278263396,242761.29113771545,354257.9926677098,1.2112430587357643e10,1.1561566561724524e10
0.00162,-0.42528356681055174,0.00033566383091381636,41.867165911463005,7.626811991502254,-308871.7062460339,176670.97969536003,5.469862177436737e7,5.024113844882994e9
0.0016100000000000003,-0.4241981509059358,0.00031335467629262803,34.48469863709262,5.445003474078666,9402.46274628308,108986.80603500058,-3.1811529608104715e9,2.854184767311245e9
0.0015999999999999999,-0.4230552897437378,0.0004254854862618171,66.7291228513694,10.13440177976717,-199584.29219304686,262633.21093160106,-1.1755315698584732e10,1.1098759512284426e10
0.0015899999999999998,-0.4229267570152316,0.00040331715550031465,58.01407725076124,9.655664595793915,206787.72148456424,222804.7919450585,-7.105615009833788e9,8.653638872209375e9
0.0015800000000000002,-0.4228695731573548,0.0003323133270045297,44.279607507596495,7.050206525016072,-5443.7246651776595,159910.5011196562,-5.516579953705405e9,4.334689781667028e9
0.0015699999999999998,-0.4217940735578572,0.00046359855691342744,75.0685345687268,14.02688168237466,-133824.1432270733,489141.20569402364,4.982060991708904e9,1.5842586141407269e10
0.0015600000000000002,-0.4218365054589534,0.0003940772559957048,57.345323047167106,7.833947060023136,-291250.19049478724,206851.5435621759,-1.3896038819102423e10,7.664398254068592e9
0.0015500000000000002,-0.42040318926789133,0.00034252376916541047,44.12517940088192,5.802250731805917,109879.23152348294,127164.53474261354,-1.1610809238683811e10,5.016588920387508e9
0.0015399999999999997,-0.4203040253295315,0.00047737223742786377,81.29855924969888,12.667252204164884,-265244.3053326729,458608.84805015294,-1.9821476304723675e10,1.5914649333542967e10
0.0015300000000000001,-0.4185570140173253,0.00036297450968199394,47.53717116553721,8.26928907808932,319523.1118254726,260395.75951250346,-1.5668979869844139e9,7.325526794539141e9
0.00152,-0.41845553147424647,0.0003990473399641842,61.37328956850796,11.936337768567324,-71241.35302653644,315187.52251132746,2.8424292504908166e9,9.845977946670597e9
0.00151,-0.4175238282878778,0.0003884019025737595,57.44560872508229,12.313898672442573,-387876.21218883403,393758.4656202153,1.3436978289278688e10,1.1367539679509817e10
0.0015,-0.41733076052820217,0.0004319901228930732,68.49782572631858,11.873294029281508,362009.79813280905,409854.06338200154,-4.313054028648946e9,1.1955449429516367e10
0.0014900000000000004,-0.4162781550498211,0.00040835497319591165,65.14698715637856,11.196903745056037,77627.34541159718,374339.21749796683,-4.1451388849724727e9,1.0225019893499722e10
0.00148,-0.41612467232724204,0.00039824088053032856,60.37040162864823,9.69352240635887,-126450.82931074212,287681.9688464084,-6.613094356475505e9,8.47321734138912e9
0.00147,-0.41445770327265274,0.00041592116793841364,65.23572983983556,9.37043577324971,524527.3629936865,230960.92662317722,-1.809150316665888e10,1.2506821012811342e10
0.00146,-0.41458952504239965,0.0003938443082272061,56.874660731034645,9.759599712409084,-277208.34643160267,243025.3245783857,-6.766930701344953e9,8.02539836629725e9
0.00145,-0.41383226952747215,0.0004405474021045494,70.61075940816966,10.017051903843647,-122166.03244327175,275230.3153687657,-2.4082682449248318e10,1.245217566324839e10
0.0014400000000000003,-0.41353784350566025,0.00042653563150014435,66.17584595045736,9.099048945050537,-208286.66224824995,288128.27411418885,-2.359200665340892e10,1.037473207185969e10
0.0014299999999999998,-0.413123839336653,0.0003324449850828583,41.51360941246586,9.288401956013628,555497.9038405527,324286.2086069533,8.875945297836365e9,9.882517718316467e9
0.0014199999999999998,-0.41200777218421464,0.00031756472560085864,39.793996777821285,8.406364239743603,104450.28504635824,265704.906391094,5.5002256874837885e9,7.760497834309297e9
0.0014100000000000002,-0.4116162699883979,0.0003290996968117638,42.13262373734211,6.441984252055089,-183931.57403134622,131626.26819815402,-6.521879591380237e9,4.624542371264793e9
0.0013999999999999998,-0.40981751300418745,0.0004389188750370996,70.55462213913988,15.752113595139813,-134943.72561012025,728830.0292334299,3.5242556675638756e10,2.6190053249868767e10
0.0013900000000000002,-0.4103096627701119,0.00042059892301496004,65.36793184297629,17.01721406003945,-1.2119186228586896e6,713274.1075802853,4.425302463225807e10,2.3872773562840443e10
0.0013800000000000002,-0.40972805194856404,0.00045661519614471495,77.35286901642793,15.22586650251024,506224.8946839096,686849.3776119405,1.3938202464693554e10,2.639048867847408e10
0.0013700000000000001,-0.4089133405378578,0.0004333229946710499,71.54206550977169,14.441251782938588,-1.134607355699067e6,518786.0587345831,1.4101167186651146e10,1.6528659547267752e10
0.00136,-0.40756225231285154,0.0003953241408697523,59.253852421820625,9.818063032579794,-630745.3869144049,244049.90041350437,-7.510753544093815e9,1.017626503449166e10
0.0013499999999999996,-0.4075381241932008,0.0004941951029058616,94.7324336196602,14.911571242545717,-122033.8307951721,476410.8920867881,-2.8158664922245335e10,2.1350999382671e10
0.00134,-0.4070168883645744,0.00042827514502842524,76.14339911748306,10.551111202818987,286740.331407573,333184.47327821155,-2.823782526275674e10,1.3598503899518639e10
0.00133,-0.4059401489844381,0.00042720938290464273,70.75778204319606,12.293176995905988,393689.9964456367,341332.7636045614,-4.569498373133518e9,1.213809234887856e10
0.00132,-0.4051260152389705,0.00044166476509081517,74.92374190472049,13.372877808413339,-708453.8990729437,443575.00626632024,-2.1287968044664865e9,1.5460678896099047e10
0.00131,-0.40457728036416435,0.00043362506247450315,65.66865244781418,11.906360687683994,136173.70355475042,339724.4990965792,-5.39276876208765e9,1.1884719855658754e10
0.0013000000000000004,-0.40377953493174945,0.00042629375522452794,69.86720743614882,10.515971649028124,-101117.26419743699,284450.5492083097,-1.921395449645096e10,1.0998239864593533e10
0.00129,-0.4029850663424359,0.00047277774181641387,84.29674808926096,13.022772167452933,-171097.47393118383,365730.31466013985,-2.6182975014638092e10,1.7034370882954002e10
0.0012799999999999999,-0.40219501556302056,0.00047500227709872984,85.98668198002157,13.061004672729597,-382051.2767531893,420597.8261540749,-2.3201235216197525e10,1.8173591829677288e10
0.0012700000000000003,-0.40160224039596626,0.0003966884910104936,60.828330468245404,11.814099270489061,791332.4255662031,440090.9305877363,6.88914951915062e9,1.5107671207158926e10
0.0012599999999999998,-0.40114098955833305,0.0004243330475747537,66.09037600769088,11.961375627513586,-122921.38706252664,412200.20518209203,-2.4592806945543803e7,1.291089924469597e10
0.0012500000000000002,-0.40072913036546975,0.0004388881501148874,74.86836018582163,11.511475673432091,-214134.91533371192,328365.7171447299,-1.8681728032761215e10,1.3047921154487467e10
0.0012400000000000002,-0.39971386293472855,0.0004576957515132933,77.51449297247079,13.870732463809286,-374106.8592418344,533752.5701710767,3.0851062307163515e9,1.763555358239252e10
0.0012299999999999998,-0.39831458302072104,0.0003562325138962202,47.71363899369507,7.7992652495274575,-235399.38383572266,162556.3013311615,-7.078294385629473e9,5.758703804878431e9
0.0012200000000000002,-0.39820741624703326,0.00043401781279790957,71.95215125593876,11.100281966986925,34101.68248093151,319495.45838553883,-1.5585652966841505e10,1.1884526841027819e10
0.0012099999999999997,-0.39687764098498757,0.0004144101704735709,66.57361551038456,10.638787485655554,213860.31016481167,305528.0182830806,-1.3867458411332296e10,1.1327142547557272e10
0.0012000000000000001,-0.39688597522969565,0.00043585826901970014,69.63157270844874,11.56005556481509,635715.2872003553,326382.75387030933,-8.846529178636854e9,1.2854731614713787e10
0.00119,-0.3949627392193851,0.00041136781593084046,58.4537774745995,9.071329444510459,-149677.3310043455,261124.28871666262,-8.733017984323875e9,8.938151569996582e9
0.0011799999999999996,-0.3948693343402478,0.0004055338473452535,66.65016155142855,9.332328826369581,-235934.09274318634,232655.81331466165,-1.9028329480118248e10,1.0965225785348494e10
0.00117,-0.39427451174468175,0.000428433527946489,70.7485694662632,12.851676951932552,852460.5744917919,379074.69331530685,4.6485575390446764e8,1.3800690465854462e10
0.0011600000000000004,-0.39359011041686165,0.0004436182985982189,73.24121751137257,11.263899544049877,640472.1876633476,347663.8127292594,-1.5491949564818134e10,1.5556259056749142e10
0.00115,-0.39242713651020633,0.0004154137650522339,63.543984050831405,11.19731926399512,-445071.37544428377,312685.791239544,-1.7389499431339025e9,1.0604467147426485e10
0.00114,-0.3915876611181933,0.000462054016308939,75.70516995428889,9.41148419957213,310917.85471211915,288419.56989559263,-3.153334262175944e10,1.3520063994700592e10
0.0011300000000000004,-0.39109438631342375,0.0004780438632433528,89.00782106778799,14.178889399612018,-117252.53148527218,394426.8355430732,-2.6295988492081932e10,2.0373922591596596e10
0.00112,-0.38973545964077616,0.0005320553369293127,102.46045791027825,16.07605909151794,-336859.27418061974,519946.56612699456,-3.044432209198638e10,2.6092353679285217e10
0.0011100000000000003,-0.38924331652625,0.0004109572575412398,62.58008345032053,10.311944846169503,-361934.9711691469,264051.9913625208,-8.750195342171427e9,1.0036217343338654e10
0.0010999999999999998,-0.38766988560638566,0.0004122689801080532,62.60487765464982,9.3668012952555,79104.1598159201,296836.1340141096,-1.436760380388103e10,1.0055105771429028e10
0.0010899999999999998,-0.387922529439977,0.00037609636878287465,54.32510662080877,9.112689066137602,-94473.05795419452,254726.57830576476,-5.660896059061616e9,7.029006483690955e9
0.0010800000000000002,-0.3873028320705368,0.00045301495683655813,78.26067959807256,14.42193342967075,-522976.0422933777,454116.06651345367,1.8171630680728278e9,1.5133585450282873e10
0.0010699999999999998,-0.3866225328420535,0.00042772660852755074,72.66546362716994,11.881397425809958,-26709.09628868774,367191.1068037263,-1.345977245289304e10,1.2064047537756474e10
0.0010600000000000002,-0.3855343360347385,0.000431248076935808,71.53199886908199,11.604133655395714,239379.51803661764,322718.4338064477,-1.12419668191343e10,1.2339544686412334e10
0.0010500000000000006,-0.3853110598566349,0.0004355637964907104,75.44487962067544,14.708282769177107,-155776.47655971456,469757.8900163004,2.5406107765713797e9,1.666179268137874e10
0.0010400000000000001,-0.38386787063698813,0.0004357183185954285,69.65133845584795,10.867821554147799,30534.929216048236,342512.2433010398,-1.6670621511422348e10,1.2430029578596092e10
0.0010299999999999997,-0.3825784443567535,0.0005380930886684313,98.71232563477052,22.15554435075174,-1.3343422896464213e6,1.1029231808547177e6,4.156778997318853e10,4.202017423173506e10
0.00102,-0.3817797353111102,0.0004786709181733138,85.21162642500492,14.237121305820693,504719.502204486,536174.7638421421,-1.3388691853911955e10,1.8675864407358578e10
0.0010099999999999996,-0.38058248964914054,0.0004765588744397386,87.62934644208765,12.632620813892624,-378165.07731674897,334587.2125190027,-3.393982227771408e10,2.0607310948104797e10
0.001,-0.38029469298552826,0.0004903403717760002,88.21228325737609,12.880976159985888,494645.7927374114,377540.423790374,-3.5916817496580864e10,2.115847232349226e10
0.0009899999999999996,-0.37905442532574785,0.00045173367918299766,70.70321138405014,13.930363581649605,-298614.39453338675,414169.6991068934,6.425643523336644e9,1.3907034502948206e10
0.00098,-0.37883760720331333,0.0004957545142999244,93.26971729257255,16.598655032433257,-352211.0740291186,589952.7903551653,-2.351594375017772e9,2.221370298435287e10
0.0009700000000000004,-0.37736900713202337,0.0004946023634324262,89.797573100354,15.422864376476928,-735537.9038167839,462838.61896077404,-3.9870987024516187e9,2.1891261015882267e10
0.0009599999999999999,-0.3768897415027749,0.0005236380769298855,100.23053500905273,14.78229244107327,672600.4592295929,445795.2118626641,-3.836238279592794e10,2.644073591738521e10
0.0009500000000000003,-0.37539667834162344,0.0004814303990643417,83.62512591296625,14.866398260582237,384702.3492669851,412772.21906208224,-6.642291384786128e9,1.8517226563611546e10
0.0009399999999999999,-0.3737451978014707,0.0004882316420752998,88.39236705141484,19.313285892636166,858248.5993210725,767893.5402900842,2.8804634150720367e10,2.6745234578334225e10
0.0009299999999999994,-0.37434854561283776,0.0004299733889164088,71.98565013864102,11.68692375961049,378423.55127765535,330009.26391584135,-1.2958389253348309e10,1.2094449168527224e10
0.0009199999999999998,-0.37285415529581734,0.0004779761036061136,85.46492974999659,13.839576689674113,43004.2201524541,469986.79891930515,-1.738396826788201e10,1.7082807652586887e10
0.0009100000000000002,-0.37206446098040624,0.0006393192205009443,155.89681917881157,26.765624159851775,-452493.3390658635,1.3072374887998318e6,-3.609176263031199e10,5.969754094777392e10
0.0008999999999999998,-0.3720097440069832,0.0005558159062161439,106.82002628937249,19.62015418297571,1.0208869128076271e6,653737.0886727684,-1.7835890069932485e9,2.81350441006541e10
0.0008900000000000002,-0.37029171010604717,0.00046074435242729716,83.10070800285929,13.930348389900885,-168931.41861024086,448785.51977887755,-1.0481606477628479e10,1.5292023753081062e10
0.0008800000000000006,-0.3687089093589337,0.0005276122380397585,105.61616815209507,18.58003974685116,534359.8630596491,637457.9778593639,-4.448873442347869e9,2.9035072564917107e10
0.0008700000000000001,-0.3683837094982662,0.0005359131414549696,109.82123569511458,19.153730887568106,-1.1213694013903344e6,670970.2238268227,-1.9727287875744656e8,3.3972431356749264e10
0.0008600000000000005,-0.3678033442401217,0.0005343169451412995,105.89631155950599,19.065246939704313,-1.2320394512170576e6,778230.4200254929,9.674121318609789e9,2.995934093446588e10
0.0008500000000000001,-0.366647466072076,0.0004850648362980835,84.1062264343225,16.6535623214464,43361.065774445415,584785.944033136,7.54874625700254e9,2.118460698954074e10
0.0008399999999999996,-0.3654807391850493,0.0005071418852155809,101.75604924294076,14.239131120052207,-775520.034801059,547792.2403049767,-4.2003667894836266e10,2.482164611868938e10
0.00083,-0.36391243926488953,0.00045658667942414496,76.21282967384461,14.930057349943937,615386.8943563662,478310.69706372503,7.45377054801115e9,1.884160111168476e10
0.0008199999999999995,-0.36291249819382376,0.000481995091349729,92.71200096143804,16.86087972449017,-1.2399336060104992e6,559906.8393700889,-4.866359382198428e9,2.4506921481404774e10
0.00081,-0.3620755040947825,0.0005605915942001696,116.00031121006313,19.828678049844065,-1.2338973928536654e6,832084.4550591632,-1.3842092404803272e10,3.780158252989695e10
0.0008000000000000004,-0.3621866318784361,0.0004486300448135249,78.72879856544128,18.06938446369316,-184030.60910332316,739976.5573640377,3.0812320100621548e10,2.7684334864354702e10
0.0007899999999999999,-0.360100521719374,0.0004734254286682517,85.6056148010738,11.587378651469953,-322704.82241128956,337636.8173119717,-4.015183107250453e10,1.8956646112290936e10
0.0007800000000000003,-0.35951696046093345,0.00048462147489859513,87.56752569858745,15.800408582597294,720712.5660601199,541213.7695565664,4.0651568813267574e9,1.806656530270239e10
0.0007699999999999999,-0.3583314820151126,0.0005360137332116427,106.60645774689284,16.723411872383373,351226.87607053417,719763.8531067063,-3.451015175490029e10,3.2002236552842014e10
0.0007600000000000003,-0.35657626263631625,0.0005489629840968307,110.1946467224195,19.037754684852004,922520.0233103326,724176.7907819608,-1.2509524633742031e10,2.9861179760901894e10
0.0007499999999999998,-0.35541032982943893,0.0005007382620956487,98.69728649256308,15.30326054245413,641939.133924895,493345.36883853126,-3.3241635393188137e10,2.5803073417088978e10
0.0007399999999999993,-0.35478985442033645,0.0004768795776043091,97.23258812617264,15.299528665370628,579492.3363121782,552402.6049114045,-3.103397851773767e10,2.2486300081104733e10
0.0007299999999999997,-0.35363855836554825,0.0007191973643340863,177.6750880083787,25.233732737261242,-402189.33140881633,1.2273787997420488e6,-1.2758160255739445e11,6.993690869131694e10
0.0007200000000000002,-0.35266405173455284,0.0005916483211659063,140.14606743100347,24.526214522028855,1.816474823720363e6,844795.3290071081,-3.2502271392836926e10,5.412128785496211e10
0.0007099999999999997,-0.35165515031546096,0.000507820774725256,91.90198490734115,16.89816332557867,171203.6645589685,671114.1173312592,6.318676599786267e9,2.2894122345538204e10
0.0007000000000000001,-0.34985118924008507,0.0005444889723222376,120.4474468110128,19.06623136284426,-690099.1869501133,640229.0136241975,-4.376532722980749e10,3.818146412110485e10
0.0006900000000000005,-0.3495460160133671,0.0006082466115340044,142.88345443339296,21.36541368088855,-388985.00408868224,848845.4475268264,-7.59060630722218e10,4.938226883715109e10
0.00068,-0.34758449028772526,0.0005586192192503025,111.53834095195157,18.66572736274933,-1.1783049647385722e6,694038.1686228226,-2.4937545782940704e10,3.345345997289085e10
0.0006700000000000005,-0.3468019931661443,0.0005569389992839492,110.8434225753312,20.51580545605293,-435371.4354409955,1.0492416927249858e6,3.7630434574776073e9,4.6565155452671265e10
0.00066,-0.34601207278955787,0.0005640148471797658,112.74901530527849,22.249860418935825,-678799.762458006,1.1252494711999216e6,3.006946961665082e10,5.340208851238587e10
0.0006499999999999995,-0.3440670442800661,0.000670484834402806,152.985440528575,26.597016864374126,-1.551461724410822e6,1.4104506284976876e6,-2.4268638738343163e10,7.606568207289194e10
0.0006399999999999999,-0.3442625962096791,0.000538564320279248,106.5021334871435,15.067860817440407,302823.1161558742,478997.8679688041,-5.4081993548048645e10,2.8522590059914444e10
0.0006300000000000004,-0.3419714957450422,0.0005604822836786778,120.90484815692508,19.225650352891755,63329.29039032381,795751.8370905793,-4.0594670425371956e10,3.514141965811777e10
0.0006199999999999999,-0.3409053474946693,0.0006230705414168343,150.85865668636112,29.844294265175083,871133.9308444393,1.706846975400148e6,1.758739052563992e10,8.414388683221661e10
0.0006100000000000003,-0.33876415192608744,0.0005645798344623481,117.16939092230646,17.719047903113207,-1.6481931676270077e6,651810.3689251998,-4.862891406163357e10,4.143730787741767e10
0.0005999999999999998,-0.3387983046200423,0.0005562860000947631,113.39605454356138,22.515275715678765,1.2002144002404974e6,886137.5016918329,2.9310571536446445e10,3.875483975565483e10
0.0005900000000000002,-0.33725246716995666,0.0006558455496615384,168.8032187809228,30.462957048264133,1.9960212761461183e6,1.530518537885981e6,-1.6535091546937859e10,8.761583057589444e10
0.0005799999999999998,-0.3359643786009816,0.0004811611035528151,84.14195549628441,13.030392805691028,-430832.2124959436,407746.371927257,-2.2016270699642303e10,1.7154231975325363e10
0.0005700000000000002,-0.33558225526973573,0.0005237044303451222,95.68200501111865,13.710499340257131,-187490.09929880308,391803.88586145866,-4.0339740542019356e10,2.4075841759758125e10
0.0005599999999999997,-0.33321477394145116,0.0006360946043872158,156.57994290169157,27.982890059881967,34042.876860254866,1.3259235672512366e6,-1.833713592102825e10,6.244858304079745e10
0.0005500000000000001,-0.33232113953366815,0.00054857194538175,111.08168572396026,18.906666483932167,1.159387544988284e6,724418.662784034,-1.8268663531613064e10,3.506839239026399e10
0.0005399999999999997,-0.3307034053420867,0.0006160951511204319,137.58951218298023,22.671619654166843,1.3459595019525262e6,918695.191684723,-5.163403242283268e10,4.516990188041275e10
0.0005300000000000001,-0.3291415325239182,0.0006192967523188021,145.73822243035457,19.626268007813824,-876612.699741167,758906.5117088328,-1.064959298424867e11,5.352005609435632e10
0.0005200000000000005,-0.32816089461430464,0.000595038588212858,138.52265357844493,24.36252460866288,-703713.031614131,968975.950113848,-2.098756892179376e10,4.750517790892817e10
0.00051,-0.32522000074943214,0.0006125444838385189,140.02828853363,24.434688432676317,27546.113424168758,1.0908004676430423e6,-1.985514761716374e10,5.0219871739398026e10
0.0005000000000000004,-0.32351144023096357,0.000642616069488594,159.73200719411034,24.897745246219888,431681.69693533465,1.084811254142032e6,-6.720146852517753e10,6.067367317944019e10
0.00049,-0.32355395730491704,0.0006330362339656422,156.47328982135963,26.41891413940292,694990.9306119132,1.0765203792102127e6,-3.831780057668797e10,6.067666623795855e10
0.0004799999999999995,-0.32295642516653716,0.0007231258696490046,192.7635129691127,31.546902127978907,716525.4168047219,1.2236456031342612e6,-7.593689971681265e10,9.266699579025319e10
0.00046999999999999993,-0.32118109311973714,0.0005584580868600302,122.8610342390145,14.998540392638082,213763.2750096143,680061.1641462792,-9.587528307058385e10,3.137884515284644e10
0.00045999999999999947,-0.31938318444601654,0.000581861134165152,132.97562598745972,24.62470533739708,83426.63860821047,1.2306607606325508e6,1.3836471123680277e10,5.358348433730002e10
0.0004499999999999999,-0.31704069383949324,0.0005723099432034498,131.45727734299726,19.160488029512315,-612198.1352967981,774705.1390068281,-6.97016447781018e10,4.440012122430035e10
0.0004400000000000003,-0.315266157382183,0.000642326274636977,162.30184859520304,23.573044159681647,-975456.3217877564,945328.0859188753,-1.0016349163768742e11,6.188184665984091e10
0.0004299999999999998,-0.3144587157790292,0.0007363961058778284,211.4731037402843,42.23523626221354,3.6588586666859947e6,2.4531818602573024e6,7.961877443003374e10,1.5244387367755707e11
0.00042000000000000023,-0.31214309264581674,0.0005945805393491292,134.7477633399961,24.811825798393862,-3246.6900544259447,1.062834639126378e6,-1.0022812279700987e10,5.334970692778215e10
0.00041000000000000064,-0.31138439973292886,0.0007099066999244147,184.37980659079057,35.54106381719755,2.8233232516873563e6,2.0715668168873824e6,3.498216601052473e10,1.0200479341746457e11
0.0004000000000000002,-0.3080072104376409,0.0007444446155122832,202.43523998526126,32.5899175653844,2.3120997144184634e6,1.4948119870879618e6,-1.1569495476678235e11,1.0526451183338863e11
0.0003899999999999997,-0.30796013741712475,0.0007371910309992362,214.1665117035349,33.6551834119352,-1.8837926268141163e6,1.5876420397162084e6,-1.451867275643069e11,1.1416738388850497e11
0.00038000000000000013,-0.30662711592303543,0.000651121390049533,170.35933165527084,24.683668233104473,1.2402323749804727e6,1.0990310582350572e6,-1.2262892913404008e11,6.949613030164677e10
0.00036999999999999967,-0.30391836073143097,0.0007085191011422393,184.98852013270036,30.21061518467917,-1.2751563365583438e6,1.368719255526517e6,-7.7704106575706e10,8.144260299397624e10
0.0003600000000000001,-0.30230883042812734,0.0006910437141373938,187.51873751206122,35.69171586649142,-641547.8894934763,1.429196234584703e6,2.612713374269129e10,8.554389476894176e10
0.0003499999999999996,-0.3008403117970444,0.0006789045366460664,166.00510323700374,30.548293209390707,3.1216800407699854e6,1.5749518425646808e6,-1.0087147438904272e10,9.629735884814905e10
0.00034,-0.29946074488516866,0.0006528308499864144,170.41652289218882,27.17909025468598,1.0920474175118883e6,1.0817408523837505e6,-9.070267959107181e10,7.052093268158002e10
0.00033000000000000043,-0.2973974793168563,0.0006330052047428477,157.47602673027507,31.0701563896965,-1.1479807737928254e6,1.674395162399178e6,5.373597909098525e10,8.516748811864815e10
0.00031999999999999997,-0.29388966377760717,0.0007411746647991163,211.04868211719682,34.05234985007318,498163.06922402006,1.6986193800129655e6,-1.0900210127180598e11,1.0430743514063754e11
0.0003100000000000004,-0.29229767783695565,0.0006689071095482559,169.9182334774525,30.01310028961422,-593532.1125247246,1.3649670765056983e6,-4.470353679934034e10,6.92629338629302e10
0.0002999999999999999,-0.2902491977741636,0.0008632172707630012,282.91957126477683,46.955432928786514,4.406158995163271e6,2.385440779040086e6,-2.1349450397972552e11,2.1835121665151282e11
0.00028999999999999946,-0.2883369031054121,0.0007366554024626415,200.8987201540325,44.86006271560735,-786631.4819504911,2.967613606564788e6,2.4003560187679254e11,1.7044463061415222e11
0.00027999999999999987,-0.28588508661751677,0.0008269226368891173,256.2807608618342,43.512336534558294,2.244510492069198e6,2.235266606459636e6,-1.3666361673115977e11,1.6491689214247635e11
0.0002700000000000003,-0.283844833217017,0.000693521584413204,182.38793139614103,27.149782520684358,1.5541330373116126e6,1.1040899079130422e6,-1.085374260205279e11,8.288467405345891e10
0.0002599999999999998,-0.281835367957697,0.0007953757675827395,247.50065156984886,35.30391999252416,-1.3984564084468584e6,1.6547700635260816e6,-2.7286839234034113e11,1.543634458601298e11
0.0002500000000000002,-0.279264280260135,0.0007311057836263956,206.42401801254695,27.165227432444553,-170627.93753065122,1.3885849334620023e6,-2.4619582160976462e11,9.74542086915832e10
0.00023999999999999976,-0.2766934299137189,0.000659163234397433,174.14669025823684,27.907949765230832,478062.5753942475,1.2882980218271557e6,-8.237635862977141e10,6.948439636386737e10
0.00023000000000000017,-0.27495890135732187,0.0007490656006714024,216.99666901974965,33.010647064474426,2.163463192893569e6,1.6766987763704513e6,-1.5905121958859134e11,1.1240012491464563e11
0.00022000000000000058,-0.2715105757133043,0.000730237475792014,224.48552396365852,32.8036637268574,-1.4790971732220536e6,1.6233875965930335e6,-1.9807864725511664e11,1.1786581960803639e11
0.00021000000000000012,-0.2679106730839921,0.0007161004593424573,189.05760942614955,36.93808672273188,-1.297647339762007e6,1.6815252172140756e6,5.450680920631962e10,8.993533766267139e10
0.00019999999999999966,-0.2663673871139623,0.0007866422783860631,233.82366132851186,43.359869471942694,1.3831530979177176e6,2.5494978567174473e6,-9.652531630519817e9,1.6096574167274203e11
0.00019000000000000006,-0.2625573301962118,0.0008176360621604007,264.8951817029161,50.268928975001714,3.387181525538672e6,3.1437219511563317e6,9.51994571157631e10,2.043183056330748e11
0.0001799999999999996,-0.2599770652244985,0.0009754559365780923,351.945001655538,64.45935530297764,1.1935214021518158e7,6.206817424464132e6,1.4608229213111456e11,6.028812895194418e11
0.00017,-0.2593943600566785,0.0008516896987894488,273.80745112484914,50.97063501845627,2.9495712867191564e6,2.8467714093836467e6,-1.311659897504134e10,1.875851338685624e11
0.00016000000000000042,-0.2541159902095209,0.00087707607060134,281.3803998672578,46.26370825826104,-2.8833729273624443e6,3.174056982337927e6,-1.799089569034958e11,2.0708083711999866e11
0.00014999999999999996,-0.25117308195177523,0.000765202079296686,237.92507168557154,40.93492003505077,2.1437771129456675e6,2.4665578037413405e6,-2.137105535471012e10,1.4171089345971085e11
0.00014000000000000037,-0.24649712276161392,0.0009554112959032741,350.95403436992194,63.261323853759436,6.6197023225156795e6,5.319364340485521e6,6.143397341421841e9,4.2284713082950977e11
0.0001299999999999999,-0.24269715081263457,0.0009594764948867592,342.1828219644054,67.6187740773617,308420.4950331138,4.872439390731258e6,2.510285081480571e11,3.2391546790407623e11
0.00012000000000000031,-0.23849097411647113,0.0008936762572767939,301.40655065457656,52.88986380834341,-5.4010286321001705e6,2.8423352993172975e6,-1.5312351427535678e11,2.526719512253787e11
0.00010999999999999985,-0.23512665423078996,0.0008837767720924685,314.3287318385937,54.10415773481415,-2.2760306007657037e6,3.7049578763975617e6,-1.211649160104064e11,2.546881127182835e11
9.99999999999994e-5,-0.23082672769600102,0.0011040045237767802,429.5068015931226,61.33904950516205,6.047660692107528e6,4.576269864332526e6,-7.144059569890532e11,4.371951472095577e11
8.99999999999998e-5,-0.22752152388816899,0.001170048126696003,525.0236508540481,96.80867336037913,-2.214148628565624e6,1.0003828568683308e7,3.6730116167404156e11,8.308466875809602e11
8.000000000000021e-5,-0.22382204146487344,0.0012755963455879237,601.6128848387712,84.67591067982796,-789806.881449929,7.108767301168729e6,-1.6286845606589756e12,8.473597187260095e11
6.999999999999975e-5,-0.2180810851536377,0.0010408427137864292,408.18247540254583,67.86151739896049,4.626991800018223e6,4.9501238182405e6,-3.5608481125389276e11,4.091383818841814e11
6.000000000000016e-5,-0.21228787030052396,0.0012431711226625023,558.8059860143541,85.16273059767553,1.245543514855444e7,6.956930368319279e6,-1.1034986763229236e12,7.99238917687883e11
5.0000000000000565e-5,-0.20659719074318003,0.0013547809929491204,698.5137398789061,120.16974753988023,9.012274193048911e6,1.1813261845036304e7,-4.6608651682123944e11,1.227275982533005e12
4.0000000000000105e-5,-0.1999209456926326,0.0014058451599290873,729.0650343780519,105.72989481229907,-773719.523475479,9.009225986766761e6,-2.1283028381799492e12,1.3112263669018013e12
2.9999999999999645e-5,-0.19161729436619065,0.0013964096008856062,696.0831131280376,120.33802245611551,7.701003855382754e6,1.0137982487179268e7,-4.746667438815973e11,1.1456412203508206e12
2.0000000000000052e-5,-0.18691257854869378,0.0012941851738909622,595.4408683836845,98.36020794290985,-1.6624041512286563e6,8.739742670848267e6,-8.144664947369707e11,7.984101571352798e11
9.999999999999593e-6,-0.17579181671807437,0.0012988931396012327,621.4846803562899,92.74616136363998,7.900170776482847e6,7.761688044605283e6,-1.4852630178451353e12,9.466970702474855e11
0.0,-0.1657530103690008,0.0017568218554847301,1119.833417011033,221.83132554286286,3.895823735780189e7,2.8979549873509664e7,2.0854664950010461e12,3.594804689988417e12
-1.000000000000046e-5,-0.1557860168408293,0.0018217110805491513,1280.807692750343,188.1941024829546,2.5993782725346282e7,1.9733479535290845e7,-7.078930747862036e12,4.432960639401649e12
-2.0000000000000052e-5,-0.14339034983308777,0.0021200854172806483,1620.8409200181413,268.02189151521515,-5.406158559608262e7,3.672884192038216e7,-5.997076592127206e12,7.146200963752654e12
-2.9999999999999645e-5,-0.12843939080176484,0.0023273695004919727,2020.1745965098655,384.87440688492705,6.031283220492215e7,8.612590401972714e7,4.80289439740622e12,1.805451565881233e13
-4.0000000000000105e-5,-0.11271254882478773,0.0024893409292303026,2202.239524910413,329.5458169810176,-3.4283488157696895e7,5.008720122346111e7,-1.7865032074563383e13,1.2269595426016504e13
-4.99999999999997e-5,-0.09348100930839186,0.0030998941400674222,3367.751401425303,587.2560971520418,8.346507705355546e6,1.270118995913575e8,-1.0808934677338467e13,2.727622490922175e13
-6.000000000000016e-5,-0.06905634297737816,0.003494486160836958,4391.915332650821,787.0150631942987,1.2079202666684541e8,1.9436456289206907e8,-1.0905906734482217e13,5.301367770764121e13
-6.999999999999975e-5,-0.041161299788270364,0.0036050708344587093,4789.910663466652,809.5295740792251,2.4787875499396995e8,1.7084521695057288e8,-4.583963685855067e13,5.913880696292733e13
-8.000000000000021e-5,-0.009031312885984907,0.0039253965242264394,5790.073539030863,900.8004593038585,2.860777733573503e7,2.188866008441118e8,-1.216932113541291e14,7.774872905916169e13
-8.99999999999998e-5,0.028550420936078593,0.004017788069980171,5889.140735037252,943.4969089856706,5.520416040113889e7,2.2897108626963267e8,-1.1270193453298566e14,8.026759617355158e13
-0.00010000000000000026,0.06876581361876394,0.0041276047991499944,6209.684586543823,1000.8302527086556,1.7465285157817185e8,2.4420796313870022e8,-1.1037213829029892e14,9.15915069658156e13
-0.00010999999999999985,0.11045980647595102,0.004393462879802921,7197.490682364397,1134.4068114783515,6.3230689439406686e7,2.8806590117020077e8,-1.5647246931906425e14,1.3096378063826245e14
-0.00011999999999999945,0.15066601024651421,0.003733797479935838,5195.843850012855,813.6655608238623,6.281576203516058e7,1.9349090453492397e8,-8.282868257033402e13,6.135859258859439e13
-0.0001299999999999999,0.18426191022074853,0.0026700279044445754,2705.5230147677457,420.90918116359353,-5.7222970722105764e7,6.822659300847079e7,-2.2002435972018223e13,1.699851449545915e13
-0.0001399999999999995,0.21094513663650927,0.0018185587845427496,1223.2720364154316,163.32163257871468,-2.9154074292149376e7,1.968483472653638e7,-7.741771897774442e12,3.849239237303444e12
-0.00014999999999999996,0.22871436153838257,0.0014012080393449287,720.2294417190284,143.80249314576602,-2.4780406699325636e7,1.354150537082432e7,1.0336391489557462e12,1.4213866159538462e12
-0.00016000000000000042,0.24179574582364274,0.0012189541993068121,563.1350573050443,95.95631232456286,-1.877981648450351e7,9.867123044440012e6,-1.1383084413685258e11,8.685758611039506e11
-0.00017,0.24892941976599953,0.0010402457095365042,400.6297603230698,78.26283327386867,-3.695969727034319e6,5.972426276653854e6,3.071031010689869e11,4.017473974950607e11
-0.00018000000000000047,0.2541447515167738,0.0009809538399340473,342.8077200831749,54.25193082657552,2.0697899159803677e6,3.4123307460885863e6,-3.3590409679160876e11,2.826005422392501e11
-0.00019000000000000006,0.2600155619117476,0.0009247382310897895,351.8164416583307,66.18135121786094,-2.8487404540412417e6,4.506268936879616e6,8.083778052829843e10,3.08855911890091e11
-0.00019999999999999966,0.2598118897637846,0.000856329993219907,276.7350802726189,46.509907332079415,546093.8668725425,2.472051246913689e6,-1.473343285989445e11,1.7969700699436948e11
-0.00021000000000000012,0.2634367334676202,0.0007915044447887619,242.58299880043677,43.221828910152595,-4.642676400003045e6,2.145318533051979e6,-1.1491248064580452e10,1.6985475751182834e11
-0.0002199999999999997,0.2653291187525712,0.0008748451793785506,284.90686793090856,50.69186761908441,1.422372802916533e6,2.882892263705321e6,-7.323964074833371e10,1.9542351817346878e11
-0.0002299999999999993,0.26926822958313484,0.0008198249259773323,252.7328955763026,42.490535326922384,-1.6174223132323981e6,2.2398013309646323e6,-9.45378871365317e10,1.6345229559431522e11
-0.00023999999999999976,0.27297404440024603,0.0008658389295321564,282.4222302813819,45.20653038266726,1.8029938675708103e6,2.5221906966010397e6,-2.336066350027058e11,1.943645862239672e11
-0.0002500000000000002,0.27686349311782277,0.000877076472241514,285.7391823746242,53.00804001957627,-4.35290921110096e6,3.741187981902971e6,4.601113138300725e10,2.174880409022149e11
-0.0002600000000000007,0.27853324350550474,0.0008570724904524823,277.8586128495124,46.87335910259148,-860210.0503645369,3.049593793227319e6,-9.928230994925592e10,1.7689051138419434e11
-0.0002700000000000003,0.2815427039482941,0.0008456992088540933,269.76989912192033,51.79745654886366,1.9581180151604305e6,2.768831858803169e6,7.035158263679865e10,1.7147704600001624e11
-0.00027999999999999987,0.28313004351602494,0.0007896711254347581,253.47384566744384,49.80291894189191,4.1871705887872344e6,3.739516451681079e6,2.1334035553280203e11,2.2968703746641528e11
-0.0002900000000000003,0.2853984070626626,0.0007012598452417224,185.81874738457498,31.228291638072204,1.3271375983235738e6,1.2306006676909637e6,-6.872335003438394e10,9.393563685210912e10
-0.0002999999999999999,0.2881977064072655,0.0008552204464106606,266.24264646598886,50.35582576337503,-6.7206043379117325e6,3.0810499832300046e6,7.610635630083275e10,2.1322660546350543e11
-0.0003099999999999995,0.2905662888939162,0.0008545095378398747,267.2032034921353,40.69773944109246,2.463013251128395e6,2.098713057333001e6,-2.18247631250767e11,1.7898934409147815e11
-0.00031999999999999997,0.2935570694165575,0.0007018257784495917,193.27313917536085,29.28740711562639,750784.8985320978,1.4205562403278553e6,-1.1573238529227747e11,8.530495575579352e10
-0.00032999999999999956,0.29506712778912053,0.0006965128206982888,183.27322356406262,29.144422094130828,-1.9284334732690596e6,1.430164651657695e6,-8.342344621389304e10,9.424490394987234e10
-0.00034,0.2962798945294462,0.000663980592077426,172.59084090298802,36.21617764797902,-4.1102172067539664e6,2.108053557676644e6,1.219593861287613e11,9.602266980557697e10
-0.0003500000000000005,0.2981711699101866,0.0007912655096951836,218.43290244357334,37.14222073187778,2.7670671373414174e6,1.7006913557951157e6,-4.839659397591475e10,1.2649101544128087e11
-0.00036000000000000094,0.30004058052431454,0.0006699879746523093,157.84810386874594,27.15295924974747,2.334716838513221e6,1.2060578112219267e6,-3.768809738535723e10,6.7743621180412e10
-0.00036999999999999967,0.3027350870674359,0.0007261539783597442,215.2610757778275,32.140655886665066,35139.1373780508,1.7370316701301998e6,-1.745795512215431e11,1.00421266878791e11
-0.00038000000000000013,0.3033230374212669,0.0006456388690613567,146.17015835341644,20.75908993047863,-1.18301631536062e6,914718.1804187354,-9.893472084745126e10,5.5461032206986755e10
-0.0003900000000000006,0.3062540316370154,0.0006885198473091525,183.9441132622082,32.7468347736066,-615519.4553582316,1.6667081149241617e6,-2.8013441805030834e10,7.665859260069879e10
-0.0003999999999999993,0.3076854777569464,0.0007051496380070091,191.9998983022008,27.715981016835617,-317012.00200648356,1.446968162169841e6,-1.3534970936248636e11,8.275072254805243e10
-0.0004099999999999998,0.30939912072465414,0.0007365039771391926,208.67732642054855,31.96157165254174,1.1869973612825691e6,1.6676364657822975e6,-1.5139634983887308e11,1.117272924902983e11
-0.00042000000000000023,0.3121090943100044,0.0007083407890704721,183.45429940385776,30.80436818947139,1.9406603131604812e6,1.5401093082126575e6,-4.4906418656373024e10,7.609128021674243e10
-0.0004299999999999998,0.31399067613355985,0.0005932599096556997,137.15872573936232,25.311273310052346,-947737.395690751,1.1897001082840262e6,1.0421397098794592e10,4.883005733452083e10
-0.0004400000000000003,0.3137241906984402,0.0006547184053872897,146.02834789735147,23.006855773078527,-2.111934900844484e6,1.0108747191851175e6,-4.03296636012014e10,6.068023609725936e10
-0.00045000000000000075,0.3155737368587267,0.0006052882305027725,133.93715256004177,20.227717581566594,707490.5719934062,863972.4263832546,-5.129500953261217e10,4.1138957854126854e10
-0.00045999999999999947,0.31731849621455116,0.000636947910816664,158.47661294908465,37.449410803589025,-4.443631702960566e6,2.5742233143145363e6,1.8627315157515918e11,1.7253325187495355e11
-0.00046999999999999993,0.31952884200560383,0.0007021741090223407,178.45389297532245,34.17168430567243,-2.139934324746749e6,2.186873190723492e6,5.547382602239886e10,1.2377071599992816e11
-0.0004800000000000004,0.3197641339186807,0.0006628929430915689,164.0464674655988,30.87304489190653,2.545438960889834e6,1.4635610395607066e6,4.561546294206919e10,6.872364450824673e10
-0.0004899999999999991,0.32251226307282976,0.0006840450169535853,181.9039357989869,30.96338736766422,1.850062644050268e6,1.3517960502184485e6,-4.577936941832093e10,8.492846817264464e10
-0.0004999999999999996,0.32519798529470456,0.0005957237403084321,131.31060812660897,17.780579226633414,212787.5982519672,639361.9927563684,-8.938844388841447e10,4.461529807693052e10
-0.00051,0.32580373285890185,0.00047157830036694524,85.39868896549748,17.55128005591275,1.385948020470289e6,769895.7977971082,2.6959335359359524e10,2.973672489731044e10
-0.0005199999999999996,0.32663874638893287,0.0005811568784103022,121.08199970183543,19.50299731508912,1.4025883819707339e6,764598.6012398795,-4.339900294305543e10,3.826687727541572e10
-0.0005300000000000001,0.327832013412834,0.0007304737436739369,215.1596351420929,41.07247705511216,-513334.6236036697,2.5316356501472113e6,9.521833543396652e10,1.1506013252596515e11
-0.0005400000000000005,0.33038864034125437,0.0007177285998859019,199.32254027484777,31.52893079935349,1.2646467883526874e6,1.4092381733707027e6,-1.0631326059737645e11,9.379673998880293e10
-0.0005499999999999993,0.3309430908667385,0.0005776807290698254,120.86146776056295,23.078391326382587,-1.658943887469932e6,984572.251353298,4.395033942906823e9,3.616141812267804e10
-0.0005599999999999997,0.3317349910809174,0.0005331102638178671,115.08116363263207,20.872445550023706,175252.00060335355,887300.8936363336,-4.53808331212032e9,3.615749831390753e10
-0.0005700000000000002,0.33293948609370594,0.0006017030443996923,141.6752993292691,21.253352093701164,510895.56440194434,791846.8345246344,-8.096292789638133e10,4.830864589329823e10
-0.0005800000000000007,0.336851627267644,0.0006018998513165118,148.53281583007296,24.03273891122648,79521.66044054841,950065.6434985673,-6.173998964812692e10,5.0335204938240486e10
-0.0005899999999999994,0.3370059611288522,0.000593111498923561,138.53169102155604,22.12677175421013,-451271.24652915256,828815.763685333,-3.982794506105268e10,4.5795662581787125e10
-0.0005999999999999998,0.3372088419977078,0.0005037988299983252,94.0780047215656,15.851267905378297,-856195.0692960977,529124.8501721303,-9.284190334017868e9,2.378318605984079e10
-0.0006100000000000003,0.3382182929518893,0.00048722068408599376,88.40510750399575,19.68319925158691,-1.3673513268082829e6,960676.8410599809,3.48875594833671e10,4.302666695712113e10
-0.0006199999999999999,0.3408798672218552,0.000571126626018011,124.79645877055638,20.74451631029908,342074.1702531223,719126.5754857699,-3.1906670931567776e10,3.874752775302456e10
-0.0006300000000000004,0.3412562361078691,0.0004693861151898198,82.65235272045429,12.82312298105422,232127.44176338328,348126.1945927138,-2.070943618891836e10,1.6553412071525398e10
-0.0006400000000000008,0.34233379788309876,0.000611320698076214,134.88125553427307,22.74863581111362,-566617.084177207,927635.4613405982,-2.6063557883760197e10,4.467152726411491e10
-0.0006499999999999995,0.3439320721444772,0.0007317439433430351,195.82738237381383,38.73971790709291,4.776522565640515e6,2.089203978027242e6,1.1087337723041864e11,1.2102625686523787e11
-0.00066,0.34547386093335625,0.0006183237295760991,143.83760881191057,24.374654135976687,1.191239859727947e6,981737.674458415,-3.705883815988086e10,5.3119820646026535e10
-0.0006700000000000005,0.3455875324549504,0.0006019420407659462,124.00355626121878,23.65267402343768,388004.5553888747,1.1661760552359233e6,9.721406606271753e9,5.880450136303448e10
-0.0006799999999999992,0.3470146917238344,0.0006007307534469105,134.4933772933907,20.5498636318081,932584.3418194661,706312.0147299679,-6.097097644197484e10,4.749060260992487e10
-0.0006899999999999996,0.34866353765521,0.0005288994429368179,102.47568477303822,14.957692683429155,-492088.901546796,497775.4279519834,-4.321288071230881e10,2.560642817245789e10
-0.0007000000000000001,0.35078465701510425,0.0004782814903480628,89.71227760654607,13.795982796653783,-183074.4393084441,390405.40524510795,-2.3003463893179516e10,1.8634953961535095e10
-0.0007099999999999997,0.3508192196633301,0.0005157318742418566,99.66391112166251,19.013076827163676,1.702557226811754e6,801400.3505177033,5.253801496162175e9,3.581853821986113e10
-0.0007200000000000002,0.3531507107060905,0.0005478069495908073,108.57171707090592,23.06573268267348,-1.271430522664894e6,1.231169550622131e6,5.0868221675848274e10,5.839178428341389e10
-0.0007300000000000006,0.3529631590404182,0.0004612969136515557,84.3349212681355,12.852976941009794,-676388.8773671299,369869.60414144886,-2.320135972282797e10,1.952966771415441e10
-0.0007399999999999993,0.35472335149716594,0.0005215587353601174,107.18674436622828,16.354554763148347,-911756.1254856187,720621.656888238,-4.1679734278681404e10,3.143064762348275e10
-0.0007499999999999998,0.3552688424184877,0.00043585111654260647,75.70251568773233,11.6439339397238,671865.6091210274,370185.0631771155,-2.039196376023201e10,1.4158139538080185e10
-0.0007600000000000003,0.35692166885467513,0.0005717086077279238,118.61623137520799,17.439441104593506,-546817.9906413633,724450.7931533928,-6.09043654414368e10,3.437814951967853e10
-0.0007699999999999999,0.35805206273425866,0.0004387259432985499,75.86846956287768,16.481909949216075,743287.1667715327,746304.9757103698,3.861597116788113e10,2.576207407540352e10
-0.0007799999999999994,0.35850051595765575,0.0005117873954589092,95.13637497479554,15.562509280567705,-440962.8303110776,606153.7955525958,-2.2405059776059525e10,2.4534924556477814e10
-0.0007899999999999999,0.3594033533160955,0.0005193706581334459,103.98649652527374,21.142784346942705,-733551.741847976,911232.9117181539,2.6313163124402508e10,3.332103325087832e10
-0.0008000000000000004,0.36016073169996105,0.000518825178123284,98.3020909973442,15.497035012945897,-418630.12833776785,479756.9040442129,-2.6258310669560898e10,2.393584285736533e10
-0.00081,0.36176204161788156,0.0004740440640552409,80.60648080040677,12.367561994846126,92620.87217134946,369265.2583256156,-2.475938912540046e10,1.5442288409202702e10
-0.0008200000000000004,0.36218350024490575,0.000497039408136835,95.8423370734921,19.81498581290787,-824324.6983204497,789001.6629171703,4.100104383953469e10,2.7914682623015034e10
-0.0008300000000000009,0.36367999779159144,0.00048000117306528766,86.70804547507484,13.89774590223672,-287605.37304084335,446762.36066096957,-1.5217065502376972e10,1.860131827872891e10
-0.0008399999999999996,0.36528647097845224,0.000499046092474065,98.246871362721,22.770658854536332,-1.7542738327009217e6,1.0684476841073427e6,7.889953744165358e10,5.2998221908558365e10
-0.0008500000000000001,0.36550411792383053,0.0004292932305679113,72.2206073842393,13.108891745565353,-205880.9398483191,332958.2921864088,-5.409477428614067e9,1.2988814953035881e10
-0.0008600000000000005,0.3654839336061939,0.0005702126149676711,123.88305511958356,20.580499698415593,-490119.57659184915,646582.486697296,-2.8892563171787502e10,3.845835393661358e10
-0.0008700000000000001,0.36773372151884,0.0004733533837056403,80.99801616450442,14.471489267185424,-692481.5794610304,426038.2682570261,-4.561586290950465e9,1.8730505133916744e10
-0.0008799999999999997,0.3694722238600048,0.0004370582168332533,72.56640115106443,12.08144241609955,191338.9708475064,380106.8102025624,-1.0699391535275118e10,1.4012728391564344e10
-0.0008900000000000002,0.3695754213552113,0.00047859620632045066,92.30502881371636,16.10372118027175,-34518.315729806585,526095.4956959389,-1.3293797647817923e10,2.2526022460147194e10
-0.0008999999999999998,0.36998620065831433,0.0004224754640955896,67.21671225770186,11.301085680518577,-45768.70117531785,334484.15244215704,-8.967708840343521e9,1.0772294652622059e10
-0.0009100000000000002,0.3719107496047153,0.0004328350777475918,77.10012292814474,14.596544513076996,-347955.5354450459,545833.2285416801,4.860919726922779e9,1.795021577826855e10
-0.0009200000000000007,0.37254255653207335,0.0005314882151791157,101.78709763903184,17.331841880698992,-416225.57066034654,621847.5115440147,-1.0875222105966805e10,2.5547403967720715e10
-0.0009299999999999994,0.3736650564450335,0.0005074004820307043,92.02008042531763,14.842232516008796,-540564.8262716217,582473.4937596316,-1.2620035890441572e10,2.2518987961732727e10
-0.0009399999999999999,0.37445062574132104,0.0004937059141781847,94.90973188393382,14.020059222874869,19296.598670979056,391550.914424593,-3.7348385437800674e10,2.269412298541048e10
-0.0009500000000000003,0.37514457605455787,0.0005778963659638684,117.63397631176831,20.190941184962796,-1.5624557421974188e6,678472.5003039602,-1.3621210987817966e10,3.7910882294720985e10
-0.0009599999999999999,0.3765580479146932,0.0004704441586690906,83.84791949598993,13.652662488421669,-38367.26416599351,395243.25476539443,-1.8817496651751213e10,1.7445192922751568e10
-0.0009700000000000004,0.3768654080613552,0.00047953415523375277,88.41960187954314,15.798973054529467,34594.12018713726,551339.6890941915,1.0075722714761376e9,1.8728509886142284e10
-0.00098,0.37846831614614884,0.0005286445998857986,104.80171466072981,18.361251130482724,-225524.83794447218,709787.754099728,-1.6803440791784004e10,2.5902105681780575e10
-0.0009899999999999996,0.37928331543334703,0.00046039261431015245,80.33503183487092,14.650057589464769,452896.4056511269,427373.94331260404,2.0236426689437015e9,1.660514404648841e10
-0.001,0.37909669708390825,0.00039801902317754994,61.33443132889219,8.737420977199072,241949.09172357767,203527.9952088253,-1.6520464145994045e10,9.861441002612547e9
-0.0010100000000000005,0.3801326626739692,0.0004426414832481639,76.70671784442965,13.115662958989246,195025.8286958798,383362.0452891084,-4.437419550976358e9,1.333365315452309e10
-0.0010199999999999992,0.3812374799659154,0.0005090331319621721,99.67511913975414,15.701398129242389,-912607.9066945197,508399.4320604063,-2.5728857305438644e10,2.542248493834419e10
-0.0010299999999999997,0.3824855990584573,0.0004490746843601009,78.86267758497982,13.22499451201956,-475470.89567006024,339943.01008477504,-9.465599141201984e9,1.5414805468180872e10
-0.0010400000000000001,0.383533980886085,0.00044880085147179976,76.78741538476505,13.784954754509076,516923.07240843953,497695.5332180902,6.111258371820239e8,1.6987558949839115e10
-0.0010500000000000006,0.3846223600546341,0.0004245694117364744,66.80569205255323,11.16296082284373,57422.7378427685,356427.21064382495,-6.830116362963944e9,1.1124674769905022e10
-0.0010600000000000002,0.38530575953294566,0.0004536141942632308,79.93306905497812,11.053281701767762,189001.0867717094,324735.2386369562,-3.20117183976175e10,1.5597227084756287e10
-0.0010699999999999998,0.3860589241398855,0.0004880674539892589,92.00468599359333,21.180338612688836,294667.6158857022,898701.5082380389,4.5887063893989784e10,3.6753820454824196e10
-0.0010800000000000002,0.3867108772270219,0.0004396956178159846,76.02605916457331,13.348893599974938,-317150.95328672987,441175.43492056325,-5.048862460720418e9,1.5548637988664637e10
-0.0010899999999999998,0.3876162386643941,0.00042883244590627705,70.74785681608331,12.289671072421749,556476.8267686296,340065.7716091231,-1.633808465390844e9,1.2839338287835392e10
-0.0011000000000000003,0.38908682120604443,0.0005065998144014559,99.20134877294491,15.310769642733044,-956414.7453900854,528632.4626225291,-3.2518461341622276e10,2.7706990611174095e10
-0.0011100000000000007,0.3888543840211076,0.00042384121417209954,65.19831403520091,10.584583798535164,790516.5265965239,289826.91850345256,-6.689174909904051e9,1.1921201083177158e10
-0.0011199999999999995,0.3900467842628683,0.0004164582238353208,67.16637483489343,9.820741454633193,-388592.41591677873,248894.40583857254,-1.8034857852562656e10,1.1649814433725723e10
-0.00113,0.3906206236077497,0.00043616914353805344,70.43669894254424,11.654202990065752,-349147.7801739593,371194.81788073154,-9.614131043810396e9,1.3608744369695932e10
-0.0011400000000000004,0.3917283139534402,0.00048630626017826965,92.9681089499166,15.945878873029592,656586.289313618,556326.6517445453,-8.732896138952927e9,2.2435868521982292e10
-0.00115,0.39241915178180264,0.0003868638667744768,57.470101525818464,9.64260227050427,134863.97763289962,244311.08138576834,-7.235175842334774e9,8.59099303742704e9
-0.0011600000000000004,0.3934610360514938,0.0004661184443704747,80.67865860014504,12.351833495004128,65235.554533622315,393556.29744884465,-2.6710843901089176e10,1.5594657834034134e10
-0.00117,0.3933425341208667,0.0004596849799216811,79.96775045560157,16.29592821296636,-840821.8219372238,809641.2808619606,1.6394599469888859e10,3.627569664346356e10
-0.0011799999999999996,0.394572828351679,0.00038438366020231103,59.23764102853893,9.622196538834798,-505761.0078852504,314541.9351227592,-1.0132206828395864e10,1.0885924220756903e10
-0.00119,0.3956929833218789,0.0004572912050970627,76.11611112230456,12.867761463665959,-712904.6315958172,407208.73742618435,-8.957828658912739e9,1.5163893856083982e10
-0.0012000000000000005,0.3964773634839839,0.0004737871647319876,79.6775967405287,15.374509671808667,-306870.0940328115,496327.0955255709,7.489700767294986e9,1.6883472087322374e10
-0.0012099999999999993,0.3967724474112009,0.0004485343487005772,70.73067443965094,12.895934053983947,-100399.45454950386,389245.1790379775,-3.6180304059476006e8,1.3466979695853554e10
-0.0012199999999999997,0.3975494577265287,0.0004337088181081511,70.67238764142164,12.981820169526783,274932.56625693076,456732.44881782023,4.1328880354847136e9,1.5501582021920107e10
-0.0012300000000000002,0.39795557586425595,0.0004599003590525956,79.9936133622842,10.736528355703282,-346573.30001531454,331308.72490717674,-3.321490173590749e10,1.5206165271268368e10
-0.0012399999999999998,0.3993484387312582,0.0003898132885689389,57.848809255489684,10.291714611103654,-62919.32013325406,352872.59668009175,-2.373106302332637e9,1.0611872229551956e10
-0.0012500000000000002,0.3994391788555241,0.0004211991685798364,64.42030711087058,11.741402677489326,-128425.6013919026,312733.1360544895,3.93035307260287e7,1.011597185737215e10
-0.0012600000000000007,0.4004344792778122,0.00044225802413704084,75.86452183276936,13.347547778215654,217784.07971098158,379516.1855980735,-1.7773522154050426e9,1.4720703340503527e10
-0.0012699999999999994,0.40134027439780307,0.0004216280802277886,65.44651367035807,10.857068270641102,517853.0545860561,413484.42643144337,-9.481777624077837e9,1.4000919904532883e10
-0.0012799999999999999,0.4017793166031716,0.0004165254923504013,62.74621852891222,9.66802757314692,214063.6789150633,274421.2022253529,-1.0866027057171577e10,1.0180086285956434e10
-0.0012900000000000003,0.4023755873161214,0.000381993990546107,56.74006531651418,9.558232692169355,340386.8649258976,253929.8133015993,-4.223730206725215e9,8.194319236120208e9
-0.0013000000000000008,0.4024725877966929,0.0004895788365318997,91.78411727989081,11.825319947696833,-257169.1107681356,421691.16228105326,-4.8424334360489334e10,1.9515411623248886e10
-0.0013099999999999995,0.40465622298106524,0.0004218054561910151,70.23754169936807,10.914447632703874,-209992.90929482484,305678.8367193928,-1.404107682395678e10,1.1158180299501997e10
-0.00132,0.4044606760697475,0.0004274463899125243,71.44960895065121,12.714008893388828,626730.2370098062,526434.3490226687,-3.6156530686750383e9,2.0377419044973537e10
-0.0013300000000000005,0.40585887015451444,0.0004064115634727216,62.12810864933233,9.748679362243474,70766.18091777746,302160.8388533557,-8.959261205250963e9,9.257287121379099e9
-0.00134,0.40643140175696146,0.0004629210805160076,82.7681619580388,11.769898779138407,215145.3370987513,361296.89868238586,-2.9102152739183323e10,1.5799669563444752e10
-0.0013500000000000005,0.4075611952660223,0.0004197040254526593,63.337910344175725,10.946661832230273,46108.922835264035,283239.83206595044,-5.489306057828932e9,1.009290726408003e10
-0.00136,0.40822835637924115,0.0003589378641949826,46.485430634712465,8.813805147037625,228490.93111742026,227737.21147404556,2.7121128539974284e9,6.091066044810123e9
-0.0013699999999999997,0.4084453740498939,0.0003754561717063408,50.2378124727456,8.669784430133333,35565.91027678691,200069.17097023854,-3.179096926071104e9,6.046195444332516e9
-0.0013800000000000002,0.40884060341682055,0.0003969016859208777,62.51665871822688,11.759500036163884,-666287.964587976,326483.1953855935,1.898424068350871e9,1.0554280552534859e10
-0.0013900000000000006,0.40942315616371394,0.0004217780613545036,64.97956821929603,12.141087054015033,646389.8245541865,416973.66955696285,4.522429766328534e9,1.3963127898092974e10
-0.0013999999999999993,0.4110932327068487,0.0004364452363422054,74.63093350688271,13.618964289008705,86719.23839949949,505124.91295590467,8.714545863853415e8,1.576063797882235e10
-0.0014099999999999998,0.4109782187761982,0.00037937679482097125,52.9070438648604,9.463631828058444,-49176.45994715818,250360.31931298203,-2.1820754354385772e8,7.235245272984424e9
-0.0014200000000000003,0.41176409756611654,0.0003571098555084433,47.984387179555796,8.194053683745123,221722.00014345895,193787.4512547202,-1.4031291965860915e9,5.620366660380495e9
-0.0014299999999999998,0.412327739334361,0.0004291827796526415,67.9163595615875,14.590045933029034,-1.0968943890634787e6,547807.549495837,2.106693873643644e10,1.6053054964293335e10
-0.0014400000000000003,0.41408191164094105,0.00033834095278279376,42.154150933450985,7.8198680135054,-84589.11044708584,243582.16791336646,1.0277511210425847e9,6.294592594601986e9
-0.0014500000000000008,0.4139030068210979,0.0004543996302807378,76.48017846081142,12.39624922297945,301906.89810777496,368839.1468393847,-1.3183713889881989e10,1.4283823423899982e10
-0.0014599999999999995,0.41428997557937214,0.000442500751033057,71.12310920435617,11.926437682693026,-150503.01363623264,377749.7439055962,-6.843684597240831e9,1.2209006793307674e10
-0.00147,0.41484411702224605,0.00044620354342873956,74.22146789050662,12.014190101191637,-582.6979003092137,388910.6333636662,-1.6541561731858929e10,1.2148781014203154e10
-0.0014800000000000004,0.41583533241027903,0.000375624867276133,55.692780053468674,9.58606574653052,535755.9114362214,279958.50271804427,-1.5357667430141163e9,8.425694566894522e9
-0.0014899999999999991,0.41612026322089896,0.0004793342958317356,83.81430082176254,12.20504991749404,-485918.1901702559,360851.5992282822,-2.8583085686563198e10,1.7662214551749664e10
-0.0014999999999999996,0.41661108298378574,0.0003874368242616367,58.14031142506736,10.284859257485234,74653.21458351339,292803.08106264396,-2.37583350028623e9,1.0047709243231266e10
-0.00151,0.417752373987735,0.0004324309122824991,71.95977144811175,11.703791426472295,208540.45901703998,356733.25059678,-1.330985005827296e10,1.3262791237865503e10
-0.0015199999999999997,0.4185052289050367,0.00037773711795655127,56.07726072620024,8.871977202158288,-42446.96994621964,217323.9176236479,-9.542340960647047e9,6.836726603833276e9
-0.0015300000000000001,0.41870694889979326,0.0003873902879865533,60.95932421795599,9.787737968850774,23307.200074039647,266950.02303832356,-8.681447934520775e9,8.879620782177195e9
-0.0015400000000000006,0.42009698660424943,0.0003221440216791663,40.401920211411976,7.191320349412503,36336.02956759634,192878.77039935955,9.209510739442612e7,4.443418716965316e9
-0.001550000000000001,0.4201450322084341,0.0003892529190662308,57.96649979326884,9.715493457620397,406798.72683592,289602.51864887704,-4.0776912294410944e9,7.991601354386292e9
-0.0015599999999999998,0.42034261602194545,0.00037969327284645383,56.472474535919616,9.315726044900169,-294871.0091192599,220205.6280941238,-6.058554958501046e9,7.972998417121101e9
-0.0015700000000000002,0.4213289657128185,0.00036278213150514854,50.30025068665224,8.752949490758244,53073.351914417864,172367.53524768382,-4.1535001357575836e9,6.348433334011046e9
-0.0015800000000000007,0.42190495482739443,0.0004044601687824781,57.759188995243214,9.942054002459356,-9602.928990587407,241928.15697415828,-3.0423084400011773e9,7.594865580498194e9
-0.0015899999999999994,0.4227716412797067,0.0003933413744498307,57.52450655552312,9.47129556770406,168777.83936934386,202119.39255504397,-6.0936782961796465e9,8.235076129917385e9
-0.0015999999999999999,0.42338187462983023,0.0004000995476157932,55.6998583464634,8.354040712994916,-186975.76244044318,239090.22523623495,-1.1111049585618456e10,7.409872732000241e9
-0.0016100000000000003,0.423990065719446,0.00034248962061798655,44.928234764654036,7.208081851910559,142128.72604510098,144884.12570123974,-5.816676893629816e9,5.097988130121537e9
-0.00162,0.42452452359370574,0.00039425325221384465,63.15085993208685,10.19017514672999,157386.02973383316,253123.30540117508,-9.273705775008673e9,9.101888362448957e9
-0.0016300000000000004,0.42522672442904985,0.00032584715218300615,41.12081617557892,6.612413308606955,-50826.180210271,145481.25740179917,-4.512792372973141e9,4.061142924605548e9
-0.0016400000000000008,0.425665832813914,0.0003877284377112574,54.10701786877688,10.874575230729594,130616.96137090038,322536.82589973893,6.823056284025999e9,8.514944094194124e9
-0.0016499999999999996,0.42628382877585075,0.0003917301071118585,58.98870804113084,11.088284743180646,312368.6455107171,267437.721270419,-1.4775817661552699e9,9.710774912101967e9
-0.00166,0.42704869758392267,0.00044357196046038475,72.44111923011388,12.083723201153376,523224.66019208636,302319.7168512068,-1.016891468172191e10,1.3608700561338816e10
-0.0016700000000000005,0.42751158791220717,0.00036736326808666154,51.16571359986718,7.293742219406317,20570.366895171846,202883.09917578442,-1.143046360612274e10,6.26626779163611e9
-0.0016799999999999992,0.428330136599624,0.00038082549397346516,55.089600827434126,6.825854581107523,-217124.31937269075,188334.76712601393,-1.840264667627045e10,7.45987695868551e9
-0.0016899999999999997,0.4283769050660894,0.00039867474893510427,60.026952052735986,10.670997197798796,-70483.8655299797,396604.2135938546,1.3933193734808686e8,1.1843768545117579e10
-0.0017000000000000001,0.4290496780473209,0.00038015911172455233,59.36788095509328,9.618823977538367,-82311.42417950134,216140.08778615834,-1.104710948176739e10,8.5438450089294615e9
-0.0017099999999999997,0.42898327682262377,0.00035379283499138454,51.753918267463455,9.058788930568289,185800.6130651355,234910.6957344599,-4.52049899482355e9,6.29156094767905e9
-0.0017200000000000002,0.4304729794015923,0.0004458171504366822,75.84457587577647,14.350333408788103,708766.1219092763,454378.47398806625,8.386556464880236e9,1.6404537596239902e10
-0.0017300000000000006,0.4314467293892995,0.00040505072417200714,60.8874806648852,8.658725550199094,49149.19447116778,216238.72383945,-1.5607154354283472e10,8.729206911233803e9
-0.0017399999999999994,0.43160792872658627,0.0003824005757830123,54.33224964015734,10.714246635381343,197265.45820430428,277168.9537114422,4.015669236394017e9,7.504086241218622e9
-0.0017499999999999998,0.4319173371670443,0.00035847347577326453,49.01368721405643,8.652670182474143,-21795.361150136792,196413.668948466,-1.1185199163054483e9,5.725220153869574e9
-0.0017600000000000003,0.4336642931112287,0.0003512250580255843,48.183648140632116,7.601720406013827,-254160.30800935873,165230.56948019486,-7.794018149260361e9,6.106614361931446e9
-0.0017699999999999999,0.4331939902931856,0.00039481036609869004,62.32971760682667,10.213687663512617,540828.030302713,298211.127035962,-9.938230300728237e9,9.64454364852011e9
-0.0017799999999999995,0.4338295563980181,0.0003499502843811162,46.82949315967624,7.888935361647397,222629.44214393164,226217.9069879691,-5.2283138691985e9,6.401252489235848e9
-0.00179,0.4347825083347969,0.0003668443146810142,49.98938374211193,7.659084610741335,-201335.9713135811,190949.43907373166,-9.362380167824142e9,6.291144413513387e9
-0.0018000000000000004,0.43557958916103556,0.0004031223224917301,57.30594861478919,8.029831048728232,135592.35862036364,227463.2026473295,-1.605649058938296e10,7.715600927532637e9
-0.00181,0.4355936011644457,0.0003821784944943589,55.46562449960206,11.225892712215852,338654.55852932646,297274.1126666831,3.3111711092819905e9,8.945949667342215e9
-0.0018200000000000004,0.43567173883333077,0.000382203847296047,57.763711987237144,9.611858335588424,-166523.61422072857,246171.34289168185,-7.940439746132e9,7.770658225366134e9
-0.001830000000000001,0.4369777931363123,0.0003464052451586176,43.71223372313667,7.775259350783896,-362954.92912573117,187483.95332182004,-7.034529035751208e8,5.154308137686997e9
-0.0018399999999999996,0.4370323891594905,0.0004172149199976635,65.21967257527444,12.134914759452872,-253588.12244133634,315918.8892773503,-3.635508202755119e9,1.0482850040790197e10
-0.00185,0.4382565415806722,0.00037769718748058506,50.75057227825779,8.791250168357633,-98506.32515375872,194019.31229806627,-1.7737908133874638e9,6.6250235538514385e9
-0.0018600000000000005,0.4379295697745358,0.0004006792944796916,61.93099833854103,8.375316235728073,-194902.2377648258,229005.0636575046,-1.753720178051471e10,8.964454530619415e9
-0.0018700000000000001,0.4381541970652748,0.0003901086633113236,58.212447912697485,10.512856178658776,51515.036605498135,310291.7596989693,-2.7592314550886364e9,8.552966425917644e9
-0.0018799999999999997,0.4403727410282894,0.0003164770907641549,38.02491704177767,5.871636899797295,-40837.85583681738,129612.70998896605,-4.894887035100301e9,3.1913243880745087e9
-0.0018900000000000002,0.4403926930328882,0.00034782393379457414,45.50755804028845,8.16375966196991,-172135.11545262454,219107.07091987168,-1.5840631573736258e9,6.844716893381026e9
-0.0018999999999999998,0.4411129594702169,0.00036141961547918685,50.363809391878185,7.625786066536105,163529.79916063874,192301.60706645812,-8.694207543205696e9,5.893258513500718e9
-0.0019100000000000002,0.4412924675680496,0.0003862677552266848,57.16998471871452,9.717871151487842,-39616.69115094395,296369.4315829401,-4.738601490188576e9,9.006569511752218e9
-0.0019200000000000007,0.4426644518705295,0.0004034437069905368,58.58103947900424,10.823921469307805,-825.4649256116314,310840.7691574589,6.708995935459782e9,8.085836463615824e9
-0.0019299999999999994,0.4415836569136158,0.0003519776514039851,45.22366460520449,6.780351687322207,-192276.81848633505,155405.71188916528,-7.849661421749023e9,4.6988814875206e9
-0.0019399999999999999,0.4426395268075725,0.0004008854661349417,61.0148175538285,9.614511992938946,-496029.11462517973,293374.55787718756,-1.0807551924155596e10,1.1126566875785303e10
-0.0019500000000000003,0.44374319539121976,0.00034592285189482077,46.646764223383755,8.277681992961934,116765.65983563397,164291.0629484512,-2.5298128520674253e9,5.498590540285993e9
-0.00196,0.4434574931761412,0.000317656373330719,37.99267795728219,6.955458053474146,-5412.619854469882,196840.29969297213,-5.230453346545774e8,5.551386008968176e9
-0.0019699999999999995,0.445099653428923,0.000389648470234086,64.07388742350079,10.069503188130055,-241403.5278137818,248856.46179998666,-8.932748762608484e9,9.787300275197289e9
-0.00198,0.44492721164767424,0.0003974888106465623,55.29704168188287,10.188062552027494,-439795.0827453425,307509.8285248806,2.8854796008653164e9,9.51695297077885e9
-0.0019899999999999996,0.4446535651039608,0.0003646584034407976,50.96476523954644,8.570765889304138,-210534.51932195039,221039.784151336,-3.745147372610264e9,5.746244784352082e9
-0.002,0.4459464931358497,0.0003584258144012213,50.517049488132045,7.862910284407905,-118089.10968126227,160528.35479288676,-9.27491814083146e9,6.331248155381918e9
-0.0020100000000000005,0.4460681617333943,0.00034557696652079704,44.2056591261394,6.909749610272142,-105442.81497490338,147035.0619889649,-6.492676729331757e9,4.691059730835933e9
-0.0020199999999999992,0.4480636606472397,0.0003682098281244755,50.64347071896455,9.860131703590191,601442.717248421,318017.6714604553,3.9714008120726643e9,9.827825142032717e9
-0.0020299999999999997,0.44714638888785657,0.00038250038289430304,54.361629920913046,10.853288416059229,-377513.4448298484,436866.34387540875,6.217792883063173e9,1.5011715202647366e10
-0.00204,0.44796003552132696,0.00038965877147915105,56.77197267983275,9.231271146814063,351519.581929988,210916.90773482702,-8.965001907106739e9,8.545324049501399e9
-0.0020500000000000006,0.4486072432602933,0.00044926895263412524,75.14726699305348,11.279402640151057,-485408.91396909155,311025.17405393434,-1.9272976551884556e10,1.4929797629230091e10
-0.00206,0.44892075098687,0.00038256837583023663,56.91451486933887,10.730982506367525,-164315.19243235767,290999.4240944152,1.8328578268709207e9,8.231460900328987e9
-0.00207,0.4497600577117974,0.00037465500303153476,55.77567915373662,10.12595758462937,-284426.5512377306,308094.83485849923,6.042443752031149e8,9.039399361509264e9
-0.0020800000000000003,0.4508658527187042,0.0004079257398213035,61.92888151195021,11.133490488787226,-32386.60422120788,280361.698740258,2.284077333937342e8,9.516666968748598e9
-0.00209,0.4511340061303595,0.0003268058191392556,39.61667454529513,6.000857775030874,14143.646918098542,151863.5648627759,-5.038195548472426e9,3.542572641122819e9
-0.0021000000000000003,0.4507472038293075,0.00034904176079230065,44.44210903681955,7.619508473862845,176562.30157942715,175227.12969426595,-2.1386308914808686e9,5.361836488876662e9
-0.0021100000000000008,0.4511774152630874,0.00035150062704480164,48.82723202073258,8.377036865241301,-114259.94271493878,200818.10785751592,-5.367930891412343e9,5.431012023786607e9
-0.0021199999999999995,0.45171303068941293,0.000382674514068851,60.79254837739401,10.913801442272852,-213952.8792365034,285881.8266242896,-2.1476588418089747e9,9.365986063709114e9
-0.00213,0.45237359831287943,0.0003172985058355269,39.27265261318586,5.6736721608229965,-43380.04014966298,124426.15443201824,-6.651653412277191e9,3.427366585321967e9
-0.0021400000000000004,0.45277872704152916,0.0003858220442957041,52.306940334113214,7.672660324938799,74709.13447404213,188174.90120220158,-9.916453643823214e9,6.489919159629901e9
-0.00215,0.45338237123799285,0.0002945779152180436,32.972004848036185,5.405689293782421,-22381.91221497086,91368.92257157543,-2.9228580273129196e9,2.544105988467649e9
-0.0021600000000000005,0.45403980816972866,0.00029939317738556025,33.65491158273768,7.6733955033179635,275223.83348098607,205652.024805117,7.118568688894484e9,4.1911701105228043e9
-0.00217,0.45486204128176544,0.0003606026465068491,51.442089876942966,8.421883260453972,146484.29423481977,220906.51081084428,-6.864994070190121e9,6.373163536926206e9
-0.0021799999999999996,0.45515782381625947,0.0003605219353496569,52.36475136959108,10.227179584753257,139871.94716520375,305756.4001553558,3.7026969010879292e9,7.932059596432513e9
-0.00219,0.45615337161000286,0.0004087544242140817,61.09615916350943,9.540026780699936,194896.33101481284,278121.1550298907,-1.0374554566128534e10,9.495254923942074e9
-0.0022000000000000006,0.45652402174573004,0.0003571187728319079,47.05528678555779,7.176022534461353,5044.729985912627,185063.54199501735,-6.976175683838657e9,5.509567017524333e9
-0.0022099999999999993,0.4561117629338478,0.00038147233741321206,54.14232706022236,8.050671941872613,-294925.16926228744,206628.5744582545,-1.0603078641256712e10,7.075185652809479e9
-0.0022199999999999998,0.45696346187762527,0.00029979282690389405,33.77110336844942,5.635158794588275,-76591.97548982818,109209.38645001572,-2.046537344034374e9,2.644735155094476e9
-0.00223,0.4576133404126867,0.000356071405456675,48.047451162715774,9.149202425314183,-226376.10912212834,247491.93664963267,3.310343717574876e9,5.535860923162534e9
-0.00224,0.45793648097492046,0.000341823906643156,44.919209539348735,6.637679182314129,-17597.028299675534,170961.46597199613,-7.169448978800733e9,4.709227809764902e9
-0.0022500000000000003,0.4585297946154627,0.00033284884972403534,42.578506961854245,8.667037769562436,-170645.54544284556,275777.4880228135,6.119185793491263e9,8.250543195169657e9
-0.00226,0.4595396707366208,0.0003234551652654705,42.830067263949864,6.7541262710219385,-48362.18523539195,168263.37677720323,-5.598457448910173e9,4.753534051885547e9
-0.0022699999999999994,0.45893447284953925,0.0003305158653111406,41.963336547363404,5.472344162032975,66424.84027939013,113250.5989002131,-1.051043291314113e10,4.506553285862164e9
-0.00228,0.4598471746463611,0.0003403122261496715,43.36908213672196,9.269069887133629,-296827.40423537244,237969.36589072758,6.78948237777273e9,5.855051323911326e9
-0.0022900000000000004,0.46042363964153166,0.0003275961046301832,42.441292117457515,7.024962137827622,-128526.81469393383,148588.8121719612,-5.131598347945817e9,4.347863661026883e9
-0.002300000000000001,0.46143319211952355,0.00036769798258488374,57.096584399145904,7.3388122690622355,-37850.87663032404,175739.98392955854,-1.992590517838864e10,8.023505279254334e9
-0.0023099999999999996,0.4610631033695688,0.00035994010435120503,47.326350910647534,9.385095326314756,-203148.5278976693,246408.8835629788,5.465297162178667e9,6.400267967120071e9
-0.00232,0.46154631951168157,0.0003044939954731236,34.895094444594136,5.751755176566978,323467.1739447778,118532.7961896492,-2.662595158157687e9,3.819931957738869e9
-0.0023300000000000005,0.46213442783996855,0.0003420398077988241,44.15606223487764,6.90522322557876,90898.71799678965,133669.7700772279,-6.72369167322365e9,5.1436906595755625e9
-0.00234,0.46298795129255477,0.0003543687638407184,48.96309719842845,7.625368241636555,-168983.85452217775,194515.8650390653,-5.333477157000052e9,5.662213963492422e9
-0.0023500000000000005,0.46272911981107856,0.0003765622414579398,55.65703740200131,12.685754737240206,-544654.1746207484,531494.3194229717,1.7106227423722973e10,2.078951289972941e10
-0.00236,0.46401125148915134,0.00032103071799426385,39.150062833251795,5.336234502228711,95022.10019761164,103147.45095648034,-8.657940284610594e9,4.0983367334822717e9
-0.0023699999999999997,0.46362006267660905,0.0003177498652030434,38.41410541486951,6.3146772383490175,181224.57706979557,116004.80577430653,-4.411933221048047e9,3.928425980839218e9
-0.00238,0.46461050924568464,0.00027599311933115925,28.25607016392131,5.0468494147675536,-5641.977119801285,95314.82368502881,-3.714803908186213e7,1.8630671335831714e9
-0.0023900000000000006,0.46531622138700884,0.00034265660941942095,44.95814542459272,7.7015828742396595,-314661.3496106667,197642.8683334791,-3.4674424277023177e9,4.816816036441064e9
-0.0023999999999999994,0.4653591420360529,0.00028899741399334724,31.38986839448743,5.3291507135053084,49519.490814641365,117318.53598162226,-2.918138033857322e8,2.5118089918529716e9
-0.00241,0.46576593589197585,0.00033618542130000814,41.66598744902263,7.546375925113232,-168317.8275789604,178640.74569538655,-9.285111307994403e8,4.757074932075363e9
-0.0024200000000000003,0.46645965335272027,0.00033911701551155043,44.88325427407236,7.662233465093228,-98760.77983284723,170233.43364635945,-3.217337238355287e9,4.537914828499849e9
-0.00243,0.4663738897714704,0.0003576464712343915,51.04639284392433,9.358902412409307,-404868.3857081876,261697.2254679883,-9.318500269859433e7,7.74074988154174e9
-0.0024400000000000003,0.46719034677702287,0.0003228557311897134,37.65101269340649,5.103487581196901,-79875.57433043083,100405.23416414956,-8.142953938920653e9,3.7196328240406785e9
-0.002450000000000001,0.46756462490585676,0.0003805606650266223,51.13517900822241,7.275300275770985,-47030.7438461002,199326.99309929757,-1.1075782837895504e10,5.902558355532492e9
-0.0024599999999999995,0.46764690462888736,0.0003433825671696837,43.862777235950915,6.727197106303425,140357.6011504224,135337.5555430438,-6.726222142463241e9,5.012836727818952e9
-0.00247,0.46815109704008245,0.0003282277633888842,38.3807648842242,6.288202089386818,-110360.19315349462,112881.59768615657,-3.445105165240902e9,3.7458005321123624e9
-0.0024800000000000004,0.46891038886635783,0.00030355732393299315,35.143653539945724,9.499635841458234,-462532.6057767218,394290.84426377265,1.5179046930556152e10,1.425069987107698e10
-0.002489999999999999,0.4692380155525577,0.0003387576709784744,44.84027657000808,7.191916530950314,-104967.97233299975,152183.09876160274,-4.871342968877621e9,4.869556570220108e9
-0.0024999999999999996,0.4699576524014995,0.00032740583613549294,40.06795021738455,7.703405873873447,-290923.97605851013,198934.21155644316,2.5846860653172154e9,4.411732345659994e9
-0.00251,0.47005777668566656,0.0003204028392810478,37.93257174281599,8.099472366238512,-27556.500777463567,255365.18292886537,5.668958763857266e9,6.539868784911244e9
-0.0025199999999999997,0.47084646647631023,0.00031419602701959087,38.14639727350274,5.692728174426601,166524.8557320149,140530.5921927162,-5.252629472812962e9,3.8028762674844174e9
-0.00253,0.47147053353153423,0.00036266512164983563,49.35841634856287,6.9871102766368205,-296367.2030185634,173457.83735477136,-1.1182966883411734e10,6.101759709122061e9
-0.0025400000000000006,0.4710945129608268,0.0003490267481789398,45.26122259419546,6.213811422856597,-171046.74522457822,152771.60572825285,-1.0454296019376966e10,4.614027637048172e9
-0.00255,0.47221372445555376,0.0003713575909352966,51.552474389128136,7.905066384674741,-44828.6556273676,183892.07518284718,-8.522896620747119e9,5.950896134868173e9
-0.0025599999999999998,0.47250161519311035,0.00034971404936970146,44.533982827054466,7.740552491333027,90062.82810799594,142268.12425802997,-3.82611212884449e9,4.927898536085238e9
-0.0025700000000000002,0.4732947724513953,0.00033809009295482514,44.10550907124891,7.8852526256090085,-31472.872266897793,190621.53306478323,-1.5692813712461357e9,5.1302142686050625e9
-0.0025800000000000007,0.47362055279677756,0.00031132837417123906,36.96065406502153,7.131179813381523,-400123.5287623924,216191.7400986939,2.605544917802817e9,5.775116044755744e9
-0.0025899999999999994,0.4740907149918407,0.00033908495634914877,40.025483366845904,5.65085770926568,93400.37737670218,123056.63812448886,-7.998294791082783e9,3.8876065978782907e9
-0.0026,0.47462933738774665,0.0003194282979779926,40.804078377857024,6.45897191547556,-153299.4896081189,127895.07854191925,-4.114236053602381e9,4.1363538231751246e9
-0.0026100000000000003,0.47472951750403175,0.0003519376889341435,45.04031108914944,5.812746740404687,72326.07759806518,151118.6137211299,-1.0955197507585724e10,4.648994950663031e9
-0.00262,0.4744023788939627,0.0003468204503312191,46.16749899526541,6.990900794860924,179053.61658638806,180707.90400347364,-7.789604150983746e9,5.245256566870844e9
-0.0026300000000000004,0.475604746701727,0.0003185824952040244,35.66769977890533,4.802511309440962,-39796.733890734504,98766.33855715927,-6.757741620665119e9,2.953789831886087e9
-0.002640000000000001,0.47596341622969385,0.00037261414317838127,55.108117774168946,9.150919385699225,327017.2580308924,221541.97647658887,-5.03504557541779e9,7.622680497194214e9
-0.0026499999999999996,0.4762195574335383,0.00035271355483448494,47.45959217332926,7.588345360011844,272801.6594749886,164071.43861962485,-6.504219315720117e9,5.773267795749913e9
-0.00266,0.47732862145079513,0.00028885270657304045,32.23083010250438,5.80598035168641,30385.155935059163,110458.87162711685,-1.2218521290493758e9,2.580478905246237e9
-0.0026700000000000005,0.47706016346599983,0.0003681872804926448,50.15474164969845,10.786720172293618,-221670.57088211042,356448.0396411535,9.324740552342327e9,9.449300269182667e9
-0.0026799999999999992,0.477000557781455,0.0002868326278864397,29.378092576953975,5.3125235228603325,-45608.92037408216,109716.89756880183,-7.860560666915795e8,2.240626738835111e9
-0.0026899999999999997,0.4771490995211528,0.00029853916153644276,35.029314214522316,5.679606482177836,24122.122703599805,102953.08953818063,-4.039916769022292e9,2.8537713116297145e9
-0.0027,0.4788153808143944,0.00033323555995207546,44.20167065076691,6.569561706832865,-155517.39282126917,155988.55905225076,-6.853856988468073e9,4.638641860007991e9
-0.0027099999999999997,0.478724140258419,0.00025836915920215265,25.44719396415075,4.652172144950873,146259.26092596437,100415.37112046855,1.447374840993694e8,1.9365015179157722e9
-0.00272,0.47981909576351545,0.00034881935496761,43.30208177659401,7.32058515807382,-121578.1454294347,178738.89385337295,-3.236919995010608e9,5.044778322891264e9
-0.0027300000000000007,0.47989645821503074,0.0003439478528520038,44.89746322690994,6.0733354294084805,-7126.1183953111995,134942.1857219881,-9.881312387192202e9,4.809452311693815e9
-0.0027399999999999994,0.4796930612411851,0.0003361031771600486,40.11461830422651,6.870670074111428,189966.9800257692,171171.88009339603,-7.926698836720221e8,4.251598337277497e9
-0.00275,0.4806794004321763,0.0003403744985437854,42.985212045134574,5.366120154894708,22978.554077474095,130514.51850029753,-1.1046644295947197e10,4.2938761640367994e9
-0.0027600000000000003,0.4805935968784988,0.00037506267405769297,52.24328556284398,6.657117678542956,124221.37379245236,179450.7198171635,-1.603311020668519e10,6.500230993518789e9
-0.00277,0.48127858443053395,0.0003065213028530549,37.19541223932918,5.401105427653872,1982.6231365292515,105379.36770707314,-5.313349365055117e9,3.4021040467192388e9
-0.0027799999999999995,0.4817071078152828,0.0003775072001154517,56.05764133086337,8.564586171006532,-155888.04739319792,192792.33794832093,-9.543965059242851e9,7.542195676535122e9
-0.00279,0.48231919645232657,0.00026876069900769726,28.630241206941605,4.880318854646565,-77397.37834711862,91213.64585829168,-1.0079854064495413e9,2.053619207434954e9
-0.0028000000000000004,0.4829472109156366,0.0004143309689643589,67.52090359252412,9.552698986098271,-369183.86037839524,243113.19143845208,-2.1470325022670506e10,1.1981052040747892e10
-0.00281,0.48305555352625756,0.00031952303746327515,40.570522577402556,7.172716447193703,-111503.3488261423,195387.6586118261,-2.8104033676199484e9,4.776898868921798e9
-0.0028200000000000005,0.4830608639395833,0.00033456627130748425,41.9537899982234,8.808812469245908,176043.13567410858,244026.6449758601,6.62351808043674e9,6.486178474663423e9
-0.00283,0.4836707457384036,0.00039296616898316927,54.53376874594929,8.329289625885172,34869.37927532487,228661.88751218963,-7.622415534066718e9,7.609340472500456e9
-0.0028399999999999996,0.4839392277703977,0.0003116179563708439,35.14012536518301,6.910427505011214,53266.40658106861,149078.73391892083,2.8945221048649154e9,2.9914709639339457e9
-0.002850000000000001,0.48536390465303336,0.0003282565375582475,41.83366497272424,8.244106425899213,302285.49739295285,236629.5003310906,3.150510798491927e9,6.33623760295892e9
-0.0028600000000000006,0.4858810128785501,0.0002934271279676913,32.447677310496246,5.931725472011089,141049.8255698347,118066.36744520771,-1.4222331543924835e7,2.723312603096735e9
-0.00287,0.4853201007914592,0.0002825498739322424,32.23912363516886,5.4769974921290885,95573.89780748771,114890.47488386989,-1.5937150167629876e9,2.757951500530643e9
-0.0028799999999999997,0.48592034345507745,0.00033197942207123575,43.01225739643967,8.548858539897497,233259.8705796694,256902.3751013081,6.335740452433908e9,6.177377289582662e9
-0.002890000000000001,0.4856903175277886,0.0003236746130682483,39.46940375600265,6.017061890037705,-106290.48463729981,124526.0964890097,-5.675592971168311e9,3.8083056813217235e9
-0.002899999999999999,0.4863730777889565,0.0003132086525052417,35.29243457023439,4.844725134898881,14613.252589702535,90707.94769097776,-6.379540354866665e9,3.144323177762779e9
-0.0029100000000000003,0.48713669648400376,0.00029596581181157264,29.396057072623517,5.9782854567523,-213223.07408921915,157243.67689295422,1.7182427503049338e9,3.1070045469683356e9
-0.00292,0.4874547171393251,0.00029963686624091227,32.902320158916524,4.636312646798654,-15552.369468675395,85425.30314642053,-5.122665198048729e9,2.6842996912668624e9
-0.0029299999999999994,0.4875529650448472,0.00030113771476109074,35.01601640212021,6.244701723322851,61580.74995007429,126520.09518892194,-6.843059332719203e8,3.1919519191530056e9
-0.0029400000000000008,0.4883786197459533,0.00029479038210423585,32.34018184746027,4.542044332170044,21257.126673495513,93489.67434141415,-4.343999814090836e9,2.5378587425275965e9
-0.0029500000000000004,0.4893776635830394,0.00027725417862077827,29.158799834895873,4.190836499237408,-9445.778498245532,74074.68151078638,-3.7791335666742277e9,2.0525286255126595e9
-0.00296,0.4888156614869177,0.00028478786556199913,28.99377419926472,5.3182060037328265,-107884.72327954115,114139.0080524954,2.4204922095572144e8,2.2522103144089894e9
-0.0029699999999999996,0.48951896493546543,0.0003080156255962944,36.65361465989633,6.853480472156307,-2941.3890360579485,160223.7941668329,2.5827876729561207e8,3.3270431545637984e9
-0.002980000000000001,0.4894023191626197,0.0003031672141190251,33.30472784886127,9.886408706394112,-556205.1684060447,490968.4198010986,2.1666398172936058e10,2.1600291511654785e10
-0.0029899999999999987,0.4899086354977574,0.0002930258212769536,31.81925772036233,5.135193040865362,6223.514436917913,88499.68965859621,-2.8004118018173356e9,2.4677379510956097e9
-0.003,0.49056917808282174,0.0003262498878095516,39.83878713759006,8.211262213765352,-305807.6971385847,224913.74872917228,5.019084842576688e9,5.476350963242821e9
-0.0030099999999999997,0.4907575667003716,0.0002873100207710558,31.809526274889837,5.739662477836152,210595.18240236954,153183.2473653958,-2.1088275838575825e8,3.7393698862081594e9
-0.003020000000000001,0.491259358876754,0.0003082008262224923,33.845661176131635,5.841507046153485,-180605.54309385133,134395.66014326768,-2.1856248369578576e9,2.9748379231581483e9
-0.0030300000000000006,0.4914298935790602,0.00033648126829063853,38.423266484468876,5.705872402591318,-79011.17102317094,125976.35094805871,-6.170656620089621e9,3.556838552972381e9
-0.00304,0.4923159177743275,0.00027151062334485645,27.306544649972693,5.041740734484695,-64659.43191864118,88805.26446377247,8.269322761567954e8,1.9110049600598218e9
-0.0030499999999999998,0.4921974789574818,0.0003399297105249631,41.82406001087688,6.063305371432843,107255.53622514123,133148.77242823938,-6.899502805912512e9,4.222373421708171e9
-0.0030599999999999994,0.4927891794587488,0.00034211014264032014,42.58263945773342,6.6401125727136865,-55343.97756972386,149928.63337608438,-6.425796818893725e9,4.42390904986699e9
-0.0030700000000000007,0.49319714790566405,0.00031633228519192423,38.0527307508057,5.799761527000368,132521.9963599702,123093.85489249325,-4.780979730863594e9,3.790708595780501e9
-0.0030800000000000003,0.49404627133302725,0.00030952025908412013,36.48896416139212,5.0112560482049755,76599.01272373086,103334.12053299407,-7.241857905576458e9,3.4130141242943783e9
-0.00309,0.4934874186011414,0.0002905808519399204,33.49058530027447,6.205437213608459,222649.3463033703,156615.53618223767,-1.827928169402768e8,3.798099579597348e9
-0.0030999999999999995,0.4945250599141688,0.0003150505796656651,36.06970993391721,5.780676534980148,-153105.54699042582,116186.73897499783,-4.303319059674267e9,3.210409161157807e9
-0.003110000000000001,0.49470350299003546,0.00036378381747224014,47.055499824650504,9.213156136945083,-78844.90594118029,246371.93638311754,3.327681785114052e9,6.509434739792838e9
-0.0031200000000000004,0.49534738652962357,0.00033769070933252325,45.65125546731225,9.54414646190466,-388002.2930416501,286052.3605627248,7.307782485207266e9,8.006801789326593e9
-0.00313,0.49561814648533925,0.00030881656054131265,40.13676261213661,6.66740241758992,-129605.04708371412,140804.19807700888,-3.0914376620667796e9,4.023577307534173e9
-0.0031400000000000013,0.4959818052810824,0.00030546518259352845,36.2245195732497,6.278127714302756,-36722.072988079904,131621.37501954308,-1.6738035262916913e9,3.227167402542079e9
-0.003149999999999999,0.4959219780721676,0.0003411152367914451,44.555483576019164,7.832094988495569,113660.55715945041,182878.1642060141,-7.538165819620777e8,4.714971766134869e9
-0.0031600000000000005,0.49628359971384545,0.00030468168265114124,33.789701033786045,5.395288302494371,218492.824271157,120914.65293264226,-3.1997870295828876e9,3.1164473522605605e9
-0.00317,0.49697375801973726,0.00034853422296654617,46.87188524230694,6.187939372898171,22884.17372871843,146791.298635526,-1.1028711695444824e10,4.895893263475133e9
-0.0031799999999999997,0.4973740602985492,0.00031644239128875016,38.936343187061766,7.744703386158683,342992.74397779495,199557.37304142799,3.0033671619020815e9,4.638228018828552e9
-0.0031899999999999993,0.4977790044386749,0.00034533941560315373,42.45603400301595,6.227105404460185,-78521.53183269873,150717.19221124117,-7.595323877500246e9,4.1644588143700047e9
-0.0032000000000000006,0.4983484612251785,0.00030727152636476717,35.9183702145168,5.846957036539936,-146691.81325670492,109173.39779922331,-2.9065055196842833e9,3.49360539359323e9
-0.00321,0.49831629391458293,0.0003287097185660356,41.22774365127009,7.242418309318596,-86684.1890754461,164513.03305231908,-9.161457799652439e8,4.068481047997948e9
-0.0032199999999999998,0.4990693735145752,0.00033502705016640776,43.67254896018954,7.339761242795594,-106335.25227646646,170349.41510829295,-4.480406136288369e9,4.516989777980172e9
-0.003230000000000001,0.49916522129618596,0.0002862510926168209,29.122676108661224,4.865702130767991,-150312.26593392054,107737.20715107876,-1.575975172073533e9,2.411352554545076e9
-0.003239999999999999,0.49969566895171774,0.000298426557453611,34.53198862296476,6.891005747138499,111170.737377543,186020.40316975702,3.0481556156061788e9,4.2396575329728703e9
-0.0032500000000000003,0.49974544772331275,0.0002928803733494036,30.705331243047915,5.594457169319655,-126897.89529726608,135869.28003005634,8.656096134034383e7,2.504772225739975e9
-0.00326,0.4999127129590035,0.000268413293891376,25.586685484406438,3.8273546085759302,-150016.79497921374,62845.76277853366,-2.6239148762902346e9,1.8624023772209191e9
-0.003270000000000001,0.5007302274355891,0.00028322370620036477,30.83462332121938,5.2349755395313915,-31320.199591447312,120443.65956623529,-1.2324067717865465e9,2.490656789418464e9
-0.003279999999999999,0.5010985373840198,0.00031346459934741914,39.08287735554898,5.4652756388363954,18483.244823939633,106399.5842246923,-6.915457696252016e9,3.800494266626558e9
-0.0032900000000000004,0.5020420312354812,0.00031368007684085133,38.91507336340275,7.074962896348789,-134531.03951660343,189717.13427552168,1.908886522255236e9,4.1982994910884647e9
-0.0033,0.5018561980337607,0.00030497351634589464,36.81512768098182,8.11579628212725,-68168.92996177191,256274.46172080573,6.416643733866267e9,7.723864601535764e9
-0.0033099999999999996,0.5018470922509857,0.00027507286852072535,27.60573914212515,3.89913474389671,29111.52263669289,71349.68660710161,-3.4244085823948402e9,1.7564937762661073e9
-0.003320000000000001,0.5022506112581565,0.0003098412167992145,34.25282158808459,5.321514474427978,-115954.44949238615,113080.14949896937,-4.686898500103993e9,2.909439592817121e9
-0.0033300000000000005,0.5024648373910221,0.00026945753770816745,25.964644683445623,5.276501065294897,-75097.9113573232,127732.250678436,1.9013273885153124e9,2.767010861242073e9
-0.00334,0.5028227367120343,0.0002573250239271056,26.040112137976948,4.322630166432639,-33520.67344606294,71249.17389254694,-1.880952073147435e9,1.6071736489284256e9
-0.0033499999999999997,0.5033792095802049,0.00032154640203990454,38.57733959785538,7.472256891496395,-9873.134675329204,236167.09361098203,4.748537663233489e9,5.650870325250531e9
-0.003360000000000001,0.5038734481947531,0.0003038080066661271,34.232765188237664,5.402130451132962,148949.64855279226,92518.27499414192,-3.2247270914537473e9,3.00186455266159e9
-0.003369999999999999,0.503943309827896,0.0003161570414026186,37.176470952644266,5.368123770675204,-115214.57445076354,100599.37824299982,-6.027679037693336e9,3.4349767420694065e9
-0.00338,0.5043445930220086,0.00026055686190545315,27.610881024940134,5.061444692408875,-75911.53533642272,104253.94267298533,2.8621033020762014e8,2.307837994166457e9
-0.00339,0.5046191003021788,0.00032792949007587774,39.831284818431975,7.603379980794407,196434.12691513586,168111.3051139409,1.525859875957256e9,3.773869147499519e9
-0.0033999999999999994,0.5047899835191291,0.0003065018097422207,35.75134860354519,6.486701665010568,-170191.5932051031,141299.55932724258,6.838615409149368e8,3.331455029871299e9
-0.0034100000000000007,0.5054420834750136,0.00036152686636368607,50.26403115177481,7.287185281021454,3673.81676704926,170647.13073909178,-1.068321108639746e10,5.995097490279574e9
-0.0034200000000000003,0.505925376875207,0.00030102136801040405,31.6500462482301,6.202023532903637,218330.23443524505,180761.73482790598,2.929770454550326e9,4.822619568594383e9
-0.00343,0.5061555051757828,0.0003530684778474975,46.52534536624098,9.272880241188382,-9456.564470380004,286920.1676426432,5.437329924951862e9,7.755507706627975e9
-0.0034399999999999995,0.5064596213592482,0.0003188729311576867,41.90673308385941,6.691334645896588,103016.72293559999,135351.7883334368,-5.741308529461743e9,4.089988200929745e9
-0.003450000000000001,0.5061971815291642,0.00031874778326668337,40.987382038883894,6.879075940554848,-50293.7551947128,138428.80225564505,-2.552673748735072e9,4.2219329428691397e9
-0.0034600000000000004,0.5074575681399593,0.00030675540856832384,34.30839348151523,6.164363094296701,164530.24301856465,151296.0428904695,-1.3987424769494712e9,3.6914697012482195e9
-0.00347,0.5076278805817732,0.00028534808393568213,29.75195174146609,4.329679973913153,88743.25636199344,72587.43333103003,-3.9100300709943533e9,2.2974470570739403e9
-0.0034799999999999996,0.5084322574122161,0.0003055751458347905,35.21492052667928,5.91593843506025,91257.85947733506,121818.59971894302,-2.848194806348412e9,2.6962999265470157e9
-0.003489999999999999,0.5084166283236287,0.00025694172730869694,24.641252216390782,4.052871541383733,-147855.6977719747,84474.77754139426,-1.2932188002790024e9,1.9360068862020445e9
-0.0035000000000000005,0.5087666997067817,0.00034571429413842206,44.109929239969446,7.337681717842734,75092.6678438675,147893.4922048672,-2.8966599579967465e9,4.478598180406363e9
-0.00351,0.5082846941149003,0.0003184442205809356,37.55028383350851,6.4028892097932895,-122049.02177562828,137495.70250701488,-1.3761009136345282e9,3.51417424769033e9
-0.0035200000000000014,0.5095086990745128,0.00031135545990653297,34.48223395467322,6.172634688735287,-153079.16638443863,124235.46521404001,-4.524680730291409e8,2.9036890860561533e9
-0.0035299999999999993,0.5096559530937118,0.00028517412761098104,31.050324726286306,5.039299975394575,43885.83434195944,85077.19411057679,-2.528533688923805e9,2.245148709565048e9
-0.0035400000000000006,0.5097118125087343,0.0002703445499597334,28.53857669495756,4.307036686883175,-159401.10967563564,85527.0571910445,-3.1597887962036624e9,2.2429868025674443e9
-0.00355,0.5100058697914734,0.0002720401030590562,28.521635659629116,4.19185363971281,-75344.39511419807,73588.79579709745,-3.534847719254567e9,1.960119590201946e9
-0.00356,0.5106999095808397,0.00032529088771743125,38.8910460015295,6.842244823623103,335665.5338283867,172064.61453383905,-4.3136236316578e8,4.739357105468179e9
-0.0035699999999999994,0.5109595948008238,0.00031415725526255444,36.129332880268684,5.709525297712714,191767.57876753737,108288.04234093799,-4.1452357127515616e9,3.4358718816810355e9
-0.0035800000000000007,0.5115662168755909,0.0003006336394372575,34.41264068972562,6.390535258747287,-177686.9517643987,135599.54686677668,8.495688733453746e8,3.051709844286073e9
-0.0035900000000000003,0.5124520554901096,0.0002845450553726035,31.41780041510134,6.470591968030266,-9622.0359919017,162989.84599049343,2.878060693006383e9,4.2855713436402082e9
-0.0036,0.5126146594341536,0.0003101367578796494,36.32007176953227,5.755766669344567,17188.25562723702,125017.11285647156,-3.949757340834189e9,3.118661410549341e9
-0.0036100000000000012,0.512027743527204,0.0002937578710745287,34.32784801686206,7.5483116556774705,-149292.91418128373,242521.39673463607,7.239513426532912e9,6.381052841132734e9
-0.003619999999999999,0.512368045572833,0.0002751377308882005,28.9631976514984,5.468511266236221,197825.5454505511,111535.03051558544,9.699372598856065e8,2.6695978112776785e9
-0.0036300000000000004,0.5125091971589056,0.0003479799009000557,44.98759194652509,5.687051066757339,130542.24170684336,146188.94480706827,-1.1555713531287935e10,4.7327405562455015e9
-0.00364,0.5137100827516631,0.00027338740916877795,31.248818803973574,5.198606029942708,-159890.9776899539,114745.05361310426,-2.0331492165544302e9,2.731054871945795e9
-0.0036499999999999996,0.5139775900108284,0.00033229775402424897,36.90178271464706,7.162574345503252,-351382.8588924105,230013.4044564276,2.477220282688657e9,6.45726443036131e9
-0.003659999999999999,0.5150130702898046,0.00026168013982117843,26.243807669708865,4.111331530413236,101076.66578904713,80693.26750673061,-2.487969095124124e9,1.9179598415652394e9
-0.0036700000000000005,0.5144895822190587,0.0002869746468079737,29.126275806461027,5.47664491744024,115667.8681348917,120594.26900671805,1.2800968454871223e9,2.5665273924931507e9
-0.00368,0.5147611324427485,0.00032818923319206277,38.64265105088214,7.216657343723674,-55229.701706509724,183460.80468216768,1.9729713916110604e9,3.8995389121155977e9
-0.0036899999999999997,0.5151351749577806,0.0002946684664245811,32.967193283943885,4.67034562523708,-13206.910923839885,96110.39667371166,-4.772383062318869e9,2.43102183074533e9
-0.003700000000000001,0.515482328893046,0.0002939305184386087,31.117442785273628,3.9605651787799254,-11020.931559119515,79742.03428488148,-5.540603350444656e9,2.2182088029916186e9
-0.003709999999999999,0.5159922359503393,0.0002838137981468003,28.85603743538485,4.012011151127331,-71853.55284016492,80988.29622180581,-3.7444101073328905e9,2.0010011262759986e9
-0.00372,0.5159196158148494,0.0002656395311465198,25.017160375781607,4.463264916925376,-99578.51740821938,75856.37786901832,-2.4460833013817838e8,1.4924571080524004e9
-0.00373,0.5163599840284087,0.000276163223495899,29.78459624664211,4.8979721490302035,-18367.536780579998,84757.78702488214,-1.8176353759024732e9,2.015367155176063e9
-0.0037399999999999994,0.516566509141799,0.0002711208371875981,27.780404217528073,6.224069706032838,-5287.809534812628,144553.1069227034,3.6977439904633846e9,3.040491685613024e9
-0.0037500000000000007,0.5172162167827283,0.00034378159253626407,41.61100178674948,8.067837851350877,-213506.01846071312,187485.27472719888,3.0566319636728783e9,4.1887300442288866e9
-0.0037600000000000003,0.5172114096666223,0.00026055856251065056,27.21804211682072,4.52597189776599,-5195.573094007688,76979.925688589,-1.1759412723621867e9,1.8938375920843034e9
-0.00377,0.518036255623579,0.00023508038745312997,22.81276986602328,3.3304971798995098,-12801.462722643799,52052.52194862274,-2.1249629257016156e9,1.2820289936296382e9
-0.0037799999999999995,0.5185466175056836,0.00026553891146086767,26.747892978723264,3.7058693421042674,9644.178732726448,72246.49049940774,-3.6741178254081836e9,1.7063990864418294e9
-0.003790000000000001,0.5183256726746865,0.0002770134486539856,27.415051054124337,5.169760144318983,-227073.16854088585,116597.02736339408,8.009154762953774e8,2.3286204493194532e9
-0.0038000000000000004,0.5182684013491711,0.00030999165363630775,35.76660668333523,6.483966577831061,73448.97968690966,141518.91436789595,-5.164633067253592e8,3.2374155303459816e9
-0.00381,0.5192432046629327,0.0002963453613848645,35.591378579802985,6.063343701660958,152879.42532649022,115346.06028102506,-1.643581901396081e9,3.183859108996712e9
-0.0038199999999999996,0.5193555788619432,0.0002668780424117827,27.33815094151108,4.856335426749101,25510.583184503208,76912.91109603073,-9.947136148615329e8,1.9684238767951143e9
-0.003830000000000001,0.5198302106498948,0.0003559123590441662,46.44531176521101,6.313329734616766,-38536.52875115936,146865.966633957,-1.1231898091412987e10,5.07328515218667e9
-0.0038400000000000005,0.5203628964648257,0.0002792951089751067,27.315533756742806,4.530089532897411,94111.77367013843,93400.83052598633,-2.313740859709758e9,2.0398328297888258e9
-0.00385,0.5203571870539991,0.0002984335976930931,34.46221015209603,5.014022881447343,18868.483229993875,98649.59839222844,-4.945056923551569e9,2.8150387416522527e9
-0.0038599999999999997,0.5208181117258838,0.0002961247476849564,33.656559001928386,5.2346605992610495,-15708.472445169358,95404.54284609137,-3.7187284684184694e9,2.6725031796638956e9
-0.0038699999999999993,0.520580358814206,0.0002833713708133453,30.60993412777924,5.065159612855241,190878.31959327892,80394.165449436,-2.558715444588474e9,2.6543744244408083e9
-0.0038800000000000006,0.5205219254817341,0.00027337931451212736,30.060510160867782,4.153772552101879,-15998.301384458007,77227.84750760465,-4.503196262734079e9,2.158991644483353e9
-0.0038900000000000002,0.5218753543197676,0.00029128717226109394,31.064752967550845,4.901332463499186,42008.65912363544,90799.23781259399,-2.436678988785371e9,2.2134660940231705e9
-0.0039,0.5222670593807578,0.00026658800665074273,25.63863622104571,4.175598562026961,90493.6830093441,70161.61815483941,-1.5551922253687675e9,1.6561276331507132e9
-0.003909999999999999,0.5223077563424372,0.00028517276724799256,28.84476666632572,5.2257143234402434,-168058.94189866178,112458.97543267571,-1.2935470320190951e8,2.4784435560330825e9
-0.003920000000000001,0.5225922447127652,0.00031024762724264073,36.92580459843205,6.689487308556729,96577.68962994486,160115.7937954721,-9.826595875677918e8,3.6181837476026382e9
-0.00393,0.5231770161361607,0.00028403964015551766,30.961769336714344,4.685389536096311,58784.00589246058,94091.16846457831,-3.3863348223038683e9,2.370312489156619e9
-0.00394,0.5231692814893149,0.00030769332697438143,32.1903552338023,5.273195228509757,-56477.6207263065,97995.75305690766,-2.513394961003338e9,2.4344572295265307e9
-0.0039499999999999995,0.5233607256028308,0.0002989684274470126,32.73390144961452,5.264640606029806,80269.02393650483,127513.35974538908,-1.8154781490353274e9,2.888089740778371e9
-0.003959999999999999,0.5237374212375489,0.00028823633470154717,32.27897796057992,6.098849667547775,273683.9927354249,146518.3405872515,1.1855289343439274e9,3.6181743795471196e9
-0.0039700000000000004,0.5240812306802899,0.0002896808849092898,29.87302183365415,5.059539961295102,-179626.18016358596,84844.77972921288,-1.077751150444723e9,2.519446662841401e9
-0.00398,0.5242449854733223,0.0002811278940867231,30.01270765738724,4.56060178977895,-54548.82667877717,82199.84709051237,-3.024994934338748e9,2.088603043827424e9
-0.00399,0.524876942164543,0.00028778454390826383,30.659713896131336,5.922765178704231,128699.67812926605,116014.84902095026,1.2035605301934671e9,2.5957411003352265e9
-0.003999999999999999,0.5252058471015659,0.00028785681341349825,30.74959517888028,5.284564090275327,141572.38042918718,99396.17351597684,-6.889052206443901e8,2.3512787470736847e9
-0.0040100000000000005,0.5257537606160866,0.0003099274462375602,36.76760022803682,6.682149216596881,-72.53738308003888,148790.41565087964,-6.220843311575493e7,3.3743568554096036e9
-0.00402,0.5252568999805786,0.00024803684372702784,23.79924931929628,3.94667245472562,-108910.72721874018,75406.75940352095,-8.938128409550167e8,1.4377929555055802e9
-0.00403,0.5261880499483514,0.00028294296939100757,29.265215497658097,4.738552655606536,46964.652869195445,98993.2795087698,-1.9448700456024501e9,2.126608641546441e9
-0.004040000000000001,0.5270280197855466,0.0002650780696075481,26.739999484612447,4.217841183442642,46466.87293597991,61789.695687807216,-2.5876473255700636e9,1.8455147394723403e9
-0.004050000000000001,0.5271524133402531,0.00030305022006013935,35.2951763377598,6.519483574974062,44688.804370010046,163944.66565332835,1.0874733652384002e9,3.2745125726013236e9
-0.00406,0.526885633860578,0.0002910918659667512,33.648335180291106,5.977438218762065,173300.01853847803,132373.58756228775,-1.3978126077642257e9,3.328875138455632e9
-0.00407,0.5269269622595619,0.00029494496199459303,31.20393085368715,6.189504910990123,-239257.00383234958,136164.09998880644,2.2466848445883803e9,3.416622171315829e9
-0.004080000000000001,0.5270079533761468,0.00027713143613747814,27.806812787026328,4.7719989904825395,-148767.7164919593,94826.3947017101,-1.2754818417853334e9,2.0085719941437743e9
-0.004089999999999999,0.5278335548643067,0.0002932834727629794,33.203389298748924,5.901736182366559,13376.712779008249,138724.4580899925,-1.3144389296937678e9,3.852617781667327e9
-0.0041,0.5286901894803254,0.00024253390745459486,22.405314597740684,3.6630966780450733,91108.59238095596,53981.33692903717,-1.1384373665076408e9,1.2933706971228127e9
-0.00411,0.528770969148275,0.00027850861391941976,28.12603230292165,5.16104030310652,-54690.44223693421,95844.5853553845,3.640520356345926e8,1.9394755436941571e9
-0.0041199999999999995,0.5289210420383165,0.0002900472507160194,31.421200074989432,4.329779953759112,103219.31502984463,78632.30181629038,-4.755271718896934e9,2.493716639869266e9
-0.004130000000000001,0.5289697906046176,0.00030053476224956694,32.9049877699465,5.939898211768526,-67531.8805659924,135311.05561745478,-5.318174476799572e8,3.1936490140773487e9
-0.0041400000000000005,0.5294703044628962,0.00028712082105246075,29.423185624020913,7.095748047263243,67033.18237323163,206940.7370794042,7.374591689690887e9,5.949576538484981e9
-0.00415,0.5289895693394767,0.0003370814561444491,45.3787149368323,6.77965276199556,66124.08471958007,161654.30032851186,-7.957385069028371e9,4.712310619998387e9
-0.00416,0.52986155060798,0.00027660569031339263,29.75485231654536,7.109849217874506,253777.4266254372,238428.11916211754,7.565550582807696e9,7.203931514092061e9
-0.004170000000000001,0.5306286457903908,0.00025495781696758526,25.326306446145594,3.822220105163941,206.72574427875693,63323.78529827535,-2.148447398407927e9,1.5116868423937094e9
-0.004179999999999999,0.5308051296552069,0.0003075625339328022,34.707813443361836,7.095020539568766,-346647.8484769405,162636.6123970751,2.537504756656296e9,3.6938575285163507e9
-0.00419,0.5314757207342277,0.00025610032445778273,25.654651595612805,4.52790503774213,52249.015225511816,71846.28777263063,-6.019612599539152e8,1.6382006950104234e9
-0.0042,0.5310942837910172,0.00026881185970487065,25.990307887848974,4.559735289846464,169958.29475988034,110504.2127840404,-6.908369152646259e8,2.3234774853598046e9
-0.004209999999999999,0.5316563085574272,0.0002394981826576578,21.484069937617107,3.252787597492707,-20103.081515829817,57363.0197314873,-1.4329174889802575e9,1.0435238751025288e9
-0.004220000000000001,0.5318439341027144,0.000271927244659756,28.353605648454813,4.747986437203074,-37271.03187009981,90535.55320006546,-1.232768925090955e9,1.7469904660075223e9
-0.00423,0.5316217246409757,0.0002675511458529527,28.821316983874745,4.627780083514245,27181.818310657818,81624.53264742257,-2.164445943919407e9,1.8905422053643155e9
-0.00424,0.5324540216722489,0.0002460510959424778,22.683363700176095,4.2725145688996715,51752.695559296975,76968.16500451336,2.5575312396234196e8,1.3063244032772446e9
-0.0042499999999999994,0.5328106265192064,0.00033717360429464196,42.79341086886909,6.698731703496491,133764.31835026445,128570.6227149088,-5.64412503551559e9,4.778808412560082e9
-0.004260000000000001,0.532603217637408,0.0002668717452037256,26.35228556343244,3.662229810087592,-77155.80089643404,59351.46231969127,-3.328028140294117e9,1.7768235941691194e9
-0.00427,0.5331704605561127,0.00026639045120563885,27.97354576718241,5.7620099246070415,13644.632006930997,130068.35644555208,3.280852311899703e9,2.584196057626563e9
-0.00428,0.5342006326372069,0.00030476966025374597,32.97697217181215,5.145028201635878,64478.222565190175,94286.32303183312,-3.563533467328593e9,2.6230032456689196e9
-0.0042899999999999995,0.5344872315230652,0.0003034454662239631,32.519295567600636,4.936207876775241,-159500.99343922807,98556.14721339407,-3.648810994656644e9,2.737418031826141e9
-0.004300000000000001,0.5343067178289214,0.0002830737865380211,31.68710246268834,4.4355650919742216,48871.24404211703,93259.73389956467,-4.740556303587655e9,2.382362861313258e9
-0.0043100000000000005,0.5346313246167234,0.0002630422367014659,28.2671429155731,4.907767060599223,-177907.54732950946,97583.45978786051,-4.004073874688676e8,2.2091901434143043e9
-0.00432,0.5355612242819722,0.00029397050315377034,34.281874576702045,5.382225666543094,-120669.20060394729,109630.50312734896,-3.783628144732956e9,2.975855395342725e9
-0.004330000000000001,0.5350100321188951,0.00024125791979442016,22.317056492676517,3.623128410848916,101911.20179457999,77518.51425736569,-1.4668846949140038e9,1.477331119478894e9
-0.004339999999999999,0.535304901310879,0.00026011875953560595,24.05621201464525,3.8671022957707564,-82441.41451001937,64531.967292352085,-1.380813697443151e9,1.503719399196999e9
-0.004350000000000001,0.535709024956113,0.00023562619446195317,21.25939877847867,3.4251351517721536,-100956.92313872273,61910.024622024146,-1.1157217903823824e9,1.1993550750163128e9
-0.00436,0.5364776996995873,0.000281082665931024,29.226038272737195,4.239861611354071,3791.963193768491,80537.33274101553,-3.0568678722026296e9,2.0302152746957998e9
-0.00437,0.5360992086978167,0.00031425017754428957,36.24661499753006,6.28309992031631,17991.640514157763,130135.82744296295,-7.143809581172909e8,3.0682534824789133e9
-0.004379999999999999,0.5364496153576611,0.00025220348817184474,24.417771524889567,3.911649658506277,-24201.73284730651,68871.98163959745,-1.5740123018647377e9,1.3892175934640071e9
-0.004390000000000001,0.537122054336513,0.00029494162213393585,31.30463120389481,6.014164147793667,-228686.2037705253,142153.2677518835,4.908907239458746e8,3.6076628982386136e9
-0.0044,0.536928850024137,0.00024054708554014043,22.754173214385098,3.4233504767421397,-81101.98086696165,61387.94796910017,-1.7395215734908116e9,1.151656001273641e9
-0.00441,0.5370008501946791,0.00026031794833520906,26.57591932775863,5.4748867379799755,-118477.2949589447,142085.432111867,2.3502666606858225e9,3.4560948762096505e9
-0.004420000000000001,0.5375509526330894,0.00027126304373933485,25.8579552124052,4.157562504918561,-111.31832237212971,88296.21760547059,-1.6146451127131467e9,1.6690557334862022e9
-0.004429999999999999,0.5379900635476335,0.0002879339304449612,31.88791364487761,4.552401117963942,-19181.370185847605,83166.98309920331,-4.592392858342887e9,2.364521190600154e9
-0.00444,0.5377087168250223,0.00027530400979157584,28.822627985407223,4.567881875176823,6159.1243525052205,78388.13684025207,-2.7749957630258207e9,1.9983523950133903e9
-0.00445,0.5386930396206697,0.00027773963410836054,31.0885744930357,6.116610997151882,-100422.85244481188,146998.31801363418,1.205061036510346e9,3.2688529286126013e9
-0.0044599999999999996,0.5388970620710598,0.00026748093628194337,26.886676842872514,4.620703744214713,34576.58816234132,93803.01633484715,-3.3122814883967805e8,2.148529833677586e9
-0.004469999999999999,0.539316917106394,0.00023901279389915424,23.154705101153485,3.8794708892653227,12361.238085888848,72688.67547616447,-9.090991387809926e8,1.1870207890496273e9
-0.0044800000000000005,0.5392516058309756,0.00028221546661963317,30.75593966085124,5.976983335986132,-7743.662867288968,129807.76573998656,1.842569945821828e9,2.728575230497527e9
-0.00449,0.5395606270235178,0.00028386780617535156,28.945413759460244,3.9084587489966034,61696.67455303656,64016.88665209334,-4.331296147358768e9,2.1968110825805078e9
-0.0045,0.5395681362292277,0.0002760759804108655,29.014497688815677,5.933781895143151,-193319.97837306582,190998.6039774329,2.253578365490602e9,5.29143116189273e9
-0.004510000000000001,0.54057138686833,0.00026459192837620854,26.222564640721288,4.124604111136847,-27572.45991970799,70956.22668911079,-1.7457573105074713e9,1.5907816165243738e9
-0.004520000000000001,0.5406225024278891,0.00029645422624153286,32.51178681278715,5.214131562424686,96004.62930523,99504.17249394824,-2.1447572627100112e9,2.6113671267191367e9
-0.00453,0.5409986551574036,0.00023547501485836553,22.047396474840394,3.419333042562162,-61498.41060811258,56907.9745148046,-1.4830230281188576e9,1.107285246687862e9
-0.00454,0.5409034944833108,0.0002775290836561802,27.4806269068778,4.204857365806737,-5354.130856930407,88743.14137832518,-2.168999461134318e9,1.795338204687715e9
-0.004550000000000001,0.5414500215901291,0.0002520699630064285,23.94896195153237,4.045725703796708,166923.0436112819,74524.15570185907,-7.553837161672465e8,1.7059234192023528e9
-0.004559999999999999,0.5416369251567089,0.0002800174930594811,27.902739574361334,4.541282920822841,-12125.869386925233,101071.20674003148,-2.0840519416668496e9,2.1243689091358612e9
-0.00457,0.541874828634811,0.00030408528746211596,32.495484807360434,4.247783749948137,-45971.81352166326,84052.70406249257,-6.321893980703162e9,2.664466218147658e9
-0.00458,0.5425336754243582,0.0002704013364237063,27.407204256187526,5.418922060062534,-171287.6747859511,102566.62394578468,6.977230862998292e8,1.9134028721650507e9
-0.0045899999999999995,0.542613119630481,0.00028338706820460946,30.918249844860828,4.7234595458,104126.67350440794,94827.07613522177,-3.374858536623714e9,2.266270054401617e9
-0.004600000000000001,0.5431099321354455,0.0002502213990482316,23.156199219441774,4.614827794489115,46701.38572297209,75926.48014966935,1.3458864516458812e9,1.2221039775583885e9
-0.00461,0.5431493534152947,0.0002652641160375289,25.76182966816524,4.278886517836023,48887.3102477566,77806.78919278111,-1.3018995657918043e9,1.7414499303694901e9
-0.00462,0.5433899091397318,0.00024193138209473668,22.16013528966663,3.2347477618243774,9207.667404713233,54543.47832399159,-2.1117494656496167e9,1.1254364462063146e9
-0.00463,0.5437003247543666,0.0002408030915219324,21.556747532599267,3.1873881486740556,17779.1338022657,54435.836793234594,-1.8263183732508924e9,1.0392334045777204e9
-0.004640000000000001,0.5440800028390195,0.00027222284042312234,27.160500924053103,5.446011769377763,172114.08856836695,128784.62298439258,2.2831346229335747e9,3.0872131852329235e9
-0.0046500000000000005,0.544606421428461,0.0002395673089641372,21.614755584680456,4.006402574042736,-156433.29186350948,63294.199638592734,8.575822498999873e7,1.4045663448064377e9
-0.00466,0.5443367750447962,0.00024268820752814402,21.08927870915533,3.4989978467279257,106484.94570040834,49706.54354492365,-9.426753645074185e8,1.3001744257250896e9
-0.00467,0.5446626875043571,0.00025742325860125494,25.326544803612578,4.665338472514711,-73894.19992595949,80893.63219490024,-5.595097367812866e7,1.4238643396554873e9
-0.004679999999999999,0.5446709230809793,0.0002610308817243244,27.24047500659168,3.853619365851187,1996.8219822441813,73444.71586908176,-3.1645733960420012e9,1.5884521852708979e9
-0.004690000000000001,0.5457209074894951,0.00022915538124754684,19.765951501103384,2.8836373319927127,99305.97998314821,39540.84494794581,-1.4307380138670058e9,1.0982361974375503e9
-0.0047,0.5458647588423701,0.00023271714305622798,18.959349824803276,3.0842219535053355,59022.65643099064,54413.79672309669,-8.239997376418359e8,9.099586844776819e8
-0.00471,0.5464831109070596,0.00028582287711645204,30.062580713998486,4.394646277588753,-78687.61118609933,74347.23612705448,-3.985670508777096e9,2.255774719667015e9
-0.004719999999999999,0.5463398330563305,0.0002854450133981726,32.61684061379207,5.387402291786483,-177071.17445327298,96239.60076350687,-2.1179394091387105e9,2.774524715633368e9
-0.004730000000000001,0.5468345438748438,0.00024448542590818623,21.87429907781304,4.029206483445675,80163.01291304558,81190.22222998724,-1.1831437330642079e8,1.3489697217153351e9
-0.00474,0.5469658788183162,0.00022758993696876046,17.99081192057392,3.2347296222031896,-26008.45801803341,48917.83037206149,-2.317238262964772e8,8.112772852476383e8
-0.00475,0.546968408317891,0.00022355110530260084,18.383494329893914,3.109725238882448,83809.01037143175,65148.329211284174,-5.609565037684131e8,1.1674246305783157e9
-0.0047599999999999995,0.5472522281703371,0.00028749939027244634,32.855296282035795,6.190599228106419,-131104.7836855003,142135.31786991618,4.6299371358835185e8,3.3081620764327235e9
-0.004770000000000001,0.5478733117588367,0.00026952652258008074,26.425468668539796,5.192086230506964,226039.15120199654,142313.94965334763,1.2050418964750922e9,3.220749330585316e9
-0.00478,0.5478738443637018,0.000279174317719608,29.64712083722185,6.948565697696515,202201.4309574763,228584.80658368618,5.897404105433833e9,6.884298459640242e9
-0.00479,0.548216785714005,0.00028935468022680064,32.38947052434315,4.209260068746421,-42892.40093833695,82158.69009103817,-6.308189832311478e9,2.5794535483636675e9
-0.004800000000000001,0.5483931927025211,0.00025232852446037076,24.115205484087404,4.601840679042265,-171422.91770116365,92577.81807031223,1.2379538765091865e9,2.027068999430348e9
-0.004809999999999999,0.5486276310446425,0.00022603440513079814,19.11207285801631,3.2705241624787735,91501.31623200278,54349.08213522739,-4.8997574145471954e8,1.0816417616993427e9
-0.0048200000000000005,0.5492340638687455,0.00022386950329505737,19.788129406429995,3.3621583546996407,-24999.799859405775,57099.69376330903,-4.7991806190396106e8,8.566383187280923e8
-0.00483,0.5489964230640484,0.0002884527480966314,33.57699753306233,6.283952943028185,-68086.05282091431,127645.96730239649,-2.1449718694789225e8,2.884042431295383e9
-0.00484,0.5493389739210366,0.0002146747582433743,18.600934379109734,3.5249428073179314,124773.66052925901,55497.31707760749,3.5685272988343626e8,9.114172647817047e8
-0.004849999999999999,0.5496602925702649,0.0002806190177112727,30.47321382939569,5.9104093047469375,-214018.57010168393,123535.40005428673,2.185819252041223e9,2.888343171310098e9
-0.004860000000000001,0.5499648652169022,0.00036202834613520554,48.4772804099847,9.920152440657839,-128083.62471896147,265906.4620009133,4.764212756171173e9,6.596868801405878e9
-0.00487,0.5504496170220753,0.0002779379226198968,30.89405370677361,6.363604632725311,-299268.2696304968,134978.7718261314,3.399608191367318e9,2.946568317825489e9
-0.00488,0.5504010536249703,0.00024354419322990788,21.92116542743925,3.5100612919609544,51024.61085441756,59992.41698376001,-1.225340499796906e9,1.0845146966727965e9
-0.004890000000000001,0.5509707364051535,0.00026114195623703573,24.914391480525538,4.790008075615642,-6149.8428279151485,93835.20402091133,2.944341770400048e8,1.8468048591633623e9
-0.004899999999999999,0.5513049222657833,0.0002579371698252016,27.388484754965152,4.538865466716424,70193.60715655323,81674.78854416934,-1.474907185771119e9,1.7086630811122155e9
-0.00491,0.5516060268327537,0.00024075737100357262,22.655180955916016,3.7447702195565555,21233.353802907106,54934.412510427115,-9.957479479754498e8,1.2731909780959287e9
-0.00492,0.5516973994966483,0.00023138900937950976,19.213589318054748,3.0696599286041333,-46720.16213678566,42342.4868104068,-1.0400095716249387e9,9.391255688191983e8
-0.0049299999999999995,0.5521000927820634,0.00025841319285734824,26.78350674265664,3.8529429641217368,-29505.196979841156,60726.50151106477,-3.613011475054942e9,1.8203031740508113e9
-0.004940000000000001,0.5518124743297291,0.0002537648732814603,22.560325460695587,3.9463506880246015,-44082.89314992596,64858.99183195028,-4.348763240703356e8,1.180738184108899e9
-0.00495,0.5523712468665845,0.0002483965182547558,23.52922261601232,3.709370959046584,50063.36282215431,52198.39694372345,-1.571840971198726e9,1.377348371540235e9
-0.00496,0.5525524151774686,0.0002549434848409046,25.159087810833604,3.8788473530111207,28776.34278332778,66118.25924163642,-1.9555943078461797e9,1.5471191595814545e9
-0.00497,0.5529351591363486,0.0002660016500845762,26.98883677313285,5.140370134871771,-29138.560909403004,119998.15427758446,1.6748265132674973e9,1.904793047016676e9
-0.004980000000000001,0.5534667894536706,0.00024096279549312027,23.021289842827287,3.5058645531712758,-120300.34080337803,66240.18891368661,-1.5857777680042727e9,1.3371206037840202e9
-0.004989999999999999,0.5534007508600064,0.0002524439951320701,21.716563038061327,4.772225104376146,-171.31740407737394,125803.84080350133,2.9837146925176244e9,2.7479220902887807e9
-0.005,0.5536868478806237,0.0002326362584463324,20.460202112104763,3.283553130797306,2282.7577594875634,41322.12097994417,-1.3994090012174263e9,1.0960758647192783e9


==> anc/Figure-5/d3_L382_rJ0.16.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-0.5537616831826055,6.866374997769565e-5,27.018989755018517,1.264206652790662,-40627.588338823094,31423.914742880323,8.500311671272699e8,1.052584217594621e9
0.0049900000000000005,-0.5534768534394232,6.480078067237072e-5,26.738923524134158,1.1604076379157942,15511.233960688189,30905.486908354782,5.0758546194845766e8,9.542961467236879e8
0.00498,-0.5533580249101269,6.719080446514409e-5,27.699139350717175,1.2155946828702626,6070.406397042058,26170.639023429318,1.3010386381254882e7,5.797903295828984e8
0.0049700000000000005,-0.5531720570588865,6.267314234658953e-5,24.613933900843428,1.0449820356623152,27640.57298223645,23102.016488827616,-2.1839348115739596e8,5.03146248084253e8
0.00496,-0.5528227132541089,6.751256326967348e-5,26.708294003945937,1.1588490568189511,45920.77797227861,24172.835529581258,-2.466195645752472e8,5.186074170101993e8
0.00495,-0.5524693611156855,6.341161537403548e-5,24.79545500319,1.0360670149195121,-152.145120492538,20033.8799088001,-4.881923528951922e8,4.0354076181089693e8
0.00494,-0.5522850021961492,6.535391245312068e-5,27.47792324781947,1.2371586802773697,-13774.872293468674,28686.8312955839,2.3202628091949886e8,7.283012509154053e8
0.00493,-0.55192869370685,6.759926856548104e-5,26.478179679400064,1.1284867262588294,-9028.39122284198,24085.02305424613,-2.954379655555377e8,5.413726701272253e8
0.00492,-0.5516374558310742,6.519178711271667e-5,26.23104411803407,1.2717750407965858,22925.3024038123,29836.50147826118,1.0521707153430841e9,8.054666870783716e8
0.00491,-0.5514545368713321,7.247281731009961e-5,30.097225959272137,1.3000166630039376,4856.218905575609,27232.798479072142,-8.822583592333992e8,6.552042569404721e8
0.0049,-0.5512123181594528,6.812484751580058e-5,28.094664938935722,1.134843357268991,26614.806435254977,24458.779927522162,-7.118037488648672e8,5.819840891004609e8
0.00489,-0.5509247333742827,6.668260093330123e-5,25.69738956410147,1.220428943652812,15942.443975076958,31239.607460788655,8.056232706076325e8,9.22032878043874e8
0.00488,-0.5506663568147305,6.799385880784478e-5,28.114191354376267,1.225139680682593,11876.706532805028,27804.898701705843,-4.2752832665336505e7,7.030036539552805e8
0.00487,-0.5503623864106689,6.504369645577538e-5,26.038305742464207,1.1339540789454798,7964.728032989732,23199.182637713882,-3.866914605939472e8,4.924914721213716e8
0.00486,-0.5501776364329961,6.749096940927339e-5,26.757488204767103,1.136634804969524,11150.36239578925,26980.708378528274,-1.3387891442877209e8,7.712203561446469e8
0.00485,-0.5498463842078284,6.655296347653195e-5,26.75113362471072,1.2322491109519749,-2901.893925344384,25942.22955548937,4.31938667523971e8,6.601794341078668e8
0.00484,-0.5495447245451159,6.67440860365836e-5,27.090401990087962,1.222398478808641,17266.782317828576,29439.21110632326,2.6187655641317868e8,8.616146772404759e8
0.00483,-0.5493530034282875,6.268420278291902e-5,24.531268017692838,1.1074836422546912,-37493.51490487973,23402.849148838133,7.686655218030009e8,4.8549851453897125e8
0.0048200000000000005,-0.5488394677031163,6.794088704746779e-5,26.401600296409974,1.2150097941358209,-21259.791776912367,27303.74885567125,7.844252492189313e7,6.442326723151529e8
0.00481,-0.5487120116909905,6.683328395922856e-5,26.63568006120631,1.2235822389277284,5290.549343351676,25925.031490087007,6.1286364838654e8,5.813380740907187e8
0.0048000000000000004,-0.5485058441171364,6.787143078270127e-5,28.070849298405196,1.3525884153606285,35500.02959624496,39384.5583351501,2.0006961533363051e9,1.453754589105242e9
0.00479,-0.5481396846855698,6.551178062816265e-5,25.247319948014578,1.2107854275201029,36.430504512196165,26100.913650674294,7.748156661711719e8,5.94847283839731e8
0.00478,-0.5479147022547545,6.836269256189263e-5,26.87237280581551,1.118237225020183,28312.432984916923,20975.382549023212,-9.066193240303022e8,4.487038390646813e8
0.00477,-0.5477569969379803,6.43206385936998e-5,26.89577734568367,1.1428680379815714,249.74704342201542,23792.811011256206,-6.839385918260871e8,6.071404695738028e8
0.00476,-0.5474858084086688,6.630541547499643e-5,28.01429698313304,1.206253234021887,20763.904377387396,24853.03831489733,-7.625679365792617e8,5.343621985723497e8
0.00475,-0.5471052790682712,6.656046853846944e-5,26.91553984176902,1.0815365644896477,15381.295963631539,21733.611829408797,-1.5006691123425748e9,5.0098428984197503e8
0.00474,-0.5468708412173218,6.907227836305401e-5,27.95256429280045,1.3021508940860897,8998.195703568204,31841.84071584171,9.565757274729646e8,8.253407649021219e8
0.00473,-0.5465110450706387,6.711328485353824e-5,27.15411081349439,1.205639094156495,13309.029423658345,25642.140929390946,1.9612086013372615e8,5.839151238794179e8
0.00472,-0.5463555660723541,6.836800428899259e-5,28.184831442492946,1.278475895815294,-17276.852421367537,26540.51277691187,7.333344422948836e7,5.701733537229698e8
0.00471,-0.5459468159614337,6.585391791459113e-5,27.363251905322247,1.323289313897548,-3382.6633464682795,30765.034670352958,1.300577945189028e9,7.31359389839789e8
0.0047,-0.5456848251479669,6.594610038047709e-5,28.711777567686628,1.333945506998522,36166.85716363265,28319.9008835757,1.935606525609679e8,7.153251870672264e8
0.00469,-0.5455098898774658,6.508715320706624e-5,25.363823336105238,1.0979042522818294,-62480.8953377727,20240.438774647955,-2.6912869006383574e8,4.32472949910344e8
0.00468,-0.5452837307022463,6.630986152440476e-5,28.05545343314295,1.3181374230035108,52813.60842363126,30841.097398344442,1.0625852081517837e9,7.75097108880447e8
0.0046700000000000005,-0.5449579073531846,6.501617122962838e-5,26.916184996997455,1.2425932272133973,-16413.368018932513,30586.189660840322,9.955476903904809e8,8.161584703713424e8
0.00466,-0.5446383568255185,6.563932890626338e-5,26.54315937620549,1.215957089909052,42729.81039526874,27173.591911509688,1.7996447359891745e8,7.231662483243138e8
0.00465,-0.5443254339361441,6.916914496279204e-5,29.417019741197663,1.3189088078688609,10951.322577149738,30150.43434516813,5.3146044746196353e8,7.560972041371155e8
0.00464,-0.5441138612988717,6.7813270408739e-5,28.20483535902334,1.2135812629125506,36195.984351140345,23608.704907428986,-6.503347427520797e8,4.793576134952217e8
0.0046300000000000004,-0.5440468336757047,6.692923042536574e-5,27.607952179567352,1.2883445051379143,27652.597988647347,27381.07350577973,3.6431418868155175e8,6.70365407276723e8
0.00462,-0.54366800966217,6.917895457538797e-5,29.553266982490456,1.252040401120302,-3998.7258181889515,28790.21392584029,-2.8609975502226794e8,6.374796903168144e8
0.00461,-0.543209788073109,6.656551130137308e-5,28.603038004819435,1.219816518434533,36173.93744171874,27237.57884675215,-4.4217716081436205e8,5.905329731596738e8
0.0046,-0.5430000249994921,7.017905489384927e-5,27.883458043133533,1.358827274602959,9821.2018178557,35070.87113054167,1.2450304546716547e9,1.156946737366706e9
0.00459,-0.5427051623300521,6.474997671690039e-5,26.89875912813357,1.2755062908033656,17554.811425665084,34823.03143284472,1.2253497776894536e9,1.0037444990266095e9
0.00458,-0.5424189143453698,6.872615092618627e-5,29.195805515681638,1.336643056315299,-4440.203095095226,31807.235001534766,5.3038472606668705e8,7.5020773930051e8
0.00457,-0.542204164957039,6.879714639380638e-5,28.647336912929404,1.2646520645144275,72030.28942896026,26756.222315884745,-3.8907197618738127e8,5.615998949439832e8
0.00456,-0.5417119239411992,6.89280491017635e-5,26.63850311238864,1.0654734637777272,-41489.82250936529,18805.271687343804,-1.6250302644787922e9,4.132626428250493e8
0.00455,-0.5415786903128736,7.092530238041204e-5,29.062938130830318,1.3099828569494671,372.4105302534165,28301.28385418565,1.8738094513468422e7,7.263594257120731e8
0.00454,-0.5413802179038303,6.716351123326138e-5,27.623380663297077,1.234709180944716,12663.038767038606,23021.70406563007,-9.38921650707052e8,5.525625340188264e8
0.00453,-0.5410335088715018,6.726204554487119e-5,29.21426015027008,1.2474626135561966,-22473.28267665529,25376.475983643155,-8.88338019662219e8,6.260628640651648e8
0.00452,-0.5406716308603505,6.919840235122873e-5,27.97776248058636,1.1925457819242986,17653.945484236807,25042.64550773343,-9.298585051492842e8,5.675995945510421e8
0.00451,-0.5403278457321747,6.719159259939718e-5,26.648598259567496,1.0929965404111848,-10932.093660203247,21549.819644165127,-8.105571463619441e8,4.8645705657610565e8
0.0045000000000000005,-0.540214400462544,6.902058539721264e-5,27.946790933708847,1.1841732692367786,21458.864010790123,34951.03003548723,-7.484971361569308e7,1.2505617358293142e9
0.00449,-0.5398243343448669,6.976359046732907e-5,28.840136171626824,1.1852932422400855,-22685.78936301116,25439.239482544872,-1.1878508730162847e9,6.120359724173337e8
0.00448,-0.5394568615573376,6.908390789924229e-5,30.408259016010327,1.362000059531338,5396.066587383973,32517.411246276035,1.5717920811453062e8,7.578787374791099e8
0.00447,-0.5393637538551985,6.529899323753922e-5,28.4910326467464,1.2156911527825203,-21500.05520042508,25686.728025490123,-1.5558726664755464e8,5.376249073319913e8
0.00446,-0.5390086085461565,7.173838425714124e-5,31.03178251474908,1.2885927750436243,-31572.007128877143,27834.04775984794,-9.468614701664737e8,6.159243199614362e8
0.00445,-0.5386747439016082,6.86054817769297e-5,28.802820943984592,1.3074966096966392,-71460.20557820292,31039.624152371078,1.1287128614533355e9,7.411512286123221e8
0.00444,-0.5384034885234144,7.156435910080932e-5,30.447103659448256,1.2982513469660426,6574.548242113207,25711.934999754147,-8.429490269032766e8,5.822084771089851e8
0.00443,-0.5381920551878244,6.770893539040833e-5,27.719744979804297,1.2916830778619315,-14901.166498905199,31957.502373921332,1.2626737344946048e9,8.312534513539383e8
0.00442,-0.5378398358589241,6.807997762195859e-5,29.18623169194779,1.3590494730831537,27256.2326837501,30921.46734677463,3.5018047620195174e8,7.227256081782447e8
0.00441,-0.5376183582256575,6.747144898685733e-5,28.25960276145705,1.2288668324661816,10289.737688381025,26063.179994195212,-5.49896391162494e8,6.113087069066578e8
0.0044,-0.5372281853352632,7.14118597086665e-5,29.39446187526628,1.2585664545067081,-15668.166320005503,22772.213272550343,-1.311158271563254e9,5.0139685693535584e8
0.00439,-0.53690153867056,6.694285317459156e-5,28.1201573625431,1.2668106191330033,11507.063792854617,28575.423079466924,2.801861034340136e8,6.990814055487037e8
0.00438,-0.536551789477618,7.220983923403955e-5,29.613586747074056,1.3347877928790712,13296.294933680003,29870.38749114386,1.6026621068689e8,6.747855378598956e8
0.00437,-0.5363533973850518,6.782068489130186e-5,28.033916466094418,1.2052375553727306,28939.238815757217,23921.633459305747,-8.913689926441993e8,5.268980597569313e8
0.00436,-0.5362287974627286,6.711620963734321e-5,28.557079524463692,1.275339086571231,23906.679515270574,27735.965126521278,3.881412656819076e8,5.828088162284064e8
0.00435,-0.5357769299748557,6.776452468766386e-5,27.81782831532539,1.2037779581550982,-25729.964936247372,26268.514822991223,-1.8716057765919507e8,5.893817735178876e8
0.00434,-0.5354091775430426,7.030041203346285e-5,30.060720218054826,1.2546111642152853,5963.413589835221,24000.10149450058,-1.3069792587011437e9,5.524879898622919e8
0.0043300000000000005,-0.535254922459826,6.8345161062946e-5,29.45531668158584,1.3558205317983556,-26254.205657101567,32255.8857882503,7.778701610646089e8,7.671407027543926e8
0.00432,-0.535062131994487,6.925690727558237e-5,29.893302807125863,1.3470009390844504,-26591.069425325357,34814.66181250876,8.192063857360966e8,9.338176356562228e8
0.00431,-0.5345877014335325,7.030585701184911e-5,28.561388647490737,1.1946074851627577,32936.600864253654,25271.6620328379,-8.989375561817127e8,5.582635702217555e8
0.0043,-0.5342363510091813,7.051927122521279e-5,28.744238764690884,1.249031635809502,-3990.331552217469,27348.18657479673,-4.4810928639268637e8,6.210936418829638e8
0.00429,-0.5340655222848684,7.073585726854571e-5,30.218914614053745,1.3579877247183914,-43924.679235640455,33207.778653448426,7.21973066936269e8,8.694356511209043e8
0.00428,-0.5337134556007319,7.265609315784199e-5,31.524496097965798,1.3571721509085029,-32337.639837009203,29478.476159752485,-9.27643612791312e8,7.442454828306811e8
0.00427,-0.5333382827046909,6.84169147278243e-5,30.128968162636383,1.286333879915274,1023.7679615214702,32560.288501485957,3.158207710104664e8,8.577252926929603e8
0.00426,-0.533036289814882,7.316375887137457e-5,31.735990828099258,1.355522158170747,-6400.493418112078,32169.79090239781,-8.20260653465485e8,8.108893187210284e8
0.00425,-0.5327966114955681,6.878640821478859e-5,29.43869536181452,1.368201012094931,48590.45725909323,34785.628223579886,1.616533619561526e9,1.0113718455461698e9
0.00424,-0.5324611742680486,7.160717275099701e-5,28.852421784834092,1.3033526044301689,-18360.52591966174,27018.302497870518,3.729736874885195e8,6.084689055599431e8
0.00423,-0.5322369411592941,7.326794765854914e-5,31.950794153382756,1.4601076782614777,111821.45668905425,40141.51969068753,1.11803200899652e9,1.3801627641741273e9
0.00422,-0.5318085612715814,7.325079352068008e-5,31.331590032861858,1.381069570939699,11635.031616401731,30316.63351832685,-2.323247392714234e8,7.096176276745192e8
0.00421,-0.5317423292272189,6.753842516951811e-5,28.235120318273722,1.1814290150365085,-9505.79822595501,21886.86679649052,-1.204571481615967e9,4.884231131709812e8
0.0042,-0.5314597613323618,7.007089948510055e-5,32.55930670950209,1.4495341052182427,-18399.28654786647,32475.291667680776,-4.4026526058955944e8,8.102066168650466e8
0.00419,-0.530920682532817,7.005462655817065e-5,31.5764052382497,1.4703755577860598,18954.43747308607,37509.46141782461,-2.7023984038883877e8,1.4324086140795999e9
0.00418,-0.5307855610288089,7.04664305552398e-5,29.285269871001322,1.2605770735662931,24122.48808513258,30833.438538517075,-2.266648742678323e7,7.504441977690773e8
0.00417,-0.5304193381322279,6.854566527206902e-5,29.419672575681,1.2135506322858474,-2151.4682442133785,24530.159701808287,-1.3704336403389015e9,5.339106514741321e8
0.0041600000000000005,-0.5301966728254007,7.036625592504083e-5,31.26308272478583,1.3520810917240855,-19128.235634872817,31251.219974848853,-5.976228285930468e7,8.403966707284576e8
0.00415,-0.5298686286846876,7.173331693978813e-5,30.698492810497136,1.2698807410441413,18764.999499027424,28103.692325760934,-1.2558541913476923e9,6.737334745002005e8
0.0041400000000000005,-0.5295464513417405,7.16257807655393e-5,31.168978569848555,1.3282421392936454,5017.847883660379,31265.13395024934,-1.9433955150476992e8,7.34151596130647e8
0.00413,-0.5292483397768581,7.798635297180397e-5,35.259874564640775,1.6757830928968693,-3003.731988761811,42139.41557397197,2.17847346308986e9,1.182387989351217e9
0.00412,-0.5288575242641153,7.314214376784153e-5,31.35983417918784,1.2958407422643092,17778.02323954548,28827.054462576743,-7.20665935737472e8,7.035508191014786e8
0.00411,-0.5285849205964723,7.143215207961996e-5,30.57212802568184,1.2713188098958574,5163.076501396393,27390.0411017059,-4.5685200579249877e8,6.944327251577603e8
0.0041,-0.5283412211969902,7.402752944565591e-5,31.994611599533172,1.378996339194868,119264.98859193438,38696.62534408387,-3.2820135908884807e6,1.2364093263333642e9
0.00409,-0.5280812687350379,7.238565242787243e-5,31.750964562788653,1.4167851895736756,44650.283145488334,33774.27553205262,-3.2497406636797845e8,8.588590292080791e8
0.00408,-0.527615314459403,7.462879839935491e-5,30.170765637401622,1.343468592113614,25142.325529101225,32818.49376701307,2.757763584985715e7,8.790670885565923e8
0.00407,-0.527366383452005,7.244702543761499e-5,30.717771836546916,1.3446150670161126,-7928.602532651283,30309.89036644251,-4.641012883023722e8,7.930003330410007e8
0.00406,-0.5269763846437215,7.228169281844586e-5,31.283527988599868,1.3367409199273168,-63007.997317253896,28235.10621102379,-7.575561569085633e8,6.293975528456856e8
0.00405,-0.5266865042612622,7.218918340510426e-5,32.695965742204024,1.4004073374175994,5165.116567439738,30976.127065575,-9.28654061758674e8,6.92358931034714e8
0.00404,-0.5263739544230043,7.32314561435543e-5,31.72757511173067,1.4159450299713638,62388.958371575725,33483.845542071576,2.23262283128846e8,8.105814463093896e8
0.004030000000000001,-0.5260866301943524,7.471735924614784e-5,33.66236890624214,1.6679359393532476,55890.8245042908,47727.95286259023,3.201330408176528e9,1.4962817417398582e9
0.00402,-0.5257744909284814,7.158422352253689e-5,32.0281504708032,1.4023376369004226,-30721.247502849186,29905.128074342112,-6.690703133048544e8,7.300570552175053e8
0.00401,-0.5254557974809215,7.31442890355684e-5,30.317301994477937,1.3863964522240482,24091.008382628053,38111.85262153511,7.618121272017972e8,1.1800352026173952e9
0.004,-0.5252851078236616,7.575291530856943e-5,32.987600332818246,1.4832665903692877,36222.950998784836,33557.41858078702,2.0651631807220227e8,7.407288885958802e8
0.0039900000000000005,-0.5248198734944358,7.115622777749074e-5,29.228204228749476,1.304547902522744,31414.030866099707,29814.91610191549,4.771810368626662e8,7.313302754071276e8
0.00398,-0.5246045529141234,7.356518159807327e-5,32.85882235344254,1.4728832119515318,-14915.738772997132,31808.92305573296,-2.8458944498769844e8,7.420218967461549e8
0.00397,-0.524192032145145,7.046717152502448e-5,29.466787599054005,1.415069280103602,6714.471069535387,36701.48434383155,1.3055069482970068e9,1.095879275236633e9
0.00396,-0.5239772335748358,7.665211640744825e-5,32.531727077602035,1.440973193561907,35362.4981459619,31275.126815950687,-9.897679839939946e8,7.684642053464408e8
0.00395,-0.5236921086037158,7.385246724213037e-5,32.986553033255234,1.4477721803055112,32098.951805468998,30520.040309194253,-2.635773787400417e8,6.927849955250202e8
0.00394,-0.5232418951279769,7.220022287232936e-5,30.72495992763533,1.381138962924794,19024.719211698746,29473.891123023037,-1.6568087758317605e8,6.389042013419446e8
0.00393,-0.5229671832568283,7.424706148279554e-5,31.673739818829898,1.4262677325573276,-11433.871583461047,29679.902672134423,-1.5794501985474008e8,6.700764279610997e8
0.00392,-0.522729924668688,7.246533162503428e-5,32.18416089121458,1.3057557176045937,11178.5060709462,26246.27510187496,-1.6040579389270465e9,6.37368893722863e8
0.00391,-0.5224728689578786,7.250511462207714e-5,33.25590666905201,1.4761728297887955,23057.657921166818,33102.725878687044,-1.4828923430429874e7,8.100207176495072e8
0.0039,-0.5220580621619276,7.16948737673453e-5,30.53501853433999,1.2958014626844105,-12007.333054115632,29300.67158028213,-5.926882751085491e8,7.470150077479416e8
0.0038900000000000002,-0.5217619270560359,7.042749839940909e-5,30.64780035350096,1.3106327195070915,45358.9620521365,30993.455239058723,1.3991008209428307e8,6.515827491387191e8
0.0038799999999999998,-0.5213682469509038,7.053949538107359e-5,30.57826645173322,1.349752733381963,57451.19716626788,30117.88736488697,-6.217718040617636e8,7.817603695662788e8
0.00387,-0.521028994181026,7.056928006495289e-5,31.601818184769773,1.2785681870285754,-3344.2832820394465,28376.091249599973,-1.371234775843807e9,6.705874370951387e8
0.0038599999999999997,-0.520682503314293,7.204797331984136e-5,32.137609295300486,1.3521026275414936,14383.409212674394,31572.7158506549,-1.5847588123545766e8,7.918232788994632e8
0.00385,-0.5206113345139215,7.278964149772182e-5,32.230228841987966,1.542453869394114,-6813.882142659594,37559.344485543465,1.2437004442365766e9,9.411812893408935e8
0.00384,-0.5202259017096414,7.876129554298837e-5,34.8599043363621,1.4935231370594906,-11661.95951387017,33347.427821183526,-1.0800703548263276e9,9.219195118813261e8
0.00383,-0.5198494608975116,7.331821359171836e-5,31.977726042627307,1.4131001436785733,15706.212043114621,33237.80727074854,6.090346597955121e8,8.740724840930786e8
0.0038200000000000005,-0.5194280271657571,7.867213974498951e-5,36.157039742965225,1.5929114855948374,-26956.92196512166,41503.00895758723,1.9439054485876958e6,1.113097002637668e9
0.00381,-0.5193561922742665,7.189181769665028e-5,32.762429449711405,1.3713026025181734,-20665.51225297921,31206.617679156665,-2.149662112916356e8,7.479796858306477e8
0.0038000000000000004,-0.5189072953709633,7.386798174932431e-5,32.750599381807596,1.4592181521939995,9110.650105200679,32214.87007684211,-2.2363473092108023e8,7.577055724449426e8
0.00379,-0.5184655959030314,7.229213075648999e-5,33.33582211022116,1.318276130326638,1487.22797345635,27626.11563618993,-2.283409652854067e9,6.694916797345767e8
0.0037800000000000004,-0.5181393551991955,7.297553311624117e-5,31.015392352618306,1.3247118128908095,-34695.83049794021,33324.076615810554,-2.6974011954166853e8,9.234200292786915e8
0.00377,-0.5179040134650993,7.367627638342433e-5,31.68854804123821,1.4415224490917138,-36894.12903215324,28233.412039352177,-3.804915030571051e8,6.612766571793807e8
0.0037600000000000003,-0.5175936485961583,7.144988627010337e-5,32.630611248272935,1.446107982328339,12784.218886444929,37335.92815553548,2.633431528507485e8,1.004931647474135e9
0.00375,-0.5172555376648126,7.063473003082515e-5,29.84613256097261,1.3776151937948502,-6472.165509584156,31237.27136236213,7.106371298296391e8,7.409563560538486e8
0.0037400000000000003,-0.516947353170083,6.965068088365943e-5,30.13592964584641,1.2028091947705224,-87.14030452060129,23993.527805005455,-1.6604166023670805e9,6.108425891672549e8
0.00373,-0.5165502039683667,7.61411668097427e-5,34.699259416887045,1.6037160533728292,-17123.468513120963,38727.749495589414,1.3463959645257363e8,9.536969758905627e8
0.00372,-0.5161480078464561,7.674777451748093e-5,33.476803609458294,1.4105593455126069,-4883.067648732985,30803.54745512537,-7.727464390631833e8,7.332206920415798e8
0.0037099999999999998,-0.5159519311936287,7.221433772544009e-5,32.20487058112209,1.484416978140327,30558.53818117068,38997.2420420057,1.8811059529546766e9,1.3064798694281547e9
0.0037,-0.5156611068844711,6.95527931487294e-5,30.1991409959944,1.2767990219388219,51676.62456363305,29259.956578150977,-3.2085467039223474e8,6.987885958593066e8
0.00369,-0.5151306840341383,7.186217490151791e-5,31.024791935253372,1.41808950570566,-27840.470311805268,29869.934779935284,5.2266820701855846e7,6.874558112494452e8
0.00368,-0.5149220991882208,6.874519150735549e-5,29.761589465240455,1.2993947015016691,1712.624900865737,27840.05047277854,-5.71281127217446e8,7.436864637721188e8
0.00367,-0.5144988711900521,7.254281330346972e-5,32.20382866606026,1.5285391402267734,11636.963990466982,40555.767252688915,1.8654151086326542e9,1.193726339091456e9
0.00366,-0.5143400650264689,7.283211658562265e-5,33.59264087310892,1.4858593367521462,-26030.920409015154,36570.15129266747,1.8344417407406953e8,9.436533657917616e8
0.00365,-0.5140680403006062,7.227880079464877e-5,32.3870986475412,1.4274698475273033,62211.39998714982,36415.51563083949,-2.634584020373838e8,1.0390583508702401e9
0.00364,-0.513661887898592,7.147996459153009e-5,31.572002299468632,1.4618632761640977,72060.1071679022,36690.85002042521,9.014764152536113e8,8.884996291565751e8
0.00363,-0.513277106713613,6.992304690298794e-5,32.15939321651617,1.4177872800721725,54638.98272797659,27814.745005702152,-9.635458786262196e8,6.352933573019136e8
0.00362,-0.5129781204987226,7.22241819041634e-5,33.12865034625486,1.5492639632597682,-46173.57819249568,49586.26872116219,1.1419026710588415e9,2.1312432979539008e9
0.00361,-0.5125680178204953,7.670856765599338e-5,33.656682733222524,1.4600585138341624,-10443.98450747753,30402.794484857888,-6.100984391175103e8,7.18701399073651e8
0.0036,-0.5121991991959288,7.149511527123528e-5,31.758942421549808,1.307140875951821,-19204.517494588486,31078.01061574561,-7.431043202166421e8,7.080598513894528e8
0.0035900000000000003,-0.511929510485417,8.013534647090685e-5,34.42166483485618,1.5167393006696792,22794.51309129726,30284.005444700808,-6.124923574096236e8,7.74399643786059e8
0.0035800000000000003,-0.5114375406189404,7.220841880695092e-5,33.12808882376349,1.4683186715951977,25954.382820137995,34512.43201520241,-4.897327284430132e8,9.500494321924543e8
0.0035700000000000003,-0.5112400564751872,7.374925111434242e-5,34.106642465330935,1.5247651500691657,-22999.56360891264,31673.42972244327,-9.897699120195243e8,7.577299392386584e8
0.0035600000000000002,-0.5109372331307782,7.677700359672973e-5,36.224554687031834,1.6307532166929102,-48234.373790520796,43052.967839493125,3.390335089671918e8,1.0935087378431053e9
0.00355,-0.5106015805041849,7.259838061260588e-5,32.7789249581161,1.4836614523543736,31356.84365211419,32554.442110669646,-6.432180382885965e8,7.554634603185986e8
0.00354,-0.5103474958663737,7.23167561594914e-5,32.79399501735195,1.5114934870035475,-62999.72778768081,39381.625789122314,1.0835612027945395e9,1.0929228352324011e9
0.00353,-0.5096945589371499,8.075553614876407e-5,37.15703811776553,1.7257091234360014,36927.767247340955,44421.661185990466,1.0206702603264406e9,1.2242239846746445e9
0.00352,-0.5095079491105967,7.480256413485895e-5,34.68521391688794,1.5415025633420294,20392.066168003475,37024.29503434154,7.498852444279562e8,9.373023687307413e8
0.00351,-0.5092452881470074,7.941815144721202e-5,35.89519858131897,1.567836383044199,-94515.36157412874,34554.97069256564,-1.0904408535979528e9,8.749941164528646e8
0.0035,-0.5088628670345944,7.483963150032087e-5,31.074205742442683,1.414410115223429,8846.256840792774,32602.088308293765,-1.8579285971876624e8,9.774696331732688e8
0.00349,-0.5085524320203656,7.740712478644802e-5,35.07167959836284,1.445551417851471,6271.34832151226,31526.602675984614,-1.8873956630011542e9,7.532689758818581e8
0.00348,-0.5081905893531414,7.642693583669879e-5,34.99651814646531,1.4961336117601114,37389.65189873245,34018.300674695376,-1.0602486982804284e9,8.765451623169389e8
0.00347,-0.5077695491812612,7.568759988313389e-5,33.73370465556673,1.42060437121704,-51078.87949675905,33556.32865768753,-1.2728950040902689e9,9.062609967028948e8
0.00346,-0.5074540335787484,7.38611245167052e-5,33.245707827538894,1.3997912385532991,26865.935724780385,28139.047892202398,-1.746428473721705e9,7.022117028110293e8
0.00345,-0.5071434359554923,7.524937023738934e-5,35.05229278789834,1.6917683081715575,32737.31930831675,45801.437352686815,1.5795223183871968e9,1.242303198707963e9
0.0034400000000000003,-0.5068048748351104,7.410128018228924e-5,31.1772200109992,1.4226006603050776,40735.93364051532,35267.33178258489,1.4666739675661604e9,8.586425067244714e8
0.00343,-0.5063309178152303,7.638920427044453e-5,35.37168197229588,1.6651750126324605,40962.72892735983,46231.73380382453,1.2712351143296392e9,1.6738490961358895e9
0.0034200000000000003,-0.506059569981733,7.2377906649108e-5,35.72936613411785,1.6597495549556924,16427.101476545628,45929.438916042986,8.631553420697603e8,1.5115060022721412e9
0.00341,-0.5058347848002859,7.205406935607568e-5,32.97800494010414,1.6709282374486503,14325.13933326682,38391.923491560025,1.8959330652096086e9,9.715004826052097e8
0.0034000000000000002,-0.5054408280109108,7.468204210393117e-5,33.974049123086914,1.331210256915656,26669.749641415438,29156.27799158053,-1.979736576123055e9,7.523830829682258e8
0.00339,-0.5050906499606139,7.838597944119868e-5,38.00417854315486,1.6392338986483694,33569.50895307297,35660.79658179171,-2.1688262309617662e9,9.169266429128319e8
0.00338,-0.5045515271674617,7.888977063122585e-5,37.472400946581885,1.5507891215632374,32539.86403735364,38364.34442458639,-1.5571108561554189e9,1.1236883539335492e9
0.0033699999999999997,-0.5043729954192137,7.792424964479773e-5,38.44829338838862,1.5555508726982166,76468.41042545455,42356.60699335975,-3.738166786749146e8,1.1436162412551632e9
0.00336,-0.5040427491783577,7.765544720507943e-5,37.7323034620128,1.5133664438366783,-42803.25771506246,38362.60160731203,-2.237573159527288e9,1.2588825712454157e9
0.0033499999999999997,-0.5035511599361804,7.520898696880078e-5,35.40931903597039,1.6840020971663872,48756.93926899694,44832.84243367918,1.5288681683480103e9,1.2597051144424424e9
0.00334,-0.5032462817212099,8.130877936901206e-5,39.924214337218565,1.7927975151360858,-24083.830067205392,49364.325552276474,1.0610744774570996e9,1.6004294451680284e9
0.0033300000000000005,-0.5028450324638333,7.983174410794266e-5,36.762001614175716,1.5508267751965885,6468.998663379847,43485.35093781687,-9.747434536098726e7,1.391657634505714e9
0.00332,-0.5025674463253469,7.598394713555246e-5,38.200463296435295,1.6280497988744873,62566.79171587351,38208.99324069943,-1.2207391091238587e9,1.030843405292575e9
0.0033100000000000004,-0.5020995880023886,7.55916387003167e-5,36.90431958601212,1.6984042842678682,20517.26158312701,42139.97128459725,8.204985484457867e8,1.132447957109817e9
0.0033,-0.5018756282912896,7.639740368191227e-5,34.611060211529114,1.5786078943481043,-32797.053114256516,44825.83548235385,1.5741430570506315e9,1.2873117080996873e9
0.0032900000000000004,-0.5015384943702917,7.717930092093096e-5,37.19622951526068,1.7407925087384455,69334.4508425451,44088.328605399736,1.0309387607050683e9,1.0812647143099637e9
0.00328,-0.5009265720566102,7.588275628093993e-5,34.51342489539934,1.4741548085447485,-7956.020781805062,34421.41070030677,-8.791698492956223e8,8.021256065882394e8
0.0032700000000000003,-0.5007364330072989,7.657997475522865e-5,34.90648910642877,1.534557343167993,29369.57285852041,35877.57446130733,-5.367910290751697e8,9.57825197821656e8
0.00326,-0.5002773295511275,7.647829435534779e-5,36.31065920503804,1.552281544482081,83017.94574813082,37127.23234718893,-1.5397448264035707e9,1.0017101182679785e9
0.0032500000000000003,-0.4999896769258062,7.939415423777203e-5,35.88082276812792,1.6162223071314357,60017.77533467947,45149.29166031483,3.2828286198621905e8,1.4356329804080868e9
0.00324,-0.49958288650477617,7.567978343791608e-5,34.398327044355646,1.383523824385266,-5080.174419544844,33076.64491991825,-1.5203781488275614e9,9.059035121343162e8
0.0032300000000000002,-0.4992501255025344,7.81185057239608e-5,34.997149783810904,1.5172516559691112,-28692.306268317538,34606.76930603928,1.7862640051162627e8,8.77570484582137e8
0.0032199999999999998,-0.49898792738118086,7.507988553292356e-5,35.31654171082257,1.5010066959663892,47686.37709715648,39210.60925871904,-1.8796574449020714e8,9.062364361879743e8
0.00321,-0.49846599126819224,7.861801704952306e-5,35.28157239393726,1.7824210361557673,58243.60834001639,61497.48440888221,3.823214657024162e9,2.8500222439271097e9
0.0032,-0.4982082452721266,7.903882585350894e-5,37.072530202563854,1.5447945573475528,7394.822253896048,33776.606588340626,-2.1782228548260713e9,8.658467488357178e8
0.00319,-0.4979164276754393,8.001057753666849e-5,38.95408085527891,1.8552092105201021,37310.25509215869,51165.792479178905,2.0431984361628656e9,1.4899808403135755e9
0.00318,-0.49746434129739686,8.132764157263917e-5,37.75374721395752,1.5804830292826348,-44941.16183013018,40515.466573929814,-1.5047393144548192e9,1.1900325597884154e9
0.00317,-0.4970871018001538,7.614848043999854e-5,35.95564042967194,1.5363450364133302,-58555.89268515854,35208.026482098954,-4.890427173186103e8,8.654672782911618e8
0.00316,-0.4966616182356525,7.488409247374558e-5,35.55254519526546,1.442438096906355,-2071.088000915069,31356.109399759054,-2.227852861074139e9,7.533719816665964e8
0.00315,-0.49644175131611135,8.170395326193629e-5,41.34959028699839,1.7607467028868549,526.5681976231057,49489.0458697879,-7.300440505566941e8,1.6818085381345618e9
0.00314,-0.4959500905423422,8.210296746992808e-5,38.37913521706233,1.8327107452650382,66517.03443816847,53353.30179758194,2.156990584692968e9,1.7080617912362728e9
0.00313,-0.49554795903191634,7.915134055206092e-5,39.61872359961986,1.672173036332585,129174.39299891189,41132.99351288096,-2.0906274318367708e9,1.157937898068863e9
0.00312,-0.49521191400494363,8.06101732971381e-5,39.655121019260946,1.7271937055704714,83459.92215036567,41651.416099161084,-3.2657537920752746e8,1.1353308908774006e9
0.00311,-0.49493942337552904,7.716074767027828e-5,38.24914488129277,1.5882844583238773,14670.45255704723,36726.974787084706,-1.8893355955486524e9,9.280359790465082e8
0.0031,-0.4944989011315342,7.963490902152033e-5,39.107419437482584,1.7596343798481604,16629.525983694308,43047.42400597032,-4.602685838803242e8,1.1226111876631713e9
0.00309,-0.4940220344533978,7.71334800908676e-5,36.97143375845467,1.621488349363094,-17912.398495159177,37597.4542250194,-2.8455601419352216e8,9.788102248293229e8
0.0030800000000000003,-0.4936968188570071,7.88744102524524e-5,38.762689592004364,1.7600356376655961,7270.966254803454,48112.37268639327,1.2835820846537929e9,1.4252039877084398e9
0.0030700000000000002,-0.4931476231036116,7.587007171016158e-5,35.36085686778721,1.4869444625620298,36648.4852143671,38214.312556243225,-7.846001737169478e8,1.1714443303277862e9
0.0030600000000000002,-0.49302285330028356,7.998446408795714e-5,37.53332177273325,1.613106704003757,29987.94506132693,40764.26384920725,-4.842896202489205e8,9.986479431702099e8
0.00305,-0.49253952876544727,7.908475493538094e-5,37.645113722432676,1.7303623364024643,-91206.73967327799,44901.47459709739,7.35346284352119e8,1.399576543935421e9
0.00304,-0.49206550931583565,7.590498875743561e-5,38.407117747400086,1.6526031604952254,-10019.489124458756,40157.83502018616,-1.0980139275467062e9,1.066041721511507e9
0.00303,-0.49186215311742637,7.613452151110222e-5,37.583224356933314,1.7333239798433229,-55943.63045762276,55439.1368272278,1.659449750146685e9,2.1234576661204681e9
0.00302,-0.4916141448706576,7.700338721683739e-5,38.54123034357273,1.6217032821775823,58735.87994857317,41961.57942571751,-1.515879504387716e9,1.1925167539258265e9
0.00301,-0.49109628691242413,7.812335909504652e-5,36.41677775703842,1.5492824022815752,42500.55072726573,38486.774491044096,-6.986837104135132e8,9.482353571988746e8
0.003,-0.49057529854235093,7.556872262572379e-5,38.502130137507706,1.6587214087633357,6880.818832776882,39111.5588378781,-1.1692458005793288e9,1.0422572611287658e9
0.00299,-0.4902715701429123,7.765930534161844e-5,36.496009033597794,1.6673420609153078,-40041.34749932998,39020.39848704963,3.045016603084544e8,9.702886105874441e8
0.00298,-0.4898566948163197,7.965019286534134e-5,39.00576001386906,1.7051370782152437,82965.53117904125,44381.727658738106,-1.6973781721677607e8,1.23739394379803e9
0.00297,-0.4895763917702629,7.730487464377402e-5,35.86645737926406,1.5453293773432404,-38982.0451048447,37802.95560700236,-5.512608489870273e8,1.0853955117834558e9
0.00296,-0.48911038859982786,8.022506540836999e-5,38.58308643231349,1.6758306980010125,56604.1098467107,41896.06454991709,-5.807673867413543e8,1.0955443705711708e9
0.0029500000000000004,-0.48870629841605934,8.260003413074042e-5,39.75605755119226,1.661754984442086,-44919.57277858275,39663.99908506784,-1.1995583698549023e9,1.099506080001642e9
0.00294,-0.4884253383648927,8.597621365915987e-5,40.707873039709455,1.7415950820885449,-18564.047506425857,42691.043962183314,-8.203538296810618e7,1.1338750906595805e9
0.0029300000000000003,-0.4879606336454162,7.894636810247294e-5,39.04973038825657,1.7697907083042062,72842.41734424098,45633.89587659153,7.358121771150025e8,1.1660053882019691e9
0.00292,-0.48740315462380013,8.104865842761685e-5,41.29775643444708,1.94145712778564,61637.88936621741,57234.905438951835,2.0735717324001083e9,1.9850550342402713e9
0.0029100000000000003,-0.4871919528341037,8.138454844174966e-5,36.90978299020392,1.6167848963352331,13356.753444716864,37715.74936482569,-1.400918762056842e9,1.0269542707663394e9
0.0029,-0.4868764729029678,8.12332083103205e-5,41.48114455032294,1.7911744995748313,32079.413675789285,46900.51040989336,-1.5091351659214454e9,1.3374948263257048e9
0.00289,-0.4864018729111715,8.506104007195407e-5,41.792942023162624,1.8836183977087502,106501.1678152508,50872.373157981136,5.017872231368829e7,1.596862954558153e9
0.00288,-0.4860794623221317,7.736395832275463e-5,35.151456220726544,1.5873218160395175,60374.97089617874,37703.74266965896,-3.2864558785578364e8,8.873387562453034e8
0.00287,-0.4854908444886801,7.847523615377883e-5,38.737535324716276,1.7438016468228126,47268.63491693047,47266.35815566711,9.08079224961033e8,1.224832008143973e9
0.00286,-0.4850675935205547,8.33478837772118e-5,41.88226075020158,1.9525153748284607,80931.45036921311,60094.33102240726,2.6678986773034687e9,1.9085125667324698e9
0.00285,-0.4847852236832036,8.083562796683158e-5,39.74472284823032,1.7350956139974634,31991.676686915944,46205.60940514588,3.2662554292629725e8,1.194032401130816e9
0.00284,-0.4842787489048448,8.238639687777062e-5,42.92653887684119,2.044883255315065,-118120.6667456341,63202.24188137993,2.823279633534385e9,2.3447673585327597e9
0.00283,-0.4840338891475272,8.075900313044816e-5,37.46753146885374,1.583719039727485,39162.59962805363,37456.768747341936,-2.0520374867291176e9,1.0588658591821486e9
0.00282,-0.4836174937342588,7.814763090903996e-5,38.910055210497205,1.7679647480081255,64350.69178654573,46930.28968458814,1.112777169574104e9,1.5756124987259214e9
0.00281,-0.483139379801276,8.0276265557757e-5,39.86940480551117,1.8569120813746574,-53619.46735224526,57512.89416950567,9.520925189223585e8,2.359125964435875e9
0.0028,-0.48290777346042996,7.881149983406975e-5,38.23949242586971,1.682782619769769,28017.61586257685,43213.93840155477,-6.1539887342244186e7,1.183205315349984e9
0.00279,-0.48231098981107157,8.109987097686483e-5,41.91476261111491,1.8487894129729958,-41518.10027993173,45779.87644650997,-1.0994326972661471e9,1.268357569908545e9
0.00278,-0.4818970437299243,8.00437349499356e-5,37.32732532593614,1.6495644938527072,-33512.79290425976,42070.29703481861,-2.1777146506665698e8,1.161270194473443e9
0.0027700000000000003,-0.4815756462611149,8.027047179151696e-5,39.05531414756369,1.775358371638538,112465.3136679113,61242.08777514546,1.5238924135421999e9,2.9622726794644976e9
0.00276,-0.4810558055873009,8.420272735204259e-5,43.477866245503485,1.8790307830151065,105172.04579400766,52477.399719803056,-1.3663948825702934e9,1.7034027032721734e9
0.0027500000000000003,-0.48075240148714693,8.203859512021627e-5,41.33485382395346,1.8750662159234828,56778.51479241068,52527.453678785714,2.38889198798319e8,1.62577306832841e9
0.00274,-0.4802325079114081,8.063021918242325e-5,39.67506761323497,1.7589708216149205,16222.817197647371,49304.34644564088,9.225068970663226e8,1.5087197311015217e9
0.0027300000000000002,-0.4799315389641055,7.806265859490439e-5,40.039720705862166,1.8238132797153321,10914.814496659072,51078.265734156754,7.053385067002052e8,1.790954655932697e9
0.0027199999999999998,-0.47958220483385366,8.272549202800625e-5,41.800543023742435,1.96551567757983,11429.927537623984,52224.611423279195,7.213566596470702e8,1.4115166442863934e9
0.00271,-0.47895201613991595,8.185002939422831e-5,43.25085249451267,1.8738921155799657,-73865.714945962,44759.59055942349,-1.341996350488076e9,1.1677698433040535e9
0.0026999999999999997,-0.47869018920605494,7.983966320439324e-5,40.67970612730659,1.916874266925482,55799.207920942914,48894.46423115534,8.63436518301942e8,1.2804618514765284e9
0.00269,-0.47835811861273986,8.232538649404138e-5,40.28604834568505,1.9435403980608248,70888.50734859631,54130.63006026615,2.5656226603144526e9,1.6783370339088604e9
0.00268,-0.4778876978700312,8.098528207918425e-5,40.56483199605407,1.7431158285164046,60412.060967895246,48137.89296933757,-1.292146607754692e9,1.6628533307433257e9
0.00267,-0.4772361674384951,8.76806405221086e-5,45.06217646537496,1.9422527171860975,-3966.317626933559,50589.80225226017,-9.750083760025909e8,1.4059610440716279e9
0.00266,-0.4770645167539055,7.800898469166118e-5,41.79877255690405,1.7320404967057852,43321.67745113981,46190.01677014824,-1.1726522477693715e9,1.3004791973022084e9
0.00265,-0.4763206077366572,8.799913857676815e-5,44.86664093154158,1.9587437108640051,1722.0460042695913,58569.147595720104,-3.1177323780444884e8,1.7975910751980019e9
0.0026400000000000004,-0.4760369148668645,8.32689346478173e-5,43.2461094668675,1.905100065015137,36776.06511873527,50487.352503524235,-1.7306041282380414e8,1.592517202306616e9
0.00263,-0.47577528781977546,8.078631511844842e-5,40.97368711829309,1.7178505864442744,-50829.06228579818,40472.521967046196,-1.718572617945477e9,1.088318636306494e9
0.0026200000000000004,-0.47503863282793096,8.459258735687964e-5,43.90946319866029,1.9091417620358349,17946.950841869842,53574.60889642395,7.276230931671603e8,1.4292585154831119e9
0.00261,-0.47493934447896613,8.312037270001846e-5,41.18149940540749,1.8135082067445227,7003.996614411993,42611.21406593318,-1.2246104558515162e9,1.0525109577582151e9
0.0026000000000000003,-0.4744867005828158,8.792698420957805e-5,45.260064391517275,1.9869086001748706,-6062.811206372974,55498.674861758685,-1.0318112915795711e9,1.988003639999581e9
0.00259,-0.4740088966499003,8.776461674666833e-5,44.88153980684516,1.968887733086473,28557.944918137815,60002.25317468914,1.200264728298794e9,2.1472954459089355e9
0.0025800000000000003,-0.47355780711027917,8.365906666636854e-5,41.761742273063334,1.8701613406975766,6798.53827903799,46493.41980961385,2.1119140606047973e8,1.2442774189289296e9
0.00257,-0.47319288511816376,8.322488260131792e-5,42.41720337709453,1.8544146233264882,-45992.18267142863,51400.51230570687,5.622285332175753e8,1.4250302922595866e9
0.00256,-0.4727415657410178,7.988931042199537e-5,40.55227107404841,1.8057881123798483,-26406.215264926443,43172.301452919644,-7.012792768059764e8,1.0778503371728516e9
0.0025499999999999997,-0.47230481267682706,8.436290799250108e-5,43.31243416195153,1.8550266479967443,7890.021324617136,51820.67682707211,-1.8002736111767962e9,1.617557591713022e9
0.00254,-0.47172847497835885,8.390269456856373e-5,44.72839198983296,2.090946115559819,42737.85081715154,63382.72277346649,2.373541364214555e9,2.1282348137025807e9
0.0025299999999999997,-0.4712466685486372,8.72188287948987e-5,42.16079353707342,1.772165862454433,31485.67390230596,38841.271281689216,-2.7288367986655283e9,1.0792166569993248e9
0.00252,-0.4709004936678375,8.586978934077555e-5,44.82477058325154,1.9850850256579924,7986.178240379731,53952.618124740286,-1.9058163110324883e8,1.5290657362698696e9
0.00251,-0.47048370107085713,8.098138715779155e-5,43.12664205743268,1.8576770926958688,34622.82747041434,47332.214906381254,-1.752169058727451e9,1.2690341207875702e9
0.0025,-0.47021433344130437,8.851117567997103e-5,44.08510073130704,1.8985167688695983,11415.882500269934,53543.831654800764,-3.5939564365144706e8,1.738895561234828e9
0.00249,-0.46960974477832906,8.335194093477512e-5,43.08757946205468,1.9366752472265742,31021.99308783322,47599.87517432943,-9.713026057703831e8,1.4528012988704832e9
0.00248,-0.46925059889156445,8.659835287293499e-5,42.55500809039277,1.7350251924890794,7994.114819373003,47118.02251992021,-1.52740437631121e9,1.3432968746012852e9
0.00247,-0.46863858582311896,8.560302581206487e-5,47.12173855821615,1.9211705653954374,-34417.588581214,52705.37141076712,-3.1374285610259447e9,1.8836057587710793e9
0.00246,-0.4682559559604561,8.559265397169523e-5,46.23419606788869,2.023421331577845,53817.09342393479,55496.33267235319,-8.6188827874696e8,1.802602770746125e9
0.00245,-0.4679943741426962,8.544344838291062e-5,44.98850800472922,1.9627775843384405,-84276.41529939814,48358.942633637016,-1.5131116426229582e9,1.4153837040543163e9
0.00244,-0.46734487416119447,8.551045182419e-5,42.89269010649268,1.759629758143821,4282.671007708522,42053.31890024681,-4.1356812829189377e9,1.1820243537208757e9
0.0024300000000000003,-0.4668060451036025,8.34795773014397e-5,45.126300746856295,2.052717182209504,-92870.60859663005,59502.47163873793,-1.4510475543518272e8,1.966322214050498e9
0.00242,-0.46643095318910127,8.471951399330739e-5,45.179673101618874,2.017344256431134,144212.48199950438,57241.93802416207,4.4380376000085074e8,1.8885196471929624e9
0.0024100000000000002,-0.46614537919208676,8.722103722900028e-5,47.21352281272294,2.144615249676598,-29268.09507430982,58674.95382000728,5.689660476419733e8,1.7796674963430116e9
0.0024000000000000002,-0.4657173506054593,9.071621889884899e-5,50.38116623059629,2.072055556232557,59661.540606453615,53188.61022070382,-3.4819084266181254e9,1.6822631707979627e9
0.00239,-0.46522172945895895,8.776096741492012e-5,47.275308714071954,2.01397450695133,6719.073507912195,62984.04234793285,-8.512913596681845e8,2.1005460386745467e9
0.00238,-0.4648805816722677,8.874099493718207e-5,46.99199230286579,1.989611799203814,-53098.84841550509,50379.1538057844,-1.9681500774926462e9,1.4570874459622996e9
0.00237,-0.46428069038025466,8.971604306977169e-5,45.39384865280409,1.988640825458493,-107084.8766498433,52145.79259122232,-8.252290934592849e8,1.521752213782951e9
0.00236,-0.4637586738042138,8.443927922729909e-5,43.88309817210224,1.947865055074188,59691.78530939873,49650.7172602987,-8.700175471633847e8,1.703579620600167e9
0.00235,-0.4632099967965213,8.462660282005593e-5,43.91417991909797,1.8617316189469524,11816.759500716546,51709.760248611405,-1.606993492172833e9,1.6580073795563397e9
0.00234,-0.4630524593002609,8.633779379114776e-5,48.71260962224636,2.106979269215909,59559.18983736898,54913.81271182112,-2.2385240383482985e9,1.697815604783057e9
0.00233,-0.46243804201406913,8.96181687170366e-5,46.68113983164508,1.9985025114588695,78329.90803599085,52838.56618876633,-1.5135379232249691e9,1.418660723427812e9
0.00232,-0.4618807686170761,8.595419117469424e-5,44.225347667933754,1.8188145136268996,23771.04054171274,41829.305988576394,-3.147046113245889e9,1.26717088329092e9
0.00231,-0.46155154562253037,9.107999460298618e-5,49.42801092010832,2.1123948237109893,-34963.71197945533,53576.22250264225,-3.116036755544052e9,1.5046063581048672e9
0.0023,-0.4611110290742215,8.711205869688005e-5,46.22507864327338,1.962210713016065,-7398.19719347618,52140.361333005705,-1.613539945109788e9,1.5968892385543044e9
0.00229,-0.4605403592083719,9.145994218940349e-5,48.98880953891478,2.259839490475544,31607.66817907742,72310.32246898169,3.425422653713191e9,2.2065516311171455e9
0.00228,-0.4599724747940695,8.361170573157558e-5,43.406247300710454,1.8388124426561872,-27775.025098815542,44807.4981697892,-1.1465388363014348e9,1.2451761231876385e9
0.0022700000000000003,-0.4595020661199244,8.753737251195008e-5,46.82479858605208,2.168965966076147,-21484.919611879093,63764.796701403786,1.04438630642632e9,2.1715771362417483e9
0.00226,-0.4590106561567378,8.631950991936159e-5,44.9430765600689,2.0414227957997766,-16765.02364983517,60678.06330719557,1.0954855732926905e9,2.1077610615897868e9
0.0022500000000000003,-0.45859131313683665,9.381203433985469e-5,53.50845066103386,2.4553180968724106,-29933.53792251303,88772.791287303,4.1309219110025253e9,3.797992593449744e9
0.00224,-0.45816498918974163,9.1056488878006e-5,51.57609571066841,2.2057000332851575,57998.89146309572,59865.05075470248,-1.5249842836119123e9,1.8572962554095778e9
0.00223,-0.4577363596352987,8.982898761670647e-5,49.2440943290987,2.2965392202728867,-26521.421612642338,72676.42578322883,2.32654404761414e9,2.47089450213689e9
0.0022199999999999998,-0.45712498152313064,9.31581229712551e-5,51.66538873756144,2.1162074671638806,-4775.9924313517295,57800.64228450486,-4.53017826723044e9,1.77531351848659e9
0.00221,-0.45672529888738617,8.677813712205003e-5,46.25857121674796,2.020346990947728,-123288.41530882914,55541.70812574539,-8.390358361791337e8,1.634755266239075e9
0.0021999999999999997,-0.4562669805631119,8.652695722551727e-5,47.06040958220937,1.9696894873528625,-1475.7702268398878,50347.16398406825,-2.2528234441733794e9,1.5043678961753016e9
0.00219,-0.4558471928799418,8.73413979389698e-5,46.60988860468302,1.9524529672643243,-17632.371573681765,52934.3865459221,-2.361441181158145e9,1.5413261763812633e9
0.00218,-0.45523597393188364,8.974646590813831e-5,47.123119397679645,1.9400144375695865,-27594.803471185496,52452.33542399801,-1.5040565363473988e9,1.583766923605168e9
0.00217,-0.454527893692961,9.036995008352799e-5,49.003069533236534,2.136299648118414,-21883.6473427587,61541.727789062716,1.0021327505780293e7,2.1228594177854254e9
0.0021600000000000005,-0.45419624226048533,9.066120812714421e-5,48.267020539340685,2.1705369799804317,-24580.27279228781,62653.861201395455,-5.516049139064703e8,2.152497596892405e9
0.00215,-0.4538309226529405,9.077479821182211e-5,47.333326112462096,2.14337207432587,-46536.87781522154,63340.52680472864,9.233030313898557e8,2.0690085794626184e9
0.0021400000000000004,-0.45325545340811163,8.982258907406648e-5,49.08350355481469,2.235299324446295,19498.046219245443,69465.70240278315,2.5590423208681984e9,2.299139485027225e9
0.00213,-0.452808121930224,9.17793597844084e-5,50.862869963289384,2.4053070315076877,38563.904113275414,67615.14128822018,2.0874939346366513e9,2.172754480623483e9
0.0021200000000000004,-0.4522478473185608,9.17080431839001e-5,51.302382297385236,2.3193477335528403,-34773.99363774694,74306.8638543147,1.4105464685445755e9,2.7437786344420624e9
0.00211,-0.4518414876155907,9.115043196147561e-5,53.8913916318203,2.2463618314942284,22629.70329380509,61436.96102588226,-2.739541611221422e9,1.9358790520378397e9
0.0021000000000000003,-0.4513790165782168,9.238196834381942e-5,49.398597276631016,2.294447586084394,78190.31926899044,61742.58813182263,-8.500442543308625e7,1.9224825799102864e9
0.00209,-0.4507121580455032,9.120262007659653e-5,48.77404976319675,2.1041113697795173,121423.6273424088,56008.07325428477,-2.1873727732176566e8,1.683706627930925e9
0.0020800000000000003,-0.4502542169788024,9.581568690873512e-5,50.88189912110485,2.1632583824968448,82465.8332604175,70826.72527012137,5.310486328939238e8,2.4543819451502147e9
0.00207,-0.4497789480326243,9.096888236647713e-5,51.27334579340594,2.0823154748642607,-44650.24308216315,63760.207512810965,-3.01006521607065e9,1.7985756363797238e9
0.00206,-0.4493103781259039,8.865387320819856e-5,50.74136768911687,2.2584872323287954,-98704.97795189677,63711.44558063869,-5.3042250952455753e8,2.0014605409624834e9
0.0020499999999999997,-0.4487948203638131,8.755687700609352e-5,47.85156080678884,1.8867193563092688,8691.349455634423,50618.94570592932,-4.552913912348714e9,1.7045014482571294e9
0.00204,-0.44832631736104195,8.87613584130262e-5,50.3309727607594,2.1546598044239134,28915.75797008634,52968.17628916879,-2.921182292687944e9,1.6175596037782958e9
0.00203,-0.4476439890709256,9.379364666700606e-5,54.529425163967524,2.3382618159312427,64353.14929650666,64765.96158623216,-2.5731438820614758e9,1.9673507081278443e9
0.00202,-0.447277661169524,9.131853088814288e-5,49.311942900882386,2.3678855478425103,-120130.03821508364,77595.51849118537,3.071770241720723e9,2.7972461593798976e9
0.00201,-0.4466806835766722,9.590383668584316e-5,51.82418811456246,2.246281251326696,-51479.93498726986,58511.76798240332,-1.8109270330885825e9,1.7708207169946363e9
0.002,-0.44611793866356747,8.657647260938219e-5,49.14684541670607,2.0683902461844537,-30177.485612269676,53816.76166814729,-2.4973504116342244e9,1.4305822617198803e9
0.00199,-0.44559183089140464,8.881127283836277e-5,50.10247107745444,2.3391984408100446,47210.776205432325,69164.05846034648,2.4505685781779585e9,2.3336947524413614e9
0.00198,-0.4452861292255421,9.052254438823378e-5,52.08076468896905,2.3561432750979145,-2663.478175323284,77257.9879649925,3.7252746876553607e9,2.7782331958463397e9
0.00197,-0.44452417495228375,8.722329918125609e-5,52.751083311187124,2.4631954070892026,16787.894626625435,81241.97372318064,2.871753548935115e9,3.0007599247200184e9
0.00196,-0.44429891337136,0.00010080710970149984,55.62468684770791,2.2255874223017234,115072.54055688654,67686.68153213679,-3.9105214838042393e9,2.473491581663931e9
0.00195,-0.4437043829801931,9.055878836605859e-5,53.56091938896419,2.1808586475004548,102488.65263485048,60600.51672803041,-3.1801171320161424e9,1.6746665071271973e9
0.0019399999999999999,-0.44311059339648745,9.632519131986326e-5,54.45721296197777,2.285023220556087,57148.06292964131,66146.78897630218,-4.645636673847921e9,2.194294734760251e9
0.0019299999999999999,-0.44267307644893616,9.430941358851192e-5,54.07072909600611,2.524321732343134,-26494.897725094757,79472.27183242324,2.1193328749837048e9,2.7916252372879953e9
0.0019199999999999998,-0.44196892605249877,9.423030926574863e-5,53.33427197637271,2.4299930924106916,-123772.94531697364,73250.04119010229,-3.4678424170471007e8,2.338368502002189e9
0.0019100000000000002,-0.4414081097881226,9.44150064106358e-5,53.07121940589984,2.5141509453921276,81049.95607529955,82569.69575653209,3.4240172516374245e9,3.198363981241004e9
0.0019000000000000002,-0.4407832645612852,9.936302305550721e-5,54.606674560462196,2.4740555604496355,-37102.7598356205,86933.00791865238,2.2369554610452366e9,4.038878265800994e9
0.0018900000000000002,-0.44046091296497303,9.398845188351766e-5,55.04464000203146,2.564352195107457,-28299.47906349733,105198.810872995,4.280731054571525e9,5.658173684016214e9
0.0018800000000000002,-0.4396815450232078,9.823712097949174e-5,53.202767033696595,2.5437381096490252,-15975.830456533702,69398.90154427645,1.5509662446362681e9,1.9533791451218712e9
0.0018700000000000001,-0.4392954067459318,9.46627654640839e-5,55.20417189080256,2.4083734804523567,161249.52622402424,71869.8794711096,-6.003290052258742e8,2.1063480931428676e9
0.00186,-0.43874589112917317,9.52021661802952e-5,56.296708592218714,2.5404730529179815,124560.70441688037,82785.66027877062,1.7152592710184867e9,3.0314262277934027e9
0.00185,-0.43819422744243713,9.14836820169146e-5,53.988279706376154,2.3001971223945414,38653.89918139297,67569.57715749924,-2.747025189730607e9,2.338003427757961e9
0.00184,-0.43768196516108787,9.498456252903144e-5,55.785257443379486,2.3745456448081517,100144.48647232486,71569.9928529108,-2.4182526443149734e9,2.5228922479808726e9
0.00183,-0.43710897673589505,9.076173416943809e-5,53.78244937585255,2.249151396159905,773.4667033660736,66469.17033137084,-4.686475321870325e9,2.0319193780667298e9
0.00182,-0.4365829313244119,9.46070207952201e-5,54.824385364268096,2.4754082122612067,-8633.499823231665,87424.19241603916,1.5220212472385795e9,3.7564282338235135e9
0.00181,-0.4359695034417957,9.248240628229565e-5,56.15088931573035,2.588602509608879,43540.134502327644,96524.19951387764,3.707310198779247e9,4.33642629792718e9
0.0018,-0.4354486615420146,9.392694720874236e-5,54.11581939779932,2.270716903778515,59907.93730949746,69867.24658021437,-1.4625236413869271e9,2.3771453246752915e9
0.00179,-0.4349057470491706,9.826426520658501e-5,56.60912671769245,2.4717735871676254,114349.47580403525,71757.59022619814,-2.7505001110394464e9,2.237163411980986e9
0.00178,-0.4343194975375129,9.310627110587585e-5,56.546553098136116,2.3233299043819047,-10708.866541309599,71795.53239619496,-4.814937220717169e9,2.4622628520824375e9
0.0017700000000000003,-0.4336557831294399,9.561549475030248e-5,56.736837625690754,2.4798608713670505,-57083.04282437067,74691.49962503098,-3.295634273302245e8,2.2341888648799767e9
0.0017599999999999998,-0.4332228420207651,9.25904819683459e-5,54.72007390070315,2.2738473688976253,16629.234113958242,68411.37171748703,-2.1784772724009066e9,2.1400280671256177e9
0.0017500000000000003,-0.432670904418593,9.917011387125826e-5,56.63432090164438,2.5888015555812363,263468.3892174889,100412.0827376596,6.279949621724742e9,3.8842344541599e9
0.0017399999999999998,-0.4319313439857843,9.593452738594812e-5,57.1978249433852,2.478771052822325,83675.61424969556,73783.86858707778,-8.343803439412346e8,2.3348406125808864e9
0.0017300000000000002,-0.4314295959671625,9.814271690393765e-5,58.9093531921171,2.4972630973364947,159617.97723494956,78727.79145870678,-3.0623821070112467e9,2.737554054710587e9
0.0017199999999999997,-0.43070541703550913,0.00010095064576146283,59.832673192495044,2.5701399158446105,-4854.41791812009,83110.5393080313,-1.5368963089041748e9,2.661112454202188e9
0.0017100000000000001,-0.43029350317440646,9.922729075614716e-5,60.98936341399925,2.706670145668679,-87210.74795923736,87337.67636798447,-9.665018163601035e8,3.2019177860837183e9
0.0016999999999999997,-0.42958912365886526,9.399130415576312e-5,56.17014913428298,2.415932813262798,-41930.890203569805,83090.89044400651,-1.0562135745478174e8,3.0949433621787095e9
0.00169,-0.42915892978217146,9.859907182224613e-5,59.12849633778155,2.766594082693573,151249.01767025414,99595.12951168435,4.314571162725386e9,3.473688310243173e9
0.0016799999999999996,-0.4285242727815741,0.00010161269210683579,63.66782121619555,2.8357211018627253,-89402.5244422248,95240.21702927124,-7.884160108368665e8,3.1605680443065815e9
0.00167,-0.4277808428328722,9.746919864430422e-5,58.25713607197511,2.5810578359731,3296.772807314066,79183.23267915174,1.8640497861178848e8,2.913172065114686e9
0.0016600000000000005,-0.4272552119389291,9.705279327410272e-5,59.22396438145474,2.773964790003735,84357.84410454571,93622.81509058396,1.8584638521295877e9,3.5337162902620587e9
0.00165,-0.4266857945471238,9.332932334444365e-5,54.011338017697796,2.3724828217942964,-18603.041681688235,75763.00878203104,7.70402807182375e8,2.5918930564894247e9
0.0016400000000000004,-0.426177598701296,0.00010035191498946998,58.75023968826331,2.5658518624273863,39520.716189327075,71481.3815593334,-5.558692448194973e9,2.465250202972095e9
0.00163,-0.4255004758585123,9.872413465695093e-5,57.71958192567949,2.523937925630733,121265.11465084997,79440.29298820018,-1.232239693768186e9,2.6920067171535645e9
0.0016200000000000003,-0.4249181619155982,9.881507179863002e-5,61.227159678080774,2.982428662215569,20019.032158083668,100243.04561529041,5.8892471201898e9,3.7337917292827263e9
0.0016099999999999999,-0.4242949387138742,9.214081934646708e-5,55.95843527106601,2.485567739670246,18089.984614826713,85544.70664679301,1.0769165432481294e9,2.9967952162462673e9
0.0016000000000000003,-0.42363772299221225,9.845438821646623e-5,61.739941201189865,2.4072867713317683,93232.36663237937,75207.69219327607,-7.3035589816954365e9,2.407072667727033e9
0.0015899999999999998,-0.42312508224202794,0.00010423613632277584,63.598817170151186,2.6680791699071404,-165185.75239457758,86630.59856097358,-5.257125850362176e9,3.406830856366292e9
0.0015800000000000002,-0.42241862375471173,0.00010286178941085494,63.29157794100107,3.009232025232293,99552.69614875624,110885.69512238158,6.5229754285085335e9,4.82250664412224e9
0.0015699999999999998,-0.4217354558242437,0.00010087609283690062,63.525887114991754,2.7884436425941774,268132.54765271157,117921.95795361632,4.251928275347877e9,6.488810478706662e9
0.0015600000000000002,-0.4212408815202729,0.00010001800114182378,61.92205307183393,2.63635012904413,-141450.71823476534,88629.68718803697,-1.5671570727180285e9,3.6031506517744718e9
0.0015499999999999997,-0.4206020319665257,0.00010376428556401249,63.11361252190915,2.801275673678663,63074.34075567083,95974.73848473991,-7.412182496914306e8,3.6230798935567427e9
0.0015400000000000001,-0.41994472814762623,0.00010074299666070125,62.9742201656141,2.862040561291201,95172.07910429734,104002.1407707861,3.0883929592060313e9,3.933456730815123e9
0.0015300000000000001,-0.41928145378033227,9.947167566174565e-5,57.72260042041824,2.574023404267285,11744.587833103978,79243.27729937517,9.022814944470989e8,2.6522714473382344e9
0.00152,-0.418785090277515,9.861004164609043e-5,61.050806879647524,2.5978029026875586,112217.36616620376,79763.30067170622,-3.5529828734450307e9,2.6874970531477704e9
0.00151,-0.4178661597358079,0.0001068715737481734,66.9698399103027,3.088656560369327,148135.20245886003,113893.61068860532,4.364826462707597e9,4.77559215579019e9
0.0015,-0.4173011230571913,0.00010466071362382159,66.85525543316857,2.872627897364776,58944.68361825134,93268.94982427637,-2.929505578897622e9,3.3188561276025e9
0.00149,-0.4170732793981042,0.00010232216963278246,61.71565769962359,2.538510372301558,-147742.34900087898,78153.54987843112,-3.585827103830534e9,2.48374058982759e9
0.00148,-0.41608566980996986,0.0001076198105158402,67.36421095187377,2.8980026897178623,75055.97349656266,102016.43749884042,-2.062193220984296e9,4.2802173711137166e9
0.00147,-0.41533429979486813,0.0001094782081509321,66.84183540146945,3.021635747047578,40492.89063094713,110735.89903253844,3.2042452263841243e9,4.599276245795487e9
0.00146,-0.4145948100721033,0.0001050361459934046,66.71438126166792,2.9183320490467257,23747.573105484626,96251.90090750283,-8.339707495238037e8,3.121585581461361e9
0.00145,-0.4142264612139891,0.00010322697958402023,64.30892395949715,2.956295531637625,59592.814527218965,89569.3124665536,-2.1523380955008954e8,2.9121492457642183e9
0.0014399999999999999,-0.413605173981922,0.00010369074324179597,69.48887215217273,3.3003594454409866,240401.3862632444,137298.89924775768,8.67165154332674e9,5.732607569008897e9
0.0014299999999999998,-0.41254223602653484,0.00010833720644539268,67.32096045892446,3.2802231265614816,29032.209640854948,117234.91019891703,7.914920411912132e9,4.771429073112184e9
0.0014199999999999998,-0.41222338015252813,0.00010653789995469758,64.44388596552973,3.1477496704324803,63999.71066249659,119685.82581111431,8.375031423524212e9,5.667522957503454e9
0.0014100000000000002,-0.4114536864494646,0.00010799273076674562,65.04739858881538,2.99031902740204,49062.62307156107,98682.12930170295,1.0802995327942355e9,3.4868082641108227e9
0.0014000000000000002,-0.4106372838548508,0.00010477908289050842,65.25885673247099,2.7427948411940304,-28208.08161006718,94133.33680205858,-3.815825329750838e9,3.1640545236799645e9
0.0013900000000000002,-0.4100909618934104,0.00010548285658881659,66.26482875678758,2.8910758560753576,-136190.38462454104,95743.08286504346,-2.10674952288717e9,3.2537868077340426e9
0.0013800000000000002,-0.40949797199532945,0.00010397263318402347,66.96763229180522,2.8421934719590016,-103161.14472092674,89197.10690663633,-2.534665756592013e9,3.4359920902316065e9
0.0013700000000000001,-0.4088103870667785,0.00011103533654730189,72.42649835059093,3.331492025425802,-207350.21149610612,122882.34158139811,2.1865323410469627e9,4.932420997361896e9
0.00136,-0.40794159865583157,0.00010520655967897535,65.7584482456957,2.986346838633595,78517.68423407972,104013.8483758143,1.2647916121134477e9,3.6469297563322754e9
0.00135,-0.4075269845569991,0.00011182235607414116,71.38871502229154,3.4236610917774573,43533.28949793793,149380.19172506462,4.2879899772090487e9,8.565721742019842e9
0.00134,-0.4067675850742236,0.00010504448483996484,67.82116227158778,3.0135222627324443,25134.10776824681,112943.06990149517,-4.849106840118973e8,4.667782910660249e9
0.00133,-0.4058125929891995,0.00010754508774902762,68.92779848633714,3.2965043919962267,117015.06392222083,123747.13985933835,7.450425923251825e9,5.287462867325043e9
0.00132,-0.40523572056968676,0.00010367333390253069,70.95432403313798,3.1194909944767906,132673.8812235395,115166.67797954443,-8.967464603327736e8,4.326697161791131e9
0.00131,-0.40466416762319646,0.0001125050867264776,72.33181873415215,3.0086926558224594,33640.01320907638,94256.04456895338,-5.6272861746834545e9,3.23460684656883e9
0.0013,-0.40393818677112014,0.00010812155099095519,72.35665415579349,3.2984906381892216,51623.11940897602,126172.63182078491,5.416349811345477e9,5.719834499949954e9
0.0012900000000000003,-0.4031544902068933,0.00010538174967328859,73.76353242228582,3.1337693563706175,-32841.07372282654,115254.3918295885,1.5081607067639632e9,3.9386390868753552e9
0.0012799999999999999,-0.40270872662616247,0.00011099101903427747,75.38758932278772,3.5829335411759393,45989.087983603225,131851.94671044254,6.692369490458445e9,4.838421384293678e9
0.0012700000000000003,-0.40176555562764327,0.00010534081466921328,69.5617337715406,3.247393480945175,82159.81323864209,114465.331591197,2.289957566416424e9,4.840926636518854e9
0.0012599999999999998,-0.40090185944812073,0.0001107541972694371,74.91300567999556,3.075347429517544,-2371.354917017622,123119.29322541137,-3.391480897716432e9,4.266860102760383e9
0.0012500000000000002,-0.40021608455966584,0.00011056571719824922,71.06178522947815,3.2130235162281573,133861.8621410547,112942.20860276869,1.1497738119119117e9,4.305056128724925e9
0.0012399999999999998,-0.3995140897529348,0.00011115328197373853,76.90548032272558,3.324305733934977,-132001.34052933834,109542.14144342211,-4.588109410764614e9,4.044143295280015e9
0.0012300000000000002,-0.3986808919828125,0.00010638805442932238,70.09264185027374,3.276498422611145,-21841.170396471265,109904.11319738098,3.095167602728126e9,4.015855725740902e9
0.0012199999999999997,-0.3980510048455639,0.00011687774542210384,78.18256510315017,3.3089795907605066,-19374.936304928357,109356.72543867998,-8.233439770145851e9,4.413769390070496e9
0.0012100000000000001,-0.3971237564760787,0.00011036072199469349,77.06544324170724,3.3705689343722156,2995.9080017473493,105093.86273056113,-7.02469585432458e9,4.059006856060421e9
0.0011999999999999997,-0.3964329681056038,0.0001121234799409144,77.28160587190361,3.6799921530701645,211322.60239646852,148154.03294481442,5.964778642057633e9,6.941294211253605e9
0.00119,-0.39566268703448054,0.00011484326100307924,82.4653765352882,3.6934355097877907,27152.93570871396,129989.94992836186,-1.8365002702282465e9,5.459763385758685e9
0.0011799999999999996,-0.39503435880799553,0.00011456200788731444,80.68685727076605,3.5458458992435653,60905.67499593081,150442.73616200048,7.028766220026871e9,6.134606263823438e9
0.00117,-0.39427101943888493,0.00011202776083845726,77.86632482330155,3.63283606629143,79408.33584436103,137697.930840622,2.8378782572366023e9,5.65649036223721e9
0.0011600000000000004,-0.39323376271726607,0.00012009026177005902,79.41061119117575,3.5909563649692644,118161.26560238015,140081.42419621395,4.475049538015515e9,5.822040236727615e9
0.00115,-0.39274945307520337,0.00010895801513737183,73.76572662983692,3.2975216248915773,87817.13950510835,127078.07247703175,2.612013589515917e9,5.466388020811401e9
0.0011400000000000004,-0.39170947933658157,0.00011305168392079317,79.59974693031246,3.7515748834834977,-16398.37127945472,143723.0818389973,4.1659717324834414e9,7.055076646267578e9
0.00113,-0.39112641622736755,0.0001186658450092187,81.32966095018854,3.771511955196316,78926.18102930808,152609.21247697185,4.509805522563275e9,7.42316110237807e9
0.0011200000000000003,-0.39040230915759305,0.00011611432704113363,84.90128915954098,3.890745448536483,28583.211757595935,144044.55185028576,3.53359037201193e9,5.51591149031964e9
0.0011099999999999999,-0.38942766822986424,0.00011613203786128868,79.51865623066979,3.9408515999199083,-90630.59229802065,153964.03263183654,1.273137254071262e10,6.546766505766218e9
0.0011000000000000003,-0.3887839450869064,0.00011720798825905661,82.63790362259664,3.5597760078129403,152661.36011723187,122505.28186693559,-4.477799790480435e9,4.2719180113682303e9
0.0010899999999999998,-0.3879340258610197,0.00011648348839573561,83.41534832349986,3.6236344753785836,126608.14407686026,149505.71292667516,1.7276568958315468e9,6.821130812648426e9
0.0010800000000000002,-0.38712092987417873,0.00011713052851350199,83.5141627217215,3.469534188421845,-43459.602807854615,125375.28664534476,-6.1284652459859e9,5.445117939782348e9
0.0010699999999999998,-0.38599538656780197,0.0001162605416176997,80.00308952832837,3.3007323166511764,-3426.59917048988,115072.36107095113,-8.296305075716886e9,4.2019386935100813e9
0.0010600000000000002,-0.3855241359864775,0.0001182888094573251,83.05515866365383,3.601889709894385,22127.048194301373,121880.99084768648,-6.107898553635503e9,4.457236020187822e9
0.0010499999999999997,-0.38451785117617665,0.00011481846710889655,81.50783744911814,3.3082071685952577,-3933.33819665886,119563.56424683673,-6.473759246649063e9,4.5715831721242695e9
0.0010400000000000001,-0.38370021287458833,0.00011977708113616081,88.03331081038722,3.836677509852635,-58437.806047975035,166131.1553026585,-2.843827723359679e9,7.89466123192029e9
0.0010299999999999997,-0.3830707876688658,0.00011795307675175405,85.34674937297328,3.753171799366894,25161.70683616814,151442.90722856825,-1.0417590327776521e9,6.026158671699315e9
0.00102,-0.3818922137771857,0.00012800586501818465,89.5263241169317,4.0575399404974295,82062.31945899366,178028.76330999035,8.86794314472732e9,8.230758532549296e9
0.0010099999999999996,-0.38113286853856826,0.00011239952548871095,79.66083927600029,3.682968707140224,-104058.66946959657,155246.71511176697,7.417566011592033e9,8.040010576325784e9
0.001,-0.37999873624180985,0.00011545817615991884,81.24868172776806,3.506643015937948,98214.48452452857,139455.35830991736,-5.799816582053017e9,6.343867921506964e9
0.0009900000000000004,-0.3795697466973352,0.0001242759816038757,96.74789907531625,4.354862016559772,103135.56171749179,198121.23225066613,-1.1958321479458334e9,9.447014003105255e9
0.00098,-0.378573114948852,0.00011503114726394162,81.20824619474139,3.5515083194311625,-137224.0346480225,127536.89851327843,-9.175743592448784e8,4.767200153027889e9
0.0009699999999999995,-0.37765409897438523,0.00011946865957620069,85.60871485000148,3.8098960055691538,186866.91985251877,128172.23677094316,-2.2931795336970763e9,4.912827838806539e9
0.0009599999999999999,-0.3768225382368899,0.00012537512609557956,87.134288046982,3.862510984397523,4378.33491258515,128716.49581154139,-8.959468792254208e9,5.379107375867786e9
0.0009500000000000003,-0.37591966972610136,0.00012709714603415163,94.51132995058161,4.042653934992888,-13924.428673554115,144758.25695205148,-8.387585344018916e9,5.53605786211009e9
0.0009399999999999999,-0.37489518654656984,0.00012280456710387654,88.32769055279134,4.202941787185884,28449.09175332244,178202.80373067697,8.344192041721527e9,8.241051534277143e9
0.0009299999999999994,-0.37418180789649474,0.00012302126216730017,88.60722409753181,3.968286556225707,23133.893453826156,177486.88315730932,7.251109553605965e9,9.490663258516392e9
0.0009199999999999998,-0.37313216266166493,0.00012154117417934435,90.30096960820708,4.203699199105403,-7421.54898811595,165980.07818372466,7.327102700289261e9,6.763175384563479e9
0.0009100000000000002,-0.3721101160002883,0.00012294814160727335,92.70355313835461,3.9043982695133117,-30003.45111359725,142632.5788187817,-4.3339071321129675e9,5.79635267901786e9
0.0009000000000000006,-0.37128937646489657,0.00012573945296793853,94.06095101091076,4.207629548747932,88026.72885734288,170250.41597286562,3.439305185363848e8,7.696556024074361e9
0.0008900000000000002,-0.3702406471138992,0.0001151799714788842,85.88380301687528,3.8357455279236454,119538.73714661736,159127.52432948243,4.995087699118394e9,6.778838947149212e9
0.0008799999999999997,-0.3693940886447973,0.00012790385367867667,97.50779857842626,4.48555129466152,-166523.1574717141,188975.13265425322,1.012049507237356e10,8.4835637931130495e9
0.0008700000000000001,-0.3682074492652568,0.00012560455232006127,93.23233828441053,4.115194735430946,-55450.1887173053,148670.4410761009,-4.902550177053781e9,5.820816111478553e9
0.0008600000000000005,-0.3674107592769023,0.00012468965512631156,97.71288264799752,4.675811274631537,96631.53821974929,209565.54555357774,1.8866811890304153e10,9.560064572677177e9
0.0008500000000000001,-0.3665928388382364,0.00013482449584881505,106.84865965755864,4.963413209484935,306864.37275504525,219933.51138581324,4.47029744877735e9,1.1605781494525885e10
0.0008399999999999996,-0.3653730536992443,0.00013075855953212156,97.47153000951091,4.533978247479836,43066.2497133302,176679.1197644061,1.8916267383950543e9,7.369207165148213e9
0.00083,-0.36445786910503236,0.0001297223343016142,97.34170472087764,4.324719652950292,84578.63625898187,185924.4769205782,2.162151289729543e9,8.414145052796103e9
0.0008200000000000004,-0.36347544022661715,0.0001289543031144436,109.631106876091,5.004769364987675,80005.40661358148,216900.61432728125,3.089236999121463e9,1.0941398065586397e10
0.00081,-0.3625967655900442,0.00012351589896879745,97.62413733277317,4.3750087911739115,-134102.23385075285,160170.75709316393,-8.793584426182653e9,7.090440625436557e9
0.0007999999999999995,-0.36143401327967856,0.00012634658134689562,97.48171365219838,4.37447365933175,-61338.90085922173,202324.58017835623,9.290771447595568e9,9.578887537956604e9
0.0007899999999999999,-0.3605691892445005,0.00012953443467895323,106.47164077240606,4.42586049609842,342081.8341709918,192781.8844031244,-6.552759114090186e9,8.247269661995293e9
0.0007800000000000003,-0.359526504583348,0.0001305300330859578,103.2868699838421,4.4290219439940905,43523.90179929945,198426.55445644644,2.345137058206535e9,1.027273893913398e10
0.0007699999999999999,-0.3584365502575095,0.00013167644234785835,106.73298606148705,4.948280973072746,-120666.21173168156,215828.57729790124,3.951251659941872e9,1.0193039935159492e10
0.0007600000000000003,-0.3573332351688275,0.0001356160569750183,109.6710363895925,4.738455674023747,-330734.8426655749,216966.94441827742,-1.5773175072657466e9,1.0364403992574808e10
0.0007499999999999998,-0.3561303296189495,0.00013627365188540564,110.77275808693861,5.195487533857805,301816.9033293947,250535.2212650607,1.0971385601376728e10,1.4353189099479454e10
0.0007400000000000002,-0.3549996940243085,0.00014408728560514442,116.61199918706197,5.273390488632788,-28687.959192756254,260149.5205460346,1.3182234539263437e10,1.3498156173898428e10
0.0007299999999999997,-0.3541361619654842,0.000136665019035776,113.50067760419898,5.430430912589246,181726.50562657916,293885.157514309,1.7369663291231655e10,1.828164896279794e10
0.0007200000000000002,-0.35306777478218865,0.00013707011520459043,109.53682004382757,4.666050237502354,30094.355960791672,191183.4253080999,-8.736808546781858e9,7.8664089709805e9
0.0007099999999999997,-0.35202645111787695,0.00013176644897780495,113.31570319543805,5.196793856095751,70623.8845266683,234420.91169241662,9.329768915953827e9,1.1881975896197983e10
0.0007000000000000001,-0.35084717565072804,0.00013709463444476708,116.82725767811874,5.430972582848686,-86484.5127590888,243056.91839266173,1.0593846971661415e10,1.3518315973905224e10
0.0006899999999999996,-0.34975539864351185,0.00014008284012740447,125.22490355553694,5.505839489933801,644934.0943392811,254603.0755471858,-4.2366940108411875e9,1.4967738200883072e10
0.00068,-0.34856734271890744,0.0001410228022655501,114.7539471673018,4.991736698295837,423034.36037339666,195666.38364236747,-1.2713373139968187e10,8.2017598853167515e9
0.0006700000000000005,-0.34743805949812123,0.0001394764528642757,115.76790631326143,4.71224604711855,-34860.1374585177,214406.29411276945,-1.82638884346036e10,1.0039837361159687e10
0.00066,-0.34626097691552754,0.00014189301904867201,113.27244590791862,4.682312968521273,54115.69507003002,196861.88175632694,-1.4002383700270823e10,8.002336657298221e9
0.0006499999999999995,-0.34510319168036585,0.00014565672016363576,124.30688964015577,5.379572662727099,-79341.8015170806,218618.26664253033,-1.4673909210945856e10,9.37316186365188e9
0.0006399999999999999,-0.3438112150991695,0.00014410587914772107,114.5640894818815,4.987017188690588,334971.24015851005,242025.2523222605,5.980061013722544e9,1.2127737040932835e10
0.0006300000000000004,-0.3424333488491849,0.0001425048426725113,120.57425193031344,5.537804977254371,834427.7351664308,233024.09903772757,1.1298763889288404e10,1.0340521325170036e10
0.0006199999999999999,-0.34122635601774953,0.00014169953900411252,121.69099922469766,5.456115865518748,692795.2226881412,250695.12762897153,4.988568483923923e9,1.1168617969528254e10
0.0006100000000000003,-0.340012246694273,0.00013705016088613395,121.74489251888079,5.178718566155892,550523.7115954552,262380.8790364914,-8.125246029344975e8,1.6150731234351574e10
0.0005999999999999998,-0.33884350213849795,0.00015135552096927273,134.95278252471758,6.286462496636184,382277.11196940806,321626.1903786505,1.2191912563424856e10,1.7015987589628372e10
0.0005900000000000002,-0.33770634330551413,0.00014496052412434724,126.17276963494012,5.323003615101419,361453.2435130565,234222.73661994791,-1.144935612963861e10,1.1327536453589872e10
0.0005799999999999998,-0.3360871209600018,0.00014772542963448383,131.71482525306257,5.9565275210769375,23824.675212454058,285691.7254148528,4.0159981429430566e9,1.4482917818493383e10
0.0005700000000000002,-0.33484103919337516,0.00014381724508406483,134.20437258496813,5.292459997786253,75001.68354476741,212696.27229551625,-4.231314583577572e10,1.063338696100612e10
0.0005599999999999997,-0.3332472717094295,0.00015260646232735325,132.5997454152619,5.801935352608401,64500.44112392538,280175.8052706386,-8.335203458169223e9,1.4862677093939999e10
0.0005500000000000001,-0.3320733149675054,0.0001530067554204553,139.6292887154026,6.244161628654257,25456.752697397278,282481.4021517159,2.6616652568386846e9,1.4797037456120537e10
0.0005400000000000005,-0.33094649390136766,0.00014943859848486464,141.5367172142417,6.21330565405191,193253.68994891839,304469.4479664681,-7.107628554980242e9,1.762990426642391e10
0.0005300000000000001,-0.32949248860331504,0.00015570818175729957,137.5050024653565,5.788399399400427,-230089.0778127392,266650.34104135336,-1.55608761473867e10,1.1871949084056211e10
0.0005199999999999996,-0.32814622874117894,0.0001545268256996924,142.51639279802723,6.0810203310908015,599777.4426392047,273558.4658023757,-1.3903016892687838e10,1.3607007000828773e10
0.00051,-0.32672810141921277,0.00015725383435132096,143.10046315458598,6.225513439737743,-38150.01002225783,291257.7143155956,-2.1418816815746887e10,1.695309220002069e10
0.0005000000000000004,-0.3253551874414136,0.00015918535229132093,146.4532954847614,7.121969329615819,918945.0138104054,395980.63363808434,2.9057930453097145e10,2.479349797994953e10
0.00049,-0.3237468482283613,0.00016907395049739016,158.99837569966002,6.7762325383439235,449875.20326325466,321198.123561451,-1.4704426612485151e10,1.5447260076834673e10
0.0004799999999999995,-0.32230357550254635,0.00016031235766484955,157.37277496152842,7.059567937329422,-132647.8584005973,412947.79942729126,1.253428729097295e10,2.3344564320231594e10
0.00046999999999999993,-0.3208396361893514,0.00015712980862607652,150.8929220973248,7.163213315488821,170757.82910513718,420862.90862648445,1.8738597985201622e10,3.64080140611578e10
0.00046000000000000034,-0.31909520352091286,0.00015409489758457336,148.30715067157143,6.95629746547772,364983.67660103465,377352.4408463414,1.598803658339911e10,2.3766818706339676e10
0.0004499999999999999,-0.31769604835398174,0.00015428827930554192,158.26031437857702,6.7788312978339995,206690.17853941448,367480.22310919245,-1.7874292393325497e10,2.1686635079922695e10
0.0004399999999999994,-0.3162127449666636,0.00015958137224443737,158.8606265678038,7.168272651481639,341668.7563494764,367908.17453535594,8.942018090047855e9,2.0607897032750927e10
0.0004299999999999998,-0.3146504018318448,0.00016763378811079007,162.75625979166173,6.719598345262227,2706.7478354569953,325012.29621070967,-2.91196246248398e10,1.679109984353011e10
0.00042000000000000023,-0.3129974575421976,0.0001721031341081141,177.09340602993754,8.027546926362637,585386.9640771938,416695.8619643635,-1.7480562414085145e9,2.1867983727430954e10
0.00041000000000000064,-0.31137409916353487,0.00017208215345316632,170.6999901681126,7.781521302678233,1.1002572379068206e6,559089.7139207489,3.0396851034682823e10,5.226565616636014e10
0.0003999999999999993,-0.30966529732318526,0.0001768206297567175,171.93579642905325,7.741332378181254,432628.2917484708,416886.2900361542,1.1317352225879502e9,2.6577685916411026e10
0.0003899999999999997,-0.30800190386186255,0.00016728025298591763,170.95586738394906,7.60546413118008,724541.7108092265,410392.0014588072,8.675468553328861e9,2.196768313094446e10
0.00038000000000000013,-0.30622636245910445,0.00017310140693316321,182.28977030052127,7.823363062350899,784289.4847618908,452239.6633712715,-1.4787317296790522e10,2.6367735095356297e10
0.00037000000000000054,-0.3043135012408474,0.0001674587812480147,170.86247120653925,7.201702187841352,517948.496276292,390222.1042496044,-2.4625306988317223e10,2.2952413806208275e10
0.0003600000000000001,-0.3030542466722444,0.00017365227303587814,183.69121683595216,8.303115608012455,113554.65149067175,475284.40223632177,-9.390851776529387e9,2.9345148333907894e10
0.0003499999999999996,-0.30088116292270417,0.00017013773814243699,183.2545961178457,8.069090404294693,1.1259682657786699e6,420929.6358270105,-1.27459203404934e10,2.425824317703141e10
0.00034,-0.2987011416835208,0.00017748133517611278,195.644404183192,9.001935528715645,499619.7373345678,603752.8850978502,7.701963828077512e10,3.9820537646473946e10
0.00033000000000000043,-0.29698443193935,0.00018343596855487928,206.50853529330058,9.066534409638813,728748.0834517597,519371.78092194523,-3.7928688775088463e9,3.2300909453813717e10
0.00031999999999999997,-0.2950396536105312,0.00018407421400357338,207.36506520019782,9.017319574788623,321027.66432234604,492237.27667819517,-2.846580585377949e10,3.189620317607044e10
0.0003099999999999995,-0.29267815391823576,0.00017911789178251113,195.75321924912464,8.933090189117664,-215803.83431625212,529913.7205880214,2.3612918624458466e10,3.262271482026148e10
0.0002999999999999999,-0.290663598689782,0.00019221066660168857,215.3617673810086,9.559440375544284,-384122.99638889794,602249.8955349294,1.6770722610449362e10,3.9800403915006424e10
0.0002900000000000003,-0.2889369764719928,0.00020216965320747228,233.6226174078863,10.151014362308944,1.620795652601598e6,682030.8775501413,-1.2910519960911041e10,4.9180495676932816e10
0.00028000000000000073,-0.2866279688856711,0.0001877399252127376,216.82386164164006,9.47583231313033,-251810.32082645287,522762.5972072919,-1.9602305724113019e9,3.3830608911558872e10
0.0002699999999999994,-0.28483921341349416,0.00019917734449632945,239.04307424564152,10.48353376724278,699537.9893412042,733892.2322324107,9.438618904062363e9,5.153616254289858e10
0.0002599999999999998,-0.2823860267013577,0.00020232835404012498,242.69364193664322,11.345033380395755,1.1716613637163814e6,824923.385106699,5.599353822595537e10,7.026003418256761e10
0.0002500000000000002,-0.28017719112366646,0.00020113220353292868,244.05829510038876,11.049226376254977,497028.05913715146,779392.6381767695,5.8491872292844604e10,5.949151502463045e10
0.00024000000000000063,-0.2775266475412191,0.00020767815932181967,251.95388297387657,11.966407605372776,441424.3432619591,869960.0659575112,8.671434059125797e10,7.754111834737463e10
0.0002299999999999993,-0.2749374386815468,0.00021028109953706307,264.1320330112396,11.78482300021009,-998868.088094901,774987.1407499949,-2.0593547829686596e10,5.627073443815663e10
0.0002199999999999997,-0.2726098793751937,0.00020819343176227114,285.6719084024198,11.832403395055755,-453918.32755481167,730253.8466139161,-1.3086281216747954e11,5.357023212751267e10
0.00021000000000000012,-0.2701079157429105,0.00020968244356117365,256.291577010137,11.944464644836682,-58281.28126799676,810875.7653282163,3.064832946167361e10,6.098323277798495e10
0.00020000000000000052,-0.2671370927631317,0.00022081044141854884,293.6041827818042,12.62282565267276,1.5373152064264799e6,788843.7381504971,-9.521340958069734e10,5.904320370106245e10
0.0001899999999999992,-0.264525146515258,0.00022874415677526062,317.3476162536318,13.787947167720697,1.8533843419585777e6,936972.8650377229,-6.90629696806396e10,7.139747590244507e10
0.0001799999999999996,-0.2618788382798642,0.00022366824669731492,300.96297431144126,13.18132023152536,1.0830006405972512e6,1.0139214652047904e6,-3.349488724873392e10,8.187733124498094e10
0.00017,-0.25858367811837313,0.0002206716993877873,296.7990585052254,13.901780522088334,401488.10909372824,1.0833705751498265e6,9.047479702481067e10,9.418457852751392e10
0.00016000000000000042,-0.25517010459960887,0.00022310142550025807,332.61688986839744,15.802912687100896,108151.7990406987,1.2919787049304969e6,1.1745686346337334e11,1.215106412154834e11
0.00014999999999999996,-0.2517219116904082,0.00023639441886044192,332.10837714604463,14.846694337486756,-241879.58744045012,1.0692804234083758e6,-6.853737898055729e10,8.012612300851022e10
0.0001399999999999995,-0.24867970673620632,0.0002428161958814301,357.87544694832957,14.814424801615285,2.1391756658084756e6,1.1152953455253746e6,-1.4853311125255832e11,1.0922557965427298e11
0.0001299999999999999,-0.24492893575671063,0.0002441984578945582,366.1938889082573,17.57172641897227,2.5278550956768612e6,1.513228784901088e6,1.4653384577596e11,1.484779716503664e11
0.00012000000000000031,-0.2415727747929522,0.00025542172981875754,354.5244045488649,16.050619724317475,33866.85634238004,1.1348724147698423e6,-1.0870453285994987e10,9.983679072086255e10
0.00011000000000000072,-0.23786533302423357,0.0002474434110425105,358.3005085196963,16.326060302861872,6377.941484503435,1.2134008113255333e6,-1.421621814524023e10,9.68249899761556e10
9.99999999999994e-5,-0.233704465988397,0.0002801094943456479,436.1253667799393,20.922796321110727,2.9523200680142515e6,1.8325810829768335e6,1.834767059942621e11,2.019280999536406e11
8.99999999999998e-5,-0.22940312819899503,0.0002751691199123147,456.0461357412704,19.297271061714522,1.273440960772494e6,1.6248813924080972e6,-2.476743835621897e11,1.4113887416196683e11
8.000000000000021e-5,-0.22528449016463895,0.0002753679251466161,475.14643600044553,20.52027409876407,-357676.11943016795,1.7193782112091195e6,-1.8706463876889984e11,1.6712644649913165e11
7.000000000000062e-5,-0.22060815574623785,0.00028545477765062167,509.9393632893573,21.157015140213783,2.038048357139567e6,2.2183643795816647e6,-8.346798539397987e10,2.3061093692177744e11
5.999999999999929e-5,-0.21532451451990725,0.00028203985760586744,529.2843583757464,24.169054410287142,3.702301903673523e6,2.1963461424637996e6,1.3351024532045992e11,2.2370356945925696e11
4.99999999999997e-5,-0.20996363755629763,0.0003084282118889771,591.7109775733319,27.476964316988727,8.679978441863222e6,2.635810887757077e6,1.850519684822881e11,2.725038786000396e11
4.0000000000000105e-5,-0.2042498309112561,0.00032536842840694873,629.5829162079533,27.977662591314434,8.403367046681305e6,2.813927138586577e6,-1.623080381030032e11,2.896493242833435e11
3.0000000000000512e-5,-0.19832309750679405,0.00032527424419475254,638.9808148444341,27.58791013607939,1.1075147893086586e6,2.9354475652398546e6,-2.460158837549682e11,3.8252959699785126e11
2.0000000000000052e-5,-0.1919664381925086,0.00033298503718328493,700.8312497551666,30.309749835581755,6.908878766348376e6,3.3774505404034248e6,1.0547494251726651e11,3.938364473218978e11
9.999999999999593e-6,-0.1846946473487081,0.00035564557985701204,801.5827035841509,33.9872526912094,1.2415310352157619e7,3.942268664605944e6,-4.5036371662832275e11,4.7093201183174615e11
0.0,-0.17661516670399866,0.00037721287428476674,883.234429367448,37.4552012694767,1.1442621733034067e7,4.1574483317608656e6,-1.0788215471832311e12,4.9677161756307556e11
-9.999999999999593e-6,-0.16788133325527035,0.00041067791453288364,991.6539458050976,44.27810847637011,5.995096582482351e6,5.385948684688769e6,-2.79907556854475e11,6.706607810276365e11
-2.0000000000000052e-5,-0.1579434916604835,0.0004413081645435123,1133.581227518237,49.970562315110094,2.523857568346097e7,6.637358170688687e6,2.6343122181944748e11,9.340585117305874e11
-3.0000000000000512e-5,-0.14757999357051893,0.0004888545186928752,1384.1260004219337,65.97823596105742,3.844884041193468e7,1.1135047335737983e7,3.0082180818439844e12,2.0111313722219773e12
-4.0000000000000105e-5,-0.1355989780486513,0.0005255679978100032,1541.342221395993,69.1159580355561,3.6365993259386346e7,1.1715714666248975e7,2.2091621725666473e11,2.451379447927361e12
-4.99999999999997e-5,-0.12186070960899961,0.0005602220564542323,1840.981275846295,80.09003107533212,3.972403406926522e7,1.4137590093623852e7,-7.792089497466528e11,2.5238397848298984e12
-6.000000000000016e-5,-0.10648316956474715,0.0006244748199713599,2248.688066723796,101.41407287069674,7.249391802125086e7,2.04612072258499e7,3.01118455029141e11,4.643101079122668e12
-6.999999999999975e-5,-0.08878611042526058,0.0006958901068283599,2889.4098299352186,123.03706041939982,1.0501853641229707e8,2.5673606291412394e7,-7.442610651565531e12,5.889246917142701e12
-8.000000000000021e-5,-0.06806182453313514,0.0007799677006057206,3583.6867249803568,149.1111248678017,1.19556805233195e8,3.369550327136192e7,-1.6331746798005404e13,9.075056530847354e12
-8.99999999999998e-5,-0.04449775752225912,0.0008315758201917954,4226.540657147543,175.73045999508108,1.1270713404991628e8,4.259307298663111e7,-2.6528175391194652e13,1.220771894926483e13
-0.00010000000000000026,-0.017768782402344353,0.0009098085997489286,4992.345641665891,211.6143624397576,1.1608735832404396e8,5.316054193927682e7,-3.8814522669888414e13,1.5937109074294576e13
-0.00010999999999999985,0.012235652361828645,0.0009656723688998619,5672.830916674752,241.50462631557966,1.1416741533925922e8,6.635447842815072e7,-3.994953440937027e13,2.0992215441393035e13
-0.00012000000000000031,0.04555690979489471,0.0010275359502555257,6338.487268030817,269.16353576690403,-1.0416709151249561e7,7.640296542911258e7,-4.798688435912815e13,2.516938483627947e13
-0.0001299999999999999,0.08142172775796727,0.001029045454866133,6452.69377724277,269.2866126359126,-6.711250436048113e7,7.95823397784846e7,-6.3607527844967945e13,2.634972077750824e13
-0.0001399999999999995,0.11786811454127097,0.0010029644717212557,6045.757135566191,252.84103129819047,-1.633726514045839e8,7.437445085088687e7,-4.794881046210258e13,2.33162786236325e13
-0.00014999999999999996,0.1534044851095888,0.0009073913898207365,4995.41758603963,216.2530909655236,-2.3288166886583483e8,6.750606242454809e7,-1.1851303081038799e13,2.4305770135310562e13
-0.00016000000000000042,0.18422905639186968,0.0007686097478537951,3651.1074580749437,171.32398584354064,-2.5836580008725542e8,5.4494811069346234e7,2.32114123948714e13,1.933312621730144e13
-0.00017,0.21048337462051844,0.0006171897022746116,2224.9608336964006,112.90099773720343,-1.6606957539881298e8,3.0411694331712868e7,2.11063591462953e13,9.129279309890988e12
-0.0001799999999999996,0.22994061495600004,0.0004668177704026304,1259.040433983315,66.3153860989303,-7.695189869186503e7,1.321856549207942e7,8.21340506766995e12,2.688972401461333e12
-0.00019000000000000006,0.24395958494358252,0.0003664486821329731,738.48126258581,41.435979096670735,-2.860200220610806e7,7.638499799717952e6,4.0652770952959805e12,1.5989885813806821e12
-0.00019999999999999966,0.2533641200744985,0.0002760559943172999,461.18594523301596,24.216771719238764,-1.1851854922088236e7,3.5104640407350766e6,1.143823152032833e12,6.038323805219984e11
-0.00021000000000000012,0.2602667532302609,0.00023008550112904675,340.40779671398394,15.483002041053322,-5.2099774097381085e6,1.429955797990841e6,2.0224964783979105e11,1.56074350086072e11
-0.0002199999999999997,0.2648710919041492,0.0002185230851844767,298.33655220688024,13.202774673466287,-1.8853303878906935e6,1.0121301629730546e6,2.1059189733809685e10,9.963942607970107e10
-0.00023000000000000017,0.26895311609417855,0.0002150779512402955,280.14768098321065,12.914504768695604,29444.31768283868,994428.6593755316,6.892941445029376e10,8.709938574716496e10
-0.00023999999999999976,0.2719126427916054,0.00021643075055948925,285.6972689684124,12.294333788444474,336338.94308209035,801260.9469407507,-4.229599415134083e10,5.307888436726238e10
-0.0002500000000000002,0.27453833484145207,0.00020346748694730397,268.92538583952614,11.541595138518407,-283559.4144978746,703602.241480946,-7.912330929316597e10,5.154741546018056e10
-0.0002599999999999998,0.27746782032933676,0.00018912894263124397,233.85934793969022,9.659776177871155,-653645.0793497994,540733.8084386518,-9.452878732927638e10,3.654013819385161e10
-0.0002700000000000003,0.27981049043809975,0.00018967240203947395,222.28724545196908,9.73599212234297,896867.8987451277,562764.5778494988,-1.35366212222512e10,3.63978781663343e10
-0.00027999999999999987,0.2822542573510829,0.00020824063128130162,236.16096525169206,10.436804010262096,-555995.2294244191,801460.5767396908,3.600467837655177e10,6.840860416378869e10
-0.0002900000000000003,0.28473959215833183,0.00019334855444260173,215.75976376521746,9.41439214434122,-973017.9453344406,642617.3900786511,-2.5201522040950227e9,4.953421826877133e10
-0.0002999999999999999,0.2873012251996585,0.0001894841336751138,235.96851890702118,10.674463755912033,-381438.05362194736,598297.4695973771,-1.5185178757221176e10,4.065930306650571e10
-0.0003100000000000004,0.289493260549314,0.00018314423376342015,202.2133478563195,8.871360203739327,-1.1590599394654725e6,515186.32646324404,1.4787539735432847e9,3.1408823798597034e10
-0.00031999999999999997,0.2914798325390437,0.0001730028397971967,186.51809179026293,7.72577999285087,-600293.6631009574,420972.22882408614,-3.4250091817735092e10,2.4670189500724754e10
-0.00032999999999999956,0.2939057728357086,0.00018954231832188004,217.44923841274093,10.041479150603942,-1.2060827389708064e6,575517.7831098378,1.638530605965787e9,3.593054685945133e10
-0.00034,0.29592272040591966,0.00017838597727280032,193.05382911290914,8.137486441650253,-477050.75447029376,518577.8387261438,-1.3804811860706284e10,3.6269324946278e10
-0.0003500000000000005,0.2976987799403072,0.00017283455351351792,197.9733889415821,9.061101349798957,-671448.8394667008,578396.1683037244,2.582873828821773e10,4.617553879064048e10
-0.0003600000000000001,0.2992978182516342,0.00017812355201820776,191.07448090557665,8.955524517775137,-1.095460554582806e6,483438.47957570985,2.3811591176718864e10,3.104898088730936e10
-0.00036999999999999967,0.30135831359497617,0.00017738750926797278,194.24946184341925,9.252864154409526,-1.193775870156028e6,572111.016889862,2.89339605338564e10,4.48628686197287e10
-0.00038000000000000013,0.30336815415456836,0.0001746449734349752,192.5123540618533,8.724947980811182,-320491.2861099122,430946.83018130896,-9.364059235596277e9,2.4070040915156216e10
-0.0003899999999999997,0.3055010964692387,0.0001672721181867538,175.52165226259598,8.280337130338655,-80857.13690775122,531802.1658400428,6.323588045592668e10,3.3140687665996048e10
-0.0004000000000000002,0.30727123125366135,0.00016772724300592392,174.53650894095043,7.433256131855489,-576477.341852238,404549.37849403085,-5.010650519624026e9,2.126556761756119e10
-0.0004099999999999998,0.30871702262189626,0.0001680104760178207,171.51479329267812,7.640050997180441,-746140.6284589934,443130.5447700618,9.727341864891575e9,2.6383490964435513e10
-0.00042000000000000023,0.31080845389136436,0.0001632188008549032,173.070751818423,7.359260128568012,394440.53487196384,408529.0245707546,-1.1600168811956224e10,2.7230226661246292e10
-0.0004299999999999998,0.3125486620310964,0.00016479603213871577,162.18503446467057,7.091856557800776,-35146.222650670694,401101.65617202857,1.1060215778654955e10,1.933450122469165e10
-0.0004400000000000003,0.3140880298032783,0.0001738100947995355,167.52563787236386,6.697012244727491,186146.99537596403,323144.04495899734,-5.060520015855329e10,1.726771451911202e10
-0.0004499999999999999,0.31585949062961627,0.00016895086595284276,162.77661705331388,7.3072032807095,-696200.6502235004,399539.0913973649,1.3712162234181536e10,2.2051650967928925e10
-0.00045999999999999947,0.31716241133062983,0.00016556964630571778,162.30516124173784,6.812009825952234,-424426.2350341543,357660.4777940145,-1.8072615565450623e10,1.8942027464898594e10
-0.00046999999999999993,0.3187365556607092,0.00017060734829946623,170.16548167654656,7.363792058338424,-97210.59608935936,389408.3994132268,-2.2880389332927734e10,1.986646054143717e10
-0.0004800000000000004,0.32042165182972665,0.0001566660728422165,148.63168744173294,7.042051708466821,-498238.713823124,373372.273680327,1.938537108931475e10,2.4653154977017853e10
-0.00049,0.3217457168555306,0.00015907170302692684,145.9593222369267,6.811799777559862,267705.8204681637,351106.1881153074,2.125500973359305e10,2.0951626554075935e10
-0.0004999999999999996,0.3233239885643877,0.00016087460792948573,152.7834142656004,6.701215880232685,-962218.5708275808,343783.4995259675,-8.682611930272781e9,2.2324754439783024e10
-0.00051,0.3249379373820778,0.00016328391008620682,158.35664079754602,7.728812562807276,-606279.376988395,468388.8790446488,5.256602981523652e10,3.467740697612863e10
-0.0005200000000000005,0.32632633987117365,0.00015093918811474663,143.73942707697032,6.236821032606774,278623.8857101565,283396.92639173265,-1.915832278627294e10,1.4424637260115019e10
-0.0005300000000000001,0.327977779853024,0.0001558634754861672,142.17672783592036,5.980955950322637,-718829.0469687979,265413.80036871164,-2.8807059966149925e10,1.3323099420528536e10
-0.0005399999999999997,0.3295649381712769,0.00014788582282229047,133.0370568231382,5.433490147919653,-303583.0077799826,248259.51055701755,-1.3475700602102669e10,1.1279777451950994e10
-0.0005500000000000001,0.33057047130764733,0.00015221329484678168,139.60642810458077,5.828766461795019,-526413.3365596009,279858.64818835654,-2.336948709829646e10,1.4899032212015947e10
-0.0005600000000000006,0.33214847668573716,0.00015309708804608335,139.8582193319486,6.2998209068651425,-23809.021732922207,360700.5168391175,2.149847366080832e10,2.078948446309537e10
-0.0005700000000000002,0.333349335991463,0.00014768756881126203,123.9270767370392,5.4883950635249565,-290881.6988960255,265445.3806441921,4.453574047461904e9,1.679058030625698e10
-0.0005799999999999998,0.334786259510708,0.00014910522932864658,141.75247436059107,6.437219606516391,-394527.7674745641,393958.1237294069,1.9710055122218163e10,2.6278450861216053e10
-0.0005899999999999994,0.3360428943878998,0.00014320805478158235,124.70839309328446,5.797397648587417,-400696.2873314311,254432.29301516936,2.5372532486472597e9,1.2196284327686478e10
-0.0006000000000000007,0.3373287049982933,0.00014731802469007568,124.70731171762654,4.975352259794154,28368.793076522375,235334.40630409657,-2.505972906957287e10,1.2389417853477879e10
-0.0006100000000000003,0.3385286155310335,0.0001468599257084394,131.46754010583075,6.348490027112701,189637.2239555998,344651.2932605363,3.017717848240116e10,2.2734427156539627e10
-0.0006199999999999999,0.3400714922410351,0.00014750608219815583,133.70873187667772,5.564604078858424,351977.30883844686,247197.23983600328,-2.1279538696602303e10,1.3215708837973862e10
-0.0006299999999999995,0.34107883136593636,0.00014106672561280858,123.6949892503533,5.309714750921071,43528.29408912875,244165.80949330615,-7.432901696084061e9,1.2277029630148663e10
-0.0006399999999999999,0.3424119765021454,0.00014281860729705456,123.25294936872719,5.817325934791598,-180712.7166319228,287194.532099229,1.926810949097863e10,1.5389264108880983e10
-0.0006500000000000004,0.3436707625708175,0.0001338462942087174,115.97179841494432,4.999703789346967,-272172.3245037197,263913.85179322085,2.9353173898404174e9,1.5913730958505371e10
-0.00066,0.3449318671922082,0.00013014779449423884,117.50204753988675,5.463103719982608,-331509.7626768407,245380.80349612815,1.936482532772638e10,1.1073338546458813e10
-0.0006699999999999996,0.34638762896255065,0.00013583495881518365,111.49230367955262,4.996607880436707,2514.7545178993473,206559.53818670096,3.2689576534434543e9,9.42943145245663e9
-0.0006799999999999992,0.34739372671023055,0.00014020303660467582,114.05732119222644,5.339162089860083,-501601.78184622806,252684.09328200677,8.963439251179064e9,1.2945031139683842e10
-0.0006900000000000005,0.3482267013170532,0.00014278583429482334,120.77590099120438,5.367192738041703,154130.01659983525,286958.64787664753,8.310730323184034e8,1.8670445025951447e10
-0.0007000000000000001,0.34956075519747154,0.00014254753091029427,122.46005358299658,5.4004438969110184,-102070.6727932949,260337.23571224025,6.02809678240051e9,1.2199293745025646e10
-0.0007099999999999997,0.3505750869338875,0.00013767416317685008,112.31659316661575,4.804337997484969,-34425.526549964954,190122.48404025732,-1.0769679692393703e10,8.316407548472174e9
-0.0007199999999999993,0.35179469700877836,0.00013420119110202388,108.65797359536748,4.95360248964502,189623.3542089207,218739.24817269956,7.19211676326288e9,9.016130369695284e9
-0.0007300000000000006,0.3529038709613521,0.00013041159581128506,104.7020992646022,4.538639982406206,3908.6609464231515,198724.75000472943,-2.386515445290845e9,8.713368859860697e9
-0.0007400000000000002,0.35421148320845164,0.00013542814398938754,113.60194440790755,4.677636777361233,-384484.41656940035,194957.45292148844,-1.3910436335135668e10,8.462736070172885e9
-0.0007499999999999998,0.3552942227064332,0.00014020711145576177,117.9121652649807,5.313568489208329,-92104.17754932525,231824.2737065645,-2.0153546393099482e9,1.0846696867891325e10
-0.0007599999999999994,0.3564186575822772,0.00013118490971085096,112.43860248163877,4.858303450580646,-305641.45882980904,217809.8741426856,-5.652869422949609e9,1.0466686009651962e10
-0.0007700000000000007,0.35743611982705964,0.00012441660979527105,96.85859492925574,4.205790228100595,-492983.9359287861,170256.362064988,-5.183983461777638e9,7.697060423478479e9
-0.0007800000000000003,0.3585177485242636,0.0001340871451202979,108.43335945668973,4.812450938829101,-155343.38811841182,207684.13812193208,6.678657063241992e8,1.0033545060465733e10
-0.0007899999999999999,0.35945526104422865,0.00013067535863861386,103.17100292713606,4.433533575684895,-156741.10402003324,186537.74914591937,-5.705788763443087e9,8.114948560489862e9
-0.0007999999999999995,0.3605284895745902,0.00013071050524414687,102.18762035024548,4.5245890746697155,-175838.4782226866,203792.7127240097,8.078808205304372e9,1.0245392070837696e10
-0.0008100000000000008,0.36165882807812977,0.00013198108636208034,99.59659906404013,4.2179288597224565,-181271.60228337528,173187.9970841654,-2.9883929617480245e9,8.000737942731373e9
-0.0008200000000000004,0.3623695197288968,0.00013194153046317203,104.89725664333261,4.660225113934773,-330694.33010541415,206890.26990436311,6.194846335322009e9,9.148842968630035e9
-0.00083,0.3634775900849223,0.00013257020529990022,110.74512756611705,4.794930852751769,-79780.7022053656,180803.54436180275,-1.5705596664861406e10,8.199409735988449e9
-0.0008399999999999996,0.3646306958433577,0.00012669985824823073,95.3469007290782,4.33548312381619,-394114.81572911394,159346.82778282338,-3.4180048617720647e9,6.435062796344534e9
-0.0008500000000000001,0.3657132892304399,0.00012776371822107767,99.10692507587628,4.332869332905538,-125834.03036812803,143704.0021832757,-1.0369173923040335e10,6.148739861525948e9
-0.0008600000000000005,0.3668081819004038,0.0001314649412275844,99.3597982175965,4.093692440822887,-458253.35488062835,177985.3859688673,-9.837466139115477e9,8.621315447131004e9
-0.0008700000000000001,0.36769156607566617,0.00012588805394081766,94.58578241838761,4.122933355656404,-165924.70749568715,178399.4763820714,6.994588838861665e9,7.76117309151994e9
-0.0008799999999999997,0.3684598595299035,0.0001282935982431787,99.45609179729941,4.387117403688801,-177847.9358880496,188103.1889604386,2.069991833022455e9,8.257696460938954e9
-0.0008899999999999993,0.3694641390740017,0.00012128342887276201,90.87455312831963,3.98457539082708,61458.794889022996,165748.25259300298,2.444318938928729e9,6.835516639099224e9
-0.0009000000000000006,0.37045116306864473,0.00012148648793703623,93.88487609378389,4.414008618147461,29940.42021365895,183869.2778634467,5.660319994245993e9,8.64809627789306e9
-0.0009100000000000002,0.37152141292171825,0.00012287109258183877,91.32505262815279,3.960827678161354,-193893.67407779957,171474.79060653324,-1.688262143206729e9,8.79777396475351e9
-0.0009199999999999998,0.3724980061196951,0.00012582530117126605,92.01619474787,3.8733407872203602,-72424.41483146508,136592.75693811165,-1.1336477640273045e10,5.266902448318058e9
-0.0009299999999999994,0.3732374166204866,0.0001158905752211613,88.19610809872772,4.071507599149746,115383.63759767577,144887.05347600608,-4.855311547609621e8,5.322171155999526e9
-0.0009399999999999999,0.37434137785437127,0.00011936433014305873,94.28554953410195,3.9754249091058513,-86916.80208825767,152601.99159084097,-1.0286513202519314e10,6.697298241027349e9
-0.0009500000000000003,0.3753211256021667,0.00012912221045068993,101.77264306073843,4.708881860591924,-275391.0454579138,249257.2208681294,7.40329075282608e9,1.6687390456214539e10
-0.0009599999999999999,0.37604132345461094,0.0001222244525726487,89.96700393533341,3.8136096863191065,-174228.8801785471,146849.5122360527,-8.175690141451504e9,5.952786329784064e9
-0.0009699999999999995,0.3769390399042992,0.00011814167983878545,90.25028310770166,4.028197508570085,-125508.98222925495,141952.3330530659,-2.622317080636654e9,5.570517779371249e9
-0.00098,0.3778803067249213,0.00011816483262805455,83.84011434699242,3.8152302284105617,-130467.25234631485,140270.6327647632,4.517082621223282e9,5.030547783558187e9
-0.0009900000000000004,0.3785325300613591,0.00012050427384680273,89.45548101935326,3.6348471451448057,-81158.60970332476,135728.2892639203,-1.4116309691748892e10,5.952532116590151e9
-0.001,0.37946794723699856,0.00012696152321205084,88.2190154323939,4.062591247207057,-24539.872054091455,178344.8306007792,1.2401485479691092e10,8.961281606334095e9
-0.0010099999999999996,0.38056307441397763,0.00012611843476711731,89.07174597337105,4.053010976420726,-101764.38626903488,195405.84646464544,7.099840100131117e9,1.0474507906763737e10
-0.00102,0.38132261999879236,0.00011683472019917028,81.40301799300067,3.372597433846291,-202406.36722031442,136577.57227215715,-9.761576077530464e8,5.568341874275603e9
-0.0010300000000000005,0.38223507137371454,0.0001234488761493171,90.72098178380055,3.8004689912723393,194174.8155927857,141641.49488134164,-8.135403323548071e9,5.864104979135914e9
-0.0010400000000000001,0.38301909617227325,0.00011371264385336387,84.39431265763831,3.8094513147694684,26738.769695648127,140225.78398705562,2.47904467976694e9,5.819556124613412e9
-0.0010499999999999997,0.38381866032399825,0.000110528745933518,77.46545135616252,3.2103923842703592,-96628.97543294395,105850.78011634374,-8.058036490808945e9,3.9926900756869345e9
-0.0010600000000000002,0.38493202582701974,0.00012245782765866483,90.78439388609362,4.171822157589737,-187152.2154111277,165452.33564077778,4.64670353801077e9,7.5179619159376545e9
-0.0010699999999999998,0.3856177725451227,0.00011213775552063332,82.43629081244798,3.6583185810822774,-245029.1151741513,145967.86178480773,-2.1929697144789782e8,5.731013377348409e9
-0.0010800000000000002,0.3863825993073891,0.00011238539537444997,79.07497131647237,3.4031746817985375,-221030.85997074767,133865.64296356213,-1.2916722375219815e9,6.187303582436899e9
-0.0010899999999999998,0.3873777425609766,0.00011533411310345601,85.03180452492393,3.561821853349618,-22716.424549557152,119336.65186091536,-7.86654179939757e9,4.551173849122135e9
-0.0011000000000000003,0.38804386654078293,0.00011907316756201811,83.78686220393743,3.355726842797856,-130473.66687351193,126440.60694732498,-1.2389621976374624e10,4.760478025613485e9
-0.0011099999999999999,0.3888770036655219,0.0001089890928011573,75.65613395833515,3.423932119007336,12983.239456695173,130223.67629877497,1.7588356919223926e9,5.503330039282948e9
-0.0011200000000000003,0.38960666155812884,0.00010983168399088627,77.62905326430692,3.4654861281667846,-94709.67304283765,119559.0666882922,-1.7463743487868474e9,4.365714757906555e9
-0.00113,0.3904625993150929,0.0001178983176762659,80.24732103669635,3.7296866618876314,-78668.69932738724,148763.08949292338,9.089673039008038e9,6.832955612199026e9
-0.0011400000000000004,0.3913639428841391,0.00011349031339118689,77.2308010594883,3.3640824784490078,-156120.48993872653,123918.48071199788,-3.7598336864190507e9,5.129123533972722e9
-0.00115,0.3922702567610889,0.00011293637622670583,77.05572872069592,3.5030763589800378,-14350.064595825883,140753.97797531186,3.619372533731002e9,5.985192765937272e9
-0.0011600000000000004,0.3928143798030408,0.00011407842638342716,78.47946815491512,3.411435669528518,-80111.58749538369,126331.49088522623,-3.3787947351191754e9,5.282696032153522e9
-0.00117,0.3934983832600534,0.00011334267664575051,73.54375980846007,3.123147732889616,-133368.43411612313,102347.52682357834,-7.436947149359514e9,4.000895699979324e9
-0.0011799999999999996,0.39444437551660577,0.00012069755883092512,83.41815054652825,3.6656686157643175,9749.732805828067,142013.39553306042,-2.349021880664138e8,6.18549973041894e9
-0.00119,0.39534816494429437,0.00011329299863915035,73.74642277484519,3.1863684671292583,74758.4895647923,103001.215808789,-4.0530933862591643e9,3.544140663063765e9
-0.0011999999999999997,0.3960150771536469,0.00011307380023293593,76.93657423207927,3.607765311892884,-146235.22170512614,142503.77512762652,4.557475194248248e9,5.674752385487189e9
-0.0012100000000000001,0.3965519742523352,0.00011130410421905509,73.49129036534868,3.2927301546446484,-81213.21359499368,109647.09933235691,3.0428061802403016e9,3.7899489165999384e9
-0.0012199999999999997,0.3975476411607966,0.00010544921977285325,74.07322427846093,3.1883984951507576,12146.784481629138,106227.82340920891,-3.407174195889125e9,3.5179155630415945e9
-0.0012300000000000002,0.3983201274326747,0.00011234819467700285,73.23482380179021,3.396960388855166,-92764.33065916107,130805.44797535885,4.479009053934865e9,5.254932956231429e9
-0.0012399999999999998,0.3990751220162558,0.0001092209656603567,69.49629835772176,3.0267083620994066,5415.346512856685,109307.7853974927,-1.2982312985773947e9,4.539765350323188e9
-0.0012500000000000002,0.3998274589704081,0.0001078718504296593,76.02559768277175,3.340460130622366,-76753.63292897145,115384.68056042677,-2.524640269225089e9,4.345386079739151e9
-0.0012599999999999998,0.4004025190122312,0.00011438872616821606,75.24955695697054,3.390241694010018,82466.81041033009,107684.55784139826,-3.7506059751186166e9,3.985008274838215e9
-0.0012700000000000003,0.40133603787827404,0.0001124180069838193,75.60979862823916,3.422522318339089,34933.13162891654,133508.82402773225,3.9971955559756303e9,4.968596231129499e9
-0.0012799999999999999,0.40200509320794925,0.00011225683192398602,77.25995659242345,3.6305166245589104,45098.20255420574,144438.1987141674,4.845521057342209e9,7.214991837730877e9
-0.0012900000000000003,0.40279228719064325,0.00011341305592832804,73.26684430094491,3.0572978276685925,-202407.12257865313,105091.2265503143,-5.041638517140008e9,3.7822755833175445e9
-0.0013,0.4034076720796785,0.00010462999438501648,69.57510996559223,2.9828283502149913,-44215.19801724297,101341.04646599975,-5.8422758377765255e9,3.866296489344586e9
-0.0013100000000000004,0.40420522779961715,0.00010764098052398599,70.98230753356036,3.2114008241914784,111432.38292308779,128892.05781114647,4.359748388171195e9,5.657470395790006e9
-0.00132,0.4048939333184873,0.00010876517301274114,66.69510778747706,2.7912081632321306,-99838.5558871029,91188.8690530991,-5.611941644643996e9,3.4593083840465875e9
-0.0013299999999999996,0.4054765214723601,0.00010738351820999343,71.9087841819581,3.3442361650410826,-122025.90673381937,131088.12874586397,4.0548426312393174e9,5.359965860953641e9
-0.00134,0.40604835485539786,0.0001080208175657597,68.09867183587511,2.9289769080339227,-89389.20312486075,88466.06916123489,-3.0410615917339263e9,2.8811376136015954e9
-0.0013500000000000005,0.40708088488641925,0.00011190495647272912,75.01497842027365,3.2218555240463416,26837.930917352754,117468.50407398943,-2.1034832723656065e9,4.449206073205437e9
-0.00136,0.4075554330513505,0.00010739821229045811,70.47022224337621,3.194708275257207,-37040.61468422845,109192.34913267719,2.5993629376434083e9,3.8786562835858703e9
-0.0013699999999999997,0.4084767400905018,0.00010961653513730677,71.71574622252442,3.1586151147788852,-76553.90494653111,98982.95699747073,-5.849196076438583e9,3.4433736196575e9
-0.0013800000000000002,0.40888480063784977,0.00010736226158302921,68.87578755725508,3.1961411214193305,-110009.6224096618,105671.00287219454,2.2372446006070994e7,3.564283343338208e9
-0.0013900000000000006,0.4097570251340562,0.00010790239266254931,71.15761231385619,3.2569918805193923,22847.21317357745,113169.12102865525,1.246579050619232e9,4.224310993808951e9
-0.0014000000000000002,0.4106254350243873,0.00010918955124192174,68.47912932071962,2.8806339010429785,-59424.497338874564,95190.45059301546,-4.1346874441836367e9,3.318926093834011e9
-0.0014099999999999998,0.41113287983722663,0.00010086366148251422,64.05358107673803,2.6932431183035392,23209.621057066674,93913.0610695326,-4.330821525898491e9,3.4686955370799074e9
-0.0014200000000000003,0.41180157112328286,0.00010615227748939955,68.41974611868329,2.9516241382580883,-134719.63017259852,112229.77911999679,-6.944280147178568e8,5.182122426498166e9
-0.0014299999999999998,0.41235827030551125,0.0001056085115114442,67.81317686966796,2.894913963310529,76744.31519603767,98706.43354196785,-1.8748770399798853e9,3.1812913148691354e9
-0.0014400000000000003,0.4129091377022778,0.00010105967886807505,65.32754505691169,2.866504770961969,1445.7186069056763,115610.67636367727,1.6089207640193563e9,4.730918386697931e9
-0.00145,0.41374286617708794,0.00010318340121702475,66.72791350563043,2.6447996534719036,-34447.06280643552,91320.37791847785,-4.1960866090322523e9,2.8990959984527335e9
-0.0014599999999999995,0.41431623784492577,0.0001038524435914446,64.80077781403686,2.7579496295626456,53091.0267395153,93485.01315981246,-9.169581798132403e8,3.4675087062806196e9
-0.00147,0.41509849736426113,9.997830653648189e-5,62.92964637754144,2.746358568773994,73277.64228309003,88439.98783029977,-6.009979658169998e8,3.5244248122918735e9
-0.0014800000000000004,0.41570823234704496,0.00010271639528093755,63.531580084290525,2.8299665309346795,-66770.47366503348,98650.95561117303,3.812066369384035e7,3.691947882767973e9
-0.00149,0.4163513837834839,0.00010266533815587081,63.0154161298059,2.7437263566402033,-136532.15954886578,89431.23658091428,-3.941358183898684e8,3.081799874503119e9
-0.0014999999999999996,0.4169809713780015,9.950489234673278e-5,64.84662455306545,2.71092387574377,-77845.4250281738,88251.44775676391,-1.2834228297450774e9,2.9801826305791755e9
-0.00151,0.4175468461211043,0.00010156249844099258,61.339676529169964,2.7322508609662077,-79886.7830923846,96362.17890322777,5.49694561944594e8,3.8192021502426977e9
-0.0015200000000000005,0.4182468485834794,0.00010082884018733613,64.43288265852266,3.1749945901107672,12904.359264789047,151974.34981096064,8.929837251256805e9,1.063921458483934e10
-0.0015300000000000001,0.4190140906873166,0.00010111581610671684,63.5964337897943,2.7975165441546452,95459.044294199,85579.74798228906,-2.9092187715865436e9,2.6954341328030396e9
-0.0015399999999999997,0.41957087582272634,0.00010167783818670851,58.811961842132135,2.6836581483777735,17246.16344088701,89255.77989834762,-1.2941049091272287e9,4.2897529559196687e9
-0.0015499999999999993,0.4202928622457222,9.584284358463943e-5,59.06897862122326,2.42919828549584,98574.10035293868,66283.5844157961,-6.225476707472334e9,2.0953275602425237e9
-0.0015600000000000006,0.4207483587983116,9.798220322054116e-5,58.64368362313669,2.850416112427195,1364.5726532928059,94859.92338014908,4.73208098380125e9,3.52499566552936e9
-0.0015700000000000002,0.4214214109307736,9.911766614976433e-5,63.37407959435303,2.8854269371208865,105939.14072756928,88937.71654690518,-1.0664094409465082e8,2.7883744323387375e9
-0.0015799999999999998,0.42211711255214257,9.581871792146354e-5,56.212250301874164,2.3918097019357942,18808.49575153748,67055.37808823782,-4.346218463177345e9,2.220883961162666e9
-0.0015899999999999994,0.4228407639867124,9.479234976226994e-5,58.047984717753025,2.3587522640723533,25991.03523899414,76924.4727937272,-3.385847470032595e9,2.4368866169711933e9
-0.0016000000000000007,0.42329860067264236,0.00010175175284704563,60.693457633881735,2.5580744711462584,60.28813460384881,78279.96241744337,-4.1738582624857364e9,2.4527815610789647e9
-0.0016100000000000003,0.4239077945720818,9.916639574584605e-5,58.974043300983865,2.505185274710049,-73804.63705283418,75176.63388420598,-2.2891623610506434e9,2.639917236264801e9
-0.00162,0.42456437703722416,0.00010148372225582691,59.55320914157035,2.7284724425342595,-8876.298963231115,86603.42036600022,3.2862350787372384e9,3.0001036002216983e9
-0.0016299999999999995,0.42517530908241585,0.00010193604438425736,60.78103138494394,2.6225078673866253,-21055.239725595704,85368.14397230078,-3.043364629913588e9,2.886755801616129e9
-0.0016400000000000008,0.42576575335361266,9.921421999954595e-5,62.18617063477401,2.5959430061209363,67720.42372861513,80403.73984500904,-3.225590689143299e9,2.552792425949343e9
-0.0016500000000000004,0.4261202912588433,0.00010003574137181172,62.03440351325794,2.577746653557916,-204465.14125718945,74725.2827710507,-3.4172817645610814e9,2.420511310824587e9
-0.00166,0.4270077021744922,9.450714004811848e-5,56.76869131614692,2.443255291949015,-39511.79529457526,67394.20516384467,-2.523391972017441e9,1.916320874074029e9
-0.0016699999999999996,0.4277642535979437,9.719525108642548e-5,56.6618259171093,2.3827778389445697,32674.07772651763,66475.8261709972,-4.6635190580490055e9,2.0274719076075938e9
-0.0016799999999999992,0.42832439702975683,9.856246318123756e-5,61.21182718148184,2.6299985182057433,64435.26385326786,77381.57577030384,-3.8584637194947653e9,2.6017390283860683e9
-0.0016900000000000005,0.42889457314622126,9.436151760802086e-5,54.53369007037165,2.4412522906769802,115681.11752566716,83626.07602858816,-2.800242719820923e8,3.1266280059653797e9
-0.0017000000000000001,0.4294549510783413,0.00010417953915248495,61.03767951857254,2.678863429950856,-63988.743697751954,93220.31517642889,1.8949842721616757e9,3.4218159725277357e9
-0.0017099999999999997,0.4299403887248987,0.00010105953068689872,57.359335275406536,2.5775420439154026,-197539.03312423616,83789.51985467692,-1.2035563235923138e9,3.1887768449603815e9
-0.0017199999999999993,0.4306112363543723,0.0001011700967516913,58.65487907014806,2.60895688982134,97267.99541768739,84085.3269840297,7.821007106333628e8,2.640745187293951e9
-0.0017300000000000006,0.4311077970243569,9.688573979382594e-5,57.97358213265417,2.5945580979211083,46355.611235183474,83502.19187845178,9.393873389823802e8,2.7881552857613945e9
-0.0017400000000000002,0.4316965901054147,9.638666785857605e-5,52.70909870659516,2.198765935181361,-145644.59395951894,59984.492358651805,-4.3074781612909155e9,1.8318763981155245e9
-0.0017499999999999998,0.4322149587367728,9.911137773420799e-5,58.29635293384708,2.54936276164507,-95209.46266435132,91220.97017539186,1.0311067092561687e9,3.141377090380947e9
-0.0017599999999999994,0.4328822443113932,9.297034911421986e-5,56.17788926032397,2.533071258651428,-40456.19533192841,79358.25883432638,1.3363907038993692e9,2.592941930669101e9
-0.0017700000000000007,0.43328786284706516,9.229848667201996e-5,52.31711396037689,2.2874594387643934,-105981.14844747033,61579.687871852264,-2.2119629276674684e7,1.8188394161834173e9
-0.0017800000000000003,0.4339996058228244,9.926633746284746e-5,58.31746562813049,2.6488739567089916,70746.22061998615,96242.82601817697,1.5647183015411074e9,4.1197548893658123e9
-0.00179,0.43452175598765264,9.236589847339615e-5,53.89784279870921,2.3667903287951773,-197166.32772374473,80326.28926618642,2.888038458820205e8,3.218382528735617e9
-0.0017999999999999995,0.4352255716106692,9.492394563951985e-5,55.503878866674754,2.4378935848371044,47417.54545551018,79530.41466609814,-3.5956526315800637e8,2.6294732409554863e9
-0.00181,0.43585398337966913,9.012577413993958e-5,50.55170282799097,2.4700027766433137,-96024.15016459227,101657.14088259521,5.485910506904376e9,6.008850567139983e9
-0.0018200000000000004,0.4362615192778831,9.440416840382912e-5,55.22885364133651,2.47806463518672,66700.67838383824,77898.56263969658,6.699789800517768e8,2.709464764942539e9
-0.00183,0.4368041084742057,8.89756031721517e-5,50.725640989767165,2.298750133869099,17555.478344343606,76299.98124291543,2.5867124201484356e9,2.952419433894094e9
-0.0018399999999999996,0.4371999535582265,9.725771168900124e-5,56.240866939008555,2.5443952631576754,-53374.18092513072,94178.41222015358,4.0900654375077233e9,3.6702754857626987e9
-0.00185,0.4377964722516629,9.131848423295058e-5,51.327968406554895,2.3182115609370575,-71037.6786027685,64797.57376402755,1.0816289940341618e9,2.082193780558881e9
-0.0018600000000000005,0.4384980362354715,9.420544978277528e-5,54.21031106467978,2.3153503083904923,1231.1595716022707,68975.06760647842,-5.973296226500652e8,2.325904424188771e9
-0.0018700000000000001,0.4391142639263513,9.416863083804474e-5,54.83192295110218,2.3243791832386647,-45104.820559604486,63767.16765942014,-3.8715622809102244e9,2.0437248062271183e9
-0.0018799999999999997,0.43964697077649967,9.575554835598508e-5,52.86624345796959,2.279547155617997,-176372.61013910588,70558.52496278954,-1.595006653647536e9,2.4287873740443773e9
-0.0018900000000000002,0.4399956696932644,9.525828686096408e-5,55.76800693492614,2.5646113232760666,18122.04536175379,70653.1812880565,3.819656246367405e8,2.42805209501107e9
-0.0019000000000000006,0.44066574904008826,8.952784980373347e-5,51.53395212581577,2.206706460255222,43808.36639822559,59345.94454055999,-1.8045044470281339e9,1.827518258780579e9
-0.0019100000000000002,0.4410411767308016,9.617400638295282e-5,57.67671062203066,2.5812242214897005,-158420.02203547666,71259.81488728561,5.338365402816827e8,2.2366904706749063e9
-0.0019199999999999998,0.4417208455227327,8.937746623400368e-5,49.973368784349816,2.1790793227560665,35503.60655060713,69245.98807634304,1.91156868036397e9,2.5210835440769954e9
-0.0019299999999999994,0.44225273017493627,9.033163026559054e-5,52.63642141726703,2.236819823658164,-32101.687280714115,58676.55150797181,-3.3525712859760346e9,1.8330373443610547e9
-0.0019399999999999999,0.4427519779958029,9.083028489390652e-5,56.6103901368473,2.5976428611457094,-20256.646113198884,83984.1069833915,2.1743133156654277e9,3.1523316557284327e9
-0.0019500000000000003,0.4433354335089583,9.154401668915119e-5,52.16610320805156,2.160847354186758,-55355.94955810729,58541.57275431599,-4.467964272053155e9,1.8109042155004206e9
-0.00196,0.4437794111924148,9.49822159506129e-5,54.938837543268896,2.4618337251981686,-120347.71203224224,70650.3485115914,-1.5153462300538378e9,2.353058712788717e9
-0.0019699999999999995,0.44450126361028663,9.531157796193884e-5,54.478950351404805,2.3804785394901082,-53751.180878164676,72437.74113873432,-4.158256732485725e8,2.0008842125574653e9
-0.00198,0.44488004931713426,9.061259619080478e-5,50.381201747417904,2.0663588691457146,54604.19232314336,59957.69477691478,-1.7546016426951783e9,1.981065159428139e9
-0.0019900000000000004,0.44569396779785847,9.646838631628412e-5,57.06938830515884,2.4574225468340094,-24156.759957137914,67882.20597791375,-3.058809119312988e9,2.0553815465899184e9
-0.002,0.4460535029521043,8.925641249551371e-5,50.00575388335542,2.2298368724106346,104357.77257414372,71830.4034405658,1.1308159341731136e9,2.4220906182465396e9
-0.0020099999999999996,0.4466454803776051,8.96453284060416e-5,49.287687391638805,2.106250031500646,-21474.633842503765,57421.611805123786,-3.6746475475010853e9,1.548031019509286e9
-0.00202,0.44697018106073516,9.267405795034602e-5,52.42333796993549,2.0148144260251124,65454.880973011124,57637.79136709105,-4.639539211316712e9,1.7177461747375214e9
-0.0020300000000000006,0.44752828575638615,8.982977287658829e-5,47.96062504063583,2.028142721134476,135458.38364147732,52718.53166954752,-1.4920800565774431e9,1.4621966239093907e9
-0.00204,0.44807990692951366,9.545042548313408e-5,52.7804296363323,2.242795842014309,25792.011966819304,73297.91885529352,-9.924728869614694e8,3.258448226069014e9
-0.0020499999999999997,0.4485622598404843,9.076938405006544e-5,50.69008994071531,2.2203551397610535,-133546.130219641,76106.35097122095,1.5418579190135987e9,3.1883080546347246e9
-0.00206,0.4491097135520852,8.92785531545335e-5,51.98147799787132,2.2652813541454995,-58997.55859981551,65711.265662446,-1.5679326940184326e9,1.9866643420393598e9
-0.00207,0.4493955571845768,9.039387990001461e-5,50.051857634574745,2.1029212148860315,-3207.3383026179113,56953.1135227647,-3.4316996621611876e9,1.698332791480955e9
-0.0020800000000000003,0.4500205312741041,9.516280913961223e-5,52.9733875038519,2.3672541120509134,96196.07582386004,67773.38751230709,-1.156421532929162e7,2.1097717562139103e9
-0.00209,0.4503892501867045,9.090135252482387e-5,52.40849121171614,2.2052213350378116,20007.543289734913,73398.48705466336,-1.0546773997586471e9,2.4572955332212014e9
-0.0021000000000000003,0.450985815859521,9.196156563433318e-5,51.20076618102512,2.186030742176872,-139682.65735600961,61290.940831256616,-2.1293944514830363e9,1.9464169456131365e9
-0.00211,0.45157380312843937,8.872280421122937e-5,53.251209263059884,2.3253307226499356,-57680.14784939894,70177.63580186137,-4.754432782406648e8,2.396675027432191e9
-0.0021200000000000004,0.45211222263004747,8.598904184013595e-5,48.228876321461854,2.121186846520297,54814.71371365831,69050.28575125965,2.303846197638749e9,2.214422055710199e9
-0.00213,0.45251021276428544,9.337304664966195e-5,52.921409628502936,2.127465185520634,-2342.391275995966,60007.806653362844,-4.390981320881909e9,1.8600633977167034e9
-0.0021400000000000004,0.4531035074512237,8.787067877360111e-5,49.98016853422606,2.0973870320532826,-8761.316981332773,57391.571645987045,-2.759073614065313e9,1.591433573863903e9
-0.00215,0.45351927095667743,9.384839469692269e-5,49.598747831268675,2.042678755241762,-1904.5710309941485,56072.85297865724,-3.7727164667227774e9,1.6170023951181836e9
-0.0021600000000000005,0.45402782086266447,8.939160181360611e-5,49.03021304488184,2.123873379928917,48508.09455545249,63811.14369874229,-5.1806452608488244e8,2.221577024784607e9
-0.00217,0.4545228385276483,9.251877843321899e-5,50.30409715714966,2.0676724353836593,-36254.90323952247,50957.54002430719,-4.822002774079112e9,1.4918055472804544e9
-0.0021799999999999996,0.45499886980761856,9.047025682718733e-5,50.05212949211142,2.2276087964867606,-24774.75302226611,72438.14542376267,2.2485919189068565e9,2.1003323310668416e9
-0.00219,0.4555067343353348,8.928328263171617e-5,49.17240944370083,1.9551860295645904,-15634.020080129236,48707.181832497605,-4.0255015414454126e9,1.4033679318803675e9
-0.0021999999999999997,0.45603560550728334,8.99820583516938e-5,48.03577829447961,2.1155356545948516,-20308.654673670037,62913.09795672826,-4.3918577662324816e8,2.2669591769758377e9
-0.00221,0.4565529007382117,9.440641712416904e-5,51.363548564585415,2.27003551343498,108287.59176442446,61624.83828146636,4.309030607447048e8,1.9301700187490215e9
-0.0022199999999999998,0.4568222813578753,8.93497533719656e-5,47.778348446513036,2.2524036562804257,-128990.81659841162,79110.10678913938,3.166269743012634e9,3.6080275108265924e9
-0.00223,0.45746167520554487,8.897558602683824e-5,48.79315234756372,2.2222579852916153,-40556.39492016107,70994.12712909713,1.9018245620317833e9,2.2893826635051856e9
-0.00224,0.4580063690600599,8.381034497064902e-5,46.08448666927995,2.009982710662926,68908.14120504136,59773.12728988692,4.707438153356967e8,2.084140884550826e9
-0.0022500000000000003,0.4583175016508371,9.296712951889318e-5,52.06472273367484,2.2785305152423967,49808.41441274717,68031.33047427525,-5.0273488858201027e8,2.3870155487377524e9
-0.00226,0.45874533929122335,9.084553028674763e-5,46.747881763961615,2.056547101465735,-24120.716167675317,62810.72125002753,5.828903414940891e8,1.8336834324945054e9
-0.0022700000000000003,0.459424633707619,9.081790010242525e-5,48.31520777165116,2.085870465072437,-945.2896217287281,56942.84905136932,-8.641829212518225e8,1.6646530102236364e9
-0.00228,0.4598136426494977,9.13245149538409e-5,52.21034929424321,2.398773410593171,-78046.49608814086,72280.34751939525,1.751822352997285e9,2.6905313580040946e9
-0.0022899999999999995,0.46015043464766686,8.848588695731217e-5,49.04462370120729,2.2081167714054812,-61413.12969524528,69862.71533902225,1.0310311540254297e9,2.7877366371791883e9
-0.0023,0.46065166724851403,8.908747054732034e-5,47.822433929419574,2.1413196539807147,-7802.394069634364,53717.37787929332,-6.45862015649349e8,1.506315089910185e9
-0.0023100000000000004,0.46112952930931644,8.99259162462654e-5,48.1100267599012,2.290126194498698,24706.48072493783,64026.8413219935,1.3804648533573966e9,1.8886134722734535e9
-0.00232,0.4615283862795767,8.50061379363616e-5,44.144672056617104,1.9595385601227584,-65068.24895823404,53744.39871843249,1.3314333880286207e9,1.6200367643105888e9
-0.0023299999999999996,0.4621362615546406,8.813576255843917e-5,46.77630629548387,2.16539459980788,26719.977930168767,62813.919902697184,1.5235650348073385e9,2.0758741548338304e9
-0.00234,0.46272813213050806,8.563590675442937e-5,44.58448678213839,1.9323229180254538,-30651.41670769804,45884.84896544018,-1.4342643024499476e9,1.1855993148482382e9
-0.0023500000000000005,0.46310878829634533,8.279401885651824e-5,45.70248154717998,2.0208711083226,-4547.171855074647,60338.28845523407,1.5541023884896177e8,2.094237745839153e9
-0.00236,0.46361780997980084,8.237186014414633e-5,43.71903294554313,1.9113831906048444,-16156.867491819698,48205.96044498856,-2.0668523647856942e8,1.3359296050917478e9
-0.0023699999999999997,0.4640078972067134,8.779659724121786e-5,45.969391074852766,2.039438722821235,-47708.7683266526,56122.20325783654,-7.957876411728238e8,1.6302517447582862e9
-0.00238,0.4643972408001371,8.673339153252771e-5,46.827221610426385,2.099839995356303,80634.53172604022,66703.83274499788,7.681599350842229e8,2.6193141540392685e9
-0.0023900000000000006,0.46485539934759046,8.933400718911937e-5,49.378555198033304,2.1471564034891673,-46474.08599043344,60642.927593758446,-1.2704626655076091e9,1.7874330548090057e9
-0.0024000000000000002,0.4653423783470771,8.86689934178407e-5,44.512431322316004,1.8917407177318677,-4230.389992857922,44460.366734361705,-2.8619148813994784e9,1.3163853944175968e9
-0.00241,0.4657147884131701,8.850552042907343e-5,45.88309701159394,1.9228591650813176,-5485.490693942693,48911.19193789278,-2.0104814204072866e9,1.320526425006207e9
-0.0024199999999999994,0.4663675087849354,8.801570320003251e-5,45.40734073086415,1.9155961890716424,-45548.25139284005,44559.75151496399,-2.1340515095113642e9,1.2661294777885246e9
-0.00243,0.4668683491317407,8.841806111888868e-5,45.496444930587366,2.1415671385485915,-49308.262042383285,61526.05446553738,2.2509373093806524e9,2.0016367108702822e9
-0.0024400000000000003,0.46721249257294967,8.369620727246508e-5,42.59097070695296,1.832093441002537,81084.0895510128,46477.770918012866,-5.654771978093104e8,1.2265294618217955e9
-0.00245,0.46782956019199246,8.726295323326392e-5,44.26204248482274,1.9832147135160618,5473.783037468041,53443.298437076126,8.161407784046093e8,1.5696119250604293e9
-0.0024599999999999995,0.46812629819969076,7.959239009091929e-5,41.914218872369894,1.9075758946134589,-68811.64424946146,52487.48483108105,6.117186582922494e8,1.8240967038805215e9
-0.00247,0.4684868767118768,8.734460340275637e-5,46.012907526691905,2.071436801033628,-61613.36525254457,63730.95706086433,6.980239400774112e8,2.381167399634332e9
-0.0024800000000000004,0.4690002753100165,8.56551845181173e-5,44.73867663329501,1.9965588342989804,57424.45088213529,52473.855338053385,-7.136066280097438e8,1.5954797222911358e9
-0.00249,0.4694741326491311,8.258709925920975e-5,42.881017510779046,1.8880702847565733,-17661.97357803603,52807.69522340691,6.918026574097148e8,1.672159920327662e9
-0.0024999999999999996,0.4699813928361469,8.547806132497946e-5,44.693091868595445,1.8491133518191116,-19657.5134621771,50847.86148778329,-2.053360626382312e9,1.4080339443486598e9
-0.00251,0.4703593568422255,8.511244116472999e-5,47.520538700206735,2.120054983558668,-1446.7566311506655,58185.941671846806,1.528314287510971e7,1.5907422159833431e9
-0.0025200000000000005,0.4708013997965405,8.220304578505725e-5,41.243677787692064,1.7805298517209698,33201.39944485638,46055.46600663206,-7.516871887725767e8,1.2317741321599665e9
-0.00253,0.4711877513313296,8.586509087421343e-5,44.18155772962734,1.8979636941805036,7518.197773984639,50748.611903852114,-1.5005034423671012e9,1.4487576417070453e9
-0.0025399999999999997,0.4715882938303586,8.564290399408226e-5,45.53630029091263,1.949790827776926,-90126.89042665598,50240.08881140038,-2.4091888151845207e9,1.4799464050149803e9
-0.0025499999999999993,0.4719263225693979,8.519051906408329e-5,42.52030872718054,1.8895613690533373,32787.37350021156,55491.210678887015,7.47853643030295e7,1.806334225258979e9
-0.0025600000000000006,0.47243497231296766,8.370593811314087e-5,43.470423164781366,1.9579004512088167,-41813.952092080566,53334.27553150275,-7.599662472451153e8,1.5216166825525696e9
-0.0025700000000000002,0.47281268202732385,8.283530069117423e-5,45.1012829457256,2.0303413469998177,-31287.64564063957,55367.53546683143,3.034816179534598e7,1.6178673517399848e9
-0.00258,0.47321537805883457,8.73110623117957e-5,46.34958256252903,1.9810292071874174,-18892.515999998926,52516.215124428556,-5.606319761743331e8,1.4893469510628972e9
-0.0025899999999999994,0.47373487191697067,8.190182874148675e-5,41.1142596372576,1.8196362537013941,-27922.988826432935,54131.64532587081,6.764690353207493e8,1.7719094989183254e9
-0.0026000000000000007,0.4740702530127647,8.830502126881064e-5,44.33573075114502,1.9324386467445946,-11075.86177227343,52586.192487558255,-1.084879177676314e9,1.5022797944383311e9
-0.0026100000000000003,0.4745930613071962,8.263249444920786e-5,41.17671378454721,1.8465553271427442,66490.87612662146,50065.032410761574,3.7286421069346905e8,1.4348884816241062e9
-0.00262,0.4750776152991732,8.251182389335791e-5,41.49353406513844,1.882849218266024,-25503.25596857772,48707.017944303596,6.534409671547145e8,1.3966261952482898e9
-0.0026299999999999995,0.4754023838694938,8.102255504343779e-5,40.361965277298566,1.7843168803360576,39071.44446487747,42975.571205353124,-1.3899571890829724e8,1.0022627408234879e9
-0.002640000000000001,0.47579672554353036,8.272170978300193e-5,41.801807296178,1.8206320780747989,82761.73311594871,50592.933771355674,-1.1756815614808977e9,1.5141473697111912e9
-0.0026500000000000004,0.4763551796452524,8.293990058621227e-5,41.926284765104796,1.8295472503778523,-74838.9544595562,46652.79791251747,-1.0086262821354574e9,1.3801305061285453e9
-0.00266,0.4767316386790517,8.236242697733812e-5,39.827672149892365,1.781772616974231,-21080.179686192572,46139.77259684971,2.2342403862824678e8,1.2495189187478716e9
-0.0026699999999999996,0.47731528510411597,7.950111645227309e-5,41.34003479996681,1.7670697504732598,15873.999285921453,45216.868138462574,-1.2127980510540977e9,1.361364275197822e9
-0.0026799999999999992,0.47773405733762414,8.618655154379583e-5,41.12113502866919,1.6837516102025927,-28730.885874447315,41703.69234255602,-2.2910451714599643e9,1.2919405418381999e9
-0.0026900000000000006,0.4780065784198964,8.100154986024004e-5,40.52056181756646,1.685384294570381,-9197.036396943027,36361.03106490472,-2.8944726889863563e9,9.836627919461032e8
-0.0027,0.4785098484234524,8.076314199994144e-5,39.705117761485546,1.6484802458385286,4606.198956962298,40882.37683316424,-2.361198635546567e9,1.1404670833242624e9
-0.0027099999999999997,0.47887540077740026,7.80649427790019e-5,38.89057957365033,1.8257293537778285,78298.13831315927,50515.00427028085,1.8318524141399434e9,1.5566523275410051e9
-0.0027199999999999993,0.4792605892879015,8.882354674832476e-5,45.2735524360229,1.8583657762870955,-59418.73541045017,46316.24484714455,-3.3760691964360337e9,1.440281399644743e9
-0.0027300000000000007,0.47963361795409887,8.401645423172059e-5,41.16989699416546,1.8286041705513223,-30714.85533847374,47200.083061376696,-7.598754664551969e8,1.2146710969918962e9
-0.0027400000000000002,0.4801152424242897,8.38738441905137e-5,41.55560308099595,1.8301231873827313,-22587.086697006143,43912.69371693845,-1.554257331632148e9,1.2616557666031592e9
-0.00275,0.4805416050249023,7.67556719429741e-5,38.731933006546896,1.7254222820679956,4803.402295797907,48093.28126986717,8.947776249298443e8,1.4883884969976993e9
-0.0027599999999999994,0.48095727126960386,8.374173226733948e-5,40.90552196753507,1.7222739801820997,-143.72561789678994,44506.48960490197,-1.446387271262615e9,1.2370982310034137e9
-0.0027700000000000008,0.4813933477710279,8.082108310890828e-5,42.103579512978655,1.8631928542368816,-19710.905360914516,53925.553051122086,6.263472773976972e8,1.4735742053403654e9
-0.0027800000000000004,0.48184201537589183,8.406733525577737e-5,41.34377436882707,1.7861868346798546,-8.216974143568121,49166.82203542002,-6.488360826657078e8,1.5010461347673712e9
-0.00279,0.4820881551205816,7.813820466611865e-5,39.85084099623663,1.7002928573650697,110000.35699447492,44961.765681140736,-1.43431702518442e9,1.3326862401570783e9
-0.0027999999999999995,0.4825244996450066,8.302690921596726e-5,41.520581590660534,1.8061506911772984,-27399.509848945403,49364.803870959826,4.068611199053697e8,1.4111905188475823e9
-0.00281,0.4829176492291801,8.393287241789403e-5,40.39962795929511,1.74675686979428,30011.421296734563,42259.43708200987,-3.386344076826415e8,1.0236775335085406e9
-0.0028200000000000005,0.4833585806374962,8.522519796254504e-5,40.54747543375917,1.7083046970757934,-11457.094227871423,44533.72157908354,-1.4184778280616758e9,1.1785702027589386e9
-0.00283,0.48388806064360346,7.547700388007211e-5,37.104987118036895,1.5978728686791586,-6825.795780864141,40733.26794919921,-6.828451676509491e8,1.2097788063906455e9
-0.0028399999999999996,0.4841739011044763,7.954210036537861e-5,39.86071503919545,1.72006174261719,-32519.961074186976,43475.235950163165,1.517282475982822e8,1.2554227018235767e9
-0.002850000000000001,0.48457540364513063,8.19354244558175e-5,41.44337964324123,1.743083715738078,17106.305269116714,45989.15324766526,-1.6831041227996366e9,1.2806962360310836e9
-0.0028600000000000006,0.4850210050705487,8.296082211125416e-5,39.8095501560007,1.818982840409989,-34071.64180570718,55142.56657337648,1.6533226719748507e9,1.739528464485007e9
-0.00287,0.4854826550289955,8.1535952073084e-5,41.101387253254615,1.6738649791287772,6748.614209711865,44740.42018625004,-1.6387590331722412e9,1.2214436472100413e9
-0.0028799999999999997,0.48578127837167395,8.467894432500099e-5,41.64716084672831,1.8262581550022834,-89386.269429903,52390.4006474608,1.2262255219398408e8,1.838601357690023e9
-0.002890000000000001,0.48614785758352935,7.814848570678099e-5,37.9272216377566,1.629917052920485,-29162.62454086778,39181.71359292315,-7.138427001295445e8,1.0017091495399947e9
-0.0029000000000000007,0.48653608288037575,7.94187948982608e-5,37.724458738569,1.720078302114094,32388.347164918636,44240.41010954186,1.0428288824588181e9,1.3378405772470796e9
-0.0029100000000000003,0.48696858351000466,8.096720959071239e-5,40.23923354650963,1.6373013823940568,20736.011160134378,45058.21916222892,-1.6347928159035416e9,1.4335617160325756e9
-0.00292,0.48731525701671535,7.789977142733382e-5,37.67970043530286,1.6623725895032562,-31875.071520113685,43205.63528052365,-1.9372778316184407e8,1.2226421252281866e9
-0.002930000000000001,0.48769595971683705,8.398634832277333e-5,41.47733187873043,1.9978218382916695,-48840.12117045249,60008.7315529902,2.6732455127561326e9,2.108916570680188e9
-0.0029400000000000008,0.4881718726141369,7.994158314335091e-5,38.781455081352604,1.732037639097706,10367.890835682783,42544.256185395,5.132805689217213e8,1.1043658605160158e9
-0.0029500000000000004,0.48865904192655274,8.0396846941355e-5,38.079845059000036,1.5787950601258423,12771.507160009665,35780.87465356811,-2.316808289901751e9,9.42186419536982e8
-0.00296,0.4889332619337157,7.741660231584267e-5,35.076931640087366,1.5387253460945838,-13935.379773453793,38659.06999526086,-1.922732222775777e7,1.0183625411780735e9
-0.0029699999999999996,0.48930222193164313,8.404011639731774e-5,40.93320130244707,1.8326032200820817,-46742.19927370632,49509.515018352045,6.380505910051695e8,1.3829596848313634e9
-0.002980000000000001,0.4896183209451029,7.725213507871808e-5,37.77068440421267,1.768196561895438,54.8225830519523,49384.19009775965,1.026034167568793e9,1.6831206748215199e9
-0.0029900000000000005,0.49011446048131113,8.118768811686096e-5,39.726822728002375,1.7307273752865295,22359.494661598434,42806.035591743545,-1.2087260494513636e9,1.0879110677751408e9
-0.003,0.4904314622352102,7.993459956820566e-5,38.99787346235887,1.7527313265328597,-92846.75745665762,47272.19459683197,-2.925080094262869e8,1.4379363674915674e9
-0.0030099999999999997,0.49095554408865594,7.712677272341727e-5,37.55461202603451,1.6060249644029816,-229.59377262198856,35899.04643049847,-1.9882612416780121e9,8.88900194523844e8
-0.0030199999999999992,0.49145510489654987,7.67551723458423e-5,38.86345927570017,1.680565659206544,24514.659262456425,39325.737771348206,-1.2505506605169113e9,1.113202425038625e9
-0.003029999999999999,0.4916773068963253,7.816270983987808e-5,38.53577434514779,1.8106269711342362,86018.8559424725,55557.71798084611,1.468794865758333e9,1.943702766738401e9
-0.00304,0.49213583708725217,7.724639790422308e-5,37.32905307614331,1.6471315625622476,56948.457465879925,42742.77873681794,1.5175055426940534e8,1.182567663285659e9
-0.0030499999999999998,0.49225778886341964,8.148400767391984e-5,39.91550814717042,1.7470934402542269,24398.275321503377,42488.76263784518,-8.865532405873113e8,1.096729296401334e9
-0.003060000000000001,0.4926610997557178,7.755921104439583e-5,37.56726396942479,1.5733519591487433,-19163.95412086025,36149.79996618513,-1.1616335701848261e9,8.77314123146444e8
-0.0030700000000000007,0.49324749527847406,8.08680399337507e-5,37.97835470964321,1.5540510442910969,-86228.58710499057,43052.517563422356,-2.0957617988761203e9,1.3528657890591738e9
-0.0030800000000000003,0.49355104396425664,7.821518360972575e-5,38.07009734283395,1.662823953847412,-39473.176543440844,45893.59545327538,-6.508524351341813e8,1.3812815199241772e9
-0.00309,0.493977329411249,7.901659868848577e-5,39.2930666942033,1.7649011831817465,-36481.789226961526,45414.08627400358,7.492118143231028e8,1.1826482506741319e9
-0.0030999999999999995,0.49440969299309795,7.617687555306154e-5,36.899539971321545,1.6069749063682532,-20411.905865275956,39600.9388445055,-9.901381765806087e8,1.146126974542638e9
-0.003109999999999999,0.494701522785908,7.476306988716993e-5,34.46493666867696,1.553387402902086,2818.3347169584563,36440.562962066666,4.206449015939159e8,9.335142072190193e8
-0.0031200000000000004,0.49503269980631004,7.868084857848806e-5,38.10287559843694,1.8883858145716532,-38269.16760866612,56843.1038316594,3.6598030654888864e9,1.8057131282550025e9
-0.00313,0.49553728330677227,8.074000711917312e-5,39.85452725073008,1.8167321035191044,-42519.171941978515,47996.06308102713,1.8174509865518594e9,1.3385360967082965e9
-0.0031400000000000013,0.495851754506562,7.586868985822478e-5,36.55827016526924,1.6172277685244691,-1442.2320113460762,35930.58706405593,-7.520312536920189e8,9.52889176666359e8
-0.003150000000000001,0.49616067933574576,7.654861951541793e-5,35.736762555131385,1.5192757178890215,26434.335228755008,37990.229430298015,2.914689322010671e8,1.0347880647662412e9
-0.0031600000000000005,0.4965861563363841,8.063005884053653e-5,37.439828659007546,1.5277753977595154,-39420.13086427703,35729.652895895786,-1.8211774976647599e9,9.873024822165599e8
-0.00317,0.49699766518339306,7.736436990510005e-5,36.47869481206409,1.5561452495466173,-50604.34849156163,37126.173183385275,-1.845505908042729e9,9.980486692798011e8
-0.0031799999999999997,0.4972785678866939,7.821713981181877e-5,37.30563125056305,1.5476856095803189,-64367.91408493819,34481.46962429416,-2.376094432250357e9,8.78120811121788e8
-0.0031899999999999993,0.4977777525395771,7.870342544615321e-5,36.53268908464686,1.6495161132313276,16138.250351110313,37581.96362056945,-3.152938357908268e8,9.901204295721769e8
-0.003199999999999999,0.4980066305598234,7.988522881195771e-5,39.071384358246334,1.719027350515898,-39598.03094738995,46075.84770851096,5.562778869091673e8,1.4149824917711775e9
-0.00321,0.4983151968901122,7.737731810025329e-5,36.227638281783726,1.570908020135555,-83980.75659776045,36566.205215069625,3.211764636955648e8,9.70798207083838e8
-0.0032199999999999998,0.4987889529433374,7.5300677668036e-5,36.15187544723845,1.5638543733052748,1225.832507683397,47261.71794961298,8.725801267917933e8,1.5688579174949188e9
-0.003230000000000001,0.49923395720941566,7.860121320995548e-5,36.071208978370464,1.504056033278353,-25273.21555337682,35503.41339871797,-7.118890143332708e8,8.839325963578647e8
-0.0032400000000000007,0.4994925453035941,8.219283119618077e-5,38.09909873538313,1.718279174968556,32365.993208428627,47913.86973654243,1.2435499998202815e9,1.5155326212429159e9
-0.0032500000000000003,0.4999333888111554,7.775453728146655e-5,37.980864108011694,1.7220608114124931,10080.435024983759,46660.90081704414,6.828838333265637e8,1.4579698041402297e9
-0.00326,0.5001259952984642,7.854059677431924e-5,36.80806237321577,1.6582846867281014,3745.2923458046575,40986.25548570009,-8.507805263829635e7,1.0002646805107768e9
-0.0032699999999999995,0.5005934875120691,7.601076789346431e-5,35.53626466543019,1.6047498037292212,21968.090581400316,42399.8995566143,3.8109686801827306e8,1.235618723704653e9
-0.003279999999999999,0.5009598857941547,7.497944639526311e-5,37.39798621063421,1.6307290325698216,22554.13405173237,38143.9565381184,-3.561457638193798e8,1.01836349990115e9
-0.0032900000000000004,0.5012427812756884,8.293432937950127e-5,39.95432656064932,1.9459586649843628,-89063.84889063299,51752.400611866455,3.361684864007641e9,1.6759232154917421e9
-0.0033,0.5016324819798801,7.673943870793695e-5,36.668499394375004,1.6183416453254453,6119.930742597486,42248.61471120756,-3.134008068462041e8,1.2865773370520031e9
-0.0033099999999999996,0.5020743227818282,7.738072198555937e-5,34.41024270489278,1.4611268477759065,-6185.916450514996,38161.88760957259,-1.5847290155963993e8,9.60173140916125e8
-0.003320000000000001,0.5023778781017645,7.776738663595531e-5,35.16231227070295,1.4481879057512144,64233.94966624575,38098.28526825927,-1.1325883563571298e9,1.126463904334409e9
-0.0033300000000000005,0.5027308694133146,7.534961940772653e-5,36.87959225538999,1.583408024860535,-14796.568219609613,38060.55393136472,-9.947108221457664e8,1.109608003935539e9
-0.00334,0.5030644511918317,7.641246928303546e-5,36.62829328405197,1.729401568131432,-61168.60810334003,50774.77675671963,1.8164468241162257e9,1.7693065755062778e9
-0.0033499999999999997,0.5033853418719788,7.550806845458192e-5,34.868573657116066,1.5652686263440792,445.43652266536634,34287.399197304054,-6.996616984419639e8,8.01389978740994e8
-0.0033599999999999993,0.5039088258548347,7.566815150786136e-5,34.31998539202086,1.5228227074491434,-74570.17223042464,32293.090140209697,-8.850439588330224e8,7.434746737506703e8
-0.0033700000000000006,0.5041211438275977,7.759033354893532e-5,35.61179315009501,1.509289368232086,16209.142382897133,33741.12940979411,-4.534394122907666e8,8.066322138710868e8
-0.00338,0.5043788354157861,7.721157385237899e-5,37.105158505312644,1.6644212324035645,-93031.39539433511,41250.38447775048,2.0566660800896317e8,1.0898574637184052e9
-0.00339,0.5049023046865151,7.731239319473465e-5,36.529916486060706,1.6674774565402546,-11653.592809297763,39536.96934357366,8.418185612679713e8,1.0821708907197788e9
-0.003400000000000001,0.5051764247066359,7.875908757587894e-5,35.60786933717835,1.5658059946782834,-59051.047844447996,38342.44281495554,-2.457190714880688e8,1.0373425281682497e9
-0.0034100000000000007,0.5055160734582036,7.607252368326568e-5,36.80582457248747,1.5278731149702673,-41687.01298975048,35521.48641760689,-5.114523333198846e8,8.613557345192896e8
-0.0034200000000000003,0.5059628552356199,7.310638022474984e-5,33.42084084432136,1.4941940314151219,-62142.92942984065,37586.15474686858,8.742543774213636e8,9.57639729990549e8
-0.00343,0.506262356717805,7.746472199871722e-5,35.516228172186935,1.6512484337225555,30678.63015862578,40390.732535607916,2.4478659654711142e8,1.0427079759618633e9
-0.0034399999999999995,0.5065630037703875,7.45124409830904e-5,32.53954549216073,1.4939600841351792,4490.042680905255,32177.303934818043,1.698432159457074e8,8.751516997507756e8
-0.003449999999999999,0.5070288743630302,7.428926366904807e-5,34.66943172506524,1.4699809187635549,33352.53314194963,31423.857270116634,-1.542623146503649e9,8.017487831292241e8
-0.0034600000000000004,0.5072870610958521,7.718392198971425e-5,37.07500300896237,1.7385137787098952,19506.845515602996,48231.837593213124,2.0352030545131927e9,1.5887975079350927e9
-0.00347,0.5076613730931008,7.48290796799836e-5,34.044686222676184,1.5749625253215813,-69631.21742855001,37150.120181074264,3.0171354843313825e8,1.0304636811811886e9
-0.0034799999999999996,0.5080853902447883,7.286520746630725e-5,33.87479458247232,1.4705725944501742,21820.30407882392,37574.23224622945,-2.1533626365821245e8,1.0814943786123033e9
-0.003490000000000001,0.5084057125061393,7.580733819401961e-5,34.63712489613526,1.5193808901599388,7458.527181884515,41022.69057983949,2.4831400689035878e8,1.07471878403394e9
-0.0035000000000000005,0.5087528261810179,7.668241175591481e-5,34.12098816688574,1.4290650650364591,46212.19199157495,34826.760273181695,-7.675999429905082e8,9.171131453483107e8
-0.00351,0.509000915953326,7.379396927511096e-5,34.09403048639724,1.5937583393357866,81629.63459497025,40018.919954415884,1.5288163453587854e9,1.0844901652806404e9
-0.0035199999999999997,0.5093043640487718,7.056351161384678e-5,31.570427763472004,1.2999048791287582,-60367.42291110895,33062.10828421413,-9.124860837006837e8,8.949830358318713e8
-0.0035299999999999993,0.5097091329234851,7.404621732057839e-5,33.744462104711765,1.5574162093744806,15961.951495712276,43166.81348947341,1.5417416415466826e9,1.240168085094104e9
-0.0035400000000000006,0.5101929436222614,7.380243415133795e-5,32.29767018121654,1.3884470820429602,-736.086271494907,34210.106119153985,-9.807728451548944e8,1.0470871552173548e9
-0.00355,0.510492920118968,7.237765282352067e-5,33.20888677879483,1.4449777487677258,-42633.697277006955,34374.625367131644,-7.868459495383958e8,9.448744948616948e8
-0.00356,0.510861133418312,7.319466409695588e-5,33.78583432979005,1.5529587616239542,-13122.689114354736,31480.43576058928,-3.5237816823520195e8,7.257050335974095e8
-0.0035699999999999994,0.511118564142449,7.511965117447865e-5,34.57468654094007,1.6946908479815506,-123525.76158286675,44136.280916801465,1.9763477148628368e9,1.276846923737295e9
-0.0035800000000000007,0.5115011138045075,7.614894956162505e-5,33.08109050708152,1.4198525974025669,-44557.19758730116,33206.09649558934,-1.0572163230980631e9,8.505309670534924e8
-0.0035900000000000003,0.5117504600569254,7.499260271851101e-5,33.43674504219768,1.533206118366153,18289.271496039946,38192.13638925878,5.980182374165852e8,1.0825371641940763e9
-0.0036,0.5120458149894718,7.70419221000312e-5,33.98083389823468,1.4736915528867485,-70303.97710043422,35609.811611902354,1.73698098503844e8,8.947900705137703e8
-0.0036099999999999995,0.5124735761950799,7.231219459607918e-5,32.32603764340399,1.3937156031826776,9066.072193001266,32125.5366963296,-6.143402939268687e8,7.791270455729558e8
-0.003620000000000001,0.5127141129413503,7.391702110890627e-5,35.29083778368925,1.6356708229325336,24573.12980519261,46363.21827801833,1.0613739056642904e9,1.6173907537700574e9
-0.0036300000000000004,0.5131502920648784,7.503871431296323e-5,33.56091534900073,1.496551199304613,54604.372187250614,35028.203604527334,5.449046045322851e8,8.689482373485246e8
-0.00364,0.5134675600844268,7.6797434590626e-5,34.52560084676346,1.4544207308195507,-31970.390540664444,34990.09186434344,-1.2789562840090446e9,9.150312258633212e8
-0.0036499999999999996,0.5138184329978988,7.470449695831092e-5,35.694753539497384,1.743387255321,24924.395686168544,54711.59607034093,2.184377182425388e9,2.193718231284382e9
-0.003659999999999999,0.5140311951700406,7.036056876419152e-5,30.454359531136475,1.3941263472833263,-21960.0137635811,41552.407300592255,1.3595676740612757e9,1.588803825984742e9
-0.0036700000000000005,0.5144039194939882,7.362742210769189e-5,33.478563367143344,1.4837454046815086,-65700.104193161,37573.05609812254,4.4736051138715315e8,9.610746200121263e8
-0.00368,0.5148622438730873,7.233289701106098e-5,31.440938622124776,1.338488429748303,-162.95285240168127,28670.40948221212,-5.617531756020939e8,6.605187342024431e8
-0.0036899999999999997,0.5151164836719093,7.212510734873592e-5,32.82746463486094,1.4240904382219755,-40775.01498746814,35865.2096822395,2.3012371701225874e8,1.0107824973169277e9
-0.003700000000000001,0.5154937711031446,7.331114575132825e-5,33.82966797042964,1.434003150313902,-770.0845900827456,37773.045254135344,-2.6550265829351664e8,9.333953254035242e8
-0.0037100000000000006,0.5157383998558485,7.606053867945965e-5,35.25222088204629,1.4565151907270735,12463.385186232657,34160.788832289814,-8.089811081843331e8,8.63761102490574e8
-0.00372,0.5160985619430881,7.720002958335648e-5,35.49703095209921,1.5449629707864707,-8469.258397340063,35511.25421135071,-8.039357925544298e8,9.516861782897131e8
-0.00373,0.5164176497377558,7.426576042497885e-5,31.775573802605738,1.2907910899476627,12854.629950111621,24876.055319958028,-1.468328809405403e9,6.011476921988326e8
-0.0037399999999999994,0.516745935180346,7.494331099865155e-5,32.96465530182761,1.3846962096116437,17379.462899329825,30607.54667317781,-1.1092607781888824e9,7.195600850795916e8
-0.0037500000000000007,0.5171798930582082,7.137954268791518e-5,32.108725580563515,1.4435810922817889,-31522.383956327954,31818.869041351492,-2.823104954421437e7,7.383582608418275e8
-0.0037600000000000003,0.5172247528966012,7.567281765383109e-5,31.067177211803852,1.3572176291247056,-27778.395338755847,31456.39789297106,-2.9950408960165846e8,7.482925595354028e8
-0.00377,0.5176599234706122,7.143278901941196e-5,33.04117603724554,1.3408257944183093,-60348.502211966625,33303.16925418403,-9.057130585515393e8,8.237081074392998e8
-0.0037799999999999995,0.5179816680183166,7.451090686576761e-5,32.276683047008696,1.319068297856469,-2958.8689532895623,26111.443134964295,-2.15782466022192e9,6.327759788320938e8
-0.003790000000000001,0.5184491823758894,7.904429228625844e-5,34.753447999398766,1.492338982308951,-54092.74685168713,40540.23622365101,-5.065765554015198e8,1.170802664186221e9
-0.0038000000000000004,0.5187431623575056,7.311582373892125e-5,30.624657665459768,1.280451285249804,-42228.19048402053,28178.098595793523,-6.948419851689882e8,6.783596877479832e8
-0.00381,0.5189488816466955,7.379306930189403e-5,32.90590528886478,1.2767279686935957,21940.907705141275,29493.12063324235,-2.1055433267460775e9,7.431592933514334e8
-0.0038199999999999996,0.5194655713587408,7.634642406939278e-5,34.95295228649026,1.4741334505357278,36633.547467401455,35336.656107011295,-1.5531771231956382e9,9.990933983463784e8
-0.003829999999999999,0.5195971114156039,7.751546382302313e-5,35.11443825161544,1.5212317606461336,-31846.425720108717,36841.58384475461,-2.0296240614168e8,1.1292208697202244e9
-0.0038400000000000005,0.5199505717908975,7.056270150429299e-5,29.68878935087898,1.3585750173940447,-49052.73699059865,31764.67286711762,8.024217316338328e8,8.563180812839874e8
-0.00385,0.5202533889470724,6.841473982117656e-5,28.929796724474794,1.2819440637851147,10297.293408950116,28844.941641011774,-3.9715249477042335e8,8.961059981479744e8
-0.0038599999999999997,0.5206402206880117,7.650750035064975e-5,33.90948308960394,1.4685454009973116,-3676.703110065568,35281.5410168188,-1.213420744875023e8,9.57925622149396e8
-0.003870000000000001,0.5209805830706503,7.371186720463472e-5,34.18556401910147,1.5141216900563252,11357.394212832796,43942.73326560846,1.242113714281032e9,1.2752295799654224e9
-0.0038800000000000006,0.52135944762701,7.560968671539256e-5,34.32879558614129,1.5777004979508966,-30633.751606975686,33617.3715266205,2.995250758674193e7,8.241013378806852e8
-0.0038900000000000002,0.5216736383883356,7.45074698555982e-5,32.97632836964454,1.465899703121247,-6039.254973960246,36969.88717586128,-1.3807595725082923e7,1.0287480025134648e9
-0.0039,0.5219344413807614,7.106523560360519e-5,32.242687750441576,1.3986703218528491,4054.4883999353615,31910.111138513428,-5.978449254490125e8,6.86270837463163e8
-0.003909999999999999,0.5221740150726782,7.072466363665939e-5,31.662376389706573,1.3268990495643247,-59856.24305229938,27983.406776666798,-7.037951865315762e8,6.818878695646377e8
-0.003919999999999999,0.5224544465389274,6.851294320199369e-5,30.603013811736105,1.2278187812983767,594.9422134268908,25879.288110286576,-1.143705655368747e9,6.264015298473495e8
-0.00393,0.5227222819473161,7.586914434620255e-5,31.55005527012591,1.5630683810716492,8976.37179967129,39388.49630976922,1.8044016657399173e9,1.1558119588209074e9
-0.00394,0.5231977612812618,6.838655134766981e-5,28.975998877423205,1.2880631688620219,5400.702608788349,27145.963859628377,-1.021326770546648e8,6.671403176527835e8
-0.003950000000000001,0.5235027246365117,7.040384476503228e-5,28.854979549392727,1.352679910731652,9109.401876916092,31573.178719280615,7.608879018731045e8,8.301321024115987e8
-0.003960000000000001,0.5237045857968499,6.871642790159446e-5,29.71720653424847,1.468817637756786,-30339.694093766622,48668.8565212638,2.8324328587818775e9,1.9369933753946948e9
-0.0039700000000000004,0.524133527551121,7.143884617018343e-5,30.117344692930377,1.3581974931136942,-57368.89758316161,30059.988868007884,-1.0908149139206307e7,6.671310934027737e8
-0.00398,0.5244728416741391,7.185004164131381e-5,30.563300777829628,1.2959761265516714,15367.63927957146,27541.253507572237,-2.0917042633073568e8,6.367109071829838e8
-0.00399,0.5248187770302684,6.879990419780539e-5,30.355233271692697,1.3407102553995076,18636.948170196476,31187.709487790962,-1.0339945993738738e8,7.040217947861235e8
-0.003999999999999999,0.5250039368214231,7.023146012714019e-5,30.15852305961643,1.3254529714259884,-17596.330888829776,31158.690481785336,4.505270070363326e8,8.200660453286339e8
-0.0040100000000000005,0.5254252117791018,7.439970982149863e-5,31.850529690945578,1.4879157063215327,-15223.623632508125,34896.89151104779,1.152238301780895e9,9.151907497997199e8
-0.00402,0.5256392459933742,7.046725484606478e-5,29.819496712184367,1.2976564870837644,-16344.547069830149,27464.55228744596,-1.2565431975618184e8,6.183575391112682e8
-0.00403,0.5260159357097447,6.822292666381705e-5,30.3596008703808,1.2856629655227367,11953.421442974972,29949.57927624331,5.20632796309853e7,6.592890520188248e8
-0.004040000000000001,0.5264206299033372,7.090655978966543e-5,31.598317560153866,1.3869076759073977,-6192.056771157487,29664.991256624086,-3.0313098606221443e8,6.933206760684243e8
-0.004050000000000001,0.5266946562434656,7.067320936143263e-5,29.839742116462435,1.5640760289143067,-20541.615344920923,61583.31771909338,4.367266104417257e9,3.2073675308716397e9
-0.00406,0.5268978039180146,6.950225819444246e-5,30.692958912702068,1.275055703601904,-21141.201633471534,27397.874438270588,-1.1694453103240893e9,6.337770625742283e8
-0.00407,0.5271823362545455,7.115374918352616e-5,31.93482545275237,1.394551655913897,29945.95971112268,40349.78183093288,9.189156048105401e8,1.1148139307820847e9
-0.004079999999999999,0.527540808780813,7.094232541205844e-5,30.82609621289172,1.3276880674195104,-13090.176265016253,34404.68185383744,-3.0088684614121474e7,9.481855985381153e8
-0.004089999999999999,0.5277742374992193,6.80652368598191e-5,28.988865871256795,1.3002621344881946,-56303.85347901619,31029.51787340538,6.53013015597245e7,8.298151239272892e8
-0.0041,0.5281264004461365,7.07295864558284e-5,30.20873403675405,1.339290685294488,-28765.02596010341,29122.236186660713,4.608471784991434e7,6.871313166752331e8
-0.00411,0.5284472208660053,6.775373855452997e-5,28.276262702693344,1.2541367584480636,-9342.973474834866,29972.090223217678,7.988400795056967e8,7.523539173899323e8
-0.004120000000000001,0.5288783673399041,7.194272753879436e-5,31.068440730858644,1.493625168396668,-83496.27196152067,37075.208259607745,1.0000021070931851e9,1.0540478761222718e9
-0.004130000000000001,0.5290432250880985,6.960667991828884e-5,29.386363774480056,1.2741483757795862,17594.458234075773,25657.38751259015,-1.7708596653878886e8,5.557871097279052e8
-0.0041400000000000005,0.5294073375695768,6.655046678634043e-5,28.3354449684799,1.2869329439788175,-20548.924287742895,28662.14644212504,2.36541412898869e8,6.933233791370906e8
-0.00415,0.5298127710620294,7.397294513449186e-5,29.979530584175496,1.3030971426423124,17852.497202303726,26485.881858002613,-5.193472356269767e8,6.133954234931217e8
-0.00416,0.5300188349552102,6.871050607896263e-5,28.895497788341252,1.2891474625416128,31951.283299702824,26959.459834587113,-5.54510004348897e8,6.965880584186966e8
-0.004169999999999999,0.5302697498458727,7.300584569659023e-5,30.533750271921715,1.4297083256315295,25426.201049037467,32030.32301167444,7.261640335566572e8,8.821696412120359e8
-0.004179999999999999,0.5305354964919643,7.372161958137992e-5,32.16354484073977,1.532269851667806,-69628.38016804242,41186.25869905376,8.372857732487553e8,1.281709002321078e9
-0.00419,0.5308943238566513,7.240937368405544e-5,30.420950668918945,1.2895940428411596,-66835.36657457477,28861.364970627572,-5.868188746274427e8,6.454991646974789e8
-0.0042000000000000015,0.5310945672533997,7.12715413738371e-5,32.08043855102318,1.5019965107712454,50198.92677629836,42121.03783455931,1.40890803244984e9,1.4642336255976832e9
-0.004210000000000001,0.5314937666825784,6.987318392184278e-5,30.650143834945897,1.3554290051527949,17824.769874972786,31700.349572022627,3.744787042166351e8,7.043624003348625e8
-0.004220000000000001,0.5318255272044736,7.180804981702014e-5,31.449779193448332,1.3725572905357346,-37611.39019626164,27516.856452946147,-9.463111065154027e8,6.931662689598056e8
-0.00423,0.5319795229047501,7.355790016413488e-5,32.140137559076315,1.3252693096255557,-42138.326576615604,29560.499147619677,-1.4613883147902875e9,8.179037992419609e8
-0.00424,0.5323332463919385,7.124544116596212e-5,31.357735811585773,1.4281302363730524,-28894.471855263964,29883.898612666202,-2.035725152141504e8,6.779997903237705e8
-0.0042499999999999994,0.5327005557979283,7.04902060618254e-5,29.192509328621632,1.338183828184595,-70548.27749202651,31848.37617598948,1.6412090628497562e8,8.488179597961345e8
-0.004259999999999999,0.5330725539840246,7.185929559542721e-5,30.38496228569776,1.3423023714981646,-39709.57179992093,32453.635415541696,-2.746221255667435e8,8.136670111873842e8
-0.004269999999999999,0.5333699438016244,7.179433291090853e-5,30.71156334602727,1.494534074098245,91070.14828160117,42002.01794293219,1.9478043719229023e9,1.4232871719394116e9
-0.00428,0.533536960767891,6.553548358676903e-5,27.276107406089015,1.1810971377848412,19974.56957710984,26852.37935562015,-4.352598375606075e8,7.025072753807676e8
-0.004290000000000001,0.5339079688689493,7.186714033037444e-5,30.970411651752904,1.3256114011414961,-100750.65369853974,29459.68308876413,-6.514742642648687e8,7.438720853475927e8
-0.004300000000000001,0.5341980712216864,6.895252721798911e-5,28.412814845445467,1.2890027166241946,9316.941551680839,28859.488303067013,5.2910208663461074e7,6.705163965121921e8
-0.0043100000000000005,0.5343484457778365,6.894922284278457e-5,30.228175560002555,1.2773155810972314,-15418.39275627495,31226.605795210628,-2.2893213881017962e8,8.275419208195453e8
-0.00432,0.5347932822210387,6.766662187916974e-5,28.960280965257503,1.2517242214942998,1298.4420874466855,27615.828018291704,-2.4341233500488624e8,6.476281636467429e8
-0.00433,0.5350006496472507,6.710754289249415e-5,28.462794291107418,1.22195345436725,-36821.89050884832,26186.47382034638,-8.432231103385104e8,5.858743321329021e8
-0.004339999999999999,0.5354414370985181,6.636498600317278e-5,28.112958334918694,1.17333688043098,2514.741313237166,26440.810535551584,-3.680288161461896e8,6.448982278129544e8
-0.004349999999999999,0.5356794640231548,7.201841414307574e-5,29.22589668439562,1.2660215978695573,-5119.868157567494,27272.071333880922,-4.104651488146486e8,5.732905926224558e8
-0.00436,0.5360204458426131,6.583526782838598e-5,28.498202204945127,1.1133437629862126,17793.309381571125,22458.319967083207,-1.2286020763171887e9,5.1191505974011135e8
-0.0043700000000000015,0.5361762448187004,6.720154329140637e-5,28.643640498928345,1.2019134656279142,-12410.952520828698,23876.8900630531,-7.744505215059432e8,5.359252696077564e8
-0.004380000000000001,0.5366381679949235,7.213257207384177e-5,29.453356016731863,1.1996933329518285,-22555.47425938497,24389.836242659803,-1.1941797395085104e9,5.616602423289067e8
-0.004390000000000001,0.536822912732973,6.899798927904462e-5,28.46348469317398,1.2322348965827687,7511.147174836471,31580.96728303694,-2.181044409180564e7,1.102573177502989e9
-0.0044,0.5371807600281876,7.022470239126306e-5,30.76889026261567,1.3930982550531341,-14210.02410454603,32865.30845493655,2.8296137349080515e8,8.164250105454698e8
-0.00441,0.5374058190327842,6.686702793106598e-5,26.889677204726414,1.2248188066604255,4164.69234291002,23433.654335020074,-3.136925580062882e8,5.0636310415479356e8
-0.0044199999999999995,0.5376327851537488,7.078044264328774e-5,30.649644201775974,1.2510091371036274,-57021.27765236884,22938.56398372168,-1.7960023568993688e9,5.907422208444417e8
-0.004429999999999999,0.5379775212482971,6.99374827361112e-5,28.563401497662195,1.2892412879957134,59256.49320056588,31921.79044628542,2.69104642327235e8,9.784674854152232e8
-0.004439999999999999,0.538269881617397,6.730686961646294e-5,28.810681425335716,1.1840952720103246,-12091.168039531314,26659.274989605343,-6.779759683893906e8,5.934413339116578e8
-0.004450000000000002,0.5386607081367818,6.93810974748895e-5,29.244506799818772,1.252220576576182,49601.572831430036,26619.63127274782,-6.638794375899982e8,5.966746421301038e8
-0.004460000000000001,0.5389135482537755,6.772438631040793e-5,29.83801996139636,1.3124760403741207,-18711.63735976515,29156.681768803875,-2.2940750811066496e8,6.35073635071385e8
-0.004470000000000001,0.5391467641629919,6.77095454620684e-5,29.842662361279174,1.263040394134358,-41715.813056785395,27030.081003927473,-1.223184616705133e9,6.13174930172101e8
-0.0044800000000000005,0.5394589131002621,7.095894620901044e-5,30.595500410183508,1.3549359067029703,47837.60903882215,36307.99712938223,4.710906262308943e8,1.1683101523297086e9
-0.00449,0.5399152622906975,6.744827197581624e-5,28.073169090999365,1.237399305909691,-24454.907217788754,28698.35576200614,4.1700189151393634e8,7.514240644921064e8
-0.0045,0.5399437381430162,6.836040236699561e-5,28.54859463470365,1.2603181672348973,24833.554436347582,27806.52820535307,-1.16474896731498e8,6.884816586966137e8
-0.004509999999999999,0.5403194953746939,6.688992930526889e-5,26.51978672300175,1.1089618287865934,-14285.778691183918,22166.917412668095,-6.020316504132371e8,4.343423634040113e8
-0.004519999999999999,0.5404882804157808,6.858917333731919e-5,28.43390856385799,1.191134309866367,25922.17467246773,25827.725783941165,-5.281630096668413e8,5.300784913915239e8
-0.0045299999999999984,0.5409428105359024,6.83877764158181e-5,27.167664848524883,1.1119142372620447,-7704.259226201933,22075.170236224167,-9.277560692621813e8,4.9214778674666405e8
-0.0045400000000000015,0.5412357175478513,6.687018315165826e-5,27.043776237549974,1.2306706114083297,-13891.318275561298,29286.939263768145,5.539836416944141e8,7.31259423817106e8
-0.004550000000000001,0.5414014117482833,6.90175064252497e-5,28.90274840272909,1.22242968453531,-16699.969601083947,30400.57209462247,-1.416426642598643e8,7.363121506926057e8
-0.004560000000000001,0.5418364850588865,6.777856425884564e-5,27.51986810977556,1.245893435727637,12289.163318270414,28014.02205662611,4.7452854113457596e8,7.473923281467912e8
-0.00457,0.5419633800420084,6.736235902933085e-5,29.0901337576074,1.2382946557415206,-19311.732615878784,31014.192716441856,-2.4867568110963574e8,8.732066212712301e8
-0.00458,0.5422900875661745,6.64733917159873e-5,27.138213836651946,1.1349886623394128,-902.3122674105063,22989.951787788934,-6.834574501340168e8,5.538566767748561e8
-0.0045899999999999995,0.5424917574835001,7.087328098536021e-5,28.776343302154572,1.2805599361572886,20438.072511440267,27201.31254369763,-1.311925088213738e8,6.904859707922025e8
-0.004599999999999999,0.5430225660162818,7.084082631620244e-5,28.790227833669437,1.3017263705826694,-35657.24205999297,26220.2061775847,-1.7567502577149564e8,5.963222754491805e8
-0.004609999999999999,0.5430129431666,6.546400912362752e-5,27.729350480965284,1.1659693463398717,1463.6495766186472,25160.807126400076,-5.3081024714348906e8,6.60333976903638e8
-0.004620000000000002,0.5433826668560467,6.790828696393107e-5,28.915097314585605,1.306785387963001,43692.73999306194,28532.345542073785,2.038904290964156e8,7.103583715222533e8
-0.004630000000000001,0.5436645131401935,6.75977921301176e-5,28.039258309699154,1.2680784558572038,-10572.419833718877,27501.751707321062,1.4187360666325617e8,6.272089904513339e8
-0.004640000000000001,0.5439943575643622,7.107825038009615e-5,28.58650601913982,1.2238499592164487,14082.95277585859,28574.74331805013,8.234360998271212e7,6.761622715238205e8
-0.0046500000000000005,0.5443368909798335,6.920071463769031e-5,27.8533871789356,1.2605541536665779,-62526.58944440304,27023.163468748557,5.12497253046707e8,6.483050376795518e8
-0.00466,0.544576114841924,6.684046438846445e-5,27.199483458686828,1.1842313320630224,-10303.903035534246,22426.849728599725,-3.0207831917826545e8,4.4425481344491714e8
-0.00467,0.5448106242608637,6.710436501881795e-5,27.270637941652115,1.234819321096276,-14291.209927016205,29483.24751333739,8.636366940918877e8,7.908627617841978e8
-0.004679999999999999,0.5451374388009832,6.864657508945397e-5,29.5664787392208,1.3290267910245561,3940.2077447582783,35413.88979777175,3.2395589361349803e8,1.1833481212823148e9
-0.004689999999999999,0.5454306030585846,6.40368807355818e-5,26.98422507519778,1.1760010400627494,-29206.65778788414,22669.512260618594,-7.334841972959905e8,5.115254670392984e8
-0.0047,0.5457259310546131,6.707992356199401e-5,26.18212733693382,1.2657144127118136,37619.05717798149,27834.51096558442,7.95070240400904e8,7.055815834024762e8
-0.0047100000000000015,0.5459683728545903,7.011435068059247e-5,29.280599761836733,1.3014910342990662,-36980.06525455726,30131.07680399804,3.8453410519176877e8,7.895356810504754e8
-0.004720000000000001,0.5462778450822754,6.65042030175079e-5,26.471035756729595,1.1642231650216992,-11575.648172790246,23031.164420963076,-5.0593371663506514e8,4.5852810523237073e8
-0.004730000000000001,0.5464915275830745,7.034400444317652e-5,28.334156383851045,1.1284566696896736,-16344.898722717904,22933.66403742109,-1.4859355385383213e9,5.2100131705288404e8
-0.00474,0.5468353725117857,6.811450934202203e-5,27.597072914107223,1.3226323203628714,-10188.339189108941,32299.75038390443,1.4227023540112789e9,1.0090347544857491e9
-0.00475,0.5469875542404885,6.614701492437053e-5,27.385897263667395,1.2399307195621045,35176.12875487403,28661.19650199718,-3.903445431466905e6,8.136891780949732e8
-0.0047599999999999995,0.5473827439868854,7.083139870402398e-5,29.603172816683152,1.4032509980745704,485.4201415482655,38509.42597712225,2.310443129789557e9,1.0537035034089007e9
-0.004769999999999999,0.5476701835877928,6.541026442863262e-5,26.88578048318972,1.1375726378094566,32279.34341568553,23194.77071410776,-7.897634260842211e8,5.774539648705158e8
-0.004779999999999999,0.5477694419918201,6.433196350595696e-5,27.073891210984495,1.253735611413993,-33530.75386818434,26367.470566375163,4.5335414682236165e8,5.683897484480801e8
-0.00479,0.548002772217738,6.830868125780035e-5,28.23060569906001,1.3554217565415014,-11275.957430574432,34677.442591881016,1.789203274193071e9,8.931266560131662e8
-0.004800000000000001,0.5484064250876035,6.520876682923126e-5,27.847500783339243,1.2042906355961416,-2702.816645123952,29229.12293744745,-5.05269704642799e8,7.984548937368506e8
-0.004810000000000001,0.5486567471507079,7.117159547984546e-5,28.21230693819856,1.196544073460283,-37547.51125489833,27419.987422857743,-4.1130084855904216e8,6.809811445046157e8
-0.0048200000000000005,0.5489761619181783,6.557134230751712e-5,26.271191392501446,1.1653863972672218,-38648.314311042326,27988.926135319238,2.2433857708928084e8,6.580068040472339e8
-0.00483,0.5491734230594257,6.90399761240323e-5,28.75345434279176,1.2199158068551732,23868.73917802582,28561.960107364794,-1.1341837332150517e9,8.859689691850585e8
-0.00484,0.5494462783716451,6.89694584552463e-5,27.88117974849833,1.344903528114745,51266.30102574387,35498.17908150971,1.6763346031514547e9,1.1024662401500225e9
-0.004849999999999999,0.5497698604347822,6.573602875709888e-5,26.84087889594762,1.1295450473302318,-16675.981874941957,24625.646161040608,-8.15765269141535e8,6.127540870319027e8
-0.004859999999999999,0.5500475617083271,6.347752067475521e-5,26.433497951884338,1.263100728157345,-28767.86042734537,27159.212846343115,6.087366221037021e8,6.49974576200857e8
-0.00487,0.5503876123596005,6.57055603613792e-5,27.026393257289204,1.2056343451792888,-14342.609005578111,26755.638524112586,1.3002171824000041e8,7.104081953380021e8
-0.0048800000000000015,0.5505467828896626,6.452554128541876e-5,24.89734107511246,1.1426350278995179,8575.328692245052,27189.010523312787,9.272085333818882e8,7.942331902351633e8
-0.004890000000000001,0.5509098864757492,6.49786856624603e-5,25.280681154027473,1.1832483892405279,-48842.978213644914,30634.884824926256,7.822812147204106e8,1.0003997348589332e9
-0.004900000000000001,0.5510516628154312,6.853886148954558e-5,26.803423661792834,1.1533501008820024,-23790.088534800336,24176.17983091629,-2.142288525342363e8,5.963227880350808e8
-0.00491,0.5514004369088874,6.683580898026214e-5,27.279842713003195,1.1850196765564647,62068.05643475286,26438.708483184404,-2.963132190357882e8,5.923355808672705e8
-0.00492,0.551648651812058,7.013981922717895e-5,28.493256517218793,1.1917286148593786,-23526.889308931688,24244.965364414908,-8.681912512720796e8,5.018630686912366e8
-0.0049299999999999995,0.5519058222919344,6.589145886990626e-5,26.407364958613606,1.199910043982225,-4267.9828828279315,28085.621111788794,8.520265683849947e8,7.295638391582533e8
-0.004939999999999999,0.5521003573274605,6.837429781739182e-5,29.1600145178222,1.3535563629731093,15734.483945269687,27820.028008858204,5.779616188261915e8,6.326352209179614e8
-0.00495,0.5525199847595954,6.557087220056361e-5,25.77035244494648,1.0932713638626117,36164.45231517463,21247.25194790869,-4.114180491412126e8,4.6896411657787186e8
-0.00496,0.5527712782672317,6.79903046351914e-5,27.369421449223918,1.3014560511004392,71342.21146106714,30570.969770093594,1.051429839399717e9,7.662022592400751e8
-0.004970000000000001,0.5529891451153032,6.493192681800634e-5,26.855952099262876,1.260417915962305,-14531.152075877744,27354.313653368765,5.544188145838665e8,7.219143330790722e8
-0.004980000000000001,0.553244275286787,6.303229481710137e-5,24.63419413401901,1.1536611487385717,-48632.84772611368,23555.79007353284,4.316937031167301e8,5.3190064159812546e8
-0.0049900000000000005,0.5534280348352844,6.348814414154824e-5,25.84762478246491,1.1522523547560772,28700.969772091546,26972.521260334175,8.676103897626375e8,6.267733068413407e8
-0.005,0.553660485435627,6.169909425016509e-5,23.909387369899683,1.0570354264504922,-6196.742138289674,21959.097611183828,3.272592907602558e8,4.364179178013699e8


==> anc/Figure-5/d3_L382_rJ0.31.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5538196618511453,6.518898549055803e-5,25.396661871565755,1.1771264965375314,4263.9437284582355,26927.639767707144,7.698822110769751e8,6.950427188004808e8
0.004989999812096357,-0.553638249904127,6.657288563981066e-5,27.59189443886418,1.2010557257224261,22801.700597781586,25556.657220783247,-4.4160695602784485e8,5.838988273284386e8
0.004979999735951424,-0.5533837869403957,6.677479639479318e-5,26.653907879897073,1.2303119141129162,65216.68586838213,25952.008862162667,3.2936565280843604e8,6.769308405461601e8
0.00496999965980649,-0.5530656195152936,6.257247263223932e-5,24.525129644542872,1.1106190865505805,6625.024828016509,20402.32396136271,-6.613903449467595e7,4.070151928590408e8
0.0049600000493228436,-0.5528362711938782,6.756097697286973e-5,27.50064338017211,1.2486233609414292,-13998.73561592314,26893.483012210378,3.386875978172417e8,6.159242942909683e8
0.00494999997317791,-0.5526134130837327,6.984083458051405e-5,28.447994115915062,1.3329881462458297,55908.385672746976,27157.132851658294,3.481054533323736e8,5.623889823893077e8
0.004939999897032976,-0.5522109617782006,6.779220264245122e-5,27.46497768703275,1.2318485683334426,14400.0586902775,25389.1602206794,-5.0325901940088e8,5.834315462024689e8
0.0049299998208880424,-0.5520517830570141,6.452858326483453e-5,26.508096490598675,1.1730353824679665,-9470.74165257203,21418.328880976664,-7.159615534461529e8,4.499317643087371e8
0.004919999744743109,-0.5517946038176075,6.564989856922824e-5,25.364143684480613,1.1842530718407636,-12014.390479282045,28650.67669341712,1.0663631332787971e9,7.465151619218029e8
0.004909999668598175,-0.5515807540230414,6.284223083748803e-5,24.63126776905579,1.111977969809143,16261.271271828487,22210.002004286343,-6.764801243887936e7,4.714330072362596e8
0.004900000058114529,-0.5511309702711488,6.512197133735914e-5,24.72898706877863,1.1237940341355008,7180.63632383869,20865.73846672175,2.0376586696222395e8,4.168778984025782e8
0.004889999981969595,-0.5509460563953195,7.030794172569298e-5,29.27406214795205,1.2514840424979135,30264.806075545886,27278.033212171344,-7.546966847186613e8,6.823433990200562e8
0.004879999905824661,-0.5506449940529902,6.441671121752659e-5,25.60855821179261,1.1708202986647485,-8923.013402442051,27461.63382777277,5.419837042805202e8,8.542066812712222e8
0.0048699998296797276,-0.5503968910019008,6.764392906169981e-5,27.159221415864714,1.2030818040367155,47894.379785157915,26181.731205390544,-1.309495776046909e8,6.055689884380192e8
0.004859999753534794,-0.5501387901485263,6.691396512891373e-5,28.926130190058423,1.2728198714598389,32803.80520524318,29159.856853053832,-4.574544611878671e8,7.580218161971178e8
0.00484999967738986,-0.5500239113191258,6.546527196476123e-5,26.0285460031518,1.1643465036476925,19128.338198006688,24007.00894442317,-3.615325502980123e8,5.2149949744602144e8
0.004840000066906214,-0.5496078648624112,6.934051958161089e-5,27.55318193033404,1.126647021044365,48949.78796177501,22631.4650114223,-1.4926184723127377e9,5.469289699323139e8
0.00482999999076128,-0.5493100131581776,6.521112145964483e-5,25.98264337176098,1.0794533882316226,-29999.90434251271,21370.192038100846,-8.946329412201303e8,4.324745914540131e8
0.004819999914616346,-0.5490418127424751,7.01030226803658e-5,28.259242283995167,1.254326110529048,7771.9552101766485,27202.403156989218,-3.5443648155019313e8,7.017522021168193e8
0.004809999838471413,-0.5489032371401187,6.774559859392353e-5,27.36053346828222,1.1917843688448817,7013.79789560252,27499.50294325258,-1.3569193615643328e8,5.857374125527502e8
0.004799999762326479,-0.5486623925033531,7.067387260878321e-5,27.927629185278217,1.2465624015735108,22130.81956397563,28156.225990832732,1.0182587561045012e8,6.141770802779887e8
0.004789999686181545,-0.5482703087274748,7.05401621404167e-5,27.180078238881855,1.141959903707225,-7157.96274076345,22457.488270072736,-7.65071869176571e8,4.742204475604623e8
0.004780000075697899,-0.5479564951380894,6.962902637558473e-5,27.15044883907391,1.2127341065646544,-3454.9173957726157,28574.102484297786,3.698623216844725e8,8.127544684468379e8
0.004769999999552965,-0.5476940877488501,6.526973372738019e-5,25.0908416358058,1.0856029723160943,-11775.44056828877,23717.913383551433,-4.074803666503477e8,5.410367405158291e8
0.0047599999234080315,-0.5474196439885017,6.75416466582151e-5,25.76171316544942,1.180024662608578,-25221.921525762333,28922.46183858899,6.530048828350133e8,9.476810676978899e8
0.004749999847263098,-0.5470559436202636,7.199097557821997e-5,28.687330541804123,1.2552090065538453,10419.204644999914,27117.96335790893,-1.855674326368881e8,6.485782540241938e8
0.004739999771118164,-0.5467919749203646,6.673920298012713e-5,27.118916723745453,1.189172098163425,-12919.884109234918,28729.2343700417,1.0441214074036078e8,7.965947677610339e8
0.00472999969497323,-0.5465865434641212,6.400800581797666e-5,27.24433846594989,1.2350639623973196,-28585.992387688326,26834.78854322052,2.346761124668577e8,6.72904786004962e8
0.004720000084489584,-0.5463356882781839,7.149411320226685e-5,28.817006423819283,1.371187436122444,83369.49423215461,33929.37561617341,9.130947788877668e8,1.0556898868723737e9
0.00471000000834465,-0.5460885232232321,6.414088700425339e-5,25.58193270215485,1.162182046311161,-25676.65419346489,27656.110800295417,4.147587915582222e8,7.185969062259328e8
0.004699999932199717,-0.545814140933843,6.664254553746215e-5,26.36404033790335,1.169570902279924,-236.46395568842613,22758.193888637303,-4.336177323748613e8,4.986567032237615e8
0.004689999856054783,-0.5453809499988607,6.984458794937288e-5,27.308893326298733,1.1201900811654035,13850.789651667774,21373.248726630853,-1.3012854487632353e9,4.7457957041566914e8
0.004679999779909849,-0.5452567521264802,6.769367559576006e-5,27.63720885725462,1.2964202981239803,-1371.4285419895448,29187.87879358752,4.2121758360111237e8,7.56564468751648e8
0.0046699997037649155,-0.5449515269026088,6.854197316049254e-5,27.847283677299156,1.2271582163472163,-21395.319025739478,26701.55568840685,6.3768077233865745e7,5.521205524434842e8
0.004660000093281269,-0.5446394132357149,6.905924816102456e-5,28.33187991488322,1.2473521869122375,-13537.35445752976,27736.244022516345,-1.36844264432739e8,6.575263425460622e8
0.004650000017136335,-0.5443633682192272,6.798744207428905e-5,28.397048709679982,1.296169539859315,13530.737578669565,31480.34383650462,4.4463507786904144e8,8.296981596957008e8
0.004639999940991402,-0.544144308783721,6.669497793261758e-5,26.064608716126358,1.1524056451980982,-1996.3981837455842,28570.285755774566,6.336022154491243e8,7.116078007414968e8
0.004629999864846468,-0.5439242969330235,7.041682400112139e-5,29.48712647034872,1.3339874807359275,7648.5331513760875,30279.7931859194,5.79838884701487e8,7.076996465495867e8
0.004619999788701534,-0.5436824404899198,6.875744268530792e-5,26.52249903991569,1.2537119896804203,36573.67390978752,29866.114136216773,1.277079614068913e9,7.305024959415834e8
0.004609999712556601,-0.5432808103421833,6.941934064516451e-5,29.338072778806506,1.255754893054084,-36961.344688376725,28047.47693229079,-2.3367374952171627e8,7.081266334214985e8
0.004600000102072954,-0.5429735122716011,6.761248633370614e-5,26.674699831758428,1.1479480905040276,35909.29605596767,27633.2693271002,-9.584497682873747e7,6.838279233883407e8
0.0045900000259280205,-0.5425991582742284,7.024916994997579e-5,28.458981254412294,1.2852514271956033,-44219.78329628681,31195.774199570267,8.176829651279283e8,7.852875232859191e8
0.004579999949783087,-0.5423428522833035,6.844027420736278e-5,26.095261943341633,1.1438676831650718,7860.210002132421,21379.131041988425,-5.673897056542802e8,4.309651508957689e8
0.004569999873638153,-0.5422630189703936,6.862427979676395e-5,27.88045921289282,1.3257227247578114,-33348.49720710336,30655.446441249136,7.527264062178341e8,6.947813540487431e8
0.004559999797493219,-0.5419752144933345,7.075725976105239e-5,28.302345217244813,1.211289162472973,44405.95212815504,24743.823027164817,-7.742120656454889e8,5.828873475089905e8
0.004549999721348286,-0.5414226286284893,7.2057031942407e-5,30.231061422952337,1.2930418980914453,52129.26139819651,28813.309962195148,-4.100427476337023e8,7.55911111833519e8
0.004540000110864639,-0.5414650457623621,7.127023388032703e-5,28.423334957323043,1.2245583081639335,10997.030905469752,25316.67269190161,-2.5194362595666245e7,5.3266907305963826e8
0.004530000034719706,-0.5410606221100195,6.63619785753863e-5,26.825500914423735,1.1830015941973906,5074.339224864064,27389.933427983568,-1.3558684123758563e8,6.860913683583131e8
0.004519999958574772,-0.5408418516703584,6.734864238487631e-5,27.677821892831865,1.2728337335569595,47178.436706510154,28342.883564937125,1.4881942963983318e8,8.027992139489479e8
0.004509999882429838,-0.5406082290348105,7.012566807629109e-5,28.925570114153782,1.2937897663076856,-28323.94078147053,26463.760070100332,3.9898480843838024e8,6.278311533293767e8
0.0044999998062849045,-0.5402732815292007,6.94106954649565e-5,27.63804234807355,1.1511195361934192,-22181.28057673576,24678.482511382732,-5.422318236386265e8,4.975782561395511e8
0.004489999730139971,-0.539924856015426,6.758315822719696e-5,27.444148633210535,1.2794307288093474,-43183.54779808319,27767.35690189063,2.4883590587361652e8,6.593255461299309e8
0.004479999653995037,-0.5394377413227919,7.036263054252152e-5,29.277662833037702,1.222369495314768,21272.18180145649,24337.104902378116,-1.088238347343381e9,5.657366630855385e8
0.004470000043511391,-0.5393344467201426,6.990975923205807e-5,27.6575877515929,1.1722453226816503,13892.854940929623,20963.208145851262,-1.226235804742664e9,4.581947006287334e8
0.004459999967366457,-0.5389956717406089,6.677207087227387e-5,28.597612374998313,1.2459881901150753,-57922.30770283473,25270.43015541381,-7.387866414214717e8,5.443290153058984e8
0.004449999891221523,-0.5387041880621977,7.079266279962833e-5,30.563648814157837,1.355027411434158,-33263.62278313098,33589.70146875238,1.766283117031658e8,9.75493106502933e8
0.00443999981507659,-0.5383767547300111,6.894058928064375e-5,27.37815815294364,1.2575427286982128,20056.246004662877,27615.567251710472,4.0142150552723604e8,6.281142729850909e8
0.004429999738931656,-0.538095144726284,6.969701048283702e-5,28.833606133303377,1.3082677107705019,-16499.418898799697,31308.79743281893,1.0238310770640621e9,7.913563822067924e8
0.0044200001284480095,-0.5378112646209534,6.931398589915776e-5,28.825204632386125,1.335850403927634,60245.921687947484,32785.54968611417,8.13781272446943e8,9.413558169678509e8
0.004410000052303076,-0.5376047360789834,7.63861998599034e-5,33.062373407843666,1.5004833300026654,-8484.144793987476,39404.40812489463,4.36371490340748e8,1.1621935497027645e9
0.004399999976158142,-0.5372420274771631,7.221764896915058e-5,30.34886845209775,1.2814812704242926,13587.947396105918,25866.231682694637,-1.0429530940429126e9,5.99831703913567e8
0.004389999900013208,-0.5369702731109746,7.257638993417865e-5,30.056579718076186,1.303426720650214,19874.362802405903,28063.194508614066,-6.109350502921538e8,6.60121045431838e8
0.004379999823868275,-0.5367748760431856,7.295211537892376e-5,31.505452009833913,1.312890897620293,50756.273353633376,30257.418579996007,-7.16571662518624e8,7.412665452356058e8
0.004369999747723341,-0.5364141494431088,7.23966862050927e-5,30.17224803577828,1.2158630609228223,-10687.771920361702,23793.597534576456,-1.765676782215221e9,5.973511443886336e8
0.004359999671578407,-0.5360918255423781,7.232936659005613e-5,30.029460344303626,1.4215500630116522,-29748.04220577642,37640.63871613088,1.3255408278711572e9,1.116497757313257e9
0.004350000061094761,-0.5357946722827365,6.87235416389266e-5,27.430554414159367,1.2089795754811488,-19307.485447688276,29479.46495604044,9.057162836124244e7,7.434934900758108e8
0.004339999984949827,-0.5354217581272135,7.412296544921906e-5,31.668949658915874,1.3837568682522057,29408.95497260489,30275.8697104178,-7.722310836817236e8,7.310814562007571e8
0.0043299999088048935,-0.5352076059380968,7.178121429707971e-5,30.74612393179694,1.46698607197639,17625.632329359687,31337.53334027129,4.7969810340358335e8,8.205301505536944e8
0.00431999983265996,-0.5348816048957598,7.181741331411014e-5,29.52057209598961,1.3191732503540368,-22845.622899903006,28629.630546780183,9.284014319893283e7,7.520620998030471e8
0.004309999756515026,-0.5345734875384887,7.262877311922444e-5,30.56569585485734,1.3252035837927707,-6289.540475308382,28845.51799366446,-3.679757896016339e8,5.940689855192642e8
0.00430000014603138,-0.5343004751123972,6.943756923942927e-5,27.987171557719275,1.1759583918306196,-20878.971006822612,21599.402358735042,-9.229940214800338e8,4.742112417281888e8
0.004290000069886446,-0.5341566646670578,7.666374159265944e-5,33.74071275225489,1.5179614939914252,-5064.112117012671,38001.084998151644,3.203610140617302e8,1.0578863168798729e9
0.004279999993741512,-0.5338231306209645,7.293567021878574e-5,31.081175337449487,1.3757687884374832,-7328.620769158003,33373.80069234989,5.694594001623951e7,9.168621551923181e8
0.004269999917596579,-0.5334281038438257,6.849920990686982e-5,28.52662821207014,1.2358633761742923,22726.320911779854,28834.546823417542,-6.711689983059281e8,6.960693469699314e8
0.004259999841451645,-0.5332546347560594,7.235995813664304e-5,30.89457782088801,1.3542741930300854,39455.20989280454,31926.06848905487,-1.691508561356595e8,7.751196243578814e8
0.004249999765306711,-0.5328311564537744,6.791783853288165e-5,28.413079928736064,1.3528903190639008,-7115.636575816974,33793.17745620015,1.7730450414277549e9,7.570167203600771e8
0.0042399996891617775,-0.5326046900056713,7.291556098810858e-5,29.932649577875953,1.3735299269371917,-46000.48285522551,25970.77590218921,-7.80720565692023e8,6.50946659617422e8
0.004230000078678131,-0.5323611330998006,7.202614396563523e-5,29.81998082166889,1.3518899737165027,40594.31096562038,28800.534323843545,-2.5293383649846825e8,6.959725419308664e8
0.004220000002533197,-0.5319153532489453,7.48750430395282e-5,33.91591815078109,1.5271344762475738,47009.858588462186,36353.05648237713,-2.7627142871446455e8,9.711165177934875e8
0.004209999926388264,-0.5316445621213117,6.871543602814285e-5,29.242148976253375,1.2761167090178425,-28338.11700507358,28386.484643106178,-4.5288280884798294e8,7.251936620141652e8
0.00419999985024333,-0.5312809040633282,7.501208983562003e-5,31.9609617967562,1.4354078937232155,-4430.2353150428835,36031.57798997253,4.589503402434752e8,1.1912539896131222e9
0.004189999774098396,-0.531004182293906,7.583628407429215e-5,32.54392597699894,1.465863111847287,-5754.544721370159,34402.747952462814,-1.9429397999226126e8,8.961048554917436e8
0.004179999697953463,-0.5306411501242287,6.991009669807239e-5,28.970510129506078,1.2813954090006485,-9071.372946794043,26677.419607659835,-1.4392936096254566e8,5.889230699025365e8
0.004170000087469816,-0.5304876279336119,7.145749273909585e-5,30.003383009444548,1.3331494150654062,-5847.307863635259,30363.051425897378,-3.022539681464793e8,7.871680136955595e8
0.0041600000113248825,-0.5301640633088263,7.29821198124256e-5,30.737063688018992,1.39854137125309,-30284.060228134465,35093.03109928483,6.790978806023471e8,8.8184407323568e8
0.004149999935179949,-0.5298222811005225,7.022399043138289e-5,30.228516692805,1.2660782245250053,30885.903188492815,28170.557432201007,-8.48411602312715e8,6.825429725036104e8
0.004139999859035015,-0.5295662312116459,7.336672182680902e-5,29.799683198420094,1.2614326490321883,27118.693105103375,25493.20408906202,-1.3912728503341126e9,6.200506409362316e8
0.004129999782890081,-0.5292912446882867,7.046761492376611e-5,31.31966676879356,1.425590082176899,1074.9046891931043,35028.44003408754,6.270646431146076e8,9.302627472975835e8
0.004119999706745148,-0.5289895561362628,7.017496308188269e-5,30.888468369027947,1.3099664273222649,-24514.956709884234,28654.063919392218,-1.0032198765364382e9,6.970153758617852e8
0.004110000096261501,-0.5286919081680139,6.708340681491134e-5,29.333078434544472,1.245195719946113,-41325.516221567974,26372.782878974605,-9.335002415639161e8,6.026125517980288e8
0.004100000020116568,-0.5282480748249062,7.307706250833128e-5,30.21677966213374,1.3181102193608987,22608.702769764153,29602.874101406785,-1.70015125712895e8,6.982498504505721e8
0.004089999943971634,-0.5280106310002763,6.96499972582247e-5,30.56994904471292,1.3758309212737563,-5717.035303290499,29520.82825204318,-2.4409312666175875e8,6.890265447384404e8
0.0040799998678267,-0.5277519495217642,7.451529412657642e-5,31.654636610899665,1.3378512358071892,14455.885379629995,28376.262122127057,-1.3882041347917721e9,6.798303960408419e8
0.0040699997916817665,-0.5272787071432901,6.772081008973936e-5,28.97119335587,1.2903038088314904,15923.532653606879,25406.998074535706,-6.914775923054862e8,5.712052280385251e8
0.004059999715536833,-0.5270598437157107,7.739191099085166e-5,31.526361056866136,1.4568016625966687,-6874.007785618087,35174.72717539921,1.1458819755311315e9,8.475404855849694e8
0.004049999639391899,-0.5267987613209534,7.057811686364521e-5,30.968805257872376,1.376904117077626,-1300.7718555969795,30150.7931568404,-1.3889403601038593e8,6.168895128817648e8
0.004040000028908253,-0.5266087155994457,6.84724434502014e-5,28.48013492872558,1.245534604387879,-16350.597253638427,29956.740528552335,-1.9904937900758332e8,7.15284586487958e8
0.004029999952763319,-0.5261863765601539,7.53946323312036e-5,31.703551942200157,1.5604286149971847,-11433.972667460597,45117.85045425624,1.8809923747235024e9,1.4765373080251625e9
0.004019999876618385,-0.5258457899686081,7.137466848936469e-5,30.038345314742017,1.392478639707279,38615.0220345302,31831.082168314246,1.445384557767375e9,7.613630807889766e8
0.004009999800473452,-0.5255126222468499,6.780448346917756e-5,28.084285225304356,1.1817459209447987,50757.224888789744,28758.441409995223,-4.650272780665505e8,6.891793149511554e8
0.003999999724328518,-0.5252224867349298,7.454859374567107e-5,31.981855355781043,1.3867816864025069,-2921.4412686754627,29599.65971558185,-9.278370346494082e8,7.98295463069151e8
0.0039900001138448715,-0.5249319047228174,6.998282737886607e-5,28.67811390142196,1.2776214020668537,-49342.830728322566,26511.180660729286,2.480527535886473e7,5.67110331014328e8
0.003980000037699938,-0.5246672875036548,6.967664524809506e-5,30.600636503280366,1.3583197315118969,52411.44436025809,29638.72237745959,2.1978931321554142e8,6.801829890534716e8
0.003969999961555004,-0.5244071080992572,7.371038538246853e-5,31.15506761007467,1.4720564724754925,52686.65109043054,36531.637593660445,8.462672172640942e8,9.231806102980884e8
0.00395999988541007,-0.524107339802699,7.172234429185421e-5,31.644495012782755,1.4567702087044045,3089.3346418245646,28358.649555155676,-4.394329494960964e8,6.828300183441957e8
0.003949999809265137,-0.5237659809375526,7.157259108330773e-5,30.61247344919162,1.4803423212176812,-25398.126278360436,40059.42882455817,1.571161663537262e9,1.3319480932735155e9
0.00394000019878149,-0.5233312278847,7.594156260017228e-5,31.956114111579957,1.3598434844005869,9872.128056661097,29728.627027212377,-9.935246541001717e8,6.960228434275404e8
0.003930000122636557,-0.5230109827335154,7.116773822085401e-5,28.28371426473573,1.332988457397042,2104.3341384547102,34140.584130044925,1.172080418767409e9,1.0046375297477578e9
0.003920000046491623,-0.5226516742439729,7.356105835025546e-5,32.406868240978866,1.4011336757903923,2189.3849958463743,27204.78618690137,-4.436826566276091e8,6.738575409242891e8
0.003909999970346689,-0.5224270524388586,7.52739183903791e-5,33.618199582038166,1.5608394324531172,22571.007340232107,36171.03827906884,5.694754436717991e8,8.609728231362774e8
0.0038999998942017555,-0.5221060319833419,7.064500518249372e-5,30.867513421540785,1.282141963039551,-22124.59488160506,24851.725722826224,-1.664414450939461e9,5.69211525619255e8
0.003889999818056822,-0.5217932736365035,7.22091092222274e-5,30.664538730767273,1.3742261223214043,2950.9878074573444,28951.119025255535,-6.038498252273124e8,6.655239586713563e8
0.003879999741911888,-0.5214536973034914,7.546275128697216e-5,30.824841937967292,1.3421032546775347,-2930.53699788856,29080.709967586827,-4.8678740653454447e8,7.132121733775922e8
0.003869999898597598,-0.5212730329281121,7.32017093475689e-5,31.679341181178884,1.4958392015475612,-22122.249831031175,41937.3945492249,4.341530574268048e8,1.4948988947945921e9
0.003860000055283308,-0.5208826546899638,6.868583446202256e-5,28.30574490449353,1.2369693537641464,6042.345164470833,24484.396741435674,-5.2055616605881864e8,5.0902704023267657e8
0.0038499999791383743,-0.5205312227714604,7.440626093168584e-5,34.256186264949804,1.5029603982245519,19273.197874858866,34572.000077382945,-5.69186228157412e8,8.123262529095875e8
0.0038399999029934406,-0.520148275331875,7.740112621168832e-5,32.63274098433906,1.392236187932146,91508.3007847593,30827.619261038395,-1.3694688797340806e9,7.907645941472725e8
0.003829999826848507,-0.5197927787961077,7.977137094896139e-5,32.70106282157904,1.4665102350588695,39052.85798526693,38024.66795694802,-6.696486041135907e7,1.116869184750716e9
0.003819999983534217,-0.5193406019496558,7.099294084901182e-5,30.673934006086427,1.3194862367948208,12814.297261424148,30788.932673971955,-4.6999020273883635e8,7.870330482651579e8
0.003809999907389283,-0.5191292333531025,7.678610976835702e-5,30.956757467901745,1.3934146656831548,-13488.462623592297,33978.31287820178,1.9973513679081807e8,9.976853104455085e8
0.003800000064074993,-0.518967679369989,7.828222422336932e-5,35.21962027300408,1.5896443449100865,-10758.173747787321,42620.12827304438,1.2665112063979629e8,1.1305245170864115e9
0.0037899999879300594,-0.5186596774643393,7.268727517971291e-5,32.535408941243674,1.5010460302730015,31008.949881112916,39035.62096873023,1.4608201899343434e8,1.0832508051545177e9
0.0037799999117851257,-0.5182322604277629,7.162859438977034e-5,30.982591997499277,1.462009620799705,56104.523420045574,35535.373428813255,1.2549862059394357e9,8.155887199278944e8
0.003769999835640192,-0.5179200574157228,7.547429867205316e-5,33.15218282423621,1.4601414649310744,7028.826212535311,34181.0810650741,-4.0400280453078324e8,8.507856637130775e8
0.0037599997594952583,-0.5175736945972962,7.576735241471114e-5,31.537535657635686,1.3836183402002433,3445.939608368723,32261.73862256667,-2.631066951258422e8,8.690486763529003e8
0.0037499999161809683,-0.5172356971838972,7.176520831976479e-5,32.63052337556234,1.473359496757589,31062.153456391217,34031.02463707723,-4.431744992081234e8,7.363157179964578e8
0.0037399998400360346,-0.516927499485316,7.676067373033192e-5,34.4971055550945,1.4167429448886268,-34181.532217387234,32816.90983936311,-1.9552966440744712e9,8.190822444473839e8
0.0037299999967217445,-0.516557628682151,7.50522605947402e-5,33.25715866778615,1.6430992405756832,-97909.34382403824,46317.56979718002,2.0253076329169734e9,1.6496530559247825e9
0.003719999920576811,-0.516195916275164,7.207530428567523e-5,30.78412719958773,1.3856470049687115,21670.254072528725,29257.800864856214,-8.511450400580204e8,7.073971160181899e8
0.003709999844431877,-0.5159075544252469,7.647924477752808e-5,33.85659640844125,1.6333717964656613,283.4621205572768,38368.80200309629,8.455982391454655e8,1.0513836640894668e9
0.0036999997682869434,-0.5156144140785659,7.50017842003072e-5,33.00459475861715,1.4404558889939036,19435.09723398143,33265.9805145026,-5.988819577986695e8,8.264558844450201e8
0.0036899999249726534,-0.51537938801847,7.325437793795494e-5,32.43733004093265,1.3987594830534669,13770.411190991503,36138.27009390363,-6.2604505647474e8,1.101707990354025e9
0.0036800000816583633,-0.5149624701909686,7.374034088948768e-5,31.84500170525779,1.553737354187019,80283.14674234082,46740.64859652999,2.5694904548011312e9,1.779121606918244e9
0.0036700000055134296,-0.5146498857879156,7.62515768534631e-5,31.90943437065534,1.3289276141375324,-6875.084277176779,31501.88563556637,-6.755943427206525e8,8.069933957809763e8
0.003659999929368496,-0.5144126881609621,7.380741549538679e-5,32.794837504128765,1.4862938227412534,31005.612582849168,38277.51273294278,-1.5272918497303214e7,1.216876293150615e9
0.0036499998532235622,-0.513941916244713,7.406782731006713e-5,33.73121583300417,1.5652942593810881,3134.566313710781,38525.610510440056,-2.843139009270638e8,1.0457664547626905e9
0.0036399997770786285,-0.5135294902270167,7.520637185721472e-5,34.304197040459414,1.5412078522459274,119788.86344606816,36535.161456583606,2.5756896177577603e8,1.0017100043712146e9
0.0036299999337643385,-0.5133943870621714,7.85352138234021e-5,34.8763809287364,1.6212335189024476,-65029.978179830396,42185.746251806515,9.47851236678155e6,1.3110642493196354e9
0.003619999857619405,-0.5130827018449652,7.550420611463988e-5,33.087589595066284,1.478197788577332,8638.744326705486,42758.102000256935,4.668578156140187e8,1.5572208454677591e9
0.0036100000143051147,-0.5126567747653423,7.509438679791676e-5,33.54424102428297,1.5343541228144906,64362.2311016246,43042.70070294344,6.148974816198138e8,1.387094476402993e9
0.003599999938160181,-0.5123458610875526,7.085140221444353e-5,32.31492936362407,1.5091318548971084,12975.158694517813,34802.93481141304,1.1685548897096762e8,9.91161454516574e8
0.0035899998620152473,-0.511869690184617,7.605978451394614e-5,33.96850988437987,1.4775669312459696,2479.163817428737,33898.4961463276,-8.068321426144592e8,8.959744232962619e8
0.0035799997858703136,-0.5116678507724002,7.442267362164925e-5,32.17772006591662,1.451315593987339,21771.494009781214,31284.484969293113,1.7971336287998956e7,6.977779065558532e8
0.0035699999425560236,-0.5112582424974922,7.554728093873189e-5,33.97229476543928,1.4961976927588665,28089.827348956525,40330.96731668139,-3.161758432029311e8,1.1528117357722018e9
0.0035600000992417336,-0.511022455022742,7.512451675516483e-5,31.892491215188233,1.4616932011199277,29323.917559031575,31963.533358891986,2.694673331417908e8,7.485013002101955e8
0.0035500000230968,-0.510584895800645,7.88964938700162e-5,35.117241889716524,1.568122735179446,32972.41218703557,34670.618076955965,-1.8835675975253788e8,8.749211723259614e8
0.003539999946951866,-0.5101825939017925,7.710361868488389e-5,34.31178639152279,1.4956371454736688,-29884.706510131746,39756.1021382857,-3.2203448179608476e8,1.1131852520579698e9
0.0035299998708069324,-0.5100687316973603,7.85376502082362e-5,36.31595512934666,1.4659531542153235,-40136.42657502705,32445.792968947855,-2.4470750426590075e9,7.986541357763448e8
0.0035199997946619987,-0.5096558514748986,7.689410067379084e-5,33.3395351665365,1.570559898968037,11798.550099192904,38969.46861033441,1.0525316884621675e9,1.0081918399674102e9
0.003509999718517065,-0.5092081143546343,7.582570848850824e-5,34.91370054389274,1.5525285838664036,65982.0562433027,35377.89121515282,-7.584978279470463e8,9.063667166054236e8
0.003499999875202775,-0.5089543685064248,7.296031639264444e-5,31.848215271985435,1.54229376538394,12264.250508529367,34149.69625772362,7.969632927155312e8,7.807479218260996e8
0.003490000031888485,-0.508475780904353,7.802937293171911e-5,36.06361829789449,1.7417252192091284,89000.22006243533,46426.85750302405,1.8166525619677005e9,1.5038674192102442e9
0.0034799999557435513,-0.5083396411517457,8.098063896186008e-5,37.58882864674498,1.6920093964764336,8765.701925089668,42446.34290207315,-2.0151173636348155e8,1.1123101014012697e9
0.0034699998795986176,-0.5077851953154233,7.643425336701826e-5,36.07507767942418,1.5980270170140847,37746.74323331737,34130.54925065112,-7.88032059158976e8,8.495310515569514e8
0.003459999803453684,-0.5074947027554763,7.750663294939012e-5,36.32484073648135,1.6648311782827019,-26240.031107100727,38261.48983657997,1.1555577774920674e8,1.0418256477933594e9
0.003449999960139394,-0.5072605785849105,7.443029754920072e-5,33.878690171786154,1.4990646349695287,1449.61331683652,33132.330589145284,-6.953627740769409e8,7.919100091930492e8
0.0034400001168251038,-0.5068564491392381,8.117548256140247e-5,40.367438989681425,1.7261492808427499,74953.47172122198,43880.671068592485,-1.2925819442341874e9,1.1462748772660012e9
0.00343000004068017,-0.5065265670746716,7.900962861399219e-5,35.95520609190971,1.6345671888471245,17338.8488372598,46431.39035146232,1.141304445634631e9,1.5775402870799608e9
0.0034199999645352364,-0.5062029254527542,7.727556739513597e-5,36.57198181484511,1.6136796497716621,84072.60621154949,37155.12057754051,-1.1888326937257855e9,9.568552944415889e8
0.0034099998883903027,-0.5058721565070758,7.391392978341901e-5,35.62130142705964,1.6224491480693704,40238.15555179791,39259.793489827134,-9.960924335550085e8,9.492385245760278e8
0.003399999812245369,-0.5055087128928857,7.35328130784872e-5,34.76651752965919,1.50058663163277,-22321.214078282588,43344.39852477979,1.3420757851398806e8,1.4804034147575715e9
0.0033899997361004353,-0.5050581372181969,7.489479225776215e-5,36.643008215318446,1.6600902519772134,8673.886579876522,44506.83020318985,5.519567026130339e8,1.3358404058552325e9
0.003379999892786145,-0.5045770815660612,7.390210295185746e-5,33.248998249296804,1.5926300899230579,28125.713575257163,41889.15030924016,6.09814119619468e8,1.2744096357001863e9
0.003370000049471855,-0.5040709315642335,8.068589518873201e-5,36.172853536345144,1.5573592416503559,-2622.1600404101555,43045.832532787535,-4.857026993718002e7,1.4538003076706412e9
0.0033599999733269215,-0.5039307962204347,7.733507135402146e-5,35.14032535618387,1.6320653324511671,33083.9000166283,40405.48777647418,1.0818801631781068e9,1.0099423139133173e9
0.0033499998971819878,-0.503612386375276,7.97718139328734e-5,37.47683179076358,1.6402200696434868,38572.12502784844,40047.299025572676,1.7690642646450594e8,9.800219434681281e8
0.003339999821037054,-0.503337989029423,7.81917467471586e-5,35.501925184121404,1.5897451179845608,-41998.71500383917,41599.00153658937,-1.8197284521020097e8,1.188291077450454e9
0.003329999977722764,-0.5028720124847929,7.714307736182135e-5,36.551493470076544,1.7208370161727207,29463.72606881825,59862.373999618365,3.0492352748475385e9,2.4868422841469865e9
0.0033199999015778303,-0.5026086351270053,7.559931558049937e-5,35.06598719829392,1.557340042412412,-19907.901815414385,37854.0798466818,-3.184284080112444e8,1.0405146132544267e9
0.0033100000582635403,-0.5022859688950243,7.946086268264247e-5,37.204977300821724,1.6945370288164625,26449.17186323839,45763.85116340485,2.5025535332324404e8,1.3146637939509103e9
0.0032999999821186066,-0.5017846613369699,7.868013099813436e-5,36.25305083757827,1.6645853864306035,-46558.59395446045,42378.65598409369,3.1182925570982534e8,9.681531257473805e8
0.003289999905973673,-0.5016101574184907,7.742212280518808e-5,34.98363065907808,1.614920189320875,-45377.268594283705,36095.23029214471,-3.4799806815289724e8,8.73915694378224e8
0.003279999829828739,-0.5011928856553439,7.981403363253026e-5,35.85033864945709,1.5538573825938324,37072.37551261091,34383.67512920486,-7.352854872804302e8,8.108461276060206e8
0.0032699997536838055,-0.5009485700193362,7.498968147660327e-5,35.62295057067213,1.6565554596960268,-22222.448021648877,42839.086844002275,1.2269277322075937e9,1.1175533344266548e9
0.0032599999103695154,-0.5005025407958267,7.716174922713262e-5,35.75951692899369,1.523672256531206,10132.504328177763,35345.82409035423,-1.2127379901376123e9,8.630548203455021e8
0.0032499998342245817,-0.5001464671102308,7.936165078220411e-5,37.79939987145988,1.768259025779883,-13328.102010054816,50664.269474404144,6.00775500883434e8,1.712805351681607e9
0.0032399999909102917,-0.4997773026133904,7.354796291058202e-5,33.59567914940668,1.4736824233412587,-3478.3862433659683,34692.52707562741,-4.586721436871127e8,1.0350024773518785e9
0.003229999914765358,-0.49938473229582003,8.028637076061245e-5,37.987865076575154,1.6988476840602835,-3982.6492910205043,41367.93650774154,-6.211552214975151e8,1.0368890175980574e9
0.0032199998386204243,-0.4992100083773156,7.500898661857946e-5,33.83049264232294,1.4666136634927953,18378.248420813423,33888.82292197314,-1.6993823839179018e8,9.076264404127825e8
0.0032099997624754906,-0.49845369208916346,7.912730114830745e-5,35.548129874636395,1.7374630259665134,-31462.35631829461,44777.87138161733,2.630606094731922e9,1.1385658713189228e9
0.0031999999191612005,-0.4982541440952661,7.65369969494076e-5,34.948833721899184,1.537293223139306,17079.80164551278,33734.630507008325,-5.922043290157111e8,8.454475095360229e8
0.0031900000758469105,-0.49790027427442646,7.506809847619835e-5,36.35928901358668,1.6192652953084934,-8891.003568771544,38669.712649733214,-6.161943183307843e8,1.0244693639422061e9
0.0031799999997019768,-0.49739412362335916,7.379955595313371e-5,34.338933533349014,1.4944136830475787,-643.5139621100251,40012.13525208775,2.4563752185068366e8,1.0235009083121217e9
0.003169999923557043,-0.49714535563357476,8.220566916586239e-5,38.366006847223304,1.6389624882314087,-8101.709730496422,37739.10216847901,-2.2533873974831796e9,9.225999336717687e8
0.0031599998474121094,-0.4968720776482739,7.780394186032016e-5,37.12232109075033,1.565546389158843,-16751.652038957764,39778.27496441028,-1.1672762816037102e9,1.1188169515079646e9
0.0031500000040978193,-0.49644189971892105,7.465099969943551e-5,35.37297524036109,1.5448023331706202,31347.49963851923,35136.55693620906,-7.515499250398988e8,8.209687263193303e8
0.0031399999279528856,-0.4959221511880956,7.805943579901801e-5,37.58558969754902,1.674867335401704,18260.881641271873,39558.13708896747,3.512120516551117e7,9.816003078028684e8
0.003129999851807952,-0.49571639772117465,7.80445892112267e-5,35.060463538894034,1.586547129819029,40646.15473226109,42263.330271541454,7.936718259570476e7,1.0954602609116192e9
0.003120000008493662,-0.4952259232444978,7.668111065741423e-5,35.391718744254185,1.8553231023795151,110745.1361795696,58089.866325919065,4.4695784500812435e9,1.803213753189494e9
0.003109999932348728,-0.49482421830449325,7.638798982563766e-5,35.066535956874375,1.506731830957212,-47641.76582487995,37623.66380317383,-9.861034851931152e8,9.426999305765951e8
0.0030999998562037945,-0.49443675075113375,7.512212035056428e-5,34.351577568099565,1.5162700443345885,29151.188221073397,33946.71110037387,-4.5520951500164574e8,8.381101257880064e8
0.0030899997800588608,-0.4941945632831537,7.836999673816195e-5,35.59118284798644,1.6355834174955393,36672.29621735222,41183.609598984855,7.668118245791765e8,1.086095286334165e9
0.0030799999367445707,-0.4938944912254815,8.004007373539978e-5,36.976466096490604,1.6905986029489186,44188.174312925454,41087.20962543538,5.894303793642812e8,9.927611835624856e8
0.0030700000934302807,-0.4934429804875324,7.387758289759216e-5,36.4794398792571,1.577970886829543,22390.5441511115,35563.69247018438,-1.4296378474450192e9,9.041095825254737e8
0.003060000017285347,-0.4931826231025273,8.059970240135543e-5,39.65038994163404,1.7466202752569315,14015.368131607529,46979.684562480135,-5.1898672990802115e8,1.401933287079152e9
0.0030499999411404133,-0.492579704526022,7.850365825339178e-5,38.25950153650503,1.7546740794511624,-25338.334604482738,43428.546497456446,-5.0635208648990495e6,1.2008936965750356e9
0.0030399998649954796,-0.4922286279154482,8.208629480207957e-5,38.7940765983633,1.727556209494189,-19162.93284049423,43612.58455305855,-2.498012624136001e8,1.189280611992993e9
0.0030300000216811895,-0.49185942334332045,8.093294724061459e-5,40.39240993841235,1.7222649342323122,7020.47925332561,47381.47890734455,-1.5140406003779492e9,1.2499640732174733e9
0.003019999945536256,-0.4914980829770841,8.510010854268945e-5,41.26094294945783,1.8473780395753718,-39210.28382445207,43104.46043007659,8.776045028959467e7,1.2053123046938114e9
0.003009999869391322,-0.49120273246570445,8.063269871031868e-5,40.21792422113378,1.5664167106129256,3501.9935383237603,35160.99684718102,-3.5303917250764303e9,1.0041882888862735e9
0.0029999997932463884,-0.4907470979228693,7.898702737886829e-5,39.689819959080936,1.871386661470491,73361.7345190344,58553.68229101771,2.408225316560043e9,2.227814993372342e9
0.0029899999499320984,-0.49034738110285964,8.522459854534313e-5,41.71384478438383,1.9076313369610953,39141.80558959108,54989.714253964485,6.665454996068125e8,1.6031639275388565e9
0.0029799998737871647,-0.4898817530500825,7.710057136763523e-5,36.88953732800916,1.609795696119592,115292.9070535936,41377.395957955465,-1.0042853034438921e9,1.174208529443876e9
0.0029700000304728746,-0.4896575454248848,8.071879369943335e-5,40.15399970166084,1.9042117725197423,-76830.62799660872,45897.434503633674,4.796425528983349e8,1.288626003803862e9
0.002959999954327941,-0.48921725671165583,7.921917604371906e-5,38.702564036699826,1.727477220393375,54078.44025408231,49534.77252282743,1.0023700963631811e9,1.5098354992983122e9
0.0029499998781830072,-0.4888862838919138,8.291333568066187e-5,40.52821537332561,1.6523117770551887,68359.37061210492,37960.784201440416,-2.2272193936802573e9,9.986164911925147e8
0.002940000034868717,-0.4884690890673118,7.904991797802572e-5,38.76415124720591,1.6921486174040827,-19398.568484896794,40495.71773073603,-9.323869645683277e8,1.0561600775599297e9
0.0029299999587237835,-0.48805400023493334,8.057875185001391e-5,37.843983193436735,1.7785416914519996,33025.52913965134,43308.79348402967,2.795538746504717e8,1.1279068331735814e9
0.00291999988257885,-0.4875656744496901,8.073455021846595e-5,40.232475246950266,1.6970017839256515,75202.457470125,48307.9962416392,-9.053207813088613e8,1.5592117505989857e9
0.0029100000392645597,-0.48730013236247716,8.2947693927987e-5,40.62707624399996,1.9113015152623014,35982.97962670799,52551.30260013261,1.283420878349542e9,1.6940176911621149e9
0.002899999963119626,-0.48677151075364916,7.781973809069166e-5,35.905077727528685,1.7398918019189566,-49299.232679746296,57456.499331540836,2.226266586833719e9,2.379524925568491e9
0.0028899998869746923,-0.48657541491032863,8.278108655576813e-5,39.43310829357819,1.7082971113031904,31191.937969200146,47474.21525043674,-4.642018494399765e8,1.4502245240972173e9
0.0028800000436604023,-0.4860412253464284,8.691513994351076e-5,41.857383316412346,1.6622874916414183,48615.78430501437,40305.2785021256,-3.315257717138734e9,1.054951012321679e9
0.0028699999675154686,-0.4857933802561242,7.727106142145578e-5,37.24689300332063,1.5720099464054866,74909.48352101515,37636.84357578275,-1.7063137992855234e9,9.85223035393468e8
0.0028600001242011786,-0.48523966449624945,8.110340180410724e-5,38.966885816152384,1.7680371053252901,80801.41266514626,43855.970535834844,-2.2412551274079588e8,1.194383574457749e9
0.002850000048056245,-0.48486623565458853,8.117246991662101e-5,39.085251641825316,1.762877867319204,-5161.402042782811,45841.35987672358,-5.81077705371534e8,1.229703156679398e9
0.002839999971911311,-0.48438031065149506,8.259953033286665e-5,41.833572317952694,1.8235660195925478,40239.29500674525,48563.56749660168,-1.1543254536838028e9,1.484067045898967e9
0.002830000128597021,-0.48413854058124267,8.428469329575168e-5,40.670710112838044,1.874535966763016,-136606.4994358575,58345.53585732171,1.5404980533953269e9,2.1238895421200676e9
0.0028199998196214437,-0.48354140959531794,8.696229790422555e-5,40.34749035627104,1.8779025793012853,36043.18811886676,53384.10378725193,1.4595793010187266e9,1.7998142716914618e9
0.00280999974347651,-0.48334516586448667,8.338214134195894e-5,41.85633991223496,1.8649656829255161,-17098.14856233014,51008.7329429353,8.702694758325364e7,1.5124371685340707e9
0.00279999990016222,-0.482833536624999,8.440781778462494e-5,38.690136757246435,1.7090146997070683,58989.036704981896,39293.81955339247,-1.0477037489469341e9,1.0625392988705258e9
0.0027899998240172863,-0.4825027880441605,8.188047225445762e-5,37.8644968468928,1.6654844746351345,16315.294072422183,45423.79467415382,7.318359691685635e8,1.3912529284848924e9
0.0027799997478723526,-0.48204098049162597,8.279830934092011e-5,38.302062731116045,1.6785770858254556,43714.66903237213,44156.66366116311,-1.3632346033428183e9,1.5752006170621078e9
0.0027699999045580626,-0.4817007577247653,7.80641706766925e-5,37.03524464808946,1.682660155553595,38262.53856868961,38872.47535689128,-4.6516562850452554e8,9.8274160620147e8
0.002759999828413129,-0.48135452689887903,8.544765734771635e-5,39.82910358534917,1.653203914254078,73717.3633070231,45104.097177155454,-5.538271093914466e8,1.2059246801146946e9
0.002749999985098839,-0.4807780010563346,7.920234800178744e-5,38.609348739674836,1.6811332585988925,-18248.30005508415,35805.71593124936,-2.050992076232164e9,9.247102563419256e8
0.002739999908953905,-0.48034220584454274,8.195619875957271e-5,41.485684502567395,1.9078929213721845,28360.194907564488,53210.52510824781,1.5941127158471546e9,1.65412845105521e9
0.0027299998328089714,-0.4798623706654686,8.399999694079242e-5,42.18420971378562,1.8295846123172255,-47276.60724952686,52046.97215260133,-7.551278262820055e8,1.6758338323077233e9
0.0027199999894946814,-0.47948628362162626,8.400321982549798e-5,42.37476300553016,1.9837438754259415,20164.036405091345,59896.15355980313,2.039277895571708e9,1.7110100345190246e9
0.0027099999133497477,-0.4791250677284282,9.129474874990791e-5,46.913950475919606,2.1172951997557123,41192.908573689536,67902.0250158395,1.6485312948346546e9,2.4061333305264316e9
0.002699999837204814,-0.47854350329682444,7.919740662011964e-5,40.293723422343405,1.7331091897117998,-19865.651552844232,45295.48461035011,-8.587579832377179e8,1.2488688347669585e9
0.002689999993890524,-0.4782101975304104,8.387434147633936e-5,40.075521302773836,1.6943308116105373,-10835.096697314231,40374.056191822805,-1.5876206916551404e9,1.0668372556462092e9
0.00267999991774559,-0.47804956495564205,8.242290245098328e-5,41.16047007976981,1.8257457097517849,70714.82017295535,48285.00438359621,-6.660513408211688e8,1.2732937818789792e9
0.0026700000744313,-0.4774516010159523,8.481993526969503e-5,43.98547839460699,1.8846881675256821,-16257.30553496802,48863.14924028367,-1.0747470646551242e9,1.4367400553709223e9
0.0026599999982863665,-0.47703592579095183,8.565167644198056e-5,40.70337828331816,1.7290238972575516,88045.26961147066,41607.70391980446,-1.2706427314070375e9,1.0689184516516919e9
0.0026499999221414328,-0.4765218356467071,8.506289549653355e-5,41.669713881573436,1.7055474704547824,10130.83487858477,37813.02084766134,-3.3355930113706245e9,1.0285438989350446e9
0.0026400000788271427,-0.4761329974226017,8.221139136336652e-5,41.658609085424466,1.963368750165142,27390.298489929857,52933.43848044742,9.64295962352112e8,1.722312892313902e9
0.002630000002682209,-0.47590815444858214,8.407711796333138e-5,39.44487829428001,1.7351636686069847,56195.63458732436,43827.60840439068,-7.636744596429924e8,1.185816521541301e9
0.0026199999265372753,-0.4754526320679405,8.563375847201192e-5,41.4307177637976,1.8079441140378387,48214.57616902115,48855.64337125139,-4.69424893968663e8,1.2683497253531716e9
0.0026100000832229853,-0.4751051489017116,8.785842100455001e-5,45.305622374354755,2.104842661175276,-5926.274471950071,58081.22537540753,-7.077995553357455e7,1.681910344884887e9
0.0026000000070780516,-0.4745699610499877,8.765683916219225e-5,46.61552779270956,2.1417451777755376,109723.12108944159,71300.36376582386,1.9333518691857965e9,2.7120606035532475e9
0.002589999930933118,-0.4741143698366148,8.17928928242383e-5,40.645234964202466,1.8791393035212534,110284.56925515017,62229.8243546237,1.304053567598063e9,2.5805589234567566e9
0.002580000087618828,-0.4737454099804014,8.422457560413163e-5,41.35440758375479,1.9167964365497676,5447.341040531768,49257.99308781672,7.222776014898618e8,1.3896421836946566e9
0.002570000011473894,-0.4731365790875412,8.887139495164556e-5,46.15439622144764,2.1675161869816346,68009.8303917545,62616.48485519399,8.738691579206226e8,2.066011069790826e9
0.0025599999353289604,-0.47271545135429743,8.691942316424156e-5,44.0836794227858,1.8523075355382315,-37485.38068859552,53327.469596841795,-7.206011540796902e8,1.6692156187682047e9
0.0025499998591840267,-0.47236918766792096,8.515863521840868e-5,43.438202792169456,2.152003805046949,93383.46980882292,60661.2008362697,2.8308820485261955e9,2.1668884305271654e9
0.002539999783039093,-0.472018465003956,8.834089319259261e-5,44.20033043292163,1.966194523191491,43681.04505557093,52726.125703578655,-1.4701698634557602e9,1.557973055210005e9
0.002529999939724803,-0.47170506767645515,8.450456614756533e-5,43.37623058127532,1.8345129442963706,-60839.31372441854,46031.120375730716,-1.671444990189291e9,1.3763703121448936e9
0.0025199998635798693,-0.47122158058429575,8.482816190061795e-5,44.46236173670452,2.15035827156796,-1470.4536465064318,56001.90355967556,1.4645635157668583e9,1.6551925016464653e9
0.0025099997874349356,-0.47052877631627765,8.964046760422243e-5,45.37751944245712,1.9696008463652046,-86530.94433448793,56571.35647969126,-2.619284261424169e8,1.5089913408445148e9
0.0024999999441206455,-0.4700682839747045,8.873636624296883e-5,43.34907466927333,2.0138334059858236,20835.74077455597,50501.71421866748,5.816494759484804e8,1.3120668936664274e9
0.002489999867975712,-0.4698545914087461,8.445781176317452e-5,44.17157957591109,1.9638786803994015,37954.7202329006,49119.62214293059,-2.193608942579439e9,1.488024330157866e9
0.002479999791830778,-0.46951081873199496,8.155985395057555e-5,41.532455680780835,1.715013026503237,-23558.73719802041,38484.96476023678,-3.783526263189993e9,1.0438940247002894e9
0.002469999948516488,-0.4688719227367908,8.488053936829352e-5,43.79609241481972,1.9137468435336005,-4864.7945658610815,50891.36775998657,-9.451091870854844e8,1.6566727875754066e9
0.0024599998723715544,-0.4684735609452617,8.696301443070594e-5,44.49021944529209,1.7962053346179265,-20630.45721962447,48879.6239777198,-3.2550814463007984e9,1.4220237466795175e9
0.0024500000290572643,-0.4680617059649236,8.488292593295094e-5,41.72349086279607,1.8193836385730286,18735.1209142358,47198.19013884711,-4.892647908045669e8,1.4462644681983392e9
0.0024399999529123306,-0.46756238687736307,8.672134264360427e-5,43.469978288025374,1.9294661232461436,21302.179391737547,49082.63855842786,-7.167725861487745e8,1.3398457107746634e9
0.002429999876767397,-0.46720558488731373,8.959175138405639e-5,44.80411579152779,2.199851207155502,102815.5269241413,63198.36719698904,2.7391833431805778e9,2.229004940087068e9
0.002420000033453107,-0.46657922315292055,8.551787406493203e-5,44.90825774412533,1.98653210455162,-15429.39772475335,60313.58121896776,6.582421596976069e8,1.9415296696314127e9
0.002409999957308173,-0.4661508457519905,8.973457969193259e-5,48.512912151823116,2.3418629994760454,113428.81362323412,76943.89457934989,3.5200765547949934e9,2.899562960443112e9
0.0023999998811632395,-0.4655895666176357,8.675910577671825e-5,44.4446392417246,1.8477140379493753,-79454.16553928514,55268.41144592626,-1.6596217183388948e9,1.6335157034318392e9
0.0023900000378489494,-0.4652536028252172,8.456412215083614e-5,42.758863525333524,1.8883314204720416,48962.34765756066,47675.51602081211,-1.1044422684712377e9,1.4587679491488812e9
0.0023799999617040157,-0.46479241910469,8.440992580021017e-5,42.07406700361037,1.7071340216632427,-13661.334095946908,39259.48904049505,-2.982379482256115e9,1.0556612101942154e9
0.0023700001183897257,-0.4643279687420207,8.453744978225141e-5,44.36453489620899,1.9174736307504738,-29214.561165910487,46622.06138639447,-1.2373289157976394e9,1.2655014070809383e9
0.002360000042244792,-0.4640496210914467,8.75875060561641e-5,45.075724487808685,2.2722239525004593,-12398.41662967677,54831.63614476913,2.536186980419576e9,1.5485931122325459e9
0.0023499999660998583,-0.46344301718278763,8.841063269741474e-5,47.42657788539644,2.407896097686336,143306.68837243397,82514.06161696203,6.452105066105149e9,2.925007812743492e9
0.0023400001227855682,-0.462967841507502,8.724135333165007e-5,42.96923741845913,1.8443175819014437,25603.737261181148,49066.951572305756,-6.994512515341963e8,1.5790943235751808e9
0.0023300000466406345,-0.46244976657895676,8.696368416853262e-5,44.42759123927486,1.9223189950793187,4781.964870249824,52629.847727795044,-1.323405463645017e9,1.648581402745676e9
0.002319999970495701,-0.46204368751827757,8.42798484360228e-5,45.942083648841944,1.9927361970101802,34869.31361099371,53108.84456700769,-1.247949964408039e9,1.4721502614164007e9
0.002309999894350767,-0.4615805491093118,8.75176876038657e-5,47.63080958641389,1.9961681503454465,-1205.1085454187728,57578.882752364465,-2.1515706946002507e9,1.553523123728938e9
0.0022999998182058334,-0.46116309835311703,8.753240909274484e-5,46.67328205165729,1.9826066815889185,18802.633234122688,55805.76919102514,-8.121555613206983e8,1.6272670956420276e9
0.0022899997420608997,-0.4604619186626012,9.271312985854001e-5,49.718553018105055,2.1135694253874364,10115.997244261573,54639.16064792718,-3.3386366508960814e9,1.7340679241227672e9
0.0022799998987466097,-0.460371922335613,8.514363544257896e-5,42.509489324502695,2.049945785067929,-15136.045140831755,55620.04560899257,2.0063240248011127e9,1.6747505320450752e9
0.002269999822601676,-0.4597311585269376,8.694884915445213e-5,45.6252013910163,2.180616006214594,-45129.410429931595,60397.65479720931,3.2005497214272385e9,1.7701568489576466e9
0.002259999979287386,-0.459307930027061,8.713624974247541e-5,42.60890631299988,1.9082707953561149,53407.87726460033,62008.307474803005,9.451724613778523e8,2.27449286620146e9
0.0022499999031424522,-0.4586404790059404,9.01008298815749e-5,49.72332204417953,2.085025568576032,-105860.71253789411,57938.55045542975,-2.198471902049284e9,1.7338298715114236e9
0.0022399998269975185,-0.4582756249041118,8.733281878366363e-5,46.00750034250712,2.1218683396050606,18744.751886762388,60401.92105171381,1.833949393130549e9,1.8585377768577766e9
0.0022299999836832285,-0.45789482966898126,8.737394624377464e-5,46.67336914030883,2.050428924261518,104914.3836652015,57525.327922409844,-1.0185873734497039e9,1.7517689831932602e9
0.002219999907538295,-0.4571802704430707,9.604291320487329e-5,51.338071379035604,2.3495645225588184,-62373.17450380067,70470.92024821731,7.14861398709168e8,2.778168648013294e9
0.002209999831393361,-0.4566742270018586,9.290579812391968e-5,51.151931082198764,2.4419711129029866,33530.88609257729,105264.21996770753,4.2372226170162826e9,5.922799967645144e9
0.002199999988079071,-0.45625922258795826,9.475338819443339e-5,50.45381158363036,2.054620941835972,-3904.651587377509,55159.93130527638,-3.979185740972062e9,1.6855377116949687e9
0.0021899999119341373,-0.45586574586180567,9.237558773000946e-5,48.554726242721685,2.203607815322978,92147.03924683148,77378.70857520579,7.301660186201743e8,3.049870837981672e9
0.0021800000686198473,-0.4553834966708368,8.837325065847594e-5,45.66584254392868,2.0598347299596407,99334.4273345972,57479.05174331946,-4.332104282180603e8,1.6908455691381166e9
0.0021699999924749136,-0.45499669832081124,9.099894115550612e-5,48.33693147213977,2.064884800723013,8179.370020620382,66877.77452465375,-1.6790278678557346e9,2.724054349595694e9
0.00215999991632998,-0.4542801712933802,8.909285197134374e-5,48.321904655373835,2.187700068960801,16085.871494373258,71326.24441099049,4.966010564783182e8,2.3991008101591616e9
0.00215000007301569,-0.45398641684067326,9.827032165843108e-5,54.824003192534704,2.5451382448059183,38481.3981585214,78298.97068212686,2.6390390446967096e9,2.6438610690615807e9
0.002139999996870756,-0.4532858407450981,9.103735737259818e-5,50.57835711144833,2.3272391548611537,-85221.30909457042,69788.15304941295,3.410154397532167e9,2.309561121305086e9
0.0021299999207258224,-0.4529955747507026,9.128346233386364e-5,47.662392132438164,2.0844532799362665,-28839.83646029315,62954.51754710339,-6.561346875741211e8,2.0006790150568438e9
0.0021200000774115324,-0.45230357126497733,9.25513808170944e-5,51.52171555767281,2.3319093621429823,6788.538494290636,68915.115756797,3.7880834845509076e8,2.3769994102759304e9
0.0021100000012665987,-0.4518781021696236,0.00010084519767926804,55.57561461789839,2.5106817451513885,165927.86453550597,82307.52611138142,2.642191746199602e9,2.739551182229179e9
0.002099999925121665,-0.4515956174172349,8.92523081613266e-5,49.42263941055504,2.2911478356715578,110436.5007389505,68345.8366626965,9.786327017624421e8,2.2164927554621387e9
0.002090000081807375,-0.4509229516099743,9.069991648651742e-5,51.38782899574735,2.3722378503261345,-38294.02415335579,62523.741895137355,-1.3486114878738806e9,1.8322868786704798e9
0.0020800000056624413,-0.4504820514888322,8.865196796021097e-5,49.01095463201721,2.2536004539182786,86864.02598083092,71882.24773319927,1.5214246460298152e9,2.5851156394418144e9
0.002070000162348151,-0.4499629368552609,9.69152742339829e-5,53.5548750951983,2.588709822154008,-66718.0773700296,82427.2879889374,3.0721800756807184e9,2.971858924382752e9
0.0020600000862032175,-0.449557747307884,8.900653581523015e-5,48.74002687794997,2.345242647995643,-19387.13295868851,65805.21047071787,1.0554088108494155e9,2.292164271130875e9
0.00204999977722764,-0.4488904883814511,9.70317845115566e-5,51.083408010033956,2.3168955639049384,33510.868787221094,70801.78974606033,1.1744319497103875e9,2.3449745808387766e9
0.00203999993391335,-0.4484009185690377,9.551033611496001e-5,53.58304711649508,2.4694714815752272,40479.73609825349,100790.00663988154,3.6852187069902935e9,4.689009038983138e9
0.0020299998577684164,-0.44786053116267666,9.830491834356165e-5,57.46039323218116,2.584429362417047,-120186.4197948962,83516.43628419835,1.4024650502162836e7,2.6040136066789804e9
0.0020199997816234827,-0.4473092118599611,9.75931846082395e-5,54.59812168724282,2.4774229783997868,273417.25659200014,87144.30711279098,2.9754688837217064e9,3.0922155760874686e9
0.0020099999383091927,-0.4468794043604157,9.144931569075206e-5,52.19647498766343,2.500017734127298,-164552.38095171162,87290.54865423548,4.1440790727090664e9,4.2725492042926598e9
0.001999999862164259,-0.4462395938954461,9.365774006175899e-5,53.02128201357932,2.319843430079401,-61816.752297015926,62756.79801097764,-1.3877822652784717e9,1.8205207646433048e9
0.0019899997860193253,-0.4458139961422989,9.295910268494044e-5,50.569898164005174,2.281428427814179,-82519.86077243714,65340.490608871274,-5.973912318294769e7,1.8909180115866878e9
0.001979999942705035,-0.44534116314736416,9.493289771300635e-5,52.89814227863504,2.400999872932264,-33462.7144441513,72908.48121296435,1.8745410727676651e9,2.2764381532645288e9
0.0019699998665601015,-0.44464082488998685,9.587434162624994e-5,52.98418102755869,2.357002736652082,60740.18857306396,63613.212110524466,-3.1502735753993034e9,1.8431787020974195e9
0.0019600000232458115,-0.44415629977847476,9.10506870084895e-5,48.63954258284146,2.01598583189329,40457.55842000129,52311.190500910896,-4.381626546856594e9,1.3987800850225115e9
0.0019499999471008778,-0.44377278380112406,9.492543065366506e-5,52.77712203531963,2.2763725082548616,-37509.7806610597,70398.69544758975,-2.4525486253414626e9,2.450069751501437e9
0.001939999870955944,-0.44324381769437327,9.225643575744145e-5,53.31619446459683,2.46806422390199,11624.372942141214,69348.52081590207,-3.913240969655715e7,2.098615428267531e9
0.001930000027641654,-0.44272049501026045,9.232556851816403e-5,49.83860168275842,2.098703580890508,-53376.307649194365,51817.63842067203,-3.777656138238682e9,1.507903944482207e9
0.0019199999514967203,-0.44211344200531455,9.912948377262559e-5,55.370557634182454,2.7067091342788894,-59502.36691275328,85982.30416166557,4.393440610924469e9,3.1407498776613355e9
0.0019099998753517866,-0.4416802122255064,9.507437629106727e-5,50.17524428465234,2.107299567664224,24449.726161908904,54163.97271957332,-3.435332640665917e9,1.5794629528775382e9
0.0019000000320374966,-0.44107960554331377,9.167746747764917e-5,50.55176678404401,2.141504845786964,69329.20399858183,56856.5725564899,-2.148569086031331e9,1.7264027301992543e9
0.0018899999558925629,-0.44059711664097306,9.191860991495979e-5,53.25263046894256,2.5447200822645764,117988.25235264456,83818.72347660175,2.699719167030451e9,2.608300951126976e9
0.0018800001125782728,-0.44008761053220136,9.726578866534784e-5,56.97959617677095,2.5064666787060963,77984.2672576225,70946.96598937079,-2.0110029688404484e9,2.2124456166955433e9
0.0018700000364333391,-0.4393629420569797,9.300533968385573e-5,55.97002450060104,2.3981896623207377,94032.16085200742,69174.29817450882,-2.790440941840406e9,2.211274123235023e9
0.0018599999602884054,-0.4389403414992234,0.00010098380209484243,61.78627772189976,2.678551311365062,119475.98621066105,85004.55974794946,-3.562756192600236e8,2.6209230208033023e9
0.0018500001169741154,-0.4384247629070102,0.00010133533215191092,61.04005573644213,2.6855719365346467,19019.223974333716,79608.23881352332,-1.9650877536470623e9,2.207888606901646e9
0.0018400000408291817,-0.4379499147198003,9.381201104218111e-5,54.322940590403995,2.311967256864165,-20694.677897979083,68086.0515256345,-2.776169971470633e9,2.2206471760134125e9
0.001829999964684248,-0.4373297279108111,9.45053919121785e-5,53.16045339381044,2.550610015595359,-59614.92666783871,87102.45359898556,2.8166197309012957e9,3.20848119114529e9
0.001820000121369958,-0.4368280302429325,0.00010344128332434474,60.20842678323695,2.6944986639220536,76442.5252813358,83962.36559735826,-9.659284098827077e8,2.7320627018417683e9
0.0018100000452250242,-0.43610627083688547,9.737611085803839e-5,57.238859009304875,2.680733050133029,-8322.584645738407,81165.8144719174,1.1702615837506542e9,2.7051128915792456e9
0.0017999999690800905,-0.4356747070192995,9.677414936586186e-5,56.16141494636605,2.388903621541883,30995.29693515717,73188.37258655942,-3.436681475641153e9,2.5829991075012183e9
0.0017899998929351568,-0.43511173028101274,9.864108713053268e-5,55.7762838951228,2.4181140363147176,57849.75217826071,68569.0152088467,-2.6156935125210323e9,2.2693078898235497e9
0.0017799998167902231,-0.43448942459606077,0.0001004419243743778,59.68788559662447,2.636028871845759,39483.28189968091,81661.4046197889,-2.6735236625724754e9,2.5754901321127315e9
0.001769999973475933,-0.4338672457538359,9.793384148958006e-5,54.68978805146611,2.3613650749560313,38571.83598182507,72890.35162287604,-1.8119595199719923e9,2.0755937711802359e9
0.0017599998973309994,-0.43319059699387363,9.581160998440916e-5,53.36548285998093,2.2764794858279296,-18766.22785525057,83406.34955066336,1.6178081904988906e9,3.020250809077669e9
0.0017499998211860657,-0.43280309703943065,9.828386951039186e-5,54.56829875127557,2.437991608938376,84192.70763641043,69664.34088733884,-1.2054723135682367e8,2.293953179234379e9
0.0017399999778717756,-0.4321702978745174,0.00010270881331569373,59.875987354751906,2.593938647794043,-74399.4861515148,68973.63133962268,-4.939694120542019e9,2.1396335363077748e9
0.001729999901726842,-0.4314208730807853,9.497677590442215e-5,56.91581992612885,2.636396526724628,54698.655093859306,92377.05491610142,3.493064221872808e9,3.439294433889589e9
0.0017199998255819082,-0.4310055698239027,0.00010275775853590507,57.84657500693394,2.617697002505063,109586.54339203399,82891.79207244817,-1.1999467092514982e9,3.114620482189483e9
0.0017099999822676182,-0.43050016385862055,0.00010019412192822087,56.97058716984296,2.690335286653991,63263.04339077634,85603.00922525288,2.51645268680016e9,2.801033893934962e9
0.0016999999061226845,-0.42987251135724874,0.00010232439370021713,60.94787458250808,2.553684789931074,-45898.15947271522,77169.60882379964,-4.723591612798471e9,2.596929456504101e9
0.0016899998299777508,-0.4291364517270322,9.938183691466839e-5,60.71625426543244,2.520099389587188,-21537.914571271973,72040.66626230178,-6.888748536580545e9,2.36439638355433e9
0.0016799999866634607,-0.42866871545844976,0.00010476818821922563,64.05015871280493,2.924041025844513,-45557.281080572284,96334.67334896776,5.80594238363826e8,3.0079183248126016e9
0.001669999910518527,-0.42791019399986824,0.00010185599574322025,62.44234650438215,2.72736025381257,-50967.914692398335,87725.3985808828,-3.8589423313836427e9,2.9596144947127986e9
0.001660000067204237,-0.42733635993881375,0.00010307438730834547,60.67841236654887,2.724321473556788,-77267.02556092523,91936.4355478235,1.521258777409285e9,3.6615529975845103e9
0.0016499999910593033,-0.42687916581394075,0.00010165574321040663,61.24443088530683,2.7012838687713576,21089.85038025233,91094.63411423548,-2.778378565611877e9,3.2803102520268207e9
0.0016399999149143696,-0.4261968050463718,0.00010053981267110781,58.0393153527571,2.5588950294116053,51879.815662094625,72030.4825414244,-1.0733135367766316e9,2.477792997899123e9
0.0016300000716000795,-0.42559532624144614,9.869640086231534e-5,61.408439276912056,2.677207861876499,-104624.8489911394,79583.6899469248,-3.206810955120902e8,2.4439968506250954e9
0.0016199999954551458,-0.42510708020982374,9.939099021372861e-5,61.71799192420237,2.70953477753109,-1990.9493250002984,90999.81551255153,-5.380156699938244e8,3.053675399996086e9
0.0016099999193102121,-0.42441420794264184,0.00010382198455366529,62.74983071435236,2.792704493415179,64423.19348280954,90108.81827383323,-1.099783469377432e9,3.382651309040937e9
0.001600000075995922,-0.4240306566570871,0.00010376809347150094,61.59370318098615,2.9269575319249865,52115.42548548721,107414.49661687252,3.5045415650457487e9,4.468097255868797e9
0.0015899999998509884,-0.42332727005062387,0.00010649763659975117,64.64702829229904,2.965077038085727,37937.67159234068,106275.96029426325,2.548260247071097e9,4.354160699305884e9
0.0015800001565366983,-0.4226852657716476,0.00010450973572923425,61.917726347794485,2.770659181844969,110573.27063640633,86470.01518053515,2.530088518820592e9,2.755707793588734e9
0.0015700000803917646,-0.42211480865598283,0.00010007454752055127,57.191239004295845,2.5492663995205347,-89379.0557046336,85837.36906446371,4.344525966415261e8,3.108671699764129e9
0.001560000004246831,-0.42154309829781994,0.00010936189684441067,65.91524221957836,2.8165440794636307,-21292.951711172216,72697.67360804504,-6.630536829518346e9,2.652645561818048e9
0.001550000160932541,-0.42099112773693376,0.00010056947046866658,61.24971848640115,2.929551661375417,43913.563647362294,100504.00420225786,1.6230392859947844e9,3.8607580235811424e9
0.0015399998519569635,-0.4200725386126561,9.936871647980142e-5,57.348199971092974,2.5440973148833463,75166.08842629517,77523.60237529711,-4.489428769940006e8,2.382357428527273e9
0.0015299997758120298,-0.41959948749326603,0.00010298600310906341,61.22975673011605,2.8097827960290895,132972.7198292104,99646.24798250875,-4.063232007827142e6,4.875010411374113e9
0.0015199999324977398,-0.4189040860219214,0.00010391585628774958,61.674783106440096,2.7025663484815365,133927.13141367005,87318.54076511117,-3.0359025167552996e9,3.1185415641196485e9
0.001509999856352806,-0.418111167869076,0.00010149807629668262,63.52306193235407,2.769638813276396,68198.68455562546,87101.86195111436,-1.393288232947319e9,3.089535682975976e9
0.0014999997802078724,-0.4177417100360049,0.00011160454681802193,66.55511411694167,3.0155870720368845,-210562.4853644697,102470.52668476148,-1.432332216382103e9,3.623249469817812e9
0.0014899999368935823,-0.41699814467142615,0.00010680304350075568,69.26292442067741,3.2302581030407915,-55748.19569002213,114630.83584367236,1.3884375544158432e8,4.350111442404845e9
0.0014799998607486486,-0.4163317624947532,9.865640393433044e-5,57.63170287847444,2.487283824834852,-98050.97973060473,77350.21452455215,-2.0351714582645193e8,2.3880520586898375e9
0.0014700000174343586,-0.41570634331190986,0.00010338545185586247,62.80297406587451,2.994386648274598,202039.1294623955,94549.61498289413,3.5624044798461933e9,3.394108820133582e9
0.001459999941289425,-0.41487961679744995,0.0001043851826004145,64.8774094801296,3.2093575880638814,-71744.97432534976,136169.62470497887,8.989298265520912e9,7.079358753924134e9
0.0014499998651444912,-0.4142714199451046,0.0001041426975335031,62.57873723561564,2.7270389544241547,122694.97215284755,94689.10067729557,-5.470974531317061e8,3.756557480857391e9
0.0014400000218302011,-0.4137993998137554,0.00011138865627998984,69.2701613839989,3.1709139509815834,176502.27308200308,122812.16867213964,4.0037121654143867e9,4.899879535480318e9
0.0014299999456852674,-0.4130294179439547,0.00011348775368050783,72.35124734493057,3.230776502772199,273084.48829918134,131081.19882227184,-1.478558714218437e9,5.942654454263024e9
0.0014199998695403337,-0.4123245116717847,0.00010618577924542688,70.14582013037533,3.200129672291481,-74601.78837177441,128427.81922618547,4.823353455284873e9,5.592044488119881e9
0.0014100000262260437,-0.4118329034555197,0.00010801795880673487,67.84396688356543,2.915555505007374,-129780.71683068208,87815.46152489068,-6.346136266764986e9,2.9914514359875636e9
0.00139999995008111,-0.4111518792226684,0.00010597426594078212,64.65171624080806,2.709046217740604,-27524.678874387766,85820.26376020166,-2.7017935472248564e9,2.8937141951646667e9
0.00139000010676682,-0.41043257667512106,0.00011224692555365993,70.42028363736142,3.2375555695798655,-93628.8428222599,98189.86334446317,-5.503097130959479e8,3.8154180750992255e9
0.0013800000306218863,-0.40993011713785704,0.00010692683670988677,64.22683363889873,2.9621899049176075,-97649.47830565306,91590.97101238057,-1.650394357588547e9,3.051765570289591e9
0.0013699999544769526,-0.409004243448362,0.00011304141624332298,71.8857984408842,3.234319463214525,25373.77734486953,101130.83165047581,-1.6588068295852122e9,3.7978900213078747e9
0.0013600001111626625,-0.4084203895276815,0.00010560809452265339,69.21740436073117,3.126318022417633,-65639.29231045481,100230.55325253343,-1.5277714081044576e9,3.5301523501779985e9
0.0013500000350177288,-0.4078626556089474,0.0001023558394717461,65.2566329846507,2.863811798215731,-199613.0060518913,86527.68639479936,-3.1481426164193754e9,3.043246273657443e9
0.001339999958872795,-0.40691514477580043,0.00010740068784785509,66.66775307447911,3.0759365832891357,94795.60737114445,101304.26131347645,9.937002037458599e8,3.530582954410876e9
0.001330000115558505,-0.40618691666437756,0.00010403916863692845,66.72274707080763,2.973771348759466,151127.41252563035,98244.06560379922,-2.543212886565636e9,3.9431922125128527e9
0.0013200000394135714,-0.4055212379918021,0.00010380139061201344,67.07565184418176,3.1513083262297252,127578.85575924655,113003.78201772626,2.3584450762257347e9,4.5006291262322035e9
0.0013099999632686377,-0.40488393577223436,9.908777318898996e-5,62.77258107049512,2.862498600289009,41752.72127453652,92037.16395735167,-2.0575548414335915e8,4.012433198358148e9
0.0013000001199543476,-0.4041725621127301,0.00010652019535844243,73.13409363017497,3.52939632211289,69753.84103670248,117911.79005269504,5.459808692802125e9,4.313750341958734e9
0.001290000043809414,-0.40349595855168924,0.00011214559104643634,75.038590144795,3.3543908272289387,10334.884076290047,110253.66667213915,-3.7712976327358184e9,3.841075138028036e9
0.0012799999676644802,-0.40280101686542297,0.00011081852932701215,75.04161585426,3.3576280020590366,15954.348634366574,119073.43128338722,-2.238691373436733e9,4.632369123229931e9
0.0012699998915195465,-0.4021220508581128,0.00010926516115521895,73.57379333473261,3.293328928504205,63254.49983929485,119371.75384697676,1.1862245016873567e9,4.216568287657124e9
0.0012599998153746128,-0.4012987134388047,0.00011299221759382178,76.56166494132137,3.476038393847066,184561.6594526047,129806.60994751636,3.5130930944230804e9,5.700018121475279e9
0.0012499999720603228,-0.40051016332818673,0.00011423769068861483,77.14652594566348,3.1976167350967932,-152097.74716479602,117277.35562244018,-8.442109464876643e9,4.346181581333538e9
0.001239999895915389,-0.3997519936904241,0.00011335737128253577,76.73721980385942,3.4231647723929224,109171.91046409741,132652.70129485204,7.17978566117307e8,5.630387311709823e9
0.0012299998197704554,-0.3989891533023148,0.00011390551774320776,75.2382346265129,3.336982353635343,128738.61478820385,112617.07216367262,-1.5313302861613443e9,4.197068179875317e9
0.0012199999764561653,-0.3980938094889998,0.00011725629829729048,75.55201425577654,3.483775375132284,160574.749786882,142261.2409336929,5.273481869334294e9,6.513801560338301e9
0.0012099999003112316,-0.39754374670029863,0.00011428267768451243,75.80261712519932,3.274978755030632,-80469.13571697692,129759.8608453904,-1.2944592977470074e9,5.149545155062253e9
0.001199999824166298,-0.396765626957399,0.00011141681777491497,74.59998803991,3.3542357377253516,273419.55944157613,110805.20485599608,-3.997600435494265e9,4.0395213553530507e9
0.0011899999808520079,-0.39617121138009614,0.00011638759813050388,79.20237689813543,3.3569367890009447,188754.52497085632,123932.72698534217,-2.9056810550704656e9,4.9868323563808365e9
0.0011799999047070742,-0.3951196286137984,0.00011961974176387216,79.22371972640617,3.630269307946315,192766.97453505144,129471.36459778732,2.456286038562359e9,4.444884227026157e9
0.0011700000613927841,-0.39449600972365456,0.00011542961346334629,77.94618476325512,3.317266454181587,-63632.03206558792,123845.25358880285,-3.528592287164991e9,5.534607873299806e9
0.0011599999852478504,-0.3935383620956436,0.00011109509487341408,74.96355294037429,3.358500606046845,234014.6440567771,116053.35761947694,1.1659664686966753e9,4.086816693868315e9
0.0011499999091029167,-0.3929354728503739,0.00011330595978038303,76.80321811028527,3.3206889610667822,372108.0596408096,116445.53293865168,-1.281961450661441e9,4.4536424453542e9
0.0011400000657886267,-0.3920344335638697,0.00010831937869851897,72.7094114054541,3.1715583637774394,117801.98004374173,114809.56018735623,-7.709977783331901e7,4.002448070701902e9
0.001129999989643693,-0.39136233925678643,0.00011185666690530433,75.42325915458528,3.308368693571815,17835.4873482598,125261.1418187385,1.2154436643152983e9,4.8421698301418915e9
0.0011199999134987593,-0.3906277173316063,0.00011806641213280346,83.11172597829749,3.7111026227728625,26160.309897693274,137514.7571097829,1.798585139898322e8,5.475945951167523e9
0.0011100000701844692,-0.38981212783713415,0.00010811027042717217,73.83117384253151,3.19101268409618,19260.398035331924,118168.75257810728,-3.082960542789878e9,5.034019156431431e9
0.0010999999940395355,-0.3891452987946163,0.00011517877636292542,79.7091785420775,3.4193522559294056,199286.63514265008,124653.25695993101,-3.0913577015898366e9,4.563398162587532e9
0.0010899999178946018,-0.3881127351778243,0.00011231330424047574,79.92094706120896,3.6432270705147207,240671.19307771357,135831.0487634895,2.9026222834658566e9,5.069632424503326e9
0.0010799998417496681,-0.38746443373204487,0.00011439929038118038,81.73484810605393,3.504553159055809,-166031.47187976947,137157.69758421136,-2.818251360481664e9,5.366565193176708e9
0.0010700002312660217,-0.3865916246738558,0.00011768879549661089,82.0623605673965,3.8296555411836604,-66030.6200728225,168472.02697598242,7.223840717335867e9,8.377575268852057e9
0.001060000155121088,-0.3856918304799792,0.00011822824603905391,81.93497573167612,3.617354887006509,90719.60476572395,137019.97674122982,-1.7735658887607248e9,6.289827974076327e9
0.0010500000789761543,-0.384895188407862,0.00012023135425650044,84.85202663720857,3.8680339415581453,36167.71428660835,154498.45373437463,-3.022783787024301e9,8.4431589557640915e9
0.0010400000028312206,-0.3840300445584796,0.00012639743082475043,89.29903893668462,4.2143464537912365,226048.69180000594,215916.70958935833,1.6032776132443502e10,1.4483655641942245e10
0.001029999926686287,-0.3832009948496845,0.00012767488943750125,92.84814348405537,4.093533492196638,8872.324495942417,158756.50461977092,-3.324312104786597e9,7.413444352034303e9
0.0010199998505413532,-0.38222095701556696,0.00011562114385929052,82.19592216105013,3.723134294351268,145840.30934178288,126712.24243558655,-9.14684745589202e8,4.917247641192687e9
0.0010099997743964195,-0.381501743202024,0.00011876521943172413,89.43944407018601,4.006058817124607,65131.68635885318,174361.53470901534,1.4707967405078342e9,8.7776473275519e9
0.0009999996982514858,-0.38078006519360724,0.00012011797390228496,86.28625828494941,3.900346957023754,37159.06324180971,140110.1436910541,-2.7710782313229847e9,5.917516279141629e9
0.0009900000877678394,-0.3796621108652065,0.00012607246130425504,91.17984817097043,4.120849119014348,-66022.51763730067,183136.447243202,2.2987230131474733e9,8.578711035917497e9
0.0009800000116229057,-0.3789468498336315,0.00012125814056415543,82.95919742061267,3.8485705589269004,5371.8039544068015,149100.1320696828,5.150733037310641e9,5.724202692926523e9
0.000969999935477972,-0.3779483231192255,0.00012272861605414588,84.30881534198153,3.994378109339939,37886.97510355892,189351.9842648058,1.2553246062614485e10,9.603998803105455e9
0.0009599998593330383,-0.377060904554356,0.00012748059574024706,92.6851488386682,4.162752967403739,22117.84043834306,153354.10489102325,1.8693502613203275e9,6.863517933099838e9
0.0009500002488493919,-0.37611179262690214,0.00012806114887766227,96.30531721894059,4.375156522812907,67370.54889488632,155582.92990184468,-5.426330264710038e9,7.531462341315138e9
0.0009400001727044582,-0.37508883574440227,0.0001234197788234879,89.524780566103,3.9885118845235987,-13233.014469604135,179939.54932183857,5.610447462835099e9,8.222995160011145e9
0.0009300000965595245,-0.37427379127875626,0.00012639700909542598,92.24552213727331,4.156279654490798,131793.52753245493,175221.0972706768,2.0230932546991713e7,8.275509036890191e9
0.0009200000204145908,-0.3733842075242771,0.00011615847354662107,86.30945687847601,3.694268433973629,-133281.7521104671,134825.78818914853,-8.5077713013678255e9,5.335009111834697e9
0.0009100004099309444,-0.3724903751449972,0.0001248316249159184,93.95073777739945,3.888313710093165,80584.21868171208,144456.2351564585,-1.1950277193148981e10,5.899494496122647e9
0.0008999998681247234,-0.37172153701093286,0.0001231083372035494,88.99737933729666,4.114031068516245,72468.19481012423,155098.70202110137,-9.55308389552589e8,7.155073166584782e9
0.0008899997919797897,-0.3709340408026274,0.0001271845089442699,96.74645942044695,4.529906944134543,128516.85202504665,185177.40703648224,8.639583299397987e9,7.187769969471064e9
0.0008800001814961433,-0.36985454207727686,0.00011995923992708172,89.42004720408147,4.074878637116314,160655.52622406508,158853.21816627381,-2.2279162492952886e9,6.208930234935671e9
0.0008699996396899223,-0.36886749773112365,0.00013162527891232148,98.47897249818963,4.491447863728869,206978.8752200485,222942.7656881237,1.1675985130946598e9,1.3530107679855686e10
0.0008600000292062759,-0.36792877733641516,0.00012452807116801985,91.5450473734889,4.27432683114636,118510.24513064613,158508.4007733989,2.1962086454630375e9,7.01213666275122e9
0.0008499999530613422,-0.3668994243752122,0.00013175154175706262,103.39511475213227,4.483399232733224,85516.26638305656,208853.8156314704,1.2250964906386778e9,8.668277694028881e9
0.0008399998769164085,-0.36585899865735144,0.00013295298168038006,105.92133846031646,4.749177104215765,-408560.6570432728,205689.12181504254,4.443951342155543e9,9.370723026950928e9
0.0008299998007714748,-0.36481275952446457,0.00012976914883891972,98.66747822801912,4.64426098819451,360389.0404052954,190910.6035174947,9.398129398093296e9,8.075073118486436e9
0.0008200001902878284,-0.36377131820060493,0.00012586327723613426,102.81003513463843,4.33812592964263,130299.13492753275,172568.3700432301,-1.1944622986608206e10,7.91601832100514e9
0.0008099996484816074,-0.36283949020103656,0.00013133479339006975,107.46146780913818,4.834499580324167,-245111.63458843788,197842.1554367834,-1.8630901990482323e9,9.312141271489925e9
0.000800000037997961,-0.36176465511840217,0.0001286557237480904,104.46956124792729,4.714569073207074,344873.1148201281,186231.21584255918,3.7875052609309382e9,7.731749258202213e9
0.0007899999618530273,-0.360954836711752,0.0001341207134322372,107.32263767592994,4.820855007235143,-224955.5645090466,205439.93107989707,-1.184762027134666e9,9.593339842481754e9
0.0007799998857080936,-0.3596764571054197,0.00013537259513498925,104.78117084672051,4.567417889450262,-65979.99167971117,189980.8017690703,-6.629889316750611e9,8.522935052925835e9
0.0007699998095631599,-0.35873220154334606,0.000131382666583131,108.81358346525714,4.569073498703934,-113586.6348293245,192397.8830185205,-1.2509152539421144e10,8.72079919735564e9
0.0007600001990795135,-0.35794706301823886,0.00012648036051637874,104.35223919682241,4.409080283523379,-34326.05941411455,163978.80835387588,-1.20197641943139e10,7.113225003052573e9
0.0007499996572732925,-0.35666001616353993,0.00013695914114001038,112.92185291492278,5.423909563987738,99513.91794380006,286918.00961715507,2.7232803564568256e10,1.8913154999405136e10
0.0007400000467896461,-0.35572527968491124,0.00013980581268273288,113.48023637892332,5.002674825864761,118273.32847195487,215605.35660233413,-5.043197349150391e9,9.515645304232708e9
0.0007299999706447124,-0.3545154990454718,0.00013652714304375753,103.29549207828143,4.412740983953768,-194132.00971197383,168004.6466844308,-1.0858412092486328e10,6.812187301565301e9
0.0007200003601610661,-0.3535472800002623,0.0001301386474285843,105.19342761627648,4.656575914663592,-236486.44968681867,199750.6581088535,6.991595295866207e8,8.161070301783377e9
0.000709999818354845,-0.3523550461793666,0.00013368934251007546,111.87321842253895,5.083446673676014,163846.5098171722,209115.72748478505,-4.437930276175304e9,9.462249974975473e9
0.0007000002078711987,-0.3512171858960058,0.00013757525613781085,111.60084754071974,5.153111561361708,-134570.58061798327,282277.4140647159,1.9212225250353794e10,1.971523105884632e10
0.000690000131726265,-0.3501756975305445,0.00013073817840398783,103.53634305040775,4.629725972915906,138203.351955932,188704.73655677662,-1.3006401123273463e9,8.811010320450865e9
0.0006800000555813313,-0.3488249355444357,0.00014080645353889605,118.95144581670529,4.782810523118426,157282.44676778515,214934.66440929187,-2.6744869803715263e10,1.1694123798195105e10
0.0006699999794363976,-0.3476377096788066,0.00014239805010119794,119.8073702880749,5.257317843327117,233157.13839871346,235083.72066879825,-6.275627374093311e9,1.1868810794333796e10
0.0006600003689527512,-0.3465752917749493,0.00014129563387978728,115.9497665538509,5.0526297011912975,199801.62111949516,233088.801368609,2.9054387548439574e9,1.1883028225909657e10
0.0006499998271465302,-0.345634009935778,0.0001370387273069725,117.96873909606866,5.354354905216621,-16654.1771069769,233661.07851896208,2.7553603537460413e9,1.1331716154244028e10
0.0006399997510015965,-0.3444831454082951,0.0001431214441178106,111.64458097272104,5.046877560956279,479284.33241816616,218263.1255059287,3.608987703302942e8,9.217464950279152e9
0.0006300001405179501,-0.34312655650865476,0.00013663786144360937,112.19814901080774,4.880915582139477,24886.579997909736,228380.00334726748,-6.540611992375886e9,1.3832041827502527e10
0.000619999598711729,-0.3418802045098495,0.00013775356073731485,118.80025709852443,5.318965702558849,523856.68436163524,208919.01389780524,-1.084063155769445e10,9.436952295364285e9
0.0006099999882280827,-0.34049992534416385,0.00013865348005386653,121.13912570041077,5.085278225854099,-37558.01971010501,218460.72009872147,-1.758948669252278e10,9.846840935961004e9
0.000599999912083149,-0.33916621017989157,0.00013964794208196608,116.20739942044885,5.337105939748784,166054.56420714338,229784.69251363378,-4.581458084923873e9,1.0562810619701769e10
0.0005899998359382153,-0.3382325484612774,0.00015291059534805116,136.61820217264594,6.197827682252268,-124811.48619578134,330910.5468049078,1.4577677702974752e10,1.977925049715341e10
0.0005799997597932816,-0.33700388910288215,0.00015104666256107038,128.39160374573652,6.0216367861152005,375475.67896117276,322321.6196628772,1.3160843107701656e10,1.8531228490560776e10
0.0005700001493096352,-0.3357550911034172,0.00015222669468828646,131.95047432541648,6.056108204863248,-232988.8944928309,275444.9089351112,-5.039452121583594e9,1.264323316028515e10
0.0005599996075034142,-0.3345236879872316,0.00014797287191868071,133.59382984217274,6.233323643627453,697200.8653597265,397763.1352779167,2.996652226117259e10,3.359120328730386e10
0.0005499999970197678,-0.33321736680439934,0.00014517669804980078,126.02209058712975,5.534626629702129,145285.4985590163,248022.2282626764,-2.576787470549108e9,1.0628259139837347e10
0.0005399999208748341,-0.331782433303337,0.00015257487405629785,134.51254141559278,6.307630680491001,-365556.12144332775,284322.12996729836,5.1456879845933075e9,1.3188172191297396e10
0.0005300003103911877,-0.33046676474417275,0.00014984314021152645,134.47412039099856,6.2050158945866425,536829.0683902326,300004.0490509174,1.6665465278820763e10,1.4379012490357069e10
0.0005199997685849667,-0.3290595811969071,0.0001561199761183198,144.83873334942726,6.301785475025065,-432868.682881137,321144.8772589094,-1.1320693806695522e10,1.8178301306779995e10
0.0005100001581013203,-0.32770248448168815,0.00015685127895524907,144.10821065249422,6.310914368600306,-397739.9211018795,316947.2119443123,-1.4139935474120247e9,1.750750860549479e10
0.0005000000819563866,-0.3262599173355943,0.0001506892651717306,137.7368268623225,6.266760185783245,-22718.60222076199,304361.82802311756,-4.357580113133523e9,1.4807095131937859e10
0.0004900000058114529,-0.324636564895256,0.0001541319018057182,144.47179457759106,6.296779267312727,329369.261239244,279055.2100307212,-1.9322454030864487e10,1.4229916209762959e10
0.00047999992966651917,-0.32306370716565264,0.0001604363603035705,147.3468436600076,6.639946371788809,284977.30717217847,306056.8866030356,-1.1019763086288504e10,1.5789714934908958e10
0.00047000031918287277,-0.32161684240222554,0.00017273451464776228,157.88041340965665,6.8451575016127455,300291.3231063062,392059.5169546179,6.949222196592617e9,2.933620985964392e10
0.00045999977737665176,-0.3203024106949121,0.00016485281676321517,156.05112094247136,6.313205952912593,106973.04132730518,294277.6185849232,-4.043061444972848e10,1.615253919948821e10
0.00045000016689300537,-0.3186460537121523,0.00015530563473142896,143.09555950284505,6.4952457172779265,304262.6788233238,368246.6351323763,2.0434198000770042e10,2.271426097733857e10
0.00044000009074807167,-0.3169768773011223,0.00015690944476152283,159.3524456779933,7.8375079236651475,393082.3109877403,431973.8406046286,4.436851465265173e10,2.7846839178339615e10
0.00043000001460313797,-0.31554624647662843,0.00016066289991450094,164.16558161494928,7.1515626908808,229723.9970277214,413833.23772120517,-5.78638659450972e9,2.976609331763965e10
0.00041999993845820427,-0.31362893116102764,0.0001586966401652241,154.87582081720603,6.7635087561422855,280667.20842346764,331217.60359176603,-1.4590376616831774e10,1.8560751303219467e10
0.0004100003279745579,-0.3123770165297258,0.0001618549907825962,162.3916611683437,7.253691382915915,63825.3938286606,417814.372861897,6.961159221949238e8,2.7873422824200962e10
0.00039999978616833687,-0.31056945853598766,0.00016851183860683836,171.95795769111606,7.162130964473808,241992.79553050245,347357.75923120766,-4.7172322754694466e10,2.030090047211148e10
0.00038999971002340317,-0.30900023752921146,0.00016146083138444955,167.63164772075336,7.433587160692731,142622.3694625824,382417.47494195146,-1.3039484574887106e10,2.0853728299349216e10
0.0003800000995397568,-0.30736727313537143,0.0001683396953585437,162.01175339176956,7.452505251911484,-229308.80857558528,427024.6694586931,2.4470349327169994e10,2.719844106900474e10
0.00036999955773353577,-0.3058403021969685,0.00017340295064278925,166.56066076083098,7.720279433670723,553101.7341616888,451767.3422860122,2.99906882061872e10,2.524832912401806e10
0.0003599999472498894,-0.30430709101611625,0.00017432376632159463,174.45423668472048,7.806938176348626,348883.2940234028,389830.2279045302,-8.518012831298424e9,1.9277905551725254e10
0.0003499998711049557,-0.30235039393964747,0.0001831852385681283,187.78742993932647,8.111896027217217,-117509.73655494649,435353.2490783655,-1.9377169918691734e10,2.237277042859785e10
0.0003400002606213093,-0.3007456856845014,0.00017621349579915896,181.75867375748356,7.851718137808989,-126349.31360161651,421894.84941048146,-1.5439477463440542e10,2.4255908504512157e10
0.00032999971881508827,-0.2986874930934986,0.0001783137446713481,180.97837673294177,7.504117102692358,551109.4225689656,362808.05109535804,-4.052694544235628e10,2.0524919252973724e10
0.0003200001083314419,-0.29673485210780526,0.0001836471995791577,201.37826421766377,8.865491401531408,1.1346939514412845e6,559757.7299273496,1.5834670514629372e10,3.715358771891513e10
0.0003100000321865082,-0.2946858153804762,0.0001902275426416516,212.4781958785336,10.33813982115478,967263.8365297171,708068.0520537238,1.0187876960763226e11,4.931420431723429e10
0.0002999999560415745,-0.2925044949569596,0.00018626878237853488,201.54366410808018,9.125930577980988,943279.0485515369,548209.5711413594,1.481488585485354e10,3.726325690177617e10
0.0002899998798966408,-0.2904479283708426,0.00019770240072795495,214.94594873653455,9.648504975229473,240932.6708407126,586093.574627561,-7.849309814160011e9,4.036826281923532e10
0.0002800002694129944,-0.28843867895318615,0.00018367755196345501,203.5549247586095,9.74312962550577,834618.033682123,627517.1310478604,3.9202767639436134e10,4.647472703632455e10
0.0002699997276067734,-0.2864358480797639,0.0001948122467513628,222.1699005999538,9.55458695476989,594147.8748048588,532813.7478485968,-3.456619403957538e10,2.9738580775131668e10
0.000260000117123127,-0.2844007524246548,0.0002000292061823965,229.38387124326545,9.741292649393293,99402.97377242966,540493.368935756,-6.5121039683805855e10,3.2724227489763954e10
0.0002500000409781933,-0.282338623637081,0.00019064124247508186,219.10770786957306,10.018273154413322,450162.5749835474,671238.1697106682,1.785257154107455e10,4.630494466718577e10
0.00023999996483325958,-0.2796989748278156,0.00019834023537988776,233.86904466288001,9.773485264670752,-223954.8280614607,605832.491809552,-4.373143191731666e10,3.8544515401490974e10
0.00022999988868832588,-0.27735200478844885,0.00020674694633493766,239.54697664170118,10.940836873257183,1.657715861065012e6,826862.3452614709,3.8777218838503044e10,7.438699294694395e10
0.0002200002782046795,-0.27500665387708945,0.0002080200574008075,251.3054876448321,11.227030836497928,205026.88545846957,673714.6225838633,-4.05800911564169e10,5.159718529768387e10
0.00020999973639845848,-0.27248778052680495,0.00020648521270248978,244.5998020665637,10.845727350842221,612150.8510967203,704437.7467453448,-2.2379494494946404e10,5.685208196062668e10
0.0002000001259148121,-0.26993669302387163,0.00020942592365433613,252.67839810578533,11.734396783192416,1.0117052310878967e6,749811.639762212,3.824650413524882e10,5.279867272769658e10
0.0001900000497698784,-0.26738681005561443,0.0002176732129645251,267.94567612309817,12.20567639331872,1.8455583712975625e6,807905.582929435,-4.405500786720832e10,5.39641569858062e10
0.0001799999736249447,-0.2645640677133849,0.0002164858771240497,273.6837208540433,12.244995698735309,1.8601412395522264e6,920789.0417201272,-1.6233345352796736e10,8.24372610674296e10
0.00016999989748001099,-0.26173701000053395,0.00022747109023514494,301.21889114443985,13.866445062593737,628712.8729154085,1.1347013276035474e6,3.75993361802711e10,1.0444988070373012e11
0.0001600002869963646,-0.25855912513195295,0.0002197358177758682,283.09283847130945,12.343121242904731,1.9802181616446183e6,827172.2472766452,-7.953526201811107e10,5.840634021740406e10
0.0001500002108514309,-0.2557756415492628,0.0002363206031551895,328.5061870128168,14.012338126587329,1.1162485214552977e6,914567.5473465701,-1.8861117308571783e11,7.259056080086307e10
0.0001400001347064972,-0.2527037036268257,0.0002457939063997713,337.9683446409721,13.894037041468186,683821.5137849713,982385.6046108084,-1.7787031071891608e11,7.776169231066986e10
0.0001300000585615635,-0.24964194994622732,0.00023059782281134445,325.58382575954545,13.758314798184344,962556.472283782,1.0267041520379148e6,-1.3982514116369687e11,8.564923999897566e10
0.00011999998241662979,-0.24609641196965873,0.0002386287505598528,349.2321010026397,16.69386777030422,1.847037422171752e6,1.3512702417585428e6,1.5795933496593976e11,1.0493768569447752e11
0.00010999990627169609,-0.24284179526116664,0.00024950850524820613,377.41034909185146,17.64597933308342,1.416240993694145e6,1.632095648315369e6,1.703058656411163e11,1.6314525349457874e11
9.999983012676239e-5,-0.23937881213450604,0.0002484786841029224,367.60108874133886,17.122222340701036,-641912.0707805563,1.4734195157359755e6,9.8560234209848e10,1.3369812363425688e11
9.0000219643116e-5,-0.2357398967961417,0.00024646369417208325,362.40180767189486,15.324314231340098,724622.5306241581,1.2250730460421257e6,-1.50113471585051e11,1.0459568739386105e11
7.999967783689499e-5,-0.23197222669085607,0.000244639672981501,381.0734309115134,17.27531466128965,985098.7208205056,1.3580566701340117e6,-3.693183157341003e10,1.1519134382878032e11
7.00000673532486e-5,-0.22776389374226766,0.00025924535001296996,396.9940349553624,17.40098285340026,2.507628752436808e6,1.376560164770177e6,-1.2197370002399019e11,1.1442525783213026e11
5.9999991208314896e-5,-0.2236441008662757,0.00027118192180980183,434.0505762145955,19.382642584747835,2.9751812785790814e6,1.6808894543958656e6,1.044266391089264e10,1.9236041866754962e11
4.9999915063381195e-5,-0.2190840236603165,0.00028910592158656336,479.3220069948228,22.179662374202223,4.361837628177221e6,2.297451450980074e6,2.0143192993066077e11,2.969774902755384e11
3.9999838918447495e-5,-0.21447110093544447,0.00029947264517906405,504.54658130078235,22.272251770123468,5.496613592045015e6,2.395836356568928e6,6.7047572371349556e10,2.6923662928763055e11
3.00002284348011e-5,-0.209549866935356,0.0002983952601035105,508.15055259551826,22.24307877791933,4.708266018170732e6,2.2280462554789013e6,-1.3652864419902324e11,2.3447101055424313e11
1.9999686628580093e-5,-0.20431890406049985,0.00031032559114900943,577.2777006684507,24.716666375365676,4.294309934554915e6,2.1703883836201597e6,-5.049818361547674e11,2.127648216092357e11
1.00000761449337e-5,-0.19856197722509306,0.0003222219697833151,630.8739225404266,26.818835647667655,3.514543550531333e6,2.3304167206089627e6,-5.89092457538402e11,2.4142589772960406e11
0.0,-0.192501408567066,0.0003443113940340539,700.4568130056056,31.441295081496545,2.7466428348702006e6,3.0081882659183927e6,-5.150870826254998e11,3.7453467770529626e11
-1.00000761449337e-5,-0.18631473311706997,0.00034756677074611396,747.6666456868634,34.176979122034524,9.466046344263459e6,3.694980012638016e6,-3.45860578318229e11,4.408506278010492e11
-2.00001522898674e-5,-0.17950756637918305,0.0003667880529523295,828.0370134461646,37.57344426634413,1.4939132595050758e7,4.0789413099558335e6,-4.682271135310181e11,4.8077982777794354e11
-2.9999762773513794e-5,-0.17248772672581036,0.0003967364499063338,967.1216171279893,42.1834947253444,1.7522850387135044e7,4.792408826316919e6,-1.4781900671246707e12,6.837575393008057e11
-4.00003045797348e-5,-0.16448242372144856,0.0004107861663031614,1036.5070857477729,46.66262314634019,1.1634280301887037e7,5.0881532450991515e6,-1.1555363407880554e12,7.144071328575426e11
-4.9999915063381195e-5,-0.15572686229661198,0.0004306396679230669,1119.539160363694,47.39115701627771,1.2992210228423942e7,5.765768088759607e6,-2.1177634672008975e12,9.292987944203142e11
-5.9999991208314896e-5,-0.14635264840302753,0.00044343557935822974,1197.50273875212,49.95893232487819,1.846877634690124e7,7.007640408863194e6,-2.8607687534263257e12,1.3141826874324858e12
-6.999960169196129e-5,-0.13621963091306935,0.00047668614418470626,1392.913717351306,56.15692266670242,7.634322122458267e6,7.543067225111961e6,-4.627792316024429e12,1.253117218357107e12
-8.00001434981823e-5,-0.12495077110095394,0.0004974477353054647,1552.335494198164,67.79389609336191,2.1738762828261327e7,1.0777208757503986e7,-2.184958935466891e12,1.7818660737375327e12
-8.999975398182869e-5,-0.11320611419171155,0.0005250793210062406,1679.3336053679236,75.69092868289137,2.8808869031181436e7,1.2718041293896856e7,-7.55899394546957e11,2.244773901821643e12
-9.999983012676239e-5,-0.1000858969411771,0.0005487795565410808,1899.1565273299552,84.23394601083695,2.9899465555032402e7,1.450854979496858e7,-1.8230920340654954e12,2.788631215000308e12
-0.00010999990627169609,-0.08559478518926918,0.0005863197081091749,2169.533599959509,97.04907258870324,3.078497651951183e7,1.853874516324225e7,-1.8534851359015933e12,3.835090714993684e12
-0.00011999998241662979,-0.06952839499164057,0.0006355165977075057,2443.5479264458563,108.0279540670718,4.7532014873048164e7,2.0905232033131897e7,-4.974348858537258e12,4.782048649601197e12
-0.0001300000585615635,-0.05163125205809397,0.0006640475864440889,2777.725072431782,117.9516080827669,5.698633245307905e7,2.3593208034988128e7,-1.0557221309144371e13,6.158746036319434e12
-0.0001400001347064972,-0.03267956511374737,0.0007065529219175641,3049.773541576042,134.59698618531502,7.866690498736608e7,2.940659088373855e7,-7.997028595872496e12,8.758622991953751e12
-0.0001500002108514309,-0.01178749524491943,0.0007496048490437182,3450.3321611851093,159.59511528902436,8.53257206845178e7,4.337531227224117e7,-1.3565613777051216e12,1.7069616848655996e13
-0.00015999982133507729,0.010868829776211387,0.000786527802876502,3769.7287582454533,167.59966714192404,1.1021215012423204e8,4.598978842794613e7,-1.2704292492170914e13,1.764874585645412e13
-0.0001700003631412983,0.03499637274977522,0.0008034756637475103,3960.227282615806,171.31520695748287,9.614077325739712e7,4.775289974829269e7,-1.7642232861323273e13,1.6083379218858918e13
-0.0001799999736249447,0.06041280199108127,0.0008291847633788409,4332.546837256798,190.71529930147832,4.889013712543529e7,5.151481955191332e7,-2.2444186553211473e13,1.6987100679483943e13
-0.0001900000497698784,0.08691042456732011,0.0008253803359043208,4325.868270403793,193.51271741738026,2.2777725886668704e7,5.333816814724377e7,-1.4634438555916969e13,1.709141150358638e13
-0.0002000001259148121,0.11384995418982817,0.0008139560695595701,4137.440452203892,186.6923732476099,-1.9035545624727853e7,4.84119082619028e7,-1.108822488883414e13,1.3990361169644312e13
-0.0002100002020597458,0.14068932147387722,0.0007839562576863953,3780.1466082153847,176.04585880608488,-6.970677175960083e7,4.597908753802768e7,1.2507377538704714e12,1.2638149516130822e13
-0.00021999981254339218,0.1659300641416378,0.0007415823835381554,3334.638564957612,158.39936006973426,-9.354099148876202e7,3.9409728304490894e7,6.141841522326535e12,1.0439359722763762e13
-0.0002300003543496132,0.18947655907906746,0.0006679910620468906,2714.9467846408234,132.00446470629433,-1.0644447626292756e8,3.2871358237687342e7,8.497048436148398e12,9.613779989156428e12
-0.00023999996483325958,0.21103008441363458,0.0005902235107908217,2099.7845891694715,103.17317871038166,-8.835921422423606e7,2.5443720000988808e7,8.665768059693425e12,7.322434964997798e12
-0.0002500000409781933,0.22946020205968864,0.0004898789687416451,1455.4713761961525,67.8359618858106,-4.7059843472260594e7,1.1635912704199314e7,9.525742804315471e11,2.3796769948793955e12
-0.0002599996514618397,0.2447298338058159,0.0004016576465787631,995.459252187309,46.20915163054935,-2.66997548656877e7,5.853748970262014e6,-1.2450052272317377e11,9.051938717677882e11
-0.0002700001932680607,0.25680559016226506,0.00033965545726635744,690.5632430110862,30.729027193592795,-1.1679605148555415e7,3.313988740136321e6,-2.4945010274873523e11,4.2859560259346686e11
-0.0002799998037517071,0.26630769821636063,0.0002889553827681376,518.8313561792115,21.84018685931446,-4.088213506729756e6,1.9293127255710838e6,-3.4251189496638983e11,1.859617563891308e11
-0.0002899998798966408,0.27364635342437427,0.00024850147899788783,388.2014272646923,17.560826874367535,-3.2558802227848493e6,1.555272192888943e6,3.581177913899115e10,1.6224829057413562e11
-0.0002999999560415745,0.2792949499435165,0.00022907994220621608,319.1116065695635,14.662071459131875,-1.4787824770602665e6,1.2520446140158914e6,6.3314146649768196e10,1.2414040458262407e11
-0.0003100000321865082,0.28378072530300774,0.00021019541911053972,274.2741649939861,12.746607752497857,-451930.7582243285,1.0014727929720714e6,6.457536505070781e10,1.0226546557598885e11
-0.00031999964267015457,0.2874572437731165,0.00019810921690467198,249.71275713347728,11.484665680463264,-1.5366399537046528e6,703617.6947643068,-1.3175472068593418e10,4.7818385919866615e10
-0.0003300001844763756,0.29056735503080494,0.00019333860810775592,227.51792024874507,10.800608082144045,-973482.457659099,710861.4737206532,6.659788418468375e10,5.187962655324701e10
-0.00033999979496002197,0.29324532982527274,0.00018762236012877882,216.69814993087712,9.811291940027543,-1.2102532159067304e6,687459.1711421006,-1.3656136071889639e10,5.874918708470054e10
-0.0003499998711049557,0.29544420108792147,0.0001781694457021606,201.89956251450823,9.332087776979067,-464761.0546996696,616399.8809809899,2.5460012116922592e10,4.591082714732206e10
-0.0003599999472498894,0.2976838851951474,0.00017705151788394434,179.70510585284825,7.893092401693236,-473393.64556024567,427011.69868085097,7.300673389141493e9,2.5327899774098953e10
-0.0003700000233948231,0.30011486284888556,0.00017783290201095074,178.4212607603237,8.31957637350755,-857046.8960038482,496767.4998772715,1.6264751081143919e10,3.1735472354804497e10
-0.0003800000995397568,0.30201931729631176,0.00018085483418649545,189.21171853900196,8.307010237898234,-390272.801672485,453340.16748424544,-1.4469610168972282e10,2.4157680710866222e10
-0.0003900001756846905,0.3038310190161866,0.00018344044671906023,184.35684503923724,7.7996893269215795,-413762.94675335183,379500.1733625677,-5.411869447508898e10,2.3011958763880363e10
-0.0004000002518296242,0.3055565908302314,0.00017693543075322427,186.75242290428636,7.96241030517368,-567077.485455035,430174.79864523385,-1.5567211513661972e10,2.4010027124530437e10
-0.00040999986231327057,0.30744017399312856,0.00017950230570712905,185.82598547818017,8.533638420307723,-358779.9463381145,479499.3505870209,1.791802143497754e10,2.970402083757359e10
-0.0004200004041194916,0.3091321735247587,0.00017265906952936602,173.87317729146505,7.753278671631647,287810.8325597217,391156.49728737416,-3.810133402120884e10,2.3142962159826923e10
-0.00043000001460313797,0.3110998843979594,0.00016850207183817065,168.46952044427522,7.506448853799129,49885.28191462618,447040.9291635311,1.9421851730674732e10,2.876911648524965e10
-0.00044000009074807167,0.3129048575628051,0.00017342346618365596,166.6031696657817,7.470777030920511,-132304.3275518323,417418.4784399506,1.1469957405216639e10,2.4572191061897274e10
-0.00044999970123171806,0.31462500128072096,0.0001728562462647069,175.16873782871122,8.312799471185174,-51303.89585204415,529065.5936447218,3.8918081027804276e10,3.678868734370016e10
-0.00046000024303793907,0.3162256468253215,0.00016755360765432074,169.63639334265002,7.564242015572632,-13597.72182207104,370200.3619767571,-2.358588342106376e10,2.0034894329052147e10
-0.00046999985352158546,0.31800731785743686,0.00016699543067842142,162.81373575162223,7.590818368317059,-522425.57664689596,405742.8577564949,1.0839425034373283e9,2.4510875197699875e10
-0.00047999992966651917,0.3194064045389693,0.00015412002976745342,143.63812131176962,7.189063668001247,-961697.0537822907,499523.4246216127,7.239029340512166e10,3.745644964604684e10
-0.0004900000058114529,0.32118018255260766,0.00015601277899128293,145.77481174843481,6.125300284849649,-394671.1554044276,281983.6132874393,-1.804913658469579e10,1.4030311395760448e10
-0.0005000000819563866,0.3227278834548128,0.000160965247308569,151.93574414738015,7.187786253412523,-628516.7912887842,433253.1434289443,3.0643524009946976e10,3.1431490827697136e10
-0.000509999692440033,0.323991452529143,0.00015915330329369006,148.90758093182748,6.54828627624361,-748728.3613681402,325364.3269627599,-4.385622075955837e9,1.6721237172839493e10
-0.000520000234246254,0.3254593778547632,0.0001586044077581398,147.20823609262905,6.944709439872089,-44818.17506111068,460320.74954619387,5.861374856039939e10,3.2819524279291428e10
-0.0005299998447299004,0.32670791101249,0.00015306960695166493,132.85326928845797,6.055931860442039,-145942.96060446743,290750.5093562003,4.008743333426659e9,1.6632966765897512e10
-0.0005399999208748341,0.3283249163934636,0.00015381010213035915,152.09289381244227,6.533949774385749,-90249.64437934551,317661.07237150334,-1.6312354846489555e10,1.6072079733647345e10
-0.0005499999970197678,0.329846406250443,0.00015816131167172739,144.78120788042756,6.913888716551831,-496343.11718616844,430240.5272076126,2.4729363002293602e10,3.412632343665536e10
-0.0005600000731647015,0.33135828919042276,0.00015957604391228077,139.94370418417927,6.19547774715449,170477.0588607199,264242.44186816085,-2.1820601017931183e10,1.3197040961370485e10
-0.0005699996836483479,0.33268647722266453,0.00014573951950720706,133.40151798676808,5.803135233267821,-409900.6244411784,289237.0105513779,-7.955650538388502e9,1.3356289896582357e10
-0.0005800002254545689,0.3338614728509776,0.00014860251000591793,137.74226982294695,6.055973349948035,289704.5082421973,276538.11065217643,-1.4248327004049189e10,1.2372266246721092e10
-0.0005899998359382153,0.335331509129157,0.00015416478502562367,140.26318580174728,6.021854963623879,128946.01486549378,261307.63653031064,-2.0319724520151684e10,1.3177073615863194e10
-0.000599999912083149,0.3367284642920423,0.0001426555979547056,123.46794928868482,5.890969761933877,-184681.83469716957,331496.868441365,2.6112587172757133e10,1.9481167121901325e10
-0.0006099999882280827,0.3380397180385026,0.00014011658970197722,128.67626698343062,5.817267901509656,-292601.7781692604,265426.4855849411,6.9073939047510605e9,1.2961252252366116e10
-0.0006200000643730164,0.339182317316412,0.00014944893832522245,135.8375801534982,5.792561514659404,-447529.458099806,281678.8804069215,3.927111167785485e9,1.4635986547186136e10
-0.0006299996748566628,0.3407414203781874,0.00015032799266000122,131.82015509379397,5.546729680093192,-382558.5498268901,217276.0690155161,-2.511299675169694e10,1.0764624592232336e10
-0.0006399997510015965,0.3420983166183659,0.00015225776796033323,137.221803420635,5.851817245907795,158476.31597609026,232757.28464660735,-3.514378001622156e10,1.1929965946317162e10
-0.0006500002928078175,0.34330451841983356,0.00014313165102757252,125.07460285212996,5.44013610738011,51203.023101045066,258788.44830077485,-1.3185115792299307e10,1.2694627150225267e10
-0.0006599999032914639,0.34443168369151245,0.0001426846124477509,122.21925303649911,5.547169516916557,-177267.41763849056,240488.89533201267,-3.2347193320652947e9,1.133491531672607e10
-0.0006699999794363976,0.3455723259818914,0.00014284238142897102,113.99793473103504,5.092406693947305,-376463.5054341287,224976.1544872023,2.86511429370268e7,1.1965365201574074e10
-0.0006800000555813313,0.34664980177672733,0.00014252300491726045,121.82261243029242,5.583053097701492,-467694.54307116644,258931.39260198845,1.0351234580291124e10,1.273460823656671e10
-0.000690000131726265,0.3479729700089105,0.000136033925488831,111.62005995050087,5.366865710816552,53878.1875413787,261505.6988500725,2.1832226903786102e10,1.3647862356445726e10
-0.0006999997422099113,0.34900809622206286,0.000138699775986639,108.85526607442513,4.76149961805201,176223.46786751976,189449.11268685324,-1.2534110271938122e10,8.896288269556467e9
-0.0007100002840161324,0.35034932382214623,0.0001394281474627594,107.57104288931204,4.9827525167847195,280775.90304075036,233025.2805480111,8.578814353512359e9,1.1603984463693583e10
-0.0007199998944997787,0.35130847125517695,0.00013459401510441938,103.89804748869962,4.658454202349986,-180551.78157064598,194037.6927222453,-4.317591625046986e8,8.54730849473423e9
-0.0007299999706447124,0.3528404409551138,0.0001353536836047967,105.49609409586738,5.034017471117945,58250.557094481504,256522.85898017816,2.3680313465235996e10,1.3884848693444044e10
-0.0007400000467896461,0.3537514670682009,0.0001383569849925395,110.90729587547901,5.171457271809986,42658.16414985175,227601.43110781716,-4.9746783920762e9,1.1961092660855047e10
-0.0007500001229345798,0.3546906395022897,0.00014201566208098777,114.3951940319009,5.073963255254768,161297.58656005477,198299.13181711079,-8.90471162569251e9,8.513712071883838e9
-0.0007599997334182262,0.35580829882489984,0.00013498106942845355,111.93648802205742,4.842950756456564,-251726.89139614283,217890.18660051865,-4.547595822003929e9,9.699589083224356e9
-0.0007700002752244473,0.3569239010016821,0.0001313223432860444,110.65430636748805,4.834117403276594,45988.36105931358,190491.2791728177,-9.513634164961002e9,8.68404419396818e9
-0.0007799998857080936,0.35790300096069677,0.00013245785837676368,103.7440149914716,4.839179588160124,29759.938760274297,234171.76862961892,7.6091994039914875e9,1.2255644225543404e10
-0.0007899999618530273,0.35912183102710665,0.00013510691213682518,101.61931137311946,4.474925167761007,-104789.18604316219,164771.74964047433,-8.282786707191231e9,7.131192591792018e9
-0.000800000037997961,0.36002071449828493,0.0001296999372821278,96.27348024948185,4.467806423533895,-261412.34089416225,198703.84498784758,6.884791091828e9,9.504650208853909e9
-0.0008100001141428947,0.3609785651465159,0.00012543080251832845,97.52189909405894,4.317043226949357,-1336.7533682013943,162479.2231072907,-5.631342667365673e9,7.393312998779163e9
-0.0008199997246265411,0.3619412841541083,0.00012986956669467273,107.09514260058724,4.681624750782092,-270202.0865118679,185909.1729808374,-1.3165151856233107e10,7.752584167348558e9
-0.0008300002664327621,0.3629996565892469,0.00013058129801533705,105.75655987182022,4.871294190009601,-80358.56711583099,195750.34627062947,-9.390134626985015e8,9.403084686152222e9
-0.0008399998769164085,0.3639862677031721,0.00013266481598605805,99.7407008613582,4.493706126193141,-100953.36449183997,162773.50823145892,-8.064585166817753e9,7.149253873709355e9
-0.0008499999530613422,0.364890212844275,0.00011807004332197672,85.96859394997368,3.961264782254002,-414384.61283333425,168206.40428980248,7.9816484844972515e9,7.622365374623494e9
-0.0008599995635449886,0.36609836288304215,0.0001309270525342727,97.98258154403192,4.597170617694997,152539.08713757317,195030.73834029047,1.214794524995116e10,8.041151867611929e9
-0.0008700001053512096,0.3672521237613868,0.00012069381869526641,95.61569082010438,4.356551749217588,266975.8054704169,212303.09945206344,1.331640631200634e10,1.1872865245397247e10
-0.000879999715834856,0.368411570221904,0.00012536628134878983,96.99199736817015,4.344713261505287,82173.08998358046,167159.98779081504,-9.577158081131582e9,8.051081558241899e9
-0.0008899997919797897,0.3692386677635084,0.00012923409360405137,94.57407082053409,4.384103040138487,-439767.8443455633,186116.2278435902,1.1150006346346804e10,8.811568847274872e9
-0.0009000003337860107,0.3700145764211616,0.00012912544725101686,90.90415357612575,4.081738354671543,101524.38694122131,144004.99313703415,4.6473229016057813e8,5.51248677357703e9
-0.0009099999442696571,0.3711244035962238,0.00012475436901923174,93.65837650633559,4.1895166553102445,230137.89787821562,152089.60056648965,-9.591704861395815e9,7.29626235909884e9
-0.0009200000204145908,0.37210962753592425,0.00013110449520605257,100.01096711416935,4.254538521869079,-139114.1468602229,178156.24281650607,-8.395521695953644e9,8.307867510507513e9
-0.0009300000965595245,0.3732183177151274,0.00012178830123917767,93.95281006178212,4.24366087490465,56287.22712982892,162049.7864536551,-2.4782684508463683e9,6.713366416677416e9
-0.0009400001727044582,0.37391622899339416,0.00012385069936552288,95.08632746394733,4.151674164772967,-27396.13340813239,174399.2180452492,-2.8050449348015964e8,7.6063409142099495e9
-0.0009499997831881046,0.37489940597993104,0.00013384498134682971,100.29083198125105,4.295452423717866,-157386.70361161267,170151.62626869683,-3.5009902355009375e9,6.916014640364629e9
-0.0009600003249943256,0.3758423863536455,0.00011988391400330854,91.32764616444614,4.086923637160555,-31980.448591124838,155216.8729525946,-5.919465113970669e9,6.390984237499509e9
-0.000969999935477972,0.3767568962276581,0.0001217323995222973,85.21850587325409,3.7494911328371727,92509.97740537355,153355.93650884606,-2.9685354848247995e9,6.917358385983865e9
-0.0009800000116229057,0.37741291594658066,0.00012453558187008917,93.49751518298184,4.140870505265401,186750.45279128896,158204.953003748,-2.6899139478164945e9,6.550359853861146e9
-0.0009900000877678394,0.37854049232410386,0.00012599156340018335,90.89584256153505,3.7689107234858263,-243570.02024837927,126877.23712923174,-9.45493264669286e9,5.416117915587855e9
-0.0010000001639127731,0.3793058253585991,0.0001207235147431566,80.66498344638204,3.5772498576714256,-211310.8235858742,118557.60162521676,-7.215710239521614e8,4.100480084123618e9
-0.0010099997743964195,0.3802116063371075,0.00012440453680544577,84.31255614352085,3.8885681763004296,-117951.03616803132,131822.67042343284,-2.8428405859737253e9,5.158142502053803e9
-0.0010200003162026405,0.38123573335238525,0.0001217645210108791,86.64904153913511,4.030754938607122,-203214.73342105324,148392.74668278694,3.0041617421201825e9,5.536047097725433e9
-0.001029999926686287,0.3820479364410714,0.00011958715373014303,85.48457707190327,3.82063866259197,-2829.700225407479,161259.27578551034,1.8645484962122762e9,7.858505157917486e9
-0.0010400000028312206,0.3827392143772173,0.00011707099469212439,84.4804966169918,3.8461323078231233,-227299.62778088782,143332.41650596284,1.8692428177158327e9,5.603111496333551e9
-0.001049999613314867,0.3833874211836404,0.00011548256038843038,80.33006342646208,3.441739261306352,-248661.71094936557,113338.53572669375,-1.3083965911651928e10,4.839255148648582e9
-0.001060000155121088,0.3844259046695332,0.00012305685585708892,89.25100940922782,3.885923069789426,-198825.13304391023,141803.61615054568,-6.582803416140879e9,5.880808837303354e9
-0.0010699997656047344,0.38561034112410925,0.00012089298562420934,86.91157775036797,4.0992650086258715,-148664.08366945953,175213.0872333262,8.347282730912405e9,8.8475342223187e9
-0.0010799998417496681,0.3862848646546126,0.00011620431282170456,83.58110742557659,3.6677104754339456,-126102.36966381107,137462.5995356374,-2.8960058198321855e8,6.107654837078981e9
-0.0010899999178946018,0.38692398929341404,0.00011891920969200054,80.76698132777649,3.61499595242336,70771.47666696929,129642.05245153223,4.8638040618782544e8,4.944716655580118e9
-0.0010999999940395355,0.3878715595412791,0.00011750857187502117,84.27979603665008,3.933845772628216,186054.06575448028,159293.54083960655,4.573587329675909e9,6.931437711365942e9
-0.001109999604523182,0.3885263207878894,0.00010935905396618678,75.87748704084413,3.609280137410738,-147246.35410040594,150384.3565214172,1.0074608175785463e10,6.287465714356877e9
-0.001120000146329403,0.38966930612451556,0.00011653930231011694,81.11608967211892,3.596054055947203,-142153.08854959998,154605.17852407388,1.0789447150973473e9,8.952401141800352e9
-0.0011299997568130493,0.3902382950661769,0.00011754777880620009,80.49876552446295,3.592589635795301,25775.844323602247,125460.33341890466,-1.9750940133412058e9,4.2458935311011653e9
-0.001139999832957983,0.39108001936099046,0.00011909284341417425,87.85199700042251,3.883711686486698,132970.00465915972,171816.47862851294,4.7940415546289676e8,8.372848446039074e9
-0.001150000374764204,0.3917572380609847,0.00011547219458976487,82.09633264567073,4.006528221286453,-162595.49897795098,175095.1552259161,1.535282902086307e10,8.475288613703024e9
-0.0011599999852478504,0.3925935743117756,0.00011223670190130486,77.93927620296756,3.4666090477138325,10526.108993394451,116504.85132102077,-3.295150636861982e9,4.400985547129293e9
-0.0011700000613927841,0.39341751184736073,0.0001193340733349742,86.49407319190922,4.178415817534141,-193047.18435944192,170434.49718580922,1.0292255365000498e10,7.559690557509639e9
-0.0011800001375377178,0.39422418489836575,0.00011687445762446711,81.52397601908926,3.7283215793347475,-360850.53773760895,134045.9056656223,1.364561003111907e9,5.141652621278141e9
-0.0011900002136826515,0.3950805889440239,0.00011057327021504676,78.82485114017196,3.384174572168907,-195502.78586684694,123723.93695250366,-4.1426729227930903e9,4.940993767553023e9
-0.001199999824166298,0.3958244305825714,0.0001133609169171146,75.656573574075,3.4105785110139335,48993.72684817425,115137.95842738496,-1.5108530308254898e9,4.1614033781344366e9
-0.001210000365972519,0.39648887346949985,0.00011146643823728756,73.31818117497117,3.001812425118911,-240332.85998794742,92317.938149656,-7.052707079745953e9,3.3816538608191075e9
-0.0012199999764561653,0.39739083932626196,0.0001025493408628466,63.519848045643045,3.1109615317003994,-97631.80435173243,109234.18322575657,5.269692007976503e9,4.34890809205693e9
-0.001230000052601099,0.3981125289869368,0.00010876639795162983,70.72844544753839,2.9649818942373805,18679.56837349026,97159.46142298236,-4.810374063374609e9,3.1317824638188486e9
-0.0012399996630847454,0.39881576654761264,0.00011360578188969567,75.94609439164857,3.3145881009792486,-52127.86464950531,106151.17870522736,-4.308766935349672e9,4.2217838410947404e9
-0.0012500002048909664,0.3994703770992739,0.00011410627369010393,76.06619474726025,3.557727826919564,-74084.25952536486,119976.98159540466,5.624267903299949e9,4.2398265269707294e9
-0.0012599998153746128,0.40009698091236207,0.00010522377265555605,69.60370646074529,3.007705151086723,-181553.58028319056,102695.79409971386,-3.5155741360991077e9,3.5973254773158092e9
-0.0012699998915195465,0.4007336611131635,0.0001091088310859232,71.97666488508675,3.287233492133221,64076.48203415007,113867.66764656144,-2.990662992714878e8,4.590550505058008e9
-0.0012799999676644802,0.4016788189304832,0.00010793684084573715,70.12283141874303,3.0330871485198014,-15370.522123148501,100818.52254963905,-3.5728272690071707e9,3.470665317256705e9
-0.001290000043809414,0.402463626499212,0.00011095177092169726,71.20660725294823,3.027525449153402,68030.06865188348,88552.35299943667,-8.461510122441968e9,3.165804277798942e9
-0.0012999996542930603,0.4033469653762463,0.00011160942505946524,72.16000197789954,3.2274823483390436,-76354.77714002563,131476.60527273174,6.112996270662272e9,4.990879851188582e9
-0.0013100001960992813,0.4038228354137147,0.00010683489161988106,68.23598867360643,2.9552778037916934,233537.84854261906,98198.5391587938,-4.816221268192132e9,4.1719769553348713e9
-0.0013199998065829277,0.40448718061839545,0.00010604354933585719,70.71446015573306,3.278142236540921,14046.906263845975,116171.55968871505,3.2347861732048836e9,4.128807053013699e9
-0.0013299998827278614,0.4056034366511521,0.00010850771922002484,68.25524435972771,3.211489114054632,-4794.869731750446,116572.54280035832,6.083158655869575e9,4.15647426553159e9
-0.001339999958872795,0.4061465899721156,0.0001092889387120556,68.29529778710834,3.0369566563559696,-7134.39107860303,95971.15891352946,9.908257572243459e8,3.216313648118572e9
-0.0013500000350177288,0.4066430548922496,0.0001101024846925117,67.41944637059069,3.255606086672171,145041.1864669413,121125.94198220184,4.333867181087e9,5.665398760753167e9
-0.0013599996455013752,0.40738788444217133,0.00010441780888711576,64.68084100290743,3.0941905752964476,102174.44797068619,101886.54913425955,4.387871135263185e9,3.5514999050309706e9
-0.0013700001873075962,0.40815116058869527,0.00010785948884783897,70.6487210000936,3.059348488165672,13664.030566636378,111527.8654132183,1.794943742348785e8,4.1898869600868826e9
-0.0013799997977912426,0.4089802750235227,0.00011242577194415418,73.96843087937368,3.0665619653717404,104132.31826987698,99616.83929636965,-7.446458122665211e9,3.3001471967337523e9
-0.0013899998739361763,0.40943723946372473,0.00011140024424190788,71.29289489866846,3.1914507636283798,28542.99256447533,90375.97851585763,-3.3248126494264946e9,3.0532162047462726e9
-0.00139999995008111,0.4102348665435115,0.00011135735971475019,68.38490890368553,3.143721182438545,51573.91077707672,105297.09254428402,1.0520603095902771e9,3.537291662816872e9
-0.0014100000262260437,0.4110331071839562,0.00011303440665541593,73.22975849574006,3.5211928744074177,-113156.31586665957,144266.0127237759,1.0250982005646276e10,5.993024451657459e9
-0.0014200001023709774,0.41175088335152826,0.0001050876139844446,63.90342005435775,2.822556850934733,-67712.87781099396,83828.52356695238,-2.77322795057557e9,2.7207442221412554e9
-0.0014299997128546238,0.41222545321919213,0.00010413405502458439,66.20077910776935,2.9337459875919953,-60704.1162282555,88737.10236783624,-4.296281696382565e9,2.962846499913133e9
-0.0014400002546608448,0.412712809802839,9.948571906733096e-5,62.71592670174931,2.8291658657250633,52646.35059599511,93063.62969074397,2.8764821659230876e8,3.3299974867651024e9
-0.0014499998651444912,0.4132797994963792,0.00010892766305466934,70.2388546130083,3.0468935731927598,-88380.1276431212,98216.15321413965,-3.545199422698534e9,3.637837577589599e9
-0.001459999941289425,0.41413307649762754,0.00010782359202275086,69.78452679862379,3.3306305983682956,-165247.09804833808,114985.17217729628,5.348244149913479e9,4.110189655498629e9
-0.0014700000174343586,0.4150126482995012,0.00010900149736012991,68.07949839556998,2.8487829218975893,-55791.91530163486,90579.03152728455,-5.119887801321354e9,3.4330562489590993e9
-0.0014800000935792923,0.4156097296296653,0.00010356301709865012,66.00464635460773,2.8293688551589,-70762.57869339749,86534.784147181,-4.832380961582853e9,3.03700055309668e9
-0.0014899997040629387,0.4162415424017151,0.00010904342635143856,70.63894926492317,3.3828311728405156,-44881.90144735045,124851.60482909401,6.322262116729207e9,4.502117728912871e9
-0.0015000002458691597,0.4169027571300765,0.0001013784721883752,62.40310990833147,2.8672193427402277,146547.29187240588,112612.69490994308,3.526973470190646e9,5.076127391309794e9
-0.001509999856352806,0.4175984679036101,0.00011177309891435688,68.86138134520917,3.200343795255013,121647.91104053154,120455.35537708303,5.235168473197541e9,5.409252013067605e9
-0.0015199999324977398,0.41833000834832795,0.000101165723101806,63.58988503857977,3.015002945201475,-78307.80291389296,107919.69899228164,3.439084040835645e9,4.580772651019097e9
-0.0015300000086426735,0.4187610195504064,0.00010161665136175552,61.464445100308616,2.8146410320395634,-195384.362537541,95669.24838302589,1.1252486669774394e9,3.928449873391121e9
-0.0015400000847876072,0.4192989617996783,0.00010210831027110465,64.71495869600516,2.8053261365567574,116583.61967522628,90200.70285404856,-3.1820975355722475e9,3.4125476913052516e9
-0.0015499996952712536,0.42022214972185123,0.00010252210359026089,60.26735821105698,2.657318549642971,-174383.43691065765,75815.3544593385,-4.1618804798379226e9,2.48189880850612e9
-0.0015600002370774746,0.4206960457268675,0.00010508254971065173,63.71361490490573,2.7203181673657624,-142008.3109661755,84498.66256225602,-2.2481314246154556e9,2.914186708958383e9
-0.001569999847561121,0.42123131120980695,0.0001055830236829102,64.23711297882689,2.7184167140317186,233030.4354063893,93404.19921063377,-1.2665022206304991e9,3.1929502317698174e9
-0.0015799999237060547,0.42193892061566535,0.00010493005688730524,63.6429170552874,2.870143315665998,665.5171850149512,91829.49179515919,-1.3087674790094965e9,3.117216273824525e9
-0.0015899999998509884,0.42260106456429564,0.00010687823010527459,64.17392535582168,3.009988616684715,-137796.05976532996,106371.24921418635,1.4994769148353271e9,3.9494127674144526e9
-0.001600000075995922,0.42316782805125985,0.00010713044066645358,64.3508385067805,2.777338806090785,-219151.12456343387,92484.40777303289,-7.594278081398195e8,3.24813024887759e9
-0.0016099996864795685,0.4236552767580776,0.00010083602277187107,58.39623814536934,2.566925220012045,10354.576431748963,76894.24105848426,-1.8263692964948678e9,2.6295627980949173e9
-0.0016200002282857895,0.424229649783978,0.00010033822093090817,57.918872750558066,2.460243944242024,-4909.68462647258,70784.2170302487,-3.082513375244633e9,2.336492651342193e9
-0.0016299998387694359,0.42507499269843074,9.973929246203894e-5,57.76406963403613,2.5652727692225934,-44822.064849433234,65655.13530339139,-3.5509451432631903e9,2.0592271861548605e9
-0.0016399999149143696,0.42549924768835484,0.00010255448673084501,61.16143061367416,2.763983222771837,12754.653056058696,68127.10398702619,-3.8501335800306997e9,2.3856321195908184e9
-0.001649999525398016,0.4263273714382745,0.00010387077537149565,60.784731523313376,2.741820353136192,-67961.00649879708,82366.07543120312,-2.4825499178166002e8,2.4989645873774247e9
-0.001660000067204237,0.4267467118144635,9.85276374335372e-5,60.253061093172015,2.7241546701747477,39870.88447898167,76618.73308684735,-3.5184181315022626e9,2.771261203628112e9
-0.0016700001433491707,0.4274274880664732,9.354268439578997e-5,54.98221451578514,2.5548459102927823,-153203.46858904845,84607.99650159053,1.9918288542747982e9,3.1422481547960176e9
-0.001679999753832817,0.4280845106436077,0.00010064209984006966,59.14426597014378,2.624576376143308,-44878.37457730108,72388.82195839225,-1.3668910687039933e9,2.337755009559509e9
-0.001690000295639038,0.4285604961311991,9.685739813992958e-5,57.15754833080723,2.5619681681943667,12884.25706242703,79220.73879888513,-2.3748218419210365e8,2.755443189293862e9
-0.0016999999061226845,0.42912820225124365,9.663325606504061e-5,55.81020740586029,2.471697600302636,-187956.53088027512,81368.81573825167,-1.17793394517166e9,3.1124196140889835e9
-0.0017099999822676182,0.4297619524454353,9.655626225757408e-5,56.69787867925904,2.4333192419469727,-25975.948408843735,80187.44147600292,-1.7352463170997858e9,2.6390004770902634e9
-0.0017200000584125519,0.4304177825861539,0.00010287097731402864,61.878906233113234,2.5272873545783106,-28046.897428098877,70672.16286786571,-7.469184314615869e9,2.1564427787820835e9
-0.0017300001345574856,0.43093704498548047,9.582216378373768e-5,56.25062452896715,2.420959198985137,-58591.046664348585,70072.50966570758,-1.3143567023261986e9,2.3314688740396657e9
-0.001739999745041132,0.431513874811354,0.00010021791027592241,60.82442735907078,2.8738152950673603,-53355.04679456806,88080.0543482013,8.393698169408104e8,3.088330953766768e9
-0.001750000286847353,0.4320986640236484,0.00010328208326293435,60.3837945976816,2.71807502439433,-3091.6548329239463,103305.01465249823,2.60393620835624e9,5.215582623414801e9
-0.0017599998973309994,0.43271479776235106,0.00010533882085104484,63.168901010124266,2.957572798618448,-115019.43386294128,99886.9124918161,1.4941689203333218e9,3.8300626707220874e9
-0.001769999973475933,0.4332896376726015,9.827212375753418e-5,57.630281653115304,2.6434776883760707,123411.25613168563,88121.06006544859,1.4253053695932865e9,3.5233358233901806e9
-0.0017800000496208668,0.43373615028933044,9.701165647988607e-5,58.67502047341222,2.644126886006871,127506.84221560993,100573.29738928872,4.263614955353287e9,4.110491710485672e9
-0.0017900001257658005,0.43425261695642575,9.808087176025227e-5,53.025609387860456,2.2950242735947355,36752.53659799227,61479.21081390966,-2.8460776006172633e9,1.995152690471608e9
-0.0017999997362494469,0.43493005289207753,9.441842606978383e-5,52.4289587997619,2.4110457700106367,-62030.602011790514,69532.56142586189,8.663779666318465e8,1.9815039629875848e9
-0.0018100002780556679,0.4357983785830253,9.929801641578457e-5,57.199246366596384,2.6644848372773544,-25247.577717372118,82867.0374095376,3.493386178766177e9,2.5623335312857795e9
-0.0018199998885393143,0.43607272002064945,9.588428298759437e-5,54.24516314324412,2.50871944144893,-32133.651468456985,81628.30738888847,3.229005508638135e8,3.1805032868442984e9
-0.001829999964684248,0.4364785424451733,9.650797857636458e-5,56.00291876914801,2.5257127106787065,-58744.348857790654,79699.8493304084,1.5817394075257733e9,2.7139963591572123e9
-0.0018399995751678944,0.43708645229965604,9.456358660858264e-5,56.22354561625764,2.483023234587572,-137895.52196091093,75267.63337987153,-1.0278603758225744e9,2.4694342241308627e9
-0.0018500001169741154,0.4378803845088685,9.465273123678044e-5,54.43530625221979,2.280210112441427,-80562.9216590109,70365.5091699854,-2.181009389225954e9,2.1122937677476907e9
-0.0018599997274577618,0.4383676027557055,9.340549302279185e-5,53.92146245864794,2.4094928815483008,-53919.04996345698,84598.85877207003,1.818574850160352e9,3.2471809926697793e9
-0.0018699998036026955,0.43886966975526026,9.567840945100884e-5,56.03801265998852,2.4423011906836174,-83280.89241819983,71381.4053642503,2.9663394900382566e8,2.433223686136628e9
-0.0018799998797476292,0.4393885453917268,9.823457084161754e-5,56.47795223238939,2.4943322516845123,-40986.234307409824,73037.65438752294,-1.6657057431164107e9,2.3164252751049175e9
-0.0018899999558925629,0.4399033832407485,9.552971504399657e-5,55.23441553459374,2.3470107548569143,14051.585216485337,78884.76750207874,-2.682927431816248e9,2.8341407902554293e9
-0.0018999995663762093,0.4405576000163001,9.179548651941401e-5,52.29789283769638,2.2831537061492875,-84622.56467603687,63763.385627802796,-1.5014154393399367e9,1.8789773672313712e9
-0.0019100001081824303,0.4411807906557264,9.43062038221124e-5,52.1801949446254,2.5372612046525145,-85507.99034666749,84079.941846798,4.559272610654126e9,3.253893254173684e9
-0.001920000184327364,0.4415352012346138,9.612488749687436e-5,53.795749255774524,2.2162335807440416,1569.5925530243503,69999.36988421083,-5.17280118246318e9,2.4369759292136564e9
-0.0019299997948110104,0.44217027951311266,9.914066963533396e-5,55.5732884013956,2.6726878652792148,9089.63448731108,83134.26372768261,2.6378313820877166e9,3.372367147554959e9
-0.0019400003366172314,0.4425331811667389,9.447874953466403e-5,52.678726595669026,2.2022813647138757,-59213.29881618984,60322.90767407639,-3.511124919222832e9,1.7826573388979857e9
-0.0019499999471008778,0.44336097593607077,9.854895412972359e-5,56.41020663133459,2.415544926096251,34451.594533156334,83869.33000211042,-2.0130683807948902e9,3.01063838296859e9
-0.0019600000232458115,0.4436716988973585,9.527050787052736e-5,52.71653897470016,2.2112084373305296,80846.89745561051,64897.75957771908,-3.134749651348103e9,2.1153561585436025e9
-0.001970000099390745,0.4445532991149621,9.464143731619872e-5,52.48191668433875,2.2626503353528022,-50853.65930822098,67679.88987867028,-6.475549505990461e8,2.3848731332109914e9
-0.001980000175535679,0.4447780092615277,9.423531147910933e-5,52.02620702545093,2.292167006293655,51730.38538066456,69902.35664815277,7.197292600378612e8,2.0692068701356103e9
-0.0019899997860193253,0.4452681289830694,8.783925270404422e-5,50.63984048090967,2.351478989886864,-46610.48166690831,72896.05209476578,-3.560061514010573e8,2.4542742903991585e9
-0.0020000003278255463,0.4458049519497846,9.39791940941713e-5,53.407453838654874,2.4293259464025034,-166868.203185313,81017.97684629177,5.1293761407758224e8,2.8361793484146066e9
-0.0020099999383091927,0.4463300318417836,9.815433357304264e-5,56.95643302062516,2.521813500609933,17623.08418264467,79280.6723237544,-5.749187972509598e8,3.0182219143362427e9
-0.0020200000144541264,0.4467660160758082,8.727696540821266e-5,47.7015703934409,2.117923438291219,-118721.28454866735,64930.84237524762,-1.0030520039378579e9,2.5001069059682574e9
-0.0020299996249377728,0.44735612626216514,9.157465195150853e-5,51.667379648480164,2.219357908068747,-4927.802356044537,63326.37585266763,-4.5802454912435256e7,2.0024476839025402e9
-0.0020400001667439938,0.4477998843624364,9.164571042605805e-5,49.42951077106431,2.3018741808431122,44953.23404803317,74025.03559939982,8.895328696651955e8,2.5528380013374276e9
-0.00204999977722764,0.4484449564365585,9.252754190275065e-5,52.646616781353224,2.2348586207162335,64857.56815907674,65592.40060254974,-5.446949054647251e8,1.9325611910147274e9
-0.002059999853372574,0.4488846770942216,8.751779088845783e-5,48.478419163511255,2.214152405722959,-100702.23350317604,64852.9552180064,1.2415188950352592e9,2.1006159938807254e9
-0.0020699999295175076,0.4495169791644844,8.994262138765547e-5,47.63857334457934,2.273038277797638,-131266.7207046006,68403.69793915495,2.631146345012723e9,2.2285634824115386e9
-0.0020800000056624413,0.4500984170733979,8.87038182018578e-5,50.29204369383108,2.2806740427532115,6693.073427396612,66833.25714977024,1.4925914390578144e9,2.252858486081016e9
-0.0020899996161460876,0.45041060234619745,9.430452169889609e-5,54.2193005546353,2.391095572331903,-70477.15249167483,81190.85682616767,8.668408797189143e8,3.1580096795388627e9
-0.0021000001579523087,0.45101940409235675,9.202448301795872e-5,51.48140598225139,2.2999887069526155,-4594.766354646972,59735.1379479497,-2.549175410679802e9,1.8555346182471364e9
-0.002109999768435955,0.4514478836389338,9.23781899176995e-5,50.819640913479176,2.3653551941226763,-177734.93611898893,68233.52186557918,1.8779933660677977e9,1.9173802421888506e9
-0.0021199998445808887,0.45190514260030273,9.220017084489275e-5,47.30527407873099,2.281300482277616,44830.09650847656,62314.11234279133,2.1105500701803887e8,1.9837457858255773e9
-0.0021299999207258224,0.4524405733961564,9.112597635060036e-5,48.292710636226865,2.242812345606579,28177.8637888659,75966.51973047342,5.64965312873801e8,3.830951694105365e9
-0.002139999996870756,0.4528210405479422,9.522046408345052e-5,55.138935024224274,2.354862628372864,-56548.709622423696,74432.54445660223,-2.4435727784426633e8,2.500576793631128e9
-0.0021499996073544025,0.45349227771693146,9.12930796484909e-5,49.67962951185207,2.1688318771698674,10200.169309261597,67510.66707924014,-3.674970082802117e8,2.435113685295888e9
-0.0021600001491606236,0.4541080397293495,9.166273112566038e-5,51.133560058716796,2.1550728246600825,-39886.88785677083,63218.94994391433,-4.540152048458174e9,1.8777082914330351e9
-0.0021700002253055573,0.4544069272774554,8.890635541568079e-5,49.65905070746752,2.2873096219034674,160322.88262541045,76465.94174102641,2.0034660599766195e9,2.555093907502006e9
-0.0021799998357892036,0.4550112205319368,9.501734082518822e-5,49.99957094175478,2.308676592112009,-41807.388496431224,80433.30889406406,1.121011182359282e9,3.5445821757686644e9
-0.0021900003775954247,0.45548599781582766,8.815082508518953e-5,47.471434874957,2.141217653391485,-66098.40687917989,58538.206418909365,-4.488718613870075e8,1.6894021226083806e9
-0.002199999988079071,0.4558879997887502,9.002297342788666e-5,50.84641464856,2.206723743811887,7259.630288280989,57067.569576534595,-2.5280866207010884e9,1.7507458493922665e9
-0.0022100000642240047,0.4563196844015589,8.949198710887642e-5,46.83260928303092,2.025601358062431,3114.6763239074107,51122.93739672187,-1.9496381462162585e9,1.5113224756688757e9
-0.002219999674707651,0.4568233086242753,9.080978931480853e-5,49.49053509265355,2.138401124713476,-66477.09198557737,55324.08400748146,-1.6819692636031265e9,1.5306216045482306e9
-0.002230000216513872,0.45743885301696025,8.858002799546243e-5,48.199714504633214,2.201109139977386,13761.173288095517,65199.25013546545,-7.362280230091501e8,2.1306072432956781e9
-0.0022399998269975185,0.4577797751125977,8.711871227836962e-5,45.85475614820468,1.9169228981438196,-11987.723444730147,51108.12358911671,-3.093707146759745e9,1.42796751395769e9
-0.0022499999031424522,0.45834347187056007,9.170132384853009e-5,50.12592796502337,2.1212982856855533,-54683.07478875194,57063.33097461454,-2.2207917188009086e9,1.6813084698257043e9
-0.002259999979287386,0.45884524297804113,9.240040062185247e-5,48.29987492407359,2.113468568978096,-55748.00785862571,52222.39668408736,-2.76666257961843e9,1.629240765516711e9
-0.0022700000554323196,0.45926543176824136,8.865677676063143e-5,45.274624609711104,1.879441963361395,-12259.892900274584,47018.72843952288,-2.156166523211771e9,1.2790065688748825e9
-0.002279999665915966,0.4597163156941907,8.793084609769454e-5,44.895214827015295,1.9634037140921128,-8376.0380257837,51984.62192914965,-1.55771831273216e8,1.4153983441402717e9
-0.002290000207722187,0.46017195355415963,8.862298707095059e-5,47.84155405393117,1.9942507564360816,-11715.33653188785,55851.07252332646,-2.157945541580098e9,1.6595059649111614e9
-0.0022999998182058334,0.46062775907555414,8.738774460986374e-5,44.874142812551796,1.9821301759484693,-96329.09610110329,50880.32137676901,-1.7066250293459537e9,1.471444077806033e9
-0.002309999894350767,0.4611772745913601,9.040718061973623e-5,48.30153445340871,2.2748178364544898,20716.37030329994,61837.998931130096,1.213818841249298e9,1.8090453423375416e9
-0.002319999970495701,0.4616978074575192,9.649975259938822e-5,47.425269828751226,2.0366061059760066,-41071.03459984201,53710.54190511523,-8.641527038335273e8,1.492226222601263e9
-0.0023300000466406345,0.4620191737186975,9.096118448719039e-5,47.824600862175195,2.1397607059196475,3124.299141552058,56505.56310844989,-6.563656767175266e8,1.7331482349020333e9
-0.002339999657124281,0.4625344555999765,9.256409672219922e-5,48.23283306084678,2.053237078573317,35822.0719593722,51942.40894602171,-2.992794909865075e9,1.5536775463416042e9
-0.002350000198930502,0.4630528917210791,8.925321203723549e-5,46.50982022726904,2.125872224957011,23272.435430304562,68805.78914362956,5.534940283750188e8,2.5770647598298287e9
-0.0023599998094141483,0.463463345136475,8.918735725103764e-5,45.17576489088914,2.0307052287994902,-11931.527150553024,56887.08646267452,-2.1001976247387254e8,1.8105880174017818e9
-0.002369999885559082,0.4639225414469012,9.110788027949666e-5,46.917192160845644,2.004273735779966,-18726.15482043954,50131.30227203137,-2.6722735425043287e9,1.4631194371401315e9
-0.0023799999617040157,0.4644655069842712,9.414614862900769e-5,51.40505325797008,2.232945648273668,58578.58670601994,60595.151321952,-2.499203314277834e9,1.7762050332184443e9
-0.0023900000378489494,0.46501269203406503,8.49797114454555e-5,45.36348531758065,1.9985143719787524,23693.164743880316,52028.648291284386,-2.4621576591940725e8,1.4317501591963956e9
-0.002399999648332596,0.46534760951932935,8.957578332255173e-5,45.321570197790834,2.064299803274724,-5877.349077574753,63420.922923230944,7.580665695336683e8,2.1984845073315096e9
-0.002410000190138817,0.4657595440042385,8.491732196040642e-5,42.150731211688935,2.0164636992864304,23902.537404902632,58304.21650185709,5.80778195369322e8,2.0460726948253872e9
-0.0024199998006224632,0.46622860051666054,8.626443560039396e-5,45.735615377789706,2.205368818377625,63187.009577759556,67664.00017692754,4.452140744519718e9,2.30595271247836e9
-0.002429999876767397,0.4665545776460336,8.409186385561224e-5,44.29143656012367,2.0203860549338573,-24436.48894010709,52516.14526146278,5.751591694519387e8,1.6200626480694447e9
-0.0024399999529123306,0.46720332922477215,8.401073402275663e-5,42.420883759409506,1.8174772568190616,-62707.81355089304,44814.313788221094,-1.1810657071488051e9,1.332915185540675e9
-0.0024500000290572643,0.4674431851772809,8.591653158513772e-5,43.51533611695299,2.064372761278488,15434.141378224014,59912.96890949381,2.393360847349858e9,1.9717372304144514e9
-0.002460000105202198,0.4680457286596301,8.484237513972819e-5,45.356178879099424,1.9388459670478306,-26893.415339347008,52127.31876311234,-2.5908468196683006e9,1.562621487367607e9
-0.0024699997156858444,0.46860354065023546,9.250174440159844e-5,50.40096911565794,2.3285535202203933,-54911.89654656851,78563.99565208105,4.682426824651547e9,2.8181203799110365e9
-0.0024800002574920654,0.4688816676630439,8.6372411161449e-5,44.530258273710494,1.8981181294340002,28834.364899880868,48498.691972886874,-1.41543535703654e9,1.3583523814860425e9
-0.002489999867975712,0.4695088080446031,8.720657806186543e-5,44.40848204016303,2.1230175938243363,-20186.480568149025,59330.684505449426,1.7489906093199928e9,1.8200352704494987e9
-0.0024999999441206455,0.46967702079448304,8.52902227890979e-5,43.50381542396674,1.9770438494471327,14.284219068785877,56704.16099718914,1.4295187538923283e9,1.4765499480521758e9
-0.0025100000202655792,0.4702617594166013,8.86580071937932e-5,44.96841753794777,1.9987640621319593,36407.65977874557,55298.690460764854,-1.2692502646298132e9,1.8090495656145887e9
-0.002520000096410513,0.4707792142531681,8.418864546664541e-5,41.475387551521344,1.9917588131819572,-46238.9721170433,67773.89469918128,2.5266721510628266e9,3.2083638794880567e9
-0.0025299997068941593,0.47110172717834864,8.602068432242348e-5,42.937071102711165,2.133272866809917,-85781.00607722072,67600.12992689651,3.4377290770762124e9,2.265115133181084e9
-0.0025400002487003803,0.4715803958571143,8.229074953583155e-5,41.940024521217595,1.890724340911489,-45296.00372554025,44285.026488393414,-8.960189812455869e8,1.2820880643954065e9
-0.0025499998591840267,0.47192532001404275,8.985578186777739e-5,43.846474560048904,1.8689068448624484,-4070.0291347623806,44506.66644814061,-3.173731260235767e9,1.2919473328461363e9
-0.0025599999353289604,0.47242167716912903,8.799533269356637e-5,45.88670744554989,1.9393969405779008,43632.882740301065,52837.02190430211,-2.2010503966520605e9,1.6361303863225558e9
-0.002570000011473894,0.4727737507806645,8.508032408977732e-5,43.11185925018653,2.0778153216596253,-13688.554405304221,61127.86306682918,3.6125799829414964e9,2.056194120436709e9
-0.002580000087618828,0.47330846779924524,8.406149538234576e-5,42.78356473886264,1.8943511563854445,44822.41789698945,44675.57595635209,-1.226866163925692e9,1.2730267782734282e9
-0.002589999698102474,0.47380864986561666,8.466979107965306e-5,45.30986190987839,2.027443219066817,-30657.25402875713,50729.098249063136,-1.5580915784746196e9,1.3119846849706903e9
-0.0026000002399086952,0.47417916794925447,8.491351771171855e-5,43.77761862099186,1.9194567341109572,-36967.15076689767,52874.758544076714,-5.856638938554091e8,1.4487849055603511e9
-0.0026099998503923416,0.47462725470087036,8.466280999450338e-5,42.40014233125635,1.7683286665087563,2798.7050115788456,46123.66337817554,-2.232675168417826e9,1.2286568109691522e9
-0.0026199999265372753,0.4748957731304454,8.840928539605247e-5,42.830704414006384,1.7831198375656188,-45146.032153632106,45878.68771772854,-2.139985282675138e9,1.1964863805222604e9
-0.0026299995370209217,0.47544177478228333,8.697752532927352e-5,43.91290764779459,1.9732459451955462,49188.880039576055,55668.086422039574,-4.484787077690899e8,1.770344985989908e9
-0.0026400000788271427,0.4757234274487696,8.162297153379074e-5,43.24904210021429,1.7445907074992808,-15976.149292479387,42112.30187176286,-3.3252066560496407e9,1.158208924895156e9
-0.002649999689310789,0.4762505768158328,8.408116872735095e-5,40.837936697660915,1.7940780907080407,-3051.5714765840726,44516.42201616786,-1.1104841162296786e9,1.085615956152323e9
-0.002659999765455723,0.47665877169795884,8.350266014305245e-5,43.27314236788284,1.9932694519595326,79163.54460018125,65024.091103471124,2.689377804814327e9,2.3060334730663195e9
-0.0026699998416006565,0.4770535716400371,8.674881835065035e-5,41.33413607104604,1.8392652340339866,685.5154099313797,50757.439961174314,-3.490696647420425e8,1.4966989344426165e9
-0.00267999991774559,0.4775673555951016,8.690109915462365e-5,43.9560711955602,2.0415294612047195,89704.32199322784,67060.98874868125,2.5860866064316564e9,2.6153067576309958e9
-0.002689999993890524,0.47802227655864854,8.483958382499579e-5,41.70950834144835,1.851036114804958,-63824.0458646378,52150.48496548936,-1.7063486322800857e8,1.5450385878218148e9
-0.0027000000700354576,0.4784330574577179,8.505566278662837e-5,42.707513418117244,1.9519650400468205,-8291.606448338398,56803.36805345675,1.1519000676780517e9,1.6808188434032075e9
-0.0027100001461803913,0.47880988415039355,8.066594042997498e-5,38.477024937314305,1.7272258061698573,38712.30204047523,49940.44531485902,1.3821196250866187e9,1.4031133566345294e9
-0.0027199997566640377,0.47922106819967486,8.312984538305941e-5,43.26852768102494,1.9884359824617206,11335.017579229767,57876.66745683618,3.648634539423211e8,1.9003227191375182e9
-0.0027300002984702587,0.47960673038776813,8.01567498809497e-5,39.619192538206164,1.819152675252538,62365.122933409555,55948.204938928066,9.833125922870371e8,2.0402175808365455e9
-0.002739999908953905,0.4800909204574688,7.993471999759031e-5,39.3281479088948,1.7783556581591968,-48795.98884009832,42005.866439343925,-9.891207516663319e8,1.0974358219561071e9
-0.002749999985098839,0.4804028258378782,8.42991079172711e-5,41.46254233682795,1.8420411779319137,17324.016374995877,46807.92382140538,7.128821811808876e6,1.493057268647959e9
-0.0027600000612437725,0.4808655435520503,8.686384886250638e-5,41.7819066900725,1.8307847667498909,471.74447821099585,48516.053586569076,-1.4889164062265468e9,1.5178985439403913e9
-0.002770000137388706,0.4813095642415122,8.260317421932901e-5,38.76369765908444,1.7739652112290283,11939.526212658271,51111.26502276705,1.1083438793572023e9,1.890301104800088e9
-0.0027799997478723526,0.481764995599961,8.291614967127227e-5,39.42066384810818,1.6972137641125218,-23797.959581071987,40874.830485466504,-1.3200842819233775e9,1.0138970657006975e9
-0.0027900002896785736,0.48224401886538026,8.569099396197329e-5,42.776691914424255,2.0456310490569347,-54095.22016461688,62859.53913646207,3.195299626116128e9,1.9125150897289171e9
-0.00279999990016222,0.48249898797734936,7.13170857175847e-5,33.47686266655641,1.5022212291007728,20493.69888613127,36089.97484244275,2.9535945401898664e8,1.0780693520632882e9
-0.0028099999763071537,0.4829017739618844,8.286995739543184e-5,41.139412560039844,1.7782608131259081,45042.6007649664,47253.091863936934,-9.449256273700999e8,1.3143382243053613e9
-0.0028200000524520874,0.4831116979102995,7.721456704341923e-5,38.35195344952423,1.7866458248591262,-102228.63451321573,44901.89925695924,1.3959591208704593e9,1.0897460114739473e9
-0.002829999662935734,0.48364876764299836,7.898003088785035e-5,36.53061002245374,1.5670818564874935,52836.83546910461,36765.35198983952,-1.352150992195453e9,9.555639908301307e8
-0.002840000204741955,0.484082818713739,8.416166263462421e-5,41.24333215648406,1.884562862443412,64056.72327970365,56738.73837737612,8.632537181117635e8,2.085686168958164e9
-0.002849999815225601,0.48449235769582183,8.174666512150281e-5,39.04698231285949,1.7123019631029712,-34491.60523512601,40169.097249492625,-1.1370506838070047e9,1.0346539325397106e9
-0.0028599994257092476,0.48494088279452163,7.929133056371778e-5,35.70977964998986,1.6212318716592866,-47519.741035315936,39190.09934260669,-4.9220049595539725e8,1.0815729733953884e9
-0.0028699999675154686,0.48525435078982737,8.528907345099044e-5,42.00535154789154,1.9213617684680282,74489.54439615001,55531.5728483181,7.295956151886019e8,1.7120040850446682e9
-0.002879999577999115,0.48565264782255624,7.970985721499365e-5,37.67955564822142,1.6947302115173344,5519.324114590969,40959.015424270896,-8.98660668345709e8,1.0270239447930334e9
-0.002890000119805336,0.4861737930987653,7.999772511863977e-5,38.63565098822777,1.5551559233069052,26442.528061383706,36126.118612823826,-2.730800872429653e9,9.0701377800507e8
-0.0028999997302889824,0.4864891455452645,8.553278302576609e-5,40.25277840584675,1.7820175475141475,-5064.952111102385,40299.86036021896,-4.8515815485232687e8,1.0986380250505152e9
-0.0029100002720952034,0.4866994941274429,8.055949747217143e-5,37.05949784397497,1.6167770174980438,-43387.68048142912,35888.82071761141,-8.961940459636401e8,8.620527022820233e8
-0.00291999988257885,0.4871680648960668,7.845545073691292e-5,36.104483449641926,1.56035572387142,-8503.834050728801,34353.65229156708,-1.2545315775196435e9,8.169810685799537e8
-0.002929999493062496,0.4877805693025571,8.026747779519929e-5,37.834379656003854,1.7031473245504865,-20317.204181957277,41995.68907137381,2.1609380241615117e7,1.0517007745801246e9
-0.002940000034868717,0.4881488756636575,8.203122469526909e-5,38.10744019735135,1.6962113920901025,498.6979521313535,45803.974087033595,-1.958957952869477e8,1.2346111675281398e9
-0.0029499996453523636,0.48844880815564695,7.735442335439873e-5,37.56025513131917,1.7070926369816766,-58278.66946866178,47674.10546117571,7.983802863144859e8,1.2802623422002068e9
-0.0029600001871585846,0.48880285727016326,8.223182043359187e-5,39.879329733208664,1.7177755118305589,7137.5430254265275,42221.67095982271,-3.771511929852142e8,1.0709262431555424e9
-0.002969999797642231,0.4891511555024727,7.972536868537371e-5,38.04088491231164,1.7701336635689915,-49096.253295887785,50896.01886967122,1.853178479793794e9,1.3784381331233928e9
-0.002980000339448452,0.48947341178676573,7.996432035010158e-5,36.6348412078328,1.6053036308508002,-12276.797784890448,36504.724252380816,-8.284754210503789e8,8.904503244356594e8
-0.0029899999499320984,0.48995140857271213,8.062220580861062e-5,39.273161432647456,1.8153353996403514,-25109.8256708049,49015.62641644473,1.6541202902937913e8,1.5986702679145534e9
-0.0030000004917383194,0.49042506954481185,8.132041637835916e-5,40.558051317589936,1.8564729328641245,-56316.20695931766,51218.190078522246,1.742555970178732e9,1.6851901137059867e9
-0.003010000102221966,0.49079700570783463,8.249154025403329e-5,38.65483854015442,1.807301820320444,-26337.288386824814,42455.01031376857,5.236621100213775e8,1.1190908373561316e9
-0.003019999712705612,0.4911216525300962,7.831608734334069e-5,37.209989150633014,1.7604753769556332,10230.561116337198,43007.486471251716,4.8875964811590934e8,1.199973351037773e9
-0.003030000254511833,0.49152570976510085,7.684343585254002e-5,35.2080845181077,1.5481203025635746,-23842.800013093383,39301.62590707271,-3.8690806549840385e8,1.1311609837878108e9
-0.0030399998649954796,0.4919789410543496,8.007900636619581e-5,38.05717754324595,1.646207663034153,-35269.01823151323,45091.880174396414,-3.4661719289885706e8,1.4569812295892546e9
-0.0030500004068017006,0.4922698186005176,7.726732122897977e-5,36.365956719905554,1.683199521728512,83278.12878636595,38624.542892281446,-2.851684485816308e8,9.973683717517928e8
-0.003060000017285347,0.49262861900784904,8.31338786752668e-5,41.39630129873185,1.8734845908279807,-72914.04976721635,51890.19536365945,9.514790796239735e7,1.4898898967387092e9
-0.0030699996277689934,0.49295646998444953,8.067932247252122e-5,37.68069322546723,1.803086524348099,-6157.010532071464,50105.40019959282,1.2011585959891553e9,1.4457138517858891e9
-0.0030800001695752144,0.493405309580319,7.92730177268413e-5,35.940032909630226,1.669707170283683,18725.127988900185,40569.6232370924,5.123188697877412e8,1.0907597454001875e9
-0.0030900007113814354,0.4938169321782932,7.780610269967355e-5,37.757412371526485,1.7034281851189221,3670.7806828003545,53087.11082733421,3.744354813897715e8,2.0074563982200248e9
-0.003099999390542507,0.49434226577207047,8.005800956622077e-5,41.27816205763511,1.9314182712413945,-6181.55446084046,56413.712978168565,1.6128620630187124e8,1.9588371562352324e9
-0.003109999932348728,0.49467570642379644,8.132076747146537e-5,40.60883968074623,1.9015235493377998,4844.384026853417,49756.77604281767,9.922615753634659e8,1.4923068118309247e9
-0.0031199995428323746,0.4949023931945386,8.222750154375504e-5,38.33245308049073,1.6121132048642306,-106871.37037905553,39579.3856126703,-1.4636596340287502e9,1.0091206303519701e9
-0.0031300000846385956,0.49532318077021514,7.886396636837472e-5,36.43137889298571,1.5813165282194526,-67301.42055888784,32516.497409984604,-2.4757617489032955e9,8.417032981181072e8
-0.003139999695122242,0.49577325082385415,8.094330787111943e-5,37.55765297072495,1.647371883271537,-38874.57578754601,42895.160869482235,-1.4721312730391508e8,1.210975241942197e9
-0.0031499993056058884,0.49615823296329525,7.738020799538473e-5,35.925288328868604,1.6226726859623284,12234.100600807667,38698.277222543446,-3.4614508371426606e8,1.0857192105292501e9
-0.0031599998474121094,0.49661250411814195,7.69784478766241e-5,34.51009179497735,1.472666067228764,-81225.04526990704,33680.641969242126,-1.4270745784014225e9,9.528194973293543e8
-0.0031700003892183304,0.4968072811190503,8.456215689149141e-5,40.844137881126784,1.7540455974226898,-57071.88788679829,46433.39104382611,-9.95621446130726e8,1.300591701005947e9
-0.003179999068379402,0.4972926080004353,7.819738597941535e-5,36.06745849519645,1.6774258429415405,63944.75735382923,39114.62368226571,1.0204180629022133e9,8.853339734503146e8
-0.003189999610185623,0.4976959261161303,8.025055952073304e-5,39.812957590590216,1.8222716974845496,-11017.678091234859,49263.17104529117,1.9602747358809233e8,1.5567149385442863e9
-0.003200000151991844,0.4981527891855746,7.742069170310388e-5,37.06763100643955,1.6806250414542907,24954.698818847563,38796.997553478126,-2.978832160667402e8,9.308525091010014e8
-0.0032099997624754906,0.4983446542896819,8.097880343810237e-5,37.37715941854235,1.600189659764868,13753.319859825975,42868.175001941076,3.519905649938083e8,1.1635319858216808e9
-0.0032200003042817116,0.4987532597988101,8.001827634083616e-5,36.10542731025373,1.5504000727622749,-51848.63699779808,33783.780002190135,-2.102407340640271e9,8.053437849229963e8
-0.003229999914765358,0.4990460255561467,8.027382948055162e-5,37.40087156281067,1.6762621016157444,21229.029745268614,53090.02375799503,1.4430144184567893e9,1.6956261652442014e9
-0.0032399995252490044,0.4994566491623316,7.469450288483802e-5,34.294282357709335,1.5285332759371628,-14658.39350599318,44141.06027464667,7.105602892485461e8,1.455013450673351e9
-0.0032500000670552254,0.49987208706059666,7.571229120667528e-5,38.46456584208348,1.776541801231563,25907.42695890333,50551.153217422565,1.290911549655676e9,1.5506921191497285e9
-0.0032600006088614464,0.5002139574546008,7.64386713861738e-5,34.80779889910301,1.651201823046402,68288.56247650205,44659.98322003315,8.406676235070479e8,1.4864468969865606e9
-0.003269999288022518,0.5005261430110766,7.985698511878097e-5,35.909543812472975,1.6270561577069969,-35062.76541440334,46690.613394683205,5.3533404939523864e8,1.6331870835611913e9
-0.003279999829828739,0.5010353777240866,7.714171093775357e-5,35.594017820593294,1.5876719631239178,-135938.16424068852,38389.45388867249,4.9275164250168353e8,1.1089788221296e9
-0.00329000037163496,0.5012957127817312,7.649291762970254e-5,36.14902012296004,1.6899027971719458,-10436.991278311702,42991.21091409382,9.609488165533453e8,1.1043542468399317e9
-0.0032999999821186066,0.5015831911821759,7.641706135929076e-5,34.85264797339992,1.5692440585045246,9850.25001212686,41433.469817599966,5.930738451593864e8,1.173162553938238e9
-0.003309999592602253,0.5019885836370023,7.920596747345507e-5,38.36080323256782,1.7165054034241685,-77385.76583060568,46102.864886246934,-2.4180057577247024e8,1.3956729504845712e9
-0.003320000134408474,0.5022112373550631,7.437766387652112e-5,34.02795786206967,1.5673280917099728,-34772.780614037554,39563.189758065615,2.4683293273381484e8,1.0876020191527138e9
-0.0033299997448921204,0.5026840157187763,7.897341081276166e-5,36.88129568946206,1.7294927606421633,-40184.5643431495,41073.53083054263,5.794164484655318e8,1.0714454360034239e9
-0.0033400002866983414,0.5030936353844615,7.634941746180714e-5,35.208330537982285,1.7034392980991548,12005.786368741845,46044.82086117255,1.0627940308441042e9,1.3545866205883e9
-0.0033499998971819878,0.5034280250354332,7.72172522702859e-5,35.36785897841061,1.4345110185004588,-49354.92817499263,32383.164682861643,-1.399583096080212e9,7.373542544415655e8
-0.003359999507665634,0.5036293166940831,7.478221294898057e-5,35.226340453024434,1.5576545071767576,48017.92735626397,38710.39033976894,-9.672166405888162e8,1.0722136008054576e9
-0.003370000049471855,0.5039613635321958,7.852209872147248e-5,36.681811644527876,1.584040467064175,-35548.888612258204,35817.57036816288,-2.245945955095562e8,8.464588215052269e8
-0.003380000591278076,0.5045665120645677,7.581447476932455e-5,33.09472282117337,1.4389712095829459,45766.30692192062,32215.771710674177,-1.0933056190943098e9,8.152021154222944e8
-0.003389999270439148,0.504884660325728,7.622313760316864e-5,35.36881468620718,1.675056707480705,49198.20111283891,46265.13892901266,1.4885672349606996e9,1.4317662216074154e9
-0.003399999812245369,0.5053480235613171,7.263304061413611e-5,33.466437944098146,1.58291055655178,-58569.54793526378,37387.919833856504,1.0664765829749376e9,8.939420684768863e8
-0.00341000035405159,0.5055437669115149,7.586991298270958e-5,35.6454431924603,1.608461017656056,28897.740465123155,38926.828156546166,-3.3751670207083935e8,9.437183776711636e8
-0.0034199999645352364,0.5058719509394921,7.602398834330494e-5,35.27247482835131,1.6802469272630765,-45104.12988834685,43286.36120744864,1.7473814908982987e9,1.1967871758817182e9
-0.0034299995750188828,0.5061456087753695,7.844594589963967e-5,35.7761495922751,1.5235126204424136,-36428.5963876839,37033.85218939456,-3.5767042303788674e8,9.864902706034901e8
-0.0034400001168251038,0.5065163796233472,7.893753863555763e-5,35.45560634328492,1.6189245625570294,-70813.42323704158,42826.30749233004,3.5716337569370687e8,1.2561173383109467e9
-0.00344999972730875,0.5069272944844844,7.9153594710612e-5,37.334914591067594,1.5498042616504557,-20657.932760187727,36418.18489086581,-1.783506239194277e9,9.467326127210845e8
-0.003460000269114971,0.5071150134688647,7.598847821018009e-5,34.27584269828308,1.5796681201973835,83316.09151982566,39494.822160684154,5.324857948084138e8,1.1495099088862476e9
-0.003470000810921192,0.5076536351825122,7.705481026220492e-5,33.78990731596913,1.5260399108565765,-7870.111716149828,39432.62174288023,2.5850376203237206e8,1.27351553589059e9
-0.003479999490082264,0.5080990259237927,7.441151432367848e-5,35.13137905969667,1.683390281367574,17594.175668349846,46713.84699688886,1.8964139264616034e9,1.6137881014795034e9
-0.003490000031888485,0.5083135112597716,7.632646138239354e-5,34.3431293400577,1.6238788585661013,-55450.928386605905,37585.22195725726,9.535951168548106e8,9.435433965324026e8
-0.003500000573694706,0.5087315867159234,7.604195728019547e-5,33.40337193025762,1.4565261686664983,-13376.285375979141,34059.80246750415,-3.5469861122714704e8,8.69089785178482e8
-0.0035100001841783524,0.5089174035361068,7.610761932679737e-5,34.735464798065415,1.4618142680306896,33331.17665824549,32733.28873555093,-1.2488426402280705e9,7.73729103998093e8
-0.0035199997946619987,0.5093559866662598,7.53135284250565e-5,32.88752455491367,1.5359444894714558,57030.4035358857,40594.29478294639,1.131754327568195e9,1.3491809674577868e9
-0.003529999405145645,0.50959162438437,7.63177996317005e-5,35.27103440741916,1.5946633923334064,-19665.463255163064,38974.28824185605,1.5795182052660716e8,1.0095848506266464e9
-0.003539999946951866,0.510117524970476,7.769630554526275e-5,33.41528745852062,1.5035718829457987,-5152.734140892328,30841.049161322935,-1.225654627738133e9,7.199321431852593e8
-0.003550000488758087,0.5105237635233295,7.53739019197607e-5,33.75507027918529,1.5408269224490605,6851.8365542700485,32908.885401012434,-6.238594467348049e8,8.244600406399633e8
-0.003559999167919159,0.5107447370123627,7.698846406767185e-5,33.16299378123673,1.51377632008557,-5142.053023273118,38463.375759964496,6.99121582538706e8,1.0542127848355443e9
-0.00356999970972538,0.5110441934403461,7.59137367825609e-5,33.45128167338075,1.4471830022520917,-42828.388307196685,33317.952505755515,-7.975536775025878e8,9.184462000440617e8
-0.003580000251531601,0.5114310381556273,7.35140590575532e-5,31.782966874575884,1.414081493298472,1688.6101515488335,30500.769323917364,-2.499640228232766e8,7.368005969816839e8
-0.0035899998620152473,0.5117393593135791,8.071722520834651e-5,34.619642095572196,1.6064371951381007,-24781.4784937459,41035.36635120051,1.0877779582170086e9,1.0620930171966716e9
-0.0035999994724988937,0.5120946414373033,7.662674361173581e-5,35.26049186279816,1.5095358315306562,-24800.889367784588,35139.94288504793,-1.1840261845064347e9,8.560166453798755e8
-0.0036100000143051147,0.5123171026170551,7.507132389433633e-5,35.08177504481232,1.5129564112168044,-7256.816859907545,35803.805489053826,-1.0488564861983514e9,9.072408919271914e8
-0.003619999624788761,0.5126837147471297,7.300574564500934e-5,32.50282445920171,1.3945797386428767,21314.59027148616,35093.23025703877,-7.166697581205496e7,9.471436764312861e8
-0.003630000166594982,0.513057402881786,7.240756364832169e-5,31.63142221746543,1.3570768068081391,32581.076700954458,29038.44430577185,-1.556907899334707e9,6.592044274952377e8
-0.0036399997770786285,0.5132947486128038,7.468027680657869e-5,34.71632904869058,1.6540032072230284,18386.064864832173,46381.20844614926,1.40160773321596e9,1.5940178568230705e9
-0.003649999387562275,0.5136913228974871,7.606842837985343e-5,34.20980610503013,1.4966501364308145,30102.221826164696,33904.202799858605,-8.989717348160943e8,9.248409399622155e8
-0.003659999929368496,0.5141378474743522,7.849719065763554e-5,33.409847087097525,1.488596911566034,48755.46145863827,32457.445821680703,-6.931100573635865e8,7.419405425548481e8
-0.003670000471174717,0.5143885025745062,7.643016863801273e-5,32.21138058812,1.4394463790053358,-38122.68791634327,31271.976464982887,-7.130704499525664e8,8.899002657552851e8
-0.0036799991503357887,0.5145975998305793,7.528328611879291e-5,34.14116022389033,1.4150289246880743,54336.629756146685,29706.44150791804,-2.216150680911977e9,7.57106744998702e8
-0.0036899996921420097,0.5150009699356018,7.267598285223321e-5,31.388882327904838,1.3995437424578658,-12522.463166019095,32103.26832801597,-9.073081199143713e8,7.895279912985373e8
-0.0037000002339482307,0.5153995993607009,7.187657506217068e-5,32.36704523451653,1.4460739891967276,-38669.40763062697,32865.458703396755,-8.244895729762931e8,8.424294559401468e8
-0.003709999844431877,0.515726379708609,7.932616225159715e-5,34.74963181693082,1.5075819847431202,10943.352494683939,31029.696270474065,-1.285387592924393e9,7.609492118146596e8
-0.003720000386238098,0.5159997920724606,7.354817261016292e-5,31.641474274779245,1.5013316146070894,-22860.684582805774,38214.47594353935,1.1670678562014978e9,1.1221240876440964e9
-0.0037299999967217445,0.5163565620026398,7.768191221970065e-5,35.119226840784286,1.5667627821485084,-92140.67662683816,39028.96221609321,1.7594263571495274e8,1.0631636970222527e9
-0.003739999607205391,0.5167122312858481,7.434998165239303e-5,32.20569903659471,1.427093822203792,1585.1388881328116,31304.556971500402,-5.802472521935804e8,6.952913638816583e8
-0.003750000149011612,0.5170839272408039,7.751551110437535e-5,33.34540699648746,1.463138161861179,-5731.541862961079,34363.10301940783,-1.3626056346751732e8,8.025478552158215e8
-0.003760000690817833,0.5173474297779287,6.944350591304547e-5,31.565609660899195,1.3498274324692348,27719.530912177586,33309.82329595309,-1.2916229793909587e8,8.054130697625539e8
-0.0037699993699789047,0.5176502722451433,7.439901573780856e-5,31.68041553678192,1.4383647941490203,3981.260616674065,33182.3501184403,3.3535421695225324e7,8.126401181184264e8
-0.0037799999117851257,0.5179711391687394,7.44759604098157e-5,32.476942416412555,1.4217352674354986,-3958.978860795905,31439.13155886834,-1.0540293670082691e9,7.257664889624547e8
-0.0037900004535913467,0.5184319395767982,7.250986192824195e-5,30.621091406786334,1.3017796498795524,-42803.76113341642,29855.199348464164,-1.4247063320613537e9,7.467327417413176e8
-0.003800000064074993,0.518572689903801,7.696675544888652e-5,32.819212362657396,1.5573179944808258,10523.838162264214,43407.81116667659,1.5893798221480126e9,1.3806222016982048e9
-0.0038099996745586395,0.5188926382041454,7.918714515717195e-5,35.258515999498876,1.5504899666063854,43151.855078630215,39190.866083840236,1.407929775666315e8,9.961830799478042e8
-0.0038200002163648605,0.5192031864722767,7.207254534177839e-5,29.921528195614336,1.3115866195467787,-35.85274443562127,29732.807465282338,-3.451351956270596e8,7.284570161672146e8
-0.003829999826848507,0.5195918327635255,7.139743142743735e-5,30.60621268093134,1.4849901999657047,20702.375358115944,44451.18450258893,1.8332825884225173e9,1.6245092053003519e9
-0.003840000368654728,0.5199263800817513,7.366242857767465e-5,32.25170299319287,1.408962101495107,-49549.164372363564,33148.522004948136,-1.1776785285290494e9,9.627236709570268e8
-0.0038499999791383743,0.5202202302064128,7.255387882859018e-5,31.06368655925592,1.4214711389426604,-3297.305345756437,31997.72013172787,-3.0125853440824056e8,8.960801221433666e8
-0.0038599995896220207,0.5206055130501495,7.3008081396594e-5,31.19911527076111,1.4123324054807527,6677.353584726179,31182.64635677586,7.744730385071229e8,6.824885861438316e8
-0.0038700001314282417,0.5208597310556826,7.534997876458319e-5,32.68503532911092,1.4899084825572921,35500.61010637209,35641.36278125139,7.894513079635481e8,9.784730090519533e8
-0.0038800006732344627,0.521331943897925,7.393253558483013e-5,30.29232674237881,1.3623292771052653,7790.833004602317,30520.511200063134,-3.808701088460293e8,7.509965175942664e8
-0.0038899993523955345,0.521703404709502,7.036642050153923e-5,31.783089707874776,1.5655350974915911,19895.92407647884,37767.11116448121,1.7996428547036607e9,9.497245220615895e8
-0.0038999998942017555,0.5218081405376069,7.433021793637148e-5,33.53797569550869,1.5218939200884292,13762.973410267286,41900.74919424064,1.0360497343679928e9,1.2478265100350916e9
-0.003909999504685402,0.5223130956821107,7.584645601938562e-5,32.8504687802866,1.5789754135355254,-27751.816640737175,41601.27802846798,1.7967139619097e9,1.0660360597192663e9
-0.003920000046491623,0.522536363416761,7.196700259057524e-5,30.422742583398346,1.3711903127411844,10153.752793826448,32182.184212931992,-1.6944848485235655e8,9.961225362273841e8
-0.003929999656975269,0.5228289237241048,7.094002974809684e-5,28.556481939752477,1.3411638014681122,10604.04910361349,33779.44572820688,9.622772962530026e8,8.887333275678068e8
-0.003939999267458916,0.5232844907805545,7.235029894759735e-5,32.5409721457174,1.3882929510541449,4396.316696847556,29804.473550417784,-1.0845630165445304e9,9.259712846873102e8
-0.003949999809265137,0.5233502232147824,7.524407286186418e-5,32.10518932897999,1.4821446581289932,-33283.99093011,38316.593976439566,5.441429175982084e8,1.184257434796678e9
-0.003960000351071358,0.5238242595767256,7.129774006139371e-5,31.78089501292142,1.4752340297811797,27468.894447418734,35951.76037989124,6.336858216470737e8,9.605752880618993e8
-0.003969999961555004,0.524142922697835,7.054443799886058e-5,31.43474298667585,1.4494074558024328,-11562.661202638586,34728.64567588863,1.400013653393397e8,9.024311271150705e8
-0.0039799995720386505,0.5245538773920668,7.373761311319913e-5,32.01750460053462,1.4073786181234222,-4051.1609939961863,38064.68388325262,3.660666236675817e8,1.0897908122822518e9
-0.0039900001138448715,0.5247017294928662,7.243057025306497e-5,31.096172898487417,1.4392419279702418,-24025.777989834147,34164.27242199914,-2.586553749489882e7,8.926365590336616e8
-0.003999999724328518,0.525049686473878,7.42357425353385e-5,31.845847057084207,1.4281771195327242,-68277.57234356394,30220.0291444514,-2.6477803618961358e8,7.230580937651064e8
-0.004010000266134739,0.5253468634649139,7.458702105873558e-5,31.989447373517145,1.415133306738293,-62419.407584973545,33864.2754244052,-2.2835161616583064e8,7.313368816267167e8
-0.004019999876618385,0.5257391890865482,7.394002068629832e-5,33.08027076300347,1.4376582009243974,16260.441469622414,34244.324787924714,-6.160586320735394e8,9.83377115128791e8
-0.004029999487102032,0.5260286878131741,7.619507355864695e-5,33.990974754451244,1.4147682973214926,5722.369511447727,30547.888463332718,-1.8352507168827543e9,7.425260190544523e8
-0.004040000028908253,0.5261498087123413,7.20904359264716e-5,30.779011959657367,1.3082674036477246,11640.249361884078,28776.496542340992,-9.084994527313843e8,6.524757492941848e8
-0.004050000570714474,0.5267052013035397,7.015694586061968e-5,28.34565469612598,1.2138095052481772,-29918.678929136764,25084.527061566536,-1.0071077575436344e9,6.003345733037851e8
-0.0040599992498755455,0.527006092775467,7.406057368844478e-5,33.79501890229775,1.4115529961885647,-35241.19117458266,33326.781195379284,-1.424901833850019e9,8.327394198854982e8
-0.0040699997916817665,0.5270522253322238,6.882158823036842e-5,28.048044367089652,1.2234212803186393,-39646.945942645645,25697.58968004981,-7.65940368724969e8,5.46022158628049e8
-0.0040800003334879875,0.5274564793495675,7.232802722661083e-5,29.898510518350175,1.3269638123914458,2302.5411121536586,30341.23710334773,-3.735053434494554e8,8.26742447610289e8
-0.004089999943971634,0.527714267325821,7.40778985662714e-5,33.6762234127392,1.5285087670593875,26349.356652512462,34057.91361503116,-1.9892093745232642e8,8.001894844854568e8
-0.00409999955445528,0.5280082493372897,7.516799567947471e-5,32.21576104858971,1.4014033277308642,3030.0605186139182,33083.00637331265,-7.74558748005649e8,8.104984141771156e8
-0.004110000096261501,0.5284572819186204,7.060862946979538e-5,30.080847968931078,1.3531239267843058,7658.264994773317,30786.753808831156,-2.1378800073322568e7,6.999044323378218e8
-0.004119999706745148,0.5288684877384847,7.005405499375595e-5,29.29117651062466,1.2879979768579275,27388.346628810228,31378.743325578715,1.8472908039676687e8,8.077757770007733e8
-0.004130000248551369,0.5291849146740523,6.810467803912166e-5,29.003972077637048,1.3965453042642328,10526.888243288053,36948.02776602122,1.6671675896001778e9,1.0432424465517471e9
-0.004139999859035015,0.5293964201258062,6.90848690881901e-5,30.67973108171493,1.4560048677132968,-35511.208245145725,38416.73609075921,7.33539981501302e8,1.1032268589649582e9
-0.0041499994695186615,0.5297089458710582,7.068856191394269e-5,30.702791268360972,1.3948203842624358,-52800.799584072956,34158.14249283332,-1.3671438562208807e8,9.910000564809623e8
-0.0041600000113248825,0.5300590042922364,6.948115739338937e-5,31.449372564784575,1.494661420782317,-33744.71537447659,37553.09179807228,9.146518756751778e8,1.0935031484947069e9
-0.0041700005531311035,0.5300905416534771,7.644844662888008e-5,31.150344773725717,1.4571725798491413,-41882.456753944854,33618.38427440138,2.170887453842557e8,8.009953833382356e8
-0.004179999232292175,0.5305348919672588,6.975654093766993e-5,29.250507674600428,1.2479218145261943,-16473.09682960198,25156.247563953264,-1.0722650180688205e9,6.321611486826893e8
-0.004189999774098396,0.5308827379967694,7.042872681826807e-5,29.70386228200294,1.4202439350796574,-33453.941820337306,38684.002622841086,1.3675372318538609e9,1.1652998438564265e9
-0.004200000315904617,0.5310670042139805,7.073692319463566e-5,29.118843073345122,1.3125710277133589,-7060.283580701006,30947.609124230523,-851381.0186977682,7.945551957822368e8
-0.004209999926388264,0.5316043399254882,7.442859022074562e-5,31.676077870768754,1.4629078727276423,-27594.505008203374,37706.21947920583,8.773247054941454e8,1.0475703989579759e9
-0.004220000468194485,0.5318485607778599,6.858412449524023e-5,29.982791738673193,1.2171934455114606,-20799.417946307287,28700.591188421924,-8.123611472671282e8,7.633204705575105e8
-0.004230000078678131,0.5321900267798694,7.090005737008552e-5,29.756204861620905,1.2979706766097536,2477.6903187563867,30175.969049642517,-8.355784423751054e8,8.212619860750613e8
-0.0042399996891617775,0.5323318387406554,6.595218428477812e-5,29.156986689437957,1.216763961993211,-13332.774214266663,25938.336381687306,-1.0064801443363578e9,5.524032596744248e8
-0.0042500002309679985,0.5327863606940559,6.882061910583053e-5,29.739780395712714,1.2593319775423728,-25307.02077029276,26902.15346797978,-4.192536734270341e8,6.220457978321283e8
-0.0042600007727742195,0.53300336808164,6.825717972388792e-5,30.219219661271403,1.3313083836128643,27887.925672571884,27818.54230526786,-1.0301802053518513e9,7.09589305963439e8
-0.004269999451935291,0.53335470825859,7.468466751682954e-5,32.62032647340003,1.4785712552026093,-1606.7732958704864,34831.314293237476,3.081036326571697e8,7.987297240151889e8
-0.004279999993741512,0.5335576999972808,7.051759327444508e-5,28.88626317380867,1.2855216519838262,17717.77422735666,24503.507118459558,-4.445942154128258e8,5.744777861649532e8
-0.004290000535547733,0.5338423764103021,6.771309660862459e-5,29.55502722503345,1.354885018537075,-39056.534517976004,33796.60180910383,7.188636758977637e8,8.025384380903414e8
-0.00430000014603138,0.534086610990913,7.205156986888241e-5,30.043459322037908,1.280990495100872,-39231.32481352199,27966.585158665497,-7.131498261793553e8,6.716845040922338e8
-0.004309999756515026,0.5345545238170188,6.998950329982588e-5,29.390587567095007,1.2972337003824517,4407.788049338926,28532.427359681813,-3.766972422956087e8,6.909101548733513e8
-0.0043199993669986725,0.5346733262881566,7.355927364326396e-5,30.767756675128208,1.3295639617720183,18824.288285900242,29727.392584141675,-9.211713829947342e8,7.242045151440097e8
-0.0043299999088048935,0.5350322732703172,7.411872681693129e-5,31.111092030776682,1.4560132221198878,-42669.192823274585,35986.36316028772,7.918914404433455e8,9.095953974644557e8
-0.0043400004506111145,0.5353169736866971,6.600695934933298e-5,26.85763986134082,1.205862109794794,36156.82079928476,24346.32191144754,-2.8569615501148254e8,5.528307314608887e8
-0.004349999129772186,0.5355966514447826,6.972828160132275e-5,31.02156753850968,1.359904155951479,21593.91025221065,30020.66577962225,-1.5710052130293167e8,6.941265486659802e8
-0.004359999671578407,0.5360035412575731,7.186811778507405e-5,29.83863443640537,1.3330403500990418,20918.77444043158,36865.194542125224,1.169916659983474e8,1.3117970023834486e9
-0.004370000213384628,0.5361545351729324,7.053876567495631e-5,30.46451151226404,1.4104430343205085,-67398.52266701181,33052.73331733438,4.348111451224451e8,9.047790727121196e8
-0.004379999823868275,0.536448142152695,6.883517866345334e-5,29.693532415878824,1.4688484842488079,25464.110518929567,40628.52319873705,2.211090092982886e9,1.1796877758228629e9
-0.004389999434351921,0.5367903706611695,7.380425464461494e-5,29.87308251957312,1.3209931689093948,-37907.39455076594,30181.041607386906,-2.6504328576242217e8,7.245420198962444e8
-0.004399999976158142,0.5370651522913178,7.638355788810287e-5,32.20261727296825,1.443566135639847,-11031.60405140173,35112.84890578565,1.0008205247178342e7,9.71864157702567e8
-0.0044099995866417885,0.5372764681390786,6.925079832583937e-5,27.758553012190777,1.1990708843804148,-21255.369683901725,23350.83183040483,-7.294114829080597e8,4.716286810875338e8
-0.0044200001284480095,0.5376428100119288,6.870555867047464e-5,28.205244225708118,1.164999808451736,31116.00038437952,22355.039775076097,-1.3938653552557337e9,4.857292514422886e8
-0.004429999738931656,0.5378816925395069,6.921367460257925e-5,29.500112663908606,1.3059440376666942,-46459.657155047666,28208.06475269997,-8.975499854208368e8,6.17176656492009e8
-0.004439999349415302,0.5383204927927282,6.810961061408133e-5,26.31123580657599,1.2146516949055346,-6937.445699416334,24014.360318404262,2.061155107771839e7,5.241243185307241e8
-0.004449999891221523,0.5385316834891255,7.268898200245759e-5,30.456181446047538,1.3991820348847066,-19005.347431592367,35295.589931766044,7.48664558882887e8,1.0024852044878231e9
-0.004460000433027744,0.5388783871864553,6.769632605105788e-5,30.46672308180536,1.370874792524045,8090.282190238373,33231.060146885364,4.5953037211769015e8,8.3755738551228e8
-0.004469999112188816,0.5393428878590097,6.818513393091971e-5,29.251072853141768,1.2773866726138308,1699.155730964191,28110.91747903181,-2.4502456163743094e8,5.868823607853186e8
-0.004479999653995037,0.5395115348548142,7.300554973130179e-5,30.373435139425084,1.3846661317427786,51629.6706647558,33387.62964727448,7.985392140431119e8,8.376350898601631e8
-0.004490000195801258,0.5398010468586004,6.835351404885126e-5,28.56133829121206,1.21272490069662,10896.269308074861,28362.489476117073,-1.6154042523165277e8,7.788030604718996e8
-0.0044999998062849045,0.5399145618347064,6.970612112655478e-5,28.90711370029799,1.248899349090759,-25834.28601241558,28054.60410749993,-3.8722518480044985e8,5.80279340683302e8
-0.0045100003480911255,0.5403516001495883,6.600148257256991e-5,27.844199761435803,1.244439973052684,16484.871720883053,27978.32965752058,-497664.2866051886,7.22085277504478e8
-0.004519999958574772,0.5406597883810339,6.34007894526015e-5,24.98497791894422,1.1967798333279236,23389.50375864984,26241.67963590763,8.78198942379117e8,6.541328756167411e8
-0.004529999569058418,0.5407299676259555,6.693000496040207e-5,26.62554277848661,1.2011346761365453,17592.832298139143,26177.896506524838,9.613719538894936e7,6.539807845489702e8
-0.004540000110864639,0.5411303266459375,6.881835427355014e-5,26.997346978710567,1.280318548107267,11983.520887269753,30231.57317906149,5.2268271979254234e8,9.810847009312252e8
-0.00455000065267086,0.5414388745005411,6.813022260163477e-5,27.625390095572836,1.3003591107135941,-18089.972624606457,28635.37898149613,2.7241327435543e8,6.519365744460146e8
-0.004559999331831932,0.5416695054823426,6.787050157897987e-5,27.227906784884286,1.244023548868232,-16423.708481901693,26102.728979149233,2.0522586137298197e8,5.779308150674522e8
-0.004569999873638153,0.5420570265182295,6.726260869170612e-5,26.52913388629904,1.2063884106694416,-13290.7251660174,26537.6253457367,-3.5115874467047936e8,7.229474103327788e8
-0.004580000415444374,0.5424073030370562,7.308740628397352e-5,29.211706331568397,1.3294114602886271,-46018.87386124564,34059.8511746655,4.623187410630769e8,1.0260355396846069e9
-0.0045900000259280205,0.5424945941400895,7.075395542286752e-5,28.552719395238178,1.2517453834323975,56188.21690161209,26783.432615876158,-4.349955111030518e8,6.48901965755174e8
-0.004599999636411667,0.5428552955021205,6.536343244328579e-5,27.428123078986616,1.2754048483665468,-27895.27181572007,27638.29536204658,-9.660235199663156e7,6.320787656021457e8
-0.004610000178217888,0.542992454529348,6.562965500871658e-5,26.13702407742721,1.1148066567838248,16202.24898842221,20387.805939801798,-1.2382671748151832e9,4.377136272530658e8
-0.004619999788701534,0.543363170352593,6.939446273658701e-5,28.506390304902922,1.31145841719841,-90418.44602149902,29263.397910344604,-1.2094948174973862e8,6.508536395782723e8
-0.004630000330507755,0.5436942765905627,6.593747746056267e-5,27.111746751982416,1.2341971468345863,-10936.318615842894,26820.430619035644,-1.4058884056059727e8,6.552630324970275e8
-0.004639999940991402,0.5441854208946824,6.949251248771771e-5,27.53801905222111,1.2288573335674016,-22748.15810627803,28099.823500771665,3.6497329297247034e8,6.800592411186869e8
-0.004649999551475048,0.5441857376731221,6.854052054213237e-5,27.17085423015077,1.184823430784199,-4105.8364041662935,22448.723100523956,-6.73378527247428e8,4.6784238202027637e8
-0.004660000093281269,0.5444208234979273,7.327416109834504e-5,29.614853202436443,1.2939764272220717,-44622.44694365761,32044.988105262782,-1.4231759004512605e8,8.521183369471177e8
-0.00467000063508749,0.544653606385022,6.800661476994754e-5,26.99177568536104,1.2906688185314723,21573.168400867464,27886.48411827252,5.538658568620831e8,6.8508324618074e8
-0.004679999314248562,0.5450629773561082,6.63638016711971e-5,26.00353641100737,1.149981565085066,-4508.596621525241,24590.430143568734,-2.2440978549882714e7,5.52935493866496e8
-0.004689999856054783,0.5454554951597702,7.017865883567126e-5,28.812427335516208,1.2459298304958848,-14792.983581802742,23137.063787445633,-9.681563836017684e8,5.0756345164618224e8
-0.004699999466538429,0.5455549099342304,7.137580269962191e-5,30.24335785036629,1.433391570312423,17230.37142706951,32447.633298140376,1.0898916818172097e9,7.789408155801891e8
-0.00471000000834465,0.5459236195998572,6.96542672778594e-5,28.018998701201628,1.1683347819931587,-34582.35875637124,25743.227563913926,-1.8752859683521342e8,5.963131668354933e8
-0.004719999618828297,0.5461196681971525,6.882999919286166e-5,27.767508074317313,1.2950409783270749,-52533.03471452112,30195.600243745695,3.8174905478729343e8,7.171525869865323e8
-0.004729999229311943,0.5464615372868044,6.672679935957758e-5,25.722714036768306,1.1970048615552813,-27052.96341510272,28176.941883610398,9.864359585893778e8,6.606630654043796e8
-0.004739999771118164,0.546687014436842,6.740235466298183e-5,27.912583117944703,1.3313403451378063,-38957.39177317331,33112.19219721486,1.1596177785965059e9,9.315259435818144e8
-0.004750000312924385,0.5470500514123909,6.827247105985821e-5,27.216840795959374,1.239156039814308,-4952.416837359447,28075.346563815892,5.3839189788459554e7,7.128166211461074e8
-0.0047599999234080315,0.5473229672585301,6.649335404648037e-5,26.388206670059283,1.1841313079631508,-3.904547254389503,25207.75863898048,-4.9452662954390414e7,6.046505244736317e8
-0.004769999533891678,0.5477054103657224,6.613485149038025e-5,26.461424303996644,1.129283243510981,-21374.389933278468,22161.994628813914,-7.542828252750599e8,5.0434181256411636e8
-0.004780000075697899,0.547779508918314,6.721832393695345e-5,26.99843654494357,1.2361812927916462,34866.99518385531,24192.41393839055,2.131843300975225e8,4.773160842010646e8
-0.004789999686181545,0.5480933274886718,7.02360556495045e-5,27.402589507532753,1.2755474583726538,-12187.436574933437,32956.86328157532,1.0250834990778431e9,9.380369789069872e8
-0.004800000227987766,0.5483611964501335,6.807157797666197e-5,26.960718922525395,1.1873848900387074,17365.859275530038,24133.06765243616,-2.861253685492981e8,4.882164380006938e8
-0.004809999838471413,0.5485876648908288,6.373045144619628e-5,25.658430077602958,1.1356303880813783,11135.099444546675,26791.479610524937,2.3594124776412827e8,8.419189357113581e8
-0.004819999448955059,0.5489271998485724,6.769093107539605e-5,26.699826711521474,1.271974646776109,-18576.846401605104,24960.339062405925,-2.0321066571982515e8,5.481982849981239e8
-0.00482999999076128,0.549222012250806,7.181479828404968e-5,28.326697440028276,1.2396612370081357,-23006.470570958165,26366.211006399753,-1.948051287725675e7,6.041488764507565e8
-0.004840000532567501,0.5496039591875506,6.290149912241381e-5,25.574195201039593,1.182633465625841,16979.029676498805,24585.522988038407,7.084021509511526e7,5.384781051441051e8
-0.004849999211728573,0.5497382156518832,6.837824307772996e-5,25.959149069866662,1.2332084802062844,215.62565418076258,25414.667746501153,4.8029544076754767e8,5.947258903094757e8
-0.004859999753534794,0.5500403155087222,6.681717596909232e-5,28.166270368470204,1.3219451189569371,-5865.698455183419,33444.54266605088,5.861730912401801e8,1.009510756277e9
-0.004870000295341015,0.5503701649698175,6.270027415951999e-5,23.895427002836367,1.1588378885510888,1276.2303105324709,25342.92507255855,4.6744062851899695e8,5.90859168737726e8
-0.004879999905824661,0.5505093090205329,6.824114197272471e-5,28.902625502549405,1.2067973129616516,-16806.55905445341,24606.800291219657,-1.2315023992783053e9,5.787978401312888e8
-0.004889999516308308,0.5508418409454169,6.440591933907669e-5,26.15224604364017,1.1804680311308475,23146.050280470834,25412.869394444613,1.9172954244834214e8,5.69377722656692e8
-0.004900000058114529,0.5509181461435466,6.523543198257628e-5,26.6664473102606,1.185456057658409,9259.388757766124,24295.422461137103,-4.841446911541389e8,5.394264534132676e8
-0.004909999668598175,0.5514035022170695,6.666458686464648e-5,25.938635240887088,1.1515967556043172,40441.595327505784,20923.260476915373,-4.743016417422941e8,4.3046502054575956e8
-0.004920000210404396,0.5516075035593028,6.91164458199921e-5,26.855791165796308,1.2155370957339655,-18120.341970644553,27859.00018952844,1.6902076699495098e8,7.95533854666193e8
-0.0049299998208880424,0.5519034935200632,6.246738816976231e-5,25.91459365384851,1.2321887303807189,-9569.871890537881,32085.786744331646,1.2268789473192e9,9.962734557206658e8
-0.004939999431371689,0.5521946100376364,6.171825979202658e-5,23.969108273917193,1.1426400439953135,-37072.25923654659,23270.56736371318,7.678645615731445e7,5.3338101877118933e8
-0.00494999997317791,0.5523297845498398,7.229666994174111e-5,29.92661255561406,1.3055672680741628,-1122.4899819891705,27372.460441286086,-6.300539006351377e8,5.642226542354618e8
-0.004960000514984131,0.5525999992024362,6.201525154385845e-5,24.24806415639816,1.1681063485658731,-15237.148940762248,25795.53684534621,9.63799723635897e8,5.768856029811721e8
-0.004969999194145203,0.5529151518132821,6.588227443461696e-5,25.607110666190888,1.0974810712433443,-32595.248870197272,20025.51319711462,-7.380860319991587e8,4.416204549617165e8
-0.004979999735951424,0.5531293023255598,6.710946630903956e-5,28.57482519474649,1.2878533712481222,6235.029942452442,31233.730685574268,6.062051128988211e7,6.961760507411329e8
-0.004990000277757645,0.5534627010703681,6.520673282709682e-5,25.523889536470268,1.1726393942975417,17278.29332604834,22452.343545306478,7.034743513985085e7,4.585219853844807e8
-0.004999999888241291,0.5537485469909765,6.576672099009066e-5,24.532866420193788,1.1104341314053994,-30885.902514730446,21094.326928583723,-2.5502669068294102e8,3.9625841901918054e8


==> anc/Figure-5/d3_L382_rJ0.62.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5538579002015759,6.51646751030956e-5,26.37353297123338,1.106942733688868,-19134.04515586774,24070.974195449086,-3.9978836273894966e8,6.274345830671282e8
0.004989999812096357,-0.5536436246655067,6.50529193394603e-5,25.01815763116801,1.0461270350703804,-34508.74046790138,18605.897787744958,-8.900902793732016e8,3.8000782698991627e8
0.004979999735951424,-0.5533466959698126,6.648661391205485e-5,26.17802839610357,1.134660257616031,18556.977653977607,33583.66200293609,6.244651505610671e8,1.078121180311307e9
0.00496999965980649,-0.5532360943738022,6.461816313983889e-5,25.189250917645317,1.1205051287942143,22960.21156073751,22585.352060718196,-2.2170496432637373e8,4.55456933471057e8
0.0049600000493228436,-0.552861688220466,6.387872127759864e-5,26.43262034051835,1.2201295965323313,5189.823987693891,25140.614743193157,2.5188534116066393e8,5.450700696505717e8
0.00494999997317791,-0.5526035845560254,6.559561088803811e-5,25.52631265583332,1.1416134349132692,37277.39641807519,23205.207496521765,3.2722449282070436e7,4.8973692700283384e8
0.004939999897032976,-0.5523574149850756,6.684657083866206e-5,27.20233916426832,1.174938909597308,-12914.193529888991,22494.96864780539,-6.758744439325391e8,4.98018581651912e8
0.0049299998208880424,-0.5521886489923927,6.774975675316925e-5,27.19804950770701,1.212061695839433,51410.598975313966,23802.40665345507,-2.046908751861321e7,4.9624531233598393e8
0.004919999744743109,-0.5518270083580865,6.700930141350468e-5,25.554768797982902,1.1029489752148085,24518.2324639818,24124.552944524494,-2.7555067434662277e8,5.768667981760218e8
0.004909999668598175,-0.5515893645477481,6.712906099588281e-5,27.490767516687814,1.2040997424297182,-7552.407308237785,29902.12267116024,5.665716152097194e8,8.838954980328153e8
0.004900000058114529,-0.5513106380229001,6.408489740857027e-5,25.945525108788697,1.1665034747968996,-15739.670509107884,28348.44567358269,6.435572773017142e8,7.701288191304611e8
0.004889999981969595,-0.5512475103588659,6.569942614116125e-5,26.50881187541323,1.0938097713461954,1127.345738322501,21879.70355575546,-7.443976163716419e8,4.959229948864934e8
0.004879999905824661,-0.5507294622245826,6.714952442225863e-5,26.839775596996564,1.1917750845539472,15524.22096816194,26348.109921535553,4.488478487054163e7,6.920450394600968e8
0.0048699998296797276,-0.5504773336007492,6.541773401873092e-5,27.77481310401549,1.2406008580601913,3056.7437656957563,27768.713796353793,5.188312025153293e7,6.557793283351185e8
0.004859999753534794,-0.550215344674536,6.764268557396246e-5,26.550451555749245,1.1004417591138949,-24807.02298419676,22716.000892949927,-9.002609996449871e8,4.884870642829696e8
0.00484999967738986,-0.5499983865428366,7.219178501979735e-5,30.47060299487001,1.4332623819512647,3892.060052882076,31929.843954614727,8.077664404159167e8,7.577469126982749e8
0.004840000066906214,-0.5498160303932382,6.438721925436087e-5,25.571779654986802,1.0846255363564137,-9875.177436422058,21603.583905315656,-7.348554791623967e8,4.7837200923695606e8
0.00482999999076128,-0.5494076598865213,6.934916093268991e-5,27.32182950724635,1.1556220839901579,23122.44884410279,23666.649125228618,-7.926608862195523e8,5.383455047590095e8
0.004819999914616346,-0.5492622163466876,6.971530883305145e-5,28.508057091252127,1.1825051073391841,-2632.4200604732196,23365.186055068745,-1.0121620823110086e9,4.8092516491095865e8
0.004809999838471413,-0.5488169909995049,6.628036442483466e-5,25.906195174038647,1.1749228390640514,3947.081556909236,25350.998227165244,3.6815070241464627e8,6.406607932188709e8
0.004799999762326479,-0.5485144746592269,6.731930129284638e-5,26.370803397602774,1.1351134326441967,-13361.835604851643,21880.193622311715,-3.527302841218552e8,4.6343291386251664e8
0.004789999686181545,-0.5483610355998971,6.758343257811316e-5,27.79399799469909,1.2286296965664207,-36580.96322510614,23548.613165050952,-7.158478817349502e8,5.363247583897266e8
0.004780000075697899,-0.5480160758512793,6.753179250106004e-5,27.59611838769571,1.256597046517436,-22449.13117518364,28968.863441364374,5.645936947167956e8,6.110257724803325e8
0.004769999999552965,-0.5476798395260121,6.795543150483337e-5,27.537350007644477,1.20066043272436,-21740.176909906266,22930.981882536402,-8.686786561258688e8,5.309242371698494e8
0.0047599999234080315,-0.5473191413273453,6.661802559086057e-5,26.860796562503996,1.2429104100802324,12233.496821324623,30702.217519382233,6.278039298975385e8,9.722713291827097e8
0.004749999847263098,-0.547203565303469,6.709221469006924e-5,26.61613724484435,1.195732152594994,-8636.145454326583,23387.180247659704,2.506877919219454e8,5.37564920667836e8
0.004739999771118164,-0.546986108288169,6.87807074781564e-5,27.986962515875394,1.1810291837269378,-14550.50254898557,24122.357881291984,-8.466496907890805e8,5.597656071905339e8
0.00472999969497323,-0.5467370783316438,6.84939258334778e-5,28.497473819089837,1.328068960443468,13264.499189477581,39028.87088767779,1.3452720541772323e9,1.4670701539139714e9
0.004720000084489584,-0.5464274224105174,7.086152651931985e-5,28.384452271555933,1.2416760891268965,57801.81871630151,31252.272401684986,1.2115076761499001e8,8.656622791341825e8
0.00471000000834465,-0.5461280002378044,6.863410469459935e-5,27.54386938220475,1.2943003434124232,-45578.703567453056,31947.287775907032,8.432680976008584e8,9.549206550360154e8
0.004699999932199717,-0.5458683268521564,6.846594193225834e-5,29.145433646492606,1.2152874929191397,-32052.46470409455,24901.23067431937,-1.317934521773282e9,5.662831963196491e8
0.004689999856054783,-0.5455656595058972,6.751508279373189e-5,28.784055437968384,1.2545778301355233,-8752.104775694523,28451.727140559837,-2.2500780059297803e8,6.477507813929939e8
0.004679999779909849,-0.5453825278859004,6.909607598629108e-5,27.67260584835333,1.2838824936309323,-12124.785482016076,33923.71590947584,1.6636417216773558e9,9.772430469143392e8
0.0046699997037649155,-0.545024483005749,6.739097385738146e-5,27.650449145739113,1.19117756930399,-13728.785713379533,24025.31994194536,-1.5853483207663897e8,5.501534016590074e8
0.004660000093281269,-0.5447648154291673,6.835849506911931e-5,27.474834801178247,1.1861582769605374,16030.17067876135,24917.69753297544,-6.189464871362346e8,5.427343339327477e8
0.004650000017136335,-0.5445712349495734,6.826387444646825e-5,28.375212558593194,1.2340833877391786,28954.554909761588,26769.663653233845,-4.553104734293592e8,5.693805351515511e8
0.004639999940991402,-0.5442823957436486,6.970913034609203e-5,28.327678740583078,1.1523693259949432,13618.074619839525,22807.142119629392,-1.1300374967869382e9,5.77944280121847e8
0.004629999864846468,-0.5439415133701404,6.916874680914413e-5,28.860361698842553,1.1865923853566347,4328.803125687688,23183.85315202605,-1.9565085424971306e9,5.409815926446257e8
0.004619999788701534,-0.5436902988157235,7.109407864317091e-5,29.868299937072468,1.217209706874171,41700.05438143747,25350.654987777754,-1.3844687197064288e9,6.481499966240067e8
0.004609999712556601,-0.5434243749686866,6.463254748557492e-5,26.15186269013522,1.1331037969561901,21993.000955382293,23775.46426103734,-7.23139300366393e8,5.3655404798392653e8
0.004600000102072954,-0.5430045022153644,6.967352562240089e-5,30.1359381829075,1.3453552736680285,-1838.787777866749,32250.287432457913,-1.2287972742957668e8,9.224926864531431e8
0.0045900000259280205,-0.5428466134981718,6.546100141129265e-5,26.170687637435954,1.0271969196866328,29434.24831469267,18958.23492356117,-1.5577212807229755e9,4.080578493968891e8
0.004579999949783087,-0.5426107772108517,6.830321745183948e-5,27.499311668064433,1.2064231611810303,4221.32443759191,24917.940966505645,-2.922324887356574e8,5.377156090902641e8
0.004569999873638153,-0.5423091581201297,6.711095579510214e-5,27.224124704234562,1.2316379222861575,42009.07253480047,25007.46454696781,-6.782036623618923e7,5.2447569402123785e8
0.004559999797493219,-0.5419407398186158,6.921122165755792e-5,27.271231525506813,1.2964685604696051,14369.988547770921,28616.615663232405,7.360496631201911e8,6.346510064855878e8
0.004549999721348286,-0.5417451603512163,6.681031108528381e-5,27.267129752266623,1.2652846166339258,11280.708730167662,28217.4635399769,5.435465033494968e8,7.828990787360517e8
0.004540000110864639,-0.5413413235566695,6.807340592866466e-5,27.18897504271252,1.205440430282777,-6656.176865931041,26271.930402160786,-7.430876807720754e7,5.841227062466419e8
0.004530000034719706,-0.5411412006304017,7.225896282587075e-5,28.612717277051562,1.3127042008154657,-81784.79120934925,28036.81637541068,7.760199927117506e7,6.218692986101164e8
0.004519999958574772,-0.5407284903309192,6.884059506745813e-5,28.334246362913174,1.3213889119386213,-2188.7063246305493,35349.43394317222,1.7603209142550776e9,9.317272523011223e8
0.004509999882429838,-0.5406265190901468,6.540581844364198e-5,26.306095902308908,1.2107611312553828,23095.83104233018,26748.83320432808,5.9875919515497215e7,7.903691101301638e8
0.0044999998062849045,-0.540299291805306,6.523856174831631e-5,28.556111947700835,1.277129309241761,25750.85515674441,28731.61116827799,-3.425684444525051e8,7.084424118517678e8
0.004489999730139971,-0.5400055069532246,6.68834915101029e-5,28.229075835631395,1.308649713413113,31072.025615222927,28597.325881929606,6.483062261952666e8,7.051867631393076e8
0.004479999653995037,-0.5396634168623131,6.868787749286738e-5,29.70253806194731,1.3300096200569511,-14612.283728245793,25783.358487800444,-1.293583372379072e8,6.547900746267351e8
0.004470000043511391,-0.5393638220058056,6.971082189039378e-5,27.882894612355628,1.292566116920952,39220.29415073231,29173.77221918477,1.9603703192071602e8,7.71604843782862e8
0.004459999967366457,-0.5391574162478792,6.803298888504442e-5,27.38261393278168,1.1452179630620158,-6391.111825076795,22923.852901045724,-8.383210645329341e8,5.298430083039812e8
0.004449999891221523,-0.5388141255634837,6.634271891089221e-5,27.418617787203033,1.1831606578154399,-4909.122880529444,26309.317204145253,-1.7239815358201846e8,6.415215243579342e8
0.00443999981507659,-0.5385190581663628,7.051313286110032e-5,27.757676296426204,1.224183025643676,-14903.68935203065,29150.255685682285,5.623604569037877e8,6.905613530196553e8
0.004429999738931656,-0.5383842330274637,6.961997387392975e-5,29.270225074196038,1.2923564474538687,7429.274939758267,29022.578650012983,3.1669216843965876e8,7.327621063072867e8
0.0044200001284480095,-0.5379866638479871,6.725362061192096e-5,30.370535302515005,1.3254544137433404,-78750.88704531394,29812.38088124632,1.385261336843995e8,6.995433238176326e8
0.004410000052303076,-0.5376279850577703,7.036583821161647e-5,28.6110432474123,1.1815502476628672,7181.925859846299,24637.838475998233,-6.101656746259667e8,6.270628279204717e8
0.004399999976158142,-0.5372996528809308,6.766190278244586e-5,28.35823763970866,1.2799671616827686,2184.3835614800914,29898.53606355505,-3.410111607050423e7,7.666459589199295e8
0.004389999900013208,-0.5371130430597696,6.658551268844931e-5,27.247900975844427,1.2421814143611212,4987.801823739014,30515.06381483613,9.086122948073575e8,6.696648549371281e8
0.004379999823868275,-0.5368522818345227,6.608659741789021e-5,27.05506765254474,1.186763346270887,24287.950128801604,22608.714395990282,-4.303821082467064e8,5.1882841311345977e8
0.004369999747723341,-0.5363809184501879,6.700283508555147e-5,26.473020589228796,1.1757800896519142,-38022.03242964737,27681.874089851593,3.279423843627598e8,7.927134896549758e8
0.004359999671578407,-0.5362175265155965,6.848640649227793e-5,29.006049935667964,1.1892221956064823,12894.844418056182,25361.48940228693,-9.268645736274717e8,5.818151524236553e8
0.004350000061094761,-0.5357427828082,6.49548620888187e-5,26.50823771284534,1.1755253739259883,-23347.983419397642,24255.1686825541,2.6427137445053852e8,5.745344503401804e8
0.004339999984949827,-0.5356897069871774,6.662900897787651e-5,28.477781608030348,1.2552421474107784,-10958.579612768335,30573.635858276506,2.7969027369291234e8,8.937769352659459e8
0.0043299999088048935,-0.5353621565005742,7.314713284000242e-5,31.762794951421736,1.3798853792589332,34747.09604583517,33949.76805614178,-2.624846907201069e8,8.779965559867629e8
0.00431999983265996,-0.5350520617490984,6.81660161863696e-5,27.66604445220511,1.2505914150046424,-56942.90570122655,25810.820539871136,-4.5714423603771317e8,5.245017986696777e8
0.004309999756515026,-0.5347445684183622,7.166237901877565e-5,30.429661435462876,1.411326725176944,12145.448234049238,34571.9841401217,4.3711878135087377e8,9.098085449839009e8
0.00430000014603138,-0.5344376113330945,6.904179201816959e-5,30.0543566029085,1.2638739979061986,-39292.447011928016,27901.51534899705,-1.2433202726572225e9,7.591470023079482e8
0.004290000069886446,-0.5341574223624194,6.677798750400773e-5,29.21171577211223,1.3262021834431836,-41065.9210842207,30257.91422323082,1.780267378320235e8,7.620128677028731e8
0.004279999993741512,-0.533968856461579,7.316082422589478e-5,30.56558725760523,1.3232284836335415,22091.373992475576,31259.21897397176,-4.0296863500691086e8,8.442553250334626e8
0.004269999917596579,-0.5337126835210365,7.389322842611092e-5,31.811100761901216,1.3285345587549229,12941.0303338985,32299.141596169873,-5.824849887328228e8,8.188287764544703e8
0.004259999841451645,-0.5333335823019734,6.526628351716062e-5,28.508269707368196,1.3120584294084305,-414.7311715269999,27585.543380795476,1.8513958624444756e8,5.925214061135864e8
0.004249999765306711,-0.5330978385265916,6.826436750086588e-5,29.721722887507582,1.2409198562086605,-4558.359753966702,28449.573080361584,-1.649504129776689e8,6.402359161663996e8
0.0042399996891617775,-0.5327329045050428,6.661307871852473e-5,28.73436423521042,1.2168353217829833,43072.63376652986,25850.593994740855,-7.063344195235753e8,5.653432804894066e8
0.004230000078678131,-0.5324255175871658,7.193040163731052e-5,29.93308600343329,1.363901264822149,27580.18951811374,30330.113958098646,4.9843035541544825e7,7.018546026196389e8
0.004220000002533197,-0.5322246302040294,6.796630117747068e-5,28.390635268761134,1.2461166390074279,9563.553443230703,26653.691770657242,8.848326121800101e7,5.950776520012724e8
0.004209999926388264,-0.5317451757321833,7.068442376034499e-5,28.319220770913443,1.2362992636635313,20424.66257566244,25523.019761538748,-6.001434473749396e8,6.096940013175559e8
0.00419999985024333,-0.5314685156678898,6.7011525758958e-5,27.706990493432084,1.2522362528212327,-41.83517289222017,27208.128120705882,2.3686360349230787e8,7.075137062149923e8
0.004189999774098396,-0.5311377774543944,6.923042852959443e-5,29.186342989754017,1.3466191534570917,265.8388441745832,30221.677578021365,2.798567031935959e8,8.089053579035716e8
0.004179999697953463,-0.5309649246973568,6.884108719511311e-5,29.241735974326954,1.2679104859657577,-35714.19668845634,25370.356772371233,-9.297136929045343e8,6.793965773136142e8
0.004170000087469816,-0.53061560919357,7.056303906001322e-5,30.783558703770677,1.2735537188896586,-39415.772828782276,26995.198177489117,-8.766233365466236e8,6.53780253605296e8
0.0041600000113248825,-0.5303057582285255,7.423774560255261e-5,31.678892462627594,1.4762728076122857,55822.80910784196,37739.279114446676,1.1117792586151876e9,1.1127127031112015e9
0.004149999935179949,-0.5299149337245617,7.714157704442961e-5,33.62894551713563,1.4553805333131038,28951.921569428145,30401.431506047185,-9.525949974302852e8,7.743177925725796e8
0.004139999859035015,-0.5297206394658424,7.260179967375773e-5,32.50565941423394,1.4256128137265227,-7408.952300222279,36088.29690504053,1.1931845394703351e8,9.060742711477942e8
0.004129999782890081,-0.529359849174216,7.091839720456732e-5,29.501701579220036,1.2073246227372396,4640.443391320785,25055.740190216344,-1.3638603352645788e9,6.085370372039026e8
0.004119999706745148,-0.5291133860420668,7.109420868031315e-5,33.10974305223079,1.4404425674130041,-10873.623029072567,34421.308286975975,-5.069029525961133e8,9.592653414157614e8
0.004110000096261501,-0.5287834115482402,7.174113657092617e-5,30.840812061272356,1.2932033979051034,16056.064639738455,29269.037539679146,-6.180102613092489e8,5.958229836001707e8
0.004100000020116568,-0.5284334846237907,7.172078008169195e-5,31.19725650111365,1.3207007968390334,27190.749687030686,28042.79427300751,-8.547087323362269e8,6.369679779228619e8
0.004089999943971634,-0.5281081797236111,6.927314288586183e-5,30.26570205012259,1.2715566400998384,-20864.63868838823,32299.906978914034,-1.9179354121090922e8,8.891960404487312e8
0.0040799998678267,-0.5278571279970347,6.80084323962909e-5,29.079544740069217,1.2819080754290129,298.2504425461339,28473.651588997418,-2.4454169056488594e8,7.115881155790195e8
0.0040699997916817665,-0.5274963790650363,6.733952601152294e-5,29.06233497711356,1.2754082440257928,-5105.919343498711,28236.557071261777,-6.79128740695818e8,7.395585479425266e8
0.004059999715536833,-0.5271032733670435,6.850108156523861e-5,29.507677382691476,1.3294651041638568,23134.780027387562,31311.891016419268,6.11919219687302e8,8.230683573763316e8
0.004049999639391899,-0.5268760445687222,7.119868841410985e-5,29.554857117434036,1.3656254435138944,-6236.322165652264,31500.65254879309,8.829170896042147e8,9.196712225297048e8
0.004040000028908253,-0.5265450816711528,6.903177382153799e-5,28.921577933187343,1.28581027993179,28233.437422498846,26508.695853319885,-5.966229194985799e8,6.173841583421266e8
0.004029999952763319,-0.5262268571419408,7.008302457947073e-5,31.01182451885964,1.3331775262251064,2793.350455012134,30137.752950254606,-6.748214498684994e8,7.390455074124414e8
0.004019999876618385,-0.5260044738613651,7.102672107124409e-5,31.601851661835518,1.3623233896922944,-11912.529433299627,30592.04999553007,-1.5097302247097868e8,8.025730409101198e8
0.004009999800473452,-0.525701567119686,7.577276339123706e-5,33.34781953075242,1.5083291718279266,11823.296788204058,33822.07302077187,2.0748701465865162e8,7.948381516185095e8
0.003999999724328518,-0.5253270337693975,7.236262045449182e-5,30.7297253029052,1.4040063834394083,5651.904815903076,31465.005569175588,4.7075423835855806e8,7.682797304966965e8
0.0039900001138448715,-0.5250639672377729,6.768001776437278e-5,28.73024680746963,1.1914705469005153,23760.977482231745,25558.881785160935,-9.160993905025096e8,5.681821286915438e8
0.003980000037699938,-0.524826858407876,7.269299572629901e-5,30.35362777577762,1.3930567377732348,4385.46014957749,34207.12785624547,9.562072642668259e8,8.101541613492022e8
0.003969999961555004,-0.524333230829332,7.520966156396645e-5,33.069575176388035,1.479912138329398,-84117.94517469218,40718.37625024577,1.3637576357713873e9,1.1347965077862456e9
0.00395999988541007,-0.5240633810835424,6.654976454234044e-5,28.64095432297832,1.2179143205471175,5346.83173964603,27059.88973194156,-4.886276776896845e8,6.237497241813159e8
0.003949999809265137,-0.5238602619560552,7.518515702485024e-5,32.83803641637267,1.4351328052882677,-6830.566919125366,37109.76909825621,-7.027656559539777e8,1.3088376491994612e9
0.00394000019878149,-0.5234651727076852,7.264309017490269e-5,31.511266390172572,1.3955215589510381,2983.8847465293434,31052.765911395843,-5.911521879569042e8,7.377759935139006e8
0.003930000122636557,-0.5231103502282057,7.217753338378663e-5,31.507552439271933,1.3490070554382814,-25043.14670560006,30078.47366216308,-5.543055284777694e8,7.32035017525742e8
0.003920000046491623,-0.5228378464051638,7.31754550120855e-5,32.348974183028346,1.480294162721185,35964.623196680186,41676.39699184005,1.4009084208290052e9,1.243111468768981e9
0.003909999970346689,-0.5226487661200808,6.889119647313392e-5,30.815325121309062,1.3059075720142848,-36449.48940733954,29535.66303150493,-7.294312773034929e8,8.399501899592398e8
0.0038999998942017555,-0.5221194726238028,7.617824939769308e-5,33.29304399901439,1.3803645134752376,-5723.868695591871,28460.630564896146,-1.7954096000566623e9,6.921910679035254e8
0.003889999818056822,-0.5218223879902507,7.62724032312567e-5,34.32387579608289,1.4689225599739177,-5778.351142574775,37301.893980037625,-1.2872291844848956e8,9.871094117672929e8
0.003879999741911888,-0.5216183532497962,7.102550309865692e-5,30.636795948003467,1.238030099983701,1021.8026575656495,27408.789915644353,-1.440623199400418e9,6.081516806272054e8
0.003869999898597598,-0.5212378748059273,7.530148217076873e-5,31.31618660599021,1.3683338820027526,9263.314798629586,30768.757583435097,-5.414104380231624e8,7.205190530181392e8
0.003860000055283308,-0.5209616029721801,7.500606638894568e-5,32.896190617898235,1.3983974957881902,43522.96395104625,31062.14209427236,-8.514963964194646e8,8.024131149341524e8
0.0038499999791383743,-0.5207138543129549,6.911082201900334e-5,30.807627133302137,1.447705486667098,-19359.701990551093,32248.227526805727,5.648446535306818e8,7.582033858643851e8
0.0038399999029934406,-0.5204097659290419,7.19433271562767e-5,32.35075934911478,1.4622960472818851,44595.203375748046,34622.56818983234,4.1181663628562254e8,8.560414767066311e8
0.003829999826848507,-0.5199862445861217,7.368328951005965e-5,33.2146228637817,1.3716475246408206,-12094.761789826985,29696.31474037559,-6.738764252340966e8,7.341718763496935e8
0.003819999983534217,-0.5198013624229352,6.999456650475467e-5,30.148837863799507,1.3027396250511083,26984.953660186064,28499.072787643174,-4.765297732089001e8,6.009237967347177e8
0.003809999907389283,-0.5194024353988352,7.400509515138602e-5,31.93723792006111,1.4489049722019312,-4872.032664435388,33052.601031772145,5.361597234068798e8,8.197592017595268e8
0.003800000064074993,-0.5190837564086541,7.569109450877275e-5,34.22256355039464,1.5105914338007083,8048.024802090901,32956.85746860872,-9.57418052614178e8,8.534149530161902e8
0.0037899999879300594,-0.5185731457889778,7.523362645302436e-5,34.55303004191795,1.495907652414179,48237.60138730525,40273.679391697646,-1.7635913596927902e8,1.2659523251903484e9
0.0037799999117851257,-0.5184445098757278,7.128112754795844e-5,31.11286908700109,1.3219990835291038,-1458.9931518037808,33626.431082683346,2.0742579692684785e8,1.0297966999743079e9
0.003769999835640192,-0.5181115995686268,7.348479713217673e-5,34.441596187233856,1.5913327679246139,-54913.6519666692,37081.99210582823,1.0044798587472956e9,8.815935759205352e8
0.0037599997594952583,-0.5177309664987843,7.35774000404771e-5,33.20087046936298,1.5252453747473875,68234.96278001922,38657.58270212682,5.431581873229066e8,1.0075573271519737e9
0.0037499999161809683,-0.5172652845097473,7.343290593655133e-5,33.05004429144091,1.4629936063385955,-23446.097745488947,29091.230669139954,-1.1815921165433e9,7.095939959965266e8
0.0037399998400360346,-0.5171247793691,8.02726208880962e-5,34.65668674210899,1.5166522109438147,-53630.90660968269,35258.59343286312,-6.208006868151997e8,8.57971082659016e8
0.0037299999967217445,-0.5167725728328223,7.328279401852258e-5,33.04982781655867,1.5291371144075474,13653.815863477086,34440.83320790697,-2.2581497724454173e8,8.220393636290654e8
0.003719999920576811,-0.5163465749597527,7.541494895920747e-5,34.23317798356332,1.4722110823396328,-4903.267107613541,32927.43147475343,-8.707444011029004e8,8.957063438575615e8
0.003709999844431877,-0.5160340960676549,7.348675861824591e-5,32.22894404024216,1.4308881668190694,-8374.855449062161,34060.0531340204,-4.556179058637474e7,9.549604524623399e8
0.0036999997682869434,-0.515760815745045,7.551888282109633e-5,33.40981171478654,1.6047594381529342,-22535.397702226153,40364.73359425125,1.5782711934087758e9,1.1116456660018618e9
0.0036899999249726534,-0.5153979089412023,7.42799062385484e-5,34.809407388948664,1.5346438398657807,-22209.263258042753,35141.493340072055,-6.516334724335698e8,8.484701709466437e8
0.0036800000816583633,-0.5150588537052972,7.275165985168061e-5,33.41322131135316,1.46583009205553,18789.525901135217,39285.88575071573,1.4508977526107055e8,1.2783736800890515e9
0.0036700000055134296,-0.5147264890549123,7.457276776836398e-5,31.635597229575453,1.4813281745093692,50730.673096086815,34853.42835997351,1.0264040446603233e9,8.632934714079008e8
0.003659999929368496,-0.5144375608852715,7.116590514164142e-5,33.31787043177457,1.5222143314389167,13153.646491908008,39698.47733801822,1.1406604967928736e9,1.1155625395009742e9
0.0036499998532235622,-0.5140550754943979,7.192371162175768e-5,32.285993262592946,1.3640587132043192,24699.23870066642,29751.825499439055,-1.2659409315014265e9,7.444078865374165e8
0.0036399997770786285,-0.5136864219267154,7.455588359724104e-5,31.67762788103295,1.3852542519564552,-1960.5754207535165,30808.334183975086,-2.0685972863146618e8,8.040240469888698e8
0.0036299999337643385,-0.5133725874494994,7.112693309011162e-5,30.109570605490177,1.4075582422432003,64957.318753437234,30241.441032708575,4.0344317467216855e8,6.694032820811152e8
0.003619999857619405,-0.5130218141131336,7.465501033479958e-5,31.405373487146285,1.3719400453452377,-13646.517527992812,29134.641779950914,-3.9792252479679054e8,6.609288923515483e8
0.0036100000143051147,-0.5127175329366582,7.477954127156485e-5,33.803527354994024,1.5330214047750443,34119.75831593927,38236.9576545425,1.0390664282760534e9,9.061277485389613e8
0.003599999938160181,-0.5124457174828858,7.689306442755752e-5,36.6533115825962,1.6502675451663542,2480.746939007494,45620.53518933288,1.3478525586005638e9,1.250964506544974e9
0.0035899998620152473,-0.5120527682647226,7.135985980115516e-5,31.790030017415962,1.4633109779087388,75995.4317658241,39029.196174169345,1.5336261497490404e9,1.1772259336656706e9
0.0035799997858703136,-0.5118509361197358,7.377541652538847e-5,34.198385971043365,1.5325308654330148,65728.63104071314,42282.23537411708,7.226887967527314e8,1.2188594642661326e9
0.0035699999425560236,-0.5113898863092763,7.353655304558689e-5,34.861737033929096,1.5193980885676122,-36745.459755504926,37663.29307696057,-2.0459445053966436e8,8.495804689576812e8
0.0035600000992417336,-0.5110471978585119,7.267780626671708e-5,32.91169250964636,1.4394224433670584,-56445.12890306853,31861.68472543548,-5.754784621645837e8,7.390924129122578e8
0.0035500000230968,-0.5106871802484384,7.35952707125883e-5,32.66182349278122,1.5899407324616373,50095.43234763544,50219.32404011895,1.8611930365337276e9,2.1538841976925416e9
0.003539999946951866,-0.5104571522747283,7.518832450256002e-5,34.7475544743004,1.5639397418785228,-51249.46748529568,42650.509490220735,1.200333330952625e9,1.1773613954812286e9
0.0035299998708069324,-0.5099519848212367,7.154355011107037e-5,34.28549621801915,1.4710327880332124,-27836.051375459763,32723.99271826401,-4.809206585491656e8,8.133511370960469e8
0.0035199997946619987,-0.5096985835167579,7.496172016842552e-5,33.01732721097102,1.585062030680389,-16336.941088159285,37929.08477594678,1.3530345186579728e9,9.192135667154772e8
0.003509999718517065,-0.5092962066911859,7.327954614949192e-5,34.02899242516221,1.6182897034166497,-29394.885452926177,44792.595662292624,1.667855041708878e9,1.4964816725035388e9
0.003499999875202775,-0.5089320857988787,7.586386869998238e-5,33.2196199461433,1.444168608207373,61126.447988407985,36682.27747262278,-1.3822797914255834e8,1.000361207306858e9
0.003490000031888485,-0.5086910785561777,7.690877058552133e-5,33.91857216572785,1.5221245074360483,39842.17491807339,40386.74639980051,9.936114619889995e8,1.1275867340955284e9
0.0034799999557435513,-0.5083542486384977,7.259430048175733e-5,32.51523280571868,1.3838331866957292,-7736.082836273328,32411.481873573168,-4.158868734528725e8,8.450974578411638e8
0.0034699998795986176,-0.5079411136964919,7.598720020252821e-5,34.26233953756917,1.3958170446460991,-29458.44125549687,29051.968563929608,-1.4977988081546988e9,7.36114638741764e8
0.003459999803453684,-0.5077205022830167,7.190635989862825e-5,32.49192423077931,1.437136268730604,5626.6586980755565,33283.77208356173,-2.9179178883968943e8,7.974563866053082e8
0.003449999960139394,-0.5073526740305242,7.245337628471899e-5,32.613932055715885,1.430543052629688,37103.62366479078,33534.34150813935,-7.894857787230091e8,9.224018127572788e8
0.0034400001168251038,-0.5070073362421826,7.628072187661614e-5,35.5284962556729,1.4869281691893284,-58820.36164077813,39370.700719142435,-1.2466034547484314e9,1.1210560159272656e9
0.00343000004068017,-0.5067292256285436,8.056732140809918e-5,35.989758909449634,1.5649935412418976,-105275.93633994657,39693.01790208189,3.250429260918802e8,1.0165947256925682e9
0.0034199999645352364,-0.5062168924814323,7.4848034593504e-5,35.165740011799244,1.5556807568658353,-13149.536861600945,39867.00188129166,2.2259133024467432e8,1.2811617651937654e9
0.0034099998883903027,-0.505993370006996,7.436236371348369e-5,33.85660791750477,1.4800806365007284,-9831.502342234178,36874.219241224724,-1.3876603848525146e8,1.0290897904507852e9
0.003399999812245369,-0.50569188707805,7.713654776341914e-5,36.76950240952947,1.5878516000846488,51073.33785229163,37724.01467323075,-9.643023657338706e8,1.0902934453559945e9
0.0033899997361004353,-0.505258761312667,7.467309587055543e-5,35.25972064399713,1.4950653345567515,-7872.880569150952,36182.18260407334,-9.913257818815981e8,9.090350760978737e8
0.003379999892786145,-0.5048012145938701,7.502202793046487e-5,35.3872508188567,1.5489476516704261,6655.088566834026,37647.022658888534,-2.10662846625394e8,9.546235035825367e8
0.003370000049471855,-0.504543571603892,7.629604731997013e-5,33.316152990833324,1.526080403737251,53893.0995704612,38020.31172404647,1.231931986736221e9,9.20258225512198e8
0.0033599999733269215,-0.5040988198975392,7.52488889360575e-5,34.64255174571736,1.5866428661315717,60857.38681968853,41433.91257534705,6.344632950204847e8,1.3231243561849487e9
0.0033499998971819878,-0.5037786699598946,7.652814842805287e-5,39.00672761019959,1.6620866834993588,50424.11285340627,48418.68884073307,-2.932409863074828e8,1.6447215703677845e9
0.003339999821037054,-0.5034914057487913,7.244906070351856e-5,33.97473118419576,1.4038591747541525,19261.907864626963,31831.249433713387,-1.6629303737370944e9,8.192354232723492e8
0.003329999977722764,-0.5031071580795978,7.785143184183425e-5,37.4425122546157,1.553123549640652,-29760.48928011846,41019.89548779778,-6.495470333158598e8,1.3709785825758183e9
0.0033199999015778303,-0.5027202610390086,7.66298097359111e-5,36.454426139658075,1.6208924531680395,42182.490922468605,37232.80053663245,-4.359667218296417e8,1.0637310140249181e9
0.0033100000582635403,-0.5023471625751117,8.206285054271887e-5,37.17088521957642,1.6290122615107396,-30917.8450350216,38134.580440382306,-4.6363012560304165e8,9.862579415043755e8
0.0032999999821186066,-0.5019871570753749,7.794573218333188e-5,37.133441993289736,1.51979313504618,35866.88543304126,34344.76292910809,-1.7055200603876483e9,8.65122228490911e8
0.003289999905973673,-0.5016882788755466,7.720989916184357e-5,36.983729395582586,1.654879620806973,17051.94749763814,40040.828755223636,-4.976714378271301e8,1.0576552163927727e9
0.003279999829828739,-0.5012766795346979,7.381645450099856e-5,33.10150081535282,1.3830151109040694,13880.818236982463,34018.64269990286,-4.242440461718542e8,8.637734511768485e8
0.0032699997536838055,-0.5008466472761065,7.471070859367299e-5,33.78056395466152,1.5275462690570216,67508.86325213926,38608.866684842746,5.2702666647492355e8,1.0209640031053448e9
0.0032599999103695154,-0.5005309149629902,7.515823328320039e-5,35.05880274881383,1.520438635420823,38440.21278327886,36310.335725745994,-1.0740727581750314e8,8.643009768243647e8
0.0032499998342245817,-0.500243994588207,7.517011252831113e-5,35.72657134422597,1.6413593771177757,-56230.752202989264,45463.83838313585,2.6524881328383797e8,1.315165629062022e9
0.0032399999909102917,-0.4998872814726492,7.39866690826431e-5,35.29235433608089,1.4878162659415262,-73933.47431369018,33692.08954341985,-1.1140499351784723e9,8.514422866396335e8
0.003229999914765358,-0.4996587568858522,7.841460878632796e-5,37.5721229280491,1.6780005706883936,39755.84539817738,49016.05749557081,9.663343410516326e8,1.6203031143644598e9
0.0032199998386204243,-0.49924929100257576,8.0186127290554e-5,39.88171883723396,1.7572378895041758,7914.208358705705,48869.4855938258,4.139883525567424e8,1.4153063894873772e9
0.0032099997624754906,-0.4988492906250467,7.995435393589076e-5,38.223626251195334,1.633484109170565,37654.689275060686,40609.16163809709,-1.3119946607228332e9,9.802695611402379e8
0.0031999999191612005,-0.4983918953870598,7.876821173010185e-5,36.98765421292523,1.6674482419580885,-58919.778494901555,42490.97608196663,-2.3721251768808228e8,1.219677495548597e9
0.0031900000758469105,-0.49791928533575264,7.819697629238288e-5,35.8597806037421,1.5608078186611425,25926.365365424463,35500.621823157904,-5.371464751877364e8,9.009622655490366e8
0.0031799999997019768,-0.4976681290411798,7.59377312284155e-5,36.30407088880367,1.6061328015564764,622.9736511651349,43949.296548273334,5.720912601748214e8,1.342680764945517e9
0.003169999923557043,-0.4972358919057879,7.745274396658613e-5,36.8460794190067,1.5968295629586788,28798.689968800594,36105.31124229364,-1.2321267289996758e9,9.042773911246183e8
0.0031599998474121094,-0.4970226231634151,8.062970658534631e-5,37.51551894699967,1.6134122865764366,9768.929826117264,45953.91927816187,-1.7252782206261176e8,1.5201890799509408e9
0.0031500000040978193,-0.49661031536443623,7.379721788266197e-5,33.5627937302986,1.404175511972035,64786.56254627507,29175.131883163234,-1.6746765128813233e9,6.5393704609183e8
0.0031399999279528856,-0.49628087576167307,7.707611889782651e-5,35.31925006343385,1.6197311306849314,-81735.44607574625,39083.97228451981,1.1210479433793712e9,1.0101240582367451e9
0.003129999851807952,-0.495757267478999,7.888767634247925e-5,36.10285471886083,1.5996635608588503,52422.8254403771,41944.67931590138,5.90457047116094e8,9.759590194099629e8
0.003120000008493662,-0.4955428244517825,8.168038092319876e-5,40.30517465198076,1.8044802458923657,12023.429189144237,45748.25875508245,-1.302140919533056e9,1.3651805378436048e9
0.003109999932348728,-0.49516209603782046,7.862303372059924e-5,36.8601068415314,1.750953048399742,-47603.10064601779,51828.27263849469,3.227129493058189e9,1.8011277211717772e9
0.0030999998562037945,-0.4947725933935435,8.075492550949121e-5,38.89910101437784,1.6156524587223944,-12762.547904017598,38224.67500226091,-1.4676341476497245e9,1.0152207857582736e9
0.0030899997800588608,-0.4943092755720427,7.793290843296234e-5,37.55822080083604,1.6484294009987706,35596.44174026706,40114.06908505598,-7.688150314190425e8,1.0333389408224058e9
0.0030799999367445707,-0.4939243688743154,7.911540707855198e-5,38.36808668295901,1.6793095752308744,19230.745295001107,44826.53676447977,6.054018039833186e8,1.339477152221074e9
0.0030700000934302807,-0.49360980191259296,7.74918015003297e-5,39.40578482430728,1.8246180064394344,-27900.83827644689,49187.65093517847,1.0722226833021997e9,1.3900183066419673e9
0.003060000017285347,-0.49321771859325236,7.654646165858843e-5,37.62421192266471,1.6561370643365911,48719.960326821805,41793.60177349992,-4.0538637902056426e8,1.0800810153464165e9
0.0030499999411404133,-0.49296029989628004,7.600849412169847e-5,35.71510188201119,1.757299313838372,-30248.782967126463,48318.1966688807,2.9531602670456595e9,1.524348365038573e9
0.0030399998649954796,-0.49242701661563476,7.963073363209115e-5,35.77143559344432,1.6038806710461646,14862.38035219604,37514.05124235502,-8.091614545238371e8,9.295784067117167e8
0.0030300000216811895,-0.4920358466755133,8.038186699718676e-5,38.662916902399054,1.719853764916085,-12861.743688455266,52118.91424927286,1.1205837683119586e9,1.9397050539167e9
0.003019999945536256,-0.4917195608224429,8.090080584506566e-5,39.916063992876765,1.7429926848671684,63746.515898425416,52480.41523166825,6.319321246806958e8,1.8917029833229156e9
0.003009999869391322,-0.4912789790360839,8.058347923580233e-5,39.17952018626387,1.8072707166822015,9042.392340907205,46213.63776241859,5.686036956925114e8,1.3753392654687552e9
0.0029999997932463884,-0.4907474724468484,7.767481567988133e-5,37.8932649058614,1.649314871691921,32326.83367852182,37336.595141336635,-1.6544022494211888e9,9.839995932444906e8
0.0029899999499320984,-0.49054109318499106,7.979161999098915e-5,38.77440412574186,1.748163384075184,-4077.922213849505,54790.77072382476,1.4972079676525185e9,2.266993168355074e9
0.0029799998737871647,-0.49007784471905325,8.192599757838654e-5,40.53298766460558,1.882615652371654,36169.790377331214,51546.42140810919,1.2130360745694346e9,1.5318781823880467e9
0.0029700000304728746,-0.48973538022383584,8.011273026873015e-5,37.301732717051316,1.4800609062408931,-5820.871060365813,33199.73756767763,-2.86883477535394e9,8.334341478178803e8
0.002959999954327941,-0.4893794035918545,8.221489611087559e-5,40.42802492524283,1.8004272557109562,73527.80076156925,52969.30645207203,7.011739131320554e8,1.7190189249692397e9
0.0029499998781830072,-0.48900611179094994,8.538101648050652e-5,41.60237607965293,1.7732444964610157,52923.734169901756,45835.1519727534,-9.445040207693714e8,1.2830536713102658e9
0.002940000034868717,-0.48856754531667684,8.065877656904389e-5,36.93411776467897,1.5717654667668497,4022.6936968235077,39310.32597407345,-8.220307094363527e8,9.702962753425773e8
0.0029299999587237835,-0.4882089151177497,7.979354005449947e-5,39.91094800722665,1.6836368147372995,-17042.96495853984,46088.6912805178,-1.0615723170187528e9,1.4646379229232101e9
0.00291999988257885,-0.4879450949841121,7.744168810740318e-5,37.83415812396505,1.529525359287963,6568.91841727608,34862.8029280945,-2.714664607470361e9,1.0116640408143024e9
0.0029100000392645597,-0.487364749547618,8.093292109083584e-5,40.1541501248549,1.86467552058101,-61164.6222685211,48672.93964895986,9.660566352654036e8,1.2614197788351684e9
0.002899999963119626,-0.4869680113566865,7.938962040757999e-5,40.87759438571934,1.760492406068872,-53575.67124404876,39606.560962706135,-1.159835049546147e9,1.0879619310605865e9
0.0028899998869746923,-0.48655884125531884,7.896739696506506e-5,38.66918192889847,1.8655536175871983,115686.97980539908,63810.64739560338,4.225375542814348e9,2.4095384162814546e9
0.0028800000436604023,-0.48616097219556104,8.228305789883775e-5,40.33065494011471,1.7930014359337465,-23765.294203128375,47299.11237464887,5.741905411110576e6,1.2728373132262201e9
0.0028699999675154686,-0.48586620964086613,7.767560923323269e-5,35.65754421026718,1.514729215412763,-3913.6234464582244,33986.64867533528,-1.4082400826114888e9,1.0215707408189113e9
0.0028600001242011786,-0.4853639523224556,8.127576839406123e-5,39.76552430933492,1.6605676750292218,69850.84556419466,40735.89462698393,-1.4060335333458095e9,1.1122343046719573e9
0.002850000048056245,-0.4849954552586132,7.918974254665763e-5,37.558734619465284,1.6087442638632472,-49413.271639858904,42001.74997049411,-1.0379108515688556e9,1.319178082188599e9
0.002839999971911311,-0.48461300452571593,7.836758768588751e-5,38.93934282325095,1.7063871919203457,-71129.38151805932,37940.43828969173,-1.215474419243741e9,9.153888127538399e8
0.002830000128597021,-0.4842549382856232,7.711018309923988e-5,38.651345172797754,1.6688508779309519,-24085.946403935413,43750.50692489403,-3.8899945905747545e8,1.2203676951615632e9
0.0028199998196214437,-0.4837700223736465,7.837390112858999e-5,41.46484427676756,1.8029265767872222,13441.55445707295,47470.27815264458,1.1746296891771674e8,1.2652880687931523e9
0.00280999974347651,-0.4832805606199545,8.02534292751263e-5,39.68400577931562,1.8109817845055478,45036.287595791866,52651.9242169541,9.169585303633378e8,1.567150508797851e9
0.00279999990016222,-0.48311760132980996,8.39552847829359e-5,40.16913412077367,1.7888122831993605,17893.70179843495,48959.22939122277,6.655300611430818e8,1.502289445917038e9
0.0027899998240172863,-0.4828003834162955,8.013722864995697e-5,40.76403601962862,1.8000265684980492,2930.5483762225554,48041.34362152605,-3.60955579894638e8,1.4404253845482643e9
0.0027799997478723526,-0.4821001402573602,8.4716389168106e-5,44.44647126773661,1.9995244226940159,-17181.900843905296,48452.438730818576,-3.8642777681156766e8,1.4636190428072143e9
0.0027699999045580626,-0.4818011479431298,8.046383395176083e-5,37.62555997027158,1.6474208589655785,53537.03380533893,36225.07325852734,-2.5352799554156023e8,9.027731425123138e8
0.002759999828413129,-0.4814638271696749,7.969939200666287e-5,39.47959878675931,1.829513611005942,20624.74431870781,47265.689999143,5.1055651423398876e8,1.2476596212723336e9
0.002749999985098839,-0.480982999480766,8.61146483027282e-5,43.11309551190959,2.053354675431625,43109.995897797024,54710.53017773678,1.0759233355030012e9,1.7509115499572556e9
0.002739999908953905,-0.48060134906688473,8.375907000766729e-5,41.526482970196625,1.7173218153431489,-126356.95929082473,43102.84324873379,-1.7084020495787349e9,1.0836043727451112e9
0.0027299998328089714,-0.4801328269628284,8.391011180196406e-5,43.917402513521296,1.9523127731681684,-44453.148811313105,58526.12918015427,5.336929023797558e8,1.9627502174024713e9
0.0027199999894946814,-0.47982037885009776,7.840954158395596e-5,38.39939598611914,1.6428131359479459,52930.58758748169,38846.067437935046,-1.6314455649397478e9,9.831677081288233e8
0.0027099999133497477,-0.4792650764669816,8.069490923043397e-5,41.30818632665958,1.8208917176156783,42692.181223292966,50090.49483403763,-9.924129195250087e8,1.9652510187035317e9
0.002699999837204814,-0.4788931364712771,8.193232002168304e-5,41.26843280977088,1.8675847228783553,11859.01477623593,50812.7568073633,8.343261605813643e8,1.3697288856196783e9
0.002689999993890524,-0.47832403007216634,8.065569320786773e-5,40.859598790051884,1.7130690223118277,-36963.44939926812,42601.72672448668,-1.1145105580049074e9,1.0959692608843772e9
0.00267999991774559,-0.47802578071999596,8.614665850551532e-5,41.80646017903972,1.9010754320157168,23034.148632116332,51292.0611324883,7.352607033886274e8,1.3071272807519426e9
0.0026700000744313,-0.4776569471881958,8.251840065690358e-5,38.90064062586433,1.7664719779206983,-43917.921159365345,43821.11504440373,2.3712183037818965e8,1.1809400728139195e9
0.0026599999982863665,-0.47711896080331645,7.93021540053992e-5,41.91491823688922,1.9143641210446607,31324.224915027215,57901.88759892958,2.6884996300832744e9,1.8304462586819975e9
0.0026499999221414328,-0.4767038324402238,7.914891609028335e-5,43.8308242814411,1.948364363657616,29654.76448879174,57746.042762929595,2.878028208697467e8,1.744416256839976e9
0.0026400000788271427,-0.47635127024585383,8.553839905802754e-5,43.655761458403205,1.832746130628323,-18069.39401135092,48109.49372879062,-1.0322719845160288e9,1.5535028127206142e9
0.002630000002682209,-0.4759579756598687,8.369142193687808e-5,41.859751410448865,2.057851051059364,7822.41274706934,73786.27932545036,4.814166951148243e9,3.3150607580119934e9
0.0026199999265372753,-0.4755469855805859,8.199481203235161e-5,42.55000455021086,1.851180622684748,34931.585099706404,49401.402454922645,-6.67463076168681e8,1.4037790168659034e9
0.0026100000832229853,-0.4751269035488949,8.497296762390193e-5,40.60707042158319,1.8266266150332204,-8406.213505046542,49964.86123579953,3.4300491437731284e8,1.5460106523781953e9
0.0026000000070780516,-0.47470561336839456,8.171353751327157e-5,40.38974610157415,1.7172140308541086,5872.841069057426,46588.6138443081,-6.779000976635646e8,1.4767016618929794e9
0.002589999930933118,-0.47414793409837874,8.17625129318231e-5,42.5737868171026,1.9275973725646378,66950.48045184228,57739.880013949616,4.5294355917965835e8,2.0489253146741462e9
0.002580000087618828,-0.4737346263157378,8.419185887749832e-5,42.74558377111874,1.9108938351712692,-13063.356292298062,52930.15694813722,3.555224156382752e8,1.4511932639280825e9
0.002570000011473894,-0.47331546734366564,8.815703598241831e-5,47.92059414087628,2.157073367922618,31194.63767709188,61801.166969712925,1.1019362208883467e9,1.9219985890963075e9
0.0025599999353289604,-0.4729856289472373,8.939914364101224e-5,46.15787473290953,2.221181718867916,-29070.772350870695,64147.40278054816,3.4060455414293175e9,1.835682492805513e9
0.0025499998591840267,-0.47239109875069696,8.462380321242773e-5,45.42986053289513,2.031271763010724,-48326.97608920657,53992.47407427528,7.173565091290573e8,1.563511646856699e9
0.002539999783039093,-0.4720502141697216,8.685343805809702e-5,46.166381201092705,2.107168679106782,36399.04546650011,54592.77316840643,2.2659104841756737e8,1.6170613638356462e9
0.002529999939724803,-0.471641087719443,8.248771594525741e-5,45.85897462064907,2.0852982842367074,175279.92323043197,71256.70897663847,2.7536076032649326e9,2.7707774948705187e9
0.0025199998635798693,-0.4711742676115537,8.576918768566634e-5,44.065318227360635,1.9325652751350897,63434.84727878944,49358.10960974038,-1.9959379265502036e9,1.3797878019496713e9
0.0025099997874349356,-0.4707879078067781,8.952349201092681e-5,47.114990261694075,2.042596126914165,80830.58541608043,63521.75622832353,3.578161350278836e8,2.215453721609284e9
0.0024999999441206455,-0.4702853093279991,8.153157312691027e-5,41.14612820655375,1.8293717078806906,-107799.25831954321,54426.05599893631,1.3437404073268094e9,1.9786061850353858e9
0.002489999867975712,-0.4699555335114128,8.607171668371272e-5,43.71182750194983,1.9805825717040955,-70407.53712074831,59351.94968485965,1.2169141168039284e9,2.0232754604207385e9
0.002479999791830778,-0.469298010575003,8.792081636422152e-5,42.600573041723386,1.8510566953788878,-32800.51602500608,53868.301094844246,-3.432437207878635e8,1.7335804176552572e9
0.002469999948516488,-0.4690221639982483,8.717726087953803e-5,46.01357160582359,2.24172057740101,-40135.86833343393,61445.53714716903,2.4482830733456016e9,1.8658130747475958e9
0.0024599998723715544,-0.46867946806701366,8.15415192587622e-5,41.38849989219175,1.8538790069960929,-5278.7981408093165,44339.69673070483,-8.142315306755365e8,1.1119464489654865e9
0.0024500000290572643,-0.46840074330801146,8.581424029776459e-5,43.62994217053224,1.9099943100151784,-39638.963202090265,52005.36431399616,-1.9346852565867994e9,1.7769529213805833e9
0.0024399999529123306,-0.4678342209938273,8.521217711423812e-5,44.11647851396358,1.9234120349770534,-5343.246158964708,54230.365648442494,-1.1874424120441644e9,1.5055283663350263e9
0.002429999876767397,-0.46741426724765917,8.343070241871235e-5,43.94582462089844,1.977300241517116,86372.61204918883,59436.027653624165,1.3479706355579765e9,1.8852617929738069e9
0.002420000033453107,-0.46686514954266023,8.769675847930173e-5,46.61428220182663,2.1810067454348556,60631.74049019807,66371.01691536115,2.731332820515671e9,2.141692762588653e9
0.002409999957308173,-0.46647841391473777,8.543945119960785e-5,45.36096989252513,2.0647476991657543,149218.58666166192,60769.438458717996,1.2361541523151755e9,1.9800591712788832e9
0.0023999998811632395,-0.46600288555026054,8.557227137895807e-5,45.23662763425712,1.988891333032399,10962.92664511456,51510.20374618872,-5.0670081372562724e8,1.489423754058327e9
0.0023900000378489494,-0.4655437797571649,8.4783816241539e-5,43.94612787563467,2.0086601498910914,-42318.87331619943,56935.73432744667,1.0002790416692016e9,1.6140060110728147e9
0.0023799999617040157,-0.46501111642387694,8.201277272461091e-5,44.100152194175415,1.7787340835527647,4597.612019505394,45420.77803746768,-2.1847478891521454e9,1.356191160259724e9
0.0023700001183897257,-0.4647012969990028,9.120990506896144e-5,49.976787443226776,2.228988883478451,21151.52606561056,65569.18603668502,9.672326957832243e8,2.088713646389474e9
0.002360000042244792,-0.46419590852889814,8.952616318429316e-5,45.82392788534439,2.0472197470302578,30998.10131979312,59320.186567794306,1.2353748093412533e9,1.7839382136130786e9
0.0023499999660998583,-0.4636982834776863,8.453740821742439e-5,46.15543687239616,1.9808829338012433,-40093.69947923408,47358.77456561127,-2.3922349388658032e9,1.406361250252897e9
0.0023400001227855682,-0.463356387228996,8.344295362863074e-5,43.32667369739122,1.8939299900319202,-29799.904488114298,49191.28031635432,-2.2310622991101056e8,1.4117732501331809e9
0.0023300000466406345,-0.4626693754904263,8.333205756256627e-5,42.4199091650445,1.7909318194043062,11782.532835613018,43438.87036494539,-2.0536015828334515e9,1.1717290212870376e9
0.002319999970495701,-0.46212987369898473,8.610223206308927e-5,47.926572079683915,2.086475249385679,-25400.819681761466,67273.4870439213,-7.321589309722092e6,2.705343204560131e9
0.002309999894350767,-0.46179326059299636,8.525229371434324e-5,44.53395006978007,1.9982144249204512,-86944.40614752079,59772.688195047405,1.2107772349144008e9,2.0846257944377904e9
0.0022999998182058334,-0.4614259680456016,8.685356137644115e-5,47.41611394265785,2.0782029267593978,40981.522293270384,64728.56189078566,-3.3337201974815464e8,2.718330683159003e9
0.0022899997420608997,-0.460930284282309,8.425146134201464e-5,45.10605914914143,2.026786648992548,-18717.43986911343,52347.38421949363,-3.0541104568307376e8,1.490040019156528e9
0.0022799998987466097,-0.46044611944744246,9.207349996777655e-5,47.26492260616192,2.257003826743669,16763.847966900976,64790.83390849811,3.2245654878593855e9,1.7481576985049815e9
0.002269999822601676,-0.4598406017522502,8.674213710445034e-5,45.56466010639659,2.0190417736543127,66997.39699914049,59460.6746313382,-5.743141333899838e8,1.78466295508399e9
0.002259999979287386,-0.4595560336820199,8.848934786032934e-5,48.307171359951894,2.0833435953040627,-115683.8265631055,57772.87727855921,-2.5413448109453654e9,1.7364462441011932e9
0.0022499999031424522,-0.4589360010818345,8.109377350497245e-5,45.61924444569068,2.0681238980219296,-76977.85704528508,62192.40956839622,1.1896238034979384e9,2.126641097326289e9
0.0022399998269975185,-0.4583835167732905,8.837981965949509e-5,46.3272771649719,2.147726090437983,-85048.07871803432,67383.65341584699,2.04711838081886e9,2.3754414639048834e9
0.0022299999836832285,-0.45805364756978817,8.72291689168807e-5,45.53523238930936,2.143121306594566,83672.675427858,58730.431704194576,9.69819031023155e8,1.7962606450695918e9
0.002219999907538295,-0.45763851002359296,8.633292397371319e-5,45.045226344995605,2.1363333336240036,-16641.98773250229,74138.90139935617,4.58095697940382e9,2.6592145080232797e9
0.002209999831393361,-0.45732867872487987,8.686416115603909e-5,44.10802899610086,2.13265082836516,55884.2713657086,64983.79702571567,2.9483084901238837e9,2.5610939471289005e9
0.002199999988079071,-0.45675576390649075,8.612598803803392e-5,44.52942385739718,1.9751533016488707,9255.545558245707,58933.51992014454,1.593323861280619e9,1.930156114648508e9
0.0021899999119341373,-0.45619574080902386,8.439238726290119e-5,45.17926282833346,1.963668911374377,25775.668186795523,50871.03193368144,-1.8753301142942507e9,1.5657588593866835e9
0.0021800000686198473,-0.45538625092143775,8.550607764338635e-5,48.247876601347365,2.0996064339998397,-57580.834016096676,56760.82338520514,-6.881355294831167e8,1.5995905715028436e9
0.0021699999924749136,-0.4549891348053643,9.102428894883635e-5,47.04153161161918,2.125477575747275,-50763.813679812716,70298.21842599477,1.2049247192629273e9,2.4227601774010015e9
0.00215999991632998,-0.45463931857192075,9.023677593803e-5,49.88262678253984,2.1071849834586067,34966.64896759839,56906.19507224818,-2.4700260482288885e9,1.8410729728412766e9
0.00215000007301569,-0.45413815849940875,9.510591728982392e-5,50.65645744850291,2.2008190293728536,-71247.01835157916,63240.68138218948,-1.0072358018087809e9,1.8257083939399488e9
0.002139999996870756,-0.4537621973220957,9.162955131193e-5,48.22602740009312,2.103605152738009,-12559.740682160642,70695.44845282749,7.98910212894948e7,2.689166139973949e9
0.0021299999207258224,-0.4531629062918073,8.737148833708945e-5,46.803793007709146,1.9573930588108543,60152.386304979955,48023.01824726379,-1.6528472325643458e9,1.3930344896907337e9
0.0021200000774115324,-0.4527183142313734,9.48126526643311e-5,51.38477434847397,2.14348782393127,-42266.882706683034,52913.31342847421,-2.800191399286838e9,1.5829211797335074e9
0.0021100000012665987,-0.45234255901683357,8.602965928668526e-5,46.29893610084557,2.0316952196574434,23837.78250762835,61114.52363298528,-3.665515279306843e8,1.8941230659689784e9
0.002099999925121665,-0.4516741854416905,9.109939096341282e-5,49.82021500064486,2.1315409046392726,26077.985632883625,57215.91605096465,-2.541712865176391e9,1.710126154046565e9
0.002090000081807375,-0.45124935169157104,9.409553208110636e-5,50.234336881686836,2.4239651410154726,92652.18750922788,75036.70468332438,2.9210890814173617e9,2.2981620626982603e9
0.0020800000056624413,-0.45063873990959835,8.981579775759324e-5,46.30575076276237,1.9041949853941038,-39908.52143065391,47735.486190210424,-2.156905658089657e9,1.4510419868025796e9
0.002070000162348151,-0.450171923960268,8.909123230753709e-5,49.99080265771827,2.0827999932092838,-10842.71355052408,55293.923833007735,-3.405068745271192e9,1.7037338182863836e9
0.0020600000862032175,-0.4497791669364378,8.872057129840793e-5,50.57265211909255,2.1268614020011913,113665.04974018433,54335.560542004896,-2.355031892631344e9,1.6245390713644083e9
0.00204999977722764,-0.44915302688855446,8.90110151926722e-5,48.04565540099716,2.1614206287308124,199070.2543864744,60281.73862431739,1.1210790897554219e9,1.6048682160028234e9
0.00203999993391335,-0.4486855537943484,9.384980208252162e-5,53.579622940314856,2.328092960695245,67470.20915401624,70320.3124763708,-1.0324000521511819e9,2.1185879102039661e9
0.0020299998577684164,-0.4483689987483667,9.099286207917069e-5,50.886989833086915,2.078511241766499,31438.6752394815,57273.87202014525,-3.6002452059181914e9,1.8693028385372179e9
0.0020199997816234827,-0.4477497063566698,9.471786897689967e-5,52.14039072731855,2.309460037982399,135052.8720113484,65924.47168869228,-9.462263727146436e8,2.055537079628438e9
0.0020099999383091927,-0.44717236979622976,9.465723160124109e-5,52.18330589345406,2.358011927865211,116257.54951543802,76664.45632988912,4.3772450854714024e8,2.55861275041332e9
0.001999999862164259,-0.4466272113388404,9.196784709960636e-5,54.30388781195161,2.5244616582494457,76153.23722492847,80722.8528859429,1.568202407262466e9,2.7222464308161287e9
0.0019899997860193253,-0.446107071870676,9.218979458452465e-5,52.60689168094785,2.333435826952285,-21101.914514971202,70970.9003291285,2.2619637107523155e9,2.2119906140043483e9
0.001979999942705035,-0.4456008071115357,9.366235437745688e-5,52.266968657864474,2.3051615352089514,-2819.9364504862224,79267.33632862238,8.637360224616534e8,3.037879957615171e9
0.0019699998665601015,-0.44501050870175823,9.072085754489002e-5,52.28130145523339,2.113936436926818,85612.90247449567,59849.730622290335,-3.763303302736437e9,1.8220294106712918e9
0.0019600000232458115,-0.444618987697846,9.129786126761333e-5,48.61724389402757,2.131098451009597,24604.147101435774,56653.78697268957,-1.5220802272922688e9,1.8467735311275954e9
0.0019499999471008778,-0.44406524442858064,9.583581783503677e-5,52.04450165550566,2.409103594011304,89081.78355818166,68223.21382474105,7.132734651982932e8,2.1287720589128613e9
0.001939999870955944,-0.4434955415432341,8.802127509257527e-5,48.49002605964648,2.145024571443954,-101245.684860016,56364.2519856996,-1.2625360968418274e9,1.718881405117106e9
0.001930000027641654,-0.44295864675354096,8.856775130887546e-5,50.674372367310106,2.130850878872996,-18520.262990674553,51515.31741462836,-3.0014826863798075e9,1.6759171339605398e9
0.0019199999514967203,-0.44239779792836637,9.085373682233171e-5,53.56585267778826,2.420508216812914,17962.474852461142,69967.18127881551,-4.7411863706456065e8,2.316879118943703e9
0.0019099998753517866,-0.44197182703143334,9.224799367775759e-5,54.39569010043802,2.380795605420248,-44300.42301961907,73570.76303478821,6.697816963001238e7,2.3893951992906327e9
0.0019000000320374966,-0.44143692649630245,8.861423708195554e-5,51.2356007978145,2.062030255589451,116402.89383860269,57036.313189666005,-3.2356529024752965e9,1.7234365922969813e9
0.0018899999558925629,-0.4408547125722398,9.395648047461172e-5,52.16885124456816,2.24611985108876,-17489.12416501517,63209.356540013316,-2.0623270960660417e9,1.8331777356145113e9
0.0018800001125782728,-0.4403222642468172,9.185444085661471e-5,54.38794716822525,2.4760847741162397,-40712.96202562654,71187.9849623124,-5.199418854402038e8,2.2241521420443273e9
0.0018700000364333391,-0.43974538330046925,8.781608450711765e-5,51.8021077873414,2.3388126177606177,-19279.716029852145,62851.52510493512,-4.1790641008472e8,2.0207818829660037e9
0.0018599999602884054,-0.43929736814400533,9.295331264195718e-5,53.025313012448564,2.242157686730658,9519.671545244251,76630.07589703758,3.155104348527817e8,2.6462367101054797e9
0.0018500001169741154,-0.43874298787658333,0.00010023974391630767,57.32640484655951,2.3523235957380124,67089.27508380968,69610.55823886218,-3.499081478542e9,2.3239568542342668e9
0.0018400000408291817,-0.4381562071743538,9.846105314247414e-5,58.900659228450714,2.5137876387309404,67542.33455006457,67332.17385311321,-5.199371238013963e9,2.193220553551976e9
0.001829999964684248,-0.4376490649279149,9.717731258627312e-5,59.427382122405106,2.62439609313329,-131548.11988164048,79346.75666844242,-1.244067335809785e9,2.8884483261984367e9
0.001820000121369958,-0.43697956588075615,9.482878904481951e-5,53.92344937094147,2.3333303831281484,137154.31321452293,69039.48597859227,-4.4695412450310344e8,1.937789084745901e9
0.0018100000452250242,-0.436355838763644,9.049630643633975e-5,54.28136197002909,2.415738189662707,68186.88857734985,72592.68944386333,-1.2352141697596576e9,2.594481428660595e9
0.0017999999690800905,-0.4358903392874054,0.00010018846243163306,55.8234523888208,2.5056129559479308,20337.14785471101,67781.34342901001,-1.999829114413306e8,2.282622047913562e9
0.0017899998929351568,-0.4353228384364338,9.114965602728514e-5,52.417556392654795,2.2891257710929853,59175.39380923692,65953.97757712177,-2.4109623299163327e9,2.0885650324949265e9
0.0017799998167902231,-0.4347818925321626,9.843961110381487e-5,56.56739394637144,2.471940149159239,-57849.146402044564,90837.57556141628,1.6619168691413949e9,3.344722285926597e9
0.001769999973475933,-0.4340705205034174,0.00010082072493151259,57.613013173524436,2.5125683699833363,47228.96401414867,81353.21850895962,1.2988231147773445e9,2.791136950460566e9
0.0017599998973309994,-0.4334471801026666,9.541489109972598e-5,56.391230668346715,2.417916858187663,-81363.88851982105,61986.40554748049,-3.8027723456903906e9,1.9529303844587934e9
0.0017499998211860657,-0.4331055725638289,9.394690016584026e-5,55.10726955636916,2.577670657821041,-14862.644884465684,78604.0731534081,2.0218993044414115e9,2.6598991971599464e9
0.0017399999778717756,-0.43246641880241804,9.4419411843412e-5,54.569808466156736,2.6884939138185624,138826.85398314145,96093.811738857,4.1596296268825793e9,4.183248587097899e9
0.001729999901726842,-0.43178734704409727,9.379421024589151e-5,55.63655582180922,2.538902914477034,-65830.82686900561,79789.74956417613,1.3512790280436018e9,2.528110995954974e9
0.0017199998255819082,-0.43130619702808326,0.00010121478084692208,56.75601558320316,2.5404525523611334,214600.60199574192,75505.4953258594,-1.0606229747756653e9,2.7440184058641105e9
0.0017099999822676182,-0.43059593028601373,9.819525502471892e-5,58.192841072699395,2.580040675933863,16752.13816440472,82416.73774273717,2.7670518187602663e8,2.6993720678435326e9
0.0016999999061226845,-0.42999992442951773,9.120226571140431e-5,53.894269747204994,2.209602146358223,43348.64535791462,62151.31919306976,-3.9266546989776897e9,1.7744269208954697e9
0.0016899998299777508,-0.42953569049472573,9.814940585926862e-5,54.9306309291263,2.5196330646803666,-29082.409484264288,84009.17259922999,3.8804466809739294e9,2.6925096995671377e9
0.0016799999866634607,-0.42898126716786644,9.906730279015156e-5,58.21357820963532,2.5878218368890074,72608.51905996431,77684.35585902657,7.086911269229751e8,2.6601352130098386e9
0.001669999910518527,-0.4283664092020481,0.00010017399687365348,61.719951359145924,2.7401909375822666,-35714.056650973354,80553.0130437882,-2.72194668978424e9,2.575661612784553e9
0.001660000067204237,-0.42766349114620245,9.8040911721691e-5,59.030896241407035,2.767519240246601,29552.578771845765,82141.0564282715,1.9001592095321553e9,2.921758226637068e9
0.0016499999910593033,-0.42731848870881367,9.990136023698211e-5,60.358655852582025,2.68475945245529,-102423.1094856869,86160.7718183834,-1.3555348698018014e9,3.044826468396098e9
0.0016399999149143696,-0.42652893893036525,9.981971131760905e-5,58.80866930205724,2.4172449193018637,88812.04308377054,76553.8909340131,-4.428133461399895e9,2.834609022787036e9
0.0016300000716000795,-0.4260382845233544,9.767518179487732e-5,57.79678423845234,2.406245486928695,62326.26521074277,59711.1048794691,-7.41330182089905e9,1.9714674137060015e9
0.0016199999954551458,-0.42539245687425137,9.521387021947245e-5,56.54909838829396,2.5564080552041473,57545.04589686588,79481.8503088415,5.607786404920906e8,2.942822267696395e9
0.0016099999193102121,-0.4247865985247481,0.00010851213204971053,67.80861770648983,3.079071707607967,50969.718338563136,110909.20686108219,2.5815953878113475e9,4.50655036144071e9
0.001600000075995922,-0.42417127242608693,0.00010436425010217151,63.959627938099544,2.664648506578811,55110.04835130773,88128.70461770898,-6.676965314320116e9,3.382548236211804e9
0.0015899999998509884,-0.4236102922160644,0.00010319842763009985,65.11166214265634,2.9793339209756513,-68979.85764893524,90999.27643077333,2.0378329514450786e8,2.929712039667322e9
0.0015800001565366983,-0.4228326212212269,0.00010192628569377231,64.92385656185957,2.714137907432965,32527.356396095634,80243.83479002763,-4.59234294585169e9,2.5977946879850225e9
0.0015700000803917646,-0.42216670873982365,9.865830243588443e-5,61.775167789388796,3.0021907421867087,-26061.276601954527,94978.06021642427,1.901495821994046e9,3.660384237104313e9
0.001560000004246831,-0.4214490656053822,9.970491309632875e-5,60.181008539369316,2.6955604800054394,177015.3278653408,78452.82078435528,3.1509375348090625e8,2.522793625415372e9
0.001550000160932541,-0.42110842401650733,0.00010634713080257307,64.10136015167974,2.845321223759832,-59444.051736085064,88614.08021543537,-2.464502190820134e9,3.010129057161018e9
0.0015399998519569635,-0.42066470589948585,0.00010488330991505769,66.2038281736443,2.942051076639719,25808.80609707941,99336.71573376699,1.2534207017922142e9,3.528664900046812e9
0.0015299997758120298,-0.41994364849070553,0.00010095716445365447,61.657196366295906,2.570194926935676,85756.68885868721,73949.20378186689,-4.687123582478272e9,2.405413875674509e9
0.0015199999324977398,-0.4193183525142085,0.00010265537275318239,62.2589406669055,2.946053863670285,119379.66641529935,91036.89745715358,2.8892953737177234e9,3.2362640965531626e9
0.001509999856352806,-0.41846122240895056,0.00010196589407997288,64.58013843199406,2.699013758330166,-149462.47022515145,85578.72673631688,-2.261245007102536e9,2.928771138883672e9
0.0014999997802078724,-0.4180414207537542,0.00010128283786671256,62.35771884048487,2.817340204558252,36771.624588600185,98050.75186555933,2.9523859194106054e9,3.7186204573080816e9
0.0014899999368935823,-0.4174438527296879,0.00010214487357047563,65.50451335057953,2.9203203644441933,147498.44561247167,116683.96511950999,1.287408666134161e9,5.565918778292443e9
0.0014799998607486486,-0.41673923562490384,0.00010471347802530533,66.50979077769476,2.9848623760355055,40660.113034986236,102014.58760900775,2.0889279941827884e9,3.651670986336492e9
0.0014700000174343586,-0.41632108480198077,0.0001022154813879184,59.810879330273465,2.4092457668590606,-1191.4024026823718,71221.6870417374,-7.591487696789746e9,2.282523551309461e9
0.001459999941289425,-0.41556499669820185,0.00010899137000369609,64.72834162568293,2.7953436001331857,103279.69563293272,86377.20666982852,-5.254274943279633e9,2.8827412026290045e9
0.0014499998651444912,-0.4147422066830623,0.00010554951787614903,67.61829170330434,3.0518192941236877,117364.71344922202,102340.44510817884,-5.2666169124224055e8,3.9980695022787733e9
0.0014400000218302011,-0.4142756025492272,0.00010326286516935796,64.84906232163615,2.87949143646247,76684.6357085064,88434.35859506036,1.8691016804045916e8,2.9662290182473407e9
0.0014299999456852674,-0.4136864508360741,9.99621034743587e-5,66.92239821604188,2.964831501132629,-47539.73393299166,102618.08913406904,2.17052763753879e9,4.309511827839458e9
0.0014199998695403337,-0.4128524712842482,0.00010821900557947808,68.8643614601127,2.9935824215685196,-53666.81846940064,87725.36279301108,-6.066445788584508e9,3.017925674983709e9
0.0014100000262260437,-0.41223453420892475,0.00010418939014908317,67.87439209935546,3.1714964520656412,-93192.19404966827,112868.24825192997,2.3139173149431925e9,5.080435831535888e9
0.00139999995008111,-0.41153091180790213,0.00010921659754373702,68.50835704249037,2.9943253069573292,148389.52337156274,116706.8454421147,4.316353750862195e9,4.7433672791703415e9
0.00139000010676682,-0.41077343600810856,0.0001074921414708472,68.30077299479598,3.0004843706000397,163164.79025973094,107379.1961563987,7.933224911011578e8,4.275643105854235e9
0.0013800000306218863,-0.41020415526084253,0.00010666398456285714,72.15222604997047,3.1130635218724114,122625.26386557154,98237.55153337262,-3.906575236206031e9,3.265847536044884e9
0.0013699999544769526,-0.4094707464999519,0.00010879050724182879,74.55677813481822,3.3985527363061125,65515.83647219457,112778.32488140234,-1.370767866485644e9,4.619891436945105e9
0.0013600001111626625,-0.40880329814733707,0.00010574254244243708,68.29846745886212,2.9203248623323717,-58725.28809464708,95331.3446654474,-2.2849914926357694e9,3.127689142113057e9
0.0013500000350177288,-0.40803932107595026,0.00010671284110092291,65.55217411124379,2.985959820823585,82303.24549097182,99156.71806026071,3.7972649758211637e8,3.8367523539563932e9
0.001339999958872795,-0.40724926883250007,0.00011216722538115779,72.33432889086075,3.3235574272589234,-52997.403398146445,113577.61736693072,1.6205975935670588e9,4.415690994160443e9
0.001330000115558505,-0.40660813733478424,0.00011151952783884117,75.53147071952985,3.3413837625692033,32874.88671059952,117302.37222295294,-2.289489716415501e9,4.379405638153362e9
0.0013200000394135714,-0.40597808685858033,0.0001046007092511781,63.67886881411787,2.6789040679745133,-37476.69306884291,88944.85501109307,-1.443947465962908e9,3.1068600043640714e9
0.0013099999632686377,-0.4053047363667283,0.00010677951094915247,70.83156129371285,2.8285788153190987,57260.31937772701,97206.02455633,-8.564913613705474e9,3.805082730822618e9
0.0013000001199543476,-0.40459640322366613,0.00010563893621828141,67.14990604808578,3.0126933355454457,-180846.59833842612,93009.07698418517,-1.0734418205843437e9,2.8438480878346853e9
0.001290000043809414,-0.4039452826174675,0.00010713395634256159,69.6777771801812,2.9574867666664413,-56881.8583670528,93842.36562889525,-5.943103673893019e9,3.256598011874188e9
0.0012799999676644802,-0.40307766047285987,0.00010890910853113522,72.3291233292232,2.960283521582614,-21445.162934039585,104222.094733375,-4.2309876103123226e9,3.7925182182291713e9
0.0012699998915195465,-0.40242795489451966,0.00010136165814884515,64.22150281990494,2.7832125433565076,-76168.75043076779,98361.0053000266,-1.8919993789898453e9,3.7805141914845448e9
0.0012599998153746128,-0.4017546309332829,0.00011004335889711244,70.2514657474656,3.1380812987920987,77018.27875114333,103600.41051209421,-3.7516060185906134e9,4.188184293054911e9
0.0012499999720603228,-0.40098196652464685,0.00011002908203858574,73.07002609491401,3.257516603156887,-92336.62080102753,112437.94703979297,-1.285360507086955e9,3.7381604588437343e9
0.001239999895915389,-0.4002135971777316,0.00011569700093501246,82.52366232741943,3.6961213653736253,-27906.808305122122,146788.80110706523,2.706954602811523e9,7.258809265349831e9
0.0012299998197704554,-0.39957632138152255,0.00010741490822414823,77.21908785424195,3.5510380171775946,-101229.33647660422,156352.3731346998,7.9412162087526455e9,7.368138850968936e9
0.0012199999764561653,-0.3987271871953562,0.00011286510219974691,76.15516245875662,3.3380205452422853,-10844.932766643733,115188.54609350709,-1.4350168400265136e9,4.323896641781837e9
0.0012099999003112316,-0.3981324677329103,0.00010938692655955681,74.01469568152876,3.2583491819846264,295274.4488907975,119375.32686250444,-2.1367158888877138e8,4.579673965001761e9
0.001199999824166298,-0.397331774286693,0.00011069540461226781,78.19230961797527,3.311617098225977,-71522.24737975023,121043.88874714193,-2.912610489830044e9,4.80076499112807e9
0.0011899999808520079,-0.3965571326192003,0.00011301828440551667,77.32237209369367,3.4479710560508994,306116.3313524849,148667.1572024898,3.811839984131892e9,7.426759245956589e9
0.0011799999047070742,-0.3957855596594163,0.00011666745999581683,80.88136975764307,3.405213439279938,282013.2777918256,131729.23476038946,-2.6971275092715607e9,5.22308183447044e9
0.0011700000613927841,-0.3949905820248532,0.00011987229592517169,86.53587939262312,3.896702570831341,21331.107169645114,152302.89783940947,6.008854719541197e9,6.528512736507983e9
0.0011599999852478504,-0.3941939211131248,0.0001094080520021732,75.89638542175035,3.3541413502497113,1111.7249947044447,133300.9221101829,-1.3292984678326027e8,6.016837761083187e9
0.0011499999091029167,-0.39339473917763096,0.00011342595811270478,81.90607706430721,3.640492246210237,160442.6822833001,140113.35408458734,-2.987746766464403e8,5.795761847318203e9
0.0011400000657886267,-0.39270809847011695,0.00011690394176148568,78.6085323246372,3.4774496913881876,215875.91980759404,136563.1973861124,-9.484373681240456e8,5.368187898527059e9
0.001129999989643693,-0.391874580507254,0.00011602066708096226,83.35989598860213,3.821639360663096,-142435.60242474882,163200.68103386607,9.26183725882585e9,6.76154233443465e9
0.0011199999134987593,-0.3912617723881267,0.00011351865283237581,76.85859502076555,3.2449681391481264,-20051.30462698009,98016.5180765812,-9.587421311573757e9,3.703672851832069e9
0.0011100000701844692,-0.3906076686968736,0.00011285026635477177,79.38418898531455,3.0787002495763325,-57814.6028972373,99462.92213613565,-1.383178570907041e10,3.784387960411413e9
0.0010999999940395355,-0.38965954296381095,0.00011264086091887276,79.39073408525898,3.4396081651589223,-333821.5063365533,130718.2515955106,-2.7423299626393e9,4.66856313553722e9
0.0010899999178946018,-0.38876659669633956,0.00010817499249186743,78.55772738808551,3.393336444965768,23050.523391950184,125205.77858260322,-1.8896465451690054e8,5.098702741693851e9
0.0010799998417496681,-0.38800711463828336,0.0001230650708797002,85.38140396876553,3.4543700598446074,123246.38177381118,118915.21163164086,-1.149598913705151e10,4.309994611382602e9
0.0010700002312660217,-0.3871729155508801,0.00011538022095895164,81.24093744937018,3.62809450501589,-115152.2315830165,128560.09500257732,-2.668356373036595e9,5.158978463895294e9
0.001060000155121088,-0.3863539466730144,0.00011866846527887947,85.52596746225339,3.6779641307969397,13744.718286207399,144307.2864958671,-3.6479993134363427e9,5.909234535013943e9
0.0010500000789761543,-0.38544721002285953,0.00011311540412504397,80.29579739752951,3.7798854800037938,196543.07554402592,138543.33663673289,5.952749211695652e9,5.85515136507195e9
0.0010400000028312206,-0.38462003627870583,0.00012026347208944178,83.67487884657952,3.9398565208435685,58586.39835807567,167808.72427285733,7.977862727496844e9,8.227271954399838e9
0.001029999926686287,-0.38370551811513726,0.00012256805977479528,84.67187721969961,3.6440133702198163,94813.6015104998,141528.22060339802,-5.164907507081425e9,5.381875554233146e9
0.0010199998505413532,-0.38304892015166114,0.00012245553972684822,83.47582888566944,3.3189899536810463,14566.627537445942,114172.61333994953,-1.4516117594734467e10,4.41698163879555e9
0.0010099997743964195,-0.38214195458355243,0.0001222342656509515,83.10092422994828,3.6339929719895405,-135983.08539356766,131915.675310939,3.42443753783279e8,5.010403221722958e9
0.0009999996982514858,-0.3813262078143307,0.00012513541404432515,90.2471318080162,4.155473826836841,-23017.08668032974,170268.01817128216,8.995840833194294e9,7.114275079416293e9
0.0009900000877678394,-0.38050494999130025,0.00012377363138552279,91.25151071293378,4.146462095305805,249522.18311049024,158323.91554184636,5.441240445652778e9,6.339858238896877e9
0.0009800000116229057,-0.3796295597741846,0.00011541982056922803,82.81475066726,3.892022403570446,53403.69764010587,152254.87255555412,7.376310568268978e9,5.938609012572292e9
0.000969999935477972,-0.3787878670223581,0.00012220786676885113,91.36213021776011,4.014557894583343,252378.45017481447,150623.46252667112,-1.9448827413584337e9,6.691969636081562e9
0.0009599998593330383,-0.3779786767391488,0.00012225379883374312,94.25430892128323,4.159560351871497,92118.68966851755,169165.35853706213,-8.493004103966835e8,7.403476402358265e9
0.0009500002488493919,-0.37708113516287994,0.00011892538831477452,89.10490463112444,3.7980841272664962,-174468.34337517398,150046.76868720536,-5.800581628425521e9,7.567562139952597e9
0.0009400001727044582,-0.37626221897255163,0.00011866426434799688,86.20202324582894,3.7693619139954317,-117203.28409042896,142567.4335545589,-3.7417684903427896e9,5.989010154231894e9
0.0009300000965595245,-0.3752586761988641,0.00012400025936746197,94.16586423716281,4.193175001241069,135145.90390279106,168943.95370796707,3.9223594320186677e9,6.734076877992614e9
0.0009200000204145908,-0.37417487086862095,0.00012002005316101127,87.64072371516711,3.7659026955348174,73228.18392745197,129792.50575918071,-7.166069407118085e9,4.84345850170132e9
0.0009100004099309444,-0.3734491497185372,0.0001209515373281995,84.28660618415846,3.9341490688757825,238228.98873111975,173840.79711479507,8.494774095670188e9,9.740988131785059e9
0.0008999998681247234,-0.3724987934455858,0.00012160361263104733,88.83691704941423,4.019970008970125,21628.851135388304,157597.39366330986,-3.68877582645419e8,7.571550710793778e9
0.0008899997919797897,-0.3713247953062819,0.00012700292289056147,95.72487474726782,4.279257002387654,-22269.487301737237,184810.87713136704,4.606178398624415e9,7.694443377222408e9
0.0008800001814961433,-0.37039617487750365,0.0001362252039860154,101.65614155081744,4.478933318138365,164530.0270620085,188870.1714861082,-4.941934287561929e8,8.998474349989393e9
0.0008699996396899223,-0.3695516604969162,0.00012748297335921365,99.95401089481956,4.161106890255885,388980.4284726281,175719.59145169173,-1.0009644559133429e10,8.601241133477724e9
0.0008600000292062759,-0.36867781406766154,0.0001262295085206538,93.05977638730552,4.091399754286894,306739.16637900553,180548.50975344444,7.402689600308566e9,9.168846954864151e9
0.0008499999530613422,-0.36790579062455797,0.00012173491183996891,88.9077636495011,3.9789606304461813,262849.9641336669,151313.28015622598,3.252714964396209e8,6.173412106378544e9
0.0008399998769164085,-0.3668156786506006,0.00012799411460368804,96.363866503872,4.297027982122677,446752.69869171863,157788.88987836626,-9.478392887623787e7,6.416958592450939e9
0.0008299998007714748,-0.36596620912392974,0.0001286957735189785,97.62297258700575,4.279328531520154,287513.58839552494,170927.08492614634,1.7221081318384526e9,7.678863368172974e9
0.0008200001902878284,-0.36476840492009066,0.0001327601370418002,104.29885762952833,4.921497615748339,278278.5741157813,261356.33846505455,1.2458555660503927e10,1.6415957198930452e10
0.0008099996484816074,-0.3638025020896166,0.00013633268505982315,109.68527461661357,4.602630033957213,-43571.38646922048,189380.31079222492,-1.3861836583935408e10,8.071784637031016e9
0.000800000037997961,-0.3628142119954573,0.00013387921570613267,107.66547794628578,4.867738354586408,255726.05892646243,249333.39139488974,1.2081534877996998e10,1.5790805876509632e10
0.0007899999618530273,-0.3616912625658733,0.00013765310489477766,110.88834006620114,5.342945718047452,-54670.84299327488,297196.3426524934,2.5978182842159122e10,2.2089238746271587e10
0.0007799998857080936,-0.3607606824321265,0.00013369124829670345,105.9621074842136,4.870366698743395,-148851.64760097067,225682.6693060584,1.2045567363104204e10,9.571617031803198e9
0.0007699998095631599,-0.35986667725726146,0.00013107176990416537,101.56596663783793,4.4785263262270165,303190.4896724914,168575.99618788564,-4.582099647103726e9,6.63285480594974e9
0.0007600001990795135,-0.35882928043950235,0.00013061322692833565,102.13808194056575,4.345169717634725,-149816.79998209202,167592.93464312112,-9.508731184355162e9,6.855770752563753e9
0.0007499996572732925,-0.35785450861792195,0.0001314050924899275,108.82502381044362,4.964333077733016,-41656.06461419279,202686.67108773586,3.1435142392314167e9,8.575894456891732e9
0.0007400000467896461,-0.35690407483949094,0.00013331489273463122,106.68827605007344,4.784288037004121,28983.670371741562,201590.41565682983,-1.214636952142613e9,1.0071779014806223e10
0.0007299999706447124,-0.35575408956283355,0.00013387217196517164,110.02886596628692,4.757201389566864,47421.801211224585,191146.5546029315,-7.844615180082619e9,8.943481880523972e9
0.0007200003601610661,-0.35462369274237426,0.0001394715752550718,111.33566920001357,4.725165555035433,198429.34594499046,218538.22739582814,-1.5037102337498422e9,1.0633474217114332e10
0.000709999818354845,-0.3535190593051666,0.00013536783147053433,112.79255148050467,4.797865071980987,42033.489019844616,210377.21259933323,-8.261768252168063e9,1.0133722635810472e10
0.0007000002078711987,-0.35243878498021514,0.00013778631915255907,118.04549408703053,5.421754921756195,384719.87271948066,244931.00371357973,-7.361041765814046e8,1.3338808953638914e10
0.000690000131726265,-0.3515280979970412,0.00013981764402682818,119.8666242680889,5.3403517787916135,52119.95417733078,228568.77697448994,3.467827524510517e9,1.0580413112802273e10
0.0006800000555813313,-0.3501455620141933,0.00013521739255988358,111.5427312218058,4.771256082984112,-45954.75062454689,216453.6542885451,-5.818467950472684e9,1.1444673638843315e10
0.0006699999794363976,-0.34900594337724034,0.00013685763306519537,108.80668781602121,4.702534728484932,-21236.991064894886,213343.61767253865,-1.7676242924872985e9,1.0518711115741484e10
0.0006600003689527512,-0.347949668052257,0.0001390253042989822,114.85932676070037,4.86225704689334,208597.0335295926,224340.5411281963,-5.1653105082358e9,1.1297770898429226e10
0.0006499998271465302,-0.3468150796908012,0.00013559164301452835,115.05943063839267,5.16904062669558,-134112.2220676091,217916.45176691588,4.1299654730412393e9,9.98918968581236e9
0.0006399997510015965,-0.3457878663423471,0.00013938503490242192,120.05826053862197,5.181271917915796,-94992.77764160481,233812.45969183336,-9.047362463265343e9,1.215341438496517e10
0.0006300001405179501,-0.3445367397525988,0.00014101505610356207,124.74892036305916,5.374430974144223,469990.6263776946,231945.30006575017,-3.9403705265300756e9,1.1487352079865505e10
0.000619999598711729,-0.3431891272477224,0.00013852902263422227,125.85375567341923,5.513665623703656,483993.46515443025,251557.14255731425,-6.556019878502734e9,1.214011873278552e10
0.0006099999882280827,-0.3418099074157071,0.0001429566879040368,126.45536926612444,6.016189637797664,158454.94598570926,293438.0586819531,1.6897858728832323e10,1.5300267047650793e10
0.000599999912083149,-0.3405605666843185,0.0001400045010722783,117.88769554339127,5.218049991563737,127439.45154617172,239477.2465663617,3.190181463254975e9,1.187043776767111e10
0.0005899998359382153,-0.33951328930674934,0.0001490003012692096,125.33347304408511,5.522254798759672,185132.91544118655,277424.40596048866,7.603396984870006e9,1.5113209609168348e10
0.0005799997597932816,-0.33839944990735965,0.00014781104499443393,129.1821869341965,5.550542551759778,-180662.20138080025,247767.16229381872,-4.846614551627359e9,1.2325817831647167e10
0.0005700001493096352,-0.3370714072625851,0.0001463198298143164,129.81218914265332,5.823441600943909,259142.823331442,319415.0030719834,2.083600757986002e10,2.03127476435115e10
0.0005599996075034142,-0.33597073570571956,0.00014198644684987113,129.64548065018528,5.9209987912468,289392.3930369475,272362.4022080993,-1.8110784532026458e8,1.3779400911709269e10
0.0005499999970197678,-0.3346931717353582,0.00014814654759861181,132.4338695967408,5.803678027791022,343242.42144837667,268326.088705528,-8.318523475404436e9,1.2793213818972769e10
0.0005399999208748341,-0.33321828611605453,0.0001492319631294598,135.66980171025025,5.849213095534494,-246180.16134280246,270856.37403675733,-1.0686341218316666e10,1.2634257527882444e10
0.0005300003103911877,-0.33187939985102277,0.00015238853659399997,134.6256588200578,6.735027298467328,455124.8248482386,366896.17218465166,3.4605030443309975e10,2.344236392149291e10
0.0005199997685849667,-0.3304998937320779,0.00014645006000171213,130.15961186403814,5.7940891914472035,-330969.9608256058,289581.5447132869,-1.674230683268942e9,1.5620914551404669e10
0.0005100001581013203,-0.32897266132137154,0.0001459833634909329,134.00340926046943,5.979806938565281,285840.30237205623,258278.93349030722,-4.956536811133964e9,1.32391759410878e10
0.0005000000819563866,-0.3274811390697141,0.00015594869016553493,141.2607107109435,5.781312171109325,231142.49744550962,265082.037351941,-2.9313485589286346e10,1.521027858407114e10
0.0004900000058114529,-0.32611776919398106,0.0001471655780044353,136.52558901496616,5.913207307554667,167841.18318007773,251315.92974941252,-1.6176129951494326e10,1.1998881379721685e10
0.00047999992966651917,-0.32468101297563406,0.0001530854780158468,149.45480430218774,7.206089006038513,469112.0449286718,371032.7959144767,3.7601298784646065e10,2.0270327723866707e10
0.00047000031918287277,-0.3233097056672559,0.00015485200661904028,144.46359297771625,6.599429647847348,564578.2502134662,360571.0351531661,2.849207888531251e10,2.2439377952145107e10
0.00045999977737665176,-0.3219987994009862,0.00015309042848132812,142.56441949966637,6.17107249591767,276338.8086842746,314145.51447711606,-1.094458162958925e10,1.8224131852166725e10
0.00045000016689300537,-0.32049525032844395,0.00014642174063270844,137.17890934691326,6.026903680240046,286149.4357049015,287630.32353433163,-9.165194374474342e9,1.6519467742189985e10
0.00044000009074807167,-0.31924100451785486,0.00015221954454920294,144.86503985234467,6.650947660562231,459089.08347404876,364975.9727425605,8.614124080137756e9,2.608693974922785e10
0.00043000001460313797,-0.31775201241215106,0.00015844366201511265,146.32631147135646,6.4447986487450635,-52483.72835368392,323663.6624426057,4.114370460351773e8,1.8789925545901634e10
0.00041999993845820427,-0.31591252280122717,0.0001578311772016962,150.3866782042557,6.139890354610897,339143.21423003695,289277.6737091772,-4.7112990703428894e10,1.4491932140971603e10
0.0004100003279745579,-0.3142078327463823,0.00016110686703569714,155.0657731140806,6.6136196908174,20472.75711839274,373104.41665750544,-1.6491050816589033e10,2.376853491478297e10
0.00039999978616833687,-0.3127254476449161,0.00015873649804562127,160.17596828789817,7.014775746949645,420964.62497058517,384023.038063335,-4.758445375992451e9,2.254870535721818e10
0.00038999971002340317,-0.311039523167914,0.00016959150758519867,167.61726602561473,6.958750981115691,876421.5873718436,375892.83675751014,-2.858956704526853e10,2.2693170874240536e10
0.0003800000995397568,-0.3095019795311382,0.00016635136828844506,170.00451394899423,7.9539230945881565,1.1783633098782666e6,435388.8454693247,3.869299684380593e10,2.79219179072797e10
0.00036999955773353577,-0.30775813925208056,0.0001634722629480879,163.37444259274093,7.2514353665423545,663098.868256564,385994.4839732755,1.3294376351983633e10,2.2130498537480305e10
0.0003599999472498894,-0.30620257166860393,0.00017138605274337267,168.25720604954319,7.392924562274896,209805.20949191187,401745.29062617145,3.5653134584734354e9,2.791865458888272e10
0.0003499998711049557,-0.30457611208729213,0.00017165042906387078,176.3469188346221,7.519625543971951,291787.47675401217,393856.9689503499,-1.516420028827902e10,2.4371334809864952e10
0.0003400002606213093,-0.3029910675009887,0.00017309717615382624,181.01786767559588,7.852068759071127,540104.077832083,410131.86916544446,-2.364373381830454e10,2.326955223092156e10
0.00032999971881508827,-0.3010283738766448,0.00017200239030811846,179.97900776486108,7.198187415111925,528951.7704682238,368229.941543534,-3.957772842744819e10,2.092733311872418e10
0.0003200001083314419,-0.29915451761538864,0.00017300127015416336,193.1313620885437,8.184433598570017,524678.9523046624,441593.0840569303,-3.579462430982979e10,2.4533827583794544e10
0.0003100000321865082,-0.29733698599468333,0.00017389394652323262,190.27033263808994,8.052875881791946,314562.81758824334,413960.3843314691,-1.3519814651464779e10,2.22344816072813e10
0.0002999999560415745,-0.29545149085507727,0.00017300261208032396,189.67985413783526,8.603351482887193,484754.4105551715,455337.29160189896,-4.9430941950234375e9,2.709203069839093e10
0.0002899998798966408,-0.2935376882342098,0.00017374096184939055,190.18881569433174,8.732996771127663,1.1020146844291158e6,479807.5369583754,-2.4902843777265286e9,2.5802838059906242e10
0.0002800002694129944,-0.2916806792083371,0.00018134256126379897,199.26597736200017,8.99949273896883,1.0417322369272726e6,498633.5138392031,-5.576376083637129e9,3.1056298935168922e10
0.0002699997276067734,-0.2897788670190203,0.00018910093869061085,214.17231715612692,9.510928791371205,580860.7107406363,589609.8759153212,1.1439325825129122e10,3.540172988784533e10
0.000260000117123127,-0.287614043210051,0.00019145854619158562,224.0269903379844,9.56197095486256,240048.7945001693,593872.2945977813,-2.9204958913531586e10,3.9635455424770256e10
0.0002500000409781933,-0.28560845036656246,0.00019100651645045653,218.6694359992843,9.91868118984846,175128.11520032783,633374.0589996446,2.272558975234637e10,4.7931520472832695e10
0.00023999996483325958,-0.28368464980227875,0.00019139119332070407,219.0633551844687,10.215810128081976,541161.2176209745,679528.3407010777,4.656897066678508e10,5.677205075318512e10
0.00022999988868832588,-0.2813375722555793,0.0001916632208380496,214.523309228957,9.639957402812358,1.447226963533919e6,571684.5197516447,6.936756626407168e8,4.239981499441744e10
0.0002200002782046795,-0.27918356847867837,0.00018941189118817548,217.8070558243511,10.132916038795631,-180622.36622756845,672554.632851485,4.9276302026233696e10,4.817878501143621e10
0.00020999973639845848,-0.2770395581278135,0.00019024832406848162,228.94524444392104,9.694100415204494,-313542.14751442627,530807.6804095355,-8.984081703539883e10,3.4809997201978836e10
0.0002000001259148121,-0.2747695968908374,0.0001853127492876625,234.86880659160929,10.221085257177354,-99807.06188212568,617574.8240974026,-2.77559062579823e10,4.337175792823862e10
0.0001900000497698784,-0.27250844320232864,0.00019011149279214918,244.53778219572354,11.207222765654356,-99172.48170612048,783143.7233043629,1.6281638696191301e10,6.778846115381093e10
0.0001799999736249447,-0.2700832919708337,0.00020490619632908586,262.28799073372875,11.375948492464463,-565851.8454489233,746526.3934471725,-6.3857494627834656e10,6.1342254133109276e10
0.00016999989748001099,-0.2675875171423686,0.00021044636909007264,267.0103001135223,11.741612346271973,71040.80760950538,887564.8318114441,6.05200941918527e9,8.686594233133206e10
0.0001600002869963646,-0.26488121669930115,0.00020998764359352436,265.24581173271247,11.871702536317953,789473.8849381517,774702.2745985255,-1.415604771179167e10,5.930887740229484e10
0.0001500002108514309,-0.26228996340773303,0.0002100676530676113,259.05770616567895,11.335172547998141,1.1105889190199033e6,660599.6515648941,-9.76676377251443e10,4.967595134317034e10
0.0001400001347064972,-0.25956152954342543,0.00020011886249640475,250.55173227815214,11.073155943330029,47085.28179671422,689757.4154598347,-2.833646304298962e10,4.544856094512255e10
0.0001300000585615635,-0.2566547103516641,0.00021454521924942709,273.75501271242376,12.555218008929497,-71392.190147624,824977.7666346272,-4.4869129171788e9,5.446330772074567e10
0.00011999998241662979,-0.2538916016623989,0.00021782387536734037,287.2834330698826,13.035767524528568,1.5049569208489566e6,977311.5075426198,2.4726972518662067e10,9.660487698241656e10
0.00010999990627169609,-0.2510925043323223,0.0002211604366373707,301.89885909726456,13.9617933349703,1.3304686560781563e6,898525.987321246,-9.419916201232672e9,7.235849311705482e10
9.999983012676239e-5,-0.24807311454314912,0.00021812875168903886,304.92677898963746,14.322567708854946,1.1283465821877972e6,961861.2840857346,6.368403642682865e8,7.592400762750417e10
9.0000219643116e-5,-0.2448598728499055,0.00021928544726974286,311.62178524585204,14.183373686854075,1.9664643397666295e6,922991.7147891977,-1.8113447827618755e10,6.802009048926149e10
7.999967783689499e-5,-0.2415003800620325,0.00022726796276652784,327.64887148083125,14.591059547986955,1.938657318325968e6,1.043165754186385e6,-2.6006770000209545e10,8.521071975146019e10
7.00000673532486e-5,-0.2379644650587288,0.00024023585282861976,357.0453241465941,15.24157780591333,2.0752649984116715e6,1.1032875689487113e6,-8.751225714288365e10,8.65493805538433e10
5.9999991208314896e-5,-0.234380395850676,0.0002488100598135346,391.54826215914994,16.28240278667832,1.0073128168562457e6,1.2975624790936622e6,-1.0910710446849083e11,1.0746702223394138e11
4.9999915063381195e-5,-0.23072908819233998,0.00025402985657441694,406.78529688473816,17.141180918650253,237127.3707143263,1.4662436208312518e6,-1.1102621916106645e11,1.3139245633418384e11
3.9999838918447495e-5,-0.226952164912218,0.00025762924225878367,413.55629694157835,17.91846925967879,2.411282175804495e6,1.5665547185940407e6,-3.758347139153066e10,1.4609191906503162e11
3.00002284348011e-5,-0.22296189635094196,0.0002561248189282688,419.9253811547369,18.110940140198306,294531.86000099045,1.2844957735649804e6,-2.8866509442532367e11,1.198380815542829e11
1.9999686628580093e-5,-0.21870201712042034,0.0002681584734270353,454.8383146593905,20.079701010840534,3.774950608151082e6,1.5727291343874002e6,-2.6219857801919687e11,1.4617491427250153e11
1.00000761449337e-5,-0.21452343447506428,0.0002709347784052916,469.12891632788245,20.52544453987723,3.9669167685073875e6,1.6679688485643798e6,-1.7451194827998724e11,1.6223325389849548e11
0.0,-0.21016278704459546,0.00029382088566137646,517.4694370257474,22.356933525274105,7.177342118733532e6,2.0860819926296994e6,-2.1439981296319785e11,2.296895680100975e11
-1.00000761449337e-5,-0.2053986750709737,0.00029672154141224745,546.7728552098846,23.15195520522807,5.839200219332711e6,2.219427656753179e6,-3.197587446634941e11,2.359211978470786e11
-2.00001522898674e-5,-0.2004712161775242,0.00029915775833689034,569.310772660718,25.486652616365088,7.682165364868442e6,2.4128324351472217e6,-9.601982343853831e10,2.43164670452038e11
-2.9999762773513794e-5,-0.19549967410619137,0.0003012543785239878,576.6993921146823,26.220526441667605,8.491013291539175e6,2.7205092991098086e6,5.580115121292563e10,2.98580442548643e11
-4.00003045797348e-5,-0.19027986610043446,0.0003064075722518852,605.7172440024469,28.41263937906727,1.0049571518736307e7,3.245859174573125e6,3.089971154440709e11,3.927437253390681e11
-4.9999915063381195e-5,-0.1846136181835318,0.00030674550489454087,614.2309642032234,28.744880639203597,9.584177035535382e6,2.930456715815461e6,1.9289569698734787e11,2.9912437695237506e11
-5.9999991208314896e-5,-0.1785273803355085,0.00032107115712684905,672.9605081952776,30.716079793466434,9.213529397152718e6,3.2104541019023387e6,7.819031580517793e10,3.2163672456435944e11
-6.999960169196129e-5,-0.1721865343956597,0.0003397660466555285,741.2941255595811,33.5852936324582,1.0812159683331495e7,3.715070294600964e6,2.8788187388569385e11,3.9470928907976587e11
-8.00001434981823e-5,-0.1656769094202973,0.0003554866268859956,798.0923246420214,36.36131938705502,1.0048871697447784e7,4.566258673009367e6,6.959824021437417e11,5.851522185885604e11
-8.999975398182869e-5,-0.15881735269543423,0.0003693069961831243,859.463232213109,40.29502607169398,8.994038309678271e6,5.704355210913062e6,1.441767540234578e12,8.221628027710317e11
-9.999983012676239e-5,-0.1516346094792025,0.00038920573962596675,935.4727837097294,42.9500043070733,1.0631837321270447e7,6.218224774223738e6,1.2440511553351648e12,9.40030138210941e11
-0.00010999990627169609,-0.1438789880385375,0.0004117400365124698,1030.1289157272552,46.10601137652785,1.3957476970310774e7,6.756397766249058e6,8.552941844802981e11,1.1008678876027874e12
-0.00011999998241662979,-0.1354510945820366,0.0004371929885132848,1130.5352421651828,50.74671497765975,1.9110661736283276e7,7.773593638257184e6,1.3215076285256575e12,1.1996680756927617e12
-0.0001300000585615635,-0.12679481660823513,0.00044950249135823633,1205.843540525888,53.465573572531596,2.0201207969455604e7,9.06555814126421e6,1.2853029155058264e12,1.4516907020430896e12
-0.0001400001347064972,-0.11756967452967365,0.0004743389949653822,1344.7847077893325,59.52870893167617,2.8007935356939625e7,1.0320249369271155e7,1.2354356899304976e12,1.7338430012301362e12
-0.0001500002108514309,-0.10766456197040679,0.0004921664317734982,1445.8937130318698,66.1900201304671,2.6792437677790236e7,1.1772726097957803e7,2.3532596843561924e12,2.2808658028446333e12
-0.00015999982133507729,-0.09688798035643777,0.0005083829029346097,1577.7856652142905,71.42716870180877,2.212544007786269e7,1.336539009137518e7,2.4519605372102065e12,2.7727539187604883e12
-0.0001700003631412983,-0.08546999040574156,0.0005242969832469324,1700.2144038579484,78.12513723220081,2.2324985318830643e7,1.4491914732542604e7,2.7960478218003174e12,3.000184727041895e12
-0.0001799999736249447,-0.07323807074133037,0.0005520608485018353,1901.842211820114,88.05648922806256,2.0093423762968425e7,1.6900790088654574e7,3.6636909479062915e12,3.5089469256565386e12
-0.0001900000497698784,-0.0603104736997434,0.0005715523319597813,2109.21734274378,99.29676045843637,1.4307754162008354e7,2.024361380951855e7,5.096067329130226e12,4.718411420894223e12
-0.0002000001259148121,-0.04671371041496241,0.0005979281582496897,2320.6077103668904,108.57822358652166,6.609286025685654e6,2.2866594122231822e7,5.704303281473042e12,5.462053499320218e12
-0.0002100002020597458,-0.03221806498529966,0.0006265883071386896,2528.8663006846623,120.0501128537898,2.546050612619925e6,2.8770754909280796e7,9.988128282269383e12,8.452762291779929e12
-0.00021999981254339218,-0.016855987979553663,0.0006481195769384327,2700.4052524597846,127.87490230382122,1.417978428345817e6,3.111413249405337e7,1.128136714237617e13,9.911888118645705e12
-0.0002300003543496132,-0.0003406583201990383,0.0006734381827689106,2922.1667354198926,137.9920574562354,5.300554822325911e6,3.45682192594281e7,1.3376747378938562e13,1.1106531574868727e13
-0.00023999996483325958,0.016839074560678853,0.0006942962360022427,3088.0392951947656,145.2829120282221,8.024611046723525e6,3.9236844799570344e7,1.7134040045713025e13,1.3492777988934496e13
-0.0002500000409781933,0.03485558282110737,0.0007056520535117043,3218.979003014468,150.58202037964904,-571212.2690922684,3.982117259729627e7,1.7232732908312729e13,1.2920536078521666e13
-0.0002599996514618397,0.053389549952361566,0.0007267069788149178,3358.473863578363,153.21453596745553,3.1890889057505643e6,4.086297677862581e7,1.326597332197586e13,1.3144619525331715e13
-0.0002700001932680607,0.07246737488974758,0.0007394898036542891,3398.190651940732,151.08381396387878,-1.5880923384663932e7,3.997127396753517e7,5.762810614543081e12,1.2271370835060322e13
-0.0002799998037517071,0.09221329178485882,0.0007467318742230874,3436.1871924237016,153.00257169541277,-3.7644467339681454e7,4.10615238345475e7,5.368131007285896e12,1.2972526059046312e13
-0.0002899998798966408,0.11230741859991213,0.00074780195252443,3397.2119882371803,151.7085180309563,-5.1865312007985294e7,3.986123310686924e7,6.704586345880988e12,1.1641317123778484e13
-0.0002999999560415745,0.1322692904305659,0.0007304407155902516,3230.667399527693,145.69241344638425,-6.218363311253772e7,3.673916391162027e7,6.642701539346229e12,1.0252064308446428e13
-0.0003100000321865082,0.1519312032967209,0.0007096887544286452,3009.761256911053,138.4719603277457,-8.052268825119817e7,3.498354313346737e7,9.422703485598973e12,9.979830161612494e12
-0.00031999964267015457,0.17140294549002283,0.0006774697946046525,2726.919416518471,126.14673980010222,-7.057895905456747e7,2.9309703704681862e7,7.257305976932893e12,7.4528719059870625e12
-0.0003300001844763756,0.18973288970139401,0.0006264100335000959,2373.365965599829,110.33013985190497,-6.056059824033841e7,2.3769159191727713e7,5.073849463346446e12,5.729579440160652e12
-0.00033999979496002197,0.207007867957509,0.0005776452514823431,2081.121956619491,97.12183339666075,-5.8186011265294075e7,2.0006872591638826e7,2.8386748298872427e12,4.887997896097531e12
-0.0003499998711049557,0.22308408387715462,0.0005231282668056299,1737.013841638957,80.17122597166085,-5.620263405697722e7,1.4933001668594219e7,1.539372401012218e12,3.2646687722048403e12
-0.0003599999472498894,0.23786978038027884,0.00047641961962219525,1441.15297991082,64.96576709025183,-4.385535325326176e7,1.0250827967812466e7,7.222793801773986e11,1.7093851943983884e12
-0.0003700000233948231,0.2511112161962374,0.00041792861763038176,1142.3930207194703,51.99253226240304,-3.3046878282689795e7,7.04755430337285e6,6.480432568149946e11,1.0089320943797904e12
-0.0003800000995397568,0.26269000863430847,0.00036686352393512417,873.5709603818004,40.8564499451608,-1.7930200603534885e7,5.147832864257347e6,8.635290672628933e11,6.363511843781404e11
-0.0003900001756846905,0.27272609188145724,0.00032141777159537115,692.7539944502497,31.506520477722404,-1.0694500910792649e7,3.317875667021144e6,1.5866981852926645e11,3.633168395623382e11
-0.0004000002518296242,0.2809521257544984,0.00028886796811654374,541.0507999330586,25.368736098281946,-7.79514648848295e6,2.571322307407217e6,2.0412683377871005e11,2.991235739689953e11
-0.00040999986231327057,0.28820693978221973,0.00024731009463186386,413.53499590127626,19.916922977495915,-5.73857248676157e6,1.8619734949664748e6,2.5415987292930432e11,1.97537579355661e11
-0.0004200004041194916,0.2943373710369051,0.0002293872970725522,332.12418209298613,15.516894099975648,-3.5310149193259296e6,1.3568806072223561e6,1.0953265471471278e11,1.5238963446022253e11
-0.00043000001460313797,0.29957351239101265,0.0002103894742727181,263.14393305142255,12.404046226920482,-1.5238078635579704e6,1.2317353017197133e6,1.3466551215086626e11,1.7645685638922018e11
-0.00044000009074807167,0.30398498026456217,0.00019151685598652377,226.69544522006598,10.542953735633896,-790527.9120826166,832086.5718273341,9.71282796914761e10,7.957392340084097e10
-0.00044999970123171806,0.3076669905987801,0.0001829860260635728,209.18794246657583,9.382797511720772,-573406.9998297625,528976.766875503,-1.9222509859969963e10,3.195048343191546e10
-0.00046000024303793907,0.310597276387678,0.00018090073344258388,197.9587074238982,8.814695068029762,-272029.4647426645,481061.06842413376,1.8796221196767473e9,3.036305402203459e10
-0.00046999985352158546,0.31334451565725613,0.0001707756383167062,182.42603451650572,8.239331622928555,116454.18706280965,473374.181140159,1.3939678542050589e10,2.677187489937861e10
-0.00047999992966651917,0.3156268776335055,0.00016726777958491878,173.25140918296256,7.348336477091701,-91133.88541317184,391816.61350535764,-2.7944659608204315e10,2.327814236349454e10
-0.0004900000058114529,0.3176158142745262,0.00016346950633024457,156.58507856856178,6.620172736015438,-399579.753866039,331744.11635682447,-1.7033464350791288e10,1.7554277990296173e10
-0.0005000000819563866,0.3193607394293067,0.00015751662485750728,148.09204991795704,6.178720416704841,-300005.24555168184,265569.0036101776,-4.410876964823247e10,1.4137178726690088e10
-0.000509999692440033,0.32155643310851884,0.00015121382433333827,147.23124251212914,6.583274646150183,-579159.5621288489,313088.1485200098,-3.920744365930337e9,1.6233322617851522e10
-0.000520000234246254,0.32338333529248486,0.00014794083161890554,144.15394134171976,6.168139247216274,-251278.64182028922,295215.05657336756,-2.5733996892753124e10,1.486993759967132e10
-0.0005299998447299004,0.3249469009761524,0.0001541893363319429,151.87310197730332,6.817551240996755,459774.06537025224,357150.1103144805,1.5728463401109433e9,2.330412854461356e10
-0.0005399999208748341,0.3267444943802257,0.00014247410120540004,136.7519315761424,5.811854246131443,-17967.751537909997,252788.0545087888,-1.0354249419204922e10,1.187205300614391e10
-0.0005499999970197678,0.32797663762114826,0.0001528290669537643,142.5181370535749,6.557001353250946,-138600.0241841453,340586.8821308951,2.4354368232831516e10,1.7300007387113697e10
-0.0005600000731647015,0.3295981755090761,0.00014997954960102987,137.3435503647377,6.388385946298797,113635.13283442079,319736.89475236327,2.317924575493534e10,1.750914571496544e10
-0.0005699996836483479,0.3310630783646193,0.00015514734638004206,136.3882973612357,6.255764911872651,-118113.32698996933,256438.1737062583,-1.0521604556181412e10,1.24836766959389e10
-0.0005800002254545689,0.33245595177292125,0.00015868528998340606,140.9782672210305,6.408001837215944,-104886.04561058123,319005.2604530265,-4.942446391591245e9,1.6990327489179754e10
-0.0005899998359382153,0.3338222228213272,0.000151409159685775,139.84993153358025,5.800262218235818,-369671.28864071285,296908.4227088757,-1.447662858211005e10,1.5084613833927336e10
-0.000599999912083149,0.33513455985672774,0.00014718425689156978,129.7144358639279,5.439665223317954,-370278.2450170027,225756.93518462137,-1.5786863536853579e10,1.0460390067399542e10
-0.0006099999882280827,0.33659430299163795,0.00015164623335534388,142.74200964327864,6.2659140867408105,-387120.92195710074,281283.5829438896,-9.178144962851679e9,1.5173703597450315e10
-0.0006200000643730164,0.3378805218312773,0.00014736055809198246,127.52888744570662,6.018981028167229,-57280.2277859937,303296.01595391985,1.4531253521175392e10,1.679939916308582e10
-0.0006299996748566628,0.33921254253044025,0.000138475191270101,120.74474202247255,5.41480887661122,-710617.5219187156,261300.68586849736,9.566762833523167e9,1.4568229683279276e10
-0.0006399997510015965,0.34034809765210955,0.00014135727413699823,122.11189837845416,5.24669631910589,-297769.4378812687,234012.5492959191,-5.489659961521079e9,1.1633520787779665e10
-0.0006500002928078175,0.34166261394671166,0.00014139453550783042,125.15169962429128,5.3282799771255265,-267264.13537534163,240801.1548754697,-1.3408323448038155e10,1.4506380186137814e10
-0.0006599999032914639,0.3427280224820424,0.0001376065451997825,124.07935529075705,5.387087320567931,-77425.11232416994,248883.80814587872,-5.218517632830747e9,1.1378408080875582e10
-0.0006699999794363976,0.34392025017071864,0.00014061332246755544,125.81780964859067,5.110170083412887,-202974.06025621927,212122.00402332126,-1.906657582478537e10,1.0335968498506096e10
-0.0006800000555813313,0.34515731300844343,0.0001383176598438725,118.75079883265636,4.902779424507377,372949.5854831246,227234.8688161984,-1.0320815458392542e10,1.0302796280656702e10
-0.000690000131726265,0.34648765628956607,0.0001473481439559178,124.57570454312865,5.410863909724025,319012.0476932083,214823.08640516916,-1.5111597384975521e10,9.508813422682219e9
-0.0006999997422099113,0.3477926524594659,0.00013814421142702125,121.7280312902651,5.14623455530418,-171973.90099210845,217862.08282446075,-1.6761113614573011e10,9.90859318018354e9
-0.0007100002840161324,0.34897581784281645,0.00013943028225080407,119.7660970644925,5.177008687405137,137462.3812352553,250497.76021289092,-2.1559221664246955e9,1.323049360535042e10
-0.0007199998944997787,0.3499738317524316,0.0001386349537169397,124.33967709543974,5.294241218987108,169284.1218345822,250734.641633095,-1.055967237444826e10,1.0852367048550354e10
-0.0007299999706447124,0.35123159092961576,0.00013410884550485403,117.27033136286676,5.113492678446405,-70433.04611885089,213178.1330412293,-2.929473804452653e9,9.440808680446964e9
-0.0007400000467896461,0.35230451435942084,0.00013453413322173403,113.04974631922299,4.893936286005036,-178550.1391132524,205703.09378064694,-6.540486775881526e9,1.0137848500733625e10
-0.0007500001229345798,0.35354656714963495,0.00013558842034121446,115.35343730054508,4.745176738345018,-5353.7581528970995,217389.54161500378,-1.1658837049874577e10,1.0256770899885344e10
-0.0007599997334182262,0.3547397449031123,0.00014084034330216319,113.47166526327658,4.903245822986283,61898.64274970557,228682.66935159304,-2.411223425470505e9,1.0780442217504736e10
-0.0007700002752244473,0.35599247207533335,0.00014062829947180595,115.56384330160695,4.7985968638637235,-60313.70921275539,192264.9132877096,-2.053784298015232e10,9.119773672070019e9
-0.0007799998857080936,0.35674106127629057,0.00014457533354137353,117.87138623972731,5.165163169907764,-437079.1878465597,215608.5387135877,1.273994302900768e9,9.307547825815836e9
-0.0007899999618530273,0.3577991069564887,0.00013402229589049215,105.65443225955681,4.573322162024494,-111565.948242173,178599.4886310611,-2.845067791403827e9,7.641995667366861e9
-0.000800000037997961,0.3590069076695363,0.00012474592431168456,101.23135370628576,4.698670230388333,-160174.01642746688,232410.87417633025,2.054665453590601e10,1.359081110215881e10
-0.0008100001141428947,0.36020039740749055,0.00012547063456672512,98.58398032846966,4.66218149683922,234587.58010523583,262445.92104770255,1.5405595705553375e10,2.0294321751626305e10
-0.0008199997246265411,0.36129621447535465,0.0001246252043900828,100.83798715182667,4.76970920992042,-304332.8585124726,231046.49457120444,1.639138065755905e10,1.2422476016957207e10
-0.0008300002664327621,0.36235621481985436,0.00012761076739786363,103.19753645823972,4.620650095079123,276045.4353723377,212323.1205498326,4.864468424420624e9,1.133382116293733e10
-0.0008399998769164085,0.3632772871767811,0.00012450447615546927,94.95302688721594,3.9197533755538294,-129510.06752890778,137404.07571969775,-1.4795427162259117e10,5.748162296048063e9
-0.0008499999530613422,0.3644438371944998,0.00013741272817080808,106.67871668390994,4.649183198325897,-24225.78174095592,198465.2809470912,-5.012384492304991e9,9.108201921527626e9
-0.0008599995635449886,0.36543401566389366,0.00013215447787946286,101.89698932807643,4.621636795931299,-3396.663491703122,185391.96763155822,-1.807431140120237e9,8.72213800335937e9
-0.0008700001053512096,0.3663679634271248,0.0001203977203602095,89.14738390043125,4.222231460612685,-233694.16094429887,203041.9575411144,1.7849172053764503e10,9.497809257204895e9
-0.000879999715834856,0.36744947485334706,0.00012027166921534438,89.01609207048182,3.9356677759700824,-52784.57731159356,147434.83787360933,1.8692248403384108e7,5.336953215229805e9
-0.0008899997919797897,0.3683018350976054,0.00012209086197568513,92.41143995139014,3.889121850929605,-79325.43498873712,142510.39303717765,-8.386348673389464e9,5.849751522673167e9
-0.0009000003337860107,0.3691367636267678,0.00012231234959448868,91.31445203183412,4.19486404591421,-33185.9695007251,191568.950433336,1.1933559348052551e10,9.633533115043543e9
-0.0009099999442696571,0.3701690388552379,0.00012381573438605115,92.06784695009272,3.891849638875475,-20266.788072120173,138050.14772756863,-7.720883291660384e9,5.382913917878646e9
-0.0009200000204145908,0.371090028979932,0.00012072183520938294,88.42342772985,4.017385963220682,328231.3665870698,147349.69460034586,-3.8211142543276124e9,6.517808255968496e9
-0.0009300000965595245,0.3721146791544452,0.0001228161146409206,90.14940879809146,3.96431046682755,-68891.61875374474,163165.44308782823,-3.5262980390289917e9,7.094136243361943e9
-0.0009400001727044582,0.37304135592540844,0.0001208430803592437,87.03097236382186,4.045307110531963,87888.51657017933,153787.3057687452,4.656011963470859e9,5.950214147030408e9
-0.0009499997831881046,0.3738259940900607,0.00012581099022540833,100.19800700473259,4.49539149362776,-212541.34420484694,183615.83462089847,-1.44487603227029e8,7.625074393736825e9
-0.0009600003249943256,0.37495605300419266,0.0001273709107478568,93.46783826230748,4.217104779459014,-308954.51052970527,190405.17850840726,4.1497002545095387e9,9.536515010888596e9
-0.000969999935477972,0.3758159603961103,0.0001240183633312864,104.3426689981245,4.763251348063834,-149402.09044167673,213810.50343972468,9.723423557596638e9,1.1105467547452639e10
-0.0009800000116229057,0.37699340348059196,0.00012180860465118552,91.12801879551832,3.636420053783165,-332537.99971991475,131236.25564527686,-1.0605808453729763e10,5.131988251856572e9
-0.0009900000877678394,0.37774450638348933,0.00012576018235250982,90.45635439615239,4.061572102561212,-43868.557117691926,157264.89138483827,-3.291918042070916e9,6.88775853555537e9
-0.0010000001639127731,0.37851663220199405,0.00012307302299533512,88.6069308649341,3.611473806057346,153189.67899210076,132661.96499251417,-9.367126557701984e9,5.385528715383042e9
-0.0010099997743964195,0.37957706689843324,0.00011998782055421457,85.36616564099403,3.687309644596397,-66196.92390842689,138596.10314835742,-6.061269402273641e8,5.971261434508588e9
-0.0010200003162026405,0.3804897287412314,0.00011609335420167915,78.80432865186872,3.430983066958499,-55607.697730786094,123460.18971042671,-2.5403594029398723e9,5.081803759249861e9
-0.001029999926686287,0.38137102313822835,0.00012043588830085543,82.89652240846017,3.5170382203646673,-111524.13512714117,126995.89985063106,-8.169127989712734e9,5.871721554106092e9
-0.0010400000028312206,0.38214926131549876,0.00011949825747284078,83.01666579845757,3.587672171286888,-200400.42856673137,157895.22163110547,-3.001152065056555e9,8.381674070055557e9
-0.001049999613314867,0.3829952923571691,0.00011898302730987585,86.37623219857039,3.949418642934617,-173189.4550853282,178985.7421942964,1.091509157937443e10,8.548386097057801e9
-0.001060000155121088,0.3838159548901022,0.0001203168904128905,88.89632863982575,3.9069466217260804,-13464.926345742531,151332.43727543214,-5.438731137953995e9,6.166996373689606e9
-0.0010699997656047344,0.38459402501856677,0.00011758461320363964,81.55645241728567,3.730494115226551,-153487.2647106069,161896.42315131048,1.226491092850239e10,8.272568984063956e9
-0.0010799998417496681,0.38548305680433986,0.00011873908059265903,83.49799873205379,3.54742294929243,-228678.55272632997,126975.77473454933,-5.540795597959925e9,4.835161759494706e9
-0.0010899999178946018,0.3863059788075043,0.00011881447122938606,83.15775223733456,3.59332153007232,-125067.32030413569,148989.62913980364,2.8122895958927073e9,7.208126634235897e9
-0.0010999999940395355,0.38728436612634687,0.00011775586279718109,82.19124601437022,3.6569056995300984,89392.0019087238,144634.01517591765,4.5897378211266e9,5.784794401919349e9
-0.001109999604523182,0.3881257536644407,0.00011808358792820012,78.42241176143509,3.6916755388058924,88046.33058636042,158753.35169856477,1.0147988868325428e10,6.20978145128971e9
-0.001120000146329403,0.38884588296030415,0.00011867939837891167,81.73212561624166,3.6039513066991264,-24232.55242326613,128869.71061111763,2.1265876786575973e9,4.764205388941705e9
-0.0011299997568130493,0.38964560870444986,0.0001120549924847708,76.89157919194166,3.6022654411762365,-78924.89152816717,128603.43232179213,1.214875732261907e9,5.314017874259393e9
-0.001139999832957983,0.3905120997043559,0.00011750826456778333,83.22784485089582,3.551565890193905,-42489.246939280754,126162.10705794755,-6.909459696468105e9,4.648649073529144e9
-0.001150000374764204,0.3911986076361791,0.00012066978929069402,85.11887549476968,3.97056860841646,125707.19041052081,170369.98594882904,8.923576216208204e9,8.394581658585741e9
-0.0011599999852478504,0.39203379494094404,0.00011066324373307399,73.57357424241593,3.3041493644857756,-14781.821109583101,121407.51538979879,-8.329983702968947e8,4.567167109735162e9
-0.0011700000613927841,0.3928067487136868,0.00011093738751807453,77.5833466913221,3.5266095897534853,29487.417189735424,135674.19777348445,3.0300969923442173e9,5.46184200522839e9
-0.0011800001375377178,0.3934261891169299,0.00010505506847841465,74.26590434120114,3.0684859511592792,-7498.866997622527,100620.04525135814,-7.787361021815523e9,3.8452649118730783e9
-0.0011900002136826515,0.3940637193932489,0.00010919708253354101,79.11845901822373,3.276635399186828,9693.82126759563,115735.5423665327,-6.547385546271424e9,4.2156697210002265e9
-0.001199999824166298,0.3950325672122999,0.00011017545961893703,76.38246572579565,3.2209470522166477,-93958.70602604914,122565.50295289568,-3.7212461133670464e9,5.444941307018896e9
-0.001210000365972519,0.39586742046423024,0.00011119194829222435,76.12352816712769,3.5710663118371517,-117355.97117516193,144286.17821300225,1.022631893677646e10,6.813245265980916e9
-0.0012199999764561653,0.39665170948934975,0.00011221188027383409,75.27161272683088,3.285113295752691,82816.81198357433,113606.78074964705,-1.456664412701111e9,4.488109599096386e9
-0.001230000052601099,0.39740567657211795,0.00010916620545290475,77.1621856364664,3.5706644567984567,239455.1515424592,127717.87146430001,4.85077783063265e9,4.843444642141893e9
-0.0012399996630847454,0.398180947762361,0.00011546723042393353,78.07293185845401,3.152460478742201,-60069.00562103379,113603.6253953268,-7.699695588129513e9,4.450461697702468e9
-0.0012500002048909664,0.39892467941131327,0.00011257539847644273,75.44758428157506,3.4226638737636152,-5130.074292355091,123486.37317993336,3.100421004895143e9,4.8286630380285e9
-0.0012599998153746128,0.3997641967047821,0.00011105875111965208,81.43312226998049,3.475923126956076,-100589.10875807001,123852.99267163956,-6.946957794876064e9,5.144277871471943e9
-0.0012699998915195465,0.40057403491000876,0.00010390150466492121,73.079922194288,3.1299744341964715,-56889.44563954077,101939.11834177874,-5.875656526659283e9,3.4301982165194244e9
-0.0012799999676644802,0.4013856945443549,0.00011553394273315939,83.64754505849119,4.1539246324519725,-189518.24630352334,177640.4947206342,1.6760261289990318e10,8.988574499654259e9
-0.001290000043809414,0.4022275265925855,0.0001114922771397923,77.88140346636294,3.449622159807474,-76471.00740520946,123230.03480488394,2.9328466601797285e9,4.959467082969941e9
-0.0012999996542930603,0.4027934217141301,0.00010275769559704972,69.01469429340774,3.0974928065629386,-20525.046999700873,110788.18500516436,1.6933313166919265e9,4.698495383146675e9
-0.0013100001960992813,0.40351168053178116,0.00010866080010748953,73.98564646699046,3.447537515853594,-283005.56652915524,129778.88595860623,5.840771492936088e9,5.8902204826641865e9
-0.0013199998065829277,0.4042863504913112,0.00011606325466403506,78.12674746871099,3.838190915616248,-256150.13754521887,167999.7063034891,1.1130013206536343e10,9.699767577271452e9
-0.0013299998827278614,0.40480098459206054,0.00011802195602082044,77.96105262551545,3.9068949690634835,-328531.76118899946,154591.2490784186,1.2554377168003717e10,7.552221688640714e9
-0.001339999958872795,0.40545124815704187,0.00010366988454421867,68.2440056826881,3.040891664210701,-51802.49961248996,101850.2554913625,1.6177639627617488e9,3.860264983530216e9
-0.0013500000350177288,0.4062148335567326,0.00010318481236001835,69.21233026287842,3.277713927131412,-166252.5239517923,134091.83371930683,5.940971517200262e9,6.902121793094505e9
-0.0013599996455013752,0.4070223408463062,0.00010094977395505442,66.56236975433073,2.9150226892191755,46285.08564664526,91026.06768655922,-6.035569756769269e8,3.250902591891461e9
-0.0013700001873075962,0.40759936382726303,0.00010937064578087007,68.98634844411444,2.9264946211214737,110637.35474725258,85506.05296970325,-7.163490667130231e9,3.025538025264792e9
-0.0013799997977912426,0.40836393823608524,9.979411218738964e-5,68.63772370257072,2.791745357340274,-54221.678787943034,89979.9519225434,-7.053915478510147e9,3.6064927379806604e9
-0.0013899998739361763,0.40898784209089356,9.808065448990049e-5,62.29874800672761,2.690789346042272,-17988.89024265867,85454.33570594755,-1.182912539433247e9,2.9190544188591743e9
-0.00139999995008111,0.40974968707360676,0.00010509093179092666,68.41961301317926,3.2109477778406275,153101.20503388724,123864.86096664309,6.069351013404479e9,5.869217004505208e9
-0.0014100000262260437,0.410388121029624,0.00010505248443345809,66.36544058019766,2.8825185273201583,41010.32411837337,95461.07865986573,-4.6843584608467644e8,3.001742010580071e9
-0.0014200001023709774,0.4111973684705736,0.00010364362889313398,68.17590912059903,2.967906003810557,209894.43148571774,96579.4343955329,-1.990903957058417e9,3.430056829550978e9
-0.0014299997128546238,0.41188247550249796,0.00010685662536844813,69.60020624192143,3.0234769718088494,9378.566285478182,110681.47911173715,-2.700595851923596e9,4.768857047135835e9
-0.0014400002546608448,0.4123857710426964,0.00010852909922040649,75.23014739814987,3.272020222610765,7831.282637223511,102124.32056604809,-4.420514348538508e9,3.4033160094092655e9
-0.0014499998651444912,0.41298167632418337,9.894516412612064e-5,63.38997721076929,2.6796225340764233,-84944.51630222968,77598.14879270367,-3.8956817050058255e9,2.572712265481003e9
-0.001459999941289425,0.4136380434888415,0.00010385097888806508,64.56025148436399,2.571832688883516,-20604.675999914674,76828.64771157152,-7.124392821673158e9,2.489624676680421e9
-0.0014700000174343586,0.4144718147946696,0.0001101342039350596,69.49512633349946,2.9070814855151217,-99151.50567594457,108082.90648966945,-1.671930957787687e9,3.860096487851864e9
-0.0014800000935792923,0.41507828241508105,0.00010479785813078768,65.16327562484862,2.8822093349718254,-53574.080959570594,100799.83798770588,1.0380362900782871e9,3.6522177297669635e9
-0.0014899997040629387,0.4157206521492335,0.00010368006092323261,66.42358902632752,3.084764675569934,-212109.89381296322,116600.13450368097,7.482024982168043e9,5.140665428195753e9
-0.0015000002458691597,0.41651116748852657,0.0001070697446182075,65.02038449067973,2.783147881104569,-101188.87574556474,84032.39451680594,-4.5265714514479e9,2.6876287384392877e9
-0.001509999856352806,0.41701844494947,0.00010531589966248445,66.07056255985493,3.053806280063792,-124457.51866469072,109547.93798173904,3.7535313624116063e9,4.589139575066487e9
-0.0015199999324977398,0.4176505222277192,0.00010251783664238275,60.70075148291667,2.6743136784382977,-56145.0847557899,87747.38767676197,-1.3133503080549507e8,2.9446321951144743e9
-0.0015300000086426735,0.4184318369431712,0.00010283540126320811,67.82834693893237,2.9077952220350536,-134013.55000573758,86383.28453253517,-4.2705898447753386e9,3.094207424302237e9
-0.0015400000847876072,0.419069524300925,0.00010197597068345192,61.61475666549724,2.7667543181738554,-8707.032502629012,79682.5091721558,-6.650728795500885e8,2.512851433551282e9
-0.0015499996952712536,0.419775395687524,9.970117972893573e-5,59.74061402582252,2.612655459209098,168947.25037849377,84363.31712967943,-6.914065942259988e8,2.6883060525547037e9
-0.0015600002370774746,0.4203905518064566,0.00010418690227258669,66.27682746607536,2.77141080614163,17766.38891709642,91230.23317928576,-2.7348152143840556e9,3.36623292485042e9
-0.001569999847561121,0.42090886450509424,9.58068256286755e-5,60.72001607041527,2.49979998266326,31500.09570443762,77345.72749478131,-3.857725542787146e9,2.551074409291077e9
-0.0015799999237060547,0.4215182308309595,9.667259634454875e-5,61.92001214905456,2.6244801328567355,79498.839040294,75705.23047180354,-1.910062150427936e9,2.41189593574857e9
-0.0015899999998509884,0.4221411315684672,9.572253629079258e-5,58.34152986428988,2.613046382946266,-100.58368385914052,94726.06740341512,-1.958541616205193e8,4.2151033551431804e9
-0.001600000075995922,0.4228070475899149,9.88298933771486e-5,59.31130557282025,2.7955374995848037,20577.566746436518,97494.56120211247,3.636064040830199e9,4.716264258204755e9
-0.0016099996864795685,0.4233908454979828,0.00010304717043632257,64.03548466381424,2.9309640377684416,101724.19792558813,102416.95588788278,3.3284707156331067e9,4.1540664561872826e9
-0.0016200002282857895,0.4240286823918577,9.935057715274919e-5,59.56849902905459,2.5591712134730464,-50893.9950573218,78463.82079235556,-2.910582878860981e9,2.9340618167318616e9
-0.0016299998387694359,0.42468322584367707,9.897509499247887e-5,59.95746843424427,2.5800657654672667,-35166.801023542335,82959.14822227132,-2.5498120330245504e9,2.7852057411778646e9
-0.0016399999149143696,0.42530003271449823,0.00010404265281131143,64.87026999368071,2.722392446075481,70884.76230230732,93303.07472400491,-1.4729285817055078e9,3.57109488214074e9
-0.001649999525398016,0.42571125151769956,0.00010105377145715073,64.36804787590896,2.789383360124337,-22630.415074646935,83432.4538741909,-4.511542001677426e9,2.9097898433925133e9
-0.001660000067204237,0.42643845179030904,9.534454209517416e-5,61.590290996334005,2.4986651116056073,61864.44542616779,75776.6643576339,-4.424584410430703e9,2.336671415987761e9
-0.0016700001433491707,0.4270679580774158,9.442338513733111e-5,58.969092882667105,2.6509294173311986,82745.58287858716,93675.61321906716,3.0819606921204224e9,2.943669694952767e9
-0.001679999753832817,0.4274766990644566,9.458905981905677e-5,58.7202407138122,2.87565979395636,61664.159064631735,103066.36762032035,4.450723073190579e9,4.628364803112571e9
-0.001690000295639038,0.4282072910247662,9.764617766001214e-5,56.44341303929681,2.578230480751784,24098.269934222477,74468.83845128249,4.170165912479712e8,2.2648114294398894e9
-0.0016999999061226845,0.42867464622607804,9.562803187926309e-5,60.059365834460955,2.774735616588228,50702.9352665094,85021.87451311182,2.4424776949970717e9,2.894339406734434e9
-0.0017099999822676182,0.4293421673096309,9.839147447304974e-5,58.49254766839235,2.580863117968681,41528.083289371054,83549.09990135893,-9.806957124487219e8,3.3612548318404226e9
-0.0017200000584125519,0.430156388709147,9.739536150165917e-5,58.68117318459889,2.5123417734168765,-99797.69179044006,70280.07745321824,-4.632604027535559e9,2.168595686040169e9
-0.0017300001345574856,0.4307385552704509,0.0001015621513422367,61.64636620034815,2.934201300296611,-236926.43491645285,105020.2030114957,6.609926896813568e9,3.9074958995993657e9
-0.001739999745041132,0.4312419981730345,9.714467126672041e-5,59.41867886313756,2.6158085173001777,-88397.00886944537,77263.83276069492,-1.0827926684485824e9,2.5637051127800136e9
-0.001750000286847353,0.43179151357180673,9.962851155492218e-5,56.81147284389253,2.605678778297974,-75032.62640745581,94511.04707578491,3.8935235141259203e9,3.569139634146343e9
-0.0017599998973309994,0.43223136766278186,9.930090674208619e-5,57.40663059124536,2.5163502521750303,58467.9072105604,77526.87567068316,-2.0845435764918e9,3.094205270352942e9
-0.001769999973475933,0.43283473930857147,9.848354346830547e-5,61.540643908545015,2.6197663449310884,-123117.56896876132,81576.82497593889,-1.8671166086897058e9,2.651500435931076e9
-0.0017800000496208668,0.4333654586689663,9.76828951844285e-5,58.265750031073196,2.7005828659430335,-119597.92243779474,99417.49889931508,3.3041799484929614e9,3.550663241636137e9
-0.0017900001257658005,0.43399477800540626,9.717378270675946e-5,57.952295008914625,2.7294926317381747,20374.89398535291,102906.98539253742,5.020532112018958e9,4.978684653096275e9
-0.0017999997362494469,0.43467952617278205,9.633678973301006e-5,57.18291300731359,2.550026756053588,41858.94117022511,96514.35109824555,6.365693497530809e9,3.742005754320417e9
-0.0018100002780556679,0.43519135138750425,9.903039617501747e-5,59.03001272886663,2.672352691623582,-16837.45847763863,78194.94320756829,9.471438557964861e8,2.4805169753631387e9
-0.0018199998885393143,0.4357195027252019,9.132817444318317e-5,53.08021092151312,2.28559108908156,18930.140493942312,72784.4086297865,-3.8001301970326424e8,1.9231447206347225e9
-0.001829999964684248,0.4361675759216596,9.472087960002722e-5,54.24330004863659,2.532138844238942,-30241.700266049378,78772.28508301172,3.211055701968552e9,2.601622734215872e9
-0.0018399995751678944,0.4368787908727536,9.737286471686978e-5,55.85526331971114,2.4037078264689833,8764.724975537925,64648.11784376625,-2.7499874373662205e9,1.8649723506290896e9
-0.0018500001169741154,0.43731321837333964,9.701907368187846e-5,56.900221526722405,2.609229595182267,-108011.36492363995,71602.10797091734,1.2561544842451186e9,2.168004844013435e9
-0.0018599997274577618,0.4380088101715373,9.476302492874519e-5,56.89890776257954,2.3912021158860592,22139.91680669871,73957.43201240305,-8.827012792799747e8,2.2447933688937926e9
-0.0018699998036026955,0.43851238594317693,9.411767525702851e-5,58.169192625843266,2.534749390794759,-60382.87397759249,83571.23859769688,-1.3926450786857786e9,2.8500970501738744e9
-0.0018799998797476292,0.4391047634072602,9.281179631936112e-5,55.15316425165752,2.3504668054731823,-30122.60792802706,69802.97545058126,-2.7641611768243093e9,2.366219488189235e9
-0.0018899999558925629,0.43945171395258514,9.691601314125728e-5,56.607521460270036,2.3971997172410173,16426.774415002434,69295.9118379057,-3.0531625167880373e9,2.1196247651385715e9
-0.0018999995663762093,0.44028735844022593,9.887025503014257e-5,56.61209873469612,2.414613678454505,-9869.565348428574,74393.47227091275,-2.013675492664035e9,2.222336799564431e9
-0.0019100001081824303,0.44076100428716747,9.595809139966695e-5,55.87047125440508,2.478451943908118,-139864.80607367927,74422.44154873448,-1.227901542847394e9,2.4663547438717494e9
-0.001920000184327364,0.4413059051121818,9.460635496534863e-5,52.07035851941364,2.2762371813171036,787.0243355174925,68697.43006162738,-7.37506759650153e8,2.0706304676386263e9
-0.0019299997948110104,0.4417981338146783,9.456486943569852e-5,53.23915076465226,2.346255278162582,100927.7973930273,63942.793909317945,-1.3243128275140831e7,1.9566913277903433e9
-0.0019400003366172314,0.4423664747304283,9.123609817647615e-5,55.16305137812102,2.3939555388873184,-86226.33917539693,75361.8298104563,-6.286341727454317e8,2.6824845908363376e9
-0.0019499999471008778,0.44274691696019725,9.718324409004145e-5,54.0820550857136,2.278275248662867,-52995.996172744955,62159.808859148565,-4.1383007801979637e9,2.0504852236533027e9
-0.0019600000232458115,0.4434767200189235,9.021399115731345e-5,53.94071184316276,2.302672989331368,-34350.63623643419,65553.68572585372,-2.773279323692171e9,1.9879358238016438e9
-0.001970000099390745,0.4439245094794023,9.254445399666738e-5,53.59784168815029,2.3385047473116156,19258.72946428187,62971.82048479907,-2.379536390165149e9,1.942813043184008e9
-0.001980000175535679,0.4445143088442273,9.26031451868516e-5,50.36074757252423,2.2968912874968836,-16203.834267808434,72215.95622138683,4.692290416299029e8,3.2301882867023897e9
-0.0019899997860193253,0.4449606488644204,9.263838317110279e-5,52.0279051850339,2.0914135603921076,-61233.56496825263,57469.484247841,-4.326839411182932e9,1.7588336516543279e9
-0.0020000003278255463,0.4455850388556137,9.828864013262425e-5,55.42426332149291,2.5156254367222233,27796.86371351838,82596.12140012979,-3.373497058475004e8,3.064673874990175e9
-0.0020099999383091927,0.4462021557104308,9.312599559493667e-5,52.71094331142029,2.4562732637079687,-61907.01757331096,85662.22015734923,3.3268962432459197e9,3.638830131813719e9
-0.0020200000144541264,0.4466238885862986,8.931942449287793e-5,52.51066404243126,2.254621727498778,-22089.189716729827,66108.09395890459,-3.486847373663825e8,1.870179794255222e9
-0.0020299996249377728,0.4471766435795289,9.389094951837771e-5,52.28881497844031,2.3065408148175224,-99851.24435891444,66765.23126151222,-1.2358538477327454e9,2.2046120274756007e9
-0.0020400001667439938,0.4475430062118394,8.648751049023323e-5,49.542294644809175,2.271234581836268,8205.14552611813,79962.92375283832,2.1379715184348729e9,3.3469554616524096e9
-0.00204999977722764,0.44811994955598494,9.499507399289893e-5,52.267240766446655,2.280904779795999,22751.897090669936,69993.9100521386,-1.0248299520357453e9,2.3506745404315577e9
-0.002059999853372574,0.4485928127260122,9.467835525796057e-5,49.81168283139461,2.003313555385044,-111306.52005499035,51792.68761610973,-3.075381696449535e9,1.5740255032303162e9
-0.0020699999295175076,0.4490556856491312,9.378780149857193e-5,51.943945746409156,2.4231558061106915,-134754.50318305648,83329.05397840179,3.377121127164787e9,3.2942265434490685e9
-0.0020800000056624413,0.4497271383313928,9.013796665633604e-5,50.350441870646065,2.2291128473269617,-81526.61941761013,94589.43708287907,1.3213473256050732e9,5.217403144779706e9
-0.0020899996161460876,0.45019568465847987,8.854114091780963e-5,50.343270398112786,2.3324223089164926,11193.110227945175,62292.92195568879,3.272136023977148e8,1.943210566040149e9
-0.0021000001579523087,0.4505922470742953,9.402745320852315e-5,53.882288993270514,2.3934644984916873,11319.298566485293,71219.40047903007,-9.922054698205657e8,2.164590045511174e9
-0.002109999768435955,0.45098948011823814,8.987247703811338e-5,51.239060973265936,2.3039469001309043,14280.321761040359,81010.31621628242,3.092511513861547e9,3.0303515370162992e9
-0.0021199998445808887,0.45160341692814837,9.486548220014974e-5,53.38698985065716,2.368070828023703,-45005.261268579314,63468.101879230315,-9.141302921870079e8,1.8442206836319032e9
-0.0021299999207258224,0.452211704978341,9.463656305853421e-5,53.337859505914274,2.311793956374848,7661.682587636897,67699.93564255527,-1.471372519040877e9,2.0848851875424383e9
-0.002139999996870756,0.4526862328486168,8.882354769827145e-5,50.174864213457724,2.038000494052443,12987.443569898414,53538.73673134669,-3.9611352387873373e9,1.6329890646616206e9
-0.0021499996073544025,0.45305815280441314,9.020696184581129e-5,50.034043097817985,2.315542770676316,-129693.51721739338,71468.5944963392,2.7011900693917017e9,2.1093551996306329e9
-0.0021600001491606236,0.45357394434622256,9.230688787170044e-5,48.687752892342274,2.220151677881402,-103642.97342516822,72619.95944194116,4.886670912055037e8,2.789554295410053e9
-0.0021700002253055573,0.4540635558392678,8.96528996625147e-5,50.80078369261839,2.2156331227662576,-49229.32646544193,59766.1791176748,-5.578974634087282e8,1.6945781659381366e9
-0.0021799998357892036,0.4544381351278571,8.4033127922433e-5,46.00300000662167,1.9045122911034025,780.3667284092188,51956.57504183907,-2.9842490360292997e9,1.471905014104526e9
-0.0021900003775954247,0.45522565765774925,8.683328847189967e-5,47.98954220165007,2.036962533531903,78651.0229760119,53896.1606967836,-1.8506602564375587e9,1.730971624045684e9
-0.002199999988079071,0.4556344344750687,8.72555788612404e-5,46.87820872506199,2.078257900513116,74815.30727315132,51279.282672126465,-2.1863441891253147e9,1.4145641472846708e9
-0.0022100000642240047,0.4560862406187807,8.717817776176537e-5,46.006735767196574,2.0191339250629543,-97848.26990178674,54580.32278515419,-9.810684874210465e8,1.597842539698786e9
-0.002219999674707651,0.4565959738973761,8.825885467242233e-5,47.51620573209335,2.061259941820792,35626.57017107645,59027.53329850993,6.008150078792772e8,1.9805109728690608e9
-0.002230000216513872,0.45714831137360307,8.720447513032403e-5,49.19853847474474,2.168165631489161,-16967.428593320947,59212.43509153591,-1.5454950398519619e9,2.0568964691593735e9
-0.0022399998269975185,0.45759051591478056,8.830691169670659e-5,49.204008643966404,2.1215579348633042,59747.108707096166,58944.89390214108,-8.888469716619226e8,1.8665063575880375e9
-0.0022499999031424522,0.4581378784772824,8.543500544052719e-5,46.00308581211335,2.103412348785015,64034.9083881151,57051.15219342366,3.3882893961603934e8,1.651689688297275e9
-0.002259999979287386,0.45853378008372964,8.556594478331815e-5,46.72547911814717,2.043744338455198,-84508.70247149236,59272.8323817615,-5.73911912209576e8,1.7657195952528045e9
-0.0022700000554323196,0.45895271937645155,8.764807641878288e-5,46.6427180968129,2.0449501371614667,24848.396052351058,52407.588621756986,-1.4099077428992517e9,1.6262708088948023e9
-0.002279999665915966,0.45950458575427183,8.55210971585544e-5,46.87114421299214,2.0026222528967392,106089.70005205907,53595.31964198754,-1.9418774578560073e9,1.5248793937337763e9
-0.002290000207722187,0.4600887279995077,8.78499883565501e-5,48.545109918317856,2.1772862888561737,-59623.68887780074,64691.44757637119,5.628763030553839e8,2.1920124826835966e9
-0.0022999998182058334,0.46048885914261334,8.879937376236259e-5,48.39151757431411,2.1302639139935757,-20567.192602223637,65928.03990567969,4.997789683756308e8,2.330014651852126e9
-0.002309999894350767,0.4609734038564784,9.00371002660713e-5,48.401633156497965,2.1585131150979806,-66804.233408882,61451.44367138239,4.5303342853932685e8,1.7345781359664524e9
-0.002319999970495701,0.4612886976438167,8.869803599408134e-5,46.91840485696701,2.036025996823806,8215.441596396933,62400.13748695168,4.9999027997363573e8,2.5544222801428695e9
-0.0023300000466406345,0.46170852621947417,8.715902422225332e-5,45.31019093765129,2.009455716815977,60809.39015469353,54350.97873178339,-1.7750927914998457e8,1.3486667823558545e9
-0.002339999657124281,0.462252895919868,8.4691502254284e-5,45.907644095415115,2.062003660680394,7687.926475845046,54241.218480497286,-5.653923179460106e8,1.7196069981116402e9
-0.002350000198930502,0.4625161639949656,8.607552593389117e-5,48.56372754307433,2.3279489570491743,-83770.32709625478,74212.50776653427,3.251845588472576e9,2.6054816096609325e9
-0.0023599998094141483,0.46306781668856273,8.777662399289665e-5,43.844836362518194,1.964121147838074,42263.26466263751,50828.120755556774,2.3075191446969467e8,1.6202724787187028e9
-0.002369999885559082,0.46354526452551365,7.85729397666579e-5,42.159461041872305,1.8759663530941342,79438.62667449247,52471.205725381435,1.1438590093508396e9,1.51206423807056e9
-0.0023799999617040157,0.4641395180663676,8.66291348445439e-5,44.901136364789984,1.9522303349292405,-50277.213263727936,58737.68684908987,-2.3331360603785953e8,1.739233637156518e9
-0.0023900000378489494,0.46466056976874826,9.05603001869179e-5,46.50477795537062,1.8574526523792214,-82093.25751596867,52372.88564094431,-3.3389047165546618e9,1.5270609436963873e9
-0.002399999648332596,0.46504519890775553,8.844487523830228e-5,47.83632442188776,2.016984206501741,-27764.432800952818,57439.09379893623,-1.3610068691663237e9,1.8582876633639612e9
-0.002410000190138817,0.46556891423105845,8.399045148827771e-5,45.33856336576487,2.000327358322155,-22871.713654494804,52413.12730165007,-1.3214638951970696e9,1.4401282431814184e9
-0.0024199998006224632,0.465894262060232,8.457648478057794e-5,45.41188202510819,1.9319604299479618,-21203.975550519914,57582.67323178034,7.448824972647383e8,1.7723152311039634e9
-0.002429999876767397,0.4663195271546138,8.95591598933214e-5,47.37815538332251,2.1673303942035287,-59416.46326960842,69626.79352303251,6.906936337552966e8,3.0603068796228347e9
-0.0024399999529123306,0.4668396551461483,8.951142030292032e-5,44.710024716486224,1.964129309422825,5005.324615240282,54612.222590635305,-3.1867635209430283e8,1.5527808496921113e9
-0.0024500000290572643,0.46738751963790853,8.747504866787316e-5,45.36092310983584,2.0226067142823667,-135195.74757979243,63276.03995874667,3.964723691587344e8,2.6775229695251665e9
-0.002460000105202198,0.46791997820168035,8.487372189934221e-5,42.82606932590469,1.8975461662240842,-16544.51458461669,50097.0773012812,2.8498325296579623e8,1.3445469567792513e9
-0.0024699997156858444,0.4683176321253704,8.256320745786235e-5,42.39055461711474,1.7713846677607465,-4535.82711589105,41698.80094298735,-2.1971091268652105e9,1.0946887592068343e9
-0.0024800002574920654,0.4688863372846972,8.59864219381293e-5,43.677036017452615,1.9206476267076706,-2882.8274538816804,50432.51919999229,-3.553371966524331e8,1.4767893649474678e9
-0.002489999867975712,0.469362924721383,8.562241655894984e-5,41.15369409305802,1.8013283079702302,-63170.47513869825,45375.2880704481,-9.318087088146017e8,1.295246408614734e9
-0.0024999999441206455,0.4697731106647989,8.811883595272257e-5,46.574472705468345,2.1006771673714226,107702.90869399106,67598.84427539063,9.041487521171468e8,2.3356887651019087e9
-0.0025100000202655792,0.47011246048982136,8.490207237080433e-5,44.0918936555294,2.0294080682206417,100272.91920467919,54712.70352211032,1.0039869619419978e9,1.7051699115029457e9
-0.002520000096410513,0.4706031860287185,8.793745613576853e-5,45.16357970610372,1.911791959554413,39300.843191148975,53736.051506271906,-1.382809729691046e9,1.485046225952056e9
-0.0025299997068941593,0.47099649159790713,8.95443748325278e-5,46.50893128100205,1.9904809390745535,11833.878305868819,51019.66244099612,-1.8392631366541362e9,1.557947693789234e9
-0.0025400002487003803,0.47139599241336694,8.862282732938289e-5,44.88424417391448,1.8762238140763974,9028.68827936974,43786.525589524055,-3.744453727449865e9,1.2278275712887876e9
-0.0025499998591840267,0.47183441566722467,8.228570430458007e-5,41.14309040006205,1.715262389165463,-15655.949145957777,43533.14920637783,-9.90910508552607e8,1.1773752473117075e9
-0.0025599999353289604,0.4722363377861911,8.58656868878768e-5,45.078127950634425,2.0044837687082335,-25023.216681936392,57328.914271130336,5.530921694297119e8,1.8611054239434893e9
-0.002570000011473894,0.4726918109849212,8.514542709813003e-5,44.99208128555564,2.3538651649236084,-3105.9988380908826,75319.80776450658,7.534420741037791e9,3.0627454304916244e9
-0.002580000087618828,0.47309662956613463,8.985704427322262e-5,46.26163342740516,2.1194657705247106,-10271.548947594038,57394.46207373367,1.4948383191120677e9,1.5943893441149852e9
-0.002589999698102474,0.47351551490524435,7.930816755577941e-5,38.17211114534635,1.651953432298044,19970.399033183927,43672.33275878798,3.188020944138181e8,1.1701804474246845e9
-0.0026000002399086952,0.4739429947426543,8.087521583247432e-5,39.426746973708475,1.7825070334831972,-158264.82917444958,46971.086110741635,4.4620807794581866e8,1.2702004782567735e9
-0.0026099998503923416,0.47441321724004226,8.161451169083926e-5,41.04853964987849,1.9201538522348918,51705.42767143813,51661.010382686945,1.079772515779573e9,1.41200107247211e9
-0.0026199999265372753,0.4746923011542531,8.23640444932521e-5,42.14440550837301,1.8682279798016834,-51238.15202236403,50060.97236045596,-3.27562902198595e8,1.1257525257409747e9
-0.0026299995370209217,0.47516743147198576,8.178332438380736e-5,40.5970257755743,1.780664907127487,68628.0898876695,51296.198683569084,-4.584716757720859e8,1.9186630327516358e9
-0.0026400000788271427,0.47562485305848534,8.627000295172605e-5,44.86048559069312,1.8176611569634717,-47224.95869620398,47921.29688663979,-1.9209937396835773e9,1.3869013245029294e9
-0.002649999689310789,0.4760822244438168,8.275835100277566e-5,40.13679398463847,1.7672456913299752,-123404.98396871079,61149.84001686657,1.3049916747105677e8,2.699529026548425e9
-0.002659999765455723,0.47649841256250514,8.344746314610825e-5,42.507797274868004,1.792111454327424,-41700.08821491596,55955.87990648901,-2.80339270456057e8,1.6228634465700088e9
-0.0026699998416006565,0.47700024580961325,8.201335103600224e-5,39.588420565813266,1.6479847847632607,5161.321123528627,39000.742010018774,-1.7952503685179534e9,9.656379856764419e8
-0.00267999991774559,0.4772844725289906,8.014015676240818e-5,41.704294938479485,1.848177123661834,41324.39552687594,47215.89099465254,-5.2603148980675524e8,1.3185594361420164e9
-0.002689999993890524,0.47785907909664094,8.272524217988223e-5,42.641956546757854,1.939740569830417,21809.359948338013,49986.71830151601,2.6765283910372567e8,1.3965638808203144e9
-0.0027000000700354576,0.47832684090480326,7.949078722027818e-5,41.39102539509961,1.8985531181677269,54434.64548015906,52736.12118266267,1.957387780563476e9,1.7194481502418985e9
-0.0027100001461803913,0.47868706703104547,8.05003446103525e-5,42.052281007743844,1.9076614509400038,75021.62883563114,56394.201722773614,3.2404263139230675e8,2.0017747522149212e9
-0.0027199997566640377,0.47900039603566985,8.227922530540762e-5,41.38079785732852,1.7438621830012988,71613.69103402908,42882.835360932375,-8.892514480479488e8,1.2823974268636515e9
-0.0027300002984702587,0.4792689979003626,8.435806139974622e-5,42.36822200367527,1.8155479981684444,3304.7201910593694,52118.69578551694,-1.1345576650026903e9,1.7376298342875216e9
-0.002739999908953905,0.47986873770778765,8.100278333533519e-5,39.8783853037836,1.7168877548369847,-10217.041593992924,54189.19508816184,-1.8457240787376094e8,2.1946613132259154e9
-0.002749999985098839,0.4804246916558477,8.580255565020971e-5,44.6480256081173,1.8566526608134881,-42858.02113274201,49983.32216569866,-1.7295444036121538e9,1.4664667766797404e9
-0.0027600000612437725,0.4806162229294714,8.048316492032507e-5,39.67761372866689,1.760821874626566,22004.919302066224,50412.12042112575,2.4978935539533097e8,1.6193410510261233e9
-0.002770000137388706,0.4810087247748743,8.685635747312629e-5,42.616825984494994,1.8790512838407005,7318.144132526846,52297.0906378437,1.8587404712105182e8,1.7576116075719826e9
-0.0027799997478723526,0.48160931546855135,8.392797633222333e-5,41.968823484878996,1.8541711361761006,-29824.094222163163,50238.62041788537,1.229609615718749e8,1.4148025333410017e9
-0.0027900002896785736,0.4819119246545306,7.762813780352567e-5,38.88804404168282,1.6362879510358157,-8700.441542994908,39406.21272084129,-1.7583602174568794e9,9.856583608435314e8
-0.00279999990016222,0.48227083670903814,8.1329863007742e-5,39.23077042657751,1.571040301158078,-8186.334760245061,38888.58196243064,-2.2294978174006705e9,9.70768435046848e8
-0.0028099999763071537,0.482738361702126,7.783647451573265e-5,38.92697355435013,1.8439378115693956,-7865.568598326901,49290.909852514196,6.811921603572124e8,1.6599162240489368e9
-0.0028200000524520874,0.48322684391750953,8.39716920314936e-5,42.294920693955234,1.8389735443280275,39912.463000463234,50541.9396582827,2.7384230350768757e8,1.5273191515482216e9
-0.002829999662935734,0.48350474302624935,7.93550706312048e-5,38.754347937682326,1.5396628195112536,13052.287612024387,40128.49551983591,-1.3045656628636305e9,9.401771930743543e8
-0.002840000204741955,0.48390969226392916,7.898789917638539e-5,41.05591752766122,1.9550025410637553,8847.522645828776,67606.64284857843,3.5197717047463155e9,2.5428520098327336e9
-0.002849999815225601,0.4843420034930459,8.171759064173609e-5,39.08132253673405,1.824082719606467,-9342.516447868788,50857.56955468923,7.897413414281594e8,1.6275810816502366e9
-0.0028599994257092476,0.48477203716040823,7.956642041079547e-5,38.867131057676936,1.6913924259128892,-67997.76300019005,48314.38948388737,2.0112767367805955e8,1.459608781939566e9
-0.0028699999675154686,0.48516157592119996,8.700461729359013e-5,44.603694642533064,1.970564654842504,-19876.830785148504,55839.393793406016,4.9006400996894735e8,1.5431863895715735e9
-0.002879999577999115,0.4854262797584815,7.945978809791585e-5,40.146267429831624,1.835943696645895,-120109.64132221924,47632.09401887279,5.2683788356310435e7,1.4286695675888848e9
-0.002890000119805336,0.48604756623893625,7.877936419853667e-5,38.49537089237504,1.6627127073527173,16592.930094090727,36076.61194416493,-1.366276174622709e9,9.662387529083508e8
-0.0028999997302889824,0.486505961658142,8.044531203813095e-5,40.47548861119171,1.8521515222194074,8734.154819829242,48050.82834391177,-7.13519013855692e6,1.3291907857166164e9
-0.0029100002720952034,0.48676110682150464,8.100740614522019e-5,40.147180806952,1.737401842242096,-33995.07953709105,40857.86105116909,-1.4283861148464267e9,1.02102379605788e9
-0.00291999988257885,0.4872255232357129,8.334298704672658e-5,41.6352048424429,1.8405837467171673,-71231.14325971782,53785.236816837285,-2.510216908885982e8,1.705534149771628e9
-0.002929999493062496,0.4874706768611504,8.038661241586764e-5,38.20985703033683,1.6531960755441188,35257.698941100636,37026.15877141649,-1.6606418775439181e9,8.843501195104171e8
-0.002940000034868717,0.4880003154022561,7.847559726743001e-5,38.726692635676294,1.6626510819010687,-60631.898169255095,42139.9748669612,-1.597089996239395e8,1.199318950160903e9
-0.0029499996453523636,0.4882177458246006,8.157151729484766e-5,39.80448376851855,1.8450302815709663,-28143.203354366346,46419.84004079748,9.342857542195331e8,1.34194469108837e9
-0.0029600001871585846,0.48871546964958545,8.076568733145697e-5,37.744025990882264,1.7802003213059678,6853.047959378242,53664.73505530046,2.341792579509749e9,1.8868756512557397e9
-0.002969999797642231,0.4891036282793793,8.056081555210606e-5,38.77066891151276,1.6560980479336647,-9402.103002353853,40317.52354830428,-3.076917129241005e8,9.245055496099187e8
-0.002980000339448452,0.48951403367039165,7.419415745215285e-5,35.49712757797986,1.554369558381153,-29903.972977053727,39389.31603575165,-5.02541349873885e8,1.1588167040166843e9
-0.0029899999499320984,0.48975918597506823,7.927412626588664e-5,38.17415279382057,1.7221401258035824,-48758.58813347977,49240.249652834515,1.8644442134011533e9,1.1983973508162084e9
-0.0030000004917383194,0.490304966965341,8.188572548221134e-5,38.90806732510537,1.6086432878885564,-1292.71174040603,35979.63371354787,-2.472756541353392e9,1.0475317260040996e9
-0.003010000102221966,0.49068714877581804,8.052202460687245e-5,37.41483194506019,1.635247965029965,-9414.181678946983,41474.735443942,3.0739881663370246e8,1.0910302189766922e9
-0.003019999712705612,0.4910233180250216,8.209581951938355e-5,38.560861569696314,1.7396804428712447,-43088.08369763549,43572.45079782109,4.328408666216173e8,1.123274109443877e9
-0.003030000254511833,0.4914684720191872,8.433243157206046e-5,42.49118973473641,1.863035579252975,15875.81405211219,49100.36497541012,-7.886519485791276e7,1.4298719607863562e9
-0.0030399998649954796,0.4917511186971387,7.46828759308659e-5,36.326481535438454,1.6131509718419221,-10310.232925015842,38602.28716591863,7.262827882442559e8,8.603553395019631e8
-0.0030500004068017006,0.4921147236845572,7.99148151774546e-5,38.83059884661733,1.6911542592462883,33675.47613581614,39328.669988854184,-7.756439809935385e8,9.5114992368412e8
-0.003060000017285347,0.49262813463120253,7.822362219252158e-5,40.71576162214693,1.8269351478684583,-56336.19132790807,45190.29495884545,-2.852680749189775e8,1.129873402800504e9
-0.0030699996277689934,0.49304741781493067,7.39927244994239e-5,34.788684771227544,1.5676373465662943,-23541.877198157596,35336.16721671476,9.770836092022273e7,8.793019658518779e8
-0.0030800001695752144,0.4933446328811988,7.536294975105539e-5,35.130048956346194,1.6360916449255045,46325.87477005585,39600.23155430638,7.999157424759576e8,1.0579603595590247e9
-0.0030900007113814354,0.49374167596700136,7.755461443075796e-5,37.45159726097959,1.6416528760459295,-5714.82039099987,41115.63782842486,-2.2635066453158432e8,1.1929177541395316e9
-0.003099999390542507,0.493890446594276,7.79183244194083e-5,36.319126542484014,1.6476797617877308,-23590.899013232527,42803.283353881125,5.9511288990408756e7,1.2317214251957226e9
-0.003109999932348728,0.4944356488489429,8.143657917790965e-5,38.090429946239624,1.67524034817513,-17765.065836365473,46276.444605575896,1.7404176613317826e8,1.3761749658202972e9
-0.0031199995428323746,0.4948093187237682,7.689493735310598e-5,36.561077785505574,1.6116168635577086,-26620.746336144788,38172.511974545734,-6.0974368242013246e7,1.01838531455062e9
-0.0031300000846385956,0.4952645917525806,7.490678458426438e-5,35.827268277235405,1.4923105797798413,25625.005854253144,35859.73829401373,-5.3081286458420664e8,9.949325167679174e8
-0.003139999695122242,0.49560469648463185,7.887086438436042e-5,37.054151054446,1.70546588230454,-27649.681805618628,42687.59150590623,5.226621074468843e8,1.1420435858175743e9
-0.0031499993056058884,0.49591905353573384,7.689002626660202e-5,37.560506791025404,1.5684198377626595,-9682.210690850565,34756.49424427384,-1.5061689044872308e9,8.45645178674801e8
-0.0031599998474121094,0.4964111281595251,8.203839457667226e-5,38.64473321315418,1.7668371150564333,-56568.893439409796,46377.42659939037,-3.1709194745439535e8,1.7043347411985776e9
-0.0031700003892183304,0.49674221055884843,7.87877584973783e-5,37.4975315191529,1.6334248630179202,-67074.63744298127,42142.14755575942,9.719638717868977e8,1.1375269283563538e9
-0.003179999068379402,0.4970832475362404,7.63950420510371e-5,35.45851043214116,1.4894100043413647,17551.54725124448,33325.58891280844,-1.8896445353484576e9,8.164168146717399e8
-0.003189999610185623,0.4973428272373276,7.988457909758244e-5,39.10623547263783,1.6464182345540086,-49555.409093762835,40863.34956780698,-1.6740522182149558e9,1.1604248332959113e9
-0.003200000151991844,0.4977848776177852,7.336003827690773e-5,34.61816737909261,1.5288050786039609,13461.632040589911,39753.48644096062,8.11697053479841e8,1.0731609709593823e9
-0.0032099997624754906,0.4981501714932092,7.498251708279837e-5,36.898842550534866,1.7693271254714447,-10562.04312803038,40973.82451266749,1.1224244951822262e9,1.0070431418082483e9
-0.0032200003042817116,0.49861552229331574,7.563458084926365e-5,35.80978861927896,1.6416248905823487,-21765.60038831296,45069.577675535686,7.571239169549184e8,1.2581598143453631e9
-0.003229999914765358,0.49896970867860363,7.709542204513841e-5,35.4315994546185,1.505274308284577,-32258.97045611814,40468.887540471245,4.034632962476905e6,1.2079913801621344e9
-0.0032399995252490044,0.4993256152909307,7.603020452406107e-5,36.82812317150868,1.5412229125803725,23221.366782097713,40276.39823538697,-1.4801241891531472e9,1.0657572717122267e9
-0.0032500000670552254,0.4995919809443294,7.223794958447459e-5,32.479608708019164,1.5585374537465895,-95278.97917587231,46596.66177600402,1.4453725923240902e9,2.023454298902646e9
-0.0032600006088614464,0.4999937089053565,7.520090561281835e-5,35.291424130505824,1.6499059014644093,-44936.166530340866,44817.87180047558,1.5107913398510532e9,1.352735852199931e9
-0.003269999288022518,0.5005266857899842,7.538333991213467e-5,35.5135066038964,1.5653287074388402,-21240.048677128503,36179.48405541935,-9.884038299795437e8,8.451226893219274e8
-0.003279999829828739,0.500681382742594,7.888143831233587e-5,37.5911520763766,1.635399963451603,-17992.00060380759,37417.53598449358,-9.817934133350317e8,9.519245600803827e8
-0.00329000037163496,0.5011876454363228,7.186208457962985e-5,34.99084522672002,1.5728146035106727,76706.93835691123,37842.17866136348,-4.133801130847851e8,9.668686451467948e8
-0.0032999999821186066,0.5014040953691001,7.813099084251905e-5,37.3952608695824,1.5946079596532046,-20510.452955030476,37370.66518398651,-1.434352956569283e9,1.1097027947185192e9
-0.003309999592602253,0.5016932866136485,8.145090367942413e-5,38.52212130039446,1.6593326034085598,-14984.846556296618,38624.822818561166,-1.395982619411908e9,9.57520839814129e8
-0.003320000134408474,0.5020463865736674,7.832559227335707e-5,37.49715610686055,1.599490644168252,7311.998271514749,42059.52965447633,-2.464109405279818e8,1.1887056046765654e9
-0.0033299997448921204,0.5024439350355242,7.620428631630587e-5,35.97284191679476,1.7793719705547781,-34734.50889767026,54097.87407053612,3.9444455019661245e9,2.2936006493210607e9
-0.0033400002866983414,0.5029497346335556,7.58957091314542e-5,36.60621443823774,1.6107136196466885,4099.496753969675,41389.97572472786,7.5937680894331895e6,1.3012047429502716e9
-0.0033499998971819878,0.5033999030505947,7.814919135101923e-5,36.25217648349526,1.7907493550014886,29600.597668052684,46354.96749452002,1.8341980266287973e9,1.5541974166885252e9
-0.003359999507665634,0.5036388490517274,7.866909737815608e-5,35.960851327460695,1.6030252291718405,25523.25200916831,40139.88400439296,3.864009013041911e8,1.0775684860917158e9
-0.003370000049471855,0.5039354342580482,7.403502935701217e-5,33.51007389270392,1.5603950200208316,28030.722359745392,41170.79677722555,7.496263865519007e8,1.2081477957924097e9
-0.003380000591278076,0.5043191628574859,7.666195312141524e-5,32.662406119488196,1.4035352506700327,-51909.98174404198,29052.93737807939,-5.75545767783059e8,6.367205178599079e8
-0.003389999270439148,0.5046324437630246,7.972009742844966e-5,37.74810200157516,1.6164976882245996,-58086.31954075925,37664.7591880606,-1.2966856939906368e9,9.20312307732898e8
-0.003399999812245369,0.5050990087803803,7.595907581900075e-5,36.646383588047954,1.5684607608494172,7861.962544501669,35315.45680913588,-1.7277114589540226e9,9.04008261600359e8
-0.00341000035405159,0.5054341327030852,7.792659815672879e-5,35.111950362318936,1.6236187589090727,3622.3990156443483,42664.583225331444,1.4474867716394174e9,1.385867187741683e9
-0.0034199999645352364,0.505620234827802,7.743905952099198e-5,35.789991385179,1.5057829132730265,-43776.75068313348,34826.495144333036,-1.8584199282025292e9,9.06680771022029e8
-0.0034299995750188828,0.5060989707346016,7.763218645971433e-5,33.465386350164394,1.5220354649357408,-2695.1863549708783,37513.43491394546,4.546646316170806e8,1.0339176017317113e9
-0.0034400001168251038,0.5065525215544331,7.501946187508007e-5,35.101686702448426,1.4968760087933954,-25055.54286472117,33662.40654491634,-9.715531205541488e8,8.831419350470506e8
-0.00344999972730875,0.5067801881712221,7.893067306285871e-5,35.714700165504084,1.5091468621620807,44639.33248952545,40054.59470140862,-4.23626119832238e8,1.2112683712878015e9
-0.003460000269114971,0.5070802676307503,7.445453343784776e-5,34.35503138899532,1.495659233941749,-2114.601283112924,31011.45099731373,-1.2900649945433033e9,7.740197708937259e8
-0.003470000810921192,0.5074029324856819,7.574369986955692e-5,35.48488534947926,1.5553361474234029,-129332.22568842735,36234.60616707069,-2.650935897012304e8,8.770284784365429e8
-0.003479999490082264,0.5077438571674283,7.304462152700735e-5,32.87186263005254,1.5225239482367907,62466.67714054172,38672.391728212824,7.178848816040932e8,1.0623320096450642e9
-0.003490000031888485,0.5081229491645936,7.351081357452243e-5,35.41286411730219,1.5732887706833207,-34241.93233110148,36403.66460931749,-2.1997938147771385e8,9.023708304464121e8
-0.003500000573694706,0.5085850660119322,7.867350462557422e-5,36.43085059313602,1.6624216481932796,12435.949187467164,50637.785518005345,1.6976753919093454e9,1.8287252728702147e9
-0.0035100001841783524,0.508768602925702,7.36690818043183e-5,31.864190312581393,1.4121869260809032,-61031.14709756506,34300.6853088877,9.338070313231258e7,9.257542011140033e8
-0.0035199997946619987,0.5091351867358317,7.450215506058983e-5,33.5880364669117,1.5751905516101827,43382.48279461868,41835.3681790659,1.420535779141569e9,1.2206122475242488e9
-0.003529999405145645,0.509517029221286,7.3076392918337e-5,33.848098871346984,1.6225059125801062,-60540.60937916012,43764.71594033661,2.163815760011426e9,1.3004060502510495e9
-0.003539999946951866,0.50991139049927,7.288840015857365e-5,32.70729697726506,1.4466807847381398,-11439.856398568616,36484.8257326375,3.945200505078371e8,8.886452319817483e8
-0.003550000488758087,0.5102472696705372,7.410009172003155e-5,33.779748777359316,1.4371086810354352,-4624.779649680799,34084.30246898026,-5.947753101614262e8,8.777173564171668e8
-0.003559999167919159,0.5105022481365595,7.307369205209965e-5,33.94503452883927,1.4416473110861805,-36313.11165628327,31895.649911725624,-1.2165944268011765e9,8.483086698659949e8
-0.00356999970972538,0.510836549025611,7.004863617790366e-5,32.39732808873357,1.5597069758336721,-17624.023255161374,39814.4746889226,2.0956728292616994e9,1.0525619595199492e9
-0.003580000251531601,0.5111724725330714,7.48291050267133e-5,32.121724155125364,1.378675210915513,43937.733088984925,29894.558698961693,-1.2164495678164155e9,7.122302567026573e8
-0.0035899998620152473,0.5115613661538809,7.50986001971879e-5,35.23181670566471,1.611480499689298,23260.426743479118,38223.30197155368,5.442638690664083e8,9.99929892736656e8
-0.0035999994724988937,0.5119453105743159,7.850605248227502e-5,35.78697275809496,1.5229780788446572,-15036.690610710386,37393.04159947144,-5.3128013617746925e8,9.777351515988735e8
-0.0036100000143051147,0.5123023696044111,7.274345151569879e-5,31.775336445210957,1.3987256678143913,8018.444201969098,32229.914189509,3.6643668771916187e8,7.814373848659439e8
-0.003619999624788761,0.5125732254538452,7.61020195797694e-5,35.5028430985277,1.5319269586593414,-61573.55604677589,39293.20979853803,-2.6422383985749048e8,1.1088220428235953e9
-0.003630000166594982,0.5129661812409758,7.830333517114817e-5,37.31637176964453,1.601211577075907,-36561.92608882509,39474.07089588391,-4.4319952848499435e8,1.1010219537047498e9
-0.0036399997770786285,0.5132406763909967,7.339125143366787e-5,34.14309258943524,1.564578863471665,-38044.158933388164,38478.696348672485,1.0564202705695546e9,1.0001971714465867e9
-0.003649999387562275,0.5135750484484015,7.551282274723894e-5,31.906960692029305,1.5344254721229784,41092.88019672663,41525.29194937358,1.5412467816608455e9,1.5341294027979572e9
-0.003659999929368496,0.5138708143375116,6.972980584232173e-5,29.86093465650201,1.2780238738656908,-41424.31991264298,32071.177274003527,-5.522818378272809e8,9.79413410100163e8
-0.003670000471174717,0.5141913256625412,6.871804336837295e-5,31.238326075837463,1.429264570321297,10759.609608089755,32413.822605943205,-2.479830058045021e8,8.908878295000792e8
-0.0036799991503357887,0.5145595612181351,7.389234157919222e-5,34.21930408328934,1.5233213208970096,27808.084271224645,39078.85781668082,-4.714887109201652e7,1.198477554681246e9
-0.0036899996921420097,0.514938657906372,7.39517851526186e-5,33.327763634991875,1.604937763503996,9020.080690015635,50590.65046995668,2.44944261126889e9,2.1253894993719358e9
-0.0037000002339482307,0.5151654325913987,6.952121807749581e-5,31.437582693357257,1.3982358416527763,-38115.931629565224,32255.71023568898,3.112257369791631e7,8.66099781456147e8
-0.003709999844431877,0.5156827062701923,7.218945600916867e-5,31.153671576612133,1.38341011194013,-3545.2932388306895,31547.54605993662,-5.18846521554534e8,7.453854318067964e8
-0.003720000386238098,0.5158455463093705,7.726946090337877e-5,37.00480737548521,1.590071968936681,-30044.564381042048,41247.50796900065,-1.1941014967270324e9,1.1789880969605913e9
-0.0037299999967217445,0.5162141158212326,7.448682619232508e-5,33.46452079530553,1.5582999403030209,18381.98122839543,43370.4399677749,1.5802443931604009e9,1.2667043906404796e9
-0.003739999607205391,0.5166589048246387,7.27294081867236e-5,31.99873697370708,1.3420902207506127,7012.8923039686115,29211.05729843048,-1.659235505612878e9,6.866555507781743e8
-0.003750000149011612,0.5171180112236179,7.227946480484979e-5,31.801192919831966,1.3108586035340712,4656.382365873382,28466.20332626349,-1.0407253481814141e9,7.06572516527577e8
-0.003760000690817833,0.5174235281378496,7.256942525676333e-5,32.956635180959935,1.4763531989597332,-28039.27375378161,31916.10853231721,-3.0455980488441443e8,7.933403386261672e8
-0.0037699993699789047,0.5175256008514553,7.439911491615547e-5,31.594409490940457,1.435040247698606,13252.550328036754,28676.50260613153,-6.881472028013196e8,7.292818761538051e8
-0.0037799999117851257,0.5180525343300542,7.45778784635351e-5,33.003560524214095,1.4106730531442908,-14228.945974424136,29365.259335866136,-1.0107465259674486e9,7.34390877946792e8
-0.0037900004535913467,0.5181966609167284,7.22855659388664e-5,32.64500923789651,1.4298550742442078,-38691.7088784704,33734.764562073724,-2.997236975519391e8,9.054782711402553e8
-0.003800000064074993,0.5186094316944946,7.546174939034916e-5,33.01526609455056,1.4142767868045945,13186.232459196692,33244.7025638075,-4.116703400454649e8,9.855627737915274e8
-0.0038099996745586395,0.5190084637528635,7.120756523438776e-5,31.400809144903334,1.3111728373757745,5458.611001913287,25876.328136450575,-1.0650415827860408e9,6.180415320315382e8
-0.0038200002163648605,0.5192198456785408,7.359231211322655e-5,32.74681044919269,1.4459791386668421,-73635.89803718786,33085.64334304016,1.2324344652441487e8,7.70375456762978e8
-0.003829999826848507,0.5194274301168625,7.250547761018294e-5,32.492523171389095,1.4375171262523982,-33554.51997561274,34175.88788574861,6.1380480528488114e7,7.923112116014097e8
-0.003840000368654728,0.5198578941968153,7.779803346196757e-5,31.723069990926877,1.4187206305707394,-21416.494909697885,33794.805195469475,-4.059213535224106e7,8.097236476944542e8
-0.0038499999791383743,0.5202364734006114,7.167094847425965e-5,31.25477640412656,1.2608795733749993,-37458.24683886203,27951.1816241819,-1.2451467087685664e9,6.45017643143894e8
-0.0038599995896220207,0.5206242725551128,7.495332641358851e-5,32.56054094826203,1.4542941967383012,-24256.04660619097,35732.76000934936,-2.3408076155343812e7,9.457159470113957e8
-0.0038700001314282417,0.5208976931392099,7.732112992489756e-5,34.229431118721635,1.5616653977385424,-38711.14979288227,43237.96674897255,5.968644251448724e8,1.6200927893628726e9
-0.0038800006732344627,0.521160961673304,7.678737483579952e-5,35.74719614922154,1.491336734963258,18851.969936856476,34824.415016386,-1.2511581404636621e9,8.270354146437167e8
-0.0038899993523955345,0.5214755355365341,6.933295171074058e-5,31.311852194414875,1.40400227362637,32517.756186812618,34576.64630721052,1.742618531685904e8,8.736265240568897e8
-0.0038999998942017555,0.5217033492701594,7.044744974375923e-5,30.732230476073553,1.317662507161819,-31657.029813965604,28822.823912993823,-9.09205869600289e8,6.132631460351753e8
-0.003909999504685402,0.5220697452686727,6.910626079936064e-5,29.516046839634022,1.2800003822316297,-18567.54865957428,27613.19251376993,-5.386250954936064e8,6.298571996732259e8
-0.003920000046491623,0.5223896429048036,7.001314669627314e-5,29.04673136382974,1.2691167300673163,-33460.228522239944,26188.212159063984,-6.21025529646917e8,5.613140997085632e8
-0.003929999656975269,0.5226995524053928,7.167023997640138e-5,31.487184560162095,1.4552303297535014,31625.969604166374,34259.935232587406,4.893947630952448e8,9.855229289427007e8
-0.003939999267458916,0.5230604392233654,6.645346028275936e-5,29.48821698086442,1.2913811029072209,-6136.812907867456,25611.70665345946,-6.716821685917883e8,5.070752332582948e8
-0.003949999809265137,0.5234501819256693,7.015137061425295e-5,30.997620719937498,1.401354237951255,-12897.698909594605,34789.9382529833,4.295965605360793e8,1.24762763702512e9
-0.003960000351071358,0.5237806169097312,7.619772780655353e-5,32.64516384539404,1.3451828301733268,19180.5628142321,28759.690852823987,-1.9075549343447256e9,7.384399906705071e8
-0.003969999961555004,0.5240441352269845,7.316091404004841e-5,30.591573465259494,1.4870500148447507,-3599.283407128571,39478.32707382792,1.0549307948957058e9,1.3694971873056998e9
-0.0039799995720386505,0.5243763712826767,7.11751559748189e-5,31.53504425035566,1.444173314783469,-54576.278949984335,33558.145471132084,8.890569745395684e7,9.661382171562318e8
-0.0039900001138448715,0.5246345892614918,6.924774636221511e-5,30.66930558493056,1.2611818808812143,-258.9493056633399,25322.25239371419,-1.4098041670308201e9,5.959690434287236e8
-0.003999999724328518,0.5249165027510025,6.922085123216333e-5,28.848566397969837,1.319957853194788,-34764.29250062801,27583.81675301806,3.276055875153116e8,6.22654711315493e8
-0.004010000266134739,0.5252176860457403,7.459114397793154e-5,33.493907861428596,1.4750193476139548,-32661.856374357383,37187.738853337076,-2.450624444178289e7,9.403315817624838e8
-0.004019999876618385,0.5255766722148401,7.162517847806653e-5,29.666978586447275,1.334908678678765,-74250.93263234994,32116.636189340075,4.47381544392927e8,8.319350973328806e8
-0.004029999487102032,0.5258752784943208,6.611543826972689e-5,28.342926228783412,1.112704731641225,20449.6373027908,23751.705922635578,-1.3246758338237224e9,6.050817658257748e8
-0.004040000028908253,0.5262434714476695,6.917449138465887e-5,31.17231520332084,1.4229620390396673,-16543.389364127233,33671.69486786173,1.036169797775949e9,8.60498742331201e8
-0.004050000570714474,0.5265173523611156,7.068254838111841e-5,31.603579792345435,1.5177162414338161,-38646.17993201665,40029.14505209337,2.0187134000019042e9,1.1612068120950902e9
-0.0040599992498755455,0.5267975297136581,7.028861943417182e-5,29.758435319411195,1.3016519080976452,-7363.191552010852,26989.20097945182,-3.3751679555086476e8,6.449203777362622e8
-0.0040699997916817665,0.5271056451656623,6.92335996288284e-5,28.45481655012429,1.2070652460404379,-10584.601936765312,26163.12366566975,-4.587205196003916e8,5.664787527579947e8
-0.0040800003334879875,0.5273495197033043,7.071424063887858e-5,31.000167640775526,1.4539478551939211,-67201.00292504298,48851.61186058014,1.4682336467392812e9,2.3657533668762994e9
-0.004089999943971634,0.5276126362010837,6.911026367388587e-5,28.598557723840383,1.2541391153650048,-20527.85784597331,24289.55766909676,-5.26529644863495e8,5.613246268613111e8
-0.00409999955445528,0.5279309193222435,6.946079608811052e-5,28.74537151119882,1.200780337515313,-50700.795973732704,24831.998459961593,-8.092834576423258e8,5.435635048223e8
-0.004110000096261501,0.5282217429273878,7.200527579083032e-5,30.8941133684966,1.3428117670471653,54342.34266197415,33510.30960463965,1.532470292601765e8,8.093351213187634e8
-0.004119999706745148,0.5286068407294224,7.048736908099601e-5,31.173777122512952,1.4093134868813066,-17266.88515793182,32416.823553179252,-1.607383198714804e8,1.0113592353665127e9
-0.004130000248551369,0.5289781470113085,7.449587601312316e-5,32.280622086090894,1.4414571319988059,87227.22450678903,36176.754335402635,8.172101782131528e8,9.947276091041592e8
-0.004139999859035015,0.5291232220160891,6.983873775100382e-5,29.497415216349157,1.2604213552105488,20706.14652006319,26056.58859329663,-6.505650074252846e8,6.051640990241926e8
-0.0041499994695186615,0.5295880966469413,7.434949132447754e-5,31.98434102577902,1.4015344320230525,46312.1398922381,37252.29969746708,9.162292809981635e6,1.2782275974008853e9
-0.0041600000113248825,0.529797333364375,6.909513280367877e-5,27.92121236007946,1.200790843561666,-16965.38293190698,24781.323637110723,-5.641903868310895e8,5.825813901472391e8
-0.0041700005531311035,0.5300763941318728,6.945306666085698e-5,30.486248059035045,1.2008796808210673,-13629.463902966298,25391.496745139993,-1.3373111432870224e9,5.527507411026943e8
-0.004179999232292175,0.53042050870799,7.113096638910683e-5,29.47970160685035,1.3148196780026866,-29483.99330465804,26903.54130922794,-1.5801139067295853e7,6.168629295435787e8
-0.004189999774098396,0.5308387311972328,6.91103144670646e-5,30.615367938156023,1.2730081016716719,-11921.924617477365,27719.814462797665,-1.00097840079617e9,5.87299577680469e8
-0.004200000315904617,0.5311503645692137,7.3628603427762e-5,32.132658203122794,1.4028448803899887,3609.7216088573305,30626.120982486234,-1.2812053316313915e8,6.54394669469877e8
-0.004209999926388264,0.5314512781002558,7.388085395593e-5,32.06498958593065,1.2864962219785285,-2842.07932488484,27897.944885979865,-1.1942412026253796e9,6.8301080677125e8
-0.004220000468194485,0.531571549578046,6.878663723149027e-5,28.837526890746176,1.2346395291477912,-27700.310410385733,28150.662724252896,-5.939394000869727e8,6.651358198751323e8
-0.004230000078678131,0.5319598986748606,6.852709311910112e-5,30.05025637401098,1.3437454954436947,51610.13074852545,32608.848366240527,2.7043863734840673e8,9.377563624444e8
-0.0042399996891617775,0.5322900538949762,6.955863282236641e-5,30.9273492097455,1.3643836502188464,19861.02750103472,29128.127166499202,-7.252708669664913e8,6.68867933517662e8
-0.0042500002309679985,0.5326446796578239,7.136787746748415e-5,31.23951938239076,1.2815873650006924,-17513.72894356259,26494.632397571222,-1.1703152704978905e9,6.113108646567533e8
-0.0042600007727742195,0.5328850350856664,6.757241753797058e-5,29.72234427136161,1.3191353494185478,-52213.79457625799,26451.290843372415,-3.684388779637483e8,6.143650403711796e8
-0.004269999451935291,0.5331729765661876,6.834104560713217e-5,30.165562818496994,1.3654745739705558,38131.43723151482,29619.55699308269,-5.0040942103868544e8,7.210420996091272e8
-0.004279999993741512,0.5334807668787543,7.335770631176951e-5,32.30416352734442,1.372908665590991,3194.6267392213595,33034.25846672824,-4.4682490589513385e8,9.446973175797371e8
-0.004290000535547733,0.5337600140333525,7.165889707249076e-5,31.42315991760277,1.3994975165872323,-475.9288823915065,35887.1890902498,5.803015874584954e8,1.0223579521959707e9
-0.00430000014603138,0.5342103405224043,6.693118850932341e-5,28.187655623355738,1.233547691328384,-28136.42820617047,25914.287413242306,-8.882940606801519e7,5.94675280339713e8
-0.004309999756515026,0.5343253467843752,7.028448868241934e-5,30.19241030963647,1.3085458038750228,23018.8452580777,38746.964793980536,8.400658925818774e8,1.2754118065955539e9
-0.0043199993669986725,0.5347604879253777,7.000974879364933e-5,29.86681974785119,1.3372942164004982,-38674.49439709638,32600.431530943682,2.1272392928614637e8,8.698933660945432e8
-0.0043299999088048935,0.5349852274368168,6.789962090073777e-5,29.481898997124627,1.307248387604375,10615.165778161572,31922.318381830635,1.230691530165726e8,7.146798127281032e8
-0.0043400004506111145,0.5352934423606494,7.015743074780991e-5,29.793460969963355,1.2747630088174349,17095.06817378531,31614.471910751367,3.2602450141631544e8,7.945676017852267e8
-0.004349999129772186,0.5355457825083868,6.778590956001672e-5,29.00829521968859,1.2440518151167173,-44561.56986118241,26076.789021718727,-4.543529341565207e8,6.044142159659833e8
-0.004359999671578407,0.5358539562480291,6.979801939105747e-5,29.103930367032824,1.2240589713157137,-14741.184602681167,24676.240049784847,-9.746308569189636e8,5.801619960414789e8
-0.004370000213384628,0.5361072126886575,7.007303598228702e-5,30.980201554783925,1.3760601756496875,-19181.933003328253,30477.240025496187,-7.524199085837018e7,6.935083003166918e8
-0.004379999823868275,0.5363027741328696,7.178493945069386e-5,28.79585271004432,1.2684539913909683,13961.634034263157,29757.68337698529,1.905836058687906e8,8.078491658288484e8
-0.004389999434351921,0.5366221863162937,7.055793982589297e-5,29.331052328353966,1.3310535818244802,55131.906969681586,33144.87918017596,1.2868833551299667e9,8.577407348942206e8
-0.004399999976158142,0.5369797307731351,6.817267848145117e-5,29.869008685468575,1.2599682478595247,-8951.54114965365,26395.809632830445,-5.0240526632653064e8,5.779141580419005e8
-0.0044099995866417885,0.537257798905368,6.807343238235939e-5,28.065971916635082,1.2518137477224898,-1005.5168387850747,29131.91132164288,3.237750097638464e8,6.831606206825974e8
-0.0044200001284480095,0.5375543327714549,7.089256013924625e-5,28.921188398591738,1.3343201917890457,-48849.691065339335,30862.6849481719,4.897658086870933e8,8.832791790932492e8
-0.004429999738931656,0.5378076014759136,6.583691897883438e-5,27.214569610528226,1.2065456479576144,-3088.6903089180355,26053.391740049537,-1.8841130534751016e8,6.368769537467263e8
-0.004439999349415302,0.5382130714366794,6.871277533230909e-5,27.48185518069808,1.2906925400953644,11858.289513271444,30253.54620850286,1.0239979155398573e9,7.663982304440229e8
-0.004449999891221523,0.5384614238865324,6.756552071080766e-5,27.48105770732668,1.178166179002916,-779.7024851369795,25113.685622952173,-2.3382598174350342e8,5.410603490297846e8
-0.004460000433027744,0.5386021921436768,6.784679249873446e-5,30.08298131568721,1.3689213732606205,-71439.57211617219,33310.160337802256,1.4741666837478561e9,8.484920752832844e8
-0.004469999112188816,0.539092000144301,6.8982886718472e-5,30.20325629843128,1.3642439902837578,-8863.063470032455,29981.49281724683,1.3835978597874043e6,6.393277161946656e8
-0.004479999653995037,0.5392627938739606,7.028397843292525e-5,29.87145602495203,1.2897962172404969,-9376.283891858764,28914.941500629597,-5.391902874137471e8,8.047656184462273e8
-0.004490000195801258,0.539554094787105,6.988334279667842e-5,28.375299400839634,1.2338621045032463,-17565.7837186326,27293.835416078575,-2.1150916803770277e8,6.825626140599903e8
-0.0044999998062849045,0.540025870514568,6.673406060148905e-5,27.30920736277649,1.2894214619284075,-15486.206725273934,26803.20330959333,6.059744976755184e8,6.064485892427757e8
-0.0045100003480911255,0.540220630457683,7.075132252565739e-5,29.182062238306823,1.3611953288067375,-6526.299827672639,34525.38216178569,1.2347351255256631e9,9.108798359568257e8
-0.004519999958574772,0.5404186983895488,6.979773403946008e-5,29.193252606217225,1.281739189205054,18807.09798139894,32315.806430745077,-2.104503898970765e8,9.014294268590549e8
-0.004529999569058418,0.5406774494557758,6.700606466115519e-5,27.933847740072284,1.2193039219936672,6702.143632212306,25334.370833940415,-2.5233068000290608e8,5.76601942525793e8
-0.004540000110864639,0.5410294415976968,7.027988154525868e-5,29.73745065025394,1.3184467564151447,8563.953074904997,26818.73602550361,-5.903922888283188e8,6.692652227674748e8
-0.00455000065267086,0.5411034332034178,6.596172149942425e-5,27.93333390283387,1.2268356610979403,-34313.135100917345,24776.627065417255,-4.5388322039758855e8,5.996187435700907e8
-0.004559999331831932,0.5414844575519674,7.003985263789633e-5,29.730376334107643,1.2841974598998263,-30811.4954999876,36422.086971323275,5.647135594796973e8,1.090719073282166e9
-0.004569999873638153,0.5418702720560832,6.865597457614372e-5,28.727040113519873,1.3003156668310778,33701.26174774952,30018.74189868449,3.571685521501269e8,7.319759054779068e8
-0.004580000415444374,0.5421046824857476,7.154466342280555e-5,29.55182096234509,1.2702740353488784,18926.78350924552,26373.67359694767,-4.665335918300222e8,6.518226344188907e8
-0.0045900000259280205,0.5424617709303857,6.636477749585259e-5,26.45470293189981,1.156064856644988,18730.25982182235,23846.030890686525,-6.655331459839279e7,5.2227144043022215e8
-0.004599999636411667,0.5427097313960548,6.875313907119171e-5,28.172509009216515,1.2737820795722035,9564.685536882127,27006.09536842664,-2.853696760218662e8,7.148733563581128e8
-0.004610000178217888,0.5430946021841373,6.500392087168518e-5,26.100529135795583,1.0642045054669824,11249.636944620057,18570.192841846838,-1.0650780399960488e9,3.91154087232002e8
-0.004619999788701534,0.5433347224839381,7.1317495064605e-5,29.55322229907555,1.3986062888856758,-42110.78400357104,35813.00104435083,1.9418386052203407e9,8.877989605092252e8
-0.004630000330507755,0.5435599699759623,6.842282844412446e-5,28.812462092633485,1.2457861533881114,-26830.69463872258,25626.84433560003,-4.544485408527646e8,5.551054338001211e8
-0.004639999940991402,0.5438013794452999,6.970475464781301e-5,29.561298048888485,1.2351670357407853,20249.385509389755,23401.36089656006,-1.200265651414049e9,5.0427326507261074e8
-0.004649999551475048,0.5441919450763962,6.606441913822529e-5,26.75625238791032,1.1987997417534542,18444.881075167632,23699.532290661107,-1.5139487445677358e8,5.1690027922000366e8
-0.004660000093281269,0.5444396813347121,6.823884815796477e-5,28.323117241144143,1.2129758419121888,-26738.513746973636,29081.49513762036,8.688477614922875e7,6.881136517103856e8
-0.00467000063508749,0.5445730431669508,6.731116908067671e-5,26.216499278089405,1.127162119577472,-30876.226391285163,23184.10708005255,-1.3289466323860255e8,4.720602118903721e8
-0.004679999314248562,0.5450611342951306,6.80515863576518e-5,28.041468514249356,1.2046150382286553,10514.24598803955,25454.90648896253,-6.26732461843427e8,5.654350535052835e8
-0.004689999856054783,0.5452577677886584,6.626019248059153e-5,28.78739323812686,1.2062401015044089,-18882.863134123752,24330.084385956707,-8.742174644962318e8,5.153242400689429e8
-0.004699999466538429,0.545604122760531,6.588949620663038e-5,25.80709911178931,1.1065292896084928,-22905.29879567201,21526.750636641405,-5.406125860041583e8,4.7915253208074284e8
-0.00471000000834465,0.5457860386345419,6.454259371115841e-5,27.38055828016343,1.1643748701875294,-9698.894822036604,23205.997302817294,-8.623307313934118e8,4.445175177093628e8
-0.004719999618828297,0.5460453856964596,6.524620920210377e-5,25.572051989946768,1.050840289671554,-35100.58699071674,20844.51194594621,-6.829375843413174e8,4.35505942749221e8
-0.004729999229311943,0.5464660810113419,6.528050182830242e-5,27.772360453164293,1.1481543453237848,-2627.0140268895425,20045.637463883206,-1.4597492827603862e9,4.4261399714700806e8
-0.004739999771118164,0.5465845314507606,6.70233261512147e-5,27.199297214364623,1.185369403610539,13823.499515581452,22780.89448518655,-3.991463185527143e8,4.493904467630938e8
-0.004750000312924385,0.5470244433331536,6.690104502350352e-5,26.990403185521288,1.1149565882220955,-534.1453892115798,21631.510265128873,-8.901210576716498e8,4.3940930870378333e8
-0.0047599999234080315,0.5470976339243352,6.577470908637242e-5,27.79448824517894,1.2449550290204847,-26431.538843819602,28338.058104108994,2.397166723004543e8,6.791073059837509e8
-0.004769999533891678,0.5473961560307653,6.448090363722277e-5,26.734970409560397,1.1632980611012906,4164.499921875634,27221.613417031444,-8.5401692172133e7,6.508895596214197e8
-0.004780000075697899,0.5477724626738345,6.336333728899737e-5,26.740869659366755,1.2371769704280673,3484.75416506402,25883.50579570454,4.175311754192208e8,6.294117836754339e8
-0.004789999686181545,0.5480088593705441,6.56988499122287e-5,26.017810640508777,1.1363777138425764,-26708.757984348813,25465.06241209456,3.147786323144072e8,5.856402372344434e8
-0.004800000227987766,0.5482146295189159,6.444857503066083e-5,25.342100005960603,1.1496016015302621,-61239.14461056092,25223.918438833647,1.4504872584480268e8,6.018659187054038e8
-0.004809999838471413,0.5486055388425011,6.708862903297785e-5,27.77334127247048,1.2350378762205019,16086.00039906241,26175.153378260467,2.912582866482461e7,6.001397296739161e8
-0.004819999448955059,0.5489181163086905,6.629585091435729e-5,25.576323986931698,1.1112752779756654,-18100.233330217823,21320.244937173484,-4.769050137169003e8,4.81805641501128e8
-0.00482999999076128,0.5491928187415469,6.43774598703639e-5,25.09028724196276,1.1097447019122573,14447.178868994653,21457.373711129938,-3.607825834221523e8,4.6124915577770823e8
-0.004840000532567501,0.5494048637849628,7.087015458620844e-5,30.851183323199198,1.3862077335101588,-38517.37295019872,31226.881307267944,-4.3022709499415624e8,7.594541834315723e8
-0.004849999211728573,0.549666710602527,6.838402426019623e-5,29.36554731391706,1.3040531944021452,-42794.02302186834,31101.9394554995,1.1743780409480894e9,7.297771289548191e8
-0.004859999753534794,0.5499502548211603,6.782365458005207e-5,27.94326895612333,1.1999859835645166,24647.764420008916,26260.008266170185,-3.119420977857993e8,6.521031255798599e8
-0.004870000295341015,0.5502265116792405,6.847145327594243e-5,28.27901173083532,1.1661685443678436,-6414.690494955237,20245.63275527414,-1.6472634836716466e9,4.779577048180383e8
-0.004879999905824661,0.5505313215270872,6.656949912896729e-5,26.483197804981593,1.195368298636638,37075.201189512874,28770.4367256408,1.0833458598704302e8,8.074470598960623e8
-0.004889999516308308,0.5507633915073238,6.566807143164851e-5,27.513786214223334,1.1727185378114184,9098.786304786548,25341.518841330555,-4.1952120157546836e8,7.416022728897666e8
-0.004900000058114529,0.5510630477350787,6.906981024539649e-5,28.46967340276301,1.1865133622470363,29997.413008894808,25953.141953474696,-6.620445181663265e8,6.201630953750826e8
-0.004909999668598175,0.5513865962847485,6.62283847148111e-5,26.96719990979733,1.184188452803768,857.9844467690765,23373.164624861936,-2.4635193126178417e8,4.5495446213146484e8
-0.004920000210404396,0.5515970712537528,6.758367913601448e-5,28.106973057335203,1.2412859802003247,-48352.233726799146,26710.90687671964,4.5329728759675467e8,5.751042003122013e8
-0.0049299998208880424,0.5518324040763546,6.694850148635161e-5,27.0705841708117,1.1566202830542027,38014.99074262721,25614.57995663187,2.0354223937084e8,5.547598624916689e8
-0.004939999431371689,0.552033824973274,6.548430211401584e-5,26.12196820767287,1.1147067488970628,-39912.594976369495,22054.605098004195,-2.9876664904923606e8,4.868574964511726e8
-0.00494999997317791,0.5522954849561793,6.610990331217316e-5,26.473486291405376,1.1441430559523105,-6653.176676716445,23800.741369740317,-2.5191104816772e8,5.821467107052584e8
-0.004960000514984131,0.5526724193400587,6.39589479801593e-5,25.75168910594407,1.0851979152689255,-267.5366094662576,20789.478986057784,-8.134331294613798e8,4.4739273371877474e8
-0.004969999194145203,0.5527970641517895,6.930425021073937e-5,27.291042666589146,1.1688974213586327,-10558.286831088351,21762.29548753646,-1.0285284950934671e9,4.74249681595159e8
-0.004979999735951424,0.5531734440296423,6.726914259446747e-5,28.324985236927596,1.208817534163957,32560.537194399367,25445.48713531507,-4.35212151062517e8,6.008431174789582e8
-0.004990000277757645,0.5533661024434842,6.747892781011103e-5,27.892928685517823,1.2151454318570292,-40517.33648211122,28230.319535620187,-1.6038466156440398e8,6.603623452351758e8
-0.004999999888241291,0.5536899739558576,6.557972328629859e-5,25.733095434013272,1.109156815633142,-5685.377515372071,25015.06487428175,-1.6698918896729764e8,6.243422152326322e8


==> anc/Figure-5/d3_L382_rJ1.2.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5537584436043855,3.7403431344992345e-5,26.690971751532796,0.6478992269019039,-9817.213437275748,14049.588358764488,-1.0807576316599801e8,3.57248528807209e8
0.004989999812096357,-0.5536861278173578,3.649949170886459e-5,27.045004832972992,0.6376537625796778,-10907.309957476506,12803.006966107741,-1.4956953673573175e8,2.927167591358769e8
0.004979999735951424,-0.5535716674960547,3.553489143961221e-5,25.93503249252075,0.6222341827829574,18629.753672690887,14269.862330099762,3.591776949716217e8,3.827461663241613e8
0.00496999965980649,-0.5532756603226031,3.443504462286843e-5,26.247455650308584,0.6584548474835606,9512.792649428502,12538.874621945963,-2.6367134953583625e8,3.1638856210182625e8
0.0049600000493228436,-0.5530421534022647,3.459767759361019e-5,26.176388410398403,0.6161581095233962,29990.637664266753,16152.899663394763,1.0582869030919313e8,6.019100006798207e8
0.00494999997317791,-0.5528658539182796,3.6678464958582036e-5,26.99527996649345,0.6381332740827379,-13397.929342106661,14597.264051468348,1.978311473131875e8,3.6996401328924453e8
0.004939999897032976,-0.5525927665487547,3.517804928183124e-5,25.915636418236108,0.6011731949395618,1996.6103737145143,12543.390186023955,-2.838227919272583e8,3.036455077603756e8
0.0049299998208880424,-0.5523365383882013,3.6010570826410895e-5,26.281145273465505,0.6180250101196062,-1623.2731726900176,14782.945485653667,3.0212311948056257e8,3.799128935038722e8
0.004919999744743109,-0.5520742669905215,3.61362724892263e-5,26.098935915123857,0.623881398800738,-2660.798572265085,13235.67640908695,1.032510954516623e8,3.032336382341749e8
0.004909999668598175,-0.5517928877009428,3.5290032610253645e-5,26.310789765644675,0.6039760048275875,-1762.3854816531796,12770.253674995265,-6.803469957602192e8,3.592935392117365e8
0.004900000058114529,-0.5515128199737647,3.531708749053643e-5,25.583285299936932,0.571919494782142,749.642052273036,11097.597897629084,-6.360104946101786e8,2.276955549014495e8
0.004889999981969595,-0.5512745122334229,3.746179537448303e-5,27.597798695664,0.6534743108789083,19357.30617011615,15290.549896028237,5.169515528993772e6,4.5042937538080704e8
0.004879999905824661,-0.5509611635913246,3.6723734270778946e-5,26.98571196496826,0.6493351574800602,19681.294683097396,14971.831341262838,5.263953257516254e8,3.682483690216459e8
0.0048699998296797276,-0.550726036818408,3.528689436573274e-5,27.164753497331795,0.6138103058924934,-883.9505867505254,14579.303450276126,-1.5409626023828435e8,3.996682236026981e8
0.004859999753534794,-0.5504305956978218,3.615882429028048e-5,27.514734874255236,0.630784218144045,-17339.222284297826,13986.715153886556,-3.415773692204627e8,3.566653344263514e8
0.00484999967738986,-0.5501261578340193,3.57320865723515e-5,27.114263660181056,0.6716957747174217,-6678.782074893239,12966.799650841192,-3.066490951429093e8,2.9966139181332004e8
0.004840000066906214,-0.5498626788657882,3.550923288318822e-5,27.457540511061037,0.6544391569968664,3184.8044486270737,13574.865954071976,-1.512778374646481e8,3.14574183340059e8
0.00482999999076128,-0.5496922683802944,3.628381335690603e-5,26.045702147872596,0.6064924848287887,14852.758385102727,13044.54741414015,-2.149090365709417e8,2.9237839831413e8
0.004819999914616346,-0.5494276720801428,3.645103078396418e-5,26.757719342001312,0.613797114224874,-7351.057032695574,12771.591559728591,-2.876289480220196e8,3.0217670733849543e8
0.004809999838471413,-0.5491083466799235,3.618054892311906e-5,27.415581650016623,0.6550151380467739,-12582.971525650195,17087.818782309772,5.63283128127054e8,4.851276640422958e8
0.004799999762326479,-0.5488772690560476,3.659923407419025e-5,27.901546107734415,0.6875457431431491,-10948.073308002933,16024.218168015004,7.176227168721315e8,4.292771905511286e8
0.004789999686181545,-0.5486038319280603,3.57650639148046e-5,27.44844550265241,0.6800684227699312,24228.765655273342,15145.959432627846,1.1271024576812914e8,3.7663833881704897e8
0.004780000075697899,-0.5482568821802113,3.608675706464277e-5,26.4179656601556,0.6173505457936456,-1370.056392500206,13275.712655398413,-4.1413334007654077e8,3.109440028536906e8
0.004769999999552965,-0.5480144164231351,3.785735516395884e-5,26.21481767196295,0.648119031066336,-19303.39074229819,13401.518930778175,-7.075496131171387e7,3.62172909568766e8
0.0047599999234080315,-0.5477488681212612,3.9022548050710215e-5,28.571767194602547,0.6957403233396906,13058.088221873451,16138.110608374527,7.514595882801008e8,3.851446190558001e8
0.004749999847263098,-0.547441163318772,3.591879564073029e-5,27.410113327997863,0.6623049498812916,8160.273937988772,16302.47637494699,1.2776078696939126e8,5.15476064815981e8
0.004739999771118164,-0.5471558208270234,3.655968787991079e-5,27.057348149672247,0.6508424131821229,3100.0642271197366,14482.43392691402,1.7671050401572686e8,3.6546965049493885e8
0.00472999969497323,-0.546880922349969,3.744837771208146e-5,26.71009451358831,0.6111537020846325,15635.805373635772,12852.33387839445,-6.228700307732174e8,3.068455090821015e8
0.004720000084489584,-0.5466048712725048,3.7366343022614275e-5,27.473697291953695,0.6426253344763877,1118.8526335712595,13616.633174495657,-5.397732054837545e8,3.1510200508635944e8
0.00471000000834465,-0.5463751825627687,3.7654976098720476e-5,28.28168142752089,0.7114641254010815,42657.94003301198,18096.13434483265,8.79522315732373e8,6.784431258887455e8
0.004699999932199717,-0.546081133094092,3.805221814994048e-5,28.076300338578278,0.6813835470755739,8250.427692860385,15472.273089429813,2.6430783166054603e8,3.7317899793445694e8
0.004689999856054783,-0.5457864630236499,3.7066379818636246e-5,27.99383686368303,0.6505601271076347,-9802.300653893642,15007.891484367678,6.5956281044511504e7,4.376995880782892e8
0.004679999779909849,-0.5455242613127195,3.478444302625326e-5,26.51951330568547,0.6211832901085343,27804.40363701162,14175.774247507181,3.131536456583605e7,3.1999611583921236e8
0.0046699997037649155,-0.5452196613758147,3.707832902998955e-5,28.079056552806854,0.6558035752180065,9393.605071263964,13374.938176724734,-5.083135077583001e8,2.958978036112195e8
0.004660000093281269,-0.5449776000138323,3.734512203987935e-5,28.41424580749593,0.6963604640739339,9179.375686479863,15559.699925825662,1.2133123080452597e7,3.639862560116728e8
0.004650000017136335,-0.5447138272766247,3.847996147672307e-5,28.144449250201678,0.6620164001649173,-3343.4943102261855,15007.687235233985,-4.223510756522477e8,3.7388926542348266e8
0.004639999940991402,-0.5444282574815782,3.5735221979751166e-5,27.85551607223927,0.7076036572079695,7152.395188855884,16680.84034999694,1.1025460027807279e9,4.7332006702007616e8
0.004629999864846468,-0.5441631890045961,3.615657097943897e-5,27.857674353776417,0.6554408716862334,7283.730873549526,14208.057036883272,-1.356595219575358e8,3.574460636900547e8
0.004619999788701534,-0.5439040895790177,3.747597451601388e-5,29.16560637282728,0.6662715670801446,18157.763021743915,16378.675942401054,7.139303259685963e6,4.605860692979182e8
0.004609999712556601,-0.5436192809667637,3.546678837339426e-5,27.417762538278676,0.6797093916840936,7083.57117541154,13864.537070105273,-2.248705018052907e8,3.0189398038905823e8
0.004600000102072954,-0.5433302451930677,3.706081143615519e-5,28.389601121613353,0.6931431249956197,7559.738522540311,16227.623393358645,1.6547850501262614e8,4.868343229376063e8
0.0045900000259280205,-0.5430284949907912,3.653871438872769e-5,28.764052992692847,0.6623713016405128,-1102.9729009996731,15741.68950872339,-4.7158195724576104e8,4.105479625901466e8
0.004579999949783087,-0.5426547731493543,3.7974925701522556e-5,29.03065086785684,0.673091289301373,-12843.072077102479,13791.879450750008,-6.403054577591141e8,3.1333388728960735e8
0.004569999873638153,-0.5424326145990891,3.837392125888956e-5,28.52558215232902,0.6854147335879375,29619.704137035777,15910.254569956662,7.198219045857911e7,4.216787840390012e8
0.004559999797493219,-0.5421936847807495,3.880419772239263e-5,27.94820371044383,0.6605013363556671,-10658.210146299978,13886.459585287532,-4.1255792120409936e8,3.1215838456258357e8
0.004549999721348286,-0.5418864066382123,3.691092070270019e-5,27.754012908353793,0.6645689891317205,-6294.973249204636,14569.501907498228,3.2251380062765412e7,3.178542343871415e8
0.004540000110864639,-0.5416262979099485,3.624732408986332e-5,27.96160329730434,0.6553804928129354,243.5207365572889,14527.499290718339,-3.0475558711315525e8,3.188987226886596e8
0.004530000034719706,-0.5413274050247265,3.686142920045229e-5,28.133198542576643,0.6949745414129246,29572.323451926513,15968.389640850066,1.816015191782745e8,4.5592306818974227e8
0.004519999958574772,-0.5410325662112357,3.866998143992281e-5,29.846357459165873,0.7039785042841715,31535.728992877892,16982.87676634548,-1.5081235367687604e8,4.8886207796148545e8
0.004509999882429838,-0.540787514397101,3.7663277530599144e-5,28.49622510254577,0.6735566305711945,4291.4435951825835,14811.171051477106,-1.9860095532449344e8,3.486951358769608e8
0.0044999998062849045,-0.5405271582905796,3.744568742879315e-5,29.43756278588834,0.6906095845569176,23302.671933188205,15797.262221290173,-2.695749870763409e8,4.4513615212053704e8
0.004489999730139971,-0.5402004253463578,3.6523925411644934e-5,26.804612964193726,0.6420148025227348,-9080.602782220392,13287.1330606249,6.902233240611994e7,3.129834440221543e8
0.004479999653995037,-0.5399444028424348,3.797042439722355e-5,28.445894213424452,0.7127769301005797,22249.05921937161,16119.356682498794,3.9498613023077255e8,4.0395496711519784e8
0.004470000043511391,-0.5396265254956074,3.695013083043395e-5,28.41131230485259,0.6644811197273871,4432.859130379948,14753.622385827675,-2.6887243794349635e8,3.472572290758661e8
0.004459999967366457,-0.5392948771853459,3.7936037047146306e-5,28.686394965618923,0.6960783474182631,24136.788114045306,15182.000720062717,1.1528003504351731e7,3.743463216421333e8
0.004449999891221523,-0.5389965284309961,3.867264268641001e-5,29.26946380353527,0.7238855388494401,-1461.321607787116,18055.010490059885,7.305115324800158e8,4.803743950697197e8
0.00443999981507659,-0.5387363920675757,3.814813054928971e-5,29.09461324669725,0.6705968692913178,-5269.894984865536,14892.172508798361,-4.132417977018188e8,3.8019243291738224e8
0.004429999738931656,-0.538483937894316,3.8190653540610374e-5,28.134879545970144,0.6568409889970589,-1622.35365794324,12938.942128950986,-2.9944716026603186e8,2.966734073497911e8
0.0044200001284480095,-0.5382193173486264,3.847099662079009e-5,29.245455982303184,0.7000485129717066,-8.345674543246096,14755.617296372375,-3.1673472522134024e8,3.86218104458332e8
0.004410000052303076,-0.5379075312539762,3.8331954016810825e-5,28.90160762499227,0.6668439289500278,6611.308870546252,15439.688866616338,-9.041201121742861e7,3.724256747220105e8
0.004399999976158142,-0.5375837729384294,3.87233268471775e-5,28.807072677704248,0.6918497056894554,6159.201412849232,15903.05645452233,8.692590736051906e6,4.194871183950448e8
0.004389999900013208,-0.5373281387473929,3.6685844432912834e-5,28.306606483413233,0.6969572837492157,3716.418117764622,13616.306811166938,-2.9550182409806585e8,3.276267167962061e8
0.004379999823868275,-0.5370680370770406,3.994710541061622e-5,30.006016925379132,0.7073668334752005,16950.356135359234,15044.807576487496,-5.625113687202115e8,3.1752216874578166e8
0.004369999747723341,-0.5367810976214527,4.01807579557782e-5,29.783744002916734,0.701120810567289,10821.243695005316,14435.54955925766,-1.5473717097920954e8,3.629488996537344e8
0.004359999671578407,-0.5364337992333483,3.67892224903863e-5,30.361752561264936,0.7108415041317242,-12199.950952833084,17886.485999580764,-2.3007872974991044e8,4.981783598379287e8
0.004350000061094761,-0.5361609006063572,3.67692667326807e-5,28.694075607049143,0.6929154883077051,-4210.409263173549,15053.787968161112,-1.6805026905355623e8,3.5450721860694164e8
0.004339999984949827,-0.535845224829931,3.565822959615257e-5,28.93744858317413,0.7064582309746607,-2713.772854224605,15062.702926637541,-5.450383043389848e8,3.54206833391874e8
0.0043299999088048935,-0.5355308021660503,3.650630967231669e-5,28.846082432125904,0.6767500210383922,-9455.490958697466,15202.100817453966,-558344.5082614379,3.910871118740643e8
0.00431999983265996,-0.5352481294536403,3.834124787802666e-5,30.760597899507093,0.7514842653716307,29962.035716763647,18579.144282487952,-1.2773361933693434e8,6.39297031161234e8
0.004309999756515026,-0.534939146101458,3.9674325957417673e-5,30.42189758956896,0.7258716152456312,-13854.962982966335,15304.147315912125,-6.614827382671219e8,3.946825937369436e8
0.00430000014603138,-0.5345894471935732,3.6770866919431887e-5,29.558080468896218,0.7471279208685087,-13018.02991358298,17221.591481272604,3.731534495778636e8,5.198075067099049e8
0.004290000069886446,-0.5343285754458358,3.7627170287058736e-5,28.49275256347839,0.7088495962301294,34800.69122830651,16572.762081575383,6.305147688466413e8,3.9882101103809714e8
0.004279999993741512,-0.5340732762748397,3.8998719426192286e-5,29.39038244294837,0.7369995614518701,5852.702788979177,15633.344251897257,9.358732904403001e7,3.735555794519812e8
0.004269999917596579,-0.5337618684127691,3.99443888753602e-5,29.87817488471353,0.7228520649337487,11189.982866573257,16827.086612403677,-1.2523190689023244e8,5.1713366136571795e8
0.004259999841451645,-0.5334918852332124,3.907568591782903e-5,30.029177008331178,0.7276373413372854,40646.47657361903,17615.499636675348,-1.2432808357713996e7,4.6944164551543885e8
0.004249999765306711,-0.5332194137073654,3.8958091860153885e-5,31.021431725411976,0.7478163013612259,5583.755421278708,16887.70619535446,1.3711384914173776e8,4.164453404006113e8
0.0042399996891617775,-0.5328719973832441,3.717453444707662e-5,29.914810468228804,0.7116340658152638,25047.8538315248,16262.427161220541,3.417217023800812e8,3.877929077867787e8
0.004230000078678131,-0.5326338219015302,3.745374910935719e-5,30.157126898081145,0.7464927160886297,19815.01358120872,17364.837285743557,3.928355287604485e8,4.286438037947338e8
0.004220000002533197,-0.5322899481669379,3.750574703974288e-5,30.302875827311972,0.7563977802053142,20852.942012472387,18320.782338851444,5.150306552221076e8,5.553520607158675e8
0.004209999926388264,-0.5320548456847463,3.7892472294426884e-5,28.935287608948272,0.7334208813288631,2849.36237794558,16608.14421403772,4.573727129054286e8,3.9555875503693813e8
0.00419999985024333,-0.5317669038026843,3.832564747257029e-5,30.6842490497172,0.7378829670407178,-2605.328713752556,15481.642224282039,-2.5732951269004908e8,3.551656369493894e8
0.004189999774098396,-0.5313629295103893,3.776697127212654e-5,29.78872288326386,0.7258574170159183,607.5048507843999,15422.960456984709,-4.460912045437374e8,3.514315093414248e8
0.004179999697953463,-0.531149036697645,3.774424294626913e-5,29.626557911818622,0.7551497942177664,13876.680558124473,16608.514989067076,2.4200544893370676e8,4.406854370773585e8
0.004170000087469816,-0.5308434095627473,3.7167295009708365e-5,28.72750484710525,0.6969780768956276,16553.528937870782,16066.103150452795,2.0092199425160226e8,4.2924650406234103e8
0.0041600000113248825,-0.5304480650295136,3.729603775043919e-5,30.14492888399781,0.7799134554061975,4632.799873424741,20211.315175543332,1.152583885750754e9,5.549131346069535e8
0.004149999935179949,-0.5301305378493942,3.840134725385042e-5,29.95883295693273,0.7479598264488234,11519.353774489738,16475.18249746759,1.8106375196066123e8,4.110006746585455e8
0.004139999859035015,-0.529809317560715,3.57965721026552e-5,29.34970121970929,0.7060524509258055,11604.703637016362,16006.235630516503,1.6424127350301537e8,3.902744017158856e8
0.004129999782890081,-0.5295909538898801,3.6745960186142864e-5,30.197935507143892,0.7307354594597193,-3313.899046442184,16625.09753457353,1.499553054316229e8,3.7290300489907306e8
0.004119999706745148,-0.5292765962506218,3.719965387411631e-5,29.439447554234622,0.7106065257365064,381.1944744539369,18187.25962393231,4.288782366489053e8,4.983418568932128e8
0.004110000096261501,-0.5289387268941775,3.969644953892247e-5,30.887381812480253,0.7026150503249969,-1737.2495996004686,16458.45932876072,-5.1607589044401616e8,4.0740191626165795e8
0.004100000020116568,-0.5286598621384859,3.833225681543144e-5,30.1929269759453,0.7363874191900344,-15705.989438311544,15819.647784592544,-3.2593203798593515e8,4.1450322062306446e8
0.004089999943971634,-0.5283722731201559,3.682180058909283e-5,30.626275467513032,0.76005093282507,20336.299969940617,17179.83712101901,2.7992636918271893e8,4.602162794021303e8
0.0040799998678267,-0.5281048193101672,3.9319153667742906e-5,30.549266262955964,0.7319827809148871,-5386.276081480648,16487.179096424134,9.98802875214007e7,4.1319289154447407e8
0.0040699997916817665,-0.527887973880149,3.901908682036569e-5,30.507079697525537,0.7447238714605768,-21658.38667347704,17878.193595759127,8.327484047082802e8,4.426426871334071e8
0.004059999715536833,-0.5274820233311358,3.968496587786651e-5,31.37600066308054,0.7511117989550036,-3486.5343375836333,15949.304239574287,-3.214620568589578e8,3.947983715291413e8
0.004049999639391899,-0.5270975380379822,3.862938049345597e-5,29.6808378316296,0.6928562506482637,17754.831224804817,15195.090688540145,-5.767225410860735e8,3.58848170032753e8
0.004040000028908253,-0.5267827977609156,3.69457696268042e-5,28.681840814127,0.7034872452757694,28888.57497891455,15134.321702041427,-1.9744134729119024e8,3.795883896508279e8
0.004029999952763319,-0.5264649090683586,3.6804245939047165e-5,29.718034151554605,0.730341440677892,7316.135769655128,16636.09427470219,2.87430969012676e8,4.085681559115339e8
0.004019999876618385,-0.5262109563724768,3.8034959563953905e-5,30.981529688887612,0.7866413598921558,24611.14465112744,19969.086428653256,1.1554974595055108e9,5.974221929631401e8
0.004009999800473452,-0.5259528948535366,3.8453482306923884e-5,30.839763861890802,0.761138407817928,24721.03336170476,18722.23404456623,3.460236648459376e8,5.703675298355765e8
0.003999999724328518,-0.525611682100356,3.8139286214459944e-5,31.76865480990313,0.7983979858073882,23998.762892192623,17880.662993230464,-4.5000221017227985e7,4.316859284605269e8
0.0039900001138448715,-0.5252879952433287,3.953240149437903e-5,31.946420133517798,0.7263229715751116,33321.66221419857,15572.216448698176,-1.1325652784757955e9,3.899936167363464e8
0.003980000037699938,-0.5249979808366834,3.779281747059069e-5,31.39699513039484,0.7263571066067755,27077.353497206506,15886.459138993301,-5.499035657544644e8,3.606114388638048e8
0.003969999961555004,-0.5246408556489723,4.0395604138759095e-5,31.326770932404276,0.7454707325229071,21011.267396126805,18298.918959343067,-8.857197376235199e7,5.2376140070929396e8
0.00395999988541007,-0.5243281884842368,3.9770578851128326e-5,32.53206338763822,0.7396718811833443,5193.809796976621,18225.701695320327,9.000911230683584e6,4.961689045777724e8
0.003949999809265137,-0.5240256238976477,4.0755877521543316e-5,31.43818746896293,0.7511835600161452,26566.718885019214,19020.33980849027,-3.437510602571243e7,6.382582108841158e8
0.00394000019878149,-0.5237646251053065,3.991928495675047e-5,31.03879439230795,0.7408121323762242,10253.835908580442,17429.366867017015,4.9568379541153744e7,5.002834520028615e8
0.003930000122636557,-0.5234631490724688,3.9801312583431924e-5,32.148206191910326,0.7615457898407644,-23357.31095822576,17617.707766407093,-4.4173390190269e8,4.764534364537901e8
0.003920000046491623,-0.523085944047159,3.9451293308340064e-5,31.750893864574387,0.7503766129341393,33153.68153480296,18109.242816972826,7.506443723463297e7,4.418474611315748e8
0.003909999970346689,-0.5227272929969978,4.0611188508286015e-5,31.311081048849825,0.7372520719903495,12811.659925660177,17088.29645310397,-2.7818758228043485e8,3.811308907542643e8
0.0038999998942017555,-0.522481242267584,3.877497617115139e-5,30.966409952139237,0.7111242972181769,20038.82373732948,16851.029787512092,-3.966527271832417e8,4.687893048748803e8
0.003889999818056822,-0.5221784455972073,4.13656592335987e-5,33.065884019461144,0.816208207169187,6833.98025628579,18958.835934221846,-1.682649809874934e7,5.1145084170092523e8
0.003879999741911888,-0.5218051147223931,3.927685184179901e-5,32.25651555420392,0.791618223102373,-1061.8894838799754,18968.444242447495,-7.183671216864653e6,5.2205779544024605e8
0.003869999898597598,-0.5214695735677657,3.7833941929337976e-5,31.61102846785042,0.7416927871337202,2710.0160278978406,16263.657422664872,-4.8896642593266916e8,3.9207473284698194e8
0.003860000055283308,-0.5211981432045139,3.87943908744938e-5,32.650702150338816,0.7965699077213207,4608.859014036481,18898.24285374463,-4.333320574164458e8,4.9419708175639576e8
0.0038499999791383743,-0.5208419090336726,4.126270530990767e-5,32.708579126922324,0.8186359964135167,2211.88596414388,18864.480581580785,1.2097273490612144e7,4.94739671356651e8
0.0038399999029934406,-0.5205280745193326,3.925562093975606e-5,33.37767999810907,0.7898101355882856,6851.252730332092,18270.1994724924,-6.317957606932647e8,4.741499912800554e8
0.003829999826848507,-0.5202366156813515,3.9852631255381996e-5,32.601915322395215,0.8089436619882187,4583.229768993108,17304.996963220892,-2.7569098786513805e8,4.300476146116331e8
0.003819999983534217,-0.5199035351889553,3.917826080841405e-5,32.522690333482615,0.861451310412112,-2359.3513118926976,20891.90585329047,1.0041519541872876e9,6.212094716571275e8
0.003809999907389283,-0.5195625751390358,4.0260773892562796e-5,33.32314848079246,0.796999076936607,-14812.394279052458,22080.621962349196,6.841623128974975e8,7.477361710382856e8
0.003800000064074993,-0.5192535885113817,3.937464195549093e-5,32.93991262911116,0.796166919345285,-10984.119944749966,19795.752986298314,9.578285935168676e7,5.18387866559045e8
0.0037899999879300594,-0.5189495883963466,3.8695849342673844e-5,32.52062331584238,0.7494413797122551,4867.874507522698,18967.38325939933,-4.2396270634962827e8,5.562111284848502e8
0.0037799999117851257,-0.5186525140778621,3.877759373528649e-5,31.324217744147596,0.7194419084661002,-24307.44757639477,16862.04992578924,1.1119391795690861e8,4.2551786395459914e8
0.003769999835640192,-0.5182872806747558,3.936694097180555e-5,30.065790883705926,0.6964820262193203,11402.559822612715,15105.013507959391,-6.142828971911131e8,3.486757752847068e8
0.0037599997594952583,-0.5179464021620376,3.9105849201008055e-5,32.25624326340614,0.7455667980250784,20224.091890332587,17233.26603310268,-5.604444318728533e8,3.819448927696112e8
0.0037499999161809683,-0.5176183829961342,3.9102835316200086e-5,31.00477439071406,0.7161500975224123,-18596.448225401153,16219.33657339729,-3.6776537774887705e8,3.8076487327491254e8
0.0037399998400360346,-0.5172985786012874,3.966913145080981e-5,30.92977772157568,0.7730497562751631,5581.2762153835365,16369.577360409388,-1.4613082725183183e8,3.6975764972460186e8
0.0037299999967217445,-0.5170219992139918,4.099719891591156e-5,33.17874580788959,0.8727817014788355,-13994.756045326409,22731.986277368967,1.4053767894255393e9,6.643926171950228e8
0.003719999920576811,-0.5166645821459985,3.9342096498385946e-5,33.51663423381973,0.8175739416321609,13359.095578272858,20649.86790709672,-1.3209740715476166e8,6.185538418700372e8
0.003709999844431877,-0.5163827757783697,4.051471764661061e-5,32.8868598953789,0.7907857707101236,-12023.946293910274,19402.5346824876,-1.8288173981468543e8,4.9644987898179483e8
0.0036999997682869434,-0.5159981331514779,4.056998992618428e-5,33.9164688723038,0.780869796001029,5249.749892519309,18250.127182606426,-4.8067960861799896e8,5.189026985719082e8
0.0036899999249726534,-0.5156982233848101,3.947490662513571e-5,32.45151760005373,0.8074093069697605,-1230.0293263776553,17965.618083311056,-4.4106549634921795e8,4.5010417608219916e8
0.0036800000816583633,-0.5153735272179413,3.7595126229360896e-5,32.08058578360979,0.7480246497170076,-44627.28727220761,17773.89351015657,-4.143056938738507e7,4.5547562837676275e8
0.0036700000055134296,-0.515013387264446,4.027072250559322e-5,33.49977930678438,0.7895277045107878,26101.228760259553,19789.858883042085,7.473338824026252e8,5.069117300745256e8
0.003659999929368496,-0.5147174915495892,4.242822160136436e-5,34.197804390808976,0.8113171293455415,34530.71566975597,18972.721167306132,1.8593589584302878e8,5.415744230077153e8
0.0036499998532235622,-0.5144541818199815,4.2521064628526375e-5,35.031532107973014,0.8273163412345079,16103.393761400615,20342.27122222819,-3.3918023755246747e8,5.576992010460165e8
0.0036399997770786285,-0.5141103295026795,3.95297628264159e-5,33.95692356356978,0.8274467252104855,11198.18901337509,21904.01711176749,2.411434813021029e8,6.580121923578731e8
0.0036299999337643385,-0.513673471628081,4.1073405126194356e-5,33.688013242098535,0.8079273382662269,29972.103325613974,18299.279414027536,-1.7472499995572078e8,4.710479274112337e8
0.003619999857619405,-0.5133522610183795,4.1420960839088225e-5,34.381009611129556,0.8620999212093575,39876.60084397973,22778.333683918416,1.0396493229760532e8,7.35825659576554e8
0.0036100000143051147,-0.5130441217479011,4.107335589749532e-5,33.948088630930805,0.8458478405251952,65786.15275709273,20280.10914029106,6.530516111628402e8,5.212453497715889e8
0.003599999938160181,-0.5126413661640689,4.001671344070299e-5,33.734436147005425,0.8081144026927615,17138.36279652042,18796.645699051467,-8.511138995244743e7,4.7635594508329433e8
0.0035899998620152473,-0.5122404406729162,3.8694317224336046e-5,32.1698010478002,0.7875046282667815,15048.963858288122,19023.468235362445,-1.4712645963512529e7,5.1348131424335754e8
0.0035799997858703136,-0.5120048447940022,3.965669195338321e-5,32.62846065955904,0.8319604708546845,18977.25955299602,19822.66398536222,7.754669181399356e8,6.275283798494996e8
0.0035699999425560236,-0.5117481729315115,4.1540237028336485e-5,32.687057926963476,0.7428430011118314,4739.941925872915,16537.586019654864,-1.018920185711057e9,3.8752888346910596e8
0.0035600000992417336,-0.5113732018233421,4.1865668970092544e-5,33.77646735162239,0.7916546468098834,18720.05910856291,18551.381235218832,-3.485026616464037e8,4.945970792926407e8
0.0035500000230968,-0.5109887284604167,4.165622405269263e-5,34.17907802780452,0.810397587279524,24757.71417974327,18749.96506744993,-6.402616389970866e8,4.670220461549482e8
0.003539999946951866,-0.5106415713651757,3.876633558530844e-5,33.52428789591816,0.810385311449783,-184.44397465034706,19248.378449720294,-1.4158400554376274e8,4.787595839359768e8
0.0035299998708069324,-0.5103108692494016,4.044221851650554e-5,33.9774313001884,0.7897082630426102,14476.884099441368,18313.244128001726,-9.407994891475036e8,4.630191675564994e8
0.0035199997946619987,-0.5100173781316416,4.1441081010086956e-5,33.87643593310045,0.795833526455871,-10238.848644008827,20685.43133350976,-4.456017548143866e6,5.792965665362506e8
0.003509999718517065,-0.5096458680636121,3.865913535689488e-5,33.34486963063327,0.7996590383592215,-18988.831191972313,20561.85028472032,5.3043817327135724e8,6.462105583819498e8
0.003499999875202775,-0.5091979293913474,4.068390595966291e-5,33.951937913566894,0.8467569491428936,-10454.663586130719,21696.8140674212,7.034777400494389e7,5.900946056351044e8
0.003490000031888485,-0.5089018644449707,4.261658333770755e-5,35.483711454352296,0.8569631535150676,22212.73812758336,23015.800748543075,2.734774159125289e8,7.106239744271828e8
0.0034799999557435513,-0.5086487344347133,4.080424304053279e-5,34.29657571149923,0.8237901334034138,40864.90238226867,20729.42679225917,6.514523665688577e7,5.1184547165082973e8
0.0034699998795986176,-0.5083014231707783,4.092129919781879e-5,35.92696762175425,0.843869471207303,-7747.893947683959,21025.0714859711,-4.649489184350415e8,5.708554224083043e8
0.003459999803453684,-0.5079286757186748,3.992117206773394e-5,34.51441503726655,0.8111432929869998,-23636.627071200655,20040.41259680698,-1.0464864520527922e8,5.989064508284106e8
0.003449999960139394,-0.507536886720501,3.819203275889731e-5,33.9451496122136,0.814070421710587,-14339.842580478744,19783.645261059028,-6.166800989691281e8,5.519020928153992e8
0.0034400001168251038,-0.5071920585559723,4.067670386064148e-5,34.63477628885394,0.8217369535363712,12691.58112094705,19926.657515382325,-6.781421875600165e8,5.331755128929966e8
0.00343000004068017,-0.5069134921899571,4.071197358317457e-5,34.360981930794026,0.8270733754229949,70532.52352712218,22304.105872423275,5.593762823596542e8,6.059287858985447e8
0.0034199999645352364,-0.5065449477383507,4.037875077943067e-5,34.00285867563369,0.8184806337242548,4371.449860093806,19267.567854392128,-1.3206145239989229e8,5.271354860123002e8
0.0034099998883903027,-0.5061668119809122,4.181054289699434e-5,33.87913636859138,0.8098311979840447,-5767.306230594838,19728.226770964866,1.1936596517007473e8,4.8048132782073456e8
0.003399999812245369,-0.5058299484696936,4.086581009293881e-5,33.529311390209536,0.7865661378112462,-35279.146468173545,18808.286375558037,-2.3965730079915747e8,4.8389676697676075e8
0.0033899997361004353,-0.5055092626095963,4.1636361942231414e-5,32.44548665666526,0.7656593588855014,20558.224498926233,17226.722823451502,-7.497134281407942e8,4.372521295026444e8
0.003379999892786145,-0.5051251522613444,3.940054337444477e-5,33.082427669137786,0.7517182758130162,-4187.679722463344,20635.380507086473,9.931504886124654e6,6.221595724112227e8
0.003370000049471855,-0.5048820843812846,4.038210773048323e-5,34.18163452744523,0.7654203822034576,-494.62319737559477,17663.661027306767,-1.4642311358506224e9,4.7461059608502054e8
0.0033599999733269215,-0.5045253004883341,4.3168103010300035e-5,35.91077933982387,0.850245793261799,8101.997768822818,21235.89478612238,-7.359517661633193e8,6.237733014879155e8
0.0033499998971819878,-0.5041176592326723,4.3314721453595235e-5,35.11081638755526,0.829604124588876,-59776.739084114335,19273.15651386283,-1.0530342253951102e9,4.714087048464863e8
0.003339999821037054,-0.5037560249790632,4.271952862397828e-5,36.8544142114747,0.8449533088586288,-20275.82884010053,20243.70710049514,-7.238280845654575e8,5.2061674581858444e8
0.003329999977722764,-0.5034260624435632,3.995266993370215e-5,35.2647671790279,0.8635719947232057,16899.314971942953,21365.004704584466,6.517283663446187e7,5.897322438379962e8
0.0033199999015778303,-0.5030567320618271,3.832345026729111e-5,35.083543188860006,0.8242583788087369,-4638.166581286084,20686.57000286051,-4.4689545994449955e8,5.476059701678843e8
0.0033100000582635403,-0.5026975538040881,4.261647265311499e-5,36.34507616161139,0.8525091515254871,56822.16787440853,23041.04748287318,-3.8288606402439386e8,6.227191846680136e8
0.0032999999821186066,-0.5023283217654427,4.214732754713882e-5,36.55103501500895,0.9203956038728203,11471.300570420497,24929.42353915057,8.275141776315227e8,7.161916036358402e8
0.003289999905973673,-0.5019460171042424,4.1841133149900436e-5,36.27177869525614,0.9158680861889514,-17298.827888405507,23734.1946807587,6.083811876761385e8,6.031838654750309e8
0.003279999829828739,-0.5016174631100108,4.241763398415456e-5,36.14711878457003,0.8660417169610579,36870.56340537152,22987.902695768833,-1.442238113583699e8,6.914810991167238e8
0.0032699997536838055,-0.5012607963508695,4.2468584400218485e-5,36.178563107653595,0.892850057183046,-7278.305742829368,23506.105698208867,6.546747399033757e8,6.822460874527489e8
0.0032599999103695154,-0.5009129659651302,4.136335173901815e-5,35.06600276339917,0.8306731946484343,-3154.401964480336,20804.59771195395,9.893255196625404e7,5.866991355779096e8
0.0032499998342245817,-0.5005231616802239,4.118918079334395e-5,35.37096366305127,0.8669196057223382,-1431.133140428581,23239.4073882642,9.224990681141741e8,7.965060037253996e8
0.0032399999909102917,-0.5001265225630521,4.2572006677748766e-5,36.34518048699057,0.902599583453225,27473.628283209047,23372.715999435284,8.077441921698093e8,6.832615942987274e8
0.003229999914765358,-0.49980167192330494,4.019997824023167e-5,36.210356725360086,0.8880496945131324,-12983.882788779725,22045.64066033774,3.3627265820435905e8,6.075723769519938e8
0.0032199998386204243,-0.49940463628360665,4.122473305967476e-5,35.23912781931786,0.8388996117372691,25707.094892509987,20687.527335303534,-2.3410747347077078e8,5.15470091826951e8
0.0032099997624754906,-0.49908145744910154,4.240500925850989e-5,36.93247920638119,0.8919779279441074,59013.69199802855,26764.885357392814,1.2745462352635183e9,8.913889213158141e8
0.0031999999191612005,-0.4986823649301155,4.1259581023630154e-5,37.23109829490487,0.8455475199784961,-5101.3557142275995,21296.82524405861,-9.461602881790032e8,5.863621394919652e8
0.0031900000758469105,-0.49832179069325455,4.178359811008201e-5,37.987614937639805,0.9048421803137666,-10767.910707260666,24186.423881517527,-4.015617372507285e8,7.022452160412372e8
0.0031799999997019768,-0.49798774562992165,4.2009832114960036e-5,37.04674196009444,0.9096911461190658,4160.206930968451,24249.201050553394,-1.6291911539009306e8,8.208378424301864e8
0.003169999923557043,-0.4976193275819947,4.3178147613673914e-5,36.913573882300085,0.8488336210728465,15132.74627255961,21889.941435855697,-6.072806473340474e8,6.175605501673441e8
0.0031599998474121094,-0.4972803297869583,4.2378926665403245e-5,37.576618120226506,0.8977064370918187,16995.474457038465,23472.34076360846,-1.0591441149272282e8,7.55868182629698e8
0.0031500000040978193,-0.4968604560346195,4.107093410915929e-5,35.895035296535156,0.8639803599815874,-20005.75026171129,20986.146481915854,-2.9778247965408933e8,5.065889302419944e8
0.0031399999279528856,-0.49644405027841143,4.330540054075441e-5,35.943853965439544,0.8528937309046283,-20145.3779370157,21320.051658589728,4.443308003855202e8,5.332193043792265e8
0.003129999851807952,-0.49612785893513617,4.4192459300732274e-5,37.050339553402715,0.8597969305960361,7556.385323091635,21571.57413679391,-1.109287116186112e9,6.725833559776082e8
0.003120000008493662,-0.4958014573747951,4.224365979003514e-5,37.727672895569505,0.8950451722221778,-15315.68836703417,21071.931091614795,-1.293282366696449e9,5.308242935007081e8
0.003109999932348728,-0.495378131224365,3.9675933465788996e-5,36.48692790969602,0.8502332751090568,-39211.30002409969,20835.01354939765,-5.712477782182919e8,5.333308821996915e8
0.0030999998562037945,-0.4950105888492958,4.272951204952389e-5,37.75431822189991,0.9110515087707345,-16513.627563177135,23434.549107364703,-8.508343241377314e8,6.644710009462218e8
0.0030899997800588608,-0.49466794957161814,4.31894637148676e-5,37.35763809312293,0.8868468045640376,-15255.390437339684,21167.730708325504,-4.178811412652838e8,5.692168558835617e8
0.0030799999367445707,-0.4942537287501423,3.989843391274443e-5,34.65833829335584,0.8823522535972188,22833.84702253239,20622.82280752866,3.2981965023805535e8,6.00746010049817e8
0.0030700000934302807,-0.4938991640914154,4.279270992890766e-5,36.58409496674477,0.8739348480943905,-28789.913737509563,21046.111632876888,-6.50055997000565e8,5.6339886617104e8
0.003060000017285347,-0.49348752550435,4.110996691451615e-5,37.01197067234972,0.8719350017600446,-37786.863236044665,23619.90184543793,-5.337076371688012e8,6.734490393158576e8
0.0030499999411404133,-0.4930826778584386,4.123552050671447e-5,36.88889947960521,0.9118136904278373,-14531.84960949361,24967.985485681416,4.087575258159188e8,8.455870717574995e8
0.0030399998649954796,-0.4927143383592178,4.333315566386043e-5,36.93122738496509,0.8769851230570376,19498.2542144052,22303.903236836366,-2.9047305443270594e8,5.916093294571574e8
0.0030300000216811895,-0.49230731909703895,4.271510600495193e-5,37.79596299036955,0.9299843872887289,-38491.28905109004,25473.674884886605,6.36641683428436e8,8.565059047609744e8
0.003019999945536256,-0.4919951171326399,4.4003264298513534e-5,39.088702992087164,0.9823061244837972,-4741.409051303196,27375.31717140345,1.1239470277301507e9,8.506751497569158e8
0.003009999869391322,-0.4916581666151326,4.3084101252855556e-5,39.057923342945465,0.9689670765176176,2314.407678332875,26901.591325262674,1.2717455853797615e9,8.785833586744187e8
0.0029999997932463884,-0.4912031853856428,4.51944454474357e-5,39.17467089676562,0.9271630608127032,1004.431985108497,24052.7510151258,-1.582324709336435e8,6.600860478353803e8
0.0029899999499320984,-0.4908311925762248,4.4165814095352384e-5,40.06969786908574,0.9512988102507738,-29315.39283950321,25160.5688307968,-4.5085846383731526e8,7.812887749558104e8
0.0029799998737871647,-0.4904024938623529,4.426773515930184e-5,40.32573737277881,0.9933753491774909,15896.996351545573,26567.006271560655,3.368218416701048e8,7.174167564020408e8
0.0029700000304728746,-0.4900630632614733,4.482609182748265e-5,38.14587394893026,0.9340498705260956,21643.07884730311,26289.30792142583,7.074680050547386e8,8.302918375507848e8
0.002959999954327941,-0.4896964525065261,4.383827714322404e-5,38.49511860364694,0.9198138176403317,44573.538217534944,25878.418675421286,1.2502532771852814e8,7.555011002300187e8
0.0029499998781830072,-0.48926621980671303,4.412849192087747e-5,39.09352926694051,0.9820247396071504,25276.288063026957,30147.490264286593,1.9285981177559237e9,1.1650316229668875e9
0.002940000034868717,-0.4889779770689517,4.231747731002733e-5,38.597795065531436,0.9106967996736489,-11427.3416130722,22355.721888028613,-4.931959647486456e8,6.455245118436817e8
0.0029299999587237835,-0.4885909256767699,4.196942599977169e-5,38.13170187579136,0.9205428812143017,-10383.259117788608,23776.182718113854,7.637306411384155e6,6.583882493766304e8
0.00291999988257885,-0.4882168923807949,4.313154549312023e-5,38.132144922077465,0.9677813043497812,9627.047961907938,24905.631156759,1.0448373709201351e9,7.630037887145244e8
0.0029100000392645597,-0.48776850884788897,4.4816198612320884e-5,40.29741096909634,0.9897778416479399,5723.555827255824,26382.474888268665,6.990398225712633e8,7.641153658114457e8
0.002899999963119626,-0.48737119389875955,4.4503398470691987e-5,41.10494500117439,0.9752086428631856,31132.686986682373,23975.38226271607,-1.143439038650564e9,7.642565595080162e8
0.0028899998869746923,-0.48691176805983194,4.3735196389408e-5,39.812298070958384,0.9507937392955288,13309.06855491283,22716.836751042654,-9.756988311571174e8,7.531574230996244e8
0.0028800000436604023,-0.4865084943156482,4.374767586021699e-5,38.88825527383007,0.9483998644170084,3805.096635539108,25124.278620221747,-4.291070290117077e8,9.219778045873137e8
0.0028699999675154686,-0.4861670336658067,4.459908179921276e-5,40.52300574664046,0.9382665377646575,-55828.12010164423,25509.56876181158,-3.128287090891675e8,8.055184910124549e8
0.0028600001242011786,-0.485834098055172,4.459488925997049e-5,39.67861741341786,0.8918590269885142,59326.827036921226,23948.10666334776,-1.25255329479162e9,6.413244420089825e8
0.002850000048056245,-0.485425482561436,4.510907852204024e-5,39.04357844972983,0.9215117532132518,16728.78057894435,22190.823634083383,-9.147593543346807e8,5.39408224168313e8
0.002839999971911311,-0.48502832030926796,4.446669389511168e-5,42.252202300925305,1.0118692034738923,39436.4441982951,26340.40383417499,-9.665221190531758e8,7.659269025865135e8
0.002830000128597021,-0.4845740582654357,4.444125930975901e-5,40.61787762630611,0.943351478403232,24708.48222937999,24954.862156028885,-4.582756598432814e8,8.25098821863913e8
0.0028199998196214437,-0.4841941379556244,4.471657574584212e-5,41.360701579621455,0.9916699529700638,22728.53690935825,26712.997636967917,-1.5180110359328058e8,9.988034902021438e8
0.00280999974347651,-0.48377237653583627,4.37822662468208e-5,40.283248046864664,0.977537554135614,33697.31161546142,26877.051983143112,-6.443624908727398e7,9.894992770340114e8
0.00279999990016222,-0.48340814610833477,4.352890828968489e-5,40.590366387445044,0.9961143069526923,22546.903272221058,26305.57917658094,3.8085729039751023e8,7.463510934738196e8
0.0027899998240172863,-0.48296177827694814,4.26914550675555e-5,38.833542303160556,0.9545251789684549,54938.27056029179,25152.128866819614,5.091083567314801e8,7.366029434058797e8
0.0027799997478723526,-0.48261145523355603,4.3812413696420064e-5,40.171227185228126,0.9422700252459802,14137.771260353107,23124.129829624555,-1.2468948904134288e9,5.904213700536556e8
0.0027699999045580626,-0.48221646333299134,4.301425320451693e-5,40.15530887807508,0.915556257245964,20233.914467717834,24238.471426873108,-8.449567675243863e8,6.581430383586694e8
0.002759999828413129,-0.48169945243510937,4.4158355952473354e-5,41.63429172455935,0.9770924549660824,30226.260897102133,24739.24010838104,-1.4974060518268917e9,6.759889249097534e8
0.002749999985098839,-0.4812801457830637,4.3650430352067435e-5,40.321637021093544,0.9798400215486373,43674.40442511376,25866.290731620396,-2.0561568476498523e8,1.024214022294565e9
0.002739999908953905,-0.48088887116646584,4.4684595757989587e-5,41.574791646402836,1.0353960394046768,34943.83283761912,29439.71779943479,6.260395645232321e8,9.514340126283414e8
0.0027299998328089714,-0.4805218398828239,4.4016171978242404e-5,41.87322700231493,0.989061778849349,9492.572523918338,24478.8995100622,-1.2487291905319293e9,6.460504345313692e8
0.0027199999894946814,-0.4800915520836161,4.3926584292740885e-5,41.631056133207714,0.985214087407763,45335.734064770906,26749.689588619276,-1.898341297630656e8,7.217839216476748e8
0.0027099999133497477,-0.47971717924251234,4.668874388947989e-5,41.89183137362246,1.0073485863928888,19908.227427288064,26000.23327214044,-6.880980907328387e8,7.786710355101227e8
0.002699999837204814,-0.47927149166765814,4.473717630936998e-5,40.56545634401912,0.9783755534812062,-15305.31968461804,27757.671304228686,3.964612099806713e8,8.585484268545167e8
0.002689999993890524,-0.4788048775407057,4.479630873688678e-5,41.01302241505799,0.9691741528222456,10800.754308120791,27964.753894726495,-1.895129908199151e8,8.472425767647829e8
0.00267999991774559,-0.4784563518662929,4.296039353648783e-5,39.67397413498144,0.9825590423355764,19316.02532785227,24250.63947350707,-4.423639923306455e8,6.484936538563683e8
0.0026700000744313,-0.4780470727275354,4.4204355996206234e-5,41.69212803043285,1.0412792495108156,-40025.130239308724,29121.398613166864,9.934987951880736e8,8.793046758031799e8
0.0026599999982863665,-0.4776149807137427,4.597361974977802e-5,42.22853600517284,1.0464875201824937,39971.598340410426,27446.60129899844,1.3798614631617713e8,8.021112047663283e8
0.0026499999221414328,-0.4772267319229267,4.6113892369622475e-5,42.30144447835344,1.0444670042443005,12094.465376614611,27773.308562025803,6.138011595638808e8,7.856393532312945e8
0.0026400000788271427,-0.4767733404278806,4.603276382585046e-5,42.85767669830913,1.0001015131210536,-4154.628345465348,26583.196678085496,-1.1060835673917627e9,8.049423927173072e8
0.002630000002682209,-0.4763205255395155,4.6116852514622315e-5,42.007258510104236,1.031833858162848,-20662.633195632414,27464.506487440296,9.977737068715062e8,8.642589268931158e8
0.0026199999265372753,-0.4759706951749709,4.482514629276376e-5,41.36545737807366,1.0596800452839399,-32264.438943348978,27186.47326678888,5.414606134269353e7,7.281041345110072e8
0.0026100000832229853,-0.47552570288709595,4.5863584309634014e-5,41.45000589901445,1.028597457328005,13588.864666615065,30948.19963853483,1.1465306918541987e9,1.1957771170543444e9
0.0026000000070780516,-0.47508014036346025,4.589324939545221e-5,41.27109197449174,1.059521923465769,-3273.80117965721,29305.4969252272,1.0586475840859343e9,9.028479442365617e8
0.002589999930933118,-0.4747419194967636,4.65377616131709e-5,42.98823493154167,1.0218942558078057,15317.70221331016,32809.72700090136,1.6086566654193618e9,1.353567455178219e9
0.002580000087618828,-0.4743412983502221,4.628757980255112e-5,43.51401712190807,1.0942297812160582,1089.3224850904303,31811.611609676886,1.2649854604741564e9,1.0788994932170494e9
0.002570000011473894,-0.4738131313006077,4.5440305735442794e-5,43.09137286481489,1.0748292934414814,-23148.56738991931,27475.842153822323,-2.4471105300137493e8,8.408790363170749e8
0.0025599999353289604,-0.47333363592044697,4.45797793574775e-5,42.00281331268606,1.0592673781609758,11819.940689416424,29081.58572394526,7.603622870588268e8,9.82435516874691e8
0.0025499998591840267,-0.47294381852634676,4.6648548821168204e-5,43.27199918316422,1.0280050697379917,-3205.356884348245,29843.766566839233,-4.076347956527382e8,1.0161258740095235e9
0.002539999783039093,-0.47256012347496923,4.536082163780158e-5,44.11456756875066,1.0691313590763092,32946.26612107062,28768.814247166803,-3.4693462769599015e8,7.985733871505965e8
0.002529999939724803,-0.4721139262739628,4.498799047378703e-5,43.02960780731178,1.0413410000050447,33351.2869653992,29913.83049531882,7.281149383221668e8,8.572378041547754e8
0.0025199998635798693,-0.47167402018169335,4.452032056450164e-5,42.24922907473105,0.9614548861402273,17359.71722137359,26889.265970204488,-8.044548403969069e8,7.975603572634552e8
0.0025099997874349356,-0.4712140773108478,4.620607568256952e-5,42.88342251227368,0.9835817030810398,-24426.54990495773,27491.82932037494,-1.2240875052179697e9,9.208094295478609e8
0.0024999999441206455,-0.47075271280822095,4.501183749706079e-5,43.88964494415364,1.0733667564461817,36100.360406953136,28568.786353052878,-5.1777023927910244e8,9.167499482102269e8
0.002489999867975712,-0.47034216136561385,4.570675260883309e-5,44.27366400500838,1.0528241655930097,-37565.39695092256,31905.41978687457,-3.485290346986432e8,1.0383020251951741e9
0.002479999791830778,-0.4698856221108571,4.670637448982111e-5,43.3335520565903,1.062393618832518,26344.831160549027,28085.418557970057,-8.52927061472173e7,8.598443967057959e8
0.002469999948516488,-0.46952423709713104,4.614694205867599e-5,43.93841847641182,1.029620276741837,14241.630930099811,29557.828966960482,3.759644757444689e8,8.031315989763353e8
0.0024599998723715544,-0.4691470290787969,4.484554673942945e-5,43.68564464687002,1.0358977754504979,8023.115946529637,32879.00227262823,6.015585947433864e8,1.0174784441707027e9
0.0024500000290572643,-0.4686597747707746,4.464910764784962e-5,42.583438155893774,1.015035989768408,38447.77141497288,26397.274565831485,-3.568606640006138e8,7.463413116631001e8
0.0024399999529123306,-0.4682107861590707,4.597053683206293e-5,46.690290009756865,1.128576335389043,47991.89901406842,30534.700516909805,4.0845029202658504e8,1.0103733665314513e9
0.002429999876767397,-0.4677717003438556,4.727196611046848e-5,46.05509327421492,1.132509620656156,47831.026490414064,33495.4474051316,5.903825552206466e8,1.1809141020396552e9
0.002420000033453107,-0.46731468773047197,4.824295175777214e-5,46.001812907218536,1.1246475549498227,22017.55997800002,29698.206856028788,-8.85196751934964e8,9.038922850863864e8
0.002409999957308173,-0.4669156702631291,4.6960009019769724e-5,45.3417086077759,1.0559352599475798,16773.847225210062,33005.23298953943,3.0322640579840666e8,9.758008314645269e8
0.0023999998811632395,-0.46642491937189295,4.681262027562101e-5,46.36706224107675,1.1090553679339836,3184.004558131119,31628.292919888674,6.913932850073463e8,9.803759368666881e8
0.0023900000378489494,-0.46600172054356154,4.6764619799647574e-5,45.268122776912044,1.056620130714776,-30153.812246366146,29799.777127231508,-9.003016284011396e8,8.778579590337964e8
0.0023799999617040157,-0.4655690584998499,4.8784888726297645e-5,45.49162871025122,1.0948317801927103,27000.484587154395,33452.197539787194,7.573625247204138e8,1.4080958139081292e9
0.0023700001183897257,-0.4650822868706814,4.7472452731632466e-5,46.82581444448932,1.1379552476460895,-23643.76580455691,38466.28640328061,1.1071103753636122e9,1.8504621101776123e9
0.002360000042244792,-0.4646062478207724,4.589800512838984e-5,45.40688875655208,1.1704672500959452,994.8286535360511,31674.805405455754,1.8330184956650252e9,1.0634870545947291e9
0.0023499999660998583,-0.46414317036143493,4.5972318204160314e-5,43.730759749550714,1.1464148058949015,32702.490940018317,29151.572531326423,3.923599608149089e8,9.197788667279209e8
0.0023400001227855682,-0.4636981856313788,4.735071648832705e-5,45.36268327903026,1.1518256383210241,59542.594549511145,31046.31053001327,-5.575993672919042e8,9.577949753091043e8
0.0023300000466406345,-0.46325231718497567,4.610508365794781e-5,45.65561428553409,1.1838903988063487,108126.40531857518,35914.53804559436,2.2636733202015905e9,1.3531003900871282e9
0.002319999970495701,-0.46277003478112755,4.7699217966007336e-5,46.68865088210794,1.081006133254752,25471.737863582155,28260.685300842444,-1.7558201898846583e9,8.774495803321097e8
0.002309999894350767,-0.46227976010675037,4.870679331322963e-5,45.73343374804801,1.1281212734877013,13005.006466957753,28277.996062507682,-1.552533267833905e9,8.174096548356016e8
0.0022999998182058334,-0.46178459532754224,4.5937998933515324e-5,43.27164805125827,1.0127695206771326,-14580.559938132888,26848.90501065151,-1.6245564142287273e9,7.693127245794998e8
0.0022899997420608997,-0.46131364335002123,4.594584610520818e-5,45.82558133902418,1.06044472301744,14695.693445850153,30132.274764679933,-8.680932725201861e8,9.114788054736818e8
0.0022799998987466097,-0.4608669049145692,4.65359395256057e-5,45.123342473946856,1.089023796134318,-1472.7278479217978,32275.95936119171,-3.844609570716905e8,9.970404889301296e8
0.002269999822601676,-0.46040617521321553,4.80589671029163e-5,46.04271736637714,1.0714475445125762,-15375.278622301506,30927.185737146152,-2.1230943768387074e9,9.806509149852358e8
0.002259999979287386,-0.45990844320086627,4.889387753805809e-5,47.047116436857785,1.1786860331612208,30520.88657762223,32759.5483771798,-1.325282682780299e8,1.0979604497444851e9
0.0022499999031424522,-0.4594767571994624,4.7992758610050094e-5,48.354114035620995,1.1147781835114436,-14055.887615511747,32020.195087760465,-4.73283620892855e8,9.258496414562924e8
0.0022399998269975185,-0.45911938160948385,4.703983043474887e-5,47.214495152129054,1.1127699455908846,59779.00292667872,31756.361034750556,-9.457187937028168e8,1.0326791679813378e9
0.0022299999836832285,-0.45857078042867516,4.910493205173973e-5,47.94683520007501,1.1239671666688733,53085.86513434988,33821.15807005796,-2.5229285564752352e8,1.0423103669904422e9
0.002219999907538295,-0.4580744458657632,4.852865891507369e-5,49.585135750625575,1.2153976403977476,16158.006700244681,35782.67048184254,3.060742280401126e8,1.017378177400651e9
0.002209999831393361,-0.4576138124427052,4.7040641955135165e-5,49.26270931914844,1.160271116259109,34036.2079185187,34715.56938482057,7.008065833712269e8,1.1424891043042564e9
0.002199999988079071,-0.4570897977442642,4.727485762094665e-5,47.32579171098153,1.1392350296268245,48741.04602680228,31752.084975672664,-7.657082110812433e8,9.434341246525924e8
0.0021899999119341373,-0.45659224288336725,4.975664504358745e-5,47.909572346843646,1.1267591211071386,-18876.69924358407,31223.0234559039,-1.7432244458422213e9,9.330960574520113e8
0.0021800000686198473,-0.456175955123283,4.8394740025803594e-5,48.43731801821274,1.1721036794698028,-44840.69230086778,36209.947509513804,-2.4954360809287524e8,1.4043260876339884e9
0.0021699999924749136,-0.4556704496452861,4.83090327765298e-5,48.818695764142426,1.165403472414401,46336.90661831384,31992.17229718411,-9.97531955840146e8,9.65425881106129e8
0.00215999991632998,-0.45520159029525037,4.878619107647876e-5,49.83030517699845,1.1342679683014771,-9981.24802499317,36921.36291283936,-4.7211884808813334e8,1.2399235901396444e9
0.00215000007301569,-0.45465196807715375,4.951963450095551e-5,49.06792838656841,1.256503469736393,54049.81915837037,37300.71301940475,2.294488134285029e9,1.2859348512855484e9
0.002139999996870756,-0.45418206115600274,5.0663629568779216e-5,49.605837520312555,1.2040303893271274,9595.35395877074,37439.88534258035,1.1670067202647161e9,1.4410366084098027e9
0.0021299999207258224,-0.45377594164203133,5.033365391214927e-5,49.42740377743354,1.1817152687728023,-9046.54955494542,36122.63819711494,1.4548898989015188e9,1.103713598585078e9
0.0021200000774115324,-0.45328690633645335,5.083012083829763e-5,51.10543510560461,1.1949225549049052,22019.76705755745,36670.198192668686,-1.461863462075712e9,1.1025255555903447e9
0.0021100000012665987,-0.4528328055677083,4.9095581049347136e-5,50.1240085271502,1.1851494539079381,-13838.312494719668,33484.720545537995,1.590994981716377e6,1.002228811864434e9
0.002099999925121665,-0.45229204860200845,5.0052525273465275e-5,50.08932872885441,1.2099412779979781,66629.24520987949,38604.52099628005,1.1397621888012967e9,1.1946492791899016e9
0.002090000081807375,-0.45176872064763546,5.035768577857761e-5,50.99295965386271,1.2463258201949192,74566.5152987006,39499.53600750739,9.256108545783368e8,1.236170882915488e9
0.0020800000056624413,-0.4512589764341785,4.8932772406764713e-5,50.25399131940562,1.2277290294554013,55886.23805254694,40491.16675146507,1.4011879962157447e9,1.5051519855170002e9
0.002070000162348151,-0.45068611675954656,4.939641694215966e-5,49.84842809984181,1.2278823510715395,-16849.31538524757,42027.979510285804,2.2529402708354506e9,1.5185464278601525e9
0.0020600000862032175,-0.45014295673783594,4.744807513335474e-5,48.17857237699494,1.15540982644793,6685.957793482454,31572.201842958508,-2.9903635060826766e8,9.536745471119365e8
0.00204999977722764,-0.44968509874283685,4.9928666986904056e-5,47.4700206221125,1.1404559442951243,11464.587472203668,34065.534870472744,-7.696633509669003e7,1.0842992007990863e9
0.00203999993391335,-0.4492016322116638,4.9202356246224856e-5,48.27667292135915,1.157308909137243,-47664.58798336278,33027.08314893544,-6.184507158201491e8,1.0310297531374702e9
0.0020299998577684164,-0.4487538079960388,4.9141366679048394e-5,48.55377459214862,1.165517464564172,-13110.277683613871,36906.45758105836,2.9694231623847014e8,1.3911521102077436e9
0.0020199997816234827,-0.44826567759185915,4.875081282222333e-5,48.49674051619489,1.1460932179732266,1403.2651440852844,34003.07275103939,-3.3312508057537156e8,1.0031577857015399e9
0.0020099999383091927,-0.4477415893432142,4.660218479504869e-5,49.188149506932255,1.1517988020669774,-32539.288338832754,34418.16054492472,-6.775382306417351e8,1.0849630756234202e9
0.001999999862164259,-0.447174276971485,4.8785450628040946e-5,50.80373225767012,1.2048982949886105,25547.28759208217,37652.86446717398,-6.023312714229803e8,1.2210293747077372e9
0.0019899997860193253,-0.4466431510345771,4.892237589369726e-5,51.462843274605085,1.3129394126072136,75844.95104759971,45416.137555059504,1.5461569660711546e9,2.138266571288883e9
0.001979999942705035,-0.44612761761231673,5.092791569315535e-5,51.62308662158945,1.2516106514175982,39080.30777750009,38919.43906037466,1.0317426655557333e8,1.305789670360106e9
0.0019699998665601015,-0.44567392153636903,5.0409707047150935e-5,52.85162824832617,1.2847467281815181,83220.2408516524,38360.37743540614,-4.45502257012076e7,1.39606064506001e9
0.0019600000232458115,-0.44515113088680464,4.9591885479195914e-5,51.595306609513926,1.261377885812462,27861.67463717892,38222.70471868109,9.580034303773593e8,1.2999931716482348e9
0.0019499999471008778,-0.44458883960290063,5.171887211280322e-5,51.114720510837856,1.2308918096316137,-42710.43684039763,39122.71253831502,-5.427329817411914e8,1.614394869921598e9
0.001939999870955944,-0.4440761224490582,5.216993894829891e-5,53.87288383760604,1.2537160274015136,-22201.515543679263,36888.88007615673,-2.8174218654739738e9,1.0901575234154255e9
0.001930000027641654,-0.44354491961342923,5.2046266144757426e-5,55.01717062896949,1.3381710451168833,59652.588323804055,42034.974242526834,-1.4444348474466891e9,1.4614349257061899e9
0.0019199999514967203,-0.44293564346266723,5.196030874547157e-5,53.60212054884827,1.2552092806500144,19941.478925461885,40920.17504912481,-5.666747470480286e6,1.4081498419241967e9
0.0019099998753517866,-0.4424125020932449,5.179165741845491e-5,55.439958649721596,1.3764443807117768,98385.51791271922,44851.496004998735,1.3869554344515123e9,1.6403557175198274e9
0.0019000000320374966,-0.44188296405194827,5.175543496246495e-5,55.022700536563015,1.3183984066542522,15177.939683385901,38592.15187658536,-1.8371260722600243e9,1.328427206548652e9
0.0018899999558925629,-0.44139183888894623,5.0371708960218876e-5,52.51377610649647,1.18415091911866,3918.5588727370723,33257.23013676318,-2.7928856489989653e9,9.325626800091726e8
0.0018800001125782728,-0.4408309698451896,5.2281696744275755e-5,54.491062428925275,1.3516208013847497,-6832.077963844508,40972.1510736473,-5.943251512553595e8,1.408423640442586e9
0.0018700000364333391,-0.4402395126946238,5.286688476131864e-5,53.427273550203516,1.2466239020805778,37933.15149636911,40362.21981818224,-7.909186230288154e8,1.652517377922802e9
0.0018599999602884054,-0.4396843164384688,5.438353055775769e-5,54.580083244506646,1.3434361629182954,-26283.258305472376,42158.04326152954,5.588400108224514e7,1.525775050983987e9
0.0018500001169741154,-0.4391752087459346,5.265464841905556e-5,56.180034746947996,1.3476129159283645,20524.2858387556,41839.079186919334,-3.5970940935757375e8,1.440342293902343e9
0.0018400000408291817,-0.4387156988411634,5.0841291139006285e-5,53.394847978125604,1.3759411289139045,42548.96111673507,46400.10047118593,4.449562506987008e9,2.032750455215182e9
0.001829999964684248,-0.43820782800962715,5.0768593792026975e-5,54.60243468886726,1.3275295870784085,-48715.67244904424,39415.985890841424,9.114640139976336e8,1.377042330476769e9
0.001820000121369958,-0.4376172109724831,5.185656290628502e-5,55.074941076768916,1.3195390374947442,-48375.95093538296,41495.98118786095,3.339238732371341e8,1.4852213738405828e9
0.0018100000452250242,-0.4370306386778398,5.2693822156749e-5,55.598742942603124,1.3409776670069142,-13735.228709492227,40187.769687224354,-9.158080424750369e8,1.687328898823736e9
0.0017999999690800905,-0.4364968681877993,5.101541329712077e-5,54.43204503651323,1.3206459168352611,-1223.3780178672155,37824.1380289688,-1.391579254488217e9,1.3684351595100613e9
0.0017899998929351568,-0.43595636919187525,5.105118217184403e-5,54.047867868862696,1.34395467265333,50538.78323984911,43981.75278593163,2.255171890275508e9,1.474142716128378e9
0.0017799998167902231,-0.43545000134052375,5.1323482711620915e-5,56.557518030106706,1.3801427583044454,9893.116417621466,49764.90012432368,2.9648529998827324e9,2.2615955078012247e9
0.001769999973475933,-0.4348797893600494,5.0427491928683827e-5,55.43344112755332,1.387740453330309,19332.97040249207,48604.41292249561,4.252150237826308e9,1.905495597640372e9
0.0017599998973309994,-0.4342788261990048,5.1985230105235645e-5,55.413555823226645,1.3300411356168056,31288.00101689925,41127.18051334189,1.2957051411039813e9,1.3182641175428948e9
0.0017499998211860657,-0.4337958706550111,5.322833788952663e-5,56.27482650796497,1.373622761745289,46257.46112209559,41696.01795803005,2.715479648129086e8,1.4009804979565089e9
0.0017399999778717756,-0.43317312131139335,5.270312304085625e-5,56.901772935422336,1.3293468527553185,7813.234276693589,38707.687247595306,-1.8480773332185647e9,1.340332110598861e9
0.001729999901726842,-0.43256981088515817,5.027722744749876e-5,55.26389692061407,1.396129307224102,-27538.173332968134,42358.68245560115,5.663592811739348e8,1.4339618674000626e9
0.0017199998255819082,-0.43204009410273136,5.094559510438828e-5,55.765970918682626,1.2588926640548967,-27560.951747968957,35621.95921370195,-3.0782549335732193e9,1.1292080296775284e9
0.0017099999822676182,-0.43144823318646314,5.215778782251305e-5,56.68829229265459,1.3284420709875873,-28435.316831331642,41319.64455800579,-1.4127416015621238e9,1.366776585474593e9
0.0016999999061226845,-0.43087175714045683,5.383951841629576e-5,58.74265230304111,1.3926677392277726,-43215.85037070211,41491.23356682626,-1.7960511008902493e9,1.4581114862918177e9
0.0016899998299777508,-0.43034269301806827,5.302990854729251e-5,57.03769845645938,1.3976837261755826,58339.73542951704,41995.35406552205,7.600103113922125e7,1.4035430202819207e9
0.0016799999866634607,-0.4297944688600364,5.5122821889346543e-5,59.82544183641942,1.4545340088659617,76120.93778245631,49031.031348109405,1.259583249791291e9,1.736087343413245e9
0.001669999910518527,-0.42919795701904295,5.454069979647841e-5,57.89060184689103,1.3803726859273158,-10953.560710670483,47800.60790595447,1.635939494480795e9,1.7771975830480013e9
0.001660000067204237,-0.4285788109080736,5.469532766249458e-5,56.94692984522023,1.4230225269588825,33426.9582736324,43452.21087343349,-3.2276960287536985e8,1.627690877251221e9
0.0016499999910593033,-0.4279630543102633,5.3395030075206715e-5,60.14301673159729,1.4776704140829926,29671.334681456425,43441.750786163364,-1.7645744891226532e9,1.5004446428157885e9
0.0016399999149143696,-0.4273330506017114,5.447979036676385e-5,61.08943969529975,1.473274363449432,-9891.671777782765,51998.20068706093,2.3075288023520947e9,2.007014244125177e9
0.0016300000716000795,-0.4267317938217914,5.3837464363590074e-5,59.811864227117304,1.4410726718757279,18671.504395460524,48199.34176379414,-2.2274772817010468e8,1.7020017215324717e9
0.0016199999954551458,-0.4260582436080804,5.296883439922419e-5,58.36280371309846,1.4807462037782,-17873.031515192022,46416.975981915035,6.436512305700049e8,1.615869521618454e9
0.0016099999193102121,-0.425494532916366,5.449808562425169e-5,61.342115304515964,1.5085750003355463,-2343.5219965864585,49501.893653997344,-4.093766498683649e8,1.901099354177403e9
0.001600000075995922,-0.42494338259060277,5.5483773967000445e-5,62.32898865453072,1.5348304656146472,-77556.25823327953,51983.62257099772,2.6382874652904077e9,2.0169168127318962e9
0.0015899999998509884,-0.4243561481640283,5.650108796134377e-5,61.92639411463185,1.4992381338949288,-59030.038990700596,47817.579991396065,1.0808799794860628e9,1.7609002250391958e9
0.0015800001565366983,-0.4237441757800119,5.684342110838977e-5,61.126299714639,1.3960699391164597,23891.201826333723,39485.102210843135,-5.504922901025645e9,1.3263451902676678e9
0.0015700000803917646,-0.4230862506183248,5.726132055472983e-5,62.69783743226746,1.5457805605378754,150300.6884098363,50467.604012289376,1.6840640341281292e9,1.8599120606414425e9
0.001560000004246831,-0.42249065490365223,5.502270846336288e-5,63.88705263961691,1.4774803763834008,67430.68097099868,51559.27715355794,-1.2256097631683178e9,2.072550500616933e9
0.001550000160932541,-0.4218718613067217,5.2965566198703345e-5,61.64690507365623,1.3936586804199587,-31856.411321470496,47446.69988473084,-2.54010298138699e9,1.7092926452438896e9
0.0015399998519569635,-0.42124813597198124,5.464228058246128e-5,61.0115572102779,1.5172587625137874,-100361.01230152223,50974.826062845736,-2.1351127648726687e9,2.2251871580826564e9
0.0015299997758120298,-0.4206251949655312,5.295836920541957e-5,58.99924572072825,1.4025577117430859,32658.510295575215,47906.06850457987,-5.2151062049080974e8,1.633795402889966e9
0.0015199999324977398,-0.42005488880852493,5.346437328322346e-5,58.99263154296373,1.449223142567547,-11997.490805029738,47009.234657030196,4.021493585345265e8,1.8183641979408362e9
0.001509999856352806,-0.41946517159848534,5.368416798469294e-5,60.11052769216221,1.4074172659439357,75903.51095813807,52852.25028185826,4.0514955321805745e8,2.3224275762685914e9
0.0014999997802078724,-0.4188286669575577,5.465311883262275e-5,62.64227410612361,1.4904607747003316,148303.81465887316,49516.35063990778,-4.603493155674833e8,1.941868397236325e9
0.0014899999368935823,-0.41824160895999724,5.564626819696934e-5,65.41796281651071,1.5735089844717263,97279.9623508886,53181.12079315525,-5.362363186029044e8,2.0949564096794674e9
0.0014799998607486486,-0.41756598268481204,5.662248682018046e-5,64.7062887851696,1.6289447787092584,171641.56299821945,59441.10283422859,4.583409737529594e9,2.2425144020738316e9
0.0014700000174343586,-0.41683553799625556,5.6835706318642036e-5,66.44101581405533,1.732841738128722,140884.0665393712,59112.52910558503,3.0063880215137873e9,2.439546594246654e9
0.001459999941289425,-0.4161561923384703,5.67464434300222e-5,66.86143279614011,1.6356692869035554,97036.83824527742,55423.818910650254,-8.43613693255722e8,2.1707817376133704e9
0.0014499998651444912,-0.41554889713084253,5.7513205645809385e-5,67.53865710692457,1.7144895452278541,-6478.322837324738,60472.37113150642,1.5328798987042027e9,3.1313580406741557e9
0.0014400000218302011,-0.41489319804933067,5.723540213340013e-5,67.21656467177314,1.6357433275090867,-57642.323945364355,61287.97680629326,2.342858058999716e9,2.407414611386531e9
0.0014299999456852674,-0.4143008777163749,5.532307144469004e-5,65.13294263840054,1.600630586810501,47832.47223518373,57738.75722765456,3.0646066803943768e9,2.1737835833717227e9
0.0014199998695403337,-0.41368206906093113,5.4779486892090914e-5,64.94831599183907,1.5996360461640875,76432.30515664832,53040.72040500344,8.6929165139413e8,1.8403546203348687e9
0.0014100000262260437,-0.41307857978000817,5.513255041155641e-5,67.75415487486093,1.7032347799807839,27335.82975489521,61952.9088823637,2.057767619499497e9,2.7884939635070586e9
0.00139999995008111,-0.4123892640752539,5.5602465797817025e-5,66.93590509646386,1.6523039326013262,-7797.078240654007,62359.5806703752,2.0534823256907153e9,2.8361257467278304e9
0.00139000010676682,-0.41169139124594,5.464878822492584e-5,65.9100039020473,1.5850745854860848,56472.33468626622,55612.259443744515,2.347891064478737e7,1.9239937650899427e9
0.0013800000306218863,-0.41098833149091546,5.580643832946172e-5,65.87367171497908,1.6647408714575727,47959.940294015454,59236.70409073363,3.729789854689741e9,2.474711628711884e9
0.0013699999544769526,-0.4103011890122032,5.79287548587526e-5,66.68109927220368,1.6188405017914995,105757.19513845208,49924.046705344284,-1.237970527638758e9,1.7372079427225466e9
0.0013600001111626625,-0.40962657545955533,6.0012324040063907e-5,68.16168022863738,1.6423128442291,13969.328152106484,55787.39339462788,-2.5245767729176574e9,2.203121627397847e9
0.0013500000350177288,-0.4089448165107786,5.899264641134893e-5,69.56478170505234,1.5772395799187036,51446.002580517685,50689.10697983336,-4.071314962733358e9,1.805957713603898e9
0.001339999958872795,-0.40829258228442616,5.883217067226349e-5,70.09647796789505,1.6110123405056673,21343.25103176595,55790.046407199814,-3.7363382648647265e9,2.0612568486686866e9
0.001330000115558505,-0.40763073529362753,5.8562813024771055e-5,69.76827151731237,1.660051355999858,-34798.28872524876,56165.53222730617,-7.901453328865519e8,1.8092774053262599e9
0.0013200000394135714,-0.4069476783137997,5.7908197179346786e-5,69.84598534841665,1.6256964372191476,22720.82206595569,50872.0366134775,-2.850915215315147e9,1.8399342750053008e9
0.0013099999632686377,-0.40633753639112996,5.8973067600444156e-5,70.27723095569094,1.7101511358138037,-18389.134632289064,56013.13045233944,1.2853504638267004e9,1.9872086191466465e9
0.0013000001199543476,-0.40556320558776265,6.0695883846121136e-5,70.45078097672535,1.6087747161480561,54753.9239570729,54383.907711616615,-4.442364983198846e9,2.0731711338562706e9
0.001290000043809414,-0.40484665447466583,6.076674525036738e-5,68.83206445404804,1.594187199151971,48735.13689013828,52067.99887363306,-4.228564660629739e9,1.7527395053332276e9
0.0012799999676644802,-0.40418304626980806,6.069279653615164e-5,69.65035664832506,1.6047748697408208,63641.55546301346,57765.094722075715,-2.4889898677918196e9,2.1188040840298584e9
0.0012699998915195465,-0.4035151826287607,5.929572153470373e-5,69.80034035561438,1.6283588006082355,-5285.369659550599,60210.48176444535,3.704326374785208e8,2.254782059166856e9
0.0012599998153746128,-0.40274974214711723,5.915114463424049e-5,72.91016714426237,1.7049894933966916,80798.51230178334,65228.80005905068,-6.0100849984739e8,3.313818910171285e9
0.0012499999720603228,-0.4020508223753899,5.901337403083036e-5,73.57293068241644,1.644350816721492,18300.90913426424,61941.62688788896,-2.278819310351553e9,2.732696355948097e9
0.001239999895915389,-0.40132968356819015,5.9962377299489346e-5,72.19528144454506,1.7449213938796695,12356.430711783496,60431.956540269115,7.013246029334192e7,2.2375349182138243e9
0.0012299998197704554,-0.40066570615439967,6.223474619746512e-5,73.71719610609456,1.8081418550946493,106533.51439948176,64836.99906127996,-1.1076259410751328e9,2.5960763253815417e9
0.0012199999764561653,-0.3999238868302421,6.26214497519412e-5,75.14433168413647,1.8669424906660248,-5492.8874910569775,69068.19701688277,4.091337776609471e9,2.9604329034887834e9
0.0012099999003112316,-0.3991337206978048,6.155726380877283e-5,73.15216321108718,1.7673832460871004,17025.724319274686,62684.45345201184,6.717457233242335e8,2.5339269244285283e9
0.001199999824166298,-0.3983776994725544,6.244319404879824e-5,75.7716650446628,1.8501410314018967,79105.4055053188,69382.85270188816,1.218872768726564e9,2.7762537472315965e9
0.0011899999808520079,-0.39765374324963415,6.284825436811775e-5,76.26014511387379,1.817063438113868,72966.63413915694,61535.16221801697,-2.8488852907154465e9,2.2735070258650403e9
0.0011799999047070742,-0.3968738168388817,6.187993691252428e-5,76.66549706711616,1.7602020429058216,45755.87846224578,61742.78703555026,-3.130649447990131e9,2.404375302185375e9
0.0011700000613927841,-0.39610502814169624,6.194589697703509e-5,77.32142868128383,1.7893386574844699,36444.25536879008,66838.11703887186,-3.516574197098621e9,2.634115005536478e9
0.0011599999852478504,-0.3953578672478551,6.021606395585237e-5,76.35873688358899,1.8158263023718835,114675.17589934763,64901.68312343085,-3.2451581559719267e9,2.470225986651988e9
0.0011499999091029167,-0.39450673401481917,6.120877480553474e-5,77.53050070467293,1.836396479027592,95043.39708723017,65607.38071433216,-2.376617493891434e9,2.8048119654926643e9
0.0011400000657886267,-0.393819803326605,6.130421437360782e-5,77.51688347695614,1.7598381517858142,77954.45249855693,57284.93064850818,-7.827591266775941e9,2.241140848085589e9
0.001129999989643693,-0.39302194143970004,6.399300636543064e-5,81.84934653501166,1.930291497000934,72186.35516682397,76894.837430571,-2.850054731678955e9,3.571716644652833e9
0.0011199999134987593,-0.392205601748416,6.654331208943161e-5,83.54111685268168,1.9831549197849456,53430.86097136298,75184.63093886539,1.0138375890784228e9,3.160596979308987e9
0.0011100000701844692,-0.3914642094471199,6.472025111264461e-5,81.08757558433443,1.892661947182738,5455.66745931954,72193.53467475837,-2.072938966106424e9,2.9852627631708364e9
0.0010999999940395355,-0.39068508018175563,6.323968624322129e-5,78.89703721026291,1.7744780524871984,151710.97233645842,65003.01047226247,-5.083286678814608e9,2.335142808800125e9
0.0010899999178946018,-0.3899252587285091,6.410495470890752e-5,80.64334111646176,1.9355301800585207,111752.57004026303,70111.01010711721,-2.978335454551059e9,2.8480425427643156e9
0.0010799998417496681,-0.3891196820518288,6.457771220420215e-5,78.76605838545409,1.9500495194660883,26020.460232909565,70784.32370693889,4.093541620796912e8,3.145947390994147e9
0.0010700002312660217,-0.38829823472494324,6.139662272758295e-5,79.23393874364297,1.9807058682347882,67263.27870629002,83991.93803589667,6.241221846161748e9,4.699182730924583e9
0.001060000155121088,-0.38746203714640254,6.331991422183216e-5,79.9863270219393,1.9741703540536648,89587.53439494985,76367.257364797,2.9273691922337027e9,3.14866836027358e9
0.0010500000789761543,-0.38667884801993746,6.29249951972913e-5,79.45190565886239,1.9976372452989326,57311.64761695209,80752.76836856749,8.486161915283693e9,3.6807388529066634e9
0.0010400000028312206,-0.385938649874414,6.0537949603527986e-5,80.28603413583166,1.9079331128044648,66914.9959224736,75873.9597497516,-1.115948613822144e9,3.729737004079112e9
0.001029999926686287,-0.3851835248967567,6.052260350023552e-5,82.43429385199406,1.9537020260476996,98862.30053748876,68278.10863439339,-4.532672752502665e9,2.646045771175516e9
0.0010199998505413532,-0.3843536437439048,6.194342020402103e-5,84.82794767636057,2.0667524973347913,237389.21968294904,82362.4154110444,1.1925794491067421e9,3.5575313080518265e9
0.0010099997743964195,-0.3834940514249463,6.150248980254115e-5,82.29555599936205,2.0276997627529494,24876.8814104805,71785.7939607956,-4.636331403338693e8,3.0635409460604677e9
0.0009999996982514858,-0.3826667118573216,6.250471700577987e-5,82.93368090490465,1.9849462482743199,-14268.955608293794,69980.41671190821,-4.300597856127316e9,3.0820141630154986e9
0.0009900000877678394,-0.3818274921566473,6.36692415679154e-5,81.5533265550977,1.8584055738143481,106054.29615269825,67895.7986598468,-7.090654600904764e9,2.922482746152725e9
0.0009800000116229057,-0.3809735592778371,6.392364523306971e-5,83.711944738914,2.0631429632273472,152791.1113529564,83256.09450984435,2.488789101909205e9,3.3967902937315288e9
0.000969999935477972,-0.38011340452336473,6.634321854833175e-5,87.47814652746922,2.2416219313297874,-41361.65751358053,89417.47941219658,7.248449859915895e9,4.729842421232385e9
0.0009599998593330383,-0.3792869569585156,6.505367490236002e-5,87.57589601456188,2.129916129229027,85227.11272996635,87160.95215210084,7.589359837256915e9,4.1166564213477964e9
0.0009500002488493919,-0.3784181602037927,6.359223218978332e-5,85.37928199035127,2.0339560927899405,203540.5007821102,84005.67225341084,3.4376908174544644e9,3.426770568132156e9
0.0009400001727044582,-0.37751426484100375,6.442176422074352e-5,86.73424366959554,2.1168361291498172,113769.50249957487,77547.21830409352,3.5094491203303367e8,3.3823981472674174e9
0.0009300000965595245,-0.3765813990646927,6.630872861308161e-5,90.13084744245226,2.1699514464860874,180093.20201246266,84808.53842303768,-1.0502260737392926e9,3.967883686808156e9
0.0009200000204145908,-0.37570379997489056,6.809325847030814e-5,91.66611995658701,2.27405666415985,-4600.221109795195,93860.30701348739,4.220010648189227e9,4.195685373240502e9
0.0009100004099309444,-0.3748702523785185,6.695496069130737e-5,94.53339495333526,2.2984991831901804,-98622.52714302161,86808.02941079688,-3.7786792888045306e9,3.851016704413309e9
0.0008999998681247234,-0.37398089543024676,6.690920239404433e-5,94.17777986483567,2.4396457918107557,94134.53274884644,92430.62230062646,1.346743120128531e9,4.514491419570305e9
0.0008899997919797897,-0.3730765836520633,6.600268033538624e-5,94.75903055664293,2.3431998783252377,-22621.95361953952,90975.12993039715,1.6794520276296651e9,4.313316827197019e9
0.0008800001814961433,-0.3722461863919886,6.476232586373777e-5,92.83139799379575,2.2204349544578554,117964.08004458531,89570.37186168261,-5.598663443831725e9,4.2879929154579353e9
0.0008699996396899223,-0.3712834875048019,6.506637242730063e-5,91.19458914866053,2.1152780926788766,106326.12716983864,88331.02866388713,-3.3558931454278584e9,4.213857398040353e9
0.0008600000292062759,-0.3703303573775497,6.624843549621577e-5,90.74598296005867,2.222834963458507,3035.188321238834,95256.62021332743,3.5470547090827937e9,4.778350591514977e9
0.0008499999530613422,-0.3694513121114529,6.672460568140363e-5,90.60984426863793,2.2176694712669565,-20341.040128882833,101686.10862438874,5.462541841343596e9,5.12448482620038e9
0.0008399998769164085,-0.36846065834251934,6.743551984322942e-5,92.2701657895441,2.2470494992088437,52310.20329155639,91700.87565039581,-1.9339827220602083e9,4.320723159029151e9
0.0008299998007714748,-0.3675056851332327,6.817284722354395e-5,92.54271640183428,2.1960055546439516,59348.52827923464,87779.41759791554,-1.6328991676537502e9,3.4701176010557265e9
0.0008200001902878284,-0.36659587041424313,7.14520195001684e-5,98.68740699447895,2.3429474226835216,-71193.57068869239,94867.03984006372,7.086636992991962e8,4.070433172730285e9
0.0008099996484816074,-0.36559635173207833,7.067275276737334e-5,98.25906294465844,2.2174994587758157,-230054.89893860256,105190.57519440379,2.1082378709582086e9,6.016857989712407e9
0.000800000037997961,-0.3646108542426535,7.02162175274773e-5,97.66971483843551,2.319586715448235,-56151.75111002314,98429.23072523456,5.3353982883773917e8,4.71559794854808e9
0.0007899999618530273,-0.3636433422724232,6.706933221644811e-5,98.57072336410234,2.3442767361288377,-34677.629831264465,94355.28199952518,5.034141261334561e8,4.065928262554022e9
0.0007799998857080936,-0.3626181467188446,6.619990070113455e-5,96.86230941290911,2.2491268972765512,106121.10403290472,89366.0993380738,-1.7797827486547072e9,3.707201018006036e9
0.0007699998095631599,-0.3615787720429922,6.762393351307047e-5,98.57596507500057,2.372058689230332,41100.672401014446,94568.65747811159,-2.366663866372987e9,4.302522570618305e9
0.0007600001990795135,-0.3606055475052041,6.955661635375784e-5,99.03631101446419,2.3888889377429283,148576.11278780797,103391.27118092924,3.3246103937059686e7,6.052739663169333e9
0.0007499996572732925,-0.3596625498536193,7.082350900563301e-5,102.67804577922665,2.386734796788369,106259.27696782781,95104.5629276768,-5.392097525842169e9,4.659291460914149e9
0.0007400000467896461,-0.3586171555789206,7.168204851495362e-5,102.19338126783734,2.485852206970393,144364.47087735022,101988.44826747214,-3.1363386774067817e9,4.669570572917506e9
0.0007299999706447124,-0.3575933574285541,7.11699662080921e-5,101.66939960199316,2.3957399751233064,106240.7217656223,103799.60957018987,-3.1707552768788853e9,4.567169444671031e9
0.0007200003601610661,-0.3565695725424331,7.112272738498844e-5,105.33284254573104,2.6020225376563353,57788.538306429684,120220.84814157618,3.037900786681303e9,6.5384947858666e9
0.000709999818354845,-0.3555121394107575,7.123650153452881e-5,103.113556573576,2.5408761789795657,139965.68503488143,112612.84342837472,3.3101058079883256e9,5.546024243795588e9
0.0007000002078711987,-0.3544383916755806,7.244915804681134e-5,105.67576527058672,2.593369634175865,73450.36498556907,106723.70714328947,-7.697013593610835e8,5.0877637516333e9
0.000690000131726265,-0.3533322725045798,7.427954711968128e-5,106.89412984571511,2.7215234360016134,-53936.60932228175,120063.00884650764,9.832357861767038e9,5.979896806739315e9
0.0006800000555813313,-0.3522172073147537,7.556812939645355e-5,112.01358561175279,2.7753691401425646,-63037.92032027221,119830.82231923503,-8.329493108109274e8,5.770920185093438e9
0.0006699999794363976,-0.35111021184123425,7.649790217859188e-5,117.75483057308077,2.8498791955295526,117732.00370462264,148170.1037354421,3.788628736013075e9,8.717598011010876e9
0.0006600003689527512,-0.3500227549366586,7.531388934924652e-5,116.67813108548752,2.8224817510843754,60606.18246458787,146913.68352106077,7.8300445127505865e9,7.921569304587286e9
0.0006499998271465302,-0.34894072066059,7.477449154916067e-5,113.7554827106957,2.76166816710685,231391.1723851767,126027.76916804386,1.8840472639857917e9,7.027738354455475e9
0.0006399997510015965,-0.347816294926908,7.394064176455061e-5,110.24267966533934,2.6597593058517126,43884.876497401485,116501.54064846477,-9.218124456407012e8,5.737005598202845e9
0.0006300001405179501,-0.3466616373961901,7.538307184234636e-5,114.25729148854963,2.763898049527794,46428.12434906784,118301.65554892793,-2.6491961811522646e9,6.17783059262388e9
0.000619999598711729,-0.3455019917008043,7.66182288359499e-5,117.38196481531851,2.9506952281601064,180777.6035493004,132501.10371599847,3.13286988196087e9,7.271282073776667e9
0.0006099999882280827,-0.34433707335461655,7.812906764400854e-5,121.57323085168439,2.9211286849798124,305809.66855158116,142803.37533302192,3.800445028995315e9,6.663963750574168e9
0.000599999912083149,-0.343233442235228,7.709709699122143e-5,121.77679461569268,2.879390338759877,198666.4694394004,129868.28265728467,-2.1696396211137867e9,6.374408259280668e9
0.0005899998359382153,-0.3421005383379792,7.788823265047035e-5,124.1657271027196,2.9462530782577976,197422.4081261319,127176.33251420855,-7.975108011360688e9,6.169593217686054e9
0.0005799997597932816,-0.3409288227965847,7.825888983767534e-5,124.82239821820585,2.937125056423382,233281.3259458596,139059.35662568428,-1.0269710471717108e10,7.042112670485342e9
0.0005700001493096352,-0.3397644155862159,7.919228500886075e-5,126.53246040911525,3.086422559894866,301716.4381491406,154441.08560935716,2.5994281720950627e9,8.611267518979746e9
0.0005599996075034142,-0.3385377333387302,8.03052368332757e-5,127.94633819134978,3.033027551002614,209278.3927366205,138453.4791817118,-8.095197497323116e9,6.673951857328107e9
0.0005499999970197678,-0.3372785278003314,8.206886940660659e-5,129.88211054209046,3.076537434962641,161946.59476705635,143751.89835073554,-4.932480912558292e9,7.111005053505632e9
0.0005399999208748341,-0.33605850758935985,8.333832041763029e-5,131.96635393087521,3.109683040956795,353860.94287647784,137652.01306727438,-8.80477296865884e9,7.319695535666015e9
0.0005300003103911877,-0.3348142033427901,8.260324417843441e-5,131.59681052248078,3.0043728039007456,236664.32840154765,145377.8004448573,-1.0054271029480562e10,7.991378368531675e9
0.0005199997685849667,-0.3335234473973188,8.346926440806342e-5,132.1415275697375,3.1642589632373705,303507.53050451,152226.41852284217,1.2648487430153785e9,8.007767078486154e9
0.0005100001581013203,-0.3322216035928533,8.352308330875857e-5,133.78187295235924,3.3462023933465628,208509.0518996631,166345.33264076646,1.452285399031978e10,1.0058943553916092e10
0.0005000000819563866,-0.3309323330859371,8.280351610225189e-5,133.81731618503102,3.2494244970803354,162430.05455179312,177460.79303818956,1.1805770414831678e10,1.2415480361055145e10
0.0004900000058114529,-0.3296381044087546,8.306566394187326e-5,136.96372544639726,3.344989389859374,196196.52748274256,172912.17335915507,9.132517292217234e9,9.895826640189482e9
0.00047999992966651917,-0.32829964866203937,8.354846944924621e-5,136.78635578137417,3.2747248413292906,612.3945653307602,173833.7171448992,4.1882804893795333e9,1.0017323574523678e10
0.00047000031918287277,-0.3269063326415724,8.4777230241028e-5,141.19502394618448,3.388136698820147,98613.81682160193,190478.87008971837,1.2431724801524057e10,1.1338369633227041e10
0.00045999977737665176,-0.32544656822657547,8.43703518228176e-5,144.3062685700173,3.5007264532507953,243972.97387973752,181329.39055932369,1.0140372320322231e10,9.724736280424273e9
0.00045000016689300537,-0.32404196930371615,8.518084520352453e-5,146.3304822509396,3.593904196879622,189406.3861853512,175902.33442033024,5.40765175494918e9,8.87031865812657e9
0.00044000009074807167,-0.32262146684017473,8.399913290076906e-5,145.07038515512792,3.6138490240354595,96881.82050452058,164403.89979469043,-8.169370208144227e8,8.415639803020627e9
0.00043000001460313797,-0.3212257827053543,8.211300168239032e-5,147.79958621826512,3.622580511775333,132166.56434546213,161240.51840754293,-1.0625380360859602e10,8.304830299805413e9
0.00041999993845820427,-0.31977018821676884,8.377140726289171e-5,148.97713508804188,3.6929417015849957,16493.001784099873,177074.27846495865,2.4545803757229137e9,1.0616540044507921e10
0.0004100003279745579,-0.3182930781281966,8.55891320025027e-5,148.91683855508725,3.8077496521306227,275525.1530997281,179954.44976640056,1.0517423492601248e10,9.481440481211985e9
0.00039999978616833687,-0.31681467666029256,8.690574300264035e-5,150.21503703046952,3.652825100598648,268940.52387713507,177408.3244060461,-2.3476755229095736e9,9.69993480924864e9
0.00038999971002340317,-0.3153633287207778,8.827831644002694e-5,156.77793586661696,3.7153284149214745,146432.38369056856,189089.53788778064,-7.38692227179806e9,1.084023291448646e10
0.0003800000995397568,-0.3138323887799999,8.863020422314652e-5,159.6636976957529,3.76859254558942,99673.56749666511,184850.9106114041,-9.34220560373263e9,1.0877792146329296e10
0.00036999955773353577,-0.3122085539929983,8.836379878083714e-5,157.048939029053,3.5242456354992995,31150.254679878926,175652.31216478,-2.019777632848086e10,9.335717610818495e9
0.0003599999472498894,-0.31067051092512743,8.856048972575326e-5,159.62803603124723,3.613152219393399,43878.10945571609,191323.01045162612,-2.3679635177091103e10,1.1007666871702036e10
0.0003499998711049557,-0.3090997061006236,8.69436856055584e-5,160.11053964306183,3.6206128106221667,325279.02347074513,207281.11069677232,-1.361370225733938e10,1.4382344722903215e10
0.0003400002606213093,-0.30750242448574816,8.679739864422821e-5,162.5464138315246,3.9808221519884666,626641.0408647562,245775.82987509904,1.4167908377112984e10,2.0363879623540382e10
0.00032999971881508827,-0.30590406284383614,8.846162975821242e-5,166.83022982632465,4.1513833586672275,663970.4987478888,231719.3778456982,1.973597603202201e10,1.4493035476616543e10
0.0003200001083314419,-0.3042514538691744,8.796610664487107e-5,169.5270370365944,4.091697853533789,656211.6262796021,212659.1046963227,-1.6112158461724617e9,1.2121661084718369e10
0.0003100000321865082,-0.3025553968251878,8.953004216031085e-5,173.60163149415465,4.090894509255173,243914.52227183574,213914.16236399792,-2.9672289349549084e9,1.179140163875315e10
0.0002999999560415745,-0.30080372823314994,9.289083884302128e-5,180.0964856497065,4.212546005642667,7208.269243163204,233564.57058572164,-3.27885208765691e9,1.5364444153009476e10
0.0002899998798966408,-0.2990675903691061,9.486201418894954e-5,184.98139778398755,4.556089741497238,131030.86200433741,282924.7740372367,2.278279107833206e10,2.375565148469636e10
0.0002800002694129944,-0.2972667270384189,9.589043991603248e-5,189.8014214740488,4.451135597075362,428966.73143895896,262212.66375951545,-7.251361384413206e9,1.8453682269958286e10
0.0002699997276067734,-0.29547584107244196,9.504357937575144e-5,187.28306132661743,4.489172570978657,269754.9691477713,241879.62822825613,-2.0744780416976376e10,1.5022931624397665e10
0.000260000117123127,-0.29362174124896445,9.625372263668189e-5,188.3557465688639,4.405513539496625,249417.42569853904,239835.8630730103,-2.1726527655560547e10,1.4743912345281855e10
0.0002500000409781933,-0.29174263941099887,9.739226410667072e-5,193.1701949793089,4.5608236926607315,436231.6290649715,256012.4880561012,-4.801790451360356e9,1.5855155247480333e10
0.00023999996483325958,-0.2898625264868848,9.875974687041135e-5,199.28383904654015,4.689171632111151,315983.4113700174,266448.10126805905,-1.086918110098924e10,1.6068015055180012e10
0.00022999988868832588,-0.2879185740674417,0.00010246392976166925,209.87797890942312,5.161961972037504,438214.32921028184,300152.6101445107,-4.5519076057147905e6,2.0450846900260033e10
0.0002200002782046795,-0.28590905314963116,0.00010677337697912685,220.25095016661808,5.341841286953219,455916.9140023674,319753.55767216854,-1.2763846949510372e10,2.2359358958359543e10
0.00020999973639845848,-0.2839297758520008,0.00010666958587145078,217.66437352851415,5.092969681047017,547128.3725808715,315244.3636476007,-1.4504278234095263e10,2.1536187675541615e10
0.0002000001259148121,-0.2819493214419401,0.00010747407130994639,219.57612991002551,5.267387942878415,989167.908106981,335190.4140715915,1.6428160453989216e10,2.2892537233322456e10
0.0001900000497698784,-0.27985407465429274,0.00010930070634258737,225.4582975446537,5.507984306040886,1.2977448975124948e6,367475.06386500364,3.618020341070086e10,2.690158240474321e10
0.0001799999736249447,-0.277776128434276,0.00011238876678069616,234.97906906018193,5.585790292698225,887384.177943598,383994.9441833525,2.4458702110341644e10,2.7576309058254185e10
0.00016999989748001099,-0.2756323990488208,0.0001137625052496852,238.3232327446606,5.853949056788426,951137.386026351,415314.54280470044,6.7288486644740906e10,3.2335985464827824e10
0.0001600002869963646,-0.2734104189196961,0.00011130399528989964,245.34838427998835,6.165956180365328,1.1807502840531385e6,435086.11862892524,6.43429760220093e10,3.553541977213349e10
0.0001500002108514309,-0.27115168787685545,0.00011087726407209902,251.59673532038187,6.155947740339186,1.5575160517575212e6,455709.07118197775,7.345018500386147e10,3.631992910384648e10
0.0001400001347064972,-0.2687624596847903,0.00011423134392751374,257.5750038942408,6.093795845958905,1.0535550290298897e6,438319.5529536941,2.4287052865412407e10,3.442732598670536e10
0.0001300000585615635,-0.2663109098768203,0.00011308250807198905,262.8035873393718,6.311632635221561,713354.5210967697,434250.4572860037,-2.1064680890006668e10,3.443583745849348e10
0.00011999998241662979,-0.26394099664534687,0.00011348005076959213,270.4179214297752,6.3613707427390205,695661.5480931537,411657.4113451152,-2.8985395419575848e10,3.1889404675090473e10
0.00010999990627169609,-0.26154335549545527,0.00011373491624301431,274.49016556687536,6.53670303620323,671563.5417836859,447321.3662086399,3.138033749251436e9,3.6291238575185524e10
9.999983012676239e-5,-0.2589732646673676,0.00011677277062789636,283.5760864986835,6.600933589171158,804594.2322671638,467346.5759759974,-1.884695727985825e10,3.9611994944357704e10
9.0000219643116e-5,-0.2563607183284583,0.00012044217120470503,294.04646455397705,6.829805869938975,733264.0675408528,509224.43317047076,-2.4614038797207607e10,3.941085975186108e10
7.999967783689499e-5,-0.2537719267815127,0.00012282817482806664,301.0347433380201,7.066670105115534,847834.7180112167,500347.6710901006,-3.579579964368638e10,3.586432273630267e10
7.00000673532486e-5,-0.2510588845653144,0.00012689748367188371,308.75961469524157,7.354290425519411,1.1593346411748955e6,535285.335238629,-2.2593175109039528e10,4.3336339643449684e10
5.9999991208314896e-5,-0.24827405219283097,0.0001270034805638634,315.1581912656368,7.749258070048964,1.0880543799114395e6,584601.9608003481,5.1990238771932976e10,5.187931335979777e10
4.9999915063381195e-5,-0.2454852128646869,0.0001286850784260113,328.24689509057623,8.259064351219516,965635.3522454296,633643.7725835468,1.0791441847552469e11,5.544191480801703e10
3.9999838918447495e-5,-0.24254057389782133,0.00013127471901107194,343.29228241015204,8.820074260189552,1.0030347172670801e6,710579.3986627604,1.4582637360885297e11,6.870382183139326e10
3.00002284348011e-5,-0.2394077469335909,0.00013410958689845726,356.42483225820837,9.016124413730921,1.0655717741008238e6,750871.3230225577,1.2088289084010303e11,8.765590179508946e10
1.9999686628580093e-5,-0.2362320292536431,0.00013554377050736723,364.3161462157688,9.111543886317941,899733.1443059769,788439.7884180394,1.0617231169585759e11,1.0099825199215442e11
1.00000761449337e-5,-0.23303988539771972,0.00013636028850152367,372.0461668961891,9.2840865109813,852673.1680402142,905959.2320003452,1.0765248667533768e11,1.3356992495187369e11
0.0,-0.2297166557486092,0.00013779812437420515,378.22288834637897,9.173067233842021,579256.9033151921,837102.606044162,4.493712857564331e10,1.0656543914047908e11
-1.00000761449337e-5,-0.22634737962648138,0.00013874501622988456,385.608013025603,9.215523395409532,651945.5298302635,771586.2154281604,-5.831830738804078e10,7.09935863978562e10
-2.00001522898674e-5,-0.2228505328541791,0.00014052997148822707,398.9774330696016,9.69176704177878,1.0410713835595525e6,856721.0298949403,-3.2263582044474266e10,8.75632818710507e10
-2.9999762773513794e-5,-0.2192244011510268,0.0001462025210170834,424.7687865909312,10.4175843507915,2.0253081823651686e6,1.0131894085246852e6,1.771001544149099e10,1.2188892936395871e11
-4.00003045797348e-5,-0.2155218300566494,0.00014983673290245293,448.31859301676917,10.726247619529833,1.9950833093245188e6,1.1281774000877847e6,1.1677667447149641e10,1.534346032642152e11
-4.9999915063381195e-5,-0.21164166108216717,0.00015239461775521935,456.027705654408,10.693916222911731,1.304952931936333e6,1.0888812295884981e6,-3.594734790535445e10,1.3359199161873932e11
-5.9999991208314896e-5,-0.20761951420534822,0.0001532415264089368,466.7299860987523,10.448082945497596,1.2937431603373091e6,1.0167882803797321e6,-1.3699838160219473e11,1.043120494627444e11
-6.999960169196129e-5,-0.20348762145360144,0.0001537903291523148,482.9750716668713,10.58078532831081,1.0525797737467028e6,1.0736872892171508e6,-2.1232639701708636e11,1.118528175410931e11
-8.00001434981823e-5,-0.19921594382192462,0.0001568761799683809,502.76997215985364,11.186546220867298,1.3065800975253615e6,1.1848648878021908e6,-2.0191898599112054e11,1.4298702096251874e11
-8.999975398182869e-5,-0.1947632937207517,0.00015921771632280176,524.5212441617491,11.85340223803959,2.483108568575902e6,1.2127950979125192e6,-1.8397143609440207e11,1.411157393459871e11
-9.999983012676239e-5,-0.19012564828332415,0.00016170164632969307,547.5815156950956,12.717423848934123,2.438975482280043e6,1.3835816280817806e6,-1.4168695629008284e10,1.7057436039550137e11
-0.00010999990627169609,-0.18535995101287772,0.00016521791402854686,579.3877519651536,13.488155831568925,2.6452819873613194e6,1.50517560710287e6,-6.907416054587522e9,1.8618711871433212e11
-0.00011999998241662979,-0.18041561881486956,0.00017026747585065674,616.4412473411443,14.600372445130796,3.7361568404350732e6,1.6186336278766256e6,4.3868389411803955e10,2.108988823514752e11
-0.0001300000585615635,-0.17528663932810815,0.00017374509870454147,643.609986555124,15.189823679472166,4.05629042163522e6,1.6481550742363175e6,5.339256034144714e10,2.1775373306555536e11
-0.0001400001347064972,-0.1698687736333937,0.000178731221698952,671.7606191166585,16.170884720930406,4.302066666858629e6,1.6972442294600636e6,1.2658762213978561e11,2.0229864747901062e11
-0.0001500002108514309,-0.16426984204893394,0.0001864757896586171,716.5551855043337,17.219250801396015,4.884567867148783e6,1.7743432372407645e6,-3.926773065905755e10,2.0962666789821448e11
-0.00015999982133507729,-0.1584455208616214,0.00019089842618008133,759.5498874278451,18.30305961949348,4.69916737059862e6,1.8787942308667316e6,-1.9711397375587952e11,2.2561313064660532e11
-0.0001700003631412983,-0.1523846848310013,0.0001970278003798171,803.3027964454593,18.998704093867403,4.304935499482182e6,1.9591891182714556e6,-3.335417787815946e11,2.681968416047776e11
-0.0001799999736249447,-0.14601781637058692,0.00020104052835243614,849.6963753172272,19.809240620106106,5.7600986825227e6,2.161449836348455e6,-4.4511776724772845e11,3.037868707730799e11
-0.0001900000497698784,-0.13939992417096914,0.00020539855653710465,897.0206104750389,21.209225135424884,6.999236540726386e6,2.3879313166387943e6,-3.6089751593305817e11,3.1321480439795734e11
-0.0002000001259148121,-0.1326368011085345,0.00020984012053154542,942.065554920843,22.722841512828833,8.134262251926677e6,2.756149804402094e6,-5.769801467109166e10,3.5519028373179645e11
-0.0002100002020597458,-0.12556202373912737,0.00021741946722756024,1001.7841397786153,24.052230236783505,7.548502320350688e6,3.096613350402524e6,-1.1784606269070657e11,4.1065839930760657e11
-0.00021999981254339218,-0.1181640275106623,0.0002234221993133433,1060.1002731292665,25.229322194640883,7.707359536755703e6,3.343251049962423e6,-3.429265540193256e11,4.926385466983285e11
-0.0002300003543496132,-0.11036892605872327,0.000227777343989822,1113.7140996523124,26.312061439192128,1.023888352403111e7,3.6441635205903905e6,-4.6720729378304974e11,6.007825935030712e11
-0.00023999996483325958,-0.10222942634856247,0.000234967794048085,1186.047959675714,28.08692000155539,1.2252068946978478e7,3.9653027237691646e6,-5.759931347055636e11,6.869733171189093e11
-0.0002500000409781933,-0.09375396252961048,0.0002432443796642498,1269.6753522220072,30.138133042026173,1.4210969960057557e7,4.231353588446039e6,-8.17483513655157e11,7.32526179857681e11
-0.0002599996514618397,-0.08488854679607964,0.0002535418916729474,1347.2111933067883,32.20659633234028,1.5693851198797321e7,4.699282897226641e6,-6.322964740141367e11,8.294467119994462e11
-0.0002700001932680607,-0.07563105811121125,0.0002624884361994534,1436.8754774839867,34.189253182615964,1.656452023186776e7,5.459214665871248e6,-3.2294672137209033e11,1.0294942926125154e12
-0.0002799998037517071,-0.065954468798423,0.0002697371824334834,1526.0872999978978,36.26709537108672,1.7206080765260994e7,5.826362553945819e6,-7.247185743242312e11,1.1266298397042153e12
-0.0002899998798966408,-0.05583314263133945,0.000274208882891565,1605.7690162424412,38.43267079263347,1.8468203754200764e7,6.469557665735094e6,-6.660453633376823e11,1.3271776271556191e12
-0.0002999999560415745,-0.04530370913654912,0.000280370174066706,1698.4453168653324,40.61634823185908,2.189367426977387e7,7.2351116057999795e6,-3.465645057246537e11,1.595747310142692e12
-0.0003100000321865082,-0.03435153976864711,0.0002872521532949796,1797.3022573977887,42.73845989590957,2.3161684218977988e7,7.8144010464244615e6,-1.1330746686067065e12,1.6902795633997734e12
-0.00031999964267015457,-0.023016608249158983,0.00029367425333395,1905.6193144976787,45.67373954918674,2.5063670304990835e7,8.607849275533555e6,-1.148731339847527e12,1.9123397316013926e12
-0.0003300001844763756,-0.011215668058759502,0.0002995912186450638,1991.6491850604623,47.64297897990249,2.153494398532657e7,8.968815494802013e6,-1.8014811371607302e12,1.9487674839415132e12
-0.00033999979496002197,0.001003173165510317,0.0003060478325406836,2081.10658159436,49.53978137463906,2.0748962904610954e7,9.307101583764417e6,-3.2338224745157085e12,2.129595773664731e12
-0.0003499998711049557,0.013703251637395426,0.0003125484774071302,2166.7097435319133,51.25784198254924,2.0398233511354428e7,9.71884835286361e6,-4.1878855681415415e12,2.3649740309681523e12
-0.0003599999472498894,0.026776716025960528,0.0003191823380760822,2252.7053997448756,53.598213949737435,1.9399912370296754e7,1.0477337382461462e7,-4.0593876566449443e12,2.728547521999976e12
-0.0003700000233948231,0.040274301449549646,0.00032666868765200203,2344.5235830306515,56.49719859940454,1.848648154026132e7,1.1305137552834252e7,-2.8576345627004395e12,3.124714399799179e12
-0.0003800000995397568,0.05418179755705877,0.0003325043295997282,2426.9962772185613,58.07968754525481,1.5597807235649789e7,1.1651302478074698e7,-3.30789171383602e12,3.235974144921423e12
-0.0003900001756846905,0.06842089327879991,0.0003365096665954467,2494.1966819978616,59.40106268404394,4.7747941485558525e6,1.1761594423229061e7,-3.791808300518803e12,3.384938372187867e12
-0.0004000002518296242,0.08286215525507158,0.0003378318562501968,2526.9389728887313,60.32977396622136,-2.8828844174953266e6,1.1481918301526016e7,-3.7714257902487856e12,3.147688837912357e12
-0.00040999986231327057,0.09746305161231916,0.000335580066806871,2538.9042747462076,59.88813000761605,-9.730955663960358e6,1.1338780394341862e7,-4.617835319911182e12,2.887639617289495e12
-0.0004200004041194916,0.11222645457156899,0.00033552773576740443,2545.4389427591095,58.77587768473817,-1.7571002702528045e7,1.1221085312614989e7,-5.098714815265885e12,2.691859237836796e12
-0.00043000001460313797,0.12704790045399847,0.0003339565473413126,2529.8931073633307,58.098047525397675,-2.190524996480448e7,1.1119612108464168e7,-5.506784872111623e12,2.645680936533066e12
-0.00044000009074807167,0.14176265010444458,0.00033086591496084213,2476.7120233416595,57.1363845149699,-2.959898689123993e7,1.1167005348520318e7,-4.91666240200718e12,2.8567467594992915e12
-0.00044999970123171806,0.15638497325535122,0.0003273136420662722,2382.9328959668587,54.99176494254031,-3.559500249424315e7,1.0682181040680753e7,-4.605601505137858e12,2.739354614021341e12
-0.00046000024303793907,0.1708770285671439,0.00031950033390911494,2273.9482430757143,52.15390683173215,-3.5231941517182164e7,9.921709107226208e6,-3.9530971046588315e12,2.3548358873272783e12
-0.00046999985352158546,0.18505501379627606,0.00030832122748176,2128.0936903806596,49.066323417163474,-3.2346762124879483e7,8.91491554195508e6,-3.5383864747992983e12,1.9485908985492605e12
-0.00047999992966651917,0.19884713979533045,0.00029696679235692477,1974.9567097428328,45.99379279101996,-3.186469201794911e7,8.031104789939208e6,-2.1649624611955144e12,1.6380859577853567e12
-0.0004900000058114529,0.21214739814331937,0.00028492281270595923,1816.9953363113905,42.21470732530549,-2.890725577936854e7,7.409811183709527e6,-1.4375736309145596e12,1.5273620576044727e12
-0.0005000000819563866,0.22484883707955827,0.00027216164984354387,1642.8546025821827,38.67557305817127,-2.76283405776278e7,6.783704624924106e6,-3.359611440347599e11,1.3465702159256604e12
-0.000509999692440033,0.23699170620981055,0.0002582488387290392,1457.1440626030824,35.43866010626341,-2.6524103928145494e7,6.294254567772069e6,1.023689101472151e12,1.2512490971959746e12
-0.000520000234246254,0.24842934377417558,0.00024356313462195613,1289.6416247807476,31.694395511792866,-2.572711947832126e7,5.473428607144995e6,9.194604376567363e11,1.0736720999963057e12
-0.0005299998447299004,0.2590049087366481,0.0002291639527477536,1116.8167270994618,27.62529399158106,-2.2826955158582367e7,4.593112077888575e6,8.754737107230873e11,8.615835846488749e11
-0.0005399999208748341,0.26892717666226035,0.00021184081724806854,952.016009505136,23.54675903166647,-2.036743444332896e7,3.604004431715814e6,6.489397131067542e11,6.143480777652754e11
-0.0005499999970197678,0.2780741648326982,0.00019769229759782918,813.9895856154332,20.18755951665478,-1.5919050515948633e7,2.881517282120957e6,5.596661816366113e11,4.41361379352902e11
-0.0005600000731647015,0.2863671959072975,0.00018177751416288565,687.8752959905036,17.057987020956816,-1.2755977680860728e7,2.15504001357617e6,2.575418458114809e11,2.7061973774818677e11
-0.0005699996836483479,0.2939367371591422,0.00016782741189717875,579.880312621965,14.55606264056733,-1.0223995419644374e7,1.6837086618863991e6,2.4658214501028525e11,2.0011374106886224e11
-0.0005800002254545689,0.30081792224284987,0.0001552948375630163,488.4055859224247,12.61079577889141,-8.154126237488263e6,1.3962173382222268e6,2.565488144135004e11,1.895641479499821e11
-0.0005899998359382153,0.30687927791309466,0.00013954994618993236,408.0465884106759,11.069959010922195,-6.716850113955802e6,1.207155444175057e6,3.123873794299511e11,1.8850571688683206e11
-0.000599999912083149,0.31228396504841693,0.00012885266458203488,341.11177346613346,9.183336974104497,-5.197418356279565e6,859293.5848819572,2.2097753053610086e11,1.1099986449625813e11
-0.0006099999882280827,0.3171006848542869,0.00011850386063883135,288.93499536325106,7.859435855615176,-3.6530761835564314e6,662865.6381009012,1.5039326532871695e11,8.094230794202214e10
-0.0006200000643730164,0.32139898813903983,0.00010957511965616205,250.5248351381336,6.676571589906212,-2.065916493325509e6,479731.5536501359,5.011785865500922e10,4.826421154092076e10
-0.0006299996748566628,0.3251631416208577,0.00010449066640022858,221.48714991570768,5.702860988174905,-1.4464770088686747e6,356401.1871097067,1.2118474149890327e10,2.7859171438798775e10
-0.0006399997510015965,0.32856552708086695,9.919881693816087e-5,198.0068025578358,5.100711487145085,-1.2717679248605974e6,312694.05712601094,3.305206220123176e10,2.1266291432648544e10
-0.0006500002928078175,0.3315915209085021,9.367932889028414e-5,179.4511331320584,4.5290063142580514,-1.3312226382645678e6,264871.216503927,3.6310062286736145e10,1.7591552745526768e10
-0.0006599999032914639,0.33436234170156975,8.961509858472625e-5,163.58379799500165,3.9573833173897617,-945629.809018446,214568.1764098181,1.4533508449275621e10,1.3367253245061806e10
-0.0006699999794363976,0.33686705717405513,8.630384551550711e-5,150.80614125055405,3.626974148589553,-695188.3626454389,197077.14215150118,7.557535497321368e9,1.2017785116888197e10
-0.0006800000555813313,0.3390658229186594,8.422015716446905e-5,142.67043980221712,3.4837428315821537,-543441.7530575217,178898.98809138584,6.673903054742047e9,9.678894641633749e9
-0.000690000131726265,0.34111878399114454,8.229823877781138e-5,133.48037024503256,3.207303467162249,-236782.75897772762,155359.99108755408,2.326979267243606e9,8.725880190270397e9
-0.0006999997422099113,0.34298122693955263,8.277471462060083e-5,130.38820351037492,3.1825804528674664,-197455.40095160756,145231.19049161434,-3.7916528878744392e9,7.545968078631599e9
-0.0007100002840161324,0.34470871306285045,8.051320173610256e-5,124.34546081239957,3.0356624707027517,-282860.00210569706,135581.99499645745,-6.335699183923836e9,7.684322691873155e9
-0.0007199998944997787,0.34625148044835113,7.564301830622686e-5,121.59497244456117,3.00806121407783,-217629.2618930043,139793.63457291134,3.143789862165826e9,7.517845498333341e9
-0.0007299999706447124,0.34768413493669015,7.632294111601017e-5,119.86777693986133,2.8119718068954183,-68329.2514474926,127387.5495101789,-1.980284386600924e9,6.004700360212157e9
-0.0007400000467896461,0.34903671040066997,7.370507653430313e-5,115.59016042406056,2.7735320671584787,-188582.1011585992,134563.30264870636,5.585150187494932e9,6.839833109535516e9
-0.0007500001229345798,0.35035478078268806,7.148980911819916e-5,112.8510144229659,2.6571660455952197,-224630.71530588117,128751.3240845927,3.567982260623505e9,6.050592861202012e9
-0.0007599997334182262,0.3516641836929855,7.032321065890023e-5,112.34510680638294,2.7022889599457183,-113992.96418157144,115693.34779422288,2.202415532206784e9,5.434078683958884e9
-0.0007700002752244473,0.35294000036724077,7.19153597863e-5,112.85811387744243,2.7550775549737505,-301923.68742937496,128897.94184590195,1.264152100067406e10,6.681796205034372e9
-0.0007799998857080936,0.35420760159439957,7.248358473058762e-5,113.36755696499638,2.695026797098444,-254142.78032080323,124729.26916023032,6.752575651534593e9,6.021624099552939e9
-0.0007899999618530273,0.35543833475281617,7.121587275519295e-5,114.41442016922711,2.7740121699298457,-200607.24906498232,135016.62104688978,3.0728447420331616e9,7.682100908847379e9
-0.000800000037997961,0.3566704792735578,7.096362123274015e-5,107.25942879246958,2.741550703503246,-407694.3935758178,117046.36159685627,7.326581540382468e9,5.534085125607053e9
-0.0008100001141428947,0.35779689654929964,7.328296336365038e-5,110.26107490119125,2.735748641638557,-253298.47704876724,112414.80293149817,-6.616796393349196e8,5.273422252489917e9
-0.0008199997246265411,0.35892901922143544,6.954447312768071e-5,107.81315692433756,2.5985546639139567,-169672.13078639176,107607.13732259395,2.636202746789415e9,5.289668282226235e9
-0.0008300002664327621,0.3600395808154741,6.69041495394931e-5,104.04387298015834,2.4752904101481072,-118709.43694555952,95454.48275210083,-4.9077583933134e9,4.082561576779729e9
-0.0008399998769164085,0.3611592581492355,6.968605157025924e-5,105.58595676090195,2.5371423018649617,-131744.3690978171,109673.0867984663,-2.7175786749165053e9,5.180783735532772e9
-0.0008499999530613422,0.3623040126736459,7.116502434496676e-5,105.36802792657143,2.6453537543779357,-180153.95476662708,106644.25429326025,3.9398326190924263e9,4.686499659046144e9
-0.0008599995635449886,0.3633286919081779,6.894349187151886e-5,102.43892512802621,2.711552482336055,-111507.66804320084,122184.59079721673,1.4148993522095371e10,5.909319571689173e9
-0.0008700001053512096,0.36431575426340035,6.805090698329157e-5,100.38059575523035,2.6003520962610205,52120.076624803136,114966.17495864927,7.394056328491302e9,5.6851147391490755e9
-0.000879999715834856,0.36538963874324043,6.84552405807082e-5,98.63980747982237,2.3533919036833613,-143745.70649131355,100165.93762759645,2.778103611643904e8,4.411065790776653e9
-0.0008899997919797897,0.3664416750999138,6.89830325998872e-5,98.04664530444727,2.295731613373414,-66774.70914158064,98652.66574095591,-2.5907341207336164e9,4.80694663821145e9
-0.0009000003337860107,0.36743824127945746,6.960142230337617e-5,96.63792826478932,2.3918201573998283,-80804.62083184188,109851.1694385185,6.032083562353582e9,7.019060012579682e9
-0.0009099999442696571,0.3685088625163129,6.78299594843647e-5,91.73374298012614,2.2778963559924024,-217038.54859136112,92377.77988883015,3.333235106258392e9,4.472268680250399e9
-0.0009200000204145908,0.36949507844450674,6.889243558384466e-5,92.94854187454298,2.2742137012957384,-243698.0089840966,92707.36114606031,3.1217545489510417e9,4.371077330533326e9
-0.0009300000965595245,0.37044739401416577,6.850939624531429e-5,93.86959398074032,2.181495649248128,-147860.91702802057,84482.12914487498,-3.7563556890331106e9,3.6522054808350744e9
-0.0009400001727044582,0.37142363161918635,6.785862874181982e-5,93.35035405544056,2.2519044918381157,-88668.38049850475,86137.75487123137,-1.4962353868593042e9,3.7638232194964232e9
-0.0009499997831881046,0.37236811590709806,6.784186935216449e-5,92.26547394163265,2.194940066841573,-63670.77521476614,82006.95986592959,-2.943409146475304e9,3.5251577914280376e9
-0.0009600003249943256,0.3732782638841365,6.873584537639715e-5,91.61808994828723,2.2006166298158396,-97863.84155798526,88615.43490678027,-3.2473305441307235e8,3.7780695195003195e9
-0.000969999935477972,0.37424667596866323,6.800094253211996e-5,91.9014545928324,2.195658364387291,-43008.949772809865,92948.81072081924,2.224361019880656e9,4.1067964870295677e9
-0.0009800000116229057,0.3752500365905196,6.714368565084212e-5,90.51166613797143,2.230341408114871,-9327.135604416146,91167.24463406795,-5.732068332735382e8,4.228735197682625e9
-0.0009900000877678394,0.3761674111257468,6.64948080878547e-5,89.14904024624205,2.0933712288978255,-180153.08531213042,84353.38641767716,-1.0503313789881966e9,3.7266309934302545e9
-0.0010000001639127731,0.3771110189985438,6.675584590241371e-5,86.69828529054915,2.0117712341813268,-144493.3909903532,88418.75700030045,1.636298936864458e9,4.743349757201858e9
-0.0010099997743964195,0.3780074532367805,6.903828837664106e-5,88.34058515106676,2.071406617969481,-202519.87540005276,82343.84398989014,-1.6179007474092917e9,3.8219078586233964e9
-0.0010200003162026405,0.37887966418797003,6.759892758674694e-5,86.82130240234079,2.168526500584643,34060.295169479825,85367.7206676505,2.9140053140566673e9,3.549150389018347e9
-0.001029999926686287,0.37977391958033613,6.62389412783688e-5,86.82592546863425,2.115484428213421,7616.314274580146,78776.94965377859,-1.1938451335991638e9,3.3378781180258594e9
-0.0010400000028312206,0.3806492225176671,6.635995310352787e-5,90.82413107434584,2.152140219564276,-6520.415426730901,79464.48760360455,-5.1968574608014555e9,3.311877772654289e9
-0.001049999613314867,0.3814618669022872,6.401541826456914e-5,86.33188949397139,2.0801727287039333,-175201.17585025122,80105.55277662801,-3.1340423581039605e9,3.649597475170577e9
-0.001060000155121088,0.382319025112052,6.446402843000574e-5,84.25702938058525,2.072812247530529,-160905.90084079994,82000.1420602504,4.013732791819981e9,3.918685490143774e9
-0.0010699997656047344,0.3832433378006185,6.347014295102313e-5,84.59505178342671,1.9425180127111445,-203723.424656518,76882.16975965268,-4.2663232820267015e9,3.6777677933768606e9
-0.0010799998417496681,0.38410370951982603,6.441017565718455e-5,86.56144710076215,1.9876477656022375,-96779.93726612156,76656.8053602432,-5.00749447036771e9,3.2671524365231586e9
-0.0010899999178946018,0.384933429530871,6.198385108000773e-5,81.60080409902407,1.9396168865543144,-101081.55864454411,80296.39777988583,-2.3312876681462306e8,4.221752359681778e9
-0.0010999999940395355,0.3857320599546028,6.507693393920265e-5,84.87558537678541,2.0032027128082364,-65707.96560247002,72763.70158972533,-3.893227597262198e8,2.733538082588174e9
-0.001109999604523182,0.3866685696501036,6.552190062026867e-5,84.84926092993952,2.0160075212740467,-75737.78189242151,74380.61805103799,-2.0364441712863688e9,2.9906616400215054e9
-0.001120000146329403,0.38762191480157965,6.613812419484058e-5,84.89898495759932,2.131365768356135,-270022.92838377255,102789.52208321258,5.580389547755674e9,6.714330157483482e9
-0.0011299997568130493,0.388427180692856,6.467284769756447e-5,83.27238361855589,2.135833264143876,-149984.4881219178,96292.23275971174,8.91019500040765e9,4.432007922756795e9
-0.001139999832957983,0.38927795005164467,6.597747125655224e-5,82.13900887438584,1.970430474968705,-67979.12260534818,71494.75617967187,-4.160407994158735e9,2.6623835946171174e9
-0.001150000374764204,0.39006988372084983,6.303136301510821e-5,80.46020141366535,1.8833066337252489,50146.90070782703,66635.55609749621,-2.1920276110953746e9,2.924879028357876e9
-0.0011599999852478504,0.3907604374939322,6.219567622621583e-5,78.55085032166295,1.7883938373579957,-28679.898887517174,65334.09484220153,-1.0162851356927576e9,2.9253842702253647e9
-0.0011700000613927841,0.3915697262753537,6.137699763071945e-5,76.461518591336,1.779785540434568,-121353.47041385663,61343.418939510346,-1.875746053668428e9,2.4558310577649035e9
-0.0011800001375377178,0.3922891811266058,6.22085680337853e-5,76.68572536733541,1.7834020752486928,-108217.346624073,60504.67366212808,-4.852241447394401e9,2.28971987963562e9
-0.0011900002136826515,0.39301864553462434,6.212005820837265e-5,77.98221882471347,1.8227392836801428,8714.262552394759,62384.01820327973,-1.8835271790992877e9,2.24099301164665e9
-0.001199999824166298,0.3938708366102726,6.256682682999363e-5,77.106887196145,1.9231427250310593,-32538.8471659079,76639.11415868999,5.220259817147728e9,3.55028021289477e9
-0.001210000365972519,0.3946959868417816,6.279297498487702e-5,75.81844475981129,1.9006532422353453,-95899.26810888534,68713.85528271488,1.1548501979653409e9,2.8693733440086436e9
-0.0012199999764561653,0.3954678088607059,6.305582690947176e-5,74.97215233414497,1.8977344606056705,-65326.55971837391,72360.70325929984,3.5210558457012997e9,3.188340790503733e9
-0.001230000052601099,0.3962536773369699,6.217370626900892e-5,75.73676302768204,1.823045951801381,-16337.316544698537,62627.657625050735,-4.218700017331962e9,2.7541589737966833e9
-0.0012399996630847454,0.39710141061847165,6.149371152740795e-5,78.23384799268658,1.8676832992682526,-23795.00690094439,66813.40201379525,-2.602919951942277e9,2.627779032066289e9
-0.0012500002048909664,0.39788461832937194,6.204581412004527e-5,76.46901032145085,1.828080460843744,61487.57476970515,67923.55348627207,-7.149548027823076e8,2.994065058706407e9
-0.0012599998153746128,0.3986603948065703,6.016771146268736e-5,77.57256181323892,1.8667276466443383,12203.30986354738,65973.02556660908,-1.8576144517189314e9,2.4533875576694136e9
-0.0012699998915195465,0.39938529867061734,6.117822767747362e-5,78.08948587142997,1.83732807303902,-8154.004071306096,75796.83868452205,7.992962678734155e8,3.382935939061615e9
-0.0012799999676644802,0.4001220149899598,6.184672157733844e-5,75.41955211164992,1.7734063787427494,72683.17288682993,63558.4639049693,-2.289844046610261e9,2.432468215411727e9
-0.001290000043809414,0.4008594201470177,6.197747639426501e-5,74.6032219343916,1.7099773753950052,-12700.004262448925,59965.61012777191,-6.000545677350415e9,2.3635582215068736e9
-0.0012999996542930603,0.4015978690502852,6.097895286788097e-5,74.39352022389524,1.759620039163846,150164.87637952814,61472.17503672703,-2.12711372581699e9,2.342244468373244e9
-0.0013100001960992813,0.4023203006861797,5.9885812927518995e-5,70.079325728792,1.6653618997794328,66797.13546859646,59787.00582026642,-1.600163894080657e9,2.589264308008907e9
-0.0013199998065829277,0.4030552159233361,5.77187950325022e-5,67.04671796020436,1.7022704855529318,-2566.8428234513453,57028.59516930852,1.9984842873941634e9,2.310209834627346e9
-0.0013299998827278614,0.4038351939503541,5.677817139548881e-5,68.54639625957358,1.5564317814233732,-25074.21638735903,51634.57667279244,-4.486615342505247e9,1.9518317754696403e9
-0.001339999958872795,0.40460608250206065,5.6957664162655534e-5,71.63966380673733,1.777350827314714,-48908.79928291334,56906.789621631775,-2.514575923379999e9,2.156732259563338e9
-0.0013500000350177288,0.40531795651590113,5.899677638526504e-5,68.96673554183045,1.6796661660042973,-95771.93333616247,59330.32425376173,1.1177945755738468e9,2.095728615613165e9
-0.0013599996455013752,0.4060206772621866,6.003910275178986e-5,70.561113802492,1.7891747521527512,-104916.83030067696,66573.98537456598,4.2571402074385133e9,3.1686663811172576e9
-0.0013700001873075962,0.40667963593040013,5.786688890487668e-5,70.38330679456091,1.7146206850642451,-99012.34161299518,66405.30697991686,2.3097260912527367e8,2.7046931848950896e9
-0.0013799997977912426,0.4074312174752217,5.6100719749118644e-5,66.5950481583424,1.5646741901516823,-121455.63523434746,60347.899661415955,1.5754716477578197e9,2.4110816320827436e9
-0.0013899998739361763,0.4080983452276427,5.800498037822417e-5,68.3505599769435,1.637285420633183,-17605.055302293975,59806.678107496475,2.036484729932503e9,2.456830322963207e9
-0.00139999995008111,0.4087666016236692,5.99835519062191e-5,68.65982195884928,1.6664238087913117,-102173.7434244411,60580.266054950334,1.0347831033903122e8,2.7649516970338316e9
-0.0014100000262260437,0.40948259128423536,5.9424463274514426e-5,70.19467178522805,1.6672157774122942,-98040.10575292527,53563.45114294902,-2.7441388829308352e9,2.2345593592266192e9
-0.0014200001023709774,0.410229463152967,5.824198257300025e-5,69.88776983106175,1.717070301031013,-137287.043434117,69120.50967640281,4.795148977437939e9,3.1179770968029237e9
-0.0014299997128546238,0.41083522433666586,5.758758546867836e-5,67.26334915832564,1.707389297080387,-150895.8874161047,65004.75008068569,6.457244597915904e9,2.724945929680045e9
-0.0014400002546608448,0.41148669379369607,5.858189791381909e-5,70.00238154880228,1.6800995170042965,-135738.56286075222,57300.245975376456,-4.3298231358544475e8,2.305839380145156e9
-0.0014499998651444912,0.41215682885527916,5.9029496329751915e-5,70.17688367859496,1.7232495365313985,-128161.51700923983,60217.230354277475,-5.961949854686149e8,2.37576454797402e9
-0.001459999941289425,0.41287320835572894,5.804546825853794e-5,69.30207268705463,1.5807802490241627,-12325.702663888946,48925.04574393447,-6.160667905427786e9,1.6542753509903305e9
-0.0014700000174343586,0.41356673941424954,5.689726752181058e-5,65.37662304038348,1.5082157143508887,-69968.86171021745,50249.945359788224,-1.4582902348348892e9,1.7923013399152918e9
-0.0014800000935792923,0.414262509675865,5.710039180547464e-5,66.35186759828193,1.6245974442484912,-196057.1570594405,56249.584827457875,1.7001654660928543e9,2.2038300178713174e9
-0.0014899997040629387,0.4149510638172327,5.6725279399483174e-5,67.29548328488801,1.670829154928783,-153474.9669350337,52130.722346512186,3.6563426686390236e7,1.8651162971036546e9
-0.0015000002458691597,0.4155657406321222,5.8404913677555765e-5,68.14808309126929,1.6867941473277301,28439.598426225875,60895.66927580172,-3.184088590008777e8,2.3986277744110336e9
-0.001509999856352806,0.4162226457018184,6.055969529102509e-5,68.87690523687259,1.7031697221416948,67812.79980814559,58543.77717906081,7.695646360598036e8,2.1169168527988133e9
-0.0015199999324977398,0.4168387632079841,5.921274084902619e-5,66.50912727592059,1.5080566302879657,95755.34079639078,52520.72834627663,-3.6880297915819135e9,2.000646006712026e9
-0.0015300000086426735,0.41748583212932194,5.680256930824072e-5,66.45729249871002,1.5968702755979338,-57282.7377679006,55577.38380232218,-2.591961568974289e7,2.06347205740449e9
-0.0015400000847876072,0.4181834431508878,5.505597369583312e-5,64.53117498645456,1.503922262238439,-10845.566972489256,49789.530269225725,-1.1298772720229573e9,1.596246871689262e9
-0.0015499996952712536,0.4188695298863742,5.574974878295276e-5,65.62999835932095,1.5268432429608036,4716.930910617588,55220.71503551586,-4.856251343205088e8,2.0294024580265636e9
-0.0015600002370774746,0.4195299406448625,5.652689711147989e-5,63.26587190198563,1.4811698732894862,61904.650091164396,53658.60650201672,1.7571175173657644e8,2.1448981058245804e9
-0.001569999847561121,0.420147222828483,5.513393839457865e-5,62.5502307502249,1.5719267988559253,-33541.0483699522,51050.30527442458,1.381149466010318e9,2.17971226320934e9
-0.0015799999237060547,0.4207574240511194,5.821380802995259e-5,65.81900263453613,1.6146839435548408,-26873.734916160873,53533.32867842206,2.918793095137127e8,2.2366076168223724e9
-0.0015899999998509884,0.4213241138157374,5.762476318878769e-5,64.79003786201628,1.4989511643666105,-32907.886230484306,55172.08645090954,4.0146410904892975e8,2.3993199822018986e9
-0.001600000075995922,0.42193064383698226,5.5592929459426775e-5,65.33015279972422,1.577015885479299,-10135.256911683622,52080.10030815338,-9.262406820937201e8,2.0385248834805975e9
-0.0016099996864795685,0.4225987078883275,5.410696252698292e-5,61.98428377504448,1.4598376211798414,96119.28757082508,48559.82629481738,1.5897533566455438e9,1.9278173336128352e9
-0.0016200002282857895,0.4232276776888499,5.2731545116467435e-5,60.198116370359976,1.3729382096503082,-12313.932155009828,46808.210846463066,-9.547261083152575e6,1.6123872631195967e9
-0.0016299998387694359,0.42382257241070304,5.566233189740269e-5,63.21194687481485,1.5196024221561681,-10844.342042043332,49573.005970484046,-1.838328640207619e8,1.767747125962414e9
-0.0016399999149143696,0.42445265094883144,5.577633979028508e-5,64.34831033933025,1.5150333605929758,-12756.810117108138,50184.237255056505,4.1738509535162264e8,1.7512364715546331e9
-0.001649999525398016,0.42506310334193165,5.395196923116789e-5,62.54337276038336,1.5741949289284023,-57910.32467594481,51856.33355216545,1.5810609528695428e9,1.7765237701828792e9
-0.001660000067204237,0.4256627513008264,5.325300991631594e-5,58.34247170467305,1.3818292057694794,-29818.032331979175,44271.56318934011,-2.1705253940181726e8,1.5357187924120953e9
-0.0016700001433491707,0.4263206895730971,5.397084430594139e-5,59.3925494931436,1.3249575181045476,-29704.172543550445,46699.56925297347,-4.9159614174700695e8,1.7004857955783064e9
-0.001679999753832817,0.4269884101299007,5.23996792110559e-5,60.065860549295124,1.4696023020292504,-4906.83912367071,50028.22844708748,2.698281327385777e9,1.9829870758797398e9
-0.001690000295639038,0.42754207664585564,5.0074673277155025e-5,56.74934697101781,1.3493158444350892,40281.91769588824,39619.027429393536,-1.2680810865788841e9,1.3418498200561507e9
-0.0016999999061226845,0.4281281203246933,5.144553669468197e-5,57.06133007526364,1.2973970713470413,-18251.926719555868,35632.5641382882,-4.3996471938581295e9,1.1184569040815425e9
-0.0017099999822676182,0.42868918578832327,5.3359313495399354e-5,57.964928710414775,1.3944570204646232,-54109.22914586228,43964.0681702877,-1.0510436266737049e9,1.5408482137447498e9
-0.0017200000584125519,0.42920727930711583,5.283991964535589e-5,58.372891426321566,1.4504628362227434,-64246.68035919007,46605.688608519165,3.293782842969041e8,1.6570974993018885e9
-0.0017300001345574856,0.42988067793084656,5.1727556251765015e-5,57.514173826503956,1.4429025351644815,-18652.99353143535,45386.17729087328,1.0020103267994275e9,1.60026622533284e9
-0.001739999745041132,0.4305586110686758,5.367412173945813e-5,59.23109753004976,1.4235870255831073,-23109.538155441584,45541.590694796476,-8.777803738792235e8,1.5888772514868646e9
-0.001750000286847353,0.4311250423513908,5.4970540523092895e-5,60.59099108335732,1.5156617645957495,-50283.53250953188,48534.880746205956,1.7515559057116487e9,1.7773737436068516e9
-0.0017599998973309994,0.4316776495100346,5.443511663131517e-5,60.46184816091036,1.5508431024459393,-41005.25297120873,51781.25859008149,3.0462824628520164e9,2.3595533284176383e9
-0.001769999973475933,0.43224761318041194,5.4225732129492106e-5,59.48332870482531,1.4842526175866733,-10333.770785126822,46824.73785961171,1.1982742522699237e9,1.811420613696851e9
-0.0017800000496208668,0.4327611705604813,5.5261449928481176e-5,58.89675824389123,1.4393478359442404,17616.17191398379,43485.701440396115,4.869636339104178e8,1.34527076359874e9
-0.0017900001257658005,0.43331070606044064,5.5123530707605026e-5,59.33810280770718,1.3824688289339497,-97134.86288436424,41690.19521861353,-1.4387714652571297e9,1.2731049614671245e9
-0.0017999997362494469,0.4339498780451437,5.240579826094e-5,57.35946444737035,1.3100738683681477,-109971.41754996915,39392.98027457737,-3.07588531424528e9,1.2412171514821389e9
-0.0018100002780556679,0.43458654215950027,5.129892179954809e-5,57.52220332829862,1.4038457266242248,-65364.324703067505,42947.365317642274,-8.72944208121732e8,1.5141871005713923e9
-0.0018199998885393143,0.4351614910838237,5.18200657298782e-5,55.3946595483166,1.3478956510930196,-35835.17191731349,43631.91608376532,2.358709390998294e8,1.567370947945969e9
-0.001829999964684248,0.435758323827262,5.2391602340985785e-5,56.11142497054992,1.3255084575126435,-4759.086675559157,41156.40306032115,-8.976181323595401e8,1.257637761672132e9
-0.0018399995751678944,0.4363297285710026,5.164960664327232e-5,54.12757597628046,1.3566876613181549,5609.015364985175,42031.14595150671,1.5490929516620622e9,1.5284459784964874e9
-0.0018500001169741154,0.43690203934008115,5.133724773258791e-5,52.97723054569076,1.3165840639389386,-29731.828235011955,39433.57950634934,4.2566379743156624e8,1.448228905500721e9
-0.0018599997274577618,0.437434246066293,5.056881263457094e-5,54.56117323892562,1.3254499152409005,6192.15586333474,41033.93340633083,2.996274306530145e8,1.590053202543139e9
-0.0018699998036026955,0.43795767208883674,5.075928393767757e-5,54.13469346261873,1.2414624560791692,-51543.81689868777,36381.58563962961,-1.6580531819333403e9,1.395744681475412e9
-0.0018799998797476292,0.43847238757865825,5.124747706429618e-5,53.70092842165878,1.2919770399092716,-51796.172850208786,42190.97206568604,1.000286736243814e9,1.482532783769479e9
-0.0018899999558925629,0.4390159821567701,5.135919315361312e-5,54.25882756049843,1.3758847948833552,9515.449923058699,42546.849897932596,7.361746400719953e8,1.432862525945526e9
-0.0018999995663762093,0.4395949613506241,5.122639754511419e-5,53.10920411248585,1.3463494291360456,16038.765286894884,39804.89883699753,9.701733086353999e8,1.3639200605099895e9
-0.0019100001081824303,0.44012182200075123,5.279588707021532e-5,54.36636137111407,1.2626654066278007,-14442.7070098913,42111.19822558751,7.69958461565406e8,1.474130416144076e9
-0.001920000184327364,0.44070521390055206,5.372244726359857e-5,54.855152145527775,1.3323531539961755,-19252.843039106465,41262.48289197904,2.2012556086783916e8,1.3790347340200438e9
-0.0019299997948110104,0.44124777378076163,5.3692272498790175e-5,55.228697456950705,1.348832232430034,7613.5022654292015,42775.59717526487,7.572811445155755e8,1.553418118702883e9
-0.0019400003366172314,0.4417463964527847,5.200269913868278e-5,54.28120045311955,1.3001364577812282,-17431.27015119262,37822.04618950387,3.708522868412111e8,1.2617622162788258e9
-0.0019499999471008778,0.44228171801224736,5.354503058984717e-5,55.341831935919956,1.340036379239297,21843.272972144874,41269.55102499478,-1.4793194020847406e9,1.382488324593224e9
-0.0019600000232458115,0.4428635711565509,5.207706871980796e-5,54.96816663111233,1.2834497355799153,43831.68194032449,36707.911747298946,-3.230254945133603e9,1.2157449263568432e9
-0.001970000099390745,0.4434382082168754,5.109197556144589e-5,53.137750033172914,1.2948801172234812,-14419.516237584205,41172.045956786475,1.4200459379646115e9,1.4136523778929124e9
-0.001980000175535679,0.44393154539915547,5.250729791567044e-5,52.79738669365077,1.2678973148181834,-11029.333074420601,37463.91435380966,3.9580550018318343e8,1.3733064665384905e9
-0.0019899997860193253,0.44443358278584033,5.0865962482544235e-5,52.408428894965,1.225687915686023,18994.326400854672,38193.75646931566,-1.1557763045795498e9,1.2824853520815258e9
-0.0020000003278255463,0.44490571996193723,5.057189536294932e-5,53.11781448712973,1.3224343441588695,56109.127539881825,45205.586316488436,2.889842226025326e9,1.807401031144527e9
-0.0020099999383091927,0.4454574399629217,5.2040359840724495e-5,54.5896051903347,1.3058175675439294,3557.510059300533,41182.55255598388,2.1656303708995274e8,1.391010328215413e9
-0.0020200000144541264,0.44591633072883524,5.023069257765224e-5,53.792500189617925,1.3281628354875077,7919.819541146827,45014.13594696729,1.833536030299585e9,1.5851455920363061e9
-0.0020299996249377728,0.4464209011345673,4.810979481895265e-5,51.207578978644136,1.2695264453695416,12620.83632588251,34725.11749518908,-1.6862098973296509e9,1.0044953270666808e9
-0.0020400001667439938,0.44693621555053764,4.873878160962578e-5,51.0464851116466,1.268970592955488,56840.069167147834,37120.8355807858,3.058267396721794e7,1.0724735030056523e9
-0.00204999977722764,0.44752929807368813,4.9048150936488414e-5,50.021714622314406,1.2489232932790624,-7584.0452692741865,40059.63621554381,1.2904846088509858e9,1.490036155338744e9
-0.002059999853372574,0.44810124196558987,4.8691519252051565e-5,48.356324284546695,1.1510828092755745,27060.463838048945,31565.49489298665,-1.0645932000004634e9,1.0034631160244077e9
-0.0020699999295175076,0.4486553371529288,4.991787102624423e-5,49.93439033621957,1.2598264862780428,-39282.854134476176,38711.27065485502,8.347870171078633e8,1.3186320097184322e9
-0.0020800000056624413,0.449125931835014,5.071297700275701e-5,51.89892950523182,1.3388846436493593,-53018.4431153181,43455.7422043769,2.633360337625446e9,1.918141556896484e9
-0.0020899996161460876,0.4496022347816872,4.863277981222114e-5,51.52179740554178,1.3043123918453705,18717.54751394779,40277.31827130136,1.1715720568603678e9,1.408952892157128e9
-0.0021000001579523087,0.45011307246577714,4.878338561878299e-5,49.23871741855526,1.2113498918236396,-38875.5625095987,34991.575116280954,9.068029188006976e8,1.2751214228302536e9
-0.002109999768435955,0.4506177391225077,5.077544342026249e-5,49.3590423710218,1.155312863754201,-71554.80951294047,36889.11281697016,3.7760905815089727e6,1.1630398226491158e9
-0.0021199998445808887,0.4511239739711242,5.0305295087061937e-5,50.16754812645659,1.2136780014030486,-44205.74631265201,33063.91164260537,-8.881332399810096e8,1.0182574929595557e9
-0.0021299999207258224,0.4516662123254536,4.997122687682551e-5,50.76677848173382,1.1959426561081536,-29828.95293381868,38539.511443290176,5.475617041516395e8,1.2823228887672427e9
-0.002139999996870756,0.4521124752567785,4.929893162462599e-5,48.95838624129134,1.1758632970909635,-58195.41506899954,41963.68314710773,1.6752039622411017e9,1.7666453117225266e9
-0.0021499996073544025,0.4526351273024059,5.092435795105968e-5,51.0756062987683,1.2955265003743315,-17664.508927194565,43161.78541750946,2.2041203858597493e9,1.786746846162137e9
-0.0021600001491606236,0.45319906650666847,4.961940203997761e-5,50.48168379466554,1.189235487504622,37016.238749170094,35994.331027702414,-1.6786417953497639e9,1.0556609951017541e9
-0.0021700002253055573,0.4537129072732621,4.806453316693035e-5,50.70553733508592,1.1869326809555312,-25969.977011036168,34708.639745606306,-1.5280647659524815e9,1.1289873167683048e9
-0.0021799998357892036,0.45414996551203735,4.734306756126674e-5,48.29219429224008,1.1590345072833061,-60301.326665893306,32051.78253244544,-8.576006537800395e8,9.979801252052202e8
-0.0021900003775954247,0.4547092197826283,4.754772356556556e-5,47.76679734652913,1.1401218163436506,-12742.034613301152,30089.493512836176,-5.468687367214249e8,8.577223139685092e8
-0.002199999988079071,0.4551719655799324,4.85294758887771e-5,49.04626077300017,1.1860314647234085,13763.94641055005,35103.60597951281,2.6047117770741278e8,1.222316013483241e9
-0.0022100000642240047,0.4556651299444658,4.839726225440882e-5,48.031640695755506,1.178038904516315,25063.56792658964,34723.2734632953,1.35023378697919e8,1.0405243316049145e9
-0.002219999674707651,0.45618754520356264,4.898878002521753e-5,49.002020497480096,1.2400374900980144,6437.936901766376,37409.70114946846,7.67837078445601e8,1.5136290419854872e9
-0.002230000216513872,0.4566046481350929,4.6690984341917846e-5,47.697623727825345,1.1682504295476739,-10929.418058468542,36794.89276366371,1.9148640090160108e9,1.2737398286510167e9
-0.0022399998269975185,0.45706181321691625,4.820575019398951e-5,48.267313086379936,1.1768730820184046,-43898.81988895987,35255.918315165756,5.621272592947766e8,1.5385586950079641e9
-0.0022499999031424522,0.4576145183567628,4.8650855416619656e-5,49.16491834974985,1.229170561238702,-44198.09001684279,35997.776183523805,7.713351594307973e8,1.1073576622229788e9
-0.002259999979287386,0.45811271484273136,4.8460290240779625e-5,48.369142165816015,1.217555154669026,-10100.19509749007,39956.91870398953,1.5664794243270211e9,1.5357595865232844e9
-0.0022700000554323196,0.4585250129481201,4.7746611026396174e-5,46.295599328465016,1.1335372085774293,16561.16465642713,33062.19709086704,1.4726798021447182e9,1.125704960019367e9
-0.002279999665915966,0.4589877063682757,4.7203358353561426e-5,45.200961913319226,1.1010926782480477,-55864.029910610225,34385.500701396566,5.475488740181172e8,1.166167820739667e9
-0.002290000207722187,0.4594401086988899,4.894945418524245e-5,47.73133590549837,1.1500102957769434,-34320.54757724817,36200.56497504531,4.152742871597216e8,1.4499591207112048e9
-0.0022999998182058334,0.4599731295440355,4.794208152794344e-5,47.51413349845188,1.1195869826522578,-14993.194789369,35668.68471407012,9.091683023149774e8,1.2677251005093658e9
-0.002309999894350767,0.4603899651945347,4.837577488616417e-5,47.04894941555449,1.152573410155856,-94157.67525825807,32898.74051447322,2.6766504993207705e8,1.0368317867745605e9
-0.002319999970495701,0.4608586473392275,5.033471084149672e-5,48.822379232883435,1.2606585746951604,-94355.72417771466,39136.29495318034,2.199572033416263e9,1.3617831702007666e9
-0.0023300000466406345,0.46134900536099427,4.887158470972018e-5,46.91251528396749,1.1297068168124555,-51594.534609019975,34983.000270568635,8.27471118394704e8,1.3472435462620704e9
-0.002339999657124281,0.4619160076904001,4.7865993458856016e-5,45.761851867081376,1.0827987523002458,23264.871174757245,31394.552290864554,-6.719126319100504e8,9.469209566364186e8
-0.002350000198930502,0.4623568235737491,4.8866259378400136e-5,46.7462603890067,1.1288807667520142,16772.27576482765,29465.9873114353,-1.5201115671643875e9,9.248546531340833e8
-0.0023599998094141483,0.4628088664116032,4.667889832823654e-5,46.420438726866635,1.1049601087942813,-44132.58736119077,30781.599319567187,-5.068794540546626e8,1.035502077658854e9
-0.002369999885559082,0.46327340357968483,4.756591216129072e-5,45.745761653354265,1.0953234700287802,7619.747989614869,27997.175669743403,-1.20380746936625e9,8.750310436756241e8
-0.0023799999617040157,0.46373649776922343,4.6355826683728714e-5,47.14617456856486,1.0832718052769514,-31246.603833748453,31470.6992084266,-1.3459072860066009e9,1.0120950030952063e9
-0.0023900000378489494,0.46427003936805744,4.793801672679784e-5,46.228629314208085,1.1053200712440174,22779.45574463479,31316.018099110155,-2.0567762696698797e8,1.051109340075578e9
-0.002399999648332596,0.46462218598719707,4.662465365320925e-5,44.62032252744043,1.0423494542130718,-41735.206359965625,28217.705651949265,-1.0568719426835344e9,7.742756088616711e8
-0.002410000190138817,0.4650834821154321,4.766670178728348e-5,45.18115167310108,1.0404442071753823,-17167.794443102663,28105.95931478772,-1.890048123674238e9,8.729809290149028e8
-0.0024199998006224632,0.46554424888585316,4.749932125004128e-5,46.357943968985744,1.0999981669907912,-23621.463438032355,33240.8774623307,6.461840660227491e8,1.1213393099688697e9
-0.002429999876767397,0.4660010772465692,4.47805851785839e-5,44.57567673427825,1.1067982915409411,-6120.6260427794605,30333.678947542023,8.301180520612686e8,8.890626405638305e8
-0.0024399999529123306,0.4664746337704912,4.744738657328507e-5,43.710741361037336,1.0507337946131667,-27850.52437371029,29905.791964737877,1.0272672392172614e9,8.985268960709809e8
-0.0024500000290572643,0.4669458077922979,4.8461519679870625e-5,44.921653654960025,1.117727191769073,33021.76277261359,30246.68694834713,3.4172163227006173e8,8.852485847551961e8
-0.002460000105202198,0.46743717727308876,4.7774044224926307e-5,44.28838776886054,1.053723935739098,-34947.77008592055,31492.660427801795,5.345295602944126e8,1.0513493460992197e9
-0.0024699997156858444,0.4678241428546959,4.708948618644181e-5,42.68779498119156,1.0494078843802392,32611.619514285936,34584.67370121353,1.2648020994038248e9,1.5799828297379048e9
-0.0024800002574920654,0.4682280588051146,4.745314495311147e-5,45.10576519310857,1.0815681043013607,-35009.501496141675,26882.546978111175,-2.832974575530576e8,8.361917481852125e8
-0.002489999867975712,0.4687196711862497,4.7627722417482175e-5,44.613901976293334,1.0736448891583212,-36785.07168836426,30336.686806181835,-6.40938749877947e8,1.119914116461372e9
-0.0024999999441206455,0.4691370946176591,4.574110763810893e-5,44.39372477499353,1.1088682371091558,-14248.161327728638,30313.32427395912,4.898889569358971e8,9.543605982217821e8
-0.0025100000202655792,0.46966234764865616,4.4100032919401425e-5,41.49267734515859,0.9670129399102607,-18842.995804073304,23590.351909331694,-2.0677822923959491e9,6.406131418879951e8
-0.002520000096410513,0.470106399110568,4.5798792009922365e-5,43.67491179938122,1.0647860424103588,8028.969503690564,28467.75508179478,5.123305314209424e8,8.276133626440516e8
-0.0025299997068941593,0.47049676930967427,4.65273866498126e-5,43.92323347684453,1.076773542680133,36058.2168266997,30202.545756802378,7.114924136394073e8,8.459055253891093e8
-0.0025400002487003803,0.47100975462228206,4.4520424504157934e-5,41.248902470234306,0.9231806906146756,24408.821226013944,24359.763547544822,-1.1773778850815258e9,6.247782367097689e8
-0.0025499998591840267,0.4714394934060182,4.617765181592306e-5,43.57389066545861,1.0240220544286636,20221.28209988313,27266.61517185846,-6.460726728871719e8,8.115377982539802e8
-0.0025599999353289604,0.4718661555864714,4.688257357585948e-5,44.6211739305281,1.118205015840246,-63388.300903022566,27376.72170603924,-1.0901995816517241e8,7.764951473915069e8
-0.002570000011473894,0.47228108582260986,4.563493565776296e-5,43.014674765372405,0.9848324314962743,-15599.36516046308,26318.63119691189,-1.455927819311424e9,7.600620090970775e8
-0.002580000087618828,0.47264918696981484,4.5165239785960685e-5,41.38623365426332,0.9989755103806075,-39586.683606462124,23743.67207456208,-1.0349496030010141e9,6.384653069506385e8
-0.002589999698102474,0.4731641787823445,4.646429552080235e-5,42.91130303495966,1.0091759652907613,-42608.32384657325,25951.60403450922,-7.812741310339725e8,7.163509888093101e8
-0.0026000002399086952,0.4736128711791454,4.6354047933918184e-5,42.479258149325474,1.0644501939996536,14986.640520319514,29984.181941542975,6.482055598926345e8,8.939653336036247e8
-0.0026099998503923416,0.47400189869850845,4.7150182871468945e-5,42.757716573513385,0.9992918238253083,-401.580123540143,30791.55290041608,4.398735091720267e8,1.0467572352768545e9
-0.0026199999265372753,0.4744511993215391,4.6240026985011954e-5,41.567547037874355,1.04045659558507,-34977.53642936482,29416.01073717995,6.816357230789654e8,9.852542780733322e8
-0.0026299995370209217,0.474856342157552,4.6570047688665025e-5,42.48342182721112,1.0844151425707094,-37324.28852921032,29613.873079941557,5.2570117813608694e8,1.114754000749375e9
-0.0026400000788271427,0.47527460409980904,4.357377765804074e-5,42.02920634517755,1.02457554474291,23301.869477288023,25189.34419982995,-6.858567902676188e8,7.138744639631084e8
-0.002649999689310789,0.4756673083308035,4.50032083005472e-5,40.685783866279415,1.0120681326362704,-15601.600180533802,26354.894324376615,-6.7184082756534e8,8.36881991250489e8
-0.002659999765455723,0.47610387485747474,4.574687142069966e-5,41.748232178232186,0.9797728391987808,3500.5888586833357,24747.521631081294,-1.3244179808579428e9,7.368164015233848e8
-0.0026699998416006565,0.47647306206287315,4.460243525543938e-5,42.349383744063736,1.0333292118422164,-19692.539175082526,27927.5325049383,4.5749024066768897e8,8.808505778568281e8
-0.00267999991774559,0.47694745079741757,4.394590909933729e-5,42.573652653321666,1.0308414819243574,-3282.4247124291533,27569.584255730013,-8.966002283601344e7,8.119965082766836e8
-0.002689999993890524,0.4773706014274151,4.468309602426336e-5,42.105358789994675,0.9602870731761277,-28074.4982707851,26873.08373562613,-1.251736244312342e9,7.707029695241941e8
-0.0027000000700354576,0.47776368982964623,4.4343367301659186e-5,40.59074215060412,0.9868582669911047,18799.258093199558,26387.174533838705,2.742798601377943e8,7.730567130028675e8
-0.0027100001461803913,0.4782822643584227,4.2848096365725296e-5,41.227904282041806,0.9526690087820847,3323.2910258289394,28182.948782992476,-2.3973735475613132e7,1.016876699070061e9
-0.0027199997566640377,0.4787142859078478,4.4733719948307236e-5,41.19081882545187,0.9996830799892341,60445.48519379519,30036.326180947784,1.2543843231092238e9,1.0049116291906642e9
-0.0027300002984702587,0.4790827222500524,4.439665714111366e-5,39.93721649351239,0.9761203852096898,-14632.344933247592,23540.985172128272,-3.679992530880746e8,6.597562575076877e8
-0.002739999908953905,0.4795194502996415,4.472602422451624e-5,41.5577778894546,1.0132691928549769,6658.631964686961,24996.998578535673,-1.1263139536648545e8,7.268302587005346e8
-0.002749999985098839,0.4799196617429749,4.501430924285535e-5,41.21679291951892,0.9699484666115866,26286.411204991946,26001.438752401613,-1.5615906176300776e9,7.968799267115029e8
-0.0027600000612437725,0.4803305184634665,4.5262174973401356e-5,41.16109390219551,0.9543301105891951,-20167.791196380724,26047.6276689174,-1.3792536326649265e9,7.845648583185545e8
-0.002770000137388706,0.48075071420223187,4.229253011476861e-5,39.818077593413626,0.9316638807619182,-11083.76668738152,24741.41978651036,-5.039801476888246e8,6.821482329284241e8
-0.0027799997478723526,0.48121790928917296,4.357845739136765e-5,40.352214553862886,0.9859660948115516,-13364.522119376055,23713.391775322263,-5.884045412476964e8,6.9951492411976e8
-0.0027900002896785736,0.4815993050316957,4.2428139153652835e-5,39.10147570614803,0.9630105620465071,-16494.31873467352,23590.945371739133,9.715673528880548e7,6.282929305588281e8
-0.00279999990016222,0.48197181322475724,4.247031220655189e-5,39.45073877036547,0.956736146965758,18093.0266067734,25894.478996193153,9.497591640018682e7,8.124233695826869e8
-0.0028099999763071537,0.482422708028578,4.3581983861452915e-5,39.672845076742405,0.989697605679118,12286.489089596645,27695.879476132955,4.9728682594655687e8,8.64533029661965e8
-0.0028200000524520874,0.48277869592524914,4.465618174873511e-5,41.35176297714979,0.9724703265925526,6660.5041804151015,26285.636297426612,-2.4803849788473392e8,7.780625353651261e8
-0.002829999662935734,0.48316498506043254,4.40580731546125e-5,40.257127020593884,0.919193968284917,26632.126823038558,23596.01747403133,-1.8320200822509677e9,7.977800737952867e8
-0.002840000204741955,0.4835836000870611,4.624383326981997e-5,41.326227520232074,1.0291412495787837,-22868.20710731873,29011.556393682305,9.377158869110786e8,9.675822038911054e8
-0.002849999815225601,0.4839711693509754,4.660001059907565e-5,40.286421559417676,0.9935670897332782,46183.44925032502,25134.995428696355,-1.2078390525428914e7,6.90198936666608e8
-0.0028599994257092476,0.48435683332903917,4.3598140328178336e-5,39.146548605536516,0.9399986343049253,-36156.68190601925,24765.361674356333,-3.2215782868994224e8,6.962056755239985e8
-0.0028699999675154686,0.4847959680181094,4.16456477943768e-5,38.49543214819067,0.8968494200290259,26590.872539387532,23956.179914527587,-2.1418716044279203e8,6.587685298458257e8
-0.002879999577999115,0.48517362647046425,4.4902075916900416e-5,40.671428861876514,0.9632833984110695,-15508.962394410524,23840.07163882102,-1.0292342459171909e9,6.426018326475575e8
-0.002890000119805336,0.4855494622097911,4.56618355225681e-5,40.58320492636344,0.9111440221428395,-10367.6610394976,22904.002300205564,-1.746740673637401e9,6.813837062439754e8
-0.0028999997302889824,0.4859531600277728,4.320285716900215e-5,39.124246737008924,0.9590530867120679,22770.446689156564,23627.61790869625,1.397101516894039e8,6.624029655579232e8
-0.0029100002720952034,0.4862891025365249,4.311586047617797e-5,39.20234476882752,0.9475617636588519,15922.712783993962,24640.809537312616,-1.957303122715236e8,6.623997520081064e8
-0.00291999988257885,0.48666405722659645,4.2906018008227104e-5,39.64549688981114,0.9487764272462283,-47097.32941860742,24911.779503927988,2.117906363949638e8,7.422683646683617e8
-0.002929999493062496,0.4871101118205532,4.281194763572831e-5,39.2762295285889,0.9550946455378981,-372.86584531306687,27043.941438927097,6.22087848343515e8,8.074387753732318e8
-0.002940000034868717,0.48753707908110366,4.331619544371386e-5,38.36206685839053,0.8873814469721041,-7696.212352504204,22818.83126976026,-1.1138990116770434e9,6.948641387096736e8
-0.0029499996453523636,0.48792446994192046,4.355666964885068e-5,38.443126411043316,0.9272127708647999,8061.346662590233,22220.27772797713,-6.776009498964505e8,6.392176612965308e8
-0.0029600001871585846,0.48842905724189495,4.236866233860238e-5,38.26959107230637,0.9469648724746669,12420.142321412526,24107.89119311174,3.443603396943674e8,8.624731579162719e8
-0.002969999797642231,0.48876634670461233,4.3605090740230535e-5,40.07202151573205,0.9714497529827183,-45049.34875150251,28953.120168904054,1.036986591185153e9,1.0220483335737358e9
-0.002980000339448452,0.4891672771263203,4.2339046040291e-5,38.378798371358116,0.9376641643999996,4801.744246146456,24318.60511304261,6.76006589633811e8,6.650508731102773e8
-0.0029899999499320984,0.4895867754754516,4.3189654469791e-5,37.985614252381886,0.9403356124155094,11047.68763736055,24146.431438667467,1.702899920433439e8,6.020420862381593e8
-0.0030000004917383194,0.48994255581222396,4.279096390144094e-5,37.68356037636427,0.9092511508267997,275.3302889597515,23088.98395311164,2.3568255347811854e8,6.630136026353272e8
-0.003010000102221966,0.4902712629063363,4.2710326630147126e-5,39.90597169793863,0.9657527967750122,17989.54907913516,24058.354202859126,-7.98368858381351e8,7.011580654492251e8
-0.003019999712705612,0.49066488022458377,4.4685313470566694e-5,38.995502297971,0.9878180031545827,10344.916388242,26004.816964542857,5.457205449362549e8,7.120162407440362e8
-0.003030000254511833,0.491103953953417,4.46804380390085e-5,40.19326744525713,1.0085536354784768,-27165.081572969742,29798.546833508713,1.0496446864047066e9,1.242612599886229e9
-0.0030399998649954796,0.49146204433500246,4.3944325223388637e-5,38.431933432793315,0.9174144821005533,-14665.188417230607,26366.524186792405,3.7245635734151626e8,8.346704938622519e8
-0.0030500004068017006,0.4917782373150634,4.1958337827106005e-5,37.28056238806932,0.8953403462816482,-21506.66962093655,22553.936423251733,-1.2952935894485117e8,5.91248531427939e8
-0.003060000017285347,0.4922529539141349,4.0476287835826744e-5,36.20388012330721,0.8834922669559543,-28300.83014661757,21013.309335760903,-8.366096906481752e8,5.2441772065873045e8
-0.0030699996277689934,0.4926589482007011,4.126905162844864e-5,36.0396096326373,0.8806081774049264,3690.067400897838,19410.50791336884,-9.31440935023651e8,5.0036635072568595e8
-0.0030800001695752144,0.49302263739571983,4.118529740229991e-5,36.18366208086871,0.8745607198259118,-13944.27587257152,20457.60283712873,-7.056096221446248e8,5.455249417965406e8
-0.0030900007113814354,0.4933757046994584,4.187179131303852e-5,36.60482161125612,0.904659179954916,7703.328455891267,23498.401711391853,6.803437473293289e8,7.40526417954409e8
-0.003099999390542507,0.4937671054823372,4.440896006336119e-5,37.478808803072766,0.8990498080947424,-6778.093861372311,23126.707913197,2.6307440946198024e7,5.979488089909464e8
-0.003109999932348728,0.49416311491651643,4.2331385930937996e-5,36.510442230313124,0.8376266392627174,-12406.24772164315,21909.132060707256,-8.855897653328428e8,5.960803998326008e8
-0.0031199995428323746,0.49447447414080814,4.072595742641357e-5,36.64348506709825,0.8654233830082074,13407.138800640882,19962.58339765569,-7.073532700082431e8,5.38202867915026e8
-0.0031300000846385956,0.49487283880364696,4.05705749555214e-5,37.15172124325956,0.8770588076387815,289.51319518548297,23802.88169129845,-4.848439217460723e8,7.206565230288359e8
-0.003139999695122242,0.49522129074828086,4.22256501883462e-5,38.476779866515656,0.9566554558438178,-6961.089076019009,23017.04389683671,6.184653454441638e8,6.615609354321591e8
-0.0031499993056058884,0.4956005396519948,4.2358419897406955e-5,37.223847150098614,0.8869230563157637,32415.75700873944,21625.908708435876,-9.106825501956278e8,5.80182523488534e8
-0.0031599998474121094,0.49601334849132234,4.162421871852672e-5,37.67712000239071,0.9264593050223514,33810.43852033926,23577.750100275145,5.050937869195106e8,7.263084728397281e8
-0.0031700003892183304,0.49641215659337395,4.1801431961641635e-5,37.480808178154525,0.9294628398359894,-19678.09239659926,23349.133221576278,2.2915044972510433e8,7.234778199452776e8
-0.003179999068379402,0.4967626107904427,4.120996698781539e-5,36.22844426143034,0.8028276448310845,-17470.563524093526,21366.114020226305,-6.246417693845475e8,6.187749762255265e8
-0.003189999610185623,0.49710578866825045,4.274735163220876e-5,36.731657191690736,0.8648297879217888,7823.022754434661,21268.336253884077,-2.0947636308471307e8,5.650153849438814e8
-0.003200000151991844,0.49751939004593915,4.438033522519135e-5,36.75417763437598,0.86908263902209,-20010.326251477298,24116.546632475387,1.1712363642457233e8,7.376833019878751e8
-0.0032099997624754906,0.49792524511968655,4.369655987295554e-5,37.452687495683314,0.8876326191273918,-12883.1750363917,23066.130665369597,1.1709249589102449e8,6.630134022350551e8
-0.0032200003042817116,0.49820576425314134,4.185027269664165e-5,35.00268254371744,0.8668863210740034,-27170.350946721806,21118.7930208256,-1.03109017497663e8,5.679963528390088e8
-0.003229999914765358,0.49856155612790726,4.1922373797968276e-5,35.38298572451195,0.8466166063804109,-19239.774156735988,21581.633195987913,-5.480084218242605e7,6.242919888319032e8
-0.0032399995252490044,0.4989680790984156,4.370847554232646e-5,37.36596737346832,0.8821479294035761,-13257.348481615612,20506.431282500518,-9.032183687917646e8,5.566146648599117e8
-0.0032500000670552254,0.49925424715170424,4.37854441406619e-5,37.17699882224197,0.9308014566673251,-13620.624882129154,25612.11256868198,3.7261313502955073e8,8.21235836561572e8
-0.0032600006088614464,0.49966791374006403,4.158606159464711e-5,36.16468921594749,0.8305867893951091,-2516.7300505698336,21892.981028590388,-3.598600056789112e8,5.387568080598055e8
-0.003269999288022518,0.5000884436768437,4.142496994698028e-5,35.73326695689267,0.8550040964197958,-11838.49669257431,20535.154189709392,-6.068171967368346e8,5.676353630755e8
-0.003279999829828739,0.5004416543254997,4.2202756248747395e-5,35.765273285516045,0.8345208046408708,10788.079843887837,20489.539455124956,-3.384811004405595e8,5.452030774449388e8
-0.00329000037163496,0.5007714173382973,4.472989614109662e-5,36.7075222540069,0.9045902716836962,-67234.60529528664,24452.434150101726,7.697392801177418e8,8.764250288348436e8
-0.0032999999821186066,0.5011413912570446,4.177752980882849e-5,37.32282650368583,0.9035055578363217,-11620.330655660395,23898.58572788938,-4.1335231446215627e6,6.567139930389105e8
-0.003309999592602253,0.5015195809803609,4.2484870196209465e-5,36.77342208964308,0.865388108730353,-9325.030300790582,20562.292605448598,-6.612669629978929e8,5.345829831490566e8
-0.003320000134408474,0.501874883950335,4.2200668772871746e-5,36.461776139523074,0.8534232573066096,-41115.20251781421,22544.170702187952,2.773502933756049e8,6.438647058072555e8
-0.0033299997448921204,0.5022669964178857,4.0512217557173815e-5,34.76599375433753,0.8674503545900268,-31425.88426739424,19588.382355679347,-8.08443527926772e8,5.517280166814452e8
-0.0033400002866983414,0.5026408308902511,4.236152405562719e-5,35.31233167675046,0.8427527920552865,-40307.3869400463,23671.334561568347,1.3038666426017542e8,7.721859496798923e8
-0.0033499998971819878,0.5029903321513286,4.199641180543984e-5,36.55270634699838,0.8569907035241535,-33579.430049053524,22944.635153261395,4.687736419998992e8,6.54740273805669e8
-0.003359999507665634,0.5033525607992237,4.108748027528525e-5,34.313211017271755,0.8192096774466576,-7153.3874954754,17826.32987951251,-8.430745472077302e8,4.830684519620568e8
-0.003370000049471855,0.503732347386653,4.0075126409034185e-5,32.68041126706216,0.8350528174103858,-32304.810063992343,19896.660334298034,3.817897653384681e8,5.3636103205763197e8
-0.003380000591278076,0.5040217755585568,4.2512020585454154e-5,34.39504103399872,0.8900744559491098,1043.3358241580154,23481.81434831271,6.748241491042405e8,6.869486725070201e8
-0.003389999270439148,0.5043763494938791,4.24704664110985e-5,34.897129281640005,0.8344388599507611,9082.527644719117,19011.008775018247,-3.6998378729281414e8,4.867358172201125e8
-0.003399999812245369,0.5048119863188045,4.1416346455126054e-5,35.34063202857236,0.8698133510416868,1164.9362455701848,24529.19933886433,5.483998460617032e8,1.0440746822183127e9
-0.00341000035405159,0.5051321292540228,4.034318286751062e-5,35.04125221447108,0.8850543162719532,-12262.717783590595,26700.552729774856,1.1541438804189622e9,1.2139817284256108e9
-0.0034199999645352364,0.5055135209719515,3.993382061792682e-5,34.37963063005411,0.8085900794773218,19870.68392626094,19770.054709909786,-4.822446628925944e8,5.511477141140281e8
-0.0034299995750188828,0.5058488148743686,4.022699983960597e-5,34.27717208432326,0.82415737017961,7753.906768127368,18871.46445461527,-4.725479330909145e8,4.8443455495694375e8
-0.0034400001168251038,0.5061753922490417,4.111095508913492e-5,34.10039929566331,0.8075633776587143,-24662.90734529683,18786.486383786876,-4.1585851395008713e8,4.959315260606128e8
-0.00344999972730875,0.5064401853727282,4.175865797914928e-5,36.074973288869565,0.8678265979856148,4231.346690251949,21219.502707564698,-7.550757579077147e8,5.370472792779474e8
-0.003460000269114971,0.5067509264879515,4.21629802379103e-5,36.512390714493804,0.8925820863320277,7598.488280188227,22876.756621256514,2.3549951958787686e8,7.896533719017822e8
-0.003470000810921192,0.5071743559670349,4.109052878000426e-5,35.51853686811314,0.8208968271324556,-16650.702727043434,20270.70076932719,-7.054236319485711e8,5.435039612170528e8
-0.003479999490082264,0.5075266352095952,3.994787256328492e-5,33.42064953207922,0.8167101830314399,21913.69202077965,19506.088547415242,-1.9061909322353188e7,5.313944842321193e8
-0.003490000031888485,0.5078471235095802,3.959102984106006e-5,33.21067846758765,0.7936627376035112,44278.89779085106,18358.26348332766,-2.184588704353449e8,5.129026296918784e8
-0.003500000573694706,0.5082417311165349,4.0438345791937905e-5,34.05656084188777,0.8667381256331994,-13605.042179566988,20713.527495019236,5.0314787165037066e8,5.943661523387752e8
-0.0035100001841783524,0.5085779160662898,4.033439125071342e-5,34.629539796972495,0.8739448510804887,-14286.350155609127,22205.54768787959,5.326931218203234e8,6.949130797745069e8
-0.0035199997946619987,0.5089519155709177,4.086677325988218e-5,33.660340735994986,0.8536512635798614,18719.322236456595,21041.300901058457,7.867342759627428e8,5.564740729693655e8
-0.003529999405145645,0.5092964191935838,4.0150336480746796e-5,33.062041375938044,0.8085459004075085,54533.774807661626,20312.854722471937,7.47941467514404e8,6.387989343853303e8
-0.003539999946951866,0.5096164207696365,4.081674952214692e-5,35.024804257025316,0.8328573386169161,-17533.638331043632,19600.65168619027,-2.8300037803151166e8,4.8217625862995607e8
-0.003550000488758087,0.5099588334293487,4.0015681576137525e-5,34.52481927481974,0.805363266081204,-12810.826473744199,20325.839077358563,-3.477907761959968e8,5.337621084226831e8
-0.003559999167919159,0.5103341850286427,4.154429602909247e-5,33.82647679001949,0.7743601690941098,-13728.538106688613,19907.039972826664,-3.751481731054001e8,5.1117546866719836e8
-0.00356999970972538,0.5106435349458983,4.116743361663513e-5,34.03359134299087,0.8497813635980831,-14998.679331983989,20389.80604551548,8.23689360586639e8,5.800524364299133e8
-0.003580000251531601,0.5109929232158958,3.962237598047907e-5,32.593919688627885,0.7450273370962226,-7683.718708021096,17507.067197051958,-9.190681057873998e8,4.0115837052187043e8
-0.0035899998620152473,0.5113244592911298,4.0186314858378374e-5,33.208139689049226,0.808312762564437,1793.7952700163526,19973.053172072217,-2.5423826846152505e8,5.156988527990861e8
-0.0035999994724988937,0.511648460852955,4.185884992046019e-5,35.1979366519894,0.86366810905338,-15837.605869769066,22709.834288043035,5.496350093257464e8,6.306306523400983e8
-0.0036100000143051147,0.5119673852291818,4.059626852303824e-5,34.73731432798623,0.8765062075921005,-33149.03551696496,21517.849179764686,3.0109830964425945e8,5.442401290615106e8
-0.003619999624788761,0.512311312416832,4.118640208432845e-5,34.23390058955735,0.8266513132471516,6522.998468640463,21786.8073584911,4.5937387486973244e8,6.91487727992461e8
-0.003630000166594982,0.5126846700597836,4.0308156474595245e-5,33.80098082890987,0.7859197587044442,-13219.125184798417,19026.98255764874,-2.703078587925089e8,4.841140636774975e8
-0.0036399997770786285,0.5130574636353032,4.0766191175223e-5,33.892336151384846,0.8413251097067034,-27255.949742838766,19665.65565908423,-1.5980423240008017e8,4.841698501764059e8
-0.003649999387562275,0.5132784460873587,3.998138569649816e-5,34.512753429743526,0.8563295641856098,17296.596075090143,21570.449374068467,6.524346429934851e8,6.239858742374628e8
-0.003659999929368496,0.5136476505745002,4.178218774091783e-5,35.05574408270343,0.9041898355537692,-41676.88426495615,24126.571183677916,9.722199369471855e8,8.889947709152352e8
-0.003670000471174717,0.5139843372371042,4.234724419241553e-5,34.24761245596148,0.8435314201020641,-34724.336690648764,23066.31359230201,1.0552183160846245e9,7.320015473394147e8
-0.0036799991503357887,0.5143138460963443,4.064422550883862e-5,32.691201989128835,0.8018050272948188,-32996.71580558693,19118.40711891751,6.4843366284024745e7,4.753844504878028e8
-0.0036899996921420097,0.5146583976333322,3.9618978647166946e-5,30.895898638994986,0.710698399484233,-40792.52118045027,15618.897775975991,-4.9902972596996987e8,3.8175609436541677e8
-0.0037000002339482307,0.5149826530869834,4.0880662689741733e-5,33.4726731200024,0.7906018298504964,-35884.798604034484,19150.182902948673,-6.914925140545821e8,5.549031242277745e8
-0.003709999844431877,0.5153407992357414,3.9771103429218704e-5,33.7850898986553,0.8241155216938344,12792.995941768915,20761.01507689711,2.4594154226413512e8,6.403615454642671e8
-0.003720000386238098,0.5157134284225673,4.138662381385793e-5,33.72341432346405,0.8580072670818721,16880.984402211525,22430.011256804726,1.4662166866506433e9,6.749127308812689e8
-0.0037299999967217445,0.5160004879308997,4.149958382415564e-5,33.89128773239527,0.8082005787576977,-10873.448334078043,19594.827154521587,-6.071924956698511e6,5.1868165287796724e8
-0.003739999607205391,0.5163529598660709,4.0998170286528316e-5,33.340940585871735,0.8180227074663243,-11030.173492803806,19779.567441065905,-5.83310335564375e7,5.937665937269096e8
-0.003750000149011612,0.5166635667085824,3.9248007844909334e-5,33.521642775057586,0.8019991223431834,16687.22881938284,20915.759352447407,-4.186330011116638e7,7.475138346033056e8
-0.003760000690817833,0.516934417267583,3.993722389945625e-5,32.10740670882044,0.7767225423934863,31991.05779688742,19786.682469018215,8.953793792250197e7,5.88754385982171e8
-0.0037699993699789047,0.5173403241450788,4.0681621940852754e-5,32.3732348582945,0.7785197405589074,33452.670915921924,18099.787944860465,6.921881573505317e7,4.365686670352088e8
-0.0037799999117851257,0.5176703762573533,4.036057443850415e-5,32.66824902034516,0.7933977171175987,-22928.499394498835,18615.841784953413,-1.736337258211742e8,4.7393988567379206e8
-0.0037900004535913467,0.5179707001705769,4.084058755240459e-5,32.049662746019564,0.7697087186276003,-11370.059032245765,17067.43613549767,-7.392815129923104e8,4.364538597275846e8
-0.003800000064074993,0.5183030561905383,3.9457013603228256e-5,31.579786200482232,0.7468561546143111,-35698.95329400155,19396.153023783358,3.473192746315729e8,5.441556836951537e8
-0.0038099996745586395,0.5186464925503615,3.8402182926204704e-5,32.41509980815849,0.7788240433536108,-11374.336048305911,19792.322323345506,2.489111689792761e8,5.941221656233296e8
-0.0038200002163648605,0.5189176899124883,3.9584162410490946e-5,32.266200263219005,0.7720506949139437,-18137.10102008171,18221.812947385286,1.5289560278871244e8,4.9731219205763763e8
-0.003829999826848507,0.5192594215051722,3.8916091498130265e-5,32.36245147597192,0.7642110056437336,-50249.129838249086,18747.022455788378,-1.9403305387063834e8,5.03483403202691e8
-0.003840000368654728,0.5196010808724811,4.0700547320598145e-5,33.768819516587136,0.7709394196739962,8715.648719284422,20144.482611947536,-4.259797131782815e7,5.5585298379548e8
-0.0038499999791383743,0.5199293785567664,3.962517176453973e-5,32.74817402667128,0.7570871563442512,1156.523418722055,18612.11204675779,-2.1746272391191012e8,5.225615085125345e8
-0.0038599995896220207,0.5201864843233004,3.874571882782572e-5,31.617337336833593,0.7555497090348621,-3302.009008581833,18130.107938866247,1.0991851154181887e8,4.80763889199065e8
-0.0038700001314282417,0.5204867003332748,3.959872588561189e-5,31.93109411799012,0.7779083512904125,-28689.984866213785,17945.759363942107,-1.1235922827177739e8,4.9993722448287994e8
-0.0038800006732344627,0.520815261025354,3.931321000202864e-5,32.45024142730715,0.7993945869170138,-23.118729823113455,18145.826723020546,7.22677836219723e7,4.634295830116984e8
-0.0038899993523955345,0.5211628921298685,3.7257922052779336e-5,31.844417847118336,0.7780445684948872,2638.174594208137,18814.45349900175,4.884568195727852e8,5.3522818523224294e8
-0.0038999998942017555,0.5215073315837793,3.706603523558479e-5,30.99179717280538,0.7415526991170329,-2022.273721348565,16853.978272532597,-3.5375691681865823e8,4.526401527867206e8
-0.003909999504685402,0.5218789389960966,3.755870057569489e-5,31.004676829537186,0.7554300470005589,1959.561814992761,18373.815184764713,-2.292708870531635e8,5.0858693305304694e8
-0.003920000046491623,0.5221412961332952,4.022549839109713e-5,32.081988861785376,0.8391293331030371,8523.128962012483,20156.435820618095,1.0221033324898088e9,5.3319211253160167e8
-0.003929999656975269,0.5224506968842203,3.997935131302172e-5,30.2651398571189,0.7044944644621993,-12793.26977412009,15915.187444148041,-5.499580412394166e8,3.707881564124037e8
-0.003939999267458916,0.522783697093532,4.0529108832426074e-5,31.028418880437457,0.7436532137317732,4394.529409554392,16354.956014205718,-6.662278311096151e8,4.0003226799341494e8
-0.003949999809265137,0.5231404921185836,4.085411119873309e-5,30.54623411246847,0.7046016670502806,23022.67700560205,17243.671642542,-8.853191757135685e7,4.198872846035043e8
-0.003960000351071358,0.5234441027554686,3.90409525074546e-5,31.220742917858082,0.7150115386393722,-13289.588882467635,17154.965652220464,-5.77446941174916e8,4.385943018662369e8
-0.003969999961555004,0.5237541680647675,4.0320595794176365e-5,32.56918195491224,0.7682542547392179,6767.755936306863,18173.971500176838,-4.1806924644691706e8,4.968828702813511e8
-0.0039799995720386505,0.5240953641407659,3.833545296892491e-5,31.139103618617607,0.7769696656650387,7590.993459487746,18500.37987025333,3.0315586343404347e8,4.9693731783605534e8
-0.0039900001138448715,0.5244335112703097,3.9582222818938594e-5,30.54911202548485,0.7153815277005915,-10669.125513221876,16013.634747534232,-3.8927904612922037e8,3.922573918093455e8
-0.003999999724328518,0.5247107328404167,3.843736711639368e-5,31.839179006254437,0.7506741703574074,-10918.00841809285,17303.999253036553,-6.291750481739001e8,4.345398265883277e8
-0.004010000266134739,0.5250439825159463,3.84862518525804e-5,30.854562556825073,0.7350384053269494,-326.6374421724755,16670.51435762094,-1.5086674736680678e8,4.3873250129279023e8
-0.004019999876618385,0.5253055398050359,3.958015674867733e-5,31.34866266022775,0.7581140774306213,5167.152270724352,16476.334810891673,-3.339995862154179e8,3.6797995480997056e8
-0.004029999487102032,0.5255868711026775,3.9000316280033785e-5,30.924077545437715,0.7606280355733289,1819.166067276843,17172.89275574736,-1.5393053183779296e8,4.0571776904209757e8
-0.004040000028908253,0.5259386477414048,3.735491077247007e-5,30.83308858890773,0.7278619764817101,10767.724512144216,17989.641173280645,2.022637948549165e8,4.9805988951090634e8
-0.004050000570714474,0.526284092793955,3.8844618875416154e-5,30.464768398209618,0.7356610779367864,11662.46236060646,16638.63865197982,-5.842840585666553e8,5.613681499278051e8
-0.0040599992498755455,0.5265966868139714,3.807828224170354e-5,30.699770652654514,0.7255610557451978,-51118.85069130668,18452.594526882553,2.0656070939938778e8,5.132662433745951e8
-0.0040699997916817665,0.5268815756508267,3.723308349899832e-5,29.273521754342887,0.7152998420436438,-29374.836720385567,20485.27065184609,6.965830506468976e8,8.924599772853715e8
-0.0040800003334879875,0.5272051166626872,3.8063106517549804e-5,30.772492268330698,0.7568565867231571,3896.231398251295,18897.84753649982,3.255055587388695e8,5.0122592836004007e8
-0.004089999943971634,0.5275175833063347,3.927516830059021e-5,32.08066748115109,0.7728697132102962,-3363.884225819338,19763.06083488694,4.0939285112531084e8,5.1510377914584744e8
-0.00409999955445528,0.5277939492806349,3.974420703769439e-5,31.83332644691726,0.7237039742330891,-27335.207524537545,16349.30609226221,-8.427060956865922e8,4.1658655813760114e8
-0.004110000096261501,0.5280905815684813,3.894834544402399e-5,29.923922779417822,0.742168821064146,43591.528180968955,16074.79321382003,7.593065820740426e7,4.0714252654753053e8
-0.004119999706745148,0.5284074978239995,3.844002121435886e-5,31.250452823876827,0.7417948482786847,783.57387463947,18660.040539447236,3.685409464667654e8,5.382723273722571e8
-0.004130000248551369,0.5287197543396983,3.92585945092294e-5,31.50976890447539,0.770533522345675,-2969.991691699025,19060.51173945649,7.834877614115983e7,5.3406396980119777e8
-0.004139999859035015,0.5290645566621226,3.973677953799052e-5,30.518707334910875,0.7337805209137954,7321.941183253163,16764.038310838772,-2.6379579481999537e8,3.861957445762108e8
-0.0041499994695186615,0.5292800015120352,3.8656392876848774e-5,30.57099325322606,0.7279216141069477,-9413.860397420696,18482.199703508388,2.8159303624520653e8,4.9442861299855715e8
-0.0041600000113248825,0.5295706865173138,3.739494154837934e-5,30.017139642673794,0.7504175872457401,-11725.540367436788,16757.55372676832,9.044095497037348e7,4.1600998488799655e8
-0.0041700005531311035,0.5299234701339025,3.765519545366958e-5,29.767587135923236,0.7120266521175006,12591.06226265361,15556.538063919123,-1.6538320212646607e8,4.1399853496755105e8
-0.004179999232292175,0.5302447155491722,3.859050620791612e-5,30.460009217168047,0.7272651371128374,10269.766477800096,18352.985474982193,1.0980286506507471e8,5.023395422815953e8
-0.004189999774098396,0.53056754658131,3.746667797345748e-5,29.73766765840385,0.7095150495281417,-20311.488568312252,16554.755814902077,1.0567017155568091e7,4.6454775474757665e8
-0.004200000315904617,0.5309344566437972,3.874770178463825e-5,30.321167990729872,0.723621712355707,22559.963775776916,15878.441380111828,-2.0961083410162464e8,3.925790095152176e8
-0.004209999926388264,0.5311635172119213,3.623223427860986e-5,29.424957882110824,0.7158769227736123,-2144.4192106296746,15709.585578738412,-3.589863880991097e8,3.899899560403719e8
-0.004220000468194485,0.5314629044467083,3.667829487131884e-5,29.18564956966393,0.6657515673251588,-14593.170450923335,14997.756318425196,-6.321619686937871e8,3.6861406437354314e8
-0.004230000078678131,0.5317440049798852,3.832921053693366e-5,31.169851335583225,0.7486413968053646,-51226.691922490114,18918.718367172223,2.144029123420145e8,4.9721185594083834e8
-0.0042399996891617775,0.5320353507451248,3.8584146604656944e-5,30.082035477411427,0.7297122663167862,-42541.59122591848,16323.607519420522,2.5146705310084683e8,4.256774660144149e8
-0.0042500002309679985,0.5323756694051759,3.888026351557911e-5,29.53243568526468,0.6798819126012198,25784.536223612122,16754.64572131553,-4.7113158216713613e8,4.510858445293897e8
-0.0042600007727742195,0.5326641902289855,4.090480928171516e-5,29.697237528223138,0.6863935788199497,11368.46853071001,15989.670550846293,-1.7825702587523568e8,4.10962567669966e8
-0.004269999451935291,0.5329745492586678,3.6776449534281586e-5,28.517817683581182,0.6831997662411622,8038.835975810653,14389.549208050212,1.9411283907253924e8,3.455140974867851e8
-0.004279999993741512,0.5332851916580633,3.774057517376013e-5,29.133491213769968,0.6774829848235494,-2871.013311522512,14877.720316883628,-1.9522380243749e7,3.619475186636024e8
-0.004290000535547733,0.533583327359051,3.80167689606967e-5,29.607045674736636,0.724916645144828,-26933.995475615346,15273.813421682567,-5.5654373241713986e7,4.1388291131956816e8
-0.00430000014603138,0.5338418206021602,3.7922164703933394e-5,29.61437343853151,0.7063591227731265,-3595.032300472872,15633.416814524091,-9.51987961513657e7,4.1818925779895806e8
-0.004309999756515026,0.5340953615924081,3.741256080050734e-5,29.091534134485975,0.7378979022442747,684.1456903081028,19441.509189710363,9.959659550802906e8,6.061829741570834e8
-0.0043199993669986725,0.5344348946108788,3.673571637427312e-5,28.677373114976803,0.6713449516551373,-19556.97016379187,15749.058375786544,-1.3342232292844121e8,4.0327216371471024e8
-0.0043299999088048935,0.5347036956702718,3.826244391404877e-5,28.57560630781127,0.6757153678105277,-17122.885608485605,15660.5802909171,2.606582312387574e8,4.140109725617655e8
-0.0043400004506111145,0.5350139908365675,3.8950923249813296e-5,29.980172042681808,0.7283879368685682,-2860.2678721861325,15950.24375777263,-2.5173014094806245e8,3.637036748505064e8
-0.004349999129772186,0.5353320899223364,3.807016226525511e-5,29.889249823213603,0.7086971356721632,-5736.403901195518,15521.048947110921,-7.127910147858632e8,3.6786123090145314e8
-0.004359999671578407,0.5356135999463031,3.754561821728379e-5,28.916194233889886,0.6816572375343545,7185.637868207007,15546.965113615975,-1.0724240042224604e8,3.694214928787302e8
-0.004370000213384628,0.5358692105455526,3.716767870291665e-5,28.850002240433163,0.6901262799062494,23378.512423546894,14110.43975875694,-5.83628354611668e8,3.0293975494214046e8
-0.004379999823868275,0.5362084472892492,3.5032280978771424e-5,28.02748253298571,0.682209189777824,-10964.555517712242,14719.649300292556,-1.2830475892370762e8,3.446896151539914e8
-0.004389999434351921,0.5364654210565785,3.821779083988342e-5,28.12314905693346,0.6863448558037343,8667.612581242953,15195.279267437832,2.2240999067989823e8,4.012779405516817e8
-0.004399999976158142,0.5367982559732721,3.892637448848027e-5,29.895998948123744,0.725153272106238,16157.965865923199,15239.974906010295,-7.46513069352317e8,3.289548697436107e8
-0.0044099995866417885,0.5370793047232368,3.712451376469525e-5,28.97595863058387,0.7010198767072788,-1651.5093556175905,15999.720373691636,3.0437134915268505e8,4.192969996074233e8
-0.0044200001284480095,0.537340885533794,3.676651851399346e-5,28.751778340071674,0.6904969126057584,552.0133356240842,14594.7435169949,-5.703399002090867e8,3.4755134430748373e8
-0.004429999738931656,0.5376158775237065,3.6493952150575565e-5,28.471933719552375,0.6869000842351751,16798.067550624437,16401.304413170103,4.470735277083786e8,4.180525250658109e8
-0.004439999349415302,0.5379038768396504,3.780642756977563e-5,28.740771122302807,0.6747405056430411,10802.941963482193,15321.660069089969,2.4629182360528465e6,3.475978449651008e8
-0.004449999891221523,0.5381726061975599,3.805340552443377e-5,29.025016148387643,0.7130190112285334,-2103.1281470173617,17192.153208152788,6.542424648947196e8,4.590055832938409e8
-0.004460000433027744,0.538467452012003,3.792271124094392e-5,28.316967904126933,0.6344221775080134,19171.013171502946,13809.858637429876,-5.19492526956858e8,3.379353791234322e8
-0.004469999112188816,0.538754800330165,3.821764292247238e-5,29.745892922651215,0.7019758774561891,3854.5147034281354,15539.131604866177,-2.6279315143477745e7,3.727110357978323e8
-0.004479999653995037,0.5390203298002205,3.7016056556366435e-5,28.42716211535738,0.6987965987617378,-15984.29562273606,16710.72724535083,5.659800969773532e8,4.683333884029467e8
-0.004490000195801258,0.5393577379212817,3.640533812545032e-5,28.4927804029011,0.706547020546575,5194.769837646342,15570.956348155558,2.3803449923871007e7,4.122474268847577e8
-0.0044999998062849045,0.5397008320546584,3.7589162550859494e-5,28.81861619711464,0.7346587701305767,3771.735228650054,18765.17627391158,5.784866727603148e8,6.497463963191218e8
-0.0045100003480911255,0.5399056513561525,3.677725987693432e-5,29.352186907018396,0.6877058413918874,-10681.539895356234,15135.884062681442,-3.756860571730452e8,3.8734284862521285e8
-0.004519999958574772,0.5402703838325064,3.6716043798729765e-5,29.17513004069873,0.6791497413788438,17736.24209728854,15731.937403732501,-3.840302712234701e8,3.7946883157820994e8
-0.004529999569058418,0.5405534528502868,3.605838066378798e-5,28.403281636906474,0.6958254737423496,-5956.894703132112,15746.899086167728,2.2546019717715743e8,3.7473071869258666e8
-0.004540000110864639,0.54082015636928,3.773505089554104e-5,28.294440525745173,0.6562820189158582,15304.839835179177,14461.301179286982,-2.7638675969612235e8,4.1951416683195126e8
-0.00455000065267086,0.5410399491978494,3.7183205772396795e-5,28.245278844615374,0.6604499006492895,13256.034117562656,14877.797231739853,-1.604257927756942e8,3.5975459540186864e8
-0.004559999331831932,0.5413124040124585,3.6984861850372336e-5,27.587877669920733,0.6790388931269508,-999.9614283505088,14841.60608177557,-8.304611237554394e7,3.2160603008503985e8
-0.004569999873638153,0.5416594884429647,3.806946202917581e-5,28.45178269075282,0.6777695631938901,-23373.54483837375,14533.155461021095,-3.3746955308289754e8,3.7015341753210443e8
-0.004580000415444374,0.541932948662517,3.783238990577298e-5,27.96214992114437,0.6261130874273958,-17424.06817060316,13010.989128438787,-4.607867670325606e8,2.9941433663572466e8
-0.0045900000259280205,0.5422008327062127,3.691990004811774e-5,27.65460504984601,0.6789896035857979,-9450.102633474786,14169.261930942928,1.2263551086254098e7,3.24583457962549e8
-0.004599999636411667,0.5425406563959144,3.564084443332524e-5,27.42982223671028,0.6760220400322351,-3055.984343175263,15291.10139986165,3.2814746785405415e8,3.921747566119677e8
-0.004610000178217888,0.5427787086027238,3.538342526606913e-5,27.919498171337544,0.6773506043018034,-26222.16161083832,14558.45577847924,-6.122355093541211e7,3.4461611814580137e8
-0.004619999788701534,0.5430678152732049,3.782224629639559e-5,27.722214551642516,0.669950685547789,-13167.137901860935,15292.42682953683,1.910973604048127e8,4.151420800974421e8
-0.004630000330507755,0.5434312486581491,3.5886165024375826e-5,27.361880090611333,0.6305151927788143,-3407.301357411811,12265.634093858163,-6.940920182931279e8,2.7462260824812293e8
-0.004639999940991402,0.543687656935417,3.575053807396167e-5,27.64117643197697,0.6678956370731545,3480.530022653596,13514.826708599981,-2.499652380636098e8,3.0279632828281647e8
-0.004649999551475048,0.5439432039267947,3.6863001808069546e-5,28.061826797326916,0.6277620313870486,2165.986330524266,13773.80669739415,-5.942862927771941e8,3.1100697163280666e8
-0.004660000093281269,0.5442181494818215,3.7997938279645984e-5,27.30699642660348,0.6538246552932448,7157.1138453495205,14430.79990380334,-1.1992987173986311e8,3.571310607764312e8
-0.00467000063508749,0.5445264206396241,3.88448984117902e-5,28.363003324073656,0.6843917581550117,17838.196713739668,14312.96254294373,-1.966367296553285e8,3.5463217481437546e8
-0.004679999314248562,0.544804688323038,3.7281230952777306e-5,27.59948388035913,0.6586091902590818,3626.1932564083395,14392.127983091677,-2.4661383892367566e8,3.5613058054603666e8
-0.004689999856054783,0.5450968198878063,3.65436678533872e-5,26.662072278593552,0.6602246286333922,-11524.886860407092,13808.778699131995,-3.8217906290532686e6,3.69494466813909e8
-0.004699999466538429,0.545315262152656,3.774851019495351e-5,28.75846436710283,0.7072387807711514,-30976.435576211945,17480.067507404703,5.683288293620619e8,4.412368919199142e8
-0.00471000000834465,0.545610981557112,3.69541394888043e-5,28.45874601139786,0.6960741473608513,-30314.406116241655,14390.153226848053,-1.755306458718646e8,3.234569956555467e8
-0.004719999618828297,0.5458832844487637,3.688945093495684e-5,28.63953995058373,0.6951336883255614,-17416.768348127247,16393.88702143603,2.7751197876498616e8,3.999091776241291e8
-0.004729999229311943,0.5462184630654705,3.621343083966207e-5,28.76769012632803,0.6880707868505026,14346.374013305158,14431.82523600741,-1.4001555093323362e8,3.5196375324425364e8
-0.004739999771118164,0.546491441342089,3.594643608477337e-5,28.283138585966093,0.7006967863325883,-13071.75580006225,13635.945215293648,-5.00297992848101e8,3.147425960248538e8
-0.004750000312924385,0.54668853426251,3.478700056197725e-5,27.12111769832224,0.6655895534017976,-16742.30742231594,15225.920268525531,9.708232518838063e7,3.6732411817814624e8
-0.0047599999234080315,0.5469858531056271,3.7117792573891334e-5,27.84402628662593,0.6825707204975298,-17755.661649700916,15209.259507229172,1.776040094709874e8,3.488405735998853e8
-0.004769999533891678,0.5473022409538865,3.655092900639898e-5,26.569871710477095,0.6409441527743227,-14044.289725338997,13232.458577054285,-2.2563855706611574e8,2.9067631813589174e8
-0.004780000075697899,0.5475753027702183,3.5873339428819734e-5,26.873753077136573,0.6540965137237289,-31377.103706393507,13994.051632845836,5.590953865675489e7,3.146813916152216e8
-0.004789999686181545,0.5478364704122334,3.605782128558944e-5,27.113603683082815,0.6559334711386432,9327.339510348967,13529.39843050655,-1.1007805857561336e8,3.0322778212618107e8
-0.004800000227987766,0.5481280888870116,3.547741546121564e-5,26.82291873334395,0.6387614946729621,3173.871840852779,13227.462889922255,-3.3304467606830156e8,2.8951844625945324e8
-0.004809999838471413,0.5483381702401207,3.7048603220883734e-5,28.29609433076507,0.6817918962009457,-18068.088685142557,14342.855549842361,-6.34329513418762e7,3.551252241430799e8
-0.004819999448955059,0.5486181480652734,3.5359181445349385e-5,26.182261030160607,0.6051649924598176,-1311.2559792406605,13761.130005252722,-1.510825343210388e8,3.567639229025483e8
-0.00482999999076128,0.5488867952191463,3.6264553987299126e-5,26.50179452810301,0.6171948972761094,7200.505859159207,11988.781162313559,-6.963614328760659e8,2.5464763805503803e8
-0.004840000532567501,0.5492325264148048,3.5317228316687605e-5,26.584160315176376,0.6225187904153094,5566.441523614405,15749.695042632837,1.7229749896438974e8,4.6871679426585835e8
-0.004849999211728573,0.5495027052335566,3.652406948887135e-5,27.36119169939331,0.6362061964865339,12755.371117819474,14081.019817858209,-5.555842534337701e8,3.587821181251631e8
-0.004859999753534794,0.5497460182570524,3.827652085463672e-5,27.340145368852877,0.6627705584611938,8377.962972748255,15209.026385820012,3.0812420994781727e8,3.664185388971463e8
-0.004870000295341015,0.5500340279075395,3.657647960987898e-5,27.692933802472503,0.6901694390742521,-28813.573760757354,16451.361963283558,6.859445563267087e8,4.829927727254927e8
-0.004879999905824661,0.5503099931904447,3.719361964324867e-5,27.230908622828345,0.65506776001139,-12647.796044381896,14822.654137285872,-3.978301197914266e8,4.1782786353746533e8
-0.004889999516308308,0.5505566567519637,3.6864408339101245e-5,25.879582153523643,0.6032097275901537,2769.955578866763,12864.759569755975,-7.3528817483116845e6,2.996349801348942e8
-0.004900000058114529,0.5508354688410382,3.772403177441218e-5,27.516687273337325,0.6678780727802465,21812.708075907805,14566.713377071394,-1.804178049833535e8,3.3300489758198303e8
-0.004909999668598175,0.5510910931773083,3.776327968266843e-5,26.92813064854385,0.631041514613436,-3309.61167251318,13719.446172710215,-3.40985266737934e8,3.118509107028028e8
-0.004920000210404396,0.5513647842473779,3.7454392237774464e-5,26.71229524169257,0.6249272289815383,-5518.368507395547,13389.48667247279,-3.455508545611548e8,2.981197230893081e8
-0.0049299998208880424,0.5515983694518151,3.6102530960482633e-5,26.659318126028623,0.6368299073950916,-5816.858131656387,14391.084700533105,2.6497637743405636e7,3.616925696747039e8
-0.004939999431371689,0.5518349377863505,3.651606777538978e-5,28.038879283808406,0.7097858295724628,40115.1847075353,16460.28483644902,2.5758210740438423e8,4.263978914189597e8
-0.00494999997317791,0.5521012502295717,3.604021055501787e-5,26.640793555064896,0.6483187735748727,418.90854932845303,14386.608878558316,6.876519222553682e7,3.8851965162414014e8
-0.004960000514984131,0.5524205158127086,3.617163996024873e-5,27.495511253132097,0.6235369235614132,12971.088089391838,14238.980962232617,-3.202298499007265e8,3.635064290156117e8
-0.004969999194145203,0.5527003815098908,3.607207160500434e-5,26.856246725028083,0.6357986459546,-12349.086115538743,13474.604334202466,-8.243783784857705e7,3.0341712956336725e8
-0.004979999735951424,0.5529269715117986,3.5976848601722416e-5,27.454270168366776,0.6905874759874069,-6668.063199080481,14920.739486728793,3.950764553055664e8,3.803377438409678e8
-0.004990000277757645,0.5532132314067434,3.7846054002091315e-5,27.10247619301609,0.6569566527675953,-28878.467231112685,13562.761788200587,5.798612731676315e6,3.417313740973519e8
-0.004999999888241291,0.5534609328368177,3.618985935195547e-5,25.92176588904125,0.6264732520185011,-924.4508203011701,13441.438348523721,3.4390203049856514e7,3.170850503698817e8


==> anc/Figure-5/d3_L382_rJ2.5.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5539986816983439,0.00018598922031945117,1001.2054846315027,989.6140011283459,-5.243719481156549e9,5.318948668576039e9,2.8172788243649764e16,2.8554012643511076e16
0.004989999812096357,-0.5537832800249449,3.172884196390077e-5,28.914442227966386,2.8999122475143047,799365.3487811763,809866.1806238065,2.2808548054259793e11,2.3137215065872272e11
0.004979999735951424,-0.5535347461683325,0.0001313081483495317,504.19069037968865,485.71903384244104,1.8029901547551441e9,1.8288606141507123e9,6.786216506168322e15,6.878107404363165e15
0.00496999965980649,-0.5532828281865921,0.00017484980971852393,887.9403546187401,874.4377715131664,4.355479435687804e9,4.417979538906832e9,2.1996737030560292e16,2.2294464612767344e16
0.0049600000493228436,-0.5530543011245089,0.00018025791353399532,946.8748129428066,934.1694577268635,4.809469996921972e9,4.87845997770918e9,2.510573579463503e16,2.544541210176208e16
0.00494999997317791,-0.5528208456518129,0.00016961475763627848,831.6654028775507,816.8914076426463,3.9329184779855676e9,3.98927710304746e9,1.9198124702870948e16,1.945766129416986e16
0.004939999897032976,-0.5525985040592369,0.00015318993270943781,678.9411002478203,662.0424832933712,2.8694025842748804e9,2.9105259845202127e9,1.2609373908635656e16,1.2779846257288264e16
0.0049299998208880424,-0.5523736903630199,0.00013589744928299167,533.8074974614709,515.2170880901206,1.9698253191542537e9,1.9980586033622372e9,7.636101612975584e15,7.739379759799339e15
0.004919999744743109,-0.5521439214807392,0.00011811685636069573,404.0678939515041,382.8967425971607,1.2619430688752947e9,1.2800313471057377e9,4.217109910264503e15,4.274177600804186e15
0.004909999668598175,-0.5519294638365335,0.00010040143960463834,290.89167341899355,267.5965535676832,7.372343360416782e8,7.478065748373736e8,2.0595027096786412e15,2.0873977873899882e15
0.004900000058114529,-0.5517117847985413,8.183620182354715e-5,196.23512429682594,171.45106431013852,3.7807965226249146e8,3.835224380070437e8,8.454410558496321e14,8.56900173685123e14
0.004889999981969595,-0.5514881719861872,6.453552443306756e-5,124.51129847008417,99.31694523211662,1.6668985313955778e8,1.690759385002443e8,2.8365441879355006e14,2.874958202783293e14
0.004879999905824661,-0.5512734065287398,5.076639885073131e-5,77.82089542721882,51.20950228565909,6.172143138131307e7,6.259153929460729e7,7.539325359448723e13,7.641226513872194e13
0.0048699998296797276,-0.5510312463075965,4.120138842820985e-5,50.54939450317426,23.56231741764212,1.930200964894926e7,1.9550066863315307e7,1.597419555173843e13,1.6189176261920492e13
0.004859999753534794,-0.5507486175916162,3.457912341345092e-5,36.197806112302544,9.761621344989315,5.158001612958931e6,5.216517518312191e6,2.7424935589006265e12,2.7792978520917534e12
0.00484999967738986,-0.5504878700936688,3.1754487186764815e-5,31.376601235125776,4.135011483726133,1.4125322514962575e6,1.4097972986306108e6,4.781199323389671e11,4.8483703925779865e11
0.004840000066906214,-0.5502077664563546,2.9947844621338273e-5,28.68448396533692,2.1209691031890525,494869.2381052246,490759.6027277996,1.1646051997095172e11,1.1818712439320079e11
0.00482999999076128,-0.5499115211661212,2.9523846763053994e-5,27.915841486173665,1.3600830738584835,238251.15614480872,247442.0627362942,4.666634958802789e10,4.70894049752017e10
0.004819999914616346,-0.549667207162293,2.958541424772547e-5,28.039429542669303,0.9456565802814795,115120.7027317074,120526.7504160005,1.7927598199233166e10,1.790459162223153e10
0.004809999838471413,-0.5494092402440266,3.0058104726756265e-5,27.76836325550674,0.6906808702150856,60052.765003262146,47732.07476580686,4.762042056495343e9,5.029873835045445e9
0.004799999762326479,-0.5491586000944146,2.9195117736230278e-5,27.660559397468788,0.6226803359535127,47635.156717859005,26086.20362410476,2.1934286663499537e9,1.8976733935186977e9
0.004789999686181545,-0.5488982328632501,2.8767034664632853e-5,27.415438126350004,0.5641569192550127,40205.50615852274,16208.6430800713,1.0104801429493291e9,6.746936304507874e8
0.004780000075697899,-0.5486323750270642,2.932628784643446e-5,27.093160129030508,0.5305049358089172,14205.264816056024,11530.035120025763,1.055171447536759e8,2.64524629504148e8
0.004769999999552965,-0.5483475042202743,2.902636169612122e-5,26.627267230341154,0.5331552989082091,-6369.868085586344,10778.761918369859,-8.55884418933946e7,2.3195480277546027e8
0.0047599999234080315,-0.5480486005796126,2.913788833205103e-5,27.613401204128618,0.5258916970157672,2805.078473646518,11731.818397065075,-1.678879994140147e8,2.612105428330584e8
0.004749999847263098,-0.5477609846911865,3.0475851533581636e-5,28.798723736292263,0.5679692846496729,-5505.725156055478,13555.24053693447,6.522467130869015e8,3.201580147800329e8
0.004739999771118164,-0.5475132061282757,3.1000649592894654e-5,27.64228029237101,0.5321635431563785,11894.265346039376,14108.296682378692,8.037607278363773e8,4.124097904805542e8
0.00472999969497323,-0.5472863649474224,3.0146032398801882e-5,26.973575898070873,0.5324012517340414,5540.284070476048,11949.862405314292,2.6133640545491084e8,3.455497601579432e8
0.004720000084489584,-0.5470180761779081,3.00262973330087e-5,27.324088396723447,0.5535545400553034,11297.1802912885,12290.654862401943,3.1749565263020885e8,2.993572910030541e8
0.00471000000834465,-0.5467502966951234,3.0116995632106007e-5,27.274356809120462,0.5589926014934927,19842.340558150303,13190.284581510552,5.2832113113024414e8,3.3877123705947536e8
0.004699999932199717,-0.546494145685434,3.0858004475294025e-5,27.013986625046012,0.5206622552475871,24231.171134278582,12927.123931798034,3.578829265062172e8,3.6627654355082047e8
0.004689999856054783,-0.5462337563292822,2.995070472577638e-5,27.16311824172607,0.5103782337347176,21027.35484983523,11515.244936456143,-2.2027013941252524e8,2.853048174457227e8
0.004679999779909849,-0.5459448944413574,2.956747684611645e-5,27.52595110113483,0.5300408703022264,2407.6350487677755,12656.1612485904,1.468115955386976e8,3.0458698542163175e8
0.0046699997037649155,-0.545647419159754,3.031652486857753e-5,27.89551427358469,0.564978072577118,-4769.534488714452,12549.316996735815,1.1614659488138196e6,3.0186748336259747e8
0.004660000093281269,-0.5453546167758873,3.062182600649726e-5,27.915201962523938,0.5371245526899581,917.7497152510692,11586.574410395351,-4.3559843389854944e8,2.6486174213862386e8
0.004650000017136335,-0.5450858250791781,3.016394317726122e-5,27.295010586259785,0.5314197892572009,-13437.567226603413,11547.760004015034,-1.1860014174486206e8,2.8310811874775887e8
0.004639999940991402,-0.5448161894851018,3.0682879614851614e-5,27.372499319735745,0.5381039834870003,6117.446820365683,12193.803791497316,-1.0197808446223015e8,3.0497147659375453e8
0.004629999864846468,-0.5445336552847985,3.127966926622154e-5,28.811037259419816,0.5559605110336141,-7024.577178239112,12915.383866440781,-2.7250257114994127e8,3.470453359718065e8
0.004619999788701534,-0.544232173098286,2.9894609717039043e-5,28.5657821049056,0.5673248949407911,8165.285333430883,12457.613791016262,-2.4102969274086878e8,3.002335065447318e8
0.004609999712556601,-0.5439347578876186,2.9974690277440535e-5,27.500693971870756,0.5531979428630833,9497.50451950918,11811.5367311345,-2.6982845816591695e7,2.616719890237737e8
0.004600000102072954,-0.5436661116626341,3.055620942459612e-5,27.01166437756295,0.5479886711488162,6098.941235455339,11777.222004337047,3.5632225410782415e8,2.8351585111056495e8
0.0045900000259280205,-0.5434101284216161,3.08188485258556e-5,28.040101736977,0.5590415835669852,27728.05929811265,12418.872412400247,-2.674916912244915e7,3.387411134383415e8
0.004579999949783087,-0.5431536895709578,3.0331592766992543e-5,28.203788606775422,0.5646161688721537,2714.5961780974076,12776.215347983216,1.9348839250113326e8,3.293479919907184e8
0.004569999873638153,-0.5428618803108107,2.9975636214140283e-5,28.143698538072172,0.5681820438579229,-5124.861797504898,12997.104832866797,2.3115109754926737e7,3.487201597453888e8
0.004559999797493219,-0.5425526250124557,3.108234135605031e-5,28.435636111091814,0.5854771522738861,12255.303333116353,14391.19791344106,5.854912479330192e8,4.198179021737409e8
0.004549999721348286,-0.5422597334728926,3.179265497044457e-5,28.726229008367845,0.599247655544397,2978.7195014756144,13141.63242849984,1.5489754764823166e8,3.280333728708088e8
0.004540000110864639,-0.5419442352763029,3.216686354924441e-5,28.398521009308723,0.57958408863758,13971.20544953507,13084.7907581229,7.230415903695706e7,3.629243408438882e8
0.004530000034719706,-0.5416655839883486,3.1074019523079335e-5,29.42871432724447,0.5808053224834151,17242.523584030158,13122.922824122807,-8.519369911504059e7,3.6537393927601343e8
0.004519999958574772,-0.5414111323736027,3.0284222481012573e-5,29.096129372399787,0.5886400219145154,-2602.4630904025353,12906.978218088803,-1.0372179075086477e8,3.508792231176935e8
0.004509999882429838,-0.5411659108750052,3.127373639604726e-5,28.390021195506783,0.5524678113416007,19993.618116278885,12267.506934225063,-9.41646733675067e7,2.968961545313309e8
0.0044999998062849045,-0.5409109231333248,3.18091127246359e-5,27.802610904653037,0.5518894831382659,23795.450233641102,11826.59449779299,1.4298293412775844e8,2.838285335084396e8
0.004489999730139971,-0.5405987177093502,3.132673348252595e-5,28.491540499767563,0.5592474087520877,6870.229540326468,13109.231867876542,1.116840220464385e8,3.029484415205449e8
0.004479999653995037,-0.5402943347575034,3.123498823038989e-5,28.224545436963048,0.566551747348453,10931.224288698933,12853.701673274452,1.6524788978932402e8,4.041899577645552e8
0.004470000043511391,-0.5400328688874952,3.141612656547765e-5,27.97591497320304,0.5541703933243186,22723.685958738213,12355.638716017806,3.0293574134362143e8,3.078281521769867e8
0.004459999967366457,-0.5397281918873201,3.098852295506768e-5,27.80552047131317,0.5765986887969874,3716.2041107980335,13277.052559366324,6.18901172693796e8,3.4154076748052347e8
0.004449999891221523,-0.5394281228437432,3.115822218428277e-5,28.090670754763497,0.5714563075818261,-4220.165617378147,12329.347733013343,3.4639600747314286e8,2.835735549780849e8
0.00443999981507659,-0.5391342223258333,3.1087652560945495e-5,28.861443991702654,0.5717320982302779,24108.72080582679,12105.096244755267,-1.6755668283307058e8,3.034809800995658e8
0.004429999738931656,-0.5388344936303098,3.0401045409680013e-5,29.115420451410806,0.5837233552310865,626.3820048411603,12507.261357572857,1.5072149109193492e8,3.2807816357378775e8
0.0044200001284480095,-0.5385343095310265,3.043783711927969e-5,28.966419473483196,0.5735541784085629,5464.918003117344,13401.159384975237,1.044406054081741e8,3.338578728147575e8
0.004410000052303076,-0.5382488236296927,3.082935195811786e-5,28.862149471033774,0.5901217047502016,951.269574157708,13264.920913625445,2.990786386348748e8,3.628363567964399e8
0.004399999976158142,-0.5379862091776799,3.061829844098314e-5,29.15626515954703,0.5527028417555938,20134.188635597857,13133.183984602665,-3.7051843461457056e8,3.495864852689429e8
0.004389999900013208,-0.5377235579211035,3.0963665911893534e-5,29.743481562489073,0.5862049433104465,23307.6517600148,13378.30989487254,1.157656637768189e7,3.364653101319147e8
0.004379999823868275,-0.5374224340523244,3.078716967872103e-5,28.94529798819414,0.5655464395191662,5146.296834437686,12080.514298272774,-2.3237003034385535e8,2.694995009815097e8
0.004369999747723341,-0.537117466239689,3.083760278743608e-5,28.675842868482597,0.584380997480341,-7518.648405118963,12897.453700022581,2.1610721679983327e8,3.1773199016835636e8
0.004359999671578407,-0.5367924378475759,3.036326922685424e-5,29.07850441149895,0.5962273202741842,16644.053089188714,14982.90334467689,5.378623452242378e8,4.007567241598873e8
0.004350000061094761,-0.5364903847992999,3.055501703051813e-5,29.33423818644609,0.568399710340619,29320.460664999642,14434.848797118479,2.3803220897808132e8,3.9112675711648315e8
0.004339999984949827,-0.5362190896694666,3.0255765750690065e-5,29.564597027458625,0.5595924609347791,21428.12153396986,13104.566871190671,-1.68253751699411e8,3.6866602025501496e8
0.0043299999088048935,-0.5359534408557458,3.023866425198097e-5,29.44874794282618,0.578938786458462,9749.499566186763,13064.268460063644,4.539200047876856e8,3.1738342118152624e8
0.00431999983265996,-0.5356593285419163,3.057133239038675e-5,29.319350011525078,0.5909878131697265,-232.85735872821243,13213.754429626244,-5.763491117535704e7,3.449307468681646e8
0.004309999756515026,-0.5353511410368258,3.1555100648209465e-5,29.63112692681091,0.5824591362909595,12764.693910846134,13531.886550541836,2.913948843357417e7,4.084531917729615e8
0.00430000014603138,-0.5350591222454906,3.20716609758285e-5,30.030822020478404,0.5569040961137405,1282.8346982703533,13003.49507369621,-2.3766789394807985e8,3.535167427574248e8
0.004290000069886446,-0.5348016291807874,3.1255526491441317e-5,29.796949895393205,0.5816310470998428,-5875.470026988959,13101.498191905102,-7.54112598148334e7,3.093347361250584e8
0.004279999993741512,-0.5345134847805367,3.013773232578332e-5,29.22017463423564,0.5775317018689872,23904.56867078434,12640.55813624651,-1.436673715056314e8,3.0253121717346334e8
0.004269999917596579,-0.5342140733285682,3.05205243209923e-5,29.33685914941323,0.5771672623672743,9336.484019565207,13621.251666021184,5.960722754074332e8,3.7894290022462636e8
0.004259999841451645,-0.533904009529192,3.1606693735474626e-5,29.514119902085486,0.5981706585603471,-1843.732614229156,14969.000667725019,4.062888235032783e8,4.8038382258942544e8
0.004249999765306711,-0.5336224027700958,3.227018484933136e-5,30.319047910649754,0.6031226848804574,-5382.279743433101,14158.328365909181,7.207120681301348e7,3.7871450504825974e8
0.0042399996891617775,-0.5333534262047493,3.2215056126853805e-5,30.26512619672979,0.6068089404005925,-7333.981075294602,13861.594965507244,1.2482702152909452e8,3.6207095865265805e8
0.004230000078678131,-0.5330787535883605,3.213758877903266e-5,29.791162123112436,0.5768424229385652,-3812.5353198513403,13147.111803618522,-2.1552871566103896e8,3.742382751082703e8
0.004220000002533197,-0.5327650510119276,3.297251830606441e-5,29.271556758287648,0.5939805766504235,18997.065088748113,12155.867016561471,-2.8224833122507937e7,2.9280454074381477e8
0.004209999926388264,-0.5324431700494023,3.252091444679897e-5,29.494820159155413,0.6179975654138161,6414.93156634751,12694.802203921367,-5.544784081002239e7,2.962064633073818e8
0.00419999985024333,-0.5321324506426116,3.1329897192812364e-5,30.327305556813922,0.6087552753388821,9046.51080084073,13734.618742066508,-1.2001277683762012e8,3.3589969666791284e8
0.004189999774098396,-0.5318568082378479,3.097584575321252e-5,30.299021225605777,0.6066466393189538,26430.554402344547,13932.405812971145,2.4190477094607103e8,3.3632758786977285e8
0.004179999697953463,-0.5315481925524306,3.125078274142111e-5,30.133733504669745,0.5749757710399215,-15271.631256454433,12715.269018934923,-4.7955659801474065e8,3.202461851010055e8
0.004170000087469816,-0.531214624175674,3.178958977571335e-5,29.937936258966317,0.5667593800983032,-23918.510134360953,14029.22581509811,4.329758751486766e7,3.76140130890842e8
0.0041600000113248825,-0.5309228984494819,3.23736856116263e-5,29.794684377162913,0.5689213938739709,-8792.012459789794,14130.976482913098,1.7046675108686304e8,3.7873441689387935e8
0.004149999935179949,-0.5306516786558556,3.2444010914453745e-5,29.573161498905083,0.5599754174042371,815.1697844570343,13290.266449803796,-6.456415313238285e7,3.1513847694561505e8
0.004139999859035015,-0.5303606991849837,3.2075457136277705e-5,30.29597021255317,0.6192015382533472,4681.99791173656,14619.088341257191,4.1128998150605935e8,3.343192769001211e8
0.004129999782890081,-0.5300486738248962,3.1896297260515025e-5,30.279160180273735,0.6234849063653648,-9126.249568338568,13648.820416512595,1.8192776446782595e8,3.352362428069601e8
0.004119999706745148,-0.5297410313776814,3.281733331366524e-5,30.006519259253135,0.5748138387021785,4981.18575221509,13060.52937773025,8.518553129779874e7,3.018760671887006e8
0.004110000096261501,-0.5294225786664053,3.386942873279413e-5,30.584345833213167,0.6103968057045494,11875.47297014698,14593.970915527238,3.1827120966309434e8,3.718613556694537e8
0.004100000020116568,-0.5290909371022832,3.3120046918134005e-5,30.72672381014768,0.6335349198263278,5333.437327903372,14370.062740457732,1.7289303683786044e8,3.97504069018612e8
0.004089999943971634,-0.5287766221723628,3.268857658338353e-5,30.7800164080154,0.6238278031931104,7815.956639108621,13456.158323674776,3.944174678646785e7,3.363622827072368e8
0.0040799998678267,-0.5284623797693513,3.2547929491821536e-5,30.48016152443055,0.6060375183338879,8408.66362522889,12868.66783410669,-1.2128957376809135e8,3.2874589664146006e8
0.0040699997916817665,-0.5281877148129275,3.223701612767539e-5,30.77364620348911,0.6082834846286064,9942.350954014382,13957.724502503841,-9.829374452590619e7,3.458973372668776e8
0.004059999715536833,-0.5279027677814592,3.183438411872313e-5,30.52326995550468,0.5785991603152437,28920.517298844905,13522.7939281767,-5.831617023235764e7,3.3020387519927394e8
0.004049999639391899,-0.5275779045896839,3.175881698124684e-5,29.853996063871048,0.5768102846658774,22096.59328584352,14128.916019017677,1.6833031184042627e8,3.55794522369575e8
0.004040000028908253,-0.5273061533104284,3.188202779755043e-5,29.50407685693249,0.5739182303201057,4860.53564807976,13631.372881686893,2.6906143118537384e8,3.6928732151832813e8
0.004029999952763319,-0.5270430149102581,3.201871356384472e-5,30.617439707770377,0.606055257605293,-19947.195244298422,15399.978888212963,6.67281479533833e8,4.5109506133714813e8
0.004019999876618385,-0.5266927266998457,3.185724611452317e-5,31.00156883197912,0.6248112797176898,4621.734102311654,14392.420005253402,4.6734309379722387e8,3.7902965942338246e8
0.004009999800473452,-0.5263756280459936,3.199257351842536e-5,31.409814319724966,0.6134098274714644,7682.288779970476,15237.640591174468,-1.5435877552034272e7,4.718297105468371e8
0.003999999724328518,-0.526087636286881,3.1834715250826964e-5,31.331579479446923,0.6303860573516431,-26984.63555005733,14840.07692250182,-3.1903307187221963e7,4.6447748576977664e8
0.0039900001138448715,-0.5257999882678858,3.1895086847288074e-5,30.68785956443525,0.632605974326576,-24515.439677683953,14262.426178134694,-4.628371345453722e6,4.06496939786314e8
0.003980000037699938,-0.525486084083212,3.170330707636424e-5,30.706320307460526,0.6057511240660185,-2538.4188690390743,14620.244408708184,1.0365489410750209e8,3.6780415658688414e8
0.003969999961555004,-0.5251774614917455,3.1091229030585056e-5,31.076055680444487,0.6094357246916725,4757.501638766646,13870.760095834908,7.00778854858615e7,3.7142753128954506e8
0.00395999988541007,-0.5248791923384999,3.071854518238823e-5,32.18989069229487,0.6426584379095877,8814.00484553138,15087.521931861267,-8.521978004219962e6,4.2138519705269593e8
0.003949999809265137,-0.5245726780295608,3.160728526860541e-5,31.95132842136884,0.6177428642153104,21532.48496288029,14344.084688237033,-5.275434240567703e7,3.6608687809521604e8
0.00394000019878149,-0.5242194143808676,3.3638038848214656e-5,32.11736632932591,0.6427337241614716,22851.5758890689,14679.119365180315,-8.988861655376069e7,3.825365651964206e8
0.003930000122636557,-0.5238627623912525,3.342823227188294e-5,31.771620360198906,0.6346668101181435,16246.984089580255,15251.640987028826,-2.1510583539496157e7,4.62250215113263e8
0.003920000046491623,-0.5235418229007627,3.221761325395902e-5,30.805998718850663,0.5831817576937618,4316.343573973652,13069.619584408852,-4.0394456647479737e8,3.0063724407131225e8
0.003909999970346689,-0.523220799824991,3.132721640263913e-5,31.640882718674206,0.6430433387561151,16359.32021743315,16118.68048327216,1.0709657625621841e9,3.887816786432548e8
0.0038999998942017555,-0.52291248117917,3.1591249870694214e-5,32.22659143546102,0.650233201063384,-2786.3824005944257,15980.677980016726,6.189295205115776e8,4.326941698599886e8
0.003889999818056822,-0.5225887820351293,3.212950058577639e-5,32.64298081697673,0.6398715033407445,5541.04014186356,14767.118109916953,-5.058877127774372e8,4.0019106319544727e8
0.003879999741911888,-0.5222817483153661,3.15401709924538e-5,31.735014262441563,0.600384935492007,6323.879261935624,13682.54197498908,-1.0096703021170328e9,3.4885406996389836e8
0.003869999898597598,-0.521999791046523,3.071163394881128e-5,30.69523114835382,0.588262519500294,-3977.7755503389817,12532.816906821652,-6.151578118062718e8,2.881313201220796e8
0.003860000055283308,-0.5216986583229151,3.14766872966272e-5,31.21901682136417,0.5865349646428104,-3885.2770159699126,13884.581655734946,-3.9966197774425834e8,3.398491556035168e8
0.0038499999791383743,-0.5213686940315531,3.211464484993524e-5,31.915180551719278,0.6074103983681396,-14583.752684902243,15420.284585252326,-1.2828565394346361e8,4.131644577682292e8
0.0038399999029934406,-0.5210543763729515,3.2618835767629384e-5,31.95688145413372,0.6352406883498137,-1928.3540512332286,15354.889660188996,2.348894572554192e8,4.279328732620352e8
0.003829999826848507,-0.5207353454247002,3.2986266896856394e-5,31.78036208456103,0.6514781115187129,15946.662039875744,15144.745005379153,4.303301333524401e8,3.756366356832966e8
0.003819999983534217,-0.5204007310839138,3.3391692565817384e-5,32.22332331306053,0.6660272085323268,33661.35532867742,15794.943028285617,3.740164922297623e8,4.6408902903970116e8
0.003809999907389283,-0.5200705408104228,3.2820470372490673e-5,32.628489481044625,0.6511364393251888,6090.783084892232,15182.126254552417,9.588455393460126e7,3.911387539873296e8
0.003800000064074993,-0.5197477764545826,3.252278402662596e-5,32.469514215377636,0.6610000020583734,2833.657823591665,15160.684811697738,1.8313246492850783e8,4.2754759862377536e8
0.0037899999879300594,-0.5194515452109981,3.2905437511425015e-5,32.26856589933739,0.6556018604840852,-9275.454988941885,16361.57550217066,2.662124871833598e8,4.6520785428783107e8
0.0037799999117851257,-0.5191330655863743,3.257660535450431e-5,32.2518140034779,0.6396423248946581,2753.5786312694822,15562.18040541352,1.4951749173144612e8,4.6103147356225073e8
0.003769999835640192,-0.5187857206135991,3.16754358550088e-5,31.844410961752672,0.6090427543575232,17931.14930894893,14444.608272014386,-1.5867347463969567e8,4.064367170913652e8
0.0037599997594952583,-0.5184483292842166,3.177792888248122e-5,32.080259010718024,0.6225359296147797,-14455.629116172955,15548.176186174338,1.4895076907588452e8,4.2127979148341507e8
0.0037499999161809683,-0.5181226055970878,3.1939501167693595e-5,32.58599113757298,0.6312436023965607,-18500.964519057623,15452.462761868206,2.3825452784910664e7,3.923016452161638e8
0.0037399998400360346,-0.5178266414083303,3.253316001908797e-5,32.64343916703204,0.6527524629468067,-21894.94413874022,16566.321177681322,3.3107348613722396e8,4.731211934894524e8
0.0037299999967217445,-0.5175138141270501,3.2775772941965665e-5,32.49590807897672,0.6464278565923389,-1853.7813675545308,17017.831714303156,3.8220446610230035e8,5.714932052250644e8
0.003719999920576811,-0.51718325446354,3.318699990130936e-5,32.93875667728029,0.6526528444420836,-5122.246955189785,15949.754826252583,-7.428094608457053e7,3.920010119107572e8
0.003709999844431877,-0.5168325083835641,3.3414599653383374e-5,32.67263591597344,0.6536691693337487,12016.003996776257,15158.404808009409,-6.830930182539847e7,3.756330275103841e8
0.0036999997682869434,-0.5164962549374084,3.3254217927823096e-5,32.314797683184786,0.6270684677763556,27976.71896763316,15155.404011949218,-3.049446037250393e8,4.141886812591053e8
0.0036899999249726534,-0.5161779346701684,3.301685265919175e-5,32.69875517729656,0.6515934471638903,16838.945120570264,14610.028803045432,-2.140424299930646e8,3.8417406780002594e8
0.0036800000816583633,-0.5158360478222946,3.3595068238042434e-5,33.47607556205951,0.673598758136071,-4761.814654952359,15195.052569632224,-2.457155426171002e8,3.877010718355373e8
0.0036700000055134296,-0.5155065923443061,3.404654809973558e-5,33.7533051284373,0.6648480373313318,-2793.387229080453,15992.938638763653,-3.0164977168563265e8,4.027032228302908e8
0.003659999929368496,-0.5151794300689359,3.403775884554825e-5,33.4333766558815,0.6504278309380809,4451.4820756602585,15747.169008587607,-3.448231008763918e8,4.009564728485545e8
0.0036499998532235622,-0.5148559425133038,3.2928417418661926e-5,32.81683377892531,0.6518008461544711,15622.849099940817,15254.338405823019,-9.085611144933091e7,3.6091546455131346e8
0.0036399997770786285,-0.5145407458438536,3.296540097507361e-5,33.046142842377584,0.6691426426113948,-11519.504341719623,16452.36701994283,5.202074271380934e8,4.5702595989794207e8
0.0036299999337643385,-0.5142132792881923,3.275359761143869e-5,33.20818929340058,0.6608310308653337,-21466.85420005385,15104.229677410913,-1.5424131786810142e8,3.9456202953191346e8
0.003619999857619405,-0.513888691061723,3.25372750592782e-5,33.513917483537725,0.666836530229755,-13415.737871713529,14417.797225139238,-9.141156158229798e8,3.858992097512043e8
0.0036100000143051147,-0.5135441808970291,3.308947863674924e-5,34.26605411253411,0.6684253784966768,-6258.848234053666,15187.944598681901,-8.622490415359874e8,3.8905103336351895e8
0.003599999938160181,-0.5131896036057733,3.355697908716423e-5,34.73292448464769,0.6816828068674617,7055.787562403897,16541.437639540734,-4.114344548857165e8,4.243673131273462e8
0.0035899998620152473,-0.5128421531629053,3.354708238899229e-5,34.75905455595068,0.6601368585022279,21680.411399812663,15877.848733959903,-9.145705363678504e8,3.929761275150117e8
0.0035799997858703136,-0.5125347152518931,3.4231588207839435e-5,33.96943450425572,0.6657048485241871,18447.567721301606,17402.807530693226,1.1024697698198012e8,4.6567911694195235e8
0.0035699999425560236,-0.5122295659273747,3.360950995111904e-5,32.87395980676821,0.6525544873395723,22410.871307605437,17895.428784992713,2.6271146157735404e8,5.1922161478072727e8
0.0035600000992417336,-0.511885952856613,3.3525715618105045e-5,33.089347918649295,0.6744705782104435,4433.365915581431,16467.330444109426,1.487381370725191e8,4.914057062682343e8
0.0035500000230968,-0.5115373162622322,3.3567651907634956e-5,32.95127142340003,0.6513079587118137,1716.6845097182943,16362.831770557641,-3.44440709146428e7,4.7319873262908965e8
0.003539999946951866,-0.5112040536946152,3.322576421557643e-5,32.663472661802366,0.6341313569904795,21622.880722197075,15253.069681149454,1.1503223118049712e8,3.7868800303156936e8
0.0035299998708069324,-0.5108569841120166,3.325920461817588e-5,32.24716315385064,0.619310478368531,20648.074826974473,14632.189333444327,-6.323128454552011e8,3.8659647107159275e8
0.0035199997946619987,-0.5104996373464006,3.4004678043459915e-5,33.16548901312942,0.6568315426807684,-10747.71822466897,15635.208118039272,-4.230042556465412e8,4.0530505535496885e8
0.003509999718517065,-0.5101513109317165,3.410646873636522e-5,33.68034844198763,0.6659231070800314,-6301.482990025472,15539.068715796222,-6.978464331936862e8,4.101294952747429e8
0.003499999875202775,-0.5098164043370755,3.2717888008066804e-5,33.54001350126669,0.665113447695833,-510.7694668072141,15775.275161199886,-3.82455775466283e8,4.134158346354437e8
0.003490000031888485,-0.5094968253919969,3.281674342556217e-5,33.98157698875971,0.6886564379138413,-18218.348262965734,17195.877315193306,3.554998635820844e8,4.4212833554807264e8
0.0034799999557435513,-0.5091636535338128,3.332117423292107e-5,33.459685923934984,0.6791451912203184,-13825.265429089184,14993.336989636278,-3.777395679517187e8,3.613879333633891e8
0.0034699998795986176,-0.5088188646900463,3.318692153264912e-5,33.70469684528475,0.6863901325428992,5930.987264943177,16021.581226805974,3.521004858189804e8,4.6102328039745426e8
0.003459999803453684,-0.5084807123755565,3.327379713123881e-5,34.80378373279055,0.6692221133510825,7026.520271608391,16881.429075179716,-5.5132707958520696e7,4.986839824297109e8
0.003449999960139394,-0.5081523232142909,3.399046956504587e-5,34.99283186550626,0.6815194070673666,-7156.7584779292965,16939.616598619443,5.219858028312435e7,4.842977690519962e8
0.0034400001168251038,-0.5077959688636186,3.43475385344547e-5,34.94744796895746,0.6677111211552117,-7158.126191980006,17686.50412407922,1.9784502909699762e8,5.599332288457446e8
0.00343000004068017,-0.5074580338805682,3.502805300035083e-5,34.74573249934376,0.6676854640351245,-4962.540576705023,15988.161763240581,-2.268636945974068e8,4.6022932468085825e8
0.0034199999645352364,-0.5070973187444036,3.547881766474713e-5,35.29517155465591,0.7180442550103477,11038.535893547129,17111.39431245787,-4.373758631064409e7,5.527888363053805e8
0.0034099998883903027,-0.5067258425351115,3.4294639684069055e-5,35.30345742262946,0.6890691204257553,9451.655382709945,17769.187484770784,2.1752373131365633e8,5.176160502197975e8
0.003399999812245369,-0.5063874463979333,3.2921912145334916e-5,34.72873700900257,0.6745878535875481,5384.202341068787,16310.600277384316,-2.980962570452189e8,4.000237216091146e8
0.0033899997361004353,-0.5060334649288446,3.294852197623889e-5,34.71173670195097,0.7134325972838219,-6983.041163698957,18111.86481965292,5.489718853937246e8,6.21733063516668e8
0.003379999892786145,-0.5057136356121167,3.3002043631667215e-5,35.086326123759555,0.6994461049723211,24939.762636464227,18589.8320761132,6.84135589295161e8,6.494933501242219e8
0.003370000049471855,-0.5053846219115365,3.267703216253082e-5,34.8400027281772,0.6815127996679061,27751.698801072696,17866.126146418697,2.396309744869309e8,5.554936113244952e8
0.0033599999733269215,-0.5050210735192172,3.424705386418656e-5,35.671444773487266,0.6923877384607817,13706.380570592144,17413.409140566866,-3.8534193620351267e8,4.761750661634535e8
0.0033499998971819878,-0.5046225737926023,3.350278307767576e-5,35.43073445881683,0.6821091587876789,16235.794992451929,16556.47087133426,-3.402718038120942e8,4.5590902280547106e8
0.003339999821037054,-0.5042415154250628,3.2833896573843924e-5,36.017936945956286,0.7368428733918794,22601.39831148878,18385.275075776135,3.149171463424281e7,5.410532729269408e8
0.003329999977722764,-0.5038799320702738,3.418807587788123e-5,36.8580102042435,0.7991784781031243,24780.126401946425,22838.706163728726,1.5131718904994967e9,8.797549516982552e8
0.0033199999015778303,-0.5035546020040984,3.3897449844883766e-5,35.97630028444855,0.7537213202453275,13658.082612027258,18556.112761854365,6.240147871674455e8,5.377963472460939e8
0.0033100000582635403,-0.5032050924191082,3.3747467828152344e-5,34.792162418825036,0.7304218965707804,9367.185654206738,17678.097733078255,7.685282463853223e8,5.192753206489674e8
0.0032999999821186066,-0.5028644581678562,3.335512942709704e-5,34.62313915361045,0.705515471090232,15232.7491211964,17417.92032810293,4.8267543053583753e8,4.873881257350324e8
0.003289999905973673,-0.5025482084904214,3.3419865080014336e-5,35.64922426627969,0.7056806515379476,24500.684503625405,17402.57798019324,8.53412690205475e7,5.0597184926144934e8
0.003279999829828739,-0.5022047443169284,3.410176787959644e-5,36.489768194232795,0.7182366068563253,13872.431486506157,18236.782426509304,-8.638362973166777e7,5.732788071840295e8
0.0032699997536838055,-0.5018308641968706,3.521143825416669e-5,37.04196893571348,0.747682340906001,4880.25990216033,18341.762437343696,-1.213341754253343e8,5.15320970004901e8
0.0032599999103695154,-0.5014532155365279,3.52370128986596e-5,36.615157819611085,0.728543233509409,12562.777311508846,17120.112912872773,-1.5690527658433834e8,4.5616822239516574e8
0.0032499998342245817,-0.5010821040166776,3.452799462566286e-5,35.98449571925393,0.7229389260147495,50426.94020391046,16985.621511504436,2.935899121882602e7,4.7218340608788604e8
0.0032399999909102917,-0.5007451162422488,3.4640754684582676e-5,35.54616987391578,0.7125185095139632,27324.88641603098,17971.213634929445,6.236734448537494e8,5.141206219722654e8
0.003229999914765358,-0.5003946267235034,3.490543062227641e-5,35.97150875457028,0.7271277495993425,35893.601892876,18976.603455548087,2.0503685644610146e8,5.36181470974949e8
0.0032199998386204243,-0.5000404872406161,3.533262909237696e-5,36.39351149994733,0.7120516911822931,-3065.2903275003237,16366.157051303553,-8.061714725331087e8,4.6527068744900036e8
0.0032099997624754906,-0.4996901335201045,3.60328308628365e-5,36.6680877460771,0.7299999866889106,-9081.285928161271,17693.937454074698,1.1208683916200872e8,4.895149375124458e8
0.0031999999191612005,-0.49932670086636194,3.603234469679277e-5,36.44209245317811,0.7449849437435794,-8293.141110098482,19605.18278302008,5.958089655451561e8,5.651316395588882e8
0.0031900000758469105,-0.498981043739058,3.5209874278562294e-5,35.6418920852703,0.7334034124189504,-286.8687750949504,17779.67103286137,8.525966095814657e7,4.6253971355349535e8
0.0031799999997019768,-0.4985878186596093,3.4981963237091295e-5,36.96203320421148,0.7504001656169966,-20638.728866736583,17569.907809745222,1.0997353622192276e8,4.5989008041053855e8
0.003169999923557043,-0.4982184513334487,3.450611338275382e-5,37.76425512645605,0.7355740899586641,-9811.744947098441,18698.254129299185,9.489941468418767e7,5.262722841905958e8
0.0031599998474121094,-0.4978484995890876,3.4495508898263056e-5,37.698960391709655,0.7592217715677385,25037.27980676554,21360.22411811358,9.512818017148204e8,6.174288413945704e8
0.0031500000040978193,-0.497487092293269,3.492711840323952e-5,37.54866359652165,0.7690199571843362,12934.818618016088,21031.405603580748,8.00385526344908e8,7.053625077403309e8
0.0031399999279528856,-0.49714510034084075,3.5192821616626355e-5,37.24610344936156,0.7262072745145537,-17663.156170472143,22105.948158227155,4.649279204842767e8,7.689949936766754e8
0.003129999851807952,-0.496758486689627,3.491944227933144e-5,37.494213787636156,0.7226780879722733,-4087.826482467416,20325.576558867135,-4.364804413106536e7,6.240146743212334e8
0.003120000008493662,-0.49636886385059376,3.4287256759867916e-5,37.248518067227955,0.7474648988727651,-7618.05544549054,20280.911042407028,7.186471644733336e8,6.776380746589956e8
0.003109999932348728,-0.49598320579596905,3.4740141189196215e-5,37.74639097409615,0.7521739412549175,-6471.836060407834,20888.118222913574,5.135630421892585e8,7.038385118341799e8
0.0030999998562037945,-0.49562585046328644,3.4702644761383025e-5,37.760748935409204,0.7632240874936772,-7839.595627416412,20642.728633688843,5.694802812631269e8,6.421085920951843e8
0.0030899997800588608,-0.49530252437826705,3.418697742790958e-5,37.171302138249686,0.7639949038140017,23163.52852115381,19875.355749573002,7.405048860881159e8,5.989222597379177e8
0.0030799999367445707,-0.49494612838763863,3.306043767952962e-5,36.91469685368223,0.7506221886310517,27982.409999755284,18255.76330639472,1.837698000584519e8,5.141157215595654e8
0.0030700000934302807,-0.49455543092566123,3.33925677696512e-5,37.05599754637302,0.7548933542530043,30822.970085752648,20185.169940711752,8.337985242615293e8,6.038614576470554e8
0.003060000017285347,-0.4941741491331434,3.420691724305654e-5,36.717125535990945,0.7243337316792928,29696.41430140425,18333.978552338827,3.3203479966609776e8,5.02904804486101e8
0.0030499999411404133,-0.49379828820987093,3.422950211610016e-5,36.82828174907003,0.7306365900269384,13919.454402811793,17861.761385151924,-4.017880757628561e8,4.71996601346548e8
0.0030399998649954796,-0.4934004030086049,3.409445284588531e-5,37.56034529757886,0.7625429127779378,-1185.7257493958182,19793.524697459758,2.3816718245013082e8,5.702340556650118e8
0.0030300000216811895,-0.49301239400271457,3.4281263056166076e-5,37.76269249086776,0.7482595300927045,12761.63960947689,19163.44508575371,3.6672071509212536e8,5.753083876701596e8
0.003019999945536256,-0.49262599564251186,3.430429312019639e-5,37.0550183537059,0.7414701643794686,-1207.9263149433868,18132.689211249664,4.639587780032548e7,5.66767300033857e8
0.003009999869391322,-0.4922489645367483,3.479899993131299e-5,36.16854615568654,0.7285510253608114,28471.241652626883,18791.409254075857,1.5257682421621013e8,5.883909230804336e8
0.0029999997932463884,-0.4918350299477983,3.537823133921387e-5,36.98646758822925,0.7232102399981031,15853.758024308783,17986.961132105203,-6.395506766619315e8,4.542571139796721e8
0.0029899999499320984,-0.49144616714211303,3.5665028543685304e-5,38.132705634343,0.7585659351816656,-2664.2280365074403,18652.828307383217,-4.629836411155864e8,4.654109424565539e8
0.0029799998737871647,-0.49108616702329017,3.632540298192028e-5,38.991601582698806,0.7700241608021685,-2085.5122584489363,19103.930005400864,2.982258787857989e8,4.910590245442688e8
0.0029700000304728746,-0.4907213295078551,3.720276678642996e-5,38.8412391303578,0.7482695089565956,24860.42004320755,20239.513428963324,7.292243592666958e7,5.1764995034245473e8
0.002959999954327941,-0.49036051834082417,3.8202802808030995e-5,38.702410564775974,0.7330361328266124,44339.88646153665,18794.77217327106,-5.373804089519489e8,5.217514466697017e8
0.0029499998781830072,-0.4899548037136152,3.7447487307586674e-5,38.487861215403804,0.7338202052223155,10333.95855071855,18728.022193359215,-1.0321775813751154e9,5.589244363785189e8
0.002940000034868717,-0.4895717245127305,3.654744155625842e-5,38.611373953373196,0.7435163683869267,6948.106153352411,18961.080936734386,-9.75878207641353e8,5.041978974037041e8
0.0029299999587237835,-0.48918236870224346,3.6257871783355664e-5,38.8569027968561,0.7617546334963804,22439.51132464706,19654.407545350885,-5.459948854415584e8,6.587850376798798e8
0.00291999988257885,-0.48879456174658176,3.603835269254878e-5,39.675008911831604,0.7721225120832461,27111.985393056933,20335.913556735355,-2.0036571798890835e8,6.488767441642392e8
0.0029100000392645597,-0.48838916632283336,3.5862976883026474e-5,39.027145767729394,0.7689326539809421,3845.707507550522,18851.340828575456,-3.563529506112504e8,5.56694090814759e8
0.002899999963119626,-0.4880103317501436,3.564976701246545e-5,38.82027963477432,0.7495042919478063,607.9067186123323,19622.09459785364,-8.146933453723003e8,5.756026967225031e8
0.0028899998869746923,-0.4876186036547646,3.6484887599693355e-5,38.05639589987785,0.7334318807257706,-3187.080512219498,17430.1406599313,-1.3117156111612377e9,4.686735671184875e8
0.0028800000436604023,-0.48722464542087424,3.731057122870054e-5,38.509080616596165,0.7401060259343603,5604.628857628142,19496.949438408927,-1.0810689785704427e9,5.3531929960771114e8
0.0028699999675154686,-0.4868481283189897,3.726536508321602e-5,38.9577267523938,0.7325217939466677,22629.987174644397,19057.524954748907,-1.2393830341964805e9,5.293320471634215e8
0.0028600001242011786,-0.4864454673848061,3.679036230450325e-5,38.988331451015185,0.7536233454664822,8763.67094698111,18992.71486718491,-7.64381916477185e8,4.9992371126542693e8
0.002850000048056245,-0.48604179448281626,3.712147096478179e-5,39.16932469914658,0.7710589356353152,-10425.748022867165,18970.663041189706,-6.221858504654168e8,5.219094082772055e8
0.002839999971911311,-0.4856310782590071,3.6716273427309364e-5,38.43803740165707,0.7617157996929854,-354.1212741380167,20428.77616572884,-8.116550458933091e7,5.967421438908554e8
0.002830000128597021,-0.4852268817469357,3.649481978669925e-5,39.101239430576605,0.7733447151012025,29594.8252422927,20796.6206053181,-3.0120117272749525e7,5.541925059562383e8
0.0028199998196214437,-0.48485988821060133,3.679928842570868e-5,40.26800401888989,0.79217671252171,22609.032623590767,20092.559401329858,-7.368099478538827e8,5.134514400814616e8
0.00280999974347651,-0.48448324534511217,3.793529870774981e-5,39.80707257187245,0.7796485097090257,-11167.064293283782,18772.526940994285,-1.0197548805451757e9,4.7945693699543136e8
0.00279999990016222,-0.48407575292130317,3.869248711826137e-5,40.11763572610976,0.7993392801543254,-583.5336652141058,20002.404317470635,-1.1166772146696389e8,5.625806022007941e8
0.0027899998240172863,-0.4836562758314953,3.7954026089086643e-5,40.777516161518086,0.8376229944013902,41711.50172893425,21857.120788732762,3.579394118117225e8,6.527931965618693e8
0.0027799997478723526,-0.4832332820813284,3.749782472590034e-5,40.95393974774318,0.8199070880479826,17198.83533183277,21648.330079898835,-6.282628934535173e6,7.110012480803409e8
0.0027699999045580626,-0.48279226003545844,3.6699079649250935e-5,40.685653499475166,0.8114464474503102,19381.703286456355,21360.078155560754,3.2215091116804314e8,6.730266413759308e8
0.002759999828413129,-0.48237954228953417,3.5098919209622754e-5,40.03880177468426,0.774494208737821,9689.024660920193,19247.47411873303,-6.155037813812375e8,5.536867879626957e8
0.002749999985098839,-0.48197706580054406,3.541574434224881e-5,40.274706702109796,0.8254010917962624,-7609.4485780247105,20677.60648849121,2.8044346562965816e8,6.318849424135584e8
0.002739999908953905,-0.48159846337919004,3.6176779080869954e-5,40.76602709084691,0.8614015222062357,21447.75488807718,23822.117033969655,1.0892378007227232e9,8.467928386507865e8
0.0027299998328089714,-0.48121418376336234,3.684131769620061e-5,42.02483306360437,0.8470757331941912,44635.07502632443,24144.76336201764,7.2309120489319e8,8.142586235831472e8
0.0027199999894946814,-0.48080438420241167,3.695143936056009e-5,42.39676311411932,0.8511377710362039,50003.379611186894,22046.124032972366,-1.881891383815273e8,6.332827099082068e8
0.0027099999133497477,-0.48039572028267985,3.67960218043775e-5,41.96422178821857,0.8526548415943219,169.870963937754,21018.952191867484,-3.638602263069421e8,5.790393826285039e8
0.002699999837204814,-0.479999487526261,3.6063780432330364e-5,41.99534904202946,0.8340693924716989,8510.565475085805,22053.515427565908,-7.645083949519031e7,7.07856171282874e8
0.002689999993890524,-0.4795765486868099,3.65661015234895e-5,41.991304345173475,0.8179898221075964,-11892.164447896525,21783.28183932233,-7.75824046892965e8,6.918064504930948e8
0.00267999991774559,-0.4791697240986393,3.722921877232398e-5,42.083592261644014,0.8567533805408352,-28095.04396495383,22722.432718713848,891565.7447281799,7.135153459031159e8
0.0026700000744313,-0.47878322541394186,3.7621614357151135e-5,41.662373964578265,0.8154038971845943,-18082.668355888152,21388.649295429197,-5.1514345055806834e8,6.419982713481373e8
0.0026599999982863665,-0.4784045075541014,3.810589007520077e-5,41.37154632608201,0.7956156487519944,8029.149907986376,21030.6796782389,-8.503733040211852e8,6.655211801678052e8
0.0026499999221414328,-0.47801430323491756,3.766180985389964e-5,41.20637535224352,0.7759684364668368,-14437.562721204644,21746.701804695753,-3.7002602857940954e8,6.861591140627116e8
0.0026400000788271427,-0.4775901207041401,3.604555416984776e-5,40.68956615044802,0.789130626656481,10777.722835436149,22640.435643662135,7.887131779959373e6,7.704758740038445e8
0.002630000002682209,-0.4771618687488138,3.4932806957318977e-5,40.505648249046985,0.8011683846399663,10494.452723405684,20538.065548424056,-1.532434302791885e8,5.65975271971168e8
0.0026199999265372753,-0.4767461545308652,3.604095880742485e-5,41.7863104087091,0.8415180330655467,38313.15200299949,24284.826595238388,1.236327744722827e9,7.474443080181597e8
0.0026100000832229853,-0.47632193988417293,3.6358708982488284e-5,43.17916430039911,0.8741269611893571,21132.193900964034,24883.014320183433,1.0519286721866437e9,7.484321882322592e8
0.0026000000070780516,-0.4759000807815633,3.5956949117932724e-5,43.168872365221844,0.8602865124985519,5147.948888979029,25118.716135482926,1.1748965629654205e9,8.457482468198465e8
0.002589999930933118,-0.47546908300372914,3.572663460668293e-5,42.51072384869415,0.8024344064719175,-14239.229482865061,24351.184328528518,6.207710185920551e8,8.209357374715066e8
0.002580000087618828,-0.4750368500698299,3.606245676095567e-5,42.41918473561684,0.8011012809981631,-17909.958994100492,21886.04237125896,7.272570604416881e8,6.863007460580997e8
0.002570000011473894,-0.47462798021443325,3.671911179753611e-5,42.79890347771644,0.7934940249134931,21615.53442386747,25191.850282564857,7.20506750938777e8,8.01394372723952e8
0.0025599999353289604,-0.4742213817671347,3.7588551820581525e-5,43.745050354333415,0.8518346015722843,15104.687680036868,26307.639315012315,4.657561067716075e8,7.912620173321085e8
0.0025499998591840267,-0.47378762760657744,3.7006705770298626e-5,42.98303359303043,0.8611756439829277,-23945.668551867122,24940.655172856194,1.3141742176311073e8,7.42686606856315e8
0.002539999783039093,-0.4733576615840137,3.571940730667462e-5,43.04847121869739,0.8542374355288566,-28060.662960140427,24413.387074810475,4.392124067455584e8,7.347587407456563e8
0.002529999939724803,-0.4729357767671581,3.6667125663451914e-5,43.48884509607824,0.8662138148873478,-20413.98773306921,25656.36859594679,5.826309928479002e8,8.803912673210543e8
0.0025199998635798693,-0.4724988534621306,3.7860389786208945e-5,43.32009239216315,0.8553734907645172,-8246.862551929496,22194.14763267982,-3.992521379417596e8,6.804794819410192e8
0.0025099997874349356,-0.4720483058989569,3.833178073817553e-5,43.654152965945606,0.8767524456357094,-4693.133780655054,22864.228455674554,-4.9543455429312223e8,7.043497189470545e8
0.0024999999441206455,-0.4716240593849156,3.831276707527677e-5,44.30297827075915,0.8561256389784164,36260.24755706185,23358.270306956536,-6.665240926809365e8,7.358327657804041e8
0.002489999867975712,-0.47120197661625635,3.777135453405573e-5,43.90070226417165,0.8343115888877919,33158.66235361202,23312.852561525513,4.9448853643344775e7,6.703875170511693e8
0.002479999791830778,-0.4707842095944036,3.837203022564147e-5,44.170342176341876,0.8436222540082092,25797.66774329383,24034.098604820505,-1.904650848812578e7,6.918190775327752e8
0.002469999948516488,-0.47031054932560645,3.947005763852544e-5,45.550899117790784,0.8555948250429589,20884.49669510414,24538.811862554692,-4.399261267414696e8,7.352810235257931e8
0.0024599998723715544,-0.4698774324372062,3.875633899017005e-5,45.867114659681235,0.9149894234220076,33978.9055500967,25130.775653640718,-6.363896495942539e8,7.799761111365646e8
0.0024500000290572643,-0.4694670073034239,3.848451585696715e-5,45.781796452581965,0.908277403791306,-1821.2120832508945,23864.809539100595,-1.0347428952942739e9,7.231624203045235e8
0.0024399999529123306,-0.4690502156318982,3.7664706372273164e-5,45.57369675206721,0.9067070122807099,-865.9899999756931,26557.48516231139,2.31643667174474e8,9.069267142382472e8
0.002429999876767397,-0.46861789096399414,3.697615515161397e-5,45.59518363023919,0.8977654687883232,3322.593382211062,27758.01591535094,1.846759603721859e8,1.0004891159924915e9
0.002420000033453107,-0.46816787417041006,3.841858263167188e-5,46.07248887027559,0.8799730353040072,22003.62012516723,26354.477431904266,-4.0905376401723415e8,9.686388099698321e8
0.002409999957308173,-0.4677283191482774,3.7829458666129125e-5,45.23517461805199,0.9445632019856685,19165.820315942063,25450.071863808604,-2.4019744007242173e8,8.75160638170257e8
0.0023999998811632395,-0.46729487778587525,3.702154389652074e-5,45.036865386574554,0.9493284235767449,-5906.344363820522,24305.19641955022,-4.585286051077122e8,7.090616158040302e8
0.0023900000378489494,-0.466833216871543,3.761298672895458e-5,44.45275140120546,0.9205559659905193,25575.38691579949,23765.78301275016,-3.577622321080876e8,6.633197661327844e8
0.0023799999617040157,-0.46637907112600496,3.871270657106464e-5,44.27804239614898,0.9206120026344338,44392.7737967206,27247.321163092427,1.4032992893352835e9,9.100525763669634e8
0.0023700001183897257,-0.4659322332905729,3.8500382417406024e-5,44.77630556666333,0.8644684605670873,28540.8663393494,25645.387592971107,5.483152700084887e6,8.456861998058113e8
0.002360000042244792,-0.46545349637925365,3.827942089330041e-5,45.119705887130976,0.8694798952887584,44571.02502101547,24930.76164058199,2.0554343639015368e8,7.501444258093896e8
0.0023499999660998583,-0.46500581890434267,3.881872388525509e-5,45.80662592268398,0.8915934655519615,37343.26899382545,26290.73151048555,4.7104055599215007e8,8.155613180770508e8
0.0023400001227855682,-0.46455503704826057,3.8097654882622345e-5,45.04952691969953,0.8787663595400836,71002.98829682736,26990.59244883909,9.35603168221152e8,9.265921753945571e8
0.0023300000466406345,-0.464115797531163,3.83044488354416e-5,44.97273256953985,0.8758013914514657,73782.94128263001,26754.877109404722,6.072685767257352e8,9.802320265337662e8
0.002319999970495701,-0.46366089137665095,3.918368037692104e-5,45.78074436944107,0.905357153656298,47658.43168394482,24857.77731129924,-5.55887093661898e8,7.626182842059475e8
0.002309999894350767,-0.4631988029903958,4.035009394085669e-5,46.218994520955654,0.9032093420740449,-26038.263776576638,26312.324636759964,-5.218590088614396e8,8.285764058894686e8
0.0022999998182058334,-0.46269796689967047,4.035585503383828e-5,46.451241847378235,0.8833801814358271,1310.5654336995879,26367.08861353921,2.5429592226735038e8,7.962011370361322e8
0.0022899997420608997,-0.46220367102796484,3.998987964898893e-5,46.50319731477417,0.8778132323144879,9433.13181246924,25540.94962495317,2.3469159509610784e8,8.459831911695331e8
0.0022799998987466097,-0.4617342335315947,3.9625266565144694e-5,46.26570434765685,0.8781102569209539,22945.33194198246,25683.75273953724,-3.1243233041036457e8,7.953856763138516e8
0.002269999822601676,-0.4612911978925457,3.93979993266438e-5,46.19185517280049,0.8804430309288291,5322.746896452362,25301.79933838495,-1.0305866331334119e9,1.0107881271470753e9
0.002259999979287386,-0.4608565449334331,3.9960884309240286e-5,47.214787490327225,0.9137227612041037,-2435.2187615857815,25442.992992936248,-4.759742331014074e8,8.903171333096881e8
0.0022499999031424522,-0.4604116523906763,4.071348351774534e-5,48.140018419579505,0.9593188592745128,12339.186765582597,26986.7678036061,-4.3486126210120153e8,8.530511436840689e8
0.0022399998269975185,-0.45996593319718393,4.1156159618052544e-5,48.43036748192858,0.9389613397815986,27924.453376637335,28151.419029712233,-2.5365428705622622e8,9.693089369066856e8
0.0022299999836832285,-0.4594943609847977,4.0615687782306283e-5,48.00455844053424,0.9389276596491911,16069.031741757319,31145.379614474696,9.595548891507224e8,1.271429318054589e9
0.002219999907538295,-0.4589914495969599,3.984901748981423e-5,47.728181315259384,0.92582400556606,9418.845348180628,30045.15369299348,1.1479598261714864e9,1.0846500538404286e9
0.002209999831393361,-0.45851582137770047,3.937576637574338e-5,47.50012264691836,0.9278855475318302,21660.975698710845,28175.540443368438,4.08682005640189e8,9.727909470451287e8
0.002199999988079071,-0.4580284806576679,3.953217250990449e-5,46.759627765616216,0.9103052099939811,21467.82965475665,26705.840653804935,-5.257515638699171e8,9.971099657174716e8
0.0021899999119341373,-0.45755164505496526,3.89505699517803e-5,46.753961723504375,0.8937284435687279,14865.145800045322,24200.573224770276,-1.4000118889579148e9,8.035029212017126e8
0.0021800000686198473,-0.4570888847984951,3.8589121197008856e-5,47.855533903185425,0.9332004574801929,10944.267474793873,25663.603303742013,-1.103278500576792e9,7.992560047421931e8
0.0021699999924749136,-0.4566095727442414,3.928403754532755e-5,48.814007431399126,0.9835051897944609,33242.77637584948,27255.641542964786,-7.315245988880951e8,8.504923019663264e8
0.00215999991632998,-0.456124635879364,3.9100247386015835e-5,48.635045996680255,0.9367589286379557,39039.57974744382,25327.549687043633,-2.0599966331838436e9,7.234158260398773e8
0.00215000007301569,-0.455624809205456,3.910890331713125e-5,48.94427104245444,0.9544621833228727,27404.640875513487,28124.800441737625,-4.647047135530083e8,8.761341473401549e8
0.002139999996870756,-0.4551079111948081,3.9756836330286346e-5,49.25248514480769,0.9869252226282891,25605.537198706665,29277.142901347786,4.7096392574111605e8,9.474444412223825e8
0.0021299999207258224,-0.45459706899493535,4.097018127390012e-5,49.45267784137605,0.9726162216812554,13644.49604443364,30465.930246694796,-5.283935898351335e8,1.0928880308366215e9
0.0021200000774115324,-0.45413560658023866,4.024514568568108e-5,49.858291939458425,0.9412838747427609,14774.974951645438,28264.280603381823,-2.008417942320876e9,9.716047493777876e8
0.0021100000012665987,-0.45369479648845135,3.971982441130975e-5,49.8826937972132,0.9318420967971444,29919.383470470602,28085.45651637025,-1.2724766809754412e9,8.86824342013371e8
0.002099999925121665,-0.4532367355686143,4.051720691304533e-5,50.19632966509538,0.9619246651167358,12057.424339281015,30033.609782732277,6.491050831245471e7,1.046447669648936e9
0.002090000081807375,-0.4527592613865563,4.0127990790194155e-5,48.574480228815375,0.8990962599295406,18388.646474751185,26598.755336761686,-1.4374462924133787e9,9.454624195714009e8
0.0020800000056624413,-0.4522400109626647,3.967868947982496e-5,47.16963722677669,0.9245517019653017,-17237.699767569222,26863.29449426579,-1.472520266795927e8,8.178521875910985e8
0.002070000162348151,-0.4517268958381898,3.917497000708026e-5,47.59851599498125,0.9613787908171728,-20246.46250525367,27453.73076469521,-2.646129738343052e7,8.649337574423074e8
0.0020600000862032175,-0.4512008675643705,3.928374069150364e-5,48.86179330706056,0.9588726989373492,-14591.955568965566,27768.126171013933,-2.409847171635231e8,9.105391301048508e8
0.00204999977722764,-0.45068662983298946,3.9479629488933e-5,48.84997424968476,0.9604185526675186,15046.77255812765,28908.22425464685,6.606159680991986e8,1.0004266419964252e9
0.00203999993391335,-0.4501996344529669,4.02225323504795e-5,48.83410514128836,0.9736920626310751,34380.25552289155,29196.10374387413,9.628029870198025e8,9.937799614937075e8
0.0020299998577684164,-0.44972564653497565,4.074981743552406e-5,49.82647584636612,1.0024176394331803,26926.073092775707,29407.195390894496,4.699667217248906e8,9.297405623495384e8
0.0020199997816234827,-0.4492411099198846,4.171433455156396e-5,50.46834256342802,1.0031752414609896,-21695.753732245437,29841.532427177295,1.5006915826037434e8,9.821204539307779e8
0.0020099999383091927,-0.44873108526990996,4.1909377100720294e-5,50.99275828574268,1.0214801399517035,-7437.403219861977,33503.09643183965,1.471258648684622e9,1.1540731303996959e9
0.001999999862164259,-0.4482288888368108,4.278532062883221e-5,51.53417257946265,1.052185014999132,24888.4393031329,31996.875190831146,2.3510450045919695e9,1.10051076782368e9
0.0019899997860193253,-0.44773285120225587,4.429355074215795e-5,52.37150573116382,1.0426324420760829,36971.10591606362,32427.864390041654,1.4002124269829583e9,1.1650630955109236e9
0.001979999942705035,-0.44722634441163966,4.435518541593084e-5,52.80378489068928,1.0370393478432782,4524.799643160002,32501.084041859598,1.5504604125324209e9,1.1061769221999412e9
0.0019699998665601015,-0.44669515937360077,4.3974207359512125e-5,52.91899733397202,1.0352699713538178,-5560.406482762836,30246.413897223607,-1.8501040853398957e6,1.0114746751863465e9
0.0019600000232458115,-0.4461690854951098,4.304570873136448e-5,52.97901130413173,1.021805532190821,-7608.787504185671,30799.717556818447,2.6261542837849388e8,9.685598182155716e8
0.0019499999471008778,-0.445657402284344,4.150001649364053e-5,53.61244811746789,1.0629223384769262,-10352.731600630997,33350.10950119645,1.4956250002680068e9,1.145012705643779e9
0.001939999870955944,-0.44513391649545475,4.1167058590708756e-5,53.449042539422386,1.0818988999217547,159.30494968276267,34144.74088221398,8.11262377203025e8,1.335935117157678e9
0.001930000027641654,-0.444608527749462,4.1033090542747967e-5,52.56042562338434,1.038314974610556,45364.511999792245,33154.59840074803,-7.82436344822992e7,1.1992506131264567e9
0.0019199999514967203,-0.44410628312333156,4.146582197515582e-5,51.65152773219413,1.0003025888199342,35054.159096947624,34016.62463133317,1.3835155739947972e9,1.2293387324244413e9
0.0019099998753517866,-0.4436055436329095,4.1516321027328446e-5,51.784272255221566,1.014996416219209,38778.14079060417,35777.55204556248,2.054673716932744e9,1.4141193845646691e9
0.0019000000320374966,-0.4431001497256973,4.180073359518572e-5,52.00291409759013,1.0605600271772184,23890.758485779737,35124.12228742834,2.22301965746496e9,1.4325039948481908e9
0.0018899999558925629,-0.4425581477151608,4.14859914846396e-5,52.49575267228179,1.0913603707615454,-23763.408430633346,36459.22967409314,1.3099587475589933e9,1.5088324291640415e9
0.0018800001125782728,-0.442022316563979,4.139007537839558e-5,53.851011442788796,1.059779427046808,-44717.99818338445,35804.42409010326,2.571426753312632e8,1.398057411421653e9
0.0018700000364333391,-0.44148133029531417,4.198075602219165e-5,54.91818642506523,1.109863704659036,-25650.786119302513,38937.60410433929,1.1501528325184488e9,1.696813625067276e9
0.0018599999602884054,-0.4409499979225162,4.308016868492066e-5,55.46629004793808,1.1338413480076794,18696.35836001355,37092.18028336422,1.3091462542309692e9,1.4054772492771273e9
0.0018500001169741154,-0.44044328443032,4.401696249002793e-5,55.29750006514522,1.1230115055751246,51852.523457577416,38421.20383317295,1.0770950842546377e9,1.3904688872153463e9
0.0018400000408291817,-0.439933902287961,4.351430558786292e-5,55.39730503776641,1.1090796406836256,40075.05926461871,36864.254548138415,5.979980282035377e8,1.335658080905097e9
0.001829999964684248,-0.4393873235645818,4.375714730838118e-5,56.039697745157376,1.1208842897307956,-18089.55372414424,36558.37621242562,8.869760507433686e7,1.3116278484508185e9
0.001820000121369958,-0.4388038791782103,4.400052377517845e-5,56.047372808403075,1.0905160648028984,-27360.60233464982,34653.03898862965,-1.9601491922064617e9,1.1537595950410502e9
0.0018100000452250242,-0.43822526858407584,4.355244296093222e-5,56.09454412060904,1.1134502592641642,-6634.097022690177,33524.03103033975,-1.4583140722414284e9,1.2634643868829014e9
0.0017999999690800905,-0.43766364422222304,4.337683110045927e-5,56.68144320694962,1.1938212139374274,68494.91823193124,39031.66573883611,1.8140550967622132e9,1.615902653134398e9
0.0017899998929351568,-0.4371643347714737,4.377654339546434e-5,57.55853914597003,1.2228293759812312,50939.145518252095,42001.60095773665,3.9250890370829225e9,1.7897799985420825e9
0.0017799998167902231,-0.43662663204071567,4.3107647774466106e-5,56.19907766050341,1.1022745761092028,24124.14246837739,35560.919659733096,7.440098378551992e8,1.307058938567765e9
0.001769999973475933,-0.43604837128020046,4.2461565490038536e-5,55.39634969325055,1.0515696897105937,26701.386347250183,32771.87789221037,-1.4651558753194566e9,1.0535062176942494e9
0.0017599998973309994,-0.4354820886661709,4.202360535408693e-5,55.097793012651294,1.0679537781775712,16258.621713072152,33897.26859939698,-4.9733309271675646e8,1.1207721633998458e9
0.0017499998211860657,-0.43492481008926404,4.2013753474507e-5,55.19970491022233,1.1259066165593734,40924.04272829001,33882.34151064654,-3.2944631438557774e8,1.0756617306665478e9
0.0017399999778717756,-0.43433452249050014,4.2894470652769904e-5,56.229021162808046,1.1513551692541582,53928.54817336644,34494.216584818045,4.5432005255749494e7,1.3629467894897258e9
0.001729999901726842,-0.43377100383792966,4.347742241687533e-5,56.620566634986204,1.1217275669553624,17594.901887939057,35174.21210257956,-1.3776304454993722e8,1.2486262568385935e9
0.0017199998255819082,-0.43325493367481416,4.31274523775904e-5,56.7421744569962,1.1461740972243737,229.65946543577664,36618.28054399017,6.256966447341022e8,1.118659039446787e9
0.0017099999822676182,-0.43274104694718213,4.330496961998534e-5,56.89446785283693,1.14508610299118,4839.6337467431795,39111.96590861643,1.0871525768453453e9,1.4661437449546046e9
0.0016999999061226845,-0.43217802521876864,4.321906709898144e-5,57.7389775848706,1.1505394591388836,4627.286479833374,38672.958513951344,4.279535848175955e8,1.4502649103147666e9
0.0016899998299777508,-0.4316269054796781,4.3716895620831445e-5,58.68213715556165,1.145647187989704,-52150.66394426459,37689.72463363019,-1.5705760228615036e7,1.371325561965999e9
0.0016799999866634607,-0.4310442430665022,4.438678377714145e-5,59.35438729173643,1.1713940310566182,-525.709848910539,38400.572612270465,1.8321297460060695e8,1.5108599934701405e9
0.001669999910518527,-0.4304799954339742,4.5367956649762955e-5,59.717946862771846,1.189288911913455,4927.990159940546,37815.7219602539,-6.368344041863352e8,1.4266966097675333e9
0.001660000067204237,-0.4299039347415961,4.562166303703923e-5,60.16221476378987,1.204629067002354,-1936.671179269993,38043.462704981466,-2.272837704627148e9,1.2450266004456818e9
0.0016499999910593033,-0.42932202748507897,4.4724224572459947e-5,59.34776335042414,1.1690507532839214,68308.67753436799,38798.00781889695,-7.456517385533894e8,1.4482968047165616e9
0.0016399999149143696,-0.4287229172068062,4.411164293364671e-5,59.296224931408744,1.1653906518836499,100297.93105061431,41858.28527946089,-8.263703794075611e7,1.7499868296670754e9
0.0016300000716000795,-0.42813381576562526,4.3150430824336084e-5,58.570246686376535,1.117741575990096,89091.23942025988,40169.98824453086,-9.149553293659736e8,1.7407446425641494e9
0.0016199999954551458,-0.42756910506522366,4.3486278058009353e-5,58.587146883394944,1.1477660076012577,104889.58196339407,39045.88934764421,5.2897600545000356e8,1.6463623252571237e9
0.0016099999193102121,-0.4269736767943652,4.4323462345767834e-5,59.27565472295453,1.1870639312653875,121059.33751979897,45516.59115043232,2.0620727719712317e9,2.40159913052834e9
0.001600000075995922,-0.4263398334329891,4.45160935026558e-5,59.55874260456881,1.1714268343077636,51826.65331400197,40978.67071749441,-4.1202384060499805e8,1.7668226255726836e9
0.0015899999998509884,-0.4257161987081112,4.497887731172045e-5,59.40756800893042,1.1419643986523194,1669.9195628831878,37665.73495703464,-1.6002034945565286e9,1.287936308750166e9
0.0015800001565366983,-0.42511662103633874,4.5067532735310504e-5,59.55901130575005,1.1264065014782034,10570.713385142684,34967.28193739013,-2.7223060503728843e9,1.1872495117045822e9
0.0015700000803917646,-0.4245727883236423,4.458200824192187e-5,60.84421881107376,1.1155898120499852,49116.43982363797,34028.67956596942,-3.968501902996926e9,1.1803306304998565e9
0.001560000004246831,-0.4240180602307436,4.431720142762729e-5,60.41979371576862,1.1044865427549029,61976.24432575994,36852.81550145375,-2.802707840680079e9,1.38309745374432e9
0.001550000160932541,-0.42343529051008494,4.390408657903278e-5,59.94464619141813,1.1125115698454562,49374.872069714664,35368.95393942886,-2.4677460061355352e9,1.3306907548067455e9
0.0015399998519569635,-0.42282573090509334,4.455198741601358e-5,60.42713083266975,1.144410089531765,10887.877673312396,38257.05941704844,-1.732176187672059e9,1.4928182528611898e9
0.0015299997758120298,-0.42218816572798523,4.583022593368961e-5,61.442005500127394,1.1701580493461041,-14575.767155009822,41059.38065920501,3.9724285490022695e8,1.8180521845747213e9
0.0015199999324977398,-0.4215690642481494,4.5250436871598165e-5,61.57959447472647,1.1981823070319209,-12136.90967489166,41167.104671553374,2.3247910984879687e8,1.7431558980686955e9
0.001509999856352806,-0.42095352200557207,4.546016978352982e-5,62.100981522630484,1.1964478661789504,-15071.153900963829,37883.4025952317,-1.9358877135268645e9,1.3423428686051037e9
0.0014999997802078724,-0.42032893372853836,4.57067915195391e-5,62.448913632140915,1.2225097057959375,8389.867760700954,39510.514976731545,4.0428264283009654e8,1.4284184883263755e9
0.0014899999368935823,-0.419686151482909,4.6090940917731235e-5,62.67311341600849,1.2426251141967932,31490.510984814147,41506.310092511856,2.9660563390405397e9,1.4531570762816863e9
0.0014799998607486486,-0.41904011031128496,4.740390804712345e-5,63.1434444586027,1.2320002982235927,35412.038987891705,44913.18209917259,2.976117652627294e9,1.7572516467889004e9
0.0014700000174343586,-0.41842546247759027,4.7552782974244754e-5,63.22468547349189,1.2262467275804958,75795.19773087432,42917.97531909689,8.08703863955733e8,1.5534479757037334e9
0.001459999941289425,-0.4178256376518516,4.746560538873211e-5,63.822154794221206,1.2449258634269793,117157.90533994816,41744.07736159699,-1.8068199122087085e8,1.4618337463860142e9
0.0014499998651444912,-0.4171993147552018,4.712716831103671e-5,63.60028488581369,1.2351567468806837,49470.17323359808,41884.05578909472,-8.597185489263858e8,1.5960321424237473e9
0.0014400000218302011,-0.4165582083778165,4.486209263216702e-5,62.85012668233401,1.2150704938663224,-30142.33642406055,39884.409186193036,-1.375245302644667e8,1.4899953295516994e9
0.0014299999456852674,-0.4159094799751183,4.419496445016353e-5,62.90433527102304,1.2264376344201806,-38102.75649801109,40820.648824528675,3.36572472016655e8,1.7348187533766217e9
0.0014199998695403337,-0.4152707696155006,4.4728431462819e-5,63.73300350929745,1.2862988972353566,-43929.43139658889,43649.781181325794,1.3271784460156717e9,1.8135900088844354e9
0.0014100000262260437,-0.4146483980284129,4.6320818518071434e-5,64.27117041919837,1.30728663302638,-10172.102399800373,46092.817561825,1.890245290575856e9,1.8880147548190584e9
0.00139999995008111,-0.4140090603194199,4.7169954327665736e-5,64.41495147704273,1.308867582005836,27751.520234399966,46867.445476204404,2.163019473782855e9,1.999441969869941e9
0.00139000010676682,-0.4133487819363764,4.691318163682245e-5,65.04169435782744,1.2965472334966033,862.5779681071053,46314.99696482992,1.4363796677930975e9,2.0829059901490965e9
0.0013800000306218863,-0.4126708334574656,4.756384126979944e-5,65.65548519444158,1.3057171449304288,-74529.81421475418,47491.12918988428,1.7094657471057098e9,1.839559772189737e9
0.0013699999544769526,-0.41199735243737234,4.702038060223794e-5,65.79539976444033,1.367000845124711,-49373.06481607265,46115.848151942846,1.588988538130605e9,1.8050945560946903e9
0.0013600001111626625,-0.4113182929252682,4.555071678856337e-5,65.97827857996907,1.3445001363771658,38734.10374851809,42594.52979806319,-1.0309156594537264e8,1.5929103408135858e9
0.0013500000350177288,-0.4106102204130266,4.613337157461962e-5,66.4120878936242,1.3278756302777088,84517.41041117189,41563.44726152303,-4.4375436164979076e8,1.4432578609330473e9
0.001339999958872795,-0.4099184780918642,4.666461219528149e-5,67.05031006702416,1.2867970403217044,78763.20040237828,43157.10968847878,-5.535795859685041e8,1.764020112197688e9
0.001330000115558505,-0.4092543849944663,4.627531935501326e-5,67.18225578708426,1.2551758221619658,59029.0813641823,47524.17463242275,2.8129969592468673e8,2.05541216648189e9
0.0013200000394135714,-0.40859466472530576,4.654173666044296e-5,67.74697109706273,1.3104169096151808,33638.22251466711,46060.43533181825,-5.446874270626721e8,1.7857556247302284e9
0.0013099999632686377,-0.40791656019857014,4.7973889063054815e-5,68.5209071903362,1.3060894578056073,27351.607701222245,43598.79111829178,-3.402194503237241e9,1.6053030566200082e9
0.0013000001199543476,-0.4072427349350475,4.8494280856597196e-5,69.2853011777395,1.3293089603641834,-23733.81727031758,45676.28626080019,-2.072613462814572e9,1.7245340811968317e9
0.001290000043809414,-0.4065763980509827,4.8749564858238034e-5,68.02302558258329,1.3223974579383904,-13169.249321893467,45538.21852970019,-1.0602767715006351e9,1.6738606894972935e9
0.0012799999676644802,-0.40592849112972074,4.901673713995663e-5,67.93950769743657,1.3882008792745686,21104.612074877128,51177.81695017777,1.1286191068301013e9,2.1465578205213356e9
0.0012699998915195465,-0.40526810108835365,4.927547596546554e-5,69.451470391496,1.3984787344491194,24574.5641549316,51677.41503113385,1.9601452894153903e9,1.9099745042971103e9
0.0012599998153746128,-0.40459079492719635,4.852459772923319e-5,69.6081698395138,1.38627565429104,6758.897091534142,49211.169212505185,5.123186185601734e8,1.8016204650500278e9
0.0012499999720603228,-0.40387995554290257,4.786265991419246e-5,69.2151541078455,1.3731469150147855,-48492.20469778414,50317.18297263818,9.461709156894202e8,1.909263150402375e9
0.001239999895915389,-0.40317667083101677,4.75639849672917e-5,69.26608353731702,1.424858307327286,-63712.36528204025,51061.738566679385,1.9403410026267602e9,1.9844536727258031e9
0.0012299998197704554,-0.4024764750204105,4.736125808405577e-5,69.78302974678208,1.4524602544681986,-77805.5929007342,51858.117255007506,2.1862338067425165e9,2.0601905095275285e9
0.0012199999764561653,-0.4017573741418188,4.6656058491555534e-5,70.08395314160246,1.4214775046924415,-63496.01904587384,49030.121928366534,8.562576204088862e8,1.9123595408442373e9
0.0012099999003112316,-0.4010386001114144,4.644397165971528e-5,69.83088391047777,1.332255037088974,-34689.90369121955,47891.934780196185,-1.9870917948720086e9,1.8141044208254347e9
0.001199999824166298,-0.4003006065292288,4.697316732784129e-5,71.56419980023296,1.342370062652295,-6376.4959017902775,46650.036156077054,-4.333127701501519e9,1.6750188158167405e9
0.0011899999808520079,-0.39958177330528855,4.849239555203812e-5,73.9491579925579,1.4230255459909038,44452.56610409206,52569.824468170635,-2.0093983958850026e9,2.119717590435614e9
0.0011799999047070742,-0.3988796063590094,4.931201613124718e-5,74.54744116867649,1.4432068625698342,49578.16497406405,54846.376897159214,-3.604259804942672e8,2.4687688329824195e9
0.0011700000613927841,-0.3981838873895352,4.974244778821697e-5,74.77888303495097,1.4733817639744389,29093.648273823193,52323.61747338569,-4.156540030239509e8,2.275170875274272e9
0.0011599999852478504,-0.3974510515645724,5.006934531244857e-5,75.64353022442437,1.521331156776251,17470.498740760722,52096.403444867254,-2.06280284512913e9,2.232223431681088e9
0.0011499999091029167,-0.3967184941621789,4.976426772004169e-5,76.85821705048538,1.5921291618229985,20472.523392581854,52317.063800525066,-2.5906178052904305e9,2.1224690078177228e9
0.0011400000657886267,-0.39596892523699206,4.974115200689226e-5,77.58888137228897,1.5783592211588318,42436.54203311737,51787.223111860876,-3.113921775806007e9,2.0543775229733782e9
0.001129999989643693,-0.39521197368751726,4.9508920256782935e-5,77.33306001401671,1.5415492324509608,27238.30310625019,52320.44440560706,-3.348042762982985e9,2.0526966722425222e9
0.0011199999134987593,-0.39445983960985287,5.013710815863597e-5,77.64036647994308,1.5084696492878218,-31135.861388650483,56609.21318691262,-3.0357589840184e8,2.405411089593667e9
0.0011100000701844692,-0.3937453759073743,4.999831080207486e-5,77.57397540288213,1.526718382482324,-45278.232793543604,56485.93451926053,1.1582871079587483e9,2.444026932246813e9
0.0010999999940395355,-0.3930325575915576,4.980158856239632e-5,76.85321300149559,1.5216812721603494,-48942.262718640835,55377.616604764706,-1.4448546136594107e9,2.6765325114332266e9
0.0010899999178946018,-0.3922440966547932,5.0329551305115734e-5,76.28377106823115,1.4876714118296461,-64741.19980452616,52399.29069688285,-2.5014707599377317e9,2.3371832684748783e9
0.0010799998417496681,-0.3914555015220832,5.059310293808195e-5,76.99309341322918,1.5260637894329951,-77809.21484985128,55475.462026075526,-6.80996576773526e8,2.5465309916721506e9
0.0010700002312660217,-0.39069831987083886,5.051100038331408e-5,77.84065702987694,1.5316430600518967,-35885.92433966731,55208.56512090833,-2.499576241155201e9,2.2929209079632893e9
0.001060000155121088,-0.3899435674517182,5.128511853291787e-5,80.21588119993402,1.5575297383450901,17577.53175763472,55988.87689912701,-2.9511911336751485e9,2.1901593108886757e9
0.0010500000789761543,-0.38916352270828797,5.121956282824942e-5,80.7879008530959,1.6066534911066852,86891.11109181216,60287.985215483524,-1.115865556819345e9,2.40115954118603e9
0.0010400000028312206,-0.3883813823869803,5.118415574772514e-5,79.91914197747131,1.671093615025225,105812.81395148629,61135.670964036646,2.863976881332979e9,2.4966296713116236e9
0.001029999926686287,-0.3875564042392771,5.105330874545798e-5,79.82861826449161,1.6389372965493714,79808.85722055228,61216.60588766607,6.224723901140692e7,2.771033516660702e9
0.0010199998505413532,-0.3867337645939141,5.088252815559876e-5,80.40750861490899,1.5832606185837246,84569.88145942372,57624.93210107779,-2.1899188302515273e9,2.543746715831634e9
0.0010099997743964195,-0.3859247296153163,5.1746935716156524e-5,81.84117230692559,1.6237743507598645,118517.1180308609,58258.176451564876,-1.3678212767543278e9,2.6303965639081464e9
0.0009999996982514858,-0.38510221356478846,5.310985491787715e-5,84.43141302529138,1.7287779835699522,124382.39094421013,68809.00604004104,2.8942946153799734e9,3.363428393157659e9
0.0009900000877678394,-0.38426862441207604,5.366991746741299e-5,85.71600381251868,1.7803948963830527,58042.32006043444,70517.28644378294,5.026359271213459e9,3.440355960864416e9
0.0009800000116229057,-0.38347945815880125,5.374797368107056e-5,86.77169304622552,1.7967727697637577,11107.253388204595,71256.472113216,3.959693747579162e9,3.5893752168979125e9
0.000969999935477972,-0.3826589510374008,5.2639863707312636e-5,85.97573427523078,1.6904612321871626,21698.157448271897,65175.29120742931,-1.2180785624285588e8,2.873591125631697e9
0.0009599998593330383,-0.3818291990234629,5.226806716939541e-5,83.68326959898792,1.6204221325224493,36843.54285870128,60551.19753232028,-3.296009951997866e9,2.5650311645276566e9
0.0009500002488493919,-0.38097924507930314,5.173844917940922e-5,83.97019345050997,1.6161357624275583,28519.453570950627,61077.40031902085,-3.929564323201353e9,2.2996437588519545e9
0.0009400001727044582,-0.38015094308555153,5.037478124158704e-5,84.05385165675483,1.6479538263311724,19455.527090620697,56810.37907349339,-2.883430004562723e9,2.1432968550043952e9
0.0009300000965595245,-0.37933547463692924,5.0289544024556306e-5,85.24187263483459,1.6986746896264406,-50027.36418410141,57490.97163607633,-2.737308399699671e9,2.3913746593984e9
0.0009200000204145908,-0.37848894294103397,5.1695704269896184e-5,87.18950382704332,1.7542695054055455,-70154.99491419905,61600.02381500483,-1.753897735180712e9,2.5949708508197026e9
0.0009100004099309444,-0.37764219126196663,5.2576811873992554e-5,88.70781776026219,1.8074843393080902,-49553.47790663908,67439.16006642905,1.2619911521109908e9,2.780829857356439e9
0.0008999998681247234,-0.3767853490918354,5.23862128943938e-5,88.53575825143083,1.8038113844352168,-20982.585784080067,68806.1437007899,2.577967836990613e9,2.9380176035212126e9
0.0008899997919797897,-0.3759109822361438,5.252038669136561e-5,87.95503820142359,1.778997236133479,23896.018191631043,66986.19895712046,6.053692466431332e8,3.081342842764499e9
0.0008800001814961433,-0.3750015080658369,5.2609574590256685e-5,88.17686625098408,1.7477029023228752,52388.27454382705,62577.70452487118,-3.9886172708622007e9,2.5772392262017508e9
0.0008699996396899223,-0.3740975585624287,5.309441149137558e-5,89.50612891759694,1.7210514561722583,120596.98293339161,65202.43406801638,-4.502252546820038e9,2.991148853444897e9
0.0008600000292062759,-0.37319883007130095,5.337586571347627e-5,88.95081398582106,1.731452258520915,117594.44043821948,67592.41218916753,-1.516204841168271e9,3.003234666700131e9
0.0008499999530613422,-0.3722991049138766,5.276904001049726e-5,88.83558805843666,1.766040551415694,104836.13046713341,68360.49513826138,1.0711957701653194e9,2.888674456198376e9
0.0008399998769164085,-0.37141354274208965,5.345213360756599e-5,90.42775483060339,1.7748482838136201,113946.7448845359,72543.89514608271,2.090429000033556e9,3.3035611006798954e9
0.0008299998007714748,-0.3705269785217181,5.4666690279098456e-5,91.64938223952213,1.7711093097268547,102709.09658034601,74641.15779265863,1.598893970853324e9,3.757112912758535e9
0.0008200001902878284,-0.3696282395835848,5.573767518095488e-5,93.0022958656659,1.8620746181871595,64805.19718810949,77146.97829149925,2.849402939278795e9,3.831066755992954e9
0.0008099996484816074,-0.36869782894090736,5.4936412783275704e-5,93.29125797997465,1.825638884770441,27910.979664732688,73814.7823839729,-2.5358870789697525e8,3.478535089212103e9
0.000800000037997961,-0.3677608020004989,5.3126759688527335e-5,93.38110465721545,1.7473717683021337,-9904.143046676292,66898.93681909595,-6.00740321428527e9,2.831957354924817e9
0.0007899999618530273,-0.3667979854512318,5.249093132199903e-5,93.37790902605884,1.8362499847620521,39669.60209482042,73196.04886104567,-1.7609768840438864e9,3.770248168478762e9
0.0007799998857080936,-0.36584228855757983,5.4253649412130405e-5,95.31463809231835,1.9150252429935153,63206.77766273459,78405.26754209363,-1.9510969283079329e9,4.0822136730279875e9
0.0007699998095631599,-0.36489970433074614,5.537599850306403e-5,96.09788177732709,1.8943952255070537,81485.86404910534,81858.50549554107,-1.9227282323471859e9,4.2481481546937995e9
0.0007600001990795135,-0.36394464700799445,5.579425621100671e-5,97.04644582701475,1.9433785172462414,110342.81186436916,79149.51031836189,4.033983480786141e8,3.972580683680016e9
0.0007499996572732925,-0.3629809740823696,5.609337464034778e-5,98.61587059069879,1.9971346220507946,211237.94283296054,80236.8716884482,6.513582730805305e8,4.1329682083563643e9
0.0007400000467896461,-0.36198066322344197,5.534003457985325e-5,99.23555541344862,1.9990545036189542,282231.68585921195,77852.04516087976,-1.1449394806999235e9,3.9844519201448407e9
0.0007299999706447124,-0.3609964541077965,5.515672203235749e-5,99.44271062355759,2.0343834977428146,234507.73447814104,81457.0832136831,1.5956179545903335e9,3.7737546268207254e9
0.0007200003601610661,-0.36002110032040485,5.609377630596756e-5,100.74599054581044,2.0262790112315097,201270.4047280945,82785.1313258445,1.445888216460627e8,3.792870078442839e9
0.000709999818354845,-0.359041306554713,5.733896084196916e-5,102.44808818865074,2.0070603605947226,186806.64907711773,82393.4738777094,-3.9320299874131637e9,3.9826408370055017e9
0.0007000002078711987,-0.358019962479547,5.828465142710486e-5,103.22269569979868,2.045677815387649,242922.33051626539,82546.771731704,-3.971372826489978e9,3.543524767577753e9
0.000690000131726265,-0.35697093131944985,5.925502779864787e-5,104.89847648833357,2.098152570058003,203666.281749775,84699.10082033546,-5.784423337235189e9,3.642394199567403e9
0.0006800000555813313,-0.35592591740910995,6.007843058462913e-5,106.08950707400375,2.131056127886543,216763.40321727126,85453.29742979913,-3.6109544879878116e9,3.716904292031457e9
0.0006699999794363976,-0.3548970834543234,6.0411898070124134e-5,105.35508553628495,2.0655768002880617,239313.1539674196,85737.68340179183,-1.69386193853008e9,3.6971198043625484e9
0.0006600003689527512,-0.3538707629241862,5.958607869862919e-5,105.52845821400646,2.05445682370096,257501.12004750452,90097.25098701952,7.846787261510088e8,4.1306011909225645e9
0.0006499998271465302,-0.35286281664144475,5.996294887141285e-5,107.59443753254642,2.0807296365186723,288009.2445850441,89417.05094139387,2.414340756468689e8,4.4129432400250635e9
0.0006399997510015965,-0.35181776694643174,6.101384150772622e-5,109.79543074887071,2.1493783543192055,355393.17727402254,92715.91785437115,1.3210856253519876e9,4.2920972880121922e9
0.0006300001405179501,-0.35076021829523935,6.237622035934561e-5,111.11222027465676,2.179601934343597,283406.02101527806,93024.05366083115,1.4575602230232546e9,4.2070837526884007e9
0.000619999598711729,-0.34971339245658056,6.27332607584586e-5,110.82571764625976,2.1410917857975518,255146.40324448844,91504.13172077341,-4.846615959670252e9,4.456098395899729e9
0.0006099999882280827,-0.34862509570980316,6.249073379603677e-5,110.55775196067947,2.1149972800756056,326730.604146218,91649.49642407596,-7.713514144387607e9,4.1725432216181707e9
0.000599999912083149,-0.34750755019111657,6.267511347152064e-5,111.72265936299314,2.1732517079603983,316529.83130006713,94439.070812555,-6.573032901386444e9,4.540427730931488e9
0.0005899998359382153,-0.3464274202328524,6.286728480780742e-5,113.1358841655876,2.220155663373016,286187.9080811595,96095.7543925324,-5.816027452836536e9,4.539431055639327e9
0.0005799997597932816,-0.34533578407769644,6.363663130074288e-5,115.31784493920327,2.2221860447708797,230590.27356061604,103020.54221108192,-5.699101018368582e9,5.580185841912102e9
0.0005700001493096352,-0.3442249506513294,6.319703434392824e-5,117.18115202504255,2.2372934338462502,165245.0236911292,109775.77411426816,-3.847026222182756e9,7.201995069222792e9
0.0005599996075034142,-0.34311660507553066,6.180663660662752e-5,117.22443958928736,2.2417038890206853,58603.077024027414,106872.5339103083,-2.190209269770001e9,7.090281500710196e9
0.0005499999970197678,-0.3420074502897743,6.187805295179252e-5,117.01663563463349,2.2625112234028513,-1419.7450594667391,103206.01236615717,2.5557852226254e9,5.909778930691133e9
0.0005399999208748341,-0.3408779292489512,6.286724302406243e-5,119.63224894713781,2.347737181096748,-20502.177816827505,108620.77876821214,5.331577587374888e9,5.623262680962916e9
0.0005300003103911877,-0.33972145761696765,6.358989902454374e-5,122.06833987455454,2.442077397065375,-31739.262798705793,113134.3650013402,3.3911633986517806e9,5.797597995457042e9
0.0005199997685849667,-0.3385294195139198,6.40496165574577e-5,124.73946700611077,2.517055627799588,-23248.95210025768,114898.47408088471,4.105436103978111e9,5.777702655457441e9
0.0005100001581013203,-0.33731735301653953,6.435803269486977e-5,125.79765450623245,2.5088194693039982,51672.95259404347,113297.41336076491,4.218709049839443e9,5.972442415955771e9
0.0005000000819563866,-0.3361196902016473,6.466575752595915e-5,127.22351682836772,2.4910313986234986,115984.5817035326,121685.69876586253,5.657804204291674e9,6.5282427691177635e9
0.0004900000058114529,-0.3349020178306675,6.52777882657571e-5,129.61931448528225,2.5199655580305276,91096.98226287997,130262.36760430597,6.026079544793041e9,7.573373218517246e9
0.00047999992966651917,-0.33366333991378205,6.570043875744158e-5,130.85971185999657,2.551439056818526,151885.939219132,127325.75552592524,3.326963928627e9,7.521845878733137e9
0.00047000031918287277,-0.3323874113941392,6.645788714204898e-5,129.9224091659082,2.590059139177272,261388.47835572122,131540.24204130564,6.1248403651883955e9,7.580087684285597e9
0.00045999977737665176,-0.3311352259008678,6.724669328437036e-5,130.87564785282913,2.5774349816327784,199834.96600103623,133473.79924738235,6.5582565633917e9,8.371360378164219e9
0.00045000016689300537,-0.32987827992393903,6.837379258155422e-5,132.7191190222932,2.570992765522674,269074.96175778273,129736.38773661443,3.364567484188896e9,7.360715294965885e9
0.00044000009074807167,-0.32858101570368753,6.918718188935521e-5,132.6491578503808,2.542423446354714,374238.603910111,124792.91203233237,-1.2435620061610767e8,6.409081438728585e9
0.00043000001460313797,-0.32725745091537284,6.88490526721078e-5,133.19560372896413,2.579307088337672,256612.49641581211,128951.26996509063,-4.25437090841836e8,7.083716082203654e9
0.00041999993845820427,-0.3259408210248808,6.798591277038958e-5,132.91093677161572,2.6582495004742213,180035.91591746427,131681.26061622,2.1423070343874433e9,7.868174832362867e9
0.0004100003279745579,-0.3246300980197085,6.798937571766759e-5,133.88812606396766,2.6794513430455535,121553.33708330881,129181.40331744058,5.379510402410845e9,7.919999577275171e9
0.00039999978616833687,-0.3233088817939571,6.80027765541213e-5,134.73850657347475,2.6413906668906,94456.92385668299,132222.089740822,9.592212349848862e9,7.938436356107882e9
0.00038999971002340317,-0.32194029266982077,6.677584412602498e-5,136.04816960494352,2.6355421351597665,114921.19465116336,137021.41670082972,8.335464939328494e9,7.990306982968485e9
0.0003800000995397568,-0.32057684414268617,6.473673647891286e-5,135.9296305623393,2.604509357384505,204401.80598804465,135053.90474272732,2.901587290149258e9,7.19331923659889e9
0.00036999955773353577,-0.3192065155596178,6.39450902120125e-5,136.6573308695444,2.632636100512516,169687.34462418762,132763.64794893074,-2.6386252524418774e9,6.984061677109767e9
0.0003599999472498894,-0.31780533456183624,6.481444541613971e-5,139.95491021256828,2.715849406143468,202103.31354150656,134817.12275472717,-8.58316073797853e9,7.480444534515041e9
0.0003499998711049557,-0.31637221539908744,6.526630855414471e-5,144.04956200985202,2.7594205018826665,263195.83316917415,141717.41253272528,-4.691946682941555e9,7.528892148811949e9
0.0003400002606213093,-0.31489474879569646,6.740769645300356e-5,148.7719642010481,2.8487806028301055,234371.82097072367,148155.9003422978,6.480734068882354e8,8.1349406420150175e9
0.00032999971881508827,-0.31343341857797935,6.956504803729664e-5,152.01874317345684,2.956420403174227,183184.5482364368,159515.11309556733,5.921664920989496e9,9.326848316202404e9
0.0003200001083314419,-0.31195065163616725,7.166049638321604e-5,156.4347210243944,3.1258521382959,144050.23214398857,171731.79376824418,9.224035569428318e9,1.0912214900567003e10
0.0003100000321865082,-0.31045931439563235,7.229840829051699e-5,159.33628475503278,3.2124534201337394,190533.9200438253,174594.16914524665,1.7148324675125833e9,1.0677089604044409e10
0.0002999999560415745,-0.3089776699454352,7.175520690583659e-5,162.03280434650867,3.28783956230731,210769.65701421534,168395.79546604995,-4.456830387640116e9,9.686792469460426e9
0.0002899998798966408,-0.3074814934802823,7.192651397108076e-5,164.77597611845405,3.346731534976622,211126.10122974854,167422.72837803882,-3.4253335394968553e9,9.42916710752616e9
0.0002800002694129944,-0.3059548331888738,7.247127814882353e-5,167.51553865920343,3.384403674611633,201394.73106488856,168024.28628607877,-1.6067517864208624e9,9.505804114841158e9
0.0002699997276067734,-0.3043871167681121,7.33100051383461e-5,170.16724969842733,3.3922069812523286,154343.41105062247,169332.80362744338,-4.786287791093736e9,9.666168206901484e9
0.000260000117123127,-0.3027934037113501,7.428664441669333e-5,171.91302959879897,3.4113392291060887,181132.48928149784,176552.80690830373,-1.7717602855494738e9,1.126634787317827e10
0.0002500000409781933,-0.30115106658937874,7.51570026626711e-5,174.2364747493981,3.428015673822014,191938.23182718016,192151.725485377,1.163030571765731e10,1.3006065570793312e10
0.00023999996483325958,-0.2994963070300991,7.587243144845401e-5,177.2897413717715,3.3958351756883927,102857.61275456166,196352.8077279073,6.812093565921828e9,1.248218488465229e10
0.00022999988868832588,-0.29778944790609513,7.6099163582474e-5,179.6378034876169,3.4237486455500705,69928.49712290824,194539.92874090452,1.901039871708266e9,1.1269087453542595e10
0.0002200002782046795,-0.29606034683976334,7.684602067471728e-5,182.11253568065447,3.4555343298780063,4160.943345142222,188678.55510694787,-3.440052372669569e9,1.154314941427991e10
0.00020999973639845848,-0.2943315966042107,7.767136774492638e-5,184.15655156984647,3.4515302922808417,35935.34215636865,192235.12536948497,-5.696200698328726e9,1.3532437599540022e10
0.0002000001259148121,-0.29257395981319717,7.848524468899639e-5,185.70092787373298,3.434946021546363,73981.66468954254,196007.63978229897,-6.932308152989212e9,1.381931431712084e10
0.0001900000497698784,-0.29079262786330057,7.902584998045825e-5,187.1992710547292,3.4261696267903146,50509.607407139796,203361.9143949979,2.1741871643708005e9,1.3573124238205673e10
0.0001799999736249447,-0.28900959597269527,7.978946344777284e-5,189.92822380419403,3.601757400361162,185335.7539070552,212293.8070442604,1.4235775071465626e10,1.4460902110551414e10
0.00016999989748001099,-0.2872018854351424,8.04149129699031e-5,193.07158815711296,3.7774647869664353,140228.0313730979,215217.86751263344,1.5809619394106148e10,1.5638533087671076e10
0.0001600002869963646,-0.28533956992130266,8.171646751233936e-5,198.59424144780564,3.91072563109261,151466.17408112317,218024.95668517353,1.3739193467596424e10,1.5718693220145906e10
0.0001500002108514309,-0.2834646692342649,8.328612846379922e-5,204.71324867083212,4.010477936178063,131774.5968489105,227396.06085006215,1.9460478087712982e10,1.6408381193857647e10
0.0001400001347064972,-0.28156815296694965,8.460190504389216e-5,210.09812129440445,4.076241362016974,203335.36861451287,238378.84512797144,1.623848589316928e10,1.6972280625441654e10
0.0001300000585615635,-0.2796136439960336,8.525919622674337e-5,213.24471439180297,4.088933971141465,242148.78568592903,248598.85098159855,9.65808994846367e9,1.758639832605505e10
0.00011999998241662979,-0.2776343398972355,8.456130905896538e-5,213.30822996450794,4.012348365538143,363047.6839751211,252820.46027585363,-5.56557820879444e9,1.6865344492027325e10
0.00010999990627169609,-0.2756572927725738,8.442309382306617e-5,214.57908187457087,4.041645175606762,520731.10304340674,262432.1191609765,-2.671661363725667e9,1.780068030215026e10
9.999983012676239e-5,-0.27362504610334853,8.554540769695131e-5,219.06369270603352,4.133877746915908,553198.1039539514,264261.0248117893,-9.784906895365858e9,1.873891947341858e10
9.0000219643116e-5,-0.271530353596006,8.511084960805859e-5,226.03664530001188,4.309373826342926,545471.876381624,272256.2374219522,-9.97102048651327e9,2.0444012315547714e10
7.999967783689499e-5,-0.26939889851503523,8.507684023857582e-5,232.1402723785806,4.5087323305657385,594109.0795820013,282417.17324880266,-5.90829397338551e9,2.1254170572319126e10
7.00000673532486e-5,-0.26723322999847343,8.501637260820526e-5,236.93092337510754,4.704662756170781,597866.3498727501,308024.6357172616,9.641147696532213e9,2.362138055614101e10
5.9999991208314896e-5,-0.2650261928226482,8.398354707691715e-5,240.73026828750696,4.775262684644987,479601.8060673757,330137.18537460855,2.8955203915697174e10,2.560961301051633e10
4.9999915063381195e-5,-0.26276891112418693,8.419224850920812e-5,246.37972652030217,4.878129344203295,403698.98290472757,331896.9634400774,3.416329872066038e10,2.5008788193233356e10
3.9999838918447495e-5,-0.2604746420731855,8.501554060770727e-5,253.15361564771464,4.958649333506458,478172.47024775,341968.1568876456,3.80934962425006e10,2.490119449909995e10
3.00002284348011e-5,-0.2581426518600813,8.619251244927911e-5,259.60443537479784,4.986391605966296,465979.93629851827,342023.4637021309,2.1946023415934628e10,2.4578969548597008e10
1.9999686628580093e-5,-0.2557796483768445,8.80535945610328e-5,266.2498352153201,5.071911187753116,484286.6248065937,348635.6778796387,1.4755544492101017e10,2.6415974692364727e10
1.00000761449337e-5,-0.2533541207152944,9.01169147297055e-5,272.461803298386,5.259598155692218,333747.0127725642,370348.50316938065,1.4564936444126756e9,3.050207170494768e10
0.0,-0.2508615213894986,9.175486482445919e-5,278.2203453959387,5.324496204967382,178280.38735160258,376429.58141845826,-2.134012659066634e10,2.9892108869063557e10
-1.00000761449337e-5,-0.24832541944101127,9.309451261355939e-5,286.4842178803376,5.440623177651234,312776.1981383462,385060.8574273045,-3.0892220848945904e10,2.883728626528321e10
-2.00001522898674e-5,-0.24577225181399848,9.473843995832633e-5,296.92183495193177,5.701430269417278,546215.538910057,391851.1750656083,-5.3077786755411026e10,2.879226215490167e10
-2.9999762773513794e-5,-0.2431672958789332,9.701137438220411e-5,307.97872347137593,5.929720545423865,484851.8624724224,400127.57398255565,-7.362274663429002e10,2.9049287328122673e10
-4.00003045797348e-5,-0.24050622102454056,0.00010037444585170783,319.992721474454,6.246706948599214,494106.9417580073,431551.5670681921,-5.641015140926492e10,3.3168563231486633e10
-4.9999915063381195e-5,-0.23777572007415862,0.00010208285732932491,327.4948368528436,6.475936829185419,622478.6639196312,466037.3366076238,-2.927346662963268e10,3.919884726989794e10
-5.9999991208314896e-5,-0.23500004226372984,0.00010333597693204524,334.8336875755785,6.6265006717736075,549757.6028579988,491343.1853476127,-2.842433119030218e10,4.285775358746045e10
-6.999960169196129e-5,-0.23216974692961997,0.00010373758236654851,341.6819564679459,6.6201207736871694,345072.23415107606,509350.8874085966,-4.42062715139669e10,4.360442895805819e10
-8.00001434981823e-5,-0.22923819493151668,0.00010386230298239556,349.4281287452312,6.623481451508239,289497.1799488373,526208.7108632592,-4.15320626004482e10,4.498890571708211e10
-8.999975398182869e-5,-0.22625090562184635,0.0001051169146792144,359.071284933286,6.792078668208847,495627.04859582876,538531.4699516231,-3.904231667935447e10,4.510116195426405e10
-9.999983012676239e-5,-0.2232227183518351,0.00010665056006998043,371.06749105114477,7.083271224926769,662314.3590223449,565516.3042087873,-2.092465862823001e10,4.663939892468994e10
-0.00010999990627169609,-0.2201457344528726,0.00010874235663245437,381.71864727600183,7.433960704438441,877535.0108291728,591200.204539557,1.0911167142565035e10,4.777602736732991e10
-0.00011999998241662979,-0.21699221227811366,0.00011023671878254781,388.79179051371653,7.672674088144753,1.0821101219245365e6,588216.2120192093,9.68870400360247e9,4.6301473474874435e10
-0.0001300000585615635,-0.21373056023664538,0.00011226285977257821,399.83503209008063,8.045975231667613,1.4199949009055186e6,604267.2265171817,2.0952991085709396e10,5.047151587174702e10
-0.0001400001347064972,-0.21036834891404127,0.00011318672958426424,415.4319864108584,8.408675337855847,1.6094176954967137e6,647932.5441747919,2.3195588993435184e10,5.845368142900482e10
-0.0001500002108514309,-0.2069329877112114,0.00011500990330779354,432.33670033696677,8.718884680669088,1.6698414503427187e6,693457.2799463678,1.6776862973374388e10,6.817186732264484e10
-0.00015999982133507729,-0.20342677895404918,0.00011753709400091644,447.84761216372453,8.978321503215092,1.7147124383925023e6,744739.5926012049,1.6920731698299215e10,7.721316438594023e10
-0.0001700003631412983,-0.19982472239875632,0.00012026062763840291,463.4782648640674,9.315977917033173,1.5069248550910822e6,794502.9999583218,9.698441252978533e9,8.819959825588817e10
-0.0001799999736249447,-0.1961290566316253,0.0001234575140501763,478.44847753690397,9.58922521805842,1.1255092189886211e6,860821.6114265969,-7.024505546519838e9,1.0268077543065218e11
-0.0001900000497698784,-0.19233654774747821,0.00012574829314398238,492.3210599388114,9.829506130249765,762695.8667986763,900675.548918345,-3.252870539953023e10,1.12912258496475e11
-0.0002000001259148121,-0.18845540563871604,0.00012816661946981296,507.4309563645877,10.12957657125141,261317.5652893019,944595.7724606679,-2.7480645221270805e10,1.2602609676320444e11
-0.0002100002020597458,-0.18447576093709794,0.00013063000578756199,524.8752211112229,10.437846696921008,97105.48122639555,994284.7659757067,-4.251054163985406e10,1.3292769675387337e11
-0.00021999981254339218,-0.18037690280600796,0.00013187830554842094,542.4269343627867,10.632412039731177,226433.8837197097,1.0270144406670799e6,-7.907810315993518e10,1.2916193188477333e11
-0.0002300003543496132,-0.17616655353041422,0.00013245863077143127,559.6240047542623,10.68133924401429,312553.532182852,1.0472134259809379e6,-1.4148241249439752e11,1.2490122114164294e11
-0.00023999996483325958,-0.1718359200293719,0.00013373386963192477,579.4981374143355,10.934333912790871,557618.1663162677,1.0791865367481983e6,-1.803895911940197e11,1.3002766904402129e11
-0.0002500000409781933,-0.16736795025336318,0.00013523045686983148,600.4537011381017,11.351246004075245,1.0532299047392327e6,1.128205243602261e6,-2.1023295929907233e11,1.399303161226869e11
-0.0002599996514618397,-0.16278895999962129,0.00013770986358212963,624.5708488605298,11.798732475511818,1.669903351029842e6,1.179667909852167e6,-2.4596812096439716e11,1.4381118252394434e11
-0.0002700001932680607,-0.15805617538617958,0.00013996179645165942,648.2332140469092,12.169045868422018,2.103407680480208e6,1.2156068743297197e6,-2.9878963205382263e11,1.466754826037119e11
-0.0002799998037517071,-0.15318567379016756,0.00014187987093012048,670.6410070476072,12.497552936889969,1.9995591940839298e6,1.285480496612709e6,-3.3603325589242145e11,1.5501292784075156e11
-0.0002899998798966408,-0.1482032529499903,0.00014501218584930667,697.3639696192068,13.00588094628154,2.130676807344495e6,1.4025007665331438e6,-3.276102551138516e11,1.7758471808117987e11
-0.0002999999560415745,-0.14308731108365935,0.00014819373156896263,727.1548892526775,13.689530316146616,2.766273187922427e6,1.5275276099866026e6,-3.033216519604494e11,2.0528380392002518e11
-0.0003100000321865082,-0.13778615049877266,0.0001505783075775178,757.3218339777399,14.440778776594929,3.089335921561644e6,1.6291292780751116e6,-3.245972917377327e11,2.2723145174302795e11
-0.00031999964267015457,-0.13233261095284082,0.00015390474769980356,791.2867868581927,15.196607141315706,3.1382642569485307e6,1.7219571863513018e6,-4.0165115560975934e11,2.3387556954673636e11
-0.0003300001844763756,-0.1267427924951611,0.000157516119198433,823.6160217343134,15.894493984024184,3.466030530374249e6,1.8226648599309914e6,-4.4675605929312494e11,2.386371049567345e11
-0.00033999979496002197,-0.12095803987971433,0.00016050289324826456,859.2179763779191,16.732544897222986,4.66250574437667e6,2.0122961965067734e6,-3.7800888028032574e11,2.6994725832656268e11
-0.0003499998711049557,-0.11498842817166434,0.00016368621905876623,896.8270971646127,17.49781105204433,5.735806499816941e6,2.191015151187818e6,-2.3585511925672314e11,2.993238334518835e11
-0.0003599999472498894,-0.10883817956351721,0.00016738027456133738,935.4300173762449,18.18804279094787,6.654606801394286e6,2.3277918712101323e6,-1.1942786403317654e11,3.273337616776743e11
-0.0003700000233948231,-0.10252209372950162,0.00017101969469788804,972.7360002525112,18.785451493595435,7.606453528952742e6,2.433055127612544e6,-8.978476936503285e10,3.462913486082687e11
-0.0003800000995397568,-0.09603564600155437,0.0001745107210930307,1006.9018976184499,19.351833315793925,8.852137756498398e6,2.5386697013505907e6,-1.716581546425793e11,3.7572516624102563e11
-0.0003900001756846905,-0.08937434568549726,0.00017759401865473462,1042.6323159475935,20.079171346580562,1.0179578875359675e7,2.680537953007741e6,-1.946372077424338e11,4.2514474785092e11
-0.0004000002518296242,-0.08248184808173901,0.0001811015677111659,1079.8400651787053,20.81017993372783,1.128431016000977e7,2.821539057066278e6,-2.25991309066656e11,4.685322198942514e11
-0.00040999986231327057,-0.07535896228057717,0.0001848669716356477,1118.777211189249,21.580219128415987,1.2380742934411975e7,2.9817001731900885e6,-2.647896394393576e11,5.127950474942347e11
-0.0004200004041194916,-0.06805398072692659,0.000187696947600651,1158.0724825666364,22.441651755168294,1.254433692433013e7,3.1415942441550205e6,-3.206387754237785e11,5.498282352509703e11
-0.00043000001460313797,-0.0605333406216297,0.00019084510892894785,1199.394970630802,23.304550343151167,1.2343665289378192e7,3.2574409269124367e6,-4.653456776017397e11,5.579389414185358e11
-0.00044000009074807167,-0.05279820333235317,0.00019467218567665483,1245.7320748265468,24.340957579077575,1.1873670163721325e7,3.4642815537061957e6,-4.266536335434429e11,5.97923645863364e11
-0.00044999970123171806,-0.04487683374793201,0.0001990159557839965,1294.5283666053613,25.490165547049532,1.1145239615941042e7,3.7531506145792175e6,-2.6737767069104144e11,6.823956355848676e11
-0.00046000024303793907,-0.036685573839507275,0.00020253790091564965,1344.0174443814017,26.586498637124407,1.1068085975135174e7,4.0235676543738246e6,-1.24224493175816e11,7.523323465027227e11
-0.00046999985352158546,-0.02824468279588425,0.00020571430858886056,1392.7474706228654,27.556122259383812,1.1392055395868236e7,4.1987437709223265e6,-2.590331126841791e11,7.76710379553809e11
-0.00047999992966651917,-0.01959454423309312,0.00020918109177147547,1439.773130435495,28.49643332789555,1.081818122850379e7,4.354560665950719e6,-5.872383652795278e11,7.951784224363473e11
-0.0004900000058114529,-0.01072271449915745,0.00021273961477141754,1486.00465037916,29.397237698943428,1.0675216479370356e7,4.560634131196448e6,-7.728838677577683e11,8.408408930215153e11
-0.0005000000819563866,-0.0016240227930961737,0.00021724929512507906,1536.2654919510528,30.582737500932556,9.863863609144606e6,4.791732992089636e6,-8.85787645540232e11,8.95781784556241e11
-0.000509999692440033,0.007674854398434264,0.0002211339808237348,1588.2862606367617,31.62194154768824,9.79615026207592e6,4.9543410773939295e6,-1.0740527449653782e12,9.319964878765873e11
-0.000520000234246254,0.01719542512191397,0.00022402897537929884,1632.7219883856403,32.400917690422666,1.014339285493322e7,5.122007207464734e6,-1.241647788479882e12,9.784880232558804e11
-0.0005299998447299004,0.026903827504030652,0.0002263150896473873,1674.4951207049135,33.327900066776735,8.86091087462759e6,5.275475261584595e6,-1.430578675591592e12,1.0133353539835583e12
-0.0005399999208748341,0.03680162828791824,0.00022922593706348445,1714.229336839216,34.052544518088716,6.898750623957474e6,5.413220690274425e6,-1.8102038423653435e12,1.0387856934237926e12
-0.0005499999970197678,0.04686847538785843,0.00023284305639632722,1753.4149939201945,34.68431919636727,6.6238550724168485e6,5.577877284033635e6,-2.238550572326169e12,1.060210535422242e12
-0.0005600000731647015,0.05709342031754049,0.0002356323741178456,1785.1785929859473,35.37469481964745,6.318202442332544e6,5.799121506932572e6,-2.3200538102471646e12,1.1151045170692131e12
-0.0005699996836483479,0.0674907281072862,0.00023770540559946932,1810.8271445610326,36.04773589758032,5.206856550383859e6,5.938951472250022e6,-2.173957453651408e12,1.1427617365514204e12
-0.0005800002254545689,0.0780367547179892,0.00024003287393926215,1832.0372080021805,36.63424830235034,4.053849906819676e6,6.0355560591691155e6,-2.0949369065807234e12,1.1632968703568503e12
-0.0005899998359382153,0.08872013817582204,0.00024130635179471014,1846.3828964488002,36.747823469313985,2.6018831773890425e6,5.986152255618804e6,-2.395006238617269e12,1.1460768698989487e12
-0.000599999912083149,0.09948978010517243,0.00024106915863902193,1855.7741529024397,37.02419570724961,20640.944145350157,6.0764197002558485e6,-2.2838732211121904e12,1.1803756194680464e12
-0.0006099999882280827,0.11031035687537302,0.0002413816991221966,1861.4900972945327,37.21686103518412,-2.420767131231064e6,6.170187034205158e6,-2.1189081226923398e12,1.2257675612510518e12
-0.0006200000643730164,0.12120450992395418,0.00024209774209316842,1859.6883389052182,37.31528590692888,-6.347900206860206e6,6.226462743583412e6,-2.0111587009703254e12,1.2401246846590247e12
-0.0006299996748566628,0.13214774473547886,0.00024181869935864473,1843.9892300611025,37.04736686117401,-9.26652987224015e6,6.163995408743384e6,-2.0938385270597502e12,1.2189997579142473e12
-0.0006399997510015965,0.14313371457529445,0.00024033423771261612,1820.1421982531763,36.52682721881172,-1.1596443201709036e7,5.9914034169210205e6,-2.4848552014859883e12,1.185773656144742e12
-0.0006500002928078175,0.15408163241633735,0.00023829893577547812,1790.351671672782,35.95419296098343,-1.4219555997545647e7,5.828069033469634e6,-2.3592033272114595e12,1.1568327948392266e12
-0.0006599999032914639,0.16496697852707293,0.00023649187390127258,1756.7831378212725,35.369209926950454,-1.5659832018825559e7,5.626784990735117e6,-2.175799997678306e12,1.1227905174258762e12
-0.0006699999794363976,0.17577347481515448,0.00023482434790852546,1710.5208933891793,34.22349188476842,-1.5209808621775968e7,5.342243267998551e6,-2.013501472815682e12,1.0308230637278823e12
-0.0006800000555813313,0.18645835594922675,0.00023209245284893786,1652.204491285271,33.035720723234114,-1.430825737799585e7,5.127662253805101e6,-1.5533972483643271e12,9.904652681864536e11
-0.000690000131726265,0.19701131798919821,0.00022804904300683924,1586.4261381491956,31.64007718408993,-1.4826398460986225e7,4.878032882618654e6,-1.461621908221845e12,9.480789174283553e11
-0.0006999997422099113,0.20739183103956182,0.00022317180284103598,1517.5427568808402,30.276480270919187,-1.6214748735762654e7,4.577556654388141e6,-1.3980872232417588e12,8.887382515544609e11
-0.0007100002840161324,0.2175570037235445,0.00021829545226865856,1444.4125103255267,28.778658990790248,-1.703320274196623e7,4.234063133531982e6,-1.4381344479369983e12,7.960899781148843e11
-0.0007199998944997787,0.22747602963230187,0.00021161104163925683,1361.1070670951667,27.200026636775046,-1.6895816793551423e7,3.855915916753309e6,-1.3189609368697666e12,6.977440506782435e11
-0.0007299999706447124,0.23712714714197763,0.00020419594149425488,1274.0314491876863,25.63734369300341,-1.6681710314401366e7,3.483789628207797e6,-1.0479100332848286e12,6.119992087004813e11
-0.0007400000467896461,0.24649068219471684,0.00019704288447369548,1185.9333134495237,23.84377959385181,-1.5961279829150852e7,3.1474271016406673e6,-8.875097429366149e11,5.401899945405157e11
-0.0007500001229345798,0.25549137133331074,0.00019030585808817483,1102.2007742230496,22.18640903077876,-1.5269088844391977e7,2.865330399921385e6,-6.879257286179968e11,4.8261500635793744e11
-0.0007599997334182262,0.2641378228428863,0.0001832784088078263,1015.9427033044043,20.412528949971485,-1.4913107543015128e7,2.549016706497578e6,-5.1034115102982513e11,4.072270330116186e11
-0.0007700002752244473,0.2724354077620898,0.00017438666770692253,924.4268355879616,18.58457158487795,-1.432270188853258e7,2.262680546022196e6,-2.736985525606572e11,3.529127479896426e11
-0.0007799998857080936,0.2803728707959057,0.00016568257082229704,837.4220728614539,16.86370534444065,-1.3534256674381604e7,1.9985748185576827e6,-1.1142466242657033e11,3.227760023071242e11
-0.0007899999618530273,0.2879461851493686,0.00015815673265942397,756.4478157409302,15.208569157729372,-1.213379284595444e7,1.7429428531854756e6,-1.3701034231706974e10,2.7347524916076508e11
-0.000800000037997961,0.2951258532705017,0.00015099130465848825,680.6576638454668,13.862853599027202,-1.0406672819968535e7,1.534569735405501e6,1.3448872447616805e11,2.2346301042400064e11
-0.0008100001141428947,0.30189544865287593,0.00014426244442249892,610.0398038803785,12.474715439350064,-8.844168251752524e6,1.3132269039762686e6,1.6846915060198962e11,1.750916344244684e11
-0.0008199997246265411,0.3082339485247563,0.0001364561337165274,540.9198885890526,10.973082389841021,-7.505665399670206e6,1.0969871657523697e6,1.1176908887417043e11,1.3522860499013785e11
-0.0008300002664327621,0.3141855662964982,0.000127953203469279,476.7941887575163,9.576476245293764,-6.141908883756327e6,899743.8814103599,6.88243975836157e10,9.900248147108568e10
-0.0008399998769164085,0.31974277302681,0.00011944064110039603,420.98600203284656,8.476836974323811,-5.112150445598523e6,734232.8931672096,5.291267066150319e10,7.154047734868073e10
-0.0008499999530613422,0.32492570065890897,0.00011192157358809472,372.4398729515248,7.560128093369003,-4.194718246720667e6,604729.9346794039,2.0329007428485996e10,5.40397616817525e10
-0.0008599995635449886,0.3297573813536322,0.0001055678552892172,329.56862487404936,6.741597137480937,-3.419745596333865e6,491317.9583119461,-4.537272989281645e9,4.2994153210067825e10
-0.0008700001053512096,0.33423558314433927,9.920995909330719e-5,292.3996813338254,6.018811985298935,-2.7954944565883055e6,396477.7353765872,-6.899974135123142e9,3.299766967335028e10
-0.000879999715834856,0.3384117292472217,9.332204803242195e-5,259.46787767258627,5.284961407714762,-2.069245641679507e6,331168.8515527575,-2.2234211585570454e10,2.613961426584917e10
-0.0008899997919797897,0.3422705978438544,8.892752005285867e-5,232.2923175891373,4.700252147316325,-1.4610956932402926e6,292786.1310771947,-1.8271199933913063e10,2.4291115929752293e10
-0.0009000003337860107,0.34580095349295287,8.438858215062257e-5,210.1223094302039,4.212995766696075,-1.2121084825618363e6,266979.8678548405,-8.874579814652794e9,2.3895821811342163e10
-0.0009099999442696571,0.34899683317223634,8.092026402928829e-5,190.32934401515047,3.748830952281027,-905882.211243727,242481.38004367807,-2.3688326847633085e9,2.2682674789018158e10
-0.0009200000204145908,0.35196815452574526,7.830810535291389e-5,172.625152288946,3.377829964437815,-711537.3033138281,220694.82626123173,9.547822328462887e9,2.127549481426417e10
-0.0009300000965595245,0.3547357770823057,7.43302733758247e-5,156.908363691266,3.1468032350470994,-544491.9720651195,199865.97359263856,1.5787654827743303e10,1.8468232434641018e10
-0.0009400001727044582,0.35732563830516856,7.023009890173036e-5,145.198500746615,3.023603159155473,-413026.26846399606,183945.64129812163,2.2960253984086212e10,1.605256522970824e10
-0.0009499997831881046,0.3597258078736016,6.784309354906734e-5,135.28303415898714,2.8631824456622468,-382592.612989214,171266.57827819049,2.5549159431030376e10,1.5064005902156654e10
-0.0009600003249943256,0.36193787851660164,6.733090184363106e-5,127.66136732650621,2.6346629478030597,-298750.08484645933,144558.38923479876,1.9256291401427143e10,1.1784021117788034e10
-0.000969999935477972,0.3639818742254054,6.561968499515246e-5,121.84371292061915,2.468596096246287,-250540.07554292926,118069.50804521727,1.2710238848187857e10,6.9763232090229645e9
-0.0009800000116229057,0.3658885820116617,6.240398244080216e-5,115.02618308929175,2.314236835502921,-104308.30186488619,107388.36618722448,8.159971089531731e9,5.342609618435085e9
-0.0009900000877678394,0.36767363596950287,6.075140983677837e-5,110.8533443400785,2.2237812963801784,-77912.12055703101,97743.40394979084,3.838810928772722e9,4.494389468009401e9
-0.0010000001639127731,0.36934659426189576,5.960569349682576e-5,106.98820931241168,2.111020647319082,-97406.47898456597,86703.26654804553,-1.2289538971575093e9,3.892069375412289e9
-0.0010099997743964195,0.3709204192466695,5.790390909968145e-5,103.2424128800907,1.9993180224463372,-138176.8626777703,80995.53841254706,-2.222122944476319e9,3.5886618849426003e9
-0.0010200003162026405,0.3724138615487206,5.61537691820904e-5,99.99295591607664,1.9772612053601273,-92853.33351347347,83851.04775287368,-4.682326760126578e8,4.1044731939707003e9
-0.001029999926686287,0.3738107065336021,5.494114537150066e-5,97.68838662682907,1.9100400345181963,-68612.20350930604,79073.5501730098,-2.181911649669866e9,3.763774957890474e9
-0.0010400000028312206,0.3751420376283527,5.3612767705689073e-5,94.59463976756116,1.8597106545741244,-50980.86252098264,75085.04563303872,-1.2935982094118938e9,3.3852698759321804e9
-0.001049999613314867,0.3764249668892649,5.274590921724355e-5,92.78167438268672,1.8897353479089187,-95780.28669857013,77976.88946619573,1.7427567974076083e9,3.651254110138844e9
-0.001060000155121088,0.37765051817840967,5.263021050263361e-5,90.92089942402428,1.8332514130504447,-100253.26319408441,74929.73478663428,2.83536765250246e9,3.292722801944468e9
-0.0010699997656047344,0.3788351424348196,5.254687889073139e-5,89.21008936590538,1.7749651905798915,-69032.33078280577,68778.04154311655,2.8124897044938807e9,2.972899784294897e9
-0.0010799998417496681,0.3799671102634462,5.190243395001423e-5,87.89430837959046,1.7441854475697878,-113351.27560084715,66485.8454499098,2.1226229336993032e9,2.9302942423985834e9
-0.0010899999178946018,0.3810716442747687,5.114430224230084e-5,87.34765785789766,1.7601927869524725,-152542.60482147193,65731.01515592674,1.3501612815342898e9,3.1012502972984476e9
-0.0010999999940395355,0.38214023991788265,5.1572554014335696e-5,88.73560276185019,1.8111508419289253,-108996.56677097581,70972.64506926313,2.4437186832352114e9,3.3388300766269193e9
-0.001109999604523182,0.3831730304428837,5.157335762969968e-5,88.13358768944057,1.8618484128312969,-78148.98878929699,73996.4327020621,6.102243637230776e9,3.5089678861949687e9
-0.001120000146329403,0.3841615586141589,5.192743610238902e-5,86.37270959897886,1.7963586252573431,-75104.08444923726,74035.81620532091,6.559259531035745e9,3.7348530415085807e9
-0.0011299997568130493,0.3851216220027302,5.254647692682816e-5,85.37790105697547,1.6833673920877106,-75495.57788348744,69152.92901573365,1.9114695856942725e9,3.376553938951826e9
-0.001139999832957983,0.38606957781431267,5.2963920099986626e-5,84.41935466517572,1.6662437022568422,-60784.91201842759,67520.46996266399,2.2661984552372217e9,3.0919646642165003e9
-0.001150000374764204,0.3869976640807112,5.4244863102255015e-5,85.2457527625738,1.7338491231359154,-14624.265385512208,67636.16574469072,3.030728210374991e9,2.891401847820999e9
-0.0011599999852478504,0.38789241589061535,5.43608526005204e-5,85.34178464549697,1.7277051687939449,-11895.542487176466,67302.36741925546,5.00713523247161e8,2.969505347661208e9
-0.0011700000613927841,0.38877825997162707,5.30811013758563e-5,83.2526475213383,1.6513794558090087,-8926.701146026704,65873.56933792848,7.07186133564866e8,2.785861845716313e9
-0.0011800001375377178,0.3896234284078412,5.1905760296404425e-5,81.93917604162695,1.6303953106595288,-32099.12952159043,60809.56451581592,-3.094488861789313e8,2.3227445203801403e9
-0.0011900002136826515,0.3904450146486109,5.08391973611708e-5,81.37055573351034,1.666556044007281,12381.847040549967,58552.785347351324,6.261766646658645e8,2.5231092014816003e9
-0.001199999824166298,0.39129732813179746,4.985379803775682e-5,79.59409315533132,1.6172993952281147,46204.857600472846,56185.34055945176,-1.0912803334408836e9,2.248041453056492e9
-0.001210000365972519,0.39213524119815,4.9208405385001555e-5,78.70344285604958,1.5520063456728508,-6912.235950515769,56256.48387938722,-1.5637634264490004e9,2.164896740167907e9
-0.0012199999764561653,0.3929761800332694,5.0114454209371884e-5,78.43062122420301,1.5315146117644713,31087.279314509848,59660.47455147449,1.8595460762291534e9,2.5339319836630135e9
-0.001230000052601099,0.3938096054337801,5.163459199766444e-5,78.77266090342448,1.5615603612709261,27161.052280477616,63497.263168712576,4.286751705734151e9,3.1380474891296906e9
-0.0012399996630847454,0.39462298240931726,5.201848877201862e-5,78.1812955488512,1.6048505818636525,-29952.8065555908,66464.55250569865,5.2944603411977215e9,3.541945998261103e9
-0.0012500002048909664,0.3954372526416146,5.064481056588715e-5,77.65445989750975,1.5955843972680863,-75050.4571348811,67419.53965622892,3.719263039787713e9,3.642348044047082e9
-0.0012599998153746128,0.39621244860327637,5.023234601845061e-5,77.53262872663652,1.6195067314983578,-70732.47299371997,64326.5686638688,4.0264706021314163e9,3.194024920200583e9
-0.0012699998915195465,0.3969723160437539,5.075346552254542e-5,77.19053124817475,1.559115219426896,-97452.54606237731,58375.67125901606,4.276767437216043e8,2.724759677392201e9
-0.0012799999676644802,0.39775724925114747,5.085953274352298e-5,77.31995773846005,1.5122093104074747,-65697.54354451981,56725.112289999866,-7.33843452719603e8,2.2477561665299845e9
-0.001290000043809414,0.3985631519962387,5.043186156893373e-5,76.43266088922506,1.552042571421762,40351.951678521604,56168.687997249486,1.9503715203875664e8,2.1808414942172313e9
-0.0012999996542930603,0.39937093110285293,5.005021909070906e-5,74.8539708714533,1.5536153176682685,53701.22315313104,52749.74251682392,3.3740635474304986e8,1.9994737782231236e9
-0.0013100001960992813,0.4001689502601278,4.913066687270639e-5,74.42347823757177,1.4950356689383522,25469.9584797377,51931.169264122735,-1.4536850348507914e8,2.0323352495863643e9
-0.0013199998065829277,0.40096538440187585,4.8801724227910616e-5,73.60948722233202,1.4754361641729867,18889.212915310047,55312.36785960422,1.990901362987704e8,2.538350350463523e9
-0.0013299998827278614,0.40171107712702964,4.90905728218833e-5,74.25322489500603,1.4807018947637398,-30095.84492260523,55638.10222008701,8.185659073402889e7,2.270461467794042e9
-0.001339999958872795,0.4024220522789406,4.904961472706323e-5,73.96267682899045,1.4910929858593145,-75813.62917344061,56467.60862818918,3.4843225891782913e9,2.3520664532130356e9
-0.0013500000350177288,0.4031112798573448,4.821511334414747e-5,72.98684811645752,1.503713249392638,-71082.3771950417,57764.717731669996,6.234028137527132e9,3.000783271689993e9
-0.0013599996455013752,0.40383967422634626,4.7537488694741794e-5,71.50491493339072,1.5072224874474327,-45026.65545449386,59917.69966123258,6.037336862276829e9,3.5891001081370606e9
-0.0013700001873075962,0.4045513920989702,4.789271000745927e-5,72.14220939337189,1.5761699070438433,6825.532657995398,58573.15363666335,5.540324838393213e9,3.0651499555771704e9
-0.0013799997977912426,0.40531007272739705,4.837606702367603e-5,73.17445970127609,1.5804921382561792,-18273.492100043484,54430.99455553047,3.7548475027478843e9,2.2354075099002304e9
-0.0013899998739361763,0.40607228200619544,4.9713762624069035e-5,73.35651322747229,1.513290551677651,-44956.021857721826,54173.56686768094,3.008940651361964e9,2.203606517238912e9
-0.00139999995008111,0.4068274865042826,5.0354845247133075e-5,72.73091513236297,1.4093780300053154,-19032.988125457006,50441.50226961356,-7.067195747567984e8,2.1506656255805397e9
-0.0014100000262260437,0.40753801800481226,5.035947439892157e-5,71.19327739164774,1.3726247509995917,-32712.667168988704,46335.247308265956,-2.2900783250820704e9,1.8991818175295908e9
-0.0014200001023709774,0.4082450931504072,5.0488331766205954e-5,68.97632007677348,1.4056580105460441,-79190.2442267604,45668.49383956077,2.4008941221776867e8,1.6962358619836304e9
-0.0014299997128546238,0.40893420052475987,4.924824199449175e-5,68.46718596480356,1.3911635416488928,-89374.0093491743,44133.778659375086,-1.1890477503673165e9,1.4708446014530845e9
-0.0014400002546608448,0.4096369662973567,4.8312223853949145e-5,69.37036093931104,1.3986495512203907,-123316.8721842925,47478.11836186574,-3.1226796915524864e8,1.7648784662096863e9
-0.0014499998651444912,0.4103717684537001,4.7202481197506266e-5,68.08535239021158,1.311829701486788,-89284.21565055905,45319.32711056146,3.367864419528885e8,1.8321946135295713e9
-0.001459999941289425,0.4110949288593954,4.6345044138830114e-5,66.67431083942006,1.2880967398170289,-18291.90408403816,42202.88070239101,-6.705466842476071e8,1.4889665484446006e9
-0.0014700000174343586,0.4118049912154328,4.6728827173297425e-5,67.01563302508089,1.3332632428881426,22237.367393366265,45139.7071378432,-7.199756208029844e8,1.616385737545515e9
-0.0014800000935792923,0.4125054959275877,4.703431088643645e-5,67.44721334864747,1.3451360317611953,6899.652688270478,45425.9090870885,-1.0982316600539722e9,1.5429249306434042e9
-0.0014899997040629387,0.4132106890317167,4.774509721976964e-5,68.2379186957206,1.402987304125297,-48910.30355661528,46378.07662992312,-9.268794311090506e8,1.7380393078835132e9
-0.0015000002458691597,0.4139035856284779,4.811043917730359e-5,68.43510954098346,1.3810090201680774,-72386.64232096373,45436.45043713389,-1.8502300905719807e9,1.740716589071345e9
-0.001509999856352806,0.41455426640402865,4.82818722689539e-5,68.17101877599745,1.354593754232424,-42135.309974510354,47161.092764044595,-4.537427841865398e8,1.8480481669329536e9
-0.0015199999324977398,0.4151955618640697,4.798418855403485e-5,68.22969181723724,1.3732447867426092,-56520.300833557776,48112.73512600687,1.4788328911336958e9,1.8375517056748097e9
-0.0015300000086426735,0.415851079270756,4.642105847163739e-5,66.85855498557451,1.3213277743075815,-45871.251246947344,43094.14072550827,-1.220305332592291e9,1.4543282848306596e9
-0.0015400000847876072,0.41651349909963314,4.5686929180537514e-5,66.04859990832557,1.2864442525829678,-8484.911184939543,43005.21622061132,-1.5773040665908055e9,1.44585222385126e9
-0.0015499996952712536,0.41718918252881837,4.6066709239077254e-5,65.1906347473371,1.2730079969274473,17810.148713822215,43707.57576619121,-1.6803942069657888e9,1.577461495443544e9
-0.0015600002370774746,0.4178391594226761,4.587124415040558e-5,64.76775941603645,1.2707881563604895,12176.354990047723,39964.903403706056,-2.383855249145645e9,1.4317542007023115e9
-0.001569999847561121,0.4184768090463541,4.635767495268888e-5,64.55915641161066,1.2558023494302837,3259.642305926475,39476.09270247695,-3.450302695565081e9,1.368674431092373e9
-0.0015799999237060547,0.4190952848784974,4.6064310885565736e-5,64.09742222569142,1.261568400295006,-10676.307883004689,42909.94985583984,-1.443462357212246e9,1.7526368963688107e9
-0.0015899999998509884,0.4197023085536378,4.6403835691733746e-5,64.11133315100103,1.2691359591264197,-93142.09212180754,43448.57290287563,-9.575199925821596e7,1.9309122473342144e9
-0.001600000075995922,0.4203377851227995,4.6956471077443515e-5,63.96067246703247,1.265948895230084,-124233.08415379822,40987.31901151437,-8.293318266204557e8,1.5555064767793036e9
-0.0016099996864795685,0.42096725389557016,4.704943388975568e-5,63.44500347965587,1.2354251829527823,-74430.26486319714,38789.33383302766,-2.695308896269865e9,1.4155452312362297e9
-0.0016200002282857895,0.421626029831724,4.614313214046405e-5,63.02091693775872,1.2039958803455264,-53137.60305351062,35465.15115010157,-3.2973061635611606e9,1.2127242705991886e9
-0.0016299998387694359,0.42225972935194667,4.6360788815628346e-5,62.73239590787801,1.2330332286350465,-77666.43046817173,37894.0388882861,-1.7035709492701306e9,1.2982631309889288e9
-0.0016399999149143696,0.42289036029599925,4.51787010424759e-5,61.083198208715764,1.246327065114238,-68598.65159382223,37717.67013951726,-5.495724069210633e8,1.2875506417007895e9
-0.001649999525398016,0.42350414761162797,4.4455968201062543e-5,60.265195664238114,1.2130307910422489,-35935.51083881969,37974.944653792874,-6.844495069063283e8,1.2927520437043054e9
-0.001660000067204237,0.4241240671566918,4.389408068733565e-5,60.939733373679196,1.1976369810310454,2164.2039412675103,39053.89453910488,-1.1952406910597332e9,1.389169858876559e9
-0.0016700001433491707,0.42476916687806393,4.4010852667867174e-5,61.17631542231703,1.198801797304743,-2901.984718262067,37801.68717016106,-2.0444452318476026e9,1.3266964562239983e9
-0.001679999753832817,0.4253712798435068,4.469000067212124e-5,60.82202539697295,1.1817090272151367,10964.27905316988,36651.5780672885,-3.0264687988483105e9,1.250773872672537e9
-0.001690000295639038,0.42599624432917876,4.4821995921092546e-5,61.126638094660144,1.1690935716414268,31105.109898539617,35712.01907110104,-3.616892432697732e9,1.2339468380001256e9
-0.0016999999061226845,0.4266377722270204,4.389748153795268e-5,60.53120294799331,1.1468628506935243,41069.44106146483,35388.88804254231,-1.9318929906928442e9,1.140442428054034e9
-0.0017099999822676182,0.4272823239544518,4.365191071111718e-5,59.71605396465537,1.1418737663868097,35613.09660109399,38109.514704169844,-1.1669403611315022e9,1.3957967143435388e9
-0.0017200000584125519,0.42790566036498634,4.388924563866309e-5,59.82430213867856,1.1689584822644008,31623.436684873875,40544.07235203532,3.799155434065079e8,1.4828045308671556e9
-0.0017300001345574856,0.4285329122567493,4.4353085801631425e-5,58.85109528280704,1.166327346867349,19218.02403571219,41940.30461151631,1.3578198429665096e9,1.9076546619052215e9
-0.001739999745041132,0.42914482493263173,4.3917313749099055e-5,57.56314774585885,1.1041404642562933,-24923.44258151909,38762.77237560399,-8.570465684554461e8,1.6800438115266001e9
-0.001750000286847353,0.4297274828030439,4.322950559378552e-5,57.770257779917905,1.1126641706799736,-53864.91613055599,38206.083426509125,1.907150621548746e8,1.516395944538601e9
-0.0017599998973309994,0.43030076578835674,4.3531317081800595e-5,59.18844728273292,1.1266462711598109,-10170.86714684341,34806.92029216488,-1.4226419074896855e9,1.3116318388408313e9
-0.001769999973475933,0.43087029410785777,4.3532841102099545e-5,60.064548825612455,1.1343132807903462,-11176.347980592154,35636.18075127656,-2.9373975365839076e9,1.3447854648284993e9
-0.0017800000496208668,0.4314339338296615,4.226817965078439e-5,59.57158427890362,1.170634156487209,-45613.61163909067,35579.56257032174,-1.896706799381992e9,1.2841451910495396e9
-0.0017900001257658005,0.43202522732212106,4.1415251475191266e-5,59.052549259858296,1.1564401111448481,-50882.90684972516,35289.95674986011,-9.713744919101157e8,1.2872102029766266e9
-0.0017999997362494469,0.43259358855737395,4.252500343567359e-5,58.871940865971254,1.1248082828050208,-65846.55426154689,34238.96118434581,-1.081399009801033e9,1.130927263676123e9
-0.0018100002780556679,0.43318591448217114,4.2905384175356786e-5,57.638078385585686,1.1473429429399356,-93824.40044247387,39029.113071705084,2.2806086582627206e9,1.4124873013346963e9
-0.0018199998885393143,0.4337675728391916,4.3085203796450695e-5,56.80342490289231,1.1654284350686563,-79296.66103490516,37249.17954302278,9.54953615327708e8,1.3618310802658877e9
-0.001829999964684248,0.43435737573615635,4.2846347409512165e-5,56.967471847796794,1.1633899845389784,-91478.39310934389,38408.562689674916,1.5151191729140105e9,1.3517399375922134e9
-0.0018399995751678944,0.4349409515468284,4.270001839366718e-5,57.54942946830627,1.1270892149500984,-79203.10103505678,37953.71901065976,5.8306047514079e8,1.4212586205651083e9
-0.0018500001169741154,0.43548507847367995,4.203394273275304e-5,56.62583071625483,1.13507025771714,-72813.67625989641,37330.14783812834,7.973239620245332e8,1.4296056008492136e9
-0.0018599997274577618,0.4360165564615571,4.1375006404296814e-5,55.87849050808339,1.1373930441660811,-94203.57729718981,34521.06256526343,1.3090434729427543e9,1.1999392188158429e9
-0.0018699998036026955,0.43657615970554237,4.198339196567083e-5,56.5399611320509,1.144994169902835,-27188.19225398432,33894.15471064169,3.546841744056836e8,1.1787178603667998e9
-0.0018799998797476292,0.4371525541492096,4.238785970948548e-5,56.27838507383659,1.1399559576901206,-14549.902206083474,34069.562972414074,-3.5927269404769826e8,1.1534370136688175e9
-0.0018899999558925629,0.4377591667119121,4.2975757431907296e-5,55.66777071407741,1.1048152183761393,-51385.41769385586,32771.193390784974,-1.3245372380006795e9,1.0819067829955852e9
-0.0018999995663762093,0.4383138439650062,4.34987147132954e-5,55.03639249630644,1.0619292706443566,-85135.1999283648,32700.992018150766,-2.3749651000603625e8,1.1425695278104763e9
-0.0019100001081824303,0.43890669897389584,4.3183157147035256e-5,55.46442746744152,1.0920458258587822,-48390.803503462565,36365.62762171772,1.0524530250205745e9,1.5531609839277208e9
-0.001920000184327364,0.43948778849062503,4.231249554394673e-5,56.56764519774199,1.1279442910178037,-283.37657532526777,36167.853824431935,4.3533028060244364e8,1.3402289381378484e9
-0.0019299997948110104,0.4400009683467912,4.245184485787067e-5,56.167407348080864,1.1131288928814034,20211.137501404402,35610.81481380593,4.441467966400121e8,1.2381373071429625e9
-0.0019400003366172314,0.4404940864517002,4.229900066822736e-5,55.03725373715797,1.1026574655390666,17575.426476107805,32584.88980787185,1.5968456628223306e8,1.0621780877470669e9
-0.0019499999471008778,0.4410452533056148,4.198439595207093e-5,53.736509906616,1.0748585672385955,-4757.741441207049,33253.28672711706,7.278214227265995e8,1.2121787693785002e9
-0.0019600000232458115,0.4416267232429412,4.2217523695732876e-5,53.13627287976011,1.0119649355743785,-7001.020385994663,33818.06167227085,3.721133148598536e8,1.2557216133020043e9
-0.001970000099390745,0.44218379886908193,4.256376123930369e-5,52.95675176103852,1.0269189297120547,38242.50344398836,32966.031868181526,2.693751968915e7,1.0567801109402403e9
-0.001980000175535679,0.4427479611491956,4.3016073885552844e-5,53.321346640116765,1.047184810082057,22895.933752047848,32819.10319546137,-8.615477251709813e8,1.093773931507989e9
-0.0019899997860193253,0.443282578854722,4.3452830569975884e-5,54.57272057801244,1.0488156531288186,-38219.423848366154,32745.356774479504,-8.575980538668257e8,1.0173887877917054e9
-0.0020000003278255463,0.443812714046758,4.2666090638577936e-5,54.87650475447156,1.0695067111833112,-76954.85002447815,35175.6668375535,1.2480527398537505e9,1.2957607709555266e9
-0.0020099999383091927,0.4443247106438506,4.127821066306615e-5,53.635043977720386,1.0699493282606927,-64931.10697403331,33994.45963884421,1.9297938850316541e9,1.2827050549788647e9
-0.0020200000144541264,0.44483976718935314,4.147392369662997e-5,53.29780114762094,1.0687124913511163,-13921.107692911544,33138.60007998935,9.532657984094148e8,1.118910862327444e9
-0.0020299996249377728,0.44537988692481895,4.1397521098520213e-5,53.01175318621229,1.015123097093876,18413.625418296237,31673.01921565087,-8.012859785345778e8,1.087974471934714e9
-0.0020400001667439938,0.44589443853553923,4.04210425795395e-5,53.05470409362667,1.0266905963288613,5754.750306307055,29180.790373668853,-1.8500995223461423e9,9.623866886384288e8
-0.00204999977722764,0.446390549731499,4.0084762863051135e-5,52.54501577425977,1.0573557279672374,-37132.89757142219,33038.86647466261,-7.048848598206825e8,1.563909177316866e9
-0.002059999853372574,0.44692581137245857,4.068776519487716e-5,51.97694013048408,1.0645287414905125,-69319.32552740199,35607.425066160016,6.214893950617434e8,1.644643417550755e9
-0.0020699999295175076,0.4474451220244867,4.1211688408571036e-5,51.66243010866997,1.0122533806306226,-55569.77951278686,31746.679659949856,-1.2254672820817097e8,1.1956334615307872e9
-0.0020800000056624413,0.4479826819066537,4.003718298275117e-5,51.051789322910274,0.9711335441984484,-33256.258287324315,27986.780687474096,-1.756170716610878e9,8.195952432563131e8
-0.0020899996161460876,0.4485315389956873,4.025186596888197e-5,50.94119718383605,0.9989570957043781,-29480.292982047715,28212.29485643952,-9.881353495033486e8,8.526615401430271e8
-0.0021000001579523087,0.4490486679811265,4.033748632183308e-5,50.89025332563932,1.0334396277449789,-40352.71963012728,28595.531989424504,7.47705360339593e7,8.813275214570373e8
-0.002109999768435955,0.44954403545524696,3.960205227863777e-5,51.06157416502081,1.0325469943563301,-22756.3207109408,30118.727704582336,3.426048198674905e7,9.459759755825092e8
-0.0021199998445808887,0.45002108933468243,3.9176440401587464e-5,51.10694573246802,0.9980911268873541,-7741.375020712247,29519.917565975942,-1.6503487568635335e9,9.726287633390303e8
-0.0021299999207258224,0.45050255685360757,4.021659238424525e-5,51.028834535246034,0.961476661009916,-20538.655545108904,29160.477637207976,-1.3008364116174786e9,1.0114127837166355e9
-0.002139999996870756,0.45101097842973525,4.0883499512844026e-5,51.06375961060385,1.0051938215501333,-20380.92366458813,29906.714232497245,-5.359149109046807e8,1.0060776438271858e9
-0.0021499996073544025,0.4515352497098268,4.0179292078473504e-5,50.28530863193301,0.981260061868842,-17194.634837892405,27702.35152258576,-1.3721513767079098e9,8.631172446151735e8
-0.0021600001491606236,0.4520684987320506,3.914774419942144e-5,49.210196995908255,0.9528832438438443,712.38822781668,25929.06369896842,-1.138328812827845e9,7.519710464752643e8
-0.0021700002253055573,0.45258230261341115,3.879846484332653e-5,48.98201837875143,0.9347026879733034,15123.340102912209,25047.247072215094,-1.843634694999095e9,7.315033590864633e8
-0.0021799998357892036,0.4530987920881136,3.956023779955944e-5,49.04421916620114,0.9828365943483691,-1807.959763671736,26857.113027560612,-5.0646603864118314e8,8.326526944354863e8
-0.0021900003775954247,0.4536183945076078,4.044451088821688e-5,48.988678090755805,0.9871458186009956,-56874.085820715314,28788.71451232151,4.508820324887846e8,8.923607094140332e8
-0.002199999988079071,0.4541437844178642,4.0567503557549106e-5,49.315442396895484,0.990127599296993,-47943.888645964624,28095.38618321498,-3.748606636014804e8,8.825510225177544e8
-0.0022100000642240047,0.4546725723883192,4.073216850926495e-5,50.97114326893301,1.0189883096107621,-51162.11155127867,27942.98119711842,-6.242790318299793e8,8.931975694588156e8
-0.002219999674707651,0.4551609376857467,4.008849225973609e-5,50.567513507016116,1.0186645358474544,-39878.87363894076,28889.285151401244,4.550744363645686e8,1.0176875975114942e9
-0.002230000216513872,0.4556120348072374,3.959347960412833e-5,49.90193385500059,1.007299198967063,-17879.540383853975,30146.213129473974,8.595169008260347e8,1.1154097873278432e9
-0.0022399998269975185,0.45609401080160744,4.0107746391792374e-5,49.002598912579124,0.9914879886059028,-14291.658693026995,29323.563641478504,9.116933497130845e8,9.303259833274432e8
-0.0022499999031424522,0.45660502524890395,4.019469743113609e-5,48.44133556714824,0.9463629934648032,-14867.425127358385,29454.893028749866,1.098235942607646e8,9.399224077377427e8
-0.002259999979287386,0.4571115065533845,3.99884729003262e-5,48.30998484033337,0.9569325339284278,-11357.267328448605,27082.46959471076,-1.0485465064332641e9,8.264615811929678e8
-0.0022700000554323196,0.4576016303632758,4.01203338839914e-5,48.092154011257904,0.9787589753799589,-6087.64774640952,25617.34687445703,-6.668369235868059e8,8.219735964384428e8
-0.002279999665915966,0.45807237067423445,3.94631059786266e-5,47.83090131616226,0.9241150069864932,-19551.66361033903,25989.472498376188,-4.336066666768242e8,7.926209812549756e8
-0.002290000207722187,0.45853917524236604,3.951837753116601e-5,47.911490774161756,0.9599949230643591,-38299.12339228646,26989.913423518323,5.560607912345766e8,8.652640104695861e8
-0.0022999998182058334,0.45901239374612945,3.922612581115291e-5,47.260827115949844,0.9861384275003365,-50892.521263019036,28115.122160899984,1.2287278536917114e9,9.729853197675545e8
-0.002309999894350767,0.45949718606119855,3.916351437434343e-5,46.4455185021554,0.9025184464465374,-41597.67578184141,25317.93068690824,-6.104135602840097e8,7.95738903702532e8
-0.002319999970495701,0.4599736258651535,3.982926980364134e-5,46.78222617901477,0.9057143083544126,-44873.51648146049,26586.628291664143,-1.381884254067011e8,8.794250891190289e8
-0.0023300000466406345,0.4604467558712639,3.983832463634465e-5,47.01965670206333,0.9153217735063949,-16480.782658007283,26562.29281779069,-1.1254297494721453e8,7.556132363438702e8
-0.002339999657124281,0.4609193223752258,3.878553240749286e-5,46.89855507020734,0.923481670685178,-8712.547627770042,25979.295529441595,-8.424351321472163e8,7.810706914797367e8
-0.002350000198930502,0.46138807328880066,3.9005050564051024e-5,47.74201696067709,0.9248009637055684,-9681.958517111461,27308.4426293421,-8.607104771636624e8,9.992548731118928e8
-0.0023599998094141483,0.4618553573678187,3.939224136147985e-5,47.87677209268496,0.9595984601910171,8648.708962860801,29270.11750748497,2.3962809997614166e8,1.116730593563326e9
-0.002369999885559082,0.4623397732013138,4.0557076542933956e-5,48.056883686302385,0.9855533560361335,-8380.30740848939,27217.13359642109,5.528231456008672e8,8.898746808069048e8
-0.0023799999617040157,0.46280722231652477,3.987931299895729e-5,47.99082387066785,0.969778710359851,-6036.878802636204,28341.99211491287,3.9582458763592315e8,1.0750200963451698e9
-0.0023900000378489494,0.46325873812863094,3.8897389120784995e-5,47.00094167968773,0.9516918879650912,-7895.218790441262,28562.042320067932,1.165701832586535e9,1.0453700560005835e9
-0.002399999648332596,0.46370105044505927,3.995361426751711e-5,47.24997456296066,0.9548409136263649,-17493.50279937041,28786.073452096654,2.8459049663798726e8,1.0061192552893687e9
-0.002410000190138817,0.46417413404994917,4.056291441387873e-5,46.54845700343655,0.9294048820000321,-14331.951070884723,27384.9223435599,-2.6339470708489946e8,1.0263039666685054e9
-0.0024199998006224632,0.4646674266450978,3.904715826194536e-5,46.04040042603493,0.8895440408041522,-16926.62551733269,25982.33455146415,-5.543323221901248e8,8.637112606421034e8
-0.002429999876767397,0.4651308559074538,3.867579109438403e-5,47.42985247221348,0.9232724599999257,-55008.71871330053,25770.115704803404,-8.905815519630516e8,8.554450904742254e8
-0.0024399999529123306,0.46558606371966943,3.844727536199693e-5,47.75751457673598,0.9518749535709851,-32413.383989169648,27645.531971825007,-1.0842083182721677e9,9.494734257550608e8
-0.0024500000290572643,0.46605536937034964,3.8440717317410566e-5,46.631525089457114,0.9019315374028839,-16018.48730719707,25939.576367950915,-1.104475488935357e9,8.933539130395268e8
-0.002460000105202198,0.46650493665928916,3.73294934841604e-5,45.73131016387195,0.9074789252537925,-34786.94587279629,25632.23904328297,-5.48698841923776e8,7.733394860668142e8
-0.0024699997156858444,0.46694534364272283,3.742944495372054e-5,44.64185892979539,0.8930709797201771,-16736.777841730804,24169.951128663433,-4.4303333268437445e8,8.070261969942021e8
-0.0024800002574920654,0.4673849433745201,3.769883027924028e-5,44.79078211358143,0.907203485205891,-19360.185731311474,22553.292886523475,-6.104511859943376e8,7.128236916935959e8
-0.002489999867975712,0.4678348249332042,3.839117177703372e-5,45.81345389002124,0.9446478192907208,-14044.959371478337,25308.296779491346,2.5157886689653888e8,7.847873667534456e8
-0.0024999999441206455,0.4682905962887274,3.836721896343386e-5,45.73962644483937,0.9034852987432412,10943.491923227104,24500.8184769412,-2.808687296363899e8,6.976855007971954e8
-0.0025100000202655792,0.46874793118979385,3.8333620574064386e-5,45.60283403173261,0.8929879393103444,12289.470488108927,22645.01894547186,-7.732043977088902e8,6.73637155582875e8
-0.002520000096410513,0.46921657284511586,3.787431344006946e-5,44.52950016021415,0.8816401634739558,-9616.932828256153,22248.5188305153,-6.187990340807598e8,7.27700437287881e8
-0.0025299997068941593,0.46964995918976504,3.7008879941673714e-5,42.725275692087756,0.8569994334881763,9648.739051133176,21921.516742081207,2.06945403074983e8,6.989261850105878e8
-0.0025400002487003803,0.4700560198462225,3.741848226637578e-5,43.441795857223404,0.869350499154391,-5604.334879192644,24786.47678218704,3.636684286642949e8,7.215108189389079e8
-0.0025499998591840267,0.4704750590767478,3.762632598767656e-5,43.81869254445035,0.8870491109685813,-28447.339980476245,23932.12769989144,-1.80092541234071e8,6.618364018085409e8
-0.0025599999353289604,0.47092932874088306,3.761848846434464e-5,43.42077898207373,0.8324168073950006,-29419.76427106073,22047.083905002088,-8.033685557587283e8,6.519695831401749e8
-0.002570000011473894,0.47136834127552035,3.70003891507344e-5,42.25135959706574,0.781099807015815,-25157.717683609815,21529.111769761876,-4.041513676615624e8,6.385188560967627e8
-0.002580000087618828,0.4718239895305368,3.745678277038133e-5,42.79218286913789,0.8133857103405984,-789.7340909152454,21558.280499689976,4.7002254682771415e8,6.107006757885058e8
-0.002589999698102474,0.4722818858259935,3.806318897038018e-5,43.49460937736655,0.8854864882905513,10272.797730799522,22923.31642592543,6.578775525425243e8,6.928042130599633e8
-0.0026000002399086952,0.47270910574315894,3.779243533113071e-5,43.44784256292108,0.8840541839532234,31499.859945553562,24060.307537226396,2.9893990259179366e8,7.59348867695605e8
-0.0026099998503923416,0.4731348485746307,3.706534943329393e-5,43.422460484529374,0.8839490499840975,25986.371317345143,24443.859993837646,5.567029055308317e8,7.477452608039188e8
-0.0026199999265372753,0.4735872429913722,3.690273948821192e-5,42.89303742825755,0.880201508963724,13838.824312513552,24979.647987317792,8.691102300343329e8,7.930612349029123e8
-0.0026299995370209217,0.4740146493827867,3.764725363254609e-5,42.534485163901415,0.8558473906942158,43977.07831212384,22485.63750686343,-2.7436816370703274e8,6.438441959986709e8
-0.0026400000788271427,0.47441788874292423,3.7540617206930255e-5,41.49905794339064,0.8028564408280795,30574.21628593163,20254.797676865568,-1.4450904579216468e9,5.631317822261299e8
-0.002649999689310789,0.47484085149572935,3.699363017786186e-5,41.97151546716923,0.7693618969462664,-10997.316715273084,19294.763066083942,-1.63353736747393e9,5.1214606705327785e8
-0.002659999765455723,0.4752742690734913,3.706498713661951e-5,42.23000040852906,0.7969755803515266,-38589.61780844139,23938.158735615772,2.7971560677986585e7,7.84349629237287e8
-0.0026699998416006565,0.4757159530598789,3.693481122732402e-5,42.55289568545222,0.8436221246958909,-34635.104196806016,25972.589002006036,1.564305593070324e9,1.0563157742279165e9
-0.00267999991774559,0.47615427488182904,3.7666993915050626e-5,43.126003002014556,0.859924411904508,-34518.374093244594,25122.04361809566,1.5335678766380434e9,8.424190477623433e8
-0.002689999993890524,0.47657134117944444,3.892961680058845e-5,43.54509618497208,0.8574627655126982,-30029.52029551601,25516.79154924292,8.919765894409786e8,7.720541895133797e8
-0.0027000000700354576,0.4769839274382629,3.857319110233067e-5,42.13704895351806,0.8349792211219664,-44883.8722317641,24350.32163467835,9.441619423004729e8,6.906291283569752e8
-0.0027100001461803913,0.4774036673129079,3.8407631875629436e-5,41.8462531772161,0.8256793178672238,-45230.65856429899,22789.117329657704,3.669557355616367e8,6.960756288714879e8
-0.0027199997566640377,0.47783495018787236,3.815341989915199e-5,42.45370252681696,0.8427911769576446,-39265.33640601438,24879.49380435428,1.0716172599160159e9,9.225908964889822e8
-0.0027300002984702587,0.47826160611507945,3.716879155632018e-5,41.27953014893696,0.8645682743212129,-13842.90914816879,25121.55386867184,1.4361509513828192e9,9.726023184444448e8
-0.002739999908953905,0.47867844193585346,3.64967308122521e-5,40.1816646506081,0.8167635177645757,-21382.02552218956,22557.045222789337,5.895357547232062e8,8.973018100820575e8
-0.002749999985098839,0.4791059467987976,3.605167809903463e-5,39.96860379286005,0.7832473425661557,-37925.151018970064,19515.198545900927,1.438352966867257e8,5.885257827671045e8
-0.0027600000612437725,0.47953923299554146,3.770542903279153e-5,40.74841754457006,0.7846127175971414,-27453.213789039437,21647.437452065962,2.900094636154539e8,8.279836331673062e8
-0.002770000137388706,0.4799704306608761,3.850949558811547e-5,41.20601200632495,0.7966271589630541,-960.0552715154306,21269.697797498833,-2.9725525230936944e8,6.647815348954002e8
-0.0027799997478723526,0.48036854155118835,3.815445059660545e-5,42.39541268192307,0.8053407986278527,-56539.55332727659,20815.313711486735,-9.831814982360531e8,6.553575603777866e8
-0.0027900002896785736,0.4807537719657526,3.7252218346640514e-5,42.43525841069747,0.8198438274215157,-22409.855110904286,20635.94995206259,-8.240894550964628e8,6.274505747986168e8
-0.00279999990016222,0.4811371440704033,3.617680913707316e-5,39.92698210291122,0.7706246920602442,-10172.27439876323,17913.815678836232,-1.079247999355597e9,5.362027493663728e8
-0.0028099999763071537,0.48154301101029295,3.566705242602636e-5,39.12667158008703,0.7992673845040631,6285.613158617891,20234.57887404955,1.560462068335302e8,5.660845122064705e8
-0.0028200000524520874,0.4819466735880247,3.6153013412129586e-5,40.17272569510662,0.8119586523043443,8635.270976567763,21388.56193068982,-1.3143279922733143e7,5.858443319001788e8
-0.002829999662935734,0.4823829763555946,3.692655823986249e-5,41.61480151030125,0.8799117273636891,4790.700837854843,23199.35247130677,6.412837729676545e8,7.139693232635729e8
-0.002840000204741955,0.48281149912812354,3.722186842374413e-5,41.58604390605571,0.8121942936739978,-10875.803675733796,19822.011669312098,-6.436927649139068e8,5.843061354144025e8
-0.002849999815225601,0.48322502297311404,3.7053497892459486e-5,41.071004164483874,0.7407151600285221,-19249.12056385713,18175.71820035818,-1.5472128638584929e9,4.96169523091895e8
-0.0028599994257092476,0.48363750614208423,3.635277232483696e-5,40.56443686527017,0.7419864593281169,-14050.383350123777,20229.242321259433,-8.636821020143522e8,5.886450057601562e8
-0.0028699999675154686,0.48406633455541986,3.554436862099441e-5,39.29914579436936,0.7565295662772513,-8449.074016593588,19667.662281686404,-1.5592357272486782e8,5.92033225388836e8
-0.002879999577999115,0.4844715841766627,3.526695650968466e-5,38.801108017642726,0.7508567991175554,-3968.355213020625,19644.84357341334,1.2557490847438408e8,5.766140764818263e8
-0.002890000119805336,0.4848934182398546,3.448363503089639e-5,38.554174639607645,0.7505428541101155,7327.7631659055605,19219.98008298892,1.0019069963160636e8,5.478311885100124e8
-0.0028999997302889824,0.48531783253507477,3.468600381571164e-5,39.2135950686342,0.7947350324891522,18858.925432382784,21332.378461113458,1.1872531149922009e8,6.347559901672084e8
-0.0029100002720952034,0.4857191609299163,3.603636588626189e-5,40.5268184134827,0.823366457514905,-4308.8042004905365,23668.42581437695,8.562066328973912e8,7.859267989690195e8
-0.00291999988257885,0.4861063377076058,3.636661120823652e-5,40.12815845291685,0.8133825911234472,-16742.930528761135,23576.599374040692,1.5889928849518006e9,6.98784399874243e8
-0.002929999493062496,0.48648785609785056,3.672444482487427e-5,40.30973455791782,0.8319859722159225,-13994.84888113877,23398.208078297477,1.7958576965596616e9,6.895561037510083e8
-0.002940000034868717,0.48686006347363586,3.665857570756817e-5,39.68682517662844,0.786817000559627,9190.50084591594,20351.109220797538,3.422595864477263e7,6.2799845669164e8
-0.0029499996453523636,0.48727211010453825,3.6923623688589766e-5,39.43017361210964,0.7690237791277771,2497.1798491505524,19163.983423163714,-4.157428207333307e8,5.71450424641514e8
-0.0029600001871585846,0.48768250729860774,3.708447670581812e-5,40.06798766992566,0.7910090092946951,-8707.68807342052,20266.70191680797,3.649415448187552e8,6.260816799541223e8
-0.002969999797642231,0.4881011527429164,3.7085141724181945e-5,39.97944481183592,0.784487350330019,-32977.850010220995,20168.042185107435,-5.041691058756924e8,6.311038988145715e8
-0.002980000339448452,0.4884888802266392,3.6047018062865205e-5,39.355929723519225,0.8180296667403432,-27680.026588794844,23053.03140924037,1.2886578163470447e9,8.387840324948034e8
-0.0029899999499320984,0.48885240334426044,3.599505427622107e-5,39.5598355615372,0.8019848297903418,12945.28272423849,23917.666259539317,1.5215973386922195e9,8.202633106997614e8
-0.0030000004917383194,0.4892180115195167,3.7048494150778275e-5,39.29186731866838,0.778893557834428,-8042.228304549475,21531.954493490834,2.0339059139921334e8,6.431120051849835e8
-0.003010000102221966,0.4896049259533402,3.7179270878427955e-5,39.390116090009464,0.7647557141284107,-15848.527124745533,18675.398535811375,-1.2099042366397667e9,4.9384960839536315e8
-0.003019999712705612,0.48999699070554975,3.6999414673087266e-5,38.809100309880776,0.7311935859667774,-20808.70930625659,18038.636599681744,-1.3001574486636083e9,4.8482007170369226e8
-0.003030000254511833,0.49034855410815853,3.738368532762362e-5,38.21189143568398,0.7436911403954629,-49776.171123359934,18829.98413294965,-5.790906822611103e8,5.43908690364142e8
-0.0030399998649954796,0.49074493807206127,3.7853260249200464e-5,38.770208277123345,0.7558431570962811,-25231.804617027014,19715.702768589195,1.6136948531973073e8,5.442649301201264e8
-0.0030500004068017006,0.4911418617351909,3.773798058197697e-5,38.67714087430692,0.7600628880948137,-113.3909676745986,19592.098510977,-2.274127845831279e8,5.0619312958440775e8
-0.003060000017285347,0.4915317916141475,3.806171128662236e-5,38.030081189673425,0.7610840395308497,20592.41159866012,19529.658280536038,-6.605333668115273e6,5.380138457354463e8
-0.0030699996277689934,0.4918920783201697,3.834799652173338e-5,37.9841045757857,0.788929360487917,19329.08324144985,18894.00845216258,-7.049579962557572e7,5.327667229843547e8
-0.0030800001695752144,0.492297945718514,3.699910497810197e-5,38.03913135988533,0.7740672878439063,15157.236725614237,19175.62809635988,-8.234835409401438e7,5.3572854105179757e8
-0.0030900007113814354,0.49270432191857283,3.5506870849602386e-5,37.91224488929275,0.7620769770608554,28302.783828663505,19447.80588482243,2.787937651918277e8,5.671654839948137e8
-0.003099999390542507,0.49309259534772715,3.553121374901007e-5,38.378906763687034,0.7809782498130092,4046.875114916064,21198.618716124718,9.690189939085498e8,6.157394649044375e8
-0.003109999932348728,0.49345637975911394,3.558669867296952e-5,38.5801887689048,0.7718285585356792,18088.155013095602,19341.53914410319,-4.469837401437323e8,5.167691179091522e8
-0.0031199995428323746,0.4938439232392061,3.570800127951341e-5,38.24413357753003,0.7463832560914037,32926.5116832214,18577.087719014824,-6.869495951375842e8,5.300710984482044e8
-0.0031300000846385956,0.4942259588509625,3.434430064678526e-5,37.597708555788785,0.7523992237749566,12106.974550043657,19803.893979562064,4.852827286715216e8,5.661583416225632e8
-0.003139999695122242,0.49459935055080523,3.296760222566959e-5,37.04943787578407,0.7213184084999751,-7672.93109469578,20388.08476027801,4.094491261007582e8,6.131301109977288e8
-0.0031499993056058884,0.4949745632325064,3.346073687065332e-5,37.1926976171324,0.7283653344430784,4902.96762121972,18072.973217945735,-7.755997532563984e8,5.0778434372009856e8
-0.0031599998474121094,0.49537160804643626,3.4918003028881535e-5,37.27436898024013,0.7592976393911827,7622.393415438164,18048.129223328615,-2.5251083938235843e8,4.915296632640306e8
-0.0031700003892183304,0.4957676579058055,3.503948982681229e-5,37.490513077703945,0.7402347546806942,24917.576466448936,17892.845646690377,-2.163190074829684e8,4.983471648422487e8
-0.003179999068379402,0.4961764991686742,3.388819074453484e-5,36.40629168736287,0.7469078608067857,23435.513625097792,18467.49058977613,-1.7937186866125175e8,5.398755913489459e8
-0.003189999610185623,0.4965741707942563,3.328949559607645e-5,35.93486756781781,0.7327780273979144,4343.6425573653305,18283.034541704186,4.05979661688416e8,5.990093115597997e8
-0.003200000151991844,0.49691677423878006,3.466428980081316e-5,36.92295338522061,0.7404759096390959,21345.031415450117,18203.489676760317,1.2942802659703653e8,5.267891827239097e8
-0.0032099997624754906,0.4972768049128063,3.60875872423983e-5,37.271228477284225,0.7278037855515194,2063.931837149317,17666.3992170455,-3.155012095427491e8,4.832711818848195e8
-0.0032200003042817116,0.49764384555460917,3.5462542867297055e-5,37.64564085908187,0.7426252199908124,11624.930581669621,21421.605817716434,9.674118619374038e8,7.133463418974408e8
-0.003229999914765358,0.4979852319795412,3.459202051197246e-5,36.48821165013347,0.7471701484125172,22862.587675708237,24221.394942734056,1.49550829045597e9,9.846847206328144e8
-0.0032399995252490044,0.4983464418399087,3.4637819839555e-5,36.225321256242,0.709208499540748,2893.5612555935854,18720.72717706709,3.899617424416149e7,5.23917246034762e8
-0.0032500000670552254,0.4987049738694394,3.4773700120297797e-5,36.46224202343225,0.7191688442250851,-9165.084348708913,20193.58639705704,3.4614095890813386e8,5.661379275289863e8
-0.0032600006088614464,0.49907628102595947,3.46278714631337e-5,36.10733058158783,0.7232320229436306,-6177.906097488076,19943.720839801368,1.0343581431936606e9,5.2341152968728256e8
-0.003269999288022518,0.4994660954679425,3.3733775173001686e-5,36.05041675609196,0.7091389187248409,1209.0975683319537,19002.198184365712,3.9976283100694114e8,5.2073026343068445e8
-0.003279999829828739,0.49985381880435115,3.2750342307184825e-5,36.485651619914975,0.7197490054506321,-9427.765555419743,18719.37962589074,-2.6320961663409376e8,4.9682131322291374e8
-0.00329000037163496,0.5002149553383877,3.24900635080562e-5,36.75414848658258,0.7190231268453106,-9716.845187462977,18458.772092015617,-1.6654992632672352e8,5.3056171745539165e8
-0.0032999999821186066,0.500557091900503,3.317118335058252e-5,36.11044128714178,0.7256807957743724,-11909.762727302232,17619.272728053245,-2.4248012881900263e8,4.751911053027464e8
-0.003309999592602253,0.5009300183183865,3.451169092281474e-5,35.956183049242675,0.7218903929574194,-9090.808074313925,17829.93505775547,-2.138252057834383e8,4.929729122252779e8
-0.003320000134408474,0.5012869118959007,3.4664543946362215e-5,36.324132460786984,0.7441961066506169,3527.975901638911,21214.023503538876,4.4459219390727055e8,7.235767464886721e8
-0.0033299997448921204,0.5016357908867303,3.3885882511166695e-5,36.25897928445953,0.7691767255923048,-1283.836516136018,21130.094515681336,7.244090862949389e8,5.943740362438669e8
-0.0033400002866983414,0.5019889989879387,3.469199015266878e-5,36.193913317020545,0.7277193063576834,-39262.57694345356,18951.39456384923,5.1661109864592737e8,5.146534901725893e8
-0.0033499998971819878,0.5023629743149215,3.407498944222035e-5,35.845639909336846,0.6984299899528931,-18236.173799670723,18312.219924345838,4.831493275259186e8,5.2151365091397566e8
-0.003359999507665634,0.5027106341816185,3.412914212007783e-5,35.84374597784273,0.6737074307843112,-15251.273675562332,16633.33283580739,-7.189787731793573e8,4.7775849506020105e8
-0.003370000049471855,0.5030845346631948,3.346092475172378e-5,34.88170930691076,0.684814219520592,-23827.491174311526,16627.400334729777,-7.623568236263117e8,4.755730957865765e8
-0.003380000591278076,0.503437689750385,3.269215961279492e-5,35.37132837856312,0.7186614249027697,-20928.2822116774,17123.60606444663,-1.0330801310228565e8,4.643113330190964e8
-0.003389999270439148,0.5037779255497042,3.3122379441470796e-5,36.1234614342346,0.7041784219819618,-39030.35542194004,17386.120494629035,5.319358167624487e7,4.8974436883639026e8
-0.003399999812245369,0.5041265796284077,3.410497371495666e-5,36.22413737529079,0.6952568082284141,-10211.985692911914,18029.34535570383,1.6472144533981878e8,5.352363500827763e8
-0.00341000035405159,0.5045110355594488,3.5048716078221574e-5,35.85651089098392,0.6491775349222502,-8313.426013048465,17279.348408112175,-3.3234086495510995e8,5.63681881481728e8
-0.0034199999645352364,0.5048559941038893,3.459391583818123e-5,35.69625000405643,0.6929946798019806,-26702.692184182208,20443.81169131645,3.7793789751115924e8,7.051578450134704e8
-0.0034299995750188828,0.5051768205980888,3.4120799397184954e-5,35.65574956822695,0.7267348831153511,-33251.85697683824,21826.979644729105,1.8732355540993133e9,7.697895685410633e8
-0.0034400001168251038,0.5055018395217081,3.385165207716186e-5,35.26193668401385,0.6972882245903541,-41276.334642308524,19968.98875968232,1.1050733053844526e9,6.280010591505219e8
-0.00344999972730875,0.5058695235165769,3.316990333921386e-5,35.42942208884053,0.6836042099655656,-11083.029746523955,17862.165580403016,-1.397131664202312e8,5.258663189126989e8
-0.003460000269114971,0.5062354448886992,3.355041264086902e-5,35.51725558446941,0.733385129369705,13345.238680713843,17779.168435213338,6.816940896699888e7,5.217156444959389e8
-0.003470000810921192,0.50660559063931,3.3826955209041514e-5,34.96862800638988,0.7113382309447368,2065.011154384918,18606.77700289622,4.570945046640624e8,7.88967397637953e8
-0.003479999490082264,0.5069507945402585,3.296519628567942e-5,34.15507553473462,0.6565251233996913,-6220.101688071878,16829.19824165528,-2.6383233382502478e8,6.533361520544407e8
-0.003490000031888485,0.5073122365581916,3.299019607686303e-5,33.88017929700927,0.6788045856669341,-10338.181570519067,16342.378783468324,-3.38338157796323e8,4.154001636793942e8
-0.003500000573694706,0.5076604620810019,3.418384526212763e-5,34.15224328872033,0.6847915432842981,-23240.848295112442,17434.965431404264,1.578377164702863e8,4.6984270388575655e8
-0.0035100001841783524,0.5079913963232245,3.439747155831643e-5,34.45447689101812,0.6951816708489763,-18543.523196846298,17180.277129740585,2.4311734709891418e8,5.060168857577327e8
-0.0035199997946619987,0.5083389228834768,3.407045744537417e-5,34.330046323750054,0.6814183999177027,3724.2967217644327,16371.990457674114,-1.3415185273369208e8,4.1600545053721577e8
-0.003529999405145645,0.5086953138468788,3.412451204126464e-5,33.96991654340489,0.6848647667189225,6529.6502967140195,16770.370811462377,4.174220374892632e8,5.097171161238133e8
-0.003539999946951866,0.5090547248748136,3.35884177741476e-5,34.73582569789406,0.6839993232865952,-12046.38880595549,16072.077335687964,-7.209395400875735e8,4.650423681827153e8
-0.003550000488758087,0.5094095830471954,3.3112356040480156e-5,35.14157493788194,0.6888345458635923,-32166.176253996808,15762.826602131974,-9.54739218888858e8,3.9613287104928726e8
-0.003559999167919159,0.5097498383893635,3.3807886344597615e-5,34.79990488036963,0.662775632935993,-9565.735645634797,15405.969916471826,-1.039960693256521e9,4.059272263439891e8
-0.00356999970972538,0.510095544242893,3.394727468877514e-5,34.31853810632546,0.636949384341995,-10237.823144279613,17474.901313178936,-3.506675305056447e7,4.67551584805279e8
-0.003580000251531601,0.5104485055180497,3.4158799293575595e-5,34.24947275016605,0.637472306638642,489.4127159552512,16673.342018614087,-5.081022662703154e7,4.538815268661091e8
-0.0035899998620152473,0.5108009842921509,3.3689325795267096e-5,33.97082288044564,0.6467860675300064,-9776.196504591519,14891.893942957606,-7.962150669051487e8,3.917495824860344e8
-0.0035999994724988937,0.51114627854561,3.411962341559709e-5,33.57972569438607,0.6632204209862106,-21385.159751812633,14492.387800982742,-5.748399935893284e8,3.8684467591096634e8
-0.0036100000143051147,0.5114785290705041,3.4976382145068416e-5,33.78279924821259,0.6678021454482356,-50150.91172132282,15657.238952342668,-3.258319442484598e8,4.2433973183145195e8
-0.003619999624788761,0.5117829118687192,3.515060631899172e-5,34.02637917401984,0.7025472619411749,-4443.9782328297715,17389.86106108943,-3.4216867712277226e7,5.2135472222057295e8
-0.003630000166594982,0.5120963833283513,3.303413341616135e-5,33.85906632546051,0.6891729868727379,17633.686453369162,16604.62483486134,-1.6019752623803642e8,4.7174807000666064e8
-0.0036399997770786285,0.5124420198809235,3.297405312504452e-5,34.623469887135556,0.6832162087543847,-3835.5879639963,16103.097598823246,-2.6387665504219088e8,4.286167383372376e8
-0.003649999387562275,0.5128246631768297,3.383133262650414e-5,35.26840163403015,0.6712949133529653,-9398.99067000801,17408.913026386443,4.942103165070784e7,4.563672212570757e8
-0.003659999929368496,0.5131854804192083,3.395996958713474e-5,35.180825931422774,0.6720584210727591,-16488.498953043698,18422.546599517646,4.225085193854645e8,5.30871764519123e8
-0.003670000471174717,0.5134922155516339,3.39653639894375e-5,34.81635582837206,0.674158485593305,-26619.197625555204,17064.84131978855,3.659292547698754e8,4.4179314041433066e8
-0.0036799991503357887,0.5138018723342688,3.37046626217523e-5,34.063264084254186,0.6693065378792319,-17603.2305377053,15549.170784531163,1.7382290602310258e8,3.877839369762995e8
-0.0036899996921420097,0.5141399780855049,3.304699128850318e-5,33.333799470193206,0.6361657770741846,-7930.802217519358,15695.300472075409,1.6360763083408517e8,4.0614029730574715e8
-0.0037000002339482307,0.5144717312764494,3.3081711152990856e-5,32.82306085104288,0.6216794466180363,-14091.238308761413,15156.595821625917,5.036612639512938e7,4.312185209681445e8
-0.003709999844431877,0.5147909221158012,3.208525794073225e-5,32.17136545853371,0.62647768213987,-17274.417980401777,16238.909512440536,9.402022335785617e7,4.5169451978096366e8
-0.003720000386238098,0.5151126709654932,3.066837745100924e-5,32.32763851152843,0.6606171710124471,-16731.715577229337,16432.912572251797,6.024424951260104e8,4.760726637178942e8
-0.0037299999967217445,0.5154640846319253,3.187118174409714e-5,32.68580758813356,0.6354062417274684,-8476.36760006465,15603.13410455642,-3.4637749842806295e7,4.3149396247471905e8
-0.003739999607205391,0.5158200740201974,3.366623973059225e-5,32.59924220243307,0.6427546458121377,-6950.87031849956,16449.053938008536,1.2732899104586668e8,4.35504107742663e8
-0.003750000149011612,0.5161432387459088,3.3596412344481376e-5,32.507223945510944,0.6625594023376585,507.6857408796607,16690.924553031055,4.3640354230454576e8,4.4182798272936356e8
-0.003760000690817833,0.5164631191028048,3.233866289236112e-5,32.10752575125802,0.630651997120861,-2313.3327798391592,15597.000422858964,4.026622425378098e8,3.7614478102707905e8
-0.0037699993699789047,0.5167957043329021,3.184401097749682e-5,31.927446116129836,0.6531289438312655,-11732.879085448538,15883.753837631559,7.607480323847107e8,4.7374748652186215e8
-0.0037799999117851257,0.5171282229797564,3.3364306262641415e-5,32.269365663435075,0.6761703180187654,-13474.132518948518,16747.287257977056,1.2361548300453608e9,4.837372640113304e8
-0.0037900004535913467,0.517458685764449,3.322644137918992e-5,31.461243139523692,0.5940011701518881,-15574.502923168862,14428.807044250387,4.089541493648902e8,3.780401724657913e8
-0.003800000064074993,0.5178041504113114,3.305061849559456e-5,31.87305377131104,0.6148783123986173,-14112.464316319041,14567.697883828925,1.4416357516683552e8,3.368312074545939e8
-0.0038099996745586395,0.5181488570981767,3.285676236413777e-5,32.10359415659263,0.6383774041794421,-14444.788032044056,14666.068512072481,5.1304876182809174e7,3.4215725550587475e8
-0.0038200002163648605,0.5184593805332436,3.257542697807347e-5,32.66470441873385,0.6152921631002137,-11137.322632525027,14192.386521026488,-5.277038474658046e8,3.3473724896361476e8
-0.003829999826848507,0.5187681906021773,3.224130783663628e-5,32.649115833366245,0.6068179288011005,-10644.624071751132,13203.10997716388,-1.4386783240965636e9,3.182018978032676e8
-0.003840000368654728,0.5190768906825107,3.1886480537008086e-5,32.58986138978746,0.628905418412075,-2776.8102035224256,16007.552203415917,-1.0777611294374618e8,4.1737759818090206e8
-0.0038499999791383743,0.5194363919737868,3.179708513442032e-5,32.63993248045575,0.643083864749646,-14178.404723047332,14994.221832073585,-1.5356426541225553e8,3.9011353602513236e8
-0.0038599995896220207,0.5197766103771989,3.2697363302766853e-5,32.708507702630826,0.6785734945058719,-4073.7776667403714,15657.714135878849,6.452836196755841e8,4.273873822151579e8
-0.0038700001314282417,0.5200741284201266,3.395112457293119e-5,32.32877617183947,0.6624878552663299,1950.34875880317,14632.736571260106,1.927398862506738e8,3.8081713399595726e8
-0.0038800006732344627,0.520371129096846,3.37777169461639e-5,32.45355526951463,0.6484933885823664,14226.672973209377,14515.20611546688,-1.126609233695907e8,3.8395101708807486e8
-0.0038899993523955345,0.5206946998971748,3.3202447433157566e-5,31.657295660519072,0.6394427889722046,-4508.9421968013385,16793.20262039128,1.8821022981231648e8,5.876259490565139e8
-0.0038999998942017555,0.520993600389233,3.263564538504922e-5,32.050163780348676,0.6450221254754249,-11864.395976863467,15646.09129456739,2.2278276565222204e8,4.456998385144228e8
-0.003909999504685402,0.5213111451225815,3.203187979243296e-5,32.02321623931031,0.6693183254809966,-5331.043175177602,16881.114533008425,9.961613984439398e8,4.7606261700363183e8
-0.003920000046491623,0.521630044692662,3.18706581003683e-5,31.28737724077628,0.6488793398586393,-4357.598044235253,15175.877850731245,4.1848384204572076e8,3.8835313798299694e8
-0.003929999656975269,0.5219716450987965,3.244449010776111e-5,31.287178293176826,0.6452859929826157,-8481.427066389737,14300.945855777856,4.6082504710306895e8,3.704177389192302e8
-0.003939999267458916,0.5223031940757414,3.27414364982516e-5,32.05373619096536,0.661577191000348,-5503.384285558392,15194.051617489136,6.2526370368026435e7,4.373161476949353e8
-0.003949999809265137,0.5226446753482107,3.1748997443366076e-5,32.00356429903085,0.6742748861520211,10367.612884148784,15922.945783706948,5.724975477363442e8,4.391790900302992e8
-0.003960000351071358,0.522968306875252,3.1811860341462003e-5,31.024428832131647,0.6602206707523424,28510.457993666416,14668.0180394859,4.741760980678325e8,4.047671900299312e8
-0.003969999961555004,0.5232540954805318,3.165785501968058e-5,31.3423876766525,0.6410397323577034,13062.600681544,13767.062820232353,-4.000916586822029e8,3.288696574238343e8
-0.0039799995720386505,0.5235393740253994,3.028728011073372e-5,31.229158524635388,0.6394037969635169,-1265.4758844238768,14381.812328530958,-2.146522469404551e8,3.455608102403758e8
-0.0039900001138448715,0.5238368162749799,3.067837877665479e-5,31.5401656449027,0.642084379255454,-13298.070892729338,15263.557481372583,-2.302633177455784e8,4.036039566981936e8
-0.003999999724328518,0.5241728477308406,3.2102770106727315e-5,32.31778479219174,0.6417144716997488,-8355.177240648778,15584.84267866027,3.767580393672972e7,4.695647059670189e8
-0.004010000266134739,0.5245086316306613,3.129018748923905e-5,32.159850284128446,0.6159063561363073,1668.0067082836151,14611.702417210023,7.321984262830551e7,4.091046910864921e8
-0.004019999876618385,0.5248148731757546,3.0914916310576395e-5,31.289754713599987,0.6105847744083326,135.47166637759747,13442.733377856483,-2.2873920772222182e8,3.179240583515718e8
-0.004029999487102032,0.5251342286150553,3.1776596742528874e-5,31.81499669755493,0.6234567696634458,901.3542401706163,14230.967831593936,-2.621037946705537e8,3.3660779482977027e8
-0.004040000028908253,0.5254522145749655,3.1861526436465186e-5,31.973176827040085,0.655105086685287,-11376.092067524758,16009.154163103452,9.593342529201596e8,4.28114984570712e8
-0.004050000570714474,0.5257634045794718,3.1728264642882754e-5,31.774948596743926,0.6421434312482068,-14576.95112443555,16093.165246970617,8.875208640179168e8,4.269283626607039e8
-0.0040599992498755455,0.52610738012424,3.2213933401693e-5,31.574684582680067,0.6547326944505272,-7153.141576136935,16132.252461419552,8.85355551128554e8,4.47889680816973e8
-0.0040699997916817665,0.5264506528308042,3.163573533776388e-5,30.991158147999453,0.6047644201810582,1977.064022365944,14201.556790706078,2.236814826189132e8,3.6561515520892006e8
-0.0040800003334879875,0.526759352331131,3.186065322203403e-5,30.788843562795638,0.5950650207575578,-9810.994296256917,13358.761847713298,-3.4619398545268965e8,3.6577025848134303e8
-0.004089999943971634,0.5270372880298765,3.219477441022251e-5,30.07225232348064,0.5887812817748929,-25801.7325467954,13520.694138713838,-1.3605852976206043e8,3.253143637715599e8
-0.00409999955445528,0.5273054711909263,3.247294959085919e-5,30.54506890278678,0.5853523132166414,-2628.9437628706264,14114.748955556592,-9.300503027919335e6,4.1647712076735175e8
-0.004110000096261501,0.5276286906438757,3.174418961881805e-5,31.350618044008485,0.6058242448699223,-2415.0115151514774,15380.453101291401,4.249112949100098e8,4.233206192219032e8
-0.004119999706745148,0.5279481239322922,3.188160348162626e-5,31.767132616461772,0.5911908856078781,-14792.871794213712,15086.971327108235,-5.891133535422602e8,4.3136384421010214e8
-0.004130000248551369,0.5282468892396427,3.176367936877063e-5,31.45234380434586,0.5906771667590145,-31266.49514848686,14258.787774582323,-3.1111719498437005e8,3.869857936013135e8
-0.004139999859035015,0.5285499024330288,3.166718597142484e-5,30.64901961333041,0.5985023646962252,-5461.310559534432,13643.05970196562,-6.098609998523357e7,3.2387166211336464e8
-0.0041499994695186615,0.5288376879764379,3.164193821645719e-5,30.13589316831431,0.5857494894696703,-26914.12747443013,13005.005132933733,3.191686412794323e8,3.363826420128541e8
-0.0041600000113248825,0.5291205572320964,3.270245027292544e-5,30.52001120667446,0.6002733536437826,-2981.74410328146,14271.871225119536,2.62758668990312e8,3.515181248662704e8
-0.0041700005531311035,0.5294292792583464,3.2571151185679146e-5,31.01006755107594,0.5966130078178049,1781.4271614105182,13770.421222474257,-2.2096965044453546e8,3.3248449562488717e8
-0.004179999232292175,0.529739662891289,3.133481443759571e-5,31.739962638933385,0.6344081807942367,-2379.4095537150893,15069.181496065248,2.6226529309988406e8,3.7139338354818285e8
-0.004189999774098396,0.5300640063775818,3.143697640364944e-5,31.200910470814865,0.639736104555726,-26531.683155054827,15937.329361831293,1.1361168417206743e9,4.1429974950004023e8
-0.004200000315904617,0.5303828560568623,3.270031359788722e-5,30.71869725085968,0.6157255480785593,-49210.22566352725,14288.61020910493,2.0681145788321665e8,3.70562833077401e8
-0.004209999926388264,0.5306742132902614,3.301056359035284e-5,30.725790957778965,0.6017684584027951,-29503.51888919657,14381.661213096862,9.225607999861196e7,4.0977887582557386e8
-0.004220000468194485,0.5309818036405021,3.242161781166872e-5,30.66114224060236,0.5987622644764256,-14237.406330002384,13372.77660697986,-2.5170434046098053e8,3.757120079227311e8
-0.004230000078678131,0.5312683420453456,3.1654224915630966e-5,30.207743756420953,0.5717945709540194,-20266.385514324214,12582.85239487513,-6.441539252504911e8,3.0700026805744326e8
-0.0042399996891617775,0.5315847159521181,3.154230430417241e-5,29.113763857051588,0.5758004044003192,1103.2606466421216,11840.524598099837,-3.294840335759314e8,2.6327631204013503e8
-0.0042500002309679985,0.5318937641327492,3.1927810929452956e-5,29.189906266300834,0.5910052620684477,7422.986137995639,13371.46362553607,3.518422121930862e8,3.6334969989383703e8
-0.0042600007727742195,0.5322192499838534,3.153175206722251e-5,30.385499020670103,0.6037694962206371,12471.546540604628,12958.707217644938,-3.3886471909585994e8,3.2422522126140994e8
-0.004269999451935291,0.532520090357924,3.1979512324825386e-5,30.325062212302687,0.5843877518918892,-2018.9656659433876,12547.309796237423,-4.2323779212064534e8,3.193827495666449e8
-0.004279999993741512,0.5327946813816552,3.202141024035352e-5,29.58009875625407,0.594641440660741,11581.246083291155,13373.735040204441,1.301450300788486e8,3.5713172097226745e8
-0.004290000535547733,0.5330963740575244,3.187703125298413e-5,29.702484209169565,0.6159869947688023,11730.069622058623,13017.769762913005,-6.97134536058276e7,3.3485355727490413e8
-0.00430000014603138,0.5333866536295621,3.1721514911552114e-5,30.302252849024416,0.5956549957752427,-13446.180528205294,13400.245644296436,-4.998871831903358e8,3.4210717557807255e8
-0.004309999756515026,0.5337115017392556,3.127926125600819e-5,30.056446403376547,0.6070660986081485,-22632.193400704055,14402.316191425442,5.959040814712649e7,4.1952350402826357e8
-0.0043199993669986725,0.5340288370817778,3.089961102379255e-5,29.894029221861796,0.6051932840068962,12648.592822409946,14735.294011782307,4.707949722797397e8,3.6092805254807043e8
-0.0043299999088048935,0.534298383877124,3.066370302285256e-5,29.366139395662927,0.5726666908226278,-4011.621066298711,13835.869158549016,3.507199611150359e8,3.3530344655750364e8
-0.0043400004506111145,0.5345790978797588,3.062825379402578e-5,29.41240342193994,0.56564773175906,-16471.70299989299,14134.028835018542,3.20278891859188e8,3.7574773808588994e8
-0.004349999129772186,0.5348933471691797,2.9795569529099193e-5,29.61328452579737,0.5839175150837457,-14836.15844376664,15029.074672637738,4.525421793194828e8,4.4438319489368695e8
-0.004359999671578407,0.5352097790572563,3.111062158374208e-5,30.655310204289943,0.5983408715014568,-32956.589840160865,14374.204475552893,-1.6065220139784142e8,3.598528536120609e8
-0.004370000213384628,0.5355056779302082,3.12898149446875e-5,30.074735296814104,0.5930670939682324,-6370.78320614527,13042.889533522257,-2.0862580001623947e7,3.1110897900160587e8
-0.004379999823868275,0.5357875939163846,3.133119995333573e-5,29.494253095333686,0.5787873938807212,716.6416798726065,13508.752340992965,3.986886870870972e8,3.4905943082147276e8
-0.004389999434351921,0.5360704822318282,3.056321003220842e-5,29.460480237411215,0.5522878305967401,-16972.902791817385,12415.276923498537,-3.637029695337761e8,3.0379337337940717e8
-0.004399999976158142,0.5363534307470438,3.0286522989434153e-5,29.913168684464907,0.5689988945644617,-28409.309684168406,12679.833321185659,-2.5129473435854685e8,3.2772535529149866e8
-0.0044099995866417885,0.5366680557592305,3.0534769714458155e-5,29.41439149792408,0.574915915156336,-16417.434848631983,13322.70569764614,1.5816721019072992e8,3.842732537414733e8
-0.0044200001284480095,0.5369597997220117,3.085382178038041e-5,29.397621711349053,0.5943667196575406,-14046.427577285622,13728.148521741958,6.647844878284268e7,3.440352289219225e8
-0.004429999738931656,0.537262350610981,3.078015908106162e-5,28.805548157519066,0.5712569272355855,-13197.586645785941,12975.22599027092,1.2161433506223592e8,2.948842125558972e8
-0.004439999349415302,0.5375640885595352,3.0599384747134945e-5,28.326701111895822,0.5680133896511951,-14183.131570762864,13291.775075145144,1.792308423575411e8,3.378270477950557e8
-0.004449999891221523,0.5378693287485519,2.968964487822377e-5,28.0161908825382,0.5437687284860997,-14530.316533923373,12548.298463291301,-9.168193736601405e7,3.1488868888757646e8
-0.004460000433027744,0.5381511446768538,3.0302778010520536e-5,28.25505068384794,0.5603967609071775,-9808.824034965017,13084.829604428427,3.8556098327364e8,3.3650283899870247e8
-0.004469999112188816,0.5384069147125126,3.12457397575465e-5,28.6505062920424,0.5701139858007994,906.9257462579719,14033.157010958981,2.9049261512807506e8,3.0877121851096696e8
-0.004479999653995037,0.5387031623036134,3.0457267940711986e-5,28.017210259270197,0.5412100536625338,4572.609386239479,12606.284815153502,-3.385051949171731e6,2.988625721769241e8
-0.004490000195801258,0.5390392148366784,2.9341131796489184e-5,27.560824819589797,0.5137760943667552,-7036.649701594208,10809.6321436414,-2.7081787412750435e8,2.5660321468486726e8
-0.0044999998062849045,0.5393193556976743,2.9818254265488318e-5,27.566785121542516,0.5402140598272042,-22104.035132713805,12019.940981227453,1.1763664312038869e8,2.846207427971293e8
-0.0045100003480911255,0.539554457750823,3.0310418410175833e-5,27.857992190005287,0.5482283369306241,-17790.943890264705,12082.643806277463,-9.443943453292665e7,2.990119566072382e8
-0.004519999958574772,0.5398168624596904,3.054008001133419e-5,28.68597076739072,0.5564725051093614,7139.305036808975,12286.853665195305,-3.528587256771109e8,3.445745493229941e8
-0.004529999569058418,0.5401046673632229,2.9025599786664563e-5,28.381312154098417,0.5563207990376429,-1268.1036225115658,12328.025236732083,-7.224458889060557e7,3.011032888071077e8
-0.004540000110864639,0.5404192839611671,2.9035336737987702e-5,27.54811523964405,0.5316705725489224,16834.29021810477,10776.000197331192,-3.879009986459569e8,2.481103126218265e8
-0.00455000065267086,0.540726432887744,2.956191030069053e-5,27.274363155071146,0.5243428345590595,23915.823767160633,10827.774832773443,-4.771696322995358e8,2.3905555874418974e8
-0.004559999331831932,0.5410265880039433,2.876700127404332e-5,26.996528901483824,0.5216818095483365,18419.950779033945,11308.91613599399,-7.185208963286743e7,2.651088921467645e8
-0.004569999873638153,0.5413259179798883,2.9369467576141894e-5,27.075305142145222,0.5204016969221821,-10242.785512214035,11655.973018620754,1.4657481063370186e8,3.0403367801504594e8
-0.004580000415444374,0.5415996188574002,3.0307159109858077e-5,27.214314724155873,0.5462345869949391,-3274.4260196164023,11066.63489893901,-2.2863835445953757e7,2.6225747073873046e8
-0.0045900000259280205,0.5418702848871002,2.987229748991196e-5,27.22628271903046,0.5561961136524759,-6905.618675353655,12567.728307931522,9.685816008684887e7,3.763967991563759e8
-0.004599999636411667,0.5421371966323933,2.9845924118068157e-5,27.738631491035864,0.5673651521876423,-10466.248708211819,13612.610333878734,3.8792434528236455e8,3.542288290334684e8
-0.004610000178217888,0.5424192370092965,2.980282985599377e-5,28.10747937766866,0.5522639013071019,-1801.8854884388136,12776.083196712258,9.915480072725976e7,3.3106371925062823e8
-0.004619999788701534,0.5427262034149029,3.037776315458392e-5,28.856476723896524,0.5406669103620906,12821.5084929871,11771.34137965198,-5.592462866989712e8,2.8073364782249075e8
-0.004630000330507755,0.5429867940142634,3.035191218850801e-5,28.72475725790007,0.586088387421135,3552.761586366351,13632.267306819384,-4.806165680256945e7,3.9590975672834796e8
-0.004639999940991402,0.5432687568669556,3.0293321543121853e-5,28.225844054711917,0.5656921434102672,-3927.1940460799647,13810.391549047254,1.6115956423710888e7,3.672730486534871e8
-0.004649999551475048,0.5435489009831221,3.0074091246767975e-5,27.945491359689512,0.5519031946222941,10742.71706530773,10962.168937893563,-2.956719927997763e8,2.5686432690711388e8
-0.004660000093281269,0.54382708035485,2.939563474136273e-5,27.581249380943735,0.5444643507416962,9258.585709622876,11221.999958656665,-2.0356645069748566e8,2.9245720951274675e8
-0.00467000063508749,0.5440791958544745,3.022293028896336e-5,27.554483733421353,0.5456483394496237,3106.4328746346905,12528.365219183568,1.701305852295876e8,3.370129554389065e8
-0.004679999314248562,0.5443621288507827,3.099800036077197e-5,27.890911783975888,0.5418667636846526,5433.768595429697,12360.129962075596,1.0014886732012376e8,3.417053871443958e8
-0.004689999856054783,0.5446636436405471,3.058909643270184e-5,28.04466479137787,0.5654597816445587,11414.038991140527,11699.52000617848,-1.7098735303476462e8,2.7862704972016144e8
-0.004699999466538429,0.5449476556139415,2.9663630417420466e-5,28.123331789244737,0.5630456289407259,19508.604717023092,12302.306862302476,-3.051498858613873e8,3.0129195580011314e8
-0.00471000000834465,0.5452211797019587,2.9504836414353787e-5,28.109307037893597,0.5525063048440645,-8586.008328765634,11531.10621925554,-3.8489996264219433e8,2.9074635513727385e8
-0.004719999618828297,0.545487698657402,2.9904678322144223e-5,27.793844488405604,0.5656961060001047,-17142.284671057358,12493.369833836272,9.57084726212682e7,3.039508590140346e8
-0.004729999229311943,0.5457409618089676,3.0313719867830028e-5,27.640147439935742,0.5628554825568733,-7779.3376107764825,12377.588081601314,1.05755238379031e8,3.061371866883703e8
-0.004739999771118164,0.5460306565001375,3.0142218983286257e-5,27.93161895580143,0.5494713159536312,-7287.894072876261,12167.477421215966,-2.0795641292249796e8,3.3473296381419414e8
-0.004750000312924385,0.5463295835932713,2.9647698790336545e-5,27.838816173785936,0.5326232174388156,1090.3000141170994,11970.318893342148,-2.3704996760846403e8,3.4368686590276855e8
-0.0047599999234080315,0.5466163325399508,2.991508067795147e-5,26.790384551202727,0.5179269420360505,-188.1217134530073,10959.391271326722,-3.2708287058182997e8,3.1512490725712365e8
-0.004769999533891678,0.5468953550603236,3.0442571789693797e-5,26.924489606048116,0.5132015303269332,-56.54555844954282,10831.430313070288,-2.55719471153104e8,2.5120646435533044e8
-0.004780000075697899,0.5471480716341877,3.039864990065677e-5,27.244574112480457,0.5427316260810306,-30508.637931210607,12797.090430681017,3.233983553704579e8,3.665776213685676e8
-0.004789999686181545,0.5474168259276656,3.0187165607945598e-5,27.659582392737466,0.5489122656994565,-22768.259040670284,12809.10922269939,1.714492612115547e8,3.683714238106735e8
-0.004800000227987766,0.5476861092938236,2.9689213173380295e-5,27.369831839376758,0.5363568938995024,-10113.401332115609,12043.75491419862,2.997196311708226e7,3.517050363583881e8
-0.004809999838471413,0.5479618885886155,2.9696587099639502e-5,27.632247032718915,0.5097409213833421,-10218.842497964766,11413.15014949107,-6.10393508818506e8,2.508385719387522e8
-0.004819999448955059,0.548242053351051,3.0250094181880604e-5,27.697595124822765,0.5294497727058035,-17296.977705492798,11402.908354239726,-5.0128348264861e8,2.750698551868501e8
-0.00482999999076128,0.5484968167286595,3.0067229389878723e-5,27.12569998030136,0.5235269910221314,-20218.52458396524,10683.872488626153,-4.7925612984226465e8,2.2879776937379414e8
-0.004840000532567501,0.5487571530278654,2.977212683389571e-5,26.536241904055814,0.5046347585551257,-1268.4781538552386,10388.800717988564,-2.7062240739384955e8,2.2769172692765528e8
-0.004849999211728573,0.5490470473876693,3.0524723465681515e-5,27.297259444840908,0.5130435641046824,4097.057940423584,11195.548916966725,-1.8716645521580818e8,2.703933630092799e8
-0.004859999753534794,0.5493412946129571,3.1484636136167226e-5,27.768717996196735,0.5403411234589731,744.1481742186942,11958.383327649564,1.568428202421943e8,2.9854958775542915e8
-0.004870000295341015,0.5496223357002604,3.0353932548748626e-5,27.66480054275555,0.5429954020464238,-6346.926107402666,12920.547714376204,5.672648397100048e7,3.515325729146705e8
-0.004879999905824661,0.549909944520181,3.0299574517108196e-5,27.80547018228706,0.5474085827244296,-9062.761550584302,14515.154494187553,6.114191950300488e8,4.708601729115576e8
-0.004889999516308308,0.5502015598104103,2.8983800475015266e-5,27.54662286368659,0.5486464393346838,-6510.489877632823,14651.386953610105,3.0141426044598585e8,5.2246855306719726e8
-0.004900000058114529,0.550465737548506,2.8853639108152258e-5,27.145700207736915,0.5360320643745214,-11021.386323186927,12237.840162566452,2.297841858740603e7,3.0168871295806676e8
-0.004909999668598175,0.5507098794662171,2.9301027808234166e-5,27.16337460490124,0.5203320468461915,-3310.5424330022324,11352.671587082797,-7.846872269908416e7,2.6348748073147765e8
-0.004920000210404396,0.5509512905359729,2.9798875514526686e-5,26.700505914754935,0.523854082831758,-13787.369768379285,11565.801397529787,-3.3713127224004164e7,2.648485656152625e8
-0.0049299998208880424,0.5512298312936098,2.965121401882976e-5,27.125381451140647,0.5403391428386106,-5059.725338579235,10667.321524544548,-3.820478169493008e8,2.3505931516241494e8
-0.004939999431371689,0.5515100267132627,2.9763331467097754e-5,27.674827980017092,0.5671972734421267,-768.4270658873611,11845.189624470535,-1.52156946995957e8,2.8882000400219107e8
-0.00494999997317791,0.5517980292460289,3.047887726028253e-5,27.32458175960881,0.5233543113233525,-5263.527299868265,11371.8381437426,-4.4663837818893266e8,2.6093341353284383e8
-0.004960000514984131,0.5520935741608268,2.9812923291331887e-5,26.487007658575834,0.5094943369275271,10482.525940941832,10226.74357005685,-3.191460892232412e8,2.1670486169058582e8
-0.004969999194145203,0.5523810593143221,2.8619452259596043e-5,25.959221276808616,0.48325621185482254,-5701.810131849017,10648.197311593412,-2.4742604012661874e8,2.2825906981407076e8
-0.004979999735951424,0.5526468911522532,2.9111728922502818e-5,25.341097740424303,0.5052259026202051,-29689.80027670366,12321.616404167275,2.933450646310516e8,3.391080090739596e8
-0.004990000277757645,0.5528825487919262,3.0077532285602883e-5,25.745594302460063,0.5170516535532992,-12457.492405494144,11382.973193239515,2.867644447447198e8,2.6078361411984092e8
-0.004999999888241291,0.5531394798879741,2.9986456871171727e-5,25.909243552264073,0.5428143279731089,-13858.75919983806,12568.167333552396,7.327756888115078e8,3.5845269123525476e8


==> anc/Figure-5/d3_L382_rJ5.0.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5538789780745397,3.0640119447887296e-5,26.646754978446225,0.5268580822290141,20609.35139123859,11022.9448050454,-1.2559020414358242e8,2.742165482128919e8
0.004989999812096357,-0.553863604119245,3.068812056092788e-5,26.68170087304443,0.5202784658602746,11003.860663775798,11089.7584508797,-2.1731416078113028e8,2.688411594187854e8
0.004979999735951424,-0.5538121339190293,2.9791869859660867e-5,26.427306631493543,0.5032977062705867,-1089.9567862055494,10880.502303405538,-2.337487672423082e8,2.5580690384803224e8
0.00496999965980649,-0.5537136067758436,2.8959805794741226e-5,26.070784702976653,0.4879178739275602,-9125.862479085663,10776.881656072042,-3.2540656339169586e8,2.624781794950485e8
0.0049600000493228436,-0.5535785215919137,2.9293899584557394e-5,26.46248068477493,0.49413916343483694,-13436.574472118486,11644.935843139647,-2.280180443792677e8,2.7562345173525053e8
0.00494999997317791,-0.5534029575689813,3.0076154519465584e-5,27.09570674304684,0.516158404502922,-13114.248690749697,11699.86440997527,-2.840485228192199e8,2.696162988351899e8
0.004939999897032976,-0.5532018601181443,3.0297199389094006e-5,27.304224499797037,0.5371906415760744,-12799.586626397973,10961.59478450441,-4.3154981398723346e8,2.4780104838165966e8
0.0049299998208880424,-0.5529840043485629,3.0373987108154908e-5,27.70393077496599,0.5375211066388982,-16911.141198809775,10901.915721691152,-5.715243972992215e8,2.5554176645725992e8
0.004919999744743109,-0.5527624112827941,3.0248970755431822e-5,27.71508067048652,0.5288879316737675,-10787.6802988704,11377.903892158984,-3.7217532132937425e8,3.206558289664229e8
0.004909999668598175,-0.5525330677142017,2.964846822200787e-5,27.086538540024634,0.5296601726283073,-3144.1246230276834,12189.915368470547,2.493325185099326e8,3.405621579252977e8
0.004900000058114529,-0.5523074497691356,2.9390182212295445e-5,26.640734607085825,0.5422791811274811,4307.297514601467,13003.313528390965,7.488082143123193e8,3.7394949937305367e8
0.004889999981969595,-0.5520851437206964,2.98435386585871e-5,26.608689737282745,0.5577241354599349,10829.148082693007,13012.35535922661,1.0151456141799654e9,3.52634888542345e8
0.004879999905824661,-0.5518486349569753,3.0388206032705566e-5,26.709194888730767,0.564101996437653,6016.161194952574,12912.17512188462,1.0587991035225251e9,3.4743188848836994e8
0.0048699998296797276,-0.5516067553662227,3.0486225684251797e-5,26.843003045776555,0.5558914371891801,2811.956729093373,12475.492917335321,5.925956130331144e8,3.4160658790366894e8
0.004859999753534794,-0.5513577738590892,3.052435470431917e-5,26.70800820015416,0.539449053921623,791.6065521835911,11317.858015208689,1.6438677516295448e8,2.9213974607193345e8
0.00484999967738986,-0.5511098456686014,3.0282243919104616e-5,26.63303913530214,0.5276796251735313,5874.5924485481755,10974.879934927932,-4.35615751073303e7,2.8840290053969836e8
0.004840000066906214,-0.5508578695686539,2.9842889176314572e-5,26.47138314474095,0.5247704812788453,13297.84293711366,10911.916129268933,-1.2878317801003027e8,2.674396611991162e8
0.00482999999076128,-0.550602545986756,2.99327166726175e-5,26.72561276054356,0.5393865419303198,16034.831515442975,10991.91818088074,1.963942892087804e7,2.5495549240818542e8
0.004819999914616346,-0.5503463329106919,3.0271015182364577e-5,27.3974805904648,0.5662578942092873,14999.73893233959,12223.721302189007,3.711577912500697e8,2.9675267872178674e8
0.004809999838471413,-0.5500882827752266,3.060274028816964e-5,27.9450012895545,0.5843744456328845,14488.188297969595,13800.494857450034,5.985197928092581e8,3.756139525421065e8
0.004799999762326479,-0.5498303869870372,3.072461542301494e-5,28.129613178196134,0.569912668620617,6770.24527220953,13373.075610310345,2.7230579569592804e8,3.565801294315663e8
0.004789999686181545,-0.5495845120147913,3.061964661844294e-5,28.17174394977035,0.552308963133249,-6627.1636287305455,12555.003271982565,1.2147953686523485e8,3.279738258735066e8
0.004780000075697899,-0.549325277773698,3.025395783527903e-5,27.997080905386078,0.5483340467527146,-14709.598769834405,12106.61919054874,5.808970318519403e7,3.3192752462856907e8
0.004769999999552965,-0.5490625311301439,2.9782921424721615e-5,27.735312857640587,0.5459281475032801,-27232.57325078104,11604.581513772959,-1.1743133761403395e8,3.1625924670118564e8
0.0047599999234080315,-0.5487971821621416,2.9632255156610884e-5,27.568488646769293,0.5387356934481433,-32076.578256833338,11087.793761631792,-3.849048002335218e8,2.806116783896844e8
0.004749999847263098,-0.5485251915080821,2.9290848283738516e-5,27.662457052937,0.5442346079260844,-23676.59170491339,10820.453506322843,-4.772734886080444e8,2.5623436804308376e8
0.004739999771118164,-0.5482566988936504,2.9406907971248917e-5,27.715711202724176,0.5474476340347051,1161.701840446385,11592.510647103594,-2.761332418665334e8,2.881625281569712e8
0.00472999969497323,-0.5479880630886067,2.9915662441705708e-5,27.66024993067936,0.5568359041665547,18423.451255473527,12550.18028342578,1.354641720739139e8,3.339969758026465e8
0.004720000084489584,-0.5477119871648264,3.0153330949803455e-5,27.679375721287983,0.5703307390215663,13104.804545851192,12911.041937186625,3.914340294757468e8,3.6057425142261904e8
0.00471000000834465,-0.547441537516343,3.0038663124100545e-5,27.77427283916333,0.5738341373692504,3084.44903762156,13280.279555875348,4.0544154392070687e8,3.497274562368549e8
0.004699999932199717,-0.547186739080702,2.9987349240036466e-5,27.88891298454858,0.5644433914801604,-828.2902243816827,13555.031017877125,3.3303144864467037e8,3.320396564429053e8
0.004689999856054783,-0.5469211311583873,3.0109498299291267e-5,27.872145903674447,0.5485821840175157,4318.333319985567,12981.73030700589,7.09312880101141e7,3.4359333571594536e8
0.004679999779909849,-0.5466536039753116,3.0325571307925408e-5,27.899049666542258,0.5499635235354017,6757.044627061668,12819.890807429038,-1.0722201009164907e8,3.7020412699794686e8
0.0046699997037649155,-0.5463864607695723,3.078907664825334e-5,28.02931265936808,0.5575595415195964,967.1556986324166,11942.961988546876,-1.0744285665226983e8,3.103503165879745e8
0.004660000093281269,-0.5461068307456678,3.1168224426498256e-5,28.00817872197335,0.5627949083175374,-4581.89833989458,12207.20921468718,1.3138323144372584e8,3.090473738638262e8
0.004650000017136335,-0.545816110526735,3.1252740151501176e-5,27.83239359622589,0.5698275695338257,-1008.0643912927742,12505.955702830463,1.5851108815012178e8,3.084983877044897e8
0.004639999940991402,-0.5455246112979248,3.098060520597163e-5,27.828656704529628,0.5803086876758876,-11512.838005165291,12815.497037793923,7.509769275376141e7,3.3683608494627315e8
0.004629999864846468,-0.545247382739477,3.056608075852423e-5,27.732168928705715,0.5725315997656157,-16317.616404632317,13073.248140246946,-1.0734792768621255e8,3.664007530517017e8
0.004619999788701534,-0.5449780448914042,3.0429279873220366e-5,27.761544501688867,0.5657985931270739,-11651.440089399512,13260.912083539293,-6.530404753547823e7,3.357850452537355e8
0.004609999712556601,-0.5447012559662577,3.0186545859365374e-5,27.932260032410344,0.5592016757389691,-1090.9233405663522,11980.163060065192,-2.433060482157113e8,2.7766863982492226e8
0.004600000102072954,-0.5444281699233685,3.0296653271015285e-5,28.43628617514405,0.5636152552677105,3352.78005221516,11618.976939653616,-2.79333857725079e8,2.8864468537467796e8
0.0045900000259280205,-0.5441582726498483,3.053520798060657e-5,28.68239224320743,0.5635965345726105,2976.1396849824364,11872.893103626884,-1.8769356571049643e8,2.9697043286682546e8
0.004579999949783087,-0.5438803959112724,3.0681552862611425e-5,28.72671968587671,0.5579290307876004,1577.480665323813,12319.052933918822,-1.283438218894304e8,3.332682751672093e8
0.004569999873638153,-0.5435913132714681,3.060940832493438e-5,28.933106269088547,0.564110534353162,-325.1558328154361,12584.142670327687,-7.574448105130012e7,3.1440579502093875e8
0.004559999797493219,-0.5433089475649524,3.0570253919926725e-5,28.789461739883144,0.555040113342598,2552.8594353546464,12261.83218273506,-2.058326168495316e8,2.978480059911682e8
0.004549999721348286,-0.5430414301163169,3.076636893845219e-5,28.36760782293211,0.5365614779125287,8355.1707524939,11477.926526115343,-6.335608739077759e8,2.718877209909971e8
0.004540000110864639,-0.5427625901156337,3.1329636065406154e-5,28.346488699290227,0.5466326107797863,17315.930234505468,12088.567119397458,-5.0267371759021956e8,2.7939318758048517e8
0.004530000034719706,-0.5424792788013353,3.156112680573117e-5,28.49878271412477,0.5461561917032193,25833.87162694703,12386.19573134018,-3.679773670770675e8,2.923268927590063e8
0.004519999958574772,-0.5421903801407201,3.1508007375929786e-5,28.54217453446365,0.547900727360903,30539.456635502516,12611.947854504919,-1.8838239664957523e8,2.9816745952122575e8
0.004509999882429838,-0.5419056964519312,3.10321506866482e-5,28.380244183309664,0.5554478702010004,18023.488890398356,12801.759392037055,2.3554512615539562e7,3.131692527884053e8
0.0044999998062849045,-0.5416447275774547,3.0425563426811816e-5,28.166171278762693,0.5530848620703095,4525.727674223913,13325.869878156529,1.7918118109390962e8,3.651631883488252e8
0.004489999730139971,-0.5413813578320424,2.994410982882736e-5,28.0730096716373,0.5559963248708989,10176.376553843706,13853.609941034903,4.8939660932575154e8,4.019635962927288e8
0.004479999653995037,-0.541122035259824,2.9461480694507573e-5,28.19790102881859,0.5809051530370467,21270.12217076809,14696.412011846602,1.0140589556216859e9,4.317395977194843e8
0.004470000043511391,-0.5408515241925491,2.9126224905652108e-5,28.405331567640637,0.5942013068653402,28660.20656692491,14320.79906762313,8.440047903130748e8,4.034977003316875e8
0.004459999967366457,-0.5405637450243109,2.8750555579463543e-5,28.360038024465112,0.5813958696090535,32669.011766144722,13266.747997933271,4.980614364941821e8,3.63276407190702e8
0.004449999891221523,-0.5402837053082188,2.8728327152308875e-5,28.22028705215419,0.5699589242642207,25668.00585229088,13274.785195689965,4.338293477829485e8,3.7574711465842813e8
0.00443999981507659,-0.5399902363500559,2.8761022222051925e-5,28.43573711422124,0.572236169101935,25650.25952686229,13379.29461316064,2.32744207516564e8,3.782366635021158e8
0.004429999738931656,-0.539698652566457,2.9376340977225924e-5,28.788971460290348,0.5704705671695471,33356.546188518376,13169.00277401563,-7.256620691888733e6,3.458218454034022e8
0.0044200001284480095,-0.5394063184724072,3.0095202763040088e-5,29.003787716446887,0.5740102818044428,38826.45622475787,13244.431802544495,1.654012204014122e7,3.51294864143418e8
0.004410000052303076,-0.5391271308806259,3.06457084132204e-5,29.062178324889487,0.5854961609978595,39786.11533676455,13458.560184896533,1.676561455803726e8,3.542090708558598e8
0.004399999976158142,-0.5388446991064821,3.0516112426802704e-5,28.967845218436306,0.5953247381022976,39189.63147644929,13438.85550887693,2.8830050852635795e8,3.611299965960386e8
0.004389999900013208,-0.5385605101587487,2.983158021780583e-5,28.349290472974506,0.5869838487760038,35075.60013979428,13773.489205486241,3.117389423200347e8,4.1788120088845414e8
0.004379999823868275,-0.5382751062280838,2.9313692507620237e-5,27.885978299372,0.5610007326399145,24387.106885111698,12985.679658217778,2.3774396331896028e8,3.63226578931411e8
0.004369999747723341,-0.5379881041777439,2.9345678312226328e-5,27.847993188383015,0.548261467558153,14255.17179185391,12813.198648356862,3.0447395516584975e8,3.1588304773237747e8
0.004359999671578407,-0.5377018187786325,2.957256744458329e-5,28.17799418095281,0.5511986963566525,3880.2422372411556,12858.08084376555,2.1106710099635908e8,3.368440544318713e8
0.004350000061094761,-0.5374128535854397,2.9701333688905103e-5,28.43306082021403,0.5479044359120835,-5130.320113477465,12020.017969340988,-1.5813714467747718e8,3.025364264026115e8
0.004339999984949827,-0.5371231498387523,2.991173274180317e-5,28.872206793240338,0.5538041082365818,-13062.920001694982,12032.436371412656,-2.9423199142950636e8,2.930894036334802e8
0.0043299999088048935,-0.5368299838664242,3.042778699777555e-5,29.349637948627443,0.5562300194077594,-8477.614616362705,11966.697944675585,-4.525187508880515e8,3.0675452011292595e8
0.00431999983265996,-0.5365356878924771,3.084573789920758e-5,29.665299497343884,0.5636793353192481,804.5488458003358,12149.264889652066,-4.9510676658314705e8,3.2307270951154536e8
0.004309999756515026,-0.5362448210999841,3.115542935115748e-5,29.72657778641499,0.5821404675713215,6769.20827923348,12026.588744916442,-3.570064110456206e8,3.059603662240979e8
0.00430000014603138,-0.535955305476335,3.1656940362019064e-5,29.930188575135585,0.592715315423841,13037.65472387267,12575.084044389901,-3.2511772179741085e8,3.04847868415883e8
0.004290000069886446,-0.5356653713625503,3.154676090459426e-5,30.055529576578017,0.5992081741319198,17621.0462822661,13308.457362037734,-2.154696596548288e8,3.31974450074707e8
0.004279999993741512,-0.5353639176656843,3.128339456680902e-5,29.630074207827292,0.5974517418098279,19128.21261891434,13731.875041487163,1.2258357102328403e8,3.997059315809225e8
0.004269999917596579,-0.5350576469701833,3.1470344749184334e-5,29.18653130364157,0.5797728696031936,18628.17681337005,13192.094927855916,-9.536480499193381e7,4.342615891672228e8
0.004259999841451645,-0.5347655949962555,3.1650895772977465e-5,29.050189999924623,0.5673505989595189,14597.595910781576,12753.961766114331,-5.021661561058976e8,4.1404910257447016e8
0.004249999765306711,-0.5344653018603103,3.1457213919263746e-5,29.002106603279184,0.5712928821705789,8000.554290510283,12802.327742639307,-5.058509517573473e8,4.0295268969458205e8
0.0042399996891617775,-0.5341727845058318,3.1746309791815163e-5,29.400259044432488,0.5812369012100062,8059.964348717777,12145.78576975261,-4.719001165130934e8,3.0666027167909867e8
0.004230000078678131,-0.5338802224844003,3.221528647118574e-5,29.816671800342426,0.5946541807114891,11891.54160761692,13024.323029145318,1.0299556780152193e8,3.025016808100257e8
0.004220000002533197,-0.5335943251568828,3.259389632843393e-5,30.123569960015317,0.6164252113326275,20073.750649759437,15637.99546896787,1.0214115101899092e9,3.7233791775513065e8
0.004209999926388264,-0.5333107072391898,3.25038326712105e-5,30.18642683569236,0.6201232792315122,23943.12363253284,17092.779354855764,1.1900841341992965e9,4.396621589188197e8
0.00419999985024333,-0.5330218409946423,3.269616889446029e-5,30.319063992092367,0.6147009823419581,29489.26424593896,16000.048339214896,5.890017383916225e8,4.026653207787758e8
0.004189999774098396,-0.5327299842263917,3.286314695705494e-5,30.410626566843163,0.6028467566448106,26336.680887898427,14505.859747238852,-3.0710408579780124e7,3.43881560528399e8
0.004179999697953463,-0.5324398836172297,3.2788935413239494e-5,30.363210290938003,0.5940119153105154,19750.59762373151,14040.83093159052,2.6778159615406834e7,3.191601334495426e8
0.004170000087469816,-0.53215203389381,3.236323716921767e-5,30.409666375659594,0.578709901437662,16070.209614910353,13330.912871627022,-7.096449678922974e7,3.21326234191166e8
0.0041600000113248825,-0.5318588602269195,3.1976327143542745e-5,30.700111771585274,0.5804687661744606,18195.005068126826,13142.460067433949,-3.2178914346874124e8,3.375475722303856e8
0.004149999935179949,-0.5315616034185051,3.1499867525360066e-5,30.76048367114817,0.5919162515340898,27279.61110084313,13641.50807689307,-2.9241336090030557e8,3.91525930011137e8
0.004139999859035015,-0.531259804004024,3.105677735872098e-5,30.52390959909336,0.5952009990078497,31090.35389848377,13973.09653376959,-1.6828699553353617e8,4.186094950405887e8
0.004129999782890081,-0.5309478426747842,3.099851805664677e-5,30.380788010184876,0.6074284861563933,34056.61720919991,13658.632653250912,-1.9909537118020764e8,3.650529657032771e8
0.004119999706745148,-0.5306380989125457,3.116012738014614e-5,30.28466293861485,0.6091345703108807,29192.00555018062,13556.373341454735,-3.2695128576071066e8,3.464956489803647e8
0.004110000096261501,-0.5303389158183596,3.080709777883972e-5,30.257548941787753,0.6005282351725046,18152.730977351122,13434.105598072982,-4.0054983934297013e8,3.2933483413085824e8
0.004100000020116568,-0.5300444438653651,3.054169157242625e-5,30.40574625713541,0.6115600201848218,9692.838704012187,14107.926961648638,-6.806382327801627e7,3.299601569116581e8
0.004089999943971634,-0.5297463728082131,3.0334902799825926e-5,30.530965861649843,0.616998932011596,19077.690270206207,14751.036746787386,9.975767678274466e7,3.443183485488042e8
0.0040799998678267,-0.5294535399089564,3.050334899803097e-5,30.72503151514432,0.623598563462007,18143.08105403003,14006.330398904387,8.371463477904837e7,3.6177583926361364e8
0.0040699997916817665,-0.5291535988008137,3.079219882504703e-5,30.720449771720645,0.6285168116478813,10822.953348372484,13061.705569655202,-6.326336689032656e7,3.4789460459424937e8
0.004059999715536833,-0.5288358733346457,3.114998460664438e-5,30.656757226571653,0.6202624060432155,634.0411017733568,13099.695538197631,-2.7352393391029763e8,3.2783392872331905e8
0.004049999639391899,-0.5285075404887671,3.1383273270385535e-5,30.4833336225365,0.6090933482026577,2316.2991630756455,13495.702335723134,-3.4081800760202414e8,3.4262566617325306e8
0.004040000028908253,-0.5281862411384824,3.131863204653795e-5,30.389146119300662,0.5998918038622018,14205.214370308035,13817.244075865934,-3.9192485803547657e8,3.6235240416824317e8
0.004029999952763319,-0.527871548958356,3.116588815601467e-5,30.44567801526319,0.5963453837818701,24004.83422192506,12878.521447380954,-6.858515553861804e8,3.242896670462011e8
0.004019999876618385,-0.5275610283961412,3.144952356001979e-5,30.582055571435227,0.6129912110406653,24819.22096682061,12874.199867574602,-5.843559213363808e8,3.2898795711071664e8
0.004009999800473452,-0.5272611564987804,3.156378771126459e-5,30.76478276141283,0.6352191750758353,17713.712917401415,13591.473793205249,-2.325668642228851e8,3.545250327529664e8
0.003999999724328518,-0.5269673080318144,3.220380906002849e-5,31.035076006527472,0.6305589508614862,4996.8217733459,13994.916879085791,-1.2620971964363502e8,3.783252119167636e8
0.0039900001138448715,-0.5266672568954642,3.240328928896893e-5,31.36813450980783,0.6068380711066917,3461.678288885187,13518.971237536334,-5.119949264438218e8,3.6673967768417144e8
0.003980000037699938,-0.526357769343991,3.2184004971310034e-5,31.509820975400935,0.5930486797205311,7227.317690745746,13309.365644755837,-7.408496988477646e8,3.323109860101499e8
0.003969999961555004,-0.526042437298107,3.178669451490492e-5,31.2937511790444,0.5964706188914556,10520.310664614022,13374.232560366918,-4.9016781953744215e8,3.31192566635799e8
0.00395999988541007,-0.5257393519151844,3.142819005617862e-5,31.04723469081364,0.6111811339453622,14687.037369176864,14050.076534047457,-4.363003754112273e7,3.576481870878704e8
0.003949999809265137,-0.5254376722086339,3.1113622755964464e-5,31.062062500215152,0.6243951952638234,19076.947086733966,14160.661465478845,-3.012990930543734e7,3.4558877070877665e8
0.00394000019878149,-0.5251340322655517,3.1265616797245006e-5,31.086592578853,0.6205435316855856,17788.69251819721,13437.254659383714,-5.899006540033677e8,3.2700731879261625e8
0.003930000122636557,-0.5248249112817456,3.193850379614174e-5,31.589537573072857,0.6143778550352108,5494.833948327328,13417.084607847517,-1.0429700840375783e9,3.4441411166455e8
0.003920000046491623,-0.524513122351724,3.286790757880269e-5,32.27661425287056,0.6162360769239146,-9686.672900223082,14159.196472634352,-1.0895711738642333e9,3.9279048299535704e8
0.003909999970346689,-0.5242008858406096,3.349792721968564e-5,32.87605659008555,0.6419710783781386,-22117.943534790338,15535.310454777089,-6.34166928284133e8,4.6317883344283766e8
0.0038999998942017555,-0.5238973361323124,3.371390068516987e-5,33.005984443621045,0.6487651508050319,-24854.139835352828,16149.493713736772,-3.3668194881170624e8,4.5819298707305145e8
0.003889999818056822,-0.523593303226401,3.336962473857261e-5,32.80473819855238,0.6391012894087403,-13349.732573614703,15204.79794796778,-4.9790842137718046e8,3.9276932850289947e8
0.003879999741911888,-0.5232869247701951,3.2753969443505564e-5,32.777137342248245,0.6223627875670789,-5507.087089107171,13610.730868315977,-7.872650789184438e8,3.319368103484039e8
0.003869999898597598,-0.5229905866760991,3.234187510992873e-5,32.531396828481455,0.6099357390180337,3575.354976004299,14016.97693021741,-4.3283321294451714e8,3.4714532619817877e8
0.003860000055283308,-0.5226828242318591,3.2243286636214536e-5,32.074342212162556,0.6010841747007146,15368.41729439772,14572.484265077233,-2.1600544042189622e8,3.686308329117108e8
0.0038499999791383743,-0.5223660729912456,3.214958631736387e-5,31.68423618448367,0.5892025289077244,9542.635150610906,14802.976854873948,-2.7658206283973163e8,3.581309950020423e8
0.0038399999029934406,-0.5220477677877525,3.214186019533247e-5,31.83702908308469,0.6040383841136118,-456.47963925519326,14934.71154159845,-9.6606722187831e7,3.908408697225269e8
0.003829999826848507,-0.5217293294360859,3.2008170555700106e-5,31.893266216561948,0.6198472495073016,6619.306781558927,14650.607856357106,7.836864064661236e7,4.114878345187392e8
0.003819999983534217,-0.521411456475419,3.2238816279097835e-5,32.03857572970951,0.6526428060240426,23688.964926648863,14897.989699340269,4.1030800889151514e8,4.2407820623689175e8
0.003809999907389283,-0.521100787215971,3.269007854716949e-5,32.25678266837984,0.6683680128339974,40453.568458142305,14687.39681410875,2.998855582163685e8,4.057998818731248e8
0.003800000064074993,-0.5207982466975113,3.281585429160366e-5,32.30217231068044,0.6605522186003767,43372.4156689916,14776.910330266785,1.78434322428902e7,3.94900382531277e8
0.0037899999879300594,-0.5204902536557282,3.224156070254975e-5,32.037738164614794,0.6350102631278598,34956.25989453987,14432.70485609063,-2.815566024052058e8,3.9638388588522846e8
0.0037799999117851257,-0.5201691307325036,3.1488161099041985e-5,31.812427526935938,0.6231812399227407,23970.428220134585,14456.991497966173,-2.3107209524258158e8,4.157051990269453e8
0.003769999835640192,-0.5198342998672162,3.122187404223193e-5,31.626309664545765,0.6189434915693814,14549.600430272618,14422.95245155445,-2.3778487251518914e8,4.154333972654244e8
0.0037599997594952583,-0.5194930979863503,3.1403144523633963e-5,31.401978977308442,0.6217983729418146,1393.6630441426055,14317.595234204602,-7.592525973592256e7,3.766929121769917e8
0.0037499999161809683,-0.5191510747739467,3.1666367133086645e-5,31.120801139193286,0.610078163845959,-2040.7730695372163,14233.293530300769,-2.029083279468361e7,3.491386137174551e8
0.0037399998400360346,-0.5188174790415562,3.1903287057188854e-5,30.89756625908547,0.6078985392836205,6283.799002349064,14498.636135021956,-9.893068236574091e7,3.669524423858489e8
0.0037299999967217445,-0.5185012486287389,3.209887973448484e-5,30.9252395755753,0.60538596372263,11873.201243777065,14369.583750387317,-2.2568714330945247e8,3.6951003174273646e8
0.003719999920576811,-0.518185460913041,3.234796828607151e-5,31.539614464590475,0.6161381039656558,12812.36646863795,14996.408459840637,1.0231068639352714e8,4.2005478235439765e8
0.003709999844431877,-0.5178656811930009,3.2740218672256404e-5,32.683482765494766,0.6418276387452102,10421.656338604018,15523.263172985971,5.916148673439078e7,4.571376809274359e8
0.0036999997682869434,-0.517541770874406,3.312561950412589e-5,33.495801635664165,0.6540506750719753,7738.184925777333,15455.048404441211,-1.4693986181890577e8,4.105571151600121e8
0.0036899999249726534,-0.5172042129216011,3.324453560515709e-5,33.56053531604462,0.6518425106308453,4450.315755665879,16426.11280979939,-2.185643976993112e8,4.8144539910302174e8
0.0036800000816583633,-0.5168661196333825,3.3158382894130556e-5,33.08815788028002,0.651247131196112,5516.478741434347,16516.742075901777,-4.266755551192858e7,5.749186648613812e8
0.0036700000055134296,-0.5165234487541362,3.319581929371839e-5,33.012482054193086,0.6553498148339173,24972.03757696852,15461.288597742918,-1.5967019372828785e8,4.8596979703351223e8
0.003659999929368496,-0.516195243336062,3.322920477695151e-5,33.24934855110645,0.6623544531006225,28414.52964933433,14891.189133418988,-4.284465342054062e7,4.1421567867700016e8
0.0036499998532235622,-0.5158670217015551,3.345789154715921e-5,33.434316958301594,0.6665565582439541,6366.934392593159,15305.341546527845,2.4114590009776676e8,4.128027662848733e8
0.0036399997770786285,-0.5155470626097985,3.380388603099527e-5,33.42385743463103,0.6668425157606181,-17019.493240090156,15559.344161390765,3.846282395776082e8,4.129245945805953e8
0.0036299999337643385,-0.5152245365216278,3.3665273499793285e-5,33.40233017774892,0.6541426369466552,-16287.57360744946,14903.186542516241,-1.814119767412465e8,3.8685226500456816e8
0.003619999857619405,-0.5148960405591061,3.366552161164317e-5,33.16956281618515,0.6293069786459363,-1117.319001115803,14449.633221943559,-6.226397310450029e8,3.597412872866107e8
0.0036100000143051147,-0.5145583898369803,3.386899589595053e-5,33.0042454116254,0.6174481339454844,18178.400151163616,15017.51580188413,-3.992123972458516e8,3.6674585611680627e8
0.003599999938160181,-0.514227160633204,3.388407483272149e-5,32.931121661926944,0.6261088114175742,33467.45278707797,15482.846039642041,-6.49231281159187e7,3.884950181878645e8
0.0035899998620152473,-0.5138959333493957,3.400537321117737e-5,33.241765251784955,0.6417964736853478,33876.074387455876,15258.194766811344,9.373709573013991e6,4.283061227437764e8
0.0035799997858703136,-0.5135727418644006,3.4445026909678566e-5,33.64472276562577,0.6582873343836788,13273.72855739534,15169.968777123877,1.8127887286971053e8,3.983870297042813e8
0.0035699999425560236,-0.5132466042994638,3.460810169738475e-5,33.87864624275049,0.6761441171970608,1255.1675086511877,15943.331625829776,3.541153192370369e8,4.103018814608535e8
0.0035600000992417336,-0.5129212553812086,3.461284818891643e-5,33.72520222863473,0.6815855514340419,9696.115687775215,16896.605403077792,5.507904107578956e8,4.579177637305086e8
0.0035500000230968,-0.5125868768465939,3.431345639163037e-5,33.36004869108518,0.6726092434508592,26070.339159665386,17449.842871816298,7.504603569158187e8,4.886784076508194e8
0.003539999946951866,-0.5122569185785836,3.4089607835076324e-5,33.10468921118408,0.6752310677768127,27688.13823109296,18601.014615009808,1.0634340885797948e9,5.840725490788499e8
0.0035299998708069324,-0.5119273627946509,3.4127680018426084e-5,33.2433076051011,0.6832316063774576,14365.781147275167,19316.44542416663,1.2032077833166413e9,6.44511855066026e8
0.0035199997946619987,-0.5115854869010976,3.410545308602748e-5,33.63263243534475,0.6946722036926807,-4410.401878063988,18771.704474145325,9.141194835590398e8,5.2717083378464484e8
0.003509999718517065,-0.5112411117794922,3.3895967004730955e-5,34.28480154967642,0.7081602967622876,-12716.760581478773,18200.894451198383,5.0547694985968536e8,5.035862303121027e8
0.003499999875202775,-0.5109117961442096,3.342692349870833e-5,34.59441319569788,0.7105037860674704,-11207.521761584623,18292.772202654123,2.1562601668274748e8,6.00863155431238e8
0.003490000031888485,-0.5105815234755628,3.278084190314486e-5,34.574331278175904,0.6922057697925164,-9245.182071460735,17084.272124187595,-2.005870553196638e8,5.50866818308626e8
0.0034799999557435513,-0.51024993429858,3.2498782171789766e-5,34.316744978609535,0.6650665760677731,-2732.3940492942,15710.765123395264,-5.130332324588296e8,4.4170479381536394e8
0.0034699998795986176,-0.5099259332748939,3.234805892513785e-5,34.07839520852095,0.6458950190922298,4644.849241354524,15816.395083661824,-7.760333837254252e8,4.2510005676684535e8
0.003459999803453684,-0.5095963181597648,3.2447632358109496e-5,33.6725358899651,0.6398559476309722,8137.6242410665645,15686.309948661194,-6.05616936577372e8,4.010190450368182e8
0.003449999960139394,-0.5092560636958341,3.3125186220119964e-5,33.621907667225074,0.6520891238086514,2787.4946879891872,15877.257830194756,-4.195012435899895e8,4.121685850682534e8
0.0034400001168251038,-0.5089073980653656,3.364201437079037e-5,33.75330289342551,0.665005208508575,5648.170402487989,17115.13375160331,-5.778396507627123e7,4.9927212966414404e8
0.00343000004068017,-0.5085657522499912,3.4203144446898796e-5,34.41392287084216,0.6703566715981635,13247.289145506531,16953.722678149847,2.078825753872302e8,4.8188728486782146e8
0.0034199999645352364,-0.5082318579813698,3.429832748937156e-5,34.887908849792794,0.6767017584693517,13962.53521992325,16859.715645460277,2.369888083016759e8,4.8955117243520314e8
0.0034099998883903027,-0.5078980135475175,3.4054722524597596e-5,34.9420305322919,0.6970618407054159,16001.154104178177,18256.273404480566,6.025035025277569e8,6.099870176506875e8
0.003399999812245369,-0.5075547402450294,3.360481237248227e-5,34.89679356656722,0.7062724844120887,20399.737237477002,18476.892910102713,6.495359442478132e8,5.835543542788376e8
0.0033899997361004353,-0.5072047516894005,3.3138798917382865e-5,34.89753007795417,0.6906206600702322,19195.637229868757,17479.958505631083,5.875217275703696e7,4.82676066409626e8
0.003379999892786145,-0.5068502045137925,3.2920956485880296e-5,34.75428487693686,0.6898914536557238,19395.24686290314,16880.397290764155,-7.794836613625026e7,4.372118290268988e8
0.003370000049471855,-0.506491104323609,3.304577327174107e-5,34.78123854199848,0.7071575858372253,9750.513564811883,16767.379943150878,1.5390040789952412e8,4.297857999212456e8
0.0033599999733269215,-0.506131862022757,3.344644018139911e-5,35.03413507195201,0.7233739985492963,-1124.821912857763,17140.98513017786,5.84819722483691e8,4.702959360336689e8
0.0033499998971819878,-0.5057743611479182,3.370008265937513e-5,35.12963244373437,0.727898572436179,-12593.528549204335,17695.471757563904,8.216255903751506e8,4.934468073878489e8
0.003339999821037054,-0.5054199907725446,3.397802693820462e-5,35.45806825269599,0.7427269908051044,-9876.073738778174,18863.321099098506,7.741811588120053e8,5.1416015845679e8
0.003329999977722764,-0.5050555147449431,3.395764183982509e-5,35.68488086029516,0.7519765308256278,2755.5662518852123,19386.276812349242,4.41653731095684e8,5.719778320260178e8
0.0033199999015778303,-0.5046971173843255,3.3384683671223466e-5,35.72514281347753,0.752801975193123,3683.4505554311327,18931.266548455846,4.6398892531152934e8,5.567027602210504e8
0.0033100000582635403,-0.5043513807738197,3.296141131008556e-5,35.72542413959105,0.7385833098339092,4415.437682168717,18582.53309922624,4.294541554019906e8,5.595568277399826e8
0.0032999999821186066,-0.5040128020359024,3.319383764059572e-5,35.73267438909982,0.7185115195626074,8824.228134741204,19261.14976272544,4.7695798183644e8,6.339300870493284e8
0.003289999905973673,-0.5036714186522943,3.3719366872504923e-5,35.56289192879676,0.7019543812634316,13014.502791118273,19496.991966660873,6.457852218082681e8,6.523460134394455e8
0.003279999829828739,-0.5033224591482024,3.445802987515548e-5,35.47221865154985,0.7093163362318524,21825.948311961434,19228.128978125093,1.2343862931249113e9,5.534214597563837e8
0.0032699997536838055,-0.5029766756289464,3.5312563897083043e-5,35.801839663355615,0.7155860752694558,34135.56763739606,19144.787433178142,1.2705324366617603e9,5.269690327826795e8
0.0032599999103695154,-0.5026263411911204,3.525381139168254e-5,36.092194980822555,0.7143600374176107,37153.316592371375,19842.03047826785,9.782744045090915e8,6.133999091456214e8
0.0032499998342245817,-0.5022674423468878,3.5091153977684884e-5,36.28117469769382,0.7212687652327906,25579.985496248264,19039.593202412212,2.8643738150494367e8,5.349815588668746e8
0.0032399999909102917,-0.5019014168268936,3.506754117886873e-5,36.39211016489151,0.7216561868582095,19001.65674987343,17755.142414388258,-4.3291989229830974e8,4.4707936809541947e8
0.003229999914765358,-0.5015418798268365,3.5037297941776424e-5,36.08795450570798,0.7123349088847111,22020.044136932556,16831.979226973748,-8.310999896208024e8,4.295399199108137e8
0.0032199998386204243,-0.5011865047655649,3.4881388901781045e-5,35.5151803656592,0.6898063216910794,28265.07418628111,16959.565915673276,-8.088390185453298e8,4.948023971618348e8
0.0032099997624754906,-0.5008361480576621,3.458750141024089e-5,35.04979096479331,0.6736364041314636,25905.4788525848,17422.787356399294,-5.676871123559151e8,5.0843985272981346e8
0.0031999999191612005,-0.5004815431333022,3.412183145096911e-5,34.99839072865725,0.6667016277358778,17160.2108517538,17516.611273889634,-2.174867365935013e8,5.210366068486643e8
0.0031900000758469105,-0.500116363228648,3.4295037807937685e-5,35.58906142071951,0.669847309349367,15780.940310901073,16578.025265414126,-4.8539191334149146e8,4.89291047709554e8
0.0031799999997019768,-0.49975313056758036,3.507162716007102e-5,36.18195300163821,0.6897833649214927,13046.93722964149,16301.720712092496,-4.9065294581560665e8,4.671880220246596e8
0.003169999923557043,-0.49939605746465376,3.562383504561278e-5,36.33199429919508,0.7141502663866081,4301.2882643129215,16670.501969408797,-7.11031276672828e7,4.568990345115089e8
0.0031599998474121094,-0.49904956862489314,3.5757756261073055e-5,36.40341257616258,0.7087866418871621,-10984.37069632004,16391.801614126303,-4.539608672439017e8,4.450092730471854e8
0.0031500000040978193,-0.49870122558105556,3.5435184968395705e-5,36.09414649688014,0.6879043783249185,-14457.55897001335,16065.466797234658,-8.546319852351612e8,4.147180235203026e8
0.0031399999279528856,-0.49834153336655657,3.5195794886945556e-5,35.78987150343024,0.6854070790307707,-3620.1579955527563,17563.41200403903,-6.069659935676776e8,4.933617869351465e8
0.003129999851807952,-0.4979795144364245,3.483747027826184e-5,35.78068433409792,0.6862593425425569,9604.255073784178,19524.26478854101,1.155285516917334e8,6.165352550601758e8
0.003120000008493662,-0.49760784387764784,3.457256216777133e-5,36.37591981695883,0.7009277480994852,16008.636634117158,20263.838216050088,6.046327905522311e8,6.83994833417296e8
0.003109999932348728,-0.4972295723245947,3.4560276120897e-5,36.95573496319205,0.7237684512933678,17263.967956402244,20484.7409955921,9.143056022901274e8,6.897979527670511e8
0.0030999998562037945,-0.496846299449215,3.4750887647742857e-5,37.209517312502925,0.7337909383376527,27458.14946675143,20421.40640122437,9.97358468597525e8,6.243869945861933e8
0.0030899997800588608,-0.4964671450520697,3.4677379737703874e-5,37.21186811454229,0.7295202323704085,29014.875575498718,20027.824742095458,7.161401470351756e8,5.905213386246991e8
0.0030799999367445707,-0.49608807037421476,3.45295201834449e-5,37.26016103898548,0.7205062464538593,21660.50527899872,18090.269785095097,-1.4848158114209646e8,4.936270756805489e8
0.0030700000934302807,-0.4957124326726421,3.467172147392218e-5,37.37342023315615,0.7209494804237176,-7237.821248407101,17231.35468412611,-5.063931943311879e8,4.515127822675293e8
0.003060000017285347,-0.4953549915004822,3.488519029034148e-5,37.44517672286562,0.728021721076428,-24941.835120692318,18302.39779428626,-1.063029845893834e8,5.207208872977307e8
0.0030499999411404133,-0.4949991452936021,3.517797440131495e-5,37.248281350249876,0.7227210307429399,-25432.575295851766,18655.946554581093,-3.8055496430952445e7,5.455647776421072e8
0.0030399998649954796,-0.4946427068796942,3.569573171232123e-5,37.06844099122845,0.7097862219279777,-4815.3098092471155,18019.88178271835,-3.6039762099148285e8,5.1281954716106945e8
0.0030300000216811895,-0.49427231634895413,3.5859394734466397e-5,36.90217990187916,0.6971839129737657,14527.569989724881,17316.772010129273,-7.995422780884455e8,5.0343178996137506e8
0.003019999945536256,-0.4938986015583332,3.547087221169168e-5,36.72659609243183,0.7057237477999619,28402.38679245518,17002.378722763835,-9.123341436039784e8,4.6253101610195285e8
0.003009999869391322,-0.4935284396545435,3.509566523346873e-5,36.65784779144523,0.7270471852770278,25867.982935288866,17598.691083791025,-6.03398749048495e8,4.526079265122341e8
0.0029999997932463884,-0.49315269905115144,3.4809858100925235e-5,36.69295284410633,0.7490525818743566,22875.157075243493,18161.119858142327,-3.8977679221084785e8,4.563437480756088e8
0.0029899999499320984,-0.4927769307255567,3.4609439256757e-5,36.86343933542872,0.7475508876552561,19223.540919903397,18401.059127794106,-3.17284738322315e8,4.8269126310355043e8
0.0029799998737871647,-0.4924087332509921,3.430988931494537e-5,36.81820433175143,0.7311198775379183,12628.51970084994,17812.70168977087,-5.261320976843709e8,4.7554478015305144e8
0.0029700000304728746,-0.49204042944682336,3.451025019572709e-5,36.67852843768251,0.7306778926166606,-3344.3899083729575,17730.245821035558,-2.637596764750814e8,5.0510445269779277e8
0.002959999954327941,-0.491669739525597,3.488419219555046e-5,36.755006147890015,0.7439557709725091,-8269.425549580657,19289.64726660255,2.5254050760550228e8,5.95838688407709e8
0.0029499998781830072,-0.4912869310712854,3.477286599150754e-5,36.75878330294435,0.7406313275495378,-2198.6221631038347,20011.754040838667,4.4135093760756916e8,6.304459595247054e8
0.002940000034868717,-0.4908992250530231,3.456377502338289e-5,36.97076838845328,0.7445793507825736,6430.45294769405,19570.99397228163,5.098241099179493e8,5.923186798559792e8
0.0029299999587237835,-0.49051227257141716,3.4266106614305966e-5,37.20081907888321,0.7471687861231912,5358.288244811118,18680.4216172816,3.2361801006075174e8,5.800751219355676e8
0.00291999988257885,-0.49012670641976874,3.462893848359881e-5,37.65792828109689,0.7527366798386164,3884.5617248850226,18081.286275429793,1.1844900791337706e8,5.830800046720897e8
0.0029100000392645597,-0.48973735464965634,3.528027685562929e-5,38.299904311454526,0.7628798433053676,-2968.329678046183,18621.850597629036,3.313595817557557e7,6.600906689407539e8
0.002899999963119626,-0.4893643080344016,3.559727488393912e-5,38.89321931114688,0.7610363543214786,-10798.05025318489,18892.056233292136,-2.4005739530897996e8,6.067473494919891e8
0.0028899998869746923,-0.4889849971052785,3.555602168315248e-5,39.33325389685332,0.7759037009434787,-14970.220268266137,19232.829274445732,-3.303771767960923e8,5.857482850687348e8
0.0028800000436604023,-0.4885963839563486,3.585378429904504e-5,39.678977875211224,0.793984088167962,-25363.093450681474,20033.421778983142,-1.781408652583504e8,6.116621551252109e8
0.0028699999675154686,-0.4882053612626105,3.643041203795423e-5,40.06018964805587,0.8156029141750766,-32027.13916677245,21558.716864350215,2.272340157190575e8,6.631591637436471e8
0.0028600001242011786,-0.48781340056039596,3.684949987500462e-5,40.10173275968441,0.8267674589706381,-16940.528400647116,22039.883467236265,4.0417321861756074e8,6.323355039843009e8
0.002850000048056245,-0.48741507382005167,3.7291535682154084e-5,40.3507906988545,0.8269120027657871,3350.623418405701,21545.991010766378,2.3156544776300323e8,5.945268969088954e8
0.002839999971911311,-0.48702342419745404,3.74834786725575e-5,40.44127937792648,0.8276102697405117,13651.849676558639,21618.493424677523,3.398993560198603e8,6.385074233448112e8
0.002830000128597021,-0.48664122111760044,3.734732363501247e-5,40.38641304547946,0.8313597782601051,19513.894896871658,22054.38131068661,5.630448241716413e8,7.33771535989634e8
0.0028199998196214437,-0.4862638519884312,3.6698737758342454e-5,40.2048951273755,0.8232405377642993,19648.716231303937,22369.0011741474,5.110098222484185e8,7.729879002902625e8
0.00280999974347651,-0.4858833445015772,3.618911126903988e-5,40.10244659443383,0.8084459547063289,3913.9446995018475,22586.114390644914,4.3958356918744016e8,7.840555392822129e8
0.00279999990016222,-0.48548893930459774,3.628773314286981e-5,40.07027964469302,0.8011199064997554,-15641.62601858504,21619.209047208566,3.3029012352219707e8,6.798870838654511e8
0.0027899998240172863,-0.4850765891478346,3.6389714076283563e-5,40.187891218433016,0.8111514630510803,-22351.60370692533,22276.64107040984,7.750956037930131e8,7.215085938588321e8
0.0027799997478723526,-0.4846611295177486,3.650747690733481e-5,40.44801958983468,0.8241343341568066,-13373.832221901766,23634.15773498879,1.3140632217856405e9,8.180529655206589e8
0.0027699999045580626,-0.4842486022924075,3.6542448696097946e-5,40.56593385294919,0.821584441804585,19030.10557063531,23909.68394150366,1.0235291599511874e9,8.856697432656696e8
0.002759999828413129,-0.48383781926271646,3.635851519126312e-5,40.743487006256466,0.8133768310523177,40918.5022182184,22343.661297267925,3.2887303644321644e8,7.843171363304999e8
0.002749999985098839,-0.48343672102646645,3.647733464065544e-5,41.082941875824915,0.8034273011640153,44507.454892645765,20283.15847149801,-6.354236153240849e8,6.187974338531262e8
0.002739999908953905,-0.4830491493015552,3.66617413497282e-5,41.50009100401194,0.8091958336579015,39132.39414475752,19802.237943444383,-1.113275838770989e9,5.7639142728016e8
0.0027299998328089714,-0.48266419543436523,3.717889400858568e-5,41.55190942941885,0.8357266805243402,29618.788066727284,20947.791935628553,-4.9107714648704576e8,6.478347948797659e8
0.0027199999894946814,-0.4822831244296855,3.760283554876147e-5,41.53260787282509,0.8444670478773351,29701.96889566313,21393.402667093276,-2.0827283112435243e8,6.499521910896591e8
0.0027099999133497477,-0.48189831341940437,3.739084896480315e-5,41.66675880847542,0.8407780496687919,33346.13523979023,22827.62843339733,1.4194126283182737e8,6.787114093675896e8
0.002699999837204814,-0.4815043987115493,3.6518544586764313e-5,41.74207561141645,0.8477559869388225,32318.88629575867,23766.663161390556,8.483081900343279e8,7.146251498616828e8
0.002689999993890524,-0.4811114725366296,3.577304192721358e-5,41.52115101721338,0.8464286031827409,22622.179892222466,23792.304749629722,1.0285584671266937e9,7.003462126260762e8
0.00267999991774559,-0.4807139726373833,3.550751806970272e-5,40.991418633676545,0.8433464979638543,6660.667167069539,25222.7931211693,1.3317509513607917e9,8.146731480566487e8
0.0026700000744313,-0.4803100194676838,3.6065958940375865e-5,40.93890980812078,0.8307974393198102,-367.1731995006188,24787.301020940722,1.2785300735170538e9,7.930510127131293e8
0.0026599999982863665,-0.4798947868270098,3.671763102267866e-5,40.94840191223349,0.8048783849552859,-2034.9126873402172,22174.69878485162,3.760848079074993e8,6.687408529926575e8
0.0026499999221414328,-0.4794791911318139,3.7418807228944644e-5,40.918214228790454,0.794909984036982,-391.39590174434113,21484.21843472982,1.879444427293601e8,6.330802577983433e8
0.0026400000788271427,-0.47905443415078897,3.791727827307486e-5,41.137867430797414,0.8095525148335748,1172.467773552054,22249.27893851995,2.878244264406771e8,6.607182230631951e8
0.002630000002682209,-0.4786265493158481,3.8069856584225735e-5,41.39030974019447,0.8440306460696252,5537.543963360078,23142.258995969416,2.4175417462473378e8,7.091878827759202e8
0.0026199999265372753,-0.478188103689247,3.791002333038341e-5,41.36971514379205,0.8540982580377653,18510.753952441235,23967.19940960831,2.5750163278729475e8,7.301627207228191e8
0.0026100000832229853,-0.4777536577541441,3.818806768990254e-5,41.702817166748126,0.8583956149721377,23407.037932413776,23748.5763949175,1.491589841480383e8,6.877927680118214e8
0.0026000000070780516,-0.477328252395347,3.8637166316256085e-5,42.18762350621969,0.8580460606062109,29462.585608138183,23931.486951599632,3.3270345060463804e8,6.927214651153413e8
0.002589999930933118,-0.47690526911489967,3.863138384854754e-5,42.57650097667729,0.8596651169505602,32809.152975078076,23087.677762495838,-7.885963279638624e7,6.474032403419476e8
0.002580000087618828,-0.4764919549759013,3.88777137305882e-5,42.97638730471909,0.8619629254545565,16191.143680422198,22115.915169488533,-5.572670458006848e8,6.006792922426882e8
0.002570000011473894,-0.4760840010386019,3.880440352885586e-5,43.30064650400136,0.8595463580400957,2702.9098629968853,23225.7693089421,-4.746140169330388e8,6.849470934591272e8
0.0025599999353289604,-0.47568307332313214,3.8511664045525935e-5,43.409122516751914,0.8506778231604898,7946.171789202456,24753.497851882203,-4.484220471885369e7,7.652010293702978e8
0.0025499998591840267,-0.4752933794677781,3.800213431472187e-5,43.327074514808906,0.8351873966692915,28866.410356527133,26207.662271083118,4.4464137608577055e8,9.311536911210636e8
0.002539999783039093,-0.4749002158581223,3.7640035336034946e-5,43.16364663074247,0.8272461775076815,35321.44017073802,26176.83978106337,2.72955540299278e8,1.0059998323777637e9
0.002529999939724803,-0.47449390947343795,3.7285638550040954e-5,43.05200567778465,0.8249391443471292,11903.91260966878,24237.710512068184,-4.691272301969564e8,8.002255650465325e8
0.0025199998635798693,-0.4740783759557757,3.704616549554807e-5,43.2896239326391,0.8324748969972474,-21391.390958678083,22048.760130863157,-1.3189527996927922e9,6.381969021390793e8
0.0025099997874349356,-0.47365716791573753,3.698495274013689e-5,43.37894798029309,0.8437186438892795,-18797.45491356092,21749.024346269056,-1.2339318282951636e9,5.955183791066645e8
0.0024999999441206455,-0.4732309600259354,3.6875403197301205e-5,43.1486623206454,0.8579574818523306,1383.2933117964913,23943.92615736526,-3.7504185126121527e8,7.419708236487857e8
0.002489999867975712,-0.47281068618425,3.7116104502432385e-5,43.16118802734851,0.8722736199436247,21162.383809152623,25825.896384484004,4.28662753504757e8,8.840083610954989e8
0.002479999791830778,-0.4723870632571346,3.7447779260693424e-5,43.03025488114183,0.8682430444438393,25054.99370909854,25907.28870571419,4.2678322073883903e8,9.43127440200048e8
0.002469999948516488,-0.4719566686094273,3.772512571388354e-5,43.12844309145618,0.8538028065468344,30668.61991779349,23860.99626680352,-6.199499952116904e8,8.044302470906863e8
0.0024599998723715544,-0.4715187337627404,3.786450184211615e-5,43.3093944123418,0.8525288692202544,20380.326929162973,21699.485562507656,-1.3884792114522817e9,6.499263473520664e8
0.0024500000290572643,-0.47108972138119376,3.821291222691376e-5,43.22749729274138,0.8508803375498991,15363.739843482375,20718.259473825125,-1.5637744045095117e9,6.31420510223673e8
0.0024399999529123306,-0.4706651313225913,3.844182538003861e-5,43.36804765445909,0.8497268048359462,17707.044251161456,20919.87427467041,-1.5675970598288052e9,6.584572805322138e8
0.002429999876767397,-0.47021982880689883,3.840032163936497e-5,43.45919460930306,0.8681345398088006,37395.38531993678,22621.09058755337,-8.084012632701716e8,6.972635181715888e8
0.002420000033453107,-0.4697708416632378,3.8079263891689024e-5,43.407545624813864,0.8891454001723601,49560.69476058207,24244.32711661384,-1.0361028076525627e8,7.869048280937891e8
0.002409999957308173,-0.4693317443618489,3.828003604471994e-5,43.78111937658313,0.9075676213631275,47637.035340222625,23887.626648484245,-4.1825835653882605e8,7.990995892239726e8
0.0023999998811632395,-0.468902226462436,3.828013162570128e-5,44.187693073675405,0.91911440701034,41758.652346781986,23690.910825885203,-6.991399046237352e8,7.808826192068081e8
0.0023900000378489494,-0.4684755309837811,3.7881960770758814e-5,44.308068304948904,0.9136411296528957,14610.14747525713,23989.723559094735,-7.096143064438809e8,7.890157001849638e8
0.0023799999617040157,-0.46805117835805266,3.736151693574997e-5,43.91985536026405,0.8823675669661538,-3185.6678417180105,23109.4912476444,-1.0135128453117834e9,7.28452774901281e8
0.0023700001183897257,-0.46761769540507253,3.726890693039565e-5,43.85335850236687,0.8684448776074764,72.89297345080122,23843.31741952667,-3.678910966983867e8,7.505350711655852e8
0.002360000042244792,-0.4671891915660114,3.752916915324834e-5,43.88908951110525,0.8730977542483039,9455.094672489928,25971.058018094893,5.831398981075915e8,7.924442133155386e8
0.0023499999660998583,-0.4667601998083584,3.8134485178496864e-5,43.91239893885082,0.8911577319086965,14506.845451913983,27689.759984718323,1.2870574032527447e9,8.503984407481894e8
0.0023400001227855682,-0.46632457884897094,3.863897748482039e-5,44.39571852168064,0.900322233430536,15569.606626180155,27818.80456380703,1.3467551030993185e9,7.849495350326641e8
0.0023300000466406345,-0.4658726766612729,3.8747004315964415e-5,44.6206159846702,0.8998574894252717,27372.63432422469,26317.416037564995,8.410484494465814e8,7.561355256915026e8
0.002319999970495701,-0.4654170042775742,3.8668745591824124e-5,44.7811837263683,0.8991415804401993,29375.873183976808,24550.60296104683,1.5654676900093058e8,7.202577874495676e8
0.002309999894350767,-0.4649600124770077,3.8349801763022376e-5,44.554726599392026,0.8943241172192653,28438.370235987964,23408.33262956459,-2.747358323329548e8,6.922150230870947e8
0.0022999998182058334,-0.46449261172232836,3.827925967899804e-5,44.79883622884909,0.9084015652939319,20887.919574939828,24210.870556736907,8.912447576900975e7,7.296068950887825e8
0.0022899997420608997,-0.4640199535858234,3.7748695317797004e-5,44.835763942856914,0.9164582113492741,24460.45700437003,25788.444931046062,7.712302982120153e8,7.912904627422974e8
0.0022799998987466097,-0.46356158773346723,3.7111070523508824e-5,45.016241021833984,0.9167304485339153,48200.17764312058,26767.659183551095,1.1141996784945748e9,8.010048636607692e8
0.002269999822601676,-0.4630847061676726,3.710488424555713e-5,45.179824889763054,0.9061109377406767,64323.35320537317,28432.6573195027,1.4443107527126248e9,9.007356720463831e8
0.002259999979287386,-0.46260769601913687,3.722646485357914e-5,45.13595125819319,0.9074659915600658,57680.5989765246,28921.128250028156,2.1013985509433696e9,9.537686538300164e8
0.0022499999031424522,-0.46214269949504505,3.7728213793032935e-5,45.371049794535374,0.926396293119652,21147.75694459369,27353.084152931027,1.9477431191360843e9,8.571407638571752e8
0.0022399998269975185,-0.46168093568719404,3.809749400094168e-5,45.64014511683094,0.93239488013096,-16635.375691766658,26056.945589324,1.2686737148865561e9,8.208579055002531e8
0.0022299999836832285,-0.4612193389979655,3.844206157115504e-5,46.08300341751599,0.9197896024222608,-21946.214916641926,25495.668312907368,3.385138184495404e8,7.738286815590464e8
0.002219999907538295,-0.46075835724639996,3.870937057576973e-5,46.544078071944796,0.9168715451966915,-18169.876612192653,25977.191196536987,-2.5779242577711517e8,7.667704965757064e8
0.002209999831393361,-0.4603062365582621,3.919107172942564e-5,47.11297555888295,0.922026172910968,-11732.026953814458,26956.41571844088,-2.8845361712338513e8,8.177712838890834e8
0.002199999988079071,-0.45985346534868005,3.937232060205744e-5,47.40258519143034,0.916480891018961,-9540.587171297217,26769.38657683709,-7.369792635503603e8,8.097618476640391e8
0.0021899999119341373,-0.45940221162341727,3.960492386657496e-5,47.334787661522036,0.9071149798601599,-12984.494673054529,25813.66303281455,-8.451018952642226e8,8.123097310661913e8
0.0021800000686198473,-0.45895550355145776,3.978369124638875e-5,47.393557287535394,0.9082376002979203,-7523.826298440734,25483.796902496873,-5.056991635656825e8,8.026709781593372e8
0.0021699999924749136,-0.4584973463526517,3.9563197464154735e-5,47.2029781277907,0.9083173627050213,-9001.67682456296,25914.347160865553,-2.2138056526732856e8,7.909773035172855e8
0.00215999991632998,-0.4580258223885731,3.9663608863007805e-5,47.31335964985837,0.9202643916416584,-12305.229200779066,26705.501489901744,2.8146981788638437e8,8.382910713261058e8
0.00215000007301569,-0.4575579235948331,3.985600848932386e-5,48.06748715333813,0.951573597958505,-10729.40053401344,27312.494149692153,6.080671648999414e8,8.520639628000227e8
0.002139999996870756,-0.4570877168235898,3.972190112279421e-5,48.76957008754877,0.9769190340229816,-11035.140005457217,28528.050391799447,6.057413701765285e8,8.847806351899844e8
0.0021299999207258224,-0.4566187783751759,3.975103838465064e-5,49.21638037552694,0.9899094037757367,-7009.0732479273975,29116.037028271214,4.9052663093093395e8,9.125949544090667e8
0.0021200000774115324,-0.45614426014061366,3.996316987094786e-5,49.41994929809605,0.9729355215986073,1166.255555785403,28991.29177048373,-6.78031892814742e7,9.266496739627345e8
0.0021100000012665987,-0.455674504084623,3.96380109108128e-5,49.3582164322484,0.9414466978104065,-9758.3181551308,28131.176022257347,-5.420274646175318e8,8.861470611879605e8
0.002099999925121665,-0.45520322886838155,3.9286335038936755e-5,49.47433393234153,0.9229928613685665,-36320.21203134571,27458.412772921572,-7.714884783578831e8,8.672318566583942e8
0.002090000081807375,-0.45472965909108715,3.916644294755088e-5,49.862318852013054,0.9273686626551512,-45131.44126759115,27566.321931777136,-1.0367708042309201e9,8.566811901858342e8
0.0020800000056624413,-0.4542391209755506,3.9071631583183396e-5,50.089757348444735,0.9383314533448669,-43666.280285800356,28236.58419455562,-1.425572447869097e9,8.625514863416661e8
0.002070000162348151,-0.4537474542536133,3.9156555279041066e-5,50.352893969549534,0.9444390793031423,-42428.39881090879,28058.800967509505,-2.0588647770331595e9,8.936504197077382e8
0.0020600000862032175,-0.45326444418394835,3.909850068361861e-5,50.36256641015905,0.9667787404628291,-34105.87442270582,27932.11468786237,-1.7627177304279857e9,9.199986284472599e8
0.00204999977722764,-0.45277887869444716,3.9227697055429655e-5,50.63412458208993,1.0102542969186856,-17218.307357173253,28818.70932396581,-6.447147703494391e8,9.605336732972238e8
0.00203999993391335,-0.45227860541775017,3.9429060757048337e-5,50.77789354738022,1.0121338804786222,5825.889752281228,29090.834932095386,-5.682845899399178e7,9.688344688329272e8
0.0020299998577684164,-0.45178347806918334,4.012751360002279e-5,50.87146895734321,0.9958705027249305,16702.24895491537,28689.084610074053,-4.043137892061464e7,9.762359851754687e8
0.0020199997816234827,-0.4512848560710607,4.0902485310176495e-5,51.1028604759699,0.9876785497969603,30027.929179147588,28716.46869080948,-3.6707942132058716e8,1.0010067279363095e9
0.0020099999383091927,-0.45077549341506606,4.124583629666154e-5,51.16862469667933,0.9858244081607771,50661.06257114229,28892.19169158059,-3.35611082535261e8,1.0032638836836745e9
0.001999999862164259,-0.45026319828100947,4.1016473881848226e-5,50.670376723257604,0.9626553265514506,55467.253646021585,27239.739635574406,-5.0281418885627764e8,8.496221418288344e8
0.0019899997860193253,-0.44975645329809083,4.056526041003281e-5,50.32270047649249,0.9522174290143037,47386.25704160855,26702.38682889962,-1.0580840981762615e9,7.795819319520661e8
0.001979999942705035,-0.44926087723080416,4.0614865904308564e-5,50.42209564458243,0.9694471804180218,57876.10772244827,27921.28270364491,-9.40139157931248e8,8.710199027544159e8
0.0019699998665601015,-0.44877302101291683,4.123307982074434e-5,51.070608819610975,0.998400009857869,82863.86566066815,31234.64799347098,-1.1803451747960244e8,1.1665614377158828e9
0.0019600000232458115,-0.44828335208607634,4.1801236746672134e-5,51.77708000529206,0.9986771424959352,96071.87815554524,32071.05821952117,-5.768168682744652e8,1.234545491589783e9
0.0019499999471008778,-0.44779329728728623,4.206510166746806e-5,52.125339873495875,0.9652300935058444,86447.8229930735,30315.621632133756,-1.7448851477105746e9,1.0899603145729432e9
0.001939999870955944,-0.4472893623805136,4.189955973656646e-5,51.71428585179797,0.9555274553406664,71382.0628869862,28802.15454476697,-2.0563165641161952e9,9.101039258588737e8
0.001930000027641654,-0.4467840666419831,4.1219776472445687e-5,50.91853859046762,0.9536991638903607,67567.04891714278,28078.913642221734,-1.3608294966601346e9,8.570309741961948e8
0.0019199999514967203,-0.44628369199879814,4.051698826911692e-5,50.71301856162446,0.9695833704301112,54306.64541914473,28894.469253358016,-4.59517652991699e8,9.24958064587686e8
0.0019099998753517866,-0.445777171471022,4.01154669492648e-5,50.90099353238867,0.9956820394574227,25714.125917191486,30285.699210420447,5.040305509501596e8,1.0108891262848845e9
0.0019000000320374966,-0.44525467416510206,4.031247126541876e-5,51.38022159690957,1.0217089548556704,-4302.503539135071,31153.808490620642,8.204513293478241e8,1.0702755831671119e9
0.0018899999558925629,-0.44472236546835614,4.060751475225384e-5,51.70104446245716,1.0406581900828262,-12090.594346583017,31728.259022717906,7.903246392607719e8,1.0719330303292046e9
0.0018800001125782728,-0.44418547983813866,4.015266577953396e-5,51.69312919433965,1.0398295003698566,1943.8832093297565,31000.30114734845,5.0707397430305755e8,1.0263638518897405e9
0.0018700000364333391,-0.44365524534278616,3.9645171327272584e-5,51.84629236194044,1.047308329582002,889.8301495676909,31684.257481937497,3.8795050216204417e8,1.1137320162379224e9
0.0018599999602884054,-0.4431287406178829,3.912635893963722e-5,52.02392360477048,1.0484423825873235,2240.014918673308,33611.55414232497,3.744814618773925e8,1.3496572870576618e9
0.0018500001169741154,-0.44261902170333756,3.896609138969531e-5,52.32685328185996,1.0625820840856999,2353.107717031855,35258.58434776221,6.293897834778432e8,1.5742269858232086e9
0.0018400000408291817,-0.44211327226570046,3.9039688009175114e-5,52.12959406814473,1.0565619069657384,12948.41893291578,34519.833943197445,8.389534861190308e8,1.3967702117940767e9
0.001829999964684248,-0.44160683365410675,3.91554246031112e-5,51.94311504942842,1.0452410679393467,21071.927115591603,32116.814660744127,3.6395585053069013e8,1.0868867647557244e9
0.001820000121369958,-0.441100894028012,3.949705976800551e-5,52.00049851566498,1.03765211640361,18953.807246956487,30591.19914525815,-6.372882146559041e7,9.746370656411102e8
0.0018100000452250242,-0.44059113190179333,4.009640820243866e-5,52.240350429937955,1.0161425967790716,22122.443813701404,30626.86334241526,-3.766927201993668e8,1.0012771081377685e9
0.0017999999690800905,-0.4400668472630203,4.102125463052164e-5,52.84443459534152,1.0088748894085025,25556.092297199764,31018.96858222672,-6.886575511589067e8,1.0648291806304003e9
0.0017899998929351568,-0.4395203274685771,4.2113647767107275e-5,53.55763748874254,1.0321596828154582,32231.49125013039,31732.833045842228,-5.369308810360571e8,1.0676861348946449e9
0.0017799998167902231,-0.43897392891205944,4.2927182875825734e-5,54.3224761472232,1.066492811855568,39527.352039607045,33714.1111113737,3.8446239432708496e8,1.1066259252860394e9
0.001769999973475933,-0.4384291134341157,4.331843451743455e-5,55.408219193365795,1.0978243431343853,30223.194598637492,35319.66981343103,7.639629156321727e8,1.1989064387809901e9
0.0017599998973309994,-0.4378773835850359,4.32015357887235e-5,56.46882239023145,1.1179452968128785,12631.7106787475,36355.38750222927,3.7829582084440595e8,1.2929994668049924e9
0.0017499998211860657,-0.4373351303821319,4.254667237501654e-5,56.88839464913178,1.1151699812266267,30368.430168108334,36903.88851783157,-4.558330851978124e7,1.427146185314781e9
0.0017399999778717756,-0.4367908867381448,4.1616372384652224e-5,56.7091138613893,1.0950516812482465,47799.2151121744,36080.36974545231,-4.456320423427009e8,1.380711455867623e9
0.001729999901726842,-0.43624614857628435,4.0660427651447675e-5,55.90938793601563,1.0562728053904362,56086.670730520476,34034.10312663132,-1.0663968036155391e9,1.1849899369206057e9
0.0017199998255819082,-0.43570098701852344,3.9906465065968524e-5,54.8840431649317,1.0323330598734841,49773.62560392534,31863.32426498398,-1.2026692682588234e9,1.0788788440532837e9
0.0017099999822676182,-0.43516211362573676,3.997372654893572e-5,54.272639818640165,1.0380576018835879,52677.802050570055,30804.14558303851,-1.0382753944564196e9,9.938745586165202e8
0.0016999999061226845,-0.43462248604466475,4.03901529765658e-5,54.07864769041511,1.0408801613413634,67654.94345542783,30038.5189377622,-1.4904708738882363e9,9.748530906360849e8
0.0016899998299777508,-0.43407964096019874,4.094913146131799e-5,54.12329776144025,1.0445396289155706,72520.89358662134,29431.788547946573,-2.062109825116403e9,9.702727204996771e8
0.0016799999866634607,-0.43353138764533267,4.142775518734726e-5,54.39707388025754,1.0709690827508347,96477.54351644436,30068.329332529473,-1.9823098592143989e9,9.887682630263346e8
0.001669999910518527,-0.43298006689223756,4.191940833192243e-5,54.86581047360715,1.1039804202183046,97281.5426202721,32532.77290552725,-1.0119393953623811e9,1.1869219252389557e9
0.001660000067204237,-0.43242782886581826,4.245585770329664e-5,55.38838924167095,1.1009241003867343,72927.27821930373,33888.50410159247,-5.571777548486739e8,1.2103465484869072e9
0.0016499999910593033,-0.43186260990410785,4.304336792069025e-5,56.226455948114186,1.098722370530282,52938.3562542835,35339.72039113441,-2.4510702270506558e8,1.2088813055927527e9
0.0016399999149143696,-0.43130082866661873,4.3510687270270386e-5,56.96210340794145,1.1198757009744784,65997.33267961432,37380.08486040547,4.566276478884135e8,1.3581915429767187e9
0.0016300000716000795,-0.4307415830240413,4.3678140754484075e-5,57.02261923291717,1.1417796115128456,97513.79833964577,38141.37542948647,9.598034525389521e8,1.4794143250447505e9
0.0016199999954551458,-0.4301766390311654,4.348461884483542e-5,56.57334771103403,1.1380292439514335,97759.98838817942,37643.02607996014,1.1369886072274685e9,1.4062713994350665e9
0.0016099999193102121,-0.4295990240852343,4.345640609928557e-5,56.25637487011401,1.1149978918541121,84169.37211126588,36692.12537189259,7.648537101666883e8,1.2894276151937494e9
0.001600000075995922,-0.42900489468379516,4.365405088149466e-5,56.91381128403833,1.1196191732729344,71382.61163992273,36882.61172529087,7.507155632283723e8,1.2603459721022122e9
0.0015899999998509884,-0.4284121763186063,4.3729854078549475e-5,57.47793107361884,1.120867388016013,50869.36153485357,37196.13187453978,8.276906270224596e8,1.2879749848167386e9
0.0015800001565366983,-0.42782424082523707,4.358126566818108e-5,57.76143924182902,1.1275576943936951,35748.93949482601,36313.14602695209,6.797754647258401e8,1.2224984190321503e9
0.0015700000803917646,-0.42724538488638886,4.369052885533587e-5,57.93618152460043,1.1310397951305633,22609.330882283455,34922.98575232014,1.7339558545580623e8,1.1487321086844902e9
0.001560000004246831,-0.42667172491461913,4.389217024354917e-5,58.062488351574146,1.1349532284630148,2303.6060446607485,35085.0506513878,-6.0017424904339395e7,1.152028283682541e9
0.001550000160932541,-0.42610867146117903,4.3911611389962996e-5,58.16804596840436,1.1495311088758122,-11174.00965192747,36076.19668813171,9.7664302615629e7,1.1898922572652276e9
0.0015399998519569635,-0.4255430406025143,4.40400179954489e-5,58.1963817888493,1.1577056648889077,-6521.427310763591,36787.27407633354,1.978685217959463e8,1.2239815962573912e9
0.0015299997758120298,-0.4249773768068118,4.380728901846822e-5,57.93294646369131,1.1612927276763678,-3436.050254846208,37214.204653343666,6.276886106008838e8,1.3185844760137167e9
0.0015199999324977398,-0.424402521382447,4.3828790397425015e-5,58.12278040554898,1.1644459197246524,7181.170629188517,37297.794244879246,7.544050796211177e8,1.4163797386538363e9
0.001509999856352806,-0.4238121734706337,4.423606776143703e-5,58.67404913949115,1.176773828497905,23313.35426672262,37340.04825437056,1.4238310785811052e8,1.4081128872301328e9
0.0014999997802078724,-0.42321255270377195,4.447672605491527e-5,59.25533402496044,1.1790547693978934,22067.894321469154,37379.303186915444,-5.518515667966745e8,1.3579797884607527e9
0.0014899999368935823,-0.42261166999483285,4.5014762174132583e-5,60.0063720291677,1.178161355265104,37257.65113789413,38628.79934616528,-1.0426133525746584e9,1.336591723612783e9
0.0014799998607486486,-0.4220083761495071,4.5189300571049174e-5,60.587916022047956,1.1961113467418854,67280.15002113747,40312.620554333866,-9.84095025944309e8,1.4859326535963228e9
0.0014700000174343586,-0.4213937583882652,4.47866662198652e-5,60.824042624047,1.2104285570566673,90336.35087911221,41444.901433421204,-2.5192956889780408e8,1.6140739039345195e9
0.001459999941289425,-0.4207717344024161,4.501106349670301e-5,61.14880368737322,1.22174754532442,89560.202924622,42160.36708496998,7.354608616510692e8,1.6939619304519916e9
0.0014499998651444912,-0.420135950869089,4.587835265514512e-5,61.51218158243007,1.2398434385977186,69799.13241022098,42607.15891360285,1.1704597672475517e9,1.7514550069094248e9
0.0014400000218302011,-0.4195003644008718,4.664913656758925e-5,62.00423715109412,1.262367205836429,31333.403743891704,43008.55308785645,1.681646658192075e9,1.7477525686746676e9
0.0014299999456852674,-0.41886542605867166,4.706741578382292e-5,62.4107227787474,1.2714295448581454,3345.8571605019943,42431.912147114715,1.6833253199103563e9,1.6263879400768983e9
0.0014199998695403337,-0.41823866916806424,4.7051844231424054e-5,62.31384525974708,1.2575830889524686,-2730.7112511524388,40299.66419508842,5.234745423498921e8,1.4731521552013102e9
0.0014100000262260437,-0.4176160323377412,4.735039647358162e-5,62.97515786544176,1.2745344473888964,-13428.154132721687,40214.45411559215,3.9894968331873876e8,1.480807545066024e9
0.00139999995008111,-0.4169915329768903,4.741379059085702e-5,63.68199377698601,1.2994992421922051,-3253.0060107275162,41172.74596090501,6.05024033672124e8,1.5052325163325443e9
0.00139000010676682,-0.4163690171402996,4.69862311315365e-5,64.1363794820775,1.295352496744255,8123.896881690452,39779.46903325871,-2.5204704407755023e8,1.4341782496644678e9
0.0013800000306218863,-0.4157360496175943,4.647485272871486e-5,64.58159726706586,1.28469829026692,-12205.07868523349,37247.198907234466,-1.5470836744630327e9,1.278110131342947e9
0.0013699999544769526,-0.4150994081599463,4.6138952181740414e-5,65.06439053394904,1.2933157684355465,-36297.6162314849,37829.64119934498,-1.792751682487082e9,1.333675233448889e9
0.0013600001111626625,-0.41445823487315747,4.57223163227875e-5,65.1654820118102,1.3081032935777404,-59703.57958460728,39964.14166289201,-1.4534229986538682e9,1.4681238057935455e9
0.0013500000350177288,-0.4138197037027275,4.525190204574107e-5,64.8112306808039,1.3066853997097083,-77139.4778547376,40779.061074939695,-1.5195130262450912e9,1.4771826224782228e9
0.001339999958872795,-0.4131876920540822,4.466780833479489e-5,64.06336880356233,1.2883198926553239,-91969.98713590126,40611.08543081552,-1.4095364227098265e9,1.4738170395401728e9
0.001330000115558505,-0.4125562861730233,4.4386100134720555e-5,63.55314967817007,1.2934187926803031,-106348.40945706578,42221.1787197664,-9.874095413716197e8,1.663888695500656e9
0.0013200000394135714,-0.41191462703406534,4.470052347214046e-5,63.66321498174249,1.2897241759447213,-87981.90182592502,44753.3492746416,-8.079012035579095e8,1.927193194893096e9
0.0013099999632686377,-0.4112668316238504,4.521566750449544e-5,64.29573502823445,1.2930307732652933,-63216.23289426531,46525.69538394076,7.829396763361533e7,2.0447085273394969e9
0.0013000001199543476,-0.4106118993817015,4.589231795745816e-5,65.10727692472105,1.3090467515665878,-29799.69694180211,46854.858181165284,8.410284739335979e8,2.1462043967950675e9
0.001290000043809414,-0.4099597270697121,4.6593264185161126e-5,65.69392206007603,1.3205504059770667,15779.44132908209,47715.60888184637,1.364503641431162e9,2.4296648507655997e9
0.0012799999676644802,-0.40929714246306104,4.692101615703131e-5,66.0305348528079,1.3308142884495404,49123.37698222025,50971.970112036,2.4153095367146125e9,2.981040401663918e9
0.0012699998915195465,-0.40863797870139273,4.7264063300593534e-5,66.63637236986719,1.3450640754844212,66702.53456775396,56484.19974957774,3.439935357586823e9,3.627782631511424e9
0.0012599998153746128,-0.4079847648998022,4.743603516022219e-5,67.29808620374968,1.365911501105737,85231.23004322691,58050.93658067057,3.7338237339695077e9,3.570755439830956e9
0.0012499999720603228,-0.4073249279533108,4.733774034778735e-5,67.63136350841918,1.3750820776676906,89605.06059454924,54907.62891513669,3.5111258540230904e9,2.912943769977287e9
0.001239999895915389,-0.40665289005701133,4.730008949308334e-5,68.2031521213116,1.3847281880971485,83250.31595996472,53173.65760536742,3.6354583603739414e9,2.5281788864486475e9
0.0012299998197704554,-0.4059833482713614,4.729089281119134e-5,69.06109328958517,1.3777359277478438,78479.17641212555,52126.43126826727,3.275534531207516e9,2.2217686661251116e9
0.0012199999764561653,-0.4053228692217962,4.7661103834874126e-5,69.91336098324545,1.3613560330332153,49703.403730965874,50358.76716681011,1.882344867104749e9,1.920596667193684e9
0.0012099999003112316,-0.4046438840792749,4.8214193015996594e-5,70.49395112287792,1.337437675477141,23527.857069386035,50406.79708820897,5.373000745548983e8,2.0076100179156573e9
0.001199999824166298,-0.40396825555943056,4.8464471926494515e-5,70.63191402171739,1.3120167669867728,18780.09263366866,50188.66427166177,-3.1970899088275567e7,2.0893315435853398e9
0.0011899999808520079,-0.40328670352336554,4.8724883103865794e-5,71.14226720585788,1.3493843771281764,28391.522762101296,53794.30678722337,1.4858149902027295e9,2.4952006881172004e9
0.0011799999047070742,-0.4025949898006046,4.8852694403179935e-5,71.64424238501161,1.4035917822886796,14728.072180135914,55491.658982628185,2.172777234356289e9,2.6123375315259376e9
0.0011700000613927841,-0.40189649506115227,4.916184705798717e-5,71.80389918834501,1.4053641881383543,-2147.9744454857578,51214.15021459023,5.221708348570334e8,2.115512434845777e9
0.0011599999852478504,-0.40118343522270994,4.9692749436576976e-5,72.22653530932146,1.4137373946947738,-12551.390428783303,48808.994208616205,-3.2166441774450415e8,1.8956236329671996e9
0.0011499999091029167,-0.4004618744843523,5.0312207709712984e-5,72.66101888189216,1.4432904501084132,3399.671339317309,51196.425954291575,5.954908004353223e8,2.1306241394819546e9
0.0011400000657886267,-0.3997461660195961,5.051700998976859e-5,73.10329304723204,1.474542474281195,17289.89990932722,54364.64597669869,1.4796494450003343e9,2.362218722843742e9
0.001129999989643693,-0.3990349581356574,5.028590606745911e-5,73.7937652889288,1.4883864428423002,-7456.213786356372,57105.51839093597,1.6005105472283142e9,2.4516933219890347e9
0.0011199999134987593,-0.3983301044017311,4.992869169199094e-5,74.18260821719977,1.484738353192187,-32707.89541884129,56335.11777814074,1.0785084613450987e9,2.356157854701042e9
0.0011100000701844692,-0.3976286862064672,4.96096753512e-5,74.31375291240464,1.4846177286616042,-27541.551327068668,56709.76685916073,1.7279240091623664e9,2.3623666638526177e9
0.0010999999940395355,-0.3969112755951356,4.922808218099866e-5,74.51837728655478,1.4738608189157094,-11587.004820183643,55487.720022664325,1.2156521539850287e9,2.299145853584776e9
0.0010899999178946018,-0.39618717379897744,4.9102094878694174e-5,74.62411828744125,1.4592868621804056,32449.764682409823,52533.15875292828,-3.676331151975724e8,2.1568117159142437e9
0.0010799998417496681,-0.3954556841660752,4.927142219422066e-5,74.63788678940644,1.4761845742676287,74267.61992904058,51709.60454277658,-1.6034645744641694e8,2.1108401454347954e9
0.0010700002312660217,-0.39472237802927257,4.999359434784367e-5,75.14343980258725,1.5039021949563067,86601.25240434318,53475.67082462833,1.0788800970296102e9,2.181465031046822e9
0.001060000155121088,-0.3939836316254752,5.063342294360725e-5,75.92592962289282,1.5259811925915476,86442.24263329647,54694.93266222685,1.5460442875852253e9,2.265413637723908e9
0.0010500000789761543,-0.39324438134850964,5.0851930974062514e-5,76.56652792685475,1.5470239130578047,77899.80218898167,57241.80746728266,2.171535299632882e9,2.449765930776354e9
0.0010400000028312206,-0.3925059560938218,5.114789999379023e-5,77.2238684104344,1.574753445139407,87420.241052829,61839.675389254946,3.8078919545706906e9,2.857473893114591e9
0.001029999926686287,-0.3917720556443961,5.1377453629213565e-5,77.83959697745597,1.5789317669931866,108554.6376612611,63478.45522510555,4.29796732236275e9,3.01700506156443e9
0.0010199998505413532,-0.3910343756977996,5.141804587078191e-5,78.17560446197457,1.544343610375235,100108.71778563854,60807.089239181194,1.5813345689046476e9,2.6267468048304496e9
0.0010099997743964195,-0.3902885328281024,5.1207483533928805e-5,78.56808294530161,1.5185841112675877,96536.8514726426,58799.71349548184,-7.445246206715045e8,2.467757994335747e9
0.0009999996982514858,-0.38952318582454387,5.122373060143342e-5,79.02399635176616,1.5198160753207897,77558.71708732769,57311.35265831835,-2.0991159264643052e9,2.3806116501798773e9
0.0009900000877678394,-0.3887389585985745,5.159706041963121e-5,79.55164117533431,1.5150317042044859,64325.251507294604,58513.37521594735,-2.2720035706731834e9,2.3816539020909166e9
0.0009800000116229057,-0.3879490816525303,5.1907498723217586e-5,80.21978567379945,1.5096230942828197,35978.75506884354,59814.57400487787,-2.8106706679108186e9,2.522362958736973e9
0.000969999935477972,-0.3871641400557534,5.1976099107209424e-5,80.7111879594226,1.4978162041918068,26599.207686639144,59428.557153963535,-4.311659102178551e9,2.576866529859504e9
0.0009599998593330383,-0.3863844167265116,5.237895504814098e-5,81.19840491330972,1.4892171127974343,35115.177784434505,57540.92553751583,-6.065381600287407e9,2.555737092017801e9
0.0009500002488493919,-0.3856102859769945,5.3132304253500485e-5,81.6194355435553,1.5091134761565046,59536.226062088506,55051.504894377766,-6.44053587880699e9,2.3675569029727335e9
0.0009400001727044582,-0.3848356720135489,5.369350298550193e-5,81.9786603493214,1.5523261550868752,57743.35913251665,55102.33685644926,-5.81007391448984e9,2.359853799366842e9
0.0009300000965595245,-0.38404805970105266,5.398220089896317e-5,82.17130295608607,1.5897676925511934,42668.04964446407,56607.53265993499,-4.78548303761971e9,2.4243437829239645e9
0.0009200000204145908,-0.3832487251085346,5.444767783409244e-5,82.46741911356659,1.6048513377456277,27472.53195150911,56437.14455548739,-4.598276567110417e9,2.3812403847971053e9
0.0009100004099309444,-0.38245710466182786,5.4296320074125146e-5,82.24226512261825,1.593899929961956,19461.618242815435,57740.82073505105,-3.8699216129798717e9,2.359147987729298e9
0.0008999998681247234,-0.3816604468974515,5.422591322804517e-5,82.14856875152378,1.5807875963992668,21107.38082867997,59578.41331452447,-2.5989983304883285e9,2.3015471457727237e9
0.0008899997919797897,-0.38084039644107665,5.430542333612516e-5,82.40259233788173,1.5804443263136327,27998.80680762807,60454.16163878616,-1.2485987858961356e9,2.2820885766917977e9
0.0008800001814961433,-0.38001330608091655,5.428681363927705e-5,83.20367866868372,1.615092013842375,31227.16496174015,61880.93660843424,-1.7411262107137734e8,2.385094259003102e9
0.0008699996396899223,-0.37918400068815106,5.3925361290367106e-5,84.27956142465177,1.661689212955987,60720.940434737655,65043.16109981924,7.522688507047371e8,2.657626781305544e9
0.0008600000292062759,-0.3783641108068755,5.356583183984459e-5,85.24924744863375,1.6926568515545173,91297.97630915583,67703.62762914378,6.53956418937452e8,2.887462499537071e9
0.0008499999530613422,-0.37754307978659646,5.327899734379825e-5,85.93666875782088,1.6998625441685193,98679.40246002824,66551.66902241291,1.748690818877708e7,2.734426507186532e9
0.0008399998769164085,-0.37672815938001175,5.3062341359033875e-5,86.46438428002858,1.7144524192214903,82492.67191432716,65734.13640966696,3.492610972283397e8,2.668744146144181e9
0.0008299998007714748,-0.37591361998900563,5.295511675405395e-5,87.19918907122535,1.7352353668420892,48248.445800959504,67369.20212279342,1.5824125455055437e9,2.9771003112260766e9
0.0008200001902878284,-0.37508525299936313,5.289491283961644e-5,87.5883986358892,1.7469101708231642,20870.429091130183,69256.49366597559,2.651375147967879e9,3.115749892159357e9
0.0008099996484816074,-0.3742524874664265,5.320931130353562e-5,87.9099019715619,1.7200659977145274,10704.84266936343,71221.94063704643,2.3930954604782596e9,3.236625845056882e9
0.000800000037997961,-0.37342081721535625,5.363210910174107e-5,87.76309324465491,1.6981209761925173,27728.993043388706,71302.08392743801,1.0877436452050896e9,3.2747969420237975e9
0.0007899999618530273,-0.37258505584113855,5.414563900899471e-5,88.11104440305512,1.708103462433259,58289.25780792495,70052.91284436715,-1.8609879063024223e8,3.209856940756034e9
0.0007799998857080936,-0.3717268677346118,5.472012342227675e-5,88.85847938805821,1.7149245143150795,85848.63122185838,66923.22722508202,-2.7288006540293527e9,2.8987408425696697e9
0.0007699998095631599,-0.37084951504929375,5.5090664909965434e-5,89.55944331710407,1.709216433318747,120245.30383571865,67603.34062178372,-3.9139629976889052e9,2.8916176865779276e9
0.0007600001990795135,-0.3699679415667253,5.52746914325721e-5,90.51433598877169,1.7098384098555792,118275.95543609992,69515.02824139873,-4.947887186154706e9,2.877052331411582e9
0.0007499996572732925,-0.3690868606615813,5.5671629331808755e-5,91.62138696376208,1.7367708713771781,101306.88618916132,70777.04955550769,-5.741237516775993e9,3.0029683346436105e9
0.0007400000467896461,-0.36819026683226747,5.5956531282069985e-5,92.11684936117804,1.7765217613573516,63719.54292762912,72819.85388980185,-4.910433499522693e9,3.266413687633874e9
0.0007299999706447124,-0.36728694935792555,5.5877927550424326e-5,92.32317978051346,1.7980187418987021,80634.6354658029,75484.37546520683,-3.9305019950474863e9,3.662093509846744e9
0.0007200003601610661,-0.3663812169819021,5.5278715068421774e-5,92.59044577247093,1.7960633805052377,114844.51435774541,76172.65441153238,-3.5867641738990006e9,3.8555165229122057e9
0.000709999818354845,-0.36546758203192137,5.477343339699131e-5,93.15026793897661,1.7847452677359135,130490.55277786836,75175.82385648579,-4.401686811167992e9,3.9176284610927615e9
0.0007000002078711987,-0.36453960482350073,5.474351614459979e-5,94.09528214661559,1.797823178411913,95986.82113411177,73897.8700184978,-5.145413027704091e9,4.061696075676869e9
0.000690000131726265,-0.36358964759621276,5.504669540088908e-5,96.06666977344062,1.863335156399669,82029.79811249013,76155.86767065314,-4.415438611002759e9,4.412023464881294e9
0.0006800000555813313,-0.36263778338609304,5.5498400290067724e-5,98.53416594418961,1.9453422336338158,98124.6903873781,79403.59848170189,-3.8673552970716906e9,4.541645068292064e9
0.0006699999794363976,-0.3616907279210281,5.596008244630223e-5,100.2342399141692,2.019132827055937,122433.28955135423,82658.38494760425,-2.8493405997866764e9,4.573472323269047e9
0.0006600003689527512,-0.3607347045069501,5.580794771000125e-5,101.51752098175702,2.0706156491470566,135338.8704892526,86943.1030343936,-9.869084358515692e8,4.613826698863733e9
0.0006499998271465302,-0.3597640662615882,5.569855755186382e-5,101.82536108982285,2.0784687219446454,132533.0732275372,87615.43835617832,-7.811678296385436e8,4.385709015951938e9
0.0006399997510015965,-0.3587825750359971,5.5902680408989175e-5,102.18212530419036,2.070129174660335,163620.15108856984,86778.85948246307,-1.3968181964637673e9,4.236780243541271e9
0.0006300001405179501,-0.35779734516540757,5.650032527419902e-5,102.36290572319515,2.0441897394964563,205095.61060710734,87985.35466648187,-1.0459386532599293e9,4.2948459921545277e9
0.000619999598711729,-0.3568115095360726,5.762070069726562e-5,102.16817918880821,2.0166551721139254,206169.86697189143,89678.31346386095,2.2731735608318368e8,4.404168903284041e9
0.0006099999882280827,-0.3558283576593618,5.83035529550389e-5,101.61288089463005,2.002092410713742,195289.755700027,90144.85955590288,2.640634199539562e9,4.608778079887013e9
0.000599999912083149,-0.35485019453658645,5.8540925690285633e-5,101.52779302785534,2.0086764023975037,192812.0753099352,87937.63201282822,3.484331455174474e9,4.696021081506057e9
0.0005899998359382153,-0.35385906329437883,5.863309980859267e-5,102.09365036108579,2.0790032994335417,207484.00441182687,89027.00725166325,5.880610561965375e9,4.735170718648465e9
0.0005799997597932816,-0.3528701954070075,5.9381141657639476e-5,103.42184345634874,2.1913414036435954,199103.52281317377,92288.67023562263,9.450305922932858e9,4.7451118455827055e9
0.0005700001493096352,-0.35186814687771856,6.0095306727740646e-5,104.72055006726416,2.277975143637484,178842.26732901504,96970.37690099447,1.2781961879881548e10,4.863636975258688e9
0.0005599996075034142,-0.35085578087909364,6.0318805074598615e-5,105.85063240858224,2.3090119848052573,147109.75351815892,100490.708632096,1.4562226594021051e10,5.06358591620675e9
0.0005499999970197678,-0.3498338746896536,6.083613892186745e-5,107.55626689352248,2.3234227247867043,110382.87973055847,102629.133023177,1.5457021194339298e10,5.244936457992535e9
0.0005399999208748341,-0.34879461786559557,6.134981519768622e-5,109.09749453463378,2.316808466281749,96804.29039393077,103384.24902837824,1.4884474175220627e10,5.424386362011915e9
0.0005300003103911877,-0.34774451535416917,6.179832276626716e-5,110.08675983992629,2.303663626832358,65006.37280008636,103436.9288763388,1.2437220448413815e10,5.362935132394827e9
0.0005199997685849667,-0.3466940532928101,6.236783227749323e-5,111.29318753606987,2.302097682252051,30865.682641635623,106429.81223429217,1.1588173988191843e10,5.522213932736225e9
0.0005100001581013203,-0.3456344326614923,6.28593922283089e-5,112.32464174594494,2.283752409290508,5988.405128120554,106200.90934322476,9.67125531158184e9,5.361457932237313e9
0.0005000000819563866,-0.34457791805539734,6.294013032481202e-5,112.74931677150246,2.286155094974761,2207.696455673182,105090.97661967376,8.981774601608223e9,5.126425717470697e9
0.0004900000058114529,-0.34350795258892963,6.27349384543791e-5,113.10085321582989,2.3017086216731473,-20992.004411947404,106516.53576989796,8.480238626489059e9,5.158094454942416e9
0.00047999992966651917,-0.34241888867965925,6.289296273722635e-5,114.52826841991072,2.3342126928072298,-48848.94410398527,109857.90696833997,7.049400749663395e9,5.572976021888855e9
0.00047000031918287277,-0.34131408075409125,6.328523284613433e-5,116.16617019512677,2.3619674915263253,-56593.33943593341,111040.71688028314,4.187849041084855e9,6.194596874247593e9
0.00045999977737665176,-0.34019502843585253,6.339171025421956e-5,117.4558731976708,2.3574117563190837,-40341.77003391603,109068.79881806998,-5.061610103962054e8,6.498497497393878e9
0.00045000016689300537,-0.3390724156882608,6.353234950049342e-5,118.16393911904346,2.347370193122701,-13698.792190717815,108621.56813361905,-4.1206451989878902e9,6.83966526280085e9
0.00044000009074807167,-0.337943842287606,6.384409025859515e-5,118.91714845578393,2.3450758341517743,14140.349964549061,112185.55867959726,-5.619228807013016e9,7.780431040875223e9
0.00043000001460313797,-0.3368101549452641,6.430637774108519e-5,119.73638328586748,2.3474642072390943,29804.680490036255,115310.44480439184,-6.201226574930846e9,8.337229879273854e9
0.00041999993845820427,-0.3356741020666091,6.504011320346258e-5,121.08302936544423,2.343784567787415,54401.99225301896,113630.28445635314,-7.08798768004021e9,7.689255237464445e9
0.0004100003279745579,-0.3345379780423485,6.60823118378888e-5,122.44126568871285,2.3706215296055753,99844.3882310616,112923.42873252559,-6.647595870865925e9,7.21680662974586e9
0.00039999978616833687,-0.333382193129515,6.741414551341966e-5,123.98585084673958,2.398445742234562,145712.25227123944,111040.07111283294,-7.467827136548336e9,6.404318109369835e9
0.00038999971002340317,-0.3322074688316846,6.848520905049734e-5,125.31987928234447,2.426311588763087,138001.1816806403,111504.01465193377,-8.345785303593862e9,6.060940655344327e9
0.0003800000995397568,-0.3310138851546099,6.918250213972064e-5,126.6596879004003,2.484733405962241,92914.08028284067,117904.12366158502,-5.604416867734746e9,6.70760434905144e9
0.00036999955773353577,-0.3298084184868495,6.969876796379859e-5,128.81551563261328,2.552514933715563,39563.50414619321,125225.47188569921,-2.292766068622332e9,7.690212384499003e9
0.0003599999472498894,-0.328600045146368,6.987878038158003e-5,130.6133905964079,2.620890244817785,-13658.061272617435,130913.45204626801,1.3681729836658692e8,8.531950409552293e9
0.0003499998711049557,-0.3273812485127301,6.994667380393383e-5,132.51316858494607,2.683805815392643,-18978.884750347614,133682.8646187864,3.514741638045593e8,8.592863487279207e9
0.0003400002606213093,-0.32614828566081117,7.06507081955984e-5,134.59957365583327,2.715089625391046,-7413.967862973058,134327.7852171945,-2.0576351174056284e9,8.363926460708175e9
0.00032999971881508827,-0.32489381560981834,7.150798826744526e-5,136.67767667198203,2.7503325525450846,3623.0776956996215,135138.73149910205,-3.0679931287014318e9,7.801983385600213e9
0.0003200001083314419,-0.3236394239700458,7.204789832548562e-5,138.01531473153753,2.766054414428152,15331.080456720154,137068.61961066604,-3.78082285298167e9,7.408712319519952e9
0.0003100000321865082,-0.3223857939576788,7.2437341703692e-5,139.24415580457838,2.773881664313762,72618.48442684732,139413.16662985957,-3.0390807616752005e9,7.638268627997558e9
0.0002999999560415745,-0.3211162495322526,7.282263092316494e-5,140.98736955068443,2.7850461963972806,165935.93393113484,141793.61434259827,-1.5368734471954e9,8.145156400511512e9
0.0002899998798966408,-0.3198326503347083,7.317907082145792e-5,142.82063112790684,2.820616926991937,257480.50865070018,141524.46970806998,-5.894347378704758e7,8.27628585536682e9
0.0002800002694129944,-0.3185355955942126,7.340707610250933e-5,144.52056089096692,2.8516801609489817,352196.20674581337,136725.81042970435,-1.2594657249502802e9,7.883249598915295e9
0.0002699997276067734,-0.3172221805665002,7.353499017542218e-5,145.49643082562906,2.90059622008818,420770.30424009846,135349.66984872628,2.46471969839109e8,7.699120265240025e9
0.000260000117123127,-0.31588609218745256,7.318356592025877e-5,146.46025099575104,2.923707580690373,457919.4936740292,140693.5679170061,3.7483383322742853e9,8.261033560504703e9
0.0002500000409781933,-0.3145321157276281,7.267657210550874e-5,147.6957741817258,2.9333984838663314,459580.88624441845,148446.50340776218,4.526098016015437e9,9.336729129266056e9
0.00023999996483325958,-0.31315338263816667,7.207248581406358e-5,149.0853021516526,2.9573874241461673,439823.5356538583,158071.0749809419,4.507109000664352e9,1.0516307224634613e10
0.00022999988868832588,-0.31176149825531746,7.170727769420491e-5,150.4803453148978,2.995127647803004,437488.0637635062,167499.95577288265,4.948293501468103e9,1.172866580163118e10
0.0002200002782046795,-0.3103534673853606,7.131618970128693e-5,151.7537812178658,3.0130733037432464,429268.09067880764,173843.31411522196,5.4472515560102825e9,1.2561436081856327e10
0.00020999973639845848,-0.30893984497694754,7.126831519135962e-5,154.0799721795001,3.0236313734840663,386705.24331631843,173441.71952501484,2.723487284425874e9,1.2279549116324987e10
0.0002000001259148121,-0.30750738773634634,7.173254671731852e-5,157.34106233217713,3.0418016386776094,345418.52920402965,171610.22498149623,-2.916155278694313e8,1.148706720930365e10
0.0001900000497698784,-0.30606964856651636,7.234555082094075e-5,160.55145341907465,3.091584070731039,318260.61734152527,169225.64385736748,-4.237277781916422e9,1.054825871823806e10
0.0001799999736249447,-0.3046359190306917,7.345814176799085e-5,163.82461226512933,3.148886419329774,294709.74428764073,170802.1257526452,-8.273268849958014e9,1.0200839049082926e10
0.00016999989748001099,-0.30319161001601624,7.41868943677177e-5,166.59348272194504,3.235780500309274,300161.35370637325,176311.76372766594,-6.503132237962342e9,1.0114280544445791e10
0.0001600002869963646,-0.3017278699323651,7.421862612016738e-5,168.49041073196602,3.3327352872276337,298504.8918537841,180321.3271227023,4.6693926008637387e8,1.044201262230027e10
0.0001500002108514309,-0.30024013282735246,7.436021524620142e-5,170.4961016211785,3.431716110305927,322183.1129545417,183465.5116248822,7.873933355585248e9,1.1096308238475546e10
0.0001400001347064972,-0.29873814728327586,7.508639613502175e-5,172.97056287523193,3.487751730069376,350851.231983253,186408.646551925,1.165086493744815e10,1.1851800318753225e10
0.0001300000585615635,-0.29721348060364844,7.559961179442512e-5,175.07079909468496,3.5307470211560443,358916.804467994,188440.00778711718,1.3347595030125544e10,1.196319635046663e10
0.00011999998241662979,-0.2956587656082295,7.609312266318892e-5,177.76302426272431,3.5959427042801777,410298.62805674877,194568.68019631028,1.7176436493818592e10,1.216540314212722e10
0.00010999990627169609,-0.29406821614154594,7.65612670949497e-5,181.00127733190982,3.675335944458987,511795.56446076767,204296.5900695986,2.272196362271416e10,1.293587919406403e10
9.999983012676239e-5,-0.2924610663990432,7.711203085022151e-5,184.03938267887835,3.7315390444371834,590775.5797447519,214554.55887530153,2.6224079830966633e10,1.3970763726364964e10
9.0000219643116e-5,-0.2908371699151294,7.772081283021639e-5,187.1465793946666,3.7926992541642957,607975.7310688145,219505.5657185836,2.42156346552852e10,1.4589924293043655e10
7.999967783689499e-5,-0.2891939646272979,7.836393652064242e-5,190.43238748418847,3.8486970439092874,566010.1717108749,220869.539421671,1.5554685569986208e10,1.4565218246582834e10
7.00000673532486e-5,-0.2875213153855584,7.93955465809391e-5,194.02344511812763,3.9015260045983977,464064.89025440527,223184.60789622465,6.337160212457376e9,1.4404747551096071e10
5.9999991208314896e-5,-0.2858298379907797,8.041152046373872e-5,196.6663758290742,3.9768956441281103,377644.71385110833,228068.67223752147,1.9085046957873037e9,1.485386521898487e10
4.9999915063381195e-5,-0.28412292906649506,8.101466665866323e-5,198.95796104569405,4.056608563241458,336664.64610669744,230870.52066655675,-4.605690742543058e9,1.518786548886204e10
3.9999838918447495e-5,-0.2823948180260661,8.127242438732905e-5,201.07856393810968,4.10721669604955,321468.5935421774,236509.6520198051,-6.868162610714861e9,1.595512261932429e10
3.00002284348011e-5,-0.28064304675518037,8.175966850608048e-5,203.01332397668986,4.116526272649401,317041.6180847123,241800.5411493589,-8.822014123702646e9,1.6325658611448015e10
1.9999686628580093e-5,-0.27886487489162853,8.295813786280468e-5,205.84613076550008,4.165143392630179,351679.9949165183,248331.16907135077,-9.091113945966078e9,1.664987718140689e10
1.00000761449337e-5,-0.2770662776467919,8.431221666682878e-5,209.04701650872033,4.215142448112621,421882.03401056124,256320.3511654047,-7.48057538741014e9,1.7586224869686337e10
0.0,-0.27524200681159844,8.513469277729364e-5,212.06023681717028,4.268489259328462,505652.57780220214,265555.835102914,-3.3400855138806577e9,1.869402631658167e10
-1.00000761449337e-5,-0.27340276234369937,8.561541086760472e-5,215.3542302612659,4.361733534461616,577354.2068898914,280429.10288567573,7.919378611634637e9,2.00641330018489e10
-2.00001522898674e-5,-0.2715374384175607,8.616191795261842e-5,217.92779451867546,4.438734806227149,646429.8008815073,290194.6987233968,1.6043093477596184e10,2.0843641739601532e10
-2.9999762773513794e-5,-0.2696443418944985,8.65500077633576e-5,220.46561868468967,4.484373272294177,683622.1763155967,294167.7241545599,1.5035816600079844e10,2.0606193925468494e10
-4.00003045797348e-5,-0.2677294056574897,8.730976369359082e-5,223.93958462793745,4.534534499225236,707633.7775367287,295308.998966587,8.906728404663593e9,2.0151986398648712e10
-4.9999915063381195e-5,-0.2657858514592722,8.84681721712499e-5,228.38699402763015,4.60802631567944,685526.065886283,299924.4083212379,1.290443057709891e9,2.037639353872943e10
-5.9999991208314896e-5,-0.263806564345423,8.972372653228172e-5,233.59931174225326,4.71190902443069,649638.1147063515,307002.3004644057,-5.322484778706166e9,2.15174569972655e10
-6.999960169196129e-5,-0.261796488240128,9.038033954934341e-5,238.43829932446144,4.801342650914597,657951.5506171255,312241.0353744375,-1.1297070794400213e10,2.2079286307770645e10
-8.00001434981823e-5,-0.2597484742809258,9.128306679574785e-5,243.24845319515336,4.870205316802594,725184.9621167135,321062.3454552179,-1.534763567888221e10,2.302260135035284e10
-8.999975398182869e-5,-0.25767442698059884,9.224895875517263e-5,248.05929087893608,4.893367821317972,803454.2243816428,328517.33152588113,-1.978894853635881e10,2.370948854349885e10
-9.999983012676239e-5,-0.2555748042509567,9.295530766268994e-5,253.0581481412097,4.926207517159431,866542.8392008381,338401.2779990062,-2.098497624232739e10,2.474671879559e10
-0.00010999990627169609,-0.2534455127941937,9.354660460061499e-5,258.0472029750803,5.008818700835329,936557.166813584,352870.2783985898,-1.6178986899723547e10,2.646611074778112e10
-0.00011999998241662979,-0.2513013482452744,9.458802353801564e-5,263.88981113008407,5.113263762521535,949223.1971526043,362347.9546533746,-1.4384381586471088e10,2.702036677616478e10
-0.0001300000585615635,-0.24912920545941172,9.550173891651224e-5,269.6556687758479,5.215607769452801,922495.2227021611,366356.60953932715,-1.1686797352051989e10,2.624424954054662e10
-0.0001400001347064972,-0.2469292212304891,9.615122288728912e-5,275.34776636388244,5.333539315174065,946602.3995552316,376251.7968501391,-2.449336344198155e9,2.6711242368453537e10
-0.0001500002108514309,-0.24468892135091638,9.681984750441781e-5,279.945558081053,5.432051918508646,1.0181701717225988e6,388019.9335050753,3.6952275432276416e9,2.787958635150724e10
-0.00015999982133507729,-0.24241111718635652,9.709197995911266e-5,283.14267183656057,5.5283391941727675,1.0658733289301589e6,397667.4404398357,7.142195980091878e9,2.9433295391960316e10
-0.0001700003631412983,-0.24009188393885897,9.798497677383914e-5,286.54372232417006,5.636261326144275,1.0733083119033678e6,403852.8748655901,1.823362776573041e9,3.0739407712844913e10
-0.0001799999736249447,-0.23772817109819153,9.886070115510788e-5,290.09868269644545,5.744437603897576,1.0478647914422e6,407373.05422524933,-4.732889636414782e9,3.1799974440186527e10
-0.0001900000497698784,-0.23531399399100927,0.00010017685966525189,295.1497145315827,5.859295969376971,1.0107156744347772e6,416338.36690285185,-5.706295639894097e9,3.338018100969062e10
-0.0002000001259148121,-0.23286565780253468,0.00010157306470042848,301.7991755586659,6.002544174959566,1.0144700300330509e6,424637.4456115398,-1.1067462633605412e10,3.408846880818693e10
-0.0002100002020597458,-0.23038958730053283,0.00010307775039330547,309.01401962828515,6.146576835124274,998821.7544691797,434012.4394378306,-1.7674567413723736e10,3.438281427416533e10
-0.00021999981254339218,-0.22787100809591365,0.00010482379630280314,316.6402304964398,6.296404800019168,1.0576564651755851e6,448810.34496498783,-2.0220854197400326e10,3.673392556598807e10
-0.0002300003543496132,-0.22530847236411655,0.00010674061981940255,324.33283135559776,6.44100461161542,1.1566081150584056e6,461766.0907106539,-3.004633993387115e10,3.906659656425456e10
-0.00023999996483325958,-0.22269896496819544,0.00010866066647727713,332.1392993107556,6.594319922549701,1.3050699796422468e6,471349.52555250155,-3.769608607624711e10,4.089151877965272e10
-0.0002500000409781933,-0.22004032679672267,0.00011020951377797726,339.51877047386847,6.718881900648608,1.365067897925852e6,480763.5263334899,-5.1553523745784424e10,4.278760965945479e10
-0.0002599996514618397,-0.21731815979551777,0.00011138584725496846,347.2122629341984,6.854283744274386,1.4099692902949515e6,498191.26807022665,-6.324270062933344e10,4.7139422113560326e10
-0.0002700001932680607,-0.21454832068593546,0.00011242572757097053,355.12855361501926,6.951569273284166,1.3698580446420326e6,513719.5248850263,-7.83124687697745e10,5.134531207622777e10
-0.0002799998037517071,-0.21174418674234774,0.00011358932244161902,363.5185712520085,7.080707568967609,1.365268267033581e6,537837.1987915981,-8.5087850714687e10,5.6557206850129745e10
-0.0002899998798966408,-0.20889064510886987,0.00011504958751979965,372.5189828314356,7.236433612221409,1.3208597019133847e6,564677.733412637,-8.139994835719405e10,6.0907673589921906e10
-0.0002999999560415745,-0.20598451522052644,0.00011671975623253497,382.1138749184192,7.389830438011625,1.265289104927946e6,595025.1144432034,-7.718221029643129e10,6.641926717259165e10
-0.0003100000321865082,-0.20303617131276994,0.00011777417976970302,390.69495131852716,7.54250216632381,1.2270424313640806e6,621332.950004262,-6.832582149320553e10,7.018786736942216e10
-0.00031999964267015457,-0.20002308758010043,0.00011851027648651936,398.4035810543116,7.739545643148078,1.2335182776359275e6,646547.5206900925,-5.566815828173129e10,7.382735131719392e10
-0.0003300001844763756,-0.19695467080347884,0.00011959777196854105,406.5680390128151,7.9985711553871095,1.2014046688200042e6,665658.1926235775,-4.341970833018631e10,7.561322284525862e10
-0.00033999979496002197,-0.19383599441279364,0.0001210783138173853,416.00465007913476,8.320761822604899,1.1375121999528762e6,687018.7966101221,-2.3622400943215034e10,7.760784387852655e10
-0.0003499998711049557,-0.19065777346995005,0.00012282796321108627,426.10694163743324,8.611104934878927,1.1134644601690965e6,706412.29357816,-1.1948876440609022e10,7.884472540196883e10
-0.0003599999472498894,-0.18741969939995629,0.00012428279944846858,436.3124039613042,8.860210642752211,1.063970806428365e6,721158.1106863732,-1.235121603975953e10,7.877526111861543e10
-0.0003700000233948231,-0.18412311872679527,0.00012574932746033628,446.4746306114853,9.041765762314059,1.0214580993665173e6,731044.1982134695,-3.4084403100975395e10,7.833222980945532e10
-0.0003800000995397568,-0.18075549086954273,0.00012719429352010158,457.9414383207154,9.248634278361083,965730.6270121427,743041.3016737673,-6.266249623061111e10,7.772309722878423e10
-0.0003900001756846905,-0.17732253428559902,0.0001284490390090846,469.55306731403493,9.453636461749774,918117.3266186964,755899.2370279862,-1.0102296224362617e11,7.673538357084335e10
-0.0004000002518296242,-0.17382696881115553,0.0001296594657261841,480.70502509919413,9.678331151776732,794150.3607814224,770729.8443540222,-1.3096226285531021e11,7.6289133229681e10
-0.00040999986231327057,-0.17026369491548984,0.00013077237461384835,491.7188878953991,9.937195162210724,636150.579130681,796016.4482958213,-1.4167944491276862e11,7.79056829268814e10
-0.0004200004041194916,-0.1666311579722823,0.00013214277788616447,504.7509345131894,10.238760712537108,552777.5076816191,827143.2612555298,-1.5657645469771863e11,7.965619062144406e10
-0.00043000001460313797,-0.16292523175652887,0.00013351493158006151,517.2195197694583,10.506869707564082,514300.5376924929,867169.4397683544,-1.659624302652626e11,8.349275617086258e10
-0.00044000009074807167,-0.15915114482547216,0.00013496754002467054,530.1166184791751,10.717960587324706,371438.88867281715,902101.2821218418,-1.850745046306249e11,8.733608970611333e10
-0.00044999970123171806,-0.15531251680089764,0.00013632896215329217,542.9031312031287,10.936587751893377,185610.57079012788,940262.7082798654,-1.996380734626148e11,9.13413554996647e10
-0.00046000024303793907,-0.1513990321844817,0.0001381800921768715,556.8566624504637,11.15967200091496,173571.36929124757,978445.8623028569,-2.1778394486013843e11,9.771792502414757e10
-0.00046999985352158546,-0.14741947380278145,0.00013977791434008948,570.6883063124526,11.387198214904581,258675.77707141676,1.0193561274365202e6,-2.3672643259551984e11,1.0541082768736137e11
-0.00047999992966651917,-0.14336860335548987,0.00014136122275921765,585.6321164380489,11.647044657163645,531995.2222367899,1.0703319353565061e6,-2.4837880757397372e11,1.1388225988957805e11
-0.0004900000058114529,-0.13921640908313845,0.00014311780445602627,602.8964235962058,11.963274143603533,768660.8051374442,1.1269647168157836e6,-2.4822949622103577e11,1.2235607874662546e11
-0.0005000000819563866,-0.13498267318716248,0.0001452068887586635,621.9844730308065,12.359227215363594,1.0245149173281754e6,1.1828140039209223e6,-2.5183485635909393e11,1.294602305085085e11
-0.000509999692440033,-0.13064744205948814,0.00014730770143400068,641.0118690366755,12.751915420596992,1.3516541408405714e6,1.2453893935098627e6,-2.4745341390695258e11,1.3643220361183339e11
-0.000520000234246254,-0.12621939863244633,0.00014909111926499343,659.5818254821834,13.114056938459402,1.6176541743397496e6,1.3165704148226103e6,-2.4309348189986505e11,1.439893042438948e11
-0.0005299998447299004,-0.12170535382094824,0.0001506196925230879,678.4071556853728,13.471897836327503,1.7297190979606237e6,1.4028984985334785e6,-2.145269218056339e11,1.5474919948714777e11
-0.0005399999208748341,-0.11709568659075593,0.00015204472545502702,697.634048096579,13.81078097005337,1.841577827724136e6,1.484537214311084e6,-2.023401375475156e11,1.6518610512567276e11
-0.0005499999970197678,-0.11238739597706586,0.00015372842421625208,717.7302888791904,14.210085401087976,1.9122068765951232e6,1.5607679804027826e6,-1.9779023041510303e11,1.7513404259539e11
-0.0005600000731647015,-0.10758132756044364,0.0001559041731954673,737.8981220745086,14.63845938569262,1.980955925804906e6,1.6328642191477055e6,-2.063301198921302e11,1.8506747943883636e11
-0.0005699996836483479,-0.10268061673050528,0.0001582517692118298,758.8906988836823,15.107408969919026,1.9159709565292161e6,1.7054938354785317e6,-1.9652159595929398e11,1.972406383992141e11
-0.0005800002254545689,-0.09768529150550442,0.00016089317913691383,781.1459651299033,15.613547121036113,1.6971673205162552e6,1.7855056934364147e6,-1.786739033609254e11,2.1196026426106696e11
-0.0005899998359382153,-0.09258496025650235,0.00016351954230865812,803.73217825187,16.15022889063135,1.6886358274993428e6,1.8614233058011176e6,-1.787134644728608e11,2.259674691001915e11
-0.000599999912083149,-0.08738397228567976,0.0001662463501033183,826.769358058755,16.650762766712354,1.6710227059611299e6,1.9387444190074007e6,-1.9460975328711487e11,2.3994256257250632e11
-0.0006099999882280827,-0.08208351923841323,0.00016856872368470162,851.0744741211987,17.175366650550863,1.6616207019446958e6,2.0223617658828045e6,-2.3262345902168527e11,2.574875120557236e11
-0.0006200000643730164,-0.07669201090673228,0.0001708664929345338,875.3194586725915,17.672888561167994,1.7758440922085452e6,2.111806373584588e6,-2.4789592820470023e11,2.761398139262277e11
-0.0006299996748566628,-0.07120143434892741,0.00017323496805437562,899.0777558971156,18.21141876260434,1.9528358488224978e6,2.201133615608089e6,-2.28823201944215e11,2.9463036288599396e11
-0.0006399997510015965,-0.06559861835172096,0.00017574790082209595,922.8346471027139,18.777454142891813,2.05766935750588e6,2.2799025363121834e6,-2.180842524203949e11,3.081781053768794e11
-0.0006500002928078175,-0.05987080755664029,0.00017857641842865282,948.1696899990424,19.354779616608194,2.0333023725833162e6,2.3779517189473063e6,-1.773727274058055e11,3.271563318943493e11
-0.0006599999032914639,-0.054031240256160316,0.00018148718907737944,971.7200147719179,19.897442031523447,1.7176872468543143e6,2.4799746520694555e6,-1.2230158133280678e11,3.472722631942374e11
-0.0006699999794363976,-0.04807939741458261,0.00018456808296849413,996.8746756337971,20.41133493788846,1.4849166051319384e6,2.588959547748857e6,-9.734481206113821e10,3.6764976972801984e11
-0.0006800000555813313,-0.042009039767466685,0.00018735726506074164,1022.1936360326507,20.947341067721627,1.2646194764569118e6,2.7057870486256164e6,-7.095058746858531e10,3.900933639364057e11
-0.000690000131726265,-0.03582090440240982,0.0001900060080562439,1046.626385665063,21.52258238654408,1.0898978239916023e6,2.8293401723008277e6,-3.072228790211261e9,4.1888186890477264e11
-0.0006999997422099113,-0.029519454843538396,0.00019251915521988517,1070.5345405916537,22.088172849758045,895013.9659639627,2.9437730344878286e6,5.365857647987813e10,4.494201112191626e11
-0.0007100002840161324,-0.023103970328026188,0.0001948599735836507,1093.4159234820331,22.59618358610504,1.0581354261386807e6,3.0567107555291024e6,9.296658117130658e10,4.784401491511952e11
-0.0007199998944997787,-0.016578290578834864,0.00019728321328132723,1117.5612207258678,23.05030066265882,1.3082487457126323e6,3.1526421428644187e6,8.19550294903858e10,4.9718791847781195e11
-0.0007299999706447124,-0.00995225926355667,0.0001995355679848736,1142.442737111488,23.493947471256647,1.5752389682525613e6,3.237150989372619e6,2.416083767363418e9,5.180078753620486e11
-0.0007400000467896461,-0.0032148166715775866,0.00020186074461760645,1167.1462185194146,24.016564996013706,1.9171579597077789e6,3.3200835859156325e6,-3.568565513655106e10,5.3782108670306305e11
-0.0007500001229345798,0.0036316678765249653,0.000204077803408789,1190.4978546422342,24.53056380463705,2.001675849742366e6,3.38979544565714e6,-9.127979600865895e10,5.520034532635848e11
-0.0007599997334182262,0.01057006322732785,0.0002059695177603764,1211.697459031416,25.048454952875282,1.960475804394081e6,3.4483487553389664e6,-1.448905203799321e11,5.579054770648525e11
-0.0007700002752244473,0.017600094766061586,0.00020799743750269818,1232.8179906584905,25.574026146524442,1.7116751397071101e6,3.51411161362368e6,-1.7347575406683826e11,5.636992755754366e11
-0.0007799998857080936,0.024735514515465178,0.00020982476439191175,1252.5981291766461,26.050581948045256,1.815844584900492e6,3.583296580851976e6,-1.8118660483509665e11,5.719564126994159e11
-0.0007899999618530273,0.03197895828667097,0.0002118394757892152,1272.0838244709391,26.50122276409621,1.9340429576089839e6,3.6543015555854137e6,-1.9556981732353348e11,5.874704139508019e11
-0.000800000037997961,0.03931980145899466,0.00021390627132344207,1290.2161652821599,26.895467470948542,1.7863128268830192e6,3.7272266142465263e6,-1.6333837305545206e11,6.058079743837449e11
-0.0008100001141428947,0.046758700274036114,0.00021550609465706403,1306.533075737225,27.25345485999764,1.3542394179146728e6,3.8002706101680025e6,-7.470487075894492e10,6.295373796944451e11
-0.0008199997246265411,0.05429115044377735,0.00021696831841857295,1321.140753718843,27.515525865961546,725034.5354848993,3.855816901834924e6,-3.307189421056495e10,6.536006849340048e11
-0.0008300002664327621,0.061909576681420254,0.00021824875797174726,1333.774693566872,27.703782470466923,-175270.0952815646,3.9273792107649087e6,5.881640275084065e9,6.810882812107883e11
-0.0008399998769164085,0.06960532099390158,0.00021905454756219824,1344.481526126063,27.89958030876501,-985850.4063431666,3.998516502136591e6,3.4465670814808923e8,7.013986694380375e11
-0.0008499999530613422,0.07738176702162604,0.0002196344143968528,1353.8313102586212,28.068135434226438,-1.59960309457197e6,4.0258002440322577e6,-5.22679307959205e10,7.113305027601298e11
-0.0008599995635449886,0.08522213772464426,0.00022017779482924499,1361.8001718247838,28.214158238019174,-1.6427499039552528e6,4.070786759612564e6,-6.765802701079865e10,7.191263203078093e11
-0.0008700001053512096,0.09312751587389145,0.0002204460678865224,1367.5318766897833,28.32066584735621,-1.6714081147814232e6,4.1084985267183e6,-8.974011230585757e10,7.27363788262169e11
-0.000879999715834856,0.10109191015436732,0.00022061400070391097,1371.1870672165544,28.46515040195406,-1.742518819345665e6,4.1541689898642004e6,-1.7589145436500137e10,7.370187434698217e11
-0.0008899997919797897,0.10911734573349463,0.00022062249140910188,1373.6555218924193,28.597267849959536,-1.9970096762620239e6,4.20463548489251e6,5.1574489400522964e10,7.524218670897706e11
-0.0009000003337860107,0.11719461547605986,0.0002202723101298395,1373.586105779811,28.736877880054088,-2.4941646702072816e6,4.240388068076976e6,1.1578466224164023e11,7.615676657286508e11
-0.0009099999442696571,0.12530309480535218,0.00021949291775278786,1370.6664022250611,28.86448149046508,-3.0965071927977824e6,4.254438027880396e6,2.3255916419726437e11,7.58613749113675e11
-0.0009200000204145908,0.13343538915584208,0.00021874401204724769,1366.1466318548605,28.888552489579755,-3.5952640869509117e6,4.235819528155875e6,2.9697864912136743e11,7.456840450239225e11
-0.0009300000965595245,0.1415903553972662,0.00021790270799039546,1358.8686923845642,28.73823547279382,-4.215806986626439e6,4.189195207101672e6,2.658476943644395e11,7.30516291822126e11
-0.0009400001727044582,0.14974857861218024,0.00021709747806458108,1349.0701385427928,28.491671141858237,-4.7894981439396115e6,4.1449860700911446e6,2.3930147892418234e11,7.170862356847917e11
-0.0009499997831881046,0.15790076724464458,0.00021600080468264551,1336.7188461690464,28.155856232711752,-5.261113713549064e6,4.0984084846532713e6,2.5317682999439218e11,7.059845146405892e11
-0.0009600003249943256,0.16603353557094086,0.00021450528876895624,1320.3272323477809,27.731468349832646,-5.773863400861697e6,4.0278520112168957e6,2.521550789899452e11,6.971151993407017e11
-0.000969999935477972,0.17413841731090496,0.00021263503016754495,1300.447248378619,27.236961667359584,-6.180197669132698e6,3.9594922874652846e6,2.8246746747789e11,6.939984210337415e11
-0.0009800000116229057,0.18220855023212779,0.00021061927663912263,1277.9009591492645,26.6601852632696,-6.615496384517209e6,3.8502674251974085e6,2.5863209456600018e11,6.773610784773394e11
-0.0009900000877678394,0.19024025729771257,0.00020888827846628886,1254.6787984107016,26.125168141070052,-6.927342803331246e6,3.7315016435951563e6,2.0141983976913773e11,6.556530012444873e11
-0.0010000001639127731,0.19820177997222357,0.00020688572612427065,1229.3658162134866,25.552750017695782,-7.230433347611259e6,3.5750943286333918e6,1.1408993496768733e11,6.174659919353533e11
-0.0010099997743964195,0.20607557325449888,0.00020450557705908588,1200.9185700649052,24.869666868666645,-7.75532397721118e6,3.400101872890989e6,-9.13998415569449e9,5.799226854360603e11
-0.0010200003162026405,0.21386840624088063,0.0002016083617596768,1167.6635042154824,24.106728270137513,-7.987167488066404e6,3.2074452574629034e6,-1.4255970320313315e11,5.354091899213239e11
-0.001029999926686287,0.22158369644555212,0.00019859481484921316,1132.9503216147398,23.35162916462666,-8.000518669204312e6,3.020709679135056e6,-2.4004182235757706e11,4.934750720752201e11
-0.0010400000028312206,0.2291990151054431,0.0001955838618187116,1097.018875082475,22.667291563983333,-7.802402461542425e6,2.869672453115256e6,-2.143953572965648e11,4.642406245377551e11
-0.001049999613314867,0.23670399887103982,0.0001920098813887676,1056.8943181683028,21.86678278021507,-7.355335611438819e6,2.710613439687879e6,-1.9060707708340063e11,4.360425292003386e11
-0.001060000155121088,0.244083554976451,0.00018826324098389916,1014.8019049801322,21.00835938341467,-7.084507396038958e6,2.5591081604939005e6,-1.8169094498471512e11,4.0665849178579346e11
-0.0010699997656047344,0.25133326191671695,0.00018475600370796515,972.4425916641503,20.185131264274123,-7.17761174470848e6,2.4437336288765725e6,-1.2945394555179303e11,3.827041031525172e11
-0.0010799998417496681,0.2584406292938566,0.0001805971962410813,927.2818260041802,19.253188094961683,-7.198587258702057e6,2.305760317327205e6,-9.706009965061661e10,3.542031998896978e11
-0.0010899999178946018,0.26539475553840763,0.0001759396179396967,881.0748585522756,18.158314264657893,-6.844420374962546e6,2.1420365351382466e6,-1.1818549229060925e11,3.202737819396509e11
-0.0010999999940395355,0.2721951107081113,0.0001712877421667679,836.0489137959686,17.10074960939828,-6.415119593519878e6,1.9850845941135974e6,-1.1950318563026463e11,2.9077262241671356e11
-0.001109999604523182,0.27882409632663757,0.00016652734491336694,792.0175248599961,16.07808951649024,-6.046101234812899e6,1.8350340050912807e6,-1.1395411440484152e11,2.6640023596877197e11
-0.001120000146329403,0.28528190786897595,0.00016127811382655042,747.1545759277369,15.061895915233723,-5.704743736412112e6,1.6811933600074134e6,-1.1733717270696649e11,2.3876996550650616e11
-0.0011299997568130493,0.29156210719801584,0.00015616283182914774,705.5520648742379,14.201571190461564,-5.550119004918645e6,1.5393327947112524e6,-1.0172544978664453e11,2.1169775085841736e11
-0.001139999832957983,0.29764041163090166,0.00015117627396454413,664.8327449162603,13.367192345657529,-5.459802164890923e6,1.4095150734268404e6,-6.3592271282015274e10,1.895943874086216e11
-0.001150000374764204,0.3035196067376997,0.00014608661894247168,623.6000723711865,12.489882455391387,-5.137793610876066e6,1.279957656034548e6,-4.7792124506652374e10,1.6704830471221542e11
-0.0011599999852478504,0.30920942609313595,0.00014111490399774604,582.8567467810775,11.617030412553444,-4.608296587681241e6,1.1486141082720107e6,-4.921497777832266e10,1.434074510336374e11
-0.0011700000613927841,0.3147032048948637,0.00013626367108646946,543.3894586243053,10.772119611113828,-4.204278715303085e6,1.0260451121094642e6,-6.118749152965398e10,1.227559403321463e11
-0.0011800001375377178,0.31999812896099195,0.00013145524184861405,505.7827858493753,9.964147166641288,-3.976258873047908e6,915594.1665647115,-6.6554278304426094e10,1.0501293044225565e11
-0.0011900002136826515,0.3251011629763529,0.0001265178759019498,469.2535176990284,9.179632991969616,-3.630435252102011e6,819330.0699507482,-6.156333171494061e10,9.00144571799575e10
-0.001199999824166298,0.33000349998993334,0.00012150518598760804,434.44934694114744,8.472179241109663,-3.1804495853646803e6,736430.956605605,-3.953399784483637e10,7.753299108932925e10
-0.001210000365972519,0.3347016929053362,0.00011690688800506122,402.3281766187887,7.82231549212198,-2.71305054395695e6,661509.3682215933,-1.998804052765183e10,6.588388495853054e10
-0.0012199999764561653,0.33920139901847585,0.00011257544901451661,371.4339202876692,7.209017748117908,-2.270693326239904e6,587361.9344152723,-9.619205309035744e9,5.469247505789457e10
-0.001230000052601099,0.34349305308099704,0.00010801951632908529,342.2130870990653,6.619844418222077,-2.0064994307737288e6,520112.34622181597,-6.063041897488937e9,4.742985759337687e10
-0.0012399996630847454,0.3475903734964373,0.00010392773108075615,315.5031124225248,6.130246647801441,-1.8390262782790393e6,466780.0564367245,-1.1366414282546694e9,4.186617776948181e10
-0.0012500002048909664,0.3515083532452584,0.00010023922235054137,291.2933705573879,5.728108001734089,-1.7156052277280309e6,416034.82138476084,2.577733605258817e9,3.6330847588246544e10
-0.0012599998153746128,0.35523634908677193,9.627030112155027e-5,269.2304379401884,5.303219026663379,-1.5680164970148397e6,367958.10277389165,-3.8051600680095572e9,3.0875609676742447e10
-0.0012699998915195465,0.3587683164412503,9.229421439065781e-5,248.846612429138,4.875717260436093,-1.3315733918671173e6,320883.78571574896,-1.0315326249939539e10,2.5472300269794556e10
-0.0012799999676644802,0.362124666568142,8.824723285347948e-5,229.24780741734062,4.459854773212847,-1.0948772965590851e6,278405.0757248352,-1.5477956282707067e10,2.078073930348919e10
-0.001290000043809414,0.36529204874164983,8.388254790649809e-5,210.9350653877907,4.055531529093183,-922380.6842911346,244456.94172336292,-1.8116574302131954e10,1.7035390414179426e10
-0.0012999996542930603,0.3682995290676245,7.994288912855651e-5,194.1858704747167,3.697199510853856,-746860.2001052944,217635.77401219736,-1.6570815996236483e10,1.4295051444226862e10
-0.0013100001960992813,0.3711533217776973,7.667767341951153e-5,179.45758384418085,3.448822437436589,-592013.1122485449,199928.21978724003,-7.712777606501681e9,1.2507442917765545e10
-0.0013199998065829277,0.3738804124110669,7.399058226482002e-5,166.37891872674456,3.2617419394605474,-476362.1751124544,186233.86507439543,5.83949093343459e8,1.1011387185392063e10
-0.0013299998827278614,0.3764756651387612,7.144552469241512e-5,154.47799145405318,3.1155036347008336,-375725.04644606035,173681.24650452076,8.214890899653061e9,9.931927341233469e9
-0.001339999958872795,0.3789413240100841,6.921380140664985e-5,143.37725610126378,2.9461815833079794,-296748.2193526025,158267.44573640154,9.748342326470394e9,9.020400722546276e9
-0.0013500000350177288,0.38129150978994425,6.716797461265263e-5,133.84364429854836,2.7606350417540577,-216744.63697618924,143368.462903988,8.100285980276123e9,7.894970066920583e9
-0.0013599996455013752,0.38352112532742294,6.52188446044397e-5,125.70422391558031,2.590040510911112,-168888.77703758096,129885.51861742127,5.806652551393201e9,6.993727299144072e9
-0.0013700001873075962,0.3856395025358013,6.357797324503146e-5,118.69738943344147,2.4135374674347934,-157590.841748407,117956.81814658862,2.443300950213042e9,6.245711086762561e9
-0.0013799997977912426,0.38764148827831973,6.169631543957983e-5,112.51639875112053,2.23624288800473,-148688.39734288317,105986.22348808074,-3.8949925001466465e8,5.341918042583766e9
-0.0013899998739361763,0.3895392002884124,6.0032878832102696e-5,106.72304445451473,2.082314541812086,-158673.55209601883,95560.27955551687,-1.5840194087216172e9,4.71614806510245e9
-0.00139999995008111,0.3913356801343564,5.9023601433747484e-5,102.39024326004524,1.9982010725190593,-112208.82463944699,88689.0942695154,-1.3281012633014767e9,4.303547882990178e9
-0.0014100000262260437,0.3930468548903534,5.810335607232761e-5,98.97662504982281,1.945901272192706,-88425.85030509726,82709.87508283598,-1.5688832515018556e9,3.8771307462871695e9
-0.0014200001023709774,0.3946690293595897,5.718892809722353e-5,95.80602673198487,1.9002840354303805,-96712.4919173308,76106.28837163994,-1.8131898865422182e9,3.3584667944182982e9
-0.0014299997128546238,0.39622311284139233,5.666423326523061e-5,92.9972925353397,1.8357223799242406,-99789.85468175597,71299.27073732992,-2.423223275246876e9,3.053319705755593e9
-0.0014400002546608448,0.39772108421461927,5.588670863087777e-5,89.88692014540798,1.760493516297667,-87127.49118372789,67666.23368997246,-2.401748243329633e9,2.921773108196504e9
-0.0014499998651444912,0.3991614980631799,5.52331035497952e-5,86.97273278335801,1.6903698127284903,-33996.73965910195,64695.39148177582,-2.3307396298107967e9,2.8115675365390463e9
-0.001459999941289425,0.4005400072994875,5.4825479897420465e-5,84.37977025568584,1.6454075380163389,-17276.994840590625,62374.79260295518,-1.4927638454376395e9,2.763485444756537e9
-0.0014700000174343586,0.4018590715298544,5.443818882658797e-5,81.9265789833401,1.6039411561721713,-34428.11785675844,61461.320334365,-8.088076968942341e8,2.7115619480939035e9
-0.0014800000935792923,0.4031302271197606,5.414545405907307e-5,79.8648863317609,1.5675302229885242,-60464.90910209123,60628.3955377024,-9.279359014615443e7,2.595143918254543e9
-0.0014899997040629387,0.4043508068601428,5.35213947687495e-5,78.1084924390382,1.5354536973952189,-83637.78672443338,57524.6797019427,3.133316666822261e8,2.3261119892476225e9
-0.0015000002458691597,0.40552862665649747,5.2512356219568106e-5,76.08302779789015,1.4888151232845828,-99147.86569926402,54224.2603951497,2.8564936825863976e7,2.1333486042080436e9
-0.001509999856352806,0.40665470254493413,5.146100035666468e-5,74.52532159291954,1.4609916725557257,-109317.52823264187,51460.28776324454,-4.7397049459389704e8,2.0633047579289124e9
-0.0015199999324977398,0.40771631984065654,5.055552343185607e-5,72.87411095984466,1.4271587310090579,-90756.98451450217,47889.6305600847,-1.4097620659642649e9,1.8977958047753105e9
-0.0015300000086426735,0.40874074258723997,5.004109052294216e-5,71.65034744717283,1.4195878505664,-55672.80399513929,45979.20461870854,-1.704820350710583e9,1.787293989463896e9
-0.0015400000847876072,0.4097419845238383,4.992658634522087e-5,71.21690556500108,1.4217997465263077,-45644.21231348478,48091.600565470966,-1.6015956341536596e9,1.8445930475002465e9
-0.0015499996952712536,0.41072128243335154,4.9639576472104214e-5,71.0311414825046,1.424815588951486,-56709.580826053876,51697.58183100482,-1.087250608179753e9,2.0899994587305708e9
-0.0015600002370774746,0.4116752870411384,4.95148908982622e-5,71.06305754380836,1.4120134731507188,-66080.866845844,52410.53921890893,-9.901223141887547e8,2.068140681361424e9
-0.001569999847561121,0.4125935510845097,4.9902919033075164e-5,71.28858603650038,1.3960804342613733,-65801.63710999134,51519.28970505016,-9.856881475966089e8,2.0542691389066672e9
-0.0015799999237060547,0.4134926693316721,5.0383490958332876e-5,71.58930603583862,1.3720944853017607,-60851.34157614952,49446.11544403315,-1.6360394538407345e9,1.904924059765227e9
-0.0015899999998509884,0.41435194861209573,5.0407753449325276e-5,70.88017075342405,1.3330768192898739,-45820.75030247165,48490.022391263294,-1.8219534110902402e9,1.8751442292837713e9
-0.001600000075995922,0.4151936637020202,4.99738208945468e-5,69.52196432233744,1.2837471899719635,-20548.61311167004,46653.36050334108,-2.2139760317050543e9,1.7731949737208881e9
-0.0016099996864795685,0.4160073749995323,4.953060568065742e-5,68.59877490572829,1.2662738000106037,-3164.150385771362,45103.838860112046,-2.1993980086634946e9,1.6810153834815836e9
-0.0016200002282857895,0.4168160325881791,4.9124668504767547e-5,67.83580899389246,1.2943630104905923,-16864.931590300115,46854.82861179651,-7.97596333606797e8,1.8278483699623117e9
-0.0016299998387694359,0.41761145500352126,4.879662213980153e-5,67.81517836431415,1.339881258564428,-51059.80704491863,51167.74932496693,1.42011409074582e9,2.1352971514655044e9
-0.0016399999149143696,0.4183810518411631,4.8252675369732204e-5,67.28720812287563,1.344495092396522,-79336.3463783986,53241.655515779115,2.72793050981676e9,2.3056552576040645e9
-0.001649999525398016,0.4191356828614307,4.730902905519231e-5,66.75522922825851,1.3318734484447317,-89864.09001998777,51668.8870228575,2.751917203960932e9,2.192423125518391e9
-0.001660000067204237,0.41987819536048865,4.6729427406227434e-5,66.13166388515906,1.3203784050937337,-80539.34007113245,49585.075818288184,2.7869136191346855e9,2.0681253324347997e9
-0.0016700001433491707,0.42061443748096344,4.6564185484320133e-5,65.64689725613817,1.3114343169273681,-77769.56745312635,48162.02165498077,2.4097609187840548e9,2.0378960483825064e9
-0.001679999753832817,0.4213459972589976,4.6542966208465066e-5,64.78535608334423,1.279398754633919,-57996.86818119988,45551.64353358393,1.2008751703938563e9,1.8763582139094105e9
-0.001690000295639038,0.4220676505970011,4.662761319166177e-5,64.58719868236578,1.2539661799861668,-51006.593572404985,43334.10637266475,-4.4192433824246293e8,1.7063273699483278e9
-0.0016999999061226845,0.4227741519315456,4.680390095122968e-5,64.65161437831541,1.253261941774163,-66999.40794607761,43002.935030299865,-1.6252027117561283e9,1.6157802674149413e9
-0.0017099999822676182,0.4234676690578519,4.703757948933483e-5,64.75936199213706,1.269973085651394,-74170.91810550123,42745.88030317416,-1.865274356926521e9,1.5643692292892997e9
-0.0017200000584125519,0.42415693412432964,4.74643445996271e-5,64.82032471837347,1.2786158181993432,-83651.34895800862,41330.2128371053,-1.581151172779307e9,1.4882033349429948e9
-0.0017300001345574856,0.4248355267501431,4.770835478776922e-5,64.5001161103468,1.2739558587823157,-98607.64723109137,39882.14643169409,-1.4680891792021234e9,1.423868251874252e9
-0.001739999745041132,0.4255067834739515,4.735703366283117e-5,64.3251545806784,1.284359037480208,-102050.75051888046,40661.820553104,-8.883809503640027e8,1.4466308578121147e9
-0.001750000286847353,0.4261742243403744,4.665810736516271e-5,63.92401920596696,1.2941596768434054,-81788.1002852196,41107.91122053915,-5.541588875300183e8,1.4537327864876356e9
-0.0017599998973309994,0.42683069292926856,4.568681148575672e-5,63.12201312928664,1.3068438663782844,-61130.657044826876,42127.64338107314,1.7894691430710512e8,1.5213023429771624e9
-0.001769999973475933,0.4274819768905581,4.5203429653706284e-5,62.33412775072802,1.325857372236527,-44182.667400613915,42530.96364875944,9.629276601615245e8,1.5348230374680595e9
-0.0017800000496208668,0.42812675437472064,4.49180040883608e-5,61.48676737301086,1.3214094968667316,-35891.443237779466,41201.53106145292,1.2488788520530145e9,1.394592383380196e9
-0.0017900001257658005,0.4287711314689594,4.497518823345172e-5,60.577466820022586,1.2897401307183902,-26923.905863414482,39545.36614764435,2.0261949803755423e8,1.3418053225849369e9
-0.0017999997362494469,0.4294058327170026,4.5204503474812964e-5,60.06829905036162,1.254999370798041,-25731.81335716344,38479.35466858626,-1.1231071505971105e9,1.3333630710898135e9
-0.0018100002780556679,0.43004850652154436,4.555928378482629e-5,59.88569909167701,1.210039712094838,-11311.864175198332,38575.83400519354,-2.0182110266590083e9,1.3456808968300748e9
-0.0018199998885393143,0.43068777750719467,4.5523250874561716e-5,59.60739807012299,1.1824122024778196,9049.606588686267,38799.493543985234,-1.8412836840387585e9,1.3370772697643805e9
-0.001829999964684248,0.4312969344893416,4.5358189573535365e-5,59.179991849857835,1.188380378955137,23150.881495549813,39317.39475989003,-1.6109314667887774e8,1.346283601671581e9
-0.0018399995751678944,0.43189602109835273,4.471256988690683e-5,58.47986402692003,1.2059162423175342,17779.010626521092,39142.92798652476,1.121094566542169e9,1.396647106572309e9
-0.0018500001169741154,0.4324960916390178,4.3777104469116136e-5,58.02065660215103,1.2170470287899289,8261.854917844801,39091.28177437636,1.7310453890141628e9,1.3954932236373894e9
-0.0018599997274577618,0.43308788111479957,4.284272112832986e-5,57.55366107958922,1.2023493153553404,17486.652489347587,38630.07234461511,2.074127307562612e9,1.3454306346693168e9
-0.0018699998036026955,0.43367538521663496,4.224109163591381e-5,57.02831184504382,1.170480095793275,15939.648480961472,37792.000527818556,1.7121792093380337e9,1.280613805774752e9
-0.0018799998797476292,0.4342632924195727,4.1727118010614155e-5,56.47999602990644,1.1319330023659153,3547.9115354056685,36407.0924777803,8.802438880504395e8,1.2509601192919254e9
-0.0018899999558925629,0.43484238211796045,4.1366875512349186e-5,55.83342398233559,1.0846700108162002,-195.18242492978177,34272.26866208297,-5.331281486472351e8,1.216569715764156e9
-0.0018999995663762093,0.43543739761794586,4.184715071171722e-5,55.767052948506254,1.0820168284358427,6018.628791705942,32285.823853126494,-1.626328065202531e9,1.111979175037457e9
-0.0019100001081824303,0.4360418699738045,4.2405797605834154e-5,55.818606477614225,1.1024877401735225,-2248.9937835077026,30696.158995264002,-2.2297122605795307e9,1.0393741548036339e9
-0.001920000184327364,0.4366468840603713,4.315609885789708e-5,55.73145822997098,1.1334761934230948,-25396.602136525788,30866.407471773236,-1.5923759913479366e9,1.0175312484883976e9
-0.0019299997948110104,0.43724500190778665,4.378101238000687e-5,55.58522587076539,1.1425739769821046,-29013.411364139803,33280.885167518485,-5.428718872168195e8,1.1439330349343724e9
-0.0019400003366172314,0.4378221916021608,4.431579977483053e-5,55.85868478174,1.1351808214499262,-20699.00734277014,34733.614721385966,1.0182425139500426e8,1.3509545562332258e9
-0.0019499999471008778,0.4383923890882687,4.449173337873195e-5,56.10008620375594,1.100885940655031,-10661.314502517194,33498.155007445625,-6.589538465029587e8,1.296588580261715e9
-0.0019600000232458115,0.43896266154613145,4.417998370955758e-5,56.057607889719876,1.0551742032167466,-1961.2517033540375,32211.215165323287,-1.2451450086005976e9,1.1465773009317129e9
-0.001970000099390745,0.439535315450822,4.386357271456898e-5,56.2637065076508,1.0557163222122972,-10404.742754989102,32517.1208719099,-1.1390667733629088e9,1.142631116859984e9
-0.001980000175535679,0.44010739942388044,4.3775018815169224e-5,56.54963585999276,1.0766642482661657,-13704.822174913961,33546.59739855308,-7.960364850011296e8,1.2404398764578083e9
-0.0019899997860193253,0.44067308855602116,4.345247179342443e-5,56.37835633358603,1.0863115144626951,-5109.037958727832,34471.59274424661,-5.978042674803516e8,1.3046261942823317e9
-0.0020000003278255463,0.4412261516634551,4.296093892477342e-5,56.105282770371375,1.0880887411442437,1567.4326859412245,34642.32773777194,-6.596619109573184e8,1.2567073443579848e9
-0.0020099999383091927,0.4417856869951767,4.2548879010861454e-5,55.85830003715831,1.0970184873882864,7026.068257591511,34821.72520472966,2.3224907887565512e7,1.2424331280629394e9
-0.0020200000144541264,0.44233486739872624,4.239556953651018e-5,55.35427752448273,1.0929526726362855,1893.7831996291147,34635.64256995912,5.138157070136127e8,1.1697031018523316e9
-0.0020299996249377728,0.4428873013066946,4.223808171155272e-5,54.50144794555654,1.0577634557967606,5528.475906530268,32408.90533998482,2.90347908048354e7,1.0691666676806779e9
-0.0020400001667439938,0.4434300260072342,4.165663289221327e-5,54.02030863490573,1.0263224213532038,11903.304694306154,30508.13367388023,-8.893005367464232e8,1.0461896361272589e9
-0.00204999977722764,0.44396272708673484,4.103445960844857e-5,53.66214523179055,1.0254786094240178,-6063.233378413144,29431.95560067534,-1.4055495405129545e9,1.0444927152528921e9
-0.002059999853372574,0.4444890590299386,4.0885615325880986e-5,53.40723617488748,1.0501874323139262,-31717.196358032535,30419.803413217112,-8.033553575476068e8,1.0861725606689084e9
-0.0020699999295175076,0.44501754344961897,4.109561152531284e-5,52.617567157649916,1.0557392531553527,-49209.580671590775,31110.296061304318,2.6927347893857914e8,1.0658977604360434e9
-0.0020800000056624413,0.4455502300277119,4.1718002843177567e-5,52.057460620040985,1.0513253129063804,-71812.59970177754,32153.152173506212,1.4081617580349922e9,1.115549789622456e9
-0.0020899996161460876,0.4460960002226345,4.177881076285513e-5,51.93391929732549,1.0380688245594356,-68561.79730947252,32365.007554055068,1.045280682414318e9,1.1746402106672838e9
-0.0021000001579523087,0.4466396321386616,4.1559549372756366e-5,52.04470758868896,1.0269116083712995,-62975.312602526545,32977.66484442542,5.778056766158863e8,1.270896062063264e9
-0.002109999768435955,0.4471803002282221,4.1604881626240216e-5,52.32690979140064,1.0281290264015384,-58798.51247079223,33748.165546440934,3.695905927773853e8,1.3080038375974963e9
-0.0021199998445808887,0.44771805683415716,4.158391995720854e-5,52.39217877104512,1.0313061181336947,-46716.62455627171,31795.510588759098,-1.5118942873038033e8,1.147496857293608e9
-0.0021299999207258224,0.44824599615524047,4.1141903173354266e-5,51.97752669137294,1.0135474095564057,-22567.846780839725,29563.318477911445,-6.51057962655597e8,9.935008223955567e8
-0.002139999996870756,0.44877527328718564,4.0566396639367175e-5,51.59130692715963,0.9971318989772254,-5793.977247809182,29273.68225429484,-7.031990001404283e8,1.0223651158520818e9
-0.0021499996073544025,0.4493121016779857,4.051289605015786e-5,51.396869164394076,0.989100057436603,12606.348401732806,29904.598145853997,-7.032315370318574e8,1.0866487284076848e9
-0.0021600001491606236,0.44983968903298904,4.081648790053802e-5,51.308838668714436,0.989752505772269,3905.515905664013,29488.22452245704,-9.178856944703375e8,1.0153838343422526e9
-0.0021700002253055573,0.45037344728388184,4.113899851392136e-5,51.21082492360099,1.002440349029917,4473.4589982606685,28825.354175603265,-9.530861706976092e8,9.774941791402776e8
-0.0021799998357892036,0.4509035666523907,4.113529174001791e-5,50.756785774418184,1.017435865908728,1067.9394162550595,28330.973787664523,-5.863968239965916e8,9.712618057578325e8
-0.0021900003775954247,0.45141180935756997,4.091169190552828e-5,50.431316978943705,1.0332848874120948,-21916.574264256353,29024.99486912435,-5.0260546548648465e8,9.996855953506501e8
-0.002199999988079071,0.4519215245804697,4.026974919527697e-5,49.30699971751588,1.0322702874084606,-43732.00490785079,30950.637004770182,-2.547081808655122e7,1.0806499716837466e9
-0.0022100000642240047,0.4524266155866786,3.947972474388143e-5,48.56472192659474,1.0039285479563516,-47255.74357683896,32182.890154637567,4.957761069368763e8,1.0707379434712611e9
-0.002219999674707651,0.4529254687805189,3.9014475047106107e-5,48.11232721485605,0.9717688317158195,-43333.31591830784,29868.773782279102,3.7891201780354834e8,9.828647562638527e8
-0.002230000216513872,0.45341825415487996,3.8806096616023796e-5,48.08666344441638,0.977453559566411,-43469.318019339145,28723.267405704028,5.4083893620129e8,1.0266471772807393e9
-0.0022399998269975185,0.45391736254132237,3.883194914784139e-5,48.284176689539464,0.9992215547417872,-40348.16580969708,28531.208189006647,6.355483877883343e8,1.0649507977774599e9
-0.0022499999031424522,0.45441631264733684,3.844895737612316e-5,48.79962375454951,1.0122728998919952,-37319.712734894325,29137.89727939745,8.774240981314286e8,1.056658496423554e9
-0.002259999979287386,0.45492538611222383,3.8304121266107214e-5,49.497548730834154,1.0084178207323884,-20493.279928703734,29334.823664983087,7.990615804264963e8,1.00852990208881e9
-0.0022700000554323196,0.4554272979361242,3.810858378867904e-5,50.181870166913804,1.0090321618202054,-11210.11779158988,29704.795755604988,7.578681231241962e8,9.986490044518703e8
-0.002279999665915966,0.4559225124105866,3.784879586554292e-5,50.64523407002459,1.0203987255461604,-23273.25230236244,31690.045869894035,1.3793807187598083e9,1.1504333091917953e9
-0.002290000207722187,0.45641289380705585,3.79220196377464e-5,50.60644941055599,1.016434713704993,-39026.999857448034,32874.745622359595,1.467337921133412e9,1.2233428260935316e9
-0.0022999998182058334,0.45691236484256204,3.8573299856091405e-5,50.44357425455231,1.0022688364870493,-68645.45527119012,31887.753052509863,9.070477429878997e8,1.1499349539083314e9
-0.002309999894350767,0.4574223889213513,3.931001182108129e-5,49.84030633152435,0.974885588196244,-91869.03869221729,30841.13434424029,8.716888414871426e8,1.0915178404043765e9
-0.002319999970495701,0.4579318132223328,4.0107545949650547e-5,49.02666848021581,0.9484635331462201,-92697.66650101382,29668.221485672122,4.0335887905903e8,1.0106388167746388e9
-0.0023300000466406345,0.45842670361574256,4.029390033170589e-5,48.387363061753824,0.9395903293929561,-77614.41477131944,28369.227058949982,-1.2923967603033559e8,9.088675651144285e8
-0.002339999657124281,0.45891781294165995,4.0083575601221765e-5,47.94984692214273,0.9292959709506533,-74707.50797729175,26744.184211797055,-8.358794947977412e8,8.386859900399317e8
-0.002350000198930502,0.4594010165538176,3.9926507462477215e-5,47.53989217081827,0.9336017294786937,-72278.77153950534,27034.355306256126,-9.20790136395085e8,1.0237028757992227e9
-0.0023599998094141483,0.45987596145104576,3.978475830310342e-5,47.0323811911235,0.9427197428882782,-72803.82665344322,27386.074347885835,-2.532989227386818e8,1.0908325209019763e9
-0.002369999885559082,0.46034955347398077,3.9662989341631786e-5,46.655780372262186,0.939438234063389,-62509.97527450191,27441.80208548724,-3.3826939155244686e7,9.956373447433466e8
-0.0023799999617040157,0.4608261191372641,3.936806271569507e-5,46.53004069280591,0.9247719623956099,-35297.20355225656,26845.245919562753,-3.232923139663499e8,1.0045438365068272e9
-0.0023900000378489494,0.46130141414518605,3.918882746668856e-5,46.03333280641156,0.9044690569862985,-20432.077812847572,25682.524415453896,-6.089406539447083e8,9.439665433752412e8
-0.002399999648332596,0.46177576536812664,3.90080397070218e-5,45.49005178847208,0.9019665833610089,-19823.54288742847,25331.806263523085,-1.6223163991138583e8,8.423194233534116e8
-0.002410000190138817,0.4622428825365145,3.881503123332521e-5,45.23143359826499,0.8996341572618287,-127.47830375204043,24973.765664191615,1.6964693126182842e8,7.364347541131009e8
-0.0024199998006224632,0.4627069032550443,3.868885577797284e-5,45.28786943460084,0.90064660388742,10245.336527821062,25414.188518189134,3.260510030035904e8,7.467608162346613e8
-0.002429999876767397,0.46317542767634173,3.87362971131258e-5,45.6669261875078,0.9050616939915799,6521.376694119586,25283.22422077404,-1.134454778549451e8,7.870786267503091e8
-0.0024399999529123306,0.463640334358037,3.911689933500819e-5,46.12424133914184,0.8998557862532377,-2466.845558399252,25682.01293257818,-5.02192821283217e8,8.131446639536469e8
-0.0024500000290572643,0.46410618784851937,3.923271600731323e-5,46.005708158624664,0.8889619340548944,308.7007130680012,25326.604684860944,-8.611080009727794e8,7.902170295603918e8
-0.002460000105202198,0.46457423813420995,3.8894923459619785e-5,45.406343813583256,0.8742529736928655,1880.451811186907,23946.41809540203,-1.3621408403025894e9,7.244875691565603e8
-0.0024699997156858444,0.46504617247554125,3.852221473844399e-5,45.176137295174534,0.877899776141453,916.2189998134793,22663.619029851263,-1.6436026305917704e9,6.770713128538454e8
-0.0024800002574920654,0.4655166044971967,3.7814119310536244e-5,44.91682302433259,0.8971811023112067,15948.357050206101,22932.87720091629,-8.934476729197809e8,6.882524368521392e8
-0.002489999867975712,0.465982359090651,3.732199879628411e-5,44.44618942101945,0.9046788969988331,29899.77983065905,23226.23906624988,-4.9184719988342047e8,6.643420629599113e8
-0.0024999999441206455,0.4664500076577126,3.7392178979064713e-5,44.23367963161965,0.9119650997960753,25427.29825338736,24756.125483893862,4.3042489872845197e8,7.297121887462583e8
-0.0025100000202655792,0.4669209221804633,3.797708421262163e-5,44.794451876717446,0.9359236202636078,11382.555057486881,27559.07479502234,1.259405158657406e9,9.057320401466948e8
-0.002520000096410513,0.467396190417133,3.865327355019468e-5,45.36479553602546,0.930448531702966,-2243.0233256281194,28761.51666354429,1.0361530882213637e9,1.0270295658812253e9
-0.0025299997068941593,0.4678700369639084,3.898490981366215e-5,45.773950282569885,0.9143210595855498,-10400.545512983494,27943.290416476273,4.399476855723871e8,9.808610139414052e8
-0.0025400002487003803,0.4683269815712759,3.89631011470704e-5,45.98342240384585,0.9212915888966252,-30236.352703450426,27946.822146369166,1.0504759458478816e9,9.514732325781851e8
-0.0025499998591840267,0.4687813254361853,3.859008078791916e-5,45.590407556192375,0.9222253290732259,-33558.54712306545,27819.17095332813,1.602522506135582e9,9.676866929846165e8
-0.0025599999353289604,0.469224353018502,3.83463956551322e-5,45.35359530518932,0.9148047875757884,-19081.919873431223,27351.393445297905,1.5272433452820067e9,9.497613050197418e8
-0.002570000011473894,0.4696724977047711,3.8274566801831496e-5,44.89048512172467,0.8979529811992286,392.82902181787324,26019.394380029506,1.0163379051672409e9,8.553217329979159e8
-0.002580000087618828,0.47011343908889636,3.8428313422015194e-5,44.31932205381913,0.8819970957638662,15992.290136454205,25793.532888935195,7.867468022861805e8,8.072115009511414e8
-0.002589999698102474,0.4705602797523606,3.8632404093067444e-5,43.95133557386754,0.859364866312301,17575.443833837344,25721.2035756552,6.274036484276634e8,8.380089599262114e8
-0.0026000002399086952,0.47100058368048575,3.893081861369441e-5,43.86198333021611,0.8356472272511669,7948.994035416455,24489.297117407637,4.640326272235259e7,7.805497488167685e8
-0.0026099998503923416,0.4714449093517448,3.8624249523685624e-5,43.73371897008147,0.8205196322139476,-1468.7842646825345,23681.880836778906,-2.3057309886561084e8,7.738328309391733e8
-0.0026199999265372753,0.47189381651646695,3.782698344272978e-5,43.58583425020788,0.8228642238935369,-9039.578387077681,22587.906456455403,-4.421714935878065e8,7.090029000597979e8
-0.0026299995370209217,0.4723395721214122,3.740883967414065e-5,43.54123342594345,0.8329970293548188,-16429.766303975295,21961.829202296012,-7.101495263307958e8,6.3697273434476e8
-0.0026400000788271427,0.47278262078103706,3.744349575432954e-5,43.500296417589524,0.8449163957960243,-16268.591032170609,20986.678254899027,-1.366760868555754e9,5.660099570091101e8
-0.002649999689310789,0.4732304643865792,3.782057181898977e-5,43.92145865335552,0.8509112034613661,-1827.415909434842,21532.76786564494,-1.7813015244741006e9,5.926130601359991e8
-0.002659999765455723,0.47366932329738604,3.825724271117257e-5,43.77235683087104,0.8475301511702314,8387.081870154756,22352.847078256036,-1.437464158783285e9,6.298577396671177e8
-0.0026699998416006565,0.47410785325744065,3.841998646471145e-5,43.553806830994304,0.8566134065158921,1507.176383172062,23432.81108964045,-9.456196698206087e8,6.740495109672321e8
-0.00267999991774559,0.4745348230041619,3.801394537017172e-5,43.06812966942489,0.8552081839126993,-5163.518280314543,23036.039102423285,-1.0452828967224278e9,6.53112075541362e8
-0.002689999993890524,0.47496611593853477,3.771048529741152e-5,42.28746272758261,0.8469257488880012,-11867.384468541748,22899.860699538443,-3.710205041473858e8,6.752145526107403e8
-0.0027000000700354576,0.4754013127248906,3.7708739921434634e-5,41.8375182490994,0.8540544764367546,-15961.238933070348,24481.982700051427,8.863352685374774e8,7.976526025119191e8
-0.0027100001461803913,0.4758443923827263,3.7523900769268846e-5,41.36611250493096,0.8505899646711058,-21475.291940395284,23751.25184616486,9.206796196347502e8,7.602064893144956e8
-0.0027199997566640377,0.47628542526678636,3.7619690315753094e-5,41.09050651538639,0.8501395545415292,-29742.736793594486,21728.464574766207,1.6293712198003528e8,6.512359129279556e8
-0.0027300002984702587,0.4767253432064789,3.7707426997337855e-5,41.353786202720116,0.83614203373401,-26698.59007133468,20893.187910896566,-2.792334134375081e8,5.594188784791266e8
-0.002739999908953905,0.47714283405903835,3.770544576716869e-5,42.196130604583104,0.823904053521155,-13746.599471028845,22414.805557617474,-1.1701127343372925e8,6.057309208020314e8
-0.002749999985098839,0.47755503923617615,3.815132743375942e-5,43.203346978809236,0.8292083772626201,-9125.888225451414,24517.953911136072,6.996154959392811e7,7.18538436063698e8
-0.0027600000612437725,0.4779624747213088,3.867518086791097e-5,43.83497748080008,0.8307080213048259,2715.311500611445,23981.273347507173,-5.461827569231279e8,6.93240851945735e8
-0.002770000137388706,0.47837136247244183,3.903161055646627e-5,43.992378474379876,0.8351386371980469,164.30748014060887,23240.507294702536,-8.621801934970905e8,6.819522000082865e8
-0.0027799997478723526,0.47877696114333823,3.8746937575293395e-5,43.45422176870199,0.8343510823545677,-9172.911998201354,22019.04311833011,-1.0513236811455785e9,6.36124039968372e8
-0.0027900002896785736,0.47919376603063973,3.817476146876478e-5,42.69067827067556,0.820828603511057,-4350.9151563054775,21401.323528786517,-9.92258829387711e8,6.070998351857153e8
-0.00279999990016222,0.4796196447288914,3.741138103886992e-5,42.13316121187629,0.7983042491103858,15314.91905513561,20730.172187705793,-1.0733732588280252e9,5.865263406504242e8
-0.0028099999763071537,0.48004075471531293,3.676557122055936e-5,41.73267324617353,0.7813044994085997,22474.737419001012,20633.12482693691,-1.0529967165348153e9,5.917600574230776e8
-0.0028200000524520874,0.48046472897639053,3.624297348198857e-5,41.752444253164064,0.7750982184754973,13937.944651279735,20518.159217340857,-1.0280294286064781e9,5.869079194425209e8
-0.002829999662935734,0.4809005663202201,3.6534545098489356e-5,42.00872038559313,0.7867269130060836,343.8031995264642,20938.690655395014,-7.664714638057495e8,6.409484756387427e8
-0.002840000204741955,0.4813386812403393,3.679251379736043e-5,41.845898117130915,0.8067054548510265,-3805.649415335413,21435.77720971105,-2.568081044769258e8,6.684069898616014e8
-0.002849999815225601,0.4817668261625225,3.6685267029757876e-5,41.21146739791492,0.8213144567952618,7919.346333079946,20696.31623088691,-1.0025471007917662e8,5.949169992115119e8
-0.0028599994257092476,0.48219081938579855,3.6458834450729417e-5,40.796780981135186,0.8272388371145306,23638.22382026184,19661.059239609964,-5.588190829817069e8,5.568737937932274e8
-0.0028699999675154686,0.482606378667004,3.606564977193247e-5,40.714360154904455,0.8296403260961093,25647.474095967355,19392.728397435552,-7.270857349246596e8,5.560000489356182e8
-0.002879999577999115,0.4830128693204612,3.605969360196819e-5,40.990244699017005,0.8173037303956603,14133.184848877801,20047.542820249855,-5.48841013357801e8,6.041859087245154e8
-0.002890000119805336,0.4834151220447446,3.6254224326661314e-5,40.963568773014224,0.8098810577198301,1340.6897138969898,21063.86842250679,-2.854885358744927e8,7.011709296836149e8
-0.0028999997302889824,0.4838168026183205,3.5902059502747764e-5,40.61928999727755,0.7922712942944383,-5888.5559302078045,19947.700159572854,-8.023954871166292e8,6.061698465924308e8
-0.0029100002720952034,0.4842180731603935,3.535180321228546e-5,40.53364063579495,0.7819084531605894,-26677.725164070478,19049.798417546113,-1.3779713320979433e9,4.903151136940659e8
-0.00291999988257885,0.4846296876938602,3.536138475777659e-5,40.764477022401685,0.7925227162517758,-47986.12300243908,19562.299677774212,-1.411805504270175e9,5.076247496258384e8
-0.002929999493062496,0.48503841125071606,3.5618642271193664e-5,40.97262291744459,0.8091360039758818,-54205.374681326575,20986.47949344802,-6.617762304926822e8,5.449765211872084e8
-0.002940000034868717,0.4854398362470852,3.5530569600851126e-5,40.86283020424796,0.8420439967516026,-23988.272699776735,23160.201320669978,8.188869294334085e8,6.691923727195044e8
-0.0029499996453523636,0.4858449942866809,3.546807621957065e-5,40.64066977802536,0.851459041105876,14523.492068482396,25083.52538296381,1.9537003090462909e9,8.080085774876473e8
-0.0029600001871585846,0.48624168826654707,3.575341694295876e-5,40.39419865901908,0.8235470051591652,31356.262741265426,24826.452906441973,1.896377679581656e9,8.045732515042725e8
-0.002969999797642231,0.4866371974022358,3.631155076090059e-5,40.20917480264382,0.7993827774071088,34626.468551043676,23001.21332287527,1.0882736126830611e9,6.706818056560937e8
-0.002980000339448452,0.48703147034155525,3.689313452730117e-5,39.993776386630735,0.7820280495092286,16745.19415328578,20720.755460429886,2.6646078181651467e8,5.55113887588918e8
-0.0029899999499320984,0.4874243228231965,3.6879828083644594e-5,39.585715186843004,0.7639771842819488,-13109.176609550064,20069.796349622127,-60446.52159209541,5.613910089010965e8
-0.0030000004917383194,0.48781549735481944,3.6308917826470654e-5,39.32607496190631,0.7492476558272216,-37441.390121380944,20934.366255443674,-7.481549992630163e7,5.79633327719003e8
-0.003010000102221966,0.48821081320227766,3.615467324055456e-5,39.166884052320775,0.7664859868183734,-55113.67127571064,21956.162207812107,8.132784433889188e7,6.430409405892626e8
-0.003019999712705612,0.48860442117711644,3.6130914413571367e-5,38.865564640645815,0.7776209615283011,-69987.11294786668,22337.31516104467,2.0452034424932256e8,6.916751309707487e8
-0.003030000254511833,0.48899531746803027,3.5861155695924565e-5,38.510285113439885,0.7710133223841618,-63911.9600333727,22189.717866995168,1.4578658705734044e8,6.977155761609133e8
-0.0030399998649954796,0.4893974208750472,3.529012987990008e-5,38.345159980725334,0.7620295310907088,-38899.966582584515,20890.88635427879,1.0509771156354505e8,5.953635795790187e8
-0.0030500004068017006,0.489792907672597,3.505461412643329e-5,38.062206453967036,0.7718275127715319,-21399.61100993171,19785.63436538732,5.094338191258168e8,5.627709669526397e8
-0.003060000017285347,0.49018969962296505,3.519433589155446e-5,37.81095752018487,0.7745308441452579,-13580.028562795744,19495.29552683123,5.66571720374749e8,5.427242275606562e8
-0.0030699996277689934,0.4905942878690145,3.551796849623884e-5,38.061027330296476,0.76368018351148,-18707.634957856215,19641.523444635473,2.831448630961717e8,5.46911261727729e8
-0.0030800001695752144,0.4909886587741608,3.5934378818487394e-5,38.3538919913096,0.7525919075851418,-27099.598631251276,18683.36729464638,-5.216421819419223e8,5.428422331460582e8
-0.0030900007113814354,0.4913609322638483,3.592520172720792e-5,38.510215811561366,0.7657588203110473,-42233.00047951318,18227.998381066784,-9.729469895317559e8,5.281874152573266e8
-0.003099999390542507,0.49172210233124725,3.584394492800075e-5,38.67062906274569,0.7807770149975393,-31687.417554895183,18625.924977400256,-1.0648431948015848e9,5.3429573463391596e8
-0.003109999932348728,0.49209457554477865,3.5653540193840837e-5,38.57425878111618,0.7811431567844033,-8794.987099070788,19612.812136300723,-8.336794657638495e8,6.029590653462708e8
-0.0031199995428323746,0.49246799907893346,3.562739027584222e-5,38.15934604528659,0.7756154361501165,7878.404077035255,19493.955088704497,-4.8596909407492346e8,6.178940878906484e8
-0.0031300000846385956,0.49285405820826467,3.561368296061877e-5,37.78138064938759,0.7507311543489154,21899.86152075906,18862.91248388375,-3.770700756929478e8,5.2073718944332075e8
-0.003139999695122242,0.49324634278417206,3.5552435706476975e-5,37.960393861135834,0.7460681451450673,23348.991827562928,19021.533965088878,-5.247395374271225e8,5.1657602573625404e8
-0.0031499993056058884,0.4936347382062756,3.537528368252065e-5,38.18412370609669,0.7434477373721728,17633.152277664594,19713.323206479356,-4.715448223055676e8,6.102389912307746e8
-0.0031599998474121094,0.49401603357931073,3.51283122125871e-5,38.472344551222925,0.7422444112954999,18663.54104276119,19905.58038605659,-3.182901627382964e8,6.149879053748857e8
-0.0031700003892183304,0.49439787055322626,3.4479223431885596e-5,38.42423786152716,0.7483690101345858,8328.98521250038,20706.830484980626,3.2627551865521765e8,6.511452458220501e8
-0.003179999068379402,0.49478083906395465,3.420015338783395e-5,38.26041489447646,0.7762970233087532,-5170.964428067445,22723.179713234556,1.177868059281075e9,8.301019672433524e8
-0.003189999610185623,0.4951632563369703,3.428707021346599e-5,38.26472841930925,0.7910457463256135,-8080.79798496118,23506.613973241125,1.3506328648937352e9,8.582483326767744e8
-0.003200000151991844,0.4955459953747049,3.490998700812644e-5,38.66696220138017,0.7988576818912468,-16853.583653200625,23499.320068272842,1.390423537560983e9,8.358900927928054e8
-0.0032099997624754906,0.49594194798111046,3.520013244576804e-5,39.033827289027634,0.800716695425384,-27200.787842839945,22876.46546454423,1.283208363196208e9,7.672784116659853e8
-0.0032200003042817116,0.4963406394008784,3.510683857771243e-5,39.11470243087079,0.800343956274668,-35389.362004575414,21552.443758666035,1.0105915594549116e9,7.037032088554711e8
-0.003229999914765358,0.49673813465368105,3.493308083979088e-5,39.19607819242845,0.7856188925248114,-35410.08818652368,20673.821747726048,2.2476787242211938e8,6.745444016060003e8
-0.0032399995252490044,0.4971174025335118,3.491755897093449e-5,39.0850464152469,0.7727049785800912,-34067.076967396024,20472.768465570272,-1.3619166868860617e8,7.265426548817406e8
-0.0032500000670552254,0.49747885373663164,3.495805508978638e-5,38.87246893745394,0.769430766644001,-31424.567781873775,20863.761903722378,-2.4996708429411632e8,8.448940946586317e8
-0.0032600006088614464,0.49784650113433593,3.4794683268978e-5,38.42297076638618,0.7660749629755969,-36097.56971462227,21096.443687822175,-3.763326585105319e8,8.805056472890348e8
-0.003269999288022518,0.4982209883178113,3.4559105809723876e-5,37.911073408712284,0.7542778463700182,-33756.24820532932,20380.348858585225,-5.212364903155626e8,7.082838545662768e8
-0.003279999829828739,0.498598891703301,3.43422217421028e-5,37.71923032407594,0.7526256200322563,-34518.83231255406,20236.191052807575,-9.735119711218373e7,5.834931997474142e8
-0.00329000037163496,0.4989803381738081,3.442222232365331e-5,37.35001303208863,0.7522078955658646,-39934.582739079815,19720.537928301106,1.971982174294528e7,5.901117304925737e8
-0.0032999999821186066,0.4993491440370909,3.4500260603165124e-5,36.586943216205945,0.7505860158844581,-38013.33059409786,18678.283293578403,1.4315344169456113e7,5.785183411262163e8
-0.003309999592602253,0.49971298254376145,3.444215716395402e-5,35.98807033701934,0.7326958521922832,-22295.658899956787,17715.027580700327,1.1806994640932784e6,4.7916811223616767e8
-0.003320000134408474,0.5000789176774334,3.442219905471424e-5,35.77196837154376,0.7105637120240889,-14319.841876588207,17519.266076842563,-5.030842584929096e7,4.874223103050571e8
-0.0033299997448921204,0.5004375598664978,3.448535390272176e-5,35.751729294502724,0.6972463667999618,-1986.3983872123006,16706.746809607117,-1.9930080522159797e8,4.4586123681619185e8
-0.0033400002866983414,0.5008015108838919,3.475391338717758e-5,35.89127775135446,0.7023125796792462,-2100.089335307651,17074.382021463876,-1.6392769475694022e8,4.929358641988099e8
-0.0033499998971819878,0.5011796590219137,3.4758102237227536e-5,35.78545456496002,0.7084894569462548,-6524.391669766469,17408.957838591472,1.4380534802350488e7,5.564931886157056e8
-0.003359999507665634,0.5015573265157693,3.425765947135206e-5,35.75558768263551,0.7334180253712961,-15536.468575447278,18988.123987267325,5.286836934097649e8,5.96996361924326e8
-0.003370000049471855,0.5019259729330313,3.364888505646544e-5,36.02385618213076,0.763000388462402,-17700.252740165048,20812.205120188442,1.2744045195446193e9,6.311642994561862e8
-0.003380000591278076,0.5022913441744398,3.33469747806293e-5,36.489466460294295,0.761246662847705,-21630.050789432426,21252.867328311368,1.3540149722221005e9,6.421448300494761e8
-0.003389999270439148,0.5026505198486438,3.352143088289212e-5,36.864233400127205,0.7459224172192763,-23854.546953057452,19913.895459208718,8.986939121798375e8,5.937918294105994e8
-0.003399999812245369,0.5029960275144608,3.38180417989688e-5,36.87494134135916,0.72674069225452,-19260.715918090416,19614.848434927717,8.298858476775292e8,6.225211490388013e8
-0.00341000035405159,0.5033417392468721,3.42399094221713e-5,36.61116958065991,0.722539116090056,-18554.470358280778,20060.483776741476,7.262121407148631e8,6.7103830304322e8
-0.0034199999645352364,0.5036922357347803,3.466602911345196e-5,36.47559985440974,0.725272663678465,-23075.633082227203,19719.733304717178,4.7748973127740115e8,5.632739731041213e8
-0.0034299995750188828,0.5040417886767887,3.45842548702372e-5,36.05601585065613,0.7021153911901257,-33327.456354553855,18129.253251397713,-1.3081283969715737e8,4.637331429035088e8
-0.0034400001168251038,0.5043971018438927,3.4657623217952075e-5,35.79620823537597,0.6915025443047602,-39563.61257430086,16984.931397412187,-4.6507397133936685e8,4.2422019533005494e8
-0.00344999972730875,0.5047539142658936,3.440108799796521e-5,35.72944578034154,0.7148347265963227,-39058.22926214069,17531.758029635275,2.7528343832326853e8,5.020114725989484e8
-0.003460000269114971,0.5051140014312406,3.3514928571274246e-5,35.49121520750112,0.7192664285491865,-41500.759124356046,17460.102158354603,6.703806695645374e8,4.948214433789527e8
-0.003470000810921192,0.5054791117689578,3.2972633921610004e-5,35.21240525629818,0.7070112829108801,-44920.958432784464,17548.954335759965,6.310983763318384e8,4.875012109723848e8
-0.003479999490082264,0.5058441889857751,3.296502685289239e-5,35.26349815379321,0.7046583136605491,-38711.082049316436,18515.349688687227,6.557933569454277e8,5.474898326130303e8
-0.003490000031888485,0.5061961619272018,3.3065944785430076e-5,35.28890136747463,0.687821528670194,-16937.270994297232,17674.736592207162,1.3706275062271178e8,4.8952204736624354e8
-0.003500000573694706,0.5065515615456565,3.3214959578849625e-5,35.01742181562452,0.6663061059100204,-1184.9594929998018,16051.279062121373,-6.745184343653246e8,4.188911360476091e8
-0.0035100001841783524,0.5069061462375269,3.387050492612105e-5,34.9594438756784,0.674051631713852,2711.3241581755556,15727.169352697565,-9.63519096598869e8,4.245834618771353e8
-0.0035199997946619987,0.5072559379522513,3.419164432001603e-5,35.125003682589494,0.6999417104922051,14183.315997007549,17206.229944514147,-5.582792942585391e8,4.530323332912527e8
-0.003529999405145645,0.5076040127821849,3.444435896837401e-5,35.388854539806545,0.7209857939142137,16517.052921986924,18763.348555124667,-9.463209686581098e7,5.085301121702349e8
-0.003539999946951866,0.5079496616913413,3.46773364673875e-5,35.44867506496694,0.7176859228742519,8772.841093543237,18545.964118840686,1.1542466032821602e8,5.432111893073566e8
-0.003550000488758087,0.5082907815204292,3.474900358278374e-5,35.119060055517835,0.7042009440352974,-7422.905903307603,16948.74773774075,-1.581277966749111e8,4.611467857117837e8
-0.003559999167919159,0.5086266621660319,3.461435301454691e-5,34.84988549616137,0.692445827631484,-15342.460642090558,15566.785515379977,-5.853248534873455e8,3.982268742676811e8
-0.00356999970972538,0.5089630811803743,3.438290659120371e-5,34.62256435773036,0.6753841858346912,-13233.607056872721,14620.911479389604,-8.275885994169513e8,3.864680054436875e8
-0.003580000251531601,0.5093068059116483,3.360853057237942e-5,34.30184428237876,0.6694129622707432,-7830.858219963536,14975.249294092862,-5.339241485932319e8,3.9654625925522685e8
-0.0035899998620152473,0.5096590975628701,3.322912330777746e-5,34.13789623081712,0.6638289519940307,839.389485217054,15823.050364827608,-3.8231857015862167e8,4.279210194296887e8
-0.0035999994724988937,0.5100057219807405,3.326069517774016e-5,34.21279887507049,0.6743329941205672,-508.88855011570246,17140.923518824522,2.7300525998792503e7,5.489276455478681e8
-0.0036100000143051147,0.5103514014284717,3.302880647525793e-5,34.03290307301122,0.6813561474723389,-8967.021845967169,16812.545785305858,1.6731999140810043e8,5.034920523974375e8
-0.003619999624788761,0.5106908651965906,3.260688964702388e-5,33.63455770928665,0.6845476316441298,-21365.297392159646,15694.057738241572,-2.631130868225969e7,4.165379582879545e8
-0.003630000166594982,0.5110248323284791,3.252893778257435e-5,33.37952430826893,0.6822136836720759,-37982.86641453218,15387.679673438064,-3.348906261350013e8,3.988657246365152e8
-0.0036399997770786285,0.5113638485504781,3.263949521486567e-5,33.55969845613132,0.6943009681217301,-38460.61045401453,16489.291071202537,-1.709495637343915e8,4.367876520451521e8
-0.003649999387562275,0.5117049831338112,3.284707443326748e-5,33.67388271566907,0.6896622744743496,-28150.722505156547,17147.12782110562,1.5540340312208545e8,5.114330695787625e8
-0.003659999929368496,0.5120492586261708,3.243734287602486e-5,33.296005576434325,0.6774915048853773,-28471.701182138902,17235.593968931975,4.4613436894558567e8,5.2176564145008725e8
-0.003670000471174717,0.5123911789504578,3.179274279838924e-5,33.09054475649374,0.6679609538940133,-27596.635393762816,16632.181235503725,4.963343930201211e8,4.7852238738279134e8
-0.0036799991503357887,0.5127356423512333,3.154973759067441e-5,33.1254524787492,0.6734902035338844,-22901.038861354093,16861.791359389612,6.70168060931178e8,5.014978765325636e8
-0.0036899996921420097,0.5130783633253885,3.236598208358141e-5,33.52848622324426,0.6760527521562911,-6775.729269725256,16898.97739633381,5.277907488346587e8,5.021377842414058e8
-0.0037000002339482307,0.5134089453881493,3.3433712742590205e-5,33.784047926609325,0.6737918708357435,12329.579319738192,16781.446608071165,3.775650407438126e8,4.8358541083242553e8
-0.003709999844431877,0.5137322369044768,3.397551223583515e-5,33.76543811209538,0.6622723890006457,23885.651499563945,16073.791504098273,-1.8739633428390855e8,4.5374617292979515e8
-0.003720000386238098,0.514064593502821,3.414537282146559e-5,33.61155992083024,0.6484003852430223,21266.277413540476,14508.716066103974,-7.782449692274904e8,3.919117183943985e8
-0.0037299999967217445,0.5143977261594729,3.412690935517223e-5,33.20535840126925,0.6362969812181013,23779.85403324168,13602.864320964818,-6.270810021190995e8,3.3220803075431156e8
-0.003739999607205391,0.5147332415845253,3.399447517340196e-5,33.07597440245387,0.6256381416638778,22865.518546953143,13779.296551460087,-2.553064647147372e8,3.2355569026991117e8
-0.003750000149011612,0.5150697767602159,3.3943964917954224e-5,33.70728763233187,0.6302613134848435,16402.2272166198,14850.739350001733,-1.9666109288701612e8,3.9859790971815914e8
-0.003760000690817833,0.5153970515137187,3.398172974883785e-5,34.423004838598835,0.6639819594449542,9894.111475273674,16176.894536119287,-1.5886085535113043e8,4.870709943627517e8
-0.0037699993699789047,0.5157342201545487,3.3600381886891776e-5,34.41115117540862,0.7037860431119941,7480.983479540083,17778.980374304152,1.6652107605380428e8,6.15852388231526e8
-0.0037799999117851257,0.5160705835898636,3.3084718568396066e-5,33.695032288760814,0.7075868526414941,11517.282420728832,17767.173997901733,1.5253395193944228e8,5.943424772691703e8
-0.0037900004535913467,0.5164047562176951,3.2676630792315954e-5,32.83492309618588,0.6816289575005019,17947.14654921463,16106.549426539757,2.4332320180042025e8,4.623370125160768e8
-0.003800000064074993,0.5167295155245348,3.2256340028436435e-5,32.21347678759296,0.6486621422105282,11958.273011374245,14021.139524627315,-1.6759928635476483e7,3.47486926134567e8
-0.0038099996745586395,0.5170505578071583,3.216838471182413e-5,32.304212576425826,0.6432941431019994,3150.4421608538587,13779.759779299966,-2.1575660827859384e8,3.208290774107905e8
-0.0038200002163648605,0.5173762612227116,3.2494949693942306e-5,32.893987017635155,0.6558435237400145,-7591.53244974505,14803.93690305699,-2.603201256709502e8,3.4704231847919196e8
-0.003829999826848507,0.5177007268741852,3.2846700985254594e-5,33.366065522853205,0.6616545310534099,-11393.835839335003,16058.65590388829,-2.420347198667414e8,4.2005852344959867e8
-0.003840000368654728,0.5180292914620134,3.291296239636759e-5,33.12994686055248,0.6482746339482311,-6613.007545318924,16351.726292522657,-2.5055839219642633e8,4.297604782631242e8
-0.0038499999791383743,0.5183734433050144,3.2613792920514635e-5,32.60714282181024,0.6272348012154301,5622.553870535277,15689.290760857952,-3.3809866197058284e8,3.9569029215085083e8
-0.0038599995896220207,0.518706309909269,3.256329577653363e-5,32.440372635664765,0.6240953574036311,17315.78012496254,15546.845120491174,-1.127690096492595e8,3.959265946486027e8
-0.0038700001314282417,0.5190279136036409,3.27229592620102e-5,32.68038601064481,0.6471900793350125,28897.527391209427,16730.037626683577,7.318773107099108e8,4.797169728240669e8
-0.0038800006732344627,0.51933607270756,3.26064072869175e-5,32.627598856804255,0.6636410491028932,24655.389516495114,17785.130586126146,1.2993236769447432e9,6.341451461298485e8
-0.0038899993523955345,0.5196590012299127,3.2772225407240816e-5,32.5973740857808,0.6483172389877505,8503.431848966158,16797.319082896352,8.552733867462208e8,5.790944647436016e8
-0.0038999998942017555,0.5199881989202692,3.308041361712908e-5,32.379735046995286,0.650685918175392,209.52566695770187,16084.977756788454,4.161073928334028e8,4.568359165337457e8
-0.003909999504685402,0.5203208817502483,3.256589881286515e-5,32.02533661346114,0.6540014500388978,-4728.714475361526,16458.69196414914,4.56194478977012e8,4.478037515664951e8
-0.003920000046491623,0.5206472283094297,3.2177603959740415e-5,32.088172131074046,0.6584570002929142,-2529.3697335389497,15626.99090157113,7.172551183562278e8,4.105439460831041e8
-0.003929999656975269,0.520963293760922,3.1637415349434976e-5,32.13382189939699,0.6519407612518721,-1930.3303200333103,15075.734494496717,8.123152719445375e8,4.262127634975823e8
-0.003939999267458916,0.5212717723179605,3.159254146034052e-5,32.07230724216942,0.6503635258464967,-9195.99275866634,15274.526893699081,1.0542282340778573e9,4.383917084844277e8
-0.003949999809265137,0.5215842847322104,3.210175692661583e-5,31.77768855148735,0.6489223759970923,-14735.252832119324,15627.441975471193,1.0365303852899269e9,4.2527856955203754e8
-0.003960000351071358,0.5219086469243164,3.298337873485249e-5,31.979853940893598,0.6479060289214345,-8758.56891085625,16295.164038199608,8.47141839754172e8,4.323410644404647e8
-0.003969999961555004,0.5222366569044771,3.313116522765549e-5,32.04021841214548,0.6436489781072829,2908.0998700493874,15850.750660815733,6.688112217287358e8,4.0339065099995166e8
-0.0039799995720386505,0.5225664249651479,3.316651762349473e-5,31.62102947422481,0.6408061774686373,15027.43541196103,15060.389914273857,4.6221188170874447e8,4.030809466737804e8
-0.0039900001138448715,0.5228947505376071,3.3569896043996315e-5,31.397121137586687,0.6304188902750911,22302.774535835317,14813.369697916825,1.2537799280033217e8,4.247730628630125e8
-0.003999999724328518,0.5232263014492923,3.374241108437748e-5,31.539323997476924,0.6194937969803533,24687.445344760494,15218.46761618737,-1.381951676535519e8,4.6619816386873645e8
-0.004010000266134739,0.5235561536179738,3.383528181208443e-5,31.77018026509327,0.6232435751435537,26301.364898321914,15898.714459153582,1.5656431987574803e7,5.04832490705717e8
-0.004019999876618385,0.5238819252389253,3.391193642972265e-5,31.979513369582058,0.6193138340905189,11683.791856493508,15640.519762246211,-7.201808678843236e7,4.5408515252975094e8
-0.004029999487102032,0.5242059733134111,3.344361175355785e-5,31.88047223911344,0.6100382767905286,-4697.085928337337,14331.233375423019,-3.745850377458235e8,3.9210900510419565e8
-0.004040000028908253,0.5245249405897457,3.260612127863902e-5,31.630907410336132,0.6075838268421442,-10025.83283097989,13839.417239824252,-4.882174289120747e8,4.1740235157241076e8
-0.004050000570714474,0.5248513865280899,3.177164093508335e-5,31.02729587677961,0.5957979624157079,-4651.420748309888,13279.042434264331,-4.499954095004131e8,4.0937442238517827e8
-0.0040599992498755455,0.5251624558819109,3.153437989184889e-5,30.644888833223447,0.5925358077878264,13831.505164057675,12535.586619920174,-4.664014928687616e8,3.096939470925023e8
-0.0040699997916817665,0.525467367229005,3.154703099290629e-5,30.66126983019174,0.6061412452278953,20242.301375339903,12851.301222884851,-3.053973274893089e8,3.1054365320728004e8
-0.0040800003334879875,0.5257608560635709,3.0959353271852255e-5,30.91758705003642,0.6215793029904856,10037.576098644367,13505.748496388243,-3.460055297209593e8,3.5887527181532454e8
-0.004089999943971634,0.5260586875875595,3.0401425083608144e-5,31.04042695176099,0.633817638195883,-20061.01267310988,13856.36953404392,-4.104748824223206e7,3.6024963286007345e8
-0.00409999955445528,0.5263629861374841,3.0556902080875354e-5,31.402561837099782,0.640853798024762,-44642.95280530896,14253.465823311515,-1.0617765124498036e7,3.560687811814355e8
-0.004110000096261501,0.5266809609553784,3.108140286538207e-5,31.428091925737736,0.6297814189006922,-50179.44265270001,15161.20582102619,7.369223225297295e7,4.046521856953275e8
-0.004119999706745148,0.5270055587342481,3.2176087227827735e-5,31.251984614463975,0.6234277082247089,-47005.32446428656,15515.979593715125,2.31020727968482e8,4.620397951324099e8
-0.004130000248551369,0.527331470811774,3.243617200983307e-5,31.09897115014931,0.623316656837067,-35222.27453372919,15454.785110664998,3.1636012738851595e8,4.768444888461284e8
-0.004139999859035015,0.527657054793939,3.1974535037492605e-5,30.6330230363137,0.6080658931874685,-16979.58178253273,14056.393782423946,1.3479609370053113e7,3.831075022109627e8
-0.0041499994695186615,0.5279909355270325,3.1573972464902744e-5,30.275951482865636,0.5964195861654935,-10382.6736654279,12990.948850328958,-2.5028167963547084e8,3.1872105793142694e8
-0.0041600000113248825,0.5283287102423714,3.092163136202372e-5,30.101681273640203,0.5909223676030869,-7495.547866879993,12958.103018440475,-1.8205257198708513e8,3.02870934142055e8
-0.0041700005531311035,0.5286424041894149,3.055566120009333e-5,30.267746974715877,0.5872821113742284,-8172.0572522816865,13078.505258185845,-9.519370148996712e7,2.9343428264161795e8
-0.004179999232292175,0.528936948567803,3.065804982925042e-5,30.512371865704733,0.6021292385883387,-2545.9180760701274,13511.790408148932,2.4606849982398364e8,3.3003264736181295e8
-0.004189999774098396,0.5292487398608703,3.1425142475343614e-5,30.66530465536608,0.617805667893832,6788.232908677638,14505.462785214617,4.065909743162162e8,4.3562251330824345e8
-0.004200000315904617,0.5295682360495678,3.1764589603306495e-5,30.038470809385416,0.5903010904169878,12444.162928337031,13962.758384800434,-8.93625577093615e7,4.225384598807114e8
-0.004209999926388264,0.52987155052342,3.164536435413239e-5,29.38381439777038,0.5545950266413189,10497.58494058105,12480.09922544136,-4.3642954143668246e8,3.268946584252814e8
-0.004220000468194485,0.5301708164723475,3.1189830614763855e-5,29.12172870727684,0.5489343583416019,9384.578700289134,13184.794560215852,-6.552290764555371e7,3.2584482792801017e8
-0.004230000078678131,0.5304758397388732,3.0942601942576055e-5,29.49866852143947,0.5655418066923247,4362.637859485085,13963.180136217698,2.593649350837571e8,3.6375621145706296e8
-0.0042399996891617775,0.5307835282669402,3.102946449417017e-5,29.963274231353935,0.5756762304647894,4065.675167378052,13107.513514104854,-1.73006685179056e8,3.2865587006451386e8
-0.0042500002309679985,0.5310902988879469,3.1057639701729364e-5,30.136918448172793,0.5886679073443062,11920.799691636184,12245.713608751994,-7.286056383468629e8,2.962959843056819e8
-0.0042600007727742195,0.5313871347954722,3.115215096376153e-5,30.12368916601814,0.5942104734229194,11368.176966426005,12664.635855339044,-5.606558953758981e8,3.1018583787317806e8
-0.004269999451935291,0.5316867519475873,3.13732531029806e-5,29.940823984773864,0.5832654989612095,10009.852470131389,13662.00455140776,-1.8542250354210624e8,3.426020907713654e8
-0.004279999993741512,0.5319840722385445,3.174399897603644e-5,29.673968808951212,0.5717010001116577,4086.4801480951096,13407.291184293996,-2.1901068302681342e8,3.255457476804972e8
-0.004290000535547733,0.5322709160113125,3.1923922018287124e-5,29.540288330159704,0.5680934689947124,-6879.029542857662,13255.67590732751,-9.197413255621952e7,3.2493938298388416e8
-0.00430000014603138,0.5325530872053349,3.220924074081883e-5,29.88018560066466,0.589477670592845,-15036.60105138682,13886.648099785905,1.1862522944674852e8,3.445485490619603e8
-0.004309999756515026,0.5328446577474941,3.2021396469103964e-5,30.121765660082477,0.6158447753788376,-14537.892090213982,14285.023980143305,2.6422329066233942e8,3.824124948035548e8
-0.0043199993669986725,0.5331316886348884,3.1688727664948776e-5,30.066728667994703,0.6085110762281565,-17623.211039528338,13653.039447678691,1.2638895590783422e8,3.2792436602198356e8
-0.0043299999088048935,0.5334152855288586,3.1316297830272254e-5,29.96153134016258,0.5936095090584969,-15253.679622076146,13203.08074603511,-1.2796157037950504e8,3.060383903522313e8
-0.0043400004506111145,0.5336932005869695,3.0906986526145516e-5,29.949763026881094,0.6062760255248071,-6036.062432462543,14609.57909853131,1.326849524860384e8,3.9707816376589936e8
-0.004349999129772186,0.5339885891581306,3.0926774131184755e-5,30.113177270052258,0.6235596469784911,-6285.59693233771,15921.547339433619,4.6818689124883974e8,4.872894912465562e8
-0.004359999671578407,0.5343051033614212,3.121430925116796e-5,30.235108089977064,0.6250735136032298,-3273.7912156348984,15718.067235657174,6.504080194071927e8,4.651481363634956e8
-0.004370000213384628,0.534612089510495,3.1320916563828515e-5,30.255995851482133,0.6233592126046367,3082.5776203902537,15567.358797530918,6.878750707616225e8,4.632724708755835e8
-0.004379999823868275,0.5349069641914216,3.122020648333405e-5,29.783014380655644,0.6106138741199495,1433.1188969029324,14328.867212755566,5.194606268981016e8,3.6950482551682293e8
-0.004389999434351921,0.535208198578726,3.090993108541339e-5,29.353047993985225,0.569805450586846,-1057.1032586452202,13422.259240813188,2.9811710309094095e8,3.4535430207902706e8
-0.004399999976158142,0.5355143648742465,3.044263398475185e-5,29.065361917491945,0.5603325375325545,-7349.775238080165,13652.92884628512,4.7348693994866437e8,3.811285576362105e8
-0.0044099995866417885,0.5358103683853406,3.0674778432095555e-5,29.10934986259072,0.5793318783220066,-11409.197558641703,15077.793328981843,8.130152503766756e8,4.288123326890784e8
-0.0044200001284480095,0.5360936309449496,3.116183602045163e-5,29.464670939145176,0.5982475695442958,-9991.57708605653,15869.455648109837,6.574595566077882e8,4.7713696489151293e8
-0.004429999738931656,0.5363736986023379,3.120349861300368e-5,29.610078465806005,0.6124769917225434,-10418.631121965454,14858.121968633886,3.291423056571297e8,4.099117913521274e8
-0.004439999349415302,0.5366509748692386,3.0976761673656516e-5,29.64800883169619,0.6114081001806103,-12180.285895554125,14371.959279437624,3.245358203226836e8,3.85653992011403e8
-0.004449999891221523,0.536943756591423,3.0512220500735152e-5,29.744514049460864,0.6029309392031688,-17066.444194448984,13430.816385248316,1.0684967914944707e8,3.4279349654465795e8
-0.004460000433027744,0.5372363991899759,3.06052933628222e-5,30.085250853115497,0.619872494102058,-28196.791846357708,13112.587750127377,1.9464691382913905e8,3.4414285292632794e8
-0.004469999112188816,0.5375500966123539,3.0952771101668775e-5,30.192262697227974,0.6254870250323498,-40389.25708705037,13341.596277679842,3.715077804661392e8,3.563945045599677e8
-0.004479999653995037,0.5378544738186527,3.105014057911118e-5,29.458413103049704,0.6007209091097772,-40713.16074918742,13234.159245371407,2.2272831353727514e8,3.123749202182668e8
-0.004490000195801258,0.5381557845040105,3.112512494306813e-5,28.902288994917704,0.568216616337567,-26468.435348319832,13044.091784974866,-1.0932858246988767e8,2.908365163726715e8
-0.0044999998062849045,0.5384403496206038,3.076586237373551e-5,28.124018679294128,0.547591143478176,-18280.155948784282,12698.307640580482,-7.703104664445285e7,2.8748024301514935e8
-0.0045100003480911255,0.5387145832025565,3.021039367334678e-5,27.544709896147626,0.5429922106179377,-22437.92752832374,12787.918454862709,3.806686593907327e7,3.178936970935454e8
-0.004519999958574772,0.5389977305763285,2.956840819326791e-5,27.460505856036523,0.5521968390883195,-27556.35929325762,13195.903953957451,2.9217238107915884e8,3.6386171058138406e8
-0.004529999569058418,0.5392950307081923,2.896673779819977e-5,27.524792926194692,0.5697676116442577,-21162.421858065787,13537.862501363776,5.0154034238911664e8,3.953149282544009e8
-0.004540000110864639,0.5396055108474103,2.8558184312121897e-5,27.609252599322755,0.5669476814305359,-19281.864065825102,13083.238796839676,3.618084565937458e8,3.4910818026339746e8
-0.00455000065267086,0.539907623592822,2.91066318056847e-5,27.772796109292294,0.5577917563393651,-23586.98622957686,13078.411086608547,3.3311917964875233e8,3.464871530058089e8
-0.004559999331831932,0.540200090030021,2.9643817420762423e-5,27.83966532028804,0.5538601112792694,-19157.422355081268,13076.007973280324,2.5966755329682392e8,3.704442462610906e8
-0.004569999873638153,0.5404825470646495,2.9680499122361253e-5,27.875747935842988,0.5422168363300812,-8390.291702595083,12224.487999536326,-3.391905203552902e8,3.260136242706748e8
-0.004580000415444374,0.5407731662919502,3.0236927749809254e-5,28.085930197315832,0.55475174610256,-7339.023603272834,11840.071118367992,-4.9817676747584015e8,2.8316342921346676e8
-0.0045900000259280205,0.5410590351492398,3.057337587860423e-5,28.2727710893923,0.5673032007227996,-9608.37428114214,12050.873382403119,-3.2942433489454454e8,2.719686997191487e8
-0.004599999636411667,0.5413373819296952,3.054988312662344e-5,28.485155573204864,0.560751392430653,-7381.449667732833,12018.527464185552,-2.5022966968619418e8,3.2274489088700575e8
-0.004610000178217888,0.5416115973894009,3.026350115019542e-5,28.476848355038193,0.5471536810717951,-5612.432519805012,11979.318213079088,-1.1425619506248076e8,3.6835003721959823e8
-0.004619999788701534,0.5418967766275051,3.0256940165920244e-5,28.261651027516642,0.5276740938212778,-749.5829202940424,11472.82165278293,-4.3476075938861406e8,3.0868105622847956e8
-0.004630000330507755,0.5421701279658594,3.0307531797495142e-5,28.111566878506018,0.5312948253543566,-3776.230991585317,11835.772824547545,-5.354446362655943e8,3.107452819343618e8
-0.004639999940991402,0.5424400428898396,3.0040352435871557e-5,28.19129007984436,0.5479908536230347,-10297.815834081752,12635.529527796743,-3.398258573496855e8,3.5375166460383475e8
-0.004649999551475048,0.5427134639554424,3.0097841352522184e-5,28.124587968443183,0.5652819365251253,-13687.136164968282,12932.779189991734,-7.272958663373378e7,3.4295665156264883e8
-0.004660000093281269,0.5429831584343,3.0285581232544905e-5,28.165806962175285,0.5710793924438682,-5150.433650958388,13465.093001803094,3.368865882728778e7,3.407889207232081e8
-0.00467000063508749,0.5432549705895824,3.0234629565200203e-5,28.657945660853215,0.5618184570792397,11863.144012438817,12921.047841818261,-2.99521430146418e8,3.0016554522151214e8
-0.004679999314248562,0.5435374314138323,2.992486063829756e-5,29.033382315558416,0.5550140098666856,25048.883002571467,12426.842725289203,-5.406768067817873e8,2.741989762223637e8
-0.004689999856054783,0.5438285544124549,2.965647194227477e-5,29.02585280754886,0.5720299425035869,20547.8005758526,12336.859135497867,-4.074893874728246e8,2.7254048258557963e8
-0.004699999466538429,0.5441222849859504,2.9792333375852425e-5,28.571511027125904,0.5826473600419219,1637.1329597664155,12543.804408693964,-2.482606999057265e8,2.891118550159465e8
-0.00471000000834465,0.5444215189268111,2.9531080778972144e-5,28.241883813855633,0.5660883162856691,-14895.066926154046,12027.924170949893,-3.2492203304869574e8,2.7595083121256983e8
-0.004719999618828297,0.5447255140181511,2.9669294741973934e-5,28.340234591929473,0.5483716895488588,-15564.486799192828,11984.02131819968,-3.243045507392014e8,3.0169877556790805e8
-0.004729999229311943,0.5450193485757453,2.9789970463252313e-5,28.57507099093643,0.5409938311255883,-6662.772993695779,12195.335405485232,-2.047937265843637e8,3.0904179157918626e8
-0.004739999771118164,0.5453086819124638,3.035668650020075e-5,28.69859603423338,0.5403248068405977,741.80411366302,12167.320171080437,-3.960863200227665e7,2.7795747448841864e8
-0.004750000312924385,0.5455886472408548,3.0987578953409844e-5,28.836178491195543,0.5408844857944586,-2526.3155804760177,12219.42903387958,-1.865136841966275e7,2.72991576964859e8
-0.0047599999234080315,0.5458671352231176,3.106297866809425e-5,28.778550147448254,0.5581203117535615,478.4805187242162,13047.525587143831,3.326812724685495e8,2.947503960125489e8
-0.004769999533891678,0.5461387472342827,3.058433268002099e-5,28.562725114318244,0.5679444355079171,-3227.812940392229,13271.142116340505,5.0547935697034675e8,3.372994018765402e8
-0.004780000075697899,0.5464120339078018,3.0185660897199323e-5,28.45024373124757,0.5671709082695331,-11311.272856390584,13028.96888015968,3.6506006580628955e8,3.373406231989755e8
-0.004789999686181545,0.5466783703226025,3.0020929136156103e-5,28.27138150078401,0.5522797588915958,-16470.183911276108,12670.699395335232,1.6442063830224967e8,3.290755359234096e8
-0.004800000227987766,0.5469331074579277,3.0113182401143927e-5,28.196687207939696,0.5480631078247821,-12026.630164457572,12316.333812122673,4.324977248174279e7,3.1098182414997023e8
-0.004809999838471413,0.5471888335910975,3.041114152723793e-5,27.959031188748114,0.5501381484926233,-6896.991108846907,12574.286876943794,2.3408772581534985e8,3.232345864870139e8
-0.004819999448955059,0.5474526759065922,3.03628976499815e-5,27.54907514302408,0.5348519532383541,-873.3429603026335,11922.162104042036,1.1526456409927058e8,2.763795024040226e8
-0.00482999999076128,0.5477216386956868,3.022873818947631e-5,27.08644368898144,0.5268264130077757,-10302.924492917518,11561.526458741486,-7.440091601250148e7,2.788950889469159e8
-0.004840000532567501,0.5480060331503973,2.9937014116109328e-5,26.889664263751662,0.5342113062038598,-22011.50726709171,11688.921436013205,6.455158006893147e7,3.1390539507656157e8
-0.004849999211728573,0.5483032518522938,2.977900636266275e-5,26.69469822818899,0.51706313179616,-27182.707908783657,10953.59411113764,-1.6560582480757475e8,2.7613363893109876e8
-0.004859999753534794,0.5485984456189799,2.9886451542618934e-5,26.74359915178344,0.5141130744775818,-18960.70822076706,10664.38418451333,-3.6040863994950724e8,2.426188344324504e8
-0.004870000295341015,0.5488855463974417,2.98585243576815e-5,26.874439883454098,0.5103392775666192,-15271.965316876136,11108.913454103764,-4.3974319801625717e8,2.4808078663404256e8
-0.004879999905824661,0.5491648447911363,2.9844807484127432e-5,27.322631843631846,0.5231035128074799,-19763.854802060658,11551.005399631684,-3.5437663096376514e8,2.751784807941242e8
-0.004889999516308308,0.5494365101560484,2.961011543064808e-5,27.606571456107645,0.5403381874392613,-19198.878946198274,12050.489061193408,-2.3386059272300357e8,2.982869181494525e8
-0.004900000058114529,0.5497119498702815,2.952581524939154e-5,27.514886511418858,0.5361065080359293,-11574.558545811711,11988.370392448918,-2.15373819258521e8,3.158470083812548e8
-0.004909999668598175,0.5499872753582657,2.9379209191085e-5,26.928191585232533,0.5056654600017745,-2461.614949555639,10771.006993418983,-5.372093755600014e8,2.5261996501670837e8
-0.004920000210404396,0.5502545857786078,2.9364988093835026e-5,26.59512080768729,0.48274187447391803,-2197.35646119472,10222.577219364597,-6.819146791605374e8,2.132684922121895e8
-0.0049299998208880424,0.5505134641679585,2.994188207401626e-5,26.785007160159008,0.4883688249371526,-4698.905133895344,10533.131562075132,-4.681650052378329e8,2.2615949417506534e8
-0.004939999431371689,0.5507769029939781,3.046215375811931e-5,26.884928984650355,0.5006865342699109,-4042.169254014583,10723.684187095343,-3.3043317133146304e8,2.411224417431317e8
-0.00494999997317791,0.5510394289477145,3.0024132221152907e-5,26.58666815049529,0.503212664339738,-14353.7138391944,10710.835601757617,-1.2654659828610572e8,2.4978154160345048e8
-0.004960000514984131,0.5513180694026876,2.919147267533907e-5,26.3935510641084,0.5111224925707833,-21415.9191453722,10734.943576593165,-2.108893487275677e8,2.4518044278946933e8
-0.004969999194145203,0.5516003807726082,2.8717905377124955e-5,26.617567915698597,0.5305852480031364,-21744.51775267446,11957.64813158411,-8.034344124368075e7,3.2748554441660184e8
-0.004979999735951424,0.5518767210256543,2.8803868901043894e-5,26.956795456071657,0.5441352938758973,-22618.139815603678,12254.904112279513,-3.990276690301447e7,3.249207764635698e8
-0.004990000277757645,0.552152761521715,2.888012891632178e-5,27.327889882260163,0.557806994625737,-16539.739691554376,12003.35502921538,-1.3258524435366955e8,2.773015796962885e8
-0.004999999888241291,0.5524040071771013,2.928937118267168e-5,27.530739438482232,0.5529025274307843,-7721.850747358503,11588.262000767176,-2.8330446855498207e8,2.599741724334723e8


==> anc/Figure-5/d3_L62_rJ0.1.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-0.5531313776575104,0.0010424186021149578,27.975014114627996,1.2025108939273381,4633.472890932978,1640.0229414858056,-3.400166290900648e6,2.4833637157958616e6
0.004990000010416935,-0.555906213815528,0.0009629055316789001,25.22140770848351,1.146389384634451,3202.278281615545,1576.0841383708646,1.8491828467008506e6,2.0500118782651366e6
0.00498000002083387,-0.5545189409833363,0.0010090286934767616,25.424566651942868,1.1255380055823156,4849.7944753410475,1660.6789578894966,-239440.73549498746,2.7766835271294345e6
0.004970000031250805,-0.5526230277169666,0.0009767173760110665,26.692481481103083,1.132638210129718,858.9668451576838,1480.1495708207435,-1.2129544665032248e6,2.0416477559330428e6
0.0049600000416677404,-0.552996335210699,0.0010766543213948524,28.317066743344242,1.2752739831119808,4265.679834452517,1730.4427989443839,-334952.44690490485,2.590273295204872e6
0.0049500000520846755,-0.5518538714423737,0.0009860393188871005,25.872908510686447,1.2284789829181069,5087.7454446957945,2235.46463203995,5.081708988028749e6,4.979766603784604e6
0.004940000062501611,-0.5531376613186988,0.0010007754499242842,26.387913812743133,1.2061516908656889,2006.6022283431773,1968.4736935204508,2.556178520626819e6,3.8925242916079788e6
0.004930000072918546,-0.553137608745834,0.001103839888651388,29.100168425960604,1.3767710995025884,3369.934090700214,1840.6795421664244,3.2137336478084964e6,2.5656808612027736e6
0.004920000083335481,-0.5521734817585789,0.001004621569003933,27.550925923463552,1.3422050286071212,5017.836406575094,2609.1833852600284,5.230260513572641e6,6.568362127561175e6
0.004910000093752416,-0.5527041985281465,0.000989544500956594,25.685908799468343,1.2646874495052174,1497.9635001354293,2211.6553544478793,6.365724720398514e6,5.365435131569065e6
0.004900000104169351,-0.5503892308888512,0.0009907001331283614,26.89183713907175,1.1576659716570268,4971.851158775448,1486.5953757324273,-1.8312871789337886e6,2.298954374652118e6
0.004890000114586286,-0.5491520485523502,0.0010122148762600016,27.78499567964393,1.196858677925676,6096.49755137735,1801.7566859292153,-975594.6040591656,2.699848008286873e6
0.004880000125003221,-0.5495962072332422,0.001045999275883278,26.757588663142513,1.23517992124086,3628.131512360417,1840.0888240420925,2.7484370436520684e6,2.9864661681302553e6
0.004870000135420156,-0.5493463939663459,0.0010403289465252456,27.977230637226356,1.3004605464699457,3218.680758763654,1858.0813852963418,2.895838667629532e6,2.80450817283185e6
0.004860000145837091,-0.549817524739865,0.0010293622997796807,27.50421999123905,1.2535479541950667,1995.3308715951225,2130.662960783017,3.2422716571631758e6,4.966270674606443e6
0.004850000156254026,-0.550532287506181,0.0010119183981979112,27.557791651924727,1.2590256577000318,3871.038557722593,1775.7557580141097,1.2175426510087904e6,2.8849008759062663e6
0.0048400001666709614,-0.5500752472756533,0.0009974730918542176,26.54531817025543,1.1334321058011154,-39.24408064380707,1489.7040595908115,-2.77102329365655e6,2.353527721351118e6
0.0048300001770878965,-0.5502203705017086,0.0010181026477754226,28.372660265133497,1.2597120672783233,4620.380587217634,2005.6647261575908,3.1861761309767747e6,3.3019724711198015e6
0.004820000187504832,-0.549635474719999,0.0009891475323090815,26.155904020510075,1.1581654756362578,6451.045597884364,1711.7019313720566,560653.6266980706,2.7407798078694963e6
0.004810000197921767,-0.549471919257867,0.0010184912432600723,26.314372840828913,1.0763935524493462,2894.5736959784367,1392.7242068586743,-3.6016203250213847e6,2.171902332445372e6
0.004800000208338702,-0.5484631978726252,0.0009591161772776174,26.21211626654839,1.1561916257931064,1348.4740974628571,1796.0277141181548,841246.0098499419,3.198456190029054e6
0.004790000218755637,-0.5471837390048507,0.0010117609512633238,26.780745122573997,1.2360751050953305,6937.149684559685,1708.322780419186,2.842074430322878e6,2.3986898516770354e6
0.004780000229172572,-0.5500609423329662,0.0010348604218837576,27.698354579118522,1.1221636664264696,3787.7862024343895,1475.9933425685083,-5.111069633130165e6,2.129568915064209e6
0.004770000239589507,-0.5484062938645313,0.0010432847797423887,28.15729497373761,1.2348976234314997,7732.962665062938,1696.3285465538572,-593830.9784289952,2.8213678437305233e6
0.004760000250006442,-0.5462829249395068,0.0010380391762018525,28.0338041626908,1.261096909417965,2318.8988151409067,1693.192228075664,-870800.7158917492,2.735475246115383e6
0.004750000260423377,-0.5471795492935354,0.0010718533004133088,28.281530423002653,1.160799184723618,1427.8961998361485,1579.1066201923243,-5.656128595447558e6,2.257593761174533e6
0.004740000270840312,-0.5469362668943114,0.0010816514565348465,29.3091911822543,1.2414156934859284,5540.820944157159,1767.1329770102682,-3.365856567012371e6,2.724772866175729e6
0.004730000281257247,-0.5468818724834793,0.0010163383244627554,27.13963944866794,1.23926011081869,4028.742538981848,1890.0756919845078,2.384139873153956e6,3.074114417202701e6
0.0047200002916741824,-0.547371204857947,0.0009808987127806403,26.845343703619086,1.195678037738353,3562.893528274964,1692.358268527359,-91907.08358230082,2.654212128907634e6
0.0047100003020911175,-0.5441939860473723,0.0010463577690951128,27.18507551456951,1.2464295618148256,3280.7483374831104,1822.3663030778062,1.0987648546091907e6,3.0407609773881095e6
0.004700000312508053,-0.5443908376067809,0.0010608095669899203,28.40159768076046,1.3101645487723097,8210.475375595146,2091.7826275684333,3.441988447787035e6,3.8230639837625697e6
0.004690000322924988,-0.5461259636153424,0.0010726458634702637,28.168633133886118,1.2746104729516137,8572.731598221275,2166.0172887053636,4.530541728212349e6,5.074009310044594e6
0.004680000333341923,-0.5445458308674914,0.0010131498354143903,26.95005339939378,1.2239874006955715,3959.8592259884335,2097.688431019434,1.9674697944574265e6,4.659285708756834e6
0.004670000343758858,-0.5457593576436109,0.0010128939912540037,27.870829998120886,1.228375462677463,3103.785430378961,2125.3402197802566,-374192.89570374636,4.4495884873469705e6
0.004660000354175793,-0.5453075589878924,0.001069640895931282,28.71081352227421,1.2939462862317437,4534.5168546254545,1900.3232795022436,1.8114208551028846e6,3.2802142956103985e6
0.004650000364592728,-0.5460310579136927,0.001029463526012594,27.03712164787453,1.2726862895799342,5642.5671385835285,2384.9391426841034,3.335061780602996e6,6.043583031321274e6
0.004640000375009663,-0.5431100705791001,0.0010660633448199529,29.39752032445004,1.3351195816028159,2994.4714281846354,2065.298437630421,2.1616146380448914e6,3.585031901107056e6
0.004630000385426598,-0.5432452838545727,0.0010349778593175464,28.17576735622898,1.2578235169560927,3648.429676916997,1749.5568726451359,-1.6675996281244005e6,2.894255334091613e6
0.004620000395843533,-0.5422796150768345,0.0010444974189931636,26.636948713276492,1.0959337111548708,724.2038563039027,1480.2472268215984,-2.185120226866985e6,2.136687199182529e6
0.004610000406260468,-0.540736788118161,0.001064027940163183,28.471994259387223,1.2469667670366944,7693.078981354869,1822.331828505201,979742.2603224834,2.797759015229755e6
0.0046000004166774034,-0.5425439158153346,0.0010260328711003796,25.642278183572987,1.1336931377019814,1862.6623683014602,1578.0672811849117,-933162.7994125829,2.4585453174488596e6
0.0045900004270943385,-0.5430233934868797,0.0010516013376630532,28.022628739082936,1.3653502909149289,2029.479093198967,2001.4049192890052,6.381649505874525e6,2.7351401892602704e6
0.004580000437511274,-0.5421018938250851,0.0010350854459748907,27.5042398342102,1.2362494904583816,4288.154209210341,1603.8532996867068,-150401.94306557125,2.0688505778480147e6
0.004570000447928209,-0.5415243725730041,0.0011126665563369533,29.997312272488006,1.2147253161983196,4077.470479527972,2134.2156194057447,-3.4375887204864854e6,4.156328989510875e6
0.004560000458345144,-0.5410337518928177,0.001042208676059393,29.35905322968897,1.3552099322781852,5515.458999228073,2038.7724603918657,1.4925403647796344e6,3.4240829480223353e6
0.004550000468762079,-0.5414913856850879,0.0010401480031133616,27.525993125330324,1.2777215323012234,6577.432531535296,2274.732485175967,4.737396834948627e6,4.907238703727004e6
0.004540000479179014,-0.5419542283831376,0.0010395444628943419,27.015104276922624,1.2454297539151653,4858.572139450609,1910.8945975170675,1.9470570337963875e6,2.9741690219821944e6
0.004530000489595949,-0.5432914996680577,0.0010274194818210489,26.25304459206326,1.2090290807468747,2610.6449562564344,1545.8286524885623,596664.153275423,2.266648742862578e6
0.004520000500012884,-0.5407546953968045,0.0010132978865658854,27.314006724769335,1.2791547924417155,1731.0482680375644,1754.9174906707497,870699.4400832254,2.6427465819713133e6
0.004510000510429819,-0.5409485321131509,0.0010466617774280605,30.437930940961113,1.3391346637200445,6120.523967302758,1951.7061247577471,169803.89597712943,2.9509584816021803e6
0.004500000520846754,-0.541623646742824,0.0010768845271513822,28.65757735004311,1.1555777055077916,3512.396111257177,1561.4996022254606,-6.106842270086116e6,2.1840744676824566e6
0.004490000531263689,-0.5386176201615764,0.00103621603046355,28.408671586692673,1.296065075144684,6209.972389305359,1951.5505992530677,3.40447702344546e6,3.2921950783824585e6
0.0044800005416806244,-0.5400488020422154,0.0010719881649410461,28.373739307462586,1.2085925854515978,4501.233788595881,1595.3949814299397,-4.304678970364212e6,2.5492345605999418e6
0.0044700005520975595,-0.5403578521951921,0.0010840054373464593,30.31628160821523,1.3527222771126814,8888.40234078377,2052.6691255606456,-69774.09890351832,3.433110792723868e6
0.004460000562514495,-0.5395302878734487,0.0010207021301128216,29.33712578338537,1.2996024889441617,6633.859915225036,2122.466858982722,596436.0539630622,4.314696629468875e6
0.00445000057293143,-0.5373311152096829,0.0010530275278883728,29.37035550149186,1.2565739740794624,3713.4528742055063,1794.6335908698575,-4.384088574986142e6,2.944280678378752e6
0.004440000583348365,-0.5367844534889128,0.0010147012042474085,27.152114206965358,1.209353349934407,4778.497071599843,2158.6444910779483,3.695495002252232e6,4.867998245922615e6
0.0044300005937653,-0.5382876566185879,0.0010002111039367145,27.58448329882145,1.2829468893726448,6818.748602804641,2500.955772765827,3.2174865432515084e6,6.243957236288421e6
0.004420000604182235,-0.5361171148909926,0.0010629416982317079,30.314658907611715,1.3366964757685091,5724.897896133441,2071.9888700891734,-576858.2175928338,3.5445262235727343e6
0.00441000061459917,-0.5371380579254522,0.0010795496230213903,30.45368621520027,1.420279380157,4596.593297817427,2379.955990256372,5.515642769146293e6,4.502234810245122e6
0.004400000625016105,-0.5357185787288496,0.001089723344806978,30.423438027185405,1.4235044323377462,3276.57277186525,2362.3990620863206,4.670728786436116e6,3.87777915036228e6
0.00439000063543304,-0.5365693330617695,0.0010688453830847414,28.991156090662393,1.3698651544756497,4079.1926718180534,2241.700328770486,6.355996049922664e6,4.116144735344809e6
0.004380000645849975,-0.5384926369252511,0.0010199082936971928,28.127860331819964,1.2525465045602502,-150.7099632960094,2060.470404860681,1.0746552559520784e6,3.900385156532413e6
0.00437000065626691,-0.5376303715320052,0.0010769743947577697,27.564851380872245,1.2343314531303091,5628.609678568189,1601.3907494957116,-1.3319287949636686e6,2.2896494876129366e6
0.0043600006666838454,-0.5357148158884016,0.0011116024896231998,32.48129891525676,1.6710622821301913,8521.502975894018,2860.5835562798397,1.2252783962111445e7,5.021195008949689e6
0.0043500006771007805,-0.5361592724913792,0.0010682812208579078,29.05439580662828,1.2856398161008313,3344.7838299073906,1850.7724816345458,-139384.03595272236,2.838739026975133e6
0.004340000687517716,-0.5360685886830021,0.0010873086811801832,30.77982908255879,1.4840340605672562,10364.626390303323,2478.0617480357764,3.9785518669403703e6,5.921764036980553e6
0.004330000697934651,-0.5356186633967577,0.0010072370165069746,28.19528257484603,1.2226434345950727,981.618873145091,1625.5102245481307,-1.2805525074127398e6,2.3265138823486064e6
0.004320000708351586,-0.5342839995612372,0.0011301701680225087,31.027912777756885,1.40090801216648,4025.9051232499833,1835.4956474167197,-2.3148635186673366e6,2.701624671780457e6
0.004310000718768521,-0.5341699366176648,0.0011212250943685802,30.968415140149745,1.4981246879284902,5842.513782844701,2897.8031730763896,6.815231158412548e6,8.33073265970734e6
0.004300000729185456,-0.5329867819922691,0.0010507124067084164,29.309048819876782,1.3469708791286328,2497.867595201656,2198.588971063712,2.5218516014958885e6,3.586505387176614e6
0.004290000739602391,-0.5332820063304416,0.001043199777271835,28.518941475020082,1.2809063675032533,2859.5126647818383,1839.5976062198265,1.439984812579068e6,2.6536657251309124e6
0.004280000750019326,-0.5361942193390065,0.0010398930889390168,29.772548494798166,1.3897178533531864,3201.025910142995,2377.908364290678,6.37303067613834e6,4.434323298390386e6
0.004270000760436261,-0.5338293138625076,0.0010789077244570842,30.084714193588148,1.2537688662165276,3332.772297679651,1860.8264539056202,-5.834649063005718e6,3.0934153817157876e6
0.004260000770853196,-0.5331426930013022,0.0010827746910822718,29.939813504095817,1.3308391215807873,6260.082978722425,1929.4308918578781,576077.1529696623,2.9890990061262604e6
0.004250000781270131,-0.5336851843081639,0.0010538611913867455,29.429995176897318,1.4390654132889573,5937.964387025687,2470.596897178455,5.139588626904869e6,5.108087300643682e6
0.0042400007916870664,-0.5327224989428523,0.0010639805931060725,29.224350990632917,1.3343467985334745,5180.1163932761165,1893.6561365993664,3.516676283916361e6,2.902501613357391e6
0.0042300008021040015,-0.5310012837429063,0.0011254171825225943,30.867441740418432,1.3375383490730053,4361.1750046973275,2377.7050555897376,3.117171861570987e6,4.64224404357797e6
0.004220000812520937,-0.5322127006820929,0.0010581280879352777,29.559251445903133,1.3506268909159795,816.0366907093169,1855.757701639999,-1.2134637791672335e6,3.067914476852002e6
0.004210000822937872,-0.5314438805651474,0.0010111151204644704,27.44926384671398,1.220567953069215,3113.166935626904,1819.8266048909345,428320.6037166552,2.657217215749899e6
0.004200000833354807,-0.5314433350347508,0.0010612082406831066,29.553684938791303,1.3550222193719883,3697.675030442111,2404.818232399461,2.817611161627066e6,5.410438174170303e6
0.004190000843771742,-0.5326414007382281,0.0010398219125837228,28.980230878320544,1.3131232124593946,4675.364480528681,2013.8813496392972,1.5560867794269135e6,3.451133001290392e6
0.004180000854188677,-0.532153974191604,0.0011227473994633987,32.82391675500647,1.4481090388356321,6711.223752795338,2174.4759241518514,-2.042079238412485e6,3.5150696916688266e6
0.004170000864605612,-0.5300329077050907,0.0010483217978021473,27.993053599255827,1.2732073645851096,2558.395311009513,2143.935665978023,4.351474053934638e6,4.1038125397193553e6
0.004160000875022547,-0.5301585123414052,0.001134772601573071,32.71277459554152,1.5083440046988517,5882.8259842366715,2355.5081641346833,2.806099774564312e6,3.708640363868817e6
0.004150000885439482,-0.528279005741575,0.001045573403283831,28.812016535564684,1.294727993317111,7492.270481067201,2068.8305608060473,2.3910830467120297e6,3.515726183272583e6
0.004140000895856417,-0.5288206512360422,0.0010631424534354652,30.508461672869437,1.3796556420221289,3823.614085091508,1934.2698699155071,1.1363079017243846e6,2.783635978146154e6
0.004130000906273352,-0.5280969736552813,0.001126246394680889,32.334463630687246,1.5347375625476423,6224.214116164259,2849.8466499590295,8.371007501157345e6,5.886884032349605e6
0.0041200009166902874,-0.5282284394286075,0.0011128142312412052,32.66617461280753,1.4332135211244752,4603.025648438178,1992.5352489627128,-2.727174620316882e6,3.1573642127769594e6
0.0041100009271072225,-0.5298208021879461,0.0011042459936260155,29.807908994267162,1.3512881106787873,1614.3414082659929,2018.369103860318,629204.725698242,3.2449397806117316e6
0.004100000937524158,-0.5290523425189761,0.001101054995720386,29.775766588694037,1.3449814912659779,4362.382765480382,2134.380309771957,1.5044481652418962e6,3.660324991224988e6
0.004090000947941093,-0.5292663665525092,0.0010855996305167337,31.281108085131503,1.5186121422169918,8717.0010367708,3240.754430779594,1.0899519863411602e7,8.742421049972195e6
0.004080000958358028,-0.5290829898298579,0.0010354330109619402,28.27324289140539,1.2103802025513803,3552.759678196871,1862.8405467940313,-1.1844197684430045e6,3.5687812101178053e6
0.004070000968774963,-0.5269650534482955,0.0010864365582056996,32.172219530948595,1.470236756849767,5384.90280141489,2515.8091479947634,2.5366747703202283e6,5.057203566740318e6
0.004060000979191898,-0.5259366630069134,0.0011344659753585657,31.98792238666394,1.3987464606679922,7565.265682251865,2257.973231325536,66660.55249588114,3.8888541571826898e6
0.004050000989608833,-0.524882956935221,0.0011086916410839778,31.048685411728805,1.4829414049510206,5555.690785110982,2184.92667693732,3.130895487758262e6,4.0243637122700247e6
0.004040001000025768,-0.5263140786521645,0.0010908041664710007,30.041175296689552,1.3700525544654802,3301.5618779901665,2327.1325993781506,3.3225473833693992e6,4.402621170934186e6
0.004030001010442703,-0.5259319143557144,0.0010658698670160647,30.973736923997738,1.4544269439608948,8566.482713538478,3437.0381724390268,6.559143441660802e6,1.1573895099915037e7
0.004020001020859638,-0.525807899894744,0.001099525997194642,30.613128787465246,1.2811248955068377,3031.7608770113525,1940.8652046208583,-3.3302615092188553e6,3.40245263726036e6
0.004010001031276573,-0.5240184320083385,0.0010834399776720727,31.516100075951467,1.4791887212875707,6826.1963370687645,2489.131075316852,3.3392559909593277e6,5.118012504575957e6
0.0040000010416935084,-0.5247170444840987,0.0010579684932560916,30.838776952637065,1.5288905094109835,7740.247945571983,2789.1070915105433,1.0739181989047645e7,6.234104213806994e6
0.0039900010521104435,-0.5246168056225857,0.0011177227329481401,30.618458676787753,1.304727628054346,1471.124683469845,2007.550259614962,-510867.6549390189,3.0614186053557685e6
0.003980001062527379,-0.5234024386102999,0.001110385324465494,32.02362453931304,1.4173668096427634,6135.457081834004,2345.744345274407,1.7707130544082315e6,4.100335822651655e6
0.003970001072944314,-0.5238755619556026,0.0010744899291917735,31.258050636322956,1.4044957575721677,5574.877648012388,2111.8455777711697,467053.4055575677,3.5719513840891626e6
0.003960001083361249,-0.5236050348753108,0.0011048915612043334,30.47217805461245,1.3988332812856925,4308.044413942196,2281.3720144208655,3.7830273184038335e6,4.227487586702542e6
0.003950001093778184,-0.5243125959469855,0.001072595131693791,30.984100547720004,1.3834134982972328,1890.318719944797,2202.9966131267097,1.254051933870283e6,3.7504659501981144e6
0.003940001104195119,-0.5227762623139035,0.001161162894071513,33.99165132634976,1.5616924130174374,5341.9297141480565,2477.7363643684275,1.5653764350148197e6,4.270884096176921e6
0.003930001114612054,-0.5238632059217524,0.0010965879629092998,30.245439966603783,1.2362542041559323,5635.574581013394,1792.6949456792327,-3.6831310045698113e6,2.8042113753535915e6
0.003920001125028989,-0.5202557604549966,0.0011538267457181896,33.02595429461328,1.5132813476365983,7708.269629011069,2670.405504232649,6.583128677086171e6,4.978877856551948e6
0.003910001135445924,-0.5220828451319939,0.0011298996921174937,31.730386806948314,1.4598562530144747,4931.3144966079535,2200.712321866527,-20049.644237078282,3.9208976388068963e6
0.003900001145862599,-0.5220311507116627,0.0011525409969395295,31.79851881442047,1.4460500679527992,2297.844269178747,2306.814439770185,3.799797672654212e6,3.827654269999402e6
0.003890001156279118,-0.5228402097231943,0.001099413775840956,30.674146464465778,1.4002998770924826,4912.53565943744,2521.550642277758,4.0956667637977283e6,5.463263073319318e6
0.0038800011666956366,-0.5211095612702343,0.001169233169424035,32.93289502135586,1.5007507724825053,4683.407371596166,2117.127203036707,-467448.7393394822,3.450408703738656e6
0.0038700011771121553,-0.5205786957430589,0.0011148184657170978,32.20138137910067,1.4725151388017612,5483.4998404483395,2110.841931287131,653956.5137769566,3.335599287573513e6
0.003860001187528674,-0.5224763075654919,0.001082363110813115,29.975818586315306,1.3146196931764962,3323.9175161405647,1994.6640704363406,-840486.6154294676,3.1587844744614717e6
0.003850001197945193,-0.5207168725936837,0.0011483401277863614,33.32114062866543,1.3731766844521105,6555.72773924638,1869.9069144177,-6.1465797888676785e6,3.063611920654412e6
0.0038400012083617116,-0.5202714747575721,0.0011828618662020774,34.9969693947537,1.703949206512019,14129.50581063746,2963.4691782948894,8.650243385945356e6,5.351162135987081e6
0.0038300012187782303,-0.5196439609803035,0.0010586711476684068,30.436286697482153,1.2788927454834615,5263.957669258811,1788.7776011117285,-2.2518607661869354e6,2.713311916453124e6
0.003820001229194749,-0.5198410084620863,0.0011453422100251812,31.738679103450885,1.46254158779641,7108.149092106541,2303.4406764403907,1.7397652535662935e6,3.8410786612207135e6
0.003810001239611268,-0.5178248602592325,0.0011296235740780463,32.793567177151914,1.5650244828353896,8222.872494546533,3037.829707301248,7.937350389637228e6,7.566397785038015e6
0.0038000012500277866,-0.5188477320902332,0.0011502758669295684,34.2080379447003,1.6282201418749769,7687.499128854336,2768.2500849345515,6.948205832521373e6,4.919173341541791e6
0.0037900012604443053,-0.5208416700480016,0.0010989769949400117,30.552638571571467,1.3434821693993275,5810.361070270568,2173.4263599896776,1.0480839012459428e6,3.8750833467394803e6
0.003780001270860824,-0.5192821241827383,0.0011046973359901079,32.19798530295794,1.421727602539887,4346.1833481922195,2005.1214227453218,-1.5079309315288335e6,3.2799566878825575e6
0.003770001281277343,-0.5174383632580821,0.0011169986913518424,30.402026541654205,1.3437986756844817,5287.043772892362,2041.543684172463,-660203.9710012584,3.4611589069664464e6
0.0037600012916938616,-0.5190762244875843,0.0011402942518456839,32.55559179599371,1.4312963395829452,5055.293933647298,2189.291725031259,-1.764651238857389e6,3.3590681433116887e6
0.0037500013021103803,-0.517414779914135,0.0010944932089076138,33.68375917485232,1.6815476577866628,7098.664460361288,2958.058321990691,1.2530986262712438e7,5.950806499372195e6
0.003740001312526899,-0.5179841274313781,0.0010553094879126995,30.406084739234743,1.3956679914467836,3405.3526989620127,2241.665178450215,2.9569008534673275e6,3.7414547405866613e6
0.003730001322943418,-0.5175539803669037,0.0010835683132183103,31.472404755343398,1.4458298342401374,4837.814526127962,2323.817475237674,4.671162361498385e6,4.238627073764597e6
0.0037200013333599366,-0.516141906946967,0.0011389568821689325,32.48775887091136,1.3683344732544134,2535.321044477947,2257.799664486293,-2.8793756230243687e6,4.264387716401474e6
0.0037100013437764553,-0.5173441534186682,0.0011460556217476217,32.8389042748281,1.5813793767728483,6596.088173222978,2534.759944691329,6.741022002765161e6,4.6427570313975215e6
0.003700001354192974,-0.5154964821514015,0.001130891945382825,32.81159617726433,1.500359388734827,5866.205510216396,2284.3621440985216,4.1406122682999303e6,3.8715587823446267e6
0.003690001364609493,-0.5155476845935208,0.0011446764302060707,33.186103865032734,1.4858113973507585,7738.123034623275,2700.987646993219,2.6748012324970528e6,6.003750159440795e6
0.0036800013750260116,-0.5142447561401928,0.0011248419681002127,33.460562944277136,1.5473735359337588,6895.528460918695,2381.821266884288,3.320488653768193e6,3.5706269690314694e6
0.0036700013854425303,-0.5131627655274253,0.0011953126359181031,34.676984245237996,1.551318725604321,7865.001162966752,2646.5844323889514,-1.467496235268068e6,6.285187134625384e6
0.003660001395859049,-0.515112170368494,0.0010975014484092115,32.47374618197702,1.464730842664343,4583.302205328316,2461.499656756873,2.904244951563344e6,4.5251625590132475e6
0.003650001406275568,-0.5148474768110964,0.0011286101483075222,32.318580433839514,1.5835011746243532,9344.116190809076,3027.7774308304897,8.368127685743447e6,7.74703772727344e6
0.0036400014166920866,-0.5129656173970676,0.0012108095269135406,34.54171730871684,1.5714998694375972,10225.646447793904,2811.3920214031455,1.555233407272119e6,6.227414815792783e6
0.0036300014271086053,-0.5132516495239452,0.001081430804099169,31.877847164449797,1.5258981532819538,6318.14244322317,3031.854478553867,5.969251164538354e6,8.622890767008064e6
0.003620001437525124,-0.5119779036589243,0.0011451159241566942,35.46126386956418,1.764298832957316,11356.782152501322,3894.292651485413,1.302341743700233e7,9.535098864876779e6
0.003610001447941643,-0.5120197670646865,0.0011457799881221095,34.53192861511229,1.5117306255683487,7157.504665675209,2628.7175386385643,-279145.6685569158,5.119507912719126e6
0.0036000014583581616,-0.5110844912039969,0.0011411253041218909,32.72025866540878,1.4851675930778547,7311.9943951563455,2632.532674163957,3.7915210185658787e6,6.303143925939786e6
0.0035900014687746803,-0.5107809904239182,0.0011304179681818007,31.805760120236616,1.4595469950978603,6350.309145183702,2901.9497159022326,5.873568558891246e6,7.832736837400791e6
0.003580001479191199,-0.5094412571700571,0.0011128999227215536,33.02292062136093,1.4603435985636646,5822.6629801138115,2069.5884332718724,-2.4871803886278085e6,3.5801485552269933e6
0.003570001489607718,-0.5111996598318638,0.0011079739996739987,32.64577347852908,1.4803558572917115,9315.65364873257,2253.085577116053,854541.5149722552,3.800267404615221e6
0.0035600015000242366,-0.5104568862042965,0.0011574605626684796,33.04839838012291,1.5220401194809807,6830.2220509448125,2679.0739606947727,3.551904521429899e6,5.760815505653567e6
0.0035500015104407553,-0.5113466687276883,0.0011443311599208998,32.77731401957486,1.4382189851545897,3751.377552315361,2336.774893164488,-205396.48473147542,4.095427671754335e6
0.003540001520857274,-0.5091232682147273,0.0011422982380837874,34.510236133475466,1.4861343035042989,2650.284560748809,2154.7639985025344,-5.52328823802451e6,3.338924877981924e6
0.003530001531273793,-0.509397791070202,0.0011214838902782528,33.30757645040947,1.5349999078084953,11160.37507972835,2691.1210769651993,5.29337151068896e6,5.276417336622613e6
0.0035200015416903116,-0.5082038647849745,0.0011516658869790996,36.205183415915876,1.564229297995605,8226.661967890195,2758.549950661366,-697738.8609030346,5.486032158404167e6
0.0035100015521068303,-0.5104550581629264,0.00112036166582604,32.89537001729009,1.3593982336252273,4045.919738534462,2071.1389775466096,-5.3232568832088625e6,3.977637520206236e6
0.003500001562523349,-0.5097131810367256,0.0011228706171998294,33.950331809877255,1.4803845911340012,5683.945023175334,2148.0043058619135,-3.788422289116545e6,3.1118589648093167e6
0.003490001572939868,-0.5074547067868983,0.0011498719966846324,32.964170549811826,1.4809095678926492,4402.433477901601,2172.49622505531,703966.8085178173,3.771484421504893e6
0.0034800015833563866,-0.5086244489845676,0.0011803141296913226,34.013592125397984,1.510769578948702,6832.193972503252,2355.938095074229,-3.0224367062910357e6,3.9553223752593133e6
0.0034700015937729053,-0.5071154013768389,0.0011178475704213995,33.98184484193516,1.500961527491864,8474.12966681079,2495.250813412807,2.1963514120161086e6,4.318561685444068e6
0.003460001604189424,-0.5076447020305465,0.0011713658960163889,34.36181463309271,1.4793266869518775,6440.933756039701,2252.8012878760787,-2.409017118644499e6,3.6732705326669645e6
0.003450001614605943,-0.5062144494936308,0.001195241251424211,32.59045948214478,1.388913576107581,2080.91347439363,2157.8066123619665,-1.4941549473798848e6,3.8205047138167545e6
0.0034400016250224616,-0.5059538791450158,0.001141260607285951,34.8137800801874,1.7764049201863337,9253.071043777598,5246.438142937841,2.234855205552264e7,2.20336310611952e7
0.0034300016354389803,-0.5061576192990567,0.0011449994101017805,33.5618409831022,1.5128964712465518,9501.374703267084,2421.794892280524,5.839327459911348e6,4.1350931308669373e6
0.003420001645855499,-0.5054661531750028,0.0011459094392908442,36.27167341149117,1.566056999076553,5843.666127095821,2724.978266836651,-361959.59827896656,5.482441096643521e6
0.003410001656272018,-0.5064502574862768,0.001091253019600615,34.27144499785977,1.569606885146315,7631.11612211016,2543.923904609087,1.6730400767261998e6,4.480620214132244e6
0.0034000016666885366,-0.5043416047970195,0.001161985672129815,36.281791862171204,1.6219209278800402,9846.709041908243,2885.891936765,4.1809012954450357e6,6.04481107358012e6
0.0033900016771050553,-0.5040627123931516,0.001126919603911902,32.400826886454354,1.4085734746188168,4222.211315539195,1869.600352953925,-2.2193174381838692e6,2.684975225256506e6
0.003380001687521574,-0.5033152184944523,0.0011606807117348309,35.15171364169786,1.7588338795701137,15162.63242240485,4249.403818572716,2.1810081265816007e7,1.2863851543545257e7
0.003370001697938093,-0.5034313196542206,0.001173233224841519,35.11808208128185,1.547129261070267,7192.818065502138,2631.065931824781,1.6191724583253458e6,4.72631457261163e6
0.0033600017083546116,-0.5024953260380032,0.00116837299297881,34.9656540148912,1.5691055134234138,5045.620732045835,2741.9760323878804,893853.9879597975,5.359969021553221e6
0.0033500017187711303,-0.5047684026408931,0.0011009639036530883,32.63065416474587,1.5044477939455623,8085.283623978241,2307.1938736630127,4.1414888909273907e6,3.75679210338893e6
0.003340001729187649,-0.5036562574889164,0.0011713405536179049,34.02288594707028,1.4556692958675361,6639.423270050943,2353.160715469963,-2.285177758725764e6,4.19779048233604e6
0.003330001739604168,-0.5017646916592436,0.0012255675378697846,37.470404606779155,1.7939295808956202,7988.603324476343,3520.474797534314,1.139982044998163e7,7.495944631497161e6
0.0033200017500206866,-0.5012274292539021,0.0012035606566830647,38.03386747400633,1.7247335363088365,6003.078970317564,2752.3920419833726,1.6358940384980387e6,4.359297167242982e6
0.0033100017604372053,-0.5014417276563554,0.0012220989128453091,37.21197739589769,1.662645126297397,8166.945743388439,2702.220222497994,-615694.3698915734,5.132204223401102e6
0.003300001770853724,-0.5021824429064519,0.0011572308703591688,34.489204195012995,1.5270799056290294,5802.567674913752,2410.3520261574217,-2.9802474995888015e6,4.103440751033778e6
0.003290001781270243,-0.5036039723335998,0.001194647302113342,36.72443335329237,1.6100722552394358,10571.369264759702,2992.9418785604457,436157.2930769021,6.338963457021094e6
0.0032800017916867616,-0.5016189706339164,0.001195889107091482,36.4305193102394,1.6494123792700766,9712.472492417406,3381.509874777572,6.63806645845467e6,7.7314618192474935e6
0.0032700018021032803,-0.5017062089586879,0.0011747006486773938,36.259202776425425,1.606945681797405,4510.942853334618,2475.1071233086827,-3.8887803733290993e6,4.0578943908121795e6
0.003260001812519799,-0.49872125508911114,0.0012131756952892187,34.51453682168879,1.5039902715717506,7249.78378270271,2306.746651288989,-2.3416369315709923e6,3.6768598924584365e6
0.003250001822936318,-0.49994075778232483,0.0011849332857293124,36.96893679407616,1.6470784794887972,7392.002530760171,2615.139751691898,-1.9515634973776166e6,4.436238720041056e6
0.0032400018333528366,-0.5000713678525286,0.00123794024813755,40.297759328379,1.959897857300264,16402.247885291115,3698.4630021028693,1.8705027303578094e7,7.922431552967521e6
0.0032300018437693553,-0.4977482613442982,0.001239023190814087,38.88713942418489,1.893043359605883,9980.880085175708,4067.4464817738,1.1873796923285156e7,1.073751229112323e7
0.003220001854185874,-0.4978864813502235,0.0011534159767476236,33.37573559227018,1.6344416807973412,6133.642254138517,3037.985277230401,6.333338787021387e6,6.801673422857163e6
0.003210001864602393,-0.5008532634804614,0.001159096057410821,36.30420552501476,1.6853584651097784,12204.037635716546,2921.1768712483276,6.891250951605533e6,5.249596128772594e6
0.0032000018750189116,-0.49819427191168797,0.0011010967078581614,35.93921141036382,1.6212391959663632,10227.013018849037,2627.0147947221067,3.001616799120883e6,4.6469036148143625e6
0.0031900018854354303,-0.4979247582472205,0.0012053599713749154,37.48926534564812,1.77168615276822,9519.95188017556,3424.2652148297284,5.631246813130605e6,9.10512899862091e6
0.003180001895851949,-0.4965482707266849,0.0011645913307534554,37.55592815444828,1.6035163818118419,7686.140129715925,2762.1396092373575,134329.7976318622,4.997393975524837e6
0.003170001906268468,-0.4963880390398129,0.0012359432405263668,39.70026092309386,1.811534661863069,7457.390625283188,2960.718500411501,1.353496564125277e6,5.694231421551438e6
0.0031600019166849866,-0.49715892019401536,0.0011603053383225808,35.35672580432656,1.6336608044387355,11889.997514500385,2966.0239042262588,5.757189347108133e6,6.207822258149019e6
0.0031500019271015053,-0.4981080155283818,0.0011966021469109003,36.50716873105937,1.6450041667693012,9573.357992654508,3245.9104396453536,7.104053951179234e6,7.012412519427227e6
0.003140001937518024,-0.497035611654086,0.0011642725849349473,36.31540114059442,1.613679296263915,2856.7935360111164,2396.9819714002333,-3.276468236599092e6,3.8995208041163706e6
0.003130001947934543,-0.4966772522642508,0.0011740985214655044,35.600437266868674,1.694991719172854,10454.37946518923,3281.3085578361747,4.670118229977136e6,7.941474245652282e6
0.0031200019583510616,-0.4952368410082292,0.0012625457763704496,38.629107653857105,1.6636199374182687,6894.178035820386,2592.2154979509496,-515951.04933221923,4.45840841109784e6
0.0031100019687675803,-0.4951362432381094,0.0012424755885563422,39.680661880117384,1.6925339809756226,4791.938799716583,2764.7133592440987,-5.607849143807205e6,5.270540901056491e6
0.003100001979184099,-0.494646123134383,0.0012512728143626109,38.7589263069703,1.7748894298805948,8648.41583886934,3856.9670678343878,5.284568882765346e6,1.1242568801443918e7
0.003090001989600618,-0.4943055589488422,0.001128804615358905,35.01288224645648,1.564866304686863,3263.538717533956,2298.375615889878,-2.763925098354182e6,3.5796666745457496e6
0.0030800020000171366,-0.4927145747550238,0.0012499670823851584,40.02008670781828,1.895029873819048,8633.51471446031,3654.150582710787,1.087117644738745e7,8.677664825365571e6
0.0030700020104336553,-0.493608102686447,0.0011444894710639956,35.561570348493056,1.4872879797508107,10893.394070695971,2286.6110723050024,-2.8670612045508865e6,3.804046890739523e6
0.003060002020850174,-0.49255634551933786,0.0011802021687915844,34.90488465998056,1.5397603231271044,5092.510689840709,2492.469933997849,-107982.80779409262,4.240115784858377e6
0.003050002031266693,-0.4934409679895931,0.0012023365683081718,39.49202524963941,1.767229087645054,10690.899862362994,3078.1599687377457,5.709312731974035e6,6.038775437190127e6
0.0030400020416832116,-0.49119859724012527,0.001272059127251526,39.428011274564625,2.0525127818477045,15613.078190873055,6890.082684997565,2.7654849054708693e7,3.283961062859031e7
0.0030300020520997303,-0.4916081286542612,0.00126593910012751,40.04231374467619,1.8590676322378632,14615.231336860727,3837.974950859961,8.53285166377262e6,8.992724812512241e6
0.003020002062516249,-0.4918705975340952,0.0011901871743538704,36.54391153365293,1.705427647893271,13621.061744287432,3314.894166156213,5.512927257831675e6,7.490925704310716e6
0.003010002072932768,-0.49125802312872663,0.001155371071190556,35.138504866387535,1.6293625214105552,9170.496661592128,2668.9794373679474,2.7117333780325544e6,4.735963963714081e6
0.0030000020833492866,-0.4910293920379704,0.0012463740770194398,39.43379658849471,1.9124349781486298,15932.567455887605,4509.757753467892,1.6258860008215973e7,1.3621258847576095e7
0.0029900020937658053,-0.49142273333292236,0.001249176042354989,41.15488519046954,2.1902809122569464,13394.77905704447,5942.444987822519,2.97398052109449e7,2.346560422654307e7
0.002980002104182324,-0.48970955707111274,0.0012166159779017198,39.2220290011312,1.9314014443880052,11021.263721698568,4005.1309758816537,9.739817425709343e6,9.940337135566134e6
0.002970002114598843,-0.4883725133709568,0.0011664398426979835,37.39740051000523,1.7573787699885945,9773.535077037333,3484.2691159356846,7.264339445003541e6,7.788181835033675e6
0.0029600021250153616,-0.48887765732270083,0.0012303206960435167,37.66995121642227,1.7096383869537144,10417.985405183266,3214.075610840014,6.498555811471057e6,6.835229639570537e6
0.0029500021354318803,-0.4886344932146105,0.0011637878004175173,36.53117851284394,1.7134467455957334,11733.460896970237,3036.298216480089,8.985031896391202e6,5.702364308192704e6
0.002940002145848399,-0.48815033609815134,0.0012011854412065353,38.65846248567365,1.6114491181114632,6472.7087745447025,3186.561390022344,-4.1096630246777777e6,7.545175085295074e6
0.002930002156264918,-0.48909748644417755,0.001219737301974791,37.306840075615185,1.6579863876741208,11884.859758074672,2878.8478251673823,2.9248294644291047e6,6.513259073432068e6
0.0029200021666814365,-0.48784001495316154,0.0012644574469398771,38.6361821378053,1.7819803085382633,11994.118089902744,4025.7303540143107,1.1278242930182528e7,1.0619309238872575e7
0.0029100021770979553,-0.4849678297257443,0.0012463142697543344,39.87566721313249,1.7934979014496515,10815.982501584012,3357.027478081103,1.8236882754727232e6,6.733381674793421e6
0.002900002187514474,-0.48645232319092946,0.0012259136816167087,40.18395611708203,1.8170832546016675,13257.471546045748,4359.7013153218595,1.01677124585359e7,1.2275687317362767e7
0.002890002197930993,-0.4858414059563237,0.0011346129697448663,36.37238267231062,1.7118672382814466,11099.103715614796,3121.8092032562818,5.163423993370094e6,6.090270270107926e6
0.0028800022083475115,-0.4858694842036658,0.001206472323332123,40.430399152339135,1.9806740559683669,13861.482891914136,4006.7714007094655,1.4879559626749083e7,9.459354941979459e6
0.0028700022187640303,-0.48476246151969227,0.0012469516648568216,40.046722739776946,1.8764979592580358,7195.1406792225425,3679.041870472387,1.3067347750431133e7,7.773869428653411e6
0.002860002229180549,-0.4834870927913504,0.0012323056411011734,39.57741005966608,1.8857224939377757,10023.868703250615,3887.6416734748805,1.542786545369899e7,9.13527275964764e6
0.002850002239597068,-0.48431807257943904,0.001266321533887937,40.52330007593572,1.877186481118422,11601.37118690261,3612.1052465986095,9.484594646633493e6,7.7657247329237275e6
0.0028400022500135865,-0.48688445295868277,0.0012008060659548633,37.69679360294275,1.769631003047918,8441.718308338919,4581.899437335153,8.321339582435076e6,1.774937872131022e7
0.0028300022604301053,-0.48504822794565866,0.0012517730686954019,40.28547380270686,1.857990388094869,11511.597104303506,3800.8270677814216,6.703339991077122e6,1.0040271162896696e7
0.002820002270846624,-0.4826942109855172,0.0012412235034295568,40.12758326080737,1.7243842831018,7315.400695758526,2723.57557563736,-4.4297190407591965e6,5.16330261871476e6
0.002810002281263143,-0.48370407477841476,0.0012852328972227443,39.26066196103157,1.8947398594961338,11109.365198071635,4022.1417145077617,1.080766681033357e7,1.0752520224215094e7
0.0028000022916796615,-0.4844076897732871,0.0012208168239231246,39.84829104758912,1.8052352618960112,7284.890885772343,3259.047887740092,2.1445304964994276e6,7.480116514780513e6
0.0027900023020961803,-0.48178559148130345,0.0012772744416993083,41.26731408925095,2.3145095754440836,16392.145202570402,10444.667979862043,4.918955298901534e7,6.085999947443602e7
0.002780002312512699,-0.48217632120152243,0.0012801346153786155,43.47071448686723,2.1212132736850777,16719.653810078395,4343.147096647208,2.021532642218679e7,9.738671650553543e6
0.002770002322929218,-0.4816161379360816,0.001244895173405812,41.64849546792329,2.059100280406875,17191.749181634794,4852.003184169239,2.220695275070665e7,1.3405969987119056e7
0.0027600023333457365,-0.48213796669542053,0.0012262462393883978,44.2265756143105,2.0681059465862437,10134.422184281659,4006.2781108114464,1.0129771218740296e7,7.889995361899937e6
0.0027500023437622553,-0.481581684130437,0.0012596942429769504,40.897791734345276,1.9208632236044016,15224.745137392463,4343.481338147673,1.754912725781588e7,1.1450953846202802e7
0.002740002354178774,-0.4809280892055918,0.0012921738056453753,43.08219123126785,2.032985840060421,14070.870201704922,3880.622681424039,8.276539795872942e6,7.845324694349138e6
0.002730002364595293,-0.480849067368742,0.0012160596944182811,40.73985266518925,1.8076041479072207,7553.237330626802,4159.4151460600015,5.425852835837206e6,1.2919935440282477e7
0.0027200023750118115,-0.47833239376819836,0.0012424111914453668,41.59604251823847,2.007703930181512,6671.564406047965,4228.7977389488315,1.1288803479815094e7,9.784126267747097e6
0.0027100023854283303,-0.4782650874774415,0.0013177672499595425,42.37221489960485,1.9468591401095083,10655.973256205953,3899.172891132394,4.446981398176683e6,1.0313310592472747e7
0.002700002395844849,-0.47862463139960487,0.0012257122889460825,38.999466963128896,1.6250944559346978,2875.9292639119553,2814.6073465500863,-6.133349208052511e6,4.482101491114649e6
0.002690002406261368,-0.47913730839401164,0.0013546892344067994,42.570588373046554,1.9399439343723581,8486.776669300152,4015.5438326621424,3.6541952672576266e6,1.0252594662433194e7
0.0026800024166778865,-0.47735228154014353,0.00131908133211404,43.670011403409795,2.0829890556226327,15004.287146484201,4393.194721629924,1.1217778150735967e7,9.694242043543974e6
0.0026700024270944053,-0.4781548362597598,0.0013120362699335138,46.76656318022228,2.272264847513342,11217.386199079727,5535.171205433711,1.7940984925004333e7,1.705411400531055e7
0.002660002437510924,-0.4770818428298141,0.0012464192779765128,45.29190336731325,2.220613972081461,14689.075519197995,4718.605327110075,1.9695002169826385e7,1.1868142976860797e7
0.002650002447927443,-0.4775708994832695,0.0012592909454248432,41.52433711110526,1.8467687119435405,10354.734724163978,3555.8949561822146,3.321833556936209e6,7.293957171458442e6
0.0026400024583439615,-0.4784691193125049,0.0013109324318842294,40.91454313912856,1.8743417920501835,3137.4728854924583,3605.095432139879,4.747161236674981e6,8.059216737578543e6
0.0026300024687604803,-0.47648894998102304,0.0012594639775452229,42.175223052644824,2.0508649441010625,14469.79742138346,4450.1721377363565,1.143971675811022e7,1.0696618180266906e7
0.002620002479176999,-0.4749272883934786,0.0012680614529881082,42.52233725742712,1.998866414808558,18469.095360709074,4431.911305945662,1.5302753972705005e7,1.132958278779023e7
0.002610002489593518,-0.4737744322419276,0.0012744066119568587,42.91565851779942,1.9948794668827554,11805.206898120188,3959.8173784779938,6.927872143687008e6,9.135440505676536e6
0.0026000025000100365,-0.47564576472448133,0.0012163452579204734,41.44406499157325,1.9888400301086528,15642.58971066535,5205.128170330033,1.8332321260849122e7,1.722852901746691e7
0.0025900025104265553,-0.4728646598628182,0.0012516757531213798,42.586992028858845,2.158566220789335,22738.88514045108,5650.847993435076,3.73453207513081e7,1.6229550319178693e7
0.002580002520843074,-0.4743221162833011,0.0013219437833720902,41.94176033910591,1.9633541168597846,9984.260487162957,3666.8806737316063,4.658356031550498e6,7.464912851582471e6
0.002570002531259593,-0.4701046768642067,0.0013722618436417117,47.763810637910375,2.3779759259489732,27786.816851441843,6121.017911563749,3.685567465351338e7,1.9409675653218105e7
0.0025600025416761115,-0.4727372329313714,0.0012858273566075074,43.188362754562554,1.9437278314747155,4361.058586524805,3177.3607751055183,-3.015606343544007e6,5.608848104668793e6
0.0025500025520926303,-0.4736057232453986,0.0013061743207177505,44.271940302250634,1.9832099682575912,10898.83091016836,3986.4019889540273,6.685540268770014e6,9.4311208941581e6
0.002540002562509149,-0.47169872984858713,0.0013593630705239152,46.60165471312906,2.0556355883384296,12513.469637835016,3971.7026740280544,-251515.98539288566,7.954691875261664e6
0.002530002572925668,-0.47281568538570773,0.0012181506245698118,40.17412731160672,1.9101627675795143,8408.331137193907,3400.1952145589544,3.984308161182532e6,7.439730657512451e6
0.0025200025833421865,-0.47106011915005647,0.001220825273587047,40.94281681495707,1.8980373288893615,13299.357354315489,3682.6285384055454,1.1190637825040458e7,6.825408413760486e6
0.0025100025937587053,-0.471382864866233,0.0013612532969680814,45.72599655343681,2.0666681804199687,16709.81700064661,4001.9939358965416,8.469360073176427e6,9.078575980220713e6
0.002500002604175224,-0.46860561144061175,0.0013833948315496796,48.6056747453177,2.297666951381547,12258.309134256184,5172.575485536867,1.715395847410096e7,1.247761001219279e7
0.002490002614591743,-0.46876557123646945,0.0012482066078852744,40.09276410046169,1.7423534758737163,4077.6841530357797,2881.368747834336,-4.1685567084593703e6,5.396291299880697e6
0.0024800026250082615,-0.46979475814667254,0.0013431877623607776,46.87585189903667,2.083473753617416,18805.165631627187,3995.557877724208,3.4807445891184486e6,8.76131661207924e6
0.0024700026354247803,-0.46995870800926615,0.0012723646843285608,44.80657215151586,2.241399383833831,17069.592103820287,4647.980937225743,1.806589567749662e7,1.100890468303605e7
0.002460002645841299,-0.46785843984218206,0.001245173695907535,43.18299986856113,1.9611758460376927,14398.652458895693,3628.6258583835524,4.800898574296525e6,7.450172866513455e6
0.002450002656257818,-0.4680090525470674,0.0012648789794466038,41.856620399759365,1.836280484352195,10310.530613815195,3501.743999351948,2.0790131161615048e6,6.815595843117141e6
0.0024400026666743365,-0.46648891916584373,0.001347359988092615,46.7092139508964,2.221802342936395,13770.287465878428,5014.180610421234,2.5193400008259688e7,1.3939637287664477e7
0.0024300026770908553,-0.4667739862791854,0.0013370654018635042,48.11074030000537,2.4029744663965835,23303.460787676253,6252.89342763486,3.084291676635372e7,1.8295273427047446e7
0.002420002687507374,-0.465429668845891,0.0013114586386334065,44.135909009163804,1.9039216401395,11389.511581898785,3522.0657327911435,-3.294733425256789e6,7.630123822640472e6
0.002410002697923893,-0.46369328379753166,0.0013289611913854136,46.03889468916652,2.229693964989124,13966.752111224481,4532.89080890017,1.5680246838993812e7,1.0978160821646031e7
0.0024000027083404115,-0.46311819007149685,0.0013167343327285888,43.154535716279604,1.9248358440946964,10705.031987304224,3588.200969878157,3.557661486215841e6,6.992432758544322e6
0.0023900027187569303,-0.4662109741285228,0.0013257026986139148,45.55902506668546,2.2776127540126363,17745.64323718886,5367.229954214279,2.4010451253305677e7,1.544328822611644e7
0.002380002729173449,-0.4632875281387383,0.001400585843965239,51.310163749225595,2.4587320747814743,20270.7092835861,6235.862080694633,2.7531640927087538e7,1.860628301880523e7
0.002370002739589968,-0.4634299294573304,0.0013383065718525788,43.98232147300801,2.224830498944483,16070.293284197287,5643.903219643197,2.9172215828155946e7,1.697688860296945e7
0.0023600027500064865,-0.46419661956774105,0.0013319777429516694,46.27912734181679,2.305435312563337,20527.72990106026,6003.0216062528,2.007737502640505e7,2.1490855273058966e7
0.0023500027604230053,-0.4638825142803127,0.0012657710504392098,43.70251931568977,2.1675922996916404,16044.673668846957,4976.184773115637,1.9735347468667597e7,1.271723113169036e7
0.002340002770839524,-0.4612838422404512,0.0013739611854005872,48.58888916937657,2.287787738054007,10097.171732929526,5595.331284577435,2.7001787607883494e7,1.690701170886416e7
0.002330002781256043,-0.46398299790590736,0.0013094043379190186,45.471345618282484,2.1602149318025425,8619.28223945264,3863.2595331335165,6.9981482429813165e6,6.392417706025317e6
0.0023200027916725615,-0.46121570611742535,0.0013575410286608411,45.688142772399004,2.250015979700566,25922.179032557364,5724.924534417004,3.623490238445763e7,1.5154830004300717e7
0.0023100028020890803,-0.45817947205968557,0.0012840233982898638,43.36089312776003,1.9220616129917387,10388.91493653574,2963.4677761633207,-4.621717901005031e6,5.341385760021124e6
0.002300002812505599,-0.45693182320182063,0.0013522523133972792,47.83706236899807,2.2682332485544254,17422.699566371353,5605.098565612524,2.345779205635013e7,1.4866491136239443e7
0.002290002822922118,-0.4636209651368789,0.001237835890776357,42.436423987699264,1.9084984349832672,14211.933037657014,3328.1754653514454,5.743327291539951e6,6.195194715261443e6
0.0022800028333386365,-0.46090750506273237,0.001326730040305915,44.69197068153159,1.9799409508110004,11582.128553096629,3748.2578503541563,275902.5874321028,8.315347514168134e6
0.0022700028437551553,-0.46164393155012823,0.0013144436990849293,46.069216996426235,2.047737831805458,18502.859380033093,3607.2968046523133,-5.353971717585779e6,7.134152175707043e6
0.002260002854171674,-0.45987357909457455,0.0013097088537362888,46.538297798538835,2.1545404439028206,8876.393266135869,4194.948950869581,2.2715780714928415e6,9.991469780898236e6
0.002250002864588193,-0.4594835331212676,0.0013183665733764308,50.37845595442597,2.344486836715727,20804.447529249515,5223.828430687045,1.2960107346427541e7,1.3903327384509997e7
0.0022400028750047115,-0.4578321586421099,0.0014827743067930054,53.925745695369486,2.6199330496064293,22849.27479093435,6536.618570749295,2.5044393298847865e7,1.9704053903771475e7
0.0022300028854212303,-0.4576335415011024,0.0013214120306008273,45.037515139238266,2.2211279067413257,19780.723601909496,6620.859141363026,2.7027197932958435e7,2.6755839642136727e7
0.002220002895837749,-0.45523378395886316,0.0014244047208826832,53.530959009629115,2.578821611585547,17225.071664062714,5626.577932417331,9.808171229874289e6,1.4048716638620248e7
0.002210002906254268,-0.45864004206005,0.0013594221868250451,50.510791626051805,2.67849134409804,24839.695241389665,7909.798166117262,6.454037793490033e7,3.07071477302857e7
0.0022000029166707865,-0.4540336424947692,0.0013573828466858517,46.48968212032022,2.2580277781335334,17439.1432707836,4291.50417045235,1.4629714003700627e7,8.297913811358196e6
0.0021900029270873053,-0.45713965626932596,0.001314410491578052,47.06431527007601,2.290710858625424,22499.004765701022,4757.796210154162,2.310966875762907e7,1.0289046456663406e7
0.002180002937503824,-0.45411494359355653,0.001324692440004463,46.54855557171111,1.9964127337930881,12227.953380157345,3679.4996664334285,-2.917585350776675e6,7.287322163817475e6
0.0021700029479203428,-0.45327631758112363,0.0013978367374134625,49.28393583115624,2.205762882606846,17110.666481447446,5067.836599085368,7.591243102739992e6,1.2328185696586326e7
0.0021600029583368615,-0.4537442446858887,0.0013568594176507963,50.986524390978985,2.3058235027080114,16270.135899383076,5180.075297748081,7.85504073490681e6,1.4704645432161896e7
0.0021500029687533803,-0.45315857323051867,0.0013335507381253611,48.724044430922376,2.15656087889759,12259.497424647787,3667.4989144443875,-1.3243014792919566e6,6.904668165075402e6
0.002140002979169899,-0.4534095904472413,0.0013874765048166185,49.04164033656559,2.1797098855296047,18325.08307927028,3860.4794620810976,-4.396143903507561e6,7.49051455250475e6
0.0021300029895864178,-0.4530915945371379,0.0014090490178536178,51.19163511229873,2.3022847875241683,15671.818277298695,4183.932631008534,-115385.06054739766,7.9877923070193725e6
0.0021200030000029365,-0.45067475281619795,0.0013687118437389339,51.403627927681335,2.524522575249515,25427.398854260955,7512.1747280947775,4.578094792995204e7,2.8573374197708603e7
0.0021100030104194553,-0.4502311169728263,0.0014268637578540226,52.14020107529032,2.3066825476915236,19380.390041051105,4714.033113631155,860898.7654414121,1.0901925007414442e7
0.002100003020835974,-0.4502708994836368,0.0013883186116929284,52.51643154444038,2.5776719993379813,20461.235523414212,5315.084880061102,1.7818062522091493e7,1.159316968170617e7
0.0020900030312524928,-0.44922279349482597,0.0013673271119853168,50.84100381184496,2.316286672235212,16592.92164249731,4667.879047095344,1.3804180083631428e7,8.916226445412032e6
0.0020800030416690115,-0.4479650989628424,0.001397035444775451,50.20448591645447,2.2363547744072454,13363.395127657204,4231.709401426011,-2.9870206811363576e6,8.319897731485089e6
0.0020700030520855303,-0.4515944909581312,0.0013891459754207692,49.036234946063324,2.298957132221789,10937.951031298533,4537.606785607934,5.353512964352899e6,1.0398571255520517e7
0.002060003062502049,-0.4508211808968231,0.0013927785355378195,51.56315316946363,2.356183479876215,17070.20480726323,6877.2890369926545,2.0927412088081293e7,2.835453567102815e7
0.0020500030729185678,-0.4496102583205534,0.0014339206420973002,54.81907758822079,2.5715149582189567,26215.948081491213,5757.303023981039,2.0023549251226876e7,1.3580707930644577e7
0.0020400030833350865,-0.4471415174679074,0.0014051245490538696,52.380193788516294,2.327313213758019,14738.399235690453,4232.978250066419,-5.915287951041615e6,8.590628156633075e6
0.0020300030937516053,-0.4446394691611565,0.0014539415916862022,53.30499662002841,2.3892306941434196,18591.434471021643,4758.79423580913,-363817.23515331716,1.0691404829164062e7
0.002020003104168124,-0.44726466581760954,0.0013831927940934092,51.17831391394008,2.339247133460506,21725.483143161167,5903.98427896866,1.5779749855530147e7,1.794365083461806e7
0.0020100031145846428,-0.4446186952506857,0.0015329479151591713,56.693241867548466,2.4628666865348348,16680.093269828685,5101.30569741746,-8.579044299501367e6,1.0801235700202737e7
0.0020000031250011615,-0.44370165313101784,0.001357629769544511,50.63417327913958,2.3519626623094627,18898.01181018953,5384.730394276796,2.4129977597035896e7,1.3525550659611935e7
0.0019900031354176803,-0.4483705515979701,0.0014281349742049888,49.94691985957252,2.302571576335939,9608.415723512198,4145.4975182922,286710.19239562005,8.203654773058819e6
0.001980003145834199,-0.44334259982213037,0.0014913541367480296,57.289873783743246,2.587677478029165,27429.312574165804,6166.454488533378,1.9154466133540064e7,1.6260394636606012e7
0.0019700031562507178,-0.4442518713576389,0.0014776153488358136,55.78555845215888,2.5726999997894358,23522.95623713239,5660.182630526028,1.0258321066702237e7,1.521216450187717e7
0.0019600031666672365,-0.4449430079044424,0.0014337793483498195,51.7870152996267,2.494576831588217,16813.98943280773,5125.7042017884105,1.472792856342948e7,1.167226693026767e7
0.0019500031770838203,-0.44565287742300963,0.0014233748303384918,51.08686485927754,2.48310548990901,19988.953847516776,5011.693707617401,1.237952119991083e7,1.0549924749558182e7
0.0019400031875005472,-0.44430612607634773,0.0014244481196904243,53.19155501879384,2.480521350022633,17075.86718694399,5318.240553497274,1.9027109793435875e7,1.0791034819925904e7
0.0019300031979172742,-0.4421622941884068,0.0014104174585281566,53.324560463399706,2.4525681788959584,12963.350673521281,6090.939253527605,7.952785032854928e6,1.8299472792030115e7
0.001920003208334001,-0.44085311894784635,0.001439325837938284,54.044257306738416,2.2929517504390042,17360.048705713416,4547.887673920782,399085.2801729461,9.764342560845258e6
0.001910003218750728,-0.442957200635599,0.0014125988137304118,53.864187112244366,2.63963769879724,25388.951645989786,5985.056430191368,3.157295995141863e7,1.4023885451911477e7
0.001900003229167455,-0.4417001987233773,0.0014686876641765065,52.52590186204371,2.4020334347056687,21541.27990234591,5158.164642328019,1.2080298446758114e7,1.2834336039787045e7
0.0018900032395841818,-0.44147345523236553,0.0013783513918388254,49.74260686636797,2.1757438711622936,9630.19176244491,4041.9019625902447,-3.1222954603468888e6,7.631690545129748e6
0.0018800032500009087,-0.4415534232777721,0.0014345276758819555,52.99372860545977,2.4188410947615333,16845.84355439265,5019.140686344692,1.0657358923260342e7,1.2012558240850503e7
0.0018700032604176357,-0.4389702747872562,0.0014551970188386098,56.742898821329064,2.8876120751825236,27284.555636990168,10867.36694421207,6.201474175355802e7,5.127499892818208e7
0.0018600032708343626,-0.4395827974766769,0.0015393357886104965,57.79265733778776,3.033538570278179,39057.639306160214,9005.451629552968,6.037228386273076e7,3.0175781875860956e7
0.0018500032812510895,-0.44308528630759725,0.0013564355967823863,50.640892462051475,2.2813636086847375,16579.834777498392,4197.471287217319,297064.3362494558,8.3836055972287785e6
0.0018400032916678164,-0.4345670424163994,0.0013633868902437406,48.768271788031214,2.241087970262524,18898.617816063583,4566.108919097789,8.066500363947985e6,1.090371078731966e7
0.0018300033020845433,-0.4366914063360551,0.0014179053300189708,56.67458575987223,2.420625069162328,21867.888231419274,5091.970254815446,4.542650409848611e6,1.170520313312654e7
0.0018200033125012702,-0.4378158035257479,0.0013922098915246245,53.69789305388815,2.443076780649324,10844.613169901124,5463.0795882360135,1.0298750491299078e7,1.5204221142178286e7
0.0018100033229179972,-0.4369504031102461,0.0015431754849664443,59.05206200272261,2.7261964734296917,17872.87850341707,6225.578227777316,1.0490710400597205e7,1.3946951124943942e7
0.001800003333334724,-0.4335495155570984,0.0015346420920123638,57.714134768031464,2.620063419310019,23624.638739660768,6221.750350590824,2.1632291208115146e7,1.5406882728334026e7
0.001790003343751451,-0.4361697116898727,0.0014942585899589637,56.57991014692571,2.516332227282922,22496.63177899144,4950.375291606527,-429987.659032819,1.0229518856179597e7
0.001780003354168178,-0.43417540988467823,0.0014513781955105792,56.86755711773809,2.7500368184897805,21445.40856598489,7751.707051223274,4.607005016338592e7,2.322009722741757e7
0.0017700033645849048,-0.4323115385963386,0.0014646493978567974,55.193020413797164,2.3848050744468816,20087.787960881415,5471.761278420565,6.1459696775654415e6,1.3840941770203771e7
0.0017600033750016317,-0.4324728131963064,0.0014958202691675439,60.418739176254874,2.8220723180584177,25402.498387759417,7826.038314947266,2.0972258229558423e7,2.857477315418863e7
0.0017500033854183587,-0.43509572495161136,0.0014450246624570853,51.600143795776894,2.4451066139912343,20456.9084633253,5397.198031844378,2.0612418763315845e7,1.4393872808457494e7
0.0017400033958350856,-0.4323461847165561,0.0013752277343181472,56.05533398511557,2.469523673767453,20893.192639854977,5339.960852317792,1.0391503772456313e7,1.2244605050382879e7
0.0017300034062518125,-0.42891805558492113,0.001577463098654485,61.93655224172197,2.871741689957637,23664.78294103188,7291.977701244694,2.906144650052713e7,2.1257275166829735e7
0.0017200034166685394,-0.4303755647571486,0.0015131461138644122,58.699960129880516,2.8592657788134033,35746.71077263068,8103.5208408513445,3.802728510875351e7,2.8170736516052343e7
0.0017100034270852663,-0.4311538464173412,0.0014731488745063695,57.75673825514355,2.6081766632905983,18593.041231418618,5713.790875292321,1.2292356868128538e7,1.2259943748598803e7
0.0017000034375019932,-0.43116273709187986,0.0013708325186477747,52.87538375505878,2.34374835020995,15049.891160327601,4921.26566981873,1.8056987727770407e6,1.2393140452821841e7
0.0016900034479187202,-0.4278443607927284,0.001638130373109612,67.7852162406589,3.8437664286919335,49792.19301968551,16210.2445307462,1.282937333687437e8,9.402212403695765e7
0.001680003458335447,-0.42901208576816496,0.0015270280662837055,59.59506872748121,2.9565592669331044,35665.2756467667,8310.951285077248,4.108352191136942e7,2.558928508419323e7
0.001670003468752174,-0.42555704467906064,0.0014445075462901002,56.453990565318726,2.6343918454535156,20277.001811416307,5535.413762060738,-870596.1870705901,1.172076117276979e7
0.001660003479168901,-0.4271144718280296,0.0015039921632272338,57.33351827354962,2.7141008222986467,31939.484274441773,5991.079741784134,2.3628963054777626e7,1.5777646169453526e7
0.0016500034895856278,-0.42562296194354604,0.0015304070661142808,59.66849850503287,2.7890468861288524,28809.450163958023,6624.387380127331,1.960891721903641e7,1.5967226053720813e7
0.0016400035000023547,-0.427852974603292,0.00151399171373664,58.157765572245076,2.553017214955072,24198.97644974208,5569.593011551663,3.4772923982946803e6,1.2921676266438521e7
0.0016300035104190817,-0.42546010722164673,0.0014894460411123602,58.72759830903284,3.0958479131601484,27386.08834324394,13724.313539674433,9.032435835304017e7,8.370503358982363e7
0.0016200035208358086,-0.4243675156465722,0.001488600991597231,59.89254889927013,2.8274273472056843,29760.90663849471,7280.98686930724,2.4844291817170307e7,2.0815430068741456e7
0.0016100035312525355,-0.4233368876633583,0.0014876813139915485,59.77978521091959,2.9702814439314933,35557.361346156235,8457.077010150007,4.3677468122509986e7,2.6557765650387544e7
0.0016000035416692624,-0.4253302677637599,0.0015400594126761314,61.610022618681306,3.130033435885659,29837.145689744833,9559.463256133524,5.865339686748328e7,3.383945796343175e7
0.0015900035520859893,-0.42279382552857797,0.0015681899757612981,63.98466265680898,3.0351292164151222,27310.10459307809,7026.6812487765055,2.9080891478136037e7,1.8288580087052975e7
0.0015800035625027162,-0.4230974854239062,0.0015725524247955608,62.43643000858305,3.204871374632878,29984.880184951173,10209.032290202062,5.984026765732823e7,4.006592345966947e7
0.0015700035729194432,-0.4198388275948679,0.0015966978443925834,66.72049386723587,3.1772518815329303,41767.199409463916,9546.149118400506,3.910354056738017e7,3.7242630721856356e7
0.00156000358333617,-0.42360874407009974,0.0015491191788449385,64.5676423109714,2.9791964001789473,22242.333771970592,6933.284722763749,8.423896960096547e6,1.887573195181686e7
0.001550003593752897,-0.4190462459227406,0.0016538390397135806,64.52339531806341,2.9495443719095396,25162.282131538228,5687.184909259865,-4.564893919135367e6,1.2939406388164619e7
0.001540003604169624,-0.42102903998358554,0.0014767358422881104,61.23987160224244,2.7386307195818502,25090.47867175147,5578.234109389229,3.003651139272299e6,1.2360985259933626e7
0.0015300036145863508,-0.41623171071183024,0.0016709117568524876,70.11787884610362,4.0425721051120265,43568.62647513899,21141.8544016519,1.551380801620056e8,1.4932005662997288e8
0.0015200036250030777,-0.4170844848000238,0.0015291623140094195,62.11739289389307,3.3295034062914843,42860.88945115701,10334.650784321515,7.327016047654212e7,4.2415477906033486e7
0.0015100036354198047,-0.41745441463337646,0.0015224927106802547,62.31411713937771,2.9497029780940296,28561.875841817866,7436.323149955668,2.6236736352516185e7,1.9743934054507524e7
0.0015000036458365316,-0.41858843908126064,0.0015166620828349145,57.53528709266821,2.6975097393246874,25632.78162609349,6356.523085419024,1.6694639608723579e7,1.7152735430701658e7
0.0014900036562532585,-0.41488267483379015,0.001633949454567674,66.30386026904527,3.067386395541621,30964.74766189479,6961.8408277979615,1.2996952135251904e7,1.696085988613781e7
0.0014800036666699854,-0.4157424456571648,0.0016488229413467554,66.2855984381734,3.0011985580399734,31112.201824406806,7531.447357321173,1.1783650108394474e7,2.1931329912584558e7
0.0014700036770867123,-0.4159759281628027,0.0016122896166283801,66.76191747876467,3.328844712794566,43473.64058473718,9270.02276449928,4.64088826231765e7,2.806077227571264e7
0.0014600036875034392,-0.41445172182556356,0.001539357106880832,68.57898742637867,3.0064243959796544,32297.515357283497,7552.041525468216,1.166435287973244e7,2.189481070242277e7
0.0014500036979201662,-0.4140432791761334,0.001551949006585602,64.9942720163058,2.880500548553791,21877.379617634113,6498.082059444949,-3.393586018900452e6,1.6270804068231234e7
0.001440003708336893,-0.40997831669233625,0.0016878297642580417,71.50614698638579,3.5600533272665538,44627.056207777845,10394.568581150192,6.97236198743518e7,3.605586231846357e7
0.00143000371875362,-0.4130076883766896,0.0016222592420936598,67.63547475681362,3.3179768790991915,43791.04500454356,9098.338673042052,4.178177325066359e7,2.685727792170828e7
0.001420003729170347,-0.41132771737099694,0.001549808708923868,66.45929181066413,3.1149976711967833,28795.79233502954,7164.233796600137,1.7739785185089055e7,1.6561869013333965e7
0.0014100037395870738,-0.4111096035937441,0.001651514092978373,72.4409565627411,3.4994526344610257,47764.359890637956,10704.221630073092,5.313623382595983e7,4.047066681543164e7
0.0014000037500038007,-0.4119532654901823,0.0016088634611857628,72.38706561341668,3.1739993718422697,28640.563212770936,7399.330258355584,3.524424022384128e6,1.6866008370346013e7
0.0013900037604205277,-0.4086479621721152,0.0016115528567498935,67.84235177878762,3.1408160017702973,40268.703568127305,8496.859471372916,3.639677987225109e7,2.4135018381187383e7
0.0013800037708372546,-0.4106183926916356,0.0016831719611723108,67.33160156372735,3.0163450759736965,21731.806724544556,7061.903160265546,-7.83781320267254e6,2.0363243313426156e7
0.0013700037812539815,-0.4110278796360755,0.001635315100953726,68.79740092900145,3.6123125179418616,42007.9845165037,12514.906594088616,8.225480379285759e7,5.390596526392209e7
0.0013600037916707084,-0.40746129952548843,0.0016325081479527225,71.12194362065752,3.6106626814737686,33810.52902314588,11662.270207650723,7.179914471438237e7,4.527755101115053e7
0.0013500038020874353,-0.4057600656773594,0.0016872256885811499,74.85542478905005,3.5491644745853645,35036.83725300743,9025.842040343612,1.846253407991186e7,2.713224138330891e7
0.0013400038125041622,-0.4042808239267469,0.0016190693341249832,74.4950575848978,3.9110901722758595,53022.47893933267,13898.307111111539,9.685263230235973e7,5.9657634842541195e7
0.0013300038229208892,-0.4083001544884148,0.001612329164178097,67.40327622582622,3.6198723512376647,50790.055208121514,15460.057409413921,1.2116150139848924e8,8.42922541459543e7
0.001320003833337616,-0.40696802361274903,0.0016450478267470568,70.36768230092983,3.412848495854728,33787.77812845716,9227.75108590436,5.030958533022105e7,2.669787417086416e7
0.001310003843754343,-0.40283795842279163,0.001667894636268167,76.26606720578383,3.4895598293047767,36562.98011573625,7609.820507256325,-9.370961333644157e6,1.902603012308839e7
0.00130000385417107,-0.4055537682042441,0.0015751787348531182,67.76049151257584,3.1357695532692667,33539.63373340851,8027.96519349274,2.186440976420787e7,2.204131085505894e7
0.0012900038645877968,-0.4028819918852323,0.0016265011813525864,72.02547589441477,3.581491945045232,38346.74178646698,12464.282533173999,7.490001735689501e7,5.198535940352042e7
0.0012800038750045237,-0.40041718410787447,0.0017351530121495335,77.30892657050246,4.064203394894559,60073.97199079889,14114.486317407516,1.2042910408836682e8,6.325478161621094e7
0.0012700038854212507,-0.4019973347936707,0.0017320585424766965,74.60980839472047,3.708513560696107,45969.32134908131,11415.063982537436,5.3534888801703915e7,3.968260950333734e7
0.0012600038958379776,-0.39837899519477943,0.0016373703247577795,78.28354871647568,3.824199832210133,43654.52899868103,12220.991848567814,6.5160927901042074e7,4.561957747288121e7
0.0012500039062547045,-0.4007676859993707,0.0017453421201218777,74.96291275383317,3.358837591757861,38593.43290376768,8656.510690177209,1.0034883715879811e7,2.5344466392360512e7
0.0012400039166714314,-0.39981580370884745,0.001697753486304923,73.21362328312658,3.4652665961018783,48370.490649892556,12246.519278947717,8.39723784708234e7,5.287584947862372e7
0.0012300039270881583,-0.39955897067876517,0.0017110237370688368,74.2933519110002,3.7500138679595416,45389.78500172013,13039.401486101038,8.443598879065105e7,5.9257574149244815e7
0.0012200039375048852,-0.3986533218712871,0.0016963481391579528,76.2185986362937,3.5345407763134276,37959.04564034311,8735.480100623296,2.2684012807048053e7,2.1047414952415355e7
0.0012100039479216122,-0.39516163742694316,0.0016780539833403567,72.66457591091063,4.2199898061545245,56388.7530420162,21587.65145433264,1.7702042007601696e8,1.3572380067232034e8
0.001200003958338339,-0.3970144009967797,0.0017727262938817534,80.76557915233214,4.669201835195948,70291.01750312597,18990.09219648353,1.9176310250059173e8,9.737361813096263e7
0.001190003968755066,-0.3974094555361823,0.0017517314686908187,77.09969591098101,3.4696247853475937,37032.404159357415,8367.714793305124,1.1145485602484325e7,2.3423666720846403e7
0.001180003979171793,-0.3934811975053702,0.0017825305888024335,78.044783079405,4.122240235539209,59855.231528712386,14585.687401168905,1.15177905406749e8,6.86922509752876e7
0.0011700039895885198,-0.39412831513261837,0.0016957527686670701,77.27553841766819,3.408293441890143,39905.048563803786,7778.033671497097,2.293122996610869e6,2.106244450874217e7
0.0011600040000052467,-0.39120123590201006,0.0017897596076468553,79.14446943632817,4.080475832164453,57002.02937408507,10524.77924150947,8.13583342219734e7,2.661796084344324e7
0.0011500040104219737,-0.39429433044734136,0.0017550641574198065,82.5333621091804,4.283131388626902,60744.52988073493,14514.195192705378,9.942271615342805e7,5.78281343579673e7
0.0011400040208387006,-0.39066245213013157,0.0018221974225853294,85.42480981900842,4.31461999905947,68466.94303679113,11847.553715506503,9.241502718456645e7,3.1359808280825257e7
0.0011300040312554275,-0.39055296893542435,0.0017853984248943932,82.62559367708718,4.353369687443815,59508.745761665676,13012.153928442865,1.077794343719128e8,3.84666543999629e7
0.0011200040416721544,-0.3901357127575575,0.0016766722487981198,76.42501059758366,3.8752114097823096,52457.34543483114,9889.773959045797,5.68738647476046e7,2.618564684738492e7
0.0011100040520888813,-0.38456687646914417,0.0018017545212059278,83.18039878305761,4.209489120563731,73349.99077117362,13795.120048727285,1.1894681472115396e8,4.832919214667334e7
0.0011000040625056082,-0.38575541608129915,0.0017731429976724296,83.03709508460707,3.5594038391083784,41344.894060294006,8386.651344314794,-1.9943768265669014e7,2.041202548544659e7
0.0010900040729223352,-0.38670008938436246,0.0018442265506829214,81.75010983067119,4.28456414785241,60985.53871086829,16790.184609315518,1.3084281417321523e8,8.624535385626255e7
0.001080004083339062,-0.38825707887678584,0.0017893978734192506,80.63144888870625,3.9807979560508207,54182.70332659624,10780.60315624423,7.469341411960198e7,3.1619729607103687e7
0.001070004093755789,-0.38420807669758683,0.0018407150426068696,85.13703616523593,5.5871499165319625,88415.88183544595,41235.63779589739,4.1482410196351594e8,3.8695343220158494e8
0.001060004104172516,-0.38355469978472,0.0017421294515283187,83.16616824701129,3.829581748957103,45609.30263521428,11027.467903838084,2.5831668993017424e7,3.397817695766928e7
0.0010500041145892428,-0.38409456755133586,0.0018100904067808656,87.23349833847548,4.715842714358512,70483.96675282733,19857.548143514094,1.9402822298242068e8,9.621274997059348e7
0.0010400041250059697,-0.3827992438137529,0.0017800881183287983,81.46951588328952,4.100541762171363,63623.967836870506,14191.351010799222,9.788941753829844e7,6.0295035989734925e7
0.0010300041354226967,-0.3827196818572199,0.0018065786033065322,79.09573469849569,4.272792502667721,68887.0908208488,17524.413125408053,1.4507494847467878e8,8.505198718034491e7
0.0010200041458394236,-0.37998023535640346,0.001892997563801763,89.21201565078972,4.384527095561275,62668.245535930284,14870.427415649192,1.1427995689594224e8,6.186844004485321e7
0.0010100041562561505,-0.38288511778117096,0.0018673166661469871,89.62614070015157,4.535263233813534,73864.60380661424,15320.760345365992,1.4178983893345466e8,5.219255607311847e7
0.0010000041666728774,-0.3782350945370569,0.0019532011871908755,93.6275576819975,4.439135582939255,53238.19745608173,12529.20370714811,4.486888986227207e7,3.956531597064757e7
0.0009900041770896043,-0.37704548660379006,0.0018194250811938402,91.09834392686761,4.457786801553761,81395.8636052753,13741.033962351565,9.621677983903414e7,4.667110971106885e7
0.0009800041875063312,-0.3780539685382718,0.0019255744002269256,94.20489636711736,4.719015213891572,82051.50528565077,16798.947172190892,1.1285072328697827e8,7.032719211756843e7
0.0009700041979229899,-0.37752660965932977,0.001871217338126128,94.64519000280517,4.7690768902531255,86473.26465830252,15216.845213580915,1.3829175699261606e8,4.7113595104790956e7
0.0009600042083396127,-0.3761926902516219,0.0018587018083157352,92.227151698013,5.588007822512436,107003.8276852181,27384.266151117565,3.569492681749917e8,1.632270400498605e8
0.0009500042187562355,-0.3752986158684128,0.0019693479522010626,101.57660064583676,6.590532474127703,149724.39380481487,40266.65328116819,6.716849421697948e8,2.9177392939148223e8
0.0009400042291728584,-0.37395123430318483,0.001919380373599458,91.52853865021179,4.551880595182316,64305.85511055887,14003.700785139563,8.130355855020721e7,4.671499080763153e7
0.0009300042395894812,-0.3730419862216102,0.0018839512060214766,91.16147837943016,5.144572607733198,93601.0533954961,22769.82860557996,2.755314806766607e8,1.1184715955885342e8
0.000920004250006104,-0.37363903050936226,0.002012059619499758,103.81123005594353,4.998601071978703,89507.48475823949,17141.06618807083,1.2488440168400283e8,6.467735563150258e7
0.0009100042604227269,-0.36725464102121774,0.0018771628617450771,95.26543791954066,5.055877834193032,88944.2941429257,26980.28475919336,2.4792625150182706e8,1.8122517625608876e8
0.0009000042708393497,-0.369495672746344,0.0019228197132259996,95.00994263276712,4.840346461374187,69446.12299703066,18347.42492679632,1.4668365761983696e8,7.790829249643883e7
0.0008900042812559725,-0.37349468303714506,0.001949841409752567,91.64898711737557,4.883183259685777,80645.40978361166,21342.07787946606,2.1067459444940817e8,1.1975549817899749e8
0.0008800042916725954,-0.36810942179103456,0.0019770583259945775,101.83171567222244,5.226800271257975,92000.05005016048,20923.159711969325,1.8504862255850032e8,1.0211473817580698e8
0.0008700043020892182,-0.37232751179940793,0.001960441916458982,97.07037423133815,5.849504329032836,106781.53572727481,27537.781151383173,3.4363774300465155e8,1.566720881021332e8
0.000860004312505841,-0.3695333274179401,0.00191943032987015,96.38317990208088,5.105317064970976,96643.81370196701,19605.73622914497,1.9657660693211243e8,8.153548019617015e7
0.0008500043229224638,-0.36336608831108136,0.002024010718473847,112.6787195364334,7.054760352913756,163157.17880910385,45284.099343316106,6.976269201702377e8,3.455474045916344e8
0.0008400043333390867,-0.36281725850271224,0.0018453953878450858,92.60715009019707,4.194749930121728,57735.10642369415,11167.262053871036,1.999097409896853e7,3.410954746601758e7
0.0008300043437557095,-0.36415551565753335,0.0019851279688742804,101.53153672080198,5.200832471069239,80715.86874449867,17849.751633551256,1.5636138147497502e8,6.4002332659512974e7
0.0008200043541723323,-0.3588383798686507,0.0020949449895932546,110.20167731765892,6.451752432158436,143479.45417416308,34120.84980550681,4.5268531429440784e8,2.170671812204652e8
0.0008100043645889552,-0.35915183359889924,0.002102619471988685,110.3005716919894,5.8525899628243145,122564.76057957605,23998.478875280867,2.900574668092049e8,1.0206990608965607e8
0.000800004375005578,-0.3591871299437951,0.00210822501448755,116.46202689767995,6.4040597829345485,129036.34897675764,30046.360040430074,3.7816479503286e8,1.7271697013343397e8
0.0007900043854222008,-0.36007844441909365,0.002079068341543264,110.62872916113506,7.392942795913679,171612.08442590814,54167.06548214729,7.441282586367257e8,4.853595528197731e8
0.0007800043958388237,-0.35874604540192534,0.0020092471817307563,102.49341388913831,4.965968709284411,91374.10118523837,16249.318939556488,1.0283649992133002e8,5.56452385280743e7
0.0007700044062554465,-0.35689539329483516,0.0021222187493818937,114.62228271135416,6.564526372719422,146572.1954119457,30209.170428745023,4.274850162342733e8,1.62109658606624e8
0.0007600044166720693,-0.35716379697927747,0.0020182857142645007,112.25341586360044,6.579999839145764,148032.68371053322,33594.63705728862,4.4967297702854496e8,1.9641744683024234e8
0.0007500044270886922,-0.35735743806410303,0.0021096750441143837,121.5244960439745,7.610881313607416,197258.78381502445,41955.6489164015,7.333554911976193e8,2.4495836108016902e8
0.000740004437505315,-0.3544203719657377,0.002002840402592266,102.1882180488638,4.973824387516696,92268.34042761245,17597.035146736012,1.3442833578989968e8,6.316347401361452e7
0.0007300044479219378,-0.3495875396681957,0.0021508746513690872,114.32339778680333,5.854479504742808,125201.43062242205,19578.088901474795,1.8333189608095074e8,6.717871534662661e7
0.0007200044583385607,-0.3466297290502449,0.0021993644823208773,127.19363856691494,8.718241315687873,225027.88293539584,66048.71633776267,1.1732703479943445e9,6.119117085855299e8
0.0007100044687551835,-0.350510381273954,0.0022556454451484863,118.59083934460554,8.875550438252459,182535.87351230095,97347.24049215941,1.3347906548759098e9,1.2324568280894196e9
0.0007000044791718063,-0.35163823400183,0.0020846347112033797,111.78643312616103,5.795828613148175,103110.02083903889,22669.966220843486,2.0470714585048193e8,9.053624008139266e7
0.0006900044895884292,-0.3526143647007731,0.00216711724103701,121.97986365063248,7.0364589095188,159620.00910814555,34755.69906188715,5.515361189196008e8,2.1565020226363596e8
0.000680004500005052,-0.3455204900673747,0.0022665153873566196,125.9302719678644,8.352510279313357,204896.96600622017,53903.543925733655,9.46239864635129e8,3.9809400652967757e8
0.0006700045104216748,-0.3437837627186007,0.00221352509587924,125.61907307581876,7.69520626261263,165778.12347559328,53637.69263800674,6.75369141488735e8,5.029046723156677e8
0.0006600045208382977,-0.34704591301952514,0.0021613725890275797,126.54207805798758,6.006977226411563,127764.88529075679,22210.900167203752,1.48274088925444e8,9.689723659039266e7
0.0006500045312549205,-0.34267164398246186,0.00229188373736385,139.73127749908167,7.381922078827425,206286.4048215349,38860.612795377296,5.35852662685026e8,2.433581488567477e8
0.0006400045416715433,-0.3400128489992872,0.0023032415905261637,136.4312576191624,8.848906055797647,249775.71140741257,60834.88905258195,1.0556636398207539e9,4.887878864980671e8
0.0006300045520881662,-0.33822047017284207,0.0022489973414323914,126.10884645050857,7.323859818012131,196917.02102080733,33422.570789429825,6.039942477374045e8,1.7587796994430503e8
0.000620004562504789,-0.33616552872963473,0.0022753998010781253,133.17928682975673,7.903324035184633,203107.00932893253,48022.33772116892,7.980591866205814e8,3.4172675957435465e8
0.0006100045729214118,-0.33628433293019605,0.0023092152569355066,138.15079577187612,8.326180916386324,215685.03867420397,51247.07219006557,8.630447909042908e8,3.8177821872958505e8
0.0006000045833380347,-0.3364834945477921,0.002299126514394748,142.90092896403488,8.530845853885836,245529.28159231058,55011.34976521372,9.946782426137079e8,4.0543450193649656e8
0.0005900045937546575,-0.3312386506166632,0.0023197784960049535,147.44495148920745,9.884087406372409,290893.9292133855,71951.23397967393,1.430171784747888e9,6.407839097211483e8
0.0005800046041712803,-0.33409905766915055,0.0023451221459199747,141.21789620192828,10.932990255681533,284920.5233053228,116336.29319697386,2.1009593443208601e9,1.5191043584922512e9
0.0005700046145879032,-0.33230554658070754,0.002263195858634454,142.97041665639532,8.969256452839007,224322.31878432003,62942.73040425655,9.276860252951604e8,5.812397825085056e8
0.000560004625004526,-0.3307907135239308,0.002301481665802429,134.22059750370687,6.8585240910643535,165980.88458122176,29562.513624414492,2.687556793161788e8,1.4457246337263742e8
0.0005500046354211488,-0.32810142936029224,0.002387777820558536,148.2305042076756,8.630020868115205,243482.99092820988,46269.80741413247,7.825432965340192e8,2.738137638436832e8
0.0005400046458377717,-0.3261559595941411,0.0025565398133410274,153.94109015647854,9.521751230930462,274662.0892407749,61997.117168716824,1.1175764871869977e9,4.7484202641627e8
0.0005300046562543945,-0.3267018746532021,0.002479553375014013,162.84237126527577,10.332393197175506,325289.3870427519,60516.405591906696,1.3277931881458066e9,3.8133642728171843e8
0.0005200046666710173,-0.32787024800360265,0.00252646659708678,155.738131679997,11.536370166826194,367866.346946855,127588.39503551954,2.3781444028769627e9,1.6902247165154502e9
0.0005100046770876402,-0.32290070415151206,0.002470290172893725,153.63836516372072,9.479347872130798,306497.1335352083,65515.11154381104,1.2016460643963742e9,5.705526624652332e8
0.000500004687504263,-0.3181287464429206,0.002681044502372811,178.47709650142343,14.512646963555184,509553.6547852214,176081.05459441867,3.799173842007986e9,2.5624289458450866e9
0.0004900046979208858,-0.3162378719944827,0.002673500413776712,180.02973448971278,11.66553213998803,390847.1285641969,88531.38739756556,1.940135443899788e9,7.903843765806459e8
0.0004800047083375518,-0.3174889867089542,0.0027412603415812842,190.7633196078238,13.37811216315398,505905.50911640987,101004.75391128812,2.639780208604096e9,8.524776952642866e8
0.00047000471875422665,-0.312366283510789,0.0026800345539158142,179.2115456682737,16.04119009762753,580642.9997169925,165643.87554106986,4.578845781130443e9,1.7814894827327797e9
0.0004600047291709015,-0.31548305580983954,0.002675387189587349,173.50310039483236,11.268604624120353,388644.1195991764,78671.57088110781,1.7513705227201295e9,6.55903890041736e8
0.0004500047395875764,-0.31225777683239425,0.002553672361059509,182.70394885403542,14.400728261200088,494110.5472759612,149945.41848471118,3.707847463193732e9,1.7124859679758475e9
0.0004400047500042513,-0.31009157984097374,0.002623995212623025,182.2376543584341,13.640559849984893,467426.4722178173,132874.62789903657,3.0590162409689374e9,1.5289095388533642e9
0.00043000476042092615,-0.30534747766953585,0.002761110894179206,204.92572051434934,15.541492001765464,565662.4945023599,166200.95863692358,3.935344928883577e9,2.2099777713094754e9
0.000420004770837601,-0.306406137420294,0.002791681712949655,194.06603668075846,13.439840963661812,457727.6070089006,138832.70684542556,2.788392293407566e9,1.7555515996589875e9
0.0004100047812542759,-0.3111495392047956,0.002892255303478139,207.50326064625003,16.27833480407234,662347.5632273008,157960.27885403874,4.358201236116913e9,1.8066827438089373e9
0.0004000047916709508,-0.2996081944040646,0.0028221269972065603,204.89326102741418,15.556693197831502,572506.1803705038,168321.75798605193,3.979783922744921e9,2.2302630054287934e9
0.00039000480208762565,-0.3017951855337579,0.002820380150069842,220.98843717863932,16.24469981150356,685297.3220624857,175863.46695402268,4.578491794824299e9,2.1269538252103744e9
0.0003800048125043005,-0.3016270802824303,0.002974275860499381,225.04859708675386,16.56334063903479,714141.3041603034,168432.10103920058,4.458169013685272e9,2.1409751804188273e9
0.0003700048229209754,-0.29129245860330205,0.0033112995651505884,277.03574827305596,20.403771440333585,1.0702579751005445e6,185217.03449716096,6.829065663457271e9,1.7972423632082345e9
0.0003600048333376503,-0.2873449205112476,0.0032982304164724235,285.890115080523,20.526870907165375,1.0455894364333842e6,168583.28051453095,6.126004630034716e9,1.259053890010503e9
0.00035000484375432515,-0.29331669267762817,0.0032095373310283676,252.48362433328936,21.861659096007408,978051.501206276,257131.15367854468,7.827797171370085e9,3.518590357365474e9
0.000340004854171,-0.28773579115215875,0.0034153680699539886,276.2947932643352,22.2913786229524,1.1179838487541045e6,244955.34346652817,8.429662245239951e9,3.057615924400359e9
0.0003300048645876749,-0.2819277460063003,0.003511490926385773,298.4674380822949,21.233937358693108,1.173940110869689e6,219021.79010169706,7.707975813243474e9,2.6048355029604735e9
0.0003200048750043498,-0.27570717570127795,0.0035340048680938254,307.13598103936545,25.071807455648315,1.3916171348818196e6,257214.26213767377,1.0864080355466122e10,2.6929507823530703e9
0.00031000488542102465,-0.28379323550376745,0.0033844294978376656,291.7757873158265,19.858868194220026,1.0583436777780873e6,170987.8419075707,5.715696084734712e9,1.5694958364084752e9
0.0003000048958376995,-0.27705873504053036,0.0035639619220144657,342.9449064464607,26.625634159732986,1.6559649530559264e6,286522.9277263844,1.2809620539277388e10,3.175848635908191e9
0.0002900049062543744,-0.27099558415313696,0.003878251364300741,392.9236222267245,29.346571753681893,1.9403136742943781e6,303021.001160904,1.4165784777217115e10,3.238753080291633e9
0.00028000491667104927,-0.26194167419345404,0.003885787818777608,422.466391352749,31.341398111892357,2.4034874669002453e6,341550.53101146873,1.862177696134906e10,3.6272828088293667e9
0.00027000492708772415,-0.2627889555751175,0.0038557334940822778,424.9466796451753,32.92258215907782,2.4686289405346783e6,351406.38842349756,2.011053791473372e10,3.6237153053520646e9
0.000260004937504399,-0.2568334449338685,0.004167151375307113,445.42884783558884,35.566295732571604,2.7651287219164865e6,369771.61618864373,2.236176126293729e10,3.75299060490341e9
0.0002500049479210739,-0.24585619618695945,0.004310225534923427,460.06096558550826,36.47331775347013,2.7458336687902664e6,385144.7181616397,2.235786769750973e10,3.8287813666951323e9
0.00024000495833773798,-0.2502864698348518,0.004150422325092252,479.8719647540845,35.306001782220335,2.8082261208245126e6,368380.4640169971,2.095210506164609e10,3.530838944669976e9
0.00023000496875438684,-0.23963787464870662,0.004551543687828976,546.3067310877965,39.59417777253696,3.4712602658280726e6,403797.9157872469,2.4866276536485664e10,3.762466034020187e9
0.0002200049791710357,-0.2401179541407435,0.0044126383049612515,516.7213859540597,35.72332845909312,3.006680212623976e6,337715.1963905395,2.0151684968027054e10,2.7835791580466943e9
0.00021000498958768455,-0.24463754343800706,0.004384408269825701,495.17516726299874,32.5013071630778,2.542264791891231e6,297626.93433493323,1.5042236942373924e10,2.5886801240097547e9
0.0002000050000043334,-0.2357494567884131,0.004471219319369258,550.3844088389545,39.380125164813336,3.437853494821365e6,397989.0404222945,2.4996347902927567e10,3.7767779697507143e9
0.00019000501042098225,-0.2272554955628012,0.00486877272871799,610.9128813791245,41.03797490430321,3.789379160620216e6,430137.09963807504,2.5135307038720222e10,4.352744988072159e9
0.0001800050208376311,-0.2181861466254532,0.004902931970208999,637.0422140287936,40.97805960568897,3.5849374531076867e6,352137.5161487788,1.8954768795817066e10,2.684325421576167e9
0.00017000503125427996,-0.2139884295590983,0.005099301938912039,674.6317861199167,41.688756740567804,3.8899645441248226e6,362828.13695660204,2.0103420047904545e10,2.7141396584941144e9
0.00016000504167092882,-0.2073777140377796,0.004938008699130981,672.8294524271535,40.028889121536125,3.825073477271127e6,359596.6428787972,1.9866637552582863e10,3.071231670170678e9
0.00015000505208757767,-0.19525288752021117,0.0053368069957368145,783.5699234002363,43.22623869528344,4.565500975346936e6,364198.43234331184,1.923079087215069e10,2.9870526019036613e9
0.00014000506250422652,-0.19063759090147123,0.005266330573935787,776.0438346266468,40.165234419468966,3.8821380279936576e6,320407.40795670514,1.1217595539573517e10,2.8752685986673326e9
0.00013000507292087538,-0.1903474307449673,0.0055509186312402954,832.102083331951,42.94992384835559,4.492666868942009e6,350822.75270932424,1.2848931365502218e10,3.026475443447775e9
0.00012000508333752693,-0.17674742765929782,0.005764888890446404,882.4451385571513,44.96137592448956,4.730177564167351e6,360507.83278243325,1.1485870229338787e10,3.3844217026016254e9
0.0001100050937541888,-0.17110069244707338,0.0056168126818698155,869.3478181733597,38.91863317389429,4.175955569996287e6,267135.50006867177,3.379380276337951e9,3.066353740412052e9
0.00010000510417085066,-0.15446824344833754,0.006091675736150171,973.5770716979088,41.881693999586744,4.57947268926336e6,302398.900480797,1.9234047577338068e9,3.7154020840846395e9
9.000511458751252e-5,-0.15254562518368012,0.0061672840224219,995.8308218724198,44.503467515527504,4.683803485144964e6,316937.5090428009,-6.624669656503532e8,3.9747156057731504e9
8.000512500417439e-5,-0.1394145834777282,0.006138253311396167,1021.7588999700664,43.94223484398704,4.48678370908924e6,300205.78686521883,-4.826640120784239e9,4.0217571818065834e9
7.000513542083625e-5,-0.13059580715856733,0.006473259974622868,1075.9893579746952,43.59340783292942,4.754296100412836e6,293822.9499650438,-9.025535325764877e9,4.571254310682471e9
6.0005145837497446e-5,-0.11967725181251347,0.006564781705433265,1154.6230754494732,43.81928694159023,4.988349992272171e6,286176.5458784229,-1.8155518732985893e10,5.36815599091636e9
5.0005156254152805e-5,-0.10333309186091481,0.006787688173616266,1221.0224386476593,40.74436670676213,4.1518990644907705e6,309993.26179317717,-3.1175229414856964e10,5.1172337467329e9
4.0005166670808164e-5,-0.08161763450490513,0.006872225289905162,1232.9988001049292,39.12753807107781,3.636288324069873e6,321294.95619591634,-3.540980290163729e10,4.874573320967093e9
3.0005177087463523e-5,-0.07806333927647346,0.007080943451830979,1265.9527934297469,36.70827012120536,3.2827555685921838e6,327570.94568643766,-4.242461850937556e10,4.822039072840821e9
2.0005187504118883e-5,-0.06999799378928062,0.006951943288425322,1198.7589866421383,35.90692452975944,2.6459389310697713e6,322973.87475374993,-3.8338712471831535e10,4.1447170400872135e9
1.0005197920774242e-5,-0.06078738070965866,0.007320358445522897,1316.121093436468,37.249452295487856,2.738611561073074e6,352372.04595208634,-5.067660175573744e10,4.812033620040634e9
5.2083374300686235e-9,-0.05025293733964485,0.007253678315683927,1351.3790249539672,37.95549395017156,2.3548084509485904e6,368515.6068918018,-5.482874327716939e10,4.899907166837831e9
-9.994781245914104e-6,-0.04209175695495091,0.007211076578774877,1355.207898410488,37.784179732723814,1.926349122782462e6,380839.28591382777,-5.747092551994082e10,4.754353178540328e9
-1.9994770829258745e-5,-0.026427002572368654,0.007239689761291111,1362.446272038335,36.55326445497455,1.212176887012903e6,379897.4737020318,-6.014323459207916e10,4.567651048140216e9
-2.9994760412603386e-5,-0.007174818066916108,0.00733254384609003,1404.6381606025489,36.005428075402996,585848.652410951,413025.0099959728,-6.661145862493312e10,4.62478442499825e9
-3.999474999594803e-5,0.012333069023366568,0.007496297334696439,1388.577748825907,34.41124541789973,-118986.72555645267,405342.75436735747,-6.542146356975349e10,4.386402667256129e9
-4.999473957929267e-5,0.02320972457134688,0.007559126521817533,1411.1684113822794,35.44398218591802,-877312.5801102159,409898.50550255517,-6.70117649586021e10,4.487022082774387e9
-5.999472916263731e-5,0.03479064531905813,0.007503917336993637,1412.0404054212297,35.50595090690546,-1.3568089590452707e6,418247.1959387707,-6.7660417596049706e10,4.714171748800259e9
-6.999471874597611e-5,0.037611596305722104,0.007295646130340921,1386.5306797272838,35.67284549106519,-1.4254798321995544e6,407160.6654801307,-6.535379113093939e10,4.651721576598056e9
-7.999470832931425e-5,0.05158853487752656,0.007316488592550376,1385.327650057773,37.05374164990547,-2.3774489910614244e6,385839.1108058205,-6.241148825280813e10,5.109693004023436e9
-8.999469791265239e-5,0.06841766497950147,0.007293842996071767,1354.0338150821324,40.91215653981293,-3.0641547067170036e6,374119.8764840327,-5.2923568945398056e10,5.65950446788126e9
-9.999468749599052e-5,0.08050118037141327,0.007075095437227729,1270.7038865074423,39.11177377041266,-2.954481739949213e6,350106.1146952966,-4.5947225888743706e10,4.904499275688354e9
-0.00010999467707932866,0.09654462657648931,0.007114559068523957,1279.7116924647914,38.6460411207901,-3.7812013092027297e6,342255.39933604177,-4.149016840949039e10,5.142900610906932e9
-0.00011999466666266679,0.10950225563585948,0.007011556818013964,1200.4715957656767,44.11748163295351,-4.197180485813432e6,316047.3489306246,-2.798998035785172e10,5.195265663124466e9
-0.00012999465624601524,0.1155760960077387,0.006872797007691066,1154.0887707805846,42.04216179057607,-4.087311532861551e6,296319.4153372753,-2.5331312965188187e10,4.893663105893856e9
-0.0001399946458293664,0.12827780488957713,0.006801423475319405,1209.7252732406193,44.31486727559287,-5.075084424988176e6,312809.1353463221,-2.4377968486728714e10,5.5518255075186825e9
-0.00014999463541271753,0.15010674875065677,0.006187856207559293,1071.549543007577,42.032735548238776,-4.830176064156786e6,301496.9711178283,-1.023739055937368e10,4.4648245943355465e9
-0.00015999462499606868,0.1577029169980514,0.006282576762917226,1059.294965959734,44.517827126865335,-5.131069094761286e6,318565.67599666474,-3.3934683467397776e9,4.488539652764006e9
-0.00016999461457941983,0.16293490119077378,0.006330779404998218,1046.6000138306047,44.065278260573024,-4.93989706171962e6,306588.6439008967,-5.406607015934037e9,4.464388144830926e9
-0.00017999460416277097,0.17434000491888071,0.006269207264318252,978.5071728801413,44.71844747341086,-5.12638849948e6,325541.6041606422,4.770217689507762e9,4.0047623878300347e9
-0.00018999459374612212,0.18654794995359564,0.005788607026995691,863.612701177912,40.004202891099645,-4.285320751554375e6,297934.70466755365,5.900882847374903e9,3.10796607792001e9
-0.00019999458332947326,0.1896278988690957,0.0054590995085547715,805.4713439315665,42.36200366526279,-4.369677644144311e6,351393.83333569614,1.4043712684675869e10,3.40819583111004e9
-0.0002099945729128244,0.2047218392079258,0.005595064414750872,797.3018579492996,45.763865931844094,-4.776310622353309e6,382214.1166428283,1.9394002407858223e10,3.2575973973536725e9
-0.00021999456249617555,0.21009131184504973,0.005252771434273188,758.5304111849184,45.570315465690896,-4.791197152101936e6,395931.8260242318,2.386691265295048e10,3.2593502576301184e9
-0.0002299945520795267,0.2175250045161302,0.005090300293344812,687.6733448236514,42.26627278152493,-3.9599876836314765e6,384378.6543259022,2.04190382973458e10,3.3626407010234156e9
-0.00023999454166287785,0.22018274532111448,0.004964715819191271,653.2693922950102,41.41312758902554,-3.8564024008253603e6,380326.47447545873,2.1676311685267418e10,3.3571104316882625e9
-0.00024999453124621376,0.2331151649260974,0.0047029332509689985,566.6426278334379,38.78403064279779,-3.388666720422687e6,372094.0660380096,2.2282178278862305e10,3.553108644278551e9
-0.0002599945208295389,0.24397530811193177,0.00457767244053478,539.0622773505282,36.86886819272084,-3.197566246086666e6,356376.0637654501,2.151869138550394e10,3.255545117762611e9
-0.000269994510412864,0.24732920789568946,0.004379082002515345,489.08091398234683,33.46445139571604,-2.729148200277757e6,322941.0042367897,1.8464020856669456e10,2.8091525367997346e9
-0.00027999449999618914,0.2524510063422938,0.004150344003110071,465.62345872404717,30.1203851847223,-2.2716818345409096e6,276941.7825644898,1.3897385639267118e10,2.427427471596873e9
-0.00028999448957951426,0.2600080380290834,0.004013518283486259,422.6251262347585,31.269827750526584,-2.3571331069123116e6,337892.52373129415,1.786751058836177e10,3.5835146391650867e9
-0.0002999944791628394,0.2594114958210806,0.004070995416645756,404.8657672846802,29.366950355423178,-2.023386435185948e6,278625.3183232899,1.33674186556053e10,2.4541415900431166e9
-0.0003099944687461645,0.2653258983712335,0.0038547878776020554,391.1375104666401,30.235358597801184,-2.156478622113368e6,328068.4158621518,1.7189175521194088e10,3.593913532262559e9
-0.00031999445832948964,0.274124357301882,0.003839246607720011,379.4665288818593,30.799714960438656,-2.142843754301022e6,337889.4814790927,1.72226916798176e10,3.872516279142778e9
-0.00032999444791281476,0.28032762667147787,0.0035265769906271025,346.3257993301748,25.799608020810563,-1.6671386427018535e6,250844.22864081888,1.1641498818926628e10,2.4373305324807734e9
-0.0003399944374961399,0.27940347813761635,0.003353994777063185,306.0147436208823,23.460533520589518,-1.3423787960300874e6,230678.2850901652,9.49494982280173e9,2.3429229059463296e9
-0.000349994427079465,0.28243505572251515,0.003385814994010421,282.0663300978133,20.808666278528452,-1.0426660283816154e6,204682.84928419816,6.839795234722339e9,2.199128282654691e9
-0.00035999441666279014,0.2870822671962239,0.003287426576102874,291.95772593600645,23.590436032031334,-1.3290945286640266e6,230822.69253136794,9.514910134708052e9,2.244521688362449e9
-0.00036999440624611526,0.2921430253202518,0.0031462797087551,255.42224125783395,20.410917700480688,-955092.2640907705,208984.93021606922,7.187445175153499e9,2.3139099605506496e9
-0.0003799943958294404,0.2936810553424587,0.003031662641791626,241.0380209225771,17.598137005552513,-804616.8357545356,168222.74317979554,5.501000388620677e9,1.7888403503761568e9
-0.0003899943854127655,0.2945561886105207,0.003314445082497406,270.8115232600408,20.80125500713079,-1.1091869573929962e6,205445.75676910102,7.587674192871324e9,2.0929238229833136e9
-0.00039999437499609064,0.29211880338634766,0.0032986385067732046,273.26755859767934,22.730536673578875,-1.238176131446628e6,245044.104382777,9.714034134296085e9,2.745116803164724e9
-0.00040999436457941576,0.29652977156925064,0.0030267167584035453,231.8956369400593,19.13939513188314,-857202.7401639004,219729.9868744064,6.998416896630582e9,2.8018617975854015e9
-0.0004199943541627409,0.3054829025231326,0.0027424904925042364,204.62588538989917,12.917555411927472,-522551.15677110007,89667.46680711818,2.2226281701689277e9,7.060093265435181e8
-0.000429994343746066,0.3104728387583481,0.0027565268274131736,186.4671990926307,13.639917592045943,-503962.82006912294,133511.58466670432,3.108076418489168e9,1.5773969593900623e9
-0.00043999433332939114,0.3026805602248169,0.002792633013036866,201.61536361323533,15.757845287666926,-618782.2762130655,171115.933803479,4.2811182075051827e9,2.28269864833094e9
-0.00044999432291271626,0.3096554559901624,0.0027531264795881026,213.2269833555253,16.02483591837234,-689711.1981298792,143894.43602294574,4.523664965641496e9,1.3253034879355466e9
-0.0004599943124960414,0.30964227138310313,0.0029570155685596346,208.96311388392826,16.80779164135029,-676742.2397097844,184482.3668088088,5.051386924128111e9,2.2477513118779697e9
-0.0004699943020793665,0.31665564784681205,0.002850974676794847,198.33411100930624,18.88027549508889,-750755.6783707128,245846.00218141268,6.779271904632474e9,3.6724750851740184e9
-0.00047999429166269164,0.31658313999483817,0.0026178181045728973,191.5723369520819,17.39120805703961,-686907.7632167881,217922.96810440987,6.326410339176883e9,2.997113371831875e9
-0.0004899942812460257,0.3179595349777038,0.002645240563740184,185.04254954622328,13.888859896029329,-524980.7927847512,144571.23842743973,3.466354738849137e9,1.828341204867251e9
-0.0004999942708294029,0.32056694724545726,0.0025998947265786737,159.66023490193714,12.082032887799846,-344654.0389267289,111745.02503776661,2.2279880729369683e9,1.2293703160099535e9
-0.00050999426041278,0.32035254343574426,0.002567312363510652,168.96097283690486,10.812692373716786,-371956.31731751905,71195.62387060642,1.6326084552258594e9,5.0914868127153623e8
-0.0005199942499961572,0.32352117584853374,0.002559140687280875,165.99083738018626,11.57558214493271,-352597.8561130037,103878.85323364008,1.923991056085039e9,1.1149323002689762e9
-0.0005299942395795344,0.3289379993256379,0.0023844917866662667,157.01363704499946,13.069305273239202,-389981.22220615373,148750.60018704372,3.0131958104743514e9,1.952534544882343e9
-0.0005399942291629115,0.3250705692493797,0.0024149852743522143,151.19454607822098,9.183759789647423,-243670.68342095194,56657.639129548435,9.646833373292876e8,4.1043294461692196e8
-0.0005499942187462887,0.3305430287044513,0.0023454331258036336,142.10950331452005,8.774246336847515,-223906.39719594587,54692.70889515349,8.330208063563913e8,4.1717576888849604e8
-0.0005599942083296659,0.3276301924695038,0.0024143702177662238,150.90438187096387,10.659952472713739,-292269.16635788267,91672.4625887801,1.7178107305839696e9,8.762657482396786e8
-0.000569994197913043,0.32981376266662327,0.0025286800672828166,169.7223675758917,14.325863870196317,-485128.9015072056,154662.2422732246,3.825789167617374e9,1.8591297627175095e9
-0.0005799941874964202,0.3292761544618934,0.0024069391342667096,149.42665570002927,8.088216850501176,-221435.90431722888,36782.30556023735,5.14125212889699e8,1.7888316008882794e8
-0.0005899941770797974,0.3330530611803102,0.002340176058039958,138.43725990212096,7.181942784797952,-169444.92489225374,29397.07799033631,3.947616443797964e8,1.232227000019502e8
-0.0005999941666631745,0.33155413752668794,0.0024802686803687838,161.45488470480979,10.692082516863364,-361652.0195659637,61487.20318035598,1.431058731703484e9,3.7096881956402266e8
-0.0006099941562465517,0.3337010771119774,0.0024050731206411158,148.55049564978373,10.876717201546212,-312755.5662703401,101339.69545716594,1.797844191236205e9,1.19199651454064e9
-0.0006199941458299289,0.33695814479917696,0.00242262929145408,142.71300059870563,9.864674183338856,-241625.5770660662,103131.64707527231,1.5568640976729338e9,1.3291861667703433e9
-0.000629994135413306,0.3391755851488425,0.0022141994659145062,140.50282962150177,9.547801759925889,-267877.00727877935,67292.91744400929,1.2868988564305115e9,5.428961996709684e8
-0.0006399941249966832,0.3394926562379862,0.0022760817310211777,129.9432411726272,8.894615666555305,-227327.96875238212,68759.55148622785,1.2580414370428658e9,5.999143779275942e8
-0.0006499941145800604,0.3406759796316508,0.0023116962314258154,139.41743132747513,8.356771050735137,-223361.3956814536,41371.58631647711,7.372425887755917e8,2.0866858719388035e8
-0.0006599941041634375,0.343453651503592,0.002324797907449638,142.61268924263987,9.153446668747348,-266756.46947903663,59589.71472753962,1.1576973153710763e9,4.445720774500562e8
-0.0006699940937468147,0.34236886665102373,0.0022976341572662324,136.46910043829342,8.864389183147482,-243649.06347129648,58112.11877874621,9.691143980981896e8,4.2391911304733825e8
-0.0006799940833301919,0.3464526017303186,0.0021294745500098837,124.56701384384664,6.123406529220074,-125761.09656825512,23981.114300976147,2.293396116652064e8,1.0205496316876754e8
-0.000689994072913569,0.34385578521278554,0.0022296113563932164,125.77288997300556,7.097429341891536,-165391.33482584904,43055.135237637456,4.54126005414899e8,3.237697426323404e8
-0.0006999940624969462,0.3440422438323891,0.002320085976153664,139.23238953022314,9.833585922020003,-303469.9908705751,87566.84918793377,1.819506087044691e9,9.875425997340354e8
-0.0007099940520803234,0.3485795828526258,0.0022652324974398704,128.02886234469295,10.900727151234014,-296372.7893949032,124806.77410522672,2.4137892944333076e9,1.6357224275103154e9
-0.0007199940416637005,0.3483940130547196,0.0021659057920414802,122.10288940268525,8.084145058573025,-180077.32056376868,68469.2809294979,9.622442630906351e8,7.21407372265442e8
-0.0007299940312470777,0.3524437094428236,0.0020924947600652667,117.64104323541595,7.222010639732335,-194820.18754617037,44514.59452676588,7.766252616635098e8,3.375448199718563e8
-0.0007399940208304549,0.35341525357992165,0.0021665034642214414,119.29603245268883,7.083845526635413,-176588.57492639878,42343.561679836654,6.035767863725849e8,3.088335914721698e8
-0.000749994010413832,0.35229114812969176,0.002098330338319763,118.89001353568698,6.945575879553487,-172341.582325672,37662.00174961477,5.40035536735568e8,2.3420164761127052e8
-0.0007599939999972092,0.3556436040836203,0.002019186487285964,107.35890602931042,5.056001123824716,-102003.79270727553,17041.10663822932,1.1965904792924584e8,5.993875593301088e7
-0.0007699939895805864,0.3543859017140932,0.0020900748078688373,114.23598270699553,7.384599382296273,-161466.17358632106,44842.11659662281,6.669444617965205e8,3.2896112155146945e8
-0.0007799939791639635,0.35757918955480106,0.0022097827559955743,123.27403425766133,7.164443679296906,-167681.5483006349,35566.71132619624,6.029083585923601e8,1.9822905939708453e8
-0.0007899939687473407,0.357836279103035,0.002249105700968364,123.44324763940563,8.427735666193414,-197955.87278470738,65433.923919726076,1.0596522637872782e9,6.05433985993078e8
-0.0007999939583307179,0.3602397035905866,0.0019079362355122014,102.42511537360761,6.192237906648477,-127317.955404585,29222.724431596893,4.0957172324231815e8,1.602410783552682e8
-0.000809993947914095,0.3636612601000429,0.0020766129187000013,109.73183859761829,5.540695474771842,-110135.72273425828,23042.653479379136,2.374363986696441e8,1.2340957238142867e8
-0.0008199939374974722,0.36467761931221704,0.001886699190372616,99.63622497451766,6.477804083976802,-109181.53085517818,46814.22879320245,5.417543124510125e8,4.361891650131924e8
-0.0008299939270808494,0.3628424894140379,0.002082538670188839,110.516004107838,5.779059537990503,-127427.80232220018,22904.544306190066,2.6752858022731286e8,9.095738341632847e7
-0.0008399939166642265,0.36578025197997277,0.0018919917950778,92.27557031722836,4.056254771075788,-55069.1155064873,11463.556499018423,3.298136442262572e6,3.5279177441921316e7
-0.0008499939062476037,0.3632429603631678,0.0020143866917918113,110.23419511626109,6.101149376765624,-129417.81599037317,27020.286709187596,3.353059307616517e8,1.3634257680083492e8
-0.0008599938958309809,0.361242361453509,0.0018614766508134992,100.2035443115533,4.8777330418611005,-93327.03534811179,18110.983403096732,1.2964146164166835e8,8.417852207801668e7
-0.000869993885414358,0.36678046132815906,0.0020041083381616997,101.45564526737783,4.815541876935044,-80301.87453532006,16100.239303282722,9.477572153743577e7,6.155059399332612e7
-0.0008799938749977352,0.3645084234806346,0.0019187734617290308,95.65540179417529,4.7248681379858395,-88041.03572664053,15355.423874769962,1.2362282372676708e8,5.111488296607041e7
-0.0008899938645811124,0.3709485936251431,0.001890066510170676,92.75783804579257,4.761377339548238,-74789.68276498228,18159.038896379516,1.6860075231689218e8,7.607187268362983e7
-0.0008999938541644895,0.37307165192803005,0.001888327372316108,93.49046285817339,4.621254095710337,-63694.55010407108,14934.025208911176,1.0521588106114691e8,5.641440637144545e7
-0.0009099938437478667,0.3710984481577882,0.001989572152630097,106.55015503953618,5.470625642804052,-100638.54668886407,18868.07380458746,1.9467350351797715e8,6.250198051052185e7
-0.0009199938333312439,0.37326785833278525,0.0018628022621706467,94.61927586270187,4.667359465475513,-106761.05962563686,15443.336310272678,1.8500020729037052e8,4.982994897986252e7
-0.000929993822914621,0.37624985264758787,0.0018562137721605692,87.52647613648057,4.241542867464414,-64315.18143830923,11105.590268295615,4.814137623398239e7,2.9568547073019665e7
-0.0009399938124979982,0.37417904207976743,0.0018928195979245705,94.5201523389966,4.651209213305379,-61453.852030507915,17936.23619893688,9.82923519553721e7,8.85843328804381e7
-0.0009499938020813754,0.37601643855332667,0.0019812340969985244,94.13162589948229,4.921217839448726,-88325.602312458,18724.16047403022,1.743840269225414e8,8.32721191991731e7
-0.0009599937916647525,0.375814706250477,0.0018162251108068896,83.96829710378626,4.0271520529339435,-60293.67002735034,11333.089489436727,7.10046106362512e7,3.275268550639164e7
-0.0009699937812481297,0.3783521732840229,0.0020081691371325256,98.74975509784869,5.392793578883018,-104444.66441481204,21481.095607371848,2.3775487074673003e8,1.0455798936886217e8
-0.000979993770831471,0.3760841024354658,0.002029677412578182,95.32510976468835,5.624518890628051,-107206.41995517205,23041.129459514566,2.931771206250726e8,1.0481181436117367e8
-0.0009899937604147442,0.3802858229954039,0.0017756945654696418,77.00862880842496,3.583103705282825,-34318.57119587507,8681.655268729433,1.929318337738037e7,2.486231577898167e7
-0.0009999937499980173,0.3755796472862831,0.0018670033800084849,88.22447370269009,4.20105790509159,-61290.693466971075,11115.893634474947,5.1984169795934804e7,3.021571124543563e7
-0.0010099937395812904,0.38068797491094775,0.0018745847546618737,95.13635838298836,5.281021763063995,-93587.77389276774,21915.925495765416,2.5022920788794035e8,1.0480090712466435e8
-0.0010199937291645634,0.38307220729721697,0.0018903640018812318,87.7259271821871,4.0145655910255575,-50496.70471906708,13893.649275119307,5.833521309345219e7,6.603069824862111e7
-0.0010299937187478365,0.3813389856703425,0.0016886059193058271,79.27927107464163,3.867812503497352,-49436.21611315778,11979.985361829002,7.14864430107186e7,4.848264265407661e7
-0.0010399937083311096,0.38042936505065933,0.0019309587671970906,90.67305413867746,4.183249256545413,-53771.8342864383,11253.235541621694,1.7547538366839938e7,3.3462177832928713e7
-0.0010499936979143827,0.3843590276163855,0.001853017946679772,89.96086922089933,4.389203769919564,-62921.0895226938,14222.749187938256,7.61249464791931e7,5.744968053399606e7
-0.0010599936874976558,0.38317628346478994,0.0017956891915943186,83.00363372602618,3.9656795877249507,-59484.15509754328,12411.242256784315,7.067445366378418e7,4.014402265290153e7
-0.0010699936770809289,0.3857878564737282,0.0018763845760636877,89.16289336531946,4.338231581770273,-77499.00829970106,12183.007526697967,1.0034474888324961e8,3.566402038917153e7
-0.001079993666664202,0.38520230741160466,0.0018954570870596073,88.88514224481038,4.843136953562521,-83181.57214329057,26704.990429330577,2.6602713303000432e8,1.9659543771205857e8
-0.001089993656247475,0.38805891739358583,0.001856011592191219,92.06768062484437,4.259567392695544,-62652.89005620153,15571.469480513219,7.341152249045838e7,5.8749379683398955e7
-0.001099993645830748,0.3875139949512079,0.0017270099349862528,78.02786223251039,3.810378816534113,-48835.768484159446,10267.984325596179,7.579625610806787e7,2.84973224546864e7
-0.0011099936354140212,0.3850491828017012,0.0018020303140229125,82.14186718247407,4.573714701170257,-82005.02848263193,21129.945661061054,1.851089011373029e8,1.2578176328921063e8
-0.0011199936249972943,0.39242407604246804,0.001717688886727875,79.31923615388823,4.005545393339179,-48796.20353714064,11893.663576563416,7.867254408128245e7,4.2236995830523275e7
-0.0011299936145805674,0.3909097048131726,0.0018578373950268047,86.21633382202052,4.166694885680007,-53893.93023785406,12814.176707749457,5.719306608387453e7,4.541549187940377e7
-0.0011399936041638404,0.39066195870015225,0.001808141947825331,85.12639965271538,4.317179442426196,-76844.00442678852,15614.306206486952,1.3262716424606045e8,6.270965102431161e7
-0.0011499935937471135,0.39199837186312736,0.0017672624962395446,72.83772739370418,3.2351450233939594,-21944.102493071558,6982.022501996613,-7.418595023065713e6,1.6965107166814044e7
-0.0011599935833303866,0.3901690683061598,0.001763403909088638,81.33820588197749,4.068582477443723,-58867.34699147966,14545.927139811141,7.974010786708897e7,6.817608613478616e7
-0.0011699935729136597,0.393625738395346,0.001737191316956213,82.96061735054211,4.072149410259539,-68056.10804094988,11364.389303901491,5.187525948701841e7,3.522428376923908e7
-0.0011799935624969328,0.3926343776825912,0.001797813527312613,81.32047249409125,4.078968759888161,-49387.512522421006,11310.765893144933,5.478669148077264e7,3.4832111539649606e7
-0.0011899935520802059,0.3935811735379065,0.0017453490772166174,77.14411031374269,3.669704031458035,-49703.381112429146,11870.862539547763,5.854683635804131e7,4.628333579956094e7
-0.001199993541663479,0.3975370126935677,0.0016332502177360412,67.96683909036746,3.4622165508439307,-31746.580404533976,10731.447858356209,5.607144699031317e7,4.1166659811770596e7
-0.001209993531246752,0.39588906203904173,0.0017111801426312886,76.53505036642032,3.8680477913047517,-52470.22851830346,12627.881030960016,8.637600908533186e7,4.851014069046665e7
-0.001219993520830025,0.39701288167259585,0.0017302879771712368,75.40570189337491,3.6391227714783185,-48401.20543890847,9363.659351169423,3.828894259731704e7,2.913296932119127e7
-0.0012299935104132982,0.39981985413086313,0.0016757980234587478,72.41859311631774,3.8159143612417643,-40908.88028226054,14030.816309007965,9.002850539342491e7,6.55660330938913e7
-0.0012399934999965713,0.39522314419550264,0.0017198856323611769,77.74502652417185,4.14629601601923,-58132.22791545575,13344.19599290322,1.0532278608985929e8,4.697491817176454e7
-0.0012499934895798444,0.4014404676443706,0.001706675272678408,74.57247170937877,3.7465700716736468,-50695.36820092639,11706.811438434223,6.908379066596113e7,4.533907349738456e7
-0.0012599934791631174,0.39937797532050684,0.001807985249715242,76.95046887416024,4.25688384865972,-64070.28378905436,17306.94748791905,1.6446036191972286e8,9.312991651506338e7
-0.0012699934687463905,0.4002641254226444,0.0016789096094919642,76.35576663967838,3.804615077224752,-47007.45795085572,10954.008468117427,8.285880586626261e7,2.9427776146362588e7
-0.0012799934583296636,0.3993124512196201,0.00170108604327636,71.36936921883274,3.3473949768047726,-30348.63784627632,8400.760234141564,2.444858266530546e7,2.3675393130718466e7
-0.0012899934479129367,0.40131910376482105,0.0016966928770496765,73.25049794400752,3.352777131809589,-34097.787219920516,9460.964207701434,1.0970900359826742e7,3.1116835624563016e7
-0.0012999934374962098,0.4043227746690066,0.0015795570266966788,68.52833567330278,3.183540023249302,-32474.484523317016,8182.062030247115,1.900382963515047e7,2.3792413401641063e7
-0.0013099934270794829,0.4040259741628255,0.0017226706014075966,73.61683487467353,3.6530001632778433,-40295.31360000389,10556.421470135088,4.49128077034322e7,3.882348788793137e7
-0.001319993416662756,0.407370149957619,0.0016628978196072972,68.50043871804773,3.177989409804789,-28302.248448178336,9739.119508775479,3.0166756879081268e7,4.604975105155588e7
-0.001329993406246029,0.40556231337995036,0.0015658532141727922,64.13127738141337,2.8867179984657634,-20124.08674635052,6387.835429926839,-1.6441841041624446e6,1.5174245690055497e7
-0.001339993395829302,0.40690790946947775,0.0015634330372335764,67.041011346097,3.673768719453559,-42541.18487210581,18228.813346113675,1.2883702617635797e8,1.2069556735395163e8
-0.0013499933854125752,0.40790242738818117,0.0016319827193560482,68.208197087398,3.6204812155949404,-46621.41997727543,14927.83184403117,1.0035996067997415e8,8.472173983944632e7
-0.0013599933749958483,0.40881614395759996,0.0017135130895195114,70.91038501857585,3.3259290218784665,-38765.86588916424,9888.700776217993,3.0416388811699532e7,4.354718687599523e7
-0.0013699933645791214,0.40697745961928633,0.0016362795658275977,71.56888124758095,3.288770658128729,-43550.92921369467,8477.015416657445,3.095979653232227e7,2.233308069245613e7
-0.0013799933541623944,0.41008039479224284,0.0015165706839748354,64.53983443125789,3.122520193631881,-29497.531398208765,8698.754768341258,4.611529651732813e7,2.4865393706002675e7
-0.0013899933437456675,0.405199746797084,0.0016533031159194896,67.22517001068132,2.8579460417046945,-20120.338446275044,5913.051965567256,-4.4118509856769815e6,1.3225897950301575e7
-0.0013999933333289406,0.4106522328679915,0.0016085542006787476,71.64697381908165,3.5749702447848275,-45964.47358518255,12672.481389155375,9.093889596141933e7,5.345922492675312e7
-0.0014099933229122137,0.4119001349336565,0.0015398367258882186,62.068582410831326,2.986603087305526,-32524.259701512874,8726.258636350052,3.4760177959235795e7,3.3728493355252825e7
-0.0014199933124954868,0.41220963935839283,0.0015964234702371006,65.26400129754924,2.7406578478672476,-18925.42835606279,6563.936958273133,2.6217814588750475e6,2.2937639544724766e7
-0.0014299933020787599,0.4108278950135965,0.0016597254076477163,71.31897454484243,4.246644972950796,-60167.150390993185,18503.61045154354,1.8243395662390813e8,1.0358535316542532e8
-0.001439993291662033,0.4105687304061676,0.001705565100041512,72.47604912685198,3.4949397675677334,-44113.08305942548,10077.339256474725,5.9116991213373624e7,3.1829722332262453e7
-0.001449993281245306,0.41157129557984673,0.0017790589620459215,75.2876305571426,4.708866645160809,-68949.76508377669,27458.372320437582,2.888386196974037e8,1.9977213046124393e8
-0.001459993270828579,0.4102043241794765,0.001617842513540735,67.88496225789656,3.3125944527328692,-28778.522319541782,8290.287240168256,3.65719063379148e7,2.3155547331237435e7
-0.0014699932604118522,0.41594644430161676,0.001652038405153576,66.8222040226344,3.187124121123843,-27818.92691557346,8279.604560401482,2.5013210413598124e7,2.4517976444659445e7
-0.0014799932499951253,0.41751615615315374,0.0015308619278586687,60.34501647854811,2.77304986372539,-27134.15780340754,6865.19645677604,1.2418576363420803e7,2.0601962301379293e7
-0.0014899932395783984,0.4169597228799426,0.001611284902503253,67.9983989341738,2.9939073650178973,-32693.306005346345,7383.764253415792,1.8809440394016914e7,2.228101983772166e7
-0.0014999932291616714,0.415430391701676,0.0015800890106623048,65.08311410491623,3.2978514530486365,-44385.50441363502,9474.741948349689,7.239705029210871e7,3.164227922017425e7
-0.0015099932187449445,0.41700534329943095,0.001562788552270976,64.06554335256986,2.935755058261004,-25719.03575865865,8159.278568340329,1.8084048068907138e7,2.9107085067783855e7
-0.0015199932083282176,0.4182739483518802,0.0016506129434184134,68.38358013748541,3.063956701116952,-34115.571076194356,7485.752269690436,6.842792653910819e6,1.9009025968047824e7
-0.0015299931979114907,0.42031353713029607,0.0016184563357677518,66.0301803055795,3.343057965579517,-50541.15053569358,10132.879840595002,6.0990834705555744e7,3.753564610233186e7
-0.0015399931874947638,0.4196545434327032,0.0015735902587547428,64.59970422984887,3.049374150215861,-26369.87251505,7061.901698302977,2.369930398684795e7,1.567711381569473e7
-0.0015499931770780369,0.421433865797633,0.0015567543967600745,59.24019887540674,2.9579250744096437,-36693.16686050933,8984.581969253195,4.588613691274098e7,3.694182635510692e7
-0.00155999316666131,0.4228401299551675,0.0016055071676012872,67.22347283633195,3.546740352022649,-49920.026900961675,13042.422949288488,1.0031414373661919e8,6.1129833487442724e7
-0.001569993156244583,0.4236715558715039,0.0015524369083335587,63.09648583117296,2.811326039273535,-32757.599080335098,6135.28495271853,569733.8428657949,1.480405632493954e7
-0.001579993145827856,0.4223904247918624,0.001592934573722655,63.56169007012035,3.081853050941954,-26107.769991641093,7828.484028566255,1.941756015975334e7,2.242291794925514e7
-0.0015899931354111292,0.42215121868537997,0.0015914041332825998,65.84183562381475,2.89317472767266,-25538.135744916588,6664.559985651877,3.0646034249557266e6,1.3983114372681547e7
-0.0015999931249944023,0.42217257362827576,0.0015030038552036867,60.777756489181264,3.0059523690476233,-35154.153496201645,8820.432085944394,5.087729801367981e7,3.001585420809955e7
-0.0016099931145776754,0.4240424805255707,0.0015989849542472252,65.84367653582147,3.213037385468323,-30246.777157155793,8848.306054613513,3.9678294850647986e7,2.6820338112061605e7
-0.0016199931041609484,0.42639305917843695,0.0015181578474647872,60.67224006690886,2.630484990200806,-20612.1866397678,6155.843387323839,-9.262408959696446e6,1.5771948789523387e7
-0.0016299930937442215,0.4257798739196861,0.0014847612232315498,54.80983235851721,2.3538387444730646,-24424.729761686827,5253.275589047593,1.209599087011274e7,1.226330565478037e7
-0.0016399930833274946,0.4260022673833931,0.001461539744187409,57.867315627430315,2.772427478783668,-28449.52111276499,7237.403172634633,3.462666781649887e7,2.178925471568846e7
-0.0016499930729107677,0.4274223879767992,0.0014218187044154336,56.909186993751575,3.09012949789448,-34570.72396101396,10104.897358706856,8.03551492063165e7,3.89724971642627e7
-0.0016599930624940408,0.4298317790115306,0.0013991043765880862,56.346484713479455,2.6876166361771863,-18038.75438594575,6449.339261488399,2.7221462657262854e7,1.650048106312539e7
-0.0016699930520773139,0.42625529264341183,0.0014874142405196596,58.01881324827184,2.7078401310424063,-22318.160064317202,6187.57046596012,1.7195104385097098e7,1.326736228719593e7
-0.001679993041660587,0.42913235069671807,0.0014526731888539668,56.47977997426864,2.7152131439485023,-14040.271121954123,6709.908545266664,2.445012615935953e7,2.061454308766569e7
-0.00168999303124386,0.42715501027973996,0.0015954826909235463,61.47197086185824,2.6717099880767727,-19499.096341169872,5766.699767205423,-9.942771366288617e6,1.3920057734608157e7
-0.001699993020827133,0.431105524187341,0.00159932733615991,67.7886345531217,3.425541432789532,-43343.58697341134,10784.357811505723,7.751688334030013e7,4.239609735131592e7
-0.0017099930104104062,0.4300805449846884,0.0015127269796047867,62.39974446696701,3.1642071264172276,-43298.47227009134,9604.980743193584,7.81498553098878e7,3.478713546069168e7
-0.0017199929999936793,0.43103500701967645,0.0015369778370044416,61.865047475700095,3.1486386677533496,-34377.623700710414,10196.289094208676,5.689301603082736e7,4.532969687898733e7
-0.0017299929895769524,0.4290303186688099,0.0015060773433148234,56.311586316293884,2.888858666853015,-21312.889528671745,8310.795640733406,5.320134039590598e7,2.691430214509272e7
-0.0017399929791602254,0.43097927771751643,0.0015305464200577091,58.223708768335285,2.557893375782076,-26506.908271366337,5440.882089225394,-2.1238394596241e6,1.278768826999266e7
-0.0017499929687434985,0.42925693446737917,0.0014957389364459038,60.56001112363388,2.6596481738718905,-24025.906243232977,5275.361503584993,-7.459394374431555e6,1.1224983975025304e7
-0.0017599929583267716,0.4336762134942903,0.001476981797260731,55.555215401356485,2.758011967422501,-30106.967748357936,7911.433050504815,4.860549628355386e7,3.0099025565117255e7
-0.0017699929479100447,0.433203451903918,0.0014485003707574978,56.08871263851354,2.8888999133009636,-21967.611073929776,7631.3124495476095,4.218360246681473e7,2.5120212803455874e7
-0.0017799929374933178,0.4341504159098787,0.0014903807058183757,55.75889624303495,2.6437704477763257,-20819.933406274115,6777.784179313585,2.088699906432368e7,2.0277789132540252e7
-0.0017899929270765909,0.43686202476710134,0.0014125915687121955,57.68181238713659,2.6673084851315765,-27037.151775754315,6344.26196032472,2.6021485620670628e7,1.4963631916854734e7
-0.001799992916659864,0.43510343385857864,0.00148960249209134,55.36629664626585,2.7097322941063857,-31239.011269724662,6876.650815488087,3.616600229427275e7,1.9929979737506356e7
-0.001809992906243137,0.436641252445359,0.0015433022546509066,58.996678221537444,3.227110799225691,-34728.26728514725,11334.316916338086,7.115708624178295e7,5.415073757758529e7
-0.00181999289582641,0.43461085314598524,0.0015224954944941104,56.94760777010332,2.569829602836064,-18186.370245332877,5583.640402384794,7.813902531303472e6,1.4625651114147991e7
-0.0018299928854096832,0.43631338140466175,0.001554374265591986,54.95553197753759,2.3305495429041923,-18462.942911213442,4867.409751276329,-7.119977524127343e6,1.1296274364782702e7
-0.0018399928749929563,0.4352649847254387,0.001439934835041573,57.15592997721282,2.542592572838996,-23278.050413793055,5071.416733089492,2.365588283219535e6,1.248397795896298e7
-0.0018499928645762294,0.4375593146612378,0.001521208769949565,56.35653839351919,2.53162857095436,-19825.714533782222,5660.422253310089,7.332539780736754e6,1.394514643565013e7
-0.0018599928541595024,0.43654442963366663,0.0015488501111514945,63.63125099381365,3.120971463554285,-36373.202971540966,8430.551404942991,4.1115998466117695e7,2.838496584420933e7
-0.0018699928437427755,0.4367558175179089,0.0014861167717828243,61.09111907444309,2.7872133360317193,-31103.795921583325,6623.7882943610675,2.175143328609836e7,1.6189316956865616e7
-0.0018799928333260486,0.44078894972610677,0.001389621650043749,54.58378302973634,2.4295381736776758,-13265.904913209602,5180.894138818909,2.2628869062827006e6,1.1818107812039217e7
-0.0018899928229093217,0.44411897190564115,0.0014406512286525167,56.55509357258682,2.5654646525855025,-20013.293562875762,5658.9586441524425,1.3685449776483322e7,1.2805652690843524e7
-0.0018999928124925948,0.44102486070164515,0.001402315149877574,52.4914961998066,2.468004730205574,-24931.334609857255,5751.886899508957,2.1910662206596952e7,1.4391124563798282e7
-0.0019099928020758679,0.4404198272122402,0.0013537648656666923,50.20978658531043,2.5950868083159815,-17056.702045410573,7550.951947751052,3.515370925084322e7,2.7545581368276812e7
-0.001919992791659141,0.4429259464851157,0.0014279325669788413,55.69029693926633,2.595466420297705,-27637.306520178176,6122.601190321012,1.5992005473587861e7,1.5106127254220871e7
-0.001929992781242414,0.43986177868596166,0.0014896164082306923,57.143535551271995,2.609287932244089,-20239.56676173418,5173.5160520179115,4.826129970833032e6,1.2209123889160385e7
-0.0019399927708256871,0.44496831242300994,0.0014440800568384252,54.242682830495674,2.5025218586633193,-16800.172780493704,5298.580621769066,2.2870491068710843e6,1.4519091649878072e7
-0.0019499927604089602,0.4453893412297494,0.0013875456184530648,52.48401154884786,2.626466193627222,-12781.747527301606,6202.4567996855685,3.1089963192186445e7,1.720739547130867e7
-0.001959992749992376,0.44197385015743323,0.0013452874865516823,50.55832906302973,2.397988092248659,-16868.349665311667,4892.248121441836,1.3885304463168314e7,1.1333781818520602e7
-0.0019699927395758574,0.44521372627634614,0.0014287334072953955,53.03420974340578,2.390096303501225,-20071.539551332353,5445.221220193141,1.4730950972745197e7,1.3852498330509337e7
-0.0019799927291593387,0.4447744081288917,0.0014274240481461566,51.49570802189028,2.365614969375802,-14919.274621897712,4452.347599067739,325746.754451469,1.1063247746081611e7
-0.00198999271874282,0.4464395847971053,0.0014149458858251842,51.405642951010414,2.25702974497853,-20765.266717564504,4355.958093648762,5.825412700798237e6,9.392838779787261e6
-0.001999992708326301,0.44486302129745137,0.0013707956800711046,46.896866507039896,2.267500315374318,-16111.935546605942,4787.018171808604,1.8893510832199432e7,1.0892568322387142e7
-0.0020099926979097824,0.4469726236873254,0.001478680265591812,51.11621994444818,2.3473149560835362,-19792.974309126945,4570.224034901983,1.3356762161501136e6,9.750291454461487e6
-0.0020199926874932637,0.4459715621177364,0.0014530172414734977,50.766099087800846,2.617315941112341,-19896.65756214355,7708.072909677702,4.224795954542577e7,3.287820572393458e7
-0.002029992677076745,0.4494778570317015,0.0013195499602524246,48.33065996275368,2.4046610703441433,-24462.81677945085,5840.855274416343,3.2069347810293168e7,1.8647497525492713e7
-0.002039992666660226,0.44717037198330173,0.0013626696324982293,48.415921739643885,2.234750515717788,-18364.975725346863,4474.620918791151,1.4377855825204693e7,8.916228034301147e6
-0.0020499926562437074,0.44916928305947046,0.0014620972506292716,49.89483132736829,2.6131609153761772,-25034.44444566991,5904.642919925625,3.9618969995570526e7,1.3641390783730753e7
-0.0020599926458271887,0.4491469530414713,0.001407177140035419,49.40252864057673,2.3485773124828304,-18933.418627167997,5249.182214783118,1.5591103360810308e7,1.2583944737261737e7
-0.00206999263541067,0.4509075203449225,0.0014030336428159382,52.40796327554138,2.5487271634677797,-22085.5521812014,6715.450857879409,3.302319407942505e7,2.0252480497816082e7
-0.002079992624994151,0.45180256845007144,0.0013459860200868675,47.85166228856071,2.0765117378919546,-7286.54443211979,3869.8768798398614,-3.4758888966568825e6,7.647085236139276e6
-0.0020899926145776324,0.4501507511879044,0.0014011894123868145,49.37095727899541,2.2360281074475266,-16320.373950692432,4767.70691552004,6.710338872634078e6,1.0917408491428655e7
-0.0020999926041611137,0.45040838789423765,0.0014487984292526153,53.95527422058222,2.3728066182860355,-24122.670822736374,4999.701834482041,1.9230087894564245e6,1.2023880053400902e7
-0.002109992593744595,0.45228067379899783,0.0013972231366725894,50.26541409777702,2.347793909982973,-14917.315124105331,4990.9123648005625,1.6398951129670145e7,1.2709586780785436e7
-0.002119992583328076,0.45175743887783515,0.001456923488046706,51.527594054085974,2.4013188246741266,-19087.663114256786,5851.49434084017,1.4298879374568079e7,1.4794717114541262e7
-0.0021299925729115574,0.45190376434942503,0.001370654777663194,47.60659730376715,2.1515104000446454,-10306.081107029331,3563.295874965454,1.4780015710783675e6,6.388790303003853e6
-0.0021399925624950387,0.4526906586058063,0.0013753742048731319,49.41739771570765,2.1617013180216964,-17275.477080578177,3943.2852106869013,-4.04885054366585e6,6.908678663440253e6
-0.00214999255207852,0.4520572724230148,0.0013575433665824568,45.90499178997685,2.025279628371238,-12815.382325385672,4082.8445325434927,2.4684786142813554e6,8.882087526906421e6
-0.002159992541662001,0.4551053876158424,0.0013791968289743474,49.5121120416237,2.3203056155762005,-19904.871811354813,5011.083624222796,1.0829822234860606e7,1.2607972372941231e7
-0.0021699925312454824,0.4554649154233288,0.001310347069537146,46.572926082530024,2.069640396617911,-11464.68200347692,4174.231178106399,4.310318219423164e6,8.736743486212345e6
-0.0021799925208289637,0.45360200327774064,0.0013518167120416503,45.92429912088656,2.0873853705766,-14257.67605731654,3828.759654219247,-3.4948102879636684e6,7.8044846442429535e6
-0.002189992510412445,0.4567123958801455,0.0013017562319358055,42.4180077845005,1.7661199830439218,-6648.324549383607,2722.2437124608177,-1.2219543030420272e7,4.775066518446604e6
-0.002199992499995926,0.4575496384542333,0.0013598944736176299,49.22412160465196,2.32703182146011,-13184.511957169045,4561.47648878316,1.3104420558887389e7,1.084348945472732e7
-0.0022099924895794074,0.45702980770995,0.001283700249334349,44.291023426858814,2.0724927188726054,-18153.458380628592,5290.435284384266,1.919989254378186e7,1.8187229575650297e7
-0.0022199924791628887,0.4576923831330465,0.0014120970727892505,50.853032812599594,2.42190029489685,-24466.6157523734,6137.795472273208,2.3544962401673164e7,1.879600160041126e7
-0.00222999246874637,0.4555233991579186,0.0013923396130917016,49.343874917735974,2.3290106181052233,-15639.6032960314,5206.224316182501,1.1736407818884505e7,1.1990074551933788e7
-0.002239992458329851,0.45762775646618514,0.0013263233778157862,47.08894582306709,2.198579623722212,-20832.797715555025,4980.639984913835,1.4144148693493389e7,1.250695007424331e7
-0.0022499924479133324,0.45926260325299867,0.0013589549921263322,47.74662961010179,2.14697873523128,-7658.8748247164585,4174.553070849944,3.9064738632508228e6,8.197450825014951e6
-0.0022599924374968137,0.46011707393766677,0.0013300960959173067,46.58626551947227,2.0644849477681904,-13356.507133041743,4022.6727215835963,3.1782732828578353e6,8.264206246356474e6
-0.002269992427080295,0.4573909993785774,0.001339983936290252,48.189868154247534,2.3032311316374465,-16196.053441177683,4783.753569805557,1.6005888863566762e7,1.080469654819996e7
-0.002279992416663776,0.46026679938193144,0.0013398878095365766,44.931299410478125,2.2181059750401686,-14563.52844754699,5983.871842696155,2.5460471367579013e7,2.0366870552581318e7
-0.0022899924062472574,0.46080187266331285,0.0013668940576993707,46.85282239792416,2.121961490659234,-10766.28860484149,3662.140361003856,794577.6784768513,7.340850239529178e6
-0.0022999923958307387,0.45859561064134186,0.0013754144593006068,48.35154222782393,2.1136871576332386,-14097.328425789816,4563.768008418708,4.4672204398845425e6,9.72722280500705e6
-0.00230999238541422,0.46087511443692075,0.001311202960997661,45.31129707718209,2.1704345811081436,-17603.0237443017,4198.072780967948,1.3840337275479e7,8.635562064154083e6
-0.002319992374997701,0.46340732064230084,0.0013244506396659242,47.02627144997603,2.061740590978502,-6988.291356987475,3777.438170449708,-4.970233729175501e6,7.498346647655341e6
-0.0023299923645811824,0.4615735064826456,0.0014233900628395776,51.85495825286587,2.4479525479205413,-22216.265825288843,4879.259168363572,1.270168802832907e7,1.17374357601766e7
-0.0023399923541646637,0.46411887391247214,0.0013376655070400391,46.97475224491001,2.033932351097196,-14343.962340771632,3759.1794771570244,-3.507379814736818e6,7.85511334143653e6
-0.002349992343748145,0.46382086533875794,0.0012931700638286318,47.561058867869754,2.177649318190846,-15656.341703762044,4471.311207050724,6.406293832192966e6,1.1321815933063453e7
-0.002359992333331626,0.46503337078970886,0.0013225684439019136,45.95572982059219,2.1192908591091286,-13120.027833472242,3930.72310493899,1.0738851574259648e7,7.814919146067055e6
-0.0023699923229151074,0.46553969066394374,0.001246215690273046,42.66598057317392,1.8890491796011821,-12675.310046625598,3376.790157839967,2.7510776439919835e6,6.514050673358629e6
-0.0023799923124985887,0.4637392992730432,0.0013722915936792792,48.93731631388468,2.2939545159408206,-16526.67061345054,4879.69931315388,1.6959243156629138e7,1.09123744060549e7
-0.00238999230208207,0.46419183764324723,0.0013332676977219297,44.55826560328222,2.0041529527226123,-15809.249867614424,3914.745869937232,1.1469803683147896e6,8.158979255110191e6
-0.002399992291665551,0.4666883579406001,0.0013464561865974818,45.24408501627348,2.030878169971129,-13045.322345014529,4104.349775820809,5.059447380355316e6,8.753084125114389e6
-0.0024099922812490324,0.4652197909653599,0.0012704416521630616,45.84825998198681,2.2529396447512946,-12656.49459647207,6142.59630510454,2.11864528633174e7,2.3422995442386523e7
-0.0024199922708325137,0.46751849615940433,0.0013686195683694717,48.650877652938114,2.2118859856328705,-19273.041086661255,3957.0355868535726,1.0627287009823874e7,7.793286027803182e6
-0.002429992260415995,0.46801594520577433,0.001288400728002433,44.089287377636175,2.0378662996073804,-11773.493974282885,3712.5574489568976,8.400754958195228e6,7.387322756228282e6
-0.002439992249999476,0.471372412589551,0.001290470724717954,42.37956126186354,1.9513340510004122,-12780.331787068862,3518.8620344934775,4.0851301132858153e6,6.561218103286101e6
-0.0024499922395829574,0.4700919259069532,0.0012845012994459784,42.86529264778311,1.8684325660780619,-15422.186045096334,3874.0379085672052,7.678210408651052e6,8.607813229609193e6
-0.0024599922291664387,0.46899210671981006,0.0013724387387310097,46.97166870250038,2.188587973952578,-14876.743034231553,4274.667513426768,1.9465290068669484e6,9.030826523064775e6
-0.00246999221874992,0.46949212048052236,0.001273681929008523,42.77015257214895,1.890425461326248,-11635.075868210883,3253.365778792175,-1.4583805515965007e6,6.030061668287166e6
-0.002479992208333401,0.46900630817459404,0.0012804956124070567,42.140009505311966,1.8997876238657598,-7465.5005826540055,3502.316823514436,-219149.9485220308,6.887329332770317e6
-0.0024899921979168824,0.46867269707114256,0.0013057819163350317,43.12688509553152,2.0417537659876213,-14673.223286377344,3792.7688493637033,6.074768511926052e6,8.219001571648155e6
-0.0024999921875003637,0.47025545576198496,0.001267807780828658,42.48871692921063,1.9933515342544292,-10362.910244421977,3529.098598174374,3.8339441065305253e6,7.135459880188935e6
-0.002509992177083845,0.4692833501267153,0.0013397588641020743,44.94904108921868,1.9789561133177775,-16305.727782782225,3596.2092522233725,-2.7514480828708527e6,7.169539148645803e6
-0.002519992166667326,0.4698370569620369,0.0012729703091806522,44.716839834761174,2.320046348834902,-21209.25634976049,7697.068141865691,4.517892705473836e7,3.3454606793028865e7
-0.0025299921562508074,0.4715495465205984,0.0012776689875857571,42.34634321006545,1.9203164302032014,-11799.658286547183,4258.915582284234,5.112886634825715e6,1.2155759812215786e7
-0.0025399921458342887,0.47093652201567593,0.0013423700048417146,43.91688030225011,1.9012719144070018,-12128.499811897549,3431.527200062925,-3.1972360948391426e6,6.196376472201105e6
-0.00254999213541777,0.4709345399342456,0.0012563502994946154,41.0421288239166,1.7197020067183895,-1854.4827655829222,3223.312916441697,-2.7440875755872945e6,6.493328791224759e6
-0.002559992125001251,0.4735324815715653,0.001257593919339453,40.96986040910916,1.9208458505197206,-6263.613770353518,4428.348399958338,1.2785442966999304e7,1.2211744609009808e7
-0.0025699921145847324,0.47308473072221724,0.0013483156428013982,43.882341602259636,2.002666347119201,-7378.166026776985,3426.374298579849,2.162614990795745e6,6.111690616505954e6
-0.0025799921041682137,0.4749624150723583,0.0012673504318345852,42.64718570575937,1.9192357814621952,-14720.709941130903,3468.2718019039594,6.321527332271e6,6.067659998565846e6
-0.002589992093751695,0.472641036999937,0.0013037700002548,43.10195025409287,1.9892410641631963,-17414.21900507555,4250.713309494648,8.007445098728787e6,9.627307592230624e6
-0.002599992083335176,0.47357875504121,0.0012673630851316312,42.84474952065514,1.8184140726234508,-3264.9305905798356,3051.568553070589,-1.6122803386530755e6,5.550751454259608e6
-0.0026099920729186574,0.47406525743739913,0.001239130621333772,39.4342024908465,1.959569656171129,-16780.709633746286,4962.752436263614,1.9962600127239104e7,1.6692438850932023e7
-0.0026199920625021387,0.4749628530763464,0.001296324738495191,44.93756258268804,2.1099573929302973,-20932.20900249204,4269.471981886394,1.6427660582328768e7,8.947801247352052e6
-0.00262999205208562,0.4734561767993283,0.0012807845244213717,44.18515346551692,2.2079400733192815,-15273.485249541463,6314.69491385689,2.6521955222060036e7,2.5663176239176262e7
-0.002639992041669101,0.4773319329116971,0.001228108907598549,40.01046972828897,1.718246426732566,-11484.502662212488,2905.1784883987257,-3.8778155285525913e6,6.296162382509145e6
-0.0026499920312525824,0.4750957588319706,0.0012692700200118868,40.07938959931487,1.8174737734049142,-7381.197983858754,3598.957440374548,5.975886363153076e6,7.149584649047041e6
-0.0026599920208360637,0.47661007115621623,0.00125800747529038,42.55553293903803,1.9418204011165079,-8617.796264909746,3663.5952869583316,1.4392778564029871e6,7.34073580276325e6
-0.002669992010419545,0.47792526644483996,0.0012704286566057883,41.17913336321849,1.8011456580267091,-8548.386805019014,3117.585461298018,-4.90978931227952e6,5.893698306770939e6
-0.002679992000003026,0.4780465773728253,0.0012359900487591445,38.856124831381614,1.7886841025921543,-7412.117293062545,3121.7977434029176,6.611616753670151e6,6.807439333311413e6
-0.0026899919895865074,0.4793770644765963,0.0012809790598391488,41.26118225495991,2.0136553695687516,-8315.206930274453,4442.430976666888,2.114609369075898e7,1.0995424346266922e7
-0.0026999919791699887,0.4771720467524227,0.0012308408970226772,40.59594714207529,1.9155426714466586,-8812.704674426155,4311.683726883114,1.8286886074980445e7,1.1308861514439931e7
-0.00270999196875347,0.4781762866506799,0.0012023339834558442,41.10303431820213,1.7426289651767266,-5025.762635793965,2858.4688538020096,-5.775341092540487e6,5.515790784897732e6
-0.002719991958336951,0.47956893771535747,0.0012704405218579848,42.129000212285305,2.168045436559099,-20455.74772187201,4804.527343939225,2.270999540974292e7,1.2653102290226687e7
-0.0027299919479204324,0.48016413108773404,0.0012298999098312754,39.15941883570067,1.7728225607188197,-5499.256026688801,2950.294247159812,-537783.6241716036,5.402444017552948e6
-0.0027399919375039137,0.48079418539411267,0.001179864845717668,39.813888989978174,1.7380652971773063,-10111.265927081831,3192.3146776582585,-5500.471362845972,6.666981981768899e6
-0.002749991927087395,0.478068952724051,0.001251203539247393,38.83089659910895,1.873084904008184,-12359.712836071083,4877.272044817095,1.6008831933085863e7,1.5866288032941584e7
-0.002759991916670876,0.481118509115704,0.0012339887491635913,39.74486143030631,1.8333875545136258,-13419.680862368783,3816.248730801723,6.343766092387613e6,9.19618828768707e6
-0.0027699919062543574,0.4815548363499712,0.0012038282965688705,37.54932005501107,1.694191895285544,-8998.384914864491,3138.6130861683155,7.241782132480682e6,7.506234263581317e6
-0.0027799918958378387,0.4836616391679782,0.001216998238433152,40.292654882117205,1.8476116101776825,-11284.346995675918,4080.109918095814,8.359091834183441e6,1.1059006216322776e7
-0.00278999188542132,0.4815742188751816,0.0012741903356216127,39.93280724751512,1.6521473213407953,-6063.521280599879,2691.8270398378186,-6.985044681807845e6,4.270058031137462e6
-0.002799991875004801,0.48236237719542,0.0012557609111495105,40.541942859279025,1.7966558900435032,-5943.80552512097,3098.8784993927216,-1.1382293937681394e6,5.807753751932322e6
-0.0028099918645882824,0.4818460669394374,0.0012671258976266861,42.87106040330083,1.9619746658983928,-9327.71223344873,3593.309969447447,3.8619502524273247e6,7.648590360934026e6
-0.0028199918541717637,0.4811681563327451,0.0013077777984012362,41.52073754155129,1.9902745178875416,-13377.461653909797,4084.544850995978,1.2045852405042632e7,9.947232180892685e6
-0.002829991843755245,0.4837735798278506,0.00131908069713279,43.86285689862483,2.119926150219172,-14800.10634411614,4575.78286913887,1.7730669764662806e7,1.2353068551205933e7
-0.002839991833338726,0.48353113567400163,0.0012559579164528796,39.12529788735234,1.6232293088669487,-7428.3807645211355,2872.511625448371,-7.754035322162416e6,5.02879781172981e6
-0.0028499918229222074,0.4844897424056017,0.0012870351831001342,40.141878051494174,2.0003127932904095,-17271.295193739614,4103.761637345797,2.3671620899786714e7,7.809127457643322e6
-0.0028599918125056887,0.48594962986002416,0.001255842217506783,40.49602309008235,1.9022505142920072,-15944.920737476505,4149.538555211038,1.3358242909940206e7,9.67107189040524e6
-0.00286999180208917,0.48539638997288836,0.0012315448539573501,38.42138392659045,1.861119303888988,-7188.4453568440895,3313.2862240508216,1.1200498663399722e7,6.111866703560468e6
-0.002879991791672651,0.4865447487938907,0.001293878712584601,43.50350740396011,1.9540682978591621,-15219.327675426472,3764.1252829775362,6.540824610566387e6,7.010823001781773e6
-0.0028899917812561324,0.48656486920374664,0.0013012961840607208,44.105545453557276,2.0944269411043814,-12164.263700452782,4228.645981775926,1.1997881397292195e7,9.240630888338283e6
-0.0028999917708396137,0.4854693009746745,0.001179687686365806,37.19726595429415,1.8398251386531326,-13391.139734146902,4454.489422529385,1.6626819980545461e7,1.4157294046179038e7
-0.002909991760423095,0.4872757816525419,0.0011776076686423004,38.29525497114707,1.73858526935604,-13676.65705262536,3434.197719685609,8.656935922610851e6,7.059423656311381e6
-0.002919991750006576,0.4888542765072815,0.0012459906893902044,38.66150522009733,1.716180813020919,-8089.386813536964,3416.891613998038,2.1188336346301585e6,7.458944993574184e6
-0.0029299917395900574,0.48786546789132096,0.0012582468820883821,39.919408672028986,1.799695756309468,-12977.358628316315,3219.946794921811,6.367869563200473e6,5.736401408845071e6
-0.0029399917291735387,0.48790494909439447,0.0012476001922781125,39.47322505927436,1.8288808920106499,-11268.904922305748,3550.053263358655,8.807310513283916e6,7.508620786693502e6
-0.00294999171875702,0.4895202059789698,0.0012163559191890902,39.58765511560848,1.8069788829197146,-6532.714183439898,3057.305216287744,5.037586113368283e6,5.506419319796118e6
-0.002959991708340501,0.4892771067373812,0.0011980748180913084,39.08761773995559,1.8531478844508678,-6956.101293212153,3935.630516196625,1.3586455889769005e7,9.063514225530526e6
-0.0029699916979239824,0.48832858543245344,0.0012530133432681332,39.20305422436606,1.764435528979147,-8183.048148805064,3310.6791018340805,3.2111388841321995e6,6.747430583965049e6
-0.0029799916875074637,0.48893112701690333,0.0012036975123269377,37.151869817586544,1.6626741894707153,-4788.83781685505,2917.9613801753626,-1.0632452030190274e6,5.514962919673154e6
-0.002989991677090945,0.4915284418147637,0.0011897745861459425,41.053972524465394,1.7953477279492898,-7415.455969319348,3072.810652417747,1.4178955394070796e6,5.665366499098639e6
-0.002999991666674426,0.4907320353387626,0.001311227854980022,42.07221030927148,1.9926577459765464,-12198.813545780942,3834.176215848409,1.0585995583531456e7,7.933562948254291e6
-0.0030099916562579074,0.48943110613875096,0.0012497490502221252,40.22530450698855,1.7448754632892818,-12498.423904678875,3392.292872470979,1.3908433449317673e6,8.52380285289917e6
-0.0030199916458413887,0.49042198553071376,0.001218888491737982,38.06320937333619,1.7539482502491577,-10318.560124656275,3603.4373762085224,8.3961778258927e6,7.566989211867772e6
-0.00302999163542487,0.490894496373079,0.0011920937676967195,36.570797165142814,1.7177417221592552,-9372.210272926222,3677.4354057299756,8.104032235967587e6,9.682917723398648e6
-0.003039991625008351,0.49202701050333925,0.0011833930974315717,36.08273769581835,1.635429414865124,-6701.6928379313285,3163.398789573856,7.549189651196006e6,7.180935404169713e6
-0.0030499916145918324,0.4928340150124704,0.0012304369334796836,38.90870486504575,1.7977446397340102,-9872.97307919993,3545.429454180407,4.4693518199134255e6,7.381825237226987e6
-0.0030599916041753137,0.49329861292014293,0.0012345393091803489,38.271340623585374,1.7407911280167636,-9747.717128117694,2983.2236974182797,2.95627774664545e6,6.2157913572422555e6
-0.003069991593758795,0.49176025478821855,0.0011792912878945158,38.74671243299328,1.66805568704699,-5676.612827139683,2709.6284446953077,-3.08777264904288e6,4.785296514251526e6
-0.003079991583342276,0.49502369182463996,0.0012510159403734738,36.94619782042561,1.755414343642122,-11212.508778892688,3193.126638535221,6.114388315782443e6,6.826545924601763e6
-0.0030899915729257574,0.4934404701691576,0.001236568169085261,39.33760498963918,1.5891739101366238,-6545.215922543177,2747.341390499105,-6.450133160924063e6,4.4331766158189615e6
-0.0030999915625092387,0.49718338463214073,0.0012580730290054967,38.58608132075376,1.775161102384125,-7408.249869683077,3038.23291307661,3.645859274438721e6,5.884049673111468e6
-0.00310999155209272,0.49415784616465797,0.0012286130282955692,39.861817187968235,1.8862668400965685,-14901.283765849126,3178.704242264764,1.2034851177564904e7,5.341611739791277e6
-0.003119991541676201,0.49514669112658455,0.0011378147323024375,33.021372941933365,1.4354720663930076,-4965.7556851723475,2091.311101268918,-3.5335852362436214e6,3.3258001284205066e6
-0.0031299915312596824,0.49615072933417936,0.0012406856774998952,37.24484888640595,1.7398419566498415,-9512.32546482075,2911.000100014034,4.759661250593846e6,4.988133929999929e6
-0.0031399915208431637,0.4970904152107567,0.0011941538402052885,36.23565612235358,1.6040853853325951,-8989.084678338757,3037.450126840764,6.169135469213988e6,6.61620849406298e6
-0.003149991510426645,0.4975490721637855,0.0012111891449258089,40.17895590245976,1.7812394823118456,-10124.042539845781,3322.672713639833,4.863126778559603e6,6.570488997941656e6
-0.003159991500010126,0.49779047670312865,0.0011765184853267151,34.04705196445293,1.5828567648468899,-6124.98880445278,2654.0179657724284,3.918350782376966e6,4.916709988742597e6
-0.0031699914895936075,0.49678245679188027,0.0012392965505431924,38.64505325283204,1.8178070762266112,-11360.616644975584,3092.517738894414,3.0444766535323136e6,5.804168285596242e6
-0.0031799914791770887,0.4972056852033265,0.0011675388105030309,37.484997433042544,1.7401661988406323,-8333.885567977863,3393.108462749885,1.2564310825856572e7,6.56112663971534e6
-0.00318999146876057,0.4990262080859963,0.0011395561810625887,33.69769651689465,1.6799111432547518,-9079.041102364696,3294.9400496044123,1.3958824876828909e7,6.995073857337422e6
-0.003199991458344051,0.5001505717131651,0.001125429285951282,33.78237561875863,1.4713415550677842,-3949.3579824096373,2181.844368251328,-2.6884200883256206e6,3.4320818183157993e6
-0.0032099914479275325,0.4985307865437331,0.001253605364541458,37.96029858797074,1.6713381481645977,-9614.438174650833,3215.609477905005,4.995072308003271e6,6.201133380212754e6
-0.0032199914375110137,0.49716946057829364,0.0011934539395950068,34.612239830360636,1.5176342924340442,-6162.304696446303,2305.187634391111,301498.1323259252,3.3548704591289638e6
-0.003229991427094495,0.4987337676525619,0.0011632415546182077,35.42539105939905,1.6955930459202893,-11544.710860123907,3231.55177218682,8.960076224711021e6,8.273898779289515e6
-0.003239991416677976,0.499951387429588,0.00118132503183934,36.11201761165158,1.4740570329593214,-1420.027044503894,2321.287031276063,-6.81021683971001e6,3.552698811447198e6
-0.0032499914062614575,0.4991834003977739,0.0011973865197755964,36.37739243621747,1.5507658971604454,-6729.114225052288,2240.8279628140385,-6.042598096797147e6,3.8100164990728493e6
-0.0032599913958449387,0.4989731747629035,0.0011964043322627914,37.517080456372476,1.7670553755027325,-7139.707226234154,3656.5120656278204,9.837629071724547e6,8.834439651467804e6
-0.00326999138542842,0.5003512041703141,0.0011667354594402898,33.72371327423695,1.3885814693969432,-7442.962581188897,2169.090835256455,-3.3909019087491175e6,3.594873851719663e6
-0.003279991375011901,0.5031305930288419,0.001191674531118554,34.24100216039178,1.415341175519764,-1894.2032688689712,2123.910696413191,-3.691366762256426e6,3.749159144912995e6
-0.0032899913645953825,0.5011280316669263,0.0012055969257376412,36.55735203154035,1.5770600663771719,-6605.0412990128125,2864.4507054127207,166013.4356751512,5.7963899115272015e6
-0.0032999913541788637,0.49940733862538794,0.0011600051258099198,34.95576101680147,1.5100457705577701,-4105.944456092546,2290.7435152278326,-4.1035881488277023e6,3.7643619237776203e6
-0.003309991343762345,0.5037420150149086,0.0012058678115029113,35.53238088176399,1.5580376151854454,-2702.7425120762273,2332.01644411567,-4.36470603616219e6,3.7903115876908205e6
-0.003319991333345826,0.5017497707906029,0.0011919936422216343,35.36211377098423,1.5194460315459022,-7607.114346973064,2218.807257857674,-5.532765945313464e6,3.82781054453383e6
-0.0033299913229293075,0.5020433956151169,0.0011429691655614636,35.42688278357074,1.5830741475496006,-3556.9879998808915,2366.3089895325493,2.0347714034388482e6,3.8401851224503834e6
-0.0033399913125127887,0.5015225402631449,0.00120357537330612,36.161935222492424,1.5939683414552157,-3425.9911648939287,2521.545247963918,-4.0568863302544067e6,4.408588177659742e6
-0.00334999130209627,0.5046076262352435,0.0011816618209248037,36.915452068220475,1.541652252131499,-4930.705533191839,2468.8320022125026,-2.27752362241468e6,4.174239289960295e6
-0.003359991291679751,0.5026791036837243,0.0012193609098031485,37.666827912316954,1.751713026413069,-8945.015029523076,3404.519105874105,5.85896817802237e6,7.4411605618941e6
-0.0033699912812632325,0.5028658230847669,0.0012196351913400549,37.31978287313627,1.7464759194592199,-8717.38751682344,3343.4968206476847,1.2619246297109341e7,6.093833536322527e6
-0.0033799912708467137,0.5056177260094727,0.0011300934076992214,34.12333198654484,1.6004429368710709,-10975.800384907358,2755.019177950235,2.247767331184935e6,6.220203337646666e6
-0.003389991260430195,0.5035374505439109,0.0011770586594983456,34.370232350096316,1.504950226489082,-5907.206402181717,2757.727770290641,1.6636191129365668e6,6.192736040260319e6
-0.003399991250013676,0.505494704371201,0.0011581002506280888,35.96143153486348,1.7478243192852014,-9916.136912360758,3379.259346740073,1.497478030043581e7,6.924396260200359e6
-0.0034099912395971575,0.5064936515766801,0.0011496316178451521,32.1234146936441,1.482157471457096,-7715.79715983769,2355.907386945432,3.560136496639878e6,3.9881623254132587e6
-0.0034199912291806387,0.5061679097756797,0.0010831130959664077,32.60627799255937,1.4772852276328052,-6018.234792340068,2304.46671154725,1.9497501745080512e6,3.7173533664020677e6
-0.00342999121876412,0.5045532344828548,0.0011337071127145411,33.63278324204297,1.5947312790696513,-10277.975906179487,3222.449464798769,9.882022637628783e6,6.876527013839945e6
-0.003439991208347601,0.5078378379392805,0.0010595214642174398,31.298119770391814,1.3453194717909744,-4589.568954408,2282.402518931185,-806702.3315242669,4.842370182468708e6
-0.0034499911979310825,0.5068844030558103,0.0011576078020066535,33.803883599181525,1.497418243673575,-2622.1011028953144,2287.9370507428803,-2.6380754959754134e6,3.7226931118221623e6
-0.0034599911875145637,0.5073089010322572,0.0011204237856612233,35.73122797891239,1.7775578469956375,-11292.731086365464,3923.3719436033784,1.4744649585364226e7,1.109147998904613e7
-0.003469991177098045,0.5068507739032747,0.001114080925121285,33.945417510819674,1.43894434583377,-5879.833637077107,2128.9151672681796,-4.196820696258565e6,4.0621570870005875e6
-0.003479991166681526,0.5094603198622232,0.0010997684804065833,32.324382754697815,1.5157603929107826,-7514.078244829177,2462.157930015507,3.5398074664705945e6,4.087636215442222e6
-0.0034899911562650075,0.509831173915073,0.0011122355266863458,31.468469714331107,1.4059414223229625,-8057.78623736035,2297.077647637304,-1.7210311473126714e6,4.666833974372543e6
-0.0034999911458484887,0.5105392056156222,0.0011382277551400457,34.452174430932715,1.6343503898828495,-8035.7440199374405,3238.6236896939495,7.207219915848544e6,7.192265739856358e6
-0.00350999113543197,0.508590312114451,0.0011262633294267424,32.35935671006959,1.4208629812960802,-5188.54096026913,2527.804263131538,1.3800798497242518e6,5.335748372848617e6
-0.003519991125015451,0.509842678519476,0.0011338761445041086,33.447550707903005,1.4450863065911654,-4907.014484210733,2110.701477120212,-3.2374014176534144e6,3.5062296178728533e6
-0.0035299911145989325,0.5093646032049022,0.0011124595733699144,32.5587551625987,1.2977191296604265,-7061.48643395527,1889.392850528135,-8.2915722969006365e6,3.047256773553352e6
-0.0035399911041824137,0.5088636041439751,0.001105640493588472,33.05852961203437,1.4664227121988003,-6923.139091972351,2539.1527851733417,2.641607307787113e6,5.421557045813608e6
-0.003549991093765895,0.5107372498617179,0.0012021359906114642,35.691958043949974,1.552254898965878,-8203.773960133623,2632.273202162684,437151.0949179645,5.4394303468933785e6
-0.003559991083349376,0.5112311543873668,0.0010956991817557599,31.333980402739762,1.469727474383664,-3210.2496676691653,2386.594143649383,3.5987367912465143e6,4.652922685634329e6
-0.0035699910729328575,0.5113389845336446,0.001142127550859983,33.98138215321562,1.4505530952515873,-4873.7372708865305,2087.7750813631733,-2.9633470685060686e6,3.56143912022899e6
-0.0035799910625163387,0.5111849166106428,0.001199477120011837,36.46349516108453,1.7942057606272857,-10726.46188205774,3955.6854933915356,1.5779696991033914e7,1.1543829496255923e7
-0.00358999105209982,0.5130903800980984,0.0011657675114327627,33.779022234611794,1.6187044695459314,-8908.574512153613,2932.6390613718404,8.423914897385394e6,5.762740302846601e6
-0.003599991041683301,0.5119125255558701,0.001121571354999045,33.35609704964321,1.495444717198787,-8523.297715893585,2182.645842512356,-136844.74414719993,3.318176567150159e6
-0.0036099910312667825,0.5120709574533209,0.0011040628082699213,32.95748587376537,1.5384704818431836,-5697.450375628769,2318.6928005992113,2.6562439766864525e6,3.430232666408088e6
-0.0036199910208502637,0.511479199707871,0.0011275343528620297,33.88646749096758,1.5540486859842246,-7938.48540282217,3082.662193817233,1.9992138443110166e6,7.771467118056202e6
-0.003629991010433745,0.5128450050395266,0.0011132380566955358,31.240385539474985,1.3968164732266652,-6743.473892045354,2230.0288378810833,325024.38042228314,4.340163460180951e6
-0.003639991000017226,0.5144884698524068,0.0011449713254577353,32.46425050311184,1.3056871988481433,-7850.655226391691,1933.0569792627673,-6.645026660926529e6,3.011406824875659e6
-0.0036499909896007075,0.5107229717039478,0.0011320774696477137,31.6061123525007,1.4524184119872636,-4261.361072658428,2166.495172602688,2.470153210268266e6,3.6732523971891454e6
-0.0036599909791841887,0.5132153864769377,0.001177631195894348,36.43431244731377,1.6583165722019981,-9086.278420215029,2891.9315571634943,2.0237029197611653e6,6.437764486484974e6
-0.00366999096876767,0.5157894059115434,0.001207478435801445,35.462286490552785,1.5121337744760273,-10663.784447199028,2074.80627616426,-4.254390892882465e6,3.320997849097297e6
-0.003679990958351151,0.5160253490907042,0.0011475366035212549,33.20394174225972,1.5744344152842245,-10578.42241161356,3010.646768647645,1.3108411844948117e7,5.826914249363408e6
-0.0036899909479346325,0.5153819949591687,0.0011300988883350324,33.40225817435523,1.545821750682888,-7309.649737656545,3006.7618652571105,7.802279712683254e6,7.301690432090298e6
-0.0036999909375181137,0.5159858832509256,0.0011504628972360347,34.502732692253275,1.529999228133506,-7410.369928355598,2323.218459194086,518598.2053800743,3.8276985324389027e6
-0.003709990927101595,0.5176295570013633,0.0011261656229542944,31.112891748689044,1.4787255765869811,-8383.362959758793,2896.2842682385094,6.668884150898194e6,8.615975246381562e6
-0.003719990916685076,0.5153708124028072,0.0011106157368409965,32.712004475837745,1.4324932555017311,-8453.487036209866,2340.1279901582975,-859194.9030712803,4.557628892639583e6
-0.0037299909062685575,0.5159877055796822,0.0011642287344459806,34.971559631197906,1.7898084579463067,-9084.81028783844,4797.95885817074,1.912163316463167e7,1.8503467845504817e7
-0.0037399908958520387,0.515446907933568,0.0011429518644598302,32.36567639417614,1.4302623676713755,-2401.0442100642463,2103.489973779849,-1.5848136128268242e6,3.425093746649242e6
-0.00374999088543552,0.517839310837287,0.001158696743256508,33.026671597650854,1.5653668455130576,-5186.366569985079,3142.3625631212867,1.1568700313709097e7,6.904388866171643e6
-0.003759990875019001,0.5174040435398838,0.0011432981551071759,35.283685932288414,1.612561679608178,-10049.894386072898,3102.717391935478,3.934755221495488e6,6.422868463313387e6
-0.0037699908646024825,0.5187569863242265,0.0011313810923258138,34.68815168833419,1.5086597967180242,-9357.722780128774,2217.80920628904,-2.234966194395432e6,3.580856323057034e6
-0.0037799908541859637,0.5190756103410546,0.0010720288906818861,29.618053308828983,1.4132050491403927,-7408.603182398691,2103.598167239181,2.709125448336983e6,3.251362783382494e6
-0.003789990843769445,0.5194686483424052,0.0011400470792834643,32.53940563501225,1.45849745884036,-2930.9186374113524,2188.9105348606413,-679623.7083215683,3.623809668477794e6
-0.003799990833352926,0.5182407336857171,0.0011424882148060793,32.47597847204908,1.6279252215747033,-10113.42043756765,3225.725393213385,1.192970570575506e7,8.197291170509785e6
-0.0038099908229364075,0.5188519809726416,0.0010493725874562213,29.71565104928665,1.3046507097780105,-4296.538802687559,1866.8062387427078,306038.8181841554,2.959558944322195e6
-0.0038199908125198887,0.5193351010885311,0.0011284057281719772,32.637460173144724,1.4554629382676203,-5670.874590061981,2445.28171388812,4.587729165937656e6,3.835610756263334e6
-0.00382999080210337,0.5190400375520727,0.0011358597880766206,32.62892548252686,1.5102225186548972,-5929.485416982599,2953.726281104196,4.052071034670051e6,8.1351236297481945e6
-0.003839990791686851,0.5194746216409939,0.001064542153849228,30.613001639796128,1.3018344849270107,-1847.7066059192512,1895.4225799965923,-2.345905456481171e6,2.806056566329098e6
-0.0038499907812703325,0.5202330093618792,0.001043952620120791,30.48749299462636,1.3066754827281661,-3759.8572649132316,2005.155529746778,-977111.9671682118,3.489996701419567e6
-0.0038599907708538137,0.5210898530515249,0.0010952224954869226,33.010685540332865,1.4116100584525997,-3685.6502878703254,2179.2717150834155,-2.5632320286727925e6,3.395818037857496e6
-0.003869990760437295,0.5197129637007938,0.0011054282951868523,33.31442886724156,1.6017547168569455,-10369.907046549253,3743.0728910438274,8.566456692545082e6,1.2534996484580405e7
-0.003879990750020776,0.5205643601298665,0.0011449377209870474,32.19064046409387,1.5469760754255737,-7863.692132497868,2651.034219608389,6.855148537756791e6,5.47396209875947e6
-0.0038899907396042575,0.522934911599931,0.0010785225500387283,32.170642694197575,1.3590675828198178,-6059.31056243549,2053.2162718115355,-3.695392941705961e6,3.5240861372929453e6
-0.0038999907291877387,0.5216347686927878,0.0011254495388477689,33.667675402141015,1.5970184969187098,-4838.352702358946,3094.262240704911,5.1093206688115755e6,7.3666241779658e6
-0.003909990718771064,0.5210165598868773,0.0010968221752761143,30.987811929320095,1.5044193614918755,-5342.67098671851,2344.1399281147496,9.126340627054352e6,3.672021897025645e6
-0.003919990708354129,0.5225118187835048,0.0010886798130425516,29.916016092939852,1.3382401635477148,-6530.346712613106,2100.6307274953556,1.2727507124741795e6,4.1916155941061364e6
-0.003929990697937194,0.5223272322786537,0.001102324889145016,30.62436793717253,1.4633218605898601,-9439.003843079297,2300.8991275102726,8.187416866824963e6,3.9575062953115474e6
-0.003939990687520259,0.5238539060471769,0.0010567987508856517,30.41962618404063,1.3081949510195456,-5856.347252914353,2273.831842984468,1.9229900216177288e6,4.208863059471007e6
-0.0039499906771033235,0.5235965817302465,0.001024053328825809,29.42676892623565,1.2408971764964298,-218.48858615811452,1924.25331919443,-3.9866490831671674e6,3.3745717200061907e6
-0.003959990666686388,0.5227211599099199,0.001098700935451871,30.359979738451457,1.31122912953858,-4403.638429497326,1796.220124848862,-2.049053912866231e6,2.6314564376447364e6
-0.003969990656269453,0.5243383397817273,0.001134707342056332,33.239593117001135,1.5107192517912342,-4395.961368888412,2347.1273294022785,959137.8086757618,4.6095071334387725e6
-0.003979990645852518,0.5252335352353392,0.0010932292036213644,29.295172232380057,1.3208205425837867,-4763.10942382439,1833.0861461850354,2.8696886343720052e6,2.9159593632717957e6
-0.003989990635435583,0.5254425076727911,0.001113700630933386,30.978144205427455,1.3815053462727294,-8039.638336110353,2351.6372537174,2.59626501399863e6,4.510601933699501e6
-0.003999990625018648,0.5254309788161127,0.001085855718757782,30.78856842416212,1.5058937352487234,-11389.568395567427,2501.5660043541952,8.237876142546084e6,5.173833490569235e6
-0.004009990614601713,0.5268406681738662,0.0011123623545795558,30.234590325592787,1.2896878831640632,-2356.166435190299,1842.7771590313312,-1.6324956554366872e6,2.9519251904498665e6
-0.004019990604184778,0.5241882361033693,0.0011059746343001927,32.21401288303877,1.4683305603581873,-7801.690079930538,2391.204899495112,2.9773123197355634e6,4.013455928542682e6
-0.004029990593767843,0.5257391115399775,0.0010561990201920014,29.413315626162866,1.2811994561965752,-1993.3980009961567,1775.6199447248514,-1.4277876504229307e6,2.894518004407283e6
-0.004039990583350908,0.5248735005803628,0.001110442449254684,31.072942986063303,1.4717003468662564,-6356.309504226959,2370.607814289475,9.173011897095382e6,4.1104284052829454e6
-0.004049990572933973,0.5256275620109458,0.0011077754389818351,33.829321890089545,1.4319088315146455,-8570.096266562105,2346.5946855636244,-2.1415762919484717e6,4.372043740264921e6
-0.004059990562517038,0.5270274722550817,0.001146558874034064,32.88942907693983,1.7375794086610585,-13835.960953324504,4077.8031819107005,1.793544898987188e7,1.0986252791594107e7
-0.0040699905521001025,0.5288490090392342,0.0011440706348359749,31.669625166368782,1.3795821684434237,-4829.351203391818,1855.7690728379405,-3.964742665923242e6,2.9287258028882365e6
-0.004079990541683167,0.5279960460777503,0.0011290911817401462,30.673283792055624,1.4366509939568297,-5490.403029305736,2267.779838881354,3.577521697911076e6,3.9623029076055945e6
-0.004089990531266232,0.5272998025794097,0.0010672763316586166,30.76995323545766,1.3638642227713214,-7625.398229925395,2167.259457103403,1.7304499782085354e6,3.571278859826685e6
-0.004099990520849297,0.5297538907094039,0.0010837971535598047,30.555363513076404,1.3321380877156437,-4901.32167695198,2224.2087986132783,-982899.5026908688,4.181419694315403e6
-0.004109990510432362,0.5270716171574888,0.0010855867135166522,32.29470176687254,1.3651560792159685,-6363.38103480553,1795.972504453377,-7.488774080378452e6,3.3314960671800487e6
-0.004119990500015427,0.5275258475518878,0.001044530364509067,27.94802899879054,1.2876227892445742,-4472.240696204303,2287.7060347903,2.849813462057063e6,4.697825843077352e6
-0.004129990489598492,0.5296701842996436,0.0011397917159385765,31.78706052089173,1.3668965362306136,-6452.815036109981,2129.808088896807,-3.2883471023258474e6,3.454190884656813e6
-0.004139990479181557,0.530688204670331,0.0010615328785679554,30.8248002909434,1.3913637645661858,-6772.469179322788,2270.954833291797,893742.7622360461,3.940531003893424e6
-0.004149990468764622,0.5298061101353726,0.0011130818933727492,33.295985476801754,1.4710075957215552,-5355.240534176661,2276.502271370497,954350.6171807143,4.019199110024551e6
-0.004159990458347687,0.5268025258139437,0.0010277871151935423,27.94320219657125,1.271627184583251,-5128.526637041079,1756.4311494438673,1.3641038510061246e6,2.790693588124579e6
-0.004169990447930752,0.5309971398105279,0.0010965084211177476,29.346604930263467,1.3602843594409844,-3532.5234325532665,2324.1260160086395,5.07523279389792e6,4.1610514562820005e6
-0.004179990437513817,0.5314398242860375,0.0010409165869711726,28.702845271022525,1.4341121721192092,-11996.659231785176,2654.5779372565034,1.2586250775255732e7,5.953029683905748e6
-0.0041899904270968815,0.5314472600442,0.00109628077837155,30.34303857622448,1.3510805471423748,-7878.818739409072,2184.272114196028,3.152656753094059e6,4.235299043658035e6
-0.004199990416679946,0.5299375746522473,0.0011064818195669535,31.127131253675795,1.3108217545940999,-5296.713480875521,1944.3248133452958,-4.457462021389449e6,3.543070798923514e6
-0.004209990406263011,0.5329881861538295,0.0010288631053903357,29.229863113656663,1.4270634817047596,-2563.2921375171045,2395.330095392234,6.449907567389507e6,4.877872846129592e6
-0.004219990395846076,0.5314117189820103,0.0010019268686541035,28.354194609458656,1.2367447496464583,-4331.867815559312,1919.5523036453853,-1.6268826094625655e6,3.6158150767181255e6
-0.004229990385429141,0.5303189203136637,0.001089640770085983,30.213559372660278,1.4424088687622347,-6553.505750335043,2649.046205355015,4.164836158772779e6,6.695762133764246e6
-0.004239990375012206,0.5316106862419532,0.0010195357874919798,29.29310417108091,1.2074749134943634,-4954.753591401834,1719.3679775577766,-2.3689688139605983e6,2.454373263316091e6
-0.004249990364595271,0.533183688941028,0.0010933881948219485,31.131760845250994,1.4203587899991459,-3573.376954004279,2135.974959831699,1.8471515866057295e6,3.5780726431359607e6
-0.004259990354178336,0.5325153853189106,0.0010232143682989163,29.512111361383695,1.4447403268321513,-6537.271269055488,2467.8515498777456,7.783342634294082e6,4.816625957216137e6
-0.004269990343761401,0.5343491671050544,0.001052719640318347,28.88405334391965,1.2854200392012618,-2667.6307848196248,1924.5599798548608,1.2066721901016196e6,3.1113044491127254e6
-0.004279990333344466,0.533911240143153,0.0010899236116040344,29.738913821079493,1.291374397166146,-5019.609571771562,2037.345537518147,1.497187183936079e6,3.1606729236877086e6
-0.004289990322927531,0.5344852285976086,0.0010362863944378597,29.308143330787164,1.4538311018875418,-7914.548716804988,2530.964894834077,8.434059050055046e6,5.2015737013905505e6
-0.004299990312510596,0.534576834411083,0.0010806446502062597,31.64494284456477,1.4632283583250887,-8575.122257757055,2418.0702008194835,2.0012628966340278e6,4.047952921547686e6
-0.0043099903020936605,0.5338268313333313,0.0010806478025936978,29.54081939656292,1.3447896213160695,-6603.6007204543275,1985.6730792360925,-92851.3510069027,3.1761742204989595e6
-0.004319990291676725,0.5339421073473247,0.0010455299253301295,29.7730664767105,1.4181838551555075,-7238.4840853000305,2316.7193205301564,5.388460503748367e6,3.8855090949601647e6
-0.00432999028125979,0.5329700063860494,0.0010623392032625416,28.964350977933933,1.3943692503407463,-9434.032935909927,2198.612309486146,4.462321083724171e6,3.430091714713326e6
-0.004339990270842855,0.5365130055859526,0.0010449565720352355,27.24717910233055,1.1942273375514427,-3203.11260166751,1617.9132698400804,-717902.8308707542,2.355120097848543e6
-0.00434999026042592,0.53600898835457,0.001029298432769807,28.09820851078458,1.2319784793267827,-1171.1660168660233,1597.010391376745,-2.1876874514484964e6,2.349790432819548e6
-0.004359990250008985,0.5359257383026623,0.001060164028191976,30.633486266576945,1.2349077738820051,-5650.3433358729735,1845.2074942936965,-5.091427329682526e6,2.9045276910890355e6
-0.00436999023959205,0.5356200088287324,0.001063348613245249,29.211402863434813,1.3888058499445766,-3904.9006824339303,2308.0811478502433,4.413394192545196e6,4.491801911673122e6
-0.004379990229175115,0.5378863091111239,0.0010713226544952032,29.620487776815327,1.364091899055228,-5655.964979346767,2034.8626477231226,2.5863843854905767e6,3.244525754030582e6
-0.00438999021875818,0.5366011360703811,0.0010355040390107818,29.016890294159566,1.3194191555273465,-3742.7430357746953,2290.9087203086124,2.21825958059127e6,4.953341426710738e6
-0.004399990208341245,0.5392571472189379,0.0010971632089744566,29.801086795786404,1.3576850545152963,-8116.6088413005255,2253.991213791569,1.87369813226411e6,4.934202722009459e6
-0.00440999019792431,0.536628982986459,0.0010303507827037818,29.090609369325055,1.3107941376797558,-4116.293465336924,2230.8410360778994,790630.1922293395,5.113824949050604e6
-0.004419990187507375,0.5367895399352187,0.0010541584784246752,29.795148954972326,1.2743257026270929,-4161.782073656142,2039.8553619194593,-1.2569660203381202e6,3.558614991446237e6
-0.0044299901770904395,0.5408800135095845,0.0010272546246551776,28.872783022314227,1.2983832635986015,-4984.450851515623,1882.7794095067397,1.9767839553447887e6,2.5350464922806453e6
-0.004439990166673504,0.5388860187248234,0.001081305820651354,29.74324009501665,1.4712922237351274,-3301.149106995903,2692.7388471651548,9.788545995866286e6,5.790967030535725e6
-0.004449990156256569,0.5385906105576164,0.0010876328794199707,28.867774515841084,1.3331901213452881,-3019.8735729788846,2233.686833304637,2.0421333933700125e6,4.482894111234557e6
-0.004459990145839634,0.5392690022598539,0.0009906479044912977,27.000094906285934,1.2597881548676388,-3886.636567387719,1924.9141675938922,5.570211685806362e6,2.7780045310434587e6
-0.004469990135422699,0.5389788299089785,0.0010387182842097752,28.32253908306054,1.1321501654373278,-4583.232854551223,1447.9399603694035,-7.904765846004771e6,2.110105962822556e6
-0.004479990125005764,0.5374232604159023,0.0010579327241535376,28.116201588410426,1.3506650747175477,-6776.768541477868,2202.380409884675,4.26117444141994e6,4.059547924983788e6
-0.004489990114588829,0.5396439683533419,0.0010703793717375461,29.483421536653726,1.3731040231294234,-2530.438816720368,1985.8537350503495,2.0198452640005015e6,3.3344455653887126e6
-0.004499990104171894,0.538612192023869,0.00109578548933025,30.822635589699825,1.5219260311877336,-8066.8282153060545,2500.7358613569468,8.421177720214166e6,4.184063318325329e6
-0.004509990093754959,0.5394218621951605,0.0010366016565096115,27.04679923732356,1.1395680049052226,-4192.364120105674,1630.2592966641027,-1.005001222799772e6,2.5744521625370695e6
-0.004519990083338024,0.5421102850090884,0.00104764249709857,28.982986529434342,1.3323709773279266,-8457.167232690279,2361.563620521792,8.778534076382948e6,4.1142853273989344e6
-0.004529990072921089,0.5402784970159776,0.0010850784156635853,29.331388690793286,1.4327334518337267,-3142.90931499207,2653.6348777109806,7.174273480723158e6,6.075821076299494e6
-0.004539990062504154,0.5403351509871945,0.001094556923244085,29.582486621368727,1.331389888718261,-8980.425873564209,1908.186781382379,-326028.0721624287,2.946282978083168e6
-0.0045499900520872185,0.5422278387047851,0.0010501485836490194,27.522887484251445,1.268161151595945,-4813.852170194479,1980.7264207892254,3.1566585494526927e6,3.274401831266392e6
-0.004559990041670283,0.5414166167690518,0.001049190027125015,28.769885737132,1.142264162980186,-3642.934024181492,1466.8849630970726,-6.7982707733757375e6,2.112714430613614e6
-0.004569990031253348,0.5411825327568337,0.0010580653789663318,28.941421902369196,1.3563044361620897,-4745.7981778483745,1867.2499669730792,2.5635093796851737e6,2.791187636990199e6
-0.004579990020836413,0.5405900592915472,0.001034896207745336,27.882709495221373,1.2376493679051481,-4853.332154568641,1745.6573612974062,307313.8340526618,2.671440503451025e6
-0.004589990010419478,0.5429780961209936,0.0010314374773622618,26.440941738002284,1.1671539690992194,-2980.5211977221047,1990.6074932367364,1.7374166427175642e6,5.017072359353273e6
-0.004599990000002543,0.5420212387272401,0.0010023723983901146,27.67909001881677,1.2124278114409759,-4935.7958966206015,1530.2694502190202,-2.7913039466841216e6,2.4259613824569522e6
-0.004609989989585608,0.5431313409302474,0.0010513675593667678,29.03448720016344,1.302856749204387,-5628.349059200929,1864.2830976336775,2.2721631362188007e6,2.8429124967818405e6
-0.004619989979168673,0.5419542191545443,0.0010340626386653284,27.448850844614885,1.2598339242212069,-3801.9756832757453,2114.3817078111324,5.7149023159495825e6,4.497047767229871e6
-0.004629989968751738,0.5438138871345597,0.0010579481024300139,27.534781564120813,1.2133534864800721,-4403.614157788899,1922.7277320772905,89637.93642684043,4.163447268725089e6
-0.004639989958334803,0.5445643873964096,0.0011038721620595837,29.31116695084608,1.3116869742906128,-3696.323892367907,2004.2477469370322,1.2956324379200663e6,3.438472729569664e6
-0.004649989947917868,0.5437102926497096,0.0010512633292359334,27.262122296172027,1.1886289019973713,-3893.3060625195913,1691.400477432105,-1.495739885880938e6,2.7418331680502463e6
-0.004659989937500933,0.5448753031689667,0.0010046408163571945,27.279319061581724,1.172335932041077,-4099.264826009874,1658.5550466092482,506243.14326254843,2.624447556959079e6
-0.0046699899270839975,0.5443970708788416,0.0010113274092004197,26.436713209697167,1.2095785391835034,-49.880999388880674,1690.7544711784988,1.652117814097052e6,2.4676850686215768e6
-0.004679989916667062,0.5462756411199183,0.0010357797521874407,26.37878984330231,1.1440228143596254,-2511.539718980138,1554.8524172594646,-636321.861245766,2.4045450687988447e6
-0.004689989906250127,0.5480151752024194,0.0009730786520025987,26.460385906163626,1.134124669130098,-3389.183693206504,1464.5745841825906,-2.3729677949018236e6,2.0122987610162501e6
-0.004699989895833192,0.545836094529478,0.0010455640806633717,28.16892962075659,1.1987956183602253,-2573.1022920148393,1744.6130205618067,-1.265613539732476e6,2.7847985097439894e6
-0.004709989885416257,0.5451831588350439,0.001037810613377589,27.000435746490304,1.31492041622436,-7554.6902376458,2196.471121463483,5.9188250556701245e6,4.836206544215741e6
-0.004719989874999322,0.5467665728493917,0.0010570557954667898,28.03992792279368,1.216270652284439,-5200.807200002011,1782.251056190891,-1.682750634442377e6,2.786968700306322e6
-0.004729989864582387,0.5470298010953968,0.0010074679659887364,26.888207990003693,1.0883888182452317,-4412.113729615711,1479.3952041186556,-2.8868129143703543e6,2.0428519046705368e6
-0.004739989854165452,0.5466679038172674,0.0010023301099165078,27.979605974963665,1.2134124287685402,-5951.108909309944,1823.496697645536,-25290.648050607502,3.528213981270429e6
-0.004749989843748517,0.5466466874843393,0.0010211362125393019,26.610209058110673,1.252711783558505,1020.4962390563973,2055.6320877089447,2.731921462165548e6,3.724550765951643e6
-0.004759989833331582,0.5476316947801069,0.0010174881365263599,28.92335354248601,1.238469853217651,-2017.8504636170212,1796.494996133976,-2.7253128669022215e6,2.8365461086682444e6
-0.004769989822914647,0.5480088837508538,0.0010148105056148392,25.587094609828796,1.132680053266438,-4215.127096495463,1555.0544080682625,1.1696683770925773e6,2.3774155157321263e6
-0.004779989812497712,0.5483554236052763,0.0010446787879561702,29.517949768748018,1.3342495904737006,-4793.672643783757,2039.3737801660293,186204.61811002146,3.776029697426e6
-0.0047899898020807765,0.5502137898341881,0.0010455384884431502,26.272200434993568,1.225815712929653,-3993.6423378538257,1980.4322694144873,3.325109971663798e6,3.818191570293362e6
-0.004799989791663841,0.5495474349394551,0.0010708713599284728,28.893701711047093,1.3137521222669224,-1921.3941567911984,1974.5824507462441,436333.7392616121,3.4459949958504825e6
-0.004809989781246906,0.5485021195094505,0.000979210234709727,25.81503608058132,1.1096217411436273,-1932.303680710383,1563.3350615267093,-554239.912774815,2.4252701821735525e6
-0.004819989770829971,0.5488556882445432,0.0010097748201492068,27.500862861289654,1.2539640268124321,-2530.0206162242075,1649.4092632601744,1.2578170104752362e6,2.5702093401376028e6
-0.004829989760413036,0.54738791220526,0.0010507888524470164,27.692558778429134,1.187770489766865,-2730.063359725763,1842.886424085659,-2.1600567586281733e6,3.6685901976623726e6
-0.004839989749996101,0.5501094686347536,0.0010046306606690814,26.847107396196225,1.1518342166717817,-2672.864916959852,1628.8988150065256,-647357.9333883553,2.4332259756263825e6
-0.004849989739579166,0.5494348876852645,0.0009888124485734062,24.525479454518372,1.152255873218996,-4606.616815648923,1676.4618727884827,3.828768089832049e6,2.7267012997323354e6
-0.004859989729162231,0.5504516336465203,0.0010277169186490042,26.45931321300681,1.1476269118621716,-3163.6993043024186,1552.2067092378052,-607069.1839551447,2.139585004915849e6
-0.004869989718745296,0.5505666910944745,0.0010050770383952478,25.43018375074211,1.0954818593024216,-4334.754396100182,1475.7667000257838,-1.2759974525675538e6,2.1221178125649304e6
-0.004879989708328361,0.5506014194692713,0.0009722912659896081,27.43548661606022,1.2098637427219316,-2036.8097675222157,1714.1740686010517,2.1865982893154314e6,2.6555175872046445e6
-0.004889989697911426,0.550222854964115,0.001051937483215657,27.243250464760617,1.2317533477184084,-5648.674269520476,1668.5151646177424,-542202.0904918023,2.688104259613416e6
-0.004899989687494491,0.5528811217145564,0.0009858701974300714,25.296573916263988,1.1336720943208631,-3731.022275369869,1662.256335698767,1.197937210850018e6,2.538881789842045e6
-0.0049099896770775555,0.5496024037310708,0.0010327755893011744,27.886539362646115,1.15688753435926,-1931.4207020894914,1436.075802516231,-3.788311617451299e6,2.14487400575435e6
-0.00491998966666062,0.5519215445459981,0.0010032527099491978,26.40915926890691,1.210829299961074,-1571.2834785786927,1813.9968000395907,-183451.88193295908,3.2627479884880725e6
-0.004929989656243685,0.5508396980068977,0.0010153803360691464,27.54155815433812,1.153061501675148,-4122.665027176313,1570.271667294436,-2.961960441415222e6,2.325451097755958e6
-0.00493998964582675,0.5532178276473902,0.0010967704772611093,26.5296416670535,1.199554171880389,-3283.050264518788,1806.6934804920616,1.1510764813366828e6,2.7012222468767045e6
-0.004949989635409815,0.5523826340930265,0.0010050371746594107,27.431884467491738,1.2356761040529787,-1930.6490189386277,1662.9750668194872,-2.376142935100331e6,2.5744866492053852e6
-0.00495998962499288,0.5526187251873017,0.0010107599736258039,27.319561477546994,1.1765700674820632,-4638.749468800116,1455.2233572625285,-3.1719203996971897e6,2.1232084647828434e6
-0.004969989614575945,0.5532701288888944,0.0010194158632101488,26.933000298372423,1.2103843405912145,-1285.1334449266299,1844.965239022038,1.217589462949867e6,3.937664985720027e6
-0.00497998960415901,0.5509039561968962,0.0010042404241096408,26.474181549480814,1.1745345294943215,-457.8636585851612,1570.5100160139789,-1.2113046156547868e6,2.486009045933242e6
-0.004989989593742075,0.554003249014842,0.0009884364823427646,27.191864995986215,1.3570326702710271,-5711.819571582668,2529.5121819499564,8.49223083246086e6,5.115731505985255e6
-0.00499998958332514,0.5546164495488317,0.0010417791289044495,28.10923231738852,1.3461511719767922,-4430.430967337216,2152.058608595849,6.486598890137348e6,3.4721267524639023e6


==> anc/Figure-5/d3_L62_rJ0.16.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-0.5538245138132636,0.001006878576739873,25.67182532334441,1.2268614265425082,4787.858530187765,1870.334800607366,4.887638492332872e6,2.9550252636948354e6
0.004990000015624991,-0.5551345381700133,0.0010004069588240147,26.726701189418517,1.1791623638359296,3324.1703019885667,1703.994197963296,485089.92417689913,2.7830342083710926e6
0.004980000031249983,-0.5534252099898058,0.0010292557708844923,25.197594412156715,1.148727976507988,6507.7232541200365,1693.9989662382716,3.0248310389418346e6,2.5543232636697614e6
0.004970000046874974,-0.5516097710396356,0.001016642088854818,28.0727283072983,1.2987440763989175,6386.009777425498,1894.0730161721515,18764.404424533725,3.1196279761565262e6
0.004960000062499965,-0.5534776489944206,0.0009598123938554309,25.601162698089016,1.1256181753084216,2345.233939811053,1406.7159574899522,-1.1328050902186523e6,1.9556431015067261e6
0.0049500000781249566,-0.5538476426354998,0.0010621471876008245,27.551069947677917,1.308754785532764,4083.128283970602,2060.3514543180004,4.423040032356889e6,3.598439825471436e6
0.004940000093749948,-0.553368221405512,0.0010061261953466752,25.7074920193068,1.1096615195177617,4427.271243355487,1800.671599430334,1.7232031602797129e6,2.6880131006896393e6
0.004930000109374939,-0.5515011978186974,0.0009784228193760055,25.958396496922326,1.1100222293299875,3941.7370998067718,1586.5454873046208,-1.4050827226659844e6,2.5398054015292255e6
0.0049200001249999304,-0.5521651729558791,0.0010517775927765011,28.507071227513475,1.255286387392248,2113.3361472174965,1731.128732862406,376023.5492975047,2.375177957982493e6
0.004910000140624922,-0.5503306584422494,0.001064380406027735,27.641915059462136,1.216148485495667,6188.11949476997,1773.420286735252,-399679.81888858817,3.1500382653356637e6
0.004900000156249913,-0.5515849826606758,0.0009849414138325481,26.351610557103463,1.1763449119046168,1889.9255640403767,1436.1538376558724,-947191.618946655,1.920656799451563e6
0.004890000171874904,-0.5503840625758112,0.000971208490128192,25.657530691221222,1.0500893927062511,954.1891459085602,1271.5689754825587,-4.033751210732957e6,1.7906667895917029e6
0.004880000187499896,-0.5512026877863112,0.0010009087599264466,25.84399053182915,1.1937292467326086,4114.3353590154675,1835.9761607968578,2.9719965474160374e6,3.1366349013984483e6
0.004870000203124887,-0.5515749613445964,0.001015213469065586,26.614111387957873,1.1388339984602116,609.7139080704546,1584.1145608078668,-1.7582206698322871e6,2.29499027135225e6
0.004860000218749878,-0.5513546268709274,0.0010401412916326291,26.437623818576352,1.1266983435531908,4499.771092913838,1590.1660695508574,-2.584455769121548e6,2.563477765013473e6
0.0048500002343748695,-0.550222614557478,0.0010290422969186194,27.519247054222525,1.2032578966731493,4222.057015950263,1839.357748985675,1.0412182443147771e6,3.4446293417093228e6
0.004840000249999861,-0.5484934565131169,0.0010128675578865874,27.567445264134925,1.1990785587040187,3585.6866542624325,1645.2008089903834,181445.2277002752,2.288171366880214e6
0.004830000265624852,-0.5492249811648422,0.0010092471463134915,26.8026893418313,1.1839873507619323,3557.091347325937,1881.192849581344,1.5865878948591892e6,3.4134449206275307e6
0.004820000281249843,-0.5494255688212394,0.0010540738573761508,27.019206129077055,1.2157966955512611,5919.883589751901,1746.6502351406639,427526.2273772006,2.7471986973047345e6
0.004810000296874835,-0.5474477294841484,0.001034099856907482,27.526413192879932,1.4334414603772418,8987.589281443912,2695.217118346266,1.32625598926978e7,5.628474652718033e6
0.004800000312499826,-0.5480169776328545,0.0010026849299555227,27.654549020244275,1.234327563786108,3908.0087739255623,1832.8332444164257,2.331977218913322e6,2.9974660691059055e6
0.004790000328124817,-0.5496240689690448,0.001026399190854119,26.671836823919808,1.227477978933207,2741.867422369141,1687.1249635701317,-176528.1069995529,2.718285179874482e6
0.0047800003437498085,-0.5481200426432337,0.0010267880690276328,26.780224850717126,1.172469201855319,5237.973638579118,1842.680942202281,3898.897564364257,3.5207945453938097e6
0.0047700003593748,-0.5485560116435901,0.0010616688456600292,27.953769983090513,1.1398436734474202,3655.0297908261923,1489.6493633445127,-6.632486263054606e6,2.423566011934274e6
0.004760000374999791,-0.5479443179408722,0.0010403225493698213,28.25320335167907,1.2242220425520225,1777.4198547962376,1767.8638039405787,-3.693029470283617e6,2.6996161663327785e6
0.004750000390624782,-0.5468549312365297,0.0010266149342102945,29.34523427930278,1.466692914923514,5697.914995986971,2997.7854026432174,9.404748846994879e6,7.247503744720142e6
0.004740000406249774,-0.5484731628639163,0.0010046574764859355,28.264061435386505,1.1591159573308196,101.22965178137757,1491.3116900196383,-4.261475685828811e6,2.181481139723573e6
0.004730000421874765,-0.5454333323424484,0.0010262306179944969,25.76029116823941,1.1378147262655893,4933.379505907616,1446.7203772436744,-770940.0320110023,2.087984579527261e6
0.004720000437499756,-0.546757663273278,0.0010140677987697932,27.15684726250525,1.3030859599049975,4745.258932668111,2220.7649582655904,4.846073965956298e6,4.725491734974964e6
0.004710000453124748,-0.547855479444605,0.0010639757973868239,28.648909170414814,1.3526879090675945,3973.9410882469037,2125.2617780697738,1.1147292075372038e6,3.640685137150166e6
0.004700000468749739,-0.5462680005577325,0.001022777213842678,25.242229795824127,1.1494728364592015,-334.2453956331049,1592.4908796725133,620570.837674326,2.7534794162318762e6
0.00469000048437473,-0.5465177422971513,0.0010256353639219145,28.085592780155995,1.1812509452950417,2178.394159781209,1622.3655418260234,-3.1219911435524602e6,2.332404058773815e6
0.0046800004999997214,-0.5465748212307415,0.0010498852324049286,28.434116916234093,1.3763877603603267,5605.220463983061,1924.6437712953798,3.0916972754815836e6,3.100326901534197e6
0.004670000515624713,-0.5458581325265969,0.0009989075214157732,27.807487267308282,1.3202815225652573,3956.6207076103556,1992.7197585793117,6.001080158578287e6,3.0694277399771474e6
0.004660000531249704,-0.5462689205001727,0.001029319972928852,26.042870309473912,1.110110761283023,2494.8638416260683,1372.3226761823187,-3.4477667052624393e6,2.0925283671631855e6
0.004650000546874695,-0.5453888607765457,0.001030187463441824,27.86730258060235,1.3074275984734982,-423.51473300903973,2012.1509538510095,3.5208949087643614e6,3.3663851116464e6
0.004640000562499687,-0.543038581779779,0.0010094076170342721,27.987412985198013,1.1792360227269898,2899.4845248877086,1690.658679877596,-2.5904176711951643e6,2.588176783512602e6
0.004630000578124678,-0.5438225444869873,0.001018617984595423,29.755713522336727,1.3312562994827042,6248.873006213958,2288.153798622592,2.10326938004087e6,5.294479394736791e6
0.004620000593749669,-0.543773964953957,0.001097012163454689,28.68548399229309,1.4352236033823578,7283.985772372006,2505.447721937534,1.1057942893422833e7,4.6847015998393055e6
0.0046100006093746605,-0.5425214205812512,0.001068514083570859,29.78411285838764,1.2976096845422596,3792.1258730853783,1897.982847766558,559821.9504764457,2.704784610273932e6
0.004600000624999652,-0.5427890035597257,0.0010657928680297007,27.21860920790527,1.1350404353640535,4974.32114844126,1777.577891906349,75537.93834836809,3.086561699155659e6
0.004590000640624643,-0.5423562554704657,0.0010532299417035731,27.77310759423874,1.2731820880705642,2118.5107611851317,1878.521303538284,2.31207214315706e6,2.7172073398419674e6
0.004580000656249634,-0.5429237386083865,0.0009921058579782432,26.400529985817293,1.1385024360587759,4201.229665223177,1713.4776264204777,-439365.83798742323,2.618102749329231e6
0.004570000671874626,-0.5432680595615019,0.0010111272643241655,26.812523550918158,1.1913092022009868,1930.544818751666,1623.4187629133362,788959.2701981332,1.9902027487618318e6
0.004560000687499617,-0.540855622354785,0.0010322489226173293,28.173181392066624,1.2382648982967266,961.3460839797931,1810.1800464875598,-930691.9826029232,2.727147813719235e6
0.004550000703124608,-0.5408528472300348,0.001028331679160072,26.14363582726398,1.1715786552673724,1484.3696120437012,1470.7579723710235,-772280.770725246,1.9320715706888307e6
0.0045400007187495995,-0.54123987995649,0.0010387796849359358,28.75381711112442,1.2142040214484375,4894.299103451839,1653.1315278463742,-4.32082180258946e6,2.6030995336276223e6
0.004530000734374591,-0.5402836044926265,0.0010574762387845205,29.58549813084611,1.3718393578461798,7559.968166549607,2096.4778723685317,1.2938646837765998e6,3.274060395931799e6
0.004520000749999582,-0.5387156806413879,0.000991875675011913,26.80011312094227,1.2238093727063233,3386.152268785722,1876.072358125999,1.8873569458642479e6,3.142702694769189e6
0.004510000765624573,-0.5402080961083727,0.0010810975572373587,29.76961519476062,1.3325304284724948,2831.3856205396146,2143.844600267164,-161155.4270120343,4.453446241428566e6
0.004500000781249565,-0.5394307587896573,0.0010473950852456977,28.119143646634697,1.1770806993411254,4970.154551443853,1805.9190455803396,-955912.2913242399,2.980741269038922e6
0.004490000796874556,-0.5406580376546143,0.0010160904171783865,27.759688822900134,1.2332981131440455,6291.875822557661,1695.7297921639845,1.3842263490598467e6,2.821449935636789e6
0.004480000812499547,-0.5405907163232072,0.0010510233282383552,27.303982836305142,1.3718650088026845,9663.96793649224,2804.147345749311,1.2277178045294302e7,6.781117564578094e6
0.004470000828124539,-0.5395513267058429,0.0010423913181982175,27.72317925562467,1.2162563810920697,3918.9116529273506,1730.062575396665,-1.4013599876374793e6,3.0067702017883994e6
0.00446000084374953,-0.5391167569526605,0.0010704229651519299,29.696265898253984,1.2905545991206824,7422.525211673136,1756.739894198508,-3.0013978208757136e6,2.633568225838719e6
0.004450000859374521,-0.5389329887305347,0.0010223008107252953,27.469446433996136,1.2605578250723388,3351.1752060606727,2613.8308541931424,6.555762628632082e6,6.560660015782056e6
0.0044400008749995125,-0.5380535850346897,0.0010422884391861826,28.23416116244229,1.349787572609703,6005.030009852461,2303.3256060296685,9.287267186341312e6,3.7902660236230134e6
0.004430000890624504,-0.5386786107261564,0.0009867503562396667,26.545927978741403,1.0896279026296736,2163.6776393351324,1355.8676782664331,-3.44646714903437e6,2.0204594327180125e6
0.004420000906249495,-0.5362577609161006,0.001073746759003038,29.35100336789236,1.346853622812025,3643.73093756969,1839.2730636150213,1.8062657891804632e6,2.7741517305554957e6
0.004410000921874486,-0.5360724812860741,0.0010431280291065793,30.795004138595715,1.3644904623462828,4567.2894216672685,2175.7534284677345,-1.0777028257069904e6,3.6302797745562247e6
0.004400000937499478,-0.5383548151984792,0.001094567587214266,30.956200595648085,1.325756970869308,1205.051003608743,1703.8339776256469,-2.0527395697658288e6,2.7475590084582823e6
0.004390000953124469,-0.5354180615402441,0.001062251098558924,29.734806825827366,1.3351062459687737,4843.25627322474,2198.43749727285,1.3206346500111213e6,3.8509162096788296e6
0.00438000096874946,-0.5335354970604496,0.0010318675012496305,28.07931841860234,1.2811391923960143,4375.912626689909,1925.4953866242104,2.5242548839544374e6,3.698824944267388e6
0.0043700009843744515,-0.5378586800169314,0.0010572878099017074,28.5095317727283,1.3663663315749468,4197.012768861759,2464.6300590459123,5.883844439498494e6,5.194126493400286e6
0.004360000999999443,-0.5366598927802531,0.0010178282870938126,28.014185644826235,1.2887608161065667,3723.523963003249,2016.590010933213,2.5294830639872164e6,3.194663983531764e6
0.004350001015624434,-0.533484050491145,0.001091670147220582,32.34186120918829,1.5351355643496736,9571.938180538362,2573.403361218028,9.655289097167782e6,4.4237514343762975e6
0.004340001031249425,-0.5357589487791807,0.0010463845947888508,29.999790525700835,1.4349552600349338,9781.2441263426,3237.0177954112355,9.273273055197043e6,8.937680340731077e6
0.004330001046874417,-0.5342023232002507,0.0010754878422919814,29.96205867013186,1.2806861757152042,5715.1097313129285,1940.1943473747772,262448.4372004167,2.805539027510162e6
0.004320001062499408,-0.5350904488185687,0.0010677320248239034,29.218552429677313,1.2610950667826561,2528.0549945981393,1642.9498376337385,-1.9517362255958784e6,2.3765725100768246e6
0.004310001078124399,-0.5357959246949392,0.0010606994489797692,29.074123352387502,1.3093313780544753,6471.150833003494,1989.9178052210175,711840.3544418357,3.7500483459702167e6
0.0043000010937493905,-0.5331372073753161,0.001023317961515293,28.121290240323145,1.3332185803968597,3514.6826368811917,2150.6494768221232,4.319939187096082e6,4.0525961370420945e6
0.004290001109374382,-0.5344233624178042,0.0010510261875073528,29.446287334157116,1.2744818644993146,4856.72613919553,1990.5016079014756,997086.4698353558,3.779846330906349e6
0.004280001124999373,-0.5320312595753348,0.0010780706292812423,29.613873614918443,1.3699854369424171,6357.560986113786,2190.4626501925795,3.6756544258261784e6,3.942540108767888e6
0.004270001140624364,-0.5332832980693175,0.001040546957396322,28.79241321544245,1.3430236163780096,4114.736723774679,2212.052261141649,3.4158162999874116e6,4.1475480008455464e6
0.004260001156249356,-0.5333389900258956,0.0010608185834498744,29.337533980540027,1.2948381639640094,8051.5402586493,2210.596863057608,2.7874814660597607e6,4.0434213494920577e6
0.004250001171874347,-0.5326347061341957,0.0010388110804659778,29.81232245785127,1.3969561541957076,5929.27857231555,2381.54623168363,5.424437329257155e6,4.150961266414001e6
0.004240001187499338,-0.5320172501713494,0.0011106356133075458,30.824640444343853,1.264506022870681,4847.302771685933,1811.1521038213311,-7.932384090757587e6,2.868528692195708e6
0.00423000120312433,-0.5321021113377187,0.0010798753123484688,29.18110129675402,1.4228906750792718,6909.562394883353,2634.161307962702,1.10828995732479e7,5.320558933388324e6
0.004220001218749321,-0.5318742241450066,0.0010630473461347165,30.65870539926062,1.4163148065705002,7047.285191209627,2239.5318500175244,7.128498827936831e6,3.195810210488194e6
0.004210001234374312,-0.531260189993096,0.0010594474753839512,30.293210168655232,1.398732808059026,4864.382061659001,1953.4236063034343,-271964.1310266567,2.9894481319240667e6
0.0042000012499993035,-0.5323455452709944,0.0010985898913313406,32.69072645679541,1.5170719636105972,9937.18372408264,2629.8392123821604,6.580239817350822e6,4.7031774358892115e6
0.004190001265624295,-0.5278402758006285,0.0010687876419149828,29.765143515633195,1.4049838044109642,2695.3756991228493,2075.3787352147674,5.580757122590734e6,3.299194048575821e6
0.004180001281249286,-0.5314194568460481,0.001055815212270023,28.95751899676208,1.2640480823641052,7195.158168138094,2291.2437597424882,2.026502969969111e6,4.593060021612303e6
0.004170001296874277,-0.5298161607681919,0.0010924090617678052,32.373145231215695,1.3532844971187605,6677.431460814387,2103.8864825267783,-5.974004186389944e6,3.802208671920732e6
0.004160001312499269,-0.5297557736774482,0.001084120328872018,31.035012384955966,1.4228345129742739,6988.895566696577,2196.104139376156,4.211245723021472e6,3.8459177617852525e6
0.00415000132812426,-0.5297196291213415,0.0011101157208353927,30.07511340713121,1.3774697451669822,4192.875145920487,2041.0156413103298,4.062686218952789e6,3.221502100505867e6
0.004140001343749251,-0.5309267901591225,0.0010306347710926154,29.579769287659037,1.2627342188376394,5921.3118746535,1867.8973745800636,-1.1336778734409763e6,2.9120639649290033e6
0.0041300013593742425,-0.5298965178306588,0.0010696944498809753,30.713580537572366,1.3794406813279478,4160.283089689374,2294.9220514157173,2.5654670375837204e6,3.7580093740976295e6
0.004120001374999234,-0.5303311466160661,0.0010500295385931814,30.700063573176724,1.365393829218246,5167.300488027348,2083.0025736657703,2.278051280560524e6,3.3590526800700966e6
0.004110001390624225,-0.527752134681276,0.0010570947552319687,29.340672213155315,1.2706235344898364,2550.228175279856,1880.660349013156,-3.2711940178571106e6,3.797008344959286e6
0.004100001406249216,-0.5289967507137526,0.00114293158738482,33.983370462182755,1.5427137113918559,7344.59878707927,2512.4654231120508,5.237023157711924e6,3.761103116558474e6
0.004090001421874208,-0.5262963362497394,0.0011224633686132222,33.445572932246456,1.4618062585723455,3856.9990423597455,2044.1401939695265,-3.306990822419514e6,3.0213728256423185e6
0.004080001437499199,-0.5293290960878738,0.0010461348151239874,29.405512069760466,1.4198928350831181,8268.389595986433,2964.560579686623,7.392230513868132e6,8.286653731976227e6
0.00407000145312419,-0.5273336381242248,0.0011501741750600358,33.37344271577767,1.44275254657662,5963.0671561863655,2541.1399794757713,85844.6038310257,4.631745172010543e6
0.0040600014687491815,-0.5300538931625403,0.0010880465369977822,30.825899650346734,1.2997326529993078,5561.519960756427,1756.4337373749825,-5.184981799908775e6,2.815197798699885e6
0.004050001484374173,-0.5280850306675456,0.0010795636384377505,29.81329655098613,1.4058384889046176,6091.1069993635265,2591.9902270405823,7.34072758978872e6,5.903560154109285e6
0.004040001499999164,-0.5254984449977235,0.0010938808811252793,32.15263708618174,1.5039557980206786,6276.028913280531,2304.3588378554678,3.930116600431718e6,3.4695937805833495e6
0.004030001515624155,-0.5264700928524351,0.0011024975876341948,33.12889921917359,1.6024035803689587,9757.966719368787,3312.735218899245,1.4780478931582576e7,7.538432323736907e6
0.004020001531249147,-0.5259719561749369,0.0011421191262234159,33.37623226667246,1.4264988956828708,8331.540828951242,2374.396122658259,1.1489541283033022e6,4.086248992279567e6
0.004010001546874138,-0.5265929987001922,0.0010263176441552974,28.756743783625986,1.281235222821042,4752.54776575149,2109.382661508442,3.4349734422466336e6,3.968185458315392e6
0.004000001562499129,-0.5264691424884204,0.001046489035982708,29.20909989653337,1.2683341163105601,4404.3673724128275,1810.796852778999,-2.4005773371479744e6,2.9257515085148104e6
0.003990001578124121,-0.525671367960211,0.0011157956370441238,31.845204531451706,1.406427435875387,7189.607003338512,2735.804374448733,3.7374034875027193e6,6.175272891538258e6
0.003980001593749112,-0.5247033421602458,0.0010621491400763128,32.16481520562377,1.3695612107322779,6769.690570078286,1919.379483397774,-1.5798204881493906e6,3.178260156095909e6
0.003970001609374103,-0.5219727951842237,0.0010760411300205495,30.574845302399165,1.3685678568463513,7087.482630777828,2064.853477198741,661730.5452446438,3.705051807225494e6
0.0039600016249990945,-0.5246174253809293,0.0010524189719816944,29.871739675069225,1.400779375528723,6059.107182523868,2080.2418736702853,4.96251001259446e6,3.6653630909994496e6
0.003950001640624086,-0.5244329086939011,0.001085710085262173,30.730342510914497,1.3294070965833387,5544.4360800705,2025.1739525159314,-1.7592489978602964e6,3.5834761480929037e6
0.003940001656249077,-0.5240164274561666,0.0010311397935840925,30.741449201560172,1.344450162982811,4034.1261852238927,1847.4749061450102,-2.233369330331192e6,2.8919161284580636e6
0.003930001671874068,-0.5229059759295569,0.0011044713174205032,30.51772512653001,1.3056096921065472,4768.083382327259,1856.4783276332616,-4.256442946037507e6,2.7750634391688616e6
0.00392000168749906,-0.5247469696373108,0.0010692315728833453,30.635849434451924,1.4216246358494093,5676.754778760927,2015.8162724743702,1.947032999630721e6,3.0916221999312346e6
0.003910001703124051,-0.5213220880242602,0.0011204928017925903,33.69787673160265,1.525387888336501,8064.806219761457,2635.88306587955,3.760384915780279e6,5.060326382552594e6
0.003900001718749042,-0.5212700266726304,0.00111080583167254,31.74039084120078,1.4551373132166814,5947.062982116568,2672.2713554360707,4.0377493710114914e6,5.422227845711641e6
0.0038900017343740335,-0.5204964721002794,0.0010969136706406957,30.737472387006193,1.3553758439772936,7132.781637620763,2378.5984697869703,2.4463092203754466e6,4.461316343269989e6
0.003880001749999025,-0.5212314086084886,0.0010564772316975855,30.577014344605185,1.5307841271645324,8727.530536089775,2984.096521881324,9.488784363494715e6,6.97418702879703e6
0.003870001765624016,-0.5213745089503704,0.0011397511434126238,32.5865196682732,1.5027599368791653,3018.754467468331,2429.898677338626,1.1291312532517011e6,4.854117596011259e6
0.0038600017812490074,-0.521418549338824,0.0010846419932683306,30.104462747198248,1.2955995342305098,2878.8062326358104,1998.9001100884645,-26287.341421029912,3.662616426463519e6
0.0038500017968739987,-0.5181698357810745,0.0011926133388291509,36.33711836713759,1.5994970936240571,9920.849866425911,2990.042835474566,5.353460345085185e6,5.883856922745714e6
0.00384000181249899,-0.521608925599344,0.0010786936791862187,32.46906646700444,1.603845417177855,5989.343321482863,3689.254369240219,1.0706253993262114e7,1.2080730808363048e7
0.0038300018281239813,-0.5198499741507308,0.0010804213583321786,30.83551216615703,1.4372681079437415,7217.239559693838,2160.447164137939,2.2381683172740745e6,3.6768891641294374e6
0.0038200018437489726,-0.5194576882936777,0.0011804201044371104,34.636976812088214,1.666647620736032,9921.328555546248,2817.9380754119284,6.813117324111376e6,4.6020705712760035e6
0.003810001859373964,-0.5179639453040547,0.0011712976347635433,34.63234519613623,1.5765646118456569,9607.484072574474,2491.324882531427,4.195489771771637e6,3.9896303052444095e6
0.003800001874998955,-0.5176553185553742,0.0011434585173004013,33.6390441445274,1.5335077932236412,6113.961294733958,2437.459832101838,5.606093041276656e6,4.067141495382252e6
0.0037900018906239464,-0.5209833147926843,0.00113781628068751,32.31395141645307,1.5191214910392792,6852.015426022169,3378.384139340225,1.0420815495247902e7,1.1489821061122682e7
0.0037800019062489377,-0.5177567629663846,0.0011153982387208231,33.25916156758451,1.4892923191687413,10061.515506925896,2701.22569471832,2.89377371851601e6,6.087194366609057e6
0.003770001921873929,-0.5178899712659372,0.0010941954193787158,30.41841334748077,1.4017809383489224,5429.516426070427,2106.256157689611,592410.7076756934,3.8000763182024457e6
0.0037600019374989203,-0.5177844106087662,0.0011752049233827936,33.12991188652844,1.4654334953319441,7554.252486825486,2738.975211260354,812115.9962303562,6.912156776804436e6
0.0037500019531239116,-0.5169781062565966,0.001171338058140659,33.347686266832476,1.4997864180659035,6475.990023846685,2393.9994592064877,125601.71070118435,4.679166713102172e6
0.003740001968748903,-0.5170918752456249,0.0011382168803394132,32.61073307681048,1.4816218135816999,6438.82335103344,2625.719599143903,5.777121961057819e6,4.904198645081386e6
0.003730001984373894,-0.5167907494444001,0.0011314103875969246,32.71685364444239,1.5459583710390508,8598.541832138659,2353.5490773152696,3.895533384826502e6,3.8680884531183117e6
0.0037200019999988855,-0.5157555277088166,0.001070784545182449,32.13894336850055,1.414894865756467,2727.6027385640423,2606.5381623105563,1.7953009365656322e6,6.289083465453252e6
0.0037100020156238768,-0.5162863252717678,0.0010342032970619395,28.581759478400762,1.2603193859297486,5648.329309945252,1902.2874171559426,1.7132733099162432e6,3.0890844200549778e6
0.003700002031248868,-0.5158445478639689,0.0011060707130182614,35.59586644263416,1.597353308498939,6047.183750581759,3461.922577450585,3.8022606879272643e6,1.0844354794439418e7
0.0036900020468738593,-0.5146560460716884,0.001110472849125101,32.675918749120285,1.5408616665644193,10468.406680751468,2984.8463725713673,7.1093887540905075e6,6.642973139748402e6
0.0036800020624988506,-0.5180807915426717,0.001099287521113504,30.15585606673875,1.396728478224261,7210.611939206805,2432.77789989682,6.335696396408214e6,4.7063863132506e6
0.003670002078123842,-0.5131121937436313,0.0011548323535603118,31.50798963629351,1.5358839783351748,6864.090779618178,3095.9129279694043,1.2410169655461626e7,6.496742478680942e6
0.0036600020937488332,-0.5150456895907399,0.0011420991600045638,33.04527269656363,1.7423852688601231,13342.848450577192,4905.144036663045,2.217372418869706e7,1.774706032880697e7
0.0036500021093738245,-0.5135979754167758,0.0011227744881093394,34.389641961417276,1.6755736856148362,9386.133186495967,2852.837166493414,7.890798199772289e6,5.165107998888933e6
0.003640002124998816,-0.5123802206362755,0.0011256632967527496,32.04023746955783,1.4159037006133532,2661.456013907955,2052.7683157926494,-1.356717958432862e6,3.542205250270674e6
0.003630002140623807,-0.5137335107739854,0.00117767532420088,34.73904938608412,1.5866750457483303,9669.68748419694,3066.2964724594544,732726.5973707386,6.766625350731575e6
0.0036200021562487984,-0.508995903603851,0.0011451226894873838,34.555803328174015,1.6965579727662163,9968.301253800826,3272.0956340574294,1.0733386570329433e7,7.556630252428739e6
0.0036100021718737897,-0.5122979728947378,0.001091415881956669,33.24519872771709,1.5264084650593803,8872.92780395962,2648.306202753714,3.789703884139452e6,5.527620293460778e6
0.003600002187498781,-0.5113622783128181,0.001055548869834083,33.16693742031744,1.491865531437718,7050.184873639908,2132.5606730899967,-2.5803585280457665e6,3.5475465505194864e6
0.0035900022031237723,-0.5120664846035039,0.0011525272867232976,35.06687926876532,1.4912867518271096,6224.180782205811,2710.503593470095,1.754323407213423e6,5.309243540676519e6
0.0035800022187487636,-0.5111608916613795,0.0011915179382696376,35.4744371699716,1.5077231654275765,6264.8614065812235,2325.435073035145,-4.404991015836509e6,4.255112548676391e6
0.003570002234373755,-0.5112916993429132,0.0011549829297481504,34.30772811886744,1.5618871025305823,5988.694225694974,2764.7390912281476,1.6817138819967674e6,6.374750194750539e6
0.003560002249998746,-0.5106765426258963,0.0011133087848222863,32.83015609527157,1.437055833396496,3650.9149789540606,2325.8075104173126,741140.3032694797,4.122100123757579e6
0.0035500022656237374,-0.5097624301280357,0.0010494245249715519,33.05663446929575,1.440582296221814,8129.878417464041,2651.6532038060745,3.4506956726672575e6,5.152675709050004e6
0.0035400022812487287,-0.5089905166149029,0.0011803459805871197,35.69908650580066,1.6360966491217457,12240.965592037073,3164.0461962254612,9.480836680196803e6,6.795176837442847e6
0.00353000229687372,-0.5086832213809621,0.0010916764650834659,32.88920839799795,1.5295686569822693,8319.445659626455,2523.3831471555354,6.281215444696081e6,4.432901290797889e6
0.0035200023124987113,-0.508632161650846,0.001168606971430311,36.673395777189945,1.7031884455654158,10417.63921518143,3010.4488849355507,5.263322329933124e6,5.520508746897409e6
0.0035100023281237026,-0.5086308531620738,0.0011699683780706286,35.18293544232397,1.6601587653665069,6592.664424429302,2995.5754396660095,5.89889407124404e6,5.679084676299084e6
0.003500002343748694,-0.5067591976467368,0.0011915414857217549,35.36314486915029,1.5925251688574857,7280.029712327279,2496.3561089018285,7142.098558002315,4.720640775543537e6
0.003490002359373685,-0.5088553322707016,0.0011273759920820857,34.82271174612732,1.609018612861977,11398.546547621167,3240.3129420072983,1.0410691859378306e7,7.999218012839605e6
0.0034800023749986765,-0.5066459851569879,0.0012252471403979386,35.998795292108106,1.7270298844514038,8136.244676424238,3153.7254600207584,1.0986329820815224e7,6.038462907668028e6
0.0034700023906236678,-0.5097419382445061,0.0011263877990387121,33.16371825270846,1.5441341098614942,6829.371040472408,2408.998671135466,2.5566609019264253e6,4.430130750463549e6
0.003460002406248659,-0.5072846831062986,0.0011629493298081117,34.60711105625779,1.5643437287004078,7270.244375540874,2448.192032096574,2.5259506855855705e6,4.1721298985718368e6
0.0034500024218736504,-0.5095938299073317,0.0011311679647048572,33.49306837126296,1.548695147342275,8945.936655029744,2846.4782037497284,5.997563185756737e6,6.039072479608577e6
0.0034400024374986416,-0.506946143530774,0.0011237425270257083,34.54090531592301,1.4700074586864245,7912.113925878841,2359.601313073023,-1.8761027297035e6,4.0959734698429294e6
0.003430002453123633,-0.5047074448704021,0.0011556690693717013,35.03071738960668,1.644926201524632,10387.708537850045,3276.5781638354647,1.0033634032826845e7,8.089131312801501e6
0.0034200024687486242,-0.5062340257305165,0.0012323448823499104,37.65090780535874,1.684687672125517,3861.1897416125444,3009.0742729631047,2.2301657454760745e6,6.935260494305155e6
0.0034100024843736155,-0.5058431193114029,0.001185096598511215,36.0685523791744,1.7186640463151512,5274.081779365976,3232.3997937806716,3.473437974833866e6,8.522186343041668e6
0.003400002499998607,-0.5067172973478109,0.001233597145082551,34.20150245391939,1.6774626125596679,8931.786876434087,2909.008543982238,1.2032581954082841e7,5.245119148742867e6
0.003390002515623598,-0.5057193341055531,0.0011681511417720412,36.50509206933816,1.6396280509908616,7097.616318559113,2385.4196178443135,2.921366715372974e6,3.6552226218938166e6
0.0033800025312485894,-0.5029289406661407,0.0012166030341103213,36.35195684021703,1.5912876986924056,7475.222534776932,2351.330213114111,-3.2651352680840916e6,4.0424998507776177e6
0.0033700025468735807,-0.5030462738866665,0.0011362242661381201,35.50750007220213,1.7268830971728502,14353.237271561959,3146.4613429751766,1.1822000433636347e7,5.574617344647116e6
0.003360002562498572,-0.5047285409035145,0.0011633721027236774,37.16999792503223,1.7980700713860833,10616.85749366433,4923.643649698823,1.511650529848348e7,1.806935735592378e7
0.0033500025781235633,-0.5044800227550338,0.0011364360538244167,34.31250539388869,1.4860185543028215,5000.653772694431,2209.750577129958,-2.2140765480665923e6,3.5783185358221848e6
0.0033400025937485546,-0.5040442335155445,0.0012106766293269698,35.7836673219185,1.785817596746469,8387.864911109718,3741.768666320319,1.517503922768965e7,9.996064399136204e6
0.003330002609373546,-0.5036871121261582,0.0012064399521785052,35.59571827649745,1.6654154728940154,13252.151152719665,3057.7827501321726,6.873395890830633e6,6.31879301573101e6
0.003320002624998537,-0.5014801352881663,0.0010953591431840017,31.802931348599202,1.4733153598199318,2346.98529941703,2277.4421285621647,1.1690912937087442e6,3.9468818292587837e6
0.0033100026406235284,-0.502875683030629,0.0011677206939145264,34.5449502973928,1.596635897682927,9672.895790246403,2588.069757595842,2.6577384977382086e6,4.544844250110756e6
0.0033000026562485197,-0.5029044339420878,0.0011715335289141024,34.02331623399776,1.588396058162437,7931.9360153271255,2916.225667987212,5.496341700045148e6,6.391058914103779e6
0.003290002671873511,-0.5015832548761981,0.001157353766845168,33.67233120925662,1.4942753370022899,4816.708398895935,2196.492069501241,-3.0181636134240027e6,3.514403491983201e6
0.0032800026874985023,-0.5015163657507622,0.001157248746256776,33.55807315035036,1.584762728197015,4531.615604059398,2667.2056556670177,5.0333718337740945e6,5.079646081951531e6
0.0032700027031234936,-0.5020710026129319,0.0011737672037086353,34.924058364489014,1.508552711955821,9560.210258670868,2224.2270049323256,-2.5179745390229174e6,3.672739138865529e6
0.003260002718748485,-0.5000348161959297,0.001277697845946329,38.83665180057683,1.6348599439172435,3472.66242281347,3000.2134839539344,-4.061197843781737e6,6.792208249295995e6
0.003250002734373476,-0.49878729957923634,0.0011860148842069874,36.64460314240142,1.5680578730455208,8124.633754313722,2946.077216702149,-2.201360243829261e6,5.527387457994659e6
0.0032400027499984675,-0.4984458417425786,0.0011741555410906706,37.526106999116,1.7920548441831008,9848.905863515329,3912.916055921086,1.1577651649880698e7,1.127154735925909e7
0.0032300027656234588,-0.5010151251040729,0.001217446108598852,38.535563984356884,1.7141557889781207,9950.974328250573,2694.4780117428304,1.970566880053546e6,4.6345797351630675e6
0.00322000278124845,-0.49982034199505226,0.001208428465549927,40.376874164936105,1.7819673339406557,16504.872837886276,3363.3340798615877,3.598811405946863e6,6.881392021827444e6
0.0032100027968734414,-0.4990308225272146,0.001190933498383098,36.37828063718711,1.8000818874042976,10184.567312314526,3734.5746298398653,1.2902509128908461e7,9.299437188451182e6
0.0032000028124984327,-0.4966568441656854,0.0012378446171729038,39.29896045967193,1.7434750761499027,10700.594655488521,2982.5588393009625,245004.05172939546,5.416437870861899e6
0.003190002828123424,-0.49823974250268127,0.0012241839859121523,36.54826411656733,1.7100423841780787,8568.843213155651,3389.418238496848,8.610978433850711e6,7.170339938988006e6
0.0031800028437484152,-0.4969800070989172,0.0011779026052205082,37.19590010556727,1.6730630160564988,8384.519345330009,2860.881890625488,1.9681792197977905e6,5.573515090709917e6
0.0031700028593734065,-0.4966078749477882,0.0011812511609342,35.41315144959873,1.608247886473761,7169.576207517153,2683.085424475758,3.739537042988636e6,4.756344641645467e6
0.003160002874998398,-0.4952886150639491,0.0011827845572545531,38.410625853895525,1.7669215033304544,7298.809431325068,3207.2236492079323,6.584669216056377e6,6.316826504779466e6
0.003150002890623389,-0.4975962001238546,0.001162588839900565,35.045229019001745,1.5436635550106643,5970.876077248726,2529.6445919574408,1.7295861586715241e6,3.8642148500134405e6
0.0031400029062483804,-0.4953745806855295,0.001192353003939314,37.89407696897506,1.9402265525892222,15275.487595825758,3629.063778427067,1.7983393348514996e7,7.127259858803642e6
0.0031300029218733717,-0.49675890963348157,0.0012435940118706108,37.96006033695927,1.7957282942137596,3384.6625135533395,3342.1221344615988,1.010584974720489e7,7.757621551497368e6
0.003120002937498363,-0.4965201650862678,0.001208506197096483,36.4448650401885,1.6548055965377106,7793.359808094389,3113.317054373955,3.7863536154941362e6,5.878786438121242e6
0.0031100029531233543,-0.4940332811592689,0.0011811120314321698,36.664633485240124,1.6318383831214238,10778.204910792301,2930.4954949799594,983129.5533663718,6.739803300552503e6
0.0031000029687483456,-0.49430205741732375,0.001264065005244117,41.27567545151568,1.814324595779904,11252.108310555448,3152.7014836679855,2.0153468361118168e6,5.822820949478e6
0.003090002984373337,-0.49474959566292365,0.001190169797881071,37.82871831441909,1.780859509824857,8112.231870779498,3162.094160153969,8.17936586488825e6,6.685316862495801e6
0.003080002999998328,-0.4930523071074311,0.0012123070930606316,37.0192049235895,1.6103159409307657,11386.71642606278,2841.614349373848,1.656721457568762e6,5.3908157505712565e6
0.0030700030156233194,-0.49231038897427226,0.001267185873336872,40.277059036845465,2.025210295868751,17275.004623448523,5193.637317019666,2.5999010222765706e7,1.7249419855130404e7
0.0030600030312483107,-0.4933654142355758,0.0011431416271171341,36.44809834873291,1.6065522240206678,11802.162111782489,2905.706945156922,2.7772201409947206e6,5.701989902125301e6
0.003050003046873302,-0.49268890438944885,0.0012482844373296457,37.03742588774343,1.7164587001076388,4031.200321037804,3162.7969180368596,2.8729511940590036e6,6.517449535767953e6
0.0030400030624982933,-0.49075313446117524,0.0012826725863516841,40.94572943673993,1.6757941505944165,10453.030449455502,2730.249176210976,-6.015593191598504e6,4.651068074689473e6
0.0030300030781232846,-0.4893792302806008,0.0012019405110374026,37.923272910458586,1.7915588573791235,13972.810180921717,3728.322517549401,1.0352078153094081e7,8.695801531334711e6
0.003020003093748276,-0.49397736886865523,0.0012160401413746959,37.41487619800694,1.6166295426048194,5363.914811955005,2802.8701798566653,392566.35446664336,4.701810443587161e6
0.003010003109373267,-0.48934882199302077,0.0012366732554649497,39.20775762506436,1.617716875387965,8755.403977678665,2567.7281924412077,-3.430682485206847e6,4.272905707033289e6
0.0030000031249982585,-0.49201479814120913,0.0013143724444549315,40.929989239071325,1.8364574449197113,10667.850718679074,3578.096999895041,2.8413062201323602e6,8.194086152650102e6
0.0029900031406232498,-0.48850861624919,0.0012882253091767509,39.612293202214744,1.849540943478894,9642.085111670403,3254.9516563791826,2.0212632328060581e6,6.220721374944835e6
0.002980003156248241,-0.4893269455618481,0.0012597317442232371,41.56442382013157,1.867859367772482,12822.5148214794,3269.0285460211535,1.5926331907695772e6,6.409949491599846e6
0.0029700031718732324,-0.4909170105754568,0.0011505123042304325,34.51170091363472,1.7132061791135178,8024.16442991122,3259.8829790339073,1.131156210573179e7,6.8834160536267925e6
0.0029600031874982237,-0.4894643368495685,0.0012720127224011592,39.64101814640407,1.7941168882496534,10711.03369966978,3235.3619221630715,1.3906029503465972e6,6.509642014606342e6
0.002950003203123215,-0.4888011121263767,0.0013116440623324652,42.039184328983325,1.8686440770041575,12529.61917322877,3436.0446846385667,2.840067474818598e6,6.903057118991582e6
0.0029400032187482062,-0.48838953281851655,0.001214456687540733,39.743043460586655,1.9365935970929553,15246.908635770387,4311.31116280168,2.1575405967469465e7,1.0576523594975313e7
0.0029300032343731975,-0.48724642877191704,0.0013103415200674566,38.84674277300642,1.6316369769865067,7680.656883091213,2452.0368163481394,-8.586063052682053e6,4.439831711857988e6
0.002920003249998189,-0.48547039987772583,0.001227867575188614,41.381691372093904,1.9343036549470989,10272.947260498819,4131.34725303612,1.0691775400258472e7,1.072304493477147e7
0.00291000326562318,-0.4864607501468912,0.0013172449611353243,42.518377164029935,1.9850474747438434,14424.891584378769,3582.5391307318478,2.955239653566158e6,7.393028034531612e6
0.0029000032812481714,-0.4866937438054247,0.00127602207842795,40.91021175880637,2.0533142488457616,9543.99626255917,4458.1930533952045,1.7808836698468506e7,1.1791979956232494e7
0.0028900032968731627,-0.4837272871422981,0.0013031737079815368,44.06568906645169,1.9879933829955314,16163.360764331574,4399.620130845342,8.023040415072486e6,1.0972606694959573e7
0.002880003312498154,-0.48499203680398484,0.001185513707208707,37.88884127368404,1.649837717412374,5243.730651694163,2953.501405437425,202493.1487576331,5.366713295066801e6
0.0028700033281231453,-0.4862259150107971,0.0012564756698633828,39.076716965425554,1.7001092919832241,7790.021188949557,2958.9076626030587,162191.67100074777,5.901725923330961e6
0.0028600033437481366,-0.485860892911664,0.0012563093917201602,39.21703215971283,1.8891862658904908,10985.03113115823,4544.850720083475,1.6230224030798359e7,1.3335679241083646e7
0.002850003359373128,-0.4852072268898229,0.0012931262070650536,41.794960565744546,1.8857670745741737,6583.159361616762,3454.450815997836,9.189641792731768e6,7.7913072231951365e6
0.002840003374998119,-0.48359743674264105,0.0012839720406371577,40.425998297331994,1.8616390938381115,9526.019180333298,2915.338625092335,-188994.38133952743,5.072048243497306e6
0.0028300033906231105,-0.48387155431206164,0.0011820434519323345,38.398926170175535,1.7565409315896132,9789.941134287747,3243.472766262921,3.245690670961025e6,6.070114003856544e6
0.0028200034062481017,-0.4823313209865167,0.0012240524659593293,40.00573071361476,1.8509659579317101,11532.365591960519,4011.3266251084333,9.39196848357774e6,1.1651677131789211e7
0.002810003421873093,-0.48502391162256775,0.001213912018160788,39.54167207766082,1.7113813260503838,8488.080834502587,3023.7434468291635,384606.34893076017,5.62298796353129e6
0.0028000034374980843,-0.48233110128577245,0.0012232751283678671,41.81693776814098,2.0530560785086034,9943.253589190852,4533.144987620236,1.87317429228259e7,1.0755889565601213e7
0.0027900034531230756,-0.4845828625589916,0.001267294176820417,41.75553085656276,1.9073689026939955,8046.063144905155,3977.7671919125078,3.486614842200789e6,1.0726904541414954e7
0.002780003468748067,-0.4792130407391718,0.0012365203309264126,42.5165057775464,2.0141800330811694,15768.939647406049,3928.2727240899794,1.0174979853931153e7,9.25001979450829e6
0.002770003484373058,-0.48209963590472815,0.001266085834262768,40.33471480531938,1.8740168847293528,2411.8806179540284,3474.266938997684,5.753474241331218e6,7.0510581628316045e6
0.0027600034999980495,-0.4803790534647939,0.0012215931567293998,41.346609354704995,1.9384941829836733,17805.68500338332,3793.219274394801,1.2485149049461406e7,8.642317962914037e6
0.002750003515623041,-0.4786613693572515,0.0012586377338345254,41.761952478290425,1.9016028201256336,12585.36154964974,4125.053195509666,9.015379226476854e6,9.862824311557006e6
0.002740003531248032,-0.48076920205580576,0.0012156516547110205,39.81890526263055,1.7730201709678741,12067.895653666705,2937.450783655155,1.5019849308338317e6,5.458394980724773e6
0.0027300035468730234,-0.4791856905412718,0.0012428404357364912,41.749052162985116,2.1182847793760984,15657.168598744825,5010.5337175979,1.9760913915580105e7,1.2484990049861385e7
0.0027200035624980147,-0.4779458957914234,0.0012992014495505056,43.740990583421485,2.016668491690401,15021.583129900027,4609.885240562043,1.4174498507473845e7,1.384336688271089e7
0.002710003578123006,-0.4777416484513275,0.0013166098866605534,43.437559565987726,2.0478631349942757,16049.596014553632,3828.7842689605354,8.949826276026458e6,8.958951225001922e6
0.0027000035937479972,-0.4761007977710642,0.0012622561471557945,42.24833460369621,1.9111067339639616,10518.36530247267,3330.930441220294,2.9487485188045693e6,6.634842359395788e6
0.0026900036093729885,-0.4790484276316457,0.0012740926917288082,41.1710578923036,1.8294769707459368,12656.91445412115,3815.8351274805027,3.4366826649478534e6,9.21852061833529e6
0.00268000362499798,-0.47536051467918655,0.0012241424668848967,41.04071597451186,1.7903054587596556,13912.024957121705,3460.471552176446,6.673320825108191e6,6.692489171774538e6
0.002670003640622971,-0.4767466981386566,0.0013172810898264408,42.37652987623043,1.9384015292880101,14231.885001580065,4192.089421224839,1.246069792996877e7,9.895406749406898e6
0.0026600036562479624,-0.4769720676178505,0.0012576965764562477,39.91518730025634,1.8176236955219367,11954.983917834534,3287.579417320227,7.47920224195957e6,6.437193315079021e6
0.0026500036718729537,-0.47453359941966367,0.0013018972162682071,43.232627629266624,1.9845011733173588,12981.667431717664,3848.31235576042,9.598757586475106e6,6.632160061121771e6
0.002640003687497945,-0.476785027866833,0.001268911337852608,42.33214891504292,1.83004282110933,11246.025447251619,2899.111571322965,-8.196377777058801e6,5.372392166673573e6
0.0026300037031229363,-0.4761852412009206,0.0012709045896241644,44.859457234962925,2.0023605520204746,15602.637580431647,3974.294041986605,339987.86284030974,8.631659044143243e6
0.0026200037187479276,-0.4746222231968223,0.0012600410811582539,42.407487442520804,1.9961656714440545,12503.948743308067,3343.460165448321,3.3992320093974923e6,6.392071019177868e6
0.002610003734372919,-0.47716076541383046,0.0012996820467473652,44.861956138374936,1.9242958769774556,8726.122027598369,3820.9147168346,-8.504796014220854e6,9.761849772772312e6
0.00260000374999791,-0.4750067450676237,0.001292582602251535,43.545059850519515,2.002250448104144,18063.64847595366,4069.6038241462834,9.194376159210796e6,9.060969239443796e6
0.0025900037656229015,-0.4736504795602691,0.001244984723260062,41.96524918295716,1.9743193148045728,9421.87114211138,4127.267797766719,6.443950880958184e6,1.0401589006345132e7
0.0025800037812478928,-0.47285621703433156,0.0012798639361185401,41.47518597666406,1.7621129065846906,10032.8501538896,2958.6605538809736,-2.0009078779689786e6,5.315098512696638e6
0.002570003796872884,-0.47297515163588494,0.0013083716832945579,47.0099046265614,2.177590221233917,10200.149170411825,4358.5910116272735,7.354060506054749e6,1.1037581840833496e7
0.0025600038124978753,-0.47176866432482556,0.0012817303207753928,44.44360085561657,1.9654061517737524,13034.64436672221,3746.5480613198233,17579.686255218843,7.843964201864978e6
0.0025500038281228666,-0.4721797606936475,0.0012966396522977996,42.19699448210591,1.9786683261049562,12122.757164410996,3657.809396240847,5.34658220212323e6,7.8835547254696805e6
0.002540003843747858,-0.47012443670574067,0.0013428843523949413,45.30893924077724,2.1540767900955515,16551.572625537592,4615.740465627092,1.4363247594091233e7,1.1592456327891061e7
0.002530003859372849,-0.4725040507149644,0.001225321828505755,42.135594641037315,2.01765774188257,14918.42052947556,4398.33848619122,2.047310371832952e7,9.204152853162888e6
0.0025200038749978405,-0.4705182224856372,0.0012648971260032958,44.318812712934424,2.03804907488154,12790.61459879931,3820.0599703481935,2.994852684753113e6,8.609590869977122e6
0.002510003890622832,-0.4717978237351648,0.0012499836274394132,40.76912393888626,1.7717056324854266,5061.2722218993185,3016.615528446387,-947685.8762005516,5.549139741947399e6
0.002500003906247823,-0.4713290068519287,0.0012080508231593647,40.16110457187736,1.8313461108508258,11698.42068447344,4093.0092014230977,1.1166177295869267e7,1.3451579802780466e7
0.0024900039218728144,-0.470442867722354,0.0013260774555756986,44.35311361650175,1.8819982439265712,10973.019194051863,3420.7325389440584,-3.647865698147406e6,6.009195789298239e6
0.0024800039374978057,-0.4703484912174219,0.0013405386165511349,47.67478383244612,2.1254619277963425,21852.965339152775,4097.929295385979,5.5569983455651365e6,9.437750644582924e6
0.002470003953122797,-0.4683399780882198,0.0013084358861696454,45.65428206162212,1.9793599409060436,14848.705962674041,3543.4800611825044,1.52018521882445e6,6.925672930118948e6
0.0024600039687477883,-0.46777106273449504,0.0013326582782208858,47.6583164074457,2.300050451195267,10272.277058176522,5052.325000122517,1.2733177081407106e7,1.2552413475328235e7
0.0024500039843727795,-0.46758344801244367,0.0012985284772601279,42.6416786424729,1.8654820162243042,7622.819991074986,3028.6581595577427,-2.0593856989850851e6,5.595743408684735e6
0.002440003999997771,-0.46806426249637495,0.0012719874738806333,42.347555907720974,1.9426728744414987,9585.196329463537,3817.6109282186508,5.900868108937152e6,8.483521014358146e6
0.002430004015622762,-0.4667579079200169,0.0013551319628301894,45.532086496301226,2.1213888900488596,16263.905454769027,4597.32367301274,5.648470990192567e6,1.2697461854316875e7
0.0024200040312477534,-0.46774498495335515,0.001384986791641502,46.72570893334297,2.168448998000189,10687.460539656615,4992.9254986642945,1.9924643641170382e7,1.324206223453897e7
0.0024100040468727447,-0.46707009292412754,0.0012682516476386606,45.591852149648574,2.1996143511924022,12751.750322654878,4136.806057018219,1.70882342026383e7,9.880612940905768e6
0.002400004062497736,-0.4669851416575044,0.0013249949476870377,44.7320991691333,2.1260745704593704,10305.950833368024,4585.39298853828,1.2887233040760402e7,1.0324421414185181e7
0.0023900040781227273,-0.4682399258237815,0.001202533079188557,40.94516313119697,1.848293347379257,10215.04243275837,3508.5892432443184,4.299883976405622e6,6.352325338265626e6
0.0023800040937477186,-0.465740825256319,0.0013525282303331718,47.653138963010896,1.997533131935947,9080.857074582354,3789.32799431138,-1.1653233446370749e7,8.48378041877562e6
0.00237000410937271,-0.4628077371430567,0.0013137324381150178,46.45741740521659,2.056519739351426,11716.970153935465,3973.945786814052,2.2449915044860346e6,8.860780081087615e6
0.002360004124997701,-0.4640094581928775,0.0013259136079296486,45.73557063819255,2.1601842318383877,10246.455354235504,4389.1075468341005,9.465444245843863e6,1.1293246408994334e7
0.0023500041406226925,-0.4633760624204632,0.001341482454877251,47.77702263001602,2.071259698192912,14817.904648502878,4289.829190728564,4.05873711213962e6,9.203353950662637e6
0.0023400041562476838,-0.4632608007441154,0.0013334486226589384,47.267182867012885,2.191644654835092,16180.728407527136,4237.726325469343,9.372940282324413e6,8.553061057952283e6
0.002330004171872675,-0.46022397671532356,0.0013539302193404836,47.19744673140606,1.9560047571439911,11184.615143657704,3537.7004634758064,-5.1699543476091195e6,6.948529554268796e6
0.0023200041874976663,-0.46406877739582164,0.0013746490716497325,47.877511014050135,2.4315187575017285,27399.0263500749,6024.642350338769,3.856660314414512e7,1.6321314151577342e7
0.0023100042031226576,-0.4630326071567129,0.0012945711097618908,45.46721574904184,2.07553831006404,8961.761813877392,3635.4442295846084,28042.94334122289,7.12602115903594e6
0.002300004218747649,-0.46035006676310986,0.0013428202701907808,45.047791662678144,2.2671030829838523,19359.902291200844,5668.448132421624,2.6433565254083946e7,1.6645782772046596e7
0.0022900042343726402,-0.4594367935806436,0.0013848085111442625,49.442070349235664,2.331776793088584,29501.20473670119,6078.514627906352,1.9631833836901285e7,2.0510875803086683e7
0.0022800042499976315,-0.4615924614859604,0.0012833820726670957,45.79071895372161,2.098985627795622,13720.09002998082,4436.468949183699,7.6085873029268915e6,9.667566420391979e6
0.002270004265622623,-0.45882100402664,0.0014061321339300062,49.740227145782164,2.721163825927482,27796.516987115578,10509.806484583194,6.250530520870596e7,5.365342113689017e7
0.002260004281247614,-0.45901645642798417,0.001346714634623789,45.42824118087575,2.148090767854325,16623.562050850654,3856.4728154110267,9.423205769299224e6,7.138038186563934e6
0.0022500042968726054,-0.4572034266513525,0.0012882458915430795,43.77245570587537,2.0614298272292033,15646.395010005532,4051.508356161907,1.2120826608399065e7,8.612719329148822e6
0.0022400043124975967,-0.4581609303845643,0.0014212783686703965,48.763596690953456,2.22699167388715,11404.821237056414,4735.5804593781,1.2497051502078373e7,1.2401679586722488e7
0.002230004328122588,-0.45625290074670355,0.001395433508803147,49.465364139112914,2.399173668705528,23681.946892298078,5128.080124100907,1.795363270784876e7,1.34092143963566e7
0.0022200043437475793,-0.4556471489059893,0.001343156363593856,46.1025079299455,2.434180198106718,20622.55887553636,6549.18106083692,4.003514405271351e7,2.253352471733503e7
0.0022100043593725706,-0.45484536871244363,0.0013121200263955654,46.66487249142607,2.1521766759339584,17380.541139401994,4334.696000024419,1.1859063715858907e7,7.849409373745848e6
0.002200004374997562,-0.45465995317450725,0.0013997499531498735,48.05025392385798,2.3513514855668056,24237.778153564086,7546.279226789322,3.494943172005887e7,3.356993602271365e7
0.002190004390622553,-0.4546299295959336,0.001315826601533334,44.847056153360946,2.1455502449036747,16996.76542276774,5723.800179520386,2.2889170888260957e7,1.9998553534758948e7
0.0021800044062475444,-0.45653249375828264,0.001343508124738311,49.10679526752346,2.14363722283994,18296.1720877632,3892.4954573204104,-2.662395119687301e6,7.699228394684074e6
0.0021700044218725357,-0.4557470918556642,0.001304364743861403,47.727574955309215,2.1343128456855527,15466.432384288217,4703.662095054565,8.434537251366703e6,1.13844687038401e7
0.002160004437497527,-0.455037765919441,0.0013247532593198348,45.62647530576294,2.209689293784289,17033.4749592501,4738.017322333432,1.5967725330726555e7,1.326008699332133e7
0.0021500044531225183,-0.4540174033648929,0.001334656990417603,48.37559344629705,2.3114906019356085,23583.677480578866,5143.493407168708,1.8464269227882832e7,1.2270475993527152e7
0.0021400044687475096,-0.4537644331690802,0.001411275219519252,52.71902204727473,2.7439141748634897,24468.728110291227,8303.516098215643,5.215476616895283e7,3.1598355526226748e7
0.002130004484372501,-0.4517489353881014,0.0014096896625901637,52.448769858710484,2.5727257676325337,25247.14876216517,7067.974889355889,3.725620802333444e7,2.2892486425083157e7
0.002120004499997492,-0.4551502023060636,0.001471663012658595,54.66475979325118,2.656238252048068,30795.976375468803,7297.800799988992,3.2463895722773936e7,2.4233010949611783e7
0.0021100045156224835,-0.4518082309299122,0.0013609456993973915,50.51619706791141,2.145471434781758,14411.21685456704,4610.279819249334,-3.245533756422259e6,1.2814628402714156e7
0.0021000045312474748,-0.45336454281660216,0.0013395270387118199,47.16357713104553,2.1440758333092114,13807.468723482005,3887.756540938298,-217029.0909850533,7.729666727712078e6
0.002090004546872466,-0.44987474541220973,0.0014485905429393548,55.60048208261911,3.172431277466598,33353.960096467265,9970.114070743703,8.003884059667999e7,3.986961877265401e7
0.0020800045624974573,-0.45240478239678705,0.0013823772153170489,51.0537033175697,2.244700146583205,13106.603095737004,4201.073541130337,-2.2004415034891134e6,9.166263393787554e6
0.0020700045781224486,-0.4488776853332737,0.0013910805736356195,49.694145888604766,2.1255433636651673,11355.623781880544,4346.646712070686,-2.338358716810578e6,9.274989283668524e6
0.00206000459374744,-0.44935882506923125,0.0014094207758719615,51.11301711275022,2.2783657927301615,18037.405261560012,4895.709308380363,7.497914111470769e6,1.0934791838505672e7
0.0020500046093724312,-0.44884682691804456,0.0013661674233697927,51.0577880180999,2.1696374834211976,15417.074161932329,4437.819833674054,-5.240122712114343e6,1.0537484757376535e7
0.0020400046249974225,-0.4470052976821217,0.0014182252655692447,51.92865140442087,2.663704356105431,21622.53232868492,6953.359669614369,3.402944002052286e7,2.23945190136001e7
0.002030004640622414,-0.4452344838688723,0.0014115527036377888,50.82907542413027,2.037557160382827,9190.058402074128,3850.583055586918,-1.4119662448803952e7,7.455192907757267e6
0.002020004656247405,-0.4501630938494361,0.001421223090059308,51.969490044396125,2.447833985986547,19407.795957007842,4857.7608593621735,1.5237013568767093e7,9.948233361213138e6
0.0020100046718723964,-0.44635208930589687,0.0014628194574244505,55.399050563143675,2.4672985906991336,21310.28392014355,5287.202607484916,5.509525837198283e6,1.1230075075014656e7
0.0020000046874973877,-0.44386116051447794,0.0014152902076633902,52.03428253364451,2.5615874112098673,18754.34135841139,6658.722929354731,2.3950867571385484e7,2.237028485158456e7
0.001990004703122379,-0.44437750414868427,0.0014622135635462478,54.73185867336615,2.4259616299107343,20340.138289690654,5677.970317810533,8.42309999821211e6,1.421340370819846e7
0.0019800047187473703,-0.4441468954870113,0.0014029362321944909,51.45493722509647,2.1689677762194246,16306.583434337643,3877.098289238073,-7.508857083743741e6,8.112746932116405e6
0.0019700047343723616,-0.44045659229384254,0.0014751460227984006,53.95440422127163,2.7508398275565185,33341.469909858824,6670.968979761379,4.581253732173912e7,1.891477721467443e7
0.001960004749997353,-0.4453560469510813,0.001424978398339916,51.71516312370888,2.3195410681780984,19103.347782493223,4816.020732451512,3.686136403894932e6,1.0617119332279984e7
0.0019500047656223441,-0.4432333398735304,0.0014030059641337432,55.00891918245662,2.6077587869860794,26036.7016430423,6919.755567444859,2.4233788467046566e7,2.3132677317643106e7
0.0019400047812473354,-0.4419928210413687,0.0014414205551877923,56.63715314723787,2.572676265216295,22505.078992720395,5670.64250408094,1.6128890108291896e7,1.4993507076982733e7
0.0019300047968723267,-0.4436487423418454,0.0014138920643805921,52.52306750314204,2.3877102427766945,11361.376592196504,4506.154862871113,-1.1893659991998496e6,9.919347881848933e6
0.001920004812497318,-0.440263692471183,0.001506260665817615,54.35496331999207,2.9589610455465385,29465.134011056187,9949.73080603017,7.411278985584456e7,4.1996116408572346e7
0.0019100048281223093,-0.4414736363166621,0.001401817832067975,49.97681523959545,2.289055683592292,18920.560716412143,4681.547332859469,2.8776437344458285e6,1.003045646742382e7
0.0019000048437473006,-0.4389482779332068,0.0014901141477327226,55.35712977394932,2.5637472180679657,25581.00002070368,5946.010301977392,6.28492894018948e6,1.7736668415725272e7
0.001890004859372292,-0.4386366386132614,0.001399440462962406,50.14991743463316,2.1486725885700473,12874.11621353057,4107.4691809565375,-4.292100534284926e6,8.176064999311124e6
0.0018800048749972832,-0.4406275929193021,0.001441019624244509,54.126714985918326,2.500193201516177,20349.254579287077,5753.619980081152,1.3982892581885047e7,1.4373987421554795e7
0.0018700048906222745,-0.44083918511241643,0.0014044388663656518,51.38149756153251,2.197424187350853,19186.049883661555,4442.32869977309,6.244889523887592e6,9.931671757009823e6
0.0018600049062472658,-0.4399565475105406,0.0014532161491255641,56.59894526126222,2.6607345788747088,21912.255688195717,6399.966116733017,1.5461714269313253e7,1.880476017828207e7
0.001850004921872257,-0.4372848426959083,0.001456527475196194,59.90119541205516,3.1940388387795684,45062.31630999864,8883.624713351212,7.227920860907975e7,2.588664785506477e7
0.0018400049374972484,-0.4376022521909894,0.0014990704766797334,55.06846078264275,2.693099333321602,23398.336821556735,7452.378994759405,3.386761791683582e7,2.498463188470759e7
0.0018300049531222396,-0.43447428612998495,0.0015228332955081482,59.06423451793854,2.605420310705618,23397.908077991375,5325.612804132972,5.506224795827545e6,1.195957764261843e7
0.001820004968747231,-0.43836058371446696,0.0015093603891890765,58.20900705847603,2.630199149568168,25592.639276798007,6329.707882831647,2.1788218558124974e7,1.977593143171929e7
0.0018100049843722222,-0.43569730393023476,0.0014856107412131413,60.70159308166084,3.0443506604555495,38917.69535983733,8351.369849449931,6.5229733162650146e7,2.4542783599949654e7
0.0018000049999972135,-0.43739698278282557,0.0014202920545041615,53.72880420882024,2.461213237829477,24218.07051438823,4885.036943675217,1.2114782578464264e7,1.1958979157717561e7
0.0017900050156222048,-0.43636324025805695,0.001473783367752479,57.55999564366441,2.4686876988544695,22626.681973025617,5175.4321914113125,-1.9163835037475214e6,1.184647545338877e7
0.001780005031247196,-0.43348112596099403,0.0015356761167072597,60.21073469418939,2.9135499659027992,36559.30913073955,7281.064615273676,2.4175974974516355e7,2.3369015948110774e7
0.0017700050468721874,-0.4332101481316611,0.0014731196256288239,56.98085254201375,2.5383499548162667,23458.9337675676,5126.659314982442,1.2305433071957962e6,1.1598063560059885e7
0.0017600050624971787,-0.43341430913451817,0.0014534229936939698,57.40181249260313,2.8674540233008092,24378.59149802059,6443.42603182476,3.3504634436962534e7,1.5398814017592052e7
0.00175000507812217,-0.43174051056059537,0.0015180369174485602,60.28082313904275,2.4435885223044425,21280.30760726728,4896.746641347797,-1.953673106878079e7,1.0698375297350984e7
0.0017400050937471613,-0.43399802780261904,0.001491614958818575,55.12760133889797,2.629091208541659,28223.98969461212,8059.713748176373,2.4622318819006663e7,3.379173231219806e7
0.0017300051093721526,-0.43380835329760375,0.0014655242733896717,57.15168432335208,2.662463539191997,21562.90893266653,6092.457822010258,1.6878843350198004e7,1.72329922688686e7
0.0017200051249971439,-0.4306558552118257,0.0014722200623773763,57.15800623144098,2.897001848643584,32782.139443776956,8596.320592850258,5.470207546760273e7,3.3495227591452863e7
0.0017100051406221351,-0.43178488932347814,0.0014100900327696211,56.906461147331775,2.8047884175395383,30569.054782771844,9407.857899582907,5.8008183613104425e7,4.021548089417715e7
0.0017000051562471264,-0.42736782110472477,0.001514397857132574,56.8103429494038,2.5405420554769305,22850.742010248134,5479.332217685062,3.742460768277319e6,1.434477448109435e7
0.0016900051718721177,-0.4274723118116311,0.0015411217776844554,60.42013314884528,2.6813208527102375,27355.782821662233,6216.482882603929,1.2274243436500842e7,1.4956937937560797e7
0.001680005187497109,-0.4279738117761098,0.0014594280347018606,54.22859974733828,2.55387929979198,24811.678416721352,5340.103732343248,1.1597650295157703e7,1.1567069672206135e7
0.0016700052031221003,-0.42662196271728464,0.001484750824202351,57.9612841970834,2.7963170042168444,28880.464463660763,7387.272952026524,3.0583084859751467e7,2.284979898698153e7
0.0016600052187470916,-0.43010794627796467,0.001527496968027429,58.66940237807087,2.863724873377619,24620.449135760453,7896.5840073287045,3.0924704022644732e7,2.3522245636941496e7
0.001650005234372083,-0.4258983716062697,0.00161288233666298,62.67723725928928,2.886880353908715,25393.96451594679,6495.11021688884,162557.1303165447,1.6604219388930567e7
0.0016400052499970742,-0.4281650205085836,0.0014976499476990397,56.3693269666517,2.4075181631470546,20567.258776362156,4118.871893663251,-1.3440224958457157e7,9.754442136940975e6
0.0016300052656220655,-0.42841161603177436,0.0015628507425130068,61.07858974723561,2.718575951581432,26376.525970394734,6701.4319668685375,1.1789279746727897e7,2.0591142978867777e7
0.0016200052812470568,-0.4243597645714932,0.00152328309557463,59.41680262667635,2.8701082026432014,28881.529978486986,7354.520367246892,3.655461508725477e7,2.1898967497557793e7
0.001610005296872048,-0.4262765080344856,0.001588491708584765,62.6401270175046,2.8681026872320037,26710.280968420557,6033.377534752079,1.1260571149748258e7,1.3739041402528606e7
0.0016000053124970394,-0.42523629684194614,0.0014558656511505618,54.660453255561585,2.4523422102621972,20119.482294539106,4926.329576021059,-7.575241223359228e6,1.1597957646559553e7
0.0015900053281220307,-0.42578956053341827,0.0014987825891571733,60.51945792843403,2.9623458666110354,30864.768595624097,7202.089969902428,4.2220520184860826e7,1.7051240215870995e7
0.001580005343747022,-0.4234422597251278,0.0014989831705916903,59.62950440076413,2.8183104892123674,25870.006172353897,6414.52993056307,2.2280311514672946e7,1.5845657275979165e7
0.0015700053593720132,-0.42088298152819376,0.0015318982244496946,59.99502368334348,2.5996226588060445,24057.933992032897,5866.155039213118,5.449126669681097e6,1.5120840642018478e7
0.0015600053749970045,-0.420227361276772,0.0015041976681534391,61.344988748989515,2.7810625420192974,17763.136627887292,6789.589612857423,1.3301857027640557e7,1.6701564215262266e7
0.0015500053906219958,-0.4209010208182218,0.0015857563320855947,63.94786136031312,2.8401954477822144,23222.030323491723,7052.793177024329,1.4125463938915122e7,1.8452325804301757e7
0.0015400054062469871,-0.4189841330018601,0.0016000928508947694,67.3894908990536,2.9753556905758467,31415.182570757952,7416.238878679613,4.519737409115086e6,2.1216316037000384e7
0.0015300054218719784,-0.41733572783931233,0.0015721149679901864,61.92959889364063,3.118705733143352,37183.71979896671,8274.099782573012,4.8842033063826956e7,2.6653385636724323e7
0.0015200054374969697,-0.41694707176516305,0.0015876184533541262,64.3287752240436,3.3450460220082836,40619.84803428702,9030.265055607193,6.675675406281034e7,2.7189955083819214e7
0.001510005453121961,-0.41939212456316655,0.0015185672640117172,59.254987343334236,2.54433569727166,22082.212988063515,5482.827717975954,-1.0548112946650822e7,1.2973308715755928e7
0.0015000054687469523,-0.4148537894884918,0.0016141842813988296,68.72894336838641,3.558395546790475,34427.46608225217,11415.81257362738,7.177922443891123e7,4.868834131941886e7
0.0014900054843719436,-0.4180911207253898,0.0015175112090162258,61.73965610542652,2.898955545965974,24389.220944000437,7188.0574632193075,3.1487901030142635e7,1.817280166669982e7
0.0014800054999969349,-0.4130044343858608,0.0015868387175778035,66.49581698993852,3.1154636950305234,29072.387917669483,8770.419951009926,3.3054926988939e7,3.0950643822377305e7
0.0014700055156219262,-0.41503939586544836,0.001603877267889287,65.20759591581795,3.1145807836962422,35280.087576207836,8161.054379734568,4.396328338619935e7,2.2498820063682567e7
0.0014600055312469174,-0.41298153093872364,0.0016270480002572993,65.8804883948346,3.1275668599279385,33302.22028309792,6926.076689288816,2.101422162286279e7,1.6604092067423241e7
0.0014500055468719087,-0.4142174471180959,0.0015724506131598863,62.82384689908935,2.764440651316129,26415.690248087943,6928.81515932262,1.0057728421091482e7,2.0995867156204045e7
0.0014400055624969,-0.41085013858560315,0.0015531653733339777,70.37275010341739,3.1797949426953838,33690.26387193148,7230.914505295811,-4.2927577026859615e6,1.7059374236473445e7
0.0014300055781218913,-0.412788514605136,0.001672123778877541,71.54796804569419,4.039211910144242,54735.4882081946,17220.51112011553,1.4628594170866948e8,9.448412125870946e7
0.0014200055937468826,-0.41402264537969014,0.0015826124474353277,64.08283158183848,2.7370806724457286,27045.066061816357,5550.715524247777,-1.5562984714239761e7,1.2239989309481105e7
0.001410005609371874,-0.4115992079249794,0.001553719070449668,63.83061108147761,3.231875705183629,47140.40524515033,8537.43653822353,5.774217081928907e7,2.6451413285815593e7
0.0014000056249968652,-0.41027963676327445,0.0016527639765210403,70.52558439412721,3.6998303615966095,39061.82138739219,9895.085831045302,8.956382914309824e7,3.0125349329162665e7
0.0013900056406218565,-0.4087761606806849,0.0015662520147550424,64.42789656351165,3.028269235941287,28558.572873965964,7611.852968627483,2.0140534494148437e7,2.0512256409763884e7
0.0013800056562468478,-0.41000353216775026,0.001621446749530292,67.59164512467301,3.3383612339899265,48316.33334994215,10702.746404762844,6.6193978500188425e7,4.126616010391085e7
0.001370005671871839,-0.4092109790559464,0.0016173682242096473,68.5668598208787,3.6051357835671376,46378.00827902008,11846.45166746303,9.440972864177527e7,5.0175801239523895e7
0.0013600056874968304,-0.4074763683940014,0.0017533558536648676,72.3776590470145,3.2215106124293036,33579.38045892555,8799.164241178662,1.1143674263475016e7,2.9017789780058093e7
0.0013500057031218217,-0.4054504437195945,0.0017025670984331944,72.95026896166296,3.5625536536160647,43242.53748336727,12058.510312943272,7.89498776940006e7,5.354282540563743e7
0.001340005718746813,-0.4064401949829471,0.0016221906211468828,68.01654154523983,3.2379364408062012,38387.715478687474,8737.596470190198,3.6419532204574026e7,2.4821735159691837e7
0.0013300057343718042,-0.40481553117120184,0.0017754146623456288,79.77426214719968,3.67417366655131,54737.522349643,9732.30487703307,3.164302323398076e7,2.821584780698222e7
0.0013200057499967955,-0.4034518619727856,0.0016412104916406,70.07918634825795,2.9316254164174853,24701.08653349914,6008.397476418271,-2.7424669729350425e7,1.3595724954140076e7
0.0013100057656217868,-0.4022004802912646,0.0016512174247670928,72.55272195806107,3.7814549121221166,51272.08174791709,10430.567683713542,7.119605612109412e7,3.02036324252937e7
0.0013000057812467781,-0.40290692541371753,0.0015292520203448524,64.27485827471412,2.8593133098751298,28606.232080771868,6615.921525355093,9.57691380698229e6,1.607050951741814e7
0.0012900057968717694,-0.4032360283698278,0.0016923518926020428,71.3005611534482,3.5818487192644324,35620.590956598884,12558.467217764672,8.30344942866012e7,6.2352361009591416e7
0.0012800058124967607,-0.40173258673403434,0.0016664014995673379,71.23477020398683,3.392464213554437,32026.461643991992,8035.711420408237,2.8581978309697304e7,1.9382155235867113e7
0.001270005828121752,-0.4023308789249185,0.00159525139217661,70.5035229040871,3.33055674813551,38407.16741872629,9457.10832708598,4.1061476929231554e7,2.8170294301587325e7
0.0012600058437467433,-0.3987391034849074,0.0017153471378732992,76.16916199656016,3.432208919787736,20983.70678724223,10532.070814297695,1.8408196074419945e7,4.021956286559387e7
0.0012500058593717346,-0.40141544080645236,0.0017662804068024705,77.99148544438809,3.8168931177476964,59933.00919309357,11531.39099194914,7.974145878501967e7,3.765063705484103e7
0.0012400058749967259,-0.4002338539120968,0.0015865745221202944,70.07058260767256,3.120884232342891,25572.57968997048,7161.831385743428,-1.7708692058529793e6,1.907304472507447e7
0.0012300058906217172,-0.3990692762442338,0.0016671723864004298,71.67327545446093,3.4712712993916206,35086.04419156172,9834.65432925239,4.6408794693221025e7,2.762445773607306e7
0.0012200059062467085,-0.3976575645352597,0.0016977658188735397,74.47300506685298,3.6157259612708934,52695.32097809975,9344.444340708675,6.01080642554834e7,2.599781104151404e7
0.0012100059218716997,-0.3933647033564555,0.0017335603141532222,78.99868741915978,3.7911884983188373,51336.62871786299,9292.578344997446,4.165505234970009e7,2.3190624587124854e7
0.001200005937496691,-0.3950673841360993,0.0018541761841184591,82.68031948641804,3.8467232614748004,36536.195060858416,10220.653484586068,4.606246782857374e7,3.1518690556653533e7
0.0011900059531216823,-0.393168525778672,0.0017348178061112232,79.22525228581856,4.102728025971706,56202.75013516595,13490.483894979008,1.0524309443108648e8,4.623748220645648e7
0.0011800059687466736,-0.3960433645710119,0.001743042522629655,76.95659486945672,3.857033888288397,67170.68827010786,14031.589861388487,1.1277307070782478e8,6.195649180006871e7
0.001170005984371665,-0.39209622747319134,0.0017712711055807796,86.0337683788856,4.843684432112198,72468.01487692076,22939.064157354176,2.4423741931490624e8,1.2636421268292557e8
0.0011600059999966562,-0.390235821483516,0.001718214945111628,80.69898664671679,4.163652614043021,60003.130995149484,14945.618855812796,1.1814392270086491e8,6.176493616795045e7
0.0011500060156216475,-0.3903609865983825,0.0017273707675441066,79.48378715548844,3.640556912649581,47524.85373705477,11232.901101942696,4.0685335975571774e7,4.149212961551219e7
0.0011400060312466388,-0.3922223986791586,0.00175896866869151,78.86140555232178,3.7156583011931215,55357.19860933843,9804.847182980537,3.637759827954875e7,2.877184027367959e7
0.00113000604687163,-0.39155894493311155,0.0017159445968531262,77.94551132258995,3.598405563812491,37127.39210617498,9698.041826940938,2.8603014165079348e7,3.168202309272055e7
0.0011200060624966214,-0.3858792604154992,0.0017506537841380852,78.11283274574879,4.026958196099872,53960.35306347245,14177.356510242684,8.488902161075403e7,6.56388117365736e7
0.0011100060781216127,-0.38811921458430426,0.0017010827813370775,78.95362303415679,3.772298608910729,52561.62675664953,11343.052015833302,7.806497189631161e7,4.013737791639682e7
0.001100006093746604,-0.38629413361439596,0.0017469741853854991,78.67787762207178,3.968355289232664,49051.817256194845,13083.456843915277,8.597184104969287e7,5.214540906712647e7
0.0010900061093715952,-0.3872102613516695,0.0016818405334386125,76.25560534182694,3.231258923366785,43999.82631892517,7178.64087612948,-6.760554403620067e6,1.777944306443167e7
0.0010800061249965865,-0.38925584073899866,0.001781323558950885,84.03804488852838,4.102214440977931,66181.20112409201,15050.987571037538,8.756766434022632e7,6.497741922270243e7
0.0010700061406215778,-0.3855037135869496,0.0018075513576545235,82.53434972009451,4.0729155218335675,51050.610135064235,15158.623173056087,1.223485471295456e8,6.83783970334371e7
0.0010600061562465691,-0.38373774441367353,0.001934930684556704,91.18676231087828,6.172734979797209,106499.51192798532,48507.25584916667,5.2655031081001973e8,4.612256078080051e8
0.0010500061718715604,-0.3832891077091834,0.0018276680809256604,88.01169046414637,5.135769424715395,91689.08038228574,25909.862838035337,2.777275759830725e8,1.6055291891574496e8
0.0010400061874965517,-0.38076433245807906,0.0017921197442154607,87.76210482847021,4.346295734247494,53734.25541950372,13630.879851632753,8.779169481510529e7,5.0443778632552594e7
0.001030006203121543,-0.3806515025054582,0.0017987174118460588,80.24215320330212,3.9660376001834496,42158.70630062682,10712.070908677837,5.517067630026331e7,2.8981233512327086e7
0.0010200062187465343,-0.3811502517792242,0.0017347072065066681,87.87029168241594,4.4223429487594865,78245.76788295861,15924.160008610206,1.4716947725221357e8,6.5864512774284475e7
0.0010100062343715256,-0.38078017850720947,0.0017940224363864467,83.58022912494589,4.016892533674229,45349.279333418264,10301.855960410645,4.480195414484444e7,3.1264432920297213e7
0.0010000062499965169,-0.3785614863344687,0.0018270445070565342,88.04808705518711,4.763617311428515,77781.22802391429,21091.172809693056,1.842708629961829e8,1.2353867826524486e8
0.0009900062656215082,-0.3776460609568999,0.0018768324583691902,91.38728314442736,5.3500692153885705,108037.82796031891,23273.22193932785,3.133132543923171e8,1.113122633322236e8
0.0009800062812464995,-0.37717656848518677,0.0018896875762798987,97.26278383832295,4.831746347731089,74294.22966878835,14971.401876767844,9.278530514809467e7,5.183643455219288e7
0.0009700062968714908,-0.37565798539237505,0.0018413690504152365,84.90799539827138,4.438725160139992,58951.37085430906,16770.75122524211,1.165420719702747e8,8.293029171499564e7
0.000960006312496482,-0.37435514646862733,0.0019730477966715667,95.51664249057968,4.4017493862073485,58209.799714304536,16528.482946823424,8.801523756261462e7,7.275984382091692e7
0.0009500063281214733,-0.3760383823905692,0.001896751890666134,91.01774441547387,5.0055618902119035,71172.03717180177,21097.907182610972,1.681846905203155e8,1.1455320197119208e8
0.0009400063437464646,-0.37326863309537023,0.0019697095642390865,98.83601409879016,4.572808112915357,72097.18085998954,13299.231819870902,2.6040895851905063e7,4.198851718883284e7
0.0009300063593714559,-0.3730515458768172,0.001977235697557619,99.4628907539729,5.25441832771689,80824.89127860354,20725.819848577088,1.8350800612172493e8,9.866062144607234e7
0.0009200063749964472,-0.3727869346283612,0.0018643673053566087,85.89575434190336,4.209514159299389,65368.39965628303,13867.616496991388,1.0172048466984084e8,5.385778004466844e7
0.0009100063906214385,-0.3735737508544733,0.0019706465044610723,96.45825666912438,6.121483276279684,118240.18557236869,36553.02949958063,4.647968038434485e8,2.9594775542403406e8
0.0009000064062464298,-0.37077011240002694,0.001896833178871376,95.48456192125353,6.474466222047143,134506.80462092857,38923.02598642808,5.785213782893633e8,2.902861994665542e8
0.0008900064218714211,-0.3684591681992551,0.0019026164385464533,102.41470529134682,5.268408820241037,100593.54830547872,18726.22537021729,1.6517375535791153e8,6.595995435379219e7
0.0008800064374964124,-0.36921339983916546,0.0017837156122829528,88.12588371274894,4.7320240401541165,75486.62153630701,15195.064279546235,1.4587950328134215e8,5.2919157140986905e7
0.0008700064531214037,-0.3642689867413275,0.0018596398806902364,93.5088069617293,4.897950565988609,77931.69465405647,17545.5928269597,1.6445407496323496e8,7.501481771859586e7
0.000860006468746395,-0.3630577442970028,0.0019877366157836766,106.57700510006475,5.723743988520759,134720.81437805478,21971.159852652003,2.8552429081384283e8,9.347469244470674e7
0.0008500064843713863,-0.3660264414074025,0.001938050434254752,99.12620280454445,5.124881555936861,88018.61059666047,17997.440978986677,1.7654664480680704e8,7.575678334933461e7
0.0008400064999963775,-0.3654903792896304,0.0020305006119146598,109.03172272962095,5.702638641912857,111593.45211412648,23934.919131225968,2.4957031037443322e8,1.1045557961396527e8
0.0008300065156213688,-0.36104430035043233,0.0020977995813244174,118.05062741887848,8.093363637526354,195486.7377141371,49850.62946412321,8.319474742819573e8,3.5567889653084713e8
0.0008200065312463601,-0.36135866336931066,0.0019265215583956642,99.55018329865423,5.81100758055207,121788.11237575367,27975.633858727168,3.8028116494996476e8,1.5475252386357626e8
0.0008100065468713514,-0.359686858346267,0.002026157706476272,107.4944594999659,5.5714221765222405,104697.76423854407,23783.071924912718,2.403111674738398e8,1.1932791104496127e8
0.0008000065624963427,-0.36177679634933574,0.0019197986326821665,96.92598148490355,4.632076823327174,51024.11945181787,14535.479499096582,6.338779244219059e7,5.469333785825666e7
0.000790006578121334,-0.35996456465610194,0.0020005287505977377,106.04060635713212,5.976001523748817,134026.94615135272,30900.829235919016,4.289317063515908e8,1.854009787478763e8
0.0007800065937463253,-0.35876046958272184,0.001973492021300257,109.30755284240091,5.590901128908319,94766.09489534755,20715.506375823472,1.4721713380273244e8,7.999249020175244e7
0.0007700066093713166,-0.35704484467847314,0.0021175786512408687,114.62734056492437,5.762648322708672,104115.0987226298,20437.537135268238,1.5600320694489396e8,7.11042275354312e7
0.0007600066249963079,-0.35621790087517324,0.0021481573888283484,113.34668921797495,6.539313138042939,132800.59856903664,43470.906236294744,4.8214886276205516e8,3.7092380562013686e8
0.0007500066406212992,-0.3544043633749145,0.0021389847315293436,119.5147536712934,6.841145826400732,139902.7615090517,36988.18461745655,4.732771239676301e8,2.4934493592381364e8
0.0007400066562462905,-0.3507553439139552,0.0019729058401056964,114.89070869265763,5.572994524108792,128976.47921475577,18670.037761196265,1.6348441240774488e8,6.862430144954725e7
0.0007300066718712818,-0.3516399000004716,0.002073634048560331,113.68280438314585,6.96279618885677,121757.98320106282,36070.423089876276,4.668786343619842e8,2.3880323396591088e8
0.000720006687496273,-0.3560969302811871,0.0020012713618693207,102.3521209046379,5.034922946501624,79654.83201136102,19185.348011953964,1.0756817390108995e8,9.264572131350861e7
0.0007100067031212643,-0.34851212062313375,0.002137944213650987,120.64067469695497,6.985718633782413,161425.28616177864,35518.7958744589,5.410109213827068e8,2.1196844087810412e8
0.0007000067187462556,-0.35341326413910656,0.002058999405813825,111.0798246905713,6.0421839565742195,113418.79356448982,28182.25249528888,3.108841964895754e8,1.452834409752876e8
0.0006900067343712469,-0.34955950703681715,0.002049051171572865,112.0681012435065,5.672011684914136,106987.33239784633,20884.488368736984,1.8440684446897295e8,9.268763343938851e7
0.0006800067499962382,-0.34701968998148847,0.0021625986768785267,122.05412337751302,7.805138354368122,192064.91285234573,46180.432597866406,7.646740054396952e8,3.1243302855199844e8
0.0006700067656212295,-0.3460139179483931,0.002138585608260118,127.20100266881066,6.230807050838755,135815.12764803442,20801.799514280487,2.1307114481017467e8,6.852825524476373e7
0.0006600067812462208,-0.34305146794000785,0.0021531920889538095,123.59881350990622,7.3914378880040825,173052.35939889535,45383.697445647675,7.488574184027468e8,3.2771620742402875e8
0.0006500067968712121,-0.342378595654541,0.00210309253818769,116.54397276845695,5.920172284909994,108824.24234760206,26123.93734266082,2.4136437419441018e8,1.5136355081364626e8
0.0006400068124962034,-0.34066193262196415,0.002315539541361005,131.8975619393874,7.529346256867355,168759.67423491023,46690.21375649441,6.283478601746756e8,3.8493776794801676e8
0.0006300068281211947,-0.33745968272632865,0.002175254623106027,126.11309224004884,6.310196294065523,124121.21250157802,22906.2051362526,2.191749615986231e8,8.347582224774906e7
0.000620006843746186,-0.3348986545526951,0.002270640669894529,134.0911521419097,7.094044655564285,169882.0890908919,30625.008983396532,4.1216413879200387e8,1.4304223269115904e8
0.0006100068593711773,-0.338723022121962,0.0021856578828176204,125.02371206772786,6.193801932149274,153080.49988045645,24924.461043038893,2.86187967371911e8,1.1692287172520556e8
0.0006000068749961686,-0.33986091694517184,0.0022081728062256427,131.39421382391825,7.859006751800745,209576.73543062917,43757.32650801005,6.539417347686373e8,2.807779110991381e8
0.0005900068906211598,-0.3351207194773522,0.0021925694699644663,124.91650437982534,6.750757772388323,162864.99625130193,30945.806063345673,3.635810960912278e8,1.5760964213305554e8
0.0005800069062461511,-0.33152772950502896,0.0024845918189541714,151.17613092358,10.287983766180796,308037.9801374585,88519.61050682355,1.5390380531844437e9,9.680312243759198e8
0.0005700069218711424,-0.3310851412168447,0.002313354139653842,133.0676900912311,9.747101102843809,225361.07569706862,103363.46726645407,1.5878575183917637e9,1.2977343853073869e9
0.0005600069374961337,-0.32824606009476154,0.0022900371486841648,133.81567747627972,9.02990617343857,228608.33587902738,86487.51838178057,1.2058636435116408e9,1.0368531884573493e9
0.000550006953121125,-0.33327120231745305,0.0023056347875794743,145.29334214466618,8.899883213325591,242808.47291792507,67535.63670395232,1.0473530734572165e9,5.956323487519729e8
0.0005400069687461163,-0.32753214982995743,0.00251242853693645,161.79066973436022,12.947690055756278,446770.1171104128,115196.7098137596,2.986919748165112e9,1.1115107804136171e9
0.0005300069843711076,-0.3296131048112407,0.002402129797014094,153.79953997149516,9.380345359218936,310485.6338417074,59265.743236751216,1.391332690093403e9,3.809528046326979e8
0.0005200069999960989,-0.3234528538059461,0.0025385632055870376,172.75667780916342,10.733364877384643,321768.0940179523,72906.8863721374,1.3627741923252814e9,5.89229670567191e8
0.0005100070156210902,-0.32355536435662974,0.0024999081848751793,161.13106295133733,10.330286272636933,318052.0343752374,77357.56431431511,1.4252835837587807e9,6.794770590174172e8
0.0005000070312460815,-0.3185410969277472,0.002409326518385333,145.06232533786854,8.798951090385955,242850.4279312206,48101.93175301607,8.572117025127591e8,2.8950170758925223e8
0.0004900070468710728,-0.3209160230408535,0.0026250549480949367,172.87512121863725,12.027371522574667,421507.83549684763,97081.99034845603,2.2930692719253697e9,8.918196443027846e8
0.00048000706249606406,-0.3182323503722289,0.002731840405888367,188.2878373294191,15.040653128939105,590369.0319280395,165139.1571662134,4.488763545484409e9,2.0855659965158632e9
0.00047000707812105535,-0.32200787415804355,0.002593923582806919,175.97169934098497,12.518186686472713,419486.7902615506,106520.22431261517,2.4269654069581723e9,1.0624691232365055e9
0.00046000709374604664,-0.31369922646561016,0.0026850152223341327,181.3154280214874,10.299807216379307,358620.6969776537,56945.6415442625,1.1223091803406334e9,3.280513383804433e8
0.00045000710937103793,-0.31227995142442727,0.0025957913277606867,187.9803407232691,11.103558337714679,402661.10390494537,70334.97672486647,1.534829206963735e9,4.903215311056411e8
0.0004400071249960292,-0.31500475044418624,0.002629688876597928,177.25149522230916,13.769177304638383,481917.3644807811,137682.2616634561,3.3359623102651477e9,1.5895454734555933e9
0.0004300071406210205,-0.31537426357637965,0.0026205400678308162,174.75725289506823,10.909167809971455,353517.379625833,98168.19146726745,1.5355776482503319e9,1.1533985728057978e9
0.0004200071562460118,-0.3110906081901218,0.002535867914099418,171.58224497426446,9.054608735356892,265626.4082567474,53833.3922268468,6.42545131931099e8,3.9708104040119994e8
0.0004100071718710031,-0.30609042744264564,0.002640503399338236,181.40577902445634,12.523425571342878,429272.25309803797,96327.75077657486,2.307628076024684e9,8.216897155424844e8
0.0004000071874959944,-0.30338677188381147,0.0029048685871825037,218.80659697640186,16.31189437681096,675185.7437268824,160126.79444018626,4.531940325524985e9,1.8035702986904516e9
0.0003900072031209857,-0.29728567224736735,0.0029365288804843325,240.9780124883265,18.163065327900448,864071.8615668316,182590.5130055854,6.167401300462894e9,1.9647082535502355e9
0.000380007218745977,-0.29503435669056993,0.0032272164580729916,275.70087581266114,24.737538406107838,1.3908483337973282e6,303885.56974423776,1.3801463227601503e10,3.759409906458455e9
0.00037000723437096827,-0.29294827399023815,0.0033056189323409954,278.95917343556613,24.46670029701673,1.296009000602256e6,270521.9180071868,1.1074343139154448e10,3.107468238603504e9
0.00036000724999595956,-0.28540957632294445,0.003331656336214458,274.20567403116814,22.034440450481167,1.1136374373581493e6,251247.7650403004,9.029217826978222e9,3.258505576713741e9
0.00035000726562095085,-0.28975055014577833,0.003439553675967438,299.47599588974936,24.07041584184741,1.3545791818378856e6,248133.56219696786,1.046329718916515e10,2.624509121760516e9
0.00034000728124594214,-0.28618377895617175,0.003416467202808848,299.82726724225665,24.96632927517092,1.3899850243095006e6,282724.3579260764,1.1327338813287397e10,3.45850312611824e9
0.00033000729687093344,-0.2835944685686329,0.003292189453386092,286.68194208356783,24.61712205946326,1.3111661270344e6,268597.1629048773,1.0771313018928587e10,3.1822698898159447e9
0.0003200073124959247,-0.2819622694888322,0.0032252465240841955,269.80725926516857,19.214030035512963,955929.0944988318,180601.90573492303,5.902796116113743e9,1.911929234832941e9
0.000310007328120916,-0.27930181665574016,0.0033684012820719774,312.2009778383137,22.882096178317667,1.320370630153829e6,231985.95094464588,9.203331063550688e9,2.5301909143848553e9
0.0003000073437459073,-0.2796130239956609,0.003584770451010139,320.9564201849502,24.17223145641862,1.3972393717822295e6,230131.26268958132,9.58123583210447e9,2.2554026054980974e9
0.0002900073593708986,-0.27734342163649967,0.003457964100266282,314.9607175966579,21.75530531718648,1.241333668810809e6,183154.71203321827,7.191243188010742e9,1.5694169727032566e9
0.0002800073749958899,-0.2704550092366356,0.003921865073848845,358.49060869134377,25.401189218065184,1.5445133931001027e6,260151.4449502348,1.09349262270369e10,2.8509996815788846e9
0.0002700073906208812,-0.26590466578517363,0.0037632696389693176,378.3848184680496,28.171802383437374,1.9402370763659321e6,282484.1490916104,1.4121251542505056e10,2.816841566865473e9
0.0002600074062458725,-0.26419732713195165,0.0038187972670554213,382.04113849873215,32.6187009132008,2.250299739888077e6,365161.33329321304,1.951081006130752e10,4.102570717971787e9
0.00025000742187086377,-0.2633438252505624,0.003983314547333871,401.7605963436707,30.47747836645192,2.1255620439635115e6,327110.96833332186,1.6852113792139492e10,3.427635699577948e9
0.00024000743749584788,-0.2601677205753761,0.00387258984674779,388.2689126844096,29.141216134507925,1.9581957200055365e6,296526.6486901124,1.4654478860105833e10,3.0401672058098373e9
0.00023000745312082182,-0.2554812128964723,0.004080945649128697,415.9694992961124,32.93034582030492,2.285607574835224e6,349915.1335569161,1.8069872564142494e10,3.5586603160417037e9
0.00022000746874579577,-0.24829764761635117,0.0042095255567463396,451.70949861385617,31.577238847566928,2.2560605456439084e6,317467.633192266,1.532530135214801e10,3.1618417851546617e9
0.00021000748437076971,-0.2426888816374084,0.0040650352976161685,444.69989450685836,29.322508076543276,2.1131319019903033e6,285514.70895396406,1.3025424151991995e10,2.6607011763264475e9
0.00020000749999574366,-0.24233271504569984,0.004341862804099123,493.68382236447695,32.55931063373988,2.4819375962182414e6,314077.6839659449,1.4857544076462555e10,3.21429917695646e9
0.0001900075156207176,-0.23540746923470618,0.004291721623097903,487.7452722285314,30.422624602414523,2.340723545494934e6,250242.32559367185,1.2366051267436192e10,1.877506300964476e9
0.00018000753124569155,-0.23258518565908573,0.0043095174239970585,494.93878847051764,32.08467369440962,2.496398447430626e6,303584.4365206746,1.5388969061654922e10,2.9472240088660645e9
0.0001700075468706655,-0.22254898637183157,0.0047036345960718125,564.2785924926457,38.28619988456158,3.1666477850585305e6,363724.22815643233,1.9739819214045742e10,3.428107644311162e9
0.00016000756249563944,-0.21503018209313177,0.0050057614470990905,654.8310546509323,41.13295556691973,3.8580940425731232e6,363259.6729297736,2.2427840072646282e10,2.8974518811957607e9
0.00015000757812061338,-0.20874219449228418,0.005014658663100395,674.6103100407762,42.7156721201195,4.008650044090455e6,384960.5189596422,2.308139704149651e10,2.8575027317865605e9
0.00014000759374558733,-0.19980265776319667,0.005233611074651646,769.9530289256629,43.92162820994227,4.721293357600855e6,377476.3662336882,2.3848856925689064e10,3.007643780552859e9
0.00013000760937056127,-0.19353620050933118,0.005108095379542761,697.9190264254655,37.3363733280041,3.7477476401142515e6,296329.276001674,1.5904807681751564e10,2.468092360313972e9
0.00012000762499553522,-0.18949828860717005,0.005386463700329249,802.1000553063252,40.93434777283899,4.282463304289647e6,317566.08721055946,1.2805066286337845e10,2.905080022957177e9
0.00011000764062050916,-0.17626792947990697,0.0057045897394551685,853.4654316840391,42.91074166656838,4.622694629881465e6,336243.6027067945,1.271512907998064e10,3.3695867474408755e9
0.0001000076562454831,-0.1686226915108902,0.006084675692964081,951.5190134603465,44.48445896680098,5.1348652906786585e6,311764.34926544846,7.991160850742184e9,3.7763288887275977e9
9.000767187045705e-5,-0.15705372414721086,0.006385072868039867,997.1604721182417,45.63262614098431,4.860633206939365e6,328513.5716734775,1.3288153616865857e9,4.1285111375522604e9
8.0007687495431e-5,-0.14249517516823912,0.006627659228334578,1098.8592699016745,46.953952860703644,5.643977945342713e6,331513.8803802712,-3.363667609593788e8,5.006308550957801e9
7.000770312040494e-5,-0.14177828403488896,0.006394333962802528,1009.7025698624782,42.22720043622726,4.2127065372804e6,271938.7169842965,-7.923862406139509e9,4.0476628712740927e9
6.0007718745378884e-5,-0.1267149519784125,0.006575522326058043,1099.2715371669126,43.74571167770517,4.604893379534284e6,304373.29153087054,-1.2537848004195635e10,4.546958588337276e9
5.000773437035283e-5,-0.12330115987949225,0.006604788359103817,1109.1403762857171,42.55980399473631,4.32773967542321e6,287704.69371705217,-1.6585689339337637e10,4.59043874067487e9
4.0007749995326773e-5,-0.11283628346831133,0.006401128020768372,1123.1847911481707,41.82911291800811,4.352120899004793e6,294721.68337054015,-1.766614801946851e10,4.587011330574082e9
3.000776562030083e-5,-0.10884905387065377,0.006531572653493633,1153.3200040754045,41.074196315923714,4.350956936431866e6,308966.90603202966,-2.1498195037263577e10,4.847641074265576e9
2.0007781245276943e-5,-0.09951471383374204,0.006627870447013129,1182.898567763975,39.11129044022576,3.665809055372251e6,308346.3205202984,-2.982187098246863e10,4.6540213895984955e9
1.0007796870253056e-5,-0.09106283888230003,0.006850899096092421,1225.1791310541498,40.146202370127796,3.9504635168249714e6,321097.33961428545,-3.2601913393859974e10,5.041557949303398e9
7.812495228756315e-9,-0.07945814502744185,0.006834030719296724,1204.0193489492146,38.454004313698015,3.217851838712365e6,304289.41414613416,-3.528452904046784e10,4.51927387023882e9
-9.992171879795544e-6,-0.06857550811908784,0.006934277159962642,1242.4049704314386,37.90473772865501,3.02116934552243e6,312966.6618576606,-4.0148097525700485e10,4.637267901555486e9
-1.999215625481943e-5,-0.05550092964053717,0.007060730982933001,1309.822432635092,38.43619944559702,2.7123404534923667e6,344971.21345638274,-4.8567168191197044e10,4.8021803100587225e9
-2.9992140629843318e-5,-0.038999368712706185,0.007114592394734059,1387.5247586102937,37.91772137001638,2.0319268063845907e6,379559.74129982915,-6.005790746243689e10,4.903257261467899e9
-3.999212500486926e-5,-0.02421656971827826,0.00701749107710439,1343.199565788234,36.32453384319184,1.2089449220612869e6,359558.59561711835,-5.9176015173852486e10,4.524722464141764e9
-4.999210937989532e-5,-0.011718953347071025,0.007225765252716881,1362.201692565912,35.656258038195524,851862.0826934151,368123.92718394793,-5.9943532520562614e10,4.410395079910516e9
-5.999209375492137e-5,0.003589296362450721,0.0070904505834450595,1351.3004329468224,34.536832526853935,178559.26777413557,370201.7767296824,-6.1373365924146774e10,4.1740001609621997e9
-6.999207812994742e-5,0.021667344252181503,0.007286109481383751,1417.0689571112052,36.44281162580929,-253341.3464348563,406451.30607432034,-6.989083265626181e10,4.64956037377681e9
-7.999206250497348e-5,0.026024200465329723,0.007139850611840279,1406.026351601436,36.31752881504977,-818008.726243864,398634.07598866796,-6.67494516654291e10,4.574157136479267e9
-8.999204687999953e-5,0.037700876825526884,0.00671528400590069,1335.5673709825714,35.6299759144938,-1.284960292233433e6,365516.5074910718,-5.754013401906472e10,4.290289123548798e9
-9.999203125502559e-5,0.05276673993811039,0.006739433859096597,1341.5215224162077,36.705883310112974,-1.8427075896441876e6,357365.32409248117,-5.60062342018294e10,4.509707132440356e9
-0.00010999201563005164,0.06322280266541597,0.006818852561359887,1318.5879607709771,37.555468211874064,-2.5371624863312175e6,351952.1907785756,-5.306675887183185e10,4.797070885458991e9
-0.0001199920000050777,0.07737329877852206,0.006693764562272304,1279.2421230236941,37.33028345262769,-2.8100865975965345e6,326934.4477175909,-4.6416624487553314e10,4.737900625929936e9
-0.00012999198438010375,0.0911342200691123,0.006676329546599967,1266.4712117862152,41.4968359654674,-3.3860536926016184e6,337043.1224218252,-4.0307318787328316e10,5.032031110804909e9
-0.0001399919687551298,0.09903127577212727,0.006657612913429865,1260.9076714753976,40.16292994000303,-3.9677798056509164e6,318557.60688996693,-3.701367689054627e10,5.244324767294857e9
-0.00014999195313015586,0.11461510618127689,0.0068082837175081935,1241.9787299434645,43.22497501791604,-4.597210326903608e6,319430.32857027155,-3.220317767317581e10,5.611899000863289e9
-0.00015999193750518192,0.13350642116993464,0.006676343334817049,1170.795881734857,41.967674703976684,-4.581675674382929e6,304616.4384494422,-2.3307102452087303e10,5.046588203170698e9
-0.00016999192188020797,0.13993505612315343,0.006501265265308882,1106.7350534439554,41.49748213746545,-4.5017599010897735e6,307280.60177609423,-1.577959977482915e10,4.607282333822809e9
-0.00017999190625523403,0.1583617962427325,0.0061505584911462465,1015.1104191692576,43.15492941075652,-4.797842579632055e6,303009.28479807125,-2.5496429102150064e9,3.9793667099176326e9
-0.00018999189063026008,0.17165285683912485,0.005706821145260405,942.6609267925423,44.13871024759472,-5.028854882873133e6,332889.5722279115,8.351276023547988e9,3.731054595715454e9
-0.00019999187500528614,0.1741162374064902,0.005747374909924679,911.2705146264434,44.1114457121564,-4.942535442603828e6,345893.51452817576,9.906439538774357e9,3.5424342124767866e9
-0.0002099918593803122,0.18651869415850905,0.005963860300230804,893.3286427771283,44.0306971058437,-4.884032663246454e6,307989.3548453177,9.858575423212418e9,3.528686113520627e9
-0.00021999184375533825,0.20137590232513178,0.0058558920749708,862.9705117083375,45.562847139581486,-4.8926217849677345e6,362513.35624464374,1.5369871627566341e10,3.6518574833978376e9
-0.0002299918281303643,0.2098168186908174,0.005547675589637979,762.9801123469789,45.352308886797,-4.660891870282373e6,373496.0177444714,2.199424749248382e10,3.144433950122556e9
-0.00023999181250539036,0.21248745929223073,0.005441375532800292,731.2616039969681,42.709850713596516,-4.420168437453896e6,370172.2929240955,2.225605535463818e10,3.2656194914057336e9
-0.00024999179688040625,0.21775048302014993,0.005263700119194075,699.1588761002575,41.84078962619336,-4.235768215327316e6,364545.49420952675,2.2312704074266823e10,3.1472337584160843e9
-0.00025999178125541496,0.22415448947712105,0.005162098465741467,707.0502552017282,43.90793776789138,-4.524579201281164e6,370547.09733888117,2.4450645928787113e10,2.8592598470454836e9
-0.00026999176563042367,0.23200629724463284,0.004995047300680585,663.6470766908058,42.085169395207245,-4.275815871880706e6,405835.8137373916,2.668673330684777e10,3.7726428135456424e9
-0.0002799917500054324,0.23648148935007737,0.004690729216251487,584.1106030172026,38.17347362155065,-3.4205574773412524e6,368885.0736603857,2.0974951181936207e10,3.3054902944270935e9
-0.0002899917343804411,0.2457268877456332,0.0044601947670310374,514.7351321195086,35.22619791448803,-2.97445612709597e6,325368.0737333244,1.8694467061448917e10,2.806966948094698e9
-0.0002999917187554498,0.2558116153238107,0.004332833089992687,471.5021787502537,32.627515997301195,-2.628721319858804e6,313835.0923764354,1.742691869752986e10,2.874338280006972e9
-0.0003099917031304585,0.26384318029807197,0.004000022285069154,408.81192457609353,29.475925726856335,-2.0654890488170905e6,271828.93331241683,1.3436074428799297e10,2.3624073296212716e9
-0.0003199916875054672,0.26615825445835095,0.0037530607190992727,382.66800194919034,29.10693765852541,-1.9872976361220235e6,308274.8879350946,1.4412899698409124e10,3.4326010387672896e9
-0.0003299916718804759,0.26675051601178046,0.003755954915949288,356.5842652768416,27.35335125738127,-1.6417063317714774e6,267930.17878693674,1.1430674086515684e10,2.592866959610588e9
-0.0003399916562554846,0.27713273317569453,0.0036186666732687636,353.72802430636256,29.241988093519236,-1.8624225130925556e6,317331.2039850291,1.4823037678030005e10,3.5411575559449935e9
-0.00034999164063049333,0.2826129973770721,0.003521788203234522,316.2835589292147,25.3048104576348,-1.4588133636200116e6,264204.89384480205,1.1053398967428251e10,2.83468904623483e9
-0.00035999162500550204,0.2882272296383728,0.0034357341718218503,299.7373555552166,24.82446866518667,-1.3857474577874255e6,268191.24371223245,1.0591018633990366e10,3.1727935242946258e9
-0.00036999160938051075,0.2899671782263218,0.0032428667236326842,281.7453046835277,21.86676266327451,-1.222441201366528e6,212638.07627417197,8.637030655679312e9,2.153482966192372e9
-0.00037999159375551946,0.2900050985237292,0.003368543157861166,284.78539530801896,22.579798799606813,-1.1814112635875596e6,228535.55608750207,9.151386845213919e9,2.5446887753841457e9
-0.00038999157813052816,0.2925381613109109,0.003279342439754213,271.6435248481804,23.277110074160937,-1.2394403771154704e6,284261.0340410101,1.0919513356808287e10,3.8874834027181845e9
-0.0003999915625055369,0.29401963653074714,0.0031250443362349804,269.17129027914206,22.896705016053644,-1.2304474850667536e6,286996.1479453357,1.1019255178135136e10,4.100720220628638e9
-0.0004099915468805456,0.29758835399629574,0.0028650324866937647,233.72547641023075,19.008881093078514,-884295.3982332288,215974.3530001115,7.4011731494809265e9,2.6150520860923023e9
-0.0004199915312555543,0.29961851777102716,0.0028781228255853122,246.19493292911886,18.84237838568039,-920674.227095142,182859.3396689011,6.536811932034373e9,1.9109898752980034e9
-0.000429991515630563,0.29683129593314006,0.0030924945431726443,262.44135333143345,24.124550432699774,-1.326966436539896e6,292682.3040434414,1.2487396462413687e10,3.6007886921672645e9
-0.0004399915000055717,0.29917319341591064,0.003139230933644435,269.08636323485126,24.122168747922224,-1.328778828860928e6,286126.93062116357,1.2128769649430845e10,3.6665078762099395e9
-0.0004499914843805804,0.3018655048965751,0.0031306473066100983,248.5816402317248,20.244616822143943,-1.0296155313715853e6,214819.96801130835,7.68862123224716e9,2.6296120912381077e9
-0.0004599914687555891,0.30810193580550255,0.002905490083750308,217.11465753918998,19.14339342085614,-857509.2715142415,205167.85029452885,7.039234972237806e9,2.3591628606686807e9
-0.00046999145313059783,0.31057499190858123,0.002656684473905477,190.07549751780104,15.006428052945834,-538041.947439922,135320.54231841836,3.6485076994498534e9,1.3580819727414975e9
-0.00047999143750560654,0.31144614326674563,0.002780449952617052,207.8841086913162,16.05545907271513,-633336.7998726169,178946.49247800294,4.79346741888302e9,2.3517347854651713e9
-0.0004899914218806152,0.31597629504085645,0.0027934333968826345,197.9755364566906,16.354183256902946,-677794.2393171757,183422.9843112748,5.667327442089164e9,2.2711175477086763e9
-0.000499991406255624,0.3151915065966765,0.002716629763985456,183.64133520169915,11.336754622891767,-421265.0591734673,72179.19732996829,1.7892016719750378e9,4.7443736452939266e8
-0.0005099913906306327,0.3163175047806614,0.002638268179785953,182.75952388583877,11.382530599464054,-397434.4080099569,76471.13922459095,1.668792167866047e9,5.72326494491537e8
-0.0005199913750056414,0.3208712731698226,0.0026042117868346404,168.9935177542353,11.799440143512209,-403560.41617439257,89902.93700074665,2.0931611219964113e9,7.790247515873255e8
-0.0005299913593806501,0.3233493474589627,0.0024743557134689754,157.70825011210144,9.223878135961062,-294523.3779102222,46666.34419423578,9.530293873451886e8,2.5613155674886236e8
-0.0005399913437556588,0.32610756729112816,0.0024059564354046515,155.16588947740243,10.621921653763732,-335735.04597245506,80289.87307698057,1.7097405584982255e9,6.992035458671354e8
-0.0005499913281306675,0.32786022192682074,0.0024268919394031044,155.24112159031398,15.243496558728511,-512754.2855415092,197988.3008062752,4.934685374251177e9,2.844157559564137e9
-0.0005599913125056762,0.33512945410240647,0.0025054133361080023,150.46213649770343,10.959499086928416,-338304.7406699591,91501.86129557536,1.8381140409001842e9,9.053658308276186e8
-0.0005699912968806849,0.33107488839526344,0.002463535426173047,167.6393294627759,11.410944526607274,-380630.6209959883,85209.93150968956,1.8862161369321911e9,7.267750810332298e8
-0.0005799912812556936,0.3286397014278838,0.002548582125280429,175.4124344735759,16.47072707434625,-624195.0131574849,196903.85640046405,5.649790350836519e9,2.5810720253661795e9
-0.0005899912656307023,0.3344528896798634,0.002451869869093145,163.4754739287757,15.491305722394063,-576053.4389331648,166872.90671713185,4.969477015475378e9,1.9225302045391638e9
-0.000599991250005711,0.33086349764354894,0.0025070859161327812,168.13129471308736,14.14812927329455,-506937.94961470214,161123.04324631955,4.0329529998215933e9,2.0745883962523086e9
-0.0006099912343807197,0.33476110130640097,0.002322466152797243,143.71125389592186,10.704174311109321,-316350.4352810683,95187.89770345736,1.8422661048817818e9,9.819393014549122e8
-0.0006199912187557285,0.3359425163509237,0.0023431545089120025,150.2126007603331,9.937710757750157,-316097.8979322027,68705.55496655646,1.3186311535979316e9,5.456543219123853e8
-0.0006299912031307372,0.33885390673518945,0.002161981414383753,128.89843244192224,7.404566952532737,-184270.068890668,41299.76822985458,6.454925827807631e8,2.461324163616484e8
-0.0006399911875057459,0.34344716999514735,0.0021471848724748557,118.76619624343216,6.609514708960742,-152698.36424054636,30985.232578445204,4.220285669446583e8,1.764153285094782e8
-0.0006499911718807546,0.3448894645820697,0.0020837485862847294,119.68624162133709,6.502954269707107,-153537.66825959357,27350.212943076465,3.1540861554241633e8,1.2748542593330178e8
-0.0006599911562557633,0.34138184889064754,0.0022534758847334566,126.72876839940709,7.090898793671499,-150340.10715299085,36030.39476409269,4.4899318581680995e8,2.4035977115538597e8
-0.000669991140630772,0.3435630271619274,0.0021645649337797357,121.94609295773243,7.108908777340458,-153718.19778798375,38453.91475460907,5.3668085302314985e8,2.5437426249941346e8
-0.0006799911250057807,0.3437397990222593,0.0022842417261733413,138.16887204966991,6.986402162831208,-191408.67466398329,29968.92748929553,3.8358935054254985e8,1.328461416769119e8
-0.0006899911093807894,0.34901948484921047,0.0020890213801774906,116.89041458468355,6.968132228256135,-174138.02225843404,36380.07383786879,5.84534404199947e8,2.1829504005028751e8
-0.0006999910937557981,0.35023973443649203,0.0020692853480469473,110.27018639715158,5.628574119410622,-129500.45531211444,19868.641027925856,2.099976005126805e8,7.455991149933653e7
-0.0007099910781308068,0.3539960558170161,0.0020555646501012556,113.84835624224944,6.133738988150668,-140841.53833501588,24793.72191177816,3.2219161642452985e8,1.1604744502608332e8
-0.0007199910625058155,0.35282789042187324,0.0022331056775864505,121.04689426470009,7.112630378399026,-153039.8581146762,37924.301231822035,5.059110055177235e8,2.4783753810883382e8
-0.0007299910468808242,0.3523906874507036,0.002150336632822566,119.26683217933515,7.507206496944534,-170377.78277121196,52513.02733896632,7.474519889656951e8,4.7510526405064833e8
-0.000739991031255833,0.3517352974197854,0.0021746728390077885,122.40051447119293,6.746313237250896,-162887.99977476842,38410.97683886084,5.362085875153095e8,2.406666392166854e8
-0.0007499910156308417,0.3536347815630494,0.002090574033132016,102.99978797526146,5.020297192300867,-84976.40388582878,16575.237598955016,1.0978437426316871e8,6.058708095077026e7
-0.0007599910000058504,0.3579532966003241,0.0019511931793575119,99.97732729950162,4.915250577158395,-93823.85392996742,15746.776268936746,1.0768555244748269e8,5.640512062998738e7
-0.0007699909843808591,0.3553926310224261,0.0021321163718803515,111.38313996093675,5.290333784183603,-103914.95529110267,20042.360699559405,9.566654459467362e7,9.90729877543341e7
-0.0007799909687558678,0.3596298663960471,0.0020210071560177534,99.25592659862866,4.719160873598853,-90884.68243042064,16627.519043513905,8.443780632126291e7,6.470602564736543e7
-0.0007899909531308765,0.3570887761306412,0.0019929278893026786,102.1741767984527,5.084453324340116,-101092.60537979181,16130.342233496413,9.380951694448356e7,5.630649166922647e7
-0.0007999909375058852,0.35992780350438297,0.002160336668758454,113.56884595825157,8.174224824864211,-216201.87963600134,53923.928686563726,9.459547087941234e8,4.1966135985486215e8
-0.0008099909218808939,0.3646863139718015,0.002011923561180066,103.66890847986146,6.288834064699885,-108814.27594516745,39423.13099639857,4.291076364505183e8,3.198012657252771e8
-0.0008199909062559026,0.3617131971717856,0.0019708141414333286,104.93116050470292,5.643693217306911,-117070.2007246995,25207.071144581812,2.801723031924668e8,1.1464962278361261e8
-0.0008299908906309113,0.36181214794948463,0.0019473984839176372,101.70031433179281,5.160438529036875,-99719.6051240648,17491.394454874346,1.798103477286959e8,6.4212090878496096e7
-0.00083999087500592,0.35852708879108236,0.0020793411204960833,110.17556166623613,6.465753842274376,-155944.59629666182,36031.64856754117,5.0226817022635424e8,2.5858147744696787e8
-0.0008499908593809287,0.361427780814122,0.002019493365319156,116.73549529078883,6.873101226653164,-171389.84836872373,38740.06734130388,5.553650510841355e8,2.5791494172383994e8
-0.0008599908437559374,0.37029066551432294,0.0018742439697652781,97.42490773909545,4.43033945396101,-66169.27994309316,13099.391823771906,6.422645701190182e7,4.145026472257834e7
-0.0008699908281309462,0.3640811938658929,0.0020002945349743726,107.0617381459304,5.469500776231204,-105578.29661256909,24352.88039158246,2.5606762189390892e8,1.2565400907516952e8
-0.0008799908125059549,0.3669369576132927,0.0020421356137641203,105.33879821714447,6.10413799172083,-110990.04446470238,26529.709867349055,3.16678636094695e8,1.3326543859114851e8
-0.0008899907968809636,0.3662848943424469,0.0019122661257146394,94.16292173424942,4.082158315170408,-61329.61788600629,10873.298693748862,-9.422107036095003e6,3.411730692230381e7
-0.0008999907812559723,0.3718538372246956,0.001964426149953723,99.4895579616564,5.472577259228706,-109089.12852005256,22615.21860420488,2.771303176591351e8,1.1181346317908004e8
-0.000909990765630981,0.3719245061483666,0.001983333262534613,100.10259971039305,5.38083710140843,-100181.96371678787,20232.156551225304,2.0754581919708624e8,8.576701234248511e7
-0.0009199907500059897,0.371520502988759,0.0018910320656115728,94.84497730333527,4.716953191632095,-83317.66185576253,17296.910429948315,1.417499552798452e8,8.360099170323323e7
-0.0009299907343809984,0.37311221556199364,0.0019117846869329067,95.22943587688572,4.776983121556592,-77594.13227707734,15754.483345910186,1.3880764625857162e8,6.4187823390605584e7
-0.0009399907187560071,0.3744557720770366,0.001957516518742988,92.1553805257934,4.402529936429869,-60829.40708795859,11931.342474558327,4.296593110724586e7,3.2808489815149963e7
-0.0009499907031310158,0.3727680342750431,0.001882480273606589,94.8151989851616,4.979986278409763,-73742.8264645117,19601.00278869574,1.8691171520528147e8,8.428978134019814e7
-0.0009599906875060245,0.3750228689874762,0.00195247482643851,96.76837526897565,4.699895891353733,-87386.17267376815,15889.377814709022,1.353082861163266e8,5.253945809419748e7
-0.0009699906718810332,0.37469905875695975,0.0019176051693975138,91.56533447518954,4.8027927700539585,-76255.4864739809,19775.170107109163,1.746276528641735e8,9.823948955324681e7
-0.000979990656256042,0.3764875609103135,0.0018124760331223108,91.90969575114198,4.554073161396957,-73880.932502069,15888.42851740173,1.5109930310424086e8,5.173671011601823e7
-0.0009899906406310506,0.38069331657505606,0.0017630170789142401,82.52642474698428,4.0980797317633355,-55671.853261260396,12862.807576368179,7.087019323775002e7,4.901757086922485e7
-0.0009999906250060594,0.3803683666418004,0.0017778303041433559,81.42769218874068,4.031773511557782,-43929.72399862403,13978.80693130188,8.122399210069546e7,6.788873347893393e7
-0.001009990609381068,0.37899050345843865,0.0018723433059747564,89.88320842396685,6.095155202867116,-113144.21670429232,42075.23262072852,5.868444506250094e8,3.4518897123232895e8
-0.0010199905937560768,0.3809218664659374,0.0018139813151792112,86.83627728218188,3.8636095861330455,-54166.892345024404,11904.544039483013,2.330396736631166e7,4.2165182934412144e7
-0.0010299905781310855,0.3800425024020063,0.0017945438118900548,86.70362574461302,4.771349043668798,-63680.260172112314,27038.645045215584,2.2409292593708074e8,2.0485826763074967e8
-0.0010399905625060942,0.3796420161320227,0.0018323152888534008,89.8020699368901,4.0373717933291715,-73024.79881511552,13013.352685192143,5.7953671018661335e7,4.686343588446036e7
-0.001049990546881103,0.38256769473082314,0.001770923060661765,84.3207966170748,4.002078826513527,-46620.0701954146,13998.057253514848,8.519233223994061e7,6.186856696649542e7
-0.0010599905312561116,0.38231202290903704,0.0017654844286317875,87.92414818892662,4.566463456758507,-89172.9187223304,18934.707173381103,1.971131726202967e8,8.464320660682371e7
-0.0010699905156311203,0.3868188763260223,0.0018434518543743283,81.45386225533778,3.927179922998927,-50265.043673994835,11449.140400116323,5.8687036875671916e7,4.047687427779509e7
-0.001079990500006129,0.382345261132646,0.0018018523640631512,88.94321519017484,4.182567981502734,-74848.75371102577,13688.153492972699,6.335221395787719e7,4.865478749471367e7
-0.0010899904843811377,0.38875593715637385,0.0016513436555132255,76.26974369011698,4.002396360107598,-55471.46264047124,14312.793383164299,1.1884053689210294e8,6.3348532415517844e7
-0.0010999904687561464,0.38410318082336653,0.0018059249722178858,89.9258926406117,5.865221500155157,-115352.96103197364,28664.908618583686,4.5371636221573144e8,1.6867478115519673e8
-0.0011099904531311551,0.3856366314587211,0.001745682448134117,85.06524357452466,4.21188035524503,-54125.92241471832,17156.801096539642,1.0190510614815447e8,9.271302511006677e7
-0.0011199904375061639,0.38849352922773817,0.0017571270905882921,77.52783345432432,3.437861131059753,-42627.625202901596,8981.346104992554,8.147391362264305e6,2.4589846235198718e7
-0.0011299904218811726,0.38889512731842996,0.0017819261234760999,84.00649003780016,4.837558692666482,-91801.25923892473,21695.407090799486,2.830092270069298e8,1.0789280070476225e8
-0.0011399904062561813,0.3934877494512959,0.0018068352305063069,80.85512827103781,4.411784257517061,-69532.31785917479,22122.231138921525,1.998731331069226e8,1.4777211802245045e8
-0.00114999039063119,0.3919560483688388,0.0016989519755279702,79.81555414854843,3.588406433785126,-47414.69335719011,8828.674906230775,2.742897770526482e7,2.3824464744742405e7
-0.0011599903750061987,0.39396521460814277,0.0017779342080409312,84.54089067121198,3.51381672487997,-44825.7285628368,9497.288176688273,-5.977336846753039e6,2.792168616659334e7
-0.0011699903593812074,0.3935208385968856,0.0018289507108409117,84.40515292711316,4.320180436635571,-76330.99909636244,13208.68491129619,1.1110733314673333e8,4.261746257489779e7
-0.001179990343756216,0.3963339761563952,0.001753691428505461,77.25062463921118,4.116558311085974,-64077.16676548497,13446.15718420364,1.1728927527841221e8,4.393411774776733e7
-0.0011899903281312248,0.3916531616844045,0.0017264905380448027,77.5768228980945,4.045195427657748,-54670.05823771406,12802.646039369303,1.0951592329717715e8,4.2484939485089324e7
-0.0011999903125062335,0.3942945726662036,0.0018277559329902876,80.22115833214977,4.136853357323544,-53585.81263771402,11752.243815721762,9.594552372007114e7,3.88182275250016e7
-0.0012099902968812422,0.39735427715729754,0.001683953143281662,74.71906082202298,3.562194688044585,-27039.61407241564,9867.660287079154,2.5212165673635628e7,3.917365480588447e7
-0.001219990281256251,0.397824642851838,0.0016881682765529963,72.41733377144605,3.1351483852655626,-30120.49426183783,7146.163248764287,-5.269414041385601e6,1.8920533985608153e7
-0.0012299902656312596,0.3972012380994867,0.0017713230047349694,74.9003409197037,3.8629882242533786,-47505.67970888369,11997.844751145143,7.934677254469296e7,4.232886789505557e7
-0.0012399902500062684,0.4026474430111518,0.0016187178319339924,71.07058125639087,3.0385514158519156,-28646.262375753904,7521.2252974425855,-2.265422235752182e6,2.0786567052881796e7
-0.001249990234381277,0.4018516204042628,0.0016953140186203777,76.2276755642592,3.7810309012556633,-53368.21693594716,11849.528714659109,7.550288445745744e7,4.661630627960627e7
-0.0012599902187562858,0.4002097233683984,0.0017004741402165142,72.37569076051834,3.6973793527180416,-41786.911961239304,12398.288822894538,8.849941861020209e7,4.754525457950502e7
-0.0012699902031312945,0.39931015162198474,0.0016191898426333798,72.84592717691741,3.636584482164685,-46027.68243529238,9326.969959775792,5.2933209144903906e7,2.7961563379174333e7
-0.0012799901875063032,0.39889875112872286,0.0016661720159149957,73.53439349940744,3.2116883783150185,-34618.432375705524,7185.266982172545,4.336946491367503e6,1.918812085766082e7
-0.0012899901718813119,0.4049234114912124,0.001616294263937961,67.14764494564409,3.2256608228387997,-35750.77357868952,8708.026892792317,3.92214287678134e7,2.7525135291803896e7
-0.0012999901562563206,0.404678130479611,0.001632620228537025,73.48256146309208,3.907165153341578,-52412.415800275005,21329.409651697828,1.4812056258069968e8,1.5145919522557244e8
-0.0013099901406313293,0.403249922184397,0.0016835217850707288,73.48445087223064,3.808874349371322,-38871.15486873918,14993.985510513387,7.96693469079226e7,8.668608784879296e7
-0.001319990125006338,0.4038373814540176,0.0016950637567318013,72.09327147355569,3.6616844891481164,-42368.3887012714,13465.948961415137,8.40767219336321e7,6.457798240922827e7
-0.0013299901093813467,0.4070713384076665,0.0017312275860739794,74.36492379834222,3.789392098893358,-49270.931239911646,15233.659511728316,1.195535461616533e8,8.167542871955764e7
-0.0013399900937563554,0.40519018738321316,0.0015994822232434796,69.49104802239226,3.371513711279614,-38965.04720790252,9544.52790283677,4.797861253758816e7,3.0767949452124286e7
-0.0013499900781313641,0.40397522792465484,0.0016531518370477844,70.80033688567406,3.30120101959447,-42133.31956470588,7923.356710411892,1.4726779663565494e7,2.2938585528128263e7
-0.0013599900625063728,0.40843053031013793,0.0016825515529150937,71.50255757364484,3.22204402858856,-49076.957367987365,8738.920884481977,3.887412190848641e7,2.6323035665504724e7
-0.0013699900468813816,0.40792569464847206,0.0015873329550936928,64.95309014990536,3.2223950967844175,-32933.14807718932,7930.365996458385,3.366150177487752e7,2.113131893034227e7
-0.0013799900312563903,0.40911160077139813,0.001564744657728181,66.67046535064662,3.282469781991422,-36214.24826158318,9521.444703555182,5.363356975673686e7,2.9304006971075922e7
-0.001389990015631399,0.40993035713655807,0.001616804402253686,68.3996967954585,3.24945731149067,-48412.60865639487,9398.215613142525,4.0387869284244746e7,3.196621415913961e7
-0.0013999900000064077,0.4090516530236668,0.001608773346693644,72.44574274893229,3.2316637134870443,-30772.58764132763,7972.949345546381,4.553627568005147e6,2.1437737120983474e7
-0.0014099899843814164,0.41205883148325767,0.001620346282185668,67.52231865136586,3.14762358034871,-25480.01414644475,7312.338356602766,1.5877476971305842e7,1.7454852595822193e7
-0.001419989968756425,0.40959966842619683,0.001679251887615006,72.40909238861202,3.4428041396951903,-42469.86479899667,9865.194392384072,6.922475461648583e7,3.0459819238214683e7
-0.0014299899531314338,0.4122750602782197,0.001656710245500241,70.26371087489149,3.4736075595003895,-47621.67425956815,9771.648802949372,4.761008869171341e7,3.235706619688464e7
-0.0014399899375064425,0.4147813474702652,0.0016387280605906056,67.26507172906474,3.3310246208979444,-43168.54550395148,8642.196813180219,4.833394650856115e7,2.6341181982032984e7
-0.0014499899218814512,0.4129398855531733,0.0016416416328380369,67.9080460830686,3.1700404763696297,-34392.46840273916,8976.515978762913,3.720684580214602e7,2.8065676999868535e7
-0.00145998990625646,0.41425838209870636,0.0016199038487340403,69.1717543674273,3.781568927852576,-46243.53763134294,14461.341938219684,1.1494494341918385e8,7.68865514844052e7
-0.0014699898906314686,0.41373557681227213,0.0016180993727120878,64.44160621293244,3.136889705698342,-27879.15503373254,9025.520723624652,4.349665371194715e7,3.005813663458752e7
-0.0014799898750064773,0.41358424569240243,0.001587553813903535,65.61060325667916,2.9868643273798443,-39754.67388730997,8465.533138321947,3.846148684913676e7,2.3904749077836767e7
-0.001489989859381486,0.4192247287805206,0.0015915198103953895,63.81439474357013,3.104475367884205,-37257.119495807034,9133.112572718663,5.731736736369851e7,3.046317566750799e7
-0.0014999898437564948,0.418627480600227,0.0016211056215248295,66.96443593289769,3.0538324621169273,-33706.897993424456,7222.2437995853425,1.8619728108214173e7,1.8540061817917608e7
-0.0015099898281315035,0.4169407357974777,0.001557127730836117,61.11514170497588,2.699676476653657,-22392.79043876933,6795.399837387803,2.562035606437388e6,2.0616462378448915e7
-0.0015199898125065122,0.4166763749073781,0.0015472713523869309,62.083852143566546,2.9454973778933513,-35881.05508120936,6638.564527661042,2.5570411579330854e7,1.4420707813076222e7
-0.0015299897968815209,0.42039615004812275,0.0015775982144627288,61.67894156469767,3.2319654819326757,-38343.41099957164,9931.59958582552,7.772453280546406e7,3.5421963695331976e7
-0.0015399897812565296,0.41787640523201997,0.0015079082411643262,64.2864238354117,2.9218025666457903,-31400.901587484208,7938.0052608160395,2.277456364065482e7,2.65636436067127e7
-0.0015499897656315383,0.4178935914708348,0.001531288650165433,66.44670837702584,3.3317588964250824,-40853.89494697554,10023.619691472793,6.261661584829698e7,3.2209140799586646e7
-0.001559989750006547,0.4199280444703029,0.0016366221267523175,67.3696628437182,3.2659135225592073,-26660.459107735485,8766.584477780858,5.213146338408965e7,2.2062491483573757e7
-0.0015699897343815557,0.42051528715230707,0.0015647749863783467,66.56235061131311,2.882226671408882,-31052.52630137615,6513.481623574787,-3.988540402333466e6,1.5283313747768676e7
-0.0015799897187565644,0.42428939891476325,0.0015405896959454666,65.4178152889477,3.3107296707204736,-41636.36774993011,10553.747656894802,6.392240992711988e7,3.907270749869867e7
-0.0015899897031315731,0.42106669664444046,0.0015938500502139033,65.49240613265654,2.864915816721217,-27487.576018616608,7245.486205500537,1.83127476656707e7,1.977464266871406e7
-0.0015999896875065818,0.4219590811446865,0.0014872460861405936,60.98891577961075,3.443202016982645,-43495.128687350305,13587.388146725461,1.1264398517475402e8,6.492369034276953e7
-0.0016099896718815905,0.4237618637796868,0.0015288579450990986,60.958395341019745,3.2362721829737096,-40387.68006652006,9125.339744778474,7.724016777152014e7,2.8942952369428303e7
-0.0016199896562565993,0.42703856823565794,0.0014608205176792005,59.602115144486085,2.7742283754454666,-25908.762987427806,6225.462644085135,2.0329302849284753e7,1.7461185922777742e7
-0.001629989640631608,0.4230935902912965,0.001399368574732527,59.981180114536535,2.6719351258471815,-19369.171172064285,6670.205832085151,1.900716750856779e7,2.224418214566411e7
-0.0016399896250066167,0.42410260228147634,0.0015014455090966387,58.40943558744529,2.7010818062931445,-16507.390756240362,5765.83459626048,1.20410947453245e7,1.4205530207569385e7
-0.0016499896093816254,0.42744094551731016,0.001480450277407722,56.91899472288025,2.6810917534141274,-25498.363440808746,7021.973995910411,3.918007201138649e7,2.0331673163828462e7
-0.001659989593756634,0.4262625908003692,0.0015925697246930012,63.90630038445299,2.8944382606377785,-25581.85049064693,7100.2933462123065,1.2825190066978699e7,1.7473000803753555e7
-0.0016699895781316428,0.42610666266181263,0.0014811269647264705,58.509199762402446,2.743157709188434,-20764.79829882389,5572.139430538773,2.3553308379279254e6,1.2504501802746218e7
-0.0016799895625066515,0.42755329542350295,0.001626426472479778,65.98027948588813,3.2259109965216544,-28780.0971862329,8982.58111028815,3.386545458006366e7,3.1548383320741575e7
-0.0016899895468816602,0.43123678613522,0.0014659022653744991,54.905518310348846,2.352528229718337,-10442.226777809848,4492.023214589518,-1.0459811120455634e7,1.0255407224110555e7
-0.001699989531256669,0.42678475230684504,0.0015106375796698412,59.34038491368302,2.5320692380446532,-17597.61865110201,4825.6324700287805,-2.2181710193936575e7,1.0549352970205724e7
-0.0017099895156316776,0.4312179984063143,0.0014456447941614706,57.28239366548529,2.753875748721867,-19369.475666798593,7147.419335465524,3.0389779474333305e7,2.0144414479500894e7
-0.0017199895000066863,0.42975578238880924,0.0015022443916891288,58.25998611712343,2.648253661396367,-21871.633705764376,5796.867657890639,5.799975125621174e6,1.4104555903624937e7
-0.001729989484381695,0.43023305534215783,0.0014724318944886996,58.905171462983475,2.7701060531212525,-25662.39418373127,7727.525659829179,2.565425688417574e7,2.471312002618977e7
-0.0017399894687567038,0.43272042280689627,0.001381918186352601,51.77652577797221,2.3306639741929307,-15660.079895219647,5444.968200436179,8.340844613204403e6,1.827353545587942e7
-0.0017499894531317125,0.43171064048105273,0.0014181771555630478,56.12541500646627,2.478654046364467,-24757.901915766142,5776.448602351798,5.249459321819342e6,1.5254027635925716e7
-0.0017599894375067212,0.43427936748783125,0.001504510419465116,55.801573243749566,2.692016261254743,-20897.490406185676,5936.025846824135,2.283538531908969e7,1.3744058886286356e7
-0.0017699894218817299,0.43280309373488823,0.0014776511548135734,58.119369489139594,2.8102438712094857,-25832.297738330162,6312.464223536049,2.7375807190636605e7,1.4787328934914593e7
-0.0017799894062567386,0.4341264108203317,0.0014375506419059916,54.15924294151307,2.334106704806023,-16093.980914403264,4746.355415953754,-3.4483474347377256e6,1.00786533798239e7
-0.0017899893906317473,0.43360488493758814,0.0015253676120301086,58.16529135379207,2.42411015230821,-25364.69524320522,5041.508707010618,-7.323441576296421e6,1.2140387953501495e7
-0.001799989375006756,0.4343997918585283,0.0015584442718875168,60.766780850992944,2.824426082561814,-27205.3693564705,5642.258669835291,5.464780842298813e6,1.1604572933383333e7
-0.0018099893593817647,0.4380975752494335,0.0014066643929347238,54.93958857769791,2.5005841972667726,-16925.168664300712,5945.331997846437,1.5677668224302247e7,1.532445964408584e7
-0.0018199893437567734,0.4361496991784787,0.0014023645961639497,52.32327620150671,3.0120734523530834,-29398.737921744745,13858.381061020133,1.1345478008733168e8,8.241828098553577e7
-0.0018299893281317821,0.4369999842377531,0.0015046388027481206,57.82519442269884,2.5782568986910355,-26815.1325086395,5823.010398167881,1.3051317229457693e7,1.5436107773547793e7
-0.0018399893125067908,0.43729386512533125,0.0014411420796322948,53.33150965469413,2.5158117918534977,-17729.65979796771,6084.934217371575,2.2142837913941365e7,1.9212472648535978e7
-0.0018499892968817995,0.4358747216666523,0.0014194432154286162,52.55734388437246,2.1688987636848482,-13559.820741902673,4112.156069664676,-1.1127557975192767e7,9.716824073991219e6
-0.0018599892812568083,0.4402917769496799,0.0013981425033430042,53.10478098768909,2.355330377616421,-12308.797659681064,5548.008992388428,9.897189388028856e6,1.596902035675107e7
-0.001869989265631817,0.4381099841767169,0.001474087650224496,55.61838702970816,2.3812593247049993,-9612.333176067434,4923.8904414056315,-2.7521490408559237e6,1.0685750208998572e7
-0.0018799892500068257,0.4384407949197363,0.001490647862947019,54.89954687078541,2.50073480866842,-20805.83813531484,6035.388154649461,1.2193780215493146e7,1.7912069971540496e7
-0.0018899892343818344,0.43991588614938437,0.0014102487486021488,51.76975246662951,2.3377653426075335,-24120.85377288908,5725.511212709088,2.065569126229417e7,1.5368578196228784e7
-0.001899989218756843,0.43953948230274587,0.0014864798399368982,53.55418542760535,2.724825692179055,-17041.812746098727,6535.280457534062,2.824026065681349e7,1.9832727532768168e7
-0.0019099892031318518,0.4432040772915961,0.0014169833887745585,54.95443041587557,2.31281836999852,-16665.11003942208,4730.508998954564,-6.628136336253707e6,1.1328442497341126e7
-0.0019199891875068605,0.44105027937567165,0.0014270674090806144,53.98961769571543,2.579971728518859,-21841.035766823847,6863.0457032648665,2.446746590316663e7,2.22271507384883e7
-0.0019299891718818692,0.44316258664909675,0.0014218772876281244,53.27616006183879,2.6310665050478312,-27060.559329407293,6659.313691729913,3.480140983465755e7,1.730525503099755e7
-0.001939989156256878,0.44401088261731053,0.001406624429566972,53.5740239461215,2.543368414352746,-22315.2881255055,6491.951596236472,2.6615495828186803e7,1.930118851112796e7
-0.0019499891406318866,0.4427997038457483,0.0015542715727630445,55.56049219746605,2.770224612017685,-27382.19873007359,6502.381257963577,3.952209980126948e7,1.4681391554229518e7
-0.0019599891250068955,0.4446003607251564,0.0014611404067227435,53.57636499521753,2.519117700753909,-16644.535201806768,5612.52317469196,9.553956875671336e6,1.3720618007607466e7
-0.0019699891093819043,0.44496761580035177,0.0014967782563304068,53.12658699291723,2.4629620014379445,-20704.015274158377,5513.629970365292,1.0107470172409229e7,1.2581489267056117e7
-0.001979989093756913,0.44407280709513275,0.0014278055114600979,51.314064687025244,2.5857183115867777,-23848.572787958063,6679.231188293577,2.8627892144486446e7,2.126465927237484e7
-0.0019899890781319217,0.4447143032046501,0.0014695948571276274,55.08650265657566,2.783256396811488,-28877.667801703345,8031.153698177484,5.532627367568577e7,2.5615332194747988e7
-0.0019999890625069304,0.44340242315327355,0.0014406054306853684,54.346721556751994,2.549841992658466,-20065.734057068832,5452.633140091364,1.1693777136241436e7,1.2942378131900981e7
-0.002009989046881939,0.44623775325096265,0.0014574861038686706,53.37460401249983,2.3962161871793035,-20334.527309632198,5307.630071100959,4.983062201545254e6,1.333012334936158e7
-0.002019989031256948,0.4491739130933042,0.0013310835665481173,49.40768161706929,2.1687760096842488,-15041.013829866897,4744.849723230749,8.181655035642514e6,1.1108426517435653e7
-0.0020299890156319565,0.44594290919239277,0.001365387710077253,49.46141701146975,2.412447603604928,-20917.100366222792,4892.585736722906,3.085667275496579e7,1.2610700179780632e7
-0.002039989000006965,0.44860754914416145,0.0014488275208772389,51.64768251945072,2.2574066295213773,-22122.306919086353,5245.744393916285,9.884390079164283e6,1.3343526839422014e7
-0.002049988984381974,0.447672441275291,0.001396880574303237,50.64375835240763,2.448902642915714,-17478.447172990633,6208.673766124153,2.4112412863705903e7,1.7813936049728733e7
-0.0020599889687569826,0.44798194359166554,0.0014055316439001056,50.56306639523627,2.373180765766532,-13532.308784048279,5193.80662702633,1.4366084222571617e7,1.1715910952998428e7
-0.0020699889531319913,0.45042139214594723,0.0013624120865275671,48.028023852030145,2.150531728022439,-15040.90983944232,3528.6607800750367,-3.4486776306591905e6,7.312854132883213e6
-0.002079988937507,0.44892835744878734,0.0014472673775993245,50.21225462268527,2.409407647662941,-18738.485293065696,5262.6726520654765,1.0310184465980988e7,1.4137570337107072e7
-0.0020899889218820088,0.4485762368876857,0.0013959289332773415,50.3039749173897,2.543126443573974,-28233.873422593315,9353.679077389825,4.976957882637602e7,4.506805068656561e7
-0.0020999889062570175,0.4532526652325327,0.0012594373713003199,44.149948473769165,1.974353733399639,-16513.84653311952,4194.234643871592,481302.274138921,9.066463261833992e6
-0.002109988890632026,0.45210986275528314,0.0013539525448118188,50.51386372098542,2.3482956004764874,-18472.875688469812,4942.222597788218,9.1386747216265e6,1.0828865977055743e7
-0.002119988875007035,0.45082544283658776,0.0013844514761873461,49.24160818233243,2.3886800762606333,-17030.206643369616,5110.911856837108,2.211972174428323e7,1.2040287761800244e7
-0.0021299888593820436,0.4538062658625317,0.0013529057342384378,46.892775844273686,2.207111676672153,-20824.598472266334,4617.854574396736,1.3089576529455952e7,1.0895468294357048e7
-0.0021399888437570523,0.452908251888269,0.0013752975802709495,50.88323521964266,2.6128715719651243,-18491.654298032998,6842.469377773679,4.506347954677456e7,2.1899687428578913e7
-0.002149988828132061,0.4559344970236312,0.0013688155170471802,48.548525577061206,2.4552504157522845,-18871.502995741364,6105.4954914266955,3.2952269651934788e7,2.0672461260070592e7
-0.0021599888125070697,0.4556157232501981,0.0013637759802891342,50.3538668792545,2.5127216423466674,-18894.44873771781,6569.57621019571,3.380178171606918e7,2.0552964993939225e7
-0.0021699887968820784,0.45389249817154254,0.0013635252714641695,50.3987500330791,2.4286519898364736,-20898.189759244655,5443.148758006464,2.2016674596605003e7,1.200514267577377e7
-0.002179988781257087,0.45471869518880154,0.0014160667677016302,49.68960190764074,2.268975399931295,-17063.484868301173,4453.604598841701,4.9796670504791895e6,9.413176389486145e6
-0.002189988765632096,0.4576899006823995,0.0013275864050433857,50.01912598295608,2.289481891875486,-12698.204828849643,4259.821658525535,5.630978936660417e6,9.32609110167767e6
-0.0021999887500071045,0.45730472644454956,0.0013348958027584745,46.89036671299532,2.0649659420054283,-11261.560818094416,3506.453788468778,-2.748369802452965e6,6.798085147240551e6
-0.0022099887343821133,0.4561308560778676,0.0014342967964302677,48.38763460071804,2.265710429604633,-15598.012445294919,4272.058720184714,1.1444995316264056e7,9.828716506590988e6
-0.002219988718757122,0.4554028283671855,0.001382582668754418,47.940329589718,2.4219412786350296,-23904.068532321045,6641.500664174853,2.824744013051903e7,2.3525245170969e7
-0.0022299887031321307,0.4582279193664363,0.0013770047747853412,50.33776827853565,2.289963979524642,-16798.905715561523,4408.350177137276,6.116375798249635e6,8.708270832387028e6
-0.0022399886875071394,0.4590545294394281,0.001372248516826456,48.49727827234265,2.4676124269727477,-21137.434632049524,6353.047993545819,3.637225087239267e7,2.0527467451399516e7
-0.002249988671882148,0.4565405219656478,0.001463661073298217,51.54633346273604,2.559660993369366,-17305.66380702265,6057.109704530753,2.6405855368177313e7,1.658500918623332e7
-0.002259988656257157,0.4605099178950152,0.0013744065851421863,50.45466973700721,2.1511566572347283,-12857.716837141097,3765.6918757391636,-1.106014162544482e7,8.068126850524051e6
-0.0022699886406321655,0.4608179271994431,0.0013764385172826596,49.56229215098001,2.2836327420321236,-18849.800945714323,4337.266035785242,6.856259951043162e6,8.611631659284234e6
-0.002279988625007174,0.46353484614509477,0.0013065449627824009,45.29508812961798,2.057287049647654,-14612.33436195421,3641.0246523774385,4.741171088845164e6,7.101479840661017e6
-0.002289988609382183,0.4606311597437307,0.001326690813867675,44.99751950293841,2.0731186169199867,-18454.66512494883,4321.532348580373,1.0232019266055422e7,9.529706769521365e6
-0.0022999885937571916,0.45940891298276837,0.001363453248503743,46.0605757553913,2.0584768978579193,-5730.54239376657,3443.2671942634147,-1.5761503226002555e6,6.503694554901316e6
-0.0023099885781322003,0.4610395002610605,0.0013555979186140495,47.320574039833154,2.1159872356297367,-10183.264734741657,3894.45141674208,-1.1835761097963685e6,8.097094682337851e6
-0.002319988562507209,0.460344878117635,0.0013428037119046353,47.926803465267405,2.2049351450883936,-16126.052754165215,5173.169005975898,9.418817978633963e6,1.5378571329416005e7
-0.0023299885468822177,0.4627184428158769,0.0013167594503162964,45.285346130194775,2.153039295958411,-7159.397166715648,4470.632332698031,1.332628274571982e7,1.023998487777697e7
-0.0023399885312572265,0.46547062528344096,0.0012877040160951616,41.873132578682515,1.8374862785858859,-10895.99571434031,3423.4141127399316,4.666130434935098e6,6.950368206751128e6
-0.002349988515632235,0.46350613373343363,0.0012215586596409577,43.10569129541702,2.014649069207106,-11935.422868887355,3630.8760398012387,5.439047536734096e6,8.325000745774505e6
-0.002359988500007244,0.4649993133228388,0.001359467217668785,46.5487291933186,2.0090424983815502,-8055.338085401892,4146.523259600149,-227951.60820011204,1.0088226641739655e7
-0.0023699884843822526,0.4633310448590424,0.00137763275511989,47.87692758499621,2.2719426604258457,-16977.802362847575,4906.084349054843,1.9865354826572105e7,1.208479546899774e7
-0.0023799884687572613,0.4652755517976442,0.001305058178413098,43.59377620014522,1.9752241833372177,-13435.876164746333,3972.1458494783155,5.485737573020217e6,9.55220276446306e6
-0.00238998845313227,0.46529379237464763,0.0013411682500043007,47.1505488801579,2.165100534133372,-14870.740347858904,3916.169450264319,2.5707085072132577e6,8.048911440859448e6
-0.0023999884375072787,0.46462588950834244,0.0013099115589828361,48.10034529059902,1.9711907062770746,-9880.334144759734,3802.1574523181675,-2.731877880468176e6,7.589597162824065e6
-0.0024099884218822874,0.4655462683235664,0.0014015795077551585,48.09499765060836,2.1330911811105344,-12111.774486240713,4301.718795614908,8.590070290131189e6,8.839224874082437e6
-0.002419988406257296,0.4649951112570953,0.0013133233511954019,44.66218945324807,2.0578729751047358,-14394.04698984278,4382.752205695061,1.039072177340574e7,1.0380719514572589e7
-0.002429988390632305,0.4682392938543738,0.0013545646552937417,47.052239931530664,1.9176405472176508,-4883.62300496735,3274.028048138533,-9.749729913580723e6,5.924866396120261e6
-0.0024399883750073135,0.46760597500084217,0.0013540644805372759,45.658156164333846,2.0293217970684823,-11095.899417237788,3908.941760148082,-661719.7543462762,8.594753484117294e6
-0.0024499883593823222,0.46691096840607016,0.0013284600534348026,43.697100949676226,2.0796440315571,-9258.863554416372,4122.600490170752,1.621232394623993e7,8.73990380869908e6
-0.002459988343757331,0.46947298789566444,0.0012633374757072319,43.62542236030187,1.9958786273757279,-9670.82769067578,4823.880967133132,1.862757361933168e7,1.379786207354203e7
-0.0024699883281323397,0.46965272639072286,0.0012995639286594355,44.286100378644925,2.1581138367322694,-14008.588172949168,5239.484142093207,2.6283697227100123e7,1.7464800412776027e7
-0.0024799883125073484,0.4719676531338301,0.0012013620614844932,41.90824811397001,2.060601828998946,-7489.625988564093,4087.4630198007067,1.800273585958319e7,1.0062987607381579e7
-0.002489988296882357,0.4693537635866631,0.0012752324908688246,47.604429053604704,2.2394052430311473,-21316.68263597806,5332.567151073786,1.5734356316867724e7,1.4005576637050051e7
-0.002499988281257366,0.46943646081372736,0.0013492821292921896,47.15425474712527,2.177425409422457,-13340.99332841966,4329.163359255385,7.647199120222876e6,9.363975535214486e6
-0.0025099882656323745,0.4717050875981301,0.0013045185980435441,42.84879832535202,2.02313500927428,-12565.01788322073,3541.8139609982773,6.631743155921383e6,6.835492578928925e6
-0.002519988250007383,0.4733653667881574,0.001319371390459055,43.6511185248071,1.9724361902879533,-6890.635817943942,3287.712591053703,2.9700243688965705e6,6.30385297272362e6
-0.002529988234382392,0.4686230766507356,0.0012387842274240522,40.166970292611026,1.8895188262785048,-9550.894230636493,3117.541821585461,4.252413344545196e6,5.387311434105585e6
-0.0025399882187574006,0.471232804572465,0.0012741358685195016,42.716512814121174,1.900920317852322,-14337.884655842841,3326.9926569255354,-1.9481633831968028e6,5.5285586241052225e6
-0.0025499882031324093,0.470779034761573,0.0012975966365390103,44.28345130957614,1.9665079910582721,-12789.974051109519,4369.411592691431,2.835641401302403e6,1.2468652738311509e7
-0.002559988187507418,0.47375726954068687,0.0013080597476773177,42.32918610127731,2.0848282802380624,-11545.45072506353,5557.496613056537,2.588358409594981e7,2.105971384352882e7
-0.0025699881718824267,0.47214124458171247,0.0012876805213246662,45.08112594147842,1.980040276261542,-11943.702629990861,3692.531108313629,-1.5830487133407502e6,8.085480873312874e6
-0.0025799881562574354,0.4737872095591779,0.0012667223976588428,41.31994246513728,1.9208925357718925,-11152.995387451301,3143.7254882406387,8.272796535299213e6,5.107603167499439e6
-0.002589988140632444,0.4751383639392833,0.001274781085601036,41.45358869490663,1.8891837096105428,-12230.6855467005,4081.9222536475154,9.621105817023532e6,9.955168256504567e6
-0.002599988125007453,0.4753281919879036,0.0012502116462236527,41.86122662461895,1.9702041468237745,-14039.99167054672,4237.355061715299,1.5492494901653312e7,1.0703310775416534e7
-0.0026099881093824616,0.4749157093657626,0.001232426346516651,38.584455148603716,1.6230199876190812,-5923.668704710924,2927.638306544685,-1.2909256171723374e6,6.218409750042914e6
-0.0026199880937574703,0.4750592482425567,0.0012916718046043806,42.80676910841529,2.012683646006878,-6208.192578658024,4403.648953511049,9.554284570106773e6,1.2078181415723326e7
-0.002629988078132479,0.47389717243840435,0.0012278793686000106,41.94904183584778,2.022079750432951,-10662.2054148849,4054.201219711487,1.1142152223535685e7,9.148873801195718e6
-0.0026399880625074877,0.4746767030351332,0.0013019082941842335,44.72436527188724,1.9049985814075374,-8354.901418436484,3753.1677400650638,440500.6561502695,8.537301855215857e6
-0.0026499880468824964,0.47453416195541176,0.0012591395065903138,41.21340161310244,1.946957597586259,-9831.447333110133,3649.5681309725123,1.0116327386297867e7,7.981309354808416e6
-0.002659988031257505,0.47620131759106377,0.001355421481285365,43.985486551033155,1.9547284095083155,-7670.53583524377,3971.213421411713,7.934789461519258e6,9.60886416996956e6
-0.002669988015632514,0.47703725684863474,0.001294704606218127,45.807196287106706,2.085260830328425,-15842.28341934366,3602.534760937043,-5.109417309207867e6,7.26344342122714e6
-0.0026799880000075225,0.4783435925592244,0.0012988083333798808,42.84211511227482,2.128824111245634,-13691.017246489604,4358.295321635635,1.4185493194358641e7,1.0439066408697017e7
-0.0026899879843825312,0.47984009908224606,0.0012772351245463143,41.32315940340858,1.9246543196199428,-14357.479936969596,3902.3778660360367,1.3474592965013549e7,8.807294720928427e6
-0.00269998796875754,0.4803804408556916,0.001337378729997568,43.51058322207454,2.0216474985876025,-14994.658196989061,3673.55569188271,5.3878713047913015e6,7.559399446043704e6
-0.0027099879531325487,0.4780668303241853,0.0012181028183899996,41.973049909353,2.0695753898170404,-18301.931047404796,5427.478772551631,2.293588595423528e7,1.6358523947154066e7
-0.0027199879375075574,0.48089773576402967,0.0011762334722855749,39.74568321566012,1.772984959570208,-9243.311627297011,3144.307086469995,6.624040449942582e6,5.627561108414775e6
-0.002729987921882566,0.4779451202934915,0.0012964554986077408,42.20194267748344,1.9945040678578605,-12108.060505432093,4378.421522971927,1.3791423211481664e7,1.1509655765072051e7
-0.0027399879062575748,0.479817153470476,0.0012813073780134788,41.65043042345006,1.8110770829977525,-8013.828198214498,3011.5944125633855,-2.316738519323711e6,5.947856060200554e6
-0.0027499878906325835,0.48074328043526027,0.0012417519446909003,40.984128296483796,1.9405188890118124,-7899.096050745564,4298.012144842823,1.5387967391434591e7,1.1332586282614764e7
-0.002759987875007592,0.48158037658500313,0.0012373732567517249,40.16948114087352,1.970827455544518,-14317.81546919713,3800.250765031666,1.824603522526157e7,7.8555121212359015e6
-0.002769987859382601,0.48204252247318385,0.0012516769866726906,42.32469132245255,2.079118851599014,-11434.538257216318,5156.022628631082,2.1472210456738856e7,1.5798272916920485e7
-0.0027799878437576096,0.48286983343028267,0.0012765583246901967,41.556679780818946,2.041870650014049,-19102.99386786182,4893.82803675499,2.1573435366167933e7,1.5256405167897925e7
-0.0027899878281326183,0.4802143409534485,0.0012710330201499787,40.19086438830416,1.818349551834914,-12127.795584013584,3015.091236163132,4.754022819308081e6,5.135411222919916e6
-0.002799987812507627,0.482040087491284,0.0012168385941086872,38.639677323574006,1.6116056657235796,-5740.256381916415,2606.5178807602865,-6.721753366914074e6,4.634677559117718e6
-0.0028099877968826357,0.48136153593099656,0.0012297644573213745,39.508690678859445,1.927749310854622,-15549.010164998577,4682.4769750518335,2.5651721772409756e7,1.1958914027329382e7
-0.0028199877812576444,0.4844378063197816,0.0011793043670206755,36.676452140547035,1.7542664356497104,-9047.314249557443,4063.6940893752894,1.20699460629688e7,1.295296856642637e7
-0.002829987765632653,0.48319548471955565,0.001249957855367887,40.84746616148193,1.8122976543574822,-9151.421395515703,3548.1002925306175,875908.3580687571,8.126230389947943e6
-0.002839987750007662,0.4832890999810733,0.0012251043026363093,36.879823933699036,1.6020460217272465,-8650.37784304925,2581.8753686688674,-591916.0087527054,4.952226763607209e6
-0.0028499877343826706,0.48367193636261596,0.0012600630307943019,40.04326630004376,1.8244416091698974,-10691.8281121641,3348.1501541497328,1.3037970824637872e6,6.596609382705385e6
-0.0028599877187576793,0.4842899215446947,0.0012979531486587402,42.269328654157796,1.9260754744492252,-16661.19960840104,3967.754483410461,6.332424143996525e6,8.813648907667374e6
-0.002869987703132688,0.484652096291121,0.0012226353787488412,39.877946558418174,1.715224693041851,-460.9326282423016,2607.4015902970814,-4.942543696115938e6,5.278458243185397e6
-0.0028799876875076967,0.4859721210722118,0.001219304827276925,41.5563709568956,2.0332971024229676,-16916.19570912381,4341.222659201323,1.865461913165763e7,9.990516874753507e6
-0.0028899876718827054,0.48432533059903726,0.0012327870285122923,40.98978590697544,1.9899641766364313,-12755.924540041058,4376.792362257716,1.65690433863661e7,1.0748678006619431e7
-0.002899987656257714,0.48808847711705333,0.001217630220698463,37.728093573703134,1.7285454897059251,-11744.615283753521,3932.1061600017806,1.073400567914694e7,1.1945193613020264e7
-0.002909987640632723,0.4865578015696827,0.0012001286356453107,39.83567408846147,1.9445557782899783,-13203.524116784494,4519.430684189341,1.768867856969735e7,1.1976131881105836e7
-0.0029199876250077315,0.4865591988267002,0.0012085060683271233,39.90111670816916,1.9193931483918045,-15291.96224238776,3641.3636047187406,1.4656987388672464e7,6.752987681928648e6
-0.0029299876093827402,0.48822154302861914,0.0012155966936997905,37.7848965704858,1.8023375670090325,-1877.150363816251,3117.2395537322736,9.62135897441259e6,5.858781697765976e6
-0.002939987593757749,0.48982891579518634,0.0012435958198405625,39.496044523852326,1.6214160868228078,-9466.16448774924,2834.698453200553,-6.474625566064917e6,5.269476391741503e6
-0.0029499875781327576,0.48596822644846616,0.0012322859255692114,39.792539907204635,2.2083192914948784,-19225.209429389222,6655.883877437649,4.436550709292419e7,2.4486358681368835e7
-0.0029599875625077664,0.4883151520464202,0.0011938999467086971,37.595738199084415,1.7650892081447749,-7481.834657669143,3297.482258890389,5.420786383676016e6,7.001533179504614e6
-0.002969987546882775,0.4880189958296966,0.001260351729225787,37.775340474868955,1.6434073093871315,-7542.27398114066,2939.7725355276903,160624.61092534178,6.787573590896526e6
-0.0029799875312577838,0.49064044652227545,0.0011971794323835643,38.14975476108314,1.6909039941206578,-9321.145874856758,2480.9203526331685,-2.1206163989492515e6,4.233659419530562e6
-0.0029899875156327925,0.49163134422123317,0.0011911373894481166,40.188972860989416,2.1195684737775826,-11878.016050072876,6279.651519907991,3.10734380393052e7,2.449906458320399e7
-0.002999987500007801,0.48824599678951097,0.0012799124329407495,40.65684942491526,1.9039612206316592,-13461.396768601713,4067.430826544592,1.100423653952142e7,1.2535286309076915e7
-0.00300998748438281,0.49035617920759766,0.0012187037083901356,38.74194978552615,1.6902076378923545,-8855.857571098555,3135.653494043926,-1.8124037765081117e6,5.829169280125474e6
-0.0030199874687578186,0.4907058649571884,0.001222102874732538,39.44950827305715,1.8390868020058448,-6118.08836012546,3636.147438646418,1.111419204889637e7,7.563080631513823e6
-0.0030299874531328273,0.49128166535585976,0.0012723409913837978,39.41201186354703,1.9368405728569775,-16478.45418806929,4252.361497194677,1.9435758580549806e7,1.0850692510065326e7
-0.003039987437507836,0.49058090762022516,0.0011853835251675233,35.58509829423809,1.5607379105780197,-8407.057233780793,3334.2464741282165,3.3207966625944916e6,7.937428458271318e6
-0.0030499874218828447,0.49254812199807124,0.001223321958144859,38.47373622039052,1.796038987253501,-16369.647875853294,3810.3200777617617,1.2930784033552444e7,8.214823229239587e6
-0.0030599874062578534,0.4925090927752551,0.0011328718690027158,34.12000998381,1.463784052953037,-4554.952561428291,2194.105031040184,-6.630752057174061e6,3.81033441653792e6
-0.003069987390632862,0.49303741761580355,0.0011991622537976896,38.681075573126265,1.7298622303153253,-12762.811710044916,3120.8123869331316,6.218335625603226e6,7.05703357877236e6
-0.003079987375007871,0.4959048005347405,0.0012425250965541076,39.71765824502284,1.9019561955039357,-13046.175080789186,3204.036786975723,7.143526357934745e6,6.094759136429789e6
-0.0030899873593828796,0.4949077390859902,0.001213046487376393,36.81639474481964,1.6787683503167599,-11777.64554207114,3615.060734422666,6.416266000062693e6,8.861021555564854e6
-0.0030999873437578883,0.49396596383264835,0.0012066455700358166,39.16966808946806,1.6288232953229234,-3932.79025514785,2578.3831816398106,-5.464206005578984e6,4.208456630519147e6
-0.003109987328132897,0.4948030739542108,0.0012070799240709801,37.88647146652944,1.6184032241182957,-6801.672351604562,2500.2308011873142,-343692.2664791558,4.0133839097586395e6
-0.0031199873125079057,0.4968978337485824,0.0011839586262876204,34.473838395003504,1.6118194978649023,-9719.506990646645,3474.986303492183,1.037566349809203e7,9.070669606581548e6
-0.0031299872968829144,0.49654143126839384,0.001257407051422832,39.26457285464056,1.957294164627964,-11113.382360876562,4362.198767005548,1.7261176116987504e7,1.2493917880571544e7
-0.003139987281257923,0.49580910899300096,0.0011993420321128444,35.750970916940766,1.6446217089210502,-6264.161623766545,2997.844655637431,7.171090831098953e6,7.062999217173207e6
-0.003149987265632932,0.49622417970334015,0.0012122701471973013,38.42088551644479,1.7211168092736149,-11993.206734578167,3380.7460427979945,7.696883469733068e6,7.712582666981224e6
-0.0031599872500079405,0.4975196479314382,0.0012675548244298772,37.244377959358346,1.749453590285468,-10262.858098277167,3184.063084811063,4.237035064160177e6,7.0565143303331835e6
-0.0031699872343829492,0.4968769804825632,0.0011968801479056216,36.613668421374776,1.584862633323162,-7622.797290725583,2501.19782421256,-706228.8709478101,4.233856700664408e6
-0.003179987218757958,0.49814069996672655,0.0011472121424470608,35.9507811809549,1.6522618728014942,-9839.673137200265,2528.452238663536,1.0461742916815642e6,4.202552251111844e6
-0.0031899872031329666,0.4970170196027567,0.0011740137189233284,35.75059789483977,1.5688905297092846,-11146.873698115562,2887.5740248347583,1.8014271136720076e6,6.104917503717655e6
-0.0031999871875079753,0.49850819535651053,0.0011856364914051105,36.968505732196185,1.7546709221195163,-14062.205030963461,3644.9800049790533,1.2120731447477777e7,8.297656588788563e6
-0.003209987171882984,0.4969674694900473,0.001219047497093248,39.287061944031706,1.8575945364438662,-12557.506390140938,3318.26350498009,9.0331170960446e6,6.070093467151651e6
-0.0032199871562579928,0.4971343420847807,0.0011690426507984508,35.64480471218996,1.6169898322553025,-8477.253383819021,2674.564038297789,3.4696589352911254e6,4.564867244958318e6
-0.0032299871406330015,0.4994396986432273,0.0011289268250488332,36.650361213698766,1.6030995547827982,-6148.632974298196,2679.187912538504,-802307.3228474142,4.344388461377055e6
-0.00323998712500801,0.49992064626908794,0.0011563513105484926,34.89587839985713,1.6499903858476952,-10885.62247868882,3508.5530551429306,1.0867791182238754e7,9.538894424592687e6
-0.003249987109383019,0.4992430329449211,0.0011981292968957355,36.396021984002914,1.7527305861820583,-8288.7942273194,3335.907946522866,1.0551999679743571e7,6.066955879617597e6
-0.0032599870937580276,0.4990700019541756,0.0012058537414602459,37.82095737764345,1.7099254135135398,-7953.061185912484,2963.2873967463,5.950982777318998e6,5.89925058832958e6
-0.0032699870781330363,0.5001141868402758,0.0011336023680058025,36.68843085184441,1.6001534316976502,-11786.24021746038,2634.8618420903304,-1.293250894872096e6,4.522462478379252e6
-0.003279987062508045,0.5030305010789787,0.0011434098160628466,34.88408515003188,1.4481500739241933,-6852.064439971478,2502.0944602098184,-2.73068966932219e6,4.593309194893997e6
-0.0032899870468830537,0.4993519926334763,0.0012694737297367857,37.157790357417035,1.7448097725104847,-11488.528436108185,3464.386222182729,6.68737785099227e6,7.89836740678463e6
-0.0032999870312580624,0.5026853069205168,0.0012067986640270916,38.539807551350314,1.9812660866187413,-15214.39711978217,4111.1080162665685,2.6232678703574464e7,1.0171521366111115e7
-0.003309987015633071,0.5040971726942575,0.0012070928106972666,38.78243411555866,1.5682547078437803,-6103.923389370956,2743.298791517532,-6.79222786545744e6,4.916916982405143e6
-0.00331998700000808,0.5031136909413096,0.0011600471608061874,35.06704975499781,1.5783108926858311,-8085.019174061019,2599.712702961079,1.5687000552916117e6,4.899156182553426e6
-0.0033299869843830886,0.5020023320109922,0.0011850723954388118,37.55380521636945,1.7060316071732182,-8151.834302310872,3068.213309196812,-856411.6322751377,7.444332764135204e6
-0.0033399869687580973,0.5028546687419423,0.001189763946612309,35.56184338977146,1.6595516519827174,-10319.483597636532,3643.6005809200783,1.3596441490898699e7,8.949895771740966e6
-0.003349986953133106,0.5037646295622445,0.0011397875730324019,36.496993494924226,1.7056602221396897,-8411.712961404572,3112.8434218189955,4.683946440786106e6,6.123590292843058e6
-0.0033599869375081147,0.5036978071814804,0.001120089215891769,36.21778969079669,1.7355210844084827,-8130.545953354523,3171.47293873185,6.041742381328612e6,6.167043492412925e6
-0.0033699869218831234,0.503522524497958,0.0011498114927297094,35.51236475787847,1.5410272959098648,-9830.292371738293,2528.174247864027,1.3833507146376476e6,4.758575043102141e6
-0.003379986906258132,0.5054558032766588,0.001146363658357529,32.671474173188415,1.5638116593756477,-6527.192689361128,2912.648246032577,5.12988092028263e6,6.612203299215652e6
-0.003389986890633141,0.5048090591627611,0.001194001296096871,37.94260121225365,1.7324835734853048,-2556.923364842027,3069.153335182016,331100.63625471224,6.237321152306383e6
-0.0033999868750081495,0.5041496228445562,0.0011447783129419117,35.14070782333637,1.6360810668460284,-8730.018636123237,2904.3866173596557,4.701268987893508e6,5.771825142362246e6
-0.0034099868593831582,0.5048969291043691,0.0011673897666520702,35.799745145145664,1.607566762319571,-6776.1971307949025,2963.2328089510684,243092.80123233437,6.691760206041815e6
-0.003419986843758167,0.5053494385490122,0.0010801596398916254,30.82917841430009,1.519115427819307,-7789.385756280809,2814.991606009044,1.032898870969728e7,5.722510534517856e6
-0.0034299868281331756,0.5035685653985644,0.0011980028659246483,37.828825290310505,1.7622885326645676,-6503.1590510478245,3612.5735630607955,8.604611159846593e6,8.1663542160290275e6
-0.0034399868125081843,0.5060947396300453,0.0012151458365670055,36.60776355952562,1.6564010362375166,-12756.745967669698,2935.057312575101,6.967062392123755e6,5.093855453152771e6
-0.003449986796883193,0.5053244568396182,0.0011260029994582252,36.659583863268566,1.4552972622998446,-4217.149994582466,2330.503609106533,-8.479109506095001e6,4.69965681621302e6
-0.0034599867812582018,0.5069472515784176,0.0011486152094015792,33.29426005313835,1.473469327647545,-8387.363950628007,2496.682609801528,3.346889770132578e6,4.730078644609028e6
-0.0034699867656332105,0.50873949194204,0.00115028978266654,32.853481238818496,1.4578201120505736,-5351.503260335214,2039.6546041643612,-1.6170972277593894e6,3.3643793776820675e6
-0.003479986750008219,0.5087892357486565,0.0011988292108093587,37.8605581567203,1.896433437141473,-14833.70311364609,4250.196458780322,2.66587786504923e7,9.690987627775304e6
-0.003489986734383228,0.5105727680342045,0.0011028924716439696,32.822734427977025,1.4140908740731117,-7849.63456465977,2313.747132300563,-593657.3432927567,3.8685847443523263e6
-0.0034999867187582366,0.5077327319072975,0.0011183064168564863,34.21646049367373,1.6618398873802496,-9800.401998717598,3302.383339266771,1.016245360525001e7,7.251331360549533e6
-0.0035099867031332453,0.5090587800950342,0.001153186305561809,32.677738818104515,1.4335306775112278,-8611.956310351125,2254.082495564955,-1.2630997493823096e6,3.4912381674638027e6
-0.003519986687508254,0.5078975428605174,0.0011876371321116169,35.60950310571314,1.742445624991727,-9468.049359189074,4223.27204920454,1.4574010781608539e7,1.4308054219808951e7
-0.0035299866718832627,0.5085167743076124,0.0011681035723522598,34.88771752699469,1.5289076855690626,-7024.869395363511,2565.6542860166296,1.8060768079871163e6,4.383715301509877e6
-0.0035399866562582714,0.5086436716177412,0.0011262575452368718,35.361317961613864,1.598231687621673,-9967.529049324043,2896.967451282788,3.850324399258358e6,5.976622363410588e6
-0.00354998664063328,0.5090153494546883,0.0011637482690742406,34.2840118726248,1.4411883099285396,-4582.276516377722,2066.585751376146,-2.8690771670690253e6,3.0967808380081174e6
-0.003559986625008289,0.5094573799048207,0.0011075424870614218,33.76029487114708,1.5229625585141304,-8214.608008598538,2494.787880413142,5.619309659280981e6,4.317127272047698e6
-0.0035699866093832975,0.5108636188100094,0.0011130426508084346,30.63576814131219,1.42124970684484,-6541.784488850124,2455.0406270078524,2.968709881886099e6,5.559557081561957e6
-0.0035799865937583063,0.5120854038870927,0.001102742354735754,31.644831243019397,1.5076880029377604,-8385.425053861287,2636.9615745014007,8.290569749883714e6,4.809769051253831e6
-0.003589986578133315,0.5123741699870081,0.0010808942957476735,33.300884478693355,1.4653632210475327,-6256.830534926948,2443.022910401022,1.2049556382578495e6,4.2700754767662715e6
-0.0035999865625083237,0.5113717671138968,0.0011939706216967823,36.243247827216216,1.7253319196504702,-13647.95861715482,3456.0904810459874,1.250429820877668e7,6.959402204321652e6
-0.0036099865468833324,0.5132810013860913,0.0011178175132504032,32.95709991451995,1.5234082228363823,-6765.835165764365,2467.4458178567,2.5183374332570885e6,5.518934202596173e6
-0.003619986531258341,0.5127734128825018,0.0011267505310283918,33.18486143849917,1.4477419765374993,-6098.478969676108,2218.08120426709,-382113.17324594303,3.9311666382547426e6
-0.00362998651563335,0.5115028365509371,0.0011608201103696619,34.479033580757466,1.5694977100284553,-9596.47357392527,2811.9820014498196,1.7063067135685338e6,6.133485747099247e6
-0.0036399865000083585,0.5123876819244924,0.0011339468946616636,34.847488511705926,1.5105651564011724,-3843.325879100413,2375.118532185657,-2.279780146291621e6,4.42475732853812e6
-0.003649986484383367,0.5140928698814168,0.0011342643220643316,32.36949216409951,1.4284507990084199,-3931.6538930582533,2150.813945350274,-1.452535859449589e6,3.373044669528092e6
-0.003659986468758376,0.5152638981419619,0.0011184881756156762,33.41421605084835,1.452185341227974,-4700.3543839038475,1994.2224555031564,-2.3428565788978986e6,3.2688743297422053e6
-0.0036699864531333846,0.5134848266395227,0.0011672796840758218,33.33955029020666,1.5743598718886747,-4820.6491570915405,2680.7869812943995,9.078428138239399e6,5.579511090237758e6
-0.0036799864375083933,0.5151861325491783,0.0010856405700094298,31.105208212786497,1.3569715678242045,-2035.3952559256888,1972.3471004631106,-1.0817016211943193e6,3.141924172802209e6
-0.003689986421883402,0.5174049854966957,0.0010931134443678448,31.67758027414604,1.5049070021127953,-7500.747636939756,2653.5298088078657,4.036278073738469e6,4.899369442227093e6
-0.0036999864062584108,0.514143485688837,0.0011536816335546486,34.81979717620869,1.5452848790750373,-4975.805126938765,2219.9989868302546,-19080.94287797245,3.743187441174135e6
-0.0037099863906334195,0.5165403608388927,0.001137163044640033,33.36749165024948,1.4594321304634874,-2820.8040581065866,2049.2154493899097,-2.2960328240263006e6,3.301640990168443e6
-0.003719986375008428,0.5160611669061346,0.0011184756907911125,33.08355001142609,1.4193862079377828,-2444.887495657525,1882.6280201375378,-2.9005774897225616e6,3.153946545238608e6
-0.003729986359383437,0.5157929951795625,0.0010935596246686285,31.339944835422678,1.4853953885806126,-5012.439285530642,2405.290501883452,5.949507586184493e6,4.561529396006617e6
-0.0037399863437584456,0.5189104327960045,0.0010930624450626561,31.360283137174935,1.419095572154607,-7266.734948788043,2163.1531541630434,179412.02672141322,3.4989265367400884e6
-0.0037499863281334543,0.5160516903757035,0.0011955402837781585,34.144537042160884,1.4262197787284574,-3314.0449497658165,2456.4437158409455,-3.152067102451526e6,4.205964010979068e6
-0.003759986312508463,0.5171649684217113,0.0011353062673634512,33.70886007087959,1.6325799230450317,-10195.376966071342,3211.35879195854,1.0161930904963233e7,7.265058581316194e6
-0.0037699862968834717,0.5177442399500208,0.001110470885914962,31.541362382740576,1.3695296974840123,-2892.5623634995704,2005.5154702010368,-3.0917880654003005e6,3.0005247674215967e6
-0.0037799862812584804,0.5179978016422432,0.0011241642814007865,31.24419148499542,1.3145058706627584,-2956.47063001701,1732.1759658227056,-3.8527742805412128e6,2.620363099116102e6
-0.003789986265633489,0.5185447739493524,0.0011392640512653492,31.94513440412028,1.3722267033556823,-2282.070381182473,2183.474528685682,1.2804815741228566e6,3.5084940091163325e6
-0.003799986250008498,0.5184112396241327,0.001148043266933468,33.28958742501485,1.434721788929812,-3225.7418585574223,1997.5068571355846,-3.601764636850479e6,3.4778372207255163e6
-0.0038099862343835065,0.5178729017955077,0.0011228804907656722,32.59629434622156,1.5121883367283104,-5795.676099826295,2380.455639734861,2.9695654173354288e6,4.152854311135109e6
-0.0038199862187585152,0.5206805886647305,0.0011196105729030959,32.54225182644519,1.6689452247446155,-9102.190182872004,3493.250057406238,1.5166688829163441e7,9.883149952288017e6
-0.003829986203133524,0.5202515496295159,0.0011281121224970719,32.90066320958004,1.4886282832759423,-8487.724632424513,2463.564035247829,708263.6401930407,4.073352430994658e6
-0.0038399861875085327,0.5201268055244529,0.001129579510786234,33.58680449696266,1.532397156051734,-6784.789688388283,2523.192468814386,5.1692345986493975e6,4.417259508248413e6
-0.0038499861718835414,0.5208381823908409,0.0011235478082289392,33.45712594816706,1.5187393124211284,-5232.842207082178,2486.657470551279,221338.73419587832,4.48111746420309e6
-0.00385998615625855,0.5215524230631949,0.0010910282525971242,29.07415199916633,1.3698360146069102,-3093.689311951,2143.4143532587127,2.662202133992831e6,4.0294716077462626e6
-0.003869986140633559,0.5219356292579992,0.001093809118766196,32.49099954511024,1.5720072241178353,-11511.97868382497,2930.1056282732447,1.062517489006782e7,6.328519468060108e6
-0.0038799861250085675,0.5236693992279187,0.0010241075928050453,29.624560970898056,1.3155272017073174,-3586.035143066043,2085.8287120464115,-1.1658598560608109e6,4.256283360484906e6
-0.003889986109383576,0.5210404159833121,0.0011193198775671313,32.36515502306405,1.3841684141470993,-5645.488623804595,2005.9272425361762,-2.5066993206836325e6,3.344895765134568e6
-0.003899986093758585,0.5234239166510339,0.0010522648686665179,29.940688997674197,1.3548102760204939,-6319.335892745763,2005.1246708853894,1.089569987657606e6,3.3493563439256917e6
-0.003909986078133594,0.5212740649864704,0.0011104999598954713,31.28583960213441,1.3411597466908785,-6574.216339929517,2175.2770286899454,-456478.8047867392,3.809167235672742e6
-0.003919986062508603,0.521270132364014,0.001113861359297781,32.49105094693397,1.4357361889516267,-6168.687952929203,2199.689215811561,567873.0998635823,3.46131539391494e6
-0.0039299860468836115,0.5211872094303558,0.001101335856356339,29.778544407309372,1.326936521561636,-5531.901909688803,2130.1725667355263,579201.9067558385,4.40938227727737e6
-0.00393998603125862,0.5242920771632849,0.0011124793725310858,31.539495974513724,1.4727238510241745,-8490.160192094983,2741.218206294734,7.029852066181525e6,6.058352859313759e6
-0.003949986015633629,0.5247700601066048,0.0011248108785955,33.00297189020135,1.6485930601300574,-7586.886368303717,3519.612702125119,1.1202946226307508e7,9.99369491587772e6
-0.003959986000008638,0.5232651909642901,0.001098679430934118,31.748030321791227,1.4371463905504842,-6034.955800322668,2703.867091074401,3.0520651295224684e6,6.993333974806838e6
-0.003969985984383646,0.5244679584157956,0.0010615322811552083,30.605089836528776,1.2498649917782805,-1159.4354643842703,1841.6714032161838,-3.403152360332733e6,2.807124655256641e6
-0.003979985968758655,0.523530142724191,0.0010821584261845895,31.14837839321234,1.284711016959699,-7786.018216335853,1888.4115665346035,-2.6250005369710294e6,2.9172531505433763e6
-0.003989985953133664,0.5255362812362977,0.0010629868804952558,29.483965515059968,1.344088807324791,-7182.612100429408,1955.8052102631727,2.491430927346657e6,3.23537735707533e6
-0.003999985937508672,0.5232928315513796,0.0011137525203855664,33.18636901921265,1.4569022582979185,-5976.027484504513,2401.432529705093,-1.1742254273563973e6,5.00219688163997e6
-0.004009985921883681,0.5260937908158294,0.0011003872263591178,32.44132519048411,1.5000112715677347,-10203.987220852661,2674.0320524407343,7.732738916251354e6,5.067666104189349e6
-0.00401998590625869,0.5262360598736743,0.0010499970752574765,30.4378872313439,1.3147199278597284,-5811.54421573932,1810.6852926619683,-3.558877452805344e6,2.9511158150276206e6
-0.0040299858906336986,0.5270351115199071,0.001085645318359507,31.163888993223562,1.4225389453151194,-4707.140352403692,2328.9050016732785,3.315939665897246e6,4.549826973086947e6
-0.004039985875008707,0.5267916153211988,0.0010637755368811278,31.18403236005703,1.3380859993464103,-4970.747398485829,1631.5209049244506,-6.403581285066734e6,2.699850555592852e6
-0.004049985859383716,0.5262617275025712,0.0010114178779684082,28.402328845672532,1.3020906234177136,-3083.1997539780477,1671.4309061469717,1.1099853593954826e6,2.6008121420693677e6
-0.004059985843758725,0.5255104358630667,0.0010893860505840946,31.86273374193852,1.3277108534581166,-4131.046785438722,1878.3066079195246,-5.965435960804746e6,3.12610459573674e6
-0.004069985828133733,0.5286679134278012,0.0010774420588719259,28.78321538509977,1.2425821485408235,-7471.81155199822,1741.4422057454617,-2.2633227691247296e6,2.713654782893127e6
-0.004079985812508742,0.52935586620959,0.0010383335263076357,29.43306683425759,1.264932550798909,-2482.5661589932242,1923.8033116382082,-1.784519648036169e6,3.1190270915133194e6
-0.004089985796883751,0.5292039277046728,0.0011063151845365595,32.02280512269737,1.5282313440781277,-6835.034177753003,2553.0922621165046,6.869132405127989e6,4.706624745007625e6
-0.0040999857812587595,0.5290132853460209,0.0010565828397881964,30.483867824994814,1.4351721462084446,-6544.183866737234,2768.705023472489,8.012240041841049e6,6.508595981175593e6
-0.004109985765633768,0.5275206073428759,0.001055753378671459,29.767239946705416,1.324057391294893,-3171.981806405208,2005.964819027795,-723214.8222067775,3.0478768402310177e6
-0.004119985750008777,0.5293589630389783,0.0010455727342913532,30.660798984768036,1.2994270774121772,-5070.084943959807,1659.1747903016974,-5.421403707072983e6,2.7210496207450232e6
-0.004129985734383786,0.5285683517286613,0.0010740039630537245,30.55049629843857,1.2985949242237869,-3257.9609183196026,2112.546838675775,-1.6242461852074263e6,3.5231059773309054e6
-0.004139985718758794,0.5289454167241191,0.0010281877032369774,28.577026297863124,1.2305830341808284,-2708.22832113144,1589.3108591502903,-4.398926740447365e6,2.366774120866577e6
-0.004149985703133803,0.5303433118421105,0.0010352328703058455,29.13079397650469,1.2252205008992765,-1651.0448378037988,1692.7245663793128,-1.5202407289260938e6,2.4835195963119785e6
-0.004159985687508812,0.5301654645880439,0.0011089902748369202,29.250324821545632,1.3281431293699306,-4647.628575782952,2065.570654059855,597695.1324905755,3.3798507668419247e6
-0.0041699856718838205,0.5291664454045869,0.0010164842487788866,28.31506137193379,1.382955040480427,-5484.927549176727,2400.8886513562907,7.207289943761984e6,4.837663312221695e6
-0.004179985656258829,0.5306306384561099,0.0010217728447382006,29.210132883621384,1.3515058599110767,-8652.592182090217,1956.6029829830409,2.364775472357134e6,2.8273334233634705e6
-0.004189985640633838,0.5320866149915308,0.001050864008269243,28.163086388861753,1.1966029040802473,-2607.3365177894543,1815.6469496784837,-305594.0627815804,3.0997917410607967e6
-0.004199985625008847,0.5313957323578637,0.0009946092751437216,28.414134551209123,1.1725749555561134,-2080.8672108797814,1929.9924027806453,-1.5431670425064869e6,3.454797007698733e6
-0.004209985609383855,0.5321090621241101,0.0010478952014840951,29.92109423278279,1.247467939660322,-2511.3546766370964,1714.5271099016218,-5.963115522657776e6,2.7920039960952634e6
-0.004219985593758864,0.5315332583942917,0.0011064199523361665,31.161475482049163,1.432029201147868,-4355.737867364313,2543.0680137868358,3.0005271334057883e6,5.580173810429347e6
-0.004229985578133873,0.5310177246959309,0.0011314754928011684,30.101664300397413,1.4436184121388602,-3881.709138182314,2306.492017593249,6.214579968540733e6,3.745281244840822e6
-0.004239985562508881,0.5327723879448885,0.0010771413702663573,30.135005110708008,1.361523199003832,-6256.702456554745,1934.647550750027,-1.9595164569293961e6,3.3691783236933267e6
-0.00424998554688389,0.5321361127398049,0.0010822893386610623,27.766470647696092,1.1517946858898764,-1902.7509424254833,1394.6824145527348,-5.1077516779190395e6,2.032073405564624e6
-0.004259985531258899,0.5328985563434491,0.0010703692369540246,30.94792139366074,1.3777623508514538,-8275.809521313193,2065.402718973561,1.763774026976169e6,3.3141474195059165e6
-0.0042699855156339075,0.5318747136884698,0.0010809377065350925,30.22932495328685,1.297738846232984,-4112.765550386646,1915.385478583721,-1.567642442277739e6,3.5681203187756683e6
-0.004279985500008916,0.5343991781408781,0.0010587972097269383,29.233557430779882,1.3662155104015854,-8529.235863318134,2606.9992224940806,5.600741630106183e6,6.288314333081807e6
-0.004289985484383925,0.5327728425161702,0.001084984847527177,30.73520572346222,1.350729407304139,-4227.544687073431,1986.0329287009638,-951817.7543723312,3.2329089843173544e6
-0.004299985468758934,0.535314592099756,0.0011090873215484575,30.748194325211582,1.3335603949066595,-6812.212901329581,2102.872658211791,2.4372312741309684e6,3.7793018451859117e6
-0.004309985453133942,0.5356374129959018,0.0010817254503139731,29.284772737614624,1.296515456459579,-4170.530569443011,1945.3381426054952,-845947.1447302595,3.40053080568236e6
-0.004319985437508951,0.5341845421570939,0.0010594270011674476,28.956463739000448,1.287034905628607,-5928.453791737415,2121.468648943716,4.381210895729003e6,3.692289652705178e6
-0.00432998542188396,0.5345581266950311,0.001150172015687411,33.15877019230822,1.6267715423260158,-12860.997308915785,3381.0750314951188,1.1940275311984764e7,8.708274129085174e6
-0.0043399854062589685,0.5351586929862794,0.0010690654570388344,30.697815986221656,1.337251339456841,-5782.212923084612,2242.405269296024,-632201.3371449678,4.0388878525768854e6
-0.004349985390633977,0.5359245187334002,0.001026836860688077,27.816418056115726,1.1128736926423064,58.36406173211013,1424.3737599122665,-6.33507017987904e6,2.0724781685101006e6
-0.004359985375008986,0.5368797230477713,0.0010167170801438452,26.525533172842174,1.2059334209416779,-878.563082179079,1994.039346337904,2.7874926172897117e6,3.7567344347479763e6
-0.004369985359383995,0.5371251891935389,0.0010651212831818988,29.0837608479173,1.410069709348811,-9934.371626521724,2195.6498276207785,6.706485004347736e6,3.8651177654858963e6
-0.004379985343759003,0.5371457482920202,0.0010893916959834144,30.074001210106104,1.3103711282317527,-1297.1386709576366,1838.8465341827107,-1.1911605317723898e6,2.8023108157166005e6
-0.004389985328134012,0.5366208050501339,0.001032226381585608,28.67910442902508,1.2949577642430738,-4042.229293034281,1974.9330939704037,1.883152002418405e6,3.1401106933180913e6
-0.004399985312509021,0.5375492200980752,0.001034627341744651,28.001563868900796,1.3325567877866131,-887.8321408329939,1956.2754024367484,4.321241056689188e6,3.109869777548952e6
-0.0044099852968840295,0.5369925388713666,0.0010436655814647375,27.692252834605274,1.1981422096868855,-1427.0970045622266,1715.0444269260079,-627465.6056963125,3.0888175190638383e6
-0.004419985281259038,0.5403786293839247,0.0011042395140114817,29.924669768809814,1.3787716612250345,-4850.08324248917,2532.0031843509955,5.545154911003591e6,5.884717199476545e6
-0.004429985265634047,0.5380595353179455,0.0010909621098164765,28.837940909215654,1.1930006269678095,-4009.6003704166374,1775.5134844881543,-1.5465161526852658e6,2.9057073220105725e6
-0.004439985250009056,0.5382104619613081,0.0010774532449477614,30.507737062742287,1.2926995722903754,-5317.2502546997175,1915.0253119480426,-2.2852917854167614e6,3.162355422367912e6
-0.004449985234384064,0.5386851902336885,0.001082893039811541,29.658423663463623,1.2729600403201276,-7039.742705770068,1793.2148553250117,-1.9876027219893436e6,2.581180300433539e6
-0.004459985218759073,0.5403305354234142,0.0010702545749144482,28.005792216188063,1.3978177155373877,-9287.005878899445,2396.841456645087,9.715174836472886e6,4.415769547700312e6
-0.004469985203134082,0.5395146255669515,0.0010526462951482066,28.196812775534887,1.2459140094081183,-2444.5165923509926,1605.8857754928983,-1.5863233636650187e6,2.3625148964594444e6
-0.00447998518750909,0.5410468803358078,0.0010137115669878812,28.076138847701756,1.303066940686615,-6161.2893665251595,2066.0854657447126,4.334858692115454e6,3.548280969879322e6
-0.004489985171884099,0.5400899097295269,0.001035890669011283,27.244068570988677,1.3673443986395732,-4279.339260630046,3460.142039335222,1.2060021773257818e7,1.2690291138764676e7
-0.004499985156259108,0.5391126564796594,0.0010443210703933704,28.187772256058004,1.2100550776375436,-1866.415531735071,1652.924029287223,-1.2621864625901529e6,2.3429425160817853e6
-0.0045099851406341165,0.5405319370815245,0.0010566903569938187,27.499421456727266,1.2472254598471402,-5049.467050002443,1972.3256848455276,3.2893635001021014e6,3.5502726622378235e6
-0.004519985125009125,0.541737496630268,0.0010701172366904936,29.915673319826407,1.1773266932794575,415.6044064716162,1599.6924728251936,-6.129515978769753e6,2.346450906481855e6
-0.004529985109384134,0.5409426207339584,0.0010541373860284717,28.88125944746034,1.3176724420279753,-2727.9573989384844,2002.1607849921807,752690.6799240189,2.8672169642324676e6
-0.004539985093759143,0.5408355462861774,0.0010826269792636577,28.932693397117994,1.4379460875417551,-6521.344145359261,3366.6955517452457,1.085452838276517e7,9.922465572057107e6
-0.004549985078134151,0.540394266755177,0.0010241147195948438,29.44402836894244,1.4701488744917948,-6403.789880005757,3161.4458863900895,1.2528384641183572e7,8.211080097881093e6
-0.00455998506250916,0.5415389115627134,0.001069942055641959,29.07302615588814,1.383706320230226,-6670.9167253940905,2362.9062275640626,6.8315373492220305e6,4.1881905342495968e6
-0.004569985046884169,0.5433182489345985,0.0010362078468962057,27.1765449431996,1.1867049854760976,-3169.7309062905883,1883.3929519811552,265579.7789683516,3.8322912653470277e6
-0.0045799850312591775,0.5413964428857351,0.001021919851249969,27.560263462045548,1.2026682584167174,-3108.7560484145574,1376.166432446787,-4.1432661868309854e6,2.008960739657745e6
-0.004589985015634186,0.5422587241266329,0.0010232110294236044,27.90102543434287,1.3580197021696234,-6779.160791826799,2971.8762189995437,1.0357337366933463e7,9.235580065357378e6
-0.004599985000009195,0.5433879598825558,0.001095603357954715,29.884936447587055,1.5115668306846297,-10716.876687310783,2647.7383676132167,1.0524001597376637e7,5.25002921245079e6
-0.004609984984384204,0.5439707764029967,0.0011095294842027566,29.188919745937895,1.2572256788079,-4357.853113926913,1871.310298597682,-145301.24591425213,2.9629500663233474e6
-0.004619984968759212,0.5418324246681511,0.0010071949940815771,28.072721610567225,1.2699142020988632,-1845.5088215355652,2069.9750222996195,129861.62323668304,4.222856310716104e6
-0.004629984953134221,0.5442195763407852,0.0010671600838789528,28.677032484396726,1.280362247444228,-4885.521572632995,1689.9164684407615,-804405.1935209553,2.5057753198811775e6
-0.00463998493750923,0.5440979721445117,0.001004735152751432,27.41898114060236,1.2113667376593116,-3736.7378355460996,1762.5964892888965,-1.117846844018161e6,2.7649049187925127e6
-0.0046499849218842385,0.5453590383271046,0.001085731518786409,30.074975192155478,1.313774343266771,-8450.98475616081,1847.487991735649,-723607.3221649862,2.9039527924409555e6
-0.004659984906259247,0.5447585186123384,0.0010760702872255684,27.962810699150413,1.2351754336530496,-3700.3797174582464,1879.6675169498906,1.3587723073922961e6,2.981168563221965e6
-0.004669984890634256,0.5454039687207624,0.00105302306655873,28.28841396162938,1.1595244330265886,-2076.050372481886,1439.9047698038523,-6.038268562491446e6,2.0434339212295283e6
-0.004679984875009265,0.544132014773716,0.0009762345057113023,26.507579220817195,1.1585436036912151,-1838.254130152178,1495.003056885842,-3.1824085832029735e6,2.064939296930422e6
-0.004689984859384273,0.5446207829167563,0.0010445477766827616,28.479790278222268,1.2660863203750854,-5203.433378280212,1866.7391860311627,2.2634254306753925e6,3.1035190661381274e6
-0.004699984843759282,0.5452628370935878,0.0009921173843333048,26.950650812720898,1.136265902490376,-3119.1171222059434,1712.7032769270477,-629238.0150062513,2.8784403544489336e6
-0.004709984828134291,0.5463631207068812,0.0010740815724657746,30.25324421011624,1.4561169260554978,-2006.377445959267,2405.940008285327,4.1478792392232865e6,4.838538166807477e6
-0.004719984812509299,0.5469736338038363,0.0010471859460286308,27.815116049097345,1.2693948530418058,-4215.267380477557,1879.0184496719517,2.2716744321516794e6,2.928946999378279e6
-0.004729984796884308,0.5475195202170409,0.0010482377003525948,28.017575079095025,1.2909904861109078,-6556.354009485936,1849.6457151547518,1.5784039296831149e6,2.8081492333478476e6
-0.004739984781259317,0.5469754380548114,0.0010005224450004018,27.0331158588187,1.1814631120479193,-4938.664745006355,1996.855621566448,-20780.970638384748,3.7129311296113883e6
-0.0047499847656343255,0.5462999418964724,0.0010156960960495897,25.22953475612857,1.1213071089384334,-1638.6830676018894,1319.6515157278532,-866140.4657885503,1.7637614119986547e6
-0.004759984750009334,0.5478755539338439,0.0010339084065212885,26.882163485571883,1.2437355669964465,-4722.658995037997,1703.2756556250563,818130.3283045659,2.7495913751063426e6
-0.004769984734384343,0.5468659641297466,0.0010358555390009288,27.31755906947125,1.2313235275710284,-5265.414434055875,1777.556153306314,739959.2698457702,2.7432781520259883e6
-0.004779984718759352,0.5477188905786761,0.0010051105472761598,27.549541078266685,1.0402169490017406,-3989.1002443739,1323.217426222859,-6.0102618136131e6,1.859661250800426e6
-0.00478998470313436,0.5482633036786617,0.001061583801537484,29.569648278725737,1.3010936134800084,-2810.4145548781194,1945.5437084894872,-1.0319846073712559e6,2.8003288377688513e6
-0.004799984687509369,0.5481383735204259,0.0009341606917190993,25.152667453591004,1.0575217774334285,-3357.0457563708346,1395.4086614697774,-3.9136739015635275e6,2.0733170522265974e6
-0.004809984671884378,0.5478957309116138,0.0010139204907754034,26.96100459446835,1.1965688227967626,-3121.9156404644523,1793.3743940222823,1.6795335933310369e6,2.565189559864344e6
-0.0048199846562593865,0.5487338230443009,0.001021597937000191,27.839457457106036,1.3050772493606309,-5573.708717750445,2129.281991326043,5.265592788695014e6,4.488078432494171e6
-0.004829984640634395,0.5483269780136889,0.0010662378571037825,27.776680336919714,1.3300063142368843,-8860.196279931906,2324.5343172532216,8.013034286488908e6,4.5356947782749105e6
-0.004839984625009404,0.5480435025899657,0.0010257968949836463,27.34922791296832,1.078465117060861,-2208.3814969981936,1373.099903296759,-6.379984907143257e6,2.0726438586323438e6
-0.004849984609384413,0.5506002626587682,0.0010595522215074273,28.572536332578885,1.2510210218708453,-4674.162492001892,1667.880054669308,-2.7150315330510824e6,2.593810224839118e6
-0.004859984593759421,0.5509791714941482,0.001021053392955403,27.484889246050066,1.2326993699294286,-8481.9543412872,2046.5948936906896,2.503108366318488e6,3.717300889778973e6
-0.00486998457813443,0.5512149455320219,0.000975178673533981,26.26328588576389,1.1181446490607907,-3630.805303153573,1684.4307155613217,-1.7591562313219302e6,2.9042629346459303e6
-0.004879984562509439,0.5486887825986999,0.0010088378027855612,27.395504942272883,1.1519769304013303,-2948.9742924514017,1392.5046381900884,-5.715275835272883e6,2.193931452356776e6
-0.0048899845468844474,0.5502988154759121,0.000984830193940759,26.561167214804257,1.1845783103668748,-6129.05455998837,1899.005627536937,245270.41917585253,3.272503012032347e6
-0.004899984531259456,0.5511672777895043,0.0010274843590375243,26.727419168117784,1.1910478741143704,-3517.8592872208865,1652.828135346778,-1.521350657541118e6,2.598318235347396e6
-0.004909984515634465,0.5532552409779361,0.0009889626552549834,27.15327432185856,1.1846423507738881,-1747.6193241639485,1582.5706814984926,-3.226822496599417e6,2.3030903782130633e6
-0.004919984500009474,0.5539443647540044,0.0010009594763351292,26.129391675496347,1.1934351965438454,-4154.9188630000035,1976.9214828110435,2.4751007415302293e6,3.5156286119230855e6
-0.004929984484384482,0.5517131675446784,0.0010061190782583264,25.967987180947503,1.1106419410658082,-2067.4351484819726,1579.8868455247707,-645867.9814468643,2.41057122797954e6
-0.004939984468759491,0.552342146013675,0.0009872151387575784,25.877654746843657,1.1742779404028716,-1271.70166351763,1420.9714835803427,-509527.70765198884,2.0659888600656923e6
-0.0049499844531345,0.5519109649353955,0.0010317771842249782,27.314196545350846,1.2312946023769626,-1827.058918170591,1527.8830169790633,-1.1671951777666165e6,2.256467076300237e6
-0.004959984437509508,0.5533999079947799,0.000998320085061798,26.933705860400448,1.1021236408832098,-2881.6791941628558,1312.7907094434897,-5.743525967469854e6,1.9558711735141042e6
-0.004969984421884517,0.5533319520808391,0.0010384444928965286,27.37089967835973,1.2330026216825243,-607.4097292242698,1732.8178338901107,-1.4959264689671865e6,3.126143180455183e6
-0.004979984406259526,0.5512718097548572,0.0010715570862801394,28.0416068784014,1.428889464643952,-7397.119006877925,3080.5182759737945,1.155268002978013e7,8.56297986127244e6
-0.0049899843906345345,0.5539293226754792,0.001022253275616551,26.503672414579285,1.3322618336243672,-2716.483389821279,2136.5477911792104,6.89348361428218e6,4.455173491015433e6
-0.004999984375009543,0.5526846469396341,0.0010719812048781583,27.950169970235493,1.2754366775870924,-2268.5238904662374,1685.6795456345894,151296.88884893624,2.5082007385936542e6


==> anc/Figure-5/d3_L62_rJ0.31.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5559664747230421,0.000952938093144286,26.310579635680753,1.172504290417527,1452.5509910444034,1627.1952078025192,1.943024384350821e6,2.421479402419475e6
0.004989999812096357,-0.5530633655276267,0.0010017876399665167,28.308189263709007,1.2885166989621084,6203.756386367695,2094.260050668065,4.489180243570999e6,3.849441095254173e6
0.004979999735951424,-0.5543028747644275,0.000984377368278998,26.31195981450708,1.2291058706793576,1184.3303627769637,1771.2642566038742,2.532817015489724e6,3.03029930652222e6
0.00496999965980649,-0.5537965095358418,0.0010698794584594008,29.116704849360048,1.2585292630382097,2946.742546174498,1793.874942981125,-15930.796413082227,2.944122309024753e6
0.0049600000493228436,-0.5533452139587397,0.0010293859034491073,28.44593137777117,1.1794345002722064,4355.808777324551,1484.0981430491845,-4.883850692165941e6,2.225279593012236e6
0.00494999997317791,-0.5530133759682213,0.0009973383376338074,25.958247738925664,1.0592888560313678,736.8979634766342,1321.9144095797396,-3.8415797269258993e6,1.877732408835882e6
0.004939999897032976,-0.5535532527795688,0.0009828077495928878,27.123420233293235,1.245201048891047,6010.297982414165,1758.808191435911,1.5274208601818914e6,2.6020330401636176e6
0.0049299998208880424,-0.5517475222475594,0.001006951082026599,27.11243809232427,1.1597827631025688,3089.2859777933113,1556.1862348721709,-1.3297712453986492e6,2.364768215028507e6
0.004919999744743109,-0.5519055186708491,0.0010141290558318917,27.706099986221382,1.1976223436145366,2864.2842300412926,1714.3930874333191,-180101.45703908912,2.3390455648521828e6
0.004909999668598175,-0.5522100518588822,0.0010364448957350834,26.792143128584364,1.2064906742266508,6718.829060173554,1845.6539660319568,2.1894851129647694e6,2.7256615347861997e6
0.004900000058114529,-0.5528107881547156,0.0009300523167293428,25.394493267981392,1.0262710500936956,3019.9862544572666,1203.8579419356515,-3.700051676663079e6,1.699351812529982e6
0.004889999981969595,-0.5494912435579756,0.0009598783867815325,26.04426059591237,1.1298834625952563,4572.124059220557,1566.7272771331807,-578218.265724874,2.3946865077572786e6
0.004879999905824661,-0.550010881565003,0.0009890324002950614,26.325484081390957,1.1944625459626133,6149.79622697579,1851.9198670545957,2.1917088039406175e6,2.924667861702034e6
0.0048699998296797276,-0.5497194444744037,0.0009941169593501364,27.482353129532456,1.1698727911403661,3507.2130143151458,1596.8490263210417,-3.139395379999876e6,2.627146325033823e6
0.004859999753534794,-0.5499380033223915,0.0009987638720171312,26.166736787796978,1.1996981422324164,3746.098037708487,2143.3351699830087,3.060459562111001e6,5.17605373362793e6
0.00484999967738986,-0.5506040791131718,0.0009853974386210657,25.392950512923647,1.0351503208384631,4674.923215936108,1422.9711810593055,-995570.0664312448,1.992247020670043e6
0.004840000066906214,-0.5486257548211139,0.0009880931369428238,25.973724858187417,1.1984287379184808,4949.020304696436,1801.5928426489418,2.692449910220513e6,3.332413577260041e6
0.00482999999076128,-0.5485433691005424,0.0010485853793375146,28.77655216667432,1.198018460878342,3696.2454528690605,1647.623843058508,-1.6669069703703136e6,2.38313095450195e6
0.004819999914616346,-0.5473010466717133,0.001100004258576578,29.340937162979703,1.3046036233677771,3421.962052271299,1746.8650387851421,-791555.8588637606,2.866646136493081e6
0.004809999838471413,-0.5486113342519447,0.0009742599444678845,27.28666305543428,1.2689793730386938,8720.773720418869,2220.8677125598456,5.095854860379782e6,4.499615316038103e6
0.004799999762326479,-0.5485857257817905,0.00102532792360397,27.7113863853895,1.2568948234185402,4711.789912545944,2170.189349398501,4.0646367462384207e6,4.218140882173558e6
0.004789999686181545,-0.5473276132535698,0.000973983566426987,28.239808990034938,1.2726856273402438,6179.629723508879,1883.5068055355464,1.6283459557001716e6,3.1975978967564204e6
0.004780000075697899,-0.5495456179699594,0.0010211511284944196,26.756838573582222,1.1836434169638022,5487.076857890384,1754.4024350319494,2.161156234614428e6,2.903011790084113e6
0.004769999999552965,-0.5487833422006133,0.0010083950873078736,27.312931413427275,1.209426852820784,3714.246340726203,2173.8168518069165,4.236816864020828e6,5.469888331933236e6
0.0047599999234080315,-0.5473859191966437,0.0010650529449354287,29.042635868016312,1.3156604730289272,1071.5902163425358,2005.1046770333978,3.006683741547267e6,3.6093632029073574e6
0.004749999847263098,-0.547653006859774,0.0010267096219110168,26.737573964806952,1.1891704846548674,5691.764837680245,1789.8104837899211,2.5631768592206347e6,2.6398302376376856e6
0.004739999771118164,-0.546555855287634,0.0009639947723829952,26.01552245609683,1.1772825113405871,3915.755199898256,1750.3400891145952,727043.1280476418,3.184571503771823e6
0.00472999969497323,-0.5463611039728438,0.000967073898893865,27.241961938457518,1.2609744976219939,6577.698639423873,2063.7254784536485,5.124928958717039e6,3.7757730193596953e6
0.004720000084489584,-0.5455824364007197,0.0010339835246572315,29.46509222036485,1.2007716540406899,-42.65634092643261,1636.347643218648,-4.607569331208627e6,2.42807780127094e6
0.00471000000834465,-0.5474432275925742,0.0010031074568574894,26.283823444301046,1.0812684014950635,3114.436273169945,1738.7662500551771,776134.9721410148,2.825324768362911e6
0.004699999932199717,-0.5465541149159097,0.001014023980450617,28.06682890338698,1.1597624995464177,4965.35708607947,1764.6819959197198,-1.6045778781854198e6,2.7247591588053657e6
0.004689999856054783,-0.5456212656756754,0.0010105019300984792,28.505330328642934,1.2867155122735325,5138.585526480173,1826.0036476758771,1.707007134836573e6,3.0337872064064546e6
0.004679999779909849,-0.54466982778348,0.0010794507460095274,29.113602619589216,1.2759203344673118,3397.6347900276396,1847.5957378855896,987441.8454360422,2.9932961759033655e6
0.0046699997037649155,-0.54417039920274,0.0010137995628882685,27.08461814354941,1.1858012258106327,2337.022610002321,1710.0098466930829,-1.1503411551958665e6,2.942488080557359e6
0.004660000093281269,-0.5448420837386367,0.0010039762239180232,26.892102413573895,1.278615200655612,3895.270870098692,1848.093817480354,4.572681886857405e6,2.912834797435613e6
0.004650000017136335,-0.5435312417572868,0.0009988855305218026,28.27864073618894,1.248938158395268,5644.804268354953,1893.354499270559,2.778433384482355e6,3.0038490966045023e6
0.004639999940991402,-0.5453576844068756,0.0009964107151585876,27.245363430751993,1.1471505178738883,4151.564012137364,1712.152742543187,344728.29507713165,2.8664896164483093e6
0.004629999864846468,-0.5461872954923426,0.0010628559272973738,27.141780318152904,1.1668847244523284,282.67653178853595,1414.7054050243776,-2.288616570236767e6,2.067160771729114e6
0.004619999788701534,-0.5431105496484901,0.0010086347992399602,27.64650551443654,1.1932467232702144,5928.286548316358,1771.81471405294,-361386.01494117826,3.40656954082015e6
0.004609999712556601,-0.5434337619645239,0.001006277117448191,27.663802647840207,1.3391580405251742,5744.806562030916,2315.621291437818,8.458363068077317e6,4.364885188908108e6
0.004600000102072954,-0.544443102729507,0.0009915129391147397,26.36641672056351,1.0560233220345043,4386.555867623812,1391.6175994268938,-4.4758656652790615e6,2.32100881706004e6
0.0045900000259280205,-0.5442804136370787,0.0010132322841000013,28.028871776096473,1.2369221908639416,3810.7297705270566,1697.4451478219444,-279438.05220783094,2.4893261678419174e6
0.004579999949783087,-0.5409598336802001,0.0010104390996155924,28.29086472666706,1.3124156458926834,4095.382036383942,1916.003433965975,3.1173624267520914e6,3.655348927014766e6
0.004569999873638153,-0.5414188843974556,0.0010550050594577004,29.60963478932989,1.2998070711147303,4597.5798051212805,2016.1217173572616,2.1684513271703864e6,3.4587825520446207e6
0.004559999797493219,-0.541262937934165,0.0010251511357187062,27.367587723946354,1.1993282366418079,7045.339949726649,1665.5868541596158,-749156.7345354443,2.5136630749848476e6
0.004549999721348286,-0.5429526909495221,0.0010224878711862148,27.336358615496174,1.168839854294414,3889.728030767776,1677.2329328134786,-771477.1868130806,2.420540511198872e6
0.004540000110864639,-0.5421960358238981,0.0010211925492603282,29.17578315454883,1.3919718097144986,8451.682563921944,2095.5362636593636,6.066197636847755e6,3.6803731334231095e6
0.004530000034719706,-0.5399421317018561,0.001032361322825405,28.869687527512582,1.278533257142904,4368.402626185163,1879.6258261785504,-89096.42141850418,3.1434704062235896e6
0.004519999958574772,-0.5386312846917319,0.001062368800305589,29.636149845709895,1.3228232152729167,4438.631964150674,1938.8531674777628,690211.6814449164,3.0113296458555358e6
0.004509999882429838,-0.5392279460471914,0.0010431710006278063,30.870334483348458,1.3762749560981344,9057.657837560157,2446.0790495886854,4.545902750776932e6,4.1817092215632824e6
0.0044999998062849045,-0.5415382620858202,0.0009811976327845208,27.495479021078378,1.2375407439614194,5268.140395731457,1653.569425855878,1.6038912532367923e6,2.517139378508345e6
0.004489999730139971,-0.5417913929802834,0.000959292250927451,27.05939382182755,1.2018239173005374,4203.9291517111105,1820.769094425196,2.3993727378787016e6,2.4781528195532714e6
0.004480000119656324,-0.5394277730279914,0.0010103347513206792,27.269402121666012,1.1720021530430986,4935.8115870381735,1588.8409599078554,-2.0004270666024035e6,2.431180862975418e6
0.004470000043511391,-0.5375213994807985,0.0010364520017784764,29.063037006320577,1.4015746522074077,4639.198619146448,2009.1129132729789,4.698069834090878e6,2.831362256985876e6
0.004459999967366457,-0.5380002623607093,0.0010501687570536012,30.529974639106012,1.3214186488763702,4962.050623073581,1908.7451570755197,141234.937558814,2.687869876773592e6
0.004449999891221523,-0.5393478603022396,0.0010416171246587448,30.85475525507037,1.3988520675707292,7573.4023638943245,2160.2247824475103,4.635764441461406e6,3.0011999696347984e6
0.00443999981507659,-0.5385071724693324,0.0010102746777936801,26.892351556709766,1.1335129476324364,2089.133835777312,1562.9151716501551,-2.9010775503976364e6,2.6589733456606064e6
0.004429999738931656,-0.5371238915338041,0.0010499962279428587,28.516421624255084,1.2088448234853861,6269.263195803445,1796.4517156051745,762218.5582382173,2.836306935527918e6
0.004419999662786722,-0.5400252975529681,0.001042682846822263,29.627027404154223,1.3866364926051395,5410.112317726567,2186.3303291186385,4.945803341896508e6,3.860245098886628e6
0.004410000052303076,-0.539339020461211,0.0010424708951732996,30.069722711544898,1.33069166088881,3442.741094213789,1924.054587902562,-1.4134796508305452e6,3.2364146008290583e6
0.004399999976158142,-0.5371828104232466,0.0010354106926889952,28.944354451999182,1.3840580095628139,7842.118157143342,2217.2415592422267,6.940248255924397e6,3.6153873017310016e6
0.004389999900013208,-0.5371249077017272,0.0010692482417671424,29.4806379218187,1.2158592636279677,3921.2816558618456,1974.3328697506672,-1.785687367290637e6,3.458766182146785e6
0.004379999823868275,-0.5376099845016882,0.0010009022245027928,29.64063575369061,1.4278971135495608,5398.152573499762,2719.2295921406535,7.295744425511088e6,5.559613567537752e6
0.004369999747723341,-0.5369346955809464,0.0010305262433549188,28.298397572607858,1.2692907644206481,3612.308078446318,1911.4935561483956,3.427064025277347e6,2.9607364971365347e6
0.004359999671578407,-0.5363345616336516,0.0010431005752562718,30.036280108598906,1.322693377735249,4278.343495538079,2017.1376465145763,2.549934253860113e6,3.4395852026161477e6
0.004350000061094761,-0.536559879228134,0.0010485687624048842,28.368743833423704,1.304702582010599,4846.231361145867,2177.990279641461,4.127048432035659e6,3.8807775271145655e6
0.004339999984949827,-0.5349380107816927,0.0010328682452719366,28.00630217368992,1.2636371953369914,3299.158859205426,2041.4796688366669,1.867883080360707e6,3.9670674686410264e6
0.0043299999088048935,-0.5341672941723723,0.00102152763591424,27.71455298559289,1.1842782787955652,3858.496102569663,1615.807679094992,-1.423959294544865e6,2.338327794251066e6
0.00431999983265996,-0.5352495328772139,0.0010577850559227793,31.192690804094166,1.3763691296686293,6537.1972391820445,2308.586151049321,1.2297211612325292e6,4.777181766726418e6
0.004309999756515026,-0.5333574374297522,0.0010094018006278909,27.8237520533927,1.2304327677019158,3042.8995113553083,1623.9079503749492,703154.4961584749,2.274588035393621e6
0.004299999680370092,-0.5344635440323956,0.0010363506209382825,28.780605621415273,1.2407904426535785,2728.2114428373534,1812.622267602224,-2.206919018321305e6,2.6582276218456407e6
0.004290000069886446,-0.534151506434985,0.0010303342886962535,28.07304857225031,1.2265785542297105,7457.730787968953,1791.1229503688596,1.0897890077126164e6,2.9797047540166415e6
0.004279999993741512,-0.5336638357786632,0.0010397121795552822,28.644422711178077,1.2883810805697824,6583.1397027660805,1895.776573738529,1.239726933008728e6,3.187265476340841e6
0.004269999917596579,-0.5323737295428008,0.0011122806990113351,30.957230939165623,1.3792403953174472,6942.13664339326,2083.2566860809507,2.522081856416972e6,3.187595024840338e6
0.004259999841451645,-0.5326743400762088,0.001081622551068658,31.759080569596286,1.487209028347979,8098.434264734924,2378.8729513975854,4.221812515894996e6,4.1504599087586403e6
0.004249999765306711,-0.5349123981214046,0.0010893333271873686,30.00320082650594,1.367789954131345,4370.146935979188,2017.90704479682,90733.49316177458,3.579074617491996e6
0.0042399996891617775,-0.5336528335095129,0.0010317200464816931,28.66128058225455,1.2477389307913762,5360.00120991618,1798.1608301088488,-274297.05527473014,2.985559399277262e6
0.004230000078678131,-0.532458423020403,0.0011210015134558533,32.1775356107775,1.4341731466535927,8229.251182077525,2146.4173386787193,-2.14537256372821e6,3.799104490582371e6
0.004220000002533197,-0.5311392608324469,0.0010288954483802246,31.19233771303734,1.4549988502451507,8676.823329135636,2752.68872735918,8.504102463018136e6,5.931064348994704e6
0.004209999926388264,-0.533066115931777,0.0010364103190671583,29.18424211138707,1.3509712195063475,5734.034106221825,1993.1393660687856,1.773308731113894e6,3.194805694577939e6
0.00419999985024333,-0.5316472595014581,0.0010869872098889053,31.327073419694713,1.4326283071420716,7926.22770009178,2206.3005045016325,-286876.17790045356,3.6091082505743173e6
0.004189999774098396,-0.5314598414735642,0.0010572357158468773,30.11975817452536,1.620994859295895,11700.05877752026,3539.602216268745,2.14918347127306e7,9.631430980361285e6
0.004179999697953463,-0.5313823433114264,0.0010376650320092812,29.120050755767704,1.371087921377224,9685.917289038667,2986.1467821623382,8.476531782801826e6,8.057481322446189e6
0.004170000087469816,-0.5308799219346239,0.0010568412284350458,30.243119216287926,1.3618549820770336,4848.579798012359,2029.7395972548857,2.237705905233817e6,3.4483256610463075e6
0.0041600000113248825,-0.5292822522275203,0.001023005293514208,28.874720913615285,1.3081399893276606,6982.400185092176,2135.206997741693,4.468139102009541e6,3.3382818673941614e6
0.004149999935179949,-0.5282242781271818,0.001074939960528514,30.09940130984941,1.2390961910392524,4368.109128898682,2004.957147610467,-1.8205670104541066e6,3.485211705312988e6
0.004139999859035015,-0.5294386714774213,0.0011422089361769272,32.13862318551095,1.3975693443860577,7035.701152514833,2440.076433791142,-732079.7823514714,5.245687650310954e6
0.004129999782890081,-0.5312064211034135,0.0010870912102577059,31.674236237120347,1.3283114300841217,3295.0752747621696,2030.9341796955048,-3.704666061723806e6,2.8585938623922584e6
0.004119999706745148,-0.5272633321821178,0.001145759256812843,32.595919717197,1.4555120663429078,4186.5621100081535,2235.76867251871,1.704956471481188e6,3.589374430646977e6
0.004110000096261501,-0.5286860477975148,0.0010270358978864912,30.276576243646087,1.3014891364376702,3104.0499860374402,1793.9702232720044,-2.6362420753256623e6,2.5053503749033646e6
0.004100000020116568,-0.52826254261271,0.0010931779926301787,31.049352822686274,1.4274736257416778,7866.583725741304,2996.294106236594,5.911978658294907e6,8.840160511890477e6
0.004089999943971634,-0.5299057109515666,0.0010393269178500001,30.33789917636669,1.346449603555129,6202.85481935037,2251.60513466945,3.8513958909839387e6,4.230675878913608e6
0.0040799998678267,-0.5293869008978432,0.0010343517846305812,28.593593917845865,1.1935758927305324,4723.934868787778,1858.015201272608,-844270.0916885938,3.0288977484342265e6
0.0040699997916817665,-0.5276449116240671,0.001057714408323806,30.502304662775302,1.3578788776443704,6369.352517802066,2085.6542914758124,399008.31256437633,3.420907782132678e6
0.004059999715536833,-0.5275492148382981,0.0010696707442527085,30.18332116654226,1.4690562129673082,9293.710061544163,2822.536864952972,1.101228501093613e7,6.310609870534289e6
0.004050000105053186,-0.5271437759774763,0.001069749473249265,30.593571555344152,1.2859178771564226,6459.283561873684,1878.1637219221814,-2.11068453117456e6,3.0221549846029333e6
0.004040000028908253,-0.5261713540768252,0.001048953710728939,30.471140061789193,1.3205139605261405,2130.344049828284,1832.9093692234599,-491157.15918639704,2.781122709688524e6
0.004029999952763319,-0.5262196606732054,0.0011235508443556868,31.295166720551954,1.4162540834267232,3271.998810667074,2009.5171534395563,-17241.173702838347,3.1702406601755917e6
0.004019999876618385,-0.5256522637871519,0.0011110551534021286,31.991641154712685,1.484702433746494,12969.84885079748,2630.9746939527804,9.820779762292594e6,5.12930674151848e6
0.004009999800473452,-0.5244387940823981,0.0011006302722737205,32.711604223040176,1.5579973768157696,11303.461990653574,3006.573499773231,1.1683004570643647e7,6.148492616353134e6
0.003999999724328518,-0.5241435937753626,0.0010756607367208432,32.590441260560404,1.4557907152565899,7910.4085349243205,2133.486851526442,-1.2155478098859566e6,3.3589589050350585e6
0.0039900001138448715,-0.5229686821331131,0.0010583887726518407,31.095418321653035,1.257551896729435,4108.404053447816,1660.9485613440154,-6.315668359063643e6,2.748182360473525e6
0.003980000037699938,-0.5234399538759542,0.0011198156136577426,34.29729813776682,1.4424435860967224,3701.7089332115033,2277.6714816003273,-2.9233759191129343e6,3.663328210097394e6
0.003969999961555004,-0.5253617313549094,0.001016539316236906,29.377188434851696,1.3563876271938955,4799.699323488079,2142.9686971177484,1.9017623205954803e6,3.666770615547508e6
0.00395999988541007,-0.5222020503662418,0.001110809974953835,30.801637152416504,1.372475832738624,4558.225270446633,2110.3141446336494,-42469.02329261776,4.1841118035206064e6
0.003949999809265137,-0.5230121463633736,0.0010618614137097352,29.57325699882627,1.4560917736340135,8016.030852091876,2477.0457809421137,7.01735926910621e6,5.017187633634336e6
0.003939999733120203,-0.5250235527832852,0.0011196153370807698,31.60803108388358,1.3776232031931044,7087.765277451343,2127.1233394906753,322343.6860913713,3.416894846316344e6
0.003930000122636557,-0.522449890978437,0.0011655408999181418,33.42440042358663,1.4295338160958466,5034.409195281059,2124.839372291377,-1.6149374186674284e6,3.484404129024388e6
0.003920000046491623,-0.5227228064693675,0.0011010183755805643,31.988150829980665,1.513445784468432,7038.791198342717,2542.463586305063,8.368828085062733e6,4.267417177435146e6
0.003909999970346689,-0.5227590784462115,0.0010428733937693682,29.08201355412776,1.3136421420466207,5307.353563424592,2294.362487096758,3.1680517177534504e6,5.273886254515949e6
0.0038999998942017555,-0.5220455138345512,0.0010641988420957984,30.927308054847718,1.3271563113243732,4079.8555835256275,2176.897513626125,-1.4719865592334794e6,3.5916574793160665e6
0.003889999818056822,-0.521171761600978,0.001074615079991336,30.86310193652065,1.410786871725932,5414.926394653264,2303.226151758403,4.648660549904602e6,4.366349552330334e6
0.0038799999747425318,-0.5221307558403494,0.001147770174431257,31.945956089108122,1.4675611374096225,7152.108556206283,2649.183170088501,9.441517478461985e6,4.91034112376789e6
0.003869999898597598,-0.5210229180254834,0.0011036420103714257,31.178987878753897,1.3979909505817898,6865.637376817109,2243.0069218940985,371984.4937268313,4.222563962664301e6
0.0038599998224526644,-0.5217953938043993,0.0010898378263207973,32.03820628246144,1.4519271650254215,6035.967304554811,2554.8044076648603,5.828688548837697e6,4.7576995248232875e6
0.0038499999791383743,-0.5221210900578143,0.0011270196888722437,33.26813219843357,1.4205484050870842,5967.838513599751,2392.0779791078235,-1.8573118052614247e6,4.330141817869021e6
0.0038399999029934406,-0.5186351920023679,0.0011104003081668374,32.488663506738995,1.4917435653356612,4547.8405268986735,2712.141645735297,5.200554474109302e6,5.40446263241885e6
0.003829999826848507,-0.5195209657307716,0.0011138112579510931,33.775062115294894,1.5369500508110365,8632.58812927599,2990.665150417691,7.589756324807784e6,6.57465409956819e6
0.003819999983534217,-0.5191721131163793,0.0011268809634680517,32.77450672764092,1.5034657834759322,6701.03340037091,2467.4991638434963,6.259777850159972e6,4.123903069106344e6
0.003809999907389283,-0.5180655331940138,0.001082512435318685,33.76561854559277,1.4720467991710247,3418.4927285202816,2053.225317115215,50402.95164442984,3.0515778273113286e6
0.0037999998312443495,-0.5188523990437949,0.001101607678738906,32.69596402148733,1.3515807483992164,4858.182372770883,2053.992483173928,-2.3953906721705385e6,3.128906860219636e6
0.0037899999879300594,-0.5191610279196704,0.00106546795057008,32.39668480150974,1.4419472850764739,9710.081368544637,2568.4703463883384,4.334293081941741e6,5.029984042971545e6
0.0037799999117851257,-0.5191953792145874,0.001073386945689588,31.945455015298815,1.4074843010550746,4940.673729661433,2401.9165722704056,3.3008486988388575e6,4.495028544972934e6
0.003769999835640192,-0.5152783555831817,0.0010910259395904706,30.27726052861686,1.2835621365772094,6596.607382792436,2202.033216142603,1.5680105449588008e6,4.356479727095278e6
0.003759999992325902,-0.5189877577603819,0.0010556797528331096,31.66019779080361,1.3773497351234598,3559.142947240876,2199.540856224595,1.3673435443108354e6,3.9829731778044538e6
0.0037499999161809683,-0.5180419992756269,0.0010709165644424052,30.032244567482795,1.2852167800151382,6135.766241796118,1885.9890666278532,-681149.4168303373,3.35226564008859e6
0.0037399998400360346,-0.5177336714808749,0.0010661264284963024,32.934387051025,1.4429818280728455,4601.726922939344,2230.730554669206,580879.0765403165,3.54374092733772e6
0.0037299999967217445,-0.51626909654531,0.0010070326566099003,29.274097651679188,1.354198976605554,6442.004673889563,2187.3183325501573,6.091500780406739e6,3.5472551161909886e6
0.003719999920576811,-0.5163152291241361,0.0011039416502970063,32.240171322883356,1.3842041015809639,8105.052557350334,2373.9614854772867,1.1971711697677032e6,5.438228011767207e6
0.003709999844431877,-0.5159464854432664,0.0011279051508947073,33.32403940309057,1.619527847511601,11941.504754614367,3519.8125658783065,1.3637588567841675e7,1.0920866423721474e7
0.003700000001117587,-0.516378147789362,0.001093122938537639,32.243685762305695,1.4103439388177619,7180.424247509525,2174.7195804534485,295791.8009556805,3.7764097437903923e6
0.0036899999249726534,-0.5149106278387882,0.0010696379334281508,31.51515929682956,1.439994733154907,5080.665586957842,2504.326207498486,4.945508787265245e6,4.724671743425469e6
0.0036799998488277197,-0.5136939431519497,0.0011116005095616244,31.30072332558556,1.360252027230444,3820.65474316155,2773.652339388468,4.170355130743648e6,7.568575007965892e6
0.0036700000055134296,-0.5148882286829702,0.00109970008247754,32.54578054251085,1.4583644537207092,5105.07215603257,2293.5041096408277,2.0435645157200175e6,3.562418799643198e6
0.003659999929368496,-0.5151178951253551,0.0011391900606126002,33.882985189335926,1.5272900267523908,5858.7517660921585,2714.348991347036,3.970361935521986e6,4.687330845497234e6
0.0036499998532235622,-0.513392935921862,0.0011326061408652396,34.25879777147284,1.4924748961137315,7037.229476076764,2126.2754258760187,-5.739832386692705e6,3.731542792305969e6
0.0036399997770786285,-0.5152391909231349,0.0011138827424256286,33.463093726738435,1.4206870629555117,6408.1482691839465,2195.1998169608755,-1.782105000577012e6,3.347114187408246e6
0.0036299999337643385,-0.5136847439881863,0.0011042901193921793,34.40769692280833,1.652547821350882,8898.310344162792,2960.5133180516373,9.034079084223466e6,5.5397284360989975e6
0.003619999857619405,-0.5109339476665483,0.0011479266039672172,34.63850676213961,1.409290125643192,5388.780349037806,2133.075856996557,-2.6110780777696823e6,3.675951791047971e6
0.003609999781474471,-0.5125183654537311,0.0011213435645370698,34.186590830796426,1.50111912712231,5741.002213961565,2197.256591550477,-2.2321951330423723e6,3.5890945098173595e6
0.003599999938160181,-0.5113267642353858,0.001135805741457962,34.05289590762912,1.5943248868490099,7074.336549610596,3220.5528498428016,1.3117035041158086e7,7.090020102611489e6
0.0035899998620152473,-0.5139779673901417,0.0010605881198215217,32.08321596058747,1.357464562410229,5498.809559971469,2024.3064469983037,-1.5089165265905072e6,3.1082225432981458e6
0.0035799997858703136,-0.5130906615446071,0.0011210988664321407,32.72721527697593,1.4026113114642642,3833.1310605892268,2528.609889841184,191094.44483531217,4.768800970280849e6
0.0035699999425560236,-0.5112446527230193,0.0011128064393481822,34.483266929902946,1.5938071505647655,7508.5113947621785,2624.010934473091,6.00042174599789e6,4.750699736128758e6
0.00355999986641109,-0.5114175109324246,0.0010782370947623147,32.10943180987705,1.3073183187269994,4150.392131392332,1855.7477322468344,-3.9235502438220424e6,2.843043922528638e6
0.003549999790266156,-0.5096535688317242,0.0012332542251336424,35.75363709687526,1.6352362068770008,8864.05708231595,3332.5762104880273,6.870971095733003e6,8.314279873814084e6
0.003539999946951866,-0.5099827059840667,0.001079902533169542,32.68617223049853,1.4499958067974146,4509.572029394863,2299.458078782307,1.5130139550507725e6,4.265496661192454e6
0.0035299998708069324,-0.5098725500411894,0.0011655882496339636,35.77603152383555,1.4522955326574716,7742.750611939159,2193.026576888349,-1.0683088578240983e7,4.0933103395747254e6
0.0035199997946619987,-0.51022941085843,0.0011135630372286502,34.22993459080294,1.4555461470377382,7996.647613534176,2304.2452867053858,-373494.542830244,3.506807992927281e6
0.0035099999513477087,-0.5099372153045384,0.0011515230615501157,35.60996682476571,1.6706921518752664,10117.901483597183,3035.858434639163,1.051547168080845e7,6.0337932249761615e6
0.003499999875202775,-0.5094515655483822,0.0011992325005443138,36.46173586732531,1.765641727588634,12306.289126461676,4109.367803556542,1.5947151538033478e7,1.1679501387216508e7
0.0034899997990578413,-0.5065012830931016,0.0011257045047684303,34.83557624973598,1.470071010997373,4453.161144165138,2407.0326424628015,-1.509037006962544e6,4.693840982466074e6
0.0034799999557435513,-0.5081456560376238,0.001137688443498401,34.12231860422848,1.429649757250017,4427.952850812523,2359.910725806331,-1.9726983079643883e6,4.1138791118662534e6
0.0034699998795986176,-0.5082266394291636,0.0011919075217102267,36.111403320910796,1.489104936661738,7542.646327276362,2494.5398544971995,-8.77058825302853e6,5.484187013379896e6
0.003459999803453684,-0.506985114047078,0.0011688645360348336,34.52032017686561,1.3529913341171356,4437.346488955784,2040.5747830337543,-6.935535551006108e6,3.5192289100514753e6
0.003449999960139394,-0.5074342005420761,0.0011847599645808634,35.873626578788446,1.4818740531090022,5657.69319567366,2435.3043275060218,-2.7495746085595894e6,4.407365058327118e6
0.00343999988399446,-0.5066155282967639,0.0011637615038153225,35.72887066171824,1.6220244152271364,7171.39241243642,3130.4865856425954,8.402833461230254e6,7.295586432985879e6
0.0034299998078495264,-0.5068576250848731,0.0010783210449438637,34.05432056509967,1.468405421949014,5577.187457972711,2323.7086528689806,-462143.910426267,3.6735614779836307e6
0.0034199999645352364,-0.5056031286789552,0.0011574779960481579,35.03563407649507,1.5273568185718782,8174.697908761935,2499.5000423283564,-984837.930963011,4.6577533126835255e6
0.0034099998883903027,-0.5054377964930329,0.001143997785392579,36.138144009997994,1.5022599791035922,7211.92857849256,2415.2872707366387,-1.5769548054130827e6,4.281678998180764e6
0.003399999812245369,-0.5042685836045867,0.0011622209180500553,35.42304132077091,1.5301523806558475,8640.97102078044,2550.674485871044,1.2492239296050705e6,3.962813976930393e6
0.003389999968931079,-0.5051875459639021,0.0011991937559209973,38.09635299686424,2.088772511262246,14588.702218665483,6100.466947319707,3.553302967035681e7,2.3014396343889974e7
0.003379999892786145,-0.5024823385174811,0.0011509476196745721,37.22279854501751,1.7799719844476038,7115.2366450039135,2677.861292027734,6.925038192131099e6,4.0651374490519464e6
0.0033699998166412115,-0.5043439110999253,0.0011316921339989158,35.374862457109565,1.6862334409673185,12326.466752013052,3237.1017651505663,1.3427479535346396e7,6.544885678906632e6
0.0033599999733269215,-0.5054210296432966,0.001125551886594075,34.05678556924427,1.5023826851551156,7769.682151419135,2496.9533049088623,2.3780570167115186e6,4.492662504392625e6
0.0033499998971819878,-0.5049005706950624,0.0011651057763538242,35.90563794538097,1.5606014381035431,7611.137613535151,2549.796073871871,1.3053953922287822e6,5.2591996916474e6
0.003339999821037054,-0.5031466581617401,0.0011971026350259253,38.06895531145794,1.855670607573486,14250.02110237528,3931.3124854099224,1.1409330569248585e7,1.0979584657157427e7
0.003329999977722764,-0.5038636368887612,0.0011631401126514411,38.616041691657244,1.876341092484962,10169.591116419324,3756.003001386064,1.2127800844366338e7,8.455333225838508e6
0.0033199999015778303,-0.5032748621330227,0.0011466013506317067,36.1246775573203,1.5316945031306917,3770.4880189183555,2188.3223843858927,-4.332167178711879e6,3.5954777313076146e6
0.0033099998254328966,-0.5025850195294588,0.0011145597247821405,34.49664434969831,1.5424749119690264,9991.684294436187,2661.8227786979205,2.7985604249907667e6,4.781452164512815e6
0.0032999999821186066,-0.5033385684382393,0.0011018078288805393,35.13096284009719,1.6242067340156459,10212.681535745298,2813.5427409043746,6.144582935929019e6,4.76997905669482e6
0.003289999905973673,-0.5042601981405456,0.001141779258342783,34.33117351897587,1.5384090389961484,10055.885975029445,2657.178792366655,7.475446056373612e6,4.553251766694896e6
0.003279999829828739,-0.5011177019319973,0.0011851627010511772,37.290284565856794,1.4996165988294219,7588.573675187982,2404.170576204133,-4.0326861124622207e6,4.1826973202498304e6
0.003269999986514449,-0.5009305630057035,0.0011869639440121769,37.63064964105041,1.6162185418556854,7737.043030808891,2671.351965427308,-4.667055467071225e6,4.693067028491262e6
0.0032599999103695154,-0.5011146980129237,0.0011485038698942503,35.45160130158735,1.6105753828401932,7063.48679511714,2831.7170784083905,2.977259493477524e6,6.110984679283086e6
0.0032499998342245817,-0.5006792417593352,0.0011928361506681417,36.38693976030796,1.7008751534681898,8689.111254606443,2952.947972411371,6.729567905455696e6,5.766842088984484e6
0.0032399999909102917,-0.4983219396135294,0.0011525694995086358,34.19685895665892,1.4090522626438609,3594.9375914726456,2064.5605076378756,-6.505287992404613e6,3.087623812101684e6
0.003229999914765358,-0.49800928644435133,0.0011566704609809976,36.23377983661422,1.6428073415518214,10392.054670573418,3004.695899873597,4.91420352688883e6,5.6682109453152e6
0.0032199998386204243,-0.5000165111031388,0.0011254701867443669,35.24797415003272,1.6581953215439398,11086.146683400626,2889.8354256365546,5.824879521180988e6,5.136841574977118e6
0.0032099999953061342,-0.49810310030254423,0.0011301045240577597,34.54586723021861,1.5634772533899717,6519.273770426015,2731.065869994727,6.039126294196793e6,5.913607164183304e6
0.0031999999191612005,-0.4969703495699737,0.0011074938817373491,35.94483470181475,1.781865168594639,12985.963493290805,3359.7812744664816,1.043144969209054e7,6.995344314008152e6
0.003189999843016267,-0.49603949543009623,0.0012262083533892299,38.5728713166093,1.8043285781074934,10404.497089064695,3530.7903803260815,1.0767045945887707e7,6.971679924634905e6
0.0031799999997019768,-0.496854343047563,0.0011533954392849116,37.25372505882245,1.896955102218277,10913.47210646885,5601.996212719012,2.2885375321719356e7,2.1868425473282915e7
0.003169999923557043,-0.49581101253693605,0.0011533256267114073,37.698623157501096,1.7510644344116162,6754.153840273255,3499.708739251859,1.3253611935708057e7,8.233374705506965e6
0.0031599998474121094,-0.495308885489026,0.0011808173731764804,39.858357287627555,1.738498972765284,9655.80604939756,3125.9535527675152,5.144923150900603e6,5.645643174317033e6
0.0031500000040978193,-0.49734266105751396,0.001156324515524889,35.67312875533956,1.55606328993406,77.81160064569517,2539.658002932993,675979.9584297489,4.317125100068355e6
0.0031399999279528856,-0.4957683354489446,0.0011974287736238197,38.242253876916074,1.763231822162805,14486.59408995415,3697.3040347517795,9.47839974514069e6,1.0543550841924652e7
0.003129999851807952,-0.49642071519882386,0.001222356765247795,38.81513770543493,1.7829467364913407,6140.785722020388,3100.0906617575715,5.606333745882228e6,5.454737074432779e6
0.003120000008493662,-0.4961096073051524,0.0011556455583257546,35.75195537665669,1.6865951864275066,10782.861224707614,3459.9955608595405,1.0722195378831163e7,9.184224721657628e6
0.003109999932348728,-0.49471163024456943,0.001181640914571437,37.15002278929527,1.6015264730866265,4073.269728527545,2808.400263849147,144417.96642500974,5.060969326648395e6
0.0030999998562037945,-0.49639547941723716,0.0011681192280846412,37.07584158436513,2.0171055492837655,15000.443082010994,6440.935333120538,3.873999988790925e7,2.78378521012344e7
0.0030899997800588608,-0.49583180054692083,0.0011556255285767865,36.51446351564627,1.710377881376652,7619.600277368579,3430.668298478513,1.584301013518478e7,8.824288526191816e6
0.0030799999367445707,-0.49502531986141746,0.0011873403431998176,39.19439673415721,1.7605972145857804,12863.084568888673,3346.1884232796974,1.8251506946536389e6,6.906879842386871e6
0.003069999860599637,-0.4942187626941241,0.0011467569982100024,37.31080297556723,1.6112092053300262,5185.617997935399,2615.757907817381,-3.4726702881914945e6,5.351480736360542e6
0.0030599997844547033,-0.4951094854218943,0.0012244901200836784,39.75818909581376,1.6074500500216118,7951.2810648309405,2553.4477867340697,-7.324725485854692e6,4.331052769499533e6
0.0030499999411404133,-0.49247528134915725,0.0012053592546319215,37.441994494742204,1.611468278176094,11193.614741334603,2638.2517368165104,-753991.9563656624,5.004344796895234e6
0.0030399998649954796,-0.49236284539619973,0.0012138903133919658,37.419801966749354,1.621091531393527,3619.761276185692,2434.398288783866,-3.2842181374668847e6,4.06199867191259e6
0.003029999788850546,-0.49146535037006356,0.0012629274337552154,42.61477298639918,1.982382932475774,13485.463811924537,3497.4034132017605,5.270592525495641e6,6.777507078260656e6
0.003019999945536256,-0.4914766049860049,0.0011944837968504785,38.53627764232262,1.734516415175935,10641.795814641006,3379.301455875903,1.1093707176727392e7,7.578698698068231e6
0.003009999869391322,-0.4928205937460962,0.0011989161394000973,37.028258240003304,1.5928012700418286,7440.949504931168,2622.9707415759203,3.09014644614575e6,4.333846307875495e6
0.0029999997932463884,-0.49258062454775897,0.0011542544020528432,37.73844195943412,1.6602858611875106,9584.498176151617,3524.426082317308,4.332199022271649e6,1.0177460738811394e7
0.0029899999499320984,-0.49057239559665283,0.0012048914252434499,38.164314103537194,1.7299583633338056,7353.295365859551,3342.283566098532,5.2205018776082825e6,7.511844892986215e6
0.0029799998737871647,-0.4896420082607673,0.0011162040046863138,36.74988750319351,1.6633040750022587,12222.631337257119,3312.168012898951,8.288281269226555e6,7.9415100333339665e6
0.002969999797642231,-0.4902456128143741,0.001161705690241043,38.06530299314618,1.7008132553805315,11152.301886827705,2923.8951223945924,-625334.5229984083,5.8273471736784065e6
0.002959999954327941,-0.48857325441728944,0.0012232476726420998,40.229972775769085,1.7418710395235293,15522.67032123394,3224.091916407285,3.0353790334763615e6,6.795301902876552e6
0.0029499998781830072,-0.48969243888074315,0.0011747867093346884,35.648747476608065,1.5634535267843193,7774.310592796475,2868.1107446530004,3.854416375788893e6,5.203779989453442e6
0.0029399998020380735,-0.4889975903646057,0.0012236588690279029,40.44488044202325,1.8431072958236867,13002.060654924695,3635.5705802920024,9.432891753431354e6,9.005777549694741e6
0.0029299999587237835,-0.4890688118982046,0.001219584975783314,38.3445151332242,1.8789898622252983,13614.377900900512,4368.472065990574,1.560000740258701e7,1.4854399545130089e7
0.00291999988257885,-0.4882284209068131,0.0011963673370829111,38.14945247172676,1.7003312802236679,11191.148998458139,3269.445166093989,823319.2253250646,7.678366100559495e6
0.002909999806433916,-0.4868693090914604,0.0011648181080408015,37.164792182430695,1.667878835133571,6217.212117598051,2512.81804652801,-3.0947561548930854e6,4.35666331336333e6
0.002899999963119626,-0.4879372098894621,0.0011848765229360615,39.503341269864855,1.822944812316443,14421.173281439176,3551.2254240583193,9.249629305833848e6,8.400530128017146e6
0.0028899998869746923,-0.48650208183880356,0.0012023017235309333,38.25560605840546,1.817805563597984,9837.846383725968,3378.337003319357,1.1133186295502417e7,7.209364887136753e6
0.0028799998108297586,-0.4850675359965785,0.0011793166236151455,37.88275566904321,1.8428358547269978,7261.947012055855,4611.831736047098,2.3406353769045934e7,1.428808630654528e7
0.0028699999675154686,-0.4846052920652669,0.0012490072701979514,41.53620547981284,1.9451143132725908,7661.629059153912,4239.128225508889,1.3790192506797437e7,1.171292677420881e7
0.002859999891370535,-0.4834097564802647,0.0012333845859942092,39.12112194196242,1.6355583175180095,8175.58832426464,2951.252185625747,-2.314858148261407e6,5.668340192053805e6
0.002849999815225601,-0.4849559380832049,0.001255137364556563,41.064045042184986,1.7781126473932063,6997.855301904138,2839.8969319473244,-2.394777209357607e6,5.214420056326358e6
0.002839999971911311,-0.4857785637129492,0.0012288375317972382,38.96770011080132,1.694465760339934,7735.353213967727,3501.1863771033945,2.5599712606282486e6,9.843204363765474e6
0.0028299998957663774,-0.4834342769490789,0.0012461212173012727,41.21669224303743,1.8947855332577666,11642.074736220986,3742.8816930750795,8.131594162050077e6,7.4425495827688e6
0.0028199998196214437,-0.48297170146077767,0.0012599464691416102,41.87221499476327,1.889523110534532,12417.096224769059,3820.3215967655715,1.0458929295306373e7,8.394095507308437e6
0.0028099999763071537,-0.4819403123067634,0.0012951790065544645,42.63355743960365,1.8291118975627696,5427.518007749706,2773.384191079722,-6.267252495726663e6,4.909703537698901e6
0.00279999990016222,-0.48540237786973645,0.001145504149135395,35.73728120303845,1.7331686601425125,11343.02737748567,4162.009186028231,1.3334766909603886e7,1.5246005141528174e7
0.0027899998240172863,-0.4840379923172581,0.0011505347802810064,36.31717981785107,1.5306094684561071,3366.218220574789,2178.405462830688,-4.239782432640889e6,3.81700086071663e6
0.0027799999807029963,-0.4824933247940729,0.00119930926352899,40.49986078233076,1.7836689546717024,11831.737838890163,3175.727413105919,860854.523000207,5.57420350410518e6
0.0027699999045580626,-0.47966562512483113,0.0012241227830022483,40.462952866309635,1.9033455016979801,12755.127482918922,4429.179361826947,1.4800250391056059e7,1.2201800628747389e7
0.002759999828413129,-0.4792783150844781,0.0012296273833637,40.399089286949184,1.8488655992144334,10200.68789377563,4080.05692753546,8.340063371325927e6,1.0717411362322686e7
0.002749999985098839,-0.4816271356684867,0.0012313463603929146,38.59311299622229,1.6273981755032314,3412.113088467182,2650.5872984419693,-2.352857471686791e6,4.354431946000593e6
0.002739999908953905,-0.48127146393057857,0.001285352653770365,44.97136477826864,2.2303461086878236,16714.70192999343,5831.226590781544,2.7033514390104823e7,2.0613130314624697e7
0.0027299998328089714,-0.4791015433212461,0.0012685076823711647,43.37097275273968,1.9149540425510467,10261.983314125253,3445.6209038154047,-2.536072747553204e6,6.771241379287951e6
0.0027199999894946814,-0.4797964225460794,0.0012656769583073667,46.442620153418765,2.4259883867375964,21943.209544902165,6708.789369786378,4.567661794865521e7,2.0765874678981055e7
0.0027099999133497477,-0.48013403763260815,0.0012419465152153292,38.99864851962334,1.6406496740302756,4519.740941175999,2815.5820236858926,-7.402701247512408e6,5.4904816743235905e6
0.002699999837204814,-0.47819835923739057,0.001191134806254385,38.653194627395095,1.660634976807349,8606.081242074535,3050.596240426805,6.137824513567448e6,5.693583796570976e6
0.002689999993890524,-0.475531183558516,0.0012233581672452705,38.71482200052606,1.7385119159540239,9607.213096498914,2993.3408037988447,2.3069645805897126e6,5.140982990532827e6
0.00267999991774559,-0.476713819363945,0.0012633493439367274,42.96650212470099,2.113388901098042,16556.589025224795,4641.663080000262,2.456778552457115e7,1.1332667261891179e7
0.0026699998416006565,-0.4772625536254011,0.0012881159605441725,45.44481860743904,2.0882883488563238,18828.976655492144,4897.759482892151,1.4865529800944999e7,1.2823336591926973e7
0.0026599999982863665,-0.47470552374617286,0.0012318526696870112,41.266054884567524,1.7530550583063427,9677.956411085692,3561.0442488756494,399774.6129349297,8.343571239656298e6
0.0026499999221414328,-0.47712907944032684,0.0012861927876188014,41.17063411036496,1.9982535461979514,15385.630945487594,5591.005352359693,2.6876432217314977e7,1.880608765908333e7
0.002639999845996499,-0.47619683770778926,0.0011852215096768625,40.09228461050143,1.7320668131270185,11179.757972098309,2902.5442538618076,-4.310818410440073e6,5.009318748311066e6
0.002630000002682209,-0.47525307125129757,0.0012174386325831297,40.46543328325757,1.8332739932704047,9763.031002885768,3625.9330519033183,9.408630427600281e6,7.527397755167357e6
0.0026199999265372753,-0.4743821710682559,0.0012406830114475504,43.03099788050714,1.8754863125714785,9085.573867285168,3158.089989529881,251930.01099650335,5.894700208107596e6
0.0026099998503923416,-0.47667232372261786,0.0012994426246285048,40.9296726588529,1.9053287172608628,10859.007101141875,3657.209838923165,8.204065073962534e6,8.676651862205038e6
0.0026000000070780516,-0.47682567890202954,0.0012658955977010067,42.18660050646257,2.0893046483107396,16386.981978082124,6980.637467089786,3.0626982666714076e7,3.0733208429120697e7
0.002589999930933118,-0.47284116986210495,0.0011744263981424976,39.60452657108518,1.8075900185640676,10976.228667098188,4454.016770594481,1.1542020478261348e7,1.5250421377871962e7
0.002579999854788184,-0.4720645884594617,0.0012343263562775316,43.12472806112916,1.9151291223977251,10602.834668967023,3656.5030670575393,6.435912583516954e6,8.237339592780027e6
0.0025699997786432505,-0.4747004217234806,0.001352213307201734,44.52310332265522,2.113381051932911,18693.728749398964,5033.561461420648,2.4824727751269404e7,1.3118000117808137e7
0.0025599999353289604,-0.47313651862898576,0.0013359247800957391,43.34037902100292,1.9886078028185286,17076.40107478135,4346.697950767802,1.6473933894341258e7,1.1454065725372784e7
0.0025499998591840267,-0.47063420279007906,0.0013266597688885412,47.087730878171875,2.3586438482554812,11678.80707731487,5074.381423776875,2.6157432461653836e7,1.1445159717323653e7
0.002539999783039093,-0.47320660996016556,0.0013697296502572466,47.387979478808624,2.3946760181779423,16055.188520989694,7195.934674086949,3.240622867257902e7,3.0783162411725853e7
0.002529999939724803,-0.4727142235141693,0.0012847747184222518,41.40446127473056,1.7608642380254358,8599.415165763337,3383.3059019453112,-5.398381663004197e6,7.554641134532667e6
0.0025199998635798693,-0.4694913135411388,0.0012405297178557015,44.56975600645395,2.0143225406046312,13767.697137345689,3910.2885067044817,1.9131621801669928e6,8.830729795603126e6
0.0025099997874349356,-0.471391531262744,0.0012310527277731886,39.88797268599739,1.874913418181966,11096.493585928962,3805.538985091391,9.366167606353397e6,9.342757830424119e6
0.0024999999441206455,-0.4711930092193015,0.0013326367888435607,46.5333379418251,2.058598647584823,12857.693333681413,4804.754195971526,7.967995834082083e6,1.3248191972513696e7
0.002489999867975712,-0.46967912859935423,0.001296250926916554,44.56606726774583,2.0887649548953937,9211.941110518761,3930.7953253872824,1.1316097446846064e7,8.036279212935453e6
0.002479999791830778,-0.46896909216334154,0.0013367556694305984,47.040721105293244,1.93181270255555,13268.174013220003,4360.97917761222,809438.9029194277,1.2367279567307524e7
0.002469999948516488,-0.4676878629051943,0.0012840741452601716,44.10400868524598,1.998681501588748,13837.990328522776,3734.3572693631468,7.209597934405828e6,8.167358124157337e6
0.0024599998723715544,-0.4687766307995123,0.0012420972494861578,43.71599042446395,1.8828875351890568,12702.347488992076,3558.4149371933495,2.5258679341730746e6,7.382922965904602e6
0.0024499997962266207,-0.46674852857126325,0.0012890391366172582,42.248792074258084,1.7388675319935487,10119.145858586087,2904.254786463794,-9.610058821346706e6,5.619468520194983e6
0.0024399999529123306,-0.46594296096558796,0.0013235412173727159,46.28371382036027,2.030745783258495,8299.080687514795,3741.3655774576337,-2.3471589955843957e6,8.362398316103043e6
0.002429999876767397,-0.4666399860644266,0.0013126995154658378,44.70198601725465,2.03715149106843,9323.902120265067,4242.945640834293,1.1153707805787805e7,1.0162732353623783e7
0.0024199998006224632,-0.46754245213515117,0.0012600900152124601,46.275577422130034,2.0085363115324535,15982.397584836079,3933.939209490076,-346294.34114284103,7.844627033730309e6
0.002409999957308173,-0.4648482145668487,0.0013008097847846947,43.39203708437214,1.9084084733810343,10164.775049451893,3415.0219180672557,-461036.272744425,6.432242736372807e6
0.0023999998811632395,-0.4652601299117684,0.00124159336505551,43.90443717480282,1.889954359801242,7220.255144804183,3594.1241558619527,-1.2528594178620616e6,8.70264923590175e6
0.0023899998050183058,-0.4652475414865675,0.0012656436240062595,43.049981357088136,1.9980367209556589,13349.04364459775,4581.20796801735,1.7528517167843115e7,1.3146330277556868e7
0.0023799999617040157,-0.463831197209854,0.0012867881798482286,49.142457854082245,2.0732218664295132,10665.63358938183,3765.4117809716267,-8.002443914076737e6,7.063390459111328e6
0.002369999885559082,-0.4671003091392301,0.0013276406524333137,47.02127625884567,1.994247895457407,12595.148074508703,3841.8306204854216,-2.8763612764380565e6,7.915255141455818e6
0.0023599998094141483,-0.46419613062065435,0.00130599003168467,45.12232494729,1.8348519518082846,12966.703853289675,3268.62472044541,-2.0439694008410086e6,5.981872336820445e6
0.0023499999660998583,-0.46292986140058745,0.0012818359607823452,46.317817856281025,2.113973138591547,18723.25503193702,4259.442428333004,8.219135586560267e6,9.68966362139622e6
0.0023399998899549246,-0.46238282237757905,0.0013249347427571334,46.923379665063806,2.193242062146333,12994.645080691313,4353.587861756947,1.1192389354496367e7,8.621566867119372e6
0.002329999813809991,-0.4619850098178017,0.0012481330939650235,44.823933059083664,2.1288776030707233,17158.72420692874,4206.158736149968,1.389125911050633e7,9.344605417521628e6
0.002319999970495701,-0.46110179335920276,0.0012885136318711934,46.644093092515135,1.9715595996355728,10473.989849976891,3625.023837201302,2.2807493939978452e6,6.9116411904334705e6
0.002309999894350767,-0.463191653955756,0.0012415838936801421,44.48124585677438,1.9557529536626381,7914.035568199045,3360.6875828691773,-409189.4199151449,6.685411610349038e6
0.0022999998182058334,-0.45990099223793485,0.0013480681544774842,50.722831946713285,2.1217396080064503,13274.452025973378,4142.171152927806,-3.487027448404891e6,7.678236472650004e6
0.0022899999748915434,-0.46059112192938684,0.0013099648971861202,44.86102952087924,2.0666996647542186,11468.949672950012,4325.716679777011,1.3614671770747567e7,1.0677664486613924e7
0.0022799998987466097,-0.46031373650899543,0.00129444341405972,47.62922542350484,2.0542336562505215,11380.296291353858,4402.009122976736,2.416204943564367e6,1.0492713857268209e7
0.002269999822601676,-0.4589338183837627,0.001451573794682336,50.282279444377494,2.1649266204099615,14160.11378857743,4404.91243728634,1.799459914665383e6,1.1175352069917044e7
0.002259999979287386,-0.45901639972765473,0.0013694064441236678,51.626601469293576,2.301960623004787,14570.66533671406,4556.906852622936,3.6473855318315877e6,9.931018534771962e6
0.0022499999031424522,-0.4610989413522465,0.0013576812414095316,46.97684078387451,2.0503681644190492,15204.006758808338,4477.7727678459605,5.979919494337866e6,1.0907035279885147e7
0.0022399998269975185,-0.4582064219165143,0.0012883004641755195,45.72051103658334,1.9135295122392093,9452.732081395974,3419.2649488085613,-6.77127805149245e6,7.4670745109150335e6
0.0022299999836832285,-0.457966095656806,0.001245589836942478,46.85377757669353,2.0936108391107924,9654.930411829237,3398.470997610109,-4.27035979637746e6,6.227020763327752e6
0.002219999907538295,-0.4553836466533448,0.0013348714181623863,50.26509832697212,2.539969736943517,22631.385499174656,6089.37796224376,3.244762770084655e7,1.736210073978818e7
0.002209999831393361,-0.4561855614652263,0.0012908333998240004,46.30251065491466,2.2866409784139026,18297.531822308505,6836.939308208812,3.718068587224424e7,2.7051744369816147e7
0.002199999988079071,-0.45587385735468877,0.0013342746607587583,49.84397981812574,2.3859171649400444,22296.471004748593,5614.211375993727,2.830539177318534e7,1.5434883365144512e7
0.0021899999119341373,-0.4566734681016847,0.0012598776809866416,45.35551917636311,1.9089236612454912,14067.289084310903,3750.6140539401235,-913400.9595609494,8.685428440565145e6
0.0021799998357892036,-0.4583716138524533,0.0013500526082895065,47.01312020240139,2.1776951526457347,13849.024621248238,4674.832496875225,7.325496525284457e6,1.1699622633364268e7
0.0021699999924749136,-0.4529871895362657,0.0013428970399806633,50.00790731932018,2.319273733751317,23327.616140673854,5172.340229844266,1.785443927946354e7,1.2300376656166118e7
0.00215999991632998,-0.45612186354971623,0.001410808576099493,48.71107018361364,2.014855897657511,8703.960537754396,4213.791772676154,-3.7161961362626264e6,9.74261045015268e6
0.002149999840185046,-0.4540180213558066,0.0014051342450333588,50.59070686137583,2.2084285369783085,17469.264946555413,4689.175847310175,8.437154374356516e6,1.1203222185602095e7
0.002139999996870756,-0.45437803415304995,0.0014238114112619883,51.23803989298532,2.6306291494915555,19300.309790738822,6091.725069080506,4.2605622882178724e7,1.5218138435875166e7
0.0021299999207258224,-0.4525314192856574,0.0013654277421667003,47.67730113044728,2.1240775452221135,13926.0946863653,3878.3630114038983,4.0937298262370746e6,7.366612383150798e6
0.0021199998445808887,-0.45318208763785106,0.001323217345197597,50.81718079528169,2.2495737710594854,20228.176412001234,6041.000968430787,1.904388246638549e7,1.8838724380647097e7
0.0021100000012665987,-0.4508791521903067,0.0014173851143436933,52.62358815155967,2.371931845536618,22446.43317616883,4989.559876351422,1.189407286578626e7,1.1838872959480396e7
0.002099999925121665,-0.4519357144716343,0.0014184001974225922,50.30995097290769,2.180903703007975,15167.654315362222,4263.8475034357025,2.046736886552041e6,8.570389504651412e6
0.0020899998489767313,-0.4523656704947915,0.001360787243662005,48.36903921276118,2.128821712542708,9598.379425020468,3891.297554416453,1.3979363067841656e6,7.769909616930543e6
0.0020800000056624413,-0.45213782178037615,0.001415444585674145,49.24128259914004,2.1306345390493338,23481.559242605523,4787.487332099289,786415.4179663194,1.2217606085631905e7
0.0020699999295175076,-0.44919071991606213,0.001426013480410514,50.82969159509197,2.0245647345636146,12687.295514536856,4537.950961379692,-9.725655403109679e6,1.1240374664961956e7
0.002059999853372574,-0.44846369079111015,0.0014185133323629045,51.67958562162613,2.280621630286939,15185.969568463066,4258.445245869451,-3.3283931967629283e6,8.531587534637775e6
0.002050000010058284,-0.4504375032450956,0.0012893654812121693,49.15209528773016,2.2635247342748985,12232.06848988978,4979.914580686915,1.3362028856328474e7,1.1756772320476068e7
0.00203999993391335,-0.4497372097077528,0.0013575142840227565,51.309599447020126,2.3125817531375628,17819.93076867518,4330.977697508594,4.161891499035359e6,8.929400844588496e6
0.0020299998577684164,-0.44689982584031374,0.0013086048698654881,50.625669249219484,2.564148189130901,21805.026941912653,7739.8519900856045,3.6823960714918405e7,3.1043323948570106e7
0.0020199997816234827,-0.4479378599552156,0.00140993475280336,52.345474114207306,2.4466560966825828,25251.430156735347,5248.295760422309,1.6909386873175345e7,1.1660076010331862e7
0.0020099999383091927,-0.44772033354888313,0.0013552053787091263,50.665541757235054,2.364189706358825,24399.965596991504,4842.4930638981,1.3773602972273555e7,1.0697608777077781e7
0.001999999862164259,-0.4481324990300289,0.001312325237995459,49.46774157743701,2.236809388878419,17890.54493861257,4891.235527722399,9.244159824766407e6,1.3524734276107624e7
0.0019899997860193253,-0.4447188940319009,0.0013988221056948369,51.14041533804042,2.7432210261327743,22709.421703811047,7864.802009441693,5.909456766206298e7,2.6491804373675417e7
0.001979999942705035,-0.44656108431083513,0.0013674364674751186,49.83773687662828,2.2830793457152,15683.179751279042,4746.71912374355,1.9830458001851758e6,1.1967012715572761e7
0.0019699998665601015,-0.44210026249018586,0.0013593579930289196,52.1758955220547,2.2329545745630193,16072.232182264983,4122.050024183176,-3.7792085414989647e6,8.6809525255546e6
0.001959999790415168,-0.443260164391729,0.0014374354395721124,53.608784227371565,2.454989809053972,13798.20932453125,5975.561773030896,1.7878173427487534e7,1.7121534895274445e7
0.0019499999471008778,-0.44280027137030775,0.001494700282422518,57.16472342402358,2.515148235125362,16162.178685040533,4633.331628414337,-7.989506830898857e6,1.0345184400806433e7
0.001939999870955944,-0.4454402895990593,0.0014652715428467502,53.37963781891986,2.549635003260278,27572.65211578764,7090.143232005902,2.465544844307813e7,2.4806902705568075e7
0.0019299999112263322,-0.444669567236141,0.0013823444392204586,53.52027676990833,2.4638841238333384,23171.515494933323,5286.004171855856,1.4534972405020854e7,1.2852067330872228e7
0.0019199999514967203,-0.44165866240997304,0.001431323780608786,52.58445450300776,2.2891684037456574,14463.460254751852,4374.853195498499,-9.091977767483499e6,9.214957621956233e6
0.0019099998753517866,-0.4417174516570548,0.0014270533125234019,55.96873892808865,2.560634347274551,17743.63688473363,5379.714771501535,9.006546501809658e6,1.2944240308441894e7
0.0018999999156221747,-0.4421611795249024,0.0014209840637357796,53.94246152651176,2.713155688237253,29512.014159454036,7618.414011280957,5.13343312601212e7,2.4991576098182905e7
0.001889999839477241,-0.4388372231380951,0.0014137235026504735,52.17021479739679,2.5934181170243,26493.7457494251,8657.269659633943,4.505120781231781e7,3.908577461132162e7
0.0018799998797476292,-0.4414400223482849,0.001461032903742676,54.58756621143697,2.5051120922357577,28078.20231416893,6387.857277185828,3.763090295320866e7,1.750908931992878e7
0.0018699999200180173,-0.43893594760639654,0.0014252571237913132,54.630394056745395,2.5881905125706806,26082.181117996286,5456.58694251968,2.2518038111827523e7,1.257239443968383e7
0.0018599998438730836,-0.44091720543024243,0.0014370970237523888,56.15387481033963,2.5203159284071863,13333.175868274258,6099.491558588464,6.614055638419561e6,1.813051394431461e7
0.0018499998841434717,-0.4368604032765562,0.001464486841403537,55.97191702565149,2.416491625661455,17783.035830116733,4549.564543320696,-5.801619608800199e6,8.874773958233409e6
0.0018399999244138598,-0.43794643130016486,0.0014467162481329844,59.41592626022261,2.70965829196965,27477.290928482984,7243.506013009172,2.8977627522367418e7,2.2280222738323897e7
0.0018299998482689261,-0.43775267202415574,0.0014422223511200971,54.45115564453644,2.435469305087525,16661.503474451056,4718.491257982715,3.711787472762477e6,1.0098182233233439e7
0.0018199998885393143,-0.4366452566998811,0.0014233339394230202,53.011673757068316,2.4947176475189523,23106.927697055955,4904.743473056425,8.949201878024526e6,1.1252345071222452e7
0.0018099999288097024,-0.43636604441008114,0.0013711272116563394,53.867347139786304,2.5642362485947876,23906.43679455506,6324.623121592993,2.7378256116089433e7,1.9348302086123656e7
0.0017999998526647687,-0.43630002156001574,0.0014242560629961975,55.954720897514036,2.456435384556592,20199.073788291913,4807.441723669213,-334961.69076282723,1.0375161384204103e7
0.0017899998929351568,-0.43700618325038376,0.0014888012779612104,59.00721454491871,2.893143299958147,29648.53352518422,7542.750184749583,3.1727616909622397e7,2.1147974078030024e7
0.001779999933205545,-0.4339830974663855,0.0014771014821766868,57.29097838311495,2.597616870748226,25371.949348952596,5881.099608019013,1.6729317357306983e7,1.3673397661468811e7
0.0017699998570606112,-0.43535859908217106,0.0014446550409690816,55.644897801905294,2.394325415924371,17307.197661705773,5073.706442808079,5.608423846179746e6,1.0555803408225928e7
0.0017599998973309994,-0.4340792629985614,0.0014835930709914636,59.82201639521529,2.8090379432895736,21477.625258900487,7435.912198196251,2.7060753881160196e7,2.3971847112069305e7
0.0017499999376013875,-0.43398701492126923,0.0014325851397450479,54.853171600527375,2.3514394388992717,20720.618177321918,5836.865458855057,1.0027215573048517e7,1.7437288564726062e7
0.0017399998614564538,-0.43279665679201,0.0014389222740133034,56.07137597911097,2.5225594278681616,22441.728302176172,6448.472228647167,1.5278948644145299e7,1.966237095657223e7
0.001729999901726842,-0.43441347318454554,0.001415442320080931,53.99828333800351,2.642348267663002,26705.33754004327,7026.849267911054,4.370138583850017e7,2.121102312538319e7
0.00171999994199723,-0.43150199195943023,0.001490967732967369,60.270923379688305,2.860665066272736,35700.233817437256,6715.387071989422,4.5123240887654446e7,1.5933774031008743e7
0.0017099998658522964,-0.430232783829116,0.0013906639135467414,56.21481402828884,2.5288968328440853,28411.809474834405,5559.264409296025,1.6262902672639435e7,1.2851966084010173e7
0.0016999999061226845,-0.42931245862949396,0.0013751128460611638,55.85367040522997,2.498448391448711,13189.622188717329,4707.592083508311,-1.6075114347985848e6,9.947912117149182e6
0.0016899999463930726,-0.4312042264182293,0.0014237100065093683,57.14449872084194,2.6707260124209067,23800.114072536926,6404.238782258361,3.246993225656839e7,1.7828661812546596e7
0.001679999870248139,-0.4291036721608516,0.0015149979809715487,61.56375886958775,3.3220255755909314,42531.52960844417,11505.058175160933,9.896938375243114e7,5.144843357249916e7
0.001669999910518527,-0.4281185456648561,0.001447799466834876,58.72744802362378,2.761603828457832,21541.043648133775,8374.684619597392,4.0764735563021325e7,2.9601912838122644e7
0.0016599999507889152,-0.4276394493176009,0.0015645259235086341,62.78136433819857,2.9151100938460934,25436.77199632051,6779.451948964332,2.30833581648244e7,1.597965492285933e7
0.0016499998746439815,-0.42732296070198317,0.001450218730798112,59.437888575463894,2.8276702387596973,34442.308819893784,6772.530191537926,3.422147866405341e7,1.725254027649882e7
0.0016399999149143696,-0.42816539030591294,0.0014246589294817944,52.19530344539664,2.5811950572079296,22542.38566878127,5922.636668603245,2.0471021848696657e7,1.7980756509984225e7
0.0016299998387694359,-0.4253728747635256,0.0015140269847682558,59.263586639674365,2.766249814744196,25748.45487063503,7282.905046359647,2.9649455349003024e7,2.1264258582965016e7
0.001619999879039824,-0.4267664696408548,0.0014837859404590152,61.04977875676688,2.78135891932921,16819.506508871462,7137.768616740659,1.7050063920102946e7,2.1178413522748113e7
0.0016099999193102121,-0.42367460975983673,0.0015450115204873496,63.47120688469,3.2076706301648596,34571.58285779957,8442.080791201475,4.1009689557863206e7,2.5071587777302876e7
0.0015999998431652784,-0.4225039337634417,0.0015487263363915583,65.44246241055623,3.0732648139666545,39256.51859418841,8341.505560939087,3.887255907855127e7,2.8943435105190825e7
0.0015899998834356666,-0.4203730502939982,0.0015418942253516601,61.01380848681099,2.7012842335375624,20052.154576265693,7138.052062901817,1.7626600769863486e7,2.275586900427715e7
0.0015799999237060547,-0.420031390294249,0.001628363012298386,66.2648125992284,3.1457044543793966,40529.4133592151,9489.383630846945,5.1828889067353845e7,3.1438315636151254e7
0.001569999847561121,-0.4223773686064015,0.0015358480644239525,62.69852942717861,3.0186014248698227,28331.63827580246,8359.37626335066,2.845910126664215e7,2.947840660052333e7
0.0015599998878315091,-0.4213204826955314,0.0015455877942994003,63.563134378728066,2.944628006080001,37708.078734645955,7882.768832202322,3.416352872037705e7,2.22620484685231e7
0.0015499999281018972,-0.42058471161966693,0.0015622761924148805,66.43138887606388,3.063953615564578,32986.48167420218,11194.233208146034,4.764107482048922e7,5.532528746068986e7
0.0015399998519569635,-0.420497139015221,0.001473222321053257,60.68622241101111,3.003291032037132,34626.304858526986,7645.643699306658,4.764412631824564e7,1.9443830894048177e7
0.0015299998922273517,-0.4202001807172924,0.001554633715556644,63.27193720884639,2.9795598924886852,24779.18870784407,6974.761134252564,1.2418430549199894e7,1.9889936742272582e7
0.0015199999324977398,-0.4187532738741261,0.00148861849257547,62.2612774080349,2.789380615739515,32780.960906352826,6484.933234946007,2.2855601824530113e7,1.7422645423994396e7
0.001509999856352806,-0.41795801546066214,0.0015179253352542753,63.71268888060008,2.748728992479007,33287.92876458507,6323.064476735803,9.259164279757466e6,1.4269448731856821e7
0.0014999998966231942,-0.41854518609125735,0.0016035515739471337,65.16215713704025,3.4956445781968513,43201.08898759668,9939.463375767667,9.091179269829094e7,2.9670178207885753e7
0.0014899999368935823,-0.4180685539752472,0.0015325633146636849,66.00683123893309,2.903205675696239,23977.20765112135,6438.414219010553,956122.5004909167,1.7001522377239723e7
0.0014799998607486486,-0.4155266603558239,0.0015323066734156522,62.68722831975453,3.083314491997756,32431.23091893998,8970.306186506934,6.483860976409249e7,3.146143153521379e7
0.0014699999010190368,-0.41412530837752737,0.001552098500040502,65.3018724646802,3.1256600906898013,36375.62112741122,7488.196136576477,4.097946185650709e7,1.7798937225473344e7
0.001459999941289425,-0.4176718599327669,0.0016607237977895786,72.43757050396546,3.6102402533435836,48017.94464498678,12311.548008295473,9.588280711098345e7,4.2899086529416054e7
0.0014499998651444912,-0.4130186055442033,0.0016026240082747374,69.60936129355868,3.228253999559093,40246.915608404954,9406.919600356214,3.048841112244768e7,3.1988060377626505e7
0.0014399999054148793,-0.41379910468080117,0.0016150680750926737,66.03889047792916,3.028592194658387,36954.685133074316,7673.273379724231,3.570911519272409e7,1.875317565174238e7
0.0014299999456852674,-0.41355114267281,0.0015129229607352124,68.24458435901725,2.966061443442748,30788.238682939176,7952.783890512788,1.4836814402039874e7,2.5286906990206502e7
0.0014199998695403337,-0.4114258870668145,0.0016113220953371478,65.83268333203463,3.023812261198421,32202.827038732878,7214.324453754836,2.125904542635372e7,2.0159326818981525e7
0.0014099999098107219,-0.4136187253313023,0.0015885081658298958,65.63931235883558,3.165451196272682,22816.81038775178,9641.65244189101,4.4807184485299736e7,3.9470064260013625e7
0.00139999995008111,-0.41214810082178105,0.0016769987660415725,71.19410306366267,3.5496849443167124,43875.835915323616,10121.173501750849,7.23449426080148e7,3.1279321082768288e7
0.0013899998739361763,-0.4116420430800111,0.001641403607825516,69.9628932750266,3.0177540459039025,31419.129924940928,9009.132144111754,2.38270817699655e7,3.0676872160448108e7
0.0013799999142065644,-0.4106976086272095,0.0016453594834109813,69.26930543954049,3.165796953731854,41635.625774178065,8759.014416550215,2.6606548377272636e7,2.6518676860953156e7
0.0013699999544769526,-0.4123453058268679,0.001686403145156627,73.5003378521822,3.7687508593230503,56292.156096308434,12098.987398339856,9.801912176224646e7,4.239085269405586e7
0.0013599998783320189,-0.41052808848544126,0.0015059753078344206,62.85619009313257,3.0579806742334483,39052.81765437972,8093.865853043219,4.672412358815766e7,2.2624718582339875e7
0.001349999918602407,-0.41071233182509154,0.001661751438168236,65.11731754668526,2.9271549838467665,37480.12550294091,7193.2704677606935,2.3146471310023915e7,2.077698055691957e7
0.0013399998424574733,-0.40723591929284647,0.0016503203208677283,68.29709431297921,3.4495119480615166,47138.46274559186,12368.577282508817,9.634770505723107e7,5.43575879502852e7
0.0013299998827278614,-0.4065032947369088,0.001541312449595524,66.49943336964142,3.0103008749235123,31178.166541799095,7977.175087784119,6.8989885007734e6,2.641555421220729e7
0.0013199999229982495,-0.40643161901124647,0.0015598700097415824,71.11418979264802,3.539036407629145,49860.82759377776,11370.160953028255,5.307288610291734e7,4.331263274394192e7
0.0013099998468533158,-0.4022064716170375,0.0017145770019998663,77.18089126023756,4.158880542696166,72113.79217788282,16526.581942948087,1.677734334221268e8,7.27856668201931e7
0.001299999887123704,-0.4036537922234838,0.0016018078003285485,67.94401111626208,3.116441235578139,31662.134797962746,9049.69932199771,4.7343448197941765e7,3.153740351602138e7
0.001289999927394092,-0.4042588263006282,0.0015506326625326326,70.23251446872911,3.432012843833948,45169.111702539594,11134.228061344233,6.266808851551678e7,4.167638171637911e7
0.0012799998512491584,-0.40306922777105675,0.0016537492115897042,71.00783458868892,3.212021817411251,30403.11024861211,9769.650896225807,2.853356308918322e7,4.2561116952615336e7
0.0012699998915195465,-0.40264686982360454,0.001661233555210768,72.88165327729206,3.497592838269057,31499.535622797088,8452.901278735686,3.529916241018215e7,2.337657299872674e7
0.0012599999317899346,-0.40213488753025656,0.0017123453990795794,78.55478554626667,3.55270096123321,43684.004058512284,9716.135430178574,2.0041265012154777e7,3.2573728191565275e7
0.001249999855645001,-0.40101457098069937,0.001665833967709743,75.257095908437,3.341034975885649,31368.874578246014,7835.978678243924,1.9434855980606783e7,1.8753067514069494e7
0.001239999895915389,-0.3984780411932013,0.0017119509187215746,75.59251504694389,3.9159784544864746,58373.60257341137,15030.222188759139,1.2129910904874758e8,7.726034462890509e7
0.0012299999361857772,-0.39672748274397107,0.0016818603538448216,76.28231649080043,3.6810328962387118,44288.79379820633,10514.958426720532,5.84723458848039e7,3.098287907481989e7
0.0012199998600408435,-0.3956893576788577,0.0016732859910213718,74.56435449373775,3.5010263291648718,29165.239567528435,8854.843309666441,3.216141286787759e7,2.5149743688001633e7
0.0012099999003112316,-0.39878370748052505,0.0017276974241707407,80.41380350657222,3.9396718693902737,61309.97930413988,13019.231529777146,8.960361828145422e7,4.634248389005059e7
0.0011999999405816197,-0.40016473921269186,0.0016446447882108384,73.94537368732468,3.8477705433896445,48998.367696161615,15827.340350122782,1.0494661936381575e8,8.94400732241862e7
0.001189999864436686,-0.39640298981829103,0.0017902522589193783,83.56640207688386,4.179579626684703,59351.533259825526,14916.821206344404,1.1614570737684008e8,6.2980030070225835e7
0.0011799999047070742,-0.39479371923589246,0.001720679605827214,75.38568702618394,3.5887384967881077,46354.96636885201,10372.923992930959,5.347787974904349e7,3.3950801917468816e7
0.0011699999449774623,-0.3941167371484289,0.0016191043370885109,75.74739132640798,3.775345306722182,58623.9078952676,16026.18198569771,9.575537605903886e7,8.286274115505597e7
0.0011599998688325286,-0.39393918735692035,0.0017332560687703354,81.90500340298257,4.06227687205131,70008.1224081672,12440.443184791395,9.893322352032672e7,3.926601734210857e7
0.0011499999091029167,-0.39262948548076987,0.0016610491408225111,74.15110542327723,3.693047823897899,41917.023815780776,12350.052713585408,8.671167628258713e7,4.607924981473575e7
0.0011399999493733048,-0.3901576105401232,0.0017418340069960984,79.13736333335463,3.844346671607847,65381.76060277975,12996.971291812986,8.932447446495682e7,5.31206222623757e7
0.0011299998732283711,-0.39107053187445784,0.0017592601035861589,81.06602090789197,3.858298576306711,52489.869139414215,11619.242266572188,7.892468604620658e7,4.130153150295463e7
0.0011199999134987593,-0.38618764279019385,0.0017681570893096213,85.60254313679617,4.461277098569203,58703.86303541194,17321.684032841273,1.4848098770258e8,9.203683977024367e7
0.0011099999537691474,-0.3897036758249088,0.0018036917158590622,86.46678320675046,4.020851521084961,60812.35977073468,11364.828855313584,5.19094703259547e7,3.4879838197395034e7
0.0010999998776242137,-0.39014564746347374,0.0017865084594101241,83.60772313010685,4.1814150275874375,62873.58023040545,13122.62553263163,9.988486216006055e7,4.544968032800808e7
0.0010899999178946018,-0.3867654443596286,0.001756391464841605,83.6901907767438,4.066021515361583,64252.97204785927,14989.66041108574,6.483364614798845e7,8.032138049489678e7
0.0010799998417496681,-0.38883651631242244,0.0017071579271763593,78.7235002789166,3.7419219795866603,47925.998784100884,10607.171309753558,6.099918756845134e7,3.35524430108736e7
0.0010699998820200562,-0.3861626705360941,0.0017393173989694475,82.07347973906671,3.917946952857687,53241.1847556717,10794.577118404606,4.166009523109975e7,3.3503493461312413e7
0.0010599999222904444,-0.3857206937609324,0.001734530410313008,81.81913139695695,3.9421617967036306,63396.03038375243,11020.929565136947,7.384357792595042e7,3.145732725261516e7
0.0010499998461455107,-0.3845111502119434,0.0017699641087895396,85.82494057833725,4.349009056382283,79890.43737129583,15992.561916616336,1.5288447032854962e8,5.9620040361214675e7
0.0010399998864158988,-0.38510719727575227,0.0017053538598960844,84.69400876274693,4.649188949466454,72334.46872063946,22198.603588369948,2.134591079099723e8,1.4404188478225812e8
0.001029999926686287,-0.38200319003940336,0.0017660493682964177,82.79403241383469,3.747255613778288,50065.127329981406,9607.648729729075,2.227145868352055e7,2.7682534726176675e7
0.0010199998505413532,-0.3849201787223496,0.001764829062945798,81.02428607457406,3.422021256481525,37700.608573141646,8663.736000600695,-1.2022523608124109e7,2.5817486563605372e7
0.0010099998908117414,-0.38142284232905765,0.0018255808345885123,86.12514423520973,4.153888684297088,63947.62735905881,11997.294849128813,6.141972508452942e7,4.004454146275238e7
0.0009999999310821295,-0.38167547974798316,0.001786920565226093,84.41793267446502,4.292346164354848,69449.80295725568,16777.910598270515,1.2932889039690325e8,8.123671524059036e7
0.0009899998549371958,-0.3762933553367181,0.0019271143400583948,91.89542008468294,5.829428011721195,102253.27841768085,38635.16328496499,4.2881975491924846e8,3.4278747545775753e8
0.000979999895207584,-0.3771265452791884,0.0018966737091520192,101.93711315907092,5.901959290984933,111605.7370562585,28391.69174091986,3.8381373921051943e8,1.5812444561304396e8
0.0009699998772703111,-0.37524545239751733,0.0018670589505596017,93.06790942397284,4.642608490709347,86907.41826347918,17533.130463015514,1.676638359427311e8,6.639310308249558e7
0.0009599999175406992,-0.3766673236372318,0.0018278703090347697,89.46083801384316,4.16846651215812,60993.3872701421,12865.868067565614,5.405553513125651e7,3.997241898135623e7
0.0009499998996034265,-0.37869943575432613,0.0017515609015439377,87.64069048364897,4.165420661885802,56604.681975411826,11572.002584529238,7.834574241102338e7,3.466762374110321e7
0.0009399998816661537,-0.37718325203890707,0.001898756235962704,91.08292103663227,4.188464800136861,74227.28354109915,13587.336367926278,4.688354329474953e7,5.4588662266354255e7
0.0009299999219365418,-0.37368389431664073,0.0018230982336296293,96.73157644246523,5.037427850525732,98361.19191031753,22736.357347495257,2.1178494862093472e8,1.2637839813238364e8
0.000919999903999269,-0.3744849217324401,0.001893411458156595,94.9014434817796,5.460776143715525,96411.07760539307,31931.09047398083,3.249862156318565e8,2.5380776580754077e8
0.0009099998860619962,-0.3753496984334613,0.0019778317132606265,96.66004597998992,4.702025292433694,82869.01934129969,16463.108317288814,1.542244747668056e8,6.649529365542976e7
0.0008999999263323843,-0.37243892571864884,0.0018049400661091192,90.4282180119239,4.061790419332237,74456.27405486762,11883.72617237867,5.737058889750727e7,3.738439006947743e7
0.0008899999083951116,-0.3686902836103306,0.001771940296222661,89.27012521898084,4.238448234737228,59763.932701912345,12310.88365380365,7.119473999340005e7,3.817457582149812e7
0.0008799998904578388,-0.3710604571987395,0.0018509027104056121,90.33969644528065,4.0785518926714674,49229.529249044754,10287.66168129404,1.4323021036083452e7,2.723493155351812e7
0.000869999872520566,-0.37104190064231507,0.001897698830787315,93.79368971613877,4.35942776691335,63281.88848684251,12279.468846120155,6.030016351543371e7,4.153127449952659e7
0.0008599999127909541,-0.368964787680007,0.0018333371639983492,92.76655368095689,4.443799972532963,68148.15008088567,17128.45400986309,9.645501886720052e7,8.33047496623717e7
0.0008499998948536813,-0.36624724393772573,0.0018585132451470737,101.85312114110904,4.972759572647258,102554.07652695916,19999.714178237995,1.7415342799524075e8,9.211647565084673e7
0.0008399998769164085,-0.36558003743864925,0.0018786437424417903,100.74356109992856,5.125196610615271,94846.19601820466,19462.201852974347,2.1686369998847315e8,7.900991084919092e7
0.0008299999171867967,-0.3643866122780419,0.00200635741187909,103.71098901603645,5.042233954798467,106195.18722260445,17289.33422280357,1.2290888884123078e8,6.888030034493671e7
0.0008199998992495239,-0.36499299218162695,0.001887559625537998,98.19578301936394,4.956985103776657,104402.37067191678,23841.908601897125,2.7564186949677104e8,1.3741716696162754e8
0.0008099998813122511,-0.3641243419791435,0.0020405706416340595,106.06041522144548,4.977120612167903,88858.6122284018,16909.450690016747,9.250772718957998e7,6.085688382189343e7
0.0007999999215826392,-0.36082826678535285,0.0020051648218368003,104.73456528817235,5.756439283787672,95182.71363064295,25688.975648197604,2.282010619603249e8,1.531598099541768e8
0.0007899999036453664,-0.3606993933377303,0.002079719982262472,107.72162749970298,5.755942127842861,110717.36216022601,24202.278691487933,3.014094351497494e8,1.2354687107747093e8
0.0007799998857080936,-0.3602230912869312,0.0018851472626320932,102.09198418192612,5.055413925258148,99107.02585922193,16949.074225588112,1.5804148875856316e8,5.892933248343071e7
0.0007699999259784818,-0.3598925557616166,0.002037411641635001,107.47728492406256,5.501043305570296,113910.23661455445,22049.98692214192,2.355999825189097e8,9.584584609690279e7
0.000759999908041209,-0.35807345380847894,0.0020024511900472624,105.14836852642532,5.441154001659026,99460.3931858234,18917.060986737182,2.0430441232904145e8,6.895876463314258e7
0.0007499998901039362,-0.35782759418230575,0.002010475303055733,111.38543000800574,5.413845591921784,104419.79644737604,20010.425080203087,1.4967247096415567e8,9.560031063452701e7
0.0007399998721666634,-0.3564170609716125,0.0020080136720793717,105.99961205295035,7.08085126658609,126850.21503116765,59748.223425148804,7.4472236561148e8,6.358314454184462e8
0.0007299999124370515,-0.3523589997834931,0.0021070637403228665,118.79534807058528,7.133677384207433,180351.17524527293,44503.90317203907,7.293998440191482e8,3.165969276022361e8
0.0007199998944997787,-0.3520611534780167,0.0021569536550816583,130.7156404852607,8.875370519000068,252122.43319651627,66046.15299194433,1.3607820618163114e9,5.3178877238794386e8
0.000709999876562506,-0.3523545359228972,0.0021021080960833983,121.38581753479492,7.8135073624990765,211146.96140924926,49210.70132753809,9.128192834504095e8,3.3350619421426785e8
0.0006999999168328941,-0.3486312953774204,0.0021423974573071816,124.63983481534936,6.668205734558623,149753.46520644528,28537.062646148148,2.9857156574324137e8,1.317906205583706e8
0.0006899998988956213,-0.34807496102180746,0.00218668525632373,126.07817214291208,8.639564403139499,198852.2324292428,68055.85762794898,1.1244829939504743e9,6.26500882765554e8
0.0006799998809583485,-0.34911742440074944,0.002036720998632729,116.55615764354594,6.926072804087204,170146.57775022674,52950.01141031404,6.114369815908355e8,5.014904544163228e8
0.0006699999212287366,-0.3447121730006056,0.0021542361992255422,121.81419897412037,8.510340093542021,202547.95668917228,75708.32996887952,1.2230462947609076e9,8.079507859166079e8
0.0006599999032914639,-0.3444395661329017,0.002316435582806092,130.48751781324233,8.147202529559296,197585.22770697094,52860.8099590747,8.694460634089634e8,4.1041636074150544e8
0.0006499998853541911,-0.3453997196798596,0.0022905929466614716,132.77926475119418,8.207010837122013,247920.57168744734,48244.647598490155,8.985141342734312e8,3.145262048823124e8
0.0006399999256245792,-0.3458309054892923,0.00206397209691042,121.15251771630727,6.219769007733333,141362.4794451655,25579.517277256728,2.921290648920925e8,1.2356018860425858e8
0.0006299999076873064,-0.34276633326712813,0.002107619552305577,122.62571189718584,5.899138629030122,115435.64927767465,19846.83484745172,1.6300357957670197e8,6.689099016814036e7
0.0006199998897500336,-0.34139635603590585,0.0021815843987422804,127.53636908210173,6.675410719766331,135467.27177474397,37801.84901729902,3.870477747199705e8,2.735734883970931e8
0.0006099998718127608,-0.3420159480260031,0.0021676506564617956,123.7924093356101,6.025568575400804,123455.89834249116,25427.090725412727,2.0299125807721633e8,1.2536268808237685e8
0.000599999912083149,-0.34047738839989605,0.002224457561239505,128.6120162566764,6.989911375641849,151407.59835896894,32907.80533966381,4.152559120166793e8,1.6482415990931278e8
0.0005899998941458762,-0.337629971803085,0.0022209855561732593,128.8196917488699,7.8676238674347925,191500.13638018997,45817.727604588654,7.468513083175952e8,3.011115751724904e8
0.0005799998762086034,-0.337859855480692,0.002220364872478054,130.65757976747142,7.551995360037495,193527.6090223886,49161.657895432734,6.927571525774683e8,4.110722752664267e8
0.0005699999164789915,-0.3360300508160424,0.0022953923987088596,141.99688701630302,7.941591156825426,193083.52965827726,42936.582420055194,6.314766992459949e8,2.8134966343854827e8
0.0005599998985417187,-0.33299146438327504,0.002419457089441125,151.4006379468161,9.766393152982857,306438.74338347017,73782.12280933405,1.4937639875328913e9,6.525464261269978e8
0.0005499998806044459,-0.32768828505442466,0.0023023766189901695,143.73976086502483,7.817585882749579,226431.40154816836,41896.78758924205,6.220734055591737e8,2.4995535712926146e8
0.0005399999208748341,-0.32777789705211063,0.002282204692035798,141.91440954346186,10.116224616928324,271867.60287606675,95723.9445319278,1.7778769018932843e9,1.051039766313984e9
0.0005299999029375613,-0.3278041320260176,0.002300911136935906,147.69488200439878,9.009894940710337,285232.70372169756,61662.611034802874,1.2476989174071927e9,5.312002414054221e8
0.0005199998850002885,-0.328624700846839,0.0022891277190710563,148.54195070247363,9.29318592898555,279462.88492525736,56440.07443166145,1.1516924518542411e9,3.9908694852927524e8
0.0005099999252706766,-0.3288794189173159,0.0023737598324754692,152.64309325398887,8.645164644996425,235274.5570145683,50018.247074407016,7.8501226139778e8,3.0456815263966584e8
0.0004999999073334038,-0.3228358431730868,0.002387315020046709,158.39158855080376,8.391297668019309,233582.4305665548,44348.67312256831,6.423790814986448e8,2.7042808605903125e8
0.000489999889396131,-0.32391010179009316,0.0025372962685477917,168.5667231131613,11.447633587889648,368826.14798124216,96972.51102791689,2.0451278941393645e9,9.4031748762819e8
0.0004799999005626887,-0.3235935094892462,0.00259514756152448,183.5911381423366,14.120317302516122,526516.1151318802,138005.93670097736,3.753019345369872e9,1.5145480729413316e9
0.0004699999117292464,-0.32075377680906686,0.0025427890563904988,169.54107085702424,15.721963609016036,512424.30480439076,203921.15791772737,5.195314587037002e9,3.061764887300286e9
0.0004599998937919736,-0.31923600062136237,0.0025447103940294882,174.91530119638318,13.77491234628722,508152.68378773116,153167.93929583573,3.8908096428092504e9,1.9983351273076873e9
0.00044999990495853126,-0.3176142502511405,0.002530232202630572,169.3257860964979,12.5344739668949,448028.26411634684,117197.0961910675,2.936686593564232e9,1.299732551020398e9
0.0004399998870212585,-0.31143611665491255,0.002683715313461912,192.90349301492938,12.487354258394554,491784.4388130699,100161.41230945295,2.6235000531107554e9,9.039909783330421e8
0.00042999989818781614,-0.310168343613687,0.0026096461470130985,187.48897057456588,12.16595763037621,493001.3773138106,98389.53715264025,2.4749637632840905e9,8.935191065580288e8
0.0004199999093543738,-0.31125007864246734,0.0026255610516102133,178.0419510767602,12.176234964690764,407530.5162109685,114356.88589990298,2.53086201361844e9,1.2285886322750547e9
0.000409999891417101,-0.31249927211742345,0.0027110584583651745,180.96978399565307,11.246446689822116,432491.56520678697,75408.49810686744,1.6927238650214636e9,5.502245458024911e8
0.0003999999025836587,-0.3102293574568835,0.002781507700709441,198.55917303741631,12.204887957061917,469059.75306812057,81327.91870531274,1.9412996899967213e9,6.729033446747701e8
0.00038999991375021636,-0.30719966194468196,0.0028467240419853246,200.9823327902569,12.265956025474171,499434.6409581624,82239.63273767274,2.0552175861884382e9,6.100330181249774e8
0.0003799998958129436,-0.3037200529927523,0.0029185025719209,218.8570951550677,15.301299759386914,635467.0631385281,133259.79606260787,3.655408177868286e9,1.3355060388128567e9
0.00036999990697950125,-0.29842251940243264,0.0030081549816849272,229.72878280700422,16.98441745002429,750508.0021434798,142883.02234458004,4.596654053599727e9,1.2535357567620163e9
0.00035999988904222846,-0.2899388508767318,0.0029132387616381634,228.71195290315333,16.6554362404956,726890.4363843892,158830.97727291269,4.819775378704525e9,1.7341221735513692e9
0.00034999990020878613,-0.2912147671768133,0.003030716148725397,250.86093347993813,19.78363535922008,988990.631160677,207194.82617544982,7.426839209313527e9,2.3903167930781136e9
0.0003399999113753438,-0.29130453650794463,0.0031619288390057855,278.3220076316035,21.92652747633565,1.1268702157978732e6,230161.52537701506,8.652063182631956e9,2.433318997843533e9
0.000329999893438071,-0.2869860465544941,0.0030843345216976887,255.26192940885917,18.090680946491016,872946.0550366145,171304.36193134598,5.828076345499356e9,1.7163512746463284e9
0.0003199999046046287,-0.2860500859969888,0.0030526604910558384,242.82630762927167,16.989530929011554,783801.9209222,136742.73426128735,4.49792216634026e9,1.1554157657890527e9
0.0003099998866673559,-0.2863346918452405,0.0030677670621860223,254.5915024396996,17.61205269015477,833448.9239722244,184895.60149644193,5.493320227462538e9,2.277650731019324e9
0.00029999989783391356,-0.28449651188984043,0.0030859192664254367,257.3154774859628,17.816338672060137,853615.9547482558,188703.45468043844,5.938160764355905e9,2.248734851746322e9
0.00028999990900047123,-0.27692982804863925,0.0031434904903036793,266.2377931158988,19.042375272080015,942920.5938144559,184811.88428796714,6.288179434892903e9,1.9257620007077544e9
0.00027999989106319845,-0.2754379089987758,0.003233938905262133,274.78202360876884,18.743125048489095,940224.7590336201,170796.6689927259,5.799218378252522e9,1.628644482672043e9
0.0002699999022297561,-0.2762113950735691,0.00324054374380528,299.1027387333805,21.600467676610403,1.1682346034918125e6,223512.07437934546,7.905622034745193e9,2.5181658086671968e9
0.0002599999133963138,-0.27172783904929476,0.0033619916454946156,306.1232900138762,21.851375066191217,1.2812882983470692e6,190782.13853824692,8.132154841466211e9,1.6516208203226295e9
0.000249999895459041,-0.26745100964735313,0.0036382129803658567,337.2671300484647,26.038547038671208,1.5876502749978835e6,257860.79672633833,1.1568581084128359e10,2.5911013742322965e9
0.00023999990662559867,-0.2673714681006118,0.0036884216596467616,333.3931060651318,24.83119721855937,1.4802152647919527e6,240449.9084666339,1.049999470580694e10,2.3107026223435125e9
0.0002299999032402411,-0.2643519904144063,0.0038564432510405106,373.65998628287264,29.016678900235235,1.9270775755909479e6,317490.93429154984,1.5812313064642391e10,3.5727098866216264e9
0.00021999989985488355,-0.2586242896415573,0.0036848199603156423,375.447387685655,29.096921166141755,1.9658926574336947e6,331415.269647501,1.6653512237573215e10,3.871198678792739e9
0.000209999896469526,-0.2541493741543599,0.0038910577068952475,411.53466414852676,31.70138245287432,2.3070787163893087e6,356936.1476391794,1.863126139437222e10,3.9647412323325143e9
0.00019999989308416843,-0.2498669956782914,0.004014690502732083,445.77226159535627,32.298114896462415,2.3935938717424315e6,324202.4947345875,1.7555434201297462e10,3.2381115695731363e9
0.0001899999042507261,-0.24760866855118377,0.004067673091553711,450.362905608147,31.280879584846648,2.3848668857113146e6,317474.8727247362,1.6741146961518572e10,3.186233222729705e9
0.00017999990086536855,-0.24386579481209494,0.004152520114368547,456.9476221953556,31.105549047781796,2.4045471272917e6,294904.99384138174,1.5249413645497177e10,2.851760332849539e9
0.00016999989748001099,-0.24263566940386722,0.004285874619929865,507.7622162428636,34.857619860339014,2.8114126797271934e6,362177.2453137573,1.945075299209375e10,3.79226846880631e9
0.00015999989409465343,-0.2332825041403835,0.0044673986758455506,533.8586507982727,34.4854198351033,2.807962302399381e6,356388.0771938579,1.8251467822897865e10,3.7055107802747493e9
0.0001499999052612111,-0.2265926410541965,0.0045610455948044215,544.9625800626657,33.20138443505176,2.787490220319406e6,298666.3657166909,1.5623994169440128e10,2.579629294506641e9
0.00013999990187585354,-0.2206911088944031,0.004617866960052722,549.0530391868397,33.09168167021694,2.7290844399759574e6,289568.51870064135,1.4044510857712221e10,2.464196649611575e9
0.00012999989849049598,-0.21656745597832222,0.004746039687172776,567.9759651747734,34.87034128755399,2.966720928244835e6,321863.39000603545,1.693262047455809e10,2.7902335448169136e9
0.00011999990238109604,-0.21078751075131474,0.004797139316405338,613.9046822835118,36.34912692770845,3.226319939851101e6,323701.9007669709,1.7166653064269718e10,2.606060054143011e9
0.00010999989899573848,-0.20219577385344784,0.004925568497647605,640.1685163122561,36.3155440836573,3.342789424587758e6,312655.75581987854,1.5068657765259336e10,2.518925235602422e9
9.999990288633853e-5,-0.19629380325916115,0.005175778015011737,702.8332846100237,38.24242716881963,3.6473075771620763e6,306590.79576337425,1.3640660101825176e10,2.5548320542436285e9
8.999989950098097e-5,-0.19108600258783548,0.0053631704159063575,737.1664059113183,39.5515854894476,3.7918845161526715e6,311839.4405780992,1.3759291892638494e10,2.5622149540182986e9
7.999990339158103e-5,-0.1841896560704145,0.0054024732904610516,762.0395428825137,38.306950594232234,3.7832194964934853e6,263465.69705836516,1.0258447531895813e10,2.309867313839833e9
6.999990000622347e-5,-0.18356225786901387,0.005396535419660764,766.5134603096182,38.293949131587155,3.87311459994904e6,275721.8888917877,1.0736040269605577e10,2.608069159231405e9
5.999990025884472e-5,-0.17507712136816203,0.005362411585927919,792.3302999055506,38.6420342124126,3.997795226102304e6,288764.6409250039,1.1391792660852356e10,2.7557449338459945e9
4.999990051146597e-5,-0.16674608164852014,0.005480319201579839,848.3771020405478,38.8744370173314,4.1938316348175104e6,302560.33495605947,8.652576714399458e9,2.9417417525660853e9
3.9999900764087215e-5,-0.15959691647207205,0.005518780629799051,888.500636817703,39.89556609149782,4.1664504291630024e6,287317.44856352615,4.398965154004319e9,3.127000483218002e9
2.9999901016708463e-5,-0.15372486686655332,0.005592871810669625,903.2998804258975,39.81316343160329,4.358754670209568e6,325748.81692027836,7.136434326568201e9,3.310358336131848e9
1.9999901269329712e-5,-0.1441910414127937,0.005858530540839387,954.3123523785597,42.54530796553978,4.53257200193678e6,300136.38287644525,1.9616889331920273e9,3.59919812365866e9
9.999900612456258e-6,-0.13686273072586402,0.0060065365169862635,998.1669585517578,42.481039679863734,4.425560650010081e6,324443.9655389679,-3.0721446281143074e9,3.864183426691812e9
-9.913492249324918e-11,-0.12918079885708467,0.006026315181571487,1025.6486747981705,41.90165730090126,4.298672412599995e6,305018.5415368903,-6.75844912501403e9,4.0055763209220495e9
-1.0000098882301245e-5,-0.1180216236027334,0.0062185579158335735,1080.008632277279,41.99345522771166,4.2521605746955145e6,300293.15855169704,-1.294353720920732e10,4.233425807145121e9
-2.0000099539174698e-5,-0.10278608421474589,0.006479964538932333,1150.262566844679,42.804579969062914,4.025337461855315e6,291823.2892473933,-2.1002033458325344e10,4.526214730555724e9
-3.000009928655345e-5,-0.0961468120749495,0.0064936255798468635,1180.7199246891598,40.58371360661551,3.8119247595011555e6,293105.9473054407,-2.8353931867161194e10,4.644349351824797e9
-4.0000100852921605e-5,-0.08325124636619345,0.006805250609174046,1257.2262182277534,39.98598019843576,3.652468151008808e6,316116.09333137685,-3.8037391989891716e10,5.082467278650208e9
-5.000010060030036e-5,-0.06818507425633531,0.007019550722145886,1317.019600625668,40.99317669777123,3.685186553278432e6,347763.9928204531,-4.487428147732295e10,5.475805440928741e9
-6.000010034767911e-5,-0.05601406477936391,0.007002828634290234,1287.2308705741377,36.487094842503446,3.0840378523121276e6,349124.6010257672,-4.495799218227524e10,4.76427834391827e9
-7.000009645707905e-5,-0.04701726445159499,0.0069315568284806905,1252.9159373751188,35.59500638965946,2.378880270535745e6,351459.9033095579,-4.422523496662315e10,4.1314792617467637e9
-8.000009984243661e-5,-0.03499345542442722,0.006982947196464479,1272.7243360132504,33.573587678526515,1.9156755980893644e6,350677.8710219279,-4.966018715591663e10,4.0364755367336874e9
-9.000009595183656e-5,-0.023966008664466656,0.007114539703970485,1320.408819532233,34.55464950586797,1.319089961970463e6,360528.8783131041,-5.522187913304485e10,4.1585842865704565e9
-0.00010000009933719411,-0.010988143714773699,0.007185096907709399,1378.6799939446487,35.98104713666157,1.1445103751876422e6,391727.647021998,-6.3022724628718895e10,4.512556336903723e9
-0.00011000009544659406,0.0001603281628115317,0.007012826452358495,1329.2650152601816,34.95717153060557,466199.4050802927,364752.13823072624,-5.70664654799724e10,4.0731526130252366e9
-0.00012000009883195162,0.011085429865099306,0.006996223440611306,1335.53109441301,34.309972765008126,219597.70143134703,371215.1198931505,-5.860408472656208e10,4.04325391802008e9
-0.00013000010221730918,0.025870037739599915,0.007056729772294,1379.9691108565082,33.811342591694526,-711903.6100082893,386648.57288409414,-6.4470862600933876e10,4.2287859110149136e9
-0.00014000010560266674,0.03960190845965196,0.007249007635315762,1374.743122537332,33.25383510201838,-1.4237331473025186e6,383758.20625452977,-6.391614043601857e10,4.349864975318333e9
-0.00015000009443610907,0.056454148377540134,0.007059288488478474,1316.2145691594785,34.88476818630945,-1.8195652373260618e6,352620.88983579446,-5.573488432122994e10,4.307098586879868e9
-0.00016000009782146662,0.06722481419736642,0.007111288089738621,1342.8962742594986,37.9650894897944,-2.3486226065037074e6,375582.34896810976,-5.600905358802676e10,4.815789137566415e9
-0.00017000010120682418,0.07263130638213221,0.0071428684623880655,1312.5713106700553,37.49839220767682,-2.955456410661676e6,357395.2238547679,-5.1310941247236664e10,4.972177424080306e9
-0.00018000010459218174,0.07866893786166451,0.007102921999707407,1330.244749735756,39.99211637964495,-3.2544077767009996e6,360043.23586829315,-5.0396668175250656e10,5.314263327499903e9
-0.00019000009342562407,0.09301949589415676,0.007070791242950735,1332.0873632428147,40.33116831320165,-3.4673435125041003e6,348828.410237741,-4.924784551617743e10,5.434387810591404e9
-0.00020000009681098163,0.10690685699008391,0.007054286694891071,1322.5235620962198,42.57047942913642,-4.309035047746558e6,350782.7190198451,-4.200761714158049e10,5.742125583953445e9
-0.0002100001001963392,0.116999820500559,0.006961019025429306,1243.7341264211593,41.81241199950548,-4.492243929264905e6,327375.62588326907,-3.1657305220555153e10,5.339224411498564e9
-0.00022000010358169675,0.13069542278047427,0.006632637083265177,1183.1424739901977,43.01985397133259,-4.646365003611237e6,308122.07013214444,-2.439410400023125e10,5.332497538017668e9
-0.00023000009241513908,0.13996883427028614,0.006616248794816732,1154.513236042932,43.83177530447452,-4.748269461693215e6,301005.83725774847,-1.834323376028164e10,5.145591215002879e9
-0.00024000009580049664,0.15224276696549804,0.006573630491393117,1114.2099531717724,44.6194825213222,-5.063720537707379e6,318627.4489637064,-9.988745115027958e9,4.878511808298047e9
-0.0002500000991858542,0.16092633061021686,0.0062660164884350555,1076.4467475469178,44.482333850400885,-5.15027024693294e6,326094.13057447324,-6.343494344747996e9,4.794469753199384e9
-0.0002600000880192965,0.1742270706356772,0.006108770971610241,1014.3670786499645,43.81763620255411,-5.178637007512162e6,314409.2996526482,8.198939922797647e8,4.269091225334974e9
-0.0002700001059565693,0.18626807380057808,0.0058182225102835616,927.3374887930453,43.92559655765203,-5.145278195794831e6,314094.3283060883,8.52391517031084e9,3.7727789572314744e9
-0.00028000009479001164,0.19458884619814365,0.0057435334663508515,899.8804176000415,45.493301107797194,-5.177270908923464e6,367246.07954465743,1.4243483814584356e10,3.8095759503984995e9
-0.00029000011272728443,0.20222172661853888,0.005578400838743575,857.0242088208677,42.80989026090042,-4.879642410956789e6,315209.37740385125,1.304490499395134e10,3.2382152245970798e9
-0.00030000010156072676,0.21233685314197998,0.00558272021841308,820.6724716269852,45.594253646280315,-5.10602484790869e6,361242.46774060937,2.1049547890678406e10,3.1672585935485773e9
-0.0003100000903941691,0.21995562236138502,0.005334970017291194,774.3426975113462,45.725494900026185,-4.923345725069295e6,392437.3454296127,2.394191598602523e10,3.222065970733219e9
-0.0003200001083314419,0.22878709273656192,0.005093309702438218,712.3416256356413,43.08400350026302,-4.327091074842475e6,370377.50379184843,2.1227417979596172e10,2.798599707476397e9
-0.0003300000971648842,0.23672850635417275,0.004860700755411218,661.8411344198828,41.45670448941878,-3.8955624010542575e6,345773.7825660988,1.8984865379111065e10,2.7976788189183135e9
-0.00034000008599832654,0.24393120138035929,0.004909461771764757,638.3734872672642,43.673936903073965,-4.1337958735808656e6,399213.04697617027,2.5326835830120678e10,3.1654786648932495e9
-0.0003500001039355993,0.24782470214214486,0.004805745662407762,623.5819000295411,43.46114023734874,-4.165251666958683e6,422114.196279007,2.780831730648282e10,3.5317820280458083e9
-0.00036000009276904166,0.2568353514458738,0.0045253360547731535,564.1918409109437,40.87303009340989,-3.66659014669666e6,400445.5283645748,2.5370613438910435e10,3.4709512466330495e9
-0.00037000011070631444,0.2600326512563348,0.0044693251529070365,540.6560485392564,38.71710897456176,-3.398388224198604e6,379079.82630211976,2.460607694534396e10,3.2574862394498134e9
-0.0003800000995397568,0.26474027467146444,0.004273536527769396,506.77096501280045,39.40658218832264,-3.412228185850284e6,416596.4930719011,2.813192331331234e10,3.881562165059392e9
-0.0003900000883731991,0.27095133093727464,0.004192485342048516,478.30381164438694,39.250029242924676,-3.223576980874289e6,437461.3792271774,2.7332023146260715e10,4.6864293838581085e9
-0.0004000001063104719,0.2706946531645864,0.004216776662735876,470.14911811582914,38.067624819511224,-3.0592367433251506e6,412715.8621551401,2.5401740208361347e10,4.2095344117380056e9
-0.0004100000951439142,0.2792514063033402,0.004165101247201486,444.50609191256837,34.90121024645513,-2.7491230797765404e6,350848.87581077014,2.1530255324487164e10,3.004348332266905e9
-0.00042000008397735655,0.28122790655462315,0.003877045393000248,407.3775666817377,33.9007373531435,-2.563985698747353e6,372749.83132654394,2.1903959148272392e10,3.8975827771233826e9
-0.00043000010191462934,0.2864599896896508,0.0035964022418231104,357.00639421593485,29.410723360337087,-1.9878570420474035e6,324061.1214955073,1.6592970422150042e10,3.5854941210393176e9
-0.00044000009074807167,0.2872907631671394,0.0033872888054427893,316.9437885628016,25.772658902869107,-1.6655153455687086e6,270341.45613109646,1.3571016133359203e10,2.7578279937920103e9
-0.00045000010868534446,0.2966246160414698,0.003068526777801215,272.70845407235134,23.328724354458412,-1.3385642429268782e6,254788.33693552495,1.1494301607357668e10,2.874560269096589e9
-0.0004600000975187868,0.30111174429207344,0.0031308651319294535,259.2873389242095,21.332722647811952,-1.1270489262134326e6,221637.64934309988,9.15814111639538e9,2.356446335800947e9
-0.0004700000863522291,0.3023299722320712,0.002929832634724394,238.5398566695614,20.176574155818066,-973974.7259401926,219499.80130684204,8.057086577229844e9,2.524162040586201e9
-0.0004800001042895019,0.30712870791030406,0.0029121255419849727,237.11790165556712,20.131495035734957,-1.0203253411490298e6,238439.89891708893,8.90656973340351e9,2.9682011366481953e9
-0.0004900001222267747,0.3106083203208947,0.0028276545301866057,218.8928645638863,19.413974573999173,-843052.4456481041,231988.37418276878,7.933237350696642e9,2.957491452430058e9
-0.0005000000819563866,0.3156963363313513,0.0026915078270656283,205.04285112625288,16.516004462495204,-649215.710706148,178889.72231010796,4.886400458165118e9,2.3155544027214065e9
-0.0005100000998936594,0.3165642846188154,0.002625316999076083,200.38000710202232,16.215874868531614,-674673.8030446038,166738.65682152804,4.975087821350914e9,1.96251338813829e9
-0.0005200001178309321,0.31619663091967704,0.0025411173103629405,186.68393586728732,16.648628336861524,-670896.5656163801,194918.98658209082,5.894374501631014e9,2.524844899298853e9
-0.000530000077560544,0.3185637157187879,0.0025601492620468975,181.14408837952956,13.554038017499714,-478711.9164785772,136265.87966989662,3.349829640986171e9,1.532195763335526e9
-0.0005400000954978168,0.31723657211956036,0.0026207722865991927,187.05483561069224,13.96367708785939,-533307.3255179378,128336.25888215941,3.7677102583486156e9,1.2687481826445525e9
-0.0005500001134350896,0.3173300549221071,0.0026085017737362817,194.23637799634588,15.209240377277188,-637624.2511059756,148195.4020116507,4.2705643592834845e9,1.5551255196448717e9
-0.0005600000731647015,0.31959216972493676,0.0026547580919414745,195.32901775220927,13.56911317390688,-579559.4056316513,106129.46070493072,3.253473936646596e9,8.891923244657091e8
-0.0005700000911019742,0.320542002983194,0.0026761594118590954,196.28177029270103,14.327997289093943,-567739.0106299592,135378.7678922193,3.5700928060098305e9,1.4999765856297863e9
-0.000580000109039247,0.3244672270963358,0.0026015965368625478,182.8430810001824,15.646198615330603,-588968.2155462648,206283.96967019662,5.104829708161052e9,3.153006643664033e9
-0.0005900000687688589,0.3286959687975719,0.002568142637261206,173.1954480445783,14.227122441037272,-500832.35861751676,165999.18870570598,4.097578393232714e9,2.165331862107984e9
-0.0006000000867061317,0.3304636075260129,0.0024756127184725955,162.69939430072958,14.592441481334834,-525593.521224482,159122.62340445447,4.425769500833848e9,1.8647393065726373e9
-0.0006100001046434045,0.33320377806880586,0.0023808566970815073,142.26673312299866,10.610356266283853,-303466.9244829595,93095.92532020579,1.8147877452944663e9,9.437050493706853e8
-0.0006200001225806773,0.3350107551112288,0.0024581034606681387,151.44739762058563,12.592301559582053,-382180.5651500021,139637.910705687,3.0945964834721813e9,1.8040137788300228e9
-0.0006300000823102891,0.33529103812490757,0.002352746710188902,143.6171029926861,11.546243536264683,-318677.668489817,128364.02316828977,2.555465676969626e9,1.5930861075683265e9
-0.0006400001002475619,0.335999447877819,0.0022681457888527206,141.39123784944366,10.007760839207577,-306725.68033778644,85348.80296935927,1.725982705563759e9,8.725805860966829e8
-0.0006500001181848347,0.338853318387526,0.0023165665792376448,140.7637713161357,8.78572132042289,-262260.0624001365,53287.73293811351,1.110378188576772e9,3.6044028215431887e8
-0.0006600000779144466,0.34048313103794764,0.002135936318303884,126.10332060245742,7.286576355339124,-149747.24957000624,40275.13788914691,5.184171957055273e8,2.8877958208259034e8
-0.0006700000958517194,0.3409656008238867,0.0022188649081140957,136.18529756206735,9.584210688140127,-278805.55107014894,83948.83605250549,1.6287011229369826e9,8.884999987092118e8
-0.0006800001137889922,0.34713767760154535,0.0020203869272109156,121.97693388522775,7.9640115693889895,-197763.2509111035,72341.79561195287,1.0383488109833317e9,8.06022243968852e8
-0.000690000073518604,0.3454412004430781,0.0021465008428211583,122.74532714061188,9.497094645470257,-257258.1922988,92294.4046511221,1.8434575236182733e9,1.0112488144581681e9
-0.0007000000914558768,0.3461459178523138,0.002255364791476895,131.86368369659542,10.968031683861303,-339125.12848071486,114194.77766300009,2.464613311274876e9,1.342039888394368e9
-0.0007100001093931496,0.3490173690903038,0.0022910524224108767,135.75336060543623,10.347245237212661,-273080.5854973184,92741.62897673657,1.7436948550232835e9,1.0500091340067273e9
-0.0007200000691227615,0.35148125831482097,0.002162281424969574,121.71564903404844,8.565805514466653,-219350.63513549362,56115.54733280493,1.0349085537458405e9,4.052439472891921e8
-0.0007300000870600343,0.3517343039945267,0.002123571338464211,120.19467049657092,7.476891061432419,-186676.53326457844,41081.20754327978,6.759273211682469e8,2.4670827933004397e8
-0.0007400001049973071,0.34948604367434755,0.0021957163584394347,121.91746392753797,6.83433635079678,-173825.4649158715,37217.372729111,5.152277635952236e8,2.6461097951937994e8
-0.0007500001229345798,0.3534213042491696,0.002096163521348572,116.85741244572259,6.312488880703502,-149968.58536788146,29636.958362181496,4.188798894814514e8,1.5712722465266287e8
-0.0007600000826641917,0.35482566178320557,0.002073809032803463,118.80537551597847,5.726822902593036,-99699.88704746265,21015.70014583547,1.1509269103844461e8,8.022657720136811e7
-0.0007700001006014645,0.35819262416006,0.0020211625230014815,106.9351032985768,5.70159207412952,-117737.04191221869,22941.867644508595,2.411708617612405e8,9.948921479327317e7
-0.0007800001185387373,0.3612949742557139,0.002001135503544154,106.83839451699046,5.730745521018025,-125672.58739583245,22114.502985210063,2.5231001207886946e8,9.318864324365732e7
-0.0007900000782683492,0.3603311644576868,0.0019585175185360694,103.60574004034927,5.270913984040208,-99276.00627864075,25676.124817802523,1.882596741293642e8,1.8746555366795093e8
-0.000800000096205622,0.3594184451453864,0.0019150908419859598,102.21270850368929,4.837548859943893,-96798.07091397316,19632.508971106243,1.850090622406746e8,1.0010871202444461e8
-0.0008100001141428947,0.3584119377403491,0.0019525087211710312,97.96021275250627,5.272261392872507,-95646.77372353988,21698.689253928795,2.594476741057266e8,1.0167049180565332e8
-0.0008200000738725066,0.35661208924444443,0.0020574448796776873,112.61586965648152,5.512343999239642,-119895.60483043831,20010.917943331908,1.507754280004646e8,8.34714621607227e7
-0.0008300000918097794,0.35859064054135015,0.002010512232100992,110.94206385861736,5.857630824554301,-145916.05853768153,27268.947506554672,3.7379657238728946e8,1.599110076941e8
-0.0008400001097470522,0.3626659638441702,0.0019860258573736068,106.36013126791752,5.495529967256122,-115939.57569093407,24213.256129803096,3.032940719760419e8,1.35689206913358e8
-0.0008500000694766641,0.3626276146644363,0.0019507679212070574,100.96698813245337,4.952163161558672,-81883.37485711524,17317.28678027946,9.48784591478327e7,8.648250859875369e7
-0.0008600000874139369,0.3636937414195924,0.001983549904047919,100.38712452433317,5.424007368738572,-105266.9923683085,24348.70993472685,2.930289871691983e8,1.2555011902688424e8
-0.0008700001053512096,0.36514670184994713,0.0019271795646141768,102.32387796007723,5.194971694566991,-112304.53443541809,21017.835695033395,2.4968304683631417e8,9.864305090065141e7
-0.0008800001232884824,0.3637401003545701,0.0019654422759068572,101.88968802792986,5.862972441017406,-135451.6117869851,26302.649893529648,3.503529659818982e8,1.2684816937292063e8
-0.0008900000830180943,0.36793043806487785,0.00192221126981429,104.94859514973602,5.427297448830428,-110249.93500670377,20350.13537736982,1.8344470871551841e8,9.139221312561281e7
-0.0009000001009553671,0.3689076781163362,0.0019395622694903423,98.52214800986619,5.513684113869692,-94892.97316089548,29951.845572479488,2.964868925650193e8,2.2167295114677215e8
-0.0009100001188926399,0.36733032094678675,0.0018794486322056176,94.7130779923551,4.56324584821635,-80350.75574334947,18306.316915931737,1.2954072070481203e8,1.0146561484857619e8
-0.0009200000786222517,0.36856559930971755,0.0019338284754097262,102.80726459105061,4.99364313349995,-93888.99652861741,19834.472756835334,1.6409386932324275e8,8.950439090304117e7
-0.0009300000965595245,0.3699021380077836,0.0018926315350782728,96.83631061560473,5.3325224823549116,-89240.05328769072,27307.66320917875,2.770239596593041e8,1.7821053473318562e8
-0.0009400001144967973,0.3715844902964374,0.0018812225342705559,101.01570929176968,5.01700268763264,-88307.31191587746,19684.099798876483,1.651862742580689e8,9.745942201026554e7
-0.0009500000742264092,0.3726559305586069,0.0017799797144270818,91.26052694604131,4.883564210826054,-82112.62381793177,17216.284743337936,1.9120692648908246e8,7.18611392193687e7
-0.000960000092163682,0.3733316205275509,0.0018407407373540112,89.35462539745602,4.224839531719803,-74476.02196634494,15067.095874265648,1.0741579697302665e8,6.088514854803924e7
-0.0009700001101009548,0.37293323751518886,0.001934820653539526,95.54024340692119,5.072391888530186,-96741.29701588604,24712.72972765391,2.4537649095442376e8,1.511967471163862e8
-0.0009800001280382276,0.3768145982217907,0.0017747056504710398,97.03293617769037,5.33841248256649,-115870.412202542,24934.319439396477,3.371843061246973e8,1.3745504148542514e8
-0.0009900000877678394,0.37841645929944756,0.001870646213422778,93.59399121746539,5.925448747090305,-137906.07855085065,35657.45714867058,5.587632020517783e8,2.4919194096350753e8
-0.0010000000474974513,0.3791175810396673,0.0017982276039187751,88.02383251519498,5.498481512414819,-103200.02042126772,33231.68216500552,4.430544647445998e8,2.527463103584727e8
-0.001010000123642385,0.379294568442175,0.001919045137917295,92.93864886431619,4.407162493129383,-83067.04701566494,13140.16644666038,4.947932516408691e7,4.533639530959071e7
-0.0010200000833719969,0.37809789646730185,0.0019178493133233797,92.43686773080188,5.034608771971584,-87936.35919270171,19979.14650868841,1.9788426525224486e8,9.475408693520488e7
-0.0010300000431016088,0.37684598522150803,0.001807130967606614,93.41402656160172,4.515269179657175,-69621.48501836657,13877.137866712821,1.0352382713817567e8,4.429363634339814e7
-0.0010400001192465425,0.38182056512241974,0.001715644756966021,80.57027386167955,3.715855135183017,-41981.46402210141,10395.60496233801,5.147339913878879e7,3.295795878526675e7
-0.0010500000789761543,0.3824231163393425,0.00179652739801222,85.00354118383493,3.9175065272213065,-43327.12317610183,11176.570736505068,4.268247247891104e7,3.6150288919939674e7
-0.0010600000387057662,0.384125449885459,0.0017948112442594812,88.4680450606402,4.038371929486976,-68116.61401500182,11414.61477994482,5.012807178607531e7,3.1714685436450183e7
-0.0010700001148507,0.3864843020937122,0.0017430232340556206,80.83074044408953,3.9134247409564025,-57135.96386399699,12441.808538454068,7.425295016723529e7,4.375418907866039e7
-0.0010800000745803118,0.3871350493730381,0.001745651539998224,82.8714682110401,3.927605392165003,-59571.97626637247,13524.358738700043,9.278377237644091e7,5.530379397235607e7
-0.0010900001507252455,0.3856420711068666,0.0016931598899308882,78.71095264078697,3.6471343323233008,-45236.419986688634,9457.867853651702,3.554602820766183e7,2.3778929840782803e7
-0.0011000001104548573,0.38613400999950487,0.0017381741941297432,80.63077338596158,3.6641858945814207,-39291.52309853535,10875.255438364904,3.928402917004178e7,3.7711087187531784e7
-0.0011100000701844692,0.38605184055056263,0.0018232349977111363,78.13720589594037,3.5337308812649155,-36334.12011309353,10605.675864630006,4.811155625724064e7,4.071641436931285e7
-0.001120000146329403,0.3877820009415916,0.0018385417085095641,88.94260251995237,4.439481705789165,-70467.59786679964,15277.543119904509,1.4831504240991515e8,5.939126296125423e7
-0.0011300001060590148,0.3853236581705029,0.0017202350763473697,84.76796355728065,4.38248709905601,-61205.885555842746,15989.026735524625,1.3957413747032726e8,6.6507151465989046e7
-0.0011400000657886267,0.38849554700522937,0.0017639560816810804,79.50835962514859,3.4932164202537748,-44839.82515271379,11846.976610434145,3.513184751909085e7,5.072186159690582e7
-0.0011500001419335604,0.38713628435874275,0.0017692976422778622,86.56931045878336,4.452361045729554,-73024.9895747304,14299.212058219031,1.2821565324011403e8,4.714390257203458e7
-0.0011600001016631722,0.3913867279153851,0.0016688742733563665,79.69926974406718,4.420444522094263,-66367.04829956497,17654.02864280025,1.8657375784228244e8,8.749656322078729e7
-0.0011700000613927841,0.3930079997599721,0.0016585713743392197,79.74842772835098,3.88167844391577,-57015.34919841958,10686.764293308728,5.743034623191981e7,2.8543820776698142e7
-0.0011800001375377178,0.3939301891077917,0.0017032883785487788,86.19758267977585,5.587502126607254,-88795.89416688296,42503.55483873141,4.614512207562271e8,4.0337519776924706e8
-0.0011900000972673297,0.39328786096466467,0.0016510440550542417,77.72843448701745,3.500924737593531,-44703.69491570992,9862.942899825413,4.9142410463650964e7,2.7714943201960154e7
-0.0012000000569969416,0.39351935509916885,0.0016645528618219063,76.51299151565739,3.7625992188158617,-44515.07795588442,12903.920374389681,7.652911385655165e7,5.502033951346182e7
-0.0012100001331418753,0.39599985939488647,0.0016868232857120376,75.47528735345988,3.474406847605488,-39682.3250428318,7479.0552974513175,4.584608820925989e6,1.897461317081276e7
-0.0012200000928714871,0.3953331798688002,0.0017612348841482552,79.47304135188338,3.7326500225590467,-55994.116004652016,9879.626481489418,5.031828670049991e7,2.811185470631191e7
-0.001230000052601099,0.3984865738600635,0.0016580584718539572,70.64339251140602,3.1864575019589214,-36413.39210297417,9090.898600745484,2.6636276240537968e7,2.98397847053469e7
-0.0012400001287460327,0.39690011907872624,0.0017023603428312378,73.96467220292784,3.421496156803011,-45160.890375873845,9421.04913332695,4.830760212291587e7,2.457388940611142e7
-0.0012500000884756446,0.40108350088399347,0.0016464198797551373,75.17851011849012,3.363722419052699,-31798.61874312502,8337.674203892571,9.296430474424988e6,2.4017660671263766e7
-0.0012600000482052565,0.39787539283328754,0.0017456546538056463,82.3882823684349,4.331705186792683,-65836.26740264815,16056.798291603596,1.583871863519958e8,6.756918448949675e7
-0.0012700001243501902,0.39869324412549617,0.0017180337529603504,80.79635441089971,4.603703784690915,-94584.88921482241,20742.180362432788,2.6426175453735256e8,1.134709246187371e8
-0.001280000084079802,0.3997351622520669,0.0016359952540255338,75.26068328133375,4.074627258522504,-63984.66027131606,17756.06696015072,1.6264134998863906e8,9.42986067381611e7
-0.001290000043809414,0.401226278181611,0.0016908683302058118,73.42422168164104,3.44555763057283,-47063.51950372667,8718.709075637471,4.816293378517418e7,2.3597620923242576e7
-0.0013000001199543476,0.40190830655610477,0.0016034010066045103,71.19620683171483,3.3042143234463457,-26305.260860704137,9574.061040715727,3.589637078606462e7,3.279160145986016e7
-0.0013100000796839595,0.4017711279590225,0.0015923884646260643,69.0284038564674,3.487909537098562,-40810.534556336956,11574.047864798305,7.745120120724373e7,5.347301987013786e7
-0.0013200000394135714,0.40541687090174244,0.0016960819680396032,71.9294241875062,3.496330534322268,-45754.46421726227,12772.83344528353,7.1717930400543e7,6.019759382431409e7
-0.001330000115558505,0.4039376699363838,0.0015919450374388352,73.81828974237344,3.771298361098159,-40853.235704846324,14276.078705483234,7.855809090089104e7,7.750162998300806e7
-0.001340000075288117,0.40798912807960414,0.0016389351835119383,70.35751956977464,3.7764286388023645,-62753.03762461874,12596.567782650798,1.2733277653883743e8,4.754259656819825e7
-0.0013500001514330506,0.40653677974486124,0.0016915570839850637,71.95393492118836,3.390370743577336,-36656.884524920824,8766.096425352192,4.6873927443603784e7,2.073154768953016e7
-0.0013600001111626625,0.40346847092529675,0.0017328315482529545,78.77411460438536,4.068022614803169,-53844.43572045941,19067.32384221426,1.2362113471940437e8,1.2362272864216484e8
-0.0013700000708922744,0.4091485361473801,0.001583977763708512,70.3978315801167,3.6853986886593812,-57750.38080664969,13992.51074703843,1.1737673602488069e8,6.734161505332823e7
-0.001380000147037208,0.4091551480945767,0.001602850104254374,73.29638136839077,3.227525513919762,-41715.32766702322,7777.992376817036,1.4190225858375575e7,1.8850782854938067e7
-0.00139000010676682,0.411651262251096,0.0016251940588392158,70.73440077514498,3.148010226263768,-28120.568483234343,8567.96880625938,3.139953344055906e7,2.4721023271527834e7
-0.0014000000664964318,0.4103919510270159,0.001607741824642003,68.51994744992705,3.163301712040288,-33561.40563701803,8347.670447686118,1.967307036831508e7,3.024103847380145e7
-0.0014100001426413655,0.40986106428357255,0.0016134893158544163,70.97567772167567,3.1810648519598406,-39160.68278804679,7788.74390862114,2.3328679850158103e7,2.029934428644647e7
-0.0014200001023709774,0.40934874236458124,0.0017238983511168322,75.7996005978922,3.6230607662306245,-63357.328854024614,9915.313780190965,7.518453739424077e7,2.7327043095744025e7
-0.0014300000621005893,0.41105699160006454,0.0016013016740086584,66.31409756679946,3.0568396030201055,-45550.929692288875,7278.114682402403,2.8632953171078525e7,1.9614339738980062e7
-0.001440000138245523,0.41204697966585546,0.0015279712218491622,63.54581867038922,2.769161882179061,-23007.099833957407,6115.440117147442,383582.4567963161,1.4912431003347058e7
-0.0014500000979751348,0.4121464590671981,0.0015275468775519927,65.47432908740981,3.4275544593987455,-33001.77094068243,12146.963903561058,1.0192537917047432e8,5.278412904749624e7
-0.0014600000577047467,0.41057028267078227,0.0016825252803977476,69.62578307016692,3.175494236425055,-27593.256832825304,8979.555822455877,2.2577782954919852e7,3.431526054271382e7
-0.0014700001338496804,0.4136837051253711,0.0015889452037867408,65.87673988600864,3.435830843890576,-47923.30948251001,11200.7354228416,1.0057032887703557e8,4.0826877220104195e7
-0.0014800000935792923,0.4125762230041297,0.0015350762764668405,68.36608583309498,3.438646492652087,-34002.84467402846,11367.381700731703,6.559046046587448e7,4.571252462881426e7
-0.0014900000533089042,0.4128085612673452,0.0015541490078395971,65.45685266158502,2.837939093052611,-30498.89208043067,7182.685558646076,1.9698108676153053e7,2.4908366166827686e7
-0.0015000001294538379,0.4137174305635871,0.0016089513317589326,68.209205859518,3.3535727658564807,-43870.19353357293,9619.89776469581,5.924326067034425e7,2.9722745427746248e7
-0.0015100000891834497,0.41544699754330316,0.001615522965831787,72.95231690988543,3.46421141067831,-53852.43712439781,10522.951947430956,6.446625592001219e7,3.5938864592066444e7
-0.0015200000489130616,0.41563157560430775,0.0016047135209767273,69.54801263318143,3.443998461402707,-35046.04238829776,8219.269655512417,3.634255142305538e7,2.2158730435106408e7
-0.0015300001250579953,0.41649934440662145,0.0015821480409340472,70.25401457505185,2.9890373674986006,-29903.561384138437,6212.00965034777,-1.5184025824652363e7,1.4424860275949767e7
-0.0015400000847876072,0.41843811860021646,0.0015754936568961916,65.88917049710552,3.4884604098595435,-42979.153926581224,14670.261696536903,1.0469242667675985e8,8.644764721027085e7
-0.001550000044517219,0.4233480549519883,0.0016016739624653187,66.54745444255775,3.24005676815747,-23426.14717519566,8259.098914450482,3.8096819082289815e7,2.542369918923912e7
-0.0015600001206621528,0.41877203948524866,0.0015794215103668888,67.364468291803,2.8767593714198503,-31735.83156034386,6299.236247453406,-2.2953487481205636e6,1.3978335296164664e7
-0.0015700000803917646,0.41838523271569816,0.0015458696274455123,60.47548786418976,2.8571784790511763,-26867.338677223986,7107.707671550075,3.0195408234903727e7,1.7711078043288346e7
-0.0015800000401213765,0.42111115098020735,0.0015504711399646086,64.76158004847203,3.0720339008478357,-32671.367257755937,7398.099841374392,2.4607510574836012e7,1.93819761637312e7
-0.0015900001162663102,0.42279305612947765,0.0015499858816734363,61.21361018531849,2.713351090152431,-31643.68531281362,6383.026787354856,6.141962312516008e6,1.4854026388390178e7
-0.001600000075995922,0.42156279270592245,0.0014906150546352016,63.04890576951077,3.3514083720577372,-32200.83063831103,11857.19048664735,9.269433158102053e7,5.260252266812387e7
-0.0016100001521408558,0.42360853904310725,0.0014770136265037672,63.61109609564181,2.711005931543423,-17241.47637789401,6158.659810586227,3.119173613685888e6,1.470289342744821e7
-0.0016200001118704677,0.42056639577142196,0.0014695589255277384,58.50784126082241,2.758925787597857,-25975.077194924565,6497.029262626518,2.2251449422060777e7,1.6507136940064764e7
-0.0016300000716000795,0.42365297367025834,0.0015324982097110413,58.95784173814504,2.7846422037774414,-25449.921648726166,5908.954748274842,1.797422590259072e7,1.4823531127467526e7
-0.0016400001477450132,0.4275446295912066,0.001423789245454114,55.33552115653339,2.430681920178338,-29177.69412080955,6083.409133908151,2.1065212996498622e7,1.4483966013777437e7
-0.0016500001074746251,0.42559658277798235,0.0015237508162987633,58.40703961537249,2.652022627661061,-20773.804344189793,7031.746036321773,2.8299788747363992e7,2.0931133229879245e7
-0.001660000067204237,0.4253949964812844,0.0014915492030054217,59.58507938048019,2.7462598693972464,-35352.91946945616,6983.72334774942,1.6754011533863192e7,2.153433014268063e7
-0.0016700001433491707,0.4269671739353656,0.0015404916003358235,62.31003110288078,2.8434111878069976,-25776.886686570462,6905.016943582674,1.3840555881634178e7,1.8551350284953892e7
-0.0016800001030787826,0.4272180911170065,0.0015730648590407033,65.19547105533684,3.247517412876473,-32010.093462524437,8919.462141092505,5.082068476625276e7,2.8863836734265897e7
-0.0016900000628083944,0.42550127776159047,0.001497720957310187,61.60832125161203,2.734958423818318,-32592.795130700662,6096.685340376695,1.5424097797275476e7,1.584356442722332e7
-0.0017000001389533281,0.42686323055029485,0.0015275267799463206,62.039487453737806,2.898251031480278,-32657.61129094957,7497.278172973507,3.1331528299782686e7,2.1398175537978563e7
-0.00171000009868294,0.429721990649306,0.001449709153133382,56.39709832158939,2.623312475760435,-26047.483482080133,6802.375842959901,2.3648331346003983e7,1.922905393358737e7
-0.0017200000584125519,0.4304131779039391,0.001426607178154567,55.20449852775049,2.4533549316660355,-19460.783474290332,5517.478278474241,6.135362148405399e6,1.4321183162630506e7
-0.0017300001345574856,0.4310679993187781,0.0014534505255881555,60.52141718762875,2.8659149428859005,-27308.40271152925,7022.873689459508,2.3728264704735905e7,2.0576177830726497e7
-0.0017400000942870975,0.43269066882671176,0.0014016520654852715,56.26426033612791,2.6521397331942436,-23918.624732918186,6758.83835037441,2.3142119748148773e7,2.199578036251325e7
-0.0017500000540167093,0.4329930481296031,0.0014385590837584774,56.83985152880032,2.784271153305798,-29175.16456333041,6657.670277693251,4.746465648979726e7,1.6675006211736722e7
-0.001760000130161643,0.4322875363849618,0.0014806373644170488,60.73952139015808,2.7522744862474204,-31865.924542524503,6307.961366634718,2.195922230355697e7,1.4314448164862884e7
-0.001770000089891255,0.4346430467622722,0.0014021287440820933,56.92287305616138,2.8809287171142777,-37163.180869707525,8860.224460084888,6.926610117918895e7,3.2557423074858304e7
-0.0017800000496208668,0.4316859234318585,0.0014772091550201729,57.22269303458748,2.5967451357617795,-22047.627804826843,6003.549730507643,2.09152318156209e7,1.5042844355780825e7
-0.0017900001257658005,0.4320343839955716,0.0014255254160636536,57.16948737318516,2.7651066978265533,-40296.90469538433,6898.085364276956,5.0891380786766425e7,1.848434294281418e7
-0.0018000000854954123,0.43286077379498794,0.001489848484447021,58.56769320619426,3.041157611326102,-35615.99867043542,10121.001506174614,7.085988840034896e7,4.299673162831845e7
-0.0018100000452250242,0.4358059108169242,0.0014123401276497898,56.959443279355575,2.655038914302868,-28691.770835776442,7447.858113727918,3.887494866635427e7,2.5394184933314215e7
-0.001820000121369958,0.43503031406023807,0.0014429393973141315,55.64316606698438,2.5499049731236925,-16332.761435664777,5551.647107312056,8.891670306229351e6,1.2607458636800308e7
-0.0018300000810995698,0.4358401127576432,0.0014424806690861143,53.852391380831286,2.4963407771461474,-24133.52228434289,4839.554429761585,1.3910407560647855e7,1.0143433231281811e7
-0.0018400000408291817,0.43496244459026384,0.0014610751723295736,53.69865332333184,2.5393770215452927,-16774.665416044452,6512.0645852704365,1.2813671620273018e7,2.1363576862789683e7
-0.0018500001169741154,0.4382357456105562,0.001465596376696231,53.73841762444234,2.5177063691952917,-18848.155083974936,5450.1005748602065,1.5561152324111067e7,1.4938673627147445e7
-0.0018600000767037272,0.4352212877453897,0.0015078183197720573,57.6628448640604,2.6147300200974115,-25032.605693760255,5775.5592327377,9.54653940712651e6,1.2921262159736594e7
-0.0018700000364333391,0.438801703052313,0.0014399030038664308,52.141952745828014,2.278712321841995,-13398.00176867095,4709.444918033653,2.439006839961217e6,1.1665293070955994e7
-0.0018800001125782728,0.44148845984352164,0.0014216587292626803,52.37891128573736,2.273441283555681,-12310.309946592992,4143.8507628317675,-2.353478550658233e6,7.9185512137851445e6
-0.0018900000723078847,0.43912787451149177,0.0013734951644783675,53.72060730471792,2.481616502637866,-20263.55864174619,5099.854278749231,4.152602993253756e6,1.0418319866634905e7
-0.0019000001484528184,0.44372297819585244,0.0014609597730377284,53.32890383440467,2.391086224629846,-20689.473858459547,5106.250129275405,1.700004409629095e7,1.169980470563421e7
-0.0019100001081824303,0.4418288274020469,0.00134136209272606,51.284994973830905,2.4984081476892865,-25661.321338679125,7685.5126766846215,4.08231363162636e7,3.192419217304501e7
-0.0019200000679120421,0.4416116946341298,0.0013792852726982182,52.94550426745683,2.416476031031891,-20565.182387121622,5058.15513409206,1.1921971721829727e7,1.3133426952955179e7
-0.0019300001440569758,0.44475068973281406,0.0013869796187405475,52.26957617100685,2.308920394364609,-15950.624861088616,4483.212914685815,6.051805970103044e6,1.1022297764821894e7
-0.0019400001037865877,0.44276192971239975,0.0013994042965979991,52.37561656092928,2.5981361988970044,-31665.693389748907,5506.284759034434,3.16165839587923e7,1.12696018953684e7
-0.0019500000635161996,0.44453092465174376,0.001455654436505412,53.24770835053454,2.295104566854311,-19472.435444720115,4556.77967307928,-2.660470653216878e6,9.779485001862086e6
-0.0019600000232458115,0.44212976553164085,0.0014135663529373777,55.36040169730259,2.4157460529440886,-24717.905380187407,4576.518734091582,-2.6815995638655964e6,9.44379233802705e6
-0.001970000099390745,0.4438973598067326,0.0014090886434716466,52.91820306055843,2.422219887136234,-17725.337237260977,4828.350116408859,6.284509800272304e6,9.685476009249467e6
-0.001980000175535679,0.4441940333339754,0.001451845648851899,51.07055473827431,2.428222510004038,-13266.28706192854,5627.087858665952,1.3113004760428002e7,1.5917999019509831e7
-0.001990000018849969,0.4437119753034499,0.0014402890914037242,52.3270600322341,2.4891695179883904,-17975.903280424398,5850.125555403449,2.112239369982144e7,1.720545784427288e7
-0.0020000000949949026,0.44486995043735394,0.0013900655574021004,53.675020099931345,2.5897055403234854,-16299.08877102101,6121.25468094006,2.348478398988066e7,1.5582925168864405e7
-0.0020100001711398363,0.4457222136421634,0.001341107395301147,48.27281299904986,2.1433711464680605,-14609.484324584777,4588.3101648992515,8.524459828135423e6,1.0284329507534428e7
-0.0020200000144541264,0.4463560015553835,0.0013764343615258936,50.393551139670514,2.286610023792465,-21378.095652605713,4929.72933744532,1.645729764670916e7,1.216557526276445e7
-0.00203000009059906,0.44826943980179945,0.0013372988799896515,49.62786763634649,2.4191892634184624,-23170.64064302376,6307.753661006384,2.691915937552458e7,2.038120796784359e7
-0.0020400001667439938,0.44462953881374684,0.0014567121479376083,52.848292705244354,2.4789345860402907,-21273.54315205835,5435.118409571082,2.2889567866121653e7,1.312904882190418e7
-0.002050000010058284,0.44696689612359125,0.0013867486487141706,50.915296165300816,2.562485212160279,-25815.08250457529,7213.390070666471,2.9914159097233757e7,2.736272143792902e7
-0.0020600000862032175,0.44857140505548093,0.0014405986575260646,54.45980778650038,2.396260991721931,-16567.455397321675,4598.119825150857,3.93227174934399e6,9.534752167292766e6
-0.002070000162348151,0.45051374162993235,0.001332653296158772,52.69265660429011,2.462967840180988,-15137.021871287758,5510.877902751102,1.2540534092439516e7,1.5035785723535145e7
-0.0020800000056624413,0.4490462863594012,0.0013940442172862366,51.6779731820067,2.3757315636339027,-21584.1845868937,4840.074669906753,1.545014124331145e7,1.1386357792726174e7
-0.002090000081807375,0.44981617825021036,0.001330163039479257,48.6048278027617,2.3677205990255485,-21138.792024621096,5809.628997816955,2.7441899590678416e7,1.5242163312858544e7
-0.0021000001579523087,0.44898641274906137,0.0012942017446323966,43.75025564718979,2.108100988284739,-7872.616238949439,3789.811276492658,1.39470231525122e7,7.238815005700837e6
-0.0021100000012665987,0.4478690044476336,0.0013290885467367383,46.158385606214814,2.10244363886613,-14349.624936681355,4505.4056976638585,8.572407066929828e6,1.1304964673532609e7
-0.0021200000774115324,0.45121293640345544,0.0014106195181537162,52.55111307799628,2.356047482013998,-21103.28432590963,4479.5684686962295,5.40463534749602e6,9.06813315797647e6
-0.002130000153556466,0.4512375525608936,0.0013608920366028462,51.057206949835354,2.5319873210724206,-20979.938030917776,8154.451786661038,3.989668179752004e7,3.8324102090760976e7
-0.002139999996870756,0.45302513484656803,0.0014289701953418333,54.083860693504576,2.734716047484741,-31058.43215579818,7491.125356462247,4.5596765070997015e7,2.4364354516752522e7
-0.00215000007301569,0.45376010312351645,0.0013821046090155865,52.34484949650973,2.444214167421074,-24823.499307296166,6058.311791811031,2.8752475746996406e7,1.747731588894744e7
-0.0021600001491606236,0.45382816653391045,0.001343300472587708,46.34570470157724,2.0744097613908634,-15602.349168165734,4132.010017893865,5.553196628013174e6,8.716466580185562e6
-0.0021699999924749136,0.4530003129446205,0.0012856745748604662,44.92192334027935,1.9492661677302359,-4751.268309575352,3262.825705724686,-2.6852383902420145e6,6.191973478798912e6
-0.0021800000686198473,0.4524568836572723,0.0013213025880359243,50.10741982086881,2.246372499843107,-12349.999150154195,4348.163067675002,2.3148602450357145e6,9.798013430321895e6
-0.002190000144764781,0.45433577930794633,0.0013507317367934197,49.62919981371769,2.4049434253413478,-19621.443737089383,5097.08032063771,2.3909614376105353e7,1.2647015528638743e7
-0.002199999988079071,0.45459936266973855,0.0012938657464663865,49.311758877793004,2.315469094090729,-21176.243308217134,5526.898625967665,1.9472229931611676e7,1.4819940414167622e7
-0.0022100000642240047,0.45390459708034053,0.001327335263663517,46.292187253314374,2.0547623408781437,-13194.455689490122,4615.808831715389,5.904723350364766e6,1.3219091171737492e7
-0.0022200001403689384,0.45621209619104025,0.0013070762634785496,48.87731274950653,2.232331313488562,-19939.419000703336,6645.429841640112,2.3277872844494123e7,2.538908933751192e7
-0.0022299999836832285,0.45761137825916637,0.0013502797471159822,49.05958641421107,2.290817637104568,-18832.66657278262,5729.342488893425,2.9338602015455857e7,1.7131001725009065e7
-0.002240000059828162,0.45830468442265637,0.001335670034188657,46.51948697393372,2.1979019555217523,-22229.79247409841,4822.606774934166,1.9462059086577315e7,1.0551083540452257e7
-0.002250000135973096,0.4585629527826767,0.0013379128555602974,47.36216344962851,2.393615217030799,-19525.10844090239,6643.3684743836375,3.167658388654782e7,2.529546967072588e7
-0.002259999979287386,0.45751045856373634,0.001241461538302747,44.23119755669734,2.144787200246303,-13932.810272040153,4529.354540412477,1.812331817041746e7,1.0617432510844812e7
-0.0022700000554323196,0.4598759484373766,0.0013470163210717219,48.16880876787451,2.1392866614145105,-18432.085656057712,3964.9398378842634,-751505.9145512796,7.841679827034452e6
-0.0022800001315772533,0.46077699771354075,0.0013263787833162081,45.363487364067076,1.983727610777747,-10967.896658295409,4656.8888414000585,9.21143358787662e6,1.3793527583917832e7
-0.002290000207722187,0.45837062215551067,0.0013155041985797185,45.49514178925759,1.9027833206971,-9035.843124436602,3275.3631755229476,-6.970015782679572e6,6.33869580297384e6
-0.002300000051036477,0.45933336113449824,0.0012922752390996798,45.44198555280826,2.2578851095716144,-19638.893093132065,5048.238418246864,3.1813773885480452e7,1.1677465880604584e7
-0.002310000127181411,0.459093941375416,0.0012514984581008832,44.7427208959836,2.008495057287335,-6396.416057941522,3918.1433000934353,-2.209831248429194e6,1.1037172448179243e7
-0.0023200002033263445,0.46154994891022316,0.0013194447806371577,45.0003094788509,2.2881670104050924,-21483.37016579922,6749.453011909911,4.6342127981777355e7,2.5159780492883574e7
-0.0023300000466406345,0.4597324793530691,0.0013294708205765268,48.90215553216536,2.246387389954864,-11412.102381844341,4837.94467822029,6.5853043671102775e6,1.3290544793706983e7
-0.0023400001227855682,0.4609308388170814,0.0013533246105707534,49.667148534890764,2.1251813306833993,-16206.496824675074,4066.914694569533,1.3145844237410785e6,7.691215613431036e6
-0.002350000198930502,0.46232812496486325,0.0013038510959883,47.097595034081166,2.010305576927172,-12875.786012460901,4058.946043168621,-2.231973834851376e6,8.563489374979882e6
-0.002360000042244792,0.4642651167071108,0.0012696912774063287,44.49137039221594,1.9536452823716985,-10436.027972630045,3212.8817609780926,-2.410154437123076e6,5.497905642221868e6
-0.0023700001183897257,0.46309257419167454,0.0013336030547934751,47.200431471550296,2.1810841105360907,-16929.659453825367,4302.04353911274,1.5372024160131123e7,9.4611608184296e6
-0.0023800001945346594,0.46468713983845367,0.001333760408158328,45.24956510568959,2.0549546529815985,-14920.691865830882,4073.4302406337597,8.760313183604563e6,7.883275774797816e6
-0.0023900000378489494,0.4658729181499364,0.0012435793844357455,43.54451282942077,1.9425054483681694,-11853.377201441572,3641.4199285290224,5.905123448895741e6,7.241579238515165e6
-0.002400000113993883,0.46672285620233145,0.0013735416613877174,47.96042214888849,2.1257013722707883,-10204.964094395531,3997.4229436691708,9.18618591827426e6,7.26582923430706e6
-0.002410000190138817,0.46698775406627674,0.001263797721558948,43.86946547803008,1.8900776270206974,-10730.403214327314,3741.1031144865105,7.47538181800561e6,6.410763240587775e6
-0.002420000033453107,0.46441331725965573,0.0012653237436116049,46.26602405343692,2.2619054516878365,-24287.874088699617,5784.040554423492,3.1652372445366215e7,1.4891572451238116e7
-0.0024300001095980406,0.46567335291156065,0.0012953330938456793,46.53656361974386,2.2839498184561338,-25014.681227285128,5021.256772052647,2.9379585339864887e7,1.1896946986047847e7
-0.0024400001857429743,0.46671903846195545,0.0012441064225312667,41.77930345156168,1.8257900305575008,-7548.484512379736,2845.5162814447617,-2.0060164345251136e6,4.9302264294014545e6
-0.0024500000290572643,0.46841885588589033,0.0013300862195729781,44.99969203818366,1.9721725003425294,-10681.919519780253,3649.2104298292534,1.8067474648652184e6,7.150725148235377e6
-0.002460000105202198,0.4680215690420151,0.001230086770580625,43.471528156177264,2.028380049136961,-15214.734212589019,4680.034261268474,1.5898791170499569e7,1.2765561866670381e7
-0.0024700001813471317,0.46946898413847465,0.0012182183945406257,40.52384343234443,1.7065763049417892,-7277.269417859926,2876.105613437446,-4.705953455745045e6,5.208183381259318e6
-0.0024800000246614218,0.4690276505544661,0.0013214731387679508,44.78780846659249,2.127791364380087,-13055.77461842435,4698.93703395615,1.5720241704746865e7,1.1674280965162493e7
-0.0024900001008063555,0.4664315524657509,0.001259413966038252,41.690115744305906,1.8659739439209413,-9558.695043260781,3430.814215134171,7.5740937191108605e6,6.484272706411135e6
-0.002500000176951289,0.4673618525275397,0.001270032657413794,42.36450401618321,1.7611059234731725,-9110.960060817528,3024.3304722423395,-8.899121056152549e6,5.383110644406239e6
-0.0025100000202655792,0.46854004696728374,0.001331072103082786,48.08185566213515,2.164958450742822,-16908.13098886088,4884.488994505035,1.4744623532969082e7,1.1860562614466852e7
-0.002520000096410513,0.46977268545244893,0.0012552227171238883,42.652118669109555,2.007446655143745,-13873.964532278656,4472.194335037375,1.802101129325243e7,1.0781354223883964e7
-0.0025300001725554466,0.47242032949781637,0.0012617082967965431,41.817810723044836,1.9491806960732145,-16239.881123619229,4834.746553268482,1.6755904963730197e7,1.568357670960536e7
-0.0025400000158697367,0.47026122041678775,0.0012840063584708178,42.65119246335585,1.767202251911911,-7793.522670737737,3414.7317160614675,-2.232832367770186e6,7.215038983566013e6
-0.0025500000920146704,0.4697825246363256,0.0012999498018389935,46.03553312112362,1.8797551840833493,-9573.052991796512,3394.6950888055894,-6.6600082533014985e6,6.786488086876255e6
-0.002560000168159604,0.47289836700252275,0.0012770540495974027,43.14588603959877,1.9522358715600094,-12962.794728906778,4005.120956536637,8.382903701593652e6,9.786204099258415e6
-0.002570000011473894,0.47386667816072825,0.0012413298970619883,41.066891934851505,1.765427354022414,-10680.012565401126,2856.622838277909,-789999.1099210103,5.162700678752186e6
-0.002580000087618828,0.47213759355771945,0.0012703345624642474,42.707217361223016,1.9535093499332887,-12451.542278626668,4495.278148825008,1.3629164134429622e7,1.159907322228316e7
-0.0025900001637637615,0.4733600492051827,0.0012730797992458439,43.719004829349544,2.1664168215830277,-18658.707145226734,5397.584697904994,2.9486816382511117e7,1.5784891146790652e7
-0.0026000000070780516,0.47435721109020107,0.001283201429591514,41.90911852766247,1.8233973702259958,-12207.939335148156,3396.1829611768144,2.5432526430567196e6,7.301288284623451e6
-0.0026100000832229853,0.4717718029179138,0.001259955226111047,42.58263149909358,1.9041135104780582,-14811.166252635574,3654.090467061435,6.839456578403094e6,9.445152318045592e6
-0.002620000159367919,0.47156597444099,0.0013093935871053995,46.54123988384871,2.062296898795704,-13465.24928708526,4062.6186454748963,9.779959486898493e6,8.251874564095207e6
-0.002630000002682209,0.47367284283535777,0.0012643948705496333,44.5618880438231,1.8415140726563728,-10731.74666412156,3558.388869064122,-136893.3634438967,6.485325751575141e6
-0.0026400000788271427,0.4771597486862241,0.001271762168427773,43.29918195124505,1.9004123962247612,-12773.914362877236,3245.1356054431603,3.335196416638818e6,5.748969913560114e6
-0.0026500001549720764,0.47809711232386337,0.0012569325201510148,40.05296300674708,1.8280702848005057,-15755.407101579012,3389.4906007349214,6.727746508732124e6,7.7754744079812495e6
-0.0026599999982863665,0.4750395693206934,0.0011712910952280744,39.063586110265376,1.687786554376534,-6241.831658709855,2886.868746633338,-3.9179895326635875e6,5.8865561213746425e6
-0.0026700000744313,0.47798112944651827,0.0012706077950861423,41.79004561004678,1.866479467563839,-7374.054069510062,3131.342520305488,4.1295778511465793e6,5.708478104200804e6
-0.002680000150576234,0.47563299036793605,0.0012085821245114072,43.34856664419458,2.0826515705034376,-13815.725634129969,4379.544980177759,1.634827922818264e7,1.002953010724928e7
-0.002689999993890524,0.47599592035952387,0.0012364828734450545,42.138858487160014,2.019352743332684,-19027.51791248526,4450.45680441549,2.4659408310082495e7,1.2112618553356325e7
-0.0027000000700354576,0.47633307775761924,0.0013196226807910749,44.36761254597985,1.941497324270037,-8891.661666847436,3511.0967104186493,852846.6103714798,7.850388261653324e6
-0.0027100001461803913,0.47846282249748395,0.0012186734478008216,40.883922604155735,1.8015105102480033,-13436.777386431571,3675.1630830932286,8.301924370752181e6,8.954518823933711e6
-0.0027199999894946814,0.4810909138224233,0.001284201504385736,41.849170140885875,1.7236792034889072,-7102.072352571908,3007.9712226337265,-5.150797974621056e6,5.619100730193521e6
-0.002730000065639615,0.48241494012268443,0.001219717281715446,38.82812654068034,1.7910891035701109,-16253.924941070532,3731.859235513154,9.27454682346977e6,8.974098513013076e6
-0.0027400001417845488,0.48093305630180416,0.001255206944156181,38.638272553120174,1.773901467817689,-10665.589432816156,3214.061830876848,7.4860047273860555e6,5.755717136030506e6
-0.002749999985098839,0.4792139706424805,0.001290259335247797,45.57950029327795,2.057059792724517,-15329.261318010955,4770.02000364853,-1.4523629170214082e6,1.5338122777145619e7
-0.0027600000612437725,0.4811134225571468,0.001264232995492381,42.419705014684865,1.8706149427327874,-11134.245957018818,3371.8409207273926,-1.1220563227004625e6,5.811788025250627e6
-0.002770000137388706,0.48099703046171505,0.001219839607786733,39.783312571953026,1.695624821548466,-7310.285568311736,2785.691477816253,-3.241926826657856e6,5.0057962668166775e6
-0.0027799999807029963,0.48157625103843527,0.0012782126225176025,41.20948283264138,1.849006543126196,-9225.067301289346,3535.7485796271512,6.294642508200652e6,6.982212143335173e6
-0.00279000005684793,0.48104187146737964,0.001231805773240675,42.69229372924522,2.0491921989935387,-17126.538176434962,4422.6630800532175,1.7961744431455493e7,9.964152958250215e6
-0.0028000001329928637,0.48403271288983574,0.0012264242938298002,41.37223584779442,1.7400115346226923,-9283.834717264353,3285.657500535536,-3.0465342936977064e6,8.79845237970439e6
-0.0028099999763071537,0.4841027403459179,0.0012078032760327049,41.03467732613627,1.845655731742838,-13994.88023515597,3365.4090381292085,474867.4252432507,7.169503548402065e6
-0.0028200000524520874,0.48379496362263563,0.0012382586035690432,41.101523756974835,1.7643251007837955,-15073.413562727854,3030.965489447766,1.454987606572709e6,6.129800554307121e6
-0.002830000128597021,0.4849872394931699,0.0012424719580833292,40.627356486457614,1.8977079161714059,-9492.045705288692,3669.596120556191,9.80963601950217e6,8.487821309364386e6
-0.002840000204741955,0.4842055383891882,0.0012152441619450699,40.36854746192755,1.9436311192722953,-13564.271992260003,3909.538608864611,1.2363302426229142e7,9.163392764683811e6
-0.002850000048056245,0.486459607129522,0.0012429196749780675,41.380420876243136,1.696977803091319,-7428.397427947294,3092.7176003569766,-3.0805843038771325e6,5.689712778805848e6
-0.0028600001242011786,0.483472789490934,0.0012491071011780073,41.858835547818956,1.844609338379957,-14999.013613258425,3664.3739735551117,9.537597877420632e6,7.361414014626545e6
-0.0028700002003461123,0.48527171090126714,0.0012263808670515345,38.70020365847845,1.7544611741913358,-11717.404767546217,3094.7870752444214,5.34654804888516e6,5.981925209299281e6
-0.0028800000436604023,0.48463165855007023,0.0012231160780754168,38.826359704367704,1.66227999477831,-5798.759365420034,3022.5408018390717,-1.8686203417642897e6,5.677412121717141e6
-0.002890000119805336,0.48517998835647713,0.0011781938727568038,36.333171981833,1.5355875627568953,-7963.0351363450745,2566.8034856885893,-2.0146771652819037e6,5.047229472655069e6
-0.0029000001959502697,0.48621814111879824,0.0012003255323792179,37.985811486815415,1.7535963004767998,-8675.869000385614,3418.4521526730855,6.822919539630655e6,8.031710529192581e6
-0.0029100000392645597,0.48714458523450704,0.001202697366377714,37.53884669530207,1.6286978344918706,-7430.89663554136,3208.6485973366484,2.1160648222652883e6,8.066929577929468e6
-0.0029200001154094934,0.48649905188127696,0.0012013192598710094,38.382017936209536,1.674896733963948,-6130.446722887469,2854.8545723861434,-2.6693877689096164e6,6.51175976412285e6
-0.002930000191554427,0.48820381500969845,0.0012195030647437855,38.88449008159235,1.9155380457251194,-7610.196162136173,4383.97228774017,1.4459137814603895e7,1.2836821613976624e7
-0.002940000034868717,0.4877500911459162,0.0012034133899856368,38.76668336036904,1.854783039683206,-7809.562802863236,4312.060969711725,2.1611098506122757e7,1.2895375370937396e7
-0.002950000111013651,0.4904844278322642,0.0011294396121524627,36.32420003553747,1.7000510443195207,-8733.128470648633,3057.0506653553884,8.268418201733292e6,7.590786864360401e6
-0.0029600001871585846,0.4865499322712142,0.0012401264000963148,39.21889527334393,1.671400761607087,-7910.228229840659,3019.081450056039,-33541.21985169645,5.785957685875954e6
-0.0029700000304728746,0.48851652450690236,0.0012091559593524375,40.01033764074452,1.8430557360477895,-9900.03238261905,3213.2244704093464,5.800275310511882e6,6.257573366923585e6
-0.0029800001066178083,0.4889200208954179,0.0012031819696244604,38.59313194618306,1.6893833091542922,-8228.065219564181,2639.6575925188977,-5.816430538529993e6,4.393125547872943e6
-0.002990000182762742,0.4882861972063718,0.0012362515495947146,40.877540900324014,1.7948581690881278,-7381.569794962194,3409.6705765837955,2.996245024952328e6,6.6145088311045095e6
-0.003000000026077032,0.4909692121362875,0.0012131924718178067,37.215802058563156,1.6022565530103563,-7829.315421446796,2608.194767143148,-2.912729551871793e6,4.976197027439058e6
-0.003010000102221966,0.48978606650145723,0.0011948305936031927,38.34413887441097,1.5220297219327954,-5272.2944356078,2411.1745251212046,-7.484216695508938e6,4.236129751237522e6
-0.0030200001783668995,0.49137678199560564,0.0011952910721808032,38.186229840667075,1.7171222545534774,-13521.391932762934,3161.4774526073015,2.571859304621912e6,6.42645536867273e6
-0.0030300000216811895,0.4912260054989121,0.0012386291042817338,40.36972001200157,1.8795206072345145,-10661.523179345068,3671.695334734016,1.0274186638389554e7,9.099242328874068e6
-0.0030400000978261232,0.48953179433622956,0.0012221901582552186,39.181828570481485,1.935839187951232,-12179.209471542968,4635.03347470977,2.3712407214905277e7,1.3309113715022745e7
-0.003050000173971057,0.4905705799516852,0.0012431081131137368,39.75306784405831,1.8482797976388994,-12653.272119456682,4419.232292831555,1.5095892729236843e7,1.2535340223634658e7
-0.003060000017285347,0.49199316527570275,0.0012425137394195688,39.83039199050289,1.65093486249076,-6362.379059016209,2842.5715191204445,-6.111409074511767e6,5.558720914958926e6
-0.0030700000934302807,0.49162575430005406,0.0011726501443647629,38.94891883587327,1.6564446806415183,-8037.2199197378395,3043.274240162087,-2.4238247914645197e6,5.808453139162969e6
-0.0030800001695752144,0.49362351456857406,0.0011702496959444992,37.845196081100596,1.8145939507808082,-9669.641175084673,3787.660727820353,1.3756188387600042e7,9.598645650912423e6
-0.0030900000128895044,0.4941663176312078,0.0011797847395188183,35.83293139999403,1.5541461999324995,-7768.511852292327,2508.015404290264,774056.0210067967,4.696791367203166e6
-0.003100000089034438,0.49486678598897305,0.0011796915584362127,37.36959116230858,1.692254062029322,-6391.931187320457,2716.410078384451,1.4284381725283328e6,4.491181648896122e6
-0.003110000165179372,0.49543561883476683,0.001197317664567384,38.58815875229243,1.7639896419299241,-10663.723521634,2800.3819998486874,3.4408631426803553e6,5.064266246903753e6
-0.003120000008493662,0.49252620066688274,0.0012006028090950612,40.70172678920127,1.6935789230795175,-13068.764738579599,2757.509339145301,-9.095474533449132e6,5.563374894905437e6
-0.0031300000846385956,0.4950606333482728,0.0011481525064312567,36.45861724643041,1.647300743284987,-12680.45877470806,2905.956702306567,6.728727797516031e6,5.78319417025716e6
-0.0031400001607835293,0.49349614739770864,0.0011896940155169636,39.46360402002849,1.7467585174676294,-10236.621620337211,3037.3185675007353,3.5184211258594957e6,6.420565380351259e6
-0.0031500000040978193,0.4970162426072706,0.0011944587899674986,38.11874878102917,1.6972730074363622,-7947.939858898897,3042.5059688213246,320674.97625126457,6.949464602717011e6
-0.003160000080242753,0.495015109384065,0.0011722659058796096,35.714359630986046,1.5197286452269125,-6087.4609159988495,2457.263453048694,-672889.1445849554,4.143862879252379e6
-0.0031700001563876867,0.49707956753445415,0.0011582791446155863,35.68076070449902,1.6016442595293061,-6889.131973352631,2856.990965627708,6.790852250034657e6,5.430882836350421e6
-0.0031799999997019768,0.49520754283962926,0.001140384509093198,34.26157664382383,1.4680613355363554,-5586.856366116455,2070.485827798469,-2.17361615499799e6,3.5486569643584085e6
-0.0031900000758469105,0.49585126749900277,0.0011879807276988683,39.56196727192856,1.757789800122912,-10587.49220578644,3013.8473528175296,-132269.66154158165,6.149681948260634e6
-0.003200000151991844,0.49841694849907325,0.0011462479994311973,35.114230987034695,1.5998998428132005,-6441.840128215751,2233.9896008150977,842755.211668879,3.3863097650613533e6
-0.0032099999953061342,0.4970420359019757,0.0012175781661445423,38.27186010404057,1.8062853204819844,-12630.361353240887,4197.689830374322,1.9128727368486725e7,1.2596597769568482e7
-0.003220000071451068,0.4977669606364023,0.0011612481804581577,35.887286410705634,1.584760117537974,-7341.312413410714,2771.0871531297526,1.301720782967854e6,5.129507422695104e6
-0.0032300001475960016,0.5013969987451913,0.0012078327827229193,37.88829339118715,1.5671117251993563,-9771.64315414564,2660.0210390625875,-2.507250186652105e6,4.4471185612967145e6
-0.0032399999909102917,0.500927792223735,0.0012019489359478932,36.662018673585,1.6524484916891349,-8402.257383366103,3988.7099668653223,9.603226099665906e6,1.1762235559189808e7
-0.0032500000670552254,0.5002111446001195,0.0011580998891806168,35.007790226494265,1.5799280578776367,-7592.000963937526,2611.14490606914,4.671391834607732e6,4.138651347827899e6
-0.003260000143200159,0.5019661111107496,0.0011613733540928447,38.448288842257774,1.7550357198732252,-9859.279683836603,3852.509285138123,5.717920961449295e6,1.1884779599136245e7
-0.003269999986514449,0.4974554467370567,0.001166547860276682,37.403581423737045,1.672480498213078,-9342.198275825205,2869.668853714351,2.265649714308645e6,6.003301577121554e6
-0.003280000062659383,0.49966947055701216,0.0011374823158910611,35.41603808662752,1.4515972255250857,-5568.047804522946,2286.028107244612,-2.8518766322970125e6,3.5486840970619516e6
-0.0032900001388043165,0.4991359322535041,0.0012346111412456049,38.398322912046936,1.6733274841858556,-11185.528339495322,2815.301982257196,1.576502935720799e6,4.860624113281474e6
-0.0032999999821186066,0.5012194132207133,0.0011628503220084225,34.39977677102606,1.5149426309395722,-5498.686750227576,2511.39088982787,-593099.5024238472,4.0978382350051403e6
-0.0033100000582635403,0.5013157868713817,0.0011235741302558192,33.954901938135706,1.5020832292618684,-3685.2626890821457,2561.0282122977173,1.793744966426414e6,4.662703468421119e6
-0.003320000134408474,0.5020854359939699,0.0011105872919247464,34.468289703732204,1.5227178646919062,-8327.229561226823,2825.212100410824,3.203265027144851e6,6.571940957227245e6
-0.003329999977722764,0.5017517583955255,0.0011595421177704008,35.23004305917952,1.61052271969883,-6275.271097390068,2739.3480201063085,5.166507020180495e6,5.329759136266768e6
-0.0033400000538676977,0.5045409385781509,0.0011204849432550955,33.420990730345316,1.5355529114296753,-8268.521848186068,3644.881321081395,8.849672877163976e6,1.2919165264430843e7
-0.0033500001300126314,0.5026563121993939,0.0011344926856387764,35.12839063512528,1.5494908327219903,-6268.37107814531,2389.071674007728,-4.72260386261533e6,4.0081660799133354e6
-0.003360000206157565,0.503372975505239,0.00121351269257477,38.56175666393169,1.823894583557925,-12567.934424476214,3292.557788048001,1.0241495306897648e7,7.121381704091053e6
-0.003370000049471855,0.5036313371206204,0.0011821728745773478,37.94603108586577,1.653962965919999,-8284.93757322522,3470.294409651773,5.5739677820502855e6,8.472794601597812e6
-0.003380000125616789,0.5048331980406118,0.0012060063297034977,38.793380657395026,1.893496688161262,-11352.279504297596,3863.679022932262,1.4580027666344363e7,8.652545427492753e6
-0.0033900002017617226,0.5036661936660495,0.001170876337823072,37.52178598513346,1.5982610924523846,-4995.817183913764,2422.425893962195,-4.78859680844115e6,4.329426809075216e6
-0.0034000000450760126,0.5045533204027317,0.0011543468621446065,34.90077836203727,1.681296891364414,-6883.714238154511,3097.7824450190933,1.0604927593358895e7,6.822052689456986e6
-0.0034100001212209463,0.5062769062037891,0.0011928741318106822,36.485664178913325,1.5979588134417189,-10783.769278941912,2568.2706785539194,33419.73907172789,4.628488963742146e6
-0.00342000019736588,0.5044129048557949,0.001172810738927388,34.940459455218935,1.692621854034639,-11720.160139730111,3412.3362304699303,1.7286225261951458e7,7.6042071794386655e6
-0.00343000004068017,0.5077799732191769,0.0011461515435810953,35.679399020472395,1.5629685274901184,-7502.691804589251,2601.3625304632133,-694866.4207319104,5.088050529081746e6
-0.0034400001168251038,0.5059103949303659,0.001154754780764016,35.55289870951304,1.6286553216824096,-5304.292569492838,3021.275368892168,5.5362466958439555e6,7.096635250017523e6
-0.0034500001929700375,0.5061135536523421,0.0011643981134740109,35.6310982953983,1.5762189348047244,-5267.647941002359,2962.5275994096473,-52385.61648292034,6.682226970905251e6
-0.0034600000362843275,0.5067275432239877,0.0011194573936959963,31.74303772007409,1.3919159501355962,-5889.814875737613,2418.1753722773365,2.3743656250351574e6,5.460051253306257e6
-0.003470000112429261,0.5077328408804697,0.0011481002366939394,35.96533413324175,1.623176819137296,-4558.321700974903,2626.7014784420467,3.518658231659693e6,4.386780109961612e6
-0.003480000188574195,0.5088077086009314,0.001114760535622574,35.35863695789237,1.6271029488208497,-6921.207049469481,2758.1285261254975,5.314310730622197e6,5.44746657262725e6
-0.003490000031888485,0.5084174323604358,0.0011680808477462386,35.38790801851129,1.7575914121191056,-12100.371591563387,3583.770894039227,1.5042031556625748e7,8.516285002945447e6
-0.0035000001080334187,0.50846114436379,0.0011331598593008686,34.084179635586445,1.4140764780809045,-4496.879227028418,2067.5410112139684,-5.777679795600725e6,3.25257099446465e6
-0.0035100001841783524,0.5071132797288116,0.0011345664740323308,34.91334327360985,1.4619502208558264,-3694.764699844525,2331.7306340465634,-1.3067280279567358e6,4.1780267783689843e6
-0.0035200000274926424,0.5073141591533399,0.0010833505404961345,32.326493300753874,1.3652070807365224,-4435.801924117141,1982.5864743207248,-4.044907564104245e6,3.1773661408306244e6
-0.003530000103637576,0.5102196593387333,0.0011479324457161395,33.49853705340493,1.3832309553528042,-5420.0935873313665,2164.7931005478245,-3.1204012480946206e6,3.9105176322923484e6
-0.00354000017978251,0.5099457229521176,0.0011056451546582662,34.08881832395588,1.5493338598162212,-6594.348087066841,2901.1819296644776,5.299677467660686e6,5.783124574214276e6
-0.0035500000230968,0.5103306942461061,0.0010931549528343666,34.138937051272826,1.599305490712164,-7316.206490859278,2420.5415813414265,2.9510452410738245e6,4.0042655102237496e6
-0.0035600000992417336,0.510214112118733,0.0011536056303366176,33.5297624107608,1.4908461965905584,-7208.734212058442,2382.8402446008013,4.596910168840473e6,3.6203947298403075e6
-0.0035700001753866673,0.5107908930566556,0.0011233432786941933,33.432681091472666,1.4721057618961713,-7985.20696707042,2617.6886743535215,2.0171576815495593e6,5.505769668463941e6
-0.0035800000187009573,0.5114039782891893,0.0011425664886531874,34.41929489881199,1.657783681274267,-11743.387795129318,3341.784365413589,1.2249412877316805e7,9.441595795779286e6
-0.003590000094845891,0.5110530124666227,0.00112585808906328,35.02175601298567,1.4984664579061948,-6780.842210765865,2120.5512593148974,-2.7945144559084065e6,3.493721479589838e6
-0.0036000001709908247,0.5130833411551735,0.0011210968005340616,32.2755508842235,1.3363697853708734,-7416.174069006842,1907.1013451625145,-4.83250328060835e6,2.9280708105822382e6
-0.0036100000143051147,0.5127308616281168,0.0011968697852473246,35.627315259303785,1.7684452245539724,-8605.479122565712,3660.2050183760934,1.6826359918548245e7,9.759387918529209e6
-0.0036200000904500484,0.5124364262504046,0.0011010717292306695,34.04730585973916,1.7092931307652628,-8915.01391726527,3261.610074509977,1.4173728256447576e7,7.579266532580857e6
-0.003630000166594982,0.5131664463566946,0.0010996197279393707,32.70354725052501,1.4631007281606385,-3717.0021974674632,1984.7398040512219,993858.8801651162,3.120950802630803e6
-0.003640000009909272,0.5119764067861386,0.0011633661712374562,33.5242229792606,1.437104655593938,-4382.60310638435,2312.1894225976216,-453420.49678982614,4.121552901853702e6
-0.003650000086054206,0.5135411336079634,0.001173462466153386,34.42404726744679,1.4177312765105021,-5046.337727260077,2257.825154747434,-6.104529070373455e6,4.192768329350062e6
-0.0036600001621991396,0.5137535016655529,0.0011700477315536315,35.38322710246915,1.6768542655939354,-12112.983597790022,2769.0292667644144,6.100709094572571e6,4.760996060720447e6
-0.0036700000055134296,0.5127591197019674,0.0011433437121710604,35.22436422381,1.789045712898945,-13002.684698944988,4545.477330992185,2.517415529865337e7,1.3258204043834204e7
-0.0036800000816583633,0.5134149298945047,0.0011278718892632513,34.23160824722577,1.5912206016326902,-9741.980271061977,2792.0421159665134,7.050407319626596e6,5.9132820084879715e6
-0.003690000157803297,0.5137463983165272,0.0011145910789014276,32.40626965170047,1.4398579409939813,-3545.407937577082,2131.7211061275234,390683.3840854389,3.398463859989507e6
-0.003700000001117587,0.5123942846227718,0.0011674180259247952,35.70709679926534,1.5798506595829844,-6771.77173575971,2702.8763503956866,3.7968968746817643e6,4.673348883176597e6
-0.003710000077262521,0.5154048158367813,0.0011142508381811692,31.44095702892266,1.3577097361916772,-3099.8715913538354,1999.6678286713097,84589.10526332624,3.2355908612366584e6
-0.0037200001534074545,0.5148122522198509,0.0011217991352392787,34.303841695006085,1.59375415475288,-9725.903215872351,3062.9198284691947,8.756010213777348e6,6.926244012247086e6
-0.0037299999967217445,0.5164856758758881,0.0011466534617340799,33.452738402936525,1.4273603531380017,-7062.428030044626,2105.989558310586,-1.5439602679547148e6,3.1732423425995326e6
-0.0037400000728666782,0.5160056015910637,0.001083392056054787,31.395421937013545,1.3542008190191017,-4622.235474329201,2158.5885160216258,-875930.9470971364,3.611242636850888e6
-0.003750000149011612,0.5164511111830503,0.0010736708302987539,31.84591334584695,1.3969116895416591,-4748.902982187797,2139.9044424230733,-522796.4498209544,3.604029550217415e6
-0.003759999992325902,0.52018448856219,0.001123261662616446,34.42106442650788,1.546398447303179,-9777.710720671339,2777.4525876285343,2.3110013139579496e6,6.964333108729619e6
-0.0037700000684708357,0.5186262704511306,0.001090854815721527,31.25130877339408,1.387708119668557,-6457.9266209270045,2480.656515045293,680394.0018170547,5.575448541710578e6
-0.0037800001446157694,0.5170813432876579,0.001121928448521284,32.907386636951095,1.4560437959835038,-4031.9225266795634,2252.478720392397,-112779.91312417995,3.2271512642747923e6
-0.0037899999879300594,0.517055635419138,0.0011272623282972622,32.98387683309045,1.4037129604584764,-3038.965417433671,2334.3068109879637,-2.0933524405545306e6,4.299777330403079e6
-0.003800000064074993,0.5178496311427743,0.0011043618255370121,32.70091470717284,1.3513050733011696,-5419.034325433279,2105.8410794816828,-1.6716480113740491e6,3.720312576801242e6
-0.003810000140219927,0.5173681375510758,0.0011116247981677841,33.015042836543024,1.4473681406155332,-3986.5635964730996,2342.987062075821,-1.3396047482219401e6,4.0121368926357646e6
-0.003819999983534217,0.5175618301949492,0.0010220604018791812,29.189876487450253,1.4379765099955926,-4266.878922960649,3009.961004479929,9.339882520994486e6,8.426287437141802e6
-0.0038300000596791506,0.5176708712994096,0.0010783854175228091,32.00306307431393,1.4401406663655412,-6008.066709476297,2246.540000909585,1.8705739785389537e6,4.061458687207764e6
-0.0038400001358240843,0.5187574141606925,0.001123283265144414,32.990848893089115,1.493182932348812,-9311.94484798096,2583.7983528192785,3.271250785503344e6,4.853254561636628e6
-0.0038499999791383743,0.5180287235512144,0.0011478121892612083,34.23542281275236,1.4249186916654022,-3257.2924746148656,2038.7378223107146,-3.602375276915455e6,3.418363416777414e6
-0.003860000055283308,0.5206467470106189,0.0010557814232251231,31.2886295165779,1.3607124395197323,-4452.9252344213455,2095.8491569491757,-947268.744538934,3.4934261409483585e6
-0.0038700001314282417,0.5204209024305604,0.001145724826131539,33.82790036325004,1.5999568555868868,-7756.608512295533,2780.4333254610838,1.1924923091351945e7,4.881411509364401e6
-0.0038799999747425318,0.52082139844786,0.0011328190971110262,34.12071337578488,1.443566880989488,-4912.735757568243,2290.8568047942936,-3.784526104058663e6,4.078732789778881e6
-0.0038900000508874655,0.5204298733112426,0.0010700444209711245,32.99178499519517,1.4077566242199926,-6771.307699539343,2114.7534423451716,-3.438071439258419e6,3.979893133764913e6
-0.003900000127032399,0.5216149660782373,0.0010653182030819516,31.615723755970222,1.5381307481968332,-7730.6928539341925,2945.785876294447,9.885139111837722e6,6.0314152145684175e6
-0.003909999970346689,0.5205934063410382,0.0010975136684579136,32.23788545280812,1.509649583806116,-8574.305891422622,2506.118182666787,6.952688857684727e6,4.197335143019058e6
-0.003920000046491623,0.5229372836009916,0.001079748851943281,29.099114319233443,1.2718171023345102,-7664.702167266032,1826.1469262180892,850872.6428469861,2.82266125973817e6
-0.003930000122636557,0.522947599040288,0.0010566976357959128,30.585014999348104,1.3473706591921182,-3216.0340207892223,1961.6942118949194,1.4740872674211175e6,2.9511138875903967e6
-0.00394000019878149,0.5221691419297381,0.0011389212169370336,34.20066897022824,1.6885431233538701,-10736.432718455239,3684.886717402308,1.9300633196667474e7,9.318712785335518e6
-0.003950000274926424,0.5244313610564693,0.0010814912642499244,31.427666758548746,1.3808783931301376,-8487.168134984493,2512.778651591725,3.774424111122495e6,4.8629918549675625e6
-0.00395999988541007,0.5239538007216014,0.0010716897863665186,32.00771544441276,1.3417539819123399,-4279.749457112901,1991.5579961959943,-5.67257140813528e6,3.5653913006340843e6
-0.003969999961555004,0.5232291070630662,0.0010803995633167133,32.47208973451436,1.5074471219945473,-6058.143013954949,2602.9800574801734,2.727070681366933e6,5.39161126879632e6
-0.003980000037699938,0.5246159111525246,0.001096956794835645,31.255488986152805,1.403291065882242,-5464.5548805298595,2588.9570322779277,4.4124687137464e6,5.5905361260262085e6
-0.0039900001138448715,0.5241903333832989,0.001089330697009971,31.24205580065326,1.3303138783101025,-5636.834385098406,1968.8865454047805,-893586.5048867855,3.1551959603695814e6
-0.004000000189989805,0.5252088152567268,0.0010547775019366292,31.920038432965413,1.4850575116960627,-9261.208501173762,2447.3334864565127,3.0190813603872345e6,4.290653161627983e6
-0.004010000266134739,0.5228403782386496,0.0010734016770526846,29.84371452642712,1.3365736211715362,-4655.567786055049,2318.530805395742,1.942160976395369e6,5.2074231200182345e6
-0.004019999876618385,0.5232911288716519,0.0010991183345967581,32.01633895680235,1.3889909114644403,-2481.8517302567284,2071.382194009346,-742055.1124807413,3.0669500815644525e6
-0.004029999952763319,0.5278407923416939,0.0011371050439867633,33.27205729816491,1.5212196879998197,-1735.6037525583272,2495.600761929366,3.9099186840377143e6,4.819437427708796e6
-0.004040000028908253,0.5245229673599259,0.001101028610290544,31.27033836319294,1.4361901849988499,-6671.371320252685,2347.964132849186,4.7872126743564755e6,4.498406179951634e6
-0.004050000105053186,0.5271502342744251,0.0010398222210538086,29.351801912637576,1.3121701908174639,-7450.393859917441,1877.8241373067187,-271579.961467327,3.342578904544007e6
-0.00406000018119812,0.5264776228704968,0.0010668882290662594,30.855332982486523,1.454808839713998,-5335.004955505353,2789.985139451115,7.41366355321994e6,6.704052541895829e6
-0.004070000257343054,0.5272888843146523,0.0011039796260418787,32.92695224256045,1.5347100117800994,-9712.359939503454,2901.8935072299496,5.980905157783681e6,6.179585282924927e6
-0.0040799998678267,0.5280743121281265,0.0010897512224074678,33.73890631471133,1.5745638233500865,-7410.506867619687,2680.588448874012,5.40732659413286e6,5.629941799250996e6
-0.004089999943971634,0.5274033724899321,0.001091132751629814,30.480566056483372,1.392461422567486,-8315.843172365376,2340.0714342134816,5.187010004194967e6,4.341849282343429e6
-0.004100000020116568,0.5261582124804451,0.001079768271339324,30.95493710095913,1.4009463274905454,-6844.762097001969,2138.121075669586,1.3204304752704364e6,3.1742032752108625e6
-0.004110000096261501,0.5271674969062546,0.0010674732704297563,30.950534922913086,1.3253639093673664,-6409.253792285957,2041.604834433148,477766.4118445731,4.1082925555137605e6
-0.004120000172406435,0.527785257616221,0.0010895344638292778,30.554570303821826,1.40712713563133,-5040.922032170813,2509.6090288921246,4.888101261141255e6,6.375519348475877e6
-0.004130000248551369,0.5304751793923086,0.001080643109084181,30.17089957085721,1.3120139483502329,-5805.704543596615,1883.289799773138,-10614.860556457095,2.9479260147336833e6
-0.004139999859035015,0.5306060102065804,0.0010475081176279388,32.37335061570791,1.4814138925121267,-10556.781227208294,2843.260944616769,7.865750929547178e6,6.722656935330208e6
-0.004149999935179949,0.5297044964989814,0.0010627990255375936,30.16534530721971,1.4211411111186247,-7472.77844361049,2461.1439013397567,7.430059325543953e6,5.057024659621691e6
-0.0041600000113248825,0.5295928130845226,0.0010522771107396877,29.077018347731745,1.3105841269101568,-5260.72601013855,1880.2033434110401,533442.2954518431,2.857304539260012e6
-0.004170000087469816,0.531078562969652,0.0010554184838142886,30.35345178591303,1.2774474862792764,-4122.665864007924,1851.9761572612856,-1.5307930312808303e6,2.874815210242781e6
-0.00418000016361475,0.5289421571853542,0.0010563038913440643,31.120677626758354,1.4169377628747908,-7350.3185220071955,2121.1867958167245,3.3234522722205296e6,2.973909628358497e6
-0.004190000239759684,0.529983052722123,0.001075391415348683,30.148257511058972,1.284323051648598,-2517.7653934718887,1713.6839502750554,-3.4229929655001997e6,2.6264141385395713e6
-0.004200000315904617,0.5323044475232903,0.0010823589338378788,30.050785939381434,1.3525676563436326,-8288.758768616755,2508.3486116156896,3.82321804452782e6,5.783748458137602e6
-0.004209999926388264,0.5296897725310789,0.0010973737659688721,31.018908053587143,1.3297090969320318,-9768.007145170875,1830.3729895369102,-2.63097363329356e6,2.86066032201708e6
-0.004220000002533197,0.5318926692722425,0.0010398249809279985,30.056929492538117,1.320884203674796,-1705.562920524435,2471.1728847036757,3.934401372508787e6,5.992480085185987e6
-0.004230000078678131,0.5309637916828078,0.0011105733975068331,32.21049974667806,1.4320240473494052,-9175.938742013564,2700.52711522658,7.062535784292975e6,6.076135046424349e6
-0.004240000154823065,0.5335840854287207,0.0010013665828638109,26.685857008556606,1.1824527222985617,-513.9009889308938,1754.0320799609349,45334.76659666779,3.0988654217163534e6
-0.0042500002309679985,0.5332321765990069,0.0010438004172409717,29.512548088364408,1.3362529673069248,-8218.496609737002,2269.074602837473,3.8772079201240535e6,4.362856986086452e6
-0.004260000307112932,0.5340416592563869,0.0010270571833857808,30.768686462862,1.358820112306601,-7979.226751732394,2208.254800300961,1.1400294154227413e6,4.357077106779685e6
-0.004269999917596579,0.5316330579379579,0.0010353432993835587,28.548906927045348,1.2979003437857375,-2835.1423342255216,2057.1981020176922,1.2241432956540515e6,3.6269722192711644e6
-0.004279999993741512,0.5330923392446429,0.0010801647812583321,30.22532872831056,1.36088355894968,-4877.835165498461,2000.2803726809964,624295.4164080479,3.3156183259146735e6
-0.004290000069886446,0.531621075040915,0.0010808972520852445,30.885024071686743,1.2916578343826368,-2243.3734020806774,1827.9344542627268,-3.1341468922016304e6,2.8426930282201017e6
-0.00430000014603138,0.5335742614680725,0.0010794275963009563,29.656249067296066,1.2913109444111062,-2733.143831465552,1913.4571352312994,-465542.4274084311,2.8629273237832948e6
-0.004310000222176313,0.5345921786646782,0.001049666818978774,29.753584522909666,1.3120729999129552,-2984.925990460509,1681.0045695617816,-4.049494157344472e6,2.450468771390999e6
-0.004320000298321247,0.5336211668792545,0.001083461045194679,30.626348833839362,1.390756067426536,-6819.415655672602,2050.661385145144,413924.2789442845,3.355899783716193e6
-0.0043299999088048935,0.53272406105477,0.0010690773448539144,31.197875120203307,1.4502235600155644,-5304.885317491711,2886.4997235157207,1.0408252050600968e7,6.481419572311511e6
-0.004339999984949827,0.5359169352717251,0.0010834151251261437,29.983750201986677,1.2802362309836393,-5110.381995688838,1661.7976221845677,-3.7053490378846545e6,2.4608801069918033e6
-0.004350000061094761,0.5354526199474362,0.0010188173747524784,29.363230116613394,1.2741512704887756,-7421.923826893623,2002.8489793786887,-1.0217052983477461e6,3.9313976513185226e6
-0.004360000137239695,0.5349401405719246,0.0010403901877683956,28.45028728558502,1.3211468650125866,-2538.705291827192,1940.3996917924665,6.427603288961315e6,3.086540409553249e6
-0.004370000213384628,0.534636657503659,0.0011376636683986655,31.106574627691007,1.3452684275981204,-3106.88971450284,2095.8760926133596,-381918.5255257362,3.476674673537439e6
-0.004380000289529562,0.5369802892004901,0.0010435672756263566,29.27897360120848,1.3221329594867537,-3073.8303444818384,1981.5229621184558,2.7517238246024502e6,3.447301887966832e6
-0.004389999900013208,0.5367745678315905,0.0010194837556796745,29.61919669782922,1.284952721794376,-3682.1644852827358,1778.3092599248666,-2.303449321695018e6,2.549862375255803e6
-0.004399999976158142,0.5368420443988665,0.001050865402594261,28.799417171145564,1.265632162640227,-4991.252938145653,1908.7399632925863,-1.4544616991151865e6,3.4296347883064626e6
-0.004410000052303076,0.5363628458771569,0.0010042241728224685,28.83285264123805,1.2306380062819857,-5325.8628298876065,1718.321075664811,-1.1565990049862196e6,2.930513275498815e6
-0.0044200001284480095,0.5367434593852266,0.001062379656994028,31.499078820699097,1.3549539375140192,-6076.889087356988,1846.4812804290314,-904013.6020878328,2.8294198608202576e6
-0.004430000204592943,0.5380067356842659,0.0010139593756356327,27.702814163653972,1.2349266601947084,-5011.672816166055,1872.5854188259361,840437.8935277888,3.173431915707939e6
-0.004440000280737877,0.5376257399253153,0.0010288801935658836,27.69315274666093,1.1653413430124002,-4727.246508866082,1684.8090650076188,271723.24826486007,2.7853288938555247e6
-0.004449999891221523,0.5374040042561848,0.0009751138975679493,28.54694682803299,1.1724078554553663,-3152.9057772301708,1512.7728360753767,-3.9926034108592505e6,2.2023965703497306e6
-0.004459999967366457,0.5401297876498743,0.0010667080397342018,29.91937610387002,1.2503808011843611,-4484.799934490789,1794.3685841338547,-2.102952036651607e6,2.774750649187094e6
-0.004470000043511391,0.5366728063902786,0.0010430381867119849,28.450123855563373,1.222934085558468,-4386.718322210273,1633.4628543272424,-926286.4415753072,2.3297834401088413e6
-0.004480000119656324,0.5393355701572805,0.0010610370634703827,30.73701896511912,1.3410856702474845,-5930.75464209894,2645.015282944248,4.1914353729292317e6,6.216712932182175e6
-0.004490000195801258,0.5405328249009328,0.001023672169641957,29.20331624527996,1.3500915084738356,-5811.481530369849,2345.404903102166,4.489703828599601e6,4.778295389184921e6
-0.004500000271946192,0.5389743946950992,0.0010753221404897378,29.12507368879368,1.3726777861135013,-4400.989263627424,2071.19699371134,3.8372031209470467e6,3.2780646622788166e6
-0.004509999882429838,0.5386669700210347,0.001010919610621657,27.686502494172235,1.1705394144115935,-5432.7636883507685,1832.2269928852356,975164.912940631,3.108860010944087e6
-0.004519999958574772,0.5396633307456284,0.0010384953658298002,29.415214097451027,1.370683397487243,-7417.877280151127,2478.7671115066178,6.47765792570727e6,5.094299688233707e6
-0.004530000034719706,0.5408357164901259,0.0010867143107371317,30.29231662799326,1.3107401608566653,-3064.6599289342494,1769.6557034343678,-1.4071836213257576e6,2.647240424055046e6
-0.004540000110864639,0.5406835203702193,0.0010409074961539476,30.59643835403204,1.467775436903494,-9761.320604197275,2523.271898547641,9.043083812188229e6,5.370515621506821e6
-0.004550000187009573,0.5411054285636,0.0010056652931605386,29.427265623980364,1.2954335245820883,-4767.505737630451,1770.5251451222207,-463491.1157411209,3.261092959085361e6
-0.004560000263154507,0.5417787322687896,0.0010479625639452598,28.052241064514966,1.3263231561709936,-4127.117495087627,1961.2195226217445,2.5112206966163022e6,3.175226000515747e6
-0.004569999873638153,0.541401592497601,0.0010325852224523048,28.00213881866675,1.2715304349824585,-4693.473808475307,2027.695524472721,3.9944780277384813e6,3.1776937500548274e6
-0.004579999949783087,0.5403242328323031,0.0009714428919129334,27.273673299581997,1.17060609213777,-2357.730463984434,1599.7129742040079,-760551.2457876828,2.5761014132471285e6
-0.0045900000259280205,0.5434223989543201,0.0009831098191904128,26.511514738469995,1.165862272300128,-3405.252902692903,1671.7891959099948,1.1165313329167666e6,2.6642410478058397e6
-0.004600000102072954,0.541575796333565,0.0010675954080092947,30.971808680658565,1.3798980770393108,-7366.208426131815,2564.863837465483,5.97418778409614e6,5.050740411142133e6
-0.004610000178217888,0.5434591059865092,0.0010147149017948835,28.30435360755452,1.2521842768645226,-1817.7493272868348,1800.5660587081957,-139242.40371155064,2.7393167764474587e6
-0.004620000254362822,0.5431770801346633,0.00098939526683885,26.787339931467557,1.2468132018679006,-5392.822018979028,1892.1315866588827,3.3699308268424976e6,3.21349259896189e6
-0.004629999864846468,0.5421675355439495,0.00100292757528592,28.783673785292756,1.2202074397915255,-7139.958608232412,1734.1268410730245,-1.3653379885623246e6,2.645685150428785e6
-0.004639999940991402,0.543273215831793,0.0010810905149879527,29.893171470472264,1.3897402291850007,-5416.928689667552,2143.660892134691,4.32155065966392e6,3.632809907369866e6
-0.004650000017136335,0.5442262943108198,0.001042160799139498,28.133868419605328,1.2741393283926823,-7509.20562759977,1881.243439309629,1.167067449308261e6,2.556627383214518e6
-0.004660000093281269,0.54332932986178,0.001016643620042784,25.89807661872024,1.1961588399251357,-2840.4669763995785,1977.1835011756111,2.8405540281582493e6,3.7794777828782536e6
-0.004670000169426203,0.5445462885559103,0.0009599456337771176,26.20769049445004,1.1968603092289554,-994.431952442858,1560.419423878264,439893.2612257256,2.0016727646025822e6
-0.0046800002455711365,0.545683003150265,0.0010575413957037902,28.486036676677287,1.2917869186680813,-4588.531562536813,1913.8098684072406,2.054972469538127e6,3.042746056669489e6
-0.004689999856054783,0.5435300766868006,0.000996881039506184,29.184290172469275,1.3676495291508308,-5340.612474220297,2592.28714959642,4.726059011658987e6,6.276916526341309e6
-0.004699999932199717,0.5467363148713758,0.0009688166612633905,27.767596526362453,1.152691015807101,-2679.8769338423817,1463.9393440464937,-2.5321154424090083e6,2.0392858013791635e6
-0.00471000000834465,0.5460673066223267,0.0009973721025213122,25.96885766137756,1.200331760652045,-3920.3166327371205,1911.823477913747,5.300128912515766e6,2.959830708677858e6
-0.004720000084489584,0.5460110028783752,0.0010142373865359017,28.140424226818205,1.2445965580046239,-6152.0926885755725,1888.2603501012743,3.831333884687162e6,2.9899510023177215e6
-0.004730000160634518,0.5480921722910727,0.0009821305075172555,26.160241197785975,1.207755062865723,-4310.7480535282875,1825.6479184520158,3.139179488834717e6,3.2484745866996106e6
-0.004740000236779451,0.5465526155445898,0.0010134591620656508,27.47279239598714,1.135061997398478,-4615.23513726293,1658.1352605665954,-1.6604358488952564e6,2.691024427665928e6
-0.004750000312924385,0.5467162261763303,0.0010328774555066387,27.65999249210883,1.3946775545780712,-9451.307288366055,2951.6007603866133,1.2375016029739778e7,7.26433787805625e6
-0.0047599999234080315,0.5464958105295838,0.001004534216947748,27.398612074702083,1.3375927413162905,-5635.5738221984875,2146.5102018034754,9.46260544029414e6,3.859436968250085e6
-0.004769999999552965,0.5478427899672058,0.0009964967554565443,26.63485387130872,1.3148551258442505,-4746.385226248167,2137.539256233834,9.651857489727806e6,3.511077678455188e6
-0.004780000075697899,0.5457342594970922,0.0010232655299701188,28.638343491141274,1.3006443487603827,-1682.629917907132,1790.4995277690268,493313.99500145135,2.8541488211162994e6
-0.0047900001518428326,0.5454811076959587,0.0010870990701435193,29.78308437642038,1.3830553654279722,-5264.380936584274,2118.8500875339273,4.009968495510176e6,3.1421236604173444e6
-0.004800000227987766,0.5478097225977664,0.0009493836602057358,26.2935282723552,1.1572946732919667,-2532.9551903972274,1575.2503631125903,108082.50690980308,2.7712116197502934e6
-0.0048100003041327,0.547562469582045,0.0010015526947634134,27.81608251818462,1.1915687267206359,-2127.3118663268433,1572.584132388891,-3.2894876831876948e6,2.3687466329956544e6
-0.004819999914616346,0.5485456386392829,0.0009632695458264598,25.558784624214336,1.1152466421217144,-1612.4856734164157,1565.4241007515673,334171.78051633225,2.308100293973074e6
-0.00482999999076128,0.5494099938464491,0.0009981645840411418,27.81958744763015,1.2251650880009122,-4125.257398712414,1805.7711679718761,-711187.5471511665,3.063314037776448e6
-0.004840000066906214,0.549889974711548,0.0010025864048483306,26.40385555847754,1.193692333344503,-4154.190836142303,1884.4361760568854,1.372135338444753e6,3.275016059980257e6
-0.0048500001430511475,0.5472419986639343,0.0009905743353282542,25.135578561875057,1.0368338006676907,-4042.107456655575,1345.748239367702,-3.2912948616843102e6,1.9126603570589584e6
-0.004860000219196081,0.550403459285132,0.0010090745247946231,28.712062623931818,1.3128617841806465,-5704.930671025205,2133.583235631887,2.7919937167937565e6,3.8005635799321234e6
-0.004870000295341015,0.5502390119066234,0.0010126002665923424,27.58437920393269,1.3079758136437736,-3408.6809346858754,1979.6285130238741,6.1031160799474185e6,3.777651672820153e6
-0.004879999905824661,0.5505089190289038,0.0009206226980400718,25.28116292124464,1.1022974300542494,-3131.3255883901425,1452.1092132522915,-235877.51297529938,2.068865177642337e6
-0.004889999981969595,0.5508025979090652,0.00100765673120803,27.924025604091447,1.2345055785939223,1060.2220656936224,1913.9165321116343,1.0366974500432098e6,3.98783283714718e6
-0.004900000058114529,0.5498573945909174,0.0009960052950808316,27.19977183783396,1.169981612124466,1052.8820803706624,1562.493638288305,-1.5082927519809965e6,2.2180806897806497e6
-0.004910000134259462,0.552344198767914,0.0010214015390776717,28.76389408353983,1.2008817452152916,-3737.216223962886,1677.7989743085343,-1.158788182097439e6,2.8752425152293486e6
-0.004920000210404396,0.5507025214180795,0.0010017297509660784,26.659050826511805,1.2514348059708553,-3861.075277533443,2569.7951919497827,5.273964468913504e6,6.490704036952442e6
-0.00493000028654933,0.5525744838635865,0.0009771220799262672,25.80503853432642,1.1455999118789988,-5162.369101190516,1543.7589142088598,-464578.94973084854,2.664415199297773e6
-0.004939999897032976,0.5517600982814574,0.0010271748150867362,28.95333602751432,1.4526711930528449,-10010.66011601407,2923.6882432728453,1.2147881413367659e7,6.462007530641438e6
-0.00494999997317791,0.5522070435957813,0.0009935670805936534,25.642456758007594,1.1723170048643743,-3976.453022274568,1713.894006398469,1.553076233722631e6,2.889763580409225e6
-0.0049600000493228436,0.5521942900437015,0.0009645053115803009,26.27407138972408,1.1215853420743611,-3007.8004404777375,1484.3602904697534,-703591.2493907135,2.1076022242697286e6
-0.004970000125467777,0.551747024414468,0.00100614819901278,26.177175110611532,1.1469934311821146,-5385.697662956173,1754.0648750453386,1.4781058546134026e6,3.1962570155275282e6
-0.004980000201612711,0.5544860950656741,0.0009501347090304837,25.356714343765503,1.096388671828063,-2988.277372967616,1578.823176078808,-1.0159009747749763e6,2.6015332886324055e6
-0.004990000277757645,0.553823665922085,0.0009514385023068903,23.881105218475017,1.098979568806204,-5162.438075507427,1743.1591970768693,4.759626479197128e6,3.99154543919783e6
-0.004999999888241291,0.5545824185406054,0.0010084100840006688,25.964834543333296,1.1923168473429406,-4874.389199455587,1728.3643370539276,3.4924534242348545e6,2.715131007849826e6


==> anc/Figure-5/d3_L62_rJ0.62.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5552510544084248,0.0010134281738952056,26.863579265426267,1.2086628865459441,5008.322685189774,2028.7441764253383,1.6693138343046522e6,4.471025010702543e6
0.004989999812096357,-0.5533428031421039,0.0010769913031492915,29.308922732861152,1.3474477920650365,6110.2412821114185,2125.990380011504,1.6010975210520995e6,4.290526377392512e6
0.004979999735951424,-0.5527875015529412,0.0009993118960870703,25.955054207332196,1.1221284700793963,5995.2386894566225,1527.5857965666398,350806.4875220894,2.3862872464927663e6
0.00496999965980649,-0.5549694557936884,0.0009496531437529076,25.196718920615183,1.1579545126496382,3295.3151850164672,1698.7685478081205,1.6418964692153374e6,2.542985614533083e6
0.0049600000493228436,-0.5522014190858439,0.000993568285729739,26.42440776577023,1.1337013722298548,2095.348784403339,1640.8518170109337,-1.956027576963424e6,2.7663008601717683e6
0.00494999997317791,-0.5522262845579801,0.00104573001747155,27.376307636536698,1.2799939150825024,4737.905996082369,2099.3785489327806,5.467673255685446e6,3.586105319638292e6
0.004939999897032976,-0.5533109292309185,0.0009944747248528387,26.93095808678748,1.182134401930232,1133.6885227928174,1867.5632559228175,-388711.84143137943,3.7024013779477994e6
0.0049299998208880424,-0.5519680636572359,0.0010004942245565045,24.683374258368055,1.1496068284558605,3103.2013090639416,1550.318804956404,672641.5655259441,2.2328832865696256e6
0.004919999744743109,-0.5526933692361223,0.000987317420248796,27.94495773347894,1.4911086490932235,7590.9025808751,3651.314508832222,1.7507276293056417e7,1.2385589110953845e7
0.004909999668598175,-0.5500127619440631,0.0009746785651947746,27.59885339316415,1.1179745116709419,499.79137058254514,1382.2373690872325,-5.660023760953295e6,2.0721376534467381e6
0.004900000058114529,-0.5501560744195744,0.0010090670629945312,24.723095355467997,1.1043225036337283,5024.3512706152405,1649.2064043921705,2.617551889291975e6,2.3449467408006294e6
0.004889999981969595,-0.552633769210388,0.0010849899948210354,29.428327817591455,1.3457443678190213,3799.421884980073,2072.594089359057,1.7195356615112543e6,3.614400785152575e6
0.004879999905824661,-0.5514722134898128,0.0009848555872219043,28.65326462776205,1.2303515860913508,6636.41153635351,1756.4583756202917,-176014.91080825473,2.750920516897925e6
0.0048699998296797276,-0.5490474430472098,0.001072574186256028,28.44608377413478,1.305926936914409,3245.5045621898525,1860.8141875184745,2.6558261658984474e6,3.0500587576818257e6
0.004859999753534794,-0.5506361623399455,0.0010247224991973287,27.72286074172813,1.1741732528053852,3960.308734867853,1491.5029438806127,-5.589200679164842e6,2.1197410809297645e6
0.00484999967738986,-0.5505895061920402,0.000989870644068147,25.855601466288743,1.2285304747583767,5404.778550277142,1916.0191213940916,7.420524565177281e6,3.1952952955258237e6
0.004840000066906214,-0.5523263620659784,0.001039363386189806,27.452587013375993,1.2471216301214583,4038.7940344178924,2264.977761884919,1.7642816681341254e6,4.8819965100133335e6
0.00482999999076128,-0.5489753489861863,0.0010439887556764268,29.089523300349388,1.3825747561898032,4297.899543473317,2111.247306574199,6.612731407647649e6,3.5655844315872313e6
0.004819999914616346,-0.5496046190164241,0.0010246897465147758,28.126565734962714,1.1920185864205393,5134.096853852232,1664.7179653776009,-2.7682227877677125e6,2.615222155826036e6
0.004809999838471413,-0.5473390929442056,0.001037423923905376,28.64395114763866,1.3037238788386236,7014.8122166363,1955.1495754497926,60875.72856099082,3.056184929301604e6
0.004799999762326479,-0.5476308281691883,0.0010469894057906516,26.82222581827036,1.2184591732525865,4556.521435384033,1934.7245865552732,627990.4306549747,3.536051421142901e6
0.004789999686181545,-0.5469735456504673,0.0010470161943385806,28.0481385441323,1.237797828396846,-76.27243682371615,1707.2737974884128,296589.680031577,2.764427162288124e6
0.004780000075697899,-0.5483745120950588,0.0010065959171050532,26.432186432092934,1.1052758257605095,2705.476488638484,1500.8928553272553,-1.3751051409538814e6,2.3281523579705935e6
0.004769999999552965,-0.5468430485359032,0.0010424176885966783,28.332714864563076,1.2951793176760276,6434.884576916288,2218.4060766109537,1.1000995654421546e6,4.718577130856177e6
0.0047599999234080315,-0.5486351450910497,0.001039623477177254,27.230269937830275,1.1274394620768249,6136.734109730572,1450.9054061346449,-3.973935658589854e6,2.009310123451202e6
0.004749999847263098,-0.5491408275131525,0.0010178315402089811,26.22785897264434,1.1898583039596258,3659.7567673648027,1630.6586319217313,470838.9626148257,2.483385930509313e6
0.004739999771118164,-0.548870714577514,0.0010371575511338102,26.849985392112817,1.2387932336741165,4927.556096564749,1876.2109127525803,1.4937177767788945e6,3.2548864165781713e6
0.00472999969497323,-0.547383539157602,0.001019975529899529,27.029456118894554,1.1639449452129598,6070.307381286484,1634.1379785507588,-1.4952824114541842e6,2.32492668118655e6
0.004720000084489584,-0.5461383977274923,0.0010298138120835403,27.550826228156108,1.3466613231216853,4265.252642398328,2313.4429132561804,6.659403275764324e6,5.49859411467442e6
0.00471000000834465,-0.5462307453998897,0.0010456477753488242,29.66825640494152,1.2573250892271939,7492.278273563684,1591.1486807562512,-5.046510316496053e6,2.4639437492557974e6
0.004699999932199717,-0.5447841429719946,0.0010437430681869578,27.50231279132894,1.183693679468813,2178.6237147123165,1608.749732092598,-3.8052492444733176e6,2.7815583222321314e6
0.004689999856054783,-0.5441926893176565,0.001089257649427771,27.780022934630182,1.354452100173886,5619.494709439737,2681.5671231454994,8.989815816227224e6,6.293465016866632e6
0.004679999779909849,-0.5456240836812876,0.0010031478598276709,25.95996637688191,1.2042078463071733,5350.398071835621,1797.3041472018706,4.720628864439196e6,2.7377740174701563e6
0.0046699997037649155,-0.5458591065785346,0.0009981522599220108,27.2633327778111,1.2831293898279217,6425.512043693635,1999.1263912802076,5.624705238567893e6,3.3008476048222766e6
0.004660000093281269,-0.5446081879307219,0.001120117816474501,31.56764845145488,1.5193402047729514,7992.5278017602495,2764.59861950773,5.90203963179875e6,5.876621123732126e6
0.004650000017136335,-0.5452906540800234,0.0010841281188665186,28.93991720914916,1.3260348477265747,6282.284613631897,1769.6799657325114,-101969.21472634541,2.7588966022641077e6
0.004639999940991402,-0.5430206207352667,0.001041006655407922,28.081913528464,1.2150273832592042,3879.711714361083,1795.9702661160024,496815.34542659624,2.9713606544975685e6
0.004629999864846468,-0.5440081870979887,0.0010863151862520928,29.73640876592963,1.3492683286191662,5484.857481044203,2174.069361216158,1.9996512706276616e6,4.056868728676098e6
0.004619999788701534,-0.5446531085567465,0.0009774385429837296,27.127141861821443,1.154121068929223,4775.458412167958,1533.413821866215,-56680.00183301824,2.0884524658538061e6
0.004609999712556601,-0.5442691737923427,0.0010375043444071884,28.044371150315836,1.2989872050968083,3505.4134098652585,1709.0091416123612,1.194193136279311e6,2.7952684427268095e6
0.004600000102072954,-0.5449685128532477,0.0010303859299902911,27.638680080247255,1.2137132359513745,6597.189568213193,2143.9644125944105,3.4682952203120315e6,4.140522756612732e6
0.0045900000259280205,-0.5434618787724668,0.0010415663010488918,28.275459882714927,1.3219396444092342,3248.852119355768,2241.4585407734016,4.577400450354595e6,4.0891360401566764e6
0.004579999949783087,-0.5424552578009721,0.0010402219212048457,28.35289557853723,1.258786687367158,1557.3947354517788,2196.980071857409,4.77740461843812e6,4.566388559070266e6
0.004569999873638153,-0.5418409553083902,0.0011070020111100154,30.48349669677591,1.410360767919894,9421.011495545381,2420.8607788695354,7.15166413343157e6,4.283128437543303e6
0.004559999797493219,-0.5430970620820834,0.0010152753430304978,27.66042139420502,1.2811633923438652,2613.2928425411724,1983.76557877195,3.63631371896548e6,3.9515151805343353e6
0.004549999721348286,-0.5410804438421283,0.001062900667552362,26.63275408992599,1.159893499366041,6436.770898830136,1757.1166711771227,-1.1073812784246288e6,2.9538652104436746e6
0.004540000110864639,-0.5395279316910266,0.0010445059967100316,28.237218528261966,1.221984854651811,5461.782397237647,1627.4717074029738,-2.3237422278777915e6,2.5984311365071177e6
0.004530000034719706,-0.540506554153617,0.001071056613496343,30.82583131718248,1.324482521276488,2810.30730287926,2098.8260206721716,-360136.58913490287,3.4351006272776634e6
0.004519999958574772,-0.5401142700764306,0.0010084432526567954,27.058730393607657,1.1645358231717764,3857.665199012343,1581.869910772279,-3.140944565375647e6,2.293687320023226e6
0.004509999882429838,-0.5392611914280264,0.0010713509122193925,29.699225436218356,1.3266256453568959,6150.228352338706,1974.144701818282,3.6531753391934545e6,3.775278337414977e6
0.0044999998062849045,-0.5400434331635575,0.001012694853413799,29.36969702565695,1.3592403146502252,5032.229667254449,2310.791438215878,1.3483152343603289e6,5.071724840065288e6
0.004489999730139971,-0.5403110752495549,0.0010545720641746453,28.98732861345558,1.28713456501241,4989.083882016225,2050.6264098642596,1.2857051164840597e6,4.212604075561777e6
0.004480000119656324,-0.5383436407055001,0.0010031443538077083,27.701640491100314,1.2478286184111211,5004.6424600431765,1766.2604932883114,1.3498279501101747e6,2.62452526897949e6
0.004470000043511391,-0.5386930835213147,0.0010625557602430822,29.147110166346533,1.2789816762573385,4272.062480134035,2023.3853844397515,708584.6425508646,3.5445922960852715e6
0.004459999967366457,-0.539382843283019,0.001135222140626295,30.892616323677426,1.4790088641534191,4923.193792989081,2567.313421013046,7.368881562415371e6,5.192059753084645e6
0.004449999891221523,-0.538667280857052,0.0010297157709575407,29.916823868936266,1.2713896503793949,4089.561566285814,1727.0714868922416,-2.145942133519246e6,2.4921801431063614e6
0.00443999981507659,-0.5389615881021629,0.0010316031458607647,29.277883018904387,1.2525497043695812,8564.13150675915,2024.0731463342725,923630.2071248916,4.047910885294971e6
0.004429999738931656,-0.537554848910334,0.0010450854890161792,29.091806087068715,1.3373448652538302,7235.08810076864,1904.263548802084,-65416.7628312303,3.15529607849245e6
0.004419999662786722,-0.5377566601405807,0.001087107405579124,29.465740422880117,1.4822940658002217,8535.208105547481,2968.7720152570446,1.4125266642483069e7,6.768698620164393e6
0.004410000052303076,-0.5365827071319462,0.0011131584208553995,31.458141362783923,1.3772713853388947,6251.526656838865,2182.5724194866157,1.1360174225829577e6,4.232932290617285e6
0.004399999976158142,-0.5365175764989634,0.0010912529253742414,30.428828306255877,1.3745885716619863,4449.075517069814,2005.5186903182273,61220.61453178559,2.963457032529298e6
0.004389999900013208,-0.5374031365226783,0.0010901027871538032,30.266382660609874,1.3675360479461087,12.182231164564902,1799.0441563838913,-1.3160000900326825e6,2.6444682889201157e6
0.004379999823868275,-0.5384627820360247,0.001063138591347336,28.272127452266954,1.3467808678847955,5217.901795256576,2265.006669184503,5.82746818121291e6,4.034784790178202e6
0.004369999747723341,-0.5357041435320191,0.001092432381027198,30.290449689179336,1.2678021170281404,3357.1734914353256,1869.5640487724422,-4.517768332026245e6,3.218239649245594e6
0.004359999671578407,-0.5375407785528254,0.0010462252573478225,28.02920673616216,1.2598421635021069,4571.87872694381,1675.072694634921,508577.27855406416,2.261948376790958e6
0.004350000061094761,-0.5397501743100179,0.0010756230921058116,29.70268646815082,1.2803565251142992,5102.499080813071,1761.318439044883,-3.025524530452606e6,2.9443554740949553e6
0.004339999984949827,-0.5371654762835967,0.0010333921152935193,27.889374382233438,1.2256608465737786,4155.16413280492,2000.1533063123322,724106.8765091843,3.32503603895983e6
0.0043299999088048935,-0.536407569023303,0.0010798380803692382,29.657740838357462,1.333109124243701,4545.861440701588,2017.424743937631,1.8137511811626407e6,3.1622352943606754e6
0.00431999983265996,-0.5353783197162559,0.0010613768452357117,29.600184348110936,1.3493999524732352,5549.790119699047,2006.3027372101715,760409.0829417781,3.391443027446374e6
0.004309999756515026,-0.5357361026950492,0.0010398895527726096,28.352456653618184,1.2505458918990457,2527.8276361319813,1738.8009722375602,-922134.589192607,2.7130864230087367e6
0.004299999680370092,-0.5335552642584084,0.0010721436795007283,30.00019434564495,1.357775184392549,6338.499363497481,1957.9469551683005,-61402.04201015281,3.153728042069104e6
0.004290000069886446,-0.5356613878826995,0.0010149577838059383,28.717553294982995,1.3248231697963848,1217.8574781052807,1994.2248041630485,3.8046459199518696e6,3.2029324445100795e6
0.004279999993741512,-0.534680022533624,0.001049600052257236,29.178354468923406,1.4813648917314222,8184.41198268397,3133.839285131598,1.3121022398381278e7,8.247214299354142e6
0.004269999917596579,-0.5310808154494581,0.001176647722582476,34.33601882581131,1.5498244425635737,4412.41834965003,2573.7686597107027,2.2274532024904424e6,4.74157596328457e6
0.004259999841451645,-0.5322978811975062,0.001082656534065269,31.537236533031223,1.2996104001112863,2146.3253072310736,1811.1618862843372,-5.473051204894372e6,2.966878195673198e6
0.004249999765306711,-0.5312974403645362,0.0010209782800552742,28.278017810129633,1.4319421437672077,6031.015142355938,2963.646215047015,1.1373242845136853e7,8.088816810032738e6
0.0042399996891617775,-0.5316586487502353,0.001080729811049266,30.2882603471354,1.3895392089670355,6370.050707206338,2210.275541734818,3.590729563798023e6,3.5898979414845062e6
0.004230000078678131,-0.5319027592130251,0.001093287387969409,30.956374344660613,1.2995919298018783,4336.864664479676,2339.4834743996603,-675538.1566420785,4.410288549328719e6
0.004220000002533197,-0.5327548820346556,0.00101376937478137,29.1145774717159,1.2660392120315884,9286.113582273652,1835.3743167159034,369869.1531991785,2.8467259841300636e6
0.004209999926388264,-0.5317654057123692,0.001056357197610708,28.29268914871362,1.2265713984054647,2843.2791481244894,1758.767228297909,-3.557007923011027e6,3.4059116782817305e6
0.00419999985024333,-0.5314460084122632,0.0010188673467729028,28.765211722503672,1.2400030375070386,3539.474465496512,1638.0159813077594,-459190.16139364813,2.4701334410678972e6
0.004189999774098396,-0.5315584398234666,0.0010837630438924955,30.271737487960724,1.4336738699965192,6410.474452621599,2336.795404769125,6.787748629831874e6,3.836441573022278e6
0.004179999697953463,-0.5300678373593168,0.0010683133372942704,30.272476063951718,1.3134913410141196,1356.5433078697652,2077.255797350133,1.0679828838299196e6,3.4871466624895376e6
0.004170000087469816,-0.5311655934678043,0.0010780493890365443,30.775758018688727,1.3482389555023553,6953.988178601189,1858.2907442671792,-726095.4484048793,2.911902820483964e6
0.0041600000113248825,-0.5302047896396491,0.0011281821320285512,31.57506773447056,1.4051253544325795,2781.368259531164,2238.2869673811665,4.1153779602072192e6,3.7477007374337064e6
0.004149999935179949,-0.527467347030766,0.0010166951028315488,30.066333942929738,1.2524653466176172,5273.543149771258,1940.4215874857,-2.230422382484776e6,3.0432852439668532e6
0.004139999859035015,-0.5287284516676815,0.0011315145526449846,30.560482787968088,1.4452494246941074,4278.114866984062,2524.112113718444,4.53318695997456e6,5.3812456884076595e6
0.004129999782890081,-0.5275947642764265,0.0010712205939820614,30.005364443440527,1.3593840134062314,8717.962832549567,2175.6434808296017,-395963.8959594735,4.0832793588404707e6
0.004119999706745148,-0.5291052126669852,0.001035810797228404,28.680481894723144,1.2830808411886179,7409.346058715375,2243.1959865267104,4.990615019149842e6,4.309306724766855e6
0.004110000096261501,-0.5274043578406178,0.0010702550599348663,31.073032942010215,1.401348587767135,2381.148927686499,2440.6103391991765,2.471954598506201e6,4.988568617057768e6
0.004100000020116568,-0.5284191690365939,0.0011150805361004826,30.8270014981684,1.3984483531040501,1447.3702287730675,2162.728746386068,1.9068470248362126e6,3.982723440404412e6
0.004089999943971634,-0.5283259706023947,0.0010711823974792838,29.69149986976587,1.297436085446865,5671.5181980249035,2039.319314343972,5905.515258412629,3.14536808533902e6
0.0040799998678267,-0.5270313932440082,0.001078929333811293,31.741286640634584,1.4012615842769778,3664.1465647331493,1984.183072882564,244917.4784870322,3.099660809113622e6
0.0040699997916817665,-0.528579870212588,0.0010333086400701966,27.77859822239411,1.1929172773821886,3372.207557502241,1677.0169175447727,-2.607462706216987e6,3.1416725316399657e6
0.004059999715536833,-0.5264470936589956,0.001033737227736574,28.926376708501284,1.3834771336850995,1722.2562404207792,2394.609907373896,5.583988061328747e6,4.820719454298184e6
0.004050000105053186,-0.5268337907193339,0.0011075546112110958,31.615316058705844,1.5245547636839594,7307.7143470006085,3486.711192642153,1.2905088250524523e7,1.021472925668152e7
0.004040000028908253,-0.528818056482355,0.0010399286209064437,28.34817057340773,1.2127628970124136,5547.833604756169,1862.57455962893,-919891.6123011339,2.864090942678412e6
0.004029999952763319,-0.5255033062013805,0.0011141214339827246,30.834051956831278,1.3618233927634646,4696.899870143076,2082.0156002816248,-461731.12612804555,3.304193689577126e6
0.004019999876618385,-0.5259527007222349,0.0010982483651040694,31.82430824019141,1.3718792306292402,1577.9445079804962,1969.095208445681,-4.6617697043313235e6,2.890110243238722e6
0.004009999800473452,-0.5275156557255863,0.0011580814652649156,32.25619365444428,1.5060669860208196,6579.641813066191,2609.6155472266964,1.5118880706519156e6,6.004500564228608e6
0.003999999724328518,-0.525572000372166,0.0010638648675877803,28.898053061011062,1.2808454229385144,5222.777855387209,1952.9626376853485,-690149.940396313,3.6665856010059123e6
0.0039900001138448715,-0.5256155704941358,0.00108324235719494,30.481689211243015,1.360371191333889,6152.828375861248,2036.5618334590893,-18994.698802050007,3.2028854155016206e6
0.003980000037699938,-0.5242255557566383,0.0010590653115606838,29.448869491708464,1.2679504195126712,4898.787417256842,2028.548393773084,-1.5508484875618764e6,3.804387717282106e6
0.003969999961555004,-0.524355425232093,0.0010519291131376994,29.98136416631229,1.347726423545304,4034.749177001452,1968.4972043485566,556040.2940833803,3.6180941835306524e6
0.00395999988541007,-0.5233431180375542,0.0010203341577486032,29.21421401322965,1.2960771440991825,5921.979718216192,2053.8624544969657,774102.3844139752,3.7860924229775704e6
0.003949999809265137,-0.524046032044845,0.0010793976535457225,32.06860781929815,1.4323339701138833,6317.546525497478,2382.530110254089,-381243.26001335745,4.555169266365826e6
0.003939999733120203,-0.5264215341667104,0.001074358769932216,31.54452371144681,1.5143578759474587,7701.101005102292,2177.6035842969554,4.3066354129307605e6,3.2000066237851763e6
0.003930000122636557,-0.522434017245084,0.0010734332839864285,30.696258435294887,1.3678818595110507,4306.825285911185,2169.168362516161,1.4984933694260672e6,4.1435360925664343e6
0.003920000046491623,-0.5235558535180058,0.0011192681318320916,32.920020185331,1.5692283495198425,6704.559449639055,3006.617736968572,6.025483183775315e6,8.294201580235122e6
0.003909999970346689,-0.5220139751202343,0.0011248384195088137,32.330147171092534,1.4430625793400984,5178.229995923741,2088.025584415945,-628025.7286655728,3.365916913055268e6
0.0038999998942017555,-0.5203145965752791,0.0010611698662294495,28.86749424246487,1.3005612571227958,4471.0171820508385,1739.8129094923481,588150.6425582862,2.6123306712130555e6
0.003889999818056822,-0.5221756880550393,0.0011450149642818752,34.386702835605846,1.6388935925112207,5692.888042257153,5043.58292152097,1.741660979262094e7,2.0494472136817925e7
0.0038799999747425318,-0.5223069719519565,0.001185302007470264,34.39907696884291,1.6081996668862988,5044.815922187106,3417.5356405687216,6.33330750645524e6,1.0439914903431673e7
0.003869999898597598,-0.5192940997787474,0.0010458086383866925,31.135833757554707,1.4545414735687643,7511.921812791884,2697.3546297276234,5.318751725498015e6,6.503587167262303e6
0.0038599998224526644,-0.5202986590093607,0.0011160973775281248,32.12855640442915,1.4323073390422696,6594.19543016243,2027.5129432031767,-212873.92127825457,3.412394380652399e6
0.0038499999791383743,-0.5203435787068804,0.0011146680436855863,30.992177856232406,1.3503637365655048,5873.565297184811,1917.1100880465415,-1.851387124881324e6,3.125484531081605e6
0.0038399999029934406,-0.5199551057638299,0.0011908446709110918,35.92473266672574,1.6097734852131802,7768.977586176857,2702.0504494731795,-486904.23349830246,4.504715374325514e6
0.003829999826848507,-0.5216137201027808,0.0010819638497500117,31.88155826665118,1.4528253257361625,5409.5203290847785,2251.09905718606,744273.6131940831,4.436826795449969e6
0.003819999983534217,-0.5208007433972274,0.001124984537234727,31.93884835396168,1.480262681448425,8781.428329126218,2321.9071216090515,4.845694101495742e6,3.8038149176257607e6
0.003809999907389283,-0.5195490636932424,0.0011351376370781795,32.66464995244864,1.4762292967766324,6675.6184950772,2022.9567116793835,-496809.5584482601,2.990694831741661e6
0.0037999998312443495,-0.5182531590085214,0.001088283201159583,31.89854483333624,1.4132094272857216,4916.2389806814845,2318.248918894705,2.601530559558014e6,4.0481619324840484e6
0.0037899999879300594,-0.5180579138715312,0.0010996715725761202,29.73979254299672,1.3894928839409575,5684.33853877195,2102.976288919985,1.1277649214770666e6,3.5306783239454525e6
0.0037799999117851257,-0.5193136449536451,0.0010934221737747476,32.00651878394407,1.3987625024489974,1969.0566590631192,2137.688430391664,-2.663413408479054e6,3.6722059780852175e6
0.003769999835640192,-0.5171844389312639,0.0011029363296368687,32.789339617091045,1.4128492185397563,5060.830855667889,2138.4826764521463,-619817.9472643269,3.0811395972061874e6
0.003759999992325902,-0.5170917106030986,0.0011278369443875442,33.594036569619355,1.5220757191390968,9199.331515825927,2431.830524052376,2.157228999534484e6,4.233827801287297e6
0.0037499999161809683,-0.5165284668705609,0.001064731415139839,32.47509402289859,1.4267155366710773,2064.1664642850874,2100.8310099858218,-959562.3404320944,3.450251011438474e6
0.0037399998400360346,-0.5163374430716792,0.0010758021268499325,30.737830642780715,1.3015967716603367,3909.642927184942,1754.252709866184,-5.017023749938506e6,2.623502789996519e6
0.0037299999967217445,-0.5171469695194182,0.0011351590155507288,33.9092669325688,1.692573378748717,5156.94107758251,2874.285706102324,1.1770992274753587e7,4.397001554583139e6
0.003719999920576811,-0.5176383910359865,0.0010925704818178527,30.8330046264836,1.408311455072851,3826.273937731437,2479.6154179028636,2.056820286691589e6,4.966176944604177e6
0.003709999844431877,-0.5162884710015481,0.0010999260793474429,30.582149919067632,1.3879921640903743,3333.872247513565,2241.3803464285375,5.050900077191052e6,3.7490135372863812e6
0.003700000001117587,-0.5136457031798148,0.0011797658710437937,36.003615184302994,1.4721453697663425,7830.096565370547,2254.848142430125,-4.356157222692923e6,4.126692846660118e6
0.0036899999249726534,-0.5154585552602515,0.001086604093130763,33.355918146567326,1.5435129546362334,6197.361089470089,3305.155908952162,6.9041186802046e6,8.64752479288763e6
0.0036799998488277197,-0.51462898931472,0.0011677702627098927,35.63867392992357,1.6816505664940298,10317.525187011142,2880.525278184604,6.686871115268277e6,4.625192938337311e6
0.0036700000055134296,-0.5136125701490942,0.0011847661683129396,33.128353634664144,1.5296027853505825,6091.721743055821,2019.5054695681304,701403.6544599511,2.9875444522895464e6
0.003659999929368496,-0.5131185319325205,0.0011419528828672306,34.598829061597776,1.6607798719416813,9604.212623319396,3322.432118274443,6.899316951389159e6,9.186352341384348e6
0.0036499998532235622,-0.5134624296978794,0.0011078613602812668,34.08049786752003,1.6204518634945557,10685.819119586724,2604.6343810380677,2.789227035501654e6,5.601318334271528e6
0.0036399997770786285,-0.513765458446492,0.0011056937990595141,32.15288320456919,1.474880926441054,6989.421893848661,2329.3162876133415,1.0894221576821003e6,4.1644403672020775e6
0.0036299999337643385,-0.5114397706414917,0.0010663170477952014,32.34144193200908,1.4373437477799642,6408.335701188927,2252.3882946528615,146223.77375019083,3.2519105355178546e6
0.003619999857619405,-0.5123162991844465,0.0011777892210204947,35.06889887054456,1.6515942391708538,9523.56435968211,3594.9877409481546,1.1446261218121946e7,9.894114787677933e6
0.003609999781474471,-0.5132281375719405,0.0012031379406375233,36.359156019945736,1.6746576921166685,9361.21642994015,3191.3344306805366,5.791897831169021e6,7.033427202053364e6
0.003599999938160181,-0.5121341432542971,0.0010837403746339785,31.88439094699667,1.5504716088604962,6871.319591450692,3190.5867259165816,1.2818273977604833e7,6.703905560968813e6
0.0035899998620152473,-0.5129844195042795,0.0010904737972000137,31.179375115656953,1.428199658036304,7464.612114307853,2242.1272152828865,3.4598309298978094e6,3.618290307445705e6
0.0035799997858703136,-0.5111474363344233,0.0011048639679684233,32.722290078866735,1.3890230872907399,4098.785017129426,2144.5378969438175,-1.4726367396373458e6,3.6077712779841507e6
0.0035699999425560236,-0.5110902283768608,0.0010999315344049191,33.1364439021302,1.480151887833382,5801.275055044109,2754.6700852502017,3.1583028602512702e6,7.071254625139882e6
0.00355999986641109,-0.5092529155984449,0.0011020043445437062,32.08777107775808,1.5219558502175923,3774.865995622254,2958.9959335955355,7.342451744391048e6,6.375894434365308e6
0.003549999790266156,-0.5102957265329258,0.0011575484127715815,33.70455631155863,1.5383455388253982,8283.279035520061,2728.9092760192543,3.083286283053708e6,6.126164469691743e6
0.003539999946951866,-0.5102518502187091,0.0010882918563460734,32.218870301282635,1.4371820616131699,5387.572316037406,2272.7004530345566,1.140141131172427e6,3.7040156264992747e6
0.0035299998708069324,-0.5114130221444554,0.001116310808145505,33.971300461857005,1.4508074127714838,5482.676561728901,2162.9609328086253,-5.633178578349206e6,3.5247862148161787e6
0.0035199997946619987,-0.5105025141278556,0.0011422596313107314,35.391898459685855,1.5479541926587541,7774.990781715359,2638.943552022742,-704804.91195029,5.336825201142643e6
0.0035099999513477087,-0.5114225198177594,0.0011143422974052707,32.308652226044735,1.3920241861658444,3638.357426122956,2156.612245369589,-3.4722576948549026e6,3.975606098395483e6
0.003499999875202775,-0.5101683483241374,0.0011110393198648866,34.09887414906613,1.6442398894308754,10866.260690683592,3037.180824507228,1.0763389162643567e7,6.22147011196511e6
0.0034899997990578413,-0.5073016970550364,0.0011240498347215864,34.43151566148668,1.5648893842778229,12475.817454885393,2890.3202752506218,4.508395167045052e6,6.51028483050711e6
0.0034799999557435513,-0.5083446599126903,0.001136769774334296,33.53173303398853,1.4637732511513109,6584.659600511786,1938.7415507702237,-3.7317470076177227e6,3.275385037745075e6
0.0034699998795986176,-0.5083431483236935,0.0011300968714253593,35.11266492236393,1.6095066146271404,10128.756210737645,3078.1940274783065,4.823784681447197e6,6.7282315069917515e6
0.003459999803453684,-0.5085733141796576,0.001172966528789451,33.84483770339182,1.5431670849661951,8639.573173584948,2984.573070200588,4.445098808957102e6,6.8855754436346935e6
0.003449999960139394,-0.5065184179757322,0.001125763782467541,33.19534796844351,1.4996536732184864,6407.665575248447,2625.8504286309326,3.619660047696415e6,5.016301572161925e6
0.00343999988399446,-0.5073654512823267,0.0011249724465049863,34.440006463944854,1.5905869036111826,5510.38259688115,2489.6752536051204,1.9146600852717496e6,3.998385715805396e6
0.0034299998078495264,-0.5057321316923353,0.0011062741247312325,32.0355272820203,1.3914777486554872,2705.6461816449832,1750.7539104400544,-5.23104856383317e6,2.5731079465569328e6
0.0034199999645352364,-0.5038733393555714,0.0011399790780150677,36.04066024848077,1.6008227657578982,11336.120535871902,3351.1112783323283,5.569468386051233e6,7.980959847659147e6
0.0034099998883903027,-0.5052129827085285,0.0011110683072564605,34.69439492313635,1.6339510612074135,6623.554570643349,3095.385468691887,3.290506036653096e6,8.249167679020431e6
0.003399999812245369,-0.5059622241449477,0.0011508584191611286,35.533449465178755,1.6110345367239363,7449.721200840751,2796.5319287378325,2.22015846723686e6,4.953931147466603e6
0.003389999968931079,-0.5055146996517917,0.0011971939313373924,35.74309831254951,1.6011936340558857,9653.716691385243,3229.6841498504286,4.0515195860651303e6,7.880155929004489e6
0.003379999892786145,-0.5034737215895926,0.0011548722836953378,34.48666875273976,1.5906082588762385,7590.567249454142,2985.669645781821,4.316037533406266e6,6.435679763061084e6
0.0033699998166412115,-0.5051971736269686,0.0011384623697636958,34.303437730562834,1.5245807467259516,3489.3615261316745,2789.488695612,1.5110518579235207e6,6.033256456624952e6
0.0033599999733269215,-0.5025320388088256,0.0011200126017083297,34.75373971119349,1.6542509832249723,10419.963663836596,3180.6154844187895,1.005526159445929e7,7.140173076639199e6
0.0033499998971819878,-0.5025794108539564,0.0011500778950554404,36.04884203493655,1.7017168060939116,8735.717560235737,2978.934502789691,7.15301164806822e6,5.787591348000591e6
0.003339999821037054,-0.5035228358116743,0.001139891580220262,33.76962561559575,1.5273048924146189,4534.759675983623,2316.8544836309757,-964852.3414674295,3.762477999532594e6
0.003329999977722764,-0.502544419204239,0.001141862011632788,34.67105726936459,1.6607319264055909,4498.52834401603,3165.9374227362214,7.023644303110897e6,7.317734119366301e6
0.0033199999015778303,-0.5038768410817644,0.0010834649034643625,32.73109733220223,1.4211470592629838,3133.3615503652895,2138.3874320209293,-1.2013883929229607e6,3.296191167195929e6
0.0033099998254328966,-0.5022691188195996,0.0012198137562420266,38.769176638760705,1.7994543915453243,10161.786083989036,3311.687099113818,6.430754013076377e6,7.54140958597925e6
0.0032999999821186066,-0.5027821893469298,0.0010766329892446032,32.50807345207053,1.3910522407503954,6034.403135350805,2121.747676587541,-3.52490813912143e6,3.4089650962110385e6
0.003289999905973673,-0.500654628026097,0.0011098240441851242,33.91391899194658,1.512324212601114,3317.6723016635956,2110.9351561548206,-3.5792538786790734e6,3.8813911872543227e6
0.003279999829828739,-0.5003344171654548,0.0011890546115091978,34.04759169313405,1.4931733530656075,3407.019598618518,2407.182420602434,2.675557650607748e6,4.149322107863464e6
0.003269999986514449,-0.5019535079737446,0.0011961146998755664,37.36339555181774,1.6221817583859062,3626.8124865290247,2645.4950219568273,352117.0691250101,4.416208107946912e6
0.0032599999103695154,-0.5003762756027678,0.0010964038297531667,32.16424367558372,1.6019323410174087,9484.535013124172,3583.243050385981,1.3664046560685545e7,9.61153024038461e6
0.0032499998342245817,-0.4993339466186724,0.0012055522361833079,36.81471914874717,1.548376395913989,7110.204158384549,2765.705502985384,-1.0073581583259507e6,5.369981561274713e6
0.0032399999909102917,-0.49744369202487343,0.0012102981789185818,38.56520415031405,1.8427079019322206,8779.129935716617,4288.421264207587,1.9651926101278733e7,1.1206767623480108e7
0.003229999914765358,-0.49729210622453723,0.0011922483596737796,36.09090040900962,1.698273474888693,11779.48478033733,3090.644489661887,9.635468305092381e6,6.562378106987353e6
0.0032199998386204243,-0.4955253448056228,0.0012235894520970822,39.34870522160397,1.916567496763809,9463.302067424765,4425.958728115204,1.6111460422977451e7,1.3209342050567217e7
0.0032099999953061342,-0.4968601855316771,0.0011988776737928784,39.419157815054625,1.6558683914450778,9851.261174599907,2619.8854047733107,-2.863460943417161e6,4.644396630705008e6
0.0031999999191612005,-0.49860157032903174,0.001227612090431647,37.80770409743483,1.6847777950697351,5892.99110142802,2810.090456497153,-560070.9208693507,4.841654637953276e6
0.003189999843016267,-0.4979206548051649,0.00115085374878926,35.20289492853499,1.6952517089080819,5338.312260685099,3030.3323828105567,9.105634337712325e6,6.960696929086193e6
0.0031799999997019768,-0.4973822241022647,0.0011960173529061366,37.384866008222176,1.7320814800634363,7650.3380243361635,3642.052664349473,5.329663941303202e6,9.111258138054408e6
0.003169999923557043,-0.498336113644961,0.0011847420315858144,38.16219445209245,1.9671843732106626,15353.78138445211,4073.9419731683593,2.588329430084797e7,9.390581802580815e6
0.0031599998474121094,-0.4973950918792115,0.0011825491716782573,36.68840400396341,1.6568641038479794,11394.55169068459,2712.9997328167324,1.8317098730835053e6,4.758218859931976e6
0.0031500000040978193,-0.49569763100549813,0.0011568846103441497,36.79574768072351,1.6046638508157238,5471.328999201164,2944.113077346175,120619.22578403697,5.803215823651717e6
0.0031399999279528856,-0.4941735719334341,0.0012423228567502143,39.61892366402304,1.815124075904492,12169.92558978011,3486.645603158754,7.802841470374266e6,8.519069633000694e6
0.003129999851807952,-0.4946665703138177,0.0012254587478750965,39.01163690977917,1.8068319487804865,9850.416155435925,3067.2795086020806,5.192819932910419e6,5.635427352340877e6
0.003120000008493662,-0.4957798218835429,0.0011807509121382986,36.646786766784956,1.6454804087685744,5341.89235541973,2622.993177663505,-2.2533240876018303e6,4.288402029617416e6
0.003109999932348728,-0.49452237282787553,0.00117590488910379,36.31438699633712,1.6480629288257407,9419.517034359284,2749.499849126107,5.399003596430861e6,5.154014153353665e6
0.0030999998562037945,-0.49644571414659405,0.0012012413223893743,38.08581801423908,1.5477346626483517,6706.85422494454,2631.065042016849,-3.797114869925306e6,4.983639043524795e6
0.0030899997800588608,-0.49531262286753164,0.0012650748583434132,37.180347252987346,1.568507771544819,10380.62027756851,2634.64961078086,-5.367287640686717e6,5.07269786141198e6
0.0030799999367445707,-0.49444495828934915,0.001172396563048712,37.11988229465909,1.742234261355595,11004.352881902956,4646.452935191488,8.551896840800248e6,1.6890204094475996e7
0.003069999860599637,-0.49294190159164897,0.0011803486637909986,34.67097174755346,1.7262728936176963,10315.18521251712,3558.1913138734803,1.1330271496652275e7,9.684608042664213e6
0.0030599997844547033,-0.49437949644250695,0.0012052394019521544,37.06473729880531,1.6582066763321806,7860.707045028464,3103.1703361084437,4.787851042282452e6,5.9351172896538405e6
0.0030499999411404133,-0.49157410216589226,0.0012077842293060509,37.6085228497107,1.7138178049604424,8842.311040596742,2849.5219895989226,-282786.04356464196,5.448301442173165e6
0.0030399998649954796,-0.4910430714018258,0.0011376506624227376,35.744403001326546,1.5031903460825162,4456.848156384386,2652.640587105818,-2.263509532165359e6,5.694378626438256e6
0.003029999788850546,-0.49268643354161884,0.0011773129163819155,37.83008632775904,1.7737512169875278,8945.621812151952,3733.600527149257,1.5701090714904385e7,8.896551343117598e6
0.003019999945536256,-0.49228892513544814,0.0012287542390009693,39.75646789753161,1.743318590920363,6303.208165822965,3006.1642229244717,-3.348325190760372e6,5.696516545952233e6
0.003009999869391322,-0.4916080940187967,0.001296941555083989,41.80331930177046,1.8131886458119837,12558.477731499102,3206.8216968371758,-4.859530939403532e6,6.434372890027873e6
0.0029999997932463884,-0.4928516928870717,0.0011901366581654911,38.283580088863445,1.80844048791934,5937.766597065618,3157.741852348197,6.6362351874913005e6,6.385646770698183e6
0.0029899999499320984,-0.49054374167401305,0.0012028072259509667,36.37638898783452,1.7263087117508418,8832.101011017181,3489.4827562883947,8.576684602471678e6,8.594929217252702e6
0.0029799998737871647,-0.4898243406072942,0.0012210261715324565,37.402750899511176,1.7046174445559181,4871.359420876044,2906.61927036348,2.0261316748231575e6,4.928635345902835e6
0.002969999797642231,-0.489171998767046,0.00123759460984343,39.968193852258715,1.7473752234348388,8915.733055953468,3165.2285389881717,753571.1206105868,6.089490267558648e6
0.002959999954327941,-0.48927726552686895,0.0013147048979565994,43.23081507289213,1.9901504170357176,18121.341450012264,4258.914829828585,1.4549066815418672e7,9.772021669026492e6
0.0029499998781830072,-0.49007797846206796,0.0012544466658411535,41.22592968917218,1.8363858365897867,13955.522441324309,3511.227980794448,4.865800982479056e6,6.799031084555457e6
0.0029399998020380735,-0.4907057088921963,0.0012039863657486059,34.910795427572936,1.586919349547009,8832.799573190092,3455.184385289494,6.779732132643845e6,1.0525611276562985e7
0.0029299999587237835,-0.48818284721668187,0.0011969549509729049,38.121539320261476,1.8480680085568117,9734.94877667233,3737.2153716291577,1.2655077020990374e7,7.998127638896972e6
0.00291999988257885,-0.48722228645238624,0.0012760656801495808,39.84221743382332,1.8608615166961582,7837.460332543829,3418.6764260158325,3.937629497946295e6,6.615244458246034e6
0.002909999806433916,-0.4874713326097118,0.0012182786596458546,39.1872963953699,1.7637527503207118,3688.0191389853694,2982.7292462480286,-462030.4509727038,5.11902095729871e6
0.002899999963119626,-0.48879104754117303,0.0011820127978288187,36.11472787692346,1.656135572060791,8626.138827535904,2795.7899594752357,4.710967208969954e6,5.109206443545237e6
0.0028899998869746923,-0.48726031666959346,0.0012211023353339823,40.16143160804023,1.6674447835141304,4601.890311573762,2533.360464326166,-7.552558026665865e6,4.130517991262666e6
0.0028799998108297586,-0.4854917166422772,0.0011837804019960664,38.192665372878224,1.6767432673934242,11082.985500661705,3512.1189213593098,3.3943298108070735e6,8.078527907375167e6
0.0028699999675154686,-0.4864105928262189,0.001224543988223351,41.767991831913875,1.9765668047560274,15135.350305337759,3672.0661222821986,2.475323317852935e6,7.300575011576238e6
0.002859999891370535,-0.4866635914974071,0.0011902589787952467,40.24722375010516,1.9284389817524559,14860.893160999221,4667.562987347139,1.5544080706604866e7,1.5416169907727184e7
0.002849999815225601,-0.4845822837125102,0.0012553695501509106,43.058421677099034,1.9259611718830065,9148.206338277665,3973.126593642972,1.0418997150911354e7,8.35148019387402e6
0.002839999971911311,-0.4850689159197002,0.0012341049154761656,40.18019344348777,1.7162884198263815,4758.642558205634,2811.7758147994173,-3.6684351804696084e6,5.541439741275545e6
0.0028299998957663774,-0.48635169955059926,0.0013063246367059336,45.12478566669769,2.1079515644026934,11141.118815097392,4918.742470661992,1.3958312461434761e7,1.5799992062521284e7
0.0028199998196214437,-0.4807497048584782,0.0013064344968643086,42.28126365288879,2.109699611317914,6973.978874093566,5548.5533749306,2.9684870053324364e7,2.154170501578255e7
0.0028099999763071537,-0.4836656161530196,0.0012879152442626612,41.035266710962766,1.8349852268743787,13150.537972432132,3328.5492579190286,4.5775788620256595e6,7.198303712974359e6
0.00279999990016222,-0.48386734705253986,0.0012497734891780434,41.888903219316894,1.8602718828473785,5557.379518026921,3231.8316112130256,210422.38178061144,5.739265271261171e6
0.0027899998240172863,-0.48519515805440244,0.0012130187427422437,38.26917974432886,1.687945979116839,9531.689721732588,3353.699123601223,3.785256845516687e6,7.43893238859385e6
0.0027799999807029963,-0.48278103231291863,0.001310070539919569,41.86063580034697,2.2127961147950392,18390.87637569308,6952.579570434413,4.050605782721681e7,3.106118237203954e7
0.0027699999045580626,-0.4847001913460399,0.0012396254789185988,38.88332735427924,2.007330917120289,12628.070944201858,4332.048416303246,2.2568064934066787e7,1.1810189238527054e7
0.002759999828413129,-0.48099739107240513,0.0012333086975466485,41.74862289787442,1.9823407611691561,11409.192947792193,3737.1667282758794,1.1208310172230901e7,7.627722191322529e6
0.002749999985098839,-0.4815812632570406,0.001302173571559491,41.90874034739095,2.1823391904105085,26262.415437352254,5218.784370560996,3.55337447931308e7,1.4718871016621808e7
0.002739999908953905,-0.48156920301969197,0.0013099377313910113,43.46464912181589,1.995746903789436,12779.890690536246,3595.356349389649,1.0341266517026804e7,7.277006657835253e6
0.0027299998328089714,-0.4799273778208836,0.0013135956394834775,41.94597261270002,1.8497287751346116,9688.501475549196,3414.5693780929028,925413.4875812107,7.219081601690711e6
0.0027199999894946814,-0.47946983364356194,0.0012993180066601753,41.76230376214242,2.2522144341724943,14482.674159953927,7930.215905359921,3.587515738146076e7,3.952263023770997e7
0.0027099999133497477,-0.48050222658795283,0.0012478963535294534,41.38222975485118,1.7685286174027748,12444.92043777444,2949.0655572885526,-4.874792981132029e6,5.459375562395245e6
0.002699999837204814,-0.4793081052943963,0.0012581056532120097,42.11093624646987,1.8753895231048525,5485.518631933623,3430.208584462421,1.5254002313082842e6,6.395511550979964e6
0.002689999993890524,-0.48078381661921593,0.0012426764953284894,39.4283841431795,1.7752679397832494,10010.293078211036,3603.845719167162,964146.2396771576,9.333441585137926e6
0.00267999991774559,-0.4769612936833391,0.0013170504956914178,42.72231598026063,1.9324234946791101,13090.947730361278,3910.534648082866,3.7399544228052148e6,1.0079697703622654e7
0.0026699998416006565,-0.478616678230356,0.0013153501345265046,43.303579244718335,2.171360281438087,17750.601279487084,5757.4054273535285,2.580530137612558e7,1.918786143592661e7
0.0026599999982863665,-0.47921541991331745,0.0013059190608841495,44.21398400160957,2.1605233036211846,15083.459572657099,5599.761410074623,2.60642472432766e7,1.7602471507106412e7
0.0026499999221414328,-0.47640346900399017,0.0012837732230796795,42.42218911866774,1.8037806169379462,8231.643432915846,3069.2732621687446,-2.111139788202935e6,5.818663714747273e6
0.002639999845996499,-0.4789332830562417,0.0012912795421636404,42.20133472015359,1.8245547835724574,10900.555211216295,3450.4135874772883,1.724730091767938e6,8.107669684294311e6
0.002630000002682209,-0.47685931883087646,0.0012352321954902594,40.44727051176717,1.865927657932358,8331.736180116965,3979.4306875009415,7.076892753054334e6,9.805971121655397e6
0.0026199999265372753,-0.4749985657525191,0.0012940163523929825,44.99933332168029,2.0931102839561158,16622.96380883217,4350.525932423157,1.0907666474749597e7,9.629535712243218e6
0.0026099998503923416,-0.47509953737403726,0.0012571456044304448,41.51323265815335,1.8908742144208233,10153.197434789587,3686.151328614232,6.796134602302504e6,7.193720520328787e6
0.0026000000070780516,-0.47470192430437075,0.001260709805007445,42.93757915895667,1.9800550831264894,11380.444903572152,4281.386188691582,8.92088283516531e6,1.1834745324267168e7
0.002589999930933118,-0.47462737244240133,0.001264124647916325,42.79563669558818,1.9699776717755897,11022.777918193784,3936.8988142599364,1.2661981952294614e7,7.943443049108321e6
0.002579999854788184,-0.4732799060104015,0.0012994824003931802,42.34040767114906,2.0336587552985477,12754.120156610936,3813.416435058273,7.187251437173175e6,8.127368070447917e6
0.0025699997786432505,-0.4752551125795426,0.0013049963400760534,43.16234072096269,2.0787249805217973,14108.792970633434,3676.150453069076,1.3841930720432866e7,7.012989261062538e6
0.0025599999353289604,-0.473791668803687,0.001237583123232721,41.278934468748936,2.0470148707145026,11693.132511154909,3747.360130973786,1.1366267127518276e7,7.105434756717026e6
0.0025499998591840267,-0.4706223771565449,0.0012723812927337328,43.654957646794394,1.9172968438993694,8709.954408577514,3472.3780981545356,-1.5220599992243568e6,6.628182831638442e6
0.002539999783039093,-0.4743173439030339,0.0012551769459731266,41.843922861673576,1.9780205441254863,14287.935877480817,3910.6533456165785,1.0863647938656317e7,8.184185072111314e6
0.002529999939724803,-0.4715809589730407,0.00130308909863672,44.05573200813755,1.859208258601273,9250.692287909147,3377.9877319062443,-7.150033255359649e6,7.021898348676126e6
0.0025199998635798693,-0.47151693403680317,0.0012916532540055644,46.11224146172918,2.0050400259643237,10269.212698644114,3865.526145064284,2.680568595371392e6,7.702302999889543e6
0.0025099997874349356,-0.47074558084183754,0.0013176253149090426,44.25993290469404,1.8108443956139315,7079.9933822393195,3281.59446884823,-9.716870422991818e6,6.762170327316399e6
0.0024999999441206455,-0.4717755133723959,0.0012590052115758982,43.3766988278031,1.917575530622294,8686.848425045591,3609.581446076134,2.9209634528642073e6,7.608649278703884e6
0.002489999867975712,-0.4705683853945712,0.0013279841411905496,45.0263377135998,1.9297979886902252,7768.00052688283,3815.7149423749715,1.8115650324202997e6,7.189421914863451e6
0.002479999791830778,-0.4695466176349922,0.0013213707380394317,43.0285275966145,2.028876138737507,16476.16473366038,4045.9843577292813,7.621360113758747e6,8.987143168050688e6
0.002469999948516488,-0.4680983028334531,0.001287139601967539,44.303546547039105,1.956225585703605,5097.034170281895,3378.7706040576245,-6.036979214799274e6,6.481900820655576e6
0.0024599998723715544,-0.4685839461485259,0.0012786436725903433,44.24104803204341,1.968349187904621,13293.475440776552,3606.9724695937703,2.157582542076094e6,8.143938521967697e6
0.0024499997962266207,-0.4673691538481951,0.0012929495840283398,45.487094545229496,2.124318325858277,17478.34797289495,4679.577848361211,1.3561749716136703e7,1.1790614737781134e7
0.0024399999529123306,-0.46744284039785,0.00129980258181037,45.950732050786286,2.092017834106318,8044.837774341206,4247.316602783759,6.973307777482312e6,1.0411127736288263e7
0.002429999876767397,-0.4671458742557735,0.0012263568746705782,42.401727444542615,1.8982185213438396,6772.467660114268,3246.57580860779,-2.570150081107913e6,5.87707133468297e6
0.0024199998006224632,-0.46441004610374387,0.0013732317614074405,48.61595958982455,2.3358123379056974,20263.718171010987,7316.749724349031,3.073942515494452e7,3.03698106628289e7
0.002409999957308173,-0.46535916099404107,0.001336619255929636,48.2149896212516,2.267544823263051,17577.799495417745,4653.224057177281,1.2216804406551031e7,1.1237391617985316e7
0.0023999998811632395,-0.4651143571883003,0.0013228411578459739,48.54015824610342,2.274195755214375,15075.927478520172,6078.677808967366,2.6885440561327018e7,2.144263548639134e7
0.0023899998050183058,-0.46521856077714835,0.001349045378035442,48.65051634340819,2.130382225533393,13532.505970708666,3841.2896818051267,-1.682093762494699e6,7.251390225646517e6
0.0023799999617040157,-0.4660949470332743,0.0013211724985929684,44.65843417415147,2.0351273999662727,14033.501464993727,4368.853372693264,2.255002996994313e6,1.1245219953044986e7
0.002369999885559082,-0.4667642388027541,0.0013268191143598165,45.218163726808434,2.303940919325307,21089.60227263474,5123.855529683061,2.582164143236167e7,1.4065918840149466e7
0.0023599998094141483,-0.46746301753258557,0.0012737288262613894,43.97457712140745,2.0037122684154385,7199.301598868454,4264.404389879756,9.78521781953761e6,1.0175875706197958e7
0.0023499999660998583,-0.46575968943488455,0.0012937645212827474,43.905937655540185,2.10142825390361,15129.569574733923,6216.246350629958,2.6074579086505663e7,2.4690988237192642e7
0.0023399998899549246,-0.46392909504098134,0.0013328124375514721,45.879581155059576,2.234114789413987,17630.764190417878,4796.944568572661,1.9732922109887734e7,1.1380183716376174e7
0.002329999813809991,-0.46339413357945264,0.0014388648859258698,48.1994564873167,2.2852061533796997,15650.897646017338,6036.726090667804,2.7942405528945543e7,1.709034935308227e7
0.002319999970495701,-0.4618571890864536,0.0013039631138856836,47.76902998548385,2.2287384467142495,10154.815473144263,4831.550541843883,1.3492620305914817e7,1.2639532436209876e7
0.002309999894350767,-0.46387073430569525,0.0012813025267961664,46.57429526531108,2.2408430048093604,22741.83891996583,4561.811155247856,1.3885226905754382e7,1.0750546579613978e7
0.0022999998182058334,-0.4605044156504679,0.0012964710991957907,44.8390087636523,2.083039029883396,11272.891308324013,3763.691593011333,1.258389443369288e7,6.851384917697812e6
0.0022899999748915434,-0.46179299329897516,0.0013891572634315652,47.50557754384455,2.2690737383110253,12230.140468902775,4388.051530799929,1.5245639103389487e7,9.452790974613106e6
0.0022799998987466097,-0.46128702431135254,0.0013197207174724152,46.7138938502693,2.126737517988919,13339.19522189218,3589.5055552781073,4.442904485852568e6,6.73692485220621e6
0.002269999822601676,-0.4598145934451374,0.0013340886398330056,48.037397265333475,2.058068682887144,11471.254071580393,3659.2612987569582,-1.2681822630720194e7,6.70771169063606e6
0.002259999979287386,-0.45960307291961094,0.0013129656213906316,47.19572503159466,2.1602839155411084,11462.754318559699,3930.9119974025916,-4.436399811820546e6,8.569529327015178e6
0.0022499999031424522,-0.45935090288572006,0.001368094807490997,47.497956823761555,1.9829878074151293,10935.431712680873,3731.7482751613265,-6.55725251663689e6,7.225031346058325e6
0.0022399998269975185,-0.45749640731636626,0.0013351008620979205,48.94498718455846,2.182801294629992,12459.893537979715,4037.130056363141,-196306.40366454757,7.20531612024227e6
0.0022299999836832285,-0.458599474587031,0.0013238515240445194,46.623654642841544,1.984460204909915,6932.585405660872,3642.190186524346,-4.531326861266937e6,7.121516370034703e6
0.002219999907538295,-0.45822577620224525,0.0013969110846410984,48.58668490501764,2.1655787428009066,15515.92810372247,3901.568480487669,5.0009983059989195e6,7.6968873544557635e6
0.002209999831393361,-0.45581460669946683,0.0013625532019399145,46.94367620018293,2.1095898791711334,11121.474366885659,4108.742341120822,-219215.09687922805,9.458430093534026e6
0.002199999988079071,-0.45615238691019344,0.0013339720882649163,46.123770263246826,2.155544369625977,13458.631550893911,5627.380760888035,2.2848985883508757e7,1.7552548899944875e7
0.0021899999119341373,-0.45696572765739824,0.001313395091174352,42.754413688727475,1.892874890948242,10141.020822301694,3487.0870743929017,-787957.0329039051,7.255489719774527e6
0.0021799998357892036,-0.45543312383323614,0.001284081760427305,45.05134968970129,1.8304491115403414,14216.28788796238,3216.7959047286945,-5.698764005947163e6,5.665936774045869e6
0.0021699999924749136,-0.4544786611416013,0.0012727470587571735,43.15016458639585,1.8756775322656414,7980.574479858513,3597.501723870041,290450.7958356687,6.536392572825251e6
0.00215999991632998,-0.45160153961656685,0.0012972691206020947,49.43391262187118,2.146232327301244,12617.86423269063,4190.060191148702,2.5935787435563966e6,9.872751372748233e6
0.002149999840185046,-0.45316259698843475,0.0012446498396841506,46.858051846601676,2.173466359317043,15529.03246341006,4675.577287138442,1.403125964241891e7,1.1503082454460857e7
0.002139999996870756,-0.4545660365786918,0.0014084279182519277,51.798529811208155,2.3125630723816424,17696.556252904957,4770.969134664106,6.8204840202795435e6,9.804928460908018e6
0.0021299999207258224,-0.45252024409108316,0.0013745720574781211,47.67777313335357,2.1968767392926267,13032.01597128748,4049.1730873893493,5.410398654318795e6,8.96224715599239e6
0.0021199998445808887,-0.4542137494784634,0.0012918480740733084,47.12022769011611,2.251854628365427,18027.32437515253,5338.084384022947,2.4521469948066317e7,1.2605030799956745e7
0.0021100000012665987,-0.45165357560614483,0.0013819421839848746,48.56569234638069,2.4125584579634816,20628.370110153992,6929.730876014609,2.9197340352847137e7,2.6757214853800837e7
0.002099999925121665,-0.45257210245223073,0.0013996901879434955,52.783416611376225,2.641764854562322,24892.05438784432,8444.470514990355,3.9886490652811125e7,3.681842359753015e7
0.0020899998489767313,-0.45182828167437145,0.0014100473493647366,50.82989356543623,2.2367616692092236,11253.6439114881,4604.975666117258,2.1472244503048672e6,1.0425477595733121e7
0.0020800000056624413,-0.45330519389301077,0.0013197987731721676,47.58496687196845,2.0807053945207596,16296.427840628476,4111.236292952133,6.69204896681631e6,9.087845911821047e6
0.0020699999295175076,-0.45054919996866305,0.001363543746569418,48.69715186465085,2.125053230487222,14724.787741882668,3880.3683552404445,-5.957226111972426e6,7.188661246145323e6
0.002059999853372574,-0.45020507700453133,0.001330352487995421,44.72446370295392,2.051173951483526,14935.382509262041,4282.706371450017,9.492753831807788e6,8.915939583805509e6
0.002050000010058284,-0.44954938823500235,0.0013963891990005169,46.86621905937463,2.101963795221357,13877.892241290769,3875.273246169627,-501094.0505686979,7.265777768137864e6
0.00203999993391335,-0.448935223109694,0.0014247071193669056,50.821558549588445,2.303081163866395,18518.91661442724,4864.639085450702,2.9813963915025922e6,9.99547651403753e6
0.0020299998577684164,-0.44847454267123377,0.0013701199900131163,49.90928565484377,2.236487760587089,10623.164667270654,3716.9165244296437,-1.4742684766635557e6,7.2477004347007265e6
0.0020199997816234827,-0.4489442117403909,0.0013980891085748337,52.50406284338767,2.6109030791583945,26857.318631777052,7347.266199685867,3.4517969579787135e7,2.2755549703634124e7
0.0020099999383091927,-0.4468181846315009,0.0013702612232063026,50.71196539123535,2.550007327671294,30103.08711820405,6832.584246284432,3.097034342296994e7,2.2184527103021204e7
0.001999999862164259,-0.4468020680736461,0.0013879226036612262,48.79314087984289,2.243339903766305,18891.712046431323,4148.452863761276,7.031086985887811e6,8.087245768117712e6
0.0019899997860193253,-0.4475062642199423,0.0014060577332862046,53.77263078850673,2.387075114060606,14973.002909970477,4549.297375137188,4.4104602939145155e6,8.474420038771877e6
0.001979999942705035,-0.44537129459651065,0.0014505956135767361,52.42384219270801,2.6122414985602673,27514.69590875107,7332.040437480633,3.4997681145595446e7,2.4021360393245917e7
0.0019699998665601015,-0.44664017373450915,0.0014505836532741206,51.062710619350845,2.260980026746826,14204.838890093735,4452.0972305725945,8.617511765797665e6,8.571126080960475e6
0.001959999790415168,-0.4465277916744739,0.001363486125107359,47.65546899672587,2.0418402253933037,11768.74737463226,3836.298405569243,-2.0191956130137048e6,9.492289736172626e6
0.0019499999471008778,-0.44251050736528513,0.0014608711124205632,55.06017353111166,2.56520686319071,23717.39259821948,6328.71609410174,2.1743394356737833e7,1.976149970002214e7
0.001939999870955944,-0.4407882174740609,0.0014459822151494885,53.67790983054159,2.37768381359237,19554.97110990529,5024.922599712083,-545941.5029079454,1.1190259752601108e7
0.0019299999112263322,-0.44112078690714196,0.001417389062495663,50.68725279216967,2.3866755991962743,13461.97766359252,4865.345935888765,1.208976969447292e7,1.0262109600175753e7
0.0019199999514967203,-0.43960431975893727,0.001464512684866974,56.67827370403859,2.740508580025011,25071.56339142097,7835.448758227225,3.408983894518001e7,2.3423352410867047e7
0.0019099998753517866,-0.43939132655419916,0.0014219771613054374,53.20378968156704,2.7215174182764157,21305.475665914946,8079.9987191290365,5.42904222441909e7,2.7046831324583057e7
0.0018999999156221747,-0.4400465876946069,0.0014472648787651895,53.76043935852585,2.512553668083227,23950.72730047942,6844.324907516725,2.8379147011091903e7,2.1056889877320975e7
0.001889999839477241,-0.44211978122311063,0.001435323825174554,52.94199049176851,2.5754262822221814,27864.342191809596,6772.399189606232,2.6544915250774212e7,2.1775935860543452e7
0.0018799998797476292,-0.44052682261433956,0.0014615437183343322,53.06820640981822,2.297847704152012,9117.272554642943,4177.909717472743,-8.510946056166314e6,8.133746788887231e6
0.0018699999200180173,-0.4389138651052302,0.0014589302745281283,54.26665444662336,2.3896647817741345,16147.91657471876,5014.850208075174,2.5746480558691137e6,9.448313786722157e6
0.0018599998438730836,-0.43782830610897433,0.001420917571249321,54.370132436919405,2.4847554251139528,19031.300646049884,5290.4291115588585,328050.7295517697,1.3320248994193401e7
0.0018499998841434717,-0.43778369083621205,0.0013781103812740448,51.308502414567016,2.2249971963515667,15635.385654535561,4338.013175230414,-3.075245286502273e6,1.0441744047140813e7
0.0018399999244138598,-0.4377401980396259,0.0014089472660630878,55.68445669011494,2.434367151192254,19988.728187615685,4737.430846492726,-5.510148927371849e6,1.0448528261666577e7
0.0018299998482689261,-0.4370220168379471,0.0013946995785590484,50.53156861921138,2.2515431300136823,14857.818967729008,4303.824624205613,-3.036908361173063e6,8.862254881205799e6
0.0018199998885393143,-0.43426036046339667,0.001523002970959042,58.19593155341049,2.569791831805173,24130.229409145773,5441.109762004807,1.4330845691206136e6,1.2068224936973456e7
0.0018099999288097024,-0.4348948096004174,0.0014688729490655833,56.17699195679887,2.7125862118746062,24799.551993960402,6608.857151141032,3.57909842890421e7,1.740572988319859e7
0.0017999998526647687,-0.43295367447120986,0.0014774082747137025,54.08492440645386,2.5742348354503193,20988.687703056286,5624.644285290177,9.474034858176686e6,1.435691137939332e7
0.0017899998929351568,-0.436101365348456,0.0015409483019975464,59.5258026275132,2.782313509132155,26713.002656049895,6366.912887152485,1.4855542915921539e7,1.6687996389406357e7
0.001779999933205545,-0.43124869010409944,0.0014988994682743027,57.12870035816201,2.7414350787585486,28623.884111219348,8285.499393214615,3.411170991156617e7,2.941464431550104e7
0.0017699998570606112,-0.4324209842519114,0.0014397661227756396,57.0435381901002,2.638754396808323,31678.976458762787,5780.367274766762,1.7516316335460007e7,1.3552367724296013e7
0.0017599998973309994,-0.43147982133881546,0.0014632232345694596,56.56079612471629,2.549815177108055,14975.398232318119,5424.351423824266,9.18208734278577e6,1.4651156535871817e7
0.0017499999376013875,-0.4310180857477263,0.0014884641647603598,58.765289015661736,2.9082208985693327,30852.724299744077,7135.047399472194,3.465243953123035e7,2.111166937899705e7
0.0017399998614564538,-0.4316979400885409,0.0015067030626971802,57.14435370072338,2.5714897212138315,22262.60182288938,5616.237557624811,7.481970071272133e6,1.4164570981297106e7
0.001729999901726842,-0.43216590799488275,0.0014286454452730542,56.12846944647968,2.589500839724796,15828.728671451043,6400.342268686869,2.0326686111563858e7,1.573865717591396e7
0.00171999994199723,-0.43171607167860987,0.0014600150060705079,59.614645914709584,2.660175344483153,19830.83899286803,6066.690846516975,9.28918916962011e6,1.5452712947985755e7
0.0017099998658522964,-0.43075836892343444,0.0014890386834160196,59.81058689626148,2.873568997651474,25417.34011692123,5722.575777936762,2.3790190893153667e7,1.2474207898112511e7
0.0016999999061226845,-0.4283440740531632,0.0015493309045258971,64.436846349696,3.0255139479316258,31115.542098729,8884.313105062574,2.6507180196574867e7,3.801277426017572e7
0.0016899999463930726,-0.42686022268599183,0.0015295256304182308,58.97432714179506,2.5496143827745446,27839.438406096204,5252.750160760282,-56191.55435551985,1.1398969508685697e7
0.001679999870248139,-0.4283627670410337,0.0014756081730424979,57.5362383637454,2.899878983879034,27769.089575611528,7183.945705069586,4.037630105973252e7,2.398154374288986e7
0.001669999910518527,-0.42880045179085846,0.00144385429284146,57.70020647012448,2.4700938994913693,15685.92332759871,4796.350890015946,-1.1988924730062466e7,9.570950845184058e6
0.0016599999507889152,-0.4269786439955347,0.0014919203309018744,58.44019080346779,2.6624925032128464,20510.712219598074,5867.101768362275,6.43521076229498e6,1.4571129077735865e7
0.0016499998746439815,-0.4257268326892742,0.001532792716456801,65.71198929777638,2.95242922389099,29536.709370002958,7478.38478781956,5.896997305474468e6,1.8418589387079652e7
0.0016399999149143696,-0.42457512513336015,0.0015632114541954604,66.72559975260616,3.2527417420544507,31686.139676237,11421.118774130024,5.4896824883268565e7,5.6339754836449586e7
0.0016299998387694359,-0.42241830922976,0.001549115328321816,64.16848038586035,3.10101123127967,38087.82389412755,8688.683714323332,4.967699803056197e7,2.5575594787496645e7
0.001619999879039824,-0.42303981412327385,0.0016013280912538933,66.07218966891945,3.1983857894563137,40927.281721165484,9245.14629447599,5.246006470938183e7,3.2055690164155964e7
0.0016099999193102121,-0.4251243073829496,0.001455019994106264,58.651262878860365,2.7744483537604716,24616.512599964204,6718.787072888054,2.7790571160827603e7,1.905657524517763e7
0.0015999998431652784,-0.42456974136622266,0.0015458245973948926,62.599171611403946,2.946893917020761,38774.72017489994,8012.7466463984965,3.4054178090939716e7,2.4342654670944247e7
0.0015899998834356666,-0.4221197444833924,0.0014916356809291827,62.04210023422363,3.056298133185562,19925.057164319514,7676.828907393479,3.4725508047438085e7,2.230908948473733e7
0.0015799999237060547,-0.4211164312867773,0.0015468858565366637,64.54735032520053,3.2189348536794653,39152.54253536658,8964.20068703103,4.799065718786182e7,3.3239867270369016e7
0.001569999847561121,-0.42223344586825795,0.0015079093535282804,65.24879148500354,2.7924984176082748,20956.317094105318,6223.877216682189,-4.637707645182992e6,1.4948233179334661e7
0.0015599998878315091,-0.42390132288165555,0.0015141987792760031,63.51440611862391,3.0578924287467637,31924.405208352826,10176.127105345944,5.233205908264344e7,4.046034490402817e7
0.0015499999281018972,-0.4218130256895945,0.0015751369823390267,64.18391655278019,3.1874920359966348,36780.92193316216,12271.640070223137,9.777829412949981e7,5.908889967095892e7
0.0015399998519569635,-0.4221330867973891,0.0015498016368146123,58.41536149162013,2.630292301295902,29657.942839285603,5248.9253146588635,1.160183570937266e7,1.0017443634009182e7
0.0015299998922273517,-0.4238268582180248,0.001539501999785422,55.512603731048515,2.545542056178908,21092.79423486022,5125.880379813528,7.948336211296505e6,1.028328029215709e7
0.0015199999324977398,-0.4212424467774824,0.0014776717824267025,59.40010775217982,2.8380202315352103,21912.18765286891,8014.393051876989,1.8108099904027417e7,2.983812030157448e7
0.001509999856352806,-0.42012949914326625,0.0016233442000065722,65.97687898155733,3.6842105318055403,48821.759380545474,15900.120110633788,1.0928340702181713e8,9.409543983671442e7
0.0014999998966231942,-0.4206583190993184,0.0015951433530456782,63.95014587988052,3.7635718024456617,43312.71592243053,14848.610193572957,1.2875417047713868e8,7.77703569901084e7
0.0014899999368935823,-0.41987620722077407,0.0015716262969055806,60.969535922984264,2.758543289792458,23270.030037053108,5875.145097730173,7.560567076132009e6,1.3080859211242665e7
0.0014799998607486486,-0.4179599327350035,0.001602233416770784,64.01265710754899,3.004986662768663,28192.136208335574,7712.241744658366,2.9920752880480308e7,2.2897761923939347e7
0.0014699999010190368,-0.41786844532296036,0.0015837972639159115,64.94654681738834,2.884053849265561,28928.894149501233,5958.178868201958,4.996353928687716e6,1.5409171406864366e7
0.001459999941289425,-0.41529187881835045,0.00162054181222641,69.5925411467055,3.282061515791562,38356.93894070491,7887.366538497742,2.6233158680227235e7,1.9783057048610263e7
0.0014499998651444912,-0.41467461572488984,0.001679419910009686,67.21994275266434,3.5525897255532803,46783.79451026715,12298.194915496077,7.861415486451116e7,5.765940388790438e7
0.0014399999054148793,-0.4146462729549796,0.0016057276396635907,65.05193822557918,3.0022475740420274,32533.29683283973,7457.221038619475,2.2937479324973095e7,1.950186312198591e7
0.0014299999456852674,-0.412343807094357,0.001554213913939094,64.39434178409222,2.8176428170511527,30366.98089633579,6102.538255666332,6.515250330032479e6,1.401618313499335e7
0.0014199998695403337,-0.41235871748384395,0.0015489433988793158,69.14556339023115,3.8144239559166104,43821.46696709961,15626.288212400299,1.2991846339820158e8,8.302753285013099e7
0.0014099999098107219,-0.4108407867418491,0.001690205159507114,72.77262399226899,4.238073399999869,53826.151955790236,18643.455437947996,1.6480031214745203e8,1.0190949524391557e8
0.00139999995008111,-0.4101138041070704,0.0016373526168172545,73.61098854183571,4.020102900218458,61040.82184471515,14994.095227253118,1.2364200952588496e8,7.032932464279497e7
0.0013899998739361763,-0.4123176014519956,0.0016738954570887467,74.23008552438621,3.8431051829643432,55731.84990552591,12446.398911343842,9.842436242232862e7,4.1070281429512225e7
0.0013799999142065644,-0.41139695166267204,0.0015918991292720377,67.46956163085417,3.3609731352758407,30059.47676851463,9189.779366764698,4.9354529813199006e7,3.2867954589405105e7
0.0013699999544769526,-0.4126945415527437,0.0014636119902364777,64.10889695652148,2.958116260205892,22850.440522500714,7114.339538210931,1.8038190889512718e7,1.97856920213194e7
0.0013599998783320189,-0.4101964192924803,0.0015928399828854891,67.01690722469178,2.9927348003985945,28758.333516911473,7098.247050408782,1.3583666443861246e7,1.8057101121437144e7
0.001349999918602407,-0.4095911944849732,0.0016210681487916405,67.65580480246048,3.1927811153258694,39477.674001075495,10331.602123006629,4.0665420533284105e7,4.769182324390719e7
0.0013399998424574733,-0.4082525229290395,0.001698626616704079,70.62316008905286,3.6353817649626605,34265.07229683301,13746.587513421671,8.018829874730282e7,6.3742177561096705e7
0.0013299998827278614,-0.40650302981273156,0.001660081015779408,71.04455988988474,3.6150998580082474,44651.13552633976,10195.624191680363,6.4048835435442336e7,3.3909735244456865e7
0.0013199999229982495,-0.40545893657602844,0.0016988228621694283,73.8015943038808,4.01033267260412,46183.8818766937,15454.234458770854,1.1289812419920619e8,7.93809009388005e7
0.0013099998468533158,-0.4037330011406119,0.0017372155041637763,76.22465935662017,4.0966999801527955,66717.61405130927,15179.277924704786,1.4293822718664983e8,6.1571514564990886e7
0.001299999887123704,-0.4000015683389031,0.00162690393927795,77.72086515505737,4.1025431712067775,60983.44640048313,15190.418980877206,1.4398074325556082e8,6.773488681208418e7
0.001289999927394092,-0.40173973103121047,0.0018264898750851518,79.99156609403185,4.3524783809887895,71802.06239113501,17646.703841410606,1.840871571260477e8,8.375309286270191e7
0.0012799998512491584,-0.40275650343811503,0.0017659486198208073,81.36389313539865,4.891408268121413,95788.05706803352,23873.7159154073,2.7601900893844455e8,1.4490661118494835e8
0.0012699998915195465,-0.4010490099999852,0.001654364008024223,75.60845966874774,3.4681713194737562,41075.296957498394,9148.547838937971,2.219659252259789e7,2.7017520576047484e7
0.0012599999317899346,-0.40102422871374765,0.0016914288562528787,72.10308241169763,3.395076072140367,36237.18070703957,8931.72044868307,4.388051955541341e7,2.407865659906311e7
0.001249999855645001,-0.4028947509274073,0.0017092741819489503,75.49816350704506,3.558920501246987,39215.89619928096,10172.50674494622,3.3551498358692326e7,3.554779232808754e7
0.001239999895915389,-0.4019252294067246,0.0016388572245518431,70.62891065860892,3.2498731322764334,29617.874048461053,8274.337283413504,2.1571150841205742e7,2.2813999110341173e7
0.0012299999361857772,-0.40143709745312495,0.0017022670492703917,75.36862318889361,3.645171026702154,45776.05583933658,10265.424440324465,5.3276237460967876e7,3.611628273892602e7
0.0012199998600408435,-0.39967641339485116,0.0016642232363493661,74.00056229954352,3.184306344461794,39159.45459559808,7794.659494351191,1.328687453837222e7,2.0475918347955115e7
0.0012099999003112316,-0.39924408703285064,0.0017088626986768605,74.92832749252702,3.5515311679951296,43565.626884742844,8616.929626972142,1.7921951434927803e7,2.4280680361599725e7
0.0011999999405816197,-0.399631143450925,0.0016625430591688092,76.14118962622295,3.629325527498995,39570.106334629876,9046.676625298953,2.9987225759562343e7,2.5726657325387754e7
0.001189999864436686,-0.3958817011861108,0.0016170536594742552,70.14527941908568,3.5197832358351793,39853.80209687661,9646.818998416471,4.39028420613788e7,2.9133297990394246e7
0.0011799999047070742,-0.39537467482691885,0.0016882534356073035,75.5893539358344,3.393778501589914,30280.882336504812,8314.702514900315,-1.0718957507804392e6,2.591895136063619e7
0.0011699999449774623,-0.3951670708334101,0.0017742336042108622,76.17767209561762,3.5568412386382073,43210.33903306183,9327.692493212442,4.094831553670444e7,2.4783416370035123e7
0.0011599998688325286,-0.394394591999804,0.0017750327185746722,80.95605915619564,3.8343183314512976,60172.52671425899,12024.972715817472,5.93120330757344e7,4.0947148477690995e7
0.0011499999091029167,-0.3924819386511371,0.0018290538300860272,82.84923384407006,4.140681019597419,68433.34297310792,11961.341774515875,6.509595651974639e7,3.66290376730714e7
0.0011399999493733048,-0.39104957328237167,0.0017026690238109074,82.6486132636454,4.310281824892029,60186.70760131786,13497.046274649858,1.0379707865057418e8,5.3003172632126324e7
0.0011299998732283711,-0.390696813203851,0.0018243344342659014,85.4244960606036,4.2222949149561915,61847.31258304697,13825.778071716608,1.0196553272544211e8,5.7951231145211786e7
0.0011199999134987593,-0.3888899887548094,0.001812032718409669,88.58001690355803,4.581288107750139,78342.71514764354,16137.956328080705,1.614921116905335e8,5.939292929825098e7
0.0011099999537691474,-0.38857856310098865,0.0018098390615603414,84.78635585514456,4.141090936109854,61110.85391469074,11733.56169610474,6.644907987098663e7,3.2668804576591183e7
0.0010999998776242137,-0.38931286569012075,0.0017447989867806222,75.7128856527681,3.602880982862642,40492.72496924468,9844.2179713305,4.535794757464736e7,3.2171537140205316e7
0.0010899999178946018,-0.39138329929295856,0.001671030486759517,74.81110598610701,3.4196386479612095,36245.501750531956,7704.077322961811,8.920825747115603e6,2.085103456352934e7
0.0010799998417496681,-0.38871263491199426,0.0018256285585599899,83.26302726529852,3.8462858865372147,53950.252184358294,12495.017931682007,4.047414358234498e7,4.490883259377124e7
0.0010699998820200562,-0.38739676821158026,0.0018093775762648618,81.6982970883822,3.818126110184183,56373.15319805725,11103.21170544762,5.4947906903013274e7,3.4686579468768984e7
0.0010599999222904444,-0.3868207910298371,0.0017360374315094334,77.00919418189908,3.89952106417488,47821.14464080876,11839.393365168353,7.811708190984458e7,4.430564247666136e7
0.0010499998461455107,-0.3890149779043174,0.001719937072349148,75.25310619691197,3.4985744936549437,37153.967892846464,9616.576477420058,2.946474682328965e7,3.2050605101540975e7
0.0010399998864158988,-0.3860235387896362,0.001700287885157422,73.89588604114971,3.4250327696372933,34621.37429668893,8108.444074798163,2.684514782686978e7,2.124359714011251e7
0.001029999926686287,-0.3831916328514807,0.0018282489599876688,87.21699951561139,3.9602274168772427,61324.48443095548,10305.91222634608,3.058210477064097e7,3.0046450706983462e7
0.0010199998505413532,-0.3806753817658121,0.00179180044144753,84.8138889446065,3.968542346172699,57592.21070211524,12069.121700964111,7.786595374477093e7,3.896964610149646e7
0.0010099998908117414,-0.3806865990530437,0.0019317859660046921,86.79875960254405,3.9404729740414917,60415.90600605873,11028.273272978118,1.8702825663231444e7,3.579731443731944e7
0.0009999999310821295,-0.37834089145365557,0.0017765909358285288,78.02264010548522,3.6594343409314507,46492.51013955021,11294.889039551905,5.962567153084409e7,3.814028717684724e7
0.0009899998549371958,-0.37973385245013386,0.0018022779211137136,82.88277240296799,4.304710249316035,65300.08405393037,16258.6752150531,1.4187757461329088e8,8.226501128063299e7
0.000979999895207584,-0.3806910530844355,0.0018320828954948604,89.71095577173624,4.663803656363317,78186.39159073021,16292.402710172728,1.5750224774659455e8,6.920427463556863e7
0.0009699998772703111,-0.3809481096351309,0.0017609565423462063,88.36504762583766,5.367338542839314,107008.48017581244,31354.378891956487,4.148185791248726e8,2.333554953993052e8
0.0009599999175406992,-0.3791956450069622,0.001780867140065518,88.6776066183964,5.286595601570721,97041.53592031039,35358.31665222031,4.036526567851455e8,2.934474922188461e8
0.0009499998996034265,-0.379373535907231,0.0018614080746148928,90.15405353321245,4.579324742504472,81495.75258177066,20954.063090832067,1.5746219095080313e8,1.2229080319680767e8
0.0009399998816661537,-0.3766388332398053,0.0019095273974291864,94.7777954257638,4.950574948302206,100293.58229808432,20132.60003317471,2.0933984758089843e8,9.56425695762235e7
0.0009299999219365418,-0.3758842602760983,0.0019657810477934183,96.7799419923114,5.084327147212044,84143.69959121157,22322.465963664014,2.2953282324293426e8,1.1132731348373912e8
0.000919999903999269,-0.3756438902246365,0.0017968287264868296,90.262285040026,4.703614404352737,79197.63083804699,20016.84795104851,1.9851973553901553e8,9.758490718623212e7
0.0009099998860619962,-0.3741456566170882,0.0018269389423729555,91.67330735972584,4.883013151826159,80865.1767722495,17679.272655617566,1.887094146611865e8,6.76884722389438e7
0.0008999999263323843,-0.3733412903572198,0.0018842979691699262,92.52644311177184,5.339301161736069,98275.13780211046,30629.06776216754,2.7393488593966275e8,2.3489900357593375e8
0.0008899999083951116,-0.3707583653737002,0.0018631850088430435,94.41008461580421,5.2220101756712936,68757.51512478056,29591.14973609886,2.3389491382019803e8,2.2731421100812268e8
0.0008799998904578388,-0.3686540517680728,0.0018929226854498594,93.89866110306332,4.210996235603056,53330.13012939253,10827.855172007874,1.4324229842077289e7,3.438338449164219e7
0.000869999872520566,-0.3689944993789851,0.0018786489778654981,90.9824575885352,4.457195611564355,63066.15608185267,15714.827758242074,9.118956903161958e7,6.016726664423645e7
0.0008599999127909541,-0.3703747460804768,0.0019365074367798955,99.82759352390208,5.507077320333565,84769.02625266096,24404.772078030495,2.317850225348227e8,1.3308476851414248e8
0.0008499998948536813,-0.36825319761920433,0.0019051196754154732,98.06491370159323,5.533842056560297,102991.5109229597,23697.234730849374,2.720719994929706e8,1.1161492287629013e8
0.0008399998769164085,-0.36794068808836294,0.0020073579079825502,105.51237768495781,5.485883968461421,115036.73124960961,19044.81718989775,1.818249077718284e8,6.637761541030158e7
0.0008299999171867967,-0.36508478699757024,0.002029590351029331,106.7866253569043,5.672102050734349,130023.34366985904,21670.811584416693,2.377061496271444e8,9.445452899608502e7
0.0008199998992495239,-0.36750096863199017,0.0022237349043997224,116.4163033228235,7.730475145515024,190831.47749842843,50926.03267724261,7.765374938999141e8,4.4675613284991044e8
0.0008099998813122511,-0.36450444238506247,0.0021174185301516763,108.57751505124577,6.185224396120073,122863.93943683885,28490.58530272499,2.983535262180422e8,1.6386740553070897e8
0.0007999999215826392,-0.36212052837298053,0.002064376266584673,103.5421752158727,5.955061061533203,122901.15208561425,26045.08332165808,3.294472009818047e8,1.321211659601522e8
0.0007899999036453664,-0.3592790713898906,0.002060220289436884,110.32062277045813,5.994437040564921,133074.50968654166,25994.352756640055,3.0516740615945417e8,1.2669643924497521e8
0.0007799998857080936,-0.3581156656227577,0.0020754852159150464,114.91861394452478,6.644167595566988,142923.2619885487,39997.86084087771,4.8810330348589134e8,3.130414419052666e8
0.0007699999259784818,-0.3602423941120743,0.001956646423317613,109.0380610427415,6.016008109732007,126273.14793728902,34130.68933587615,3.983980180901783e8,2.565147862840297e8
0.000759999908041209,-0.35732731258884337,0.0019526491638483696,107.78240840105461,5.358460981295276,105054.25027469435,22437.540825637618,1.8830532545598117e8,1.1213941713269627e8
0.0007499998901039362,-0.3550797939933219,0.0020542181061145416,108.67131723332753,5.578606431965293,109865.22235564092,19779.14925432726,1.7812474698934337e8,7.985181551637757e7
0.0007399998721666634,-0.356380160338189,0.0021708106375556576,116.3292420034699,6.444301932509442,138954.45268737714,36156.91086540768,4.268115444951595e8,2.6016208006575888e8
0.0007299999124370515,-0.35631904885935956,0.002131142037687476,116.94959021260496,7.426671831458835,161865.2919072885,49806.798307585894,7.38213950306639e8,4.1636225727413404e8
0.0007199998944997787,-0.3534731135431853,0.0020516499082467083,106.93252695568707,7.575569468978626,166987.54458831702,67954.99363318006,9.205225294323034e8,7.426090987197021e8
0.000709999876562506,-0.3549160979708609,0.0020806435869403406,111.23799695599723,6.1854801342209464,146032.43034738928,33948.96354199641,4.4509898845222706e8,2.4313914486958846e8
0.0006999999168328941,-0.3524103688963042,0.0019606593643970065,111.18879349750661,5.605334433035652,107270.49300273792,21981.328939287836,1.7767446865892923e8,1.0602225008114956e8
0.0006899998988956213,-0.3497824529096036,0.0019484520889861663,104.6044223088708,5.455838840163709,87236.29195353069,20441.602529951655,1.6806999076903477e8,1.0076431587852114e8
0.0006799998809583485,-0.35096559868175115,0.0020410173997408927,108.15621600421694,5.563192019772915,113920.11625789653,21885.475992112715,2.1426975499366936e8,9.94040226173933e7
0.0006699999212287366,-0.3516912334961389,0.0020606539197313705,115.31795919089477,6.372719617408737,135110.57088666898,35638.95731501302,4.1392002016292876e8,2.6008059292257428e8
0.0006599999032914639,-0.3513279236477344,0.002071862537714116,117.12354902774365,5.673926062073952,121682.0429390272,18450.854027300345,1.4860910738985372e8,6.340560200026528e7
0.0006499998853541911,-0.3485166710697339,0.0020527723495284192,114.67783833976614,5.136314329627119,91026.1583633147,18287.9174987334,5.728385004138456e7,7.060161450027287e7
0.0006399999256245792,-0.34634938157888195,0.002030018543306878,108.859483734874,5.5617575563009956,108625.35386360105,24182.434091960207,2.3497874466494873e8,1.1927856256960703e8
0.0006299999076873064,-0.34628150064969226,0.002125214648827318,117.04175369223539,6.353898361226114,121939.60484533427,24229.921486647007,2.342563225270078e8,1.1012439135825698e8
0.0006199998897500336,-0.34530458943859305,0.0021376591294413444,125.31252435823482,7.34134334599744,157782.39533865897,40239.90128432767,5.376768812309825e8,2.7771925845621455e8
0.0006099998718127608,-0.33877595898066204,0.002273438091582368,133.91329412971277,8.798177997521066,188158.52149530425,60800.87489219557,9.746353430428509e8,4.9756060098502994e8
0.000599999912083149,-0.33742200365423647,0.0022313342249268143,126.65139960205495,7.605665642697143,195824.42318765007,45063.87093866022,6.556267901834058e8,3.2931799155354476e8
0.0005899998941458762,-0.3397220493875446,0.002186315567174167,126.59460130086507,7.084095608728425,177159.44885749588,39331.18674739771,5.121628439229689e8,2.5330960576145902e8
0.0005799998762086034,-0.33883896946570013,0.002235206434374983,125.33716391376035,6.945962128128011,145102.4492068104,34793.720655791156,4.4217284212037146e8,2.0484351508565825e8
0.0005699999164789915,-0.3339974133445143,0.002342448840648445,138.19532638812885,7.203032347791047,186219.94526454541,35724.15848265034,4.6662342136453515e8,2.1194337500873938e8
0.0005599998985417187,-0.3363516629242436,0.0022960416126839413,138.20283304224404,7.81717955593503,238202.95801710678,41217.69593461774,7.019010117006698e8,2.486734384702147e8
0.0005499998806044459,-0.3323853510972202,0.002417623354986513,155.3309350430347,9.491018125586017,300481.3084045759,60710.523300974535,1.1651103904575062e9,4.4257437042475843e8
0.0005399999208748341,-0.33024144328522254,0.002279375072375955,143.83532789243833,8.313182048893285,222475.06120212018,43188.851363497015,7.29154429172611e8,2.251007207781601e8
0.0005299999029375613,-0.328587486976607,0.0024326233545426774,147.5119340378601,9.290786418609692,266740.84433670103,59136.76099554129,1.2131949893866649e9,4.22642739991211e8
0.0005199998850002885,-0.3232742805973674,0.0024014566888724293,154.19953714272293,10.22596985870614,301716.2381348631,78799.9205314879,1.5741737311993182e9,7.158297870867233e8
0.0005099999252706766,-0.3190376466870909,0.0025351627356472485,165.1407070374832,10.74218414843921,353213.01954642957,80875.1832751246,1.685478065171601e9,6.621062317912388e8
0.0004999999073334038,-0.32054528399308874,0.0025097598492317204,165.90015224267975,10.25416987962286,301917.43375886546,74401.82301553109,1.3320092000212107e9,6.397424240516938e8
0.000489999889396131,-0.3215197703236089,0.0026320009164631803,164.38696633501803,12.205395286523256,391693.51159153145,120120.71778567025,2.437634162449695e9,1.4366650912172463e9
0.0004799999005626887,-0.3220206391908125,0.0026086818101996837,169.84371111622974,11.650247887735446,434863.5934916853,90236.33562898208,2.1655208615161476e9,7.647922770126455e8
0.0004699999117292464,-0.3224872195543711,0.0026791412449131626,181.7451252269761,12.153685017271744,432705.6329301811,91595.0019556905,2.111072372024075e9,8.137423702028079e8
0.0004599998937919736,-0.3224966001600104,0.002559047924520761,170.66101280161342,10.57432558435653,363307.4404375611,58144.06937391352,1.1787995166645164e9,3.215999148326628e8
0.00044999990495853126,-0.31531955133367684,0.0026545146534909026,175.151290021238,11.777158047805143,416510.4020229528,74390.94123452739,1.8028845743123727e9,5.054294244729956e8
0.0004399998870212585,-0.31245403218418144,0.0026080610048946078,179.19962975573364,11.600425115025327,399293.55354341416,73413.13460767831,1.6847990191835575e9,4.778004806630288e8
0.00042999989818781614,-0.3117182669863874,0.0026966436342428356,189.56922546146967,13.250797859811842,543307.0008767935,96501.52871223004,2.86402340301635e9,7.289039170736238e8
0.0004199999093543738,-0.30827095110989433,0.00267818186292342,193.5011360142777,14.890089422173542,607499.5230874217,139915.8815523083,4.0599727978333554e9,1.4148940932128768e9
0.000409999891417101,-0.30611666570448876,0.002775242507848913,202.96406193155124,15.535690937587308,630964.351070631,143173.68371723316,4.1865906474879036e9,1.4401853638481886e9
0.0003999999025836587,-0.3048526602667473,0.002850675319879537,214.62833455007473,15.967683808441315,671401.5883562306,158648.50616971444,4.701399989114056e9,1.7673983709077725e9
0.00038999991375021636,-0.30247242405756924,0.002712964781068808,210.91652477534026,15.534700514735425,682959.7062473667,147875.10033168827,4.458762751171998e9,1.5288848651102676e9
0.0003799998958129436,-0.3042150800315218,0.0026437563553999436,206.111329138854,15.730598963766159,612166.5175573933,160634.20149486704,4.430154951187641e9,1.824309402205141e9
0.00036999990697950125,-0.3042905799566559,0.0026689013505112637,206.55103919083405,15.996028581478557,628591.2449137642,164307.74463415865,4.642332890633001e9,1.8658661183845801e9
0.00035999988904222846,-0.3016648184780598,0.002797393544698878,216.5187520915218,16.88606172170083,724798.1238524107,167880.65358281467,5.05484773416988e9,1.8268934047213202e9
0.00034999990020878613,-0.3011934295546789,0.002873051930744905,214.64820795014006,16.57307768514957,693363.9328781317,166373.35297659165,5.047432332087149e9,1.796728274152275e9
0.0003399999113753438,-0.30088773652265066,0.002917995222761491,219.07802049176567,17.437673196759384,736271.751912086,198526.2101490192,5.903060776303667e9,2.4246855937374053e9
0.000329999893438071,-0.2992351133105167,0.002925126871602794,219.30650854152697,18.1922231894142,799447.542853962,202640.2889684725,6.615733466123811e9,2.3980446223861065e9
0.0003199999046046287,-0.29639557635262953,0.003015246968621301,228.10830061439057,19.2252513225041,867463.9492857287,211546.1131666192,7.430563741685924e9,2.4740791215523205e9
0.0003099998866673559,-0.29150277214963694,0.003148910108211066,246.97462672005145,21.427989670661237,1.0074251379834228e6,251587.99358180448,9.202237590627525e9,3.2023727959172406e9
0.00029999989783391356,-0.2890375953573571,0.0031406789051462002,262.3536934464514,22.421945877514617,1.1436796859499058e6,264133.0360764241,1.008213215775172e10,3.403290190603756e9
0.00028999990900047123,-0.28631685969325393,0.003259241619532285,270.7720059198162,23.60237518162023,1.2252251387335425e6,284462.64584636776,1.1054970873849552e10,3.7769629155388436e9
0.00027999989106319845,-0.2844206846131799,0.003291460937819131,290.640128489334,23.38469559190641,1.2612929081591202e6,269535.09158516506,1.0266862933918724e10,3.361133747400501e9
0.0002699999022297561,-0.2800920756555697,0.0032689160149280876,291.67436838206544,22.62424996487631,1.2261632458220315e6,242529.97666220707,9.63093086280348e9,2.717269002367034e9
0.0002599999133963138,-0.27640783265507873,0.0033640928681312786,297.24798197249294,22.335255072778843,1.2169984822114303e6,226319.59941569553,8.928193653601866e9,2.3749029394907584e9
0.000249999895459041,-0.2756728567576305,0.0034589118857091283,308.7551018861328,23.838403183859466,1.347307225200144e6,251192.54934490635,1.009167784436485e10,2.7214290534392123e9
0.00023999990662559867,-0.27267758422858923,0.0035164220049439593,308.48665560815687,22.63373047551919,1.2402101516926913e6,204785.2873306616,8.074319889214409e9,1.871050762058716e9
0.0002299999032402411,-0.2688521527530842,0.0036204690518537815,316.029298442893,23.008497881789495,1.318867156944417e6,214201.1585415461,8.621637919037674e9,1.992788207658462e9
0.00021999989985488355,-0.2667790474799324,0.003633899695565607,321.0210672463559,22.99430502580847,1.3215056943370344e6,211616.49543887918,8.521901591283875e9,2.0148654834408581e9
0.000209999896469526,-0.2635597567194608,0.003725259409809498,340.6198372182716,25.127424377594508,1.5202574132080108e6,245858.6393750243,1.0331722236105888e10,2.622529749316085e9
0.00019999989308416843,-0.2611339507152879,0.003880674670889411,377.38652265776614,25.99199159842018,1.7041607631877495e6,240105.4405243236,1.098081188614444e10,2.2204762694469566e9
0.0001899999042507261,-0.25448519799895986,0.003956387897259397,400.6629661921834,29.64053132225035,2.0496435480116012e6,312704.0194600625,1.5240841590120607e10,3.4118845654660363e9
0.00017999990086536855,-0.24935120367567537,0.003940559736097387,399.7942289772726,29.240162130213985,2.0442328357788182e6,291621.7546783343,1.4252632408450262e10,2.827470545694055e9
0.00016999989748001099,-0.2478430828208197,0.0040199709418339835,410.58285569524855,28.55225938572877,1.9034692903095e6,269218.6142799312,1.2558295720771206e10,2.5160713656507225e9
0.00015999989409465343,-0.24442455313660982,0.004087363401011694,421.1178717641525,28.706360570908288,2.0279339607047208e6,268343.62774165184,1.289575122311868e10,2.4610220103716054e9
0.0001499999052612111,-0.24282103284633522,0.004231104327901989,451.82989889591863,30.872379958424514,2.3171948100377526e6,294094.81470124755,1.4790696768774557e10,2.802034900644922e9
0.00013999990187585354,-0.239382313768572,0.004476702890383916,489.7327996082095,33.311322000336155,2.5785734677558234e6,326651.32471351634,1.702082939707332e10,3.224280074033761e9
0.00012999989849049598,-0.23381779207695141,0.004419775575587957,490.51063357504927,31.254884463714575,2.3830675185919795e6,275077.5322509193,1.360880610927906e10,2.396117135054412e9
0.00011999990238109604,-0.22886844346738236,0.004422807391098605,488.0707708158169,32.301611336112956,2.4213595161809484e6,311974.0286473084,1.5032900638854698e10,3.33034498202429e9
0.00010999989899573848,-0.2274877621435694,0.004452370392141826,495.847312945984,33.001883814717615,2.5656517964495094e6,310751.7444045634,1.6532662736521929e10,2.9163631397781887e9
9.999990288633853e-5,-0.22439043873223227,0.0043852232510679465,502.2670994439289,31.738957427760838,2.481149473938169e6,261212.82666841394,1.3473358096895569e10,2.075752115665872e9
8.999989950098097e-5,-0.2194507310765193,0.004394787586174562,510.32098387559256,32.440256835140545,2.546269188388066e6,289860.49533154024,1.4568264696880407e10,2.457743338880243e9
7.999990339158103e-5,-0.21261675206185782,0.004511048620578505,539.0530887987,32.98688359444951,2.7232587335286345e6,296283.11741999205,1.5392175845928156e10,2.529349862159935e9
6.999990000622347e-5,-0.20639671628204692,0.004658706785612941,579.7884896621573,33.409455725790764,2.823789379753391e6,287598.764189989,1.4037920144830078e10,2.3917577027264514e9
5.999990025884472e-5,-0.2015577104331485,0.004743354433501878,607.1280004997632,34.24613961769592,2.9572134774845955e6,296837.7139875929,1.4488380388952463e10,2.5402945922874155e9
4.999990051146597e-5,-0.19423971748472654,0.004819562929326734,622.2133807344034,33.60536363496355,2.937270369684841e6,287784.031253195,1.239756070572966e10,2.5391598277731004e9
3.9999900764087215e-5,-0.1859487742325081,0.004990927810446508,659.9433558424644,34.466901499211026,2.972280131336761e6,274717.4840005971,1.1001962118264118e10,2.2967106924090233e9
2.9999901016708463e-5,-0.17861546378157298,0.00525264276837483,704.2859855769725,36.41200365124571,3.3725199487622464e6,278625.64028631133,1.0875426675591646e10,2.379014218918387e9
1.9999901269329712e-5,-0.17188172309626962,0.005463364478696785,753.0264212970519,38.943811435603614,3.623922308694587e6,299770.5146119765,1.0198708532459076e10,2.699916264213395e9
9.999900612456258e-6,-0.16999692313142017,0.00543062000507569,773.1920101321944,39.14766139892899,3.668648865530156e6,292822.7912148632,8.174408058408503e9,2.7717913806357718e9
-9.913492249324918e-11,-0.16357490432327135,0.005436633232302612,790.4923480695799,39.76120238579638,3.7131920528376284e6,297913.79823579045,8.015722893940783e9,2.635992544444446e9
-1.0000098882301245e-5,-0.15862010199537807,0.005582212289729338,837.7567003064241,41.06936692983901,3.922961436170946e6,304456.1569916905,6.730353751639362e9,2.745748080211366e9
-2.0000099539174698e-5,-0.14885945176948118,0.0057039702475579915,881.052552087227,42.4305871947108,4.1631287733850353e6,316999.4008246903,6.258869137952164e9,2.930174642073167e9
-3.000009928655345e-5,-0.14091060823096468,0.0058137449477879116,912.0413797366032,41.86926032589698,4.197383845342151e6,306961.60649658955,3.808035510592449e9,3.1327199755541673e9
-4.0000100852921605e-5,-0.13644870413454196,0.0058716092026707516,903.1363614858024,40.19774559626446,3.9937663014598773e6,285160.12496728305,1.583933859794221e9,3.077751183499065e9
-5.000010060030036e-5,-0.1276849086427746,0.006033783927503467,964.2111595733791,41.83771453490605,4.4458999606923675e6,286739.8664805562,-7.929143592263118e8,3.6724947975282936e9
-6.000010034767911e-5,-0.1195589220024097,0.0061754350328641775,1016.9665325848133,41.88063341098998,4.308216788550935e6,281205.70416709495,-5.71303488908401e9,3.8884777577309256e9
-7.000009645707905e-5,-0.11339970993709046,0.006319290335658432,1035.468442015718,41.02268980951763,4.0816883174113887e6,284414.77096510597,-9.80849794844843e9,4.0634146269576335e9
-8.000009984243661e-5,-0.10648283554000554,0.006498822050820303,1085.163028069248,41.31779339672461,4.1169314866923243e6,287960.5800879948,-1.4943216112626274e10,4.34752868050903e9
-9.000009595183656e-5,-0.09607829146525845,0.006600999316389177,1129.676941857764,40.92838534457853,4.0466879438846395e6,277222.2797956344,-2.1177194621431328e10,4.554955748454909e9
-0.00010000009933719411,-0.0856867883842021,0.006715562682109457,1173.995108189438,42.365064095167924,4.1464420576460944e6,297453.97355070733,-2.504486544105876e10,4.8733558046743765e9
-0.00011000009544659406,-0.0788944739023849,0.006928724007698482,1223.096528663561,42.57500448789399,3.8518455991446646e6,314974.9407514345,-3.1401216897989643e10,5.128837980363747e9
-0.00012000009883195162,-0.06836788243734343,0.006950113762120778,1212.9004854840982,41.21966004034912,3.273442642229806e6,320601.49325527647,-3.4760727550773796e10,4.704728895133109e9
-0.00013000010221730918,-0.05524771573430511,0.007066368467256281,1223.2533190779386,38.77677815807358,2.9604245317995315e6,325055.11819739395,-3.867772367406209e10,4.601842289834762e9
-0.00014000010560266674,-0.047986642248134134,0.007035804155617125,1239.660371917245,38.14928426188009,2.647120848993278e6,322325.2358608,-4.121546778898053e10,4.555444166654065e9
-0.00015000009443610907,-0.03926825588730794,0.006964236074693922,1257.785046909636,38.08251504644585,2.2667949387539495e6,326718.99556078325,-4.458997361151794e10,4.544744946500951e9
-0.00016000009782146662,-0.03332434598850568,0.0070233882129163445,1291.965345145533,38.56836317134901,2.0590107472453427e6,344027.3483112571,-4.74569579088041e10,4.542781394904525e9
-0.00017000010120682418,-0.024448984670896397,0.007083342186770062,1314.641530184714,38.67717830068819,1.6786895605899151e6,357251.9756596601,-5.244043195514299e10,4.628677106178286e9
-0.00018000010459218174,-0.01731317042103375,0.007094763185627792,1319.3523032263747,36.75805085737427,1.7242782192502455e6,362117.21524085477,-5.4815072866582794e10,4.593392978067931e9
-0.00019000009342562407,-0.006370630994245888,0.007103272583525576,1337.8276816182383,36.48812516883577,1.3541541016801305e6,376702.81010648794,-5.793583729835271e10,4.526669829119667e9
-0.00020000009681098163,0.007474240794287758,0.007197804705212983,1351.0491813838632,35.87945987145286,749065.1759728163,382688.25992326986,-5.920706333658126e10,4.346564581847557e9
-0.0002100001001963392,0.019051436886863376,0.007159613483886796,1315.6273775122968,35.62096895006003,77157.19869820071,361486.0364251499,-5.543003128194626e10,4.088507435906842e9
-0.00022000010358169675,0.031582989277191865,0.0071532945470847795,1318.3126755611956,35.55300486800725,-140218.80646549026,367188.41627099947,-5.7152306678844734e10,4.0822706420964856e9
-0.00023000009241513908,0.040469678372864325,0.00724906999391545,1324.9295132092473,35.31402528028372,-563099.7712701192,368774.3446406935,-5.683394970890892e10,4.097659790749963e9
-0.00024000009580049664,0.04980284510988896,0.007162469378706948,1312.3080662146472,35.08525708995026,-973789.0507515077,364082.75649978325,-5.498318378923673e10,3.9906382240896697e9
-0.0002500000991858542,0.05999170450270943,0.007143596753907844,1300.0695101538777,34.81672919295605,-1.4115739697006904e6,349623.7244356127,-5.150415250429455e10,3.9772452523004026e9
-0.0002600000880192965,0.07362247072316558,0.007067079358010804,1289.7888663579708,35.76716299332809,-2.0522450965773577e6,360022.8584179133,-4.9520255627817085e10,4.192151083268114e9
-0.0002700001059565693,0.08659497377640414,0.007110030320693621,1248.058977068471,36.192745974714164,-2.4584808181504975e6,332534.0721792323,-4.308504013625821e10,4.1887340568760967e9
-0.00028000009479001164,0.09982642552045529,0.006974150606424785,1224.1803197721058,36.46367585749993,-2.8524870899512335e6,331578.12219536584,-4.003399127044546e10,4.329191379187407e9
-0.00029000011272728443,0.11365065001862591,0.00692141961206011,1191.035500888406,35.41415934792613,-3.007968581416003e6,319424.77880646975,-3.721313593087688e10,4.227702177837806e9
-0.00030000010156072676,0.12562995886612507,0.0069054690772110345,1200.4665365783317,39.24701431553696,-3.685819343197624e6,320200.61010513955,-3.361979502123477e10,4.6201105565681305e9
-0.0003100000903941691,0.13333438790005897,0.006871458526780477,1171.3749984176543,39.80817093666242,-4.0225945368266366e6,324352.36558338325,-2.7883904210520676e10,4.682346355620639e9
-0.0003200001083314419,0.1430907654559171,0.006815169660084868,1149.1253686778593,42.07799044695561,-4.5185848054995965e6,335445.8081600347,-2.0288805889443565e10,4.852269871079781e9
-0.0003300000971648842,0.15486211821374235,0.006596599488700351,1107.2761368818406,42.37871076793,-4.497041293010675e6,306318.65757825813,-1.674362749760425e10,4.646134736215164e9
-0.00034000008599832654,0.16348887023828396,0.006575008893716585,1081.127154967444,44.21783430849019,-5.02265101677633e6,323020.0320373177,-8.958627904936686e9,4.711103046233815e9
-0.0003500001039355993,0.172482162109116,0.006561949808738725,1062.212612087964,44.277999881114084,-5.124448368500501e6,327630.0858420721,-4.80585243145715e9,4.541675613190263e9
-0.00036000009276904166,0.1840166270897934,0.006364835787227092,1026.4939036798335,44.69725065269311,-5.297849491021505e6,340575.22663034964,1.1829283585386784e9,4.567193441749158e9
-0.00037000011070631444,0.19382921181084345,0.006246824879086829,995.9830259336201,45.248678348111945,-5.370595223042353e6,339772.55082228134,5.358632274952957e9,4.3440944893472805e9
-0.0003800000995397568,0.206699722444091,0.0060792655138935305,934.9602901240075,44.40725839553619,-5.180875702821361e6,325685.8251725373,8.274636743656855e9,3.7683480388281865e9
-0.0003900000883731991,0.21641769868849065,0.00575451653733856,864.3657491387975,42.152893276797755,-4.771465003952924e6,308930.86302499374,9.696467044395857e9,3.375265544661353e9
-0.0004000001063104719,0.22358595636741715,0.005496565306575641,813.5208739777204,41.46225055284495,-4.548394240484304e6,306074.7388098664,1.1501842889519318e10,3.2323491066194086e9
-0.0004100000951439142,0.22986667607371342,0.005314782463970169,762.8319328588922,41.14107100387274,-4.406533615324106e6,313417.3605990863,1.5022491275228542e10,2.882149550937587e9
-0.00042000008397735655,0.23878933394868945,0.005240082721412913,717.0442969573118,41.92405872829604,-4.29442426418951e6,338005.8619631542,1.8135897352184505e10,2.7780234317363706e9
-0.00043000010191462934,0.24503794440396975,0.005052676045915764,663.3258122060738,40.14233084384953,-4.064424124204531e6,353673.8984093769,2.0868932770630043e10,2.9141182341788707e9
-0.00044000009074807167,0.2527037777836657,0.004707996177307301,591.4474462176785,37.481006984304585,-3.63442463489428e6,332089.295726263,2.0689533520492943e10,2.7938543576302423e9
-0.00045000010868534446,0.26076732926873303,0.004714028594412122,590.1521821831751,38.78311742185214,-3.731698983927059e6,359338.7718178903,2.2541965885929985e10,3.102947302124411e9
-0.0004600000975187868,0.2677163013203671,0.004470146491710916,544.0704986865685,37.11695403216887,-3.350698391524612e6,358401.83280371793,2.1575750720031864e10,3.1550984511485834e9
-0.0004700000863522291,0.27444162601016553,0.004263148554784672,489.21698013634114,34.402104147960486,-2.970385065805344e6,345062.872813373,2.0208634971641792e10,3.4106451472305284e9
-0.0004800001042895019,0.2811860691602352,0.004038411883536236,446.3052151749593,32.742271556996755,-2.662330509057899e6,327695.33697520953,1.900466014459973e10,2.9936330270681906e9
-0.0004900001222267747,0.28788722718939586,0.003900185901597635,415.0220659115926,31.35704508988712,-2.38876510868113e6,321761.6478560454,1.7709773835585182e10,3.3800649271304784e9
-0.0005000000819563866,0.2907120561918273,0.0037011284145471285,392.7295413327988,30.046539050489198,-2.20722572164474e6,310715.7653511277,1.6622665665378101e10,3.210107535869629e9
-0.0005100000998936594,0.29464562662700217,0.003589374537106827,360.21677365774195,30.81734488443634,-2.1819416878191615e6,327416.6470347504,1.8717861783132317e10,3.295388041902295e9
-0.0005200001178309321,0.2993477875653757,0.0035955429168714847,357.5621723480146,32.043382109548936,-2.2638806781211724e6,358621.6167241193,2.0784314342331905e10,3.747243016648728e9
-0.000530000077560544,0.30329544768333483,0.003468172887749637,328.4126255913903,30.1766269191225,-2.0241131333457122e6,341082.9255660825,1.860464653928416e10,3.548285381505608e9
-0.0005400000954978168,0.30757085737413364,0.003375535337538332,298.01291622919734,27.439195469868064,-1.6816416602390043e6,320793.646080875,1.5435964782219824e10,3.6343188635406666e9
-0.0005500001134350896,0.31286350025533827,0.0032409650941398306,291.36040629615115,28.000813606811068,-1.7207652004107935e6,339930.57309380465,1.6717418453696424e10,4.100182607848285e9
-0.0005600000731647015,0.3172174882135127,0.003148787867086785,270.8179843666011,24.733526970848736,-1.3967128951116067e6,273221.4926998238,1.2037700303313938e10,2.9984840382724304e9
-0.0005700000911019742,0.31836824276726733,0.003026869330925093,239.41531034851468,22.418039246129883,-1.1036416872792668e6,261946.17329321016,9.6269613416182e9,3.3051509225558724e9
-0.000580000109039247,0.320865505031192,0.0029967347626759823,223.96564161231152,21.31222442594507,-986298.8190653389,256907.43143918476,8.929181750232233e9,3.3891141606454754e9
-0.0005900000687688589,0.32238199141055623,0.002884857649576033,211.62667732967822,19.968395526696455,-888076.2020262203,236256.31761012232,8.029655493758685e9,3.0656469037659817e9
-0.0006000000867061317,0.32355806828752703,0.002777943428759801,198.3638474630447,19.92740077623721,-839091.5061336752,236026.42184332604,7.864240369322801e9,2.998064140425164e9
-0.0006100001046434045,0.32759805126167413,0.0027795806836534323,193.2474710947941,19.709474625931474,-836924.4810643595,238837.71681820066,8.031360423672633e9,3.137950424878613e9
-0.0006200001225806773,0.3308258895503142,0.0026888171110591315,185.16485790005203,17.522086457973067,-743944.6313846364,194103.51041842674,6.648811026000109e9,2.247933724411915e9
-0.0006300000823102891,0.3321364253551847,0.0026256240499576192,176.70214557950754,15.641454182033417,-638435.8675884819,171858.96055824606,5.182541961925954e9,2.0917968384535558e9
-0.0006400001002475619,0.33246056351010445,0.002696605075511622,175.84024794239073,14.409912804653807,-547505.5172249975,141384.3228155688,3.9074030270886583e9,1.5931880669501455e9
-0.0006500001181848347,0.3321198519015671,0.0025800065789873417,168.6804135754476,14.528138528962916,-510885.47042140603,163836.42649928716,3.980786627069487e9,2.1606386344455266e9
-0.0006600000779144466,0.33317066525480704,0.002662200879177218,181.7680337023767,16.110187936730863,-627961.8204723432,175045.39401573173,5.209890573311374e9,2.216417364293727e9
-0.0006700000958517194,0.3348745590641823,0.0025878528962944717,165.1264756742151,14.34637047008726,-520569.3001890912,149553.76804678296,4.06691770341024e9,1.7264654588105078e9
-0.0006800001137889922,0.33919483176670123,0.0024030065774864606,153.7677721831832,13.163145273724155,-436986.3458312639,142040.47890206715,3.390559707254574e9,1.7795069773321562e9
-0.000690000073518604,0.3397406341808457,0.0023465020773135127,148.19703496131936,11.27760644033697,-340674.89868573827,111591.23708616897,2.322068232332902e9,1.2828703187583973e9
-0.0007000000914558768,0.33920275333892647,0.0023465361675299805,144.57591816195355,12.56738637200273,-383936.2169921439,150577.52618759018,3.2619306875942984e9,1.9835131071703866e9
-0.0007100001093931496,0.34347116631581437,0.0022896150215228617,142.06614312123986,12.430128060524643,-386829.1733298055,132157.14015519628,3.018047844896804e9,1.5685310297192745e9
-0.0007200000691227615,0.34197499907061746,0.0023816979491613163,143.06075320886063,11.978665843652706,-360354.24817122275,121890.26560869343,2.6887245459482346e9,1.406044942535331e9
-0.0007300000870600343,0.3456634014741369,0.0023292928512833513,140.96584175381452,11.982632357711523,-335039.29528864403,122064.08491597597,2.594478055397015e9,1.4177280422469485e9
-0.0007400001049973071,0.34865231753358367,0.0022414442118497834,134.94394632651625,14.051185547996836,-399628.427787497,194263.14031368456,4.183284491933634e9,3.1005733856010113e9
-0.0007500001229345798,0.349383083733386,0.0022271557684788493,131.60811227356626,11.163307576835487,-282826.28734219127,143200.57892617778,2.585381007193612e9,2.0767285443784494e9
-0.0007600000826641917,0.3523634342197276,0.0021897573835514303,129.2045405332531,9.447800683914483,-249557.22494853215,90777.46085787672,1.6134807791591194e9,1.0274478048819282e9
-0.0007700001006014645,0.35308708085894325,0.0021381885348405014,122.12163734717474,7.925422090544221,-208672.30875468138,53044.57592488652,9.260235452086718e8,4.271621405571433e8
-0.0007800001185387373,0.35194203039255934,0.0022201003600589523,135.2048159007389,8.36878900965995,-220855.6600998716,52449.57553134848,9.500018562112827e8,3.816061764602312e8
-0.0007900000782683492,0.3563837737997141,0.002212347589135932,123.46856127637096,9.0612721222827,-247588.44203138797,71065.21321832655,1.3116596203767993e9,6.512038748893565e8
-0.000800000096205622,0.3591381210969951,0.0021499420640215404,116.86111253824414,8.646243506373649,-214202.10977809058,60274.26037451968,1.1436628507926214e9,4.9636200297879213e8
-0.0008100001141428947,0.3603602327191104,0.0020511559521675963,109.9793452068609,8.101533948430772,-190368.50483461958,59167.320747085956,9.554445122554711e8,5.11581040467114e8
-0.0008200000738725066,0.3607454246128933,0.002024463242408752,107.29455436789384,6.913421663446734,-127350.86120211777,42006.43706747009,5.15435422843559e8,3.232883068441231e8
-0.0008300000918097794,0.3604179124532394,0.001997484507814713,103.9313335178699,5.622962999048863,-99057.23119160508,24081.77161487294,2.056481352431885e8,1.3017405743158089e8
-0.0008400001097470522,0.36158829052954766,0.0019440820316754025,103.52943195407155,5.560322687605366,-105127.81065199766,25934.33183589184,2.4762486645363563e8,1.530886975117187e8
-0.0008500000694766641,0.3631801942074412,0.0020357868049737343,103.70477178008571,5.365334396735033,-72296.85409605889,18134.082593652493,1.701389103683819e8,6.317557659610511e7
-0.0008600000874139369,0.3642504369124727,0.0019052879928416614,99.51947410356716,5.005648498497896,-87283.80353870805,18346.10369952762,1.592287483648542e8,7.343760958040492e7
-0.0008700001053512096,0.36479474992950933,0.0019171419352260568,95.51505187414593,5.029628718729278,-80716.42510435914,20613.12204959738,1.807466133786311e8,1.0625139290648858e8
-0.0008800001232884824,0.36717509727116227,0.001881255677586186,95.13401682815832,4.701342414768373,-69561.44136193788,17738.745118713145,9.424942733668318e7,7.57164942599514e7
-0.0008900000830180943,0.369163270201697,0.0019187490986894132,93.98264378536575,4.436239952402379,-73718.50486376228,13432.824845224803,7.145298569702001e7,4.8058334691898316e7
-0.0009000001009553671,0.36753984084044733,0.0018930759583975427,89.6765694838375,4.159345082459532,-54363.902215672155,14031.112825619144,6.838758506898364e7,5.620003858288202e7
-0.0009100001188926399,0.3682538578323338,0.001880442710499841,90.49020275547511,4.6555651756234,-62429.12108362757,17021.275173480393,1.0049820500145927e8,7.993291813794085e7
-0.0009200000786222517,0.371126060441542,0.0018359479964506259,85.88558812077939,3.956275479763692,-55855.1090269302,12841.787406921656,7.209306812836698e7,4.646021292384288e7
-0.0009300000965595245,0.3735376314068444,0.001846529016238742,91.20600224456753,4.179805951781152,-58019.347899196655,12658.40800427259,3.58987439352003e7,4.470021908176997e7
-0.0009400001144967973,0.37334944596471664,0.001843565851284301,92.49069358204946,4.516304871157383,-71327.46099032229,15213.58858963345,8.317764998344e7,6.422231524693044e7
-0.0009500000742264092,0.3736104722200118,0.0018985362720732397,90.65111457926541,4.54737329847855,-67424.78071851967,13977.217125679023,1.122798879509185e8,4.736629318763496e7
-0.000960000092163682,0.3762518902387399,0.001774809343604115,83.51285489952214,4.024792603972506,-56620.67408639992,13026.550575209189,8.954583380620573e7,5.0695413202885285e7
-0.0009700001101009548,0.3762008805358663,0.0017370197405441475,84.19463903395362,4.559693822936955,-49749.36533930459,17764.487176464845,1.7064964335450852e8,7.835367040218173e7
-0.0009800001280382276,0.37671228550824803,0.0018096434742426938,84.80171577585692,4.130142358537473,-56216.85485824235,12717.023552778732,7.201703823301524e7,4.469486359640725e7
-0.0009900000877678394,0.37936439633198604,0.0018816341985225726,87.3881025638619,4.153456265450193,-74550.04109955869,10504.116155532598,5.674148776915131e7,2.7239944394922506e7
-0.0010000000474974513,0.37882259934045803,0.0018174318623334347,89.30192566699856,4.691922580393284,-75489.350641184,20274.9604695267,1.7204482302544752e8,1.141830081239679e8
-0.001010000123642385,0.3808835258792768,0.0018171577441514434,89.5703231377745,4.005780796831384,-57053.88331832511,10947.617179887076,2.818965515182989e7,2.8283036463095725e7
-0.0010200000833719969,0.37767560170839903,0.0018448593123765792,86.02419983426994,3.978451028031529,-53447.476407048794,11082.584670170485,3.94814129023045e7,3.1978397039272353e7
-0.0010300000431016088,0.3782610103410058,0.001802504592667753,86.01895826625602,3.6759946270268054,-53307.49413314507,10251.21145676166,2.377180905028368e7,3.0253958023772404e7
-0.0010400001192465425,0.3795238606175024,0.0018186299051510901,87.36163960368924,3.993300848467838,-46048.17980391314,10661.748506562431,3.229468855708268e7,2.853481880641793e7
-0.0010500000789761543,0.38069468966000447,0.0018502966557013938,90.81944423574595,4.038038572123229,-49062.44909357573,11871.468035995184,1.7740248994209513e7,3.303431661117277e7
-0.0010600000387057662,0.3841126712607574,0.0018718459870192084,86.58831832524199,4.268537309053767,-62880.70023536199,15062.0978757686,1.0156101204394384e8,6.3218239751530915e7
-0.0010700001148507,0.3843738715963905,0.0017854363316904005,81.27169166846353,3.958519817066984,-57483.67535618603,13005.246779156048,9.388626063796338e7,5.042617017957777e7
-0.0010800000745803118,0.38555521010515503,0.0017578437553402587,85.21371343848661,4.5075652689592145,-79035.63338232772,14843.847715267413,1.42202527606423e8,5.1437341916274406e7
-0.0010900001507252455,0.38420259047507427,0.0017886420439318777,87.59192986141716,4.309926928307091,-64840.13743047448,14086.345367047668,9.490449816994424e7,4.8265337881003e7
-0.0011000001104548573,0.38419177963101697,0.0017813854184993967,82.6604307693231,4.234614556229325,-61737.08326148324,12878.215356297898,1.1640876756916785e8,3.878952218390467e7
-0.0011100000701844692,0.38660803811467837,0.0017726308510668868,85.56500962790095,4.290530848526654,-77620.55454685068,15859.394759893938,1.3486403804771033e8,6.992158131208526e7
-0.001120000146329403,0.38588113636645904,0.0017498003768653585,82.72231962794655,3.875075973293614,-56092.63208347623,11656.493695177272,7.242890316325481e7,3.762048507371832e7
-0.0011300001060590148,0.3874557095602864,0.0017412229226294112,81.09576452985493,4.211158345250487,-64787.81104781552,15064.204784825146,1.2667825341842039e8,5.94200356567895e7
-0.0011400000657886267,0.38970121693057996,0.0017364552992890127,82.49094055902573,4.04664009336675,-51104.11860784655,11339.00656149951,6.026198019864659e7,3.857211271902888e7
-0.0011500001419335604,0.3899636835650812,0.0017287082339962664,79.51034058688843,3.4816021509879342,-38337.879149017914,8417.640829049862,-7.970188922005383e6,2.3184848269354776e7
-0.0011600001016631722,0.39094689784595044,0.0016447577184755572,73.56999739964829,4.157735387608447,-61700.74537561852,19923.645664569805,1.723943079294607e8,1.2593939400646238e8
-0.0011700000613927841,0.39225606293548404,0.0017737961215311515,84.63754254143954,4.418379267006192,-74977.68019488888,17341.458899586083,1.3960086630300817e8,8.78506391476604e7
-0.0011800001375377178,0.39230473464152515,0.00179493304558199,79.60423435461458,3.842612303556839,-49639.43780334227,10420.976038553135,6.718558755674684e7,2.835417960104261e7
-0.0011900000972673297,0.3947771698606461,0.0016545229735391064,72.00568322606551,3.3150421540592236,-40814.554650871956,7930.230204164261,2.120125612906016e7,2.1244801521818575e7
-0.0012000000569969416,0.40003959656314886,0.0016047660641099685,73.07943333279393,3.3634709442711705,-31348.249209044585,7856.7392086028985,5.988869991024924e6,1.9435276571975343e7
-0.0012100001331418753,0.3993080155429355,0.001585221947270548,65.86679363461927,2.9748199464632807,-27260.48322127021,7843.849348319989,3.875769468896222e7,2.1172834993996035e7
-0.0012200000928714871,0.3988202011506749,0.001644311589411207,74.78946151016616,3.70465130878451,-45294.84313698665,12772.323294283686,7.407789298518282e7,5.593193847506951e7
-0.001230000052601099,0.3970873445682841,0.0016256242804789326,75.94415017191017,3.577455893597565,-41721.04141465352,12616.253056191112,5.266743189277425e7,5.6807022055969186e7
-0.0012400001287460327,0.398239002298075,0.001651234067379245,73.94874509239773,3.2558926274098865,-40562.519494766755,8354.796757390966,2.589071665634308e6,2.6725938847773146e7
-0.0012500000884756446,0.39499647234512,0.0016791808364891266,73.67657672509752,3.378345203658611,-38856.57937671836,8839.784103438173,2.6251401795506127e7,2.600742237552182e7
-0.0012600000482052565,0.39743475420157504,0.0017692628487548858,80.33758651176865,3.72110956346125,-48778.14659983413,10041.136287406986,4.138620609386599e7,2.794972267944506e7
-0.0012700001243501902,0.3992134388251947,0.0017122356339828468,79.84006377709375,4.364204687316156,-60193.75601667829,14596.779095222057,1.3706455125474992e8,5.653563449459467e7
-0.001280000084079802,0.3969869147139896,0.0017057469921417127,74.37440609006823,4.021331297504594,-55315.45803492943,14685.37216945271,1.3285062229047066e8,6.11756181651458e7
-0.001290000043809414,0.40058090737656077,0.0016141781334992316,72.61478521914336,3.86123839483614,-52296.75666242944,14694.442933331868,1.2558782316356124e8,7.023409934254164e7
-0.0013000001199543476,0.4022349580558071,0.001703003173337546,74.21247911246066,3.5852100192979233,-44470.118883841016,9948.12932198083,5.16832412820737e7,3.2427674124321636e7
-0.0013100000796839595,0.4018797084824544,0.001761109643581319,74.76678046146455,4.042271309894574,-55305.00115900068,15659.96168264115,1.2069847018403053e8,8.748987236715971e7
-0.0013200000394135714,0.4036740846244367,0.0017694877669319434,77.94092934239937,4.176536304572074,-53273.680292101584,15313.312686859836,1.1199870107690424e8,7.281782747264352e7
-0.001330000115558505,0.4027824422180707,0.0016209727594378646,72.88331928618162,3.23380741908367,-31119.613694596992,6996.4369594497375,6.957818344559936e6,1.5954407546706757e7
-0.001340000075288117,0.40573485494343525,0.0016222761695974127,68.02208930562203,3.1277654143178886,-33183.02281836614,8802.784659142742,1.9915748293568954e7,2.743134474573763e7
-0.0013500001514330506,0.4058848808096585,0.0015734029600063635,66.82534441217152,3.064974676049372,-44016.03656085999,9094.964142824374,3.519650177732351e7,3.323346662597346e7
-0.0013600001111626625,0.40881319984725595,0.0015055595401423784,63.391960359965324,3.667921637640735,-51086.583419371906,17506.962268359304,1.5408346693230087e8,1.1175950814320901e8
-0.0013700000708922744,0.4076635904096213,0.0016311418895048851,69.4389924394658,3.2457199349455825,-41652.303626401306,8559.725245177171,4.020919689428713e7,2.3905154476251755e7
-0.001380000147037208,0.407524940310446,0.0015524187168728188,65.69799509359252,3.0727647742340864,-34292.814905522035,8691.80103561133,3.64119033443295e7,3.028049938832464e7
-0.00139000010676682,0.41009208737100955,0.0016471672521824246,71.65330325281766,3.854111736038396,-45878.36657710411,14097.62038426202,1.117489331127069e8,7.745551723210002e7
-0.0014000000664964318,0.4105385130121942,0.0016550181427263967,69.4854430812596,3.3276081387894667,-50699.50770053634,9277.292422120408,6.40527825558977e7,2.844018380833946e7
-0.0014100001426413655,0.4093230295032552,0.0015841270058155321,67.5023590697064,3.4691021582591657,-37106.3454550689,15379.104560732834,9.838525972876404e7,8.95817750230708e7
-0.0014200001023709774,0.40870738622996566,0.0015917386530902285,69.90148231719054,3.7310830041452094,-45143.25858070664,16854.717784865017,1.1520511759506491e8,1.0339353379808737e8
-0.0014300000621005893,0.4111064369460265,0.001620764565084592,68.10756340572011,3.255628156830046,-41230.39156921212,9325.86280342205,3.1655728437238622e7,3.0256006480041932e7
-0.001440000138245523,0.41302897534120536,0.0015679981873058138,68.15448138707981,3.263407007155908,-35778.867587989735,8192.502387230856,3.1090222496169448e7,2.1865063118885517e7
-0.0014500000979751348,0.4142513885789122,0.0016787910808012574,71.4584040899974,3.5669060058771236,-45234.359725388575,12192.666677157622,7.82122578154199e7,5.300033491007952e7
-0.0014600000577047467,0.4133589841217473,0.001696097642072041,73.67187001309637,3.427595792085871,-43181.72533359802,8456.468681141334,2.1045462749020893e7,2.344743000191579e7
-0.0014700001338496804,0.4141617952762758,0.0015872975013652446,66.00573598434005,3.4641781649691135,-39298.52633976882,10656.491572242072,6.715109110621631e7,3.9399128259753816e7
-0.0014800000935792923,0.41485861176988026,0.0015878142948194465,64.9032865729914,3.10530172965921,-27630.892170414972,7320.595150084912,1.9108645168496974e7,1.995053068184631e7
-0.0014900000533089042,0.4140996600661725,0.0016087542307658637,64.31257741715393,3.0209208654290713,-31762.485323186662,7535.060314510258,2.6489675084052633e7,2.113359653151224e7
-0.0015000001294538379,0.4154427554428695,0.001728762322130988,70.52509870232137,3.1147262809170018,-32199.860425731356,8367.967343973283,1.6141475528045986e7,2.529224269838972e7
-0.0015100000891834497,0.4179447567890405,0.001542859902015217,64.71807630479834,3.0449168579352905,-31620.694342164938,7886.80377481393,3.794927688613864e7,2.2707725528022364e7
-0.0015200000489130616,0.4168884961839522,0.0015566033415403682,64.66843894577991,3.2653928489377284,-39314.620612561885,10047.658740602492,8.006278441691948e7,3.3744671563491546e7
-0.0015300001250579953,0.4181839730131526,0.0015747972745090652,64.65857095175186,3.1572580436089925,-38547.43532253185,8595.439182182323,4.651983796083545e7,2.6134207041231006e7
-0.0015400000847876072,0.4168304371316823,0.00160179190699405,61.78018310744662,3.0476347399161208,-31527.622556136765,7725.638750777643,3.992323350434244e7,2.0848447482770644e7
-0.001550000044517219,0.41992183597840566,0.0015877290240504686,66.58505723964348,3.20560254034698,-31062.587987530125,8380.522640106905,2.651516837429291e7,2.5300670498936944e7
-0.0015600001206621528,0.42006856281474675,0.0016741720580263708,68.64018102157193,3.0792467891646487,-27293.388222062786,6486.958296790909,-6.026928915685531e6,1.4544453728637759e7
-0.0015700000803917646,0.42066094755342937,0.001640625161666373,66.05720122955422,3.246511221430041,-26500.076727163094,7304.447717405635,3.649844800562718e7,1.8775141783343084e7
-0.0015800000401213765,0.4224439682632938,0.001586340630402249,66.40770367836947,3.259534120780366,-37964.894059616614,10725.95978918954,5.573699460341806e7,4.0468885030811585e7
-0.0015900001162663102,0.4230787290395233,0.001499159508072682,62.722263088380444,3.3095492220507183,-41715.4072180015,10523.74185875092,6.73385759523874e7,3.902438909832504e7
-0.001600000075995922,0.4246961583857169,0.0014946206930634325,58.71980925063682,2.5820894617494745,-14721.152696240262,5243.1722840977345,-5.480447631180026e6,1.3379286608503612e7
-0.0016100001521408558,0.42461805845978057,0.0014341783142056805,53.97946835278335,2.5288705163563394,-23586.07627245182,6707.737473280932,2.175327512630002e7,2.186266273882407e7
-0.0016200001118704677,0.4275911382945624,0.0014196481755829387,55.81273960884795,2.5265228635459875,-15042.62020552541,5340.414206848394,7.726635051864195e6,1.3299684968457608e7
-0.0016300000716000795,0.42916851153992924,0.0015136546588624654,57.77878366282149,2.919143079721234,-25705.876865746955,9825.848831693582,5.9187504997275434e7,4.646057362374098e7
-0.0016400001477450132,0.42847924039063273,0.0014403750361712138,56.21482243342483,2.978788172318826,-26278.010411763662,12065.480209844347,7.734988807809563e7,6.429985839149578e7
-0.0016500001074746251,0.4274369253177048,0.001496165117077995,58.06022058758106,2.6808615995134404,-22980.14320779198,6653.228566466548,1.3119090510793382e7,1.8665948895139735e7
-0.001660000067204237,0.42600272235007836,0.0014655000988065923,54.809772572442625,2.5439006107612667,-21906.86671747247,6674.818533756305,2.2226756865204472e7,2.1878315289833125e7
-0.0016700001433491707,0.4276969091158918,0.0015948238656857928,57.102001291873776,2.504613781722329,-23302.3359183012,5314.234110546717,-5.203893490179488e6,1.4199862295057056e7
-0.0016800001030787826,0.4261240566929525,0.0015215074583729048,60.96137380343996,3.0203050636567386,-31084.439312811883,7438.868400065788,4.3598853676899925e7,1.6733580082931502e7
-0.0016900000628083944,0.4251725413784078,0.0015769230379289584,66.66679546757041,3.3921663794118344,-37666.962105596715,10498.880739814937,5.716938704943862e7,4.054345946947859e7
-0.0017000001389533281,0.4264251689423163,0.0015962758054798567,63.660058091261675,3.004174866690754,-31718.93390611085,7326.5516385588535,1.4008760351871373e7,1.691808450571277e7
-0.00171000009868294,0.4269007955148485,0.0014900594523365618,60.841709991034094,2.9889135058690415,-33015.873476578345,8202.086451496338,4.126439967428583e7,2.600251053495294e7
-0.0017200000584125519,0.42890461769813004,0.001530757836808451,59.68744902025521,2.724936959431379,-18056.342539306886,5997.1612491037,-531862.7130613511,1.6737255741892055e7
-0.0017300001345574856,0.42833299515825696,0.0015250264469043651,55.66451302277963,2.811013098884276,-26347.796006778284,8253.938648527854,3.4564137069029115e7,3.364167068070015e7
-0.0017400000942870975,0.4306359635447855,0.001508393799071385,59.812181211891286,3.971299789579514,-54986.980738802224,22971.90735763273,2.1702011240860453e8,1.693379018766377e8
-0.0017500000540167093,0.43162544256396573,0.0015097962012976672,58.15411405076054,3.1418515289971434,-37341.98397570891,10619.347096289237,7.3746479527357e7,4.469180274709851e7
-0.001760000130161643,0.43012800746730384,0.0013858108609920538,51.59340753001219,2.5065088017698893,-27612.48739529592,6251.554526935959,2.953978466112569e7,1.6787045067364164e7
-0.001770000089891255,0.43212601967455727,0.0015001934582084134,58.48358207534768,2.752516796847941,-22247.340746461712,5871.584490553612,1.2209459584955364e7,1.3688184570399128e7
-0.0017800000496208668,0.43431011938440556,0.0014545603762823457,56.27588727486519,2.6896290061540644,-29165.168533487988,6745.39523239682,2.464904736891599e7,1.993585503283219e7
-0.0017900001257658005,0.4333861208182449,0.001446640493882742,55.71388424557561,2.482699709315827,-22180.49055592214,5444.341628847981,8.3366205867291605e6,1.3148347122268239e7
-0.0018000000854954123,0.43266390069841315,0.001513809605527484,59.52664052250211,2.780160893369566,-18827.28640165948,6775.461089103026,1.1289721778327268e7,1.9932451809672736e7
-0.0018100000452250242,0.4356724129012471,0.0014859019858384545,53.864960069990424,2.6018642929600064,-23668.003723895457,5874.583332411847,1.529257113970325e7,1.4685650937849985e7
-0.001820000121369958,0.43477464520239084,0.001432033871029863,56.870201072230245,2.6415740392452274,-17674.19344944661,5565.383269085208,1.0708771664252361e7,1.2722620513919994e7
-0.0018300000810995698,0.4345979085080364,0.0014547418511264526,56.52010494179335,2.8826076897856963,-21504.61141047115,6125.250423546986,3.321384118387443e7,1.5814142323906738e7
-0.0018400000408291817,0.4366959953330702,0.0013392750475009184,53.66459254649591,2.4749290809475504,-18666.916874824823,5932.5837123337005,1.7774517043123383e7,1.6032553896748113e7
-0.0018500001169741154,0.4375686850296835,0.0014026471001842276,54.519960124991606,2.5935956564236267,-23014.34270691684,6302.463315143582,1.7753940458499525e7,1.9936172146531746e7
-0.0018600000767037272,0.4397607489771583,0.0014292369454465305,53.73943772577096,2.3965883733847213,-19611.883414078835,5535.177256092123,1.2999248547503017e7,1.529122607018359e7
-0.0018700000364333391,0.43844649328429014,0.0014742320730856823,56.14491129796703,2.4444779890834787,-19122.657661430294,4459.2703350949805,-3.2448612510718373e6,1.0224372220294857e7
-0.0018800001125782728,0.4386120474872307,0.0014833980255916006,55.916860817704176,2.554668787631202,-20264.30136633759,5653.070661724284,4.712786878276328e6,1.5594256061930941e7
-0.0018900000723078847,0.43901558002661556,0.0014936330926805168,54.06522539995585,2.6101457032587567,-22145.200529084228,5976.4873832542835,2.178729063191978e7,1.5749239928353332e7
-0.0019000001484528184,0.43896656766661313,0.0014942217608347353,54.21351723299151,2.239095872095009,-14640.337175035767,4428.402564775886,-1.9537101328866456e7,1.110900861483245e7
-0.0019100001081824303,0.44153530706854754,0.0013652347791825476,51.900551703971615,2.470673661465715,-16638.51676829064,5685.208739675303,2.286863808043215e7,1.2852572512895366e7
-0.0019200000679120421,0.44036940436283867,0.0013912548130343573,53.01207919287774,2.437166506625997,-15607.423082670935,5973.81926944739,1.7178583636592243e7,1.6713172108598854e7
-0.0019300001440569758,0.44322787270227965,0.001478792677229383,55.4598355918105,2.8937127042126054,-27712.199239898662,8061.359880616665,4.98700026499521e7,2.4369377690291554e7
-0.0019400001037865877,0.4418710033887213,0.001392080624978977,52.24254362688862,2.7283400009847143,-27821.312484550457,7244.719197131232,5.88435755439704e7,2.1622029670308024e7
-0.0019500000635161996,0.4436477265010428,0.0014168889928478127,57.79327893138921,2.72625031239432,-17693.68152926178,5955.449692838723,1.931129369157986e7,1.3263943547414338e7
-0.0019600000232458115,0.44274264340370595,0.0013515990496472156,50.31047885228876,2.201130427051171,-14011.104535444185,4710.961413035204,-746510.4420669652,1.1949692400548737e7
-0.001970000099390745,0.44141713946148353,0.001424899039932166,53.315982778982914,2.466896732119902,-23717.132088386537,5516.603120462076,1.4291638088284595e7,1.4421605939551685e7
-0.001980000175535679,0.44265908859263264,0.0013603633870302248,50.404043719668216,2.123482451543882,-11938.768875208752,4134.010467411663,-5.059999489706799e6,8.991091783039942e6
-0.001990000018849969,0.4433505470445426,0.0013636383678771343,50.76139570929885,2.3450299599285374,-19701.14116231873,5967.037001645831,1.8594469472548548e7,1.6928862153311163e7
-0.0020000000949949026,0.4456194493122711,0.0013169048302460549,47.79361194793291,2.0720888406028335,-12398.571199887214,4247.286210551567,2.855619783885443e6,9.978339982323656e6
-0.0020100001711398363,0.4476051544494949,0.0013721087605250838,48.69154468649507,2.202150678294442,-18256.42224463053,4757.903685011844,1.098264801167093e7,1.2184631141481742e7
-0.0020200000144541264,0.4449019068122146,0.001403034379449077,50.120939471506304,2.4401715806433604,-16472.230504385323,6487.496130415434,3.0449151071104165e7,1.93016867619646e7
-0.00203000009059906,0.44743091043491073,0.0013547287439791148,47.79620415401677,2.340707518982767,-14096.210453090293,5301.901934190016,2.036555950540438e7,1.4287014726640318e7
-0.0020400001667439938,0.4478542330698039,0.0013734256195726345,50.67441259587505,2.2494385742428875,-17685.323053210053,4089.4661910398786,-2.885508152681224e6,8.107380040300192e6
-0.002050000010058284,0.44595058053259873,0.0014033971003254936,51.45340792562171,2.0588767798795935,-13890.141230046016,3757.5106554919807,-1.0999042842084445e7,7.990508547601785e6
-0.0020600000862032175,0.44741737727616626,0.0013583705319732198,47.62417774480152,2.0942980732227454,-14402.600451737111,4138.7920055290815,-2.393931864572569e6,8.173892233886522e6
-0.002070000162348151,0.44581152540196367,0.001414357019434953,52.729226300139494,2.52857358460234,-23146.931449063333,5579.752679239816,2.0701281444910523e7,1.4455095917991826e7
-0.0020800000056624413,0.4491681892659271,0.001494531898767955,54.9276380933979,2.5481640789847013,-24337.624631523784,5780.429976307943,8.57955357130255e6,1.4196058433050636e7
-0.002090000081807375,0.4498489227634652,0.0014199744714974759,50.473137108650334,2.446635088584549,-17134.319620826653,5991.783929108293,3.5047723319217846e7,1.7387225577612676e7
-0.0021000001579523087,0.4507280496174376,0.0014466077453697507,52.902435448882215,2.539792889067066,-15588.487588152158,5754.337558303126,1.2867422983806925e7,1.5253605012301981e7
-0.0021100000012665987,0.4511362101380628,0.0013034581937057135,44.18074844927067,2.0251729033686034,-7360.263873944526,4036.305417387171,865003.2305159634,9.111659014497293e6
-0.0021200000774115324,0.45289575168649776,0.001369263656075601,45.49291933656626,2.146487776014764,-8991.22011125559,4048.4083818045333,1.2925983805374488e7,7.919907711287298e6
-0.002130000153556466,0.4524276201990013,0.0013108441430736504,47.747500575681514,2.062352862307949,-10464.570101930374,3743.987257426805,-5.496289752203868e6,7.717707841696712e6
-0.002139999996870756,0.4507585123375683,0.0014414550599844477,50.80040884833862,2.282213782570207,-13706.13009872233,4523.521345987504,5.806963697776034e6,9.071469102896882e6
-0.00215000007301569,0.45027944662770303,0.0013302642217563802,46.100004618382634,2.1385001523781857,-14400.298315851147,4502.270810933379,1.4633355473792069e7,1.1060330105359359e7
-0.0021600001491606236,0.45112561325976513,0.0013786196179443205,49.664139394070276,2.396597646427031,-11666.855073238565,4686.745220776533,6.079694706187332e6,1.1724994360110188e7
-0.0021699999924749136,0.45501523579041664,0.0013775304506680522,51.725257917932424,2.336713393759255,-17792.41382239091,4448.083852995203,2.216381674720669e6,8.745635896221515e6
-0.0021800000686198473,0.4559310259296254,0.0013742068213989864,49.88526998305369,2.376455832334526,-17816.829545772085,5085.528962750513,1.1719091466335673e7,1.1892048511259362e7
-0.002190000144764781,0.4574132604172388,0.0013897919639906924,51.21287872696664,2.4567516343399354,-19459.996447596834,6100.364441054064,1.5351095607792733e7,2.057559507696229e7
-0.002199999988079071,0.4574229669419742,0.0014025478085499116,53.78548605235582,2.4326704279874956,-21442.481126214687,4586.784295112231,4.0817884947346365e6,9.722428375666836e6
-0.0022100000642240047,0.45631134520834477,0.0013344899687561932,47.3441502776146,2.3532763370468905,-26818.68018534299,6333.665116581783,3.473950019963994e7,2.1147891948497105e7
-0.0022200001403689384,0.45553222843283503,0.001393382018406322,48.316326940998884,2.192536572174796,-11383.091637237572,4026.40923204603,6.230179642515381e6,7.583938638141376e6
-0.0022299999836832285,0.45399892534887576,0.0014201500153838578,53.48461022681321,2.710444981124597,-21874.694663136317,6666.558867780034,3.403664536947147e7,1.9075571518601798e7
-0.002240000059828162,0.4557531592265798,0.001432500517795717,50.905718099350565,2.4083321928373125,-16479.560924984296,5101.282435871653,1.5806583884263637e7,1.1883781453437658e7
-0.002250000135973096,0.45598241129395906,0.0013412967415874716,43.39937201550329,1.7948210592266072,-7497.292555395754,3225.9205611516427,-1.0265086641015444e7,5.83807648256704e6
-0.002259999979287386,0.45779825701255344,0.0013855474501183118,48.78354808938509,2.3329298641877285,-11867.302964952576,5340.219268947002,2.7794774649016548e7,1.2602431276443107e7
-0.0022700000554323196,0.4585081351232023,0.001298548890416316,42.07977008352016,1.9302984982305262,-7015.647313402297,3644.058324498133,8.4060131508962e6,6.812255688308285e6
-0.0022800001315772533,0.4573274016317454,0.0014039775776928877,47.57316629035918,2.184876198000873,-13693.2222197181,4006.6368048187333,586035.4916817688,8.2635461763165975e6
-0.002290000207722187,0.45861298810393003,0.0013439275462328502,48.95621916290796,2.198523615323604,-15939.424579062339,4512.418051108881,7.816037821896048e6,9.759734379181463e6
-0.002300000051036477,0.46042505292955027,0.0013207587464741887,44.72468695888682,2.1055837627046885,-14123.841986229198,4047.841753621762,9.957665189037057e6,8.353366182847279e6
-0.002310000127181411,0.4604096408192405,0.0013331693240034078,46.11311093910721,2.1218775321944636,-12639.026638271549,4111.048139743095,9.42301318650601e6,1.0179589304420274e7
-0.0023200002033263445,0.46147186764417303,0.0013343276966017836,46.89499654695081,2.1790246525955315,-11855.640584185823,4412.966651433692,1.2313936061001888e6,1.215325796729067e7
-0.0023300000466406345,0.46313457396945135,0.0012481128131618415,42.66625298231357,1.9571191975099744,-10132.727116422086,4196.048205091747,5.534507825198802e6,1.240759815145787e7
-0.0023400001227855682,0.4638564875336729,0.0012729115298714204,44.409801027259185,2.1341283776631887,-13065.397089068612,4684.530023779404,1.6491169213421341e7,1.1736541450586487e7
-0.002350000198930502,0.4641839008489724,0.0012666834812115554,45.68697603473033,1.974097634621179,-13669.111120122318,3885.8553936385088,2.792376651797425e6,8.293697369773998e6
-0.002360000042244792,0.4653097316291114,0.0013505032857243416,46.733563299602864,2.1335978217948175,-16053.531083399446,4382.99270775053,7.893589688253696e6,9.363725493225204e6
-0.0023700001183897257,0.4629256081892176,0.0012763030009060703,42.17489547409961,1.7939264852368875,-6827.200326590179,2827.591232180112,-1.02286877700844e7,5.2498710450675655e6
-0.0023800001945346594,0.46214348115262976,0.0013819154230027592,46.68292509688203,2.1691737347192652,-14175.197072207697,4337.852035939697,1.3143210330749815e7,9.692729947720036e6
-0.0023900000378489494,0.46197790086758844,0.0013785990619861622,50.47339872111288,2.6085179554454556,-21726.47274919045,5553.463929593171,3.418662828839054e7,1.2531474003038395e7
-0.002400000113993883,0.4629729875586819,0.001343950614965627,47.91613623935751,2.1671120215537965,-14074.097582527831,4631.660794016707,8.227529085854689e6,9.615582475444917e6
-0.002410000190138817,0.4639721344526065,0.001331774183001312,44.673909261774874,2.136454682936975,-7297.319482278544,5039.0704839937025,1.2897249337800624e7,1.6268832492768269e7
-0.002420000033453107,0.4660876416822334,0.0013188945791931944,47.42400754322266,2.2401935144327427,-16047.950379231113,4485.229777692302,1.6998499755040098e7,8.712133413315346e6
-0.0024300001095980406,0.4663962374859004,0.0013028710103752958,48.9770941510606,2.308498102062562,-19463.660171719996,4246.381475634653,1.0585940906383747e7,8.147876508980467e6
-0.0024400001857429743,0.46396025156366566,0.0013000708622486834,47.37388602857451,2.1209700975547645,-15660.819687243835,4731.757090062782,1.0274160658312755e7,1.0410006742751485e7
-0.0024500000290572643,0.46602120423696397,0.0013305242300301772,46.18508381741439,2.0781821600554773,-14428.875940235816,4732.420289265256,6.499108250561589e6,1.2786562890748942e7
-0.002460000105202198,0.46761183356198954,0.0012890788223296474,44.85678656639322,2.080711839442184,-12840.414700136087,4545.534502997982,8.814258942423822e6,1.299339005003241e7
-0.0024700001813471317,0.46774211012178957,0.0013252638857674337,45.37086292396893,2.1947891453175963,-15265.382716545664,4994.277197931541,1.738908939220653e7,1.233787919780403e7
-0.0024800000246614218,0.4689942238005601,0.001268815421261745,45.36445503001925,1.9964255039033778,-8251.201364604533,3465.038603870442,-375147.6320428875,6.692313814136601e6
-0.0024900001008063555,0.4692714654452251,0.001311920758657218,43.90713526558259,2.1018472155684704,-9410.46267599446,3869.8652005844215,9.619972625718566e6,8.103946382543965e6
-0.002500000176951289,0.46934774686084785,0.0012567888250239224,42.578018803271775,2.021691229883602,-8719.54961472386,4229.239128339908,1.5491107913480202e7,8.757258511211867e6
-0.0025100000202655792,0.4704831210161379,0.0012699835222846384,40.3828763228471,2.145234173508669,-14874.21114821432,6023.7029637303085,3.5765538033764645e7,2.248963735035499e7
-0.002520000096410513,0.47066942481784957,0.001317595647427807,45.12084189437199,1.964839512186481,-16359.35620414681,3982.6846750043405,8.52662384510059e6,8.395974805002764e6
-0.0025300001725554466,0.4720949457496895,0.0012970927564689037,40.448658934583385,1.835598614072163,-8553.244561343232,3450.456096504139,2.15223788907925e6,7.248326750544651e6
-0.0025400000158697367,0.4719368845401344,0.001228732210096589,41.038908714747095,1.8411062587638116,-9743.919041188168,3492.6714853740455,4.428401826646885e6,6.53582321820896e6
-0.0025500000920146704,0.472266341885771,0.0012422581169660365,40.54799282171146,1.807465406599988,-9797.162637266973,3370.527641681756,2.1435002101503257e6,7.61137143862511e6
-0.002560000168159604,0.47134606600653467,0.0012048679942965222,41.332157805605696,1.757375253783433,-7680.37270582476,3122.5721573814726,-4.974140062996039e6,5.767495497984489e6
-0.002570000011473894,0.47301637468240104,0.001331347404760455,46.679056073346636,2.2185132429846095,-12814.336084403845,4644.296783468826,8.240877633328965e6,1.164497543013302e7
-0.002580000087618828,0.47244250557515854,0.0012526110360313858,40.60605136406175,2.0474517468829676,-13861.448118016611,5364.4952073060795,2.1271034767400093e7,1.8910384433995303e7
-0.0025900001637637615,0.47497188874088586,0.0012928631370096048,40.8187450569683,1.8643459129642626,-11397.09525207694,3597.109144101784,7.683256487611481e6,7.118958048544352e6
-0.0026000000070780516,0.47454739105212035,0.0012639723690269801,44.01420243167442,2.0583731553536837,-17194.291850222115,4546.437416631566,1.6079119157198362e7,1.10057356954957e7
-0.0026100000832229853,0.4746406875077795,0.0012226564844743518,41.435572713778164,1.8460602505797465,-11382.557059206765,3856.401257195636,3.782016365871495e6,1.0627358388660593e7
-0.002620000159367919,0.47604052325321405,0.001199094272262771,38.78017032745357,1.6732645569053706,-8385.828566991238,3009.6541124500027,-853945.7132901343,6.39419774703399e6
-0.002630000002682209,0.4758269386667434,0.0012885768433672994,43.49912365954324,1.8266036904734355,-8051.157845202741,2830.981195347491,-9.332376840090595e6,4.823221600612686e6
-0.0026400000788271427,0.47577135868250386,0.0012637585158108288,39.68226487738406,1.800171710215115,-10072.060888134822,3363.066169057274,5.618959073089427e6,6.32396161279051e6
-0.0026500001549720764,0.47521336721140206,0.0012389398521092947,40.78754464518752,1.9727810583772074,-15925.784752894331,4075.2994746025233,1.5056560159055408e7,1.0050520279719543e7
-0.0026599999982863665,0.4776608236233683,0.0012736754686174553,40.99825311286633,1.7782659594406518,-8732.10042310031,2851.929689978947,-4.871623211063653e6,4.86562365751905e6
-0.0026700000744313,0.4761053310301951,0.0012719976903857908,42.65118345616072,1.7922547274106237,-4409.231688484282,3094.368379629583,-469119.0470987809,5.23841805326501e6
-0.002680000150576234,0.4756316270215112,0.0011865655342824359,39.06145467089183,1.8443092477866425,-13921.1672590748,3425.936671684178,7.65903257833873e6,7.634980333818785e6
-0.002689999993890524,0.47846477182937946,0.001322820660205255,41.15465613593029,1.7727318677324724,-8346.940955780961,3010.8752221194904,-706637.4875228587,6.0539910089218095e6
-0.0027000000700354576,0.47668063776628034,0.0012719986428163872,40.64863852887393,1.7350983516118883,-13210.148801588697,3740.919053820652,4.5336358201069925e6,8.085322679252233e6
-0.0027100001461803913,0.47874250699514526,0.0012137074955194712,39.145596981989115,1.8328391581158285,-12353.637612405084,3919.539855193603,1.2147669454961503e7,1.025284269247898e7
-0.0027199999894946814,0.47795292862453354,0.001270326367593954,43.35695395134824,1.9318073847622785,-3550.495723544976,3360.242690557881,-1.5369379060901618e6,6.141434762359279e6
-0.002730000065639615,0.4792553832132744,0.0012176879407743068,40.89901143075942,1.7851488449884954,-5333.541864438978,3232.8530558311145,-2.6962590521287215e6,7.063965583103986e6
-0.0027400001417845488,0.48119956045526097,0.0012677148474703635,40.38397665810874,1.7602560422846563,-11664.94979005395,3194.92231353906,-860961.0704964136,6.183864697600112e6
-0.002749999985098839,0.4805193944038469,0.0012439219708765435,39.61682980549885,1.6710908237586077,-10912.997486639098,2738.448404550283,-2.838722702707473e6,4.764717063743824e6
-0.0027600000612437725,0.481455400634119,0.001284007634431806,40.78111853979383,1.8101750967030912,-10055.378534625492,3030.9244058380414,-794070.778244982,5.813287928515724e6
-0.002770000137388706,0.48202319531529375,0.0011623713823172466,36.65184759087547,1.58170543294183,-7930.3065754522,2647.5249305890407,-1.8837471123604996e6,4.630692621585183e6
-0.0027799999807029963,0.48185283467865764,0.0011846030253203626,39.26381519267115,1.672677486536825,-6952.664439104248,2705.93825242494,-1.7091663790737398e6,5.049879166693589e6
-0.00279000005684793,0.4830611507007224,0.0012046918246466393,40.039567270830005,1.8141566006790433,-6280.699721638767,3595.4952184832155,7.866899766979024e6,8.183753477341727e6
-0.0028000001329928637,0.4838730257790112,0.0012436631410927068,40.59665939687002,1.6996687982809877,-9564.747941961012,2889.0992972778354,-3.5430188669645316e6,5.109216098502885e6
-0.0028099999763071537,0.4822094548944713,0.001203390782875937,38.354926205645405,1.9303803706659324,-15262.477114168638,6204.801609305456,3.0342653092031207e7,2.686379678470118e7
-0.0028200000524520874,0.48268173302954825,0.0012565859078353132,43.536420164156354,2.090586866365241,-12643.542682616966,4121.66969933105,1.6598793884454992e7,9.94827167543787e6
-0.002830000128597021,0.4839545510077036,0.001246998329306142,41.78782869597791,1.9369748071043016,-7945.231163125091,4578.977047089354,1.2206183534511402e7,1.4490251511006454e7
-0.002840000204741955,0.48292543901298884,0.0012709171070507765,42.134873812554574,1.9288319974907806,-13237.603541337732,3294.13260316947,5.022048236890372e6,5.469250332268849e6
-0.002850000048056245,0.4835231373387997,0.0011598813748438458,37.049160088024145,1.680947664952235,-10906.841723122594,2986.3970752117066,5.476378400982131e6,5.888872698723482e6
-0.0028600001242011786,0.484184853313355,0.001223659662924477,41.15343986062664,1.8458338359532702,-6243.4724236746,3283.134714399848,5.294171888960959e6,6.090804059909608e6
-0.0028700002003461123,0.48326764194399413,0.0012319465038589104,39.93021629417693,1.6736941173548674,-12252.946843443333,2973.1150614228163,-3.9164472151878527e6,6.159633538790172e6
-0.0028800000436604023,0.48695607854436,0.001201355710929796,37.46947260822719,1.7525612725775686,-14614.699542320172,3582.769163938526,1.3641153783078639e7,8.010133222580882e6
-0.002890000119805336,0.4870880644019077,0.00123614341446818,38.998574591464084,1.7468136513876242,-9233.408378404865,3368.6548513633384,7.103682708683257e6,6.77241504288636e6
-0.0029000001959502697,0.48730769139079344,0.0012122619498049964,37.48184596436548,1.7323910500375468,-9147.206331947351,2775.121187043572,6.245616926494696e6,4.5882305114724e6
-0.0029100000392645597,0.48734224113265845,0.0011674694256254615,37.39651415844491,1.693592168265405,-7234.504582407476,3117.5817601408003,5.993157673188335e6,7.049710893478993e6
-0.0029200001154094934,0.4868981170481679,0.0011966921232638716,38.438576268169655,2.0353693836586437,-14429.931191173899,4254.988512724051,2.0200430923334163e7,1.0721450435752723e7
-0.002930000191554427,0.48800584469942687,0.0011859505816881836,36.05319177403993,1.668418195078918,-7592.120642134694,2559.2356178814753,1.608170742723951e6,4.441738183598844e6
-0.002940000034868717,0.48871173741176793,0.001242202199474326,40.87520929832458,1.8666133983901185,-12343.552784219932,3593.0561035866244,9.012807138097005e6,7.571473935633516e6
-0.002950000111013651,0.48676136319722974,0.0012728811349042154,40.15643815018491,1.8376597690239973,-8040.566464851251,3229.2245519082044,3.74134650403857e6,6.372289757884316e6
-0.0029600001871585846,0.4873429029866309,0.0012206372677345532,38.663261478506506,1.8535491662763537,-7417.434903199993,4396.15704924426,9.832792611119496e6,1.4083664476274103e7
-0.0029700000304728746,0.4875723913973458,0.0011969647226938076,38.10404735853032,1.8046753860134013,-5990.735101041521,3417.4371317159435,1.0034319497469671e7,6.402579350352786e6
-0.0029800001066178083,0.4878001380586246,0.0012357714867275297,42.338179216247134,1.7330113034233896,-10005.097951072088,3140.700859772506,-2.765777167502559e6,5.921949880159069e6
-0.002990000182762742,0.4888395919096303,0.001192106651250665,39.355610977753614,2.0623569997108047,-14008.544423255933,4680.302486835089,2.68339609003814e7,1.3387935429586777e7
-0.003000000026077032,0.48868980728766126,0.0012315968000753846,38.29155538185622,1.4905964808149894,-6206.510118398802,2157.01796565026,-1.2272990632436497e7,3.7604622371488186e6
-0.003010000102221966,0.48769021668989637,0.0012166048645525808,38.742180198833516,1.7983470652600495,-8148.049664987505,3200.247239037459,6.228881473728979e6,6.807398458515804e6
-0.0030200001783668995,0.4903118443479223,0.0012288829914517644,41.15773342163459,1.9562274922487035,-8315.395291630737,3828.9717885414348,6.354770976518877e6,8.878300947968882e6
-0.0030300000216811895,0.4927450959420065,0.0012142924685035175,39.66955349584434,1.8883238934765183,-11986.79686193438,3838.0566696666265,1.127915084074322e7,8.085831625607268e6
-0.0030400000978261232,0.4917881445711215,0.0012006607205078338,36.403775073057396,1.765516044181676,-10107.05301679727,3242.483775992397,1.0403160363960302e7,6.134825548315146e6
-0.003050000173971057,0.48986079663394533,0.0011236213774274517,34.00383457352816,1.477588553167082,-9198.715675161471,2431.557092159187,-381045.69490364223,4.466593528916048e6
-0.003060000017285347,0.49134151582250435,0.0011929022554880275,37.917000198308806,1.759842749264109,-9614.251615703817,3562.1883707884717,1.492240755691332e7,9.00782285979655e6
-0.0030700000934302807,0.4914209871316443,0.0011916409067868972,35.642913971425855,1.6744131062352392,-6423.4489404853375,3133.65972400353,6.757950026742417e6,6.488724300743914e6
-0.0030800001695752144,0.4909282716235797,0.0012227078545059677,37.875320982893385,1.7351167243113306,-9568.937460522498,3440.905136888898,5.143222893755914e6,9.352611461586492e6
-0.0030900000128895044,0.49261100644736283,0.001133989203274039,35.278297980622774,1.6109964261179546,-11797.66109866802,2710.8820852821773,3.913721409200774e6,5.051969073424396e6
-0.003100000089034438,0.49636317939351143,0.0011344549679424905,34.11661654432467,1.581547578710626,-10762.172052150037,2923.7612639841795,4.308780507500447e6,6.9003792570620235e6
-0.003110000165179372,0.4942685441723207,0.0012418430547407335,38.870971681414325,1.736313100046419,-6547.395239065474,3017.5515914516736,4.358554953676107e6,5.563207711134073e6
-0.003120000008493662,0.49431767033044866,0.0012231748047989823,40.46137899545204,1.6870821018499198,-9405.569304096816,3192.2654544858233,-7.088553552081266e6,7.11162432217059e6
-0.0031300000846385956,0.4946502799668635,0.001219521851299229,37.908663219971025,1.6345629765186358,-4728.764380209239,2229.437475592118,-9.351503101914123e6,3.779135274252991e6
-0.0031400001607835293,0.4942069163954415,0.0011464477089965918,35.802847877951876,1.7010603654268968,-11255.317119113837,3216.2237683737953,7.462403714357202e6,7.1227342090995e6
-0.0031500000040978193,0.49436325621839505,0.001262068920705208,38.619260200099724,1.899070772182462,-14119.926452793228,4104.588757865922,1.370402410372257e7,1.0421186378084172e7
-0.003160000080242753,0.49504474071021526,0.0011590152969367874,34.93769645838134,1.6953857633105214,-9894.043394175049,3082.8845393388738,1.0042517790987263e7,5.591448454185742e6
-0.0031700001563876867,0.49651680849019025,0.0011847887740005117,36.59568836085143,1.6632098274979916,-3798.573076112666,2612.467895323745,-778170.0624604883,4.222533507422276e6
-0.0031799999997019768,0.4965602601296237,0.0012177442663131887,38.5025720077989,1.8341553557328523,-7566.066100788176,3955.142957471767,7.466703614832174e6,1.2012636617204657e7
-0.0031900000758469105,0.49749686525352255,0.0011877477418020775,34.75344978866772,1.61373483225866,-9645.042317682783,2421.796370324337,3.9615486874452955e6,4.193186676364747e6
-0.003200000151991844,0.4979383107473598,0.001167509233519723,34.068820508633024,1.5795700993560216,-8861.985275886906,2736.7934441154016,4.508663139495604e6,5.362999176890902e6
-0.0032099999953061342,0.49788967684224134,0.001176764346553608,37.13111535232152,1.652988124485052,-9986.721679863878,2902.7302338533827,1.141923995542178e6,5.278764044838548e6
-0.003220000071451068,0.49862617419890315,0.0011528231668648619,35.90692683543279,1.4877698618994966,-6524.76624969714,2005.1144238701033,-1.1966182180533601e7,3.475204207731067e6
-0.0032300001475960016,0.49842025025897024,0.001280182735986051,37.36474474821196,1.591592007816108,-3756.334731582515,2505.78776223458,-7.907562220235101e6,4.358527980303318e6
-0.0032399999909102917,0.4988328559727949,0.001188886295502002,37.41700926415806,1.614339772889025,-5947.365280767172,2997.378333511915,1.0478169281193161e6,6.307811349422906e6
-0.0032500000670552254,0.4981980066636562,0.001129652038144294,34.607594390866325,1.5741984582245296,-7967.089476967387,2406.9692005812053,4.374253935377493e6,4.337298733709802e6
-0.003260000143200159,0.499634776393225,0.0011432352813944406,34.15350115799693,1.5039851814928318,-7010.880743310078,2676.91446056192,1.2405165150773616e6,5.709762027441841e6
-0.003269999986514449,0.5014763066831489,0.0012086784892975416,36.85584867170811,1.6410750029435035,-4368.338785424452,3197.5359589648947,2.913615482449546e6,7.278604918899317e6
-0.003280000062659383,0.5017776843086393,0.0011395619566942391,34.75585527921551,1.4863813022135917,-5204.40242831097,2712.637803045346,-727574.5474656549,6.591311249961274e6
-0.0032900001388043165,0.5003722704600605,0.0011116845069829278,34.14467459218363,1.5893571551540764,-3027.664884880688,2548.8213958902165,3.9448556757149138e6,4.360725489376458e6
-0.0032999999821186066,0.5010824495456361,0.0012612236170700464,38.06537855448411,1.7701790834477487,-11236.980698207342,3388.241265309648,7.325205374738058e6,6.92631422060168e6
-0.0033100000582635403,0.5010574462322263,0.0012262073982510795,38.212180215749854,1.676985694763613,-10886.171330979456,3001.696558295701,1.241683121349103e6,5.283521504717211e6
-0.003320000134408474,0.5021949778298536,0.0011265054096604582,32.95599195162979,1.3844120857056077,-3000.87981215004,2043.6283095826257,1.1896885374360734e6,3.153190193705299e6
-0.003329999977722764,0.5031395099136987,0.0011719000018786498,37.35261809669306,1.7003612361978169,-10706.23894672718,3211.5991243570775,6.710327231969504e6,6.217615950351086e6
-0.0033400000538676977,0.5031173232882142,0.0011748967089721424,34.836212688132655,1.675593890802066,-5040.080907836613,3140.851583181683,1.12721332257899e7,6.755931673270459e6
-0.0033500001300126314,0.5020573062451288,0.0011673940212354641,35.247792968345244,1.545625994474427,-5143.4688961247475,2523.0212353390484,346526.1415103166,4.599086977380376e6
-0.003360000206157565,0.5036697775576455,0.0011861922930776745,37.33297784711551,1.7721462198703146,-6442.779619874751,3810.2221988313836,8.794314940556742e6,1.0623344107491244e7
-0.003370000049471855,0.5040522126870555,0.0011232101136504952,33.25628133653529,1.515635638707092,-8049.766512918373,2589.171545359417,4.5150356080453135e6,4.672278084265763e6
-0.003380000125616789,0.5044569912980902,0.0011081214495189257,33.22553149118782,1.3769362986220854,-5062.849312622906,2005.789506407967,-5.470642061282497e6,3.0793603405377194e6
-0.0033900002017617226,0.5073511312653193,0.0011987475998741783,38.328268284716565,1.629267542612767,-4563.317978427612,2754.06170869326,-1.6291987854776843e6,5.029417902733285e6
-0.0034000000450760126,0.5051116948600128,0.0011706456109094997,36.082189892499734,1.4668829348978325,-4849.196815813825,2147.039328721538,-7.817756641916935e6,4.0292756253563664e6
-0.0034100001212209463,0.5067910449812727,0.001135900931318223,32.099783670261246,1.552902043288007,-10553.752669281237,2642.437212854128,9.807123304422574e6,5.359997270502326e6
-0.00342000019736588,0.506390039276393,0.001189247684314986,35.870184646713255,1.7423322033856123,-10434.94697396079,3798.3704425574756,1.274101556858148e7,1.081225880579809e7
-0.00343000004068017,0.5065138526890213,0.0011627589721027148,34.00983025829835,1.5160456984965165,-6569.439799891264,2398.518561095526,-1.2349391895483206e6,4.497680265021949e6
-0.0034400001168251038,0.5070047174246134,0.0011372287207961449,35.69524671129892,1.572608092137565,-9004.794698512045,2615.6507773120065,2.6039614358060663e6,4.401989965615914e6
-0.0034500001929700375,0.5067248481112391,0.001121561709935211,34.205380269251265,1.579552217306381,-3330.5268442652564,3116.793338194809,4.913466890540663e6,7.96763338790045e6
-0.0034600000362843275,0.5080111597506194,0.001177672039787521,37.357287064264774,1.5978562440963853,-192.49925744406906,2383.8993487560156,-7.418180264424551e6,3.6041258766810526e6
-0.003470000112429261,0.5076698021740157,0.0011585016521090613,31.977662205603433,1.4218127373812721,-7429.052993560813,2207.3575127097147,-1.8771148011217378e6,3.777625848605384e6
-0.003480000188574195,0.5055564965690021,0.00117869521426096,38.42422032998145,1.7651210013314247,-8119.848572965384,3050.3211974883397,3.2322072227280126e6,5.3187857168162735e6
-0.003490000031888485,0.5069695106622253,0.0011381117223618251,33.53339465328241,1.535751639337911,-10233.833497022166,2752.8689321654997,823384.6133331555,5.607321214679479e6
-0.0035000001080334187,0.5080456093083432,0.0011906501940398032,36.477279763862285,1.51817629146085,-3983.207639651694,2272.4406795682676,-8.223901675709214e6,4.1477481123544048e6
-0.0035100001841783524,0.5096440407528652,0.0011243361452224522,34.02055712054793,1.4508055463912175,-4433.690824896083,2196.4981857821867,-4.485355539651483e6,3.501440970905003e6
-0.0035200000274926424,0.5084576604306927,0.0011408798765622195,35.099191828506385,1.590764446451721,-9169.23337334488,2756.2149830627204,2.4712538332946245e6,6.041382484832687e6
-0.003530000103637576,0.5077577126715751,0.0011170262048637882,33.87357180310348,1.5392022283899507,-5405.314544745916,2647.4005932808222,5.341351647678218e6,5.52437003476145e6
-0.00354000017978251,0.5101797907092365,0.0011437821728105843,33.87402109482753,1.3923712548819263,-4080.208286104641,2115.066655460103,-6.036778882950462e6,3.466197867291113e6
-0.0035500000230968,0.5112820202109012,0.00116134821332755,33.6513943467898,1.5757172177997558,-5335.098137701966,2399.8267538725113,3.798024973713722e6,3.780115980043175e6
-0.0035600000992417336,0.5105312021443049,0.0011598704969223998,35.65759101382228,1.5986313819392155,-2761.4502600964156,2695.4043376401555,1.241188846214017e6,4.872329500744956e6
-0.0035700001753866673,0.509374160736712,0.0011880266839333147,36.39809977336274,1.6772269599191623,-10692.926648858213,3154.493560379562,8.418742960073516e6,6.071930988634073e6
-0.0035800000187009573,0.5100627427214379,0.0011183314839720135,34.38188689339058,1.5944372317691202,-5995.296630426295,2840.212794494173,2.6935813959657247e6,6.032893017110359e6
-0.003590000094845891,0.5113861270021824,0.0011504957179491763,32.99675070972023,1.6357298520706602,-7651.041726828197,3424.5087666062473,1.0628545786803996e7,1.0066346775337225e7
-0.0036000001709908247,0.5126642118671546,0.0011524057355666803,34.01943592399596,1.6160886088076811,-10567.11917009,3257.639011369268,1.1456317578055631e7,7.814265081158858e6
-0.0036100000143051147,0.5134007217270927,0.0012097098128629484,36.47674146401973,1.7051721155341777,-11431.324878614232,2908.1165017436847,9.282161126633337e6,5.018162074138311e6
-0.0036200000904500484,0.5146042387924865,0.0011480313088851038,33.814257719435744,1.464916132733931,-6651.324269631661,2626.880689713879,3.3928676612969963e6,4.992831128282111e6
-0.003630000166594982,0.5131580496569136,0.0011345666654282538,33.81412156081674,1.5505990679048682,-8620.349516777278,2595.7072049942094,2.1466231761387745e6,4.693183125619009e6
-0.003640000009909272,0.5134615091526824,0.0010931784272152684,32.357881366095214,1.4667976595816286,-10399.961111886705,2576.811781696213,4.73660951276128e6,5.557491722114791e6
-0.003650000086054206,0.513208660220411,0.0011072896128612422,33.76310711358161,1.4706480419807535,-5883.572832932906,2370.673741123648,2.2191437258242615e6,3.8134726979952985e6
-0.0036600001621991396,0.5148988468347244,0.0011127541283068225,32.480853854811706,1.4445339633883794,-7934.682262170557,2672.870284474505,3.9850812124226387e6,5.893438700124869e6
-0.0036700000055134296,0.5141179626185816,0.0011635145218817573,35.041988844342484,1.5665698031538164,-6666.787757167254,2509.955072120524,5.675480817718948e6,4.335193308692523e6
-0.0036800000816583633,0.5144268884144735,0.001134713965609369,32.60024948352207,1.4492867339393103,-6523.659582441552,2418.1434896135297,4.089596237694594e6,4.483556650249333e6
-0.003690000157803297,0.5155370413645355,0.0011229391269586932,33.31232269096739,1.4193045302196419,-5180.27874889602,2018.171807989309,-2.887703883755647e6,3.209818930955035e6
-0.003700000001117587,0.5152251782513158,0.0011730287047966358,34.545633509900156,1.505989330632463,-7682.264160826114,2479.218287442731,3.615818257918184e6,4.610856867011055e6
-0.003710000077262521,0.5156548991847436,0.001142679237830674,33.83176243950822,1.6675701393285405,-7635.246829899615,3088.1320439494084,1.3649536713625217e7,7.672562796350084e6
-0.0037200001534074545,0.5170262854215703,0.0011193019313623005,31.940462546003427,1.3458286300288302,-2653.626305090518,1902.2479278817366,-4.7089169699768955e6,3.074187729019731e6
-0.0037299999967217445,0.5161610437274783,0.0011530860729534423,32.892230916326675,1.4755403641080134,-6671.1382763708225,2243.519772115025,380762.46580834326,3.8039786613551523e6
-0.0037400000728666782,0.517194922331442,0.0011822065496820962,33.60444751274512,1.6107936471348823,-7764.798233103829,3411.154862885788,1.2321953779910916e7,1.0384055867159443e7
-0.003750000149011612,0.5164613484169988,0.0010898677310608995,30.986371821056192,1.3365720500197407,-6299.972044687479,2222.246346822497,2.277700729288425e6,3.890927178325498e6
-0.003759999992325902,0.5155954733099083,0.0011048295146330555,32.70060553485837,1.4832357959629567,-4629.554796237398,2319.995309884116,152995.74684606984,4.040385284620288e6
-0.0037700000684708357,0.5172030238956066,0.001059574311169676,30.4627029975359,1.2860213464311945,-3975.398568239892,1645.8124128330728,-4.1032198770807832e6,2.347495730717402e6
-0.0037800001446157694,0.5188396700677418,0.0010905645655906336,30.579414319938948,1.4391021491580354,-2052.472865560012,2533.6487310042044,5.072248168099019e6,4.623440024646113e6
-0.0037899999879300594,0.5184528838383616,0.0010501200550138313,30.981588487088107,1.4219144788017741,-5545.431314660421,2161.1147428523514,995315.2398356834,3.4582291210801774e6
-0.003800000064074993,0.5189646835822698,0.0011570512232531892,33.92104484817981,1.4576815387325088,-6228.013408910433,2229.46709739649,-1.4378621915789533e6,3.7708524371188404e6
-0.003810000140219927,0.520466883308599,0.0011902915301587576,35.138622825342715,1.5443719491168495,-5868.844739216307,2700.495260198968,2.6895541065453114e6,4.66752781314283e6
-0.003819999983534217,0.5195993103217565,0.001016166162995846,29.073979483151255,1.2115425497730776,-4464.558332477313,1847.8961248433352,-3.8238188025192465e6,3.2895967395801377e6
-0.0038300000596791506,0.5204597031781983,0.001130390742673851,29.592750923979327,1.2663640110090526,-4635.637146572226,1623.6847587710731,-3.809378481947398e6,2.356725987828113e6
-0.0038400001358240843,0.5177463995575091,0.0010892363586979244,28.64516333076321,1.205133904049719,-600.2544366754958,1642.8391252911267,-3.196622101984028e6,2.216610497926164e6
-0.0038499999791383743,0.5180596356117632,0.0011305015651645266,32.815061555461206,1.5044385634304065,-8777.266492720053,3354.633896695263,5.56957997859787e6,1.0863073784011623e7
-0.003860000055283308,0.5197828015050231,0.0011456850107677025,32.95490774546874,1.5449412075593028,-8190.847132783473,2665.785599529109,1.046364508764167e7,5.182661235287104e6
-0.0038700001314282417,0.5196528993686274,0.0010831730074405022,30.12016991157464,1.290746767293587,-6457.882700866313,1630.5768464706155,-4.387297661584453e6,2.4057016133835157e6
-0.0038799999747425318,0.5205423007573573,0.0011011520770619948,32.00480615110477,1.3885981799464524,-5203.371478482969,2423.0642826171284,15146.953113884727,4.763053768480061e6
-0.0038900000508874655,0.520591978449979,0.0011130082696718965,31.87999296209701,1.4005272112298681,-4569.861469089739,2124.7547461516447,-2.747488011757414e6,3.3735599636435076e6
-0.003900000127032399,0.5219793019529916,0.0010449496892156727,30.18196122125215,1.5177061373226552,-8063.622462099277,2687.6428636173882,9.344216930434551e6,5.280152265297201e6
-0.003909999970346689,0.5215531278190915,0.001135739917904543,33.51235491823435,1.6359765109026716,-9898.566465479069,3862.5811069621022,2.0396115610502496e7,1.0290380100732248e7
-0.003920000046491623,0.5227407761638156,0.0010944689959226464,31.97000339517804,1.3972042013011914,-8884.068197508603,2256.16280552885,698614.4353885363,3.5255896976797697e6
-0.003930000122636557,0.5217726917761237,0.0010875126533364096,30.950372929554455,1.4633275971106718,-7614.152255226293,2505.819395230362,3.7320456579186157e6,5.1275922682462605e6
-0.00394000019878149,0.5235869459736044,0.00116277895442785,33.420614411526316,1.4835038189472933,-8482.677908762253,2423.3935182928963,-593110.7220205925,4.291795576547339e6
-0.003950000274926424,0.5232571876175608,0.0010762879946550322,30.831939972566175,1.2451849938633712,-691.9390395645065,1618.7605487378435,-8.040815014336144e6,2.4607655047420124e6
-0.00395999988541007,0.5227431431331894,0.0011056214081264914,31.2444307988945,1.4462007272648736,-4681.355422438404,2290.5847023463407,5.456914909541537e6,3.8469107152569727e6
-0.003969999961555004,0.5254035166790749,0.0011226911000366713,31.396099269282974,1.3060155930775197,-3157.063374809645,1954.375687408536,-2.717877875704902e6,3.306267413883899e6
-0.003980000037699938,0.5263345727878249,0.0010075633807490685,28.373595208465318,1.1937555102976372,-1378.1206666606854,1756.4938702891625,-4.199760675441971e6,2.9405739813633827e6
-0.0039900001138448715,0.5241627504926093,0.001155945344909336,33.18017344211141,1.528775107660267,-5784.599175220187,2217.7468186325823,-733155.589378506,3.4441292585150204e6
-0.004000000189989805,0.5246847892374924,0.0010408289482956026,30.16582757122904,1.3447287677695214,-5510.032002864581,2015.097306808297,-254201.31040454342,3.0517868266281076e6
-0.004010000266134739,0.5238370273749838,0.001070809307906447,31.635558265356128,1.406164994503664,-5333.892872127468,2073.1808374551747,-347203.82883926394,3.390406784047252e6
-0.004019999876618385,0.5243136180134738,0.0010772623554563543,31.343296030578752,1.385551394410579,-6103.796485047845,2557.480556260871,807580.1332263688,5.224939626372009e6
-0.004029999952763319,0.5248426276043973,0.001075949869605178,32.30102534493991,1.3592439356137451,-1307.2051025129501,2154.5057533546565,-1.2035313392875486e6,3.6257825796895293e6
-0.004040000028908253,0.5260242011490898,0.0010765689595844856,32.190147481824766,1.497863302591197,-5103.631929914345,2461.2700019459967,2.654936771775836e6,4.036357816794138e6
-0.004050000105053186,0.5250553920059331,0.0010551699569863514,30.873072747099297,1.3624705227637786,-4034.706085733937,2298.078174575665,2.7413835588288205e6,4.1541723887054943e6
-0.00406000018119812,0.5282630956620994,0.0011148585516130172,30.109067154666956,1.3543888128184907,-5017.507516110657,2108.3819686752854,1.0805084578495114e6,3.706607425345402e6
-0.004070000257343054,0.5264395883834917,0.0010077547373570158,28.23456285556418,1.2529521076543064,-3470.1258711395,1711.079001492726,-929842.9190354608,2.7544720834645387e6
-0.0040799998678267,0.528144284278879,0.0010984378704482097,30.238892745459932,1.3434386366981677,1043.4064228037716,1982.0516228651165,2.36561771782432e6,3.1846881861129175e6
-0.004089999943971634,0.5265096742067378,0.001029977052616305,31.75640552875632,1.5345675932854879,-7245.111847731911,2701.201835549533,1.0217731563152766e7,5.663477145615573e6
-0.004100000020116568,0.5281773817273916,0.0010803117518248559,31.95354780954414,1.4143482821167226,-4011.6384635800155,2145.8445481890676,-2.215527687468404e6,3.585990193267857e6
-0.004110000096261501,0.527150284152482,0.001089480261104489,29.803107748076176,1.3147207883480032,-4434.863329081433,1889.3096956989841,-1.6941028687808656e6,3.2072648581202356e6
-0.004120000172406435,0.529296099685864,0.001093212661983163,31.931363767758107,1.5608481907563854,-9917.346580975718,2943.87153117948,1.108133853789214e7,6.847058002289198e6
-0.004130000248551369,0.5266923196752228,0.0010719901217475952,29.34846537427953,1.2869804939152758,-3758.9503621754734,1862.2463709982262,-117821.85787633284,3.043489661087987e6
-0.004139999859035015,0.5287821364308641,0.0011685155818689167,35.152042766044914,1.6479354860904707,-9645.22797485292,2878.2558837954257,4.395481585526016e6,5.103918045337155e6
-0.004149999935179949,0.5287674356284247,0.0010896796163947736,32.58963608506153,1.497893754536832,-7897.229759032328,2738.655915611043,5.163377742019907e6,5.535153944784062e6
-0.0041600000113248825,0.5291890272084837,0.0010656762558711767,28.378963172609392,1.3480800154950348,-4974.3923002185065,1959.306597323849,3.7308315848130793e6,2.9251469253511108e6
-0.004170000087469816,0.5305747108995857,0.0010307705182541935,28.767053632801673,1.2942187747562,-7718.18587590376,2184.3120817405597,3.363025957677702e6,4.000016645392253e6
-0.00418000016361475,0.530866928450481,0.0010745136427320022,31.30064289601668,1.5342782623997988,-8113.02128331208,2741.1698107659863,5.182331287120118e6,5.212377901516977e6
-0.004190000239759684,0.5305082850018621,0.0010842843229584326,28.9573963589099,1.407037456916491,-8403.999479479673,2181.809996057286,5.879046374826942e6,4.0245620032677785e6
-0.004200000315904617,0.5322765948419952,0.0010671580640785867,29.07645540028048,1.301311521727387,-3413.9120672679155,1789.7030310561986,1.557618293538582e6,2.9411818205567957e6
-0.004209999926388264,0.5309503280407197,0.001093238746068631,30.751540623379753,1.2680929915336807,-3099.4422900478235,1910.2935207381809,-4.838867449527064e6,3.482688622308969e6
-0.004220000002533197,0.5321133890967269,0.0010952141590047394,32.535968773252314,1.553712129716126,-9744.024426152599,2880.417412281872,1.1712586627540067e7,6.326122682985587e6
-0.004230000078678131,0.53259624271383,0.0010533408972805438,28.245212265101042,1.2678815507761823,-3651.479928351645,1853.0073825769346,3.9152188819943806e6,2.7857352027090196e6
-0.004240000154823065,0.5316554106101463,0.0010921009759440544,30.454021855424447,1.340550985156508,-6820.843317628047,1955.546942583814,-648955.3740123553,3.34534672034337e6
-0.0042500002309679985,0.5313803788360684,0.0010835718386484202,31.84161520598281,1.566800066250752,-9785.37732848517,2890.079471462146,1.0131849607238006e7,6.46186254387846e6
-0.004260000307112932,0.531622468595979,0.0010991132088948548,29.689563010136066,1.3967104335245786,-7973.791362908317,2230.56325309959,5.284273234773177e6,4.267763198819032e6
-0.004269999917596579,0.5326412720129953,0.0011269404600706102,30.672272063708107,1.4148835125798003,-6466.233936279614,2580.701253981234,5.652147164439502e6,5.503136782618041e6
-0.004279999993741512,0.5320785497813922,0.001088947411808068,30.096055237411896,1.3759425989395901,-4745.628293277821,2266.2309398081215,-238031.49521514733,4.948172986966761e6
-0.004290000069886446,0.5355796699575769,0.0010137110941392225,28.089538952253537,1.3536776779127973,-5029.772834772285,2345.2454537103768,4.732670125762167e6,5.293476511096391e6
-0.00430000014603138,0.5334397143265716,0.0010696321514080272,29.974690125395927,1.3510582190180636,-4297.678198321937,2095.6424243681126,3.2301945862019556e6,3.213338861881647e6
-0.004310000222176313,0.5353271782339144,0.0010733986307480906,28.722595634497754,1.2885555390936128,-2167.9754324344353,1973.061620526276,3.38159493279221e6,3.3106601799134724e6
-0.004320000298321247,0.5346599125662574,0.0011064660579210323,31.788200374799718,1.3846908244513123,-3353.4251730145256,1991.1177670828029,-3.896047281615312e6,3.7099128630594434e6
-0.0043299999088048935,0.5357338200335189,0.0011174321703558072,31.248369872076193,1.3957671076435993,-2935.0649408973554,2164.883304540207,2.0979939124711426e6,4.218745871141621e6
-0.004339999984949827,0.534746237981945,0.001064221778210682,29.65636778194485,1.3470302558820355,-2327.768931823075,1902.1648970141364,2.415779346741048e6,3.1531935048704776e6
-0.004350000061094761,0.5346029424251753,0.0010805302003530086,28.81709705859819,1.3709408026113055,-3841.433667182901,2203.967906875803,4.935084398161575e6,5.463337926520856e6
-0.004360000137239695,0.5362272892457056,0.0010423452741749623,29.074087016360473,1.2418338431473726,-1450.7161035126373,1720.3392765502128,-3.4722589553949144e6,2.5076044934418444e6
-0.004370000213384628,0.5351406708006957,0.0010595629546833539,29.431944656953913,1.3513226084292624,-6644.854357450549,2027.786216747052,2.5841278399644387e6,3.3949297797889425e6
-0.004380000289529562,0.536407540296761,0.000997274685134428,26.254124870779616,1.053416254657813,1454.2460423931332,1328.6689957594276,-6.114212911705008e6,1.7905239095943281e6
-0.004389999900013208,0.5381922836698759,0.001015112538751805,27.10201122254421,1.1790933490784985,-5308.236679580773,1936.9461331135421,-403943.90963487985,3.4675595694223396e6
-0.004399999976158142,0.5362789251224522,0.0010424903071564792,27.715629759311827,1.343632664651839,-5569.097841404745,2347.8131843062256,8.175155066846135e6,4.860334202638436e6
-0.004410000052303076,0.5369465519961969,0.0010995564321087002,29.865581926104063,1.2688937519820516,-4347.931355425674,1877.8649262182043,688597.3795163642,3.0249227301605805e6
-0.0044200001284480095,0.5394116635442473,0.0010590282037323212,28.339133013669894,1.2085409865882752,-4120.848866248966,1811.7121248496803,-1.87523277150949e6,3.2628048325921595e6
-0.004430000204592943,0.5383410527664435,0.0010276614570759125,28.904532391603322,1.2920168341511051,-6266.321560268572,1688.9021840650144,-1.3925583808093679e6,2.3724592127067475e6
-0.004440000280737877,0.5388951528185886,0.0010664811002050187,28.963967377920586,1.3070386942801302,-4130.853607885275,1979.4138238558933,1.0749614582592845e6,3.172100655406569e6
-0.004449999891221523,0.5394356622472626,0.0010652900342206443,29.78187362002245,1.4058152944858797,-7487.456308386345,2112.266634270031,4.249785041984017e6,3.582541350778618e6
-0.004459999967366457,0.53932834419808,0.0010761884990811718,29.866706673915253,1.3629400939129466,-4443.201927852473,1893.5409778368212,-2.3505960952516478e6,2.9394374728228534e6
-0.004470000043511391,0.5378600614843897,0.0010628639531738546,29.894420914180323,1.3887049310615611,-5325.305984412476,2329.7271995641345,4.814765968291784e6,4.8149893713991735e6
-0.004480000119656324,0.5400064515633356,0.001029966338365579,26.919545954265054,1.1822171597386344,-783.4894495157068,1614.6154864660655,-2.0210895748324879e6,2.1745505467756973e6
-0.004490000195801258,0.5387156284336507,0.0010260395452976916,28.206661241526664,1.3343038034151853,-5374.734661726345,2416.490956658025,3.800988029132263e6,5.358691825790571e6
-0.004500000271946192,0.5391126595124729,0.0010069921032341042,28.172240863648025,1.2219654774727366,-5631.314058452893,1987.3135534827027,55869.39021702751,3.2353161847652313e6
-0.004509999882429838,0.5388140920306203,0.0010795454383796617,28.905843939167976,1.206374361419756,-5687.410053741796,1640.0290044978608,-2.120364728595924e6,2.467752578378042e6
-0.004519999958574772,0.5396018258267763,0.001051789660479242,29.174375577114837,1.2487618501687519,-5059.576889651383,1801.5814483760284,842391.7615899155,2.7935836064732852e6
-0.004530000034719706,0.5401395145221396,0.001060508477917631,28.453869142396083,1.3021561304496718,-5498.843510534891,1856.8586656939276,-183700.04841834583,2.750348101413486e6
-0.004540000110864639,0.5409297806155752,0.0009982414958889425,26.769382484522776,1.176856884919355,-4207.544564615197,1711.4438206163393,523836.6890332196,2.6263728263431145e6
-0.004550000187009573,0.5419711364759645,0.0010440907224388788,28.589914026223383,1.2854105053777214,-5744.205400492897,1774.1062070605778,950335.5619429904,2.5284849203275563e6
-0.004560000263154507,0.5416812959084304,0.0010343423687054285,28.19373178848786,1.1198380889933834,-3617.84588602711,1492.4799322923318,-5.063831096043984e6,2.12934994105642e6
-0.004569999873638153,0.5415271571318832,0.0010578042862233667,27.760600124956277,1.2230003391514817,-2801.864993483296,1871.3638816453947,-946726.9487374376,3.512317253769803e6
-0.004579999949783087,0.5416049784414378,0.0010293939127495977,29.016127074129688,1.2100464409682428,-5003.92187294813,1730.0775107890206,-2.941480103708307e6,2.663677479085148e6
-0.0045900000259280205,0.5416674856683433,0.0010543229587938138,29.033895285106,1.4030391481132087,-7121.727661787521,2314.033618171117,7.8277171629837565e6,3.90886117057662e6
-0.004600000102072954,0.5423937647090427,0.0010351013565497536,28.421440438615875,1.1575788484643625,-5515.249335851448,1547.852613217256,-3.476226167940395e6,2.5943195700807665e6
-0.004610000178217888,0.5421053802970255,0.0010374971870887695,28.45197549686044,1.2282525291807884,-4542.402858237812,1798.5939404852595,1.4786487067979048e6,2.4616813684833115e6
-0.004620000254362822,0.5425750184391337,0.0010430293986107696,27.402009508870467,1.2380696736577874,-4459.838082738959,1681.6081668998922,2.3982813791992194e6,2.433250978593864e6
-0.004629999864846468,0.5438197847128319,0.0010795800658845646,30.19815982597407,1.3019281346650209,-5265.308598067285,1899.65226736964,-3.4220935962880505e6,2.923942309784098e6
-0.004639999940991402,0.5430125594519085,0.0010325771425612495,28.511724944954555,1.275553265777856,-5468.44660163998,1832.4237282597712,69997.90640472269,3.146266342698456e6
-0.004650000017136335,0.5435952792594866,0.001053525285018719,28.69779428316091,1.3291901129948485,-7622.729502779634,1971.474153469375,1.5808220600066618e6,3.331850306726841e6
-0.004660000093281269,0.545049206703757,0.0010013197673184196,27.1280424157963,1.273030122533622,-7157.239280731514,2195.9177023268694,5.152615629076012e6,4.41733651608145e6
-0.004670000169426203,0.5416776131555168,0.0010344179422162112,27.60517675666547,1.1629271902069462,-2088.354935732724,1466.4863290005346,-5.126617188897216e6,2.074436433294992e6
-0.0046800002455711365,0.5426216647180108,0.0010229223245354704,27.005353045553424,1.2431754018148227,-5735.977703706047,1749.3268588094065,1.8014297007489628e6,2.6462443334287866e6
-0.004689999856054783,0.5446579281927253,0.0010074537009090879,27.00313386575917,1.1290276681322107,-2760.2851921161946,1478.1492498417108,-3.480068972313703e6,2.1725120433959784e6
-0.004699999932199717,0.545230870448929,0.0010004374362949035,28.346214927310758,1.3016041265667706,-2565.9620849270013,2251.0360496056805,4.754514050338305e6,4.515733596067527e6
-0.00471000000834465,0.5452899745924878,0.0010412016443492396,27.935728174452414,1.3483250427182043,-9488.930721937764,2318.367326943223,5.524252638840988e6,4.0602012804157e6
-0.004720000084489584,0.5466959842559316,0.0010252869927168877,26.9869683672907,1.223792679680524,-4202.1630726441235,1784.38439279931,1.4066534582760832e6,3.0252024765058313e6
-0.004730000160634518,0.5465993535678225,0.0010073179827652895,25.78022260269249,1.088430767816139,-4252.945192282968,1506.4541619194304,-1.0318403137603385e6,2.143430472908196e6
-0.004740000236779451,0.5487418654259257,0.000961520489804706,26.35216016181215,1.201240329268978,-668.5349115504258,1654.375736772973,2.0193608812366286e6,2.129517107547174e6
-0.004750000312924385,0.5467875550251423,0.0009797831179495947,27.621835270964205,1.2099941733596944,-7459.624566749384,1645.1135612794867,642060.9791684666,2.4181474962313515e6
-0.0047599999234080315,0.5478077458676147,0.0010237913875306278,27.526945809807394,1.236409553680318,-4763.221486465889,1898.8079704295578,1.3813593199775545e6,3.059590022362656e6
-0.004769999999552965,0.5456640667638178,0.001002684723581398,27.31654593350775,1.2550928925664109,-2371.627849762441,1636.3260873808013,1.2531696567405642e6,2.2234164342874023e6
-0.004780000075697899,0.5470777803670734,0.0010707979764306302,29.172235020023034,1.2438161445893972,-4726.552731306245,1839.3349966333196,-1.8576993143214611e6,3.1177083106853096e6
-0.0047900001518428326,0.5485453221743202,0.0010306150229142034,27.664110967999065,1.3593762046722122,-4890.021476092154,2372.871047238508,8.750780520972917e6,4.455018881447058e6
-0.004800000227987766,0.5481463272547816,0.0010019524334175093,26.954635878373583,1.1818192814405901,-2469.411777003047,1750.5667809851109,-577705.3796471412,3.194942623630199e6
-0.0048100003041327,0.5478871740374437,0.0010186624527785252,27.648161093373204,1.210122878545169,-4492.53347111349,1951.4872870017368,2.6262906162970955e6,3.4450583591017276e6
-0.004819999914616346,0.5486959523438708,0.001021004361838941,26.930871697371114,1.2340351230565485,-2966.6926475696196,1947.1995330804662,4.277762386149224e6,2.7408812840497564e6
-0.00482999999076128,0.5478688096506025,0.00105433253184347,27.70256254189322,1.1948749637138063,-7614.801177120438,1733.754336902528,83457.37302798458,2.6501487535272213e6
-0.004840000066906214,0.5484724807039235,0.0009700717998707324,26.278907319733683,1.061167440843344,592.6168608131379,1429.0177669688092,-5.275831293309051e6,2.0242388649430538e6
-0.0048500001430511475,0.548695518328509,0.0009893837220961174,25.806785728881724,1.1444101280961474,-3206.1105433698517,1562.5549517999684,-522355.6162888626,2.2374477153402227e6
-0.004860000219196081,0.5491262355597709,0.001005595754093808,27.612445350476285,1.1748283766683032,-3827.351351087379,2107.557484776695,1.815867951854138e6,4.35606127697833e6
-0.004870000295341015,0.5482262078346674,0.001044849787221442,28.033350053582932,1.2611896443347343,-3129.9055310313956,1893.1708635458526,1.3443951311672686e6,2.838369302936444e6
-0.004879999905824661,0.5496016558140254,0.0010166101976320408,26.36167720614288,1.2247414381148676,-4609.839413183646,1758.8166522638019,1.367098037992461e6,3.0747911213055374e6
-0.004889999981969595,0.5498575632814009,0.0009597673680738742,24.93306430020621,1.034312376035511,-2603.155664946728,1356.2344205705235,-3.569027892005258e6,2.1249137393642524e6
-0.004900000058114529,0.5508349165625369,0.0010105254273922461,26.7559867272314,1.2157485494300801,-2504.9309683182028,1949.2675277152596,-259493.7698197387,4.4573185981420865e6
-0.004910000134259462,0.5508748797732612,0.0010239618927883882,27.026618444192135,1.3898733434410606,-5057.478418674823,2854.511078876049,8.061152997974322e6,7.91666207070562e6
-0.004920000210404396,0.5513623308039789,0.0009952882823302312,27.08074843331259,1.1335977835610642,-2220.378532767521,1646.8856689100953,-492475.3975896389,2.8230650116978437e6
-0.00493000028654933,0.5501122955943171,0.0010505217039615828,28.446732899015636,1.5028061997590407,-5529.254303312838,3298.555900475194,1.4566951578332666e7,1.0298340986132527e7
-0.004939999897032976,0.5521573433852,0.0009747454602060374,24.283730939075273,1.062939008922973,-4190.3519380850275,1326.653802295365,-1.9944145270254388e6,1.7687569085233302e6
-0.00494999997317791,0.5527665226359871,0.0010046560564319746,26.166294508303853,1.1499667979541712,-3366.8549868835453,1637.1043840487291,481168.3136578153,2.8039895280308314e6
-0.0049600000493228436,0.5520838675256545,0.0010353014253441342,27.44677637444887,1.2016540399176692,-4482.55601160214,1728.1235551720831,289853.050623701,2.947267212340214e6
-0.004970000125467777,0.5519789346515034,0.0009886491228732765,25.754903273389715,1.072823963700806,-1604.263267269716,1347.2354035476233,-5.16987259621368e6,1.7086709067823924e6
-0.004980000201612711,0.5535114795181848,0.0010093678050493013,27.222671349362642,1.2254045222817798,-5448.586454716227,2133.437765143724,3.8586099099941626e6,3.906189045080677e6
-0.004990000277757645,0.5529826617893723,0.001021660784923438,26.797423705773447,1.177058401403717,-973.7011716214136,1716.9827449743393,-1.4798200746693914e6,2.8739719478379586e6
-0.004999999888241291,0.5528122233918734,0.0009907296203269596,27.159638631307406,1.2676267329911455,-6837.218137399822,1852.5982530762017,3.4284604112222497e6,3.1512409623554307e6


==> anc/Figure-5/d3_L62_rJ1.2.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5538281629252354,0.001014106365540695,26.255265047223336,1.2586928336016951,5839.878975005567,1710.5601545705613,1.7688070728089123e6,2.453080103629302e6
0.004989999812096357,-0.5515628988449438,0.001027537986847553,26.364047008778773,1.297406523127349,3222.7354618936406,2193.497018900408,8.601203843895208e6,4.212124587526628e6
0.004979999735951424,-0.5514767490371084,0.0009839534739131623,25.919188097253755,1.068769157382115,3936.48122001767,1554.92295205792,-1.019979536553196e6,2.624549587030112e6
0.00496999965980649,-0.5523629878153774,0.0009997399442658716,27.189561835936484,1.1715751714421685,5010.387157061122,1751.9296321629336,-1.2406811647010026e6,2.8765739112048107e6
0.0049600000493228436,-0.553060500188518,0.0010210580459558906,26.46114690909607,1.1874017594441288,3647.4552980167414,1826.780821621865,-350731.9650706148,3.4696571167511893e6
0.00494999997317791,-0.5544563693397826,0.001023413946842618,26.183868400882673,1.1463493328812897,5724.426341213328,1612.311261624504,212077.5394818571,2.495473615581054e6
0.004939999897032976,-0.5534543922602029,0.0010340047543911477,27.556648887860373,1.3096462928298265,3640.3646731473464,3086.0250748125063,8.44377621523599e6,8.836569139492573e6
0.0049299998208880424,-0.5519607627770646,0.0010378575473741667,27.778830558431373,1.2490399711375386,5152.2677237391235,1988.0414169308601,2.4326286150261746e6,3.158604489498527e6
0.004919999744743109,-0.5519147564498283,0.000990792662006929,27.12537416482726,1.2572507021678623,4495.594136703961,1965.4461667575633,2.120151173666016e6,3.701566160745777e6
0.004909999668598175,-0.5517433917510843,0.0010283595402068547,27.234641065292514,1.2252065951013273,18.167866123926178,1438.5179596584887,-3.279936234484576e6,2.0496416669494065e6
0.004900000058114529,-0.5519217931277483,0.0009927332991279986,27.261244074668088,1.1996092138859813,-1701.3229104544816,1962.6602052645308,2.2242839980814233e6,3.0395414924480035e6
0.004889999981969595,-0.5504012871188836,0.0009688357897700347,25.886076963350465,1.1372088358303885,2099.893978521755,1633.2247156151363,694479.2033663528,2.4746807921040715e6
0.004879999905824661,-0.5504977732696971,0.0009908737186307818,27.176406647648378,1.1956354654539318,4911.17141078668,2029.8401242425002,-310534.6984596182,4.0237547150247544e6
0.0048699998296797276,-0.5509235726133843,0.001011127022831925,26.884675389336454,1.2433697878798018,1796.6411276752835,1845.7063149583666,4.642259653003228e6,2.842245048713252e6
0.004859999753534794,-0.5502014588936953,0.0009940302555909962,25.422104822245053,1.0485145923831833,1902.751396604513,1559.1061632359574,-2.3504594078075103e6,2.794343405403711e6
0.00484999967738986,-0.5514672993846147,0.0010605949471169276,28.265033045137514,1.3483720781116133,5576.012653514118,2455.088215403816,6.390176228017104e6,5.429142676844855e6
0.004840000066906214,-0.5502257703369803,0.0010552222473475634,27.624063688367656,1.2055062238939467,8815.173670509323,1943.1976910408437,2.399300689205195e6,3.376733953872698e6
0.00482999999076128,-0.5490423578820952,0.0010136850241426291,26.5616193569886,1.1515014839070514,3153.2469699355074,1524.9445725288897,-1.4537211682836204e6,2.2742631099415547e6
0.004819999914616346,-0.54925247983914,0.0010490042866615574,26.921440423410715,1.2487396646937088,2351.6261628350085,2008.070238992372,4.566325499096402e6,3.231464679839216e6
0.004809999838471413,-0.5480707572358574,0.0010123360665092091,25.80971937244823,1.206054761487104,4781.215299179425,1782.4095694666685,1.9270451693469158e6,3.273293804809243e6
0.004799999762326479,-0.5486713282841583,0.0010625674742853605,27.721403246075255,1.1672824118733456,1692.1196185660895,1463.704087351298,-5.083336321903251e6,2.1068446512114513e6
0.004789999686181545,-0.5487972794653894,0.0009806243215853378,26.061835731449346,1.113165126919346,3578.0717935025705,1469.6210132904184,-803503.5748019054,1.9176936410366502e6
0.004780000075697899,-0.5482916033115054,0.0010089820980929854,27.253216449767784,1.3764154316620962,6067.861824989169,2189.8969036047224,7.447515675151486e6,4.352143573900945e6
0.004769999999552965,-0.5470424269552481,0.0010354772564679976,27.715135420059546,1.2977541863615085,4421.081814518197,1759.3789417590824,1.962039759286413e6,2.363875542279787e6
0.0047599999234080315,-0.5468350699976362,0.0010089817694233587,26.9943469221596,1.1420284508795873,1677.1698884372045,1448.5487432559692,-2.2410994596939236e6,2.1185424751117495e6
0.004749999847263098,-0.5464310015810128,0.0010134836921439475,26.43720575274143,1.2221965992538595,5640.816418710829,1910.729716349511,2.8561532006211695e6,3.930222537354928e6
0.004739999771118164,-0.5464981158025298,0.0010510241072434648,26.640592891061914,1.0795674196342857,3450.0284694540246,1397.9481338030553,-4.8784130759376185e6,1.94086979961849e6
0.00472999969497323,-0.547872015423399,0.0010922092278097388,29.848803504284387,1.4027667467783316,2873.010318062701,2178.079903303455,2.28661958874075e6,3.967903274660257e6
0.004720000084489584,-0.5484145115066543,0.0010685308574826771,27.27599145618792,1.2115175891550738,3121.294380633424,1663.7231921424104,-891272.8523598895,2.2461357441199487e6
0.00471000000834465,-0.5476568694373609,0.0010474619499685294,28.384439283332775,1.2541012614118943,4109.788002794087,1708.7627828197383,-1.8496743541498156e6,2.700047774699414e6
0.004699999932199717,-0.5457796639637017,0.0010677680519661505,29.35609644356474,1.3102637256695526,3921.1781045706666,2005.463011851353,-487176.95265917026,3.4512271468518423e6
0.004689999856054783,-0.5440927471801188,0.0010431709970955513,27.93076153376162,1.1682503822355699,3313.5681722905824,1575.681859069391,-4.176339519163034e6,2.3064064077990334e6
0.004679999779909849,-0.5447154712648906,0.0010248944466708868,29.273310788153633,1.2389499879662715,2689.5028512316335,1775.9980242176139,-2.546461334634105e6,2.8361840269438024e6
0.0046699997037649155,-0.5444809419632359,0.001075655904241196,29.850413273508515,1.3377327102461931,2266.311664197042,1756.6289685901243,-1.4135386943990767e6,2.7520334652339728e6
0.004660000093281269,-0.5441910755745812,0.0010587456566001463,28.571137033060772,1.2367040286974815,2126.870087732086,1769.5375828764465,459432.10736764135,2.526891284244779e6
0.004650000017136335,-0.540612760565719,0.0010495556393222184,30.13706975150754,1.3410479848244414,2830.4850831155168,2145.817745220989,1.3617986400839626e6,4.0056034269126486e6
0.004639999940991402,-0.5411910730450323,0.0009950633367813372,27.705328141150034,1.1798686382787023,4146.005191653965,1647.1442939435542,82163.35790821414,2.417896439388304e6
0.004629999864846468,-0.5431919346690991,0.0010637833477392695,28.17066198785779,1.2486646672162014,3474.1642642801485,2026.4645289277853,47780.2620980434,4.304014861935386e6
0.004619999788701534,-0.5451290160741353,0.001024180062896429,26.876595809611874,1.3018055805722575,5309.087216734261,2141.555499547248,4.944271411059008e6,4.345961694883719e6
0.004609999712556601,-0.5439651117636747,0.001062154151164958,27.45961764564256,1.2311162870255852,4330.939058878233,1749.2339379815999,-809497.5719893182,2.8903921434107074e6
0.004600000102072954,-0.5414722813799973,0.001059295317427518,30.71068299860559,1.3693858288435259,8706.859376839036,2804.204698477156,4.0322549949990045e6,7.146275429061127e6
0.0045900000259280205,-0.5431790765300898,0.0010246672698436335,29.386404782009123,1.3039059444999115,3372.2702359069926,2038.8119066689183,763497.3940352356,3.3978402686925754e6
0.004579999949783087,-0.5414198485638648,0.001037839893361487,29.124093055354347,1.215362158840434,3978.761402330197,1754.1036848188512,-4.0110920308354837e6,2.6557635957781416e6
0.004569999873638153,-0.5420305483874699,0.0010094109987901017,28.005749889797954,1.235369280621708,3888.6799985080775,1710.610330938247,236997.12216256902,2.4563712937994245e6
0.004559999797493219,-0.5420353642899048,0.0009801366391736536,27.516228476112037,1.1466212014030444,4534.04231709391,1445.9322553354673,-3.633108456439954e6,2.1201356293095644e6
0.004549999721348286,-0.541277130026888,0.0009727728306425782,26.175556706590424,1.1754484706013868,1317.2435071847653,1461.0137740934167,-1.890500093156678e6,2.390360350395316e6
0.004540000110864639,-0.5399580819735954,0.000976623828757783,26.65418590867427,1.3110255057694096,4653.841413600964,2021.5212066342697,5.149277286192971e6,3.974241273188031e6
0.004530000034719706,-0.5403590997109659,0.0009611323468789737,27.28255644889926,1.240124544673286,3578.2575595847834,1744.7525167778076,1.6605920386640162e6,3.3735802847418813e6
0.004519999958574772,-0.5389067113918516,0.0010394234921398823,28.550964566147044,1.5019596601370768,9891.75746705971,3242.883163568701,1.733475927693753e7,9.21288524773983e6
0.004509999882429838,-0.5411226745785386,0.0010329125979353089,30.974683825607883,1.613522225631109,10092.542067611172,3008.334632847196,1.2162088680602755e7,6.5973203263752945e6
0.0044999998062849045,-0.540172124806773,0.0010539439724788283,28.68359684457845,1.278784334572923,7448.36121526707,1887.787120754329,1.3609768582636823e6,2.8051022082160013e6
0.004489999730139971,-0.5405327029486844,0.0010512182552567739,28.21282477610168,1.2501397071085136,7646.030636766745,1971.6800060212663,3.0844604919132437e6,3.046395754952073e6
0.004480000119656324,-0.5420651697676602,0.0010203516464805642,29.01721780694144,1.2087397822211021,1170.9520546403985,1781.4614496485349,-2.777265991961458e6,2.7119844490946396e6
0.004470000043511391,-0.5396325513916871,0.0010062337619615824,28.700922049341873,1.2432351757689786,3674.3418092189504,1768.3770763642908,-1.4497289178129607e6,2.7066983306257813e6
0.004459999967366457,-0.5390372586647081,0.001112697126392125,30.2601238488036,1.3840361538158013,7222.891854472232,2052.2139577353105,3.803365113895004e6,3.074721833615644e6
0.004449999891221523,-0.5385283149681247,0.0010561333244262238,29.323719069476716,1.234218479884888,5017.961131969352,2128.3729979115906,-1.682617279509019e6,4.626128921480247e6
0.00443999981507659,-0.5390569762486761,0.0010143860883643108,28.469412648336263,1.271657135911716,6800.807650484024,2321.0469892207243,3.9168038897836907e6,4.872262016062541e6
0.004429999738931656,-0.5375361961275187,0.0010778322498637498,29.64670543602358,1.3509081062283053,4242.041560130216,2225.7584220821436,3.8812778808453563e6,3.9439809878263343e6
0.004419999662786722,-0.5373444412358758,0.0010538956626437864,28.38552610615415,1.2867142311417834,5432.599146713578,2106.2793653291606,2.0733234337342875e6,3.634684433245642e6
0.004410000052303076,-0.5380038986799206,0.0010881822434982635,30.794418633396393,1.4560078378417391,7775.9574295045495,2472.9143064691207,7.283599549408311e6,4.149157829335468e6
0.004399999976158142,-0.5376469663393741,0.0010746948599126773,30.79493882123523,1.4478653210676053,6020.484301769767,2663.660206652396,6.131426573197854e6,5.019150710414034e6
0.004389999900013208,-0.5361993453344529,0.0010743542383152111,29.464815783640464,1.357809181346036,4585.991645152712,2093.748276942998,4.45344499896857e6,3.213230723553428e6
0.004379999823868275,-0.5337882271886332,0.0010557412671185267,27.175582839628298,1.1933147470039311,2250.7919444022264,1642.1076574680433,-1.6017837103151677e6,2.6035237179951346e6
0.004369999747723341,-0.5347820499265674,0.001026656808834328,28.4123495231832,1.1602438010229936,2021.1952718385976,1520.3247593632857,-4.599494113270599e6,2.278469873702892e6
0.004359999671578407,-0.536442718388995,0.0010848172567174757,29.839953900234846,1.2894797936045543,2274.015218371985,1811.8472691578877,-2.961803212863371e6,2.8857316743602594e6
0.004350000061094761,-0.5367769144057527,0.001077601741600291,30.987301864726604,1.4207372172258788,5250.421668874312,2102.501133174096,2.2109339099041084e6,3.7686130048008943e6
0.004339999984949827,-0.5348235844234108,0.0010788941643063317,30.01747516756232,1.486195743802476,6754.260861858994,2373.1835757994363,8.195804140786098e6,4.067720873144741e6
0.0043299999088048935,-0.5343610974229339,0.001081277965833223,31.52314247854378,1.4991827013665364,7201.107874024733,2898.124157983439,7.988609997580355e6,7.439217592199854e6
0.00431999983265996,-0.5328624647745985,0.0010760795812040148,30.260505325445525,1.3468211154035823,5343.777763610775,2011.5859642220362,-227615.0057480597,3.806700769301063e6
0.004309999756515026,-0.5350497112524399,0.0010946730344566613,31.53311814317811,1.43562790420282,7537.521227278642,2187.0675647449134,2.8410652621663613e6,3.6233799991091513e6
0.004299999680370092,-0.5358278885189484,0.0010727681761759369,28.98883787462815,1.3238204400386115,2253.7301976944213,2471.098061924424,2.9972407837300235e6,6.210037704167263e6
0.004290000069886446,-0.5362396359566468,0.0010453563039183773,27.44111897597631,1.318755341405694,5056.251299145956,2328.7318470425184,7.872272566025713e6,5.174631452294722e6
0.004279999993741512,-0.5336345950805289,0.001075205052337188,29.771089899642703,1.2981904103129858,4920.225818579025,2255.6770128753583,-1.8723651506912573e6,4.715550393807882e6
0.004269999917596579,-0.5335132330068699,0.0010950255914106686,30.933035666417855,1.3975890970273817,9075.932925429866,2252.50551542544,4.674286459760796e6,3.6377634352785787e6
0.004259999841451645,-0.5335288597886368,0.0010468906227558094,28.716051778258752,1.22760837440313,6834.3293645073945,1606.4539139128558,-902454.1336112354,2.200574614608103e6
0.004249999765306711,-0.5327401500661123,0.001066470757902457,28.55397309905449,1.2512569550670507,6307.887893462324,1869.173636233102,142975.67435381797,3.3494940802142536e6
0.0042399996891617775,-0.5320002787379641,0.0010361601730854823,27.17612032115995,1.1561695855186587,3788.4343881206532,1544.2702447816591,-2.5705106164667625e6,2.135157371243254e6
0.004230000078678131,-0.5326402988407775,0.0010481351801111263,27.79965789817493,1.2884625542895958,950.0901747378791,1996.5921936655639,2.7354682510836367e6,3.266278603700825e6
0.004220000002533197,-0.5341985378060322,0.0010921482488223,30.263492552049634,1.3980886036709756,9075.901095513063,2381.460415511685,5.591026460088159e6,4.0511390936127123e6
0.004209999926388264,-0.5338444801844696,0.001057025478167562,29.751291629417466,1.24612063168795,2811.6468479263362,1743.5091456390492,-1.6370916057383919e6,2.50722362999198e6
0.00419999985024333,-0.5326577692131493,0.0010280709557061968,27.365310389825762,1.234908068904269,4057.0500036877593,1799.1256255134504,1.8936237622166101e6,3.170212881637873e6
0.004189999774098396,-0.5310370779358964,0.0010678883247011205,30.192677083154734,1.3293747942613978,4932.4585108224255,2046.7657209040078,-671546.9318760333,3.109817733940932e6
0.004179999697953463,-0.5296854062425326,0.001066329650366404,30.347705362317928,1.3930059065395108,7281.080364336458,2065.5715099402705,338632.4117699999,3.5900740904251738e6
0.004170000087469816,-0.5297888210571663,0.001090793214619551,32.04457929240014,1.4784426636193038,7346.697154456591,2462.5741300531713,2.234690228837517e6,5.4385194264217345e6
0.0041600000113248825,-0.5309528183509581,0.0010457513827815373,29.419727624201204,1.2406164060302618,6174.808498476021,1915.146333762062,-1.6189119922584963e6,2.9686546597097996e6
0.004149999935179949,-0.5308142304747169,0.001016928283844537,30.056158402098504,1.3380287278268514,5221.120589064112,2031.535789785157,1.7515832610474685e6,3.0324450127182696e6
0.004139999859035015,-0.5306008536541074,0.0011312329104085038,32.56808352839302,1.4895380639716254,11928.103536297736,2326.1891422123417,3.042753017607821e6,4.120918318911743e6
0.004129999782890081,-0.5301416796173313,0.0011086304435003068,29.957968793506865,1.3728821681249195,4810.154843965924,2226.241644604699,3.9134335052285967e6,3.359371880195721e6
0.004119999706745148,-0.5308797976602269,0.001051539190597606,28.757589763552872,1.2807209419540797,5822.070079412932,2170.0974378779983,4.057248141217118e6,3.8263759308648794e6
0.004110000096261501,-0.5302554443001577,0.0010977300869438617,31.322069549816028,1.358360614816449,2825.18601348476,1762.4298677387042,-2.177014286552798e6,2.8127957681116667e6
0.004100000020116568,-0.5277969377079094,0.0011270373429157084,32.33753861633935,1.6633806631459236,10397.122711317623,3534.122248671804,1.5524015726647632e7,9.21053661682242e6
0.004089999943971634,-0.527039986761886,0.0010811047216477208,30.41281784600019,1.473014191784482,8148.310018483978,2405.997603879586,7.765832224551385e6,4.310274567163884e6
0.0040799998678267,-0.5277447392719246,0.0010705561822481544,31.01624754927498,1.4258918574627213,6025.109028838193,1954.874845975569,2.142648515263203e6,2.794683153537136e6
0.0040699997916817665,-0.5273979595814147,0.0010360500286196474,29.40595687612945,1.3663737893008234,5951.648173409432,2255.3096388582744,3.868562468371737e6,3.9844570172591414e6
0.004059999715536833,-0.5263899640395181,0.0010228408719189356,31.342466014480937,1.4323939366859018,9918.405428581227,2430.7055864651475,3.776943408020395e6,4.239207590709056e6
0.004050000105053186,-0.526992499687407,0.0011245276463072798,31.469316177854594,1.4389788867612434,8519.841017411558,2924.2416146818564,5.910887054553593e6,7.7937031462767245e6
0.004040000028908253,-0.5274345622635267,0.001095362534566815,30.857219108030442,1.3737537913471587,8665.483472008895,2179.8827188047912,1.819496294445316e6,4.0625568068213984e6
0.004029999952763319,-0.5280438409235371,0.0011315337125971606,30.78908299337551,1.316834632526555,5653.9364032722915,1952.0420611390605,-3.88851872503145e6,3.202746083010166e6
0.004019999876618385,-0.5263253911963299,0.0011035809853184384,32.25146438624707,1.518550499650195,5932.662498505928,2070.082352813416,2.041067200451615e6,3.731935896200261e6
0.004009999800473452,-0.5274028923660947,0.0010934898739822386,33.61782625993449,1.411447792619203,10298.85730942137,2234.035484673527,-3.3264498228837145e6,3.5974833247480504e6
0.003999999724328518,-0.5260616310690942,0.001122033807252326,33.70483549730219,1.5340532636664352,7961.010421553716,2450.578628728851,3.059218493419461e6,4.1356003607855393e6
0.0039900001138448715,-0.5268016530596532,0.0010623085388246512,30.290581234019466,1.3918061724251085,7565.119681112303,2770.363720786901,8.535619255895019e6,5.36713936046092e6
0.003980000037699938,-0.52648742677325,0.0010159138482517974,28.826383065896813,1.2927373671804765,6895.761399387325,1873.2671891512618,230626.5663451368,2.863678466682935e6
0.003969999961555004,-0.5259038717324166,0.0010565324563288872,30.55764543994007,1.2842009061262003,6480.7968440600425,1774.6241882171253,-3.257280026595533e6,2.896300236291829e6
0.00395999988541007,-0.5240741194248545,0.0011058711920364681,32.9962125189607,1.5397896058504104,5161.237212370856,2430.124899938943,1.2258638362757408e6,3.9565285014667064e6
0.003949999809265137,-0.5236550665935701,0.0011041030494202803,32.45140624772388,1.5154346889549777,6235.562773316152,3314.6216469900705,7.11994355837285e6,9.24078854250198e6
0.003939999733120203,-0.5235222135752117,0.0011610871142048763,32.597061444367505,1.4762949028393346,8484.56092855522,3021.9149271117008,3.2575275686757225e6,8.209492891642757e6
0.003930000122636557,-0.5238611835312571,0.0011073319339937372,30.88957621758864,1.4154261077438153,6300.123981092491,2258.513616060036,1.85158603007495e6,3.647066838452807e6
0.003920000046491623,-0.5241292899337292,0.001170994204579505,33.11298019386446,1.4624938802834508,6807.581135374914,2549.637096863267,869667.7515327007,4.324634703689472e6
0.003909999970346689,-0.5225863818408684,0.0011539836984843575,31.801619595491232,1.5508611501387106,9896.24222526303,3423.2829552486764,1.1690344740608444e7,9.967487859115185e6
0.0038999998942017555,-0.5217534092192345,0.0011091641385141974,32.017137794875005,1.5173992820372064,2158.526316897969,2490.7789702087894,7.271023261216343e6,4.1557375046371548e6
0.003889999818056822,-0.5212187496536671,0.0010927045699124557,32.56373320131229,1.460031700161379,3454.28601669983,2338.569009235009,-1.2516879410522906e6,4.250906430961959e6
0.0038799999747425318,-0.5217910382317845,0.0011232095599266185,31.854047720710806,1.4057137493541714,1485.0331022390353,1977.378926045715,-1.64997441978212e6,2.9462784855057816e6
0.003869999898597598,-0.5209904617033791,0.0011372012916320668,31.987413024558666,1.4340499653212215,3336.1901599451558,2084.025876529347,-1.2714414034431716e6,3.0843631344791106e6
0.0038599998224526644,-0.5224234789959772,0.001076263930136552,30.320279123125307,1.2345328348978482,1864.7734638392878,1753.7111777098046,-5.339429913667602e6,2.501761278617849e6
0.0038499999791383743,-0.521152174816767,0.00105082702867755,29.861466061739765,1.3165416890228077,5039.702382937702,1894.9046085507007,-250134.06711482527,3.028428104166466e6
0.0038399999029934406,-0.5200824943579032,0.001090497241349273,31.671475068910837,1.3607033472662808,4671.789119641538,2183.2851033774364,-3.038002581414936e6,3.974362093311323e6
0.003829999826848507,-0.5193753135504657,0.0011069016284034358,31.976306593950003,1.437738411929285,3680.940825745831,2329.0934028176725,3.932687321024592e6,3.8236944339048816e6
0.003819999983534217,-0.5198035115208929,0.0010658246089643158,30.456119421416563,1.47169464535267,9732.31755931741,2700.3307911789598,7.775833075358739e6,6.150503291705494e6
0.003809999907389283,-0.5192624944402137,0.0010773919485050779,31.12625286314118,1.3905786592214322,5117.719009295908,2063.7778179994007,-640967.8052018886,3.3290616411206354e6
0.0037999998312443495,-0.5179896210473753,0.0011059777682295164,30.95112101865881,1.3883427999671116,6925.941369455604,2140.038617442638,-1.477774610483317e6,3.980330564728743e6
0.0037899999879300594,-0.5173390388008575,0.0010591634767667096,30.470830234844417,1.331195746313087,3657.151851832698,2305.525333732391,2.9778599154943204e6,4.275111988613338e6
0.0037799999117851257,-0.5171601451619139,0.0010918246914984769,32.823447396319,1.557158170173546,7759.130981319082,3254.0851316731378,9.089863000881376e6,8.28563966698454e6
0.003769999835640192,-0.5184889118635794,0.0011012327777476264,33.166478888944745,1.5324355387148707,7608.797844308144,2711.203173550908,3.805385203155699e6,5.639624290664283e6
0.003759999992325902,-0.5186368737919924,0.0011506579247843151,33.72911515070029,1.567030093048209,5241.544500912672,2471.7756521172173,2.9119811013443694e6,5.2478318986565e6
0.0037499999161809683,-0.5186696384074742,0.0010826494569369715,33.77021686542295,1.4255517287497963,6029.382000650222,2090.2666931419258,-5.78074995771277e6,3.477002135700859e6
0.0037399998400360346,-0.517836744768569,0.0011590296021207484,32.57703245034405,1.4843217502174808,8197.022912035283,2480.2408065413247,3.6860270182248154e6,4.385571386952261e6
0.0037299999967217445,-0.516451573823556,0.0011383764975712676,32.80842607354314,1.3793686626007102,2109.995371655727,2002.5654242987555,-5.214653786217584e6,3.183198876374999e6
0.003719999920576811,-0.5158223700245043,0.0011421990946094253,32.15873207213362,1.5852986438427275,6677.892146850015,2959.974153076527,9.575227446010426e6,6.517727332904414e6
0.003709999844431877,-0.5160632677998671,0.001124161242272614,32.806809149239214,1.3388973506207689,3186.0302294633348,1908.0866254062541,-4.0889187543062028e6,2.8831218036706606e6
0.003700000001117587,-0.5140176265330948,0.0011717494200946294,34.16498447942291,1.3809079912406657,4593.635279361819,2002.3476304344188,-7.113241848467802e6,3.3767019562069303e6
0.0036899999249726534,-0.514897045377305,0.001106097724397313,31.76994985455581,1.3500991061019763,7011.9950420529085,1991.2913550805195,-1.0455727125890974e6,2.910337139393513e6
0.0036799998488277197,-0.5147462039275638,0.0011007649133785873,33.23167519427285,1.519755514174917,6186.601803658867,2121.197673895375,-1.4270117486496107e6,3.1432877406380107e6
0.0036700000055134296,-0.5139459844458097,0.001084461258919602,31.583409353032884,1.3650581825401957,2626.157564433317,2086.7640606185787,-2.875620317610394e6,3.295389914100822e6
0.003659999929368496,-0.5148436029784247,0.001079975477532301,32.77518426961445,1.4674896290720576,9042.492458560477,2107.9608491038775,-710277.7205020495,3.542806499126903e6
0.0036499998532235622,-0.5149464143125092,0.0011055251688720379,33.44606659760206,1.46591898245522,5917.920836167621,2305.657581880445,-94375.38498041136,3.9892154155626283e6
0.0036399997770786285,-0.5138011483225986,0.0011488947330465017,34.01296654945299,1.578647044141357,11027.482542541724,2969.4910954056045,7.541443806767011e6,6.929121745545447e6
0.0036299999337643385,-0.513079235154089,0.0011655989060499969,34.72533300575627,1.5739032223269114,11309.387387743542,2807.164643223685,3.007798048131939e6,5.476779874086452e6
0.003619999857619405,-0.5131541833901598,0.0012295402191315158,36.140894771462726,1.6695347520800055,7376.283702431836,3020.7474801944045,4.213102712156041e6,6.217332597292578e6
0.003609999781474471,-0.5125394400973933,0.0011754331576031222,34.408031151440426,1.4855637051899506,7155.389919404427,2468.921081023319,-2.0208599137834064e6,4.196878086531358e6
0.003599999938160181,-0.5119355407864932,0.00112794309784953,33.76610545768384,1.3854893261951602,7199.484764933923,2002.7874300478038,-6.005006082079187e6,3.2532304564260766e6
0.0035899998620152473,-0.5119100236928903,0.0011388670051911518,33.509452946695866,1.535312251480076,7252.28503497944,2908.7370576938956,6.5771746080056345e6,5.885507409217478e6
0.0035799997858703136,-0.5117222446605809,0.0011417406340815464,34.208023227349365,1.5623780044442646,7780.502275807058,2444.5457411472426,1.8028002285315655e6,3.823961123854115e6
0.0035699999425560236,-0.5107813138156352,0.001138774539086706,32.895255758491615,1.5636123498775252,5909.218803047474,2838.1033122681765,8.946483845745873e6,6.0870130548899025e6
0.00355999986641109,-0.5133172668553994,0.0011327639482317017,32.41249850211768,1.492021740030197,6660.834294278565,2285.796595269092,2.4146861226039403e6,4.1016227028733287e6
0.003549999790266156,-0.5127217600039774,0.0011074882484184106,30.605389220037324,1.4657702520766123,8476.513840996788,2499.2092139637825,5.254240842026361e6,4.827135517756729e6
0.003539999946951866,-0.5105324264598254,0.0011608241826675417,35.898013010265316,1.57579490890137,7647.5450267144215,2448.4518835574286,-2.7335400212040585e6,3.928564636433948e6
0.0035299998708069324,-0.5123555116479089,0.0011451871901943793,35.95761239967664,1.5610447005327823,4959.517702081467,2469.247378011064,-5.680516485193769e6,4.207922874487766e6
0.0035199997946619987,-0.5109289900510487,0.0011214607413778863,34.831991621446214,1.5622629062414157,4284.254647701735,2656.020288556653,163241.1213647003,5.47612116171662e6
0.0035099999513477087,-0.508776855396025,0.0010704735413400008,32.168087064653996,1.4868032859250582,4416.162137664928,2343.3128649726023,2.5065979976497698e6,4.444221061671936e6
0.003499999875202775,-0.5089742120021576,0.0011746523567650268,33.90905347436187,1.4927535801395602,6451.198967232499,2728.517073016259,1.7099612548043793e6,5.34132668690662e6
0.0034899997990578413,-0.5085630905618352,0.0011585743352500743,35.70064533501382,1.6680293891211053,6631.029510119707,3025.7792329490467,8.333464072124364e6,4.957295884374384e6
0.0034799999557435513,-0.5078539780674336,0.0011169750401587926,33.05545290005274,1.401512809781695,6412.557015400119,2199.888726515944,-89140.75126476494,3.365369618404613e6
0.0034699998795986176,-0.507220880081141,0.0011215324045056423,34.01041349981009,1.5108177033925605,6148.841463777925,2487.0030329071965,-864746.197042515,4.436517646902555e6
0.003459999803453684,-0.5093714169792986,0.001177567322475947,35.22570066541526,1.5114433941699683,6253.9541314951875,2318.1020888963935,-1.3338849325764342e6,3.8924793845810015e6
0.003449999960139394,-0.5087539892174061,0.0011326855522860724,32.6153530365489,1.4662605082921951,8550.968468708017,2608.277640992334,3.772437001762169e6,5.234358860395937e6
0.00343999988399446,-0.5080295450930976,0.001120348479964176,32.17974535399367,1.5321463657007581,10766.291969764752,2616.477327952809,8.799112601787334e6,4.50562439821039e6
0.0034299998078495264,-0.5081362160112933,0.0011079826815092884,32.49749174765056,1.6115357323714388,9575.88447740605,3859.8646600531215,1.590428269578708e7,1.179203215296772e7
0.0034199999645352364,-0.508703555299775,0.0011451832310119812,35.067589599851786,1.6038461569998705,6131.011194343668,2768.2077928714816,3.9341488975794446e6,5.8747398655879265e6
0.0034099998883903027,-0.5070640602058238,0.001187930405186505,34.07387763332481,1.5741521021519929,8716.0361567068,2791.012369944385,4.342567324875559e6,5.418103307256103e6
0.003399999812245369,-0.5050322453561804,0.0012109980157514622,35.198117089579114,1.6685982240649384,6749.476896656351,2959.53853184082,6.788665925741563e6,6.162700600775214e6
0.003389999968931079,-0.5058130392860277,0.0011889353250338652,35.73244921714807,1.6311318755621473,12169.973869643676,2997.7658412399887,7.234587130215693e6,6.278326550012572e6
0.003379999892786145,-0.5033687553754758,0.0011664697085366266,34.6543150691507,1.6061193613571296,5215.268956902465,2392.1866554557546,3.646248516536016e6,4.240816865263565e6
0.0033699998166412115,-0.5049938669489703,0.0012263003365046556,36.45601789283352,1.7852296879584832,6054.815305385352,4133.241136920104,1.1240980441548202e7,1.3193966069805969e7
0.0033599999733269215,-0.5065018830989262,0.0012105341272361486,36.597846215621935,1.8261821180491538,13583.43495033115,3097.9402530146444,1.3110012016311398e7,5.654844514934128e6
0.0033499998971819878,-0.5047862350512063,0.0011409433952965042,34.690696468357295,1.601974328060003,7910.959895096952,2748.538158773034,3.634731384670067e6,5.047341196989503e6
0.003339999821037054,-0.503724439781713,0.0011691143802575142,34.528873438955706,1.5006821069504517,5046.9068117824345,1848.1011607973328,-8.689874339654556e6,3.188233788772939e6
0.003329999977722764,-0.5036216905911765,0.0012026815701676637,37.54660094032467,1.8714879937695836,12802.59447549398,3932.833697528456,1.5629548673508564e7,9.450812031622285e6
0.0033199999015778303,-0.5030010067796797,0.0011798706103103166,35.210851678990366,1.6884465350788147,11807.420332466992,3111.5011116891696,1.1450082486392353e7,6.031035812179551e6
0.0033099998254328966,-0.5013585011592704,0.0011856895347442914,34.72218277487016,1.613857192464037,12157.273094854083,2534.038308201587,1.9422455087015065e6,4.280811405572624e6
0.0032999999821186066,-0.5009894724501004,0.001249429669865126,38.313016861615026,1.9289873645330067,7859.653564587721,4125.71135297654,1.7171548525781743e7,9.953361126017049e6
0.003289999905973673,-0.5016867940209526,0.0011388373327463632,34.32796178870638,1.4867756092588116,7738.48039488566,2565.1260859200224,-444721.827566749,5.215145638134027e6
0.003279999829828739,-0.501909388691447,0.001151065306302696,33.944460619253235,1.4908741615026389,3857.4184077879845,2408.439610895106,-88899.2381142436,4.209843158669257e6
0.003269999986514449,-0.503904110444444,0.0011439472339576364,34.306630846700145,1.6388876055123205,11702.121489464822,2910.24101919664,1.0745468646972312e7,5.786536171118219e6
0.0032599999103695154,-0.5016502123958454,0.0011335740800662109,34.92047165587421,1.5239520722636877,7582.753012912607,2644.708527476873,1.0491865008481005e6,5.240438689915217e6
0.0032499998342245817,-0.5017201701117965,0.0012112562476312486,39.378856809377055,2.0051580091179346,18002.754997550666,6026.89082013933,3.42629300141198e7,2.265745530920314e7
0.0032399999909102917,-0.4997413386454904,0.0011972709764418656,38.78554737242801,1.7230569880216324,10148.974266483907,2796.3070338845005,-6.969335303724914e6,5.241039006048641e6
0.003229999914765358,-0.5003926107211818,0.0011077460449516574,33.214809190203034,1.468431444871071,5664.949590785947,2425.7873202780443,43829.01448886044,4.462841496708311e6
0.0032199998386204243,-0.5007352066389614,0.0011421896856765115,35.89764246330857,1.499035279690722,5168.40248043549,2593.466813855871,-2.6850044319324866e6,4.629540172666594e6
0.0032099999953061342,-0.4992409930934136,0.001146481463205674,34.874456555355714,1.766784943974932,13066.225339513629,4067.547249468963,1.7070584243398678e7,1.2696225364374679e7
0.0031999999191612005,-0.49976470911601234,0.0011246734331350513,35.567132459901764,1.701683410913628,12066.033750417426,3500.2734595842476,7.261901563442408e6,9.363636927849252e6
0.003189999843016267,-0.5008107209967622,0.001147047691880246,35.85192464326195,1.531271243224336,7658.3534224503055,2522.999313604801,-2.499523649450958e6,4.0275443683972596e6
0.0031799999997019768,-0.49842716698034356,0.0011546311759502081,34.58439489351085,1.5008135002463414,5863.142539607829,2327.967345680208,-1.826873867459826e6,3.685603855486815e6
0.003169999923557043,-0.49752023066987194,0.0011716065111114576,37.13396957020956,1.63383655435747,6099.683218636665,2524.582198775532,-3.2968925958303814e6,4.481738322255893e6
0.0031599998474121094,-0.49664061549491306,0.0011853731654854495,36.54713793608645,1.6369400469933135,10073.866206216813,2714.348509685202,3.780108660149946e6,4.742038774965479e6
0.0031500000040978193,-0.4972580031531311,0.0011628800795880705,35.79482420280473,1.619903070647061,7950.164753116834,2659.893363368214,891951.5544035526,4.854866401891287e6
0.0031399999279528856,-0.49735308991779575,0.0012191504291395843,37.33481287533224,1.6955770865882502,12006.705221983362,3002.8354231351987,5.91425284688436e6,5.917571656544359e6
0.003129999851807952,-0.4982055211140194,0.0012381318999257328,38.49787221888942,1.749934346716862,11460.101588100471,2983.4918802967563,-43400.925453883065,5.340042440621525e6
0.003120000008493662,-0.49577032697742357,0.0012128557506254922,37.08188128869624,1.77089447238823,9475.107349494498,4331.40397829584,1.4533879392264446e7,1.2990795926912744e7
0.003109999932348728,-0.4957786925983035,0.0011659368826934541,37.293869000065776,1.7462068834845657,10328.520303608464,2809.84044391077,4.81392529227453e6,4.967073393104141e6
0.0030999998562037945,-0.4941900781417084,0.001260933315468446,41.32192171550608,1.987820874019124,20402.461372151367,4169.590607954494,1.5225977411876066e7,9.145974042953832e6
0.0030899997800588608,-0.4931909669997109,0.0012680404368558286,41.075049959033635,2.0696350344226544,17503.277452095062,5836.219362407454,2.6698471459818482e7,2.0957340351596538e7
0.0030799999367445707,-0.4925614590289756,0.0012298424994674113,38.42778879928059,1.730861292537315,6735.002118775864,2628.221761339198,-1.3409097507249706e6,4.654211332038447e6
0.003069999860599637,-0.49210779268398164,0.001190234724693978,37.47809672252757,1.6661873515603658,6949.419985086515,2805.75759802357,1.5417482435360027e6,4.648842987514811e6
0.0030599997844547033,-0.4919928387492405,0.00119962343833896,36.68699156513111,1.620219979424607,6720.571770274688,2844.5594319491474,1.8057514211053427e6,6.946056541675741e6
0.0030499999411404133,-0.4900071262253845,0.0011828960527830923,36.25663470869652,1.7097522007995174,10480.71150839865,3223.06213940997,7.520458404139873e6,6.625907203585699e6
0.0030399998649954796,-0.48935684758772335,0.0011759857712465795,36.04726759101164,1.7473162153286348,8287.070128543348,3115.8505241183484,1.0038788543451495e7,6.723764083511427e6
0.003029999788850546,-0.4901250211447333,0.0012453644478581632,39.5955214001584,1.6885317297883564,10013.449661339173,2836.1510983788153,-6.190724431145903e6,5.743143418665983e6
0.003019999945536256,-0.490476245594992,0.0011692354265152457,35.427446173275264,1.6214232457778275,7575.703764900536,2450.288307495392,-964079.2052962276,4.140573702856192e6
0.003009999869391322,-0.4918279153114972,0.0012287396053434474,37.507165976365634,1.758610533452941,12716.550370649014,3284.5458860842455,9.196155468311012e6,6.048037431691008e6
0.0029999997932463884,-0.4911360634869176,0.0011945730613433568,36.591064381464754,1.7233442666480618,11261.08547675729,3690.151863707193,1.5322580039065331e7,1.016689012216148e7
0.0029899999499320984,-0.49173108616555194,0.0012514020872498005,39.53758966572287,1.7668061434914628,13210.753686975335,3546.8475628214505,1.021781907289832e7,7.125748143357313e6
0.0029799998737871647,-0.49100553806593894,0.0012642281382465586,42.157272635866654,2.102373014977602,18249.45933197518,5290.925014988428,2.3907331144207735e7,1.6802147164134465e7
0.002969999797642231,-0.4907056573778832,0.0012858674059834693,41.136663462747684,1.8358244196262785,14717.463470539418,3912.6444098095963,8.976107167433092e6,8.919243085089311e6
0.002959999954327941,-0.48917446659825325,0.0012197490898415572,39.635182333287815,2.020570919989042,12582.408195985681,4498.725697321415,2.4335656891081184e7,1.1726785437595591e7
0.0029499998781830072,-0.488548075454691,0.0012410456108406223,39.631527478109,1.8475708887913602,8247.52872778114,3248.571818186677,3.0799142199560697e6,6.741011522296199e6
0.0029399998020380735,-0.48756465420486017,0.001206781933177869,38.724115310524034,1.6940638637100065,7448.801041999791,3147.4640506729797,523272.6893512486,6.652374225531686e6
0.0029299999587237835,-0.4879291708040167,0.0011825374585671912,39.97541587432097,1.8769140847407477,13439.02355711087,3641.757476918166,1.0724920941384718e7,6.90192565005575e6
0.00291999988257885,-0.4869155395496685,0.0012294960792503893,38.23708437877792,1.8026201052628312,10415.321479378968,3385.127172020931,8.550834508530714e6,7.094064002360459e6
0.002909999806433916,-0.4872691808628499,0.0012102736565138548,38.26318820745867,1.934570398449065,17275.47079025714,4697.2990695697745,1.7614862735165775e7,1.5374797147895794e7
0.002899999963119626,-0.48621921522331785,0.0012643713987021204,40.8604047177879,2.03399899061542,15610.230645278383,4607.372879232584,1.937367897101014e7,1.1337711473425675e7
0.0028899998869746923,-0.4866284204073274,0.0012468738734201772,38.792354226800505,1.7793015836901735,7813.563560429937,3144.205203778251,3.467528173567013e6,6.883680384840651e6
0.0028799998108297586,-0.48737607602637534,0.0012510886821457234,38.844889096102726,1.7415200119726915,7255.887946988904,2809.0583716225424,1.6611543119753646e6,4.388741564323562e6
0.0028699999675154686,-0.48691744231925804,0.0012426857698307093,37.483997374336774,1.766082268343387,10514.903648391051,3252.8862625213374,9.086167962857395e6,6.797191474371497e6
0.002859999891370535,-0.4868234462190363,0.001267131138812181,38.94359042377662,1.7561379205153222,12031.688626290204,3177.03263375816,2.9541052281566556e6,5.523823730791638e6
0.002849999815225601,-0.48657735521464374,0.001186593099851679,36.0183528555372,1.6004601200708481,6936.438788161006,2938.2469306837766,3.3654250013047503e6,5.794928968833507e6
0.002839999971911311,-0.4853123234065841,0.0012492109458600196,40.470284694649536,1.8498176063615215,11393.967109717683,3726.501969617828,9.424813308783868e6,9.610242965264386e6
0.0028299998957663774,-0.4853712692295495,0.0012808111731078748,42.53031331027655,2.1214696519363088,16884.288575322993,5767.30022425685,2.8079345947993264e7,1.9077204299394775e7
0.0028199998196214437,-0.48439626021980065,0.0012266396549652308,40.128438649931596,1.9768917968862396,10045.694493164434,4191.950080914465,2.0594222616253503e7,8.067284133034937e6
0.0028099999763071537,-0.4848900991660288,0.0012548945582472508,41.4758810424514,1.8994646052774422,10364.837240948207,3534.712476566879,4.4504907013760535e6,7.54437796362499e6
0.00279999990016222,-0.4836198065953708,0.001221746528097984,40.652263747886835,2.3769156678850303,20788.135954224337,7929.515908097818,5.0526889378155716e7,3.409896181456405e7
0.0027899998240172863,-0.4840105383994795,0.0012133354656858302,38.90180018512549,1.9967897363418403,9351.802860017402,5634.605613893912,2.580374019848831e7,2.169482570649512e7
0.0027799999807029963,-0.4827573414419726,0.0012312797029357938,41.31799669929986,1.827511418469107,10675.051292256787,4112.139227978742,6.238551091658255e6,1.0555097685679818e7
0.0027699999045580626,-0.4810869431119154,0.0012088448351430684,40.169040404444246,1.7765960236017342,10443.408515736475,3439.0165396084744,5.660436643129583e6,7.069969165756887e6
0.002759999828413129,-0.4794223457364576,0.0012110359699852877,40.08794188360197,1.8012382339856425,10423.24341994945,3330.0174914008335,4.531585414201503e6,6.6044349981738515e6
0.002749999985098839,-0.4809307341423576,0.0011852735508975866,39.0154582361894,1.7018065068936534,8107.080350448389,2893.804018988311,3.214258201510946e6,5.005818547450006e6
0.002739999908953905,-0.4816539475483382,0.0011836510888863425,38.9376661021836,1.749837026931129,7813.530152092422,2903.577576117386,402892.8280222145,4.806106649485304e6
0.0027299998328089714,-0.4812777738761443,0.0012331051385018976,41.66151140731714,1.9686915676266759,10725.773968516232,3670.956677151262,1.2212748981420489e7,6.926493042976126e6
0.0027199999894946814,-0.48013809433996457,0.001323849623193143,42.40651129292101,1.8349224919497866,9552.71513332693,2938.259627592336,-2.9459332665232965e6,5.43866129331419e6
0.0027099999133497477,-0.4779307413801213,0.0013070168455896337,43.06773177030025,1.8960355299979976,14249.989650100515,3908.508377195018,7.212103378885045e6,7.46583511335145e6
0.002699999837204814,-0.4794484049211841,0.0012377510102141514,40.422048964992356,1.9447611846115118,12050.560058879228,3656.39434711279,9.101525587995518e6,7.3864438004718255e6
0.002689999993890524,-0.48059250921462787,0.0012635291168115656,42.09242629902392,1.931322704022445,6169.822182259906,2906.4649409778362,-2.1541658939727005e6,5.124277842089466e6
0.00267999991774559,-0.47843823009793146,0.001217852630247336,39.37312887312741,1.79484101771682,7301.005961655282,3241.4024613344914,1.0101238819450677e6,6.269945319248795e6
0.0026699998416006565,-0.4787520194007306,0.0012266265491838934,40.166340150549956,1.828801009450721,10700.584111589507,3189.578206016113,2.579800132447125e6,6.620107396383647e6
0.0026599999982863665,-0.4781949064875257,0.0012613927855355863,41.11813984309094,1.8722683357123013,9396.58511121464,3283.039786319058,2.2717300385423563e6,6.203968007571881e6
0.0026499999221414328,-0.47708417431852257,0.001233151537338711,38.711579993681234,1.7540197461038798,8910.968302075134,3437.5568752426625,2.234771809623719e6,8.454821818378678e6
0.002639999845996499,-0.4774083230176862,0.00128354279044706,42.951549693682786,2.0758399143155173,12174.10111256161,4276.053619748701,1.868254641021903e7,9.492836591581637e6
0.002630000002682209,-0.47714776743257703,0.0013288122659006947,43.39419645666114,2.052968321895295,10241.308365697563,3978.1825931451285,1.392549567552555e7,8.9152081467798e6
0.0026199999265372753,-0.4763957243986332,0.0012642038044124208,42.377401134999396,1.9745917678968896,15465.31185468469,3974.279816162371,1.2237731461436424e7,9.138737691779528e6
0.0026099998503923416,-0.4747611563451608,0.0012734644470096808,43.33455653289673,1.9306262386976452,16247.0909737488,3304.0259100023295,151723.68423173812,6.711291256141349e6
0.0026000000070780516,-0.4741313729889482,0.0012968677585791046,42.53177667176448,1.8475543090220068,12641.433877707192,3114.271249468612,-316978.56368965795,5.728094262121583e6
0.002589999930933118,-0.4752679147773917,0.0012593524298749011,41.68929987960387,1.9967292204008078,13985.457197509504,4008.362540154454,1.733251560614804e7,8.325980014830821e6
0.002579999854788184,-0.47583494233592727,0.001195985971413696,41.23109926633529,1.8761102161507923,13525.805302543236,4110.254505505577,1.5823973123282857e7,1.0906261491790965e7
0.0025699997786432505,-0.47284023226607874,0.0012521104926070336,43.24332682511214,1.906440821468618,8944.106870346788,3378.602259272367,4.321307040646899e6,5.810923274274687e6
0.0025599999353289604,-0.47250096814628356,0.0011835324821247578,39.224380216840075,1.7865675950013662,7463.023922918486,2677.7087095964475,974391.6882712288,4.497320198171658e6
0.0025499998591840267,-0.47355235356399494,0.0012724977638004828,42.85156099654014,2.032956157539145,17290.043712169525,3638.4990158136616,3.0322173185232696e6,6.968211312606734e6
0.002539999783039093,-0.4742473134185587,0.0012961985025986052,45.51184186141524,2.1472642870698246,15059.94182554981,4408.336873643066,1.1102473089148652e7,9.481695626538806e6
0.002529999939724803,-0.47319139739734895,0.0013135817228665401,44.39852651599765,2.119668488149796,18379.635103405762,4817.468952474568,1.6644269334358644e7,1.1846409336122554e7
0.0025199998635798693,-0.4720880629938999,0.0012902282727245958,44.34757083173784,1.977475454417757,11276.96391645731,3426.0525296935666,3.6395561972594257e6,6.878136729401134e6
0.0025099997874349356,-0.4714638568218818,0.0012733146408952407,43.721370879851875,2.087550167358633,16207.171353159622,4421.663674105417,1.1278534004980471e7,1.1689683499098277e7
0.0024999999441206455,-0.47083226838991704,0.0013050509964803623,44.85306400559666,2.085418740653157,6833.11400056328,3901.6992848908358,7.761202815042044e6,7.623649600211719e6
0.002489999867975712,-0.4713613261695446,0.0013094863647839022,45.75111619625535,2.0204467272163282,14922.548913932671,3859.7503284062013,125579.48214046292,7.7275282660714155e6
0.002479999791830778,-0.4720531271497411,0.0012930413470023205,45.322315703401706,2.164712760813178,19828.53914252405,4867.623164323909,1.6877317524046883e7,1.5115590427280417e7
0.002469999948516488,-0.4710448617446584,0.001319321260625421,44.756725980735446,2.0353665273812718,8798.173676118842,3832.990660847891,5.828277372089676e6,8.680159183198294e6
0.0024599998723715544,-0.46876171914498926,0.001281689423036432,43.82210799061223,1.9745732219748464,11697.51815119411,3866.267472544891,4.612407227680665e6,8.963897534558088e6
0.0024499997962266207,-0.4680932130096778,0.0013853197862342171,46.746196172622504,2.0423792704772863,12279.7448058163,3893.1495021313954,-4.499069780020336e6,8.712143227565145e6
0.0024399999529123306,-0.47135233017098466,0.0013715168170637746,45.43497302474035,2.2201296273167883,11494.63232854848,5372.811568007552,2.1475843427022688e7,1.6443450600502968e7
0.002429999876767397,-0.4695020441644908,0.001342673382738792,44.93549653127297,1.9064682196603755,8697.613565195838,3418.6720189729117,-5.683596698600462e6,6.5241424262688635e6
0.0024199998006224632,-0.46684974335648105,0.0013610131050197677,44.6778783999141,2.050366633600293,7108.683140738854,3767.1052684078013,7.495152514315666e6,7.802690694306409e6
0.002409999957308173,-0.4674035283523183,0.0012893907434896365,44.61792043931474,1.97087962709915,8169.897353040787,3590.356907972478,967836.8674375877,6.500289658397069e6
0.0023999998811632395,-0.4684833289634495,0.0012292346211522345,41.44396255445445,1.8914862931961853,1917.5094218779957,3601.964573824083,5.015294516729738e6,8.737629436303325e6
0.0023899998050183058,-0.46756069068959644,0.0012531001781499339,40.67363786996812,1.759133239134432,1986.340838252273,2860.272736160869,-3.8279572603130084e6,4.746431130663667e6
0.0023799999617040157,-0.46635282327910965,0.001265740518366551,42.19054390465047,1.8114856049857464,9300.31937450193,3106.7746340426756,-386244.22283817775,5.830365447980089e6
0.002369999885559082,-0.46516590083560666,0.0012634760919398897,42.931742774990276,1.8940369298175987,8995.940112233435,3050.881325681258,-196756.2052344371,5.141845908161134e6
0.0023599998094141483,-0.46343232477018304,0.0013351934682276953,47.17286715496327,2.2056835084016995,17603.741422202427,4853.064445039308,1.2338285373883996e7,1.3386641711553926e7
0.0023499999660998583,-0.4617922899605179,0.0013048000336489183,46.200208237065524,2.4533177661210193,23548.92179554876,6203.873280192554,4.443850126464664e7,1.848393537902498e7
0.0023399998899549246,-0.46248209517768424,0.0013115760770756398,43.820541739031356,1.9839390641773422,9277.2506883949,4010.3015042910147,1.1607139638973804e7,9.09959806426442e6
0.002329999813809991,-0.4618518898051205,0.001359745045234801,46.60227320266605,1.9948647324361717,10717.227238625956,3427.4289622216043,-5.247175665188571e6,6.959270789859134e6
0.002319999970495701,-0.4622832870975173,0.0013918851847864008,48.622395203663345,2.2095646266223254,19145.93027614268,4666.286253256369,7.034682420437176e6,1.0415567728768362e7
0.002309999894350767,-0.4622663736649524,0.0013518165849931356,47.77877820792914,2.033766786548447,16242.048278879887,4475.582662031335,1.0473123188443778e6,1.0766114223118123e7
0.0022999998182058334,-0.4625494512004161,0.0012416234289776742,41.89405728469946,1.8586623912709799,11929.44728942922,3531.4946427254845,-1.136557702375365e6,8.817471140141595e6
0.0022899999748915434,-0.4602654388626879,0.0013328142971978853,43.86493147688862,1.905817802062184,7820.860549956904,3092.997573687472,-5.361242564289434e6,5.5907944441586165e6
0.0022799998987466097,-0.46106732350981766,0.001351834969716108,44.87258645519066,1.9914402385899148,5682.535667107934,4658.255234503864,981074.7799505464,1.394994615291034e7
0.002269999822601676,-0.46213296034016965,0.0013054692635499237,45.25485013028437,1.9909608026075638,7679.8380814201955,3735.695859350295,285277.40055599355,7.036995132986179e6
0.002259999979287386,-0.4622750170808373,0.0013528534623948368,47.916092092836216,1.9850592049170475,7533.040318558939,3434.58427871038,-9.229168771991646e6,6.58267860998677e6
0.0022499999031424522,-0.4595848789916559,0.0013051824462024853,44.813387227410736,1.9590522248130322,5590.40819579487,3306.606990781287,-8.617323324478412e6,6.2483422492623115e6
0.0022399998269975185,-0.45888735823013294,0.001352740293419191,46.474734858182835,2.07279370067867,13822.726984239564,4099.16972509831,870027.5465681964,8.589153300835637e6
0.0022299999836832285,-0.4588856726621288,0.001384320310536769,49.48016904711815,2.4533676455196427,19645.40521700467,6058.973328897012,2.3571559360243265e7,1.566535770705119e7
0.002219999907538295,-0.45828969741009606,0.0013961013981332539,50.75283159728053,2.150070038738539,12975.277706062416,4249.798444303744,-6.286361842198439e6,8.68823523559841e6
0.002209999831393361,-0.4568066103712696,0.0013467229891914838,48.50183796816089,2.166009765267794,16621.083869392744,3912.446343788038,1.6740340884730972e6,7.487530107516142e6
0.002199999988079071,-0.4576225473729009,0.0012972132386549515,47.085615636985466,2.0016823088911284,10976.494346026782,3596.6400464146327,-1.0485772125378508e7,7.470082349490845e6
0.0021899999119341373,-0.45844636944199946,0.0013387640289587916,48.70812664416724,2.0936510516240534,12801.185830180231,4104.69976013321,-5.464494935477685e6,8.686523948860832e6
0.0021799998357892036,-0.45855645080914265,0.0013592317077347627,45.65724754612792,1.951280103805815,10080.50980623324,3917.02469843199,-2.313407055713249e6,8.994500083840199e6
0.0021699999924749136,-0.4562167499214845,0.0013157102310113005,44.26103446869875,1.9815249983688246,16558.533402776888,3749.349094434294,2.712918681450171e6,7.473238619247638e6
0.00215999991632998,-0.455911959089071,0.0013188257294031909,47.081716288185646,2.0382149100488234,10352.924078404209,3471.763195465906,-9.313029705515077e6,6.081958587944627e6
0.002149999840185046,-0.4573433105833214,0.0013702203704341295,47.556483952448545,2.031841959490214,14037.6671452969,4158.664372649619,-9.946354529833982e6,1.0546163949692268e7
0.002139999996870756,-0.4569787797557712,0.0013274230016725587,45.887355117562045,2.0895185828729437,5228.586912854632,3795.9233695277785,4.21648435453234e6,7.605236023547573e6
0.0021299999207258224,-0.45545613525771705,0.00136576827150835,47.58517574305476,2.1012538401940044,9171.672204201468,3611.4444917335986,-3.6592963351162723e6,6.698244173773715e6
0.0021199998445808887,-0.4526344412231294,0.001362869793596467,49.81543596605065,2.171661042647421,16180.222525616338,3950.465203301377,-3.8011860151289827e6,7.572010723593702e6
0.0021100000012665987,-0.45154263231537595,0.001294436659620034,49.999510830316446,2.4687043800231,22249.339316859383,7677.089175792749,4.003297089799863e7,3.323610833518754e7
0.002099999925121665,-0.4510619965962876,0.001354179239947419,51.05162936072094,2.7822031412017143,20283.8749259759,10105.488577103968,7.768309352000767e7,4.3307694671695925e7
0.0020899998489767313,-0.44982741433251733,0.0014109738268841866,52.620745115659666,2.450547999564008,16019.558527436904,6773.688329841183,2.704686269544599e7,2.238294654762749e7
0.0020800000056624413,-0.4489737913560764,0.001359055045736876,52.92711332795322,2.657849911561082,28576.34444798676,6234.84816417681,4.029454715971859e7,1.51189276569459e7
0.0020699999295175076,-0.4489760947966307,0.0014315581176941917,51.46641758961268,2.239730663373942,18633.521867046762,4694.548500968663,2.0516546037521528e6,1.0025058766431538e7
0.002059999853372574,-0.4504674689835776,0.0014250007675039264,49.943830185576765,2.2376435856478616,8082.441423075784,4511.650422036978,5.195126602605426e6,9.84857430795746e6
0.002050000010058284,-0.4494828476109066,0.0013478991569543743,47.251155136765,2.0808563640483895,14697.171863797712,4064.5090900039463,127929.19477882984,8.949249049572768e6
0.00203999993391335,-0.4501530646755059,0.0013808733519336536,50.94182850325535,2.2117164944591545,14173.485744122298,3877.957920457385,-1.0862389777803816e7,7.784836475708688e6
0.0020299998577684164,-0.4485896148367114,0.001382506028536851,52.480310767328795,2.356066199522159,12860.604924807247,5625.975219988158,5.106967392595505e6,1.5553349514798138e7
0.0020199997816234827,-0.4483708528851543,0.0013293627747099671,48.914957442109184,2.4705372491985984,19531.036234168554,7109.753862404858,4.038033514086935e7,2.5000589836161416e7
0.0020099999383091927,-0.44929546175293217,0.0013218939117557713,47.17616262298435,2.3507855657806145,19944.00017090721,5250.738788768258,3.192683081240861e7,1.4403823086491859e7
0.001999999862164259,-0.4469518662202084,0.0014288721248261259,52.37570634417032,2.5685429157781012,18569.94100510933,6710.8355008554745,2.7561782677501418e7,2.5171517596077777e7
0.0019899997860193253,-0.4451203665988206,0.0013969488015692169,53.89413419761339,2.6889046275160857,23026.164183233657,7286.967069931895,3.384143076025007e7,2.5536978612058714e7
0.001979999942705035,-0.4455453699983589,0.001416012975444233,56.24239671331413,2.737839549727016,27324.026974613982,6660.816582489382,3.7461814369013235e7,1.7292802324560758e7
0.0019699998665601015,-0.4448094496323258,0.0013790014876602788,52.66387861092514,2.583125035095497,23245.135037278516,7976.109733433026,3.510788739056429e7,3.229721180249119e7
0.001959999790415168,-0.4433597930384791,0.0013742727570652496,53.89478243618429,2.4987892981142754,9209.829059162437,5694.640466167013,7.795523721140946e6,1.5910275759825286e7
0.0019499999471008778,-0.443566737190251,0.0013553771598857729,51.93215764992376,2.4351840742008286,19708.923608388417,5508.923608567999,1.6963892140016638e7,1.2995983520680275e7
0.001939999870955944,-0.4441837734477803,0.001421331674439035,54.289822044314995,2.6774998866200326,29206.53357339997,5995.8522701411475,3.0234380458827216e7,1.4429008327646097e7
0.0019299999112263322,-0.4441902176170123,0.0014747837788007105,57.2669037739929,2.562847509276497,22444.21829739938,5167.999463506866,1.0768210559555423e7,1.1570917881676663e7
0.0019199999514967203,-0.4452470855486984,0.0015392300835553809,54.10257415455384,2.396188579791101,21294.861868664364,4784.043352230733,5.2392110822657505e6,1.0593078578250054e7
0.0019099998753517866,-0.4470142442522059,0.0014879915267891743,50.89853378746033,2.592299721562773,22453.263110247655,8112.970829666873,4.719633444824855e7,3.3701514504976004e7
0.0018999999156221747,-0.4444090242527632,0.0014400555693719354,51.63935249417735,2.96795534763612,26958.531016766563,12800.743483858583,9.688928001299392e7,7.096841836844651e7
0.001889999839477241,-0.4440656084492436,0.0013622201739190134,49.1217999973899,2.2976493304710117,17583.909235348747,6296.205180342506,1.6622866891214622e7,2.3509946585410573e7
0.0018799998797476292,-0.4426093638607953,0.001471912014805435,54.2213326090673,2.564172358476995,13968.116913073627,5532.910068426426,6.293017573321828e6,1.2298443955659764e7
0.0018699999200180173,-0.4406867224933807,0.0014706464395134184,54.37521252623374,2.536242420494033,14622.424372562427,5232.052363793632,1.5210497205207132e7,1.178323612314652e7
0.0018599998438730836,-0.4396548301149798,0.0013771335740736645,51.85762331561733,2.2016100764077935,19464.97707054429,4424.619913480746,-1.6772337076876196e6,1.0015766375762563e7
0.0018499998841434717,-0.43913061971901624,0.0014496046794509113,51.13781587049574,2.5873670702516884,24291.458255946196,8247.64020765923,4.885381747069389e7,3.631519086284861e7
0.0018399999244138598,-0.43886309825652897,0.0014570952305591291,52.95629742656916,2.5695051707858125,23664.56195109879,6947.625975973269,3.90605099248205e7,2.211415724529733e7
0.0018299998482689261,-0.4369475666044756,0.0014596120966823118,54.70200061210307,2.6353926031802755,29000.526844587996,5652.305829150939,2.9053995342431452e7,1.339465643429421e7
0.0018199998885393143,-0.43763442732929536,0.0014602866763218654,53.11373324686093,2.434676086551251,19139.637786232615,6091.007421017372,1.560094505414642e7,1.9006782688829795e7
0.0018099999288097024,-0.43824088661976535,0.0014813268000909707,54.877313942564506,2.697738431240973,23686.594086566092,8345.92285490679,4.753388272064779e7,3.5384061345989734e7
0.0017999998526647687,-0.4362550713590502,0.001405431811274707,53.78459406170389,2.439761670129735,19551.135357352123,5082.485427854405,4.271869867193556e6,1.1807970999304336e7
0.0017899998929351568,-0.4341928728074849,0.0014234568740594626,53.4201850430802,2.550959689585182,25046.66990145668,5674.29653184705,2.441067909564599e7,1.2070522131356828e7
0.001779999933205545,-0.43427086910414275,0.0015446791452425573,58.71278221172953,2.645268360398563,21503.839308652467,6097.05688518447,1.6814007944043167e7,1.5041880563399011e7
0.0017699998570606112,-0.43276996573996895,0.0015172812515419458,59.80291703482793,2.9158595314471722,26387.37871366889,7281.0665795888535,3.678848854394594e7,2.0821102577989064e7
0.0017599998973309994,-0.43264199002421655,0.0014392542471512507,56.88879571721834,2.8182205391933475,19198.88628540211,7012.686618570368,3.2399576871096864e7,2.3573536949854583e7
0.0017499999376013875,-0.4330447333590047,0.0014780555354726435,58.41314877091509,2.939367645613777,22223.118707004112,8414.992108536218,4.455322386454017e7,3.064322019371159e7
0.0017399998614564538,-0.43172578739857803,0.0015187641337041473,61.08166813953756,2.9800241986093114,31166.890095731964,8271.655115686946,4.0715940840771444e7,2.7574356158082314e7
0.001729999901726842,-0.43289971319107456,0.0014945611626408766,57.97911113092053,2.8680918204521255,25920.76205069706,6983.3123318989055,4.0697245045013756e7,2.0285924730765313e7
0.00171999994199723,-0.43240977507476264,0.0014436238909654288,56.71477575704109,2.7651842463879546,28437.506167379684,6341.805967948236,3.611630769324884e7,1.742684383595511e7
0.0017099998658522964,-0.4316883282176025,0.0015283777991710536,61.46279280205833,2.8831506539252705,26951.330551890413,7234.704999091193,2.5977961692491222e7,1.9509083419270806e7
0.0016999999061226845,-0.4314332837916406,0.0014734010408844792,58.01224433338481,2.7892221489890496,28068.772140113433,7482.614072523359,4.869702675596537e7,2.233138871019191e7
0.0016899999463930726,-0.43107344261254965,0.0014991698748410302,56.93048719546721,2.49578243100794,23623.323799281952,5769.481374333764,1.7902405768213935e7,1.380750490785512e7
0.001679999870248139,-0.4297869623941171,0.0014953785342177838,56.42716922188547,2.435729874802315,15691.444403453295,5000.009063729744,232100.8849523767,1.05728735238067e7
0.001669999910518527,-0.429570753902429,0.001464418903006643,51.410860602955125,2.2240080480017324,14748.152658660554,4185.362765859769,-7.735395826037311e6,8.9755279813183e6
0.0016599999507889152,-0.42952994546201545,0.0014269140189834266,55.874263466060164,2.5532671742426625,11838.751618352919,5258.541850505117,6.331897255579379e6,1.213775973743751e7
0.0016499998746439815,-0.4259725856794764,0.0014563585906350476,58.16404285228736,2.632198041436107,19987.064018862307,6108.730793253822,2.507006493905352e7,1.5665388901399089e7
0.0016399999149143696,-0.42461263815838524,0.0015150385139419051,63.368394367437325,3.1754168148605366,36912.905218675376,9690.977867978954,5.64793518639892e7,3.528027271845153e7
0.0016299998387694359,-0.425947614562755,0.0015125519915743773,60.39893746959962,2.7012347857802905,24032.761946224964,6799.976040336809,6.495741812792386e6,1.87359389698243e7
0.001619999879039824,-0.42523126251539406,0.0015241893036899957,59.332450704207965,2.9132920079979403,25922.378399709083,9130.349322129176,3.883273833110332e7,3.482166330721287e7
0.0016099999193102121,-0.4219917144416254,0.0014714126852524458,57.22675396638029,2.6182893063631556,15680.374051019327,7065.983735707709,1.4203898205814213e7,2.2137223668061268e7
0.0015999998431652784,-0.42230278040861086,0.0015254694690956996,62.774673545225006,2.7957511049492028,26876.12201737365,6839.079769898772,7.171790634035748e6,2.237261044280995e7
0.0015899998834356666,-0.42362588520860744,0.0015098592548413686,64.79447883891046,3.1050578260007886,33997.860255003485,10962.593987819628,4.50280257945165e7,5.751173008509929e7
0.0015799999237060547,-0.4218635929002712,0.001466086028153588,60.55770467612641,2.8988417842787078,30279.639791026828,9962.541130469266,5.7386940873813346e7,4.370095767270479e7
0.001569999847561121,-0.42160179743143256,0.0015327053496406162,62.29177453192713,2.9410980133373985,25497.945412644207,7199.268770583645,1.7484753215233322e7,2.064292609976653e7
0.0015599998878315091,-0.42024805225217593,0.001584300213069328,62.40527060655192,2.7865825192601688,27873.61626215746,6705.5927428497625,1.213184570602623e7,1.9059806171633e7
0.0015499999281018972,-0.419703420410148,0.001512107289079224,62.483776344332156,2.73366922402677,23329.682834763844,5975.409885436714,-1.5614600593342776e6,1.3876188748801824e7
0.0015399998519569635,-0.4209519095683385,0.0015574931735633296,63.210693554191586,3.0962007954555384,31233.79831972798,8365.281845587358,2.9252284887576945e7,2.7254417738429345e7
0.0015299998922273517,-0.4201669709596012,0.001592907788312536,63.68223997216894,2.7970596255172495,32383.304351461673,6104.745755084042,2.8586391711281314e6,1.5099570577849425e7
0.0015199999324977398,-0.41963033121615767,0.0016046347798998855,63.34632063556222,3.262701758848997,41309.476413929595,9627.144242598406,5.626195710156863e7,3.563425205784195e7
0.001509999856352806,-0.4196188907621411,0.001661600105768584,65.29528857663554,3.352994925922498,44739.17252378346,10991.610334024886,6.668057409623412e7,4.518610612569586e7
0.0014999998966231942,-0.41756938337767074,0.0016129219370777548,64.8693854158692,3.282662518584993,40934.515906127526,10046.006468086482,5.3794472553512104e7,3.5790966277212e7
0.0014899999368935823,-0.417868252444386,0.0015676636076425163,68.92880148667017,3.524145388162688,36463.729344182866,12133.482558021764,6.853439798753089e7,5.787486855382751e7
0.0014799998607486486,-0.41959290871263083,0.0015225002604489731,64.99421077552238,3.2815176085830333,39250.39553902735,9752.95698954811,4.94154620734161e7,3.530252988135276e7
0.0014699999010190368,-0.4189590274932257,0.0016013519845792903,61.90621771159053,3.1612057555470177,33554.81511555211,10338.232162477269,6.13967828729117e7,4.0333116253342934e7
0.001459999941289425,-0.4172145016903264,0.0015398523491417075,58.67992028461087,3.332063668221126,45888.24018431769,11475.573570807037,9.540003840920027e7,5.65176403441752e7
0.0014499998651444912,-0.41514742281595607,0.001503187872274555,60.712101678426635,3.1459947654091582,34831.032937403026,11237.889376086157,6.764023822549698e7,5.191922829398241e7
0.0014399999054148793,-0.4152982021189641,0.0015771728860854593,69.34520742560697,3.1321004451075285,25524.448584486843,7838.034705280126,9.529521432655694e6,2.1203684572743125e7
0.0014299999456852674,-0.41410538096694016,0.0016154784198167318,69.31168881213907,3.2268838747024406,32554.911887335435,7259.123151316753,2.9087673859540783e7,1.6588242101778423e7
0.0014199998695403337,-0.4132070520975642,0.0016272750587131167,65.42003132563201,3.4788483059179356,51942.34719960881,10363.208512358186,1.0307243984098195e8,3.5377107451120265e7
0.0014099999098107219,-0.41253746594430696,0.0015856422893390507,65.30582082251398,3.434471356638751,39360.753812652714,10523.647377760715,8.484538627106914e7,3.85606320548178e7
0.00139999995008111,-0.4136487526451362,0.0016192206054492359,68.25912531959355,3.368481613506716,41543.369491900965,8829.805963141338,4.018120471763813e7,2.5953940507094365e7
0.0013899998739361763,-0.41219903681630676,0.0016023989291375927,65.70619135197697,3.2320806252438863,46494.226481581514,8788.053863569772,5.003842995300161e7,2.8720566873593494e7
0.0013799999142065644,-0.4125528129121419,0.0016206638929391927,66.25774983634767,3.0636177122552115,29724.059723614366,6381.836931838956,8.040533578968676e6,1.4058276957876617e7
0.0013699999544769526,-0.4114680217787899,0.001640654536117144,68.09073530969192,3.1966332708243907,39148.73341599141,7687.702919568229,1.6717537490478802e7,1.931269440666657e7
0.0013599998783320189,-0.4095921246468642,0.0015726108437614816,65.945505114977,3.1243147335206984,35070.10084046356,8807.765780046031,2.8078507116044234e7,2.661652458443426e7
0.001349999918602407,-0.40823529119834506,0.0016082143370775197,64.67816326314602,3.087415178368327,27973.802778405774,9715.018866439885,4.044592897097215e7,3.4291261818003304e7
0.0013399998424574733,-0.40806407414166784,0.0016616107094572774,69.47986516575519,3.404398604293758,39005.5401647999,9733.319890690495,4.08036736343656e7,3.1298456774550486e7
0.0013299998827278614,-0.40755756843035085,0.0016310528704048671,69.32597299107339,3.193458914735437,33428.90303977332,7573.1173527184155,1.2583862639026968e7,1.9340579407946225e7
0.0013199999229982495,-0.4079341075827446,0.0016378046654663577,68.49054840882918,3.351526065483943,38498.183463645895,8258.802191302355,3.5001528701048434e7,2.05662142621127e7
0.0013099998468533158,-0.40721256560872104,0.0016972524790072128,71.99763476979184,3.4963747079855003,39051.357666471,10499.335635961417,4.605306450829673e7,3.7357095508448556e7
0.001299999887123704,-0.4044743707359732,0.0016682683245487562,71.55007758878942,3.195906278416034,29041.46397414162,7639.886627744247,4.687823525844354e6,2.0722170274059888e7
0.001289999927394092,-0.4039658557512991,0.0015751955345512684,69.73603872427482,3.0805512399251205,37462.6570163938,6587.096781854873,9.102261376941858e6,1.708751485426718e7
0.0012799998512491584,-0.406871009176584,0.001581383321708582,67.19694167625958,3.3092715184088797,41182.97179912611,8455.50967577204,5.2190725483810976e7,2.471209962187858e7
0.0012699998915195465,-0.406897559883817,0.0015953592411752976,68.38360781639541,3.298776192405956,39905.2434049099,10253.227784502014,4.5269082724494234e7,3.678362174696742e7
0.0012599999317899346,-0.403931724435314,0.0016603391467751223,70.59634534727881,3.3682008203074996,40646.00530181659,9510.486531324545,6.1889553476753205e7,3.0802989855276547e7
0.001249999855645001,-0.40336182695187,0.0015956488804291292,70.32546706742977,3.3748815731613226,44674.7195123626,9535.88018144267,5.081192413820038e7,3.4635696758201435e7
0.001239999895915389,-0.4037552653168801,0.0016422358493722445,70.60900481685182,3.5289646237828625,45273.02262090158,12160.090273381218,8.300797770912187e7,6.081684426405691e7
0.0012299999361857772,-0.40282719296215536,0.0016758132902902076,75.27214091773996,3.7862602053676317,42067.250558182684,12518.05390929269,9.013360152623235e7,5.2275173048289895e7
0.0012199998600408435,-0.4017996042853025,0.0017244240101520667,75.14515597515263,3.661618563114182,50756.728397757826,12538.230302899343,6.729951569167657e7,5.435111945032772e7
0.0012099999003112316,-0.40074215799670004,0.0017015275880904756,71.06417910641805,3.5664248704796266,46042.12673056186,9868.283779958821,5.799669931450989e7,3.3539584608580593e7
0.0011999999405816197,-0.398912492286591,0.0017270733564080782,72.5829322931456,3.595502393407746,53092.118790381246,10346.625027389426,6.49422463948912e7,3.181212408978176e7
0.001189999864436686,-0.39639367784264284,0.0017851392703450628,77.52061130137409,4.06263605499803,54865.523606628434,13315.114242971658,9.961348372887012e7,4.833471807905007e7
0.0011799999047070742,-0.3950276941306478,0.0016924445073087599,74.65598999785244,3.7928816915267918,53391.74785264627,10688.945921230541,8.24731734158204e7,3.0741945855027653e7
0.0011699999449774623,-0.3946835043171398,0.001681431442167933,73.16328122200768,3.4597018961682044,42427.182207264574,9849.323239015182,3.899232878033164e7,3.2166309726761986e7
0.0011599998688325286,-0.39251912098839137,0.0017213965609201565,76.96630741784222,3.6698958513368325,49345.66763716263,9148.229293878432,2.7568069441883523e7,2.2236406550113186e7
0.0011499999091029167,-0.39185441181906405,0.001700537466777215,76.67377361861465,3.6865093207421658,52289.27516698236,10697.86980133885,4.565303957949279e7,3.64221710653205e7
0.0011399999493733048,-0.3933086272121284,0.001680597214577766,77.25552199499147,3.619333312773645,46867.57236281438,10244.120857681297,2.5357165868581176e7,3.3720065510863505e7
0.0011299998732283711,-0.39334221509158357,0.0016979051775571474,77.6872121424332,3.5312144002943016,42365.39661135354,9894.75716117345,2.9598119473177143e6,3.517301989850727e7
0.0011199999134987593,-0.3907505626396371,0.001727745671916037,77.63084321688474,3.5874505851593352,39885.310617355724,10060.280886637996,2.9756663457274605e7,3.2470386185482565e7
0.0011099999537691474,-0.38997846844347794,0.0017251178068928312,78.34853208250209,3.854187192626374,54033.03147932466,11651.05377556735,6.946714609886768e7,4.24039829866634e7
0.0010999998776242137,-0.3910265817860011,0.00172912003049107,77.68735406276005,3.8753809168931377,57380.19315219507,12287.894550113626,7.708421997055613e7,4.5661565843205e7
0.0010899999178946018,-0.389305671558031,0.001667309722654264,76.36777057526784,3.6698981819964556,40876.94904749512,9226.078504503786,2.2502333058895756e7,2.7958792710896026e7
0.0010799998417496681,-0.38844293142391806,0.0016819396228015253,79.58771499722799,3.5724390221953093,39179.47155907917,9677.194273218947,2.8830886897248654e6,2.8486190610869344e7
0.0010699998820200562,-0.38835153382040544,0.0016601235525140804,81.05696352469064,3.770799178641298,42748.018075386004,12218.445543800603,4.19770270453083e7,5.081135712810542e7
0.0010599999222904444,-0.38661361127389443,0.0017113494657295418,80.93639697695598,3.813263575194214,40797.392734041794,12316.452108030768,3.7214190304588914e7,4.231559875154225e7
0.0010499998461455107,-0.38481057364136656,0.0017700750586906624,83.74751289280485,4.139869548781212,57023.723585073014,13357.17671737013,6.5870315486805975e7,5.104795087042143e7
0.0010399998864158988,-0.3826953798247639,0.0017634943269886386,85.81765292303503,3.9263280721519322,57338.593987921544,11522.537612882234,4.294555989128001e7,3.899888436423032e7
0.001029999926686287,-0.3840376034007279,0.0017291730584705683,85.90756130203602,3.980836678412972,52741.149405085525,12284.467102424136,5.383427208855325e7,4.2126317564628825e7
0.0010199998505413532,-0.3853338174976996,0.0018003890680110064,88.5883388237301,4.55320703825143,69823.6107775995,18823.089951564394,1.7060015077830485e8,9.633360770328374e7
0.0010099998908117414,-0.38321616571104794,0.0018293050591209035,87.19153312924344,4.62941060836012,68297.06261665848,22730.575736209288,2.1796432896203405e8,1.3196620171301499e8
0.0009999999310821295,-0.38181250025576674,0.0017921378689539857,87.34342390464217,4.084391033984519,51521.84413679623,12487.820711486469,7.249116611206274e7,4.324410065167937e7
0.0009899998549371958,-0.3795864874402993,0.0018508834507382178,88.57594163377769,4.0829691412064015,56399.417604164904,10159.91122304839,1.830189849323952e7,2.8310094479896415e7
0.000979999895207584,-0.37865022988094643,0.0017449233930616438,85.70544155399425,4.183690959963383,63449.018844673185,13848.954761185027,9.890480483121432e7,4.922222541920037e7
0.0009699998772703111,-0.3775199412355821,0.0017066490006948081,86.13907223217906,4.458192045738178,68522.2697994582,15897.30100778034,1.6009869188941997e8,5.9193035201464325e7
0.0009599999175406992,-0.3784479642877729,0.001843321895315402,91.53313752567313,4.561786496684685,66164.41669837854,16890.744207237654,1.427782734958879e8,6.789145984267645e7
0.0009499998996034265,-0.3770829001120624,0.0018271949846885745,89.13984214586026,4.518045487329514,70537.01301881639,15059.636725904387,1.2516858754757245e8,5.349804188883402e7
0.0009399998816661537,-0.37718201204091756,0.0018220225945484606,88.90621239315195,4.25455236234339,71911.47901893414,14132.86918256053,8.657350720431311e7,5.503602895126366e7
0.0009299999219365418,-0.37751429411461906,0.0017811524030188742,93.69662262725456,4.212464466261135,74926.23585417889,13474.73801570702,5.850124601819763e7,4.571556482709428e7
0.000919999903999269,-0.37594500218789506,0.0017685964943440192,88.42192458387333,4.218072118506617,61740.058896724564,13437.995336742468,8.635691793653388e7,4.5363292108538724e7
0.0009099998860619962,-0.3750924945184915,0.0017153678686525212,85.45369315264777,4.22448629866486,45914.15832715682,12174.45615702325,7.749212892570129e7,3.646485316845979e7
0.0008999999263323843,-0.37669583042724714,0.001674257606846046,84.16934122547508,3.965942266362005,47750.4311646213,11111.720197711453,5.781959464629085e7,3.0983026654013693e7
0.0008899999083951116,-0.37546712704247576,0.0017767853341073762,87.61530164102626,4.10456583167163,57197.96952900538,12185.092502079253,6.025634454783514e7,4.110283557826105e7
0.0008799998904578388,-0.37565440572685316,0.0018161185486521686,86.72835799227326,3.8035038687258402,49268.564844337736,10573.576463970183,1.277353072089627e7,3.463097707634432e7
0.000869999872520566,-0.37509568459657205,0.001818084073501429,86.11575181873074,3.969332162514639,53009.87706678251,11132.23098331399,3.2180095831742134e7,3.1206786773398306e7
0.0008599999127909541,-0.37221312751050467,0.0018748609851760624,93.5062209550379,4.593181203448447,74987.89203372602,15085.529082154158,9.981981754336242e7,5.529586087102324e7
0.0008499998948536813,-0.37027402074305554,0.0018785107291801335,97.68152649547672,5.178391784890404,101137.7630927553,19843.621751071758,2.0780661790893698e8,8.363579182823257e7
0.0008399998769164085,-0.3699319456238496,0.0018605449360247917,93.80979768313487,5.357442611671754,98428.31208633639,22734.43363044268,2.9333653668279755e8,1.0535577702353719e8
0.0008299999171867967,-0.3695515765872859,0.001975283854147931,97.50440085438865,6.62700648077471,113108.08415670828,50918.026393648506,6.228107902059137e8,4.991036235019825e8
0.0008199998992495239,-0.36827633551858696,0.0021034746937922985,107.35477709301972,6.938630368655022,137313.52844073623,40488.74113569093,5.693240975855718e8,2.9876345968106306e8
0.0008099998813122511,-0.3665138785444978,0.0020891346996975532,109.73609199024554,6.348533563876655,139230.76505755776,29475.681499265902,3.981556460861691e8,1.5040546228359744e8
0.0007999999215826392,-0.3646524540942943,0.0020163124346103283,102.98069927385701,5.879311574643614,105489.66837442807,24272.356510101643,2.686941844648531e8,1.1098342358543909e8
0.0007899999036453664,-0.3616905582622634,0.0020400023781442524,107.87658120298212,6.617442106569316,144017.5283761653,32957.93933141837,4.947793516662639e8,1.7133430300585046e8
0.0007799998857080936,-0.3596397689635008,0.002049279833483053,112.63250190263832,7.262941801148519,184632.93917567006,39444.28026045867,6.590709350934042e8,2.346109768868605e8
0.0007699999259784818,-0.35947410743738634,0.0020521472322063685,112.71651077705876,6.52441359682459,138014.52057483405,29031.283100361543,3.931765593363322e8,1.3962771393003574e8
0.000759999908041209,-0.35955879098037224,0.002060785601556408,111.13724786568972,5.8729010621227,115962.54496291548,21059.890502744387,1.9937059053175524e8,7.830183554624698e7
0.0007499998901039362,-0.3599870921960875,0.0020754204353759936,110.173874744282,5.503795936266311,96384.68317739714,18965.415760517106,1.4927505222709346e8,6.634111870856966e7
0.0007399998721666634,-0.3592522984181175,0.0021020102456060603,110.57433622985376,5.828524751910748,102922.50665187127,22544.123624631105,2.0276862243056992e8,9.814187764032444e7
0.0007299999124370515,-0.35675405417416767,0.0020877427558893035,106.55266612869117,5.373044541627883,83520.09390810314,18124.26198015106,1.2984255174221884e8,6.723308944964398e7
0.0007199998944997787,-0.35691772259017374,0.001997137255711166,104.50932310667149,5.198868635310735,86564.32607995863,19371.88670928889,1.3517987879221627e8,7.962902030168605e7
0.000709999876562506,-0.3560458675868038,0.0020194844585692032,109.2220101276418,5.313812558790838,95607.25770376832,18042.106327436395,1.2568279606048924e8,6.911636854486617e7
0.0006999999168328941,-0.3554062460671214,0.002027182387080585,107.83093997574501,5.017964445322452,75166.16287534409,13893.33001704925,3.995752943191905e7,4.858338826003096e7
0.0006899998988956213,-0.3538724346288326,0.002103054090273983,113.18373101766616,5.6403029739149115,89750.66675506595,20672.1155190133,1.504905278285972e8,8.144605396195193e7
0.0006799998809583485,-0.3521806725092431,0.0021538802964682813,121.62443174121724,5.968587924397182,124023.9713744958,21635.8650580578,1.7534022947429478e8,8.963179767360297e7
0.0006699999212287366,-0.3508200704854122,0.002079112698102371,119.23852606628795,5.914455366803661,109102.22648288767,21644.64689897359,1.6752796561360997e8,8.49979716367672e7
0.0006599999032914639,-0.34956499212626235,0.0020979797318038,122.24577605636236,6.250505668593721,115953.55998676264,24858.67514264376,2.20703695320314e8,1.0733615119415583e8
0.0006499998853541911,-0.34857260384534156,0.0021536130723410415,120.78733569506842,6.419319820745078,141631.97575059085,27066.043933923378,3.061420166632843e8,1.359299040109526e8
0.0006399999256245792,-0.3457485301139012,0.0021856192447409495,124.12799922238074,7.185525687681972,169573.71610349434,43769.27982848467,5.456874597094934e8,3.3795260866316384e8
0.0006299999076873064,-0.34293665250446903,0.0022604028065426993,132.56929964321566,7.972509308855703,192812.00451135566,47689.578855717016,6.801801477077198e8,3.3307846262853736e8
0.0006199998897500336,-0.3414422912575048,0.002260930019917728,131.73565254479658,7.654323894308394,180879.00046603326,38828.71640917657,5.065488419929672e8,2.2578589336685708e8
0.0006099998718127608,-0.339090683573734,0.0022439392681034356,128.92823137863144,7.456438690656421,153378.8214436052,35976.68932336103,4.5405990285297763e8,2.077717808309783e8
0.000599999912083149,-0.33798787058922114,0.0022717413223389375,134.02471040007694,7.09579127369962,162723.426754767,37097.402620101064,3.8664765449703646e8,2.647507219257192e8
0.0005899998941458762,-0.33557283245496616,0.0022679972378749575,136.5117689751338,7.272032398673123,169666.19777722462,37463.10986817103,4.4152748732070833e8,2.4322789234447e8
0.0005799998762086034,-0.3346422738788464,0.0023640477792589753,144.5187239814048,7.900642528133455,204437.92644504402,43245.290888717194,5.91747814079865e8,2.684554315346097e8
0.0005699999164789915,-0.3342217904760769,0.002350764738068069,147.0733109696982,7.936760490109751,204461.40171798418,40389.01455237893,5.32936335272034e8,2.561201411788013e8
0.0005599998985417187,-0.33410517394203637,0.002227252387755505,132.68237623894507,7.177067365913864,166927.79065711232,30155.619426014167,4.015432230153873e8,1.418334147595255e8
0.0005499998806044459,-0.33318853740738785,0.002245412896825655,129.99996099521312,7.2100640462391405,182735.19421340196,31983.673881916195,4.7080712093356735e8,1.460944741360312e8
0.0005399999208748341,-0.3330085173965973,0.0023359183251213957,135.27079408248682,7.476310270732815,173737.37175733462,37325.93165292085,5.315670141603954e8,1.991464398870418e8
0.0005299999029375613,-0.33354120986478947,0.002257297851427263,129.80380431696585,7.063378441367942,139068.4151115149,36247.29728854467,4.569235064045453e8,2.2266412118179968e8
0.0005199998850002885,-0.33189247509634284,0.002242904085417879,125.80224136580742,7.445399049701681,168492.99414984835,39960.12337748867,5.724280174726478e8,2.451990945241706e8
0.0005099999252706766,-0.3289319097483706,0.0021701589563245974,126.79820762508615,7.288271054750197,150550.00198020332,36323.601769848945,4.864113517326991e8,2.0075705798760322e8
0.0004999999073334038,-0.32747569211365074,0.002154607546908243,126.37235769222343,6.890618199153904,144430.07370636187,33638.79611425964,4.3962192438521767e8,1.787373674932113e8
0.000489999889396131,-0.32648381994441594,0.0022481451469413007,134.29104697619604,6.834060071636446,149397.16372796532,29180.263497100415,3.599059782354054e8,1.2806413885465284e8
0.0004799999005626887,-0.32621511744444653,0.0022685082688421996,137.58432663379537,7.181436985167264,159298.695946411,37674.25134060358,4.6418144223984295e8,2.306130757676801e8
0.0004699999117292464,-0.3240776010672983,0.002310215286502819,141.3738702203812,7.794771799486901,185787.72080196778,50241.90538058852,7.337477651811482e8,3.959620413909095e8
0.0004599998937919736,-0.32201880778519365,0.002381863915997608,145.8733870875786,8.249526334726252,207344.16986982757,64767.57164777354,9.459193533622302e8,6.378458455322231e8
0.00044999990495853126,-0.32111221282543767,0.0024050987870574045,147.08286025040843,8.314738937553827,209016.19990288842,67621.78314438835,8.62826953037923e8,7.063512026390028e8
0.0004399998870212585,-0.3200800185424352,0.0024108512792677178,148.61912924696688,9.110011104742401,255138.87226111162,87551.01893115415,1.2561711865477285e9,1.0509731020923731e9
0.00042999989818781614,-0.31942941341597647,0.002538288813841107,165.256454777907,12.11044481521074,373482.31358114444,151122.00985099666,2.7327150910595737e9,2.2544620248407326e9
0.0004199999093543738,-0.31744709691673856,0.002453137401461216,171.5006816280147,13.897857118952057,433699.1737171584,193786.27154980673,3.8608061523026347e9,3.1610461336128387e9
0.000409999891417101,-0.3155969687982422,0.0024552052640557367,165.37285656541937,12.490338965833814,389695.0593580359,153617.80335027838,2.937665835620843e9,2.285613697077973e9
0.0003999999025836587,-0.31527141149638915,0.002508673455774448,163.8536219328446,11.091668753364859,324231.2879998111,119944.10486372278,2.0323488731793063e9,1.6102445907693975e9
0.00038999991375021636,-0.31351504690501747,0.0025097223564222045,167.95575411707753,10.626060063798006,303841.66337813414,108710.3578197372,1.7141155682977314e9,1.3923650546688097e9
0.0003799998958129436,-0.31169814622714587,0.002514171551939114,171.83613486141488,11.911449879001395,354265.9226102248,134567.46819007568,2.3698508911374674e9,1.8759484470882616e9
0.00036999990697950125,-0.31180644473820335,0.002585890018366943,173.7746514296505,12.160610843841832,379927.98162245465,130957.33916087789,2.507285516745995e9,1.7572281443387227e9
0.00035999988904222846,-0.309740991902724,0.002558277481970035,172.6918739514386,13.395474776821327,446320.76679516217,156592.06000592085,3.3832450222569447e9,2.2214026229244423e9
0.00034999990020878613,-0.30819335036652085,0.0026520101593017435,176.2177977236663,14.364838620423614,490152.6335997512,179043.33676596193,4.0299065672841673e9,2.701702489242053e9
0.0003399999113753438,-0.30666359961949924,0.002760687325942998,182.4756676431537,14.666547566763533,498280.85658752365,172243.73874580095,3.9972750237190742e9,2.4414606980815816e9
0.000329999893438071,-0.3040758046802325,0.00268009378630989,175.73687236675758,13.813547344467406,477701.0757144597,149096.11437480137,3.514751746258456e9,2.010824232829577e9
0.0003199999046046287,-0.30244439587729965,0.0026694099411590975,183.26075595783172,13.264632181734136,447471.84131822985,125543.07985790486,2.959670743732563e9,1.5066040005256026e9
0.0003099998866673559,-0.3018386852183792,0.0027130341194026146,196.8545876219039,14.684182532374205,571659.9124476663,130957.35995780847,3.5821152826582565e9,1.3813857636640768e9
0.00029999989783391356,-0.2999966591183224,0.0027294828087278756,198.46426819406605,15.372531649930849,586256.3909236157,146115.7138661319,4.0394960326231956e9,1.556137839056725e9
0.00028999990900047123,-0.2961055544207435,0.0027294580786342043,202.2955310944243,15.662647564737767,612397.5921949723,153207.39833860984,4.1530044545586114e9,1.67460104753141e9
0.00027999989106319845,-0.2947907301591902,0.002787332280503129,205.42085084923485,15.999844395073564,634244.9990223518,161101.3445330978,4.434111178723218e9,1.8100753290375783e9
0.0002699999022297561,-0.2937737243799506,0.0028485564746171897,211.24215719325264,15.889929772386067,639013.4295981004,151698.63724525578,4.250529745937228e9,1.6127981769114714e9
0.0002599999133963138,-0.29079309089038563,0.0028571650356194653,209.2769174579405,14.25371561830964,589577.317299547,125376.05216623726,3.3139035954020524e9,1.1690166651117444e9
0.000249999895459041,-0.288805015809863,0.002891731673402871,215.95188559876436,15.438695614290772,615603.0270567383,146080.7792639062,3.8372969860913463e9,1.58996397189124e9
0.00023999990662559867,-0.2853606836012473,0.0028700220465076548,219.81833259264067,17.289818311044794,689781.5227428518,187032.2997125378,5.163278248922568e9,2.4804515574464593e9
0.0002299999032402411,-0.28195108241357286,0.0029238506413336567,224.98945222371722,17.25854211828693,707578.8322182555,177824.81064344165,5.176841934160786e9,2.1451436452469022e9
0.00021999989985488355,-0.27860509429523245,0.002987704221078045,231.3141139424722,16.700857623627765,732504.8738224555,158284.9370589983,4.785736744179157e9,1.65069480828052e9
0.000209999896469526,-0.27562044381350087,0.003054672006915619,240.23716857341665,17.256727046452024,747041.9322838873,170977.86759589362,5.008455185525383e9,1.7976445126245368e9
0.00019999989308416843,-0.27172771621101927,0.003090677935587331,241.4747572288893,17.297273275776107,716270.9724334704,173095.52520858726,4.917896772689309e9,1.8465045661776757e9
0.0001899999042507261,-0.2675820355577226,0.0032084981968006168,262.6551868817433,19.626751051389622,852327.4521284116,209700.58559935202,6.363565556548362e9,2.3592747173058357e9
0.00017999990086536855,-0.2645426921689648,0.0032517604137604354,279.520358610905,20.17945792859187,918711.787020099,215486.638615188,6.579395772838165e9,2.4335165135724907e9
0.00016999989748001099,-0.2622572829701692,0.003284506411036365,289.2232747312416,20.502124161550594,989779.330772759,214712.70512561582,6.567453521190278e9,2.3830917061161585e9
0.00015999989409465343,-0.2596274135925792,0.0033609555342740283,301.6142074556759,21.310094444194636,1.1108445169377313e6,220382.5502095476,7.2640433439073105e9,2.469173008815762e9
0.0001499999052612111,-0.2569514587385008,0.0033815522771995913,310.9045458144125,20.916570220459192,1.1309126020433134e6,199044.31034985813,6.828680181990165e9,2.061534250678004e9
0.00013999990187585354,-0.25366809802711904,0.0035265015901330093,334.2381974817469,21.517432851007904,1.1670198835411347e6,200204.90784260625,6.944503714412784e9,1.9642156288318608e9
0.00012999989849049598,-0.2515422947422126,0.0036158296898661855,338.611053674565,20.9930998288548,1.166740001068815e6,187784.1680485472,6.425019849586454e9,1.7360959485581179e9
0.00011999990238109604,-0.24934975196002268,0.0036207936751718878,342.94351968822093,22.2128919288826,1.247790338713684e6,210799.5957706235,7.230570305724032e9,2.1109289022624676e9
0.00010999989899573848,-0.24654893951805354,0.0036281517250755157,350.3803402837892,23.726828823111255,1.2968747003382698e6,245151.25456067818,8.381078742714038e9,2.7758941382263494e9
9.999990288633853e-5,-0.245309696523543,0.0036670922564147885,346.3171735007004,23.40963854428679,1.2880398796966048e6,238377.69947086685,8.344021919156326e9,2.6787252300886908e9
8.999989950098097e-5,-0.24375302859760511,0.0037172836875626865,356.3505107622583,23.496669924443935,1.2970432667881025e6,228351.81900513376,7.888173026818485e9,2.3658084242901344e9
7.999990339158103e-5,-0.2402116175744922,0.003735041971853743,369.96415739453863,23.522133537772355,1.3445139268935407e6,203093.7454418692,6.973447973729138e9,1.870879423194494e9
6.999990000622347e-5,-0.2355555029813255,0.0037397795382665723,390.2553408758592,24.51364036484561,1.4736717484984803e6,207146.8177810403,7.544880624349318e9,1.7926044573767827e9
5.999990025884472e-5,-0.2316117010171524,0.0038013192769010226,414.1464645451741,26.611975146114563,1.7356481581011042e6,239782.45501980482,9.260390086597095e9,2.214115200170954e9
4.999990051146597e-5,-0.2274211898792937,0.003941219766821237,449.9455687020128,28.644295305312237,2.0398119156564423e6,267172.0098533933,1.1002446476958055e10,2.530108848120381e9
3.9999900764087215e-5,-0.22414926720745526,0.004122435840946482,481.5525529253928,30.361036483163993,2.2039147034425717e6,298084.68806425773,1.2327743827351921e10,3.13743765383163e9
2.9999901016708463e-5,-0.21995677976268957,0.004203113661424848,510.6366839085574,31.767515043387004,2.420567005803552e6,302668.76643964223,1.3117204872837767e10,3.0641607566776023e9
1.9999901269329712e-5,-0.21745221474690393,0.004232818855575977,527.0734607567621,32.07575445338131,2.4549119314098926e6,298880.01891302783,1.229123994928395e10,2.960852007219074e9
9.999900612456258e-6,-0.21322634130274187,0.004307987168145979,542.357443167872,33.4629543306322,2.6162182373201097e6,315908.1427683699,1.3822689909033068e10,3.0523735672388906e9
-9.913492249324918e-11,-0.20938555071855414,0.004493796735091773,567.5714203300743,35.29242783473082,2.8833511410458316e6,330587.10222240404,1.5307436240391893e10,3.0271516631077785e9
-1.0000098882301245e-5,-0.20501163238196102,0.0046345592537661105,596.0013100628825,35.417543690290266,2.972919058132354e6,311170.07944398385,1.3846377241710482e10,2.5156603288350916e9
-2.0000099539174698e-5,-0.19916485156510783,0.0047579656354183,625.1983498587094,36.64039078540518,3.1342790598312477e6,311973.88553936686,1.3845848531962324e10,2.4621786557807508e9
-3.000009928655345e-5,-0.1953300895496627,0.004846798577675382,654.3033066934123,37.6814129045226,3.3648295346833784e6,308674.6067210851,1.413667048345136e10,2.347954875100752e9
-4.0000100852921605e-5,-0.18902498321317643,0.004933873179062945,681.9380610943325,38.184331249137934,3.473405598446554e6,302058.4094436068,1.3348706057532927e10,2.336879061137403e9
-5.000010060030036e-5,-0.18307343729166806,0.004934174178538555,699.0780797582405,39.61125134507736,3.588779855686657e6,316918.67002915667,1.4277218326183285e10,2.4869936549461493e9
-6.000010034767911e-5,-0.17980251998515637,0.004879949075801307,697.1291876386967,38.89868948369139,3.3897755904952358e6,319532.3160471784,1.2901144774958551e10,2.7786967103341885e9
-7.000009645707905e-5,-0.1749890885764145,0.004939733164808597,699.9039993628483,38.10884439926592,3.3558427612502263e6,307231.7892668974,1.1476874925879301e10,2.6963629917026954e9
-8.000009984243661e-5,-0.1700260915881107,0.005115387634819431,729.1483681194347,39.18781141413578,3.5974103487989656e6,319696.7851147042,1.2115755117825453e10,2.7898960500898714e9
-9.000009595183656e-5,-0.16601838925634368,0.005245145486397653,747.2042534950481,39.08897004906368,3.646492756372597e6,314656.17318167235,1.0986965319143185e10,2.8168310313610873e9
-0.00010000009933719411,-0.1615522655373161,0.005367845258637686,759.88077711195,38.47776424643141,3.5691143142840224e6,298006.25391701463,9.06353335119122e9,2.5902082817302294e9
-0.00011000009544659406,-0.15632569352756026,0.005536814672008506,800.418861723466,40.016124255106405,3.8093095581612512e6,310382.26908597164,8.602946083471409e9,2.7425247192966666e9
-0.00012000009883195162,-0.15143480598459752,0.005528135096729224,823.1148814805609,39.77717659494209,3.7448305231691264e6,307436.26822838496,6.680715872093177e9,2.7889836815881815e9
-0.00013000010221730918,-0.1471386202828838,0.005535893820688101,830.435785230997,38.84148360586209,3.7150651746586976e6,292054.6298530369,4.421816536415123e9,2.7958236655873647e9
-0.00014000010560266674,-0.1399866434582891,0.005603761016566248,845.6492416034595,39.41738702040204,3.842158284247377e6,291372.1802235815,4.542766479862288e9,2.821036549578402e9
-0.00015000009443610907,-0.1336970234434207,0.005685106029235348,877.8678172994825,40.50463269965015,3.8953953223995506e6,291515.36065205856,3.5271060070749493e9,2.9634312867277875e9
-0.00016000009782146662,-0.12714596820396856,0.0058309295530736115,898.4226240183968,40.04386935265922,3.87680239953235e6,280501.1757753936,9.037060059280536e8,3.061627626089317e9
-0.00017000010120682418,-0.12318685943527108,0.006016511194473144,943.5364543517616,40.91211848563173,4.0467900220432384e6,284019.411116874,-9.06004519787574e8,3.322510603555644e9
-0.00018000010459218174,-0.11601152413032276,0.006158767627451446,992.2984670073238,41.83195527675946,4.1877618964211615e6,284463.1097476625,-3.7075439241360216e9,3.5992373955172772e9
-0.00019000009342562407,-0.10878652610151161,0.00628329185164284,1010.6961798894257,41.376176465368424,4.0037615802597837e6,286516.64571460144,-6.7801509740290785e9,3.6706287590505643e9
-0.00020000009681098163,-0.10107492865120823,0.006325404603005989,1015.3506692296781,40.68444310912317,3.78350086670884e6,278222.6119500747,-1.0025892626085348e10,3.607524068408607e9
-0.0002100001001963392,-0.09360952991728667,0.006367065053882097,1033.118782078422,40.699922602559674,3.723399719351751e6,274681.7463056296,-1.251972104592893e10,3.676533212116571e9
-0.00022000010358169675,-0.08733270247788384,0.006467052607235032,1056.974331872215,40.72953568242474,3.6196526509317555e6,283061.0080643788,-1.5400646338257685e10,3.863299578383049e9
-0.00023000009241513908,-0.07955048919737671,0.006617911382569004,1104.761266813028,40.04916699352426,3.3976482248815433e6,281123.7229588539,-2.047148315557332e10,4.005501185270853e9
-0.00024000009580049664,-0.0717903645592758,0.006686122153878451,1130.8783281454896,39.2328811986085,3.1002297406949494e6,278537.36164425075,-2.564054145180468e10,4.0433312644252205e9
-0.0002500000991858542,-0.06325132252398293,0.0068143355119763644,1158.3093446666994,38.95432915166083,2.9730906842821725e6,289793.51046928915,-2.8088032237570652e10,4.101885707790866e9
-0.0002600000880192965,-0.053438151714198,0.006899526942418883,1190.687929596958,38.03718819968391,2.6770607982646357e6,286902.4950785099,-3.2945190990791103e10,4.1581030000622706e9
-0.0002700001059565693,-0.045825446556566195,0.006976220626888391,1212.5709719884371,37.544519541835584,2.3876084479901763e6,293044.72812862566,-3.700352935331432e10,4.1610857685686274e9
-0.00028000009479001164,-0.03763879920786608,0.006887423461905631,1203.2696688719868,36.66782737950066,1.967211949193832e6,282013.3455341256,-3.92477390862366e10,3.996187651425578e9
-0.00029000011272728443,-0.029129183199112937,0.006942115205528767,1234.970376969852,36.82243259946006,1.735709323521466e6,302602.8287171549,-4.236807634465602e10,4.018476474423181e9
-0.00030000010156072676,-0.017840276396538266,0.006963676592139291,1259.82361397663,36.27639487034342,1.5956007878086797e6,318450.73788140155,-4.608781666195352e10,4.025243028085685e9
-0.0003100000903941691,-0.00694659864941104,0.006946264419670436,1267.3062559024497,35.48132677610412,1.3600497713867044e6,315292.8998544377,-4.8597804211422295e10,4.0358525773028955e9
-0.0003200001083314419,0.003127318797728652,0.006959944161078479,1288.2713060857786,36.20620693595685,1.1176747794551023e6,325947.1146080499,-4.970409608852741e10,4.08719710218001e9
-0.0003300000971648842,0.013964807903539465,0.006926409668197601,1279.20592208134,35.6588470617887,884042.2955566953,328020.2728082772,-4.942391073862307e10,4.005625158071713e9
-0.00034000008599832654,0.024171036838997097,0.0069424117978334615,1273.410789609066,34.650758872303435,406730.39947161253,329553.43826176575,-5.018782394895661e10,3.881165871952314e9
-0.0003500001039355993,0.03485794192608564,0.006977847487058094,1284.2551515288824,35.23154602990774,-158161.91031185637,337819.83832390164,-5.091007742123474e10,3.9507476419650307e9
-0.00036000009276904166,0.04532173807878072,0.007035257345403055,1300.5188396924327,34.39546463395591,-459210.67007028393,342792.09149185807,-5.381564746451973e10,3.9513021442724032e9
-0.00037000011070631444,0.05721767710699441,0.006998988832192456,1307.8863989796846,34.223109473545705,-735817.4034406574,349993.3592459758,-5.463035018592427e10,3.980473287534336e9
-0.0003800000995397568,0.06612082131918051,0.006886379391557164,1291.116090773834,33.86591286416111,-1.0861590579821751e6,340640.73710723553,-5.2815806464433304e10,3.9124265448357034e9
-0.0003900000883731991,0.07555219699416149,0.0067411967106946035,1259.5407313822984,33.00913999125012,-1.4571006219406894e6,325396.85220760456,-4.987952815060037e10,3.7651115681557384e9
-0.0004000001063104719,0.08531782379324027,0.00664836479988728,1233.0300167688822,33.81229456084074,-1.9053859690413168e6,319827.24506378965,-4.6479339836144646e10,3.8342601890814686e9
-0.0004100000951439142,0.09594375290812983,0.006604343602338545,1225.7948040702654,34.98611562968681,-2.3094202320437636e6,326778.188541159,-4.353320268731753e10,3.934879425992386e9
-0.00042000008397735655,0.10611487988112078,0.00651877595423975,1197.9967392129188,34.610219618574845,-2.4765073166148877e6,308942.80926976673,-4.055038345307144e10,3.9332857096469383e9
-0.00043000010191462934,0.11707377319059425,0.00652988233187023,1182.2734294143409,35.38104854079287,-2.843808036400181e6,308180.38158319314,-3.6976477588127914e10,4.0343740515571356e9
-0.00044000009074807167,0.1269008979582847,0.006473475542893752,1163.3699348661096,36.975032952655646,-3.2547261827347674e6,304101.4286544529,-3.2158789768996235e10,4.181608827790063e9
-0.00045000010868534446,0.13619317189598934,0.006440190267207985,1140.8484763913295,38.42268876885707,-3.6968806045915997e6,305656.15132161917,-2.6345538290248074e10,4.2596917610524955e9
-0.0004600000975187868,0.1464072568883101,0.006353594113227197,1107.792536189738,38.3264431912339,-3.929533474541848e6,291617.05320330895,-2.1877872494310913e10,4.1944337725652475e9
-0.0004700000863522291,0.15772125162511244,0.006353613461160307,1090.0466696702435,38.61244924256853,-4.085880804574683e6,281059.89144991507,-1.9659794595511776e10,4.276034479257596e9
-0.0004800001042895019,0.16623757460459465,0.006250467377872688,1070.029309041697,40.13564616878354,-4.285677978860289e6,298026.43346282886,-1.4047521921808311e10,4.302153884495044e9
-0.0004900001222267747,0.1740777625660546,0.0061347471835522345,1030.129674363258,42.132085242129875,-4.51071457846358e6,318366.3060197035,-6.466014963779212e9,4.070605574067343e9
-0.0005000000819563866,0.18319045587799385,0.006165712602831269,1012.0215098134713,43.55774916348001,-4.74495658973535e6,325650.5291414327,-1.9527281170641828e9,4.090007901438922e9
-0.0005100000998936594,0.19252186990562487,0.006103977559823586,996.0156045809507,43.47406629137765,-4.765108322234357e6,322564.8223159785,-6.429173057173254e7,4.0169639553576097e9
-0.0005200001178309321,0.20069987726353955,0.005906538701936357,955.521231316529,42.880166577553254,-4.796861025695837e6,313468.62760342035,2.9587393710583153e9,3.8944592807475348e9
-0.000530000077560544,0.20752159405117532,0.00580010815199268,918.81981939366,42.57511284126859,-4.79963021622532e6,311115.94084241026,5.861600171275588e9,3.639874560780163e9
-0.0005400000954978168,0.2147896157351735,0.005673850070926056,879.9477198556707,42.3632649098799,-4.7266543107115785e6,323415.6540472144,8.697951845850523e9,3.4537797326157017e9
-0.0005500001134350896,0.22608954138052553,0.005549290601840521,843.6271000520121,41.918090333560876,-4.702938547761183e6,320961.403309475,1.0927458147159279e10,3.192529901536535e9
-0.0005600000731647015,0.23673182059450448,0.0054751439647032695,820.4046273047564,42.36566494372732,-4.75316796858397e6,329345.2921607814,1.400474270956774e10,3.0801496636497283e9
-0.0005700000911019742,0.2442864006112143,0.005354348177848222,780.621227244447,41.896037875136,-4.663442913223354e6,326595.71710336336,1.6768254806022812e10,2.8244587824905167e9
-0.000580000109039247,0.24917162134473944,0.005253511074173021,739.5620364915312,40.52354477637961,-4.494449565102583e6,320756.97456972284,1.827012817568467e10,2.803054771522213e9
-0.0005900000687688589,0.254041252821255,0.0051176118120168,693.0909725816996,39.13455356933156,-4.186440917649554e6,314834.7136712694,1.802831340481296e10,2.6795004499513927e9
-0.0006000000867061317,0.2626259727725487,0.004912247030768223,657.1099085476624,39.79871314231133,-4.0992583856561403e6,344049.6291269454,2.0741208731017857e10,2.961876931355854e9
-0.0006100001046434045,0.27061448062315435,0.004738922489869595,633.1767960027538,40.61438887514712,-4.198549097015384e6,364981.9309174337,2.4390962715627674e10,3.2419769280104027e9
-0.0006200001225806773,0.27715991417089963,0.0046118120980414515,601.6942148511534,40.12380955844545,-4.033758658927152e6,386232.91776136577,2.579047373321978e10,3.711904214499763e9
-0.0006300000823102891,0.28359972537787437,0.004507596154066614,572.0675793752445,40.06766744565387,-3.922045127430295e6,410038.35575533,2.757558773839349e10,4.094523797125436e9
-0.0006400001002475619,0.2900227958766102,0.004427625600762604,537.8114206070333,37.945043353210785,-3.5411855965380897e6,391342.51678754925,2.4992483198168655e10,3.952805816449849e9
-0.0006500001181848347,0.29472606388686373,0.004282617997081056,501.30504871005155,37.23988247981371,-3.3544121362135042e6,396048.72690338193,2.538089235589149e10,4.048671767033935e9
-0.0006600000779144466,0.29930334983165247,0.004094689010408189,460.2296850758328,36.22492114553241,-3.132105071446961e6,398862.2593948864,2.5723637369296726e10,4.2016485510555243e9
-0.0006700000958517194,0.3037970741182941,0.004021130863876383,442.09661136663067,36.1893232348868,-3.097633808699873e6,403678.8298891802,2.6420912199909203e10,4.370975691649409e9
-0.0006800001137889922,0.3096569894451253,0.0039046921971263976,410.35909934286275,35.16650926897021,-2.8566559855113938e6,403579.0864913315,2.5248671172606964e10,4.570313480313295e9
-0.000690000073518604,0.313174347904931,0.0037709337215103625,384.473540797518,33.56720922678108,-2.582605189409879e6,386933.7675319047,2.3404472521280464e10,4.442875553344496e9
-0.0007000000914558768,0.3153061167709912,0.003617147490348394,358.03192004116636,31.141569823711286,-2.2811636176333865e6,359517.87068290403,2.0515703057304367e10,4.1681696118685427e9
-0.0007100001093931496,0.3195046494830186,0.0034771502440562757,334.4226919068287,29.619334852146313,-2.0795249913672374e6,338732.0828092969,1.857305164567717e10,3.6856980385816636e9
-0.0007200000691227615,0.32254693101362797,0.0033539965611327294,312.2045733264539,29.464030689689526,-2.0013589918390722e6,349185.5906360259,1.8849047400581886e10,3.997467275153955e9
-0.0007300000870600343,0.32611460062466635,0.003313162949204286,291.82068796287797,28.286432043980998,-1.7942827917136427e6,333944.4483021218,1.7108264882785547e10,3.8323333667930455e9
-0.0007400001049973071,0.3290757964516237,0.003223220419544079,270.3824651515693,27.378589712689575,-1.646988875530183e6,325206.453320634,1.6075725595478357e10,3.7934400385890684e9
-0.0007500001229345798,0.33147750394490066,0.003088066706753013,253.47967167341508,25.638821742266266,-1.4437145585937523e6,314459.75759031315,1.4176300879366138e10,4.040441312301747e9
-0.0007600000826641917,0.3357528384669789,0.0029938132707861714,241.8037311560017,23.756262344064794,-1.241965748657931e6,284528.9316507086,1.2031894821282495e10,3.5239362859719324e9
-0.0007700001006014645,0.33964422427060575,0.002932704880406344,222.61402476992188,22.483143022767994,-1.085153821251317e6,287246.15603134455,1.088386416407332e10,4.0094184952391114e9
-0.0007800001185387373,0.3436704524775029,0.0028618474176073075,210.4391809043756,20.106820206037106,-958265.2773001646,231272.2233215011,8.633499980797586e9,2.877182255087826e9
-0.0007900000782683492,0.34493804125434674,0.002819061792180933,193.4993093348588,18.805472696306502,-845537.4929806906,218160.3610357291,7.575405469974208e9,2.774584781426991e9
-0.000800000096205622,0.3468267446217296,0.002688057403755202,179.05158550477677,17.54806212108409,-732984.7880365517,202888.22948728362,6.424211732230333e9,2.559725279387691e9
-0.0008100001141428947,0.347916053579948,0.0025932130475351456,169.5406820590254,16.532512032126053,-652026.3652900517,186400.6430491274,5.634913732304866e9,2.2692233094953694e9
-0.0008200000738725066,0.34922808333976013,0.002511614669257283,161.8258284712452,14.796297703899453,-535994.2865982559,153945.74651862337,4.432360372086607e9,1.6778266778521152e9
-0.0008300000918097794,0.3522772791429651,0.0024263672304798817,153.38263859310956,13.518434041086431,-450703.65277484845,135221.32935139458,3.5469780276805835e9,1.4714281181555989e9
-0.0008400001097470522,0.3554320486397886,0.002369077433633628,143.4680275846959,13.076413778941752,-406920.7795189066,135737.9774924022,3.227823308093165e9,1.5797668048435707e9
-0.0008500000694766641,0.357675819155846,0.002299849636863799,137.48223844731467,12.180205009167656,-353094.4272432926,124965.54444576212,2.658604601347579e9,1.4182234850358467e9
-0.0008600000874139369,0.35976050340925175,0.002171740177169524,123.86798086761863,10.018872196074296,-270794.6729165999,85940.39018525563,1.7250140355248766e9,8.201103065146084e8
-0.0008700001053512096,0.36031088238936765,0.0021484440132768243,120.13677589567341,8.746269959418031,-246774.95370431253,68570.27116956595,1.2902018572333553e9,6.217365433216273e8
-0.0008800001232884824,0.362579244368143,0.0021534087381409085,116.01626663754136,7.658000061512067,-200535.32438432533,42791.87681586671,8.073474811349772e8,2.772690709275783e8
-0.0008900000830180943,0.3640579888809342,0.002163987360134921,116.41993172674746,7.419377344516368,-185275.89008876836,39129.56389761893,6.529637393442352e8,2.5278574772504467e8
-0.0009000001009553671,0.36552828435559387,0.002158645296332206,114.09873227602169,6.928166829962959,-160903.3502411537,35761.88609061514,5.5062479583627e8,2.344320408334436e8
-0.0009100001188926399,0.3660390075986083,0.0020342801681331266,108.68384032548309,5.904594929652896,-122501.2059047051,25805.188471147456,2.989129276736631e8,1.3503220991587985e8
-0.0009200000786222517,0.36665621980930657,0.0020315757232839443,105.98064528466192,5.167274312294934,-97422.74798369147,17992.605065724125,1.369058399109917e8,6.6287072396394886e7
-0.0009300000965595245,0.36672794351905585,0.0020115308968826017,102.07205030904309,4.802898169831333,-89066.95097046389,17628.74794688029,1.2995790369222847e8,7.241483278204438e7
-0.0009400001144967973,0.36924533900990686,0.00199939972244433,100.18023880368095,5.254219913987656,-110803.61319322845,24440.491410485836,2.3302158433008194e8,1.3802323830870262e8
-0.0009500000742264092,0.36997768199615383,0.002007188330712687,101.84065520563539,5.87450164535818,-111696.85947108231,30727.913094231677,3.320584853959673e8,1.9014434612213516e8
-0.000960000092163682,0.37115078639424426,0.00199487956194089,99.0569945010622,6.62028516329826,-130751.28765585758,46558.090257185904,5.451628682803673e8,4.1195855204767424e8
-0.0009700001101009548,0.37342282395558685,0.0019190015539157124,92.74838190898838,7.35924587754754,-147997.46874751808,66032.943129562,8.92013668910625e8,7.075917544591168e8
-0.0009800001280382276,0.3753495165219259,0.0019301229930784635,91.13216925652252,7.128723171274932,-130607.12690248298,67019.76427136145,8.007444025893165e8,7.348434007060688e8
-0.0009900000877678394,0.3772080600394339,0.001944929549481749,94.68866006061175,6.652522422844296,-106587.75298769148,54631.698254049465,5.982992658983095e8,5.567823929208244e8
-0.0010000000474974513,0.37641342807897726,0.0019132920523753341,91.65053300451132,5.833299471499292,-99373.32558854642,36663.87256696579,3.9571269389338326e8,2.9408458251677287e8
-0.001010000123642385,0.377697193697261,0.0018532606406812546,88.49417275531745,5.122405194058492,-82422.6343965571,23795.00135357499,2.5008674335229465e8,1.3935516993430102e8
-0.0010200000833719969,0.3787356012043327,0.001829245341355259,88.28035274750783,4.772709275006656,-76890.65068014595,19519.147670875387,1.9888269634286174e8,9.995828025868507e7
-0.0010300000431016088,0.37930153618650886,0.0017644836216772336,85.67388210625806,4.567091513695265,-74740.30451550832,21052.59076095078,1.674887640618565e8,1.3435303958977702e8
-0.0010400001192465425,0.3811361186545634,0.0017763448701065994,85.3436631533702,4.739489981249938,-69094.07565549787,21430.42815400999,1.7098959080862704e8,1.3143316771684265e8
-0.0010500000789761543,0.3829434195272226,0.0017950060302841454,83.79801661227589,4.833483183364296,-63424.78245613973,26011.240106972073,2.16289033088054e8,1.936184945434531e8
-0.0010600000387057662,0.38549873849819105,0.001760685737845063,82.01386440812765,4.358419886839465,-72562.84935332519,18656.76336575408,1.637646624156853e8,1.1055240170676182e8
-0.0010700001148507,0.385361780675148,0.0017607604562080116,84.04541417591903,4.222720750293061,-59318.46618891502,15166.958224148319,1.135997275699592e8,6.578020474646904e7
-0.0010800000745803118,0.38512079322038306,0.0017419212842107392,82.76470899638544,3.951747418128155,-55128.128977596105,11707.290662675463,6.857672821281429e7,4.122724448020939e7
-0.0010900001507252455,0.3849485521127107,0.001703774242916796,81.76623191399123,3.7099855946593694,-53847.573745063426,11343.108466467746,5.616703835869716e7,4.45327502818972e7
-0.0011000001104548573,0.3853994795090659,0.0017484832175631135,81.88459089145101,4.019169167736472,-52933.115820405874,14686.64715323368,9.79792619491177e7,7.175942838237543e7
-0.0011100000701844692,0.38783946116873946,0.0017645864495449862,84.7604964520405,4.130717319680355,-55224.479981863056,13396.923472278226,6.977158616085845e7,4.551561263820502e7
-0.001120000146329403,0.3883765594145417,0.001742784327438656,84.01562318483221,4.321551487024473,-56216.559768213716,16716.877697065913,1.3651770258650395e8,6.816345769811758e7
-0.0011300001060590148,0.3878151441525998,0.0017727292856997668,81.27718453467953,4.390473512192855,-64017.49197183546,19380.510134538345,1.9125227575032908e8,9.16094340775604e7
-0.0011400000657886267,0.3884073223478379,0.001833279408190917,84.93104617508642,4.358248869991195,-60303.67451314499,17056.709171428436,9.889232640625854e7,8.806367375708759e7
-0.0011500001419335604,0.3902761418487587,0.0017598366541934096,84.65876031298653,4.475983087913787,-62692.544789411346,20206.610352811873,1.327097663660376e8,1.3056193372221734e8
-0.0011600001016631722,0.3906146537326745,0.0017543266927377685,85.93977170527096,4.783997814010753,-69138.28406451803,22367.784163610355,1.876231374102901e8,1.4576168132878447e8
-0.0011700000613927841,0.39102276953839055,0.001779299267839458,84.39290615385592,4.489097999230722,-71307.64158243693,15683.835098301513,1.533094977012767e8,6.6722727777651474e7
-0.0011800001375377178,0.3913311715526442,0.0017572173314798199,83.19397478751394,4.149043587542327,-68457.60534836286,14165.434634971487,9.764496423376726e7,5.2043375669265345e7
-0.0011900000972673297,0.3926274614754205,0.0017540892518031056,84.45740196028414,4.426152357280356,-62951.580335992374,14666.722267081987,1.1761655653232197e8,5.749133819715593e7
-0.0012000000569969416,0.39484145436330875,0.0017634689021417376,81.0576259230397,4.262160937743194,-67312.88137799139,13978.35656391091,1.305240636445612e8,4.903185576706714e7
-0.0012100001331418753,0.39554772037745567,0.0016687671066101739,76.37113669533828,4.063062043626458,-55534.29375646551,13655.943780923531,1.3036139688897471e8,5.470179945843208e7
-0.0012200000928714871,0.3960005047944879,0.0016254850024499381,74.19060940052842,3.5136031062477557,-50660.44203910754,11938.269322109196,6.801114556171384e7,5.022464839099039e7
-0.001230000052601099,0.39839700857404337,0.0016542658592055845,75.23123692756899,3.4373318611269807,-40885.79751168694,9299.06081124002,1.4526114437657787e7,2.6940472551649727e7
-0.0012400001287460327,0.400155953901416,0.0017063575595440519,79.83893379724208,3.9300832761982707,-48878.9129056734,12250.434721072945,5.211825328408511e7,4.6363537310623564e7
-0.0012500000884756446,0.40036991141455563,0.0018053255052553137,81.96229648113506,4.434812904778282,-55624.81384057992,18064.608083568277,1.3576150954501557e8,9.898028051158673e7
-0.0012600000482052565,0.40008823469602606,0.001787911558837518,79.69695490637187,3.9154691754988318,-39968.90554164454,11498.46704044006,5.0836569109825306e7,4.2239771671876274e7
-0.0012700001243501902,0.39925609995048184,0.001784632928576073,79.65539987794908,3.6329595588250845,-43619.8811384398,8867.84702950644,1.5380682047337769e7,2.5059160774984047e7
-0.001280000084079802,0.3990807964136811,0.0018194080166941244,82.77496286164433,3.5173128598028516,-48007.36242847943,7635.432883870959,-3.1944324304320134e7,2.0290382664549977e7
-0.001290000043809414,0.40121349713860816,0.0017419260941153375,80.74181671212308,3.670152212528589,-50565.675024582764,8719.642524556244,2.6495806217916258e7,2.554104358894092e7
-0.0013000001199543476,0.4009554364104457,0.0016548462363254962,73.81674126196839,3.3753810184044473,-30876.303744830257,8858.214824686549,1.2241104368895706e7,2.7252483269561224e7
-0.0013100000796839595,0.40265198355249965,0.001664840112008279,75.17485704894992,3.2129299763299564,-26412.608393308197,6698.800436471975,-3.097475603325869e7,1.5713777677453207e7
-0.0013200000394135714,0.40314897503045666,0.0016154512403115885,73.21910680675997,3.254489418301123,-24603.284254754006,7240.963111089793,-7.840757754006372e6,1.9717503445829008e7
-0.001330000115558505,0.40352309222971194,0.001647845342801684,75.1910651392355,3.3356835687067,-32617.580602580103,8597.968395189126,7.501202956148603e6,2.2033668263851505e7
-0.001340000075288117,0.40544236401865985,0.0015543534150947627,68.53742852646113,3.4814017356796225,-44168.3146617967,10608.215441977178,6.1918433096948825e7,3.6557616188643366e7
-0.0013500001514330506,0.406093703716761,0.0016282362043459572,67.09626424101369,3.1908592794027,-31198.08280522771,8410.67223983145,3.3661139000904396e7,2.3403515521388613e7
-0.0013600001111626625,0.4059036230132981,0.0016354089746373622,67.56882134081376,3.4450191143044226,-31489.358048338945,11310.957217641473,7.684954957127258e7,5.160732905129631e7
-0.0013700000708922744,0.4066083780966899,0.0016247571303770944,66.48933336097849,3.358797641179189,-38798.43630625316,9805.144342560783,5.795485868259719e7,3.191322361137043e7
-0.001380000147037208,0.4072050003644121,0.0016350752291014589,66.45783431130901,3.184301825994085,-41172.64290411629,8497.35136449009,2.6296466384619102e7,2.383415076534255e7
-0.00139000010676682,0.40753694781065786,0.0016565408077516414,71.17741927744325,3.882808040450348,-55627.38504856399,13204.641687126215,1.2396351340871112e8,5.116203208489026e7
-0.0014000000664964318,0.4088033632703549,0.001617733880968201,71.41435445042477,3.919208390411351,-61200.7301193702,14190.605221692827,1.4691126755666658e8,5.676837992253314e7
-0.0014100001426413655,0.4079057482996821,0.0016301032535528221,71.635158072656,3.1380891241777786,-42242.35450978741,7844.76003780544,3.490944498586772e7,1.8868877207e7
-0.0014200001023709774,0.4082183563722869,0.001660825203685209,75.57216279787075,3.7201730419358348,-46940.39228798827,12971.75828434293,9.253597112219077e7,5.954755397652072e7
-0.0014300000621005893,0.40796549537711335,0.0016680958553540964,72.86992166850253,3.5986347110331303,-46080.45751922857,9691.189250049914,5.734220122073961e7,2.977738531392731e7
-0.001440000138245523,0.4081543311709565,0.0016398571892836914,71.50900347784066,3.40750307530029,-47592.34434303092,9037.828794768582,4.946204185464771e7,2.6114150625149943e7
-0.0014500000979751348,0.4096793212416514,0.00165082701386131,69.21615011136808,3.2008154863869565,-35963.77982290298,10790.00025061791,5.392084375756691e7,4.3390695874524236e7
-0.0014600000577047467,0.41118444214028543,0.0016776200601731164,72.56991263760062,3.4513480969745105,-35238.06507919078,11629.520229840125,6.37110908388411e7,4.541850970010267e7
-0.0014700001338496804,0.41084297896508937,0.0016636595368739666,70.87076040868602,3.499841763704411,-42982.317205913765,10223.263820260889,7.05543405017431e7,3.0015487832000233e7
-0.0014800000935792923,0.41155785707486364,0.0016037492593135745,67.57050933093515,3.2644607926219833,-33266.19772502938,8566.219146097901,4.321442590367241e7,2.3549080437428966e7
-0.0014900000533089042,0.4126858526206166,0.001606280263727948,68.62583163967909,3.4028015784552004,-34778.83686648763,8822.357324464707,4.7853835154812686e7,2.3248134990211084e7
-0.0015000001294538379,0.41467591073047555,0.0016240753858165692,66.9284251606443,3.1284851064869086,-38378.91839999947,9342.390743890888,3.4978681956469044e7,3.423222371692184e7
-0.0015100000891834497,0.41463389521922694,0.001543255946030102,62.783899445731755,3.0558152148527813,-27064.787557909047,9998.195172085114,3.754035335263247e7,4.52794256978198e7
-0.0015200000489130616,0.414987531544125,0.001615236442224047,65.34990247886567,3.1670604393380577,-34123.779287508725,8208.031763128252,4.447320426070454e7,2.259913525531787e7
-0.0015300001250579953,0.41359780731833384,0.0016699082084366372,69.84636146458796,3.4133609085990173,-42254.375226001415,9989.711861356924,7.085963205502746e7,2.9791760854741998e7
-0.0015400000847876072,0.4139902165970752,0.0015831670024156973,66.60070346272461,3.2493015697868297,-30635.552214718453,8918.579326243063,4.19463324145846e7,2.703527936280723e7
-0.001550000044517219,0.41588043523185214,0.0016018210666807753,63.18261116891834,2.9836601070985376,-20958.572752631226,7587.604103414483,3.33468228184659e7,2.208752064618824e7
-0.0015600001206621528,0.4172358781698406,0.0016218465370314023,65.7495788963325,3.0894044358452404,-22472.66996275276,7682.564612873114,1.987799588171812e7,2.1329774561919093e7
-0.0015700000803917646,0.41874224043132785,0.0015947750711153479,62.32640689780689,2.757449552145028,-24083.01270669122,7469.066984789333,7.84139785281299e6,2.546908147296369e7
-0.0015800000401213765,0.4203404227048882,0.001532530456768575,60.88111723338873,2.5880219021986517,-15582.13832414375,5477.361272467435,-1.116457654344352e7,1.2020503233113063e7
-0.0015900001162663102,0.42040531653626295,0.001477320077987813,61.638568284579144,2.7746179983384462,-26350.449354144814,6030.067655739615,1.1212234772158327e7,1.3562260898481455e7
-0.001600000075995922,0.4244285275180785,0.001497778243286876,61.81725587807269,2.8451541586725284,-28526.176009701772,6843.7506160953735,2.708021536313333e7,1.9327007868781522e7
-0.0016100001521408558,0.42682412778946033,0.0014730454112788444,57.98256692303869,2.7271337464476715,-26610.46756040718,6656.37630470795,3.639061293337746e7,1.8671182300986297e7
-0.0016200001118704677,0.4255096776078235,0.0015292169395648544,59.94269688758778,2.6260388394550356,-20022.521063865068,5341.920016505355,-2.2359647514508804e6,1.0391128607522886e7
-0.0016300000716000795,0.4268373905100268,0.001503398003977618,57.074891703192854,2.5472691783555765,-24593.422435771918,6387.93306589469,9.957090398122026e6,1.833907598153692e7
-0.0016400001477450132,0.42635392433485997,0.0015137909023408616,59.93864593683821,2.633947444676816,-20393.10245569054,5937.1018532666585,-7.389751117935224e6,1.3229296969465422e7
-0.0016500001074746251,0.42480376096252265,0.0014889221311568301,56.915455959149305,2.6117296447444565,-24800.505026342995,6270.265497648703,1.056249547242025e7,1.7033229665974315e7
-0.001660000067204237,0.42466182774749933,0.0015054263671933576,60.02195033237967,2.8060536131691687,-27960.755778345567,6894.484498696687,1.4047938714162527e7,1.7889484237267293e7
-0.0016700001433491707,0.42549265296408195,0.0015011869474416773,59.40809974881756,2.567838032509195,-16044.688044919854,5177.194101024349,1.8478860968514194e6,1.2548156219191613e7
-0.0016800001030787826,0.42605748476500815,0.0014797004414296734,55.05906339719657,2.4312749838095242,-18840.778177951062,4938.377305889237,-7.345192231176368e6,1.1022081048650922e7
-0.0016900000628083944,0.42726197911809044,0.001498242180640732,58.2663019936468,2.8405896887075603,-19499.79063493557,8704.058030504286,3.7287151207288735e7,3.1967901115871977e7
-0.0017000001389533281,0.4273328163125654,0.0014678710285987134,54.9845296737829,2.533646284343013,-16520.81337349421,7313.661676506761,1.7682776220446397e7,2.6702753322627112e7
-0.00171000009868294,0.4277462074075563,0.0014318461112111244,55.61794188673174,2.7674093270198346,-33518.92360525816,8323.429879438061,4.4162778886269175e7,3.1458474911850363e7
-0.0017200000584125519,0.4269800672325639,0.0014969802895950846,58.437383724933795,2.877839483505126,-36022.934274554624,7731.6970260551425,4.7703461571613714e7,2.4033044953711186e7
-0.0017300001345574856,0.4284936290134843,0.0015392425034426492,59.45039904381408,3.0713449454399955,-42546.56219392203,9539.442495450523,6.27315488299422e7,3.6660125888225794e7
-0.0017400000942870975,0.4298265852418273,0.001510835019222073,59.2979080334447,2.9398207139296755,-35956.750289989795,8196.610546562011,4.68120204933595e7,2.5912124273919065e7
-0.0017500000540167093,0.4323291858257433,0.00150964056077224,56.358718374434254,2.438702891168419,-19096.02670126432,5036.232427986646,-9.284965110214895e6,1.0999382862836713e7
-0.001760000130161643,0.4324923627274322,0.0015282775224534765,57.07667349560599,2.686053469943869,-26724.667321264627,7234.848608284474,3.3639300164488964e7,2.2162771511150837e7
-0.001770000089891255,0.43223569182195787,0.0014904292001948246,56.79331305431948,2.8573739304520545,-25680.503586623603,7739.286162326856,4.3737900021475345e7,2.74757849436877e7
-0.0017800000496208668,0.43323655433328684,0.00147147840913164,57.6971246152093,2.747304388338699,-28339.64957593761,6017.551502860441,1.964164310881826e7,1.3736796052453693e7
-0.0017900001257658005,0.43218653598946205,0.0014747206359785232,55.40556036814784,2.3270664412902256,-16880.7197800006,4643.900596378661,-6.363263878714921e6,9.630772393710006e6
-0.0018000000854954123,0.4344723865927942,0.0014519514776343105,54.84742871850453,2.5175540596154744,-21978.479019385428,5751.028667470775,4.332292835273882e6,1.7949536697227858e7
-0.0018100000452250242,0.4356303747275772,0.0014588782656027308,55.505257399021176,2.695296799464767,-21177.30573333759,6324.745608259184,2.112883858302828e7,1.9107361128426667e7
-0.001820000121369958,0.43622450519494327,0.001474690705018919,53.5979542542221,2.431376122922027,-22481.46476027499,5616.602928878304,1.1573582176788991e7,1.578866604099559e7
-0.0018300000810995698,0.4362088520409878,0.0014432269165545165,54.63345315486942,2.6574212179683885,-32493.43548203098,6555.765679656082,2.823601886774946e7,1.945659773560525e7
-0.0018400000408291817,0.434144136426545,0.0013996369319056324,51.8160130836756,2.5765264864230337,-24602.742546255384,10265.855390576415,5.201439435901346e7,5.5602791652335234e7
-0.0018500001169741154,0.43421142217618236,0.001402021888674749,55.74167283028172,2.6321200877522553,-30164.08653874634,6451.9428314809375,2.210428507984063e7,1.844930810393333e7
-0.0018600000767037272,0.4368865363523441,0.001496715657019114,57.78269607150407,2.7718097209204413,-26023.551992890538,7000.546682716979,2.950374550475156e7,2.0426383864756957e7
-0.0018700000364333391,0.4392282338436509,0.0014646818783387498,54.57980226279048,2.7558923216409914,-25857.818507336084,7627.333429639361,5.239925035462838e7,2.3790135207706187e7
-0.0018800001125782728,0.44035241038368966,0.0014738299137374976,55.084695305676,2.7476156903917475,-28559.367594216903,7027.21370996883,4.444497136549203e7,1.917948986183772e7
-0.0018900000723078847,0.4384058213384264,0.0014408279475333803,52.6341419397104,2.425710812236049,-14355.302647561322,4745.438374663447,-1.5771703461310817e6,1.100646933732637e7
-0.0019000001484528184,0.43865253027491663,0.00144502096543846,53.69167498850279,2.5536553693800688,-14896.291211861591,5253.092433780059,-1.4997825307145766e6,1.3612213260535868e7
-0.0019100001081824303,0.4378011108734463,0.0014300714560296834,50.873160930981875,2.1938119488734023,-9810.394836716496,4039.2523622804015,-7.186665821334381e6,9.663158351433046e6
-0.0019200000679120421,0.43733649798774427,0.0013728743692563686,51.92055026415633,2.554145310041464,-19745.672603012765,6831.663264253817,3.097037338766486e7,2.2994657488858692e7
-0.0019300001440569758,0.43858155410222005,0.0014358678596034533,54.7887545402879,2.661242244168598,-23354.12321486741,7807.660981493501,3.715451818933207e7,2.85081064571028e7
-0.0019400001037865877,0.4398799743936759,0.001448121264953038,51.996135327396686,2.3440542754871907,-14851.433645238545,5195.940926761445,1.0714052322162662e7,1.1501920407903459e7
-0.0019500000635161996,0.4412630838152564,0.0014200107368606372,49.46666104995801,2.2600525335134956,-10843.906747069466,4278.621714803917,2.1336745553871584e6,9.117754122700823e6
-0.0019600000232458115,0.44224350627657244,0.0014840021142643097,55.119871561464905,2.7375246900404444,-22311.709685472706,6538.420693387889,3.466364188732787e7,1.6121189269820808e7
-0.001970000099390745,0.4419089707939866,0.001449421064886104,56.38894788737512,2.691843341309741,-24276.664926668498,5933.0515760068265,1.422499503948648e7,1.3445010303038249e7
-0.001980000175535679,0.4439539162266358,0.0014239007296160209,50.51752862683617,2.2954580881231776,-12020.751330010544,4282.767347692793,2.974860605086709e6,8.849666132254949e6
-0.001990000018849969,0.4437075097274734,0.001404768495340489,51.405203246434,2.423307469184208,-19619.4967828652,4987.774263201544,9.5773246938614e6,1.0617880504978184e7
-0.0020000000949949026,0.44392217799184147,0.0014204383426103424,53.069915663246974,2.5401081712305187,-20748.921345004295,6202.51718233426,2.4512416064103782e7,1.5740744526380656e7
-0.0020100001711398363,0.4433811279010491,0.0014295671716615375,52.708723435953004,2.4748637391653365,-18115.407984084635,5751.792980817712,2.0379505905962255e7,1.4945917879319761e7
-0.0020200000144541264,0.44434458184676745,0.0013922880518372899,51.187332105182854,2.6833585018343378,-28108.109427581578,7194.167127041212,6.032914098386697e7,2.3187177795471326e7
-0.00203000009059906,0.4461460579057649,0.0013428554692945897,48.780911260455284,2.3773798527123806,-21321.721414994943,5878.589195618499,2.6916290338353813e7,1.6899180505922887e7
-0.0020400001667439938,0.4470852596801792,0.0014184740135691311,52.225506483914536,2.329594867465899,-13341.039347008687,4426.411653928038,-1.3144090725592775e6,9.575635193760606e6
-0.002050000010058284,0.44798095501233837,0.0013468870331052852,49.11165717168406,2.20066747415022,-15128.306421452247,4113.935844290959,-969787.5255988386,8.209992638328642e6
-0.0020600000862032175,0.4488181416016105,0.0013148608504379182,48.27375485639011,2.1791018693786457,-11230.565663848047,4149.011893331923,-361566.4274198998,8.53500297783794e6
-0.002070000162348151,0.4473818731384737,0.0014410008797654454,52.337950192442506,2.2910928224850124,-13703.560025468481,4980.427395163561,2.6422111049176883e6,1.4429735417813485e7
-0.0020800000056624413,0.44735148507460865,0.001417222817111389,50.7158281403524,2.26116466748672,-11827.124044401635,5709.743096183432,1.089773709420577e7,1.9464015138771117e7
-0.002090000081807375,0.44850618677649295,0.0014350834443957723,51.1057942261072,2.604839181743981,-22450.198885735277,8045.61362112102,4.199079115819519e7,3.149998379030103e7
-0.0021000001579523087,0.448404845148122,0.0014286986666993341,52.3183148313522,2.527649508788617,-21372.537988871623,5854.503476859492,2.1190811740473974e7,1.4350520392572502e7
-0.0021100000012665987,0.44961300425594924,0.001380931859426884,51.66716169022239,2.2935778579901713,-15140.73028485158,4721.045832800788,6.179150320763057e6,9.807492449258655e6
-0.0021200000774115324,0.45132901671653347,0.001356117589609494,50.238140491407215,2.602368656651391,-26227.71480274256,7341.1461193373625,4.578335308265131e7,2.5622087052797437e7
-0.002130000153556466,0.45259708618807837,0.0013743939086543232,50.390922446831745,2.3637329913053002,-21505.275414829503,5044.255158816292,1.332004098750304e7,1.1879090170725178e7
-0.002139999996870756,0.45250486612267826,0.001360619580788498,51.461164188952424,2.5008226828859796,-23557.815706665067,4984.97758477913,1.4820036177752329e7,1.032553869824572e7
-0.00215000007301569,0.45242863730641647,0.0012945487816895804,50.80323061662998,2.3515860352486007,-16968.01789152158,4745.08125016914,6.676652956705822e6,1.0288598370323995e7
-0.0021600001491606236,0.45253057509715744,0.0013905628388647126,50.82164566712323,2.1563194723735624,-11979.893722275889,4394.910390484033,-4.069395354532324e6,8.703721300729686e6
-0.0021699999924749136,0.45448642901214664,0.0013898968655517406,48.37803615367381,2.2293700155868117,-18142.029408834635,4770.151127103555,1.0106124774827626e7,1.1088543817291208e7
-0.0021800000686198473,0.4540416492365953,0.0013844295624881368,48.1502504151048,2.241972041737957,-7389.6833539183945,4288.429314805752,7.837321344921621e6,8.854344302860156e6
-0.002190000144764781,0.45431721802920333,0.0014096308484615684,50.2204663821639,2.2301644480832006,-14318.57105716925,4703.778236310499,2.8794345085265487e6,1.2489604779935952e7
-0.002199999988079071,0.4570459750866695,0.0014111679386570898,50.072837583747685,2.359320218503397,-23329.284693956182,4901.656793564414,1.879097396254355e7,1.0219712610228201e7
-0.0022100000642240047,0.45793867766303964,0.0014331083333132906,51.04429293332953,2.4569310393828228,-22562.9390152473,6108.649172454239,2.449627835815686e7,1.6183978038622774e7
-0.0022200001403689384,0.45778975553299434,0.0013986134104750705,47.681302459385286,2.176624486614709,-14914.93179598855,4370.074588644894,8.834721065120416e6,9.350721760334995e6
-0.0022299999836832285,0.45878613116352546,0.001335157779537275,46.06373439606425,1.9717477184275365,-14438.703997488694,3341.8101535914047,-6.35506682180414e6,6.650514160509362e6
-0.002240000059828162,0.457878718250231,0.0013632241531970116,47.563832699525214,2.073343481526786,-13771.311350116222,3827.5441541694204,5.091315737145944e6,8.028461867182939e6
-0.002250000135973096,0.4583907198139892,0.0014266030144886163,51.178730449588244,2.477429787928819,-23381.53765542532,5595.434434874466,2.4499280915284384e7,1.732986822107826e7
-0.002259999979287386,0.4575802103265385,0.001406618772844502,50.68823901072273,2.319418320344307,-20406.468057515878,5005.277712297288,5.504975227658032e6,1.2936883578088798e7
-0.0022700000554323196,0.4567726158151007,0.0014217305526194079,50.18086793429816,2.4086703204747884,-17125.44589112578,5214.00725286064,1.5953854017857164e7,1.1883144305632826e7
-0.0022800001315772533,0.4579666331807489,0.001440715754708178,52.06728232248165,2.567385676600626,-25508.25038895728,6290.2535452636985,2.901167294333029e7,1.689697570214836e7
-0.002290000207722187,0.45911344727259784,0.0013271617208811134,47.73869756266181,2.3521550572013297,-20086.299201360776,5333.563583388734,1.8527981304527853e7,1.4135942507312898e7
-0.002300000051036477,0.4591649335435113,0.0013207437931639422,47.50608713212761,2.3218397778945503,-13769.770058947977,5235.398998587668,2.1107248863675788e7,1.426904867005624e7
-0.002310000127181411,0.46262646140695474,0.001280896960374547,46.36374347832128,2.0897653910847365,-17076.529482856142,4415.811733422452,3.6066299727337835e6,1.1599485839906914e7
-0.0023200002033263445,0.46322342537959005,0.001334253396401094,48.565381107918434,2.3960319411249404,-18775.213278723535,6018.223297338055,2.8387204908711616e7,1.838806474348577e7
-0.0023300000466406345,0.4607543404260462,0.0013620644848640153,48.01562695896965,2.155473085060506,-8284.337320005212,4190.695687664625,5.713473832132903e6,8.060389085685424e6
-0.0023400001227855682,0.46319902092985876,0.0014013593044404314,49.80826193398777,2.070875574207875,-15875.26100591915,3791.4063026207264,-4.400713898168904e6,8.038898850444753e6
-0.002350000198930502,0.46296639991461075,0.0013712474722765127,48.17298684690046,2.1751836880031963,-14522.998280620295,4353.994105256288,1.4892796570001915e7,1.018347585249723e7
-0.002360000042244792,0.463121717723772,0.0013397540578720894,47.06544568445172,2.161423786403582,-17038.437495256512,4438.9282831800865,1.0486079700052574e7,1.0899355583165005e7
-0.0023700001183897257,0.4646366841464051,0.0012773978052534267,44.65434914960154,2.076744570119418,-14050.569441538279,4283.244198586414,7.0090652157479115e6,1.0474375913264863e7
-0.0023800001945346594,0.46416068420856765,0.0012954058599192139,43.37026124956285,1.7374431010142217,-6760.3226392135,2743.2935600801516,-1.7404336935637273e7,5.37374979784673e6
-0.0023900000378489494,0.46455441190651403,0.0013975577731235348,46.16841542291605,1.998067292591316,-14515.181829358808,3884.0064952944713,-1.91473088099152e6,7.838203380955184e6
-0.002400000113993883,0.46690728172060336,0.0013731215564255267,47.13470862620911,2.228392699669547,-17860.840010132215,5688.23413154958,2.1232096923035514e7,1.832692387733604e7
-0.002410000190138817,0.4654642558503021,0.00132066930702849,43.603366739173595,2.106899413660914,-16485.744148388345,4264.342442718154,1.2829018665856067e7,1.0496684880758744e7
-0.002420000033453107,0.46378798261197973,0.0013631449394198064,46.75475372146759,2.054118486240798,-15250.748043110832,4313.7272674387805,3.4311376013345374e6,9.928110382477466e6
-0.0024300001095980406,0.4656179549050229,0.0013205374901719563,45.35267461042867,1.958575681800622,-13043.939242419097,3904.211591072517,1.2954125781330555e6,7.692645520875265e6
-0.0024400001857429743,0.46803244506776953,0.0013154104339434803,44.627560603242884,1.8662562285795032,-10314.471148012619,3484.1562704257526,1.3255398351103521e6,6.392541361630862e6
-0.0024500000290572643,0.46800455042905204,0.0013103394577441909,42.305367936486846,2.0043724947394965,-20131.19411986294,3943.9099451672027,1.3810581750750523e7,9.254146976731196e6
-0.002460000105202198,0.4682546852192506,0.0013760790569939362,48.610222581141755,2.220419762559645,-18610.25522757963,4724.04526757501,6.6141236625970565e6,1.1533424468277955e7
-0.0024700001813471317,0.46833357193434766,0.001379112037549986,49.78588948148969,2.048593990532022,-10999.216393351082,3814.1324746841833,-1.207884159988032e7,7.289433104567832e6
-0.0024800000246614218,0.468395696957269,0.0013313707444708408,44.86458880275637,2.041014511704599,-10021.033143523733,4053.3006373402363,6.889186186029933e6,9.682689850545784e6
-0.0024900001008063555,0.46829906169921015,0.0012883413529187393,44.26055998049594,1.9164967229533931,-3444.625245154215,3360.411197459752,-2.2741439899455253e6,5.911631438039515e6
-0.002500000176951289,0.469426642210045,0.0012512464195769558,43.426676726741796,1.9512515848426082,-11593.835049929527,3808.5620852852912,8.62760450457777e6,7.201725855147674e6
-0.0025100000202655792,0.4703674374638946,0.001288698099742189,43.610251673342844,2.0454014677817027,-17819.207181196532,4812.69524805474,1.1232549734899918e7,1.3021098981308332e7
-0.002520000096410513,0.46912426460707435,0.0013212185992723935,43.6101126911303,2.1198068068568556,-13960.105958063446,4645.840684537903,1.5124311302370561e7,1.2048884679745037e7
-0.0025300001725554466,0.46911365928846277,0.0012503567144076663,42.904460128000956,2.106944695144371,-12610.912243682027,4036.833054281762,1.9411460770636283e7,8.916213446042776e6
-0.0025400000158697367,0.47095247847606453,0.0012192919713396322,41.528875617101164,1.9322694521794093,-10724.071281925566,3735.4574459820565,8.01054242605159e6,7.681451455422565e6
-0.0025500000920146704,0.47008456120911596,0.0012533957903159416,43.9818510325087,1.9815276443005423,-15662.569319660599,4049.7760633982543,6.789081012180232e6,8.629771503423687e6
-0.002560000168159604,0.4699621144031235,0.0012623179415382302,43.681366601109794,1.9767093371225801,-12203.91481289621,4005.1464494312986,219537.01531571522,1.0153228634743998e7
-0.002570000011473894,0.47140530370498834,0.0012925062259708459,43.71510101524674,2.0669210722603593,-17264.050531327248,3944.560388211383,1.4099427934209317e7,8.323948781283032e6
-0.002580000087618828,0.4713730151018727,0.0012782425800315653,44.73614193619171,2.0681912277998453,-14787.074094578762,3694.5577907914653,7.211524599812623e6,7.856492335538634e6
-0.0025900001637637615,0.47312986403353247,0.0012228424298131868,41.1778594329234,1.746225311610195,-10925.83007077389,2844.5545257277727,222466.27548532974,5.298172315895015e6
-0.0026000000070780516,0.4740631311807216,0.0012077790531421209,41.77806437937253,1.8524530340524508,-10765.745844851417,3147.422698988051,-61217.668949719744,5.684694181316759e6
-0.0026100000832229853,0.47540000991061304,0.0012434139048858428,41.01208411569279,1.8251591116352912,-8367.908763596966,3074.5273932319587,-1.7302861731616268e6,5.873766307255456e6
-0.002620000159367919,0.4744579119205008,0.0012461669786750578,43.646614660116136,1.9520486481768258,-11025.976056151405,3509.6216691466147,1.21745120939825e6,6.734170839111407e6
-0.002630000002682209,0.47431663081562453,0.001229572095839294,42.88109563672464,2.0577167012075632,-13367.652027822542,4083.8673003510844,1.3388453389256498e7,9.300931053675711e6
-0.0026400000788271427,0.4747473839333147,0.001301037551643861,46.1615064312499,2.3149276565032153,-14514.481706165678,5514.82381914527,2.458171194319896e7,1.6089830090258878e7
-0.0026500001549720764,0.47562343051473566,0.0012950078439868588,44.08510232616327,2.009909958128279,-9368.576770120573,4143.46391872374,765370.8251229627,1.0130033455525884e7
-0.0026599999982863665,0.47551561629966244,0.0012842185800194853,44.141341172004765,2.152546370480174,-18868.89768451776,5350.708285270051,2.460048929645843e7,1.5652425317353131e7
-0.0026700000744313,0.4756238562115724,0.0013178828824558157,45.563121676008414,2.5632995613118825,-21307.303725070717,10431.041107774165,6.3409578551444896e7,5.6791717147044554e7
-0.002680000150576234,0.4786868934540408,0.0013193673433944818,45.10715382841394,2.140767604338034,-16242.587613793763,5956.531351437787,1.8698278811475255e7,2.1561662188052747e7
-0.002689999993890524,0.4785438017292835,0.0013256225632926855,42.39231626573697,2.114200190054563,-11967.504977443874,5902.377469070955,2.4688758890352316e7,1.9931156544541422e7
-0.0027000000700354576,0.48024195835425837,0.0012602637741059438,40.55314161798043,1.7387876817579575,-4974.784503635106,3177.126318934411,-1.7852240467178023e6,6.194618946350819e6
-0.0027100001461803913,0.4790856869295749,0.0011951226232934432,39.520836834906106,1.6958532640019728,-2989.2693270978293,2779.236177743221,-3.508171369879913e6,4.56829188917949e6
-0.0027199999894946814,0.47963910270970966,0.0011920628594941124,38.146747916116205,1.8016946727802965,-11208.942619415311,3845.957887402061,1.256052976313369e7,9.711971653733566e6
-0.002730000065639615,0.48021052381685914,0.0012240112452035193,43.227793151907726,2.1683832223113844,-17151.45751005533,5197.799169690449,2.9659490188023206e7,1.4777242239951655e7
-0.0027400001417845488,0.4799156568512041,0.001161905727895195,39.395581572117784,1.8914506023366033,-13445.295336376612,4146.945604206781,8.419026858486129e6,1.2322632326054212e7
-0.002749999985098839,0.4807854596300247,0.0011736435532666717,38.035803216644595,1.7149411319812933,-7309.54241930974,3089.123236971926,7.329710134285541e6,6.286299066528563e6
-0.0027600000612437725,0.480237208354664,0.0012122063805094093,40.00062142143062,1.8181966711411814,-12169.282159904447,3290.3022263617154,4.709441791416853e6,6.748675133268791e6
-0.002770000137388706,0.4803581603165377,0.0012220488293521793,39.671701370023534,1.8216893647693375,-12974.132935007674,3254.205747110485,4.724503268644691e6,6.598649587641434e6
-0.0027799999807029963,0.4804885637721931,0.0012452863998403773,40.98630450494143,1.8910951211692768,-12143.695159029896,3722.5824572279967,6.58368834578732e6,8.474995484580733e6
-0.00279000005684793,0.4821133123757879,0.0012462884228087287,41.024905772008296,1.9473859989877405,-10363.703121798415,3746.9957172878517,4.654580254648555e6,7.751022091140617e6
-0.0028000001329928637,0.4838873359030665,0.0012519112544529388,40.22534388792792,1.835445621714604,-15663.42646277629,3398.809677941792,5.16790866034376e6,7.0778562471321225e6
-0.0028099999763071537,0.48360514532094795,0.0012708949239322984,40.16251146001395,1.797418043558761,-15809.28517508176,3364.925260937144,7.834817468631151e6,7.112886664403037e6
-0.0028200000524520874,0.48357959453059285,0.001305478319102036,41.160761492800845,1.8959447817183013,-11961.44452852961,4292.24801220643,1.3823081623247258e7,1.0467756680946084e7
-0.002830000128597021,0.4835962614454434,0.0012012021390275121,37.44992462709457,1.7894802504067202,-6119.190123398239,3391.5232597515733,1.1116086604541944e7,8.032184323937217e6
-0.002840000204741955,0.48253094098571414,0.0012824421739421096,41.66125296544283,1.8637418958155432,-5164.11040403395,3364.9772422028323,3.1282241411865954e6,5.575524449742578e6
-0.002850000048056245,0.48280603088477675,0.001219221365707652,38.733226795045034,1.816040728215271,-11977.220729105595,3836.801400856246,1.2559346296611294e7,1.0563547090543427e7
-0.0028600001242011786,0.483636854346744,0.0012500250488654931,40.98144310356729,2.0470488531769626,-18907.760614507893,4305.400611941725,2.0801612384876117e7,1.1052010588345556e7
-0.0028700002003461123,0.48536172499175323,0.0012590024756346085,41.8875318260182,1.9047180448393777,-11596.288183172637,4500.361921378519,9.181080836873883e6,1.2908154009278847e7
-0.0028800000436604023,0.486406808363714,0.0011972337469443024,39.41087375736289,1.7982786265794066,-11542.314939837504,4186.944664579349,9.560221276266921e6,1.2281615022772534e7
-0.002890000119805336,0.48514351034818987,0.0012162576218404536,39.07380139907781,1.8378407713527303,-5504.104582144227,3413.283227873961,6.313427674582974e6,7.37921232393403e6
-0.0029000001959502697,0.48591973820528445,0.0011979399025523938,38.911463352960986,1.720020496149532,-6200.937008358008,3343.2585926620823,6.173934152772031e6,7.186572028170531e6
-0.0029100000392645597,0.4862756474422414,0.0012959910509608029,41.796668430372875,1.819633585594893,-10902.48494656424,2851.6355024305835,-8.5513371246701e6,5.624820220532131e6
-0.0029200001154094934,0.4849508797322467,0.0012079228879013618,38.796684675573225,1.7277496644066592,-6595.149292068467,3339.062718475309,4.799647852692879e6,7.805172088757441e6
-0.002930000191554427,0.484414254147005,0.0012544171511513864,41.049960596270175,1.9384736643153553,-13788.607243157576,4478.782353138196,1.6326053072770195e7,1.2325539742590452e7
-0.002940000034868717,0.4865241250685113,0.0012785936177140149,42.54952943079843,1.8955346991870015,-11170.60513833049,3547.997734696416,7.109222228346291e6,6.44776259978651e6
-0.002950000111013651,0.4866526206568448,0.0012622450625890936,40.62067840392816,1.828886915787674,-11394.388801758632,3389.448457023194,9.293058778935615e6,7.04928426813583e6
-0.0029600001871585846,0.4870472061845779,0.0012130493304932668,40.111098497351534,1.8772578858424738,-9667.587941541631,3308.967956324876,9.551124331376666e6,5.776177216460853e6
-0.0029700000304728746,0.48970654547721343,0.0011852453606943742,38.07314650146818,1.6921405276428012,-8657.329691940085,2749.4702962245483,-4.302571645229662e6,5.028206477452937e6
-0.0029800001066178083,0.49028273352328977,0.0011761964558012698,38.68056788482675,1.6160681282985643,-8274.297229519507,2547.2830082053615,-5.61253136135915e6,4.343477120593004e6
-0.002990000182762742,0.48941279479742533,0.0011034069543563218,34.51422272027837,1.4719816537962724,-5861.693846174357,2261.6564862824835,-1.761496257694475e6,3.5379616045951466e6
-0.003000000026077032,0.48766112515955956,0.0011937415206744002,37.29772618127322,1.6344431964854482,-4188.97042990949,3168.5494644116534,721032.9005425731,7.002404578113024e6
-0.003010000102221966,0.48991886628331566,0.0012454482138442961,39.64187907365684,1.7495694181938284,-7992.819447226176,3207.1687668738928,-2.8380964235201497e6,7.85691721322563e6
-0.0030200001783668995,0.4896158388008531,0.0012164922815608736,38.163138153099574,1.6863306395179543,-9335.089457415912,3083.988552526389,573166.2217805887,5.753052939418396e6
-0.0030300000216811895,0.48981659170814346,0.0012149453953456768,39.49440034733947,1.780376642365248,-9255.125968144239,3112.5352885511015,6.941036909721738e6,5.48527428056554e6
-0.0030400000978261232,0.49130857203398365,0.0012423733843472406,41.68476215387036,1.9640165549235484,-16101.62820267423,4185.317628761065,1.0323837330417251e7,1.0245322129557896e7
-0.003050000173971057,0.4939037515103702,0.0012583136489185164,39.195112921315136,1.7984932065481865,-5449.413542345544,3236.566416553299,4.138484567431291e6,7.0801869524036795e6
-0.003060000017285347,0.49098234763810994,0.001209652882755506,37.896776792626085,1.7997970415885312,-10258.055754498193,3716.000945069398,8.618786058265107e6,8.863083938569963e6
-0.0030700000934302807,0.4901974277558602,0.0011384415045594008,36.66973072192834,1.727951156151484,-12121.739647095677,3071.8707242605237,9.634802123851962e6,6.362774597919329e6
-0.0030800001695752144,0.491507462695168,0.0012590337135778675,40.81193600149336,2.068673794835559,-17399.077007411302,5047.919293302375,2.8895597601442844e7,1.2792351689745925e7
-0.0030900000128895044,0.4920512877087553,0.0012261195884232569,38.778883988196775,1.8644145834699104,-12260.504192844122,4079.3296832577553,1.5912875895838402e7,1.1096242594446441e7
-0.003100000089034438,0.49368075542072204,0.0012526385890013231,37.0799916994732,1.7489666517681335,-5936.472572303249,2687.1887145312357,1.3831371545716918e6,4.308226870747742e6
-0.003110000165179372,0.49442227691797164,0.0012249808839655157,38.53456774939223,1.7096820441629645,-5526.644799546226,3057.6755236460695,5.290554122738598e6,6.086008864588887e6
-0.003120000008493662,0.4937593211972738,0.0011942902687189158,37.10743959315678,1.5477336803965414,-5237.058324496124,2263.156548832501,-6.120756050591638e6,4.227428040007617e6
-0.0031300000846385956,0.49419587032341916,0.0011942992990892729,37.464647046578904,1.726963627278641,-8616.827506312764,3209.49358269226,6.95180007283405e6,7.444434186109537e6
-0.0031400001607835293,0.4950828046442179,0.0012297728757946513,39.40187863972273,1.7653210558827452,-7351.056186760804,2973.7598468876367,3.7558714399225465e6,5.732075038871252e6
-0.0031500000040978193,0.4960584869896823,0.001194901804566774,38.59408092549777,1.7085479381495874,-4277.578256782138,2876.3475409220946,983253.0159294258,5.308496224989629e6
-0.003160000080242753,0.49650711868693226,0.0011446667837934823,35.2779547158679,1.4558320874972397,-8056.776304735579,2330.082755922576,-6.6651986039332235e6,4.1717970328019476e6
-0.0031700001563876867,0.49762646908764124,0.0011915780786815988,35.666369303944634,1.7624131224803308,-12506.345804210086,3275.97663963124,1.2658306243930351e7,6.6286824964335635e6
-0.0031799999997019768,0.49661988668061197,0.0012304068962104757,37.32227420277366,1.8235856982847738,-10232.480724241908,3585.44247135683,8.91611543371403e6,8.320294220329697e6
-0.0031900000758469105,0.49602666973928683,0.0011758291320258668,38.23904751481808,1.795481488440411,-13380.60329219364,3977.5585459248077,1.6057548057514997e7,9.465016627689222e6
-0.003200000151991844,0.49621900323763213,0.0011651341882943248,38.06252528712601,1.8115907186470421,-8409.388582325108,2925.063643617624,6.248392135939961e6,4.900511552263228e6
-0.0032099999953061342,0.498312056788695,0.0012417257860857871,40.53042110872401,1.8535727956929648,-12761.059449629714,3422.358506099868,7.663936776334965e6,6.38584037268313e6
-0.003220000071451068,0.4995289603221809,0.0012523181990335278,39.364576227390046,1.9799734580673498,-12312.744021818991,3576.827365015751,1.8457826740625124e7,7.336384357274759e6
-0.0032300001475960016,0.4981055631597318,0.0012640466213031626,40.346838002506864,1.932226305026821,-14546.425423081613,3701.4232017234353,9.476555569282828e6,7.601588692295717e6
-0.0032399999909102917,0.49853817432698855,0.0011838242636715848,36.17142485816072,1.6593630619561681,-5724.93080421493,2904.088074565345,9.167593688813165e6,5.696713299426861e6
-0.0032500000670552254,0.49995437726531905,0.0012141291213932975,37.491888356027935,1.5878003311471243,-7401.1539019077645,2552.0058367418337,-4.488284785738977e6,5.369409206048932e6
-0.003260000143200159,0.49891909419615615,0.00116787987208389,34.52087655898053,1.5051630833812628,-8799.427997470466,2803.496797357689,5.334662241858735e6,5.012148439046898e6
-0.003269999986514449,0.4996733769733312,0.0011768663741315436,37.81031181808769,1.7182507689734234,-11672.602028353045,4069.7489462591716,1.2726262107768008e7,1.0892408674936472e7
-0.003280000062659383,0.5000570885071315,0.0011701601937432436,36.75123426722314,1.9070666781200198,-10036.441399824418,4889.385296790776,2.604477202678781e7,1.800770715119607e7
-0.0032900001388043165,0.5001278486129898,0.0011932082947679265,35.21222461789508,1.514609972436914,-4205.772593688564,2493.294426123173,-3.2234854664150355e6,4.386996379855125e6
-0.0032999999821186066,0.50060315481897,0.0011787319298857443,36.44614106181208,1.6433235405336437,-4865.250519366708,2828.7235063055414,2.352885958285668e6,5.541644936751093e6
-0.0033100000582635403,0.5004628157836065,0.0011697926600807303,36.204854138675664,1.61293528217894,-7609.175005047297,2638.960720369493,2.4461277530844864e6,4.776417200012249e6
-0.003320000134408474,0.5000710601975784,0.0011455794172753665,32.89119236454342,1.4163031080267114,-2972.5715741287095,2345.095149966492,780388.4630382409,4.4343898528307015e6
-0.003329999977722764,0.5001824512507461,0.0010671613852699551,32.675759592558784,1.4747312547398097,-4657.838198344844,2380.144724554207,3.1251431781680104e6,4.299472269348463e6
-0.0033400000538676977,0.5006644070351782,0.0011094925657853774,32.72761137086443,1.5169112352424083,-5775.118323586118,2717.9810632343915,7.140533167662307e6,5.077670758823967e6
-0.0033500001300126314,0.5015852153744075,0.0011767164363137646,37.964016487734284,1.6485711794697744,-4466.672826354243,2449.4684599898774,-7.094564914097747e6,4.213372776540032e6
-0.003360000206157565,0.5023703116898807,0.0011869908690080924,35.33744231206308,1.5959542125616115,-8853.060227586911,2435.339288270417,475598.45262682834,4.2552048532694075e6
-0.003370000049471855,0.5043384048994064,0.001174154644001256,34.8673984750033,1.7274997434639479,-4585.1495222509875,3864.814792921446,1.3806638831512868e7,1.0585956114625897e7
-0.003380000125616789,0.5052481362185968,0.0011554102044135527,35.41998601154007,1.5934559693119377,-6911.183049538273,2839.8821245489094,1.5131970718853318e6,5.349194843269693e6
-0.0033900002017617226,0.5058295637273577,0.0011249670848142992,34.367066361613595,1.6573643290307212,-7074.2609280303495,3200.2933023829883,1.2038856959174505e7,6.96893039918162e6
-0.0034000000450760126,0.5061093798970523,0.0011106056111540668,35.01409085498526,1.576805321604177,-3893.1096642856987,2525.7654253204773,-849134.183154185,4.4501955072572855e6
-0.0034100001212209463,0.5053318530626664,0.0010807892792259286,31.851110857576803,1.3610939081829279,-5524.7959629138995,1916.977251670664,-3.638096913619473e6,2.994523230800214e6
-0.00342000019736588,0.5069140751197343,0.0011241745242564823,32.42079447356706,1.331575066766543,-2535.1498870632718,2218.248379748387,-5.505954539883503e6,3.6402454612890384e6
-0.00343000004068017,0.5069982523152382,0.001136415907458177,33.81328727051698,1.564172908300733,-4503.5774598116295,2688.2616349104637,1.5144139646045906e6,4.2748466868027095e6
-0.0034400001168251038,0.5067593618448035,0.0011789416519520787,36.40918339859206,1.685023073448308,-9561.93611115432,2931.6926193405325,7.281057271392613e6,6.002061371104487e6
-0.0034500001929700375,0.504317061920092,0.0011174682115270712,35.274818375341255,1.520015267172524,-6820.971596087793,2549.8933267675816,2.5768356995147103e6,4.833236798865465e6
-0.0034600000362843275,0.5060129277327604,0.0011726688234396994,35.07176187252503,1.550861972647209,-12536.885323716011,2802.778387842222,2.21066189539462e6,5.754337737089186e6
-0.003470000112429261,0.506651083350008,0.0011908133954827275,35.88834780438409,1.598692159185633,-9851.046620942836,2474.2415430880606,-35384.386403053155,4.0607182834539623e6
-0.003480000188574195,0.5057098768111344,0.001121217014017024,30.71671276341327,1.407432170592815,-8604.271470198473,2118.0146522325335,1.9866563910678998e6,2.971022448134301e6
-0.003490000031888485,0.5072900855066242,0.00114402821210681,33.600863264163245,1.5294122911193433,-5469.493680127561,2448.062605801695,-1.0119463301402535e6,4.356539067899212e6
-0.0035000001080334187,0.5091852117044118,0.0012111625195672846,35.56377773840329,1.5077432186241924,-7975.086086722591,2546.734741342293,-3.4834424468556447e6,5.288481651364464e6
-0.0035100001841783524,0.508613553357339,0.0011700672549155135,35.1385859915495,1.4066452727332226,-4493.247812987135,2114.7305789575926,-5.739602854257593e6,3.3303257142902594e6
-0.0035200000274926424,0.5084607538785948,0.0011386867061381509,35.46931976477037,1.6993102876845776,-11441.005285211711,3182.5182314151853,1.4056636805935912e7,5.817011753799391e6
-0.003530000103637576,0.5088920121181928,0.0011493608857173331,36.14441021712456,1.7580885313730903,-11900.500992339552,3581.1129486986765,1.6454895172326142e7,6.290417024523685e6
-0.00354000017978251,0.5079533801742901,0.0011075778691658487,34.09144017613038,1.5364156833386142,-11024.947375458707,2762.462455160967,7.865971712568057e6,4.892288879092813e6
-0.0035500000230968,0.509590004813625,0.0011525389850406823,34.83356654191218,1.3988674128285545,-5589.202878054211,2114.697858854986,-6.485732856134372e6,3.7305449747976e6
-0.0035600000992417336,0.510558602752937,0.0011244915959358248,33.41607359109119,1.5278523188447346,-3770.9180776612043,2558.1461746976156,4.22980485005222e6,4.902753987918167e6
-0.0035700001753866673,0.5112042522992294,0.0011704887643766238,36.64544579686185,1.561166348923642,-8834.848849114715,2469.8994144564385,-2.240056269407381e6,4.510775326424454e6
-0.0035800000187009573,0.5114270022587653,0.00110037490893519,34.519150202683576,1.5508724896624058,-11268.122952592126,2281.3209868456183,724369.9019453604,3.749409153702121e6
-0.003590000094845891,0.5126361615320968,0.001100526803366683,32.73822373630597,1.5577054910436463,-5272.207744148458,2680.9533501648343,5.76289725574653e6,5.110984006166454e6
-0.0036000001709908247,0.5136938569403835,0.0011158301425724926,32.85587711584801,1.5458135611443313,-6148.366099432865,2422.1459861430258,4.542799163881737e6,5.168931521605505e6
-0.0036100000143051147,0.5126667269450642,0.0011344652059122856,33.51743593627551,1.53815050025099,-7302.21579025916,2727.2181621098284,5.710164908844215e6,5.444954623950961e6
-0.0036200000904500484,0.5124747640422181,0.0011706383736036065,36.56551845725098,1.6704507893230982,-7247.5727816663475,3040.408442046986,3.1147675497475695e6,7.250600713943149e6
-0.003630000166594982,0.5121374024412252,0.0012231355902851586,38.97796984762392,1.8869857713005644,-15113.978277965425,3865.4221456822725,1.3518958239118868e7,8.310248014291387e6
-0.003640000009909272,0.5139813311293774,0.0011628603561544158,35.9860382874242,1.7534430105630279,-13768.180136864863,4342.495436433854,1.896719369875876e7,1.368994611506188e7
-0.003650000086054206,0.5159656468321393,0.001110642545724523,31.53541130753365,1.344268286318647,-1322.6076478115788,2098.833441237515,-607170.3039242405,3.1829993114283863e6
-0.0036600001621991396,0.5138660587515493,0.0010932051954290279,32.843135082646135,1.443228521192952,-5421.20635129181,2073.186672704201,-1.4998097925056866e6,3.3372969177405164e6
-0.0036700000055134296,0.5111948068382904,0.0011292474706505202,33.163155527093956,1.5849613274599756,-13498.636712200727,2647.4002371418264,8.050799619605819e6,4.758972238119669e6
-0.0036800000816583633,0.5136801604351398,0.0011272232278250062,34.607758487560545,1.7021618632861963,-8716.976274081926,3270.7884264123904,1.1417451081286652e7,8.884636606189488e6
-0.003690000157803297,0.5137455374048506,0.001169035410235054,34.44978278368527,1.4063388144637292,-9179.242580060662,2497.262319714709,644536.3769559156,4.508046982111626e6
-0.003700000001117587,0.5150608229948782,0.001054778345632448,31.565104051135002,1.384146026366436,-5552.2203627746485,1794.9687675521602,-2.338475284743589e6,2.703749708288775e6
-0.003710000077262521,0.5155468675420918,0.0010573800565798926,32.124320490210216,1.4977997901867075,-6890.623514943946,2701.5383954694194,6.660594447605545e6,5.642534801325426e6
-0.0037200001534074545,0.517276636657609,0.0011477165879569273,34.02099266315644,1.5132603253213297,-5792.824501445173,3229.9790435936716,2.2007888529721634e6,9.442561461501196e6
-0.0037299999967217445,0.5178308086491703,0.0010944271281827771,30.794590849699098,1.3446163044663517,-728.9482300728714,2236.0587245679926,698288.1939337394,4.195604201989675e6
-0.0037400000728666782,0.5176319692426804,0.0011005808695019876,31.176203451494292,1.2562939584698443,-4045.371628131796,1796.9496935855957,-6.999531626880577e6,2.78773071351028e6
-0.003750000149011612,0.5180522930581267,0.0011501093981031256,32.57522651390217,1.5034554778699654,-8493.82504224881,2463.7040230381926,2.782793163538231e6,4.943334951099238e6
-0.003759999992325902,0.5176602908373739,0.0011366856503269005,32.18203639487186,1.462818835647702,-9193.763910426764,2495.8648254780696,4.467607747424999e6,4.73694427835328e6
-0.0037700000684708357,0.5183121134786498,0.0010783423813012258,31.1707312253648,1.4488000429801575,-7480.13323457676,2382.485916328351,4.659473983111095e6,4.482798443440293e6
-0.0037800001446157694,0.5189071662390085,0.0011310267515402715,32.416262675788765,1.4039168036261074,-3793.8870135936763,2313.997128756134,-938621.7979719357,3.8585823313335367e6
-0.0037899999879300594,0.5187044667862531,0.0011283057493966656,31.855950201699244,1.541067835601621,-8948.037275241788,2278.999751731733,5.701559750754071e6,3.7985083973045154e6
-0.003800000064074993,0.5188670778917214,0.0011503137622018327,31.240545473814496,1.3683156308320656,-5804.6499551740735,2310.508071426894,-1.0896016608017618e6,4.474159222457411e6
-0.003810000140219927,0.5197699992750251,0.0010937017927103905,31.219982299974777,1.4352684729825886,-5397.73992963146,2477.685076693171,3.909746000457592e6,4.358697959000172e6
-0.003819999983534217,0.5201622971492965,0.0011342672243667064,33.81989698512045,1.4912785939727005,-5635.7762451242315,2344.9967895824852,-2.3547646315187556e6,4.482240525535314e6
-0.0038300000596791506,0.5191218797721772,0.0010611242747156694,29.991110402206292,1.4648129395959268,-6959.791091704964,2380.5088629567904,6.080859104078008e6,4.759992484429089e6
-0.0038400001358240843,0.5217282134886795,0.001087416354034027,32.348205259920924,1.4780160374582036,-5294.806020761328,2384.243976203091,3.5015537332585906e6,3.72320835235631e6
-0.0038499999791383743,0.522326661748574,0.0011081363694595053,29.634850077766753,1.355942187192719,-6898.122769013272,1998.7693725610513,917857.3085650598,3.3233077745104376e6
-0.003860000055283308,0.52132723880153,0.0011685091741146488,33.38163256006313,1.5389415923499012,-9125.62697664945,2481.808936839252,1.589442082322463e6,4.279175825301341e6
-0.0038700001314282417,0.5203450132741632,0.0011084173599616243,33.42920721321977,1.508964013055788,-8245.548575728326,2586.5547645007923,2.9409408997974377e6,4.7348929005104145e6
-0.0038799999747425318,0.5184898117838904,0.0010904023617545298,31.211150435041418,1.393010402934605,-6309.686227189685,2244.8909953066873,-985779.7191010038,3.9948938908792385e6
-0.0038900000508874655,0.5195573674974734,0.0011490917023816917,33.9636041929541,1.50448103998169,-8886.016051533372,2286.732722267992,368579.45492788486,3.820704025753223e6
-0.003900000127032399,0.5202211406592372,0.001157981848886034,34.77803298262534,1.6844645528547535,-9621.218991000313,2876.3375740148845,6.923445697979912e6,5.369899648075829e6
-0.003909999970346689,0.5212610126903211,0.0011247486332868868,33.38934746471105,1.5998483890140545,-9223.15522039192,2892.1405480253625,9.266145512295414e6,5.788294029097634e6
-0.003920000046491623,0.5210047402393485,0.001097713240695275,30.882940948203085,1.3968800169107465,-6786.845804122392,2357.3268735236074,3.3163789137584884e6,4.391609317351423e6
-0.003930000122636557,0.5218488465245781,0.00106123626252479,32.340008646550686,1.4252561923371492,-6587.757022906015,2147.7924377176814,-653521.0185806258,3.2432216369525585e6
-0.00394000019878149,0.5238383706317757,0.0010916860268058355,30.665306873261876,1.3835323986120662,-6630.933396995523,2142.5255746749526,2.4200978576627597e6,3.7273193962433897e6
-0.003950000274926424,0.5247972036731029,0.0010665929133398173,30.90866567597703,1.384099792418975,-4204.266593528341,1808.07204479817,-2.6481040177198453e6,2.6865865583940614e6
-0.00395999988541007,0.5267204814038311,0.001086272372225149,30.940172240359704,1.3446944967899461,-4239.156863437474,1831.7043855200498,-2.4094166387622766e6,2.720909087160491e6
-0.003969999961555004,0.5246834212359406,0.001080150684403349,28.97286479792942,1.351125663695231,-5229.123437711655,2016.902283898687,2.734665908413856e6,3.493783159141854e6
-0.003980000037699938,0.5234160253014578,0.001125381678530325,33.01620355475458,1.589520021340917,-6049.687905800839,2669.8604685619,7.9963041945821345e6,4.783714119712393e6
-0.0039900001138448715,0.5256440371173293,0.0010604668485170846,31.890792074731348,1.3883196746415754,-4102.101792366385,2039.0874153318628,-1.1053600171723512e6,3.3466960832323222e6
-0.004000000189989805,0.5256072102140988,0.0010542865408909704,30.811278343671358,1.3510951076785649,-5304.811732860265,2058.062893314867,71977.97199188858,3.582322584907066e6
-0.004010000266134739,0.5252639617910358,0.0011349130679029786,32.96130725686417,1.4579318855652619,-5835.515924165559,2458.603423564415,-691260.143045626,4.6196951177881695e6
-0.004019999876618385,0.5250591722234165,0.0011217614440430686,32.73031377331014,1.529211079770388,-5468.895886586337,2679.535437030876,4.191539239163549e6,5.2568164946999205e6
-0.004029999952763319,0.5257010184608121,0.0010745654159413822,32.467691519512464,1.4788731522544534,-3905.965001551031,2927.052244367651,5.070258827911153e6,7.6781923397197835e6
-0.004040000028908253,0.5252119734081341,0.0011464227713177007,32.43966463971173,1.4810076993004533,-3781.0696034843986,2333.01675718712,3.2250665626233066e6,4.37985183624553e6
-0.004050000105053186,0.5259470368562622,0.001143227266860551,33.71434682650027,1.5169114356613826,-5773.524284052899,2551.6501956787324,1.8870924957728784e6,4.515538540097976e6
-0.00406000018119812,0.5256515531949734,0.001108831624417529,32.10508661683472,1.617567666021589,-7976.195207602669,3287.8401162640002,1.2938775465947835e7,8.361458177753077e6
-0.004070000257343054,0.5277512139380272,0.001067351836969648,30.373164947344453,1.4711490332982358,-8595.773477080735,3000.9995961640975,9.987549686278103e6,7.535010961305839e6
-0.0040799998678267,0.5280487194455448,0.0010833657513181162,29.636547028617873,1.3880796642709903,-5143.608498126453,2352.576072401973,6.319326170903718e6,3.794233709964393e6
-0.004089999943971634,0.5281142674980529,0.0010821971811658944,30.095299889539607,1.4180703915686974,-7955.695722716462,2452.031115319874,4.086190012830153e6,4.258694557443241e6
-0.004100000020116568,0.5278808538611943,0.0010993643936939698,30.379545613427812,1.3608503735705053,-7046.517499303484,2298.0027389247116,1.286411970447854e6,4.654908663885872e6
-0.004110000096261501,0.5281583988720696,0.0010336489850965584,29.09881896981148,1.3940688080734829,-5370.0194657356105,2615.421947217397,9.750564342245644e6,5.832580641350566e6
-0.004120000172406435,0.5279930482551937,0.0011120886874309943,31.98546192695453,1.5376986121303398,-6772.104688246893,3220.4246292605703,9.616266150703447e6,8.555141891461633e6
-0.004130000248551369,0.5298904405923814,0.0010645657232625767,29.322670350145078,1.2915922680478535,-5235.719795357609,1767.539179474881,667362.0458133104,2.504747611819435e6
-0.004139999859035015,0.5286809348405792,0.0010956203704764122,30.127511461125568,1.445612394247304,-5284.37517742245,2580.2116359143392,7.492547388618382e6,4.435353770248587e6
-0.004149999935179949,0.5280073887744322,0.0010741256675472271,30.60411068612816,1.3471008713816994,-4415.790013444395,2301.2710340961185,2.108237587269248e6,4.712514612910834e6
-0.0041600000113248825,0.5302861035670955,0.0011386645517823526,29.116156722691812,1.2860067505430883,-2701.4918784730685,2029.968871107245,692104.7119024595,3.7490014540055864e6
-0.004170000087469816,0.5303669433802286,0.001098658798375176,29.798919799047876,1.3313082276982744,-7207.602885816679,1964.783009016104,-1.5313942117386989e6,3.2927050491974936e6
-0.00418000016361475,0.5303118044011392,0.0010816929277914912,31.208091783532574,1.3815853161400675,-5269.8237715022005,2408.0058540058344,1.6468625005766414e6,5.404581869520793e6
-0.004190000239759684,0.5295164300535519,0.0011669340644529917,33.72352335500414,1.5177950992839997,-8731.326430161913,2406.287437666865,4.198134656115436e6,4.0986122955703465e6
-0.004200000315904617,0.5314365528863361,0.001047877688651292,29.61204176197902,1.2520054407434513,-2238.6101626707205,1724.079745445654,-3.826065590194989e6,2.638033039210585e6
-0.004209999926388264,0.5318117484154345,0.0010733112935860148,30.27935034443425,1.3529704675557086,-5559.8036403930255,1993.7357041002404,339812.50896080665,3.3935132672421606e6
-0.004220000002533197,0.5325430495056629,0.001038440185725663,28.307289047836644,1.230305926613265,-4702.931295212489,1965.8813769528456,2.2130932393728304e6,3.7543794505289304e6
-0.004230000078678131,0.5321399459277577,0.0011251253010359666,30.94773511116639,1.3896556770248865,-5305.807264162008,2167.861912719624,3.172368674038863e6,3.5348380347663118e6
-0.004240000154823065,0.5329000884428025,0.0010670824801251523,29.056784261167746,1.297481781842398,-4327.010409612555,2249.606091238522,481943.6324138681,5.14721558323819e6
-0.0042500002309679985,0.5323206579805979,0.0010803176806590384,28.32612855420759,1.3145309670289644,-3413.3075462513048,1972.7558821638013,3.044276877786736e6,2.857744490186487e6
-0.004260000307112932,0.5342629905592421,0.0010170284680244284,28.36803109252632,1.258499049190227,-6589.028135414345,1928.546334747685,1.1029577978365035e6,2.9221800237181257e6
-0.004269999917596579,0.5330463530923178,0.001059456090597975,28.467340455259766,1.3216792182837476,-4809.671309653691,2089.9056562643646,1.9916351288516172e6,3.8875593179781768e6
-0.004279999993741512,0.5329457784250778,0.0010525310850689892,27.64987480944536,1.3183859153816404,-4652.614445849653,1746.318671078339,862306.1640288117,2.4665682396761063e6
-0.004290000069886446,0.5348347009064448,0.0010993274637018469,30.40289931620851,1.3510921154877118,-3842.9502230071535,1978.6945390588794,-1.2798730624238222e6,3.2090856768990057e6
-0.00430000014603138,0.5340528721846164,0.0010213067895340662,29.436316029413486,1.2626778994494618,-3884.3487027410006,1822.4098433033657,-2.493058324353275e6,2.9705789258742435e6
-0.004310000222176313,0.5316912869701583,0.001062712888789901,29.326773195345677,1.2258927046906314,235.63288442685754,1589.56941279201,-5.581958924022426e6,2.190868483270337e6
-0.004320000298321247,0.5328887396401529,0.0009969872683115975,29.128679605310012,1.252155698028441,-5396.9020460453685,1957.4780722761786,-912959.8024085085,2.938580168830139e6
-0.0043299999088048935,0.5348567561309113,0.0010669607892386554,30.651682762081013,1.3843706378672183,-6936.73714371493,2136.9626244925757,3.4215714862395115e6,3.4733326670070156e6
-0.004339999984949827,0.5338234972095353,0.001016480902940807,29.079738556993274,1.320153759792505,-5522.469229126404,2451.919115170581,5.334736085005738e6,5.1591351515879985e6
-0.004350000061094761,0.535110658084425,0.00110381739902696,32.70910771501761,1.492538032633038,-7584.947800861115,2725.1032055830688,1.75621692562294e6,5.844831757869939e6
-0.004360000137239695,0.5355979605306115,0.0010684723656091113,29.8331635362077,1.3224991413723324,-5884.318513840219,1732.4105488305026,-3.764984550357272e6,2.59020362981123e6
-0.004370000213384628,0.5362309654294808,0.001002900124330569,27.522215849660757,1.2524254466520977,-5057.6608951289045,1665.0970882323977,868726.479762067,2.33877583842044e6
-0.004380000289529562,0.5373696855768865,0.0010686324393340049,28.782922707108952,1.197923929166491,-4524.780576134952,1896.2198296963186,-2.818722549277023e6,3.3229728904121337e6
-0.004389999900013208,0.5364300968097008,0.001082921321242988,29.08156103537261,1.2334028694753276,-4055.647042223503,1649.1433802905856,-2.3740496705871075e6,2.618684883527048e6
-0.004399999976158142,0.5368444305397678,0.0010210476348047714,28.091113678139024,1.2149164111306838,-3048.612141905896,1804.9828687191202,-187853.47950298063,2.5556050726106926e6
-0.004410000052303076,0.5372202556055647,0.0010933237846562952,29.50086901294152,1.2934177603680588,-6479.2171202454465,2073.3137054386725,-652343.0831099323,3.719757876921225e6
-0.0044200001284480095,0.5374045110960621,0.001033433824520196,28.059824653828887,1.157936180184339,-1083.4601908031625,1520.6550554750302,-4.1900287878100327e6,2.3280832290992853e6
-0.004430000204592943,0.536967556185405,0.0010388589075104502,29.425404166617973,1.2518148310431407,-2277.3293708442084,1675.4757898378346,-3.63212788494936e6,2.911311832533934e6
-0.004440000280737877,0.5372070003232984,0.0010721574389815894,31.385527679669305,1.4487635038666333,-2866.6002292442518,2400.2361408274364,5.88821710687636e6,4.786778889691846e6
-0.004449999891221523,0.5384638485172294,0.0009851408729655024,27.471704246933072,1.2476952529064367,-1743.4664038282356,1834.2181942573,1.4053897100954137e6,2.8300870717433766e6
-0.004459999967366457,0.5379028066736445,0.0009806519476088954,27.301214528249176,1.1070125650760827,-3371.2848184643244,1596.6316902927622,-4.998154389598171e6,2.36050294515794e6
-0.004470000043511391,0.5398459578241032,0.0010031770515919985,29.783532847200476,1.3352771366301017,-3078.9285949195114,1971.4109531505217,1.5088927055060002e6,2.966699185272765e6
-0.004480000119656324,0.5384126080418813,0.0010528099417235902,29.895265882001624,1.3095176285421444,-5331.184878090614,2361.8809234024952,1.2540941741613771e6,5.151855835636145e6
-0.004490000195801258,0.5382946371259737,0.0010208276505529782,28.73145786597254,1.2424093748456864,-3949.076985292137,1755.1137808066355,34567.17976880899,2.701807582423065e6
-0.004500000271946192,0.5390942918397308,0.0010132757075012081,26.758225364066167,1.158347214852101,-2736.4326619158464,1555.8894924782328,-1.891481622285556e6,2.3126271476601055e6
-0.004509999882429838,0.5389098913718539,0.0010680114330926776,29.018321328118795,1.233581780008849,-4056.5327315474487,1780.5182219596913,-2.5177333114207867e6,2.608571203703152e6
-0.004519999958574772,0.5391894661893648,0.0010500474359189653,28.25956823914222,1.2648140409010815,-2349.3997666418823,1956.6549463537137,666697.1805034755,3.1891256195086916e6
-0.004530000034719706,0.5396644714092084,0.0010887644078584266,28.868344690884964,1.3104688454218674,-5312.355786230562,1798.6614660680445,112539.85877663163,2.714692231732474e6
-0.004540000110864639,0.5409505188026037,0.0010130589841455832,28.161719407856047,1.270011479779741,-2427.7594776537467,1859.2714199708053,2.8871443516127416e6,3.1963301444071187e6
-0.004550000187009573,0.5406125508409833,0.0010039833794525193,28.155671098106147,1.2153991861959361,-2993.7955091686404,1856.1239531183044,-993486.4846774681,3.0764319106737864e6
-0.004560000263154507,0.5413478369780886,0.0010244397919164925,27.06050904897846,1.214136889033431,-3485.2114913463465,1740.966598791941,690637.7408038891,2.4876094786588363e6
-0.004569999873638153,0.5424429795072999,0.0010103382745234638,27.32818027125164,1.252109554915403,-5541.78456701684,1738.8030110472307,-371813.2783879936,2.605785158733403e6
-0.004579999949783087,0.5424612137279665,0.0010166673467043056,27.500548422665947,1.2562669934626465,-6546.512548414347,1978.817598573407,3.3407674845488803e6,3.3217678794016754e6
-0.0045900000259280205,0.5414525523528642,0.001040440965252106,26.73967140081013,1.2264273437926512,-4911.815376123844,1778.7201110350306,2.2222326090427977e6,2.638521008404654e6
-0.004600000102072954,0.5418392626494022,0.0010183608624756725,26.82215134854499,1.1564307843199457,-4746.996921893552,1757.1376489851064,-108304.9220488086,2.8956869978859685e6
-0.004610000178217888,0.5420670031171553,0.0010231787807008677,27.480357757014335,1.2675933547286193,-3809.683996463566,1884.005106055642,4.0099176029550945e6,2.804330798233089e6
-0.004620000254362822,0.5430598039183651,0.0010180850155093583,26.76657039816,1.090777128020391,-3989.4550714342736,1550.90553312943,-3.2349521748916674e6,2.319326612290496e6
-0.004629999864846468,0.5422549511737854,0.001009118951670718,28.582829554514824,1.278813269263359,-1345.250380560578,1861.9175784598274,1.3042998985200226e6,2.842479941954403e6
-0.004639999940991402,0.5430598167515819,0.001023219026981101,27.486189564513936,1.3075681872223495,-5386.847926963197,2205.2603909526574,1.9109149993762667e6,5.039381510760721e6
-0.004650000017136335,0.5434062621944783,0.001053833376430603,29.836355232431636,1.285275573871209,-4122.701475744822,1862.3607005795427,-3.5256646360262744e6,3.298215002430846e6
-0.004660000093281269,0.5441002197467786,0.0009724038712621532,26.612337494749777,1.2266783925335683,-3791.7826140321113,1777.6575522043133,4.245699140549138e6,3.0291470593656604e6
-0.004670000169426203,0.5456432246007135,0.0010338044743365721,27.954579479264957,1.4100633072752262,-5113.247174381397,2838.0402050752577,1.0263921617856571e7,7.399891609072923e6
-0.0046800002455711365,0.5454503190610686,0.0010235140703657387,27.527689164320847,1.3024824071006305,-3017.69530814232,1910.4931067784848,5.2241100078746285e6,2.991569535474217e6
-0.004689999856054783,0.5454116254315664,0.0009924081948062462,28.543311199690898,1.1801432305546682,-1157.1356734457754,1758.405510889342,-4.498223963630742e6,2.6274576001612297e6
-0.004699999932199717,0.5477818414758311,0.001008982853973003,26.17206359794144,1.2103292244977664,-3693.3600237187943,1713.0111904590751,692961.249253778,2.7325046881145793e6
-0.00471000000834465,0.5450525179243524,0.0010911722365061851,30.230619716068034,1.332438545656743,-5791.644653372019,1992.3695967112374,-853586.7232014206,3.193886813244073e6
-0.004720000084489584,0.5453821986177452,0.001035435589974721,28.161517204511906,1.271159530123508,-5511.308880190901,2268.967230381492,3.2205058596940897e6,4.9143662833835855e6
-0.004730000160634518,0.5453168267891233,0.001009788900561711,28.214393162430493,1.3233332802163977,-8024.537792874616,2169.6994745868114,4.190886281902836e6,4.1254473824570403e6
-0.004740000236779451,0.5472938975256784,0.0010741710481345058,29.083493357841977,1.246800729590144,-5040.049079862541,1629.46919625735,-3.8605895278209425e6,2.5859873975170627e6
-0.004750000312924385,0.5465709180273806,0.0010307581413217593,27.891299942008995,1.270341404210076,-1085.2433880923074,1776.313729584438,1.5286674612740076e6,2.7623240739500755e6
-0.0047599999234080315,0.5456120444184315,0.0010059837214910273,28.547820079315468,1.2709608806512591,-1399.732335250272,1860.8194299196196,-339166.05124665756,3.185721372804719e6
-0.004769999999552965,0.5471413259633948,0.0010671432109740516,28.000981582381872,1.1660051241352427,-4765.646939887947,2043.3920033252039,-3.129084851249189e6,4.646129925115266e6
-0.004780000075697899,0.5468092225046272,0.0010150855180989953,26.827892405863956,1.330469499485528,-6041.1934246562405,2128.1329685246105,6.795125849662704e6,3.7067497545226347e6
-0.0047900001518428326,0.5478679977656278,0.001008590254706422,26.60469821022278,1.178454888184971,-3085.205608787259,1627.9873931825628,-277451.2701363343,2.2306191976467893e6
-0.004800000227987766,0.5470503292947405,0.0009956632383125044,24.786575067669624,1.0618790801345295,-3736.0977827067295,1345.3975583486272,-863814.5777100155,1.8767113550837203e6
-0.0048100003041327,0.5480026093408881,0.0010451610637191486,27.14206101506883,1.1353896040524811,-1841.9695034967244,1647.3957840663052,-1.139230919485909e6,2.8695353240796453e6
-0.004819999914616346,0.5485019401827412,0.0009946251359055685,26.268185358356895,1.1615895439006885,-3885.7974971773356,1786.612145033504,2.3540004411562392e6,2.885648680748437e6
-0.00482999999076128,0.5482032156903781,0.0009713236844655158,25.395525374974266,1.1014299664637022,-3357.546604520828,1361.6482907280915,-2.2596652324623144e6,1.8853903273056068e6
-0.004840000066906214,0.5495709834104023,0.000997179552826899,26.60641053765264,1.1673528109508298,-1229.1595063973346,1467.533424204896,-1.5651639907790676e6,2.377150721340832e6
-0.0048500001430511475,0.5497904119794234,0.0010705416616498373,29.868819559287328,1.230643053510398,-5347.943388728141,1729.28552430785,-5.656283535889043e6,2.763528526170467e6
-0.004860000219196081,0.5477957765458275,0.0010291172497711191,27.14630091811943,1.1157036120213637,-2981.7505217879543,1561.1008465827092,-2.887025092085021e6,2.429420095795893e6
-0.004870000295341015,0.5482134050636527,0.0010356059406918272,28.04568968300942,1.2017573363558545,-3646.6295616818916,1648.9930597260893,-1.5959657050890992e6,2.531027646211278e6
-0.004879999905824661,0.5502470705219564,0.00104287428523491,27.67493098523588,1.2112618533911608,-2964.6383325567253,1722.3832547106695,-1.5695858856360666e6,2.5482157933542025e6
-0.004889999981969595,0.5512054884458065,0.0009879612008099922,25.563775337325815,1.1225095651347405,-3218.190108589425,1422.022488137887,-1.2088314380821462e6,2.1582608434452787e6
-0.004900000058114529,0.5515797086038903,0.0010133518675186953,27.69278718181541,1.233640789462339,-5355.58053502832,1762.5260929055921,776991.4598094684,2.540237117080228e6
-0.004910000134259462,0.5505382247911828,0.001020294304512623,26.626592923519222,1.171356701517515,-4431.513169565798,1626.8460475981153,-889794.1788733051,2.505017977002288e6
-0.004920000210404396,0.5508291007174351,0.000982202485169088,26.101075431871596,1.1374719066816321,-3095.79337428561,1467.0059364966166,-1.9774653771752608e6,2.0565185386668346e6
-0.00493000028654933,0.5493253683360373,0.0010183761401750925,28.558271879401666,1.2234977474425723,-701.3567495699008,1926.934223761543,1.2328597978308483e6,2.9334075444551525e6
-0.004939999897032976,0.5491325084738237,0.0010587424064774887,27.79947342979651,1.1579100371880215,-3351.6690328396326,1433.2462921953397,-6.660570611534806e6,2.1071808870150405e6
-0.00494999997317791,0.5513493229873375,0.001071394632297709,27.432153302215085,1.2915541004785807,-9205.363321130819,1778.457896079834,2.8229922046867404e6,2.740049759986324e6
-0.0049600000493228436,0.551429645272166,0.001006980616859806,25.688401894994435,1.0781919953917263,-2665.90628770602,1327.0775988060923,-2.9879611107576494e6,1.7190334758552397e6
-0.004970000125467777,0.5532140321540412,0.000985954423388913,26.476294746927785,1.1548861830845332,-3748.3599332510016,1536.0815906338244,825752.542290052,2.4145717945389547e6
-0.004980000201612711,0.5526557495262693,0.0009775890294165702,26.25093803340704,1.1517310374533467,-7837.045155365567,1780.9780878533045,1.784688044521093e6,3.188714167567487e6
-0.004990000277757645,0.5530799535993122,0.0009654122990699721,25.238212531754304,1.1327829249436216,-3499.8817341311824,1655.2872282729604,2.1405760975429686e6,2.4392190224151043e6
-0.004999999888241291,0.5527118410180206,0.0010173189909115177,27.774853386203546,1.3016754725602435,-8505.08485727604,2220.783643443804,6.487564205548513e6,4.6991269791565025e6


==> anc/Figure-5/d3_L62_rJ2.5.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5537967334761346,0.0009966970208839586,27.03885244519703,1.163638729876106,8053.5142713599,1729.1131457864078,-75487.39633953209,2.68633719325046e6
0.004989999812096357,-0.5529248662909748,0.0010056423484644526,26.58040579455594,1.1418334685715712,3623.3095185678053,1723.8068891024748,-459060.49427072133,2.583542318812035e6
0.004979999735951424,-0.5522428740591102,0.0010138085869278491,26.89678888173703,1.0936746285415104,3722.3452079079816,1339.726654240667,-6.200097137438904e6,2.1750211819907394e6
0.00496999965980649,-0.5523583030984687,0.0009918468569537517,26.1282161525633,1.1061978545596867,1822.9617425485492,1536.4211051355549,-1.9688174727179334e6,2.217013030798387e6
0.0049600000493228436,-0.5529367307886768,0.0009362223551033059,24.458874420395695,1.0246706365418319,729.482035352449,1407.6127723763202,-1.5351535017488818e6,2.3413786567231077e6
0.00494999997317791,-0.5529055569333191,0.000948150944466835,24.41715688553256,1.0881539008680965,3227.9899289777036,1366.587010561602,-485047.4597270739,1.8334905470774258e6
0.004939999897032976,-0.5525136949300772,0.0010141303697260681,26.695650422275016,1.2191647446898626,5484.301243658803,1793.738802068875,2.1563693994336305e6,2.866699941021206e6
0.0049299998208880424,-0.5525861682035761,0.0010648689598195848,28.412156571917624,1.2950201320727457,6073.610257767893,2051.6931500952214,4.720306556770819e6,2.958842174970145e6
0.004919999744743109,-0.5524600885779539,0.001052838308196563,26.601808564718425,1.1410064136299416,6752.419785661685,1677.6443577230343,1.6770962257783825e6,2.5297678318370506e6
0.004909999668598175,-0.5515942164856436,0.0010306771238259246,26.630299559379605,1.2333207226169778,5161.2716631901885,1878.1548665103674,4.813111089086904e6,3.059088645682054e6
0.004900000058114529,-0.5513096672736253,0.0010190019841772356,27.50231919153665,1.1918017153835274,5739.130973951666,1729.149558790702,87886.48514131842,2.6632612622661586e6
0.004889999981969595,-0.5507965399980546,0.0010266230380343712,28.157172641988378,1.2234251165368444,8950.216305603946,1879.3000058715388,1.6815482469897775e6,2.817645528780171e6
0.004879999905824661,-0.5497929962233579,0.0010448607845731403,28.567719459899436,1.3671510132648064,9376.208812671277,2528.0793797552524,8.585891442438265e6,5.205203295290758e6
0.0048699998296797276,-0.5499784948657541,0.0010415230798839924,28.37596841939399,1.2975012982295884,6070.223610161965,2093.059412721913,1.5704003788451112e6,3.852872932872904e6
0.004859999753534794,-0.5500430887658226,0.0009920999133825501,27.477088820673423,1.1882778516321015,5387.561447535127,2040.5509882613042,588557.9564949016,4.35916918558218e6
0.00484999967738986,-0.5497767318209887,0.0009774757931194018,25.15485034332459,1.0569755539731627,4250.810097423474,1551.2460649139452,-313026.74173074734,2.1417848541943976e6
0.004840000066906214,-0.5497322639254963,0.0009856744399622498,25.02205368107806,1.1159730367374252,3859.6480071664932,1674.302751358436,2.4553516843545195e6,2.7714676622250066e6
0.00482999999076128,-0.5485211010221756,0.0009985229818874758,26.488208237708015,1.2156088180770728,3776.348241471797,1691.0262440268373,45497.424539552354,2.6287875358404284e6
0.004819999914616346,-0.547771349809011,0.0010121757543371575,29.38792462633519,1.3388931999730718,6459.628982864814,2138.4078981536577,2.8075251273733336e6,3.5519392823208394e6
0.004809999838471413,-0.5481992440536334,0.0010283457485618889,29.408615373599282,1.3048513132536435,7025.385661441231,1871.233029864089,1.5791527234700525e6,3.081386764334741e6
0.004799999762326479,-0.5491719190468685,0.0009790965813289004,25.28537903658479,1.1873665400072988,3465.258792768849,1871.9691983972089,3.9543860487302626e6,3.105273952221748e6
0.004789999686181545,-0.5495477365312335,0.001005062298651313,24.948664410521502,1.0776588347246634,2915.091498516974,1351.8957920971852,-2.1096192714845166e6,1.865491461848861e6
0.004780000075697899,-0.5486364257272545,0.0010459051994932622,26.409157761052413,1.1903683600589254,1643.2983654600348,1890.2010785890225,2.7565724136317866e6,3.7580484733417947e6
0.004769999999552965,-0.547832968252751,0.001024254149139798,26.203679798039,1.1837618726781447,770.6084665940297,1719.3826188388168,1.860371797572547e6,2.6528715489383372e6
0.0047599999234080315,-0.5469358501318917,0.0010253813986289871,26.111755219901926,1.2109154722305584,1081.1190898657171,2008.0499920850084,3.1520649327908135e6,4.1223143899330823e6
0.004749999847263098,-0.5469289025993035,0.0010122621649881795,25.890217498431163,1.1002900432315768,4708.851091230238,1458.0596534541482,-2.539596965505831e6,1.9853535030402574e6
0.004739999771118164,-0.5469435841307047,0.0010422817129564987,26.42178044676492,1.0984192850053438,2413.0445200005984,1452.540769757233,-4.715683056962498e6,2.117620183961603e6
0.00472999969497323,-0.5465046671167013,0.0010322495303662243,26.33930439061858,1.1019090191648933,2347.492702759073,1492.7780160517789,-3.0535774042287865e6,2.1751482440746e6
0.004720000084489584,-0.5470723646301267,0.0010409490327434707,27.267779007390402,1.1618757769222838,3696.376597764875,1553.5119018628714,-3.2850205128826248e6,2.326233390210141e6
0.00471000000834465,-0.5473450322031094,0.0010655360333516536,27.81117704332851,1.260078682514727,4549.129358727692,1820.3658526014788,1.6930094102111002e6,2.4018035781190833e6
0.004699999932199717,-0.5465138582173218,0.0010198982283765518,26.95941392438884,1.2233917995126335,3759.138133107124,1811.9533930225778,585351.3724013577,2.9375053383997655e6
0.004689999856054783,-0.545414076978114,0.001001733900562378,27.725902247456958,1.2061402583019547,3705.9695040200518,1592.654617163008,-3.153370004213149e6,2.3331008931926964e6
0.004679999779909849,-0.5456163902618434,0.001048100408333552,29.552317590026465,1.3690049729734537,5860.016901128069,2003.428621025887,558270.0777191872,3.177370209036374e6
0.0046699997037649155,-0.5459258234017617,0.0010873761815669606,29.418859936375785,1.365799921866005,7286.972313441815,2085.7468487961114,5.264242201445877e6,3.0468020581767084e6
0.004660000093281269,-0.546199785038274,0.0010417242681268722,28.49034696845106,1.2955750011244245,6706.215558664133,1970.6791826828585,3.6428550864086365e6,3.0370310003994233e6
0.004650000017136335,-0.5469474656897731,0.0010103176066166295,27.47513895876997,1.2553478805768938,4799.547841294775,1990.4752345379775,1.7291876521853574e6,3.2830101663042516e6
0.004639999940991402,-0.5460135582312059,0.001006836971941083,27.275081199104363,1.3484175975977815,4451.137393694752,2462.644467129095,5.914667832086982e6,6.26021076594033e6
0.004629999864846468,-0.5440182640366694,0.001034243097545163,28.07883675968017,1.3300940592723998,4643.594829961429,2685.847825158949,5.589882231338068e6,7.133018832128312e6
0.004619999788701534,-0.5441439991360494,0.0010555366484786136,28.467717898439403,1.2765025938066068,3110.985471692208,1926.4221158713408,1.572876242905187e6,3.0339667530217934e6
0.004609999712556601,-0.5441021630623761,0.0010414116408885388,27.401133316077537,1.259930913953384,2023.371631379349,1756.6222158924759,3.3520238637822433e6,2.6217565733536454e6
0.004600000102072954,-0.544275934014046,0.0010160877021115392,25.744343572610518,1.1543632096084797,2349.299398075536,1578.7751871650707,2.316149896899018e6,2.194168933942599e6
0.0045900000259280205,-0.5453161852942671,0.00099728346341335,26.79132722713999,1.264671978636398,4232.052966710741,1849.179270957261,2.227930281213926e6,2.8584945289169624e6
0.004579999949783087,-0.543908435576365,0.001003227293077532,27.611825101287224,1.2390232376313373,3578.017141763821,1710.0706869894739,-2.1971008889595517e6,2.655773682139081e6
0.004569999873638153,-0.5415083738837173,0.0009926910170557463,25.794296951234475,1.1829707841535178,3905.5037575852402,1616.632739717579,570976.8210987635,2.2782887007708317e6
0.004559999797493219,-0.5404022814141471,0.001028676595586229,25.892649624307538,1.1553018866472886,4397.695870235747,1575.6744174461094,-78038.61518768442,2.229997414254171e6
0.004549999721348286,-0.5405466039548903,0.001046128728522752,27.21675543611197,1.2316383688310402,4698.040683120415,1695.5696741050392,2.0642161243481454e6,2.514641364322679e6
0.004540000110864639,-0.5420584570019553,0.0010297077856224698,27.236957886695617,1.2437704567955314,7695.282087542192,1755.5018872236662,1.0807246606204635e6,2.8977980418395977e6
0.004530000034719706,-0.5428543185643708,0.000999770940238175,26.59595229264706,1.3225188963587504,7820.761978356806,2240.1782874054447,6.527168455869343e6,4.432732336523354e6
0.004519999958574772,-0.5425558110081975,0.0010091956244692492,27.878164789612647,1.2887186094278948,4480.312942262532,1838.330452669246,1.1378475708723178e6,3.1196353166620587e6
0.004509999882429838,-0.5418719897838197,0.0010166192851471909,28.895911059004913,1.26327988649763,5110.696463284263,1938.6286247102594,-2.819659505679531e6,3.1913958453115206e6
0.0044999998062849045,-0.5409454173954676,0.0010363025322063966,29.11019373325543,1.2268130953989522,5888.752020875193,1797.6857481646634,-2.279929244224445e6,3.0005724019788816e6
0.004489999730139971,-0.5402143616737396,0.001004671460177581,27.091366543454516,1.1757896020335,4798.14323901239,1625.4420360111587,-1.0372647299193249e6,2.5054701247950424e6
0.004480000119656324,-0.5404937342150242,0.0009894960170228715,26.78404514379616,1.1942074262401607,5322.193059516461,1846.5430778761388,1.557994949144386e6,2.57075960448434e6
0.004470000043511391,-0.5410785815649168,0.0010210429297393506,27.66324237271064,1.2510715873358504,3596.436045236035,1896.625672461437,1.47668395369175e6,3.8822056438755617e6
0.004459999967366457,-0.5413946741216327,0.0009888117466228042,26.44720901505804,1.1259943781598138,2123.049837028317,1513.5100421921718,-1.794426823881263e6,2.339217573082808e6
0.004449999891221523,-0.5408578575973714,0.0010161264073896687,27.71124009598754,1.188832445353538,3173.254317853545,1650.7308466284794,-2.359207620808642e6,2.494714421681694e6
0.00443999981507659,-0.539630577157205,0.0010821096994930524,28.396296049321602,1.3099301495150015,6367.630657329223,1976.9503916179654,2.133978175371268e6,3.0254585732950573e6
0.004429999738931656,-0.5378636641034317,0.0011090396325404242,29.287543837444343,1.3084854284170144,5597.710436572367,2212.168412190212,1.3531540560698968e6,4.531492311725876e6
0.004419999662786722,-0.538101270762436,0.001064296503750514,29.49316660012333,1.3662475648526062,1074.1169119013416,2211.362775886201,2.8261095261710556e6,3.8649317756304797e6
0.004410000052303076,-0.5388792005934258,0.0010225652609933572,29.463724296334814,1.4307307596040912,2910.293869575502,2233.308305637767,7.788465797048815e6,3.808895768317829e6
0.004399999976158142,-0.5381486543288718,0.001064945118977817,30.281558375288874,1.3409725916871917,4144.8177049015985,2129.251751458343,1.5009053901189624e6,3.9415030811164523e6
0.004389999900013208,-0.5377889107703284,0.0010653374327434454,30.375570780195286,1.3692100775901166,2786.108194456379,2228.082465463206,3.1556390189007544e6,3.900662387575287e6
0.004379999823868275,-0.5376173964496915,0.001054809606823317,29.06062975099238,1.292890210882009,4782.674926732722,1877.0653908155277,832392.6918360167,3.1453191334225084e6
0.004369999747723341,-0.5375907715623278,0.0010600950060748592,28.896537686747802,1.1942078890191832,3845.7310891757984,1516.46758086477,-5.941989254653331e6,2.1721521849673274e6
0.004359999671578407,-0.5380278270893829,0.0010419605587207049,27.949763399814586,1.1267333202619554,1979.0735675459446,1543.4619574717838,-5.235101999588923e6,2.25668020754689e6
0.004350000061094761,-0.5388082091030244,0.0010282173148594912,27.66446687887937,1.217106130585569,1947.0770049001958,1853.784494537115,2.1059700486648926e6,3.1872713467052453e6
0.004339999984949827,-0.5377783253566017,0.0010277179798524663,28.835084330542784,1.2562469527813824,3648.638072231435,1869.1621511275266,-426080.2433476538,3.331116053924224e6
0.0043299999088048935,-0.5373162890273571,0.0010033517274917307,29.06843883102497,1.3009437044460403,7738.736388377212,1973.6750551352325,2.025370691902625e6,3.1679195281196516e6
0.00431999983265996,-0.5367000245184868,0.001021467771903582,29.803727093990908,1.335334476695273,6308.642612051556,1950.7575073908135,133211.49692866002,3.022117695278416e6
0.004309999756515026,-0.5361895015943863,0.0010573233652418832,30.183937313834157,1.2840878392998132,5558.202798956017,1840.0164812414007,-1.9077660119870333e6,2.69719749785192e6
0.004299999680370092,-0.5358280853984404,0.0010525854500123694,30.05943028243612,1.2761239747712758,5697.284514670265,1984.1144699528193,-1.2964125463204784e6,3.5859432486644783e6
0.004290000069886446,-0.5354245302437864,0.0010404391455082968,29.635648661354264,1.3099137322646892,6260.291724412803,1964.864367888635,-853080.0550442237,3.4517831585600767e6
0.004279999993741512,-0.5341272548901691,0.0010249308112322564,27.907130224179514,1.2205073572736385,3395.8674972373706,1615.4499136476722,-2.9719896975213992e6,2.1682061241279608e6
0.004269999917596579,-0.5334661057684351,0.0010532162557839503,27.656932681442914,1.2379839616213155,430.06957841689734,1653.2694119602274,-1.3300708698108033e6,2.7433832240572004e6
0.004259999841451645,-0.5333200205378968,0.0010612540723312115,28.858424820872866,1.2577270119867792,4942.9487195822885,1533.1457438961868,-3.8940844030260984e6,2.348868595422122e6
0.004249999765306711,-0.5330696690072038,0.0010559165642061701,29.67158539536741,1.293706934906183,6204.127176850622,1933.1526040886788,-1.1669149846830794e6,3.149659232889483e6
0.0042399996891617775,-0.5330405385023818,0.0010369825038294806,28.05664302327172,1.3733947909798687,8557.659665128138,2850.8905723953467,6.995829824616336e6,7.535776024669914e6
0.004230000078678131,-0.533184980781114,0.0010533531057690872,29.265482742545935,1.4211218993309007,6277.193421519394,2917.91273897372,6.979661536655156e6,7.18851559387588e6
0.004220000002533197,-0.5324234168075463,0.001031348677322808,29.293814272679754,1.3420943894948554,1412.8319567898368,2060.8562749217645,1.2446922563944694e6,3.366184954828536e6
0.004209999926388264,-0.5322634680095549,0.0009835292133634232,28.18776447110188,1.2192953600636718,2712.691361125269,1764.144621892731,-2.619135108645198e6,2.897889124546113e6
0.00419999985024333,-0.5325329797033002,0.0010064990631631955,29.193328951244023,1.229624292428044,2986.664321938953,1729.6252664034387,-3.543969194063857e6,2.7006680525921243e6
0.004189999774098396,-0.5318603549887155,0.0010943418766816003,32.47832354227575,1.3478173372832987,6114.813745708935,1899.2545479241314,-5.430414702018309e6,3.24099852393247e6
0.004179999697953463,-0.5320859715734924,0.0010976516143145953,30.514933590570475,1.3577634237714866,6724.141175780911,2208.8637428065463,377465.4684481308,4.366514768363793e6
0.004170000087469816,-0.5323023108243651,0.001083112524188236,29.701695670293784,1.32699993675338,4381.296959368661,1978.455304172948,150004.21272541367,3.4197001337441853e6
0.0041600000113248825,-0.5306796417375106,0.0010629692874989665,30.074145662706552,1.3396551244566137,3481.288517600659,1847.3337591953848,-1.8255073645782596e6,2.5703492941086288e6
0.004149999935179949,-0.5290695042459104,0.0010274328609652047,29.32653781857273,1.3097750143398958,3951.4291872767176,1957.9817575369268,210490.83918751896,3.134530376189372e6
0.004139999859035015,-0.5279751322874546,0.0010405464283747572,29.59938345195195,1.217901948849012,3005.9118995136087,1803.4314796455885,-3.4952130896723866e6,2.5239513009080393e6
0.004129999782890081,-0.5286026328854982,0.001078902227428259,29.788251781638255,1.3569199457957821,6868.21101425395,2182.445560656067,1.7473230615106157e6,3.8561002510802047e6
0.004119999706745148,-0.5295246846818171,0.001077555233718642,30.093222852020702,1.6610568317909378,11753.992524040921,3751.9919797243983,2.0889189932656806e7,1.1180519116073765e7
0.004110000096261501,-0.5291171432687667,0.0010480815035112218,28.97279548258853,1.6035586321179722,8338.482959488227,4809.376768359141,2.320848698337316e7,1.9830679291121263e7
0.004100000020116568,-0.5286404563211345,0.0010589746556418779,28.52662258308213,1.4169711229303232,3953.9230888284424,2937.1231257854984,8.386631259563165e6,7.971524529256208e6
0.004089999943971634,-0.5284285085103384,0.0010669106551301668,27.460273555575714,1.1699190243007183,814.7701646699475,1377.98718255205,-3.656738742037377e6,1.9739270024308807e6
0.0040799998678267,-0.5284080874287326,0.0010718972462531468,27.640634162987727,1.1812593938399483,1541.150878742433,1546.2144259389272,-3.3703633765791347e6,2.215745669354654e6
0.0040699997916817665,-0.5277599446119915,0.0011301142851933223,29.90572474852918,1.2556287976503415,2589.8051594449043,1720.6337611534411,-3.986298065177703e6,2.439340620286786e6
0.004059999715536833,-0.5269061704493325,0.001174155533997104,33.119622343076685,1.4817652944998987,5289.941676607752,2386.422586256847,1.8587358450421174e6,4.499037923232536e6
0.004050000105053186,-0.5259570700798256,0.0011163787443759434,31.819157002296105,1.3324089599269233,5687.907915808251,2023.2284085920285,-2.9747825805394314e6,3.502017944036346e6
0.004040000028908253,-0.5246007931131644,0.0011248459466498021,31.085975504762658,1.3256146491662224,3124.46201289317,1910.3235969769844,-1.4795809375210486e6,3.202650958359464e6
0.004029999952763319,-0.5250263731869403,0.0011610474379341621,30.97134345203878,1.3903818562968904,3292.6017080013617,2325.245837097757,3.0577806193715944e6,4.1230994604972578e6
0.004019999876618385,-0.525389200121106,0.0010961142456495747,29.173169842088765,1.2550818947630125,2555.4175572414756,1932.8636351387431,1.4245303069024256e6,3.047135215921305e6
0.004009999800473452,-0.5251614939152607,0.0010437894732760128,29.442071427084148,1.3541137964402448,3833.639037488717,2168.4428019995175,3.119601059684717e6,3.878341688469853e6
0.003999999724328518,-0.5248152531455551,0.0010397934287135198,29.981826883350333,1.2813461016653007,5341.432700551276,1764.4734397897976,-3.2018526289259824e6,2.816007864333214e6
0.0039900001138448715,-0.5245226250175169,0.0011138306621923703,31.229065137569883,1.4775098037526144,8500.340179217803,2418.4376398884233,1.9324925985924995e6,4.857955679201019e6
0.003980000037699938,-0.5250158979575134,0.001100699910689476,30.100677256057146,1.4327133010966084,6756.740833284864,3075.766486633761,4.819366151654238e6,9.060934830034718e6
0.003969999961555004,-0.5262105736563021,0.0010556394825170198,28.86633409883725,1.4055355212932645,3445.978363263922,2607.286191772785,5.733403805460698e6,5.686777835417143e6
0.00395999988541007,-0.5275067384230452,0.0010946995336319951,29.84547664048392,1.4407430447152545,6278.794831545749,2237.8355243197743,5.328207029615209e6,3.2280982638464677e6
0.003949999809265137,-0.5264722180010641,0.0010749140790568882,30.502421426950658,1.391288683973385,4854.438615203172,2085.0867851650205,1.0041735936032747e6,3.3505970774017554e6
0.003939999733120203,-0.5253495684166454,0.0010264195214334507,29.894134813872817,1.4069612294414025,1191.4396983915028,1963.9949966743034,1.6978947582868703e6,3.3786038582563316e6
0.003930000122636557,-0.5256485170966564,0.001038097965161189,29.806124801019212,1.351928778818769,4414.772264091012,2458.382078900196,2.336263659365862e6,5.242012453063479e6
0.003920000046491623,-0.5254674365087469,0.001072916961676036,30.74461593994396,1.449051336038462,8484.951129115168,3112.439970411303,9.4431798164654e6,7.622675078593273e6
0.003909999970346689,-0.5248770519005023,0.0010718126402957102,30.94999499825059,1.4293069839711712,6519.793581412169,2792.27686018112,8.869801502811735e6,5.610978529752342e6
0.0038999998942017555,-0.5243590395133287,0.0011051708313455399,30.562287106733187,1.335126362852474,4052.9835945236946,1944.1202871055566,-843780.1269901408,3.2141487042033034e6
0.003889999818056822,-0.523369365053288,0.0010968653593180539,30.358602489650085,1.3115367107646483,6508.582976607502,1739.8928774069293,-2.1454364884411143e6,2.688563534021955e6
0.0038799999747425318,-0.5228880155640488,0.0010548673473904913,29.724909946453987,1.3251445755852491,7224.819265512023,1861.772005670137,-1.6390380714464542e6,2.9231519292766745e6
0.003869999898597598,-0.5234133959674953,0.0010859324031598267,30.67577767855521,1.4257168376667975,4201.994367815512,2011.6867534844737,-1.0332332122819686e6,3.753779802241521e6
0.0038599998224526644,-0.524137244623374,0.0010862029760317885,31.36308890194474,1.4952193319745748,7038.315940618052,3037.6170600662463,5.4433480054245675e6,8.769395429374153e6
0.0038499999791383743,-0.523995129417935,0.0010882804952306137,32.66472081607433,1.573351202341832,7657.749944318682,3519.671716842146,8.311542669636208e6,1.0790496934280232e7
0.0038399999029934406,-0.5238421478346286,0.0010753793768808896,32.47049612097643,1.5593864951783938,8374.07263733038,3479.5393131638994,1.216370917602458e7,1.0099997868512675e7
0.003829999826848507,-0.5227761889971353,0.0010491335063276728,32.28472623786913,1.3936950169230657,7138.92157544427,2476.749755553607,802316.2102152836,4.902549208921156e6
0.003819999983534217,-0.5211316926032011,0.0011020840727355014,34.11358697336308,1.5565483041651582,8576.461686446428,2974.5878925241946,8.182399039066381e6,6.24642857937133e6
0.003809999907389283,-0.5195267577488346,0.0011368361691744362,34.90580640556829,1.709914612948341,8225.999157176933,3540.813990766436,1.8205601799405586e7,8.805243687630873e6
0.0037999998312443495,-0.518260470248204,0.0011461532319257603,33.256935880797045,1.4735435062037825,6476.865916516704,2647.403024992072,4.353949407746954e6,5.538988389826163e6
0.0037899999879300594,-0.5177881307329906,0.0011371586553118244,32.057366191006246,1.3851874476979598,7879.9835498954035,2179.327597823861,560068.809848534,3.5798702242149455e6
0.0037799999117851257,-0.5173930879909028,0.0011306086147910236,32.1721757424896,1.4247398781075522,5059.433942256028,2461.096089118689,2.6783345360622522e6,4.465268174791788e6
0.003769999835640192,-0.5177936178568238,0.001099559919162688,31.3424045836061,1.4579726179958337,5239.108506429437,2382.3281162249764,5.357696658019115e6,4.153678762649123e6
0.003759999992325902,-0.5178167635500717,0.0011429108392999475,33.218472576906294,1.4755181057280515,4199.784223727641,2136.3285246574956,159071.2627240954,3.495439013879759e6
0.0037499999161809683,-0.5184109871618595,0.0011214944079691498,32.52636181665761,1.3875693640358966,3267.2894287199965,1801.3831514633443,-5.835884008744297e6,3.104976832891006e6
0.0037399998400360346,-0.5174092103533005,0.001095305876292615,31.468539679418356,1.2858159147377,3063.9976387423217,1678.3429409820928,-7.1655000657537915e6,2.6660215795008237e6
0.0037299999967217445,-0.5159285069616402,0.0011487356024420046,31.966606652727574,1.4324052637947435,2965.0934629138374,2164.8751872154535,938592.1763429492,3.4827232465582923e6
0.003719999920576811,-0.5156783383271564,0.0011957310955459457,33.350203231957984,1.5164917481135929,4290.2236070807385,2965.0253828620853,7.014716799019221e6,6.190085664945581e6
0.003709999844431877,-0.5164257823467547,0.0011781991881938153,33.82149093998816,1.589902429340339,4982.510176157159,3337.5498394835645,7.95054071673342e6,8.68218388270322e6
0.003700000001117587,-0.5165544679862614,0.0011456961250380124,33.79788133178834,1.546956469062622,2331.936672864772,2530.6955917351415,812434.4516224469,4.57106106218388e6
0.0036899999249726534,-0.5160813346475367,0.0011197099810059095,33.71097076529125,1.6143321014409147,8498.655224885644,2912.653060925136,8.196736594435103e6,5.378615221274253e6
0.0036799998488277197,-0.5153791119423853,0.001087782157697634,32.28887013496789,1.5507722147774217,10795.828749401877,2866.3839856528625,7.365247474536975e6,6.093008024909041e6
0.0036700000055134296,-0.5147454468852455,0.0010828805032841171,32.134113786301796,1.4786221575212555,6961.369812761785,2595.775407251026,5.177245752207614e6,5.701224706987789e6
0.003659999929368496,-0.5145653508388526,0.001097114209854285,31.83948798480342,1.496607859313084,7052.696158252045,2707.9298377264267,5.778351693490162e6,6.766673393581064e6
0.0036499998532235622,-0.5154444435213711,0.0011101399515616448,31.533113717400106,1.5329117137584414,7528.806676232009,2496.502360846977,6.765720018573067e6,4.038548971275702e6
0.0036399997770786285,-0.5160784771027521,0.0011057228431650026,31.547048186592477,1.4306795596179684,4099.114708345977,2243.177921164088,2.65154160760207e6,3.4626393751267563e6
0.0036299999337643385,-0.5158320135576473,0.0010957177155516485,32.39478385224267,1.414569551977748,3145.0139901432467,2348.4482383418513,2.151118269970563e6,4.317093393203304e6
0.003619999857619405,-0.5143507100806516,0.0010859381576365044,32.90186523093167,1.389435331260737,4504.368169340004,2137.755462014284,-2.9192970799479336e6,3.7486147737907153e6
0.003609999781474471,-0.5135573234582069,0.0011136575799183162,33.975768753934524,1.474366056570843,8838.13036058015,2385.889721188534,-183888.79611966954,4.396545696934886e6
0.003599999938160181,-0.5131274285628523,0.0011523157983313686,35.00933135854626,1.556700649040759,10278.10850311295,2446.0782069938437,492628.9713190327,4.0810557557541705e6
0.0035899998620152473,-0.5128246406154887,0.001145404113139282,34.16684711081421,1.608548088201472,6888.518260219732,2666.961945131616,4.737955069135265e6,4.642768343586208e6
0.0035799997858703136,-0.5118877201108956,0.0011599853804932475,33.685342954994624,1.4551986156566201,4904.509916834924,2062.9311854091607,-3.9411277069017375e6,3.2410278718374535e6
0.0035699999425560236,-0.5109127095429336,0.001150734800323544,33.29090106450443,1.443146482159824,4053.9059523338333,2055.8943432896617,-3.8629892059955904e6,3.210967306686422e6
0.00355999986641109,-0.510395459775305,0.0011383959060396974,33.253942657743224,1.4370610730154623,5416.0488550517375,2272.8110875662355,-2.233646190521299e6,3.6892825021339995e6
0.003549999790266156,-0.5106958895216093,0.001133000501365735,34.00361307474691,1.464231057927262,5399.109537845993,2389.1973798105596,-3.012393733942688e6,3.913814896120883e6
0.003539999946951866,-0.5101743622723749,0.0011513954875263435,34.97704078474035,1.4881457558277147,5824.803762952812,2351.1005452240884,-1.1913101563419348e6,4.0522805922257756e6
0.0035299998708069324,-0.5091459393966147,0.0011572573387894094,34.61927120915372,1.4452273737808545,5898.448903390934,2293.1115176946737,-1.5827357253194146e6,4.532563196573475e6
0.0035199997946619987,-0.5083166157941317,0.0011071020386695168,33.11252739441473,1.4542991925095325,5797.38192283488,2549.6014339293306,4.19586744630127e6,4.550337827861887e6
0.0035099999513477087,-0.5077442768074423,0.0011121139236796227,32.788382887305616,1.5435961919279215,7192.881123736298,3238.677823422955,8.856808050853282e6,8.078559295274372e6
0.003499999875202775,-0.5069634346877243,0.001145494835566865,32.95776255536474,1.5826615077815653,7805.152515005219,2832.031893952613,8.24347934965649e6,5.4870385143365925e6
0.0034899997990578413,-0.506963711845202,0.0011631903764321727,33.991407170362244,1.521219081073814,7699.9247193260835,2469.8378998117673,742214.9635431702,4.828289712094071e6
0.0034799999557435513,-0.5072223735525333,0.0011381604850225872,32.28187646295427,1.4460493538298413,7238.078639962307,2234.0977732439146,1.3753700760648139e6,4.235762532833356e6
0.0034699998795986176,-0.5076201359252426,0.0011207245563625422,31.806687273895644,1.3395425188590722,8014.8754317427965,2121.7464826279565,-2.509344361362748e6,3.183358290805755e6
0.003459999803453684,-0.5082222908032289,0.0011218990926976703,32.85481950417438,1.4498681091557668,5251.719406332866,2220.933031413707,-2.0173483497675995e6,3.4047442694188957e6
0.003449999960139394,-0.5079516448230433,0.0011639308937159787,33.55028363845088,1.5166872805691423,2051.6152862273525,2341.3760944339356,-1.6553419910861172e6,3.8926496488362057e6
0.00343999988399446,-0.5080318104677629,0.0011630386061711935,33.895510890819175,1.524540677670379,3645.223454790093,2333.367550282127,-1.3467393105361147e6,4.1254040322743845e6
0.0034299998078495264,-0.5068310464259156,0.0011418741380097002,34.08028793006602,1.410712777357387,3868.809657437848,1956.2101517202425,-6.869316360299125e6,3.124269735070158e6
0.0034199999645352364,-0.5062051168991356,0.0011590203993276705,35.06153670101116,1.4485191640465622,4853.51098989817,2301.2682760486064,-5.662767207023815e6,4.273287889171251e6
0.0034099998883903027,-0.5051098137828941,0.001172713384630097,34.507192892014416,1.5098895279999078,2204.6884265711196,2434.1662615835044,-1.3258060757318516e6,4.439879264546466e6
0.003399999812245369,-0.5051701237489484,0.0011327297763010077,33.03072115931397,1.472034053026205,3229.0147141325074,2027.9191737375543,-429677.2854093079,3.2229013652777015e6
0.003389999968931079,-0.5048586499637833,0.0011306233021547228,34.80792755104042,1.5062588226485303,4282.270694359779,2319.9651240049748,-2.8147525074731125e6,3.931395899628789e6
0.003379999892786145,-0.5040084839223357,0.0011928028771594158,36.54647956749138,1.7310174385755068,5913.151273590858,3430.2570329588343,4.308554470823748e6,8.64809495648526e6
0.0033699998166412115,-0.5039017447478048,0.0011648912176730304,35.50950507252684,1.8572751978557063,12402.864658950579,4510.202186017791,1.987948997072312e7,1.4140873589918464e7
0.0033599999733269215,-0.5043089099463586,0.0011234978701198518,35.190828874372016,1.8228277469372234,13733.647129486493,4391.514934294707,1.7755074848749395e7,1.2913992006405419e7
0.0033499998971819878,-0.5042549068795414,0.0011148851705023734,35.09346904972486,1.9689575824433767,13802.579079458259,5172.859410522285,3.2058239667868912e7,1.7558840609077062e7
0.003339999821037054,-0.5034493958253777,0.001161624439913547,35.79355205237094,1.9709553941021458,14617.116017469729,5216.615486918025,3.132196125198164e7,1.789913998212507e7
0.003329999977722764,-0.5033698724210264,0.0011643480257015446,35.94571886864978,1.8440070146855851,11902.129922296359,4017.158596759143,2.110398996049801e7,1.018426552784543e7
0.0033199999015778303,-0.5036928906268934,0.0011960693863519109,36.3417755766186,1.7916934099611999,11344.431461890206,4108.02656738205,1.962631300483985e7,1.1751681460705038e7
0.0033099998254328966,-0.5037401331236256,0.0012079877453283793,36.16840839882298,1.6910368987997526,7918.819191933856,3153.0240164650922,8.316042835540203e6,6.939721148706828e6
0.0032999999821186066,-0.5028200190280004,0.0012015417312341793,36.14178972757986,1.6299205303957491,3356.6586650671943,3106.7382761556123,4.0853905344752623e6,8.557332941248847e6
0.003289999905973673,-0.5022595878638467,0.0011887060740953732,35.36165206466412,1.556214398480827,6809.801724034423,2690.9056681726133,-1.7785594476584129e6,5.807097339109527e6
0.003279999829828739,-0.5015442782549886,0.0011838622414699922,35.81696411769786,1.7045087295644177,11942.380942052905,2987.4269594317116,8.57276317896812e6,5.946727303692434e6
0.003269999986514449,-0.5010773167476354,0.0012205491580009856,38.6027123136949,1.7128100666385906,11104.244133428796,2697.5945857942515,-1.8511132265636167e6,4.822338020665233e6
0.0032599999103695154,-0.5008846564868206,0.0012515839375091843,39.15678019989051,1.7228760856852365,9517.49025448464,2948.022653574197,-4.266805063278712e6,5.4438135693794135e6
0.0032499998342245817,-0.5008190132638114,0.0012304259158069037,37.23204589897533,1.762511443680789,13270.47747927505,3301.5893387934593,1.1016668897464162e7,6.42011166318416e6
0.0032399999909102917,-0.5008578107550741,0.0011711750769546703,36.57473183483643,1.700224779035013,13920.364871005986,3329.9637092808316,1.290583141186664e7,6.752122213980456e6
0.003229999914765358,-0.5005591706374399,0.0011574221616880908,36.01087251759593,1.7388663490239953,11001.100063493088,3657.087315511841,1.3601722245136851e7,9.25917139081915e6
0.0032199998386204243,-0.4990534885356827,0.001224842564688054,38.11151935807308,1.8106867556475879,9376.573385162827,3734.8113769899946,8.951495516705992e6,8.469438157703571e6
0.0032099999953061342,-0.4976246363356707,0.0012561561324262868,39.57068704812631,1.889625374498276,10810.986872088393,3898.022516880429,1.2919261742909683e7,9.139105108557217e6
0.0031999999191612005,-0.4973539830972165,0.0012402819605320627,39.80984006622708,1.9254895121596445,11559.525752004958,4506.487596004489,1.480090820993065e7,1.2843594857112681e7
0.003189999843016267,-0.4974032229772683,0.0012320643953393166,40.10952641506697,1.9067971338814886,12487.27467403781,4699.042520155089,1.2048433655182615e7,1.3895452276028294e7
0.0031799999997019768,-0.49721911019525117,0.0012288862184378466,39.249544779925856,1.7988947814690774,12626.504849847328,3718.831296888128,3.989569551967538e6,1.0309031371026898e7
0.003169999923557043,-0.4965491099067472,0.00118389549183066,37.22723847446259,1.711319402955823,7156.147770116491,3288.276187449763,7.186178384466137e6,9.10264404642207e6
0.0031599998474121094,-0.4966140088396329,0.0011997844849595974,37.05988019676536,1.705054740949745,8796.86918932843,3667.99495833014,1.1986257702501819e7,1.0563194442086427e7
0.0031500000040978193,-0.49728343450616974,0.0012189260993274427,37.1361131942019,1.7288202709622371,5835.057597850923,3200.6708336186102,1.0616026754648557e7,5.535403077395323e6
0.0031399999279528856,-0.49818400358683385,0.001206600219987964,35.871331519822846,1.6190726064200138,7397.047911405145,2841.7741934828705,6.427871031338999e6,4.965078281698774e6
0.003129999851807952,-0.49811582764986106,0.001158680888155857,33.746233392733316,1.462166097556626,9227.63857686784,2475.1991517664183,3.035119231936884e6,4.368038054646138e6
0.003120000008493662,-0.4971680181610238,0.0011510511481646313,35.07142107704841,1.465449860446672,9321.350341635258,2482.7736370178236,-1.382851889723704e6,4.733454610732885e6
0.003109999932348728,-0.49675307827808113,0.0012027807167737119,36.56654269700051,1.4676289771518607,8598.273827767554,2728.1124315990787,-8.016878707635204e6,6.817728331612075e6
0.0030999998562037945,-0.4962763679369114,0.0012352094822698052,36.79419318435404,1.5596898480189967,8725.429342699075,2924.638392924695,-4.117329116524506e6,7.409427490761381e6
0.0030899997800588608,-0.49554876574955725,0.0011778531590924542,35.9604689327934,1.6960608864130928,7710.902562896839,3345.481744615273,7.747318685368103e6,8.539832190520126e6
0.0030799999367445707,-0.495205988571398,0.00118750142821872,37.98341588773605,1.7367139750721867,9256.372464447815,2865.985219691152,5.449301874744432e6,5.222150584398554e6
0.003069999860599637,-0.49464542952901525,0.0012130064739354744,40.65260209769733,1.9860083961412585,11125.394075117252,3562.8290503116855,1.3505960608749619e7,6.916520148602978e6
0.0030599997844547033,-0.49390569806794327,0.0011888024131378708,39.7122536936597,1.8394319564329706,15601.935475055934,3164.5785508620215,1.4412210010531764e6,6.403533471453538e6
0.0030499999411404133,-0.4939757293501905,0.0012001942133153694,38.8570218431152,1.8323821329099985,15722.663138783695,3536.4269541810363,6.267627738363072e6,7.660446630761826e6
0.0030399998649954796,-0.49454681836045294,0.0012683062263652398,40.407808350434145,1.816486036911057,10560.414452899973,3566.114384897778,4.501683871166407e6,6.7129446754895225e6
0.003029999788850546,-0.4947369215953577,0.0012679651288363437,41.31532425911144,1.8957706447572755,10201.829929068635,3792.401110924658,7.236317934240596e6,7.608944348683676e6
0.003019999945536256,-0.4934751932397784,0.001222286374121574,38.65939583159322,1.806288154192269,7768.565799073332,4234.716820498051,7.968458810957035e6,1.3955226431511194e7
0.003009999869391322,-0.49256399976993903,0.0012004490536911014,37.02965984070829,1.695784872170032,3007.6618283231805,3526.0556857893507,5.755999665402148e6,7.577747404480345e6
0.0029999997932463884,-0.49151341694543765,0.001209892499506876,37.38451515803057,1.6265004656479756,5194.995628848162,2856.3888660171824,-732172.5073640078,5.065599543190429e6
0.0029899999499320984,-0.4906657820850608,0.0011923472938513585,37.179280002192954,1.6873995166517057,8998.154053042534,2902.30461918685,6.388664779917739e6,4.9753258865228e6
0.0029799998737871647,-0.4900835150651194,0.0011868360042398159,36.52992397083656,1.7636877329072826,15819.746721866331,3152.8229758386365,1.0174154138740003e7,5.711706270190444e6
0.002969999797642231,-0.49039786565669086,0.001196165869688632,36.28578190631652,1.6874428336696712,10053.240028266107,3008.432485477321,8.239628576125478e6,5.843733235368907e6
0.002959999954327941,-0.4900837704386195,0.001199151801957576,37.84055268039005,1.7497361869486128,8963.656229993452,3952.61652967693,7.767585987248534e6,9.75339914433798e6
0.0029499998781830072,-0.48959191254853596,0.0012217112219979826,39.26784824143114,1.8969574728463243,14250.96116755929,4428.415980614755,1.3309175499674488e7,1.2937749507026695e7
0.0029399998020380735,-0.4897030472771798,0.0012175095277580075,38.050294559539786,1.7982455898390022,12024.953441299234,3658.575259570835,1.1472574295188984e7,8.833689861340133e6
0.0029299999587237835,-0.48921385962063246,0.0012021208411361725,35.43305000069544,1.6711527051808928,7036.415571936046,2714.8586986832274,3.786910430558888e6,4.342155943793737e6
0.00291999988257885,-0.48853390754443726,0.0011896888519446814,35.56934593105402,1.642221506307643,5458.2074815572205,2710.2527321985476,-216653.76456047466,5.315297297461189e6
0.002909999806433916,-0.4884426620454763,0.0012044074224502508,37.7994605259107,1.7797306249303464,7556.832362928343,2971.871927901468,5.7159395011483515e6,5.184387878413207e6
0.002899999963119626,-0.4889023728383229,0.0012249242793495778,39.0417304735529,1.8540591338258177,12514.053413767708,3342.3067370705558,1.2007420324571101e7,6.876760583331312e6
0.0028899998869746923,-0.4882081509851942,0.0012344380070336335,39.0471606037775,1.7950794209599386,10132.8307252384,2930.6744856517016,4.6285127618292095e6,5.34081206823901e6
0.0028799998108297586,-0.4875568312961681,0.0012144629223785808,38.127321536021284,1.6678764790335268,12624.36947769941,2835.95057534683,-653462.3531700787,4.691119220782585e6
0.0028699999675154686,-0.4868537371086435,0.0012388820718055235,38.9353024966834,1.7251693947430848,13163.482868574285,3096.3391047108453,425399.6871184602,6.207165822207485e6
0.002859999891370535,-0.4867835047190386,0.001277662504621403,40.088174557740885,1.8895366492939951,14655.771298697733,3681.7983205234896,1.0501883464675162e7,6.925226619838461e6
0.002849999815225601,-0.4864041623740218,0.0012728702815773172,39.131342074170455,1.9099959422530899,16656.37010598413,3757.783394849878,1.795676806407945e7,8.063904128232001e6
0.002839999971911311,-0.48634389250637805,0.0012254926299152626,36.86440293758149,1.7159960974438873,11369.845034617292,3536.3084362423,1.1110148803788004e7,8.350365376445195e6
0.0028299998957663774,-0.4861809962932676,0.0011800090620505015,35.537942344403135,1.5280796495088078,6544.381766088962,2471.6755231116267,-545558.7558586135,4.228308562907729e6
0.0028199998196214437,-0.4860661552681642,0.0011874766046034494,36.6430952418542,1.6695987031966402,7441.202849431153,2903.3628070088816,1.9519062446902858e6,6.022284032630908e6
0.0028099999763071537,-0.4862439180938053,0.0012657948435623985,39.5555883967351,1.7302079916049682,8789.948192864225,3008.429472355853,-1.0200708663871101e6,5.645040057693499e6
0.00279999990016222,-0.4863700585546446,0.001262182818608539,39.69403903035674,1.7128728194333844,7167.220004651475,2676.3591246709125,-2.268063511053204e6,4.842396955134885e6
0.0027899998240172863,-0.48568312674240777,0.0012452247607362247,38.668048157456646,1.6384209869864064,2909.4153645817914,2519.404757067534,-2.2166566304396447e6,4.234150588061292e6
0.0027799999807029963,-0.4838973173815826,0.001262398726699561,37.990378151219836,1.5613238788746902,3437.3368286751265,2272.5825745295156,-7.439522286336366e6,3.8962278272751486e6
0.0027699999045580626,-0.48278927444500086,0.00125320092980986,39.27733593250447,1.6891531143982719,6934.3674626417915,2857.7406944462355,-5.176651688962716e6,5.047263008911778e6
0.002759999828413129,-0.4814386663414977,0.0012447682578725,40.6702960743448,1.8001341956652832,7909.192393844251,2943.250190255744,-144965.2601432283,5.309756635881144e6
0.002749999985098839,-0.4805815460206538,0.0012575315310819235,41.274740960256686,1.8433032360921358,8681.452068841134,2951.208358976295,-6.303471102952709e6,5.43965094911086e6
0.002739999908953905,-0.48027910155960707,0.0012789190056167298,42.76530435057034,1.898125281175454,9458.230728051996,3448.8500603639795,-4.746226386109747e6,7.188704399367487e6
0.0027299998328089714,-0.4800071234478667,0.0012767276332109727,42.5489255095271,1.9134547725191278,7395.813239477098,3461.663192330109,2.3611007162814015e6,6.900416256927198e6
0.0027199999894946814,-0.48072461837045144,0.0012842098550213045,42.94349988103081,1.896089173123531,6456.033033436833,3212.8344480795577,-2.4893225913320784e6,5.863081172648091e6
0.0027099999133497477,-0.4802452015718702,0.0012213741820631067,41.921618122907994,1.8190173978248494,6760.281622307039,2911.988088676139,-5.009517686935077e6,4.982969439157794e6
0.002699999837204814,-0.47929302657319617,0.0011620348339955833,38.93095917095739,1.7349514965450747,3970.815928499434,2581.08177845287,-4.165905829857871e6,4.173306427048353e6
0.002689999993890524,-0.47930237733905756,0.0011756223281219147,36.305764897994116,1.6343887255423482,5718.402955963845,2952.157338100963,-1.2084454493014987e6,6.305918545998958e6
0.00267999991774559,-0.47930500107994833,0.0012659380600062097,39.0709948066536,1.7790412320233604,9682.108998338193,3313.466951984836,3.778435044464223e6,6.652188033022911e6
0.0026699998416006565,-0.4797489136356635,0.0012944654008595312,41.567622111887395,1.8893360377653619,11851.913344853623,3097.119776863382,2.6061719047163357e6,5.594838635944001e6
0.0026599999982863665,-0.47912089372581224,0.0012655834010330395,41.46616830604078,1.7520122844043353,8054.6841705231855,2906.168918799105,-1.0765843013126338e6,5.117618402325718e6
0.0026499999221414328,-0.47802933981404017,0.0012512693010106788,40.148097376631895,1.700605438223942,10794.09514879328,2622.556704522563,-2.346968950400782e6,4.458197544573168e6
0.002639999845996499,-0.4769952597248495,0.001266216873490661,40.3506320973551,1.8563855738559045,14764.602113803316,3216.8504411921836,671333.7267307309,6.254924552182026e6
0.002630000002682209,-0.47645033870625736,0.0012865156435998522,42.0116755141091,2.051621524798399,11563.481519688186,3982.0582209209792,1.627011511602078e7,8.2295997451905515e6
0.0026199999265372753,-0.4763835575360872,0.0012701289263852057,42.041014972891595,1.939578173282105,9056.25323024732,3805.9364426960115,1.1202878481113592e7,6.726545573750084e6
0.0026099998503923416,-0.47699226672599687,0.0012978190500360525,42.640513489466265,1.9960013276224788,6035.076770105548,3740.4796625153995,4.9841769794815155e6,6.8544685468755895e6
0.0026000000070780516,-0.47561158505581785,0.0012842824221425443,41.46420661408976,1.92900211444067,11201.73020432491,3798.098684732567,1.0133485710708322e7,8.238083186298702e6
0.002589999930933118,-0.47461271120207527,0.0013081837597010845,42.42801164785,1.9983868098541322,10698.34389264194,4079.79844680808,9.298318310367996e6,8.321371374139065e6
0.002579999854788184,-0.4741390390873836,0.0013329134594393351,44.18865618086744,2.0469067919683566,7662.755103781032,3421.7230282042474,957605.0158150373,6.129089219367806e6
0.0025699997786432505,-0.47296151040880124,0.001296437520104619,43.66393691515392,2.024687821346559,6559.102689795176,3442.336454046207,224390.23189156412,7.1854940658183005e6
0.0025599999353289604,-0.47211850279709894,0.0012885669756981552,43.88235425809477,1.9465621161262165,8231.068579632753,3414.6092604840555,-2.47622684194904e6,7.010280714796316e6
0.0025499998591840267,-0.4724492835285331,0.0012805202277876124,45.181922569725906,2.0796090145149075,13423.118577864434,4259.507736105765,1.0809725904725667e7,8.703305976200933e6
0.002539999783039093,-0.4730884113920377,0.0013024134473904607,45.87027495668327,2.121721953548246,17987.110013466678,4364.413283373506,4.526518031390047e6,9.657014132453399e6
0.002529999939724803,-0.4728007156530437,0.0013397140798422143,44.10885701540258,2.0241373489030394,16044.123600119916,4248.1698838747525,8.025403385436094e6,9.503587597929437e6
0.0025199998635798693,-0.47275176736803004,0.0013851211983084656,43.31960122891637,1.9507905811182011,14020.162127818177,4129.423417259003,5.520473552887515e6,8.280407901776303e6
0.0025099997874349356,-0.4726220857089934,0.0013845306731612667,43.25260718628099,1.9902257169153215,9887.911338009197,3489.765124420875,3.053784127882227e6,6.232365911340821e6
0.0024999999441206455,-0.4722713870564221,0.0013485668683616014,42.2132031726791,1.8780029149307982,6975.747973287185,2999.674881976077,-2.7744627692410424e6,5.120749898118666e6
0.002489999867975712,-0.4721422866799666,0.0012780841889702675,41.7430977822562,1.8204872475465155,5814.689247824533,2812.1700230540087,-7.225630457540313e6,5.288343172023371e6
0.002479999791830778,-0.47277243634830485,0.0012952283531296328,44.504287318268915,1.8479661364761282,7629.383714853161,3366.9200370129442,-5.716300156739496e6,6.340255514297669e6
0.002469999948516488,-0.4725545268636419,0.0013158961280544223,45.897689040922714,1.9148462049033113,11343.239004965824,4013.7715983068874,-539673.9205118098,9.97787601297708e6
0.0024599998723715544,-0.4709343802994953,0.0013016221213673015,44.64705807874238,1.9418123415278792,15166.648443954495,4146.455295227004,2.9260095895896414e6,9.844343955013782e6
0.0024499997962266207,-0.46944618876161504,0.001295823286469381,44.46986104535697,2.0415417009298675,8440.890219084482,3850.6616061149543,6.534551067746192e6,7.725010127211507e6
0.0024399999529123306,-0.4701922055112968,0.0013230774893415783,44.34908805717552,1.9610156684466309,11707.346234998315,3670.3421154910916,1.5256459584073245e6,7.4977833560690945e6
0.002429999876767397,-0.47127560423036985,0.0013459741333305953,45.494746397032344,2.0439135695118793,18914.125307657676,4297.9041750180295,1.09284992454181e7,9.765986110684503e6
0.0024199998006224632,-0.4696319502132773,0.0013457322975033443,46.79051322861878,2.106503055406045,21952.047908296343,4103.43544095046,8.73253516484007e6,7.816308821248905e6
0.002409999957308173,-0.4673836294828383,0.0013303142800885394,46.66148080580376,2.095840202461387,21699.3934492595,4322.714950850491,8.353500152168751e6,9.569142991179684e6
0.0023999998811632395,-0.46654990102070154,0.0012832414633006924,44.92028796054011,2.018424009549111,15259.078431251644,4064.5479239811334,3.7236389163614423e6,1.0023203129776273e7
0.0023899998050183058,-0.4670753498232836,0.0012981694335415703,44.46586106722394,2.096108756934349,14288.91155121077,5209.574254408965,1.5239633099712377e7,1.796081491055039e7
0.0023799999617040157,-0.46691237144125436,0.0013019334479360252,43.4218372619587,1.9542889901947706,9450.119019732645,4481.236406853668,8.531537205086213e6,1.4329598300242951e7
0.002369999885559082,-0.46626838197564896,0.00129623953838573,42.783959552802685,1.9843814678802882,10537.276858131703,4055.782137389819,1.4788925140293606e7,8.264771938155244e6
0.0023599998094141483,-0.4646613878449094,0.0013400825611768006,45.664183507680704,2.054973328582671,14883.6539651573,4025.3255164584016,1.2986171800563007e6,8.518529079176255e6
0.0023499999660998583,-0.4640517559625061,0.0013985495115468587,48.96399946118652,2.09678929562643,15139.061933170879,4303.355559802916,-9.808297058680657e6,1.080265902243188e7
0.0023399998899549246,-0.4640545443680653,0.001374557378527674,48.537745138852785,2.1529622260856836,13260.115048685002,4185.449527467243,-940321.3518652399,8.543996262993202e6
0.002329999813809991,-0.4639662957644337,0.0013392249424745114,46.234347165471604,2.1608511444413314,12434.295150671267,4075.826562675157,9.057103685535545e6,8.292891504116361e6
0.002319999970495701,-0.4639314733549367,0.0013156304219108,44.61675137041903,2.219131404100793,20942.754376107245,4773.451169759139,1.9474466421117213e7,1.1361466679434054e7
0.002309999894350767,-0.46432367414715225,0.0013377799528604785,45.529525227157265,2.393384699792225,22713.023410709724,5693.952102595063,3.2369431947780546e7,1.465228991845744e7
0.0022999998182058334,-0.46387893470145936,0.001334068435987508,44.43125420261272,2.214907225080328,18197.07979636342,5017.83426434231,2.6750997862122994e7,1.2351050992304401e7
0.0022899999748915434,-0.46266751091719854,0.001334183288373254,45.44021395969331,2.0350730752362023,16610.031698287414,3876.617955347021,4.5282233612279445e6,8.75443135220017e6
0.0022799998987466097,-0.4619043427528118,0.0013531707999915091,46.36087328170714,2.0462615632630947,12173.407589352844,3500.9011454930874,-1.247214367558178e6,7.412340390572772e6
0.002269999822601676,-0.4613327228285519,0.0014317027385188426,49.58550758083428,2.1914592746877593,15163.945679920076,4139.787345220975,2.751711400164975e6,8.338412353507118e6
0.002259999979287386,-0.46124526945007754,0.001435162393518301,51.4368949619875,2.353061500428888,17510.555636896195,4584.226567018612,4.374921280145621e6,9.740133110279633e6
0.0022499999031424522,-0.4609491135259179,0.001425432996329935,51.02705769481147,2.382498590995902,17461.11947394264,4842.097669322703,-153647.62371933323,1.126171835336762e7
0.0022399998269975185,-0.4601639917032973,0.0013825324831305689,48.584645172762336,2.309779443393794,14946.070616558301,4506.023400305626,5.551853858416081e6,9.760549523737226e6
0.0022299999836832285,-0.4598922397094032,0.001340061709462811,46.84044129902306,2.1464171478380405,17893.468462886467,3854.716367145403,9.837654402521355e6,7.080392854113945e6
0.002219999907538295,-0.4603918890330429,0.0013314671034077516,47.95853079302421,2.242277017810692,20975.70901860808,4428.116108066703,1.838192749334358e7,9.115995671355126e6
0.002209999831393361,-0.45931990989694976,0.001358270311532414,48.982903684405784,2.180730820833813,16080.122622483645,4146.581233450014,2.2484219453956103e6,7.923951927227647e6
0.002199999988079071,-0.4576561595200317,0.001388442791457919,48.75586427790667,2.1395882574884606,9973.01091771765,4200.924601356378,3.088149422925737e6,8.047987660376184e6
0.0021899999119341373,-0.456746414416181,0.001363818855869213,46.86334911038086,2.0469536022752646,14376.19681398833,4248.791746992333,2.8289776741081947e6,1.0358362567053247e7
0.0021799998357892036,-0.4561086541915934,0.0013685919561159555,48.68503449546673,2.216056513482567,16932.89246845085,4860.030181877629,1.0587735548610551e7,1.1564085370811641e7
0.0021699999924749136,-0.45685191404661707,0.0013512604053118645,49.672367984836924,2.364679342835469,17538.497832957848,5028.7251963684375,1.5435700629382543e7,1.0831110056059038e7
0.00215999991632998,-0.4576101237723056,0.0013735752553905626,50.35456185822661,2.1761559603779954,14994.33377077908,4016.0783199597645,-2.6782332887421763e6,7.887948014252751e6
0.002149999840185046,-0.45697168311044306,0.0013709884172959169,48.29913531560615,2.0358192226895873,13203.607057787514,3718.748206105983,-1.0592798288829008e7,7.155288941590956e6
0.002139999996870756,-0.45739184865224075,0.0013357926638961162,46.75366163352225,2.0726674982681716,12944.804531625437,3547.0354557054156,-5.845374095857244e6,7.07933618123757e6
0.0021299999207258224,-0.4577437409834538,0.0013633479578550331,47.4513228522004,2.1029993036520747,12740.853450573171,3991.7243136987786,-1.5674797522656024e6,8.058203516192363e6
0.0021199998445808887,-0.4571214666202955,0.0013856388551221467,47.13451815751327,2.1045070513087483,14381.669417758798,4281.903926582983,6.203068843892222e6,9.162216620312093e6
0.0021100000012665987,-0.45475640617728863,0.0014319929044332772,46.727177045511645,2.116724806528691,11702.222524991526,4433.987288326491,7.392762253714269e6,1.0471260097988116e7
0.002099999925121665,-0.4531275422190921,0.001411357398372072,46.248835777345946,2.2195462645111497,9485.813382701817,5091.401875641816,1.6154588801549096e7,1.4472485465936627e7
0.0020899998489767313,-0.45271387265888485,0.0013617731674339896,46.434504566005046,2.290556189898519,11442.243875772752,5003.8888206121965,1.727335971125371e7,1.3893469204084974e7
0.0020800000056624413,-0.4524042013871603,0.0013597149304258914,47.11951300979192,2.2262953272347556,12436.854297996535,4185.830940661044,8.592753754048673e6,8.769330899945183e6
0.0020699999295175076,-0.4515443807721722,0.0013462778335819818,48.74148036554515,2.1547054653492235,9119.805444274887,4064.0557053105376,1.8331296793112042e6,7.829604367092927e6
0.002059999853372574,-0.4517136077760185,0.0013480762567923403,48.689028945483,2.2135876719625425,9743.974947163377,4279.225516145715,6.199671919560337e6,9.816660829583291e6
0.002050000010058284,-0.4512073164072105,0.0013735088779839233,48.63547178249135,2.3475885558137755,14635.073486363699,5020.031635624376,1.7011937403526675e7,1.092116744018807e7
0.00203999993391335,-0.451262046726632,0.0013866734709491136,50.07895969721613,2.3140325370550183,17605.576275361942,5315.804726274734,1.3186063603765745e7,1.300464308709157e7
0.0020299998577684164,-0.4519898527940701,0.0013882264406794515,52.59821390917434,2.4609815687349887,25174.400223338216,5847.3713521660275,2.033512913461224e7,1.5332944927749319e7
0.0020199997816234827,-0.45160544149864007,0.0014143564619928397,53.7415038374714,2.515733528864108,26015.258659318548,6101.394596960189,2.0456243265971683e7,1.6676592335210307e7
0.0020099999383091927,-0.4506858271279463,0.0014156610003244266,53.05603391985525,2.438545683007502,21607.666201163443,5366.028490189533,1.4977067839651875e7,1.4484640233125642e7
0.001999999862164259,-0.4489789479903733,0.001422452218892845,51.09711634962679,2.29560849798091,20974.92686828772,4367.285849810152,1.077440816583695e7,1.0264245566215063e7
0.0019899997860193253,-0.44784198266413866,0.001441007097437933,51.64904725745942,2.2707036095861546,19262.06166405283,3922.752333620421,2.6433763920757305e6,8.071243200830338e6
0.001979999942705035,-0.44770075686743444,0.001444737411212216,53.068312716624774,2.3596071082444814,19952.0327074592,4907.944005642506,1.1995240659383113e7,1.1048007655565985e7
0.0019699998665601015,-0.44733587282817144,0.0014003567675714816,53.09096941319296,2.422590664718154,22822.03334679507,4942.2591383822055,1.2493158801273445e7,1.0438265131051876e7
0.001959999790415168,-0.4469796864948436,0.0013679563248700727,52.013128553481074,2.462136810825911,24306.874133818594,5170.07294261422,1.3601511943419475e7,1.2450713558236588e7
0.0019499999471008778,-0.4465756270041058,0.0013531552452370349,48.65916813720535,2.2766631356603217,20607.523356277936,5204.99046819142,1.488256931054156e7,1.4096689662106864e7
0.001939999870955944,-0.44666845139224126,0.0013873305931987605,49.10287749941536,2.385854028159098,19690.023356607944,6445.8778694992925,2.9115667890035626e7,2.185121913154606e7
0.0019299999112263322,-0.4456798358741786,0.0013905317304550077,50.03948263956789,2.479547770546683,20720.834447973113,6795.576536942734,3.841635333487576e7,2.503526803468009e7
0.0019199999514967203,-0.44433043665631733,0.0014149354247178262,50.257721826101616,2.308595618530248,19237.14347005194,5378.075794993914,1.1434656815996917e7,1.6920657400050886e7
0.0019099998753517866,-0.44441656072478697,0.0014103708619857555,49.231426276050136,2.2927601411951666,20944.12561898818,4720.535454442135,3.46476648657125e6,1.058813157268617e7
0.0018999999156221747,-0.4444569849040868,0.0013956165551401863,48.04405152395215,2.2065437405340127,16691.961376369083,4064.195236384281,5.247844190020393e6,8.293486868353835e6
0.001889999839477241,-0.4440394860708834,0.0014368445613082118,48.50422135195677,2.2352677791124496,16504.28837561201,4315.273107771419,8.84009097036653e6,9.03034726088268e6
0.0018799998797476292,-0.4425426647879332,0.0014937955639267445,50.91558157119811,2.3470517989714414,23290.190580978164,4787.896206020283,1.0371093831668383e7,9.655084246216066e6
0.0018699999200180173,-0.44151619154971583,0.0014835404424327007,52.82012168585364,2.3492053716120926,17314.461053387276,4449.489092416934,5.308539711290245e6,8.544421731698876e6
0.0018599998438730836,-0.44032328057262815,0.0014486826711178108,52.43004157858536,2.3440854799421444,15467.745141063797,4978.7814439149415,3.3507918107332992e6,1.1519590341157295e7
0.0018499998841434717,-0.43982824792870634,0.0014116542140965762,51.62259908626567,2.4287296614329557,14308.989872285962,5263.871218674397,1.397551446165811e7,1.2761636984688183e7
0.0018399999244138598,-0.4391985834346981,0.0014043966728005115,51.001857392425215,2.3665484194370516,14068.136124523127,4860.90321176841,1.058615278934916e7,1.1314908313572347e7
0.0018299998482689261,-0.4390965164461558,0.001399953417018023,50.157715840250276,2.2148677307284674,16341.197643755739,4535.324518941291,3.8457645951357433e6,9.499026117114313e6
0.0018199998885393143,-0.4386401069623876,0.00139203746445938,49.77271126495537,2.3680759895559955,22443.316662078094,5682.26056401332,1.6826628144634552e7,1.6761042209772235e7
0.0018099999288097024,-0.4378108127864552,0.001373922373243189,48.948067511288954,2.269813745040845,21616.482129138687,4767.177291506728,1.0248153805614924e7,1.1549729496263353e7
0.0017999998526647687,-0.43882295789297887,0.0013912871590329606,50.16463729674134,2.2427667442513393,17574.08182483385,4619.039093978758,3.0372016309539336e6,9.732690832989493e6
0.0017899998929351568,-0.43988004508646705,0.0014226471007381886,51.35184295403845,2.4586416126740547,17036.14598257351,5589.433689177132,2.1198463931748826e7,1.44384999448765e7
0.001779999933205545,-0.4399395062803345,0.001427755133843216,50.83518305580014,2.3648400430719883,18987.561999811605,5729.204621011453,1.9367191560315408e7,1.863077790432346e7
0.0017699998570606112,-0.43876725006036255,0.0014118122436070663,49.386247349352686,2.2744228626605505,14535.226499494149,5056.433516441927,1.5915924480758725e7,1.3101542174339494e7
0.0017599998973309994,-0.4385494120634072,0.0014138252104369746,49.91896519445805,2.2218458339235574,14038.790582462383,4462.8310563387595,7.816078845240061e6,8.951893754290555e6
0.0017499999376013875,-0.4380636171890828,0.0014332467381418473,52.89871063120606,2.256889173501312,16404.05080326606,4264.344276174239,-3.8929468983370014e6,8.51903926531434e6
0.0017399998614564538,-0.4358660030755339,0.001416368103271256,54.17923500293746,2.479487587028,22882.72680512123,5704.906941162156,1.5447837666185e7,1.3407220408722801e7
0.001729999901726842,-0.4346368029977912,0.001473909310814408,57.44095048162913,2.684456308311603,28062.962425019326,6509.598800151097,2.0540731853763912e7,2.0059133223502275e7
0.00171999994199723,-0.4336791739528237,0.0015034400541835645,58.21213935316405,2.999501839153168,31703.146759106367,8810.42378612882,5.494798957750154e7,3.479862486130645e7
0.0017099998658522964,-0.43309600823173977,0.0015189575405335969,57.958659496604454,3.0629053014785432,33477.19742500061,8935.630705676618,7.455469868307793e7,3.0348007539190378e7
0.0016999999061226845,-0.4330288515408838,0.001548110137384215,59.117325999312044,2.8983488533256208,28346.49819993776,7211.806236230387,3.9303370300226286e7,1.9405460416628655e7
0.0016899999463930726,-0.43221294831049206,0.0015611567181685062,59.15420874451491,2.90138849426705,28855.776351747463,8385.180499444525,4.5937118654092416e7,2.708630312001827e7
0.001679999870248139,-0.43108283854124013,0.0015399965425089552,59.434374709458716,2.8852893766169454,29842.364219029725,7909.2221641991655,4.000174629174941e7,2.491384558993526e7
0.001669999910518527,-0.4309081988416461,0.0015314026807758023,60.401863887429776,2.8548617442069295,33358.98673089037,7147.000027771932,2.6148003494263746e7,2.0767984685816474e7
0.0016599999507889152,-0.4302972281405734,0.001530885038408012,62.4931299928879,2.9791243770836053,35298.43581146358,7457.403852709658,3.6585645082240134e7,1.8605442223010115e7
0.0016499998746439815,-0.43029757371832666,0.001562229623495969,63.21376431662627,2.9238955350465266,30287.879950309933,7461.108711499631,2.0488649409216125e7,1.970982086281445e7
0.0016399999149143696,-0.4291304737734731,0.0015288128266153593,59.70919543836111,2.572150354937559,20967.5632387736,5662.637893569557,-4.446684057037482e6,1.2909768132356333e7
0.0016299998387694359,-0.4289385201072577,0.0015138597416413046,58.05948640183479,2.4967541260501984,22054.75592449446,5302.34450961917,-1.0950673786359813e7,1.3177348093593743e7
0.001619999879039824,-0.428695483906611,0.0015090935649556539,58.642931784432236,2.519620416440079,18384.148449898094,5806.663790945465,-5.2689749544683285e6,1.728723572101969e7
0.0016099999193102121,-0.4274502010490235,0.0014899103198187868,59.0770331500192,2.4849648051416446,16957.764089692322,5327.214184080654,-1.0968827228551058e7,1.4994271107501945e7
0.0015999998431652784,-0.4271659091267221,0.0015071115256306265,58.66000231088105,2.436618491620195,11786.545266218232,5041.028480624461,-1.3388586002824036e7,1.0671070949348513e7
0.0015899998834356666,-0.4274635201003621,0.0015014107444386562,56.44215512461778,2.4735517809829,11504.80124561768,5599.936395357561,-1.6565844600818318e6,1.301676141428194e7
0.0015799999237060547,-0.42662682067594127,0.001529988485430591,57.992394901560765,2.6039065070401066,14483.43759210381,5741.434061289727,-3.99089326109768e6,1.330655916377102e7
0.001569999847561121,-0.4250718080659125,0.00158599883275633,61.00856603295356,2.6790301069214038,16139.202326565324,6153.660913951024,-8.234173287419822e6,1.635387038530953e7
0.0015599998878315091,-0.4234463052742916,0.001615892482486183,62.597552957133466,2.7331239807308885,17042.555888723884,6172.393576667521,-4.1022496997480183e6,1.5188871340648476e7
0.0015499999281018972,-0.4226807634204916,0.0015565424119224226,59.65503639003918,2.6068157818028785,20161.856103246744,5574.870718803977,36343.243639567336,1.1732714402313711e7
0.0015399998519569635,-0.42231441939978576,0.0015116752451788155,57.64037113663722,2.4739204047793533,21061.582678432154,4784.509701859899,-8.092672334311025e6,1.016404260289188e7
0.0015299998922273517,-0.4225033949251561,0.0014934091659109337,58.72653124964118,2.4717011698588833,16942.900035880517,5195.2773940950565,-4.9436447212038115e6,1.2572513145766297e7
0.0015199999324977398,-0.4235168043637684,0.0015079238873547621,60.736517842845565,2.635548440700593,13185.006809314547,6140.483506069089,-6.598719153869785e6,1.8775363845537152e7
0.001509999856352806,-0.42444912870365653,0.001507336443695434,58.52019907486348,2.8204686842644806,25285.615877638134,6948.176558693587,1.4127399859261522e7,2.068162004048795e7
0.0014999998966231942,-0.42431917612907616,0.001550918690286073,60.81167906616488,3.1084110743144935,33504.86993992511,8080.053226618079,3.852459925365901e7,2.637289547531057e7
0.0014899999368935823,-0.4221224923347139,0.001592786996344974,64.60578239263255,3.2320157977138053,31444.965893193,9026.0766287466,3.3574763406638145e7,3.468770411098176e7
0.0014799998607486486,-0.4199201875400312,0.001615002027892766,65.98853246035429,3.045639864205193,27098.053255092356,6907.035681414004,2.995467963832576e6,2.2598836141157016e7
0.0014699999010190368,-0.4181819275218772,0.0016566724898057464,67.16361179639992,2.922933178158341,24196.77122568332,5950.7911926329625,-1.537587954353615e7,1.4962708103820344e7
0.001459999941289425,-0.41689082793852006,0.0016720205712660717,66.71527395406467,2.9681287400211134,29826.856572164033,7664.632325497596,1.2891474891756529e7,2.4350854868093647e7
0.0014499998651444912,-0.4155183795609308,0.0016852435619232296,68.33863485547246,3.1043537289095573,41677.0924434471,8583.033054814721,4.1354688261027515e7,2.605878518307464e7
0.0014399999054148793,-0.41524853538419354,0.0016552285816837484,68.72557976724566,3.271435200484667,48924.93861018257,9180.997423674375,6.068992798647028e7,2.7006773366411272e7
0.0014299999456852674,-0.4150751798880892,0.001644546260112027,67.20514309662646,3.2006653616703242,49450.90830976704,8283.344285543495,4.780917985890306e7,2.15951306953724e7
0.0014199998695403337,-0.41487196418569966,0.0016109422342869431,65.5453880386638,3.087631802429452,39368.39194591006,6776.549519344376,2.441967493116025e7,1.5993618791273793e7
0.0014099999098107219,-0.41502487937638544,0.0015924027832089932,64.54661112523475,2.936175613437369,34217.66299701407,6365.944966120421,1.6184709258992655e7,1.4799997813833948e7
0.00139999995008111,-0.41471745357563095,0.0015987283154637738,66.30834507632555,3.0051270927701146,29000.350130604238,6041.712955465209,1.5531089836488707e7,1.4213256873798298e7
0.0013899998739361763,-0.41461557462500304,0.0016024333204352668,68.19300341409497,3.0139927067808747,23743.154379468513,6693.904364652576,1.646727837115748e7,1.6357031033437742e7
0.0013799999142065644,-0.41338165122755643,0.0015917081995765626,66.73842570004234,3.026082213474226,24267.507887519412,7182.750490099356,3.031702578609641e7,1.931906775665876e7
0.0013699999544769526,-0.41253690137224674,0.0015752628395370998,64.63411291699627,3.027453478875038,28669.259322742568,7528.484832120306,3.0815433666620996e7,2.1673658249429062e7
0.0013599998783320189,-0.41138033886639536,0.0015856596662150353,66.10732621713096,3.1083601014335613,34019.05646748468,7459.350713739059,2.3738851793246202e7,2.0590669963249672e7
0.001349999918602407,-0.40916242878600645,0.0016060507187316388,68.46035000602504,3.2539257599060445,42961.516054107946,7699.1958381600525,2.6494294793615405e7,1.980815393937549e7
0.0013399998424574733,-0.4076707039495021,0.001598542392306573,66.9236092931032,3.282347778533228,46961.69215039851,7241.563634122036,4.115151786152787e7,1.6842451469978854e7
0.0013299998827278614,-0.40788869311951215,0.0016075351498092269,67.31971747212958,3.1745275356036995,39238.77722624011,6975.414395431923,1.735816037071281e7,1.8139885222181287e7
0.0013199999229982495,-0.40806340287216747,0.0016081030628154137,67.89846260887343,3.1395192467368234,37839.90714554268,7273.71129485957,1.2421701514663037e7,2.160371779933631e7
0.0013099998468533158,-0.40912672353928914,0.0015804208635680176,66.05971418966591,3.106554030343437,40016.56637193415,8760.67104322164,3.941941670399695e7,3.2434020435591433e7
0.001299999887123704,-0.40930079967059646,0.0015526163290283078,63.55168799505351,3.059132879564734,37089.430086535234,9793.175736578247,5.425999946225647e7,3.930660973219299e7
0.001289999927394092,-0.4079706223260247,0.0015721180548021938,65.9923683708305,3.1258332033225162,39554.68540028274,9563.392062428791,5.072679259959343e7,3.641844209310752e7
0.0012799998512491584,-0.4057994401716717,0.0015990297968909747,67.28037111139574,3.203564935968653,39716.77043335259,8281.552478600192,3.77884549315696e7,2.386339727385669e7
0.0012699998915195465,-0.404533915020832,0.001614538297193522,67.64169345013401,3.406755427736742,36014.88419985187,7976.557848289812,5.291810368752856e7,1.9269722071426384e7
0.0012599999317899346,-0.4048054152155474,0.0016325813667766294,69.08001567543933,3.420801782729312,42912.3472172863,8698.20458012996,5.386886814612586e7,2.372017235654278e7
0.001249999855645001,-0.4046777176993874,0.0016547283714688026,72.35476909838353,3.6159394485248804,48520.5730769572,10347.332563497259,6.416829392864126e7,3.367668569570998e7
0.001239999895915389,-0.4043056766437257,0.0016622234760108859,72.20867914512384,3.706282116355164,55747.91623529881,10452.172468369647,7.395904137592356e7,3.261251013954308e7
0.0012299999361857772,-0.40383884381356794,0.0016658564715866032,71.32515235571448,3.681459326491758,52839.25701146835,9109.963868860787,6.1227603478121765e7,2.3545520936643858e7
0.0012199998600408435,-0.4034148778925044,0.0017131002707172277,74.00606926602241,3.6783623778603416,44863.77875178472,9184.299261742488,3.927742759680467e7,2.7172283711980842e7
0.0012099999003112316,-0.4022145426010535,0.0017112176896191859,73.44801585384877,3.740900955987547,47542.81745460232,11799.611648498105,6.186797530839765e7,4.946818613614663e7
0.0011999999405816197,-0.4012984178307892,0.001679986636294748,73.29612560612979,3.5860216010606267,50078.96220228543,11679.714167472046,5.111098498517369e7,4.8262878443736665e7
0.001189999864436686,-0.39966260768705414,0.0016527345046364887,74.35263415967498,3.562104639154485,50945.78394555079,11693.19904492248,5.07374058847237e7,4.717503444117495e7
0.0011799999047070742,-0.3975383916065239,0.0016365519555417234,75.10444207964765,3.490627754193565,46229.220030708355,11241.655239013762,3.2987004344727498e7,4.349861705039888e7
0.0011699999449774623,-0.39590809190826975,0.0016580492262288128,78.40425175045668,3.7920254196012757,45939.98074815165,12655.022993435574,6.051875441525439e7,5.165846183543213e7
0.0011599998688325286,-0.3953867256697777,0.0017233437052535084,81.44820323628831,4.097686653701048,50746.175479762525,13272.290598765208,8.93322422147416e7,4.9407598363676794e7
0.0011499999091029167,-0.3948601695126321,0.0017671489761381478,80.9627352171037,4.1719257241146765,61154.62804120492,14811.681696310563,1.1749926452968913e8,5.854176784342329e7
0.0011399999493733048,-0.39453551972353623,0.0018003490432849246,80.46119885472862,4.666098028631545,82642.43571301826,21428.901766717503,2.3302175473430595e8,1.1458593648782694e8
0.0011299998732283711,-0.394106410328002,0.0018290101564557679,83.30656057803212,5.143765896318846,93035.80325346811,27679.71620591982,3.2183801444737554e8,1.8211714393209115e8
0.0011199999134987593,-0.39298450636454246,0.0017932639993828048,81.92286085033406,5.2805083030016355,95616.24822039706,29376.111457310748,3.6318702722094965e8,2.0198685755762544e8
0.0011099999537691474,-0.39174716115510644,0.0018092413680314788,84.4221310268237,5.439713647656906,99042.66198111845,31118.23907444959,3.8135941858324707e8,2.209970584433384e8
0.0010999998776242137,-0.3895988571753983,0.001829460813543193,86.57091634699876,5.403379994794706,100973.00141207287,30140.400125413216,3.583238746253617e8,2.0362470431560874e8
0.0010899999178946018,-0.3880399396111821,0.0018572317839162938,89.73331562306242,5.624635813873651,107962.44926588643,31675.50608996384,3.801314712478705e8,2.1222376370197776e8
0.0010799998417496681,-0.3873651426644052,0.0018768432290618736,91.58643197453607,5.96594568074355,110188.77190934708,35730.79799813963,4.5034991039262843e8,2.548839936475628e8
0.0010699998820200562,-0.38696402803972785,0.001885025155952533,90.87195338718088,5.510750989247826,90266.0919844739,30684.468229150218,3.523957232524908e8,2.09534539361027e8
0.0010599999222904444,-0.3866701382394438,0.00181932932531342,85.94302496857198,4.7356410707551415,79265.21005225564,21132.19111546026,2.1738158361202973e8,1.1109776544871628e8
0.0010499998461455107,-0.38734328633386855,0.0017432554866181344,81.57235546987604,4.400943540043088,73156.57254218988,17637.37771483637,1.8321754249162033e8,7.822829629090406e7
0.0010399998864158988,-0.3874502533133123,0.0017358645746230895,80.18828973090051,4.251194809174058,69886.06280549763,16545.03003293493,1.5765073246974972e8,7.81297553600284e7
0.001029999926686287,-0.38720322912441996,0.0017565183115647147,80.77473232684696,4.297491566347654,62669.42518387724,15343.807641465231,1.3942356069406384e8,6.335495097976912e7
0.0010199998505413532,-0.3862835428650473,0.0017722537228334284,81.40831694219963,4.334366393430918,65856.63141117289,14252.868383103461,1.1688144133123612e8,5.282731947032343e7
0.0010099998908117414,-0.3856688964769828,0.0017699206498939786,80.816447578909,4.145509350636232,59689.2734637494,13022.575853631239,7.40074131231348e7,4.417778590974289e7
0.0009999999310821295,-0.3857306877754483,0.0017442414185657427,80.00765773687647,3.936686737356922,50473.609918957976,11625.493087676168,4.3773831843065426e7,3.7244451533703886e7
0.0009899998549371958,-0.3853753597931538,0.0017494228705387978,80.01019219580832,4.114304849003975,50476.64405049373,13201.23159088831,9.880984580779822e7,4.1842018998359576e7
0.000979999895207584,-0.3851228113073349,0.001707576253183244,78.43058689282583,4.263041671279131,46692.53838684233,14810.607358504405,1.4140254159968936e8,5.4375948750944026e7
0.0009699998772703111,-0.38496698504260524,0.0016417332186168907,75.11360468695467,4.284075404442074,58724.17175749896,16518.00286334467,1.6012835458865744e8,7.649953071254013e7
0.0009599999175406992,-0.3838661176514831,0.0016444529787878882,76.92142617521797,4.380095452470558,51155.00838125359,16132.816991235994,1.6086570892952818e8,7.262820064555049e7
0.0009499998996034265,-0.38349916846265664,0.0017310912478187273,81.86543194354273,4.547180571289451,54675.10328144706,18216.50367662135,1.685819817039101e8,8.904244180251549e7
0.0009399998816661537,-0.38357141341195977,0.0017902900569998006,83.70222603866574,4.235611614906734,53988.12902304277,15675.655126016216,1.0752287770056008e8,6.712619149062714e7
0.0009299999219365418,-0.3842541991551137,0.0018197668526335501,84.29317970514407,4.3998195231419475,63609.72071189691,16123.524810484516,1.5164449295929602e8,5.945495716520278e7
0.000919999903999269,-0.3838570986438179,0.0017937409693731972,83.55771321973909,4.520061201812543,76368.48093544484,16676.90806105309,1.653849212072156e8,5.9208372561451584e7
0.0009099998860619962,-0.3824715641841005,0.0017855742089187734,82.52016299957957,4.552500690592784,68994.02853410483,15500.03469787969,1.4965303490984192e8,5.2481104573876336e7
0.0008999999263323843,-0.3811355541954295,0.0017802250943722495,82.31161361394453,4.387683144201574,53733.25469494672,15547.288383449893,1.131297639897354e8,6.072435445872225e7
0.0008899999083951116,-0.3791397668305276,0.0018082871792630011,83.4179590994502,4.258325947001528,53404.56406861819,14966.11832707673,9.341986176429099e7,6.264395723403626e7
0.0008799998904578388,-0.37622106382144177,0.001821803106595109,85.63347414006718,4.292315895017429,62219.66744987098,14175.019718809075,8.512390205294782e7,5.675324899583988e7
0.000869999872520566,-0.37417381730444865,0.0018315578246547591,88.3568848278174,4.3857407491413625,59682.354986687635,13246.751255302454,8.459846492317973e7,4.5701417248955585e7
0.0008599999127909541,-0.37234966499494293,0.0018203014759652955,88.32185270172342,4.395742406841896,62861.532851381875,13952.037708203154,9.611892554546256e7,5.034545196505582e7
0.0008499998948536813,-0.371573017914827,0.0018626198060637447,90.06729918171878,4.734208598940774,70592.13337478857,16433.443607848847,1.414685529593924e8,6.5274014992965594e7
0.0008399998769164085,-0.3710780532081118,0.0019149656820468437,91.6584513563454,4.950021450389279,74502.37765174307,17953.859128841377,1.650531553722747e8,7.272967826886356e7
0.0008299999171867967,-0.3705702261746729,0.0019252849149674226,91.18725385666822,4.759399946947414,75727.9156642681,16297.212438067247,1.369200710963605e8,6.10943721510063e7
0.0008199998992495239,-0.3690289687896911,0.0019261925742042386,90.4046907827643,4.696245918195363,68740.13262422204,15729.974332360422,1.2847627719163352e8,5.7458184237245426e7
0.0008099998813122511,-0.3687775650957345,0.0018643280991819248,87.3801006371173,4.513183888208131,61728.32038312658,15386.651975083952,1.3052407734162922e8,5.8766312782593526e7
0.0007999999215826392,-0.3684926819492052,0.0018535411688707178,84.29233069705047,4.436305283869651,62990.463829790286,16147.586571891046,1.5490400841413254e8,6.371475114611044e7
0.0007899999036453664,-0.367818099317473,0.0018898742828591477,84.8073047349624,4.496444389198425,72336.46532642211,16732.022986324788,1.588364148465056e8,6.876287564380205e7
0.0007799998857080936,-0.36686756746058946,0.0019256067310252421,87.51041938648312,4.679692659427947,80684.93021779624,18166.751310624462,1.633111425150113e8,8.581874297939746e7
0.0007699999259784818,-0.3648640810940926,0.0019223456523221984,88.5397895971509,4.485118619903151,70992.81865438685,14909.650970825374,1.0395471397325458e8,6.071255010896848e7
0.000759999908041209,-0.36364889067013356,0.0019311262565292703,90.64959844136219,4.566500169341444,73551.64140264588,14356.2229504816,1.0428363909299703e8,5.14384206150275e7
0.0007499998901039362,-0.3629039489193217,0.0019792781199721604,95.86765504299397,4.790483006566489,72401.60109077819,16738.152197200558,1.2525004439102721e8,7.156397092299421e7
0.0007399998721666634,-0.36093747029307405,0.001994608468408564,98.88142972545974,4.765364690016578,65130.58954797556,16627.486142746886,1.194630301342642e8,6.82740990542744e7
0.0007299999124370515,-0.35933541764737514,0.0019989891456600466,99.31813356791038,4.832138487852053,70510.39295919277,18478.360291495366,1.3576840387578976e8,8.552658481090589e7
0.0007199998944997787,-0.35800854510279284,0.001969245759085512,98.19442793216905,4.669057569051521,70737.90599520074,17488.28799759918,1.0631271069661069e8,8.211461673992428e7
0.000709999876562506,-0.35692013590216004,0.0019277028616188228,95.47033681053948,4.43344454331788,69874.53015058611,14803.594732634145,8.435092359989575e7,5.827519929416212e7
0.0006999999168328941,-0.3562917220242175,0.001920209278061475,94.34308296414426,4.267387544190881,60464.48432399364,12316.84983771285,4.249417142089667e7,3.6980287595902175e7
0.0006899998988956213,-0.3553606040376806,0.0019440585657770854,95.66747836204675,4.386458989158302,56753.7512548656,11461.075947877322,4.282315555969397e7,3.0678638488765866e7
0.0006799998809583485,-0.3545527383740043,0.0019874334742658413,99.44730546746219,4.6338762527104675,68239.74866607413,12604.470148433347,4.848064077709049e7,3.618412808941257e7
0.0006699999212287366,-0.3542408896893988,0.0020473819127593738,105.44658037056656,4.878886258198841,76828.120902881,14350.120637285228,4.143307460493934e7,4.390346224620569e7
0.0006599999032914639,-0.35376958803495023,0.0021206895013356516,111.33459198777913,5.461236299289012,84098.15878302582,18368.3712313383,1.0763042053674757e8,6.854442904555859e7
0.0006499998853541911,-0.35307471310661415,0.0021682912852554587,113.5170700666253,5.738632582322978,87543.92768285789,20344.674891640836,1.5294671735825175e8,7.942760408107458e7
0.0006399999256245792,-0.3519944208685675,0.00209699497373492,109.1912928917245,5.579195529194329,82423.87951228367,19905.757654409674,1.5756777829339653e8,7.813636032987346e7
0.0006299999076873064,-0.3507759255427866,0.0020482879278127643,106.99943638296782,5.526177709518742,97471.67475061872,19755.65807194016,1.6671247211771175e8,7.187096915405959e7
0.0006199998897500336,-0.3496127458567709,0.0019941037689973425,106.89961812050089,5.816915329784391,109186.6959908429,22466.56501185394,2.126700682408792e8,9.693922981854673e7
0.0006099998718127608,-0.34826570705625376,0.001970247499404397,105.85063582437843,5.992270897251475,99176.1630116921,26532.772056104517,2.918438291546492e8,1.44370158309165e8
0.000599999912083149,-0.34688133970056034,0.0019968444494412505,106.75460990920034,5.806154785908086,94609.55542861765,25758.122466624867,2.789977354592305e8,1.3750590830304298e8
0.0005899998941458762,-0.3456530776014735,0.0020569486006282917,111.06794740057578,5.904709615447344,109991.46656094099,25281.84948788676,2.5771994622473547e8,1.3385748778609028e8
0.0005799998762086034,-0.34414578022878733,0.0021425212613264432,117.14760776971164,6.373653551145132,134375.3795064191,29203.65333710285,3.3209465206511736e8,1.7031488443342644e8
0.0005699999164789915,-0.34380153042584,0.002176376213097619,120.44128690999327,6.313229990701745,132642.39738939857,28901.222967481295,2.975727434974656e8,1.7345992238333952e8
0.0005599998985417187,-0.3429601970918403,0.002191650348861062,121.30161363971014,6.023333453877504,117602.52070277368,25789.78427578683,2.270411857289235e8,1.3233373610003354e8
0.0005499998806044459,-0.34069847797732433,0.002177157896380201,120.7182367193585,5.771371531159449,109974.9823527715,23339.453965428303,1.819589552173154e8,1.0261392318438524e8
0.0005399999208748341,-0.3387187641213992,0.0021702055712242412,122.07783390402075,6.068583083929942,116863.97621094061,24993.42316038424,2.2646854691076648e8,1.0948883937124354e8
0.0005299999029375613,-0.3376280656473204,0.0021919979013518913,126.57760322596943,6.258883975701181,122859.43410756465,25294.440847153586,1.976233374526616e8,1.0869470316219677e8
0.0005199998850002885,-0.33677078698490764,0.0021920194632259605,128.5967269630366,6.470408714044378,126132.10097213725,24975.704516618152,1.8526651225305593e8,1.0091399652287877e8
0.0005099999252706766,-0.3352465614319945,0.002194694823847235,129.41612755000307,6.7698068981440604,122183.79344386043,26317.550212568607,2.4125404636417335e8,1.1207178692354928e8
0.0004999999073334038,-0.33356964096097536,0.002260934664166663,133.7575912374227,6.876697055628946,124512.02878738886,27376.326361740455,2.663590149448965e8,1.1574825797260322e8
0.000489999889396131,-0.33394940709495813,0.0022706548458803566,135.42268650756424,6.983636077240252,145887.26503410967,30979.20185726869,3.4625704104835445e8,1.57507862809154e8
0.0004799999005626887,-0.33412923755789614,0.0022125092673926042,131.87146113849346,6.91745449294758,144693.5815010061,30985.896139624787,3.268879957198752e8,1.5712485833835655e8
0.0004699999117292464,-0.3331176673743581,0.0021540414531807726,131.39177908176478,6.7975887277455085,131832.52482104464,29847.568161306353,2.56526353299246e8,1.436754013388224e8
0.0004599998937919736,-0.3314518774825713,0.002122094822273137,132.19410508997726,6.79668644576174,144546.8685466917,27662.126137614265,2.3980460828585336e8,1.1848693963948026e8
0.00044999990495853126,-0.33002859631408665,0.0021202800591134663,127.79511817373717,6.513598704579298,141651.99472688918,25425.871977980867,2.2664808388289726e8,1.089409412321492e8
0.0004399998870212585,-0.32839226471403365,0.002143369209749063,127.98326119790298,6.257976256615177,135227.26584844146,26276.23852496696,2.1955681663239488e8,1.2323389880821812e8
0.00042999989818781614,-0.32738231202510837,0.0021641945956921214,129.53797542943897,6.313831220936285,141454.4168476216,28525.608081321578,2.5950062528894353e8,1.4549128032839805e8
0.0004199999093543738,-0.3259673687066918,0.0022143327545921417,134.15117524170176,6.6778984945557776,166612.2161492684,30200.370949418495,3.09437403017627e8,1.52405674437016e8
0.000409999891417101,-0.3244356556512196,0.0022595606751560273,138.38184009926704,6.9002862933635685,178237.0547727049,30235.902312149155,3.015001226360227e8,1.4685606219326735e8
0.0003999999025836587,-0.322819968432674,0.002298384775336452,141.16920454904596,7.049361203668522,179046.1649311925,30211.72782554144,3.006973780834164e8,1.4522070206240582e8
0.00038999991375021636,-0.3209893734035409,0.0023380932955379525,141.44356465231894,7.033751068185162,163767.72801709716,31012.921802375316,2.703275424858584e8,1.5294948394708046e8
0.0003799998958129436,-0.3185741239836366,0.002401395487000503,145.8000717666134,7.186211063518406,165913.48207230624,34116.665743119556,2.8917384565416133e8,1.943065026316258e8
0.00036999990697950125,-0.3163199497528997,0.0024373887787049824,152.19759746074578,7.300769839673529,166638.08263771993,34971.355949338555,2.5406534666613308e8,2.0283190110166416e8
0.00035999988904222846,-0.31391324636518353,0.002431014518617158,157.38214454302133,7.541278988906931,176495.4443041245,35868.20075726147,2.969960740032254e8,2.015890459397348e8
0.00034999990020878613,-0.31307558902612503,0.0024360973889001863,160.03776567187936,7.507501831118434,186806.24988281776,33504.60856879369,2.810681011678593e8,1.663253962218732e8
0.0003399999113753438,-0.3113335406911138,0.002474408083496702,162.36162338016848,7.576622150912104,187382.49297613182,31919.831535894882,2.723456653327645e8,1.4668241450644836e8
0.000329999893438071,-0.30918850466645365,0.002523518266983177,164.92907659779428,7.85667478583425,193879.05992534407,33026.83346687988,2.8803725326518464e8,1.442435849739339e8
0.0003199999046046287,-0.3070908855394391,0.0024898217914964093,165.26434953771724,8.309602956100658,224899.74210087772,37833.907694392794,3.945627579950464e8,1.743181804834558e8
0.0003099998866673559,-0.30588382721530843,0.0024623779339063593,165.44477897874083,8.805748536454866,256495.4663068478,43550.896266225136,5.675072969670795e8,2.223848013914772e8
0.00029999989783391356,-0.30456962822060657,0.0024505860645577335,166.42647793045364,9.422042213721785,282879.67102424125,52862.7789493422,7.772825990126429e8,3.2924597034527594e8
0.00028999990900047123,-0.3029059339475512,0.002503056432306272,170.1049258095457,9.989507334583553,304757.87897518824,60065.8866934845,9.682161690952141e8,4.150355055289983e8
0.00027999989106319845,-0.3019423891710498,0.0025711932980443833,173.45967314609507,10.384099147335014,326924.5886427182,63613.753934935536,1.1010309156385877e9,4.540855973385436e8
0.0002699999022297561,-0.3014650668807325,0.002661130906488687,179.64863783741978,10.864841808168823,357549.8869888537,65116.545879442514,1.2355029691010044e9,4.521293339097482e8
0.0002599999133963138,-0.30019984198328625,0.002778627020817848,190.69912363666668,11.65874049661692,411941.619365808,71385.32796997957,1.470475739363599e9,5.320792965817306e8
0.000249999895459041,-0.29853401189416867,0.0028513879111631123,197.1413504850862,12.098017832583826,443924.99239747913,73087.11529461115,1.5519296359134207e9,5.430002635248485e8
0.00023999990662559867,-0.2958424202224011,0.002887093458947262,202.52611559744213,12.96937172194733,514475.323521079,85624.85853009543,2.0252211468185108e9,6.689673418376737e8
0.0002299999032402411,-0.2941957782996546,0.002924278126060501,209.4207222555041,13.85731713009629,565912.195695863,100348.03159275802,2.49222993801536e9,8.683655175929066e8
0.00021999989985488355,-0.29287818022153417,0.0029584336208895276,219.4728447372953,14.638001176848912,605110.6077073453,110048.9605566167,2.860618110112051e9,9.807511106635479e8
0.000209999896469526,-0.29082518059505397,0.0029810964044953325,227.8371307668777,15.262932495933226,641506.0489537315,115576.9943441855,3.2436663568420286e9,1.0259918562702938e9
0.00019999989308416843,-0.28825001632049496,0.0030331598416061148,240.34640029459155,16.713948376819317,737940.4602416262,133624.19147037322,4.109075667683891e9,1.2763568852513852e9
0.0001899999042507261,-0.2859606665725368,0.003079712581922355,249.83631104601005,17.992822310159976,828067.429299661,154423.91464646126,5.003567033801896e9,1.6002461812618716e9
0.00017999990086536855,-0.2830084713216953,0.0031010095893474017,253.06800263875493,18.857118845843203,872621.4364941162,176421.76549209966,5.719110043179476e9,2.0170936739550383e9
0.00016999989748001099,-0.28043001660021916,0.0031422017125019744,257.7298226218041,19.445939518063376,906396.1429385722,197080.0681782504,6.2589577283316345e9,2.468016643629937e9
0.00015999989409465343,-0.27659135922870043,0.0032188204347309364,263.092680094319,19.463472962735175,921464.6411146946,191924.2875023205,6.149236103452994e9,2.317975166513396e9
0.0001499999052612111,-0.27335078056328455,0.0032630050812726434,273.6946785993292,20.08870369999312,975665.3138726308,195563.51530294877,6.402403120021747e9,2.308943556185223e9
0.00013999990187585354,-0.2714732703435151,0.0032693051088661133,279.3969648779096,20.127874209868107,991496.5947969375,186643.71297411292,6.252325202214171e9,2.0068220261913512e9
0.00012999989849049598,-0.270597920246087,0.0033159052685752814,283.91239751260895,20.112131648603963,1.0050172104645902e6,179527.3763875822,6.145786752320667e9,1.734656977536852e9
0.00011999990238109604,-0.26899790301535764,0.003374242963304973,292.89469871336314,20.579535195554307,1.0488673423328213e6,185908.53333083465,6.515589213797397e9,1.7625727101600091e9
0.00010999989899573848,-0.26693566525608176,0.003367527517680482,296.8930172487506,20.651101435505797,1.0746606502650962e6,183230.12789096576,6.531407889882698e9,1.665959932902098e9
9.999990288633853e-5,-0.26549963889240247,0.003340443295308699,299.9474215488585,20.403022111264367,1.0677894844083868e6,176906.3477981827,6.269241236786139e9,1.5730143342749515e9
8.999989950098097e-5,-0.26376621644597054,0.0033537758372739618,302.6354817807522,20.60219094637993,1.1019823695197515e6,179055.2823478002,6.479505210662315e9,1.6175774897871506e9
7.999990339158103e-5,-0.26151830755156635,0.0034094555513434393,311.20777256805127,21.58709996084994,1.1938290357345215e6,192079.03262407123,7.35050676199547e9,1.7924612254035997e9
6.999990000622347e-5,-0.2596939372277136,0.003470231496898861,319.35430259624485,21.913206292318318,1.2358193738104827e6,196223.1721341456,7.490492630138149e9,1.8633323524022632e9
5.999990025884472e-5,-0.2573877098913774,0.003550299017383087,331.62026262941146,22.495009414304523,1.308119256324719e6,208679.19815743738,7.888784070666151e9,2.0518084903643403e9
4.999990051146597e-5,-0.25496073003934744,0.0036093573445307725,343.36953160386906,22.865134794599363,1.3387054557831003e6,208277.9044098691,7.866357639891493e9,1.9275516037523212e9
3.9999900764087215e-5,-0.25256880546543653,0.0036655000544471112,352.0929339891482,23.394550336951422,1.372706973158243e6,213561.44168773893,8.0598614157591915e9,1.9868477559902134e9
2.9999901016708463e-5,-0.2497680340445394,0.0037505598148063818,359.20381510226525,24.360609365525406,1.4262817181245347e6,233942.993938562,8.722432796880276e9,2.4158436848069906e9
1.9999901269329712e-5,-0.24774156271433975,0.0038329807211709005,365.6661342965874,24.626807466346513,1.4824430126042725e6,236075.74246955992,8.891350749060635e9,2.378594524863811e9
9.999900612456258e-6,-0.245566939540222,0.003911390817445695,377.30939069553597,25.236232392537346,1.529851556549143e6,245439.0317644766,9.269688665161747e9,2.520111961037099e9
-9.913492249324918e-11,-0.24312307295887076,0.003962963007037403,385.214764394994,24.644592344040838,1.4968307640016985e6,232007.58137008143,8.459729778884313e9,2.3155069922282257e9
-1.0000098882301245e-5,-0.2396794786490632,0.0039790448944767584,388.03739193526326,24.380849252939143,1.484057080964299e6,226846.34979228093,8.113610439243845e9,2.300490106433959e9
-2.0000099539174698e-5,-0.23617848421018384,0.003995211381076272,397.3964109082385,25.032875987375665,1.5769372643183477e6,233003.18776339194,8.650720447543991e9,2.351481708983771e9
-3.000009928655345e-5,-0.23245455529960782,0.004043321056555944,413.60603892546555,26.142506925080628,1.7112728051242852e6,240753.93343897784,9.535646082054682e9,2.277964548544285e9
-4.0000100852921605e-5,-0.22898905691097693,0.004127670630336545,432.0011804756277,27.176771657739366,1.8011026357053737e6,248487.38001234859,1.006612312432294e10,2.262397658928882e9
-5.000010060030036e-5,-0.2246831999251605,0.004201020401141061,450.02585127559416,28.396741164416056,1.89696060200393e6,258585.63593112933,1.0938299622809769e10,2.280127979200252e9
-6.000010034767911e-5,-0.22117846500348567,0.0042628076853085525,464.71702759805623,29.330274413565455,2.0105067419434546e6,266595.60955082957,1.1676961235726576e10,2.3730869654204984e9
-7.000009645707905e-5,-0.21706670285126048,0.004306029402113025,478.2686611428774,29.902104117197702,2.095464400763547e6,268726.9862080225,1.1882840759995443e10,2.4028787340272756e9
-8.000009984243661e-5,-0.2129255377157968,0.00430973306355283,486.9867730909614,29.473720766749807,2.0953339883954558e6,251635.89097415912,1.0752219989486029e10,2.0667286764697526e9
-9.000009595183656e-5,-0.20878337376840894,0.004313325793434514,493.73832866949806,29.010799368252574,2.1007914006845267e6,234258.48665171885,9.680369976890638e9,1.7751002536242073e9
-0.00010000009933719411,-0.2048618191688984,0.00432157337363231,501.7429132999708,28.626606904994684,2.0822951165418683e6,221546.50493643607,8.73623358514048e9,1.5679915585172727e9
-0.00011000009544659406,-0.20046136793831618,0.004389865922429751,517.859022220901,29.07440319016054,2.179721835315104e6,222190.7000196523,8.615071951448368e9,1.536856635597856e9
-0.00012000009883195162,-0.19664541613490713,0.004472650266144168,530.596013217203,29.86844361036272,2.3067348965812474e6,232945.502796868,9.231190523091137e9,1.677960244831791e9
-0.00013000010221730918,-0.19252787873723753,0.004535087399974183,543.4873592305725,30.47993133076466,2.4250822896977453e6,236442.531955431,9.836140075604898e9,1.6800625816614916e9
-0.00014000010560266674,-0.1886507797316304,0.004592749201923144,565.8050311539505,31.243236525880153,2.5509992630266463e6,238462.97323121363,1.0074257615344614e10,1.651265214502087e9
-0.00015000009443610907,-0.1842450257463046,0.0046737814024664795,589.3338878456558,32.20860867110071,2.6369287908618595e6,247557.90571905905,1.0303053898452148e10,1.746410108671291e9
-0.00016000009782146662,-0.18049019374823863,0.004764652616600197,614.897739109478,33.19532515287794,2.768733890446213e6,259834.1874263297,1.0554315222135588e10,1.93520759218886e9
-0.00017000010120682418,-0.1763573462272205,0.0048283770697663125,636.9356527205831,33.668110078337996,2.872206559412233e6,260463.28808440987,1.0019478181505976e10,1.9297109379357347e9
-0.00018000010459218174,-0.1719380805712739,0.004886269813404013,659.0581339171496,34.636290545247334,3.0155927806626307e6,269288.31799142435,1.0225537905300533e10,2.0695596682219193e9
-0.00019000009342562407,-0.1671980212170105,0.004967072530958492,686.3907444787949,36.00880948396912,3.200107812463526e6,283881.4320642632,1.05228928170284e10,2.2572896377665787e9
-0.00020000009681098163,-0.1634190074579476,0.00505686475613528,717.366078220887,37.44256781995173,3.3227001280426476e6,301314.26972815813,1.0384511867050152e10,2.443683278361519e9
-0.0002100001001963392,-0.15871254139906543,0.005100930119249363,733.8974316764891,37.56161170698685,3.3360728495209576e6,303788.2469258085,9.369208761541203e9,2.477045626868531e9
-0.00022000010358169675,-0.1534750548737021,0.005105773071976239,737.7909156819783,36.76052261675754,3.190606720621137e6,294176.6451216306,7.570614999614676e9,2.3848214788470817e9
-0.00023000009241513908,-0.14939420690692862,0.005136197269876625,748.7397235159625,36.34000068441452,3.1150868295347015e6,282793.17838504014,6.035610949359521e9,2.3082862211625233e9
-0.00024000009580049664,-0.1446239561019806,0.0051637843330870166,760.8285053883335,36.70839806271241,3.209332305327496e6,282302.21047617274,5.896666753153435e9,2.3469958441832566e9
-0.0002500000991858542,-0.1394706960077905,0.005213687051953366,772.5899048728606,36.68244096172941,3.275493135957634e6,276255.3527451784,5.617987235751898e9,2.283394268641399e9
-0.0002600000880192965,-0.13466787336534478,0.005255928979775484,787.9283175808342,36.24513129269876,3.2243755026203543e6,264997.9049683424,3.9281524898808665e9,2.28384410264778e9
-0.0002700001059565693,-0.12866687658244713,0.0052964143551864655,799.9116226159887,35.68160668557803,3.174465072498558e6,254141.43065146095,2.085609442467654e9,2.3251802151624885e9
-0.00028000009479001164,-0.12174573535092942,0.0053651695758068696,821.9883785807059,36.21830322754412,3.241064662776735e6,260953.87913633077,1.0378980158641133e9,2.504311195930944e9
-0.00029000011272728443,-0.11574464227756233,0.00542947542992951,845.7740779523915,36.79244889511523,3.325972160332532e6,265342.4393358848,-1.8394770384782708e8,2.6266596971434174e9
-0.00030000010156072676,-0.1109472965202743,0.005475034725390935,859.1037920767016,36.13074422648963,3.268899527863173e6,249748.86651042994,-2.673911488234064e9,2.617752179589394e9
-0.0003100000903941691,-0.10491927331835801,0.005489573563855511,870.8607942621228,35.61420115257985,3.1868061944357264e6,241531.17376915974,-4.85497145453189e9,2.652071435204328e9
-0.0003200001083314419,-0.09828584301165648,0.005539470672574473,889.9438754946572,35.56739909930935,3.159088618620212e6,243544.65771989085,-6.578582834432681e9,2.7461158353149714e9
-0.0003300000971648842,-0.09237140798471721,0.005575442383632985,907.4627169307131,35.434300013736234,3.152104669743593e6,245944.20252190746,-7.779049849421115e9,2.834334980580554e9
-0.00034000008599832654,-0.08656543895284932,0.005581017702921653,916.461911366693,34.82102013034406,3.0240182410320463e6,236446.27971894245,-9.206786417999855e9,2.8185102260255494e9
-0.0003500001039355993,-0.08040588713364365,0.0055883960816234274,926.5323189623067,34.20319275920512,2.8737059462044244e6,226843.11330029744,-1.0999071094123917e10,2.808955119810938e9
-0.00036000009276904166,-0.0742025543806306,0.005611325315003124,935.8760566818231,33.4575633291817,2.693688268218741e6,217305.81367987482,-1.3050407495366346e10,2.803914899008861e9
-0.00037000011070631444,-0.06751478819993015,0.005657332800235319,952.3650947644685,33.369862742089154,2.586103948691308e6,216112.5870130615,-1.4941278732250978e10,2.850952488791808e9
-0.0003800000995397568,-0.06095523064628027,0.005730933714175871,972.9444015116604,33.60330481213418,2.508776988368962e6,225994.49092363115,-1.6483747575194433e10,2.915017947346558e9
-0.0003900000883731991,-0.05460387737087593,0.005812616859805015,993.4662568196923,33.434053774915995,2.3969857144114953e6,231081.4190310797,-1.8664548391301888e10,2.965662791675648e9
-0.0004000001063104719,-0.04786774036974732,0.005933023644407715,1025.524069247241,33.97954663648286,2.326306594742263e6,238831.68352243624,-2.1281418175730927e10,3.1055391056018653e9
-0.0004100000951439142,-0.041295002748231925,0.006009248869347818,1054.1259108567633,34.40082345282124,2.1934339995152103e6,247402.77869755053,-2.3739889662660507e10,3.2119306995872393e9
-0.00042000008397735655,-0.03460819804440501,0.00604550998297855,1067.8405984337796,34.49117493558732,2.1598500919299787e6,254754.33789235557,-2.5212733710899734e10,3.270308894081232e9
-0.00043000010191462934,-0.027734558930959618,0.006105732547004684,1086.7402046351087,34.44537621025651,2.16812345862724e6,260290.0888845299,-2.7169047829798653e10,3.344546344079007e9
-0.00044000009074807167,-0.020456219556150207,0.0061783797455564745,1114.4221102048261,34.89498818501813,2.0851178474044246e6,263908.80857626325,-2.9607837474470417e10,3.4604287665848517e9
-0.00045000010868534446,-0.013250113704708329,0.0062496787042743305,1135.488606629516,35.45058132628321,1.934202979451012e6,271263.83017486695,-3.161562499838635e10,3.5173599325658007e9
-0.0004600000975187868,-0.005531552196346464,0.0062859629493238695,1143.4608106550002,35.0046796341769,1.7199695600956401e6,274762.57673154655,-3.3363172683221466e10,3.460198713115023e9
-0.0004700000863522291,0.0029619621912391845,0.006355461388034053,1162.6540763564658,34.71632084844089,1.5052054790355978e6,280702.24368457147,-3.604852495839205e10,3.5011070867550125e9
-0.0004800001042895019,0.011944191241027871,0.006425641335739241,1182.5771320604886,34.56343387169098,1.2991340558487982e6,287851.18769876857,-3.847148611338564e10,3.5794527796220155e9
-0.0004900001222267747,0.02072274030615179,0.006434318928446698,1183.581661848089,34.2470533737096,1.0095503535050579e6,289193.22736202506,-3.9046283314168335e10,3.4970020266026044e9
-0.0005000000819563866,0.028554008455841374,0.006444702494988348,1184.3154041158598,33.87051085913444,760795.5986509592,292011.3967717665,-3.976017201707851e10,3.41430061534148e9
-0.0005100000998936594,0.03589637138135207,0.0064803691173531824,1192.0772722246513,33.89780320531274,530025.7253223864,297702.973259185,-4.1050257176662e10,3.4118388157884226e9
-0.0005200001178309321,0.04418584030610119,0.006518546997464039,1199.9916189459896,33.53635374786106,308621.59575661324,301507.84071121115,-4.251705942969676e10,3.430740448899079e9
-0.000530000077560544,0.05230953793089319,0.006589217213521322,1212.5363027466235,33.32950985462265,119625.340882251,307651.5615082236,-4.416176327894812e10,3.480937444712922e9
-0.0005400000954978168,0.060076475891898934,0.0066608659619930045,1225.7129947841293,33.61995597319636,-137657.01657597814,313215.1771092316,-4.560151360677903e10,3.5580264344674735e9
-0.0005500001134350896,0.06855009651162397,0.006678054823404769,1218.9115947758182,33.67278437747057,-503997.78045253584,311931.45117647335,-4.506496545984421e10,3.525823553636124e9
-0.0005600000731647015,0.07608196523789003,0.006660661588345788,1204.3157155423537,33.94379611605103,-808657.8824244699,306201.1439678122,-4.3138565977953476e10,3.5055399643935137e9
-0.0005700000911019742,0.08379775550552067,0.006654198948553038,1189.481849248861,34.516780162786226,-1.1218637581371826e6,302480.8300102988,-4.07053379389388e10,3.5111933896527505e9
-0.000580000109039247,0.09168612696483695,0.006620188618717206,1169.8069555792108,35.06777993401257,-1.430061361388677e6,294452.27940597216,-3.773473383361688e10,3.510979964638994e9
-0.0005900000687688589,0.09960967996089512,0.006602414029948134,1151.3664285234586,34.94316648264488,-1.630802729641555e6,287635.9959928771,-3.610487267499937e10,3.5245356217600813e9
-0.0006000000867061317,0.10734219519671549,0.006627825063375411,1149.3230453916249,35.15436901506469,-1.9658421040722204e6,290183.19841222034,-3.550330823687246e10,3.6587746963360496e9
-0.0006100001046434045,0.11530006416747093,0.006644815262118986,1149.0085365540413,35.72854625075292,-2.3062297900543553e6,292843.729750191,-3.4438028288030334e10,3.8184014905766835e9
-0.0006200001225806773,0.12255750830236271,0.006637766086693011,1141.0738723951395,36.30438747816398,-2.626057678970916e6,294981.325755386,-3.212648221024107e10,3.8960177076364145e9
-0.0006300000823102891,0.13076000784795405,0.006592981711270037,1126.085817047551,36.632165785678026,-2.8910721494562067e6,292996.6796422249,-2.943141240181007e10,3.9121007641268506e9
-0.0006400001002475619,0.13874819538082264,0.006548132745093064,1116.3179574053343,37.23741080302967,-3.122846298725951e6,293601.10090910486,-2.7312650217828785e10,3.948491572210377e9
-0.0006500001181848347,0.1464595793397829,0.00651522005569202,1104.27790645965,38.00785159887209,-3.3441653747316017e6,295442.203453727,-2.4954570426318832e10,3.969536966266107e9
-0.0006600000779144466,0.15430309586667287,0.0064297258954043035,1088.1118939624596,38.71528512086527,-3.531396642949615e6,298957.392803836,-2.213251361712918e10,3.986354828810175e9
-0.0006700000958517194,0.16309794800552652,0.006292738349384823,1056.8409813226413,38.72843350506838,-3.5495964824130484e6,295068.48403537384,-1.952568257766223e10,3.8705276825008082e9
-0.0006800001137889922,0.17177023783238854,0.0061771471139344,1023.5905384391941,38.60928617783909,-3.579919040656641e6,290835.36035929236,-1.6628054250469109e10,3.7271369792642727e9
-0.000690000073518604,0.1795945324911933,0.006102341165659742,997.1290867661165,38.98000822515891,-3.6811007933433824e6,297545.31214852235,-1.3128079726358376e10,3.6744151256223783e9
-0.0007000000914558768,0.1866337941020468,0.006056204238375068,975.7379531686796,39.37367238610007,-3.792694541208324e6,308595.41150094406,-9.970845666558285e9,3.683490713951376e9
-0.0007100001093931496,0.19379112211391875,0.00602752427179683,955.4881902300073,39.92877064771667,-3.891423794105663e6,310516.4427825593,-7.151321795898833e9,3.587989937928546e9
-0.0007200000691227615,0.2007253279265418,0.005963648744492877,931.0959996172166,39.50227300127541,-3.9172246503605205e6,306102.2186083203,-5.318202421839157e9,3.4841663164830084e9
-0.0007300000870600343,0.20739928687221978,0.005936945296053864,917.4365627881211,39.4715458256265,-3.9682668835951653e6,297575.68441122107,-4.259888209321049e9,3.431222384650758e9
-0.0007400001049973071,0.21381494687127725,0.005894516429440601,904.3971754100961,40.08824865756919,-4.0724096860304675e6,298805.10548085725,-2.1828943351985908e9,3.4426884802790074e9
-0.0007500001229345798,0.21997850011124512,0.005817991012744645,889.4272208596788,40.45235605295095,-4.118839012726149e6,309532.2280903976,1.692376667644108e8,3.4629946522016068e9
-0.0007600000826641917,0.22705992144705472,0.005748029317025294,868.4745076550429,41.138261786644584,-4.1927537455314635e6,326717.3874741285,3.468837331494348e9,3.5333063697416525e9
-0.0007700001006014645,0.23382162848419383,0.0056840885553065875,847.8157089752701,41.72508000283699,-4.2616010817630235e6,336436.8115335368,6.247916979976463e9,3.518666789368045e9
-0.0007800001185387373,0.24075550790993852,0.005574318629077342,815.5089258284632,41.48470409716457,-4.193910501356306e6,333945.5348196146,8.337165151048994e9,3.3992521137933574e9
-0.0007900000782683492,0.24776888020684956,0.005441417960086055,776.9475273871387,41.23188240204643,-4.12776045370899e6,333270.88186715415,1.0589616080144642e10,3.2555622110361185e9
-0.000800000096205622,0.2542271082373567,0.00535225448958907,747.266179823331,40.71801563608163,-4.0623142438368932e6,325734.2094910928,1.1945144738437807e10,3.053597541680351e9
-0.0008100001141428947,0.2597589404384734,0.005274893531969558,720.0942303211615,40.84476690372495,-4.003703228688982e6,332737.9399158063,1.3944965527786657e10,3.025390843837975e9
-0.0008200000738725066,0.26524287502043115,0.005216562476578946,691.0999282313985,40.46904194891027,-3.913423434549002e6,334463.97306310607,1.51287294968732e10,2.9373894567364073e9
-0.0008300000918097794,0.2704678510371657,0.005123797423619967,663.7613906089391,40.464545959306285,-3.857914016221242e6,344548.955273704,1.6809223369016176e10,2.944183789598336e9
-0.0008400001097470522,0.27551648926771505,0.004997387907128396,637.9521889712721,40.53551486008068,-3.7819363810175825e6,361993.48253068136,1.8678126106987297e10,3.157072386516968e9
-0.0008500000694766641,0.2797093702833344,0.004866456474477026,603.408671659826,39.85112962117618,-3.6003696807596036e6,369393.83900930337,1.9687290005817863e10,3.260079533858826e9
-0.0008600000874139369,0.28488562103257603,0.004746246527134178,572.9629530135314,39.44392243238726,-3.45312600235972e6,375867.70527090697,2.0646786920759373e10,3.386418368931196e9
-0.0008700001053512096,0.2896578452507556,0.004641296153623637,545.6683806014406,39.14390520272703,-3.388159248157502e6,379895.6627943465,2.167186484543809e10,3.466831795928587e9
-0.0008800001232884824,0.2942212017003964,0.004593869849178622,525.631758490504,39.01802428457224,-3.3653325862712925e6,387930.02635242726,2.278163287953474e10,3.5515811893639307e9
-0.0008900000830180943,0.2996875239787828,0.004500147841993314,504.81782119035444,38.996553725686965,-3.31779244418335e6,397170.1315870471,2.3967554627838734e10,3.6505895938240943e9
-0.0009000001009553671,0.30594517584412895,0.004344599553068253,482.3655186300537,37.904400839590345,-3.156095748528697e6,382557.33074938523,2.3175134965957726e10,3.4578553661746693e9
-0.0009100001188926399,0.31202956965030904,0.00418394292643466,455.14596673072845,36.97917767474569,-2.9905063406923013e6,377668.3599726379,2.268217921978752e10,3.499626837173357e9
-0.0009200000786222517,0.3172557566990314,0.004027548479119931,422.3012488163039,35.51795127136486,-2.76154288576646e6,363921.0351280383,2.1313237790386272e10,3.3711869879318843e9
-0.0009300000965595245,0.3222485479356235,0.00394129245012696,396.6675137441092,34.50026227255313,-2.5877946845049197e6,356478.25398867915,2.0456080624981857e10,3.3267969736384716e9
-0.0009400001144967973,0.3260045887082224,0.0038371552079483795,376.80641919369725,33.18261807684097,-2.4192278395228e6,337502.6336584831,1.9086982811110973e10,3.100272618199706e9
-0.0009500000742264092,0.3291282300295467,0.003733835885332286,355.87149398749915,31.474822364320417,-2.2438783574498547e6,314606.8659272825,1.7522584222200573e10,2.8735615990516114e9
-0.000960000092163682,0.33199373372294694,0.003615611538837483,332.9121810851464,29.675869403119226,-2.0359826761469657e6,295668.19740998157,1.5832589792130539e10,2.7702276989881625e9
-0.0009700001101009548,0.3362989373830173,0.0035056106613573458,314.3350711175365,28.042743144835544,-1.8544880052059577e6,273900.16233131196,1.4236584059870552e10,2.511189364576482e9
-0.0009800001280382276,0.3399544351682595,0.003417393630164781,299.1642368703202,27.4286498106661,-1.744116705178635e6,275273.41016438446,1.3819031181943565e10,2.688864698497357e9
-0.0009900000877678394,0.3423277765442538,0.0033869227326122553,288.6755283171988,27.26454820217059,-1.674828205264254e6,276356.0888823203,1.3684252860136818e10,2.726259270628447e9
-0.0010000000474974513,0.3448762167423916,0.003298347827292012,273.3707311593448,26.324769425806974,-1.54658806302553e6,262576.0903734521,1.2767109720990772e10,2.5217136502130566e9
-0.001010000123642385,0.34815892100383966,0.0031894631502396103,259.2249160187857,25.16788189994569,-1.4323843306039954e6,248243.0830195428,1.1847701650303776e10,2.3178239613843713e9
-0.0010200000833719969,0.3515770014810916,0.0030894262889858857,247.52543671853329,24.362275523638147,-1.3552214679199622e6,241315.12011496862,1.1253451431395952e10,2.278423113408675e9
-0.0010300000431016088,0.3544440850039566,0.002998124368095503,235.51661436147322,23.23539775128322,-1.265764647261497e6,230023.35661175233,1.0353369070233519e10,2.210928422904892e9
-0.0010400001192465425,0.35717133164518783,0.0028788499121248337,219.7207646456846,21.272351254479528,-1.1099936021879974e6,202242.8328994119,8.684764890194616e9,1.8471422311209233e9
-0.0010500000789761543,0.3596494756299698,0.002796413590003072,205.58734087751557,19.320939830766918,-942591.2378775771,174968.7992008681,6.935596319321069e9,1.5047075488251636e9
-0.0010600000387057662,0.36178368942461125,0.002722807814843281,192.53592283281085,17.95770501132975,-812807.6692886144,164638.15453363443,5.925299857416567e9,1.494996642166011e9
-0.0010700001148507,0.36315849691607605,0.002657577657070751,181.21303260198056,17.319540618531583,-739267.7443608103,167549.5241172752,5.582560359164902e9,1.6995960660944653e9
-0.0010800000745803118,0.364574466762594,0.00259817226687472,171.66771308874667,17.085622968833388,-694754.1071688982,173710.57487967706,5.49261653840358e9,1.8777783039854403e9
-0.0010900001507252455,0.36704852365436663,0.0025552602505140736,162.05339282813395,16.444238053174615,-639253.8204425869,165990.36357354923,5.084865351096581e9,1.7579995209447439e9
-0.0011000001104548573,0.36967275604262695,0.002541098259685536,154.53973904021194,15.625000743815333,-581391.6401589303,158983.6243367587,4.669141096732549e9,1.6988435840525694e9
-0.0011100000701844692,0.3713317443482662,0.002473460492732011,148.0318889563503,15.00133755568236,-537866.3035679183,156894.31255159262,4.414869653966992e9,1.7335647069103622e9
-0.001120000146329403,0.3734415657448478,0.002379219552332401,140.38870141266452,14.118624224964226,-474959.3976284591,149596.8529704016,3.9474218992004285e9,1.7062932672935317e9
-0.0011300001060590148,0.3747780243461765,0.0022901240609623065,132.9498990957883,13.686292746932164,-430657.8982871894,154055.01642719237,3.7671687989143157e9,1.9072353989294624e9
-0.0011400000657886267,0.3769697235042155,0.0022111524316675937,126.62029106568637,12.677635745697755,-380333.59653084434,133436.60329654106,3.0662940694005766e9,1.558222883269072e9
-0.0011500001419335604,0.37876745584106924,0.0021475921550224986,124.00045846291358,11.870867983382531,-353539.3686101742,113306.018561791,2.584730185304123e9,1.1703215721122658e9
-0.0011600001016631722,0.38092603786916623,0.002067657192325296,119.66710122569472,11.002131962225743,-322141.1768354795,101694.12100255275,2.232778342950024e9,1.0278298115992872e9
-0.0011700000613927841,0.38276640843893067,0.002032999868657545,116.73194700725018,9.929245112955417,-287139.7552416121,83252.48922132037,1.7591209434987714e9,7.581978370191339e8
-0.0011800001375377178,0.3842371487842274,0.002080463552193771,115.34927756145625,9.233191142176745,-249909.54098508297,69441.58215877127,1.3982343247545922e9,5.652425367975525e8
-0.0011900000972673297,0.38515403813917265,0.002056390582587015,108.90581605104853,8.635796163606576,-213983.91998268667,64101.424795692445,1.14453500243361e9,5.411943034662818e8
-0.0012000000569969416,0.38692747780016523,0.002003263478951305,103.37867965714678,7.9423581033236745,-194892.49672241602,56253.83652459582,9.705458529928906e8,4.677318750946542e8
-0.0012100001331418753,0.3887633286903804,0.0019433033600653141,97.76711386761762,7.174080096185752,-164138.17199553328,46748.98818047272,7.726364809095173e8,3.690428025450224e8
-0.0012200000928714871,0.3905559430841539,0.0019293619801039445,94.56800579375215,6.90589260759011,-145282.7915786722,44335.29379593488,7.189904401001457e8,3.528363985053899e8
-0.001230000052601099,0.39116783737477806,0.0019144763705982268,89.45168729450425,6.412510837323421,-129229.65253406463,40092.02883253651,6.143938608727913e8,3.076726496443202e8
-0.0012400001287460327,0.39097156935232236,0.0018591970287558325,85.12531857851803,5.43469249669282,-102283.42273979212,28833.15971277761,3.761187328369116e8,1.914931386084271e8
-0.0012500000884756446,0.390370586734455,0.0018027926836157984,82.36112986056945,5.008612968205846,-87225.80471764038,22976.02705271084,2.6233767054361904e8,1.3030614847178014e8
-0.0012600000482052565,0.39127098344855127,0.0017791157503235973,81.61108011114183,4.5521173272058775,-73670.1736486228,18700.74072403706,1.7004156744214174e8,9.403034137597026e7
-0.0012700001243501902,0.3922142863437169,0.0017840042409641393,80.67168248681226,4.507243899470373,-71028.2819979066,18376.175961971345,1.7559879059041077e8,8.764017691680871e7
-0.001280000084079802,0.3937549571679357,0.0017891461154661643,78.87204351358432,4.515234130002318,-69911.30127551938,18632.78669984202,1.9267032387212062e8,8.927099379757163e7
-0.001290000043809414,0.3944252256440034,0.0018213566979546922,80.11142014046956,4.604177587544137,-73662.9054155114,18387.277858813326,2.0589430872056475e8,8.513127186428244e7
-0.0013000001199543476,0.3947261789900124,0.0018014731841340702,80.01951205956156,4.181135776013859,-58182.53675564988,14339.737158138863,1.140282831092637e8,5.6495975328865655e7
-0.0013100000796839595,0.3947415092848968,0.0017394269310576694,77.47203340310293,3.775129459832485,-46960.53328380315,11189.973482651829,4.53628531594493e7,3.836553736239728e7
-0.0013200000394135714,0.3960020331227602,0.0016711258991943677,74.01586869932298,3.4952687908638036,-28042.6705547641,9096.06893526956,2.3567435230027538e7,2.7952288335197587e7
-0.001330000115558505,0.3976701517707725,0.001620566472109996,70.64901450218866,3.46347788537919,-23278.162909893414,11526.433749576396,5.756381912914951e7,5.258333474875917e7
-0.001340000075288117,0.3996657277841128,0.001609296248467187,72.38336254524093,3.75357001930313,-34740.946448394316,15123.022370968189,1.1338690260485762e8,7.988905289439115e7
-0.0013500001514330506,0.40118295471788723,0.0016219288351294792,74.00558122823354,3.9700501552411787,-51071.71936879723,18298.84546704085,1.484743434762306e8,1.0774201442950001e8
-0.0013600001111626625,0.40162537716928837,0.0016705943662699762,74.53076869498105,3.971118382871707,-44568.0113652788,17180.427329815626,1.2459925534551403e8,9.859218554043922e7
-0.0013700000708922744,0.4018880400322158,0.0017283012748343352,76.55362405205452,4.101652646558293,-45463.21630974782,19108.519250630707,1.403731277684407e8,1.2507799110247897e8
-0.001380000147037208,0.4027690329454184,0.0017238598384335866,76.88185916390474,4.104274731311569,-51094.26481392536,19640.1157808381,1.5320740403029886e8,1.3642266923432076e8
-0.00139000010676682,0.40419435009328214,0.0017724542930629018,78.75425134598234,3.960635768411679,-55534.78332477275,14623.701755677546,1.0449517097251862e8,7.600613998657866e7
-0.0014000000664964318,0.4047927788863866,0.0017790691186446478,78.20364173054115,3.9677936110104026,-56794.30939100009,12286.960543275109,9.401995072148106e7,4.2468395759507775e7
-0.0014100001426413655,0.40439609064059445,0.001762282194317482,75.36232964900618,3.8372998727076335,-61545.27522226115,12147.344129581523,9.496556194145356e7,4.374140206695811e7
-0.0014200001023709774,0.4046072466503165,0.0017810628361574522,77.18471836824864,3.7702713295461145,-56530.087999264564,10904.82981889179,7.514373820943032e7,3.1203697819428824e7
-0.0014300000621005893,0.4053401972376983,0.0017369431746327225,74.49655616096702,3.664329678071153,-41740.288079145066,11269.08386633586,7.918484720619741e7,3.935436262781322e7
-0.001440000138245523,0.4064311585365701,0.0016810346731069604,71.56252600273562,3.539359714468518,-36953.826497251815,11556.01492093214,9.237531122441421e7,4.499393220137269e7
-0.0014500000979751348,0.40795602084056515,0.001660201754607853,71.89105219069269,3.499713368581066,-38067.18975166585,10543.026051686053,7.463081095638095e7,3.323600368759965e7
-0.0014600000577047467,0.409448521305387,0.0016350937957233733,71.51336004364883,3.4668901378574377,-39506.177130080156,10264.646955444703,5.9686161145368874e7,2.980569287708176e7
-0.0014700001338496804,0.4094582552952945,0.0015633002980939247,67.4781193751049,3.218969650812377,-36699.34098015903,9054.919969200526,4.9368094255058944e7,2.53115617358538e7
-0.0014800000935792923,0.4087584221134439,0.0015544963650901743,65.71274019245227,3.214242961593034,-42091.88418211025,8804.135543744453,5.853221573022497e7,2.5618640334212005e7
-0.0014900000533089042,0.40877423915918515,0.0015645743914755982,66.27201320859035,3.298214419903311,-45637.964252533144,9088.48617388653,5.8440517451609746e7,2.8202167181114674e7
-0.0015000001294538379,0.4101102785645892,0.001567626373605017,65.04956562696387,3.3893751667123615,-49188.046108990995,9970.450342440357,7.43094266966653e7,3.304032739519469e7
-0.0015100000891834497,0.41182077589112515,0.0015428258076815929,64.73350604736177,3.552870327319703,-52676.8643491024,13287.928943029165,1.1697731779357114e8,6.183788250785429e7
-0.0015200000489130616,0.4133668262971969,0.0015384689451967515,64.92196467319542,3.778350704676341,-55965.001030030035,15389.612991176884,1.5632917546977356e8,7.686737281158608e7
-0.0015300001250579953,0.4138823718606542,0.0015524142753867392,65.90041424147398,3.8087340850240765,-63276.31121658545,14893.149497500155,1.5429230002574933e8,6.5354743262722425e7
-0.0015400000847876072,0.41583091427505675,0.0015369273330236204,64.69276988694412,3.6385240531353165,-57466.3889418562,14468.058419731364,1.3467394939899564e8,7.084136335018025e7
-0.001550000044517219,0.41716836779774935,0.0015740136032141342,65.8589204725904,3.6033545465014756,-55710.39524333985,15217.892190477227,1.3152817546627368e8,8.15389476445723e7
-0.0015600001206621528,0.41821495667362896,0.0016264237796904666,69.26449705176061,3.4645408144077856,-57390.777233900815,12924.716316767552,9.8650621910529e7,5.7674063519625165e7
-0.0015700000803917646,0.41964502807477305,0.0016409767773534244,70.79234562185417,3.3331111066566,-53251.21928160637,11801.131081355574,6.318458157429145e7,4.941297394596407e7
-0.0015800000401213765,0.42006986795279616,0.0016139752714771883,68.41674037123632,3.197110308571576,-45778.0155154894,9739.792093044989,4.493537349931344e7,3.360122780402837e7
-0.0015900001162663102,0.4197548360714867,0.001546224699000941,62.431677009896745,2.873485912118454,-35235.3052790984,7179.899149496194,2.770433952726578e7,2.0498032700501893e7
-0.001600000075995922,0.41979287761151785,0.0015394064256236953,61.030706901951035,2.74309933219134,-21975.955831508258,5725.366048349229,7.949777981883025e6,1.2762753447075207e7
-0.0016100001521408558,0.42094478501367755,0.0015242504092358108,61.639446579924595,2.6635789219814616,-14420.784234266695,5236.845249416366,-8.359055348354417e6,1.1404229329844106e7
-0.0016200001118704677,0.42248715568728334,0.0015229963178082005,62.86612023376848,2.727213173980927,-14683.810887001255,5760.08631309888,-1.267495196505897e7,1.295301809289796e7
-0.0016300000716000795,0.42433046258448387,0.0015173083685447383,62.156520774282235,2.731709840379042,-16378.700437633259,5766.233119567996,-5.976215478018137e6,1.414620937265805e7
-0.0016400001477450132,0.4252012296640695,0.0015035665353261463,60.142568977118785,2.8578349494518727,-15499.735436278599,6843.509315314172,1.7473122602250867e7,1.9606296661652043e7
-0.0016500001074746251,0.4256282735311223,0.0014756658491112931,57.933650479539594,2.739916974573023,-17205.993776648582,6409.499888413588,2.361261813828513e7,1.704172614867316e7
-0.001660000067204237,0.42621190398428915,0.0014479249693754989,56.29558359591974,2.6409797486202553,-25862.011740187478,5798.150034682352,1.8196654111526374e7,1.5015255195490967e7
-0.0016700001433491707,0.42749831192622,0.0014685617537001372,56.66552022677827,2.6671890442364683,-25880.517413243248,6717.631336208952,2.0009777797779247e7,2.0846704524681855e7
-0.0016800001030787826,0.42870521994861294,0.001457961592596877,54.78819541169406,2.725884977170294,-18633.811542764444,6559.888804256528,3.591627801610216e7,1.6607668348984528e7
-0.0016900000628083944,0.4293774681103576,0.0014570916753882202,55.105434686435316,2.5541845347620513,-14416.372854581545,6108.938002377545,1.4932835565059248e7,1.6313523606817435e7
-0.0017000001389533281,0.42980454321188033,0.0014903209196561128,58.01754485833899,2.5853410800397256,-15689.295464277862,6026.8485697423675,1.5124134884514034e7,1.4901074321698327e7
-0.00171000009868294,0.43111050781718663,0.0014863200044700454,59.53763786695244,2.7999057828538723,-13163.124444056084,6708.910383501211,2.170049353160177e7,1.8302254241175387e7
-0.0017200000584125519,0.43124278171714003,0.001449469507782168,58.17122497782817,2.755472472350368,-16083.950172803377,7022.823235080189,1.3557882610252002e7,2.2642732214383874e7
-0.0017300001345574856,0.429992457099055,0.0014210679603406005,54.41014413764855,2.4381874975100537,-13491.702590576413,5308.384323136008,1.9068992535916623e6,1.307345422603174e7
-0.0017400000942870975,0.42972421575290926,0.0014327797007471427,53.80681699129297,2.405341328057511,-16687.161109876426,5482.608492620766,5.751595920395506e6,1.4378077878107838e7
-0.0017500000540167093,0.4303721604319473,0.0014823214944475987,56.428415150508535,2.544591513173366,-21634.862967633144,5783.383267223306,1.0124719411935983e7,1.5460614923250776e7
-0.001760000130161643,0.4315253867192299,0.0015053179826414397,58.93944337087458,2.7840621230800653,-26850.038274941548,6384.659467281753,2.771597105802952e7,1.656791176066733e7
-0.001770000089891255,0.43260100508411126,0.0015251712298271802,61.96769825784705,2.863109862069886,-30540.739913784953,6630.653171191271,1.819524400440004e7,1.625034624193752e7
-0.0017800000496208668,0.4334607735591485,0.0014955333100418698,60.77864479434636,2.9344805248205095,-32649.70727032983,6782.904082755087,2.7425759764045473e7,1.7546330920152422e7
-0.0017900001257658005,0.4341643589610123,0.0014655695864853806,56.675562033949966,2.886278126469202,-34024.85032465028,7785.875583175644,5.1766921692504756e7,2.4739491687136266e7
-0.0018000000854954123,0.4346313726530063,0.0014512708216868051,53.90995431033684,2.8253780842911875,-34566.220779587406,9210.990336708097,6.650622172092248e7,3.659376522095966e7
-0.0018100000452250242,0.4355590802118622,0.0014314051990986446,54.84830942083116,2.878729119547136,-32225.858651438197,9751.746021235233,6.733571427874766e7,3.8901172037867755e7
-0.001820000121369958,0.436384733978455,0.001440197183509933,58.01615624407027,3.0990853930703626,-34577.43975410966,11249.60724325775,7.945056181949604e7,4.986473809328896e7
-0.0018300000810995698,0.43624079880051214,0.001484101008940823,58.93944828801454,3.0031082785733,-33487.684634878635,10555.120298244789,5.3644377944894865e7,4.5996116663225316e7
-0.0018400000408291817,0.43609794623873693,0.0015238357912553395,59.41191539185349,3.0314397757655165,-28074.894425042272,11220.066244800682,6.181492903956256e7,5.522117852718183e7
-0.0018500001169741154,0.4358611690817658,0.0014608863145505152,55.97312164854,2.9913951676928106,-30331.27670535959,11057.064578270867,7.261740054945739e7,5.452070455096651e7
-0.0018600000767037272,0.43579233963166714,0.0014281354831066177,53.13689377661685,2.6054027706465415,-23315.000774141306,7057.319063848446,3.2246672935476378e7,2.0978239215900857e7
-0.0018700000364333391,0.4367165887604155,0.0014462651052095097,52.49928053809458,2.465178807041246,-18991.892848628442,5945.767768581541,2.3522661810484566e7,1.4072032585662922e7
-0.0018800001125782728,0.43749777017460734,0.0014262495807009982,54.19204389157807,2.5974017132281513,-12177.292968759743,5695.893835839878,2.248821129413241e7,1.5425932645444084e7
-0.0018900000723078847,0.43840058441357904,0.0013920674422567717,53.58599249919923,2.5097420300369957,-13873.107614835504,5184.331427645691,7.513235640122727e6,1.2636168621931044e7
-0.0019000001484528184,0.43916812933528526,0.0014393455883522257,54.03994798373575,2.690628468716507,-23357.750914434542,6695.639010120527,2.9975912399567794e7,1.804834901529512e7
-0.0019100001081824303,0.4395116628303836,0.0014814982993713232,54.4512922634518,2.766565482819176,-25837.79189574236,6561.720926876344,3.899143727449286e7,1.83612160550156e7
-0.0019200000679120421,0.4397863763602047,0.0014851948781470735,55.32158059202191,2.632086859944278,-23338.075529314567,5491.077273077455,1.7138485381224968e7,1.3187025819551352e7
-0.0019300001440569758,0.43954890513274064,0.0014531073888918178,54.171067631978154,2.601228330634456,-20583.921526373928,5344.557209240823,1.681628768291437e7,1.2495908630893078e7
-0.0019400001037865877,0.43893810030727415,0.001422346579604406,51.42683122382348,2.315801911911036,-14395.860030127129,4734.843009743763,2.4385586827194304e6,9.605007506226277e6
-0.0019500000635161996,0.43950136717037813,0.0014108962336039739,50.75619810499429,2.2728168126676245,-15363.683359788105,4566.759157950551,664236.6594480092,9.461731166605903e6
-0.0019600000232458115,0.4407361746042382,0.0014258245861690898,50.58272909914176,2.345912075752316,-16125.01900856797,5351.038664964711,1.0988693929888824e7,1.477502035228781e7
-0.001970000099390745,0.4413532004743813,0.001414456768984462,48.95509360733238,2.2986411306600485,-11637.128331269241,4617.687363095485,9.955516410750521e6,1.0632618759446474e7
-0.001980000175535679,0.44188297245338887,0.0014269088025440641,50.58149478343204,2.3066529121210433,-7450.081630934007,5178.135219510468,1.1595308844314894e7,1.4038652444507064e7
-0.001990000018849969,0.4426315161872431,0.001438717574227223,53.467055670725685,2.5297835477998207,-15274.315205323895,7434.648902242323,2.5389319689111125e7,3.312185534320829e7
-0.0020000000949949026,0.4433916058125442,0.0013899847847168335,52.88643467647705,2.5428307585283174,-18213.263539303054,7937.1827615741895,3.277864574407381e7,3.675707765236105e7
-0.0020100001711398363,0.4430161045961225,0.001411008078204631,54.2223727726059,2.4712894222766457,-17192.34717699923,5705.577766945469,1.0338877673671322e7,1.5019283731307112e7
-0.0020200000144541264,0.44333111953580545,0.0013992830294763177,54.409419613169256,2.439191672782243,-16934.028520598546,5037.908077083523,3.541151032763824e6,1.124012271979639e7
-0.00203000009059906,0.4439361428085493,0.0013830699711692678,52.86334797727209,2.449161229637669,-14300.192465502145,5185.186288595189,1.1913443537696507e7,1.1354233349241303e7
-0.0020400001667439938,0.4442627550697796,0.0013761136705452844,52.82611566713753,2.5037523938926665,-17784.50203218301,5325.821587553283,2.1328121448815312e7,1.235860017665003e7
-0.002050000010058284,0.44550138409920803,0.0014267886362530086,54.84216353670153,2.5755809722081833,-24479.799333929514,5558.921874919138,1.9782380390317276e7,1.34294685335632e7
-0.0020600000862032175,0.4459838600364676,0.001463864568421371,55.096804062982244,2.5631031296033773,-25254.43963395675,5139.615621239702,9.739319293371959e6,1.0928330013814325e7
-0.002070000162348151,0.4468147906891278,0.0014507660580245238,54.2686609136052,2.5672346423111367,-21601.76939953605,5960.832770395144,1.8123947529187594e7,1.6057402128189504e7
-0.0020800000056624413,0.4484095317466881,0.0014559296052229318,54.04951078492533,2.7035239799018447,-22341.019573856127,7849.989732512493,3.44846879381212e7,2.7510916522855613e7
-0.002090000081807375,0.449560407303975,0.001438788585005025,53.0130418580459,2.8262933091778195,-29488.35529462556,8486.828773431389,5.147749811910387e7,3.052412085943951e7
-0.0021000001579523087,0.4507453055567602,0.0014355425100351182,51.76992815039001,2.6309604519644787,-25826.522162382462,7104.001911075627,3.4746173226929195e7,2.397712914560303e7
-0.0021100000012665987,0.45086516139486843,0.0014085464906733152,49.790456900703575,2.329899817346335,-14158.501126518237,5437.772741057433,1.0687027096193593e7,1.8613713626179554e7
-0.0021200000774115324,0.45129236421786695,0.0013824718318617966,48.4270829773109,2.309220938833974,-13173.581439182588,6481.215911769787,2.0031108956675675e7,2.5972980756313246e7
-0.002130000153556466,0.451906974815621,0.0013736402064255862,50.00686024754754,2.686052223267804,-18699.537683821767,8219.788633082679,4.666752027410537e7,3.453272813357865e7
-0.002139999996870756,0.4529694406796034,0.0013837200739698944,52.06042433567364,2.7427793172243637,-22237.114930377593,6436.555028833704,3.751554891851588e7,1.8806018303304464e7
-0.00215000007301569,0.4531761721330826,0.0013665029222622183,49.617020217261256,2.435313101739121,-24125.76367300925,4844.934586996522,2.419695922770935e7,1.0225237284533309e7
-0.0021600001491606236,0.45299810342175095,0.0013480579939507756,46.59226186890519,2.151845382689297,-21956.020136648924,4275.089099527346,1.4070953399469264e7,9.1715600309518e6
-0.0021699999924749136,0.4537429088309113,0.0013496735665296496,47.33843458903835,2.0841351879451455,-15867.620945938623,3461.743886434326,-2.877963504804145e6,6.863564662441574e6
-0.0021800000686198473,0.4538537563352302,0.0013472931077810862,49.002331093542075,2.236950124657732,-18392.76181792209,3870.797198971084,-295330.7782009255,7.857780148851114e6
-0.002190000144764781,0.45335848310759264,0.0013249798762316439,49.044784772340755,2.385824211212811,-20771.35769492642,5232.935494024846,2.2403899787709963e7,1.340649685449801e7
-0.002199999988079071,0.4532632929645912,0.0013924383113138328,50.723688062411554,2.322573899831829,-16466.7274908818,4817.22765441447,1.3739603235443525e7,1.1831316842364794e7
-0.0022100000642240047,0.45414568785309195,0.0014299617338846052,50.34386225605938,2.1564013171828784,-18989.638161567374,4735.972669985103,666371.7943303754,1.3069517555642463e7
-0.0022200001403689384,0.4551528381857806,0.0014201120482072653,49.164791959127726,2.2863226769992266,-24933.388272173142,6132.483560782684,2.24251132946097e7,2.058083372465e7
-0.0022299999836832285,0.4557296189889304,0.0013990553593906123,49.45600238165482,2.3851791898472876,-22932.569747214216,6389.092626559513,2.8741899145534765e7,2.075482432758715e7
-0.002240000059828162,0.45507517497682654,0.0014280204603533864,51.82351821179477,2.493973348825344,-18192.568338035027,5275.025306651216,1.9359762341996484e7,1.293073273371601e7
-0.002250000135973096,0.45412037944001915,0.001403403726867827,50.87436609654712,2.478744699458143,-16569.668937020724,5836.278264252345,2.8083458866221804e7,1.4924783540423824e7
-0.002259999979287386,0.4537540975027513,0.0013639214575896766,47.76398031717359,2.2225896041853783,-12282.330406144574,5069.121241391712,1.60867651554311e7,1.2797056815275008e7
-0.0022700000554323196,0.4541206331050868,0.0013657806344543756,49.13705339619789,2.3356110566589043,-10960.36359822109,4813.34805827269,1.0093340199867873e7,1.1004714845515478e7
-0.0022800001315772533,0.45507571405812164,0.0014213413688999095,52.378220187337575,2.6531814124951234,-20078.88602292784,5418.88212134143,1.9789266036828283e7,1.2570574752524072e7
-0.002290000207722187,0.45737327758918195,0.0014288064259713074,52.466056248686066,2.675871160716873,-22542.273487158112,5888.041575724379,2.492499670070044e7,1.4885407477481233e7
-0.002300000051036477,0.45845129952591446,0.001405989598962599,51.224498894952845,2.5390352258250175,-21809.155276570105,5497.460651026043,1.994434231736299e7,1.4492669030080814e7
-0.002310000127181411,0.4585869018211374,0.0013566570913548634,48.976179282722896,2.3283082270205724,-20266.459626867072,4785.220909425984,1.0449550874104995e7,1.056454141294732e7
-0.0023200002033263445,0.4584743605281208,0.0013458564343487517,47.48897803270868,2.138235986808773,-13015.938538884368,4133.506886584293,778095.0276535077,8.765657528924609e6
-0.0023300000466406345,0.45864329335782983,0.0012995870538736012,45.826710537534325,2.0062066920405637,-10028.557272487302,3917.5959127542524,3.12952861603282e6,7.847770859358429e6
-0.0023400001227855682,0.45987337621748364,0.0013237235002651144,46.02095468444968,2.057367665455244,-12867.130548074569,4238.651191100983,8.646745725684062e6,9.61933852134043e6
-0.002350000198930502,0.4604130808143052,0.0013747898191801694,47.73395131606976,2.04584729635718,-13932.575646820382,4160.296270161464,385317.15933838463,9.335349341065815e6
-0.002360000042244792,0.459505027934032,0.0013800099278377935,48.47019726117018,1.987224268108295,-9531.28219589644,3972.948431609,-1.0605733298167633e7,8.843127010729263e6
-0.0023700001183897257,0.4595760020063494,0.0013732127470030497,48.508635410466674,2.068945648035149,-6131.486878225921,3930.586086029105,-4.5345653799124975e6,8.185854198234372e6
-0.0023800001945346594,0.46081512619747844,0.0013455692144172403,47.629822748581944,2.1430777971030524,-11070.79244415661,4243.905595786305,6.448063202933446e6,8.346005934286407e6
-0.0023900000378489494,0.46213878145098114,0.001342127111158939,46.58741724248179,2.1670416430947803,-13392.959942159128,4791.52080907801,1.7471497669970237e7,1.1405933754437322e7
-0.002400000113993883,0.463443739299798,0.001304817020309985,45.80892629479194,2.0836640508610857,-12989.605707785964,4919.7634611298035,1.2525077585267533e7,1.3683999911614645e7
-0.002410000190138817,0.4636709914704159,0.0012607462877463039,44.54158502567007,2.107320270492452,-13807.366187366151,5031.270307465931,1.7588046106084477e7,1.3441058324980287e7
-0.002420000033453107,0.4631625730107515,0.0012817538432369877,44.522666033628276,2.0866649541593545,-9416.04027526873,4553.374441610445,1.0698292748687483e7,1.0046324076691503e7
-0.0024300001095980406,0.46379553860653855,0.0012908880255996476,44.46703745422093,1.9680075807339028,-6861.296137906767,3980.2579370055646,1.3166565656964334e6,7.849822331085271e6
-0.0024400001857429743,0.4646486496641064,0.0013046702622618626,43.90627745624159,1.9100317163592162,-6718.8816124367195,3243.778282790042,-4.513884105370661e6,5.554432798092833e6
-0.0024500000290572643,0.46441874713804215,0.0013434327737934459,45.68355069906536,1.956155388036517,-8144.353023507602,3523.7354600438634,-6.904678995511736e6,7.047766898875623e6
-0.002460000105202198,0.4647859945913452,0.0013424178140317418,46.49278728208932,2.109650109764892,-13015.756480419092,4190.837202060701,4.896030801949966e6,9.06751148080564e6
-0.0024700001813471317,0.4653837338553048,0.001339380553786091,46.089478624242005,2.2022898351951463,-15278.72252107858,5166.366080134328,1.994763613341261e7,1.4712863778104218e7
-0.0024800000246614218,0.46538596458832393,0.0013720663914014882,47.60536924494658,2.3225987699047135,-14590.78356870839,6258.786193375926,2.458211871166517e7,2.2798627126572367e7
-0.0024900001008063555,0.46472079966364765,0.0013978656140334806,49.01286184259898,2.446861250354453,-17779.473108334376,6763.221879478613,2.840065319333431e7,2.668780982926342e7
-0.002500000176951289,0.46568279162808923,0.0014019705590866622,48.76971059077884,2.335728385691662,-24753.77506137489,6735.311218549453,2.8541609476154633e7,2.4642772559906136e7
-0.0025100000202655792,0.4667747256510986,0.0013757687950759162,46.56621132253752,2.2493187761425997,-23638.211748036134,5677.492408077208,2.852705023653469e7,1.6307921339747908e7
-0.002520000096410513,0.4673828165973226,0.0013599529724620612,46.412746605195395,2.1049582795764916,-17846.047027774857,4340.8023920132855,1.003812011513247e7,9.562830743108619e6
-0.0025300001725554466,0.4680731438594412,0.0013402316901875426,46.26358216729506,1.9746183937640271,-13192.745744743674,3689.862222673363,-7.097327446448309e6,8.339439281859269e6
-0.0025400000158697367,0.46919789534339673,0.0013377589999529584,44.40721795398836,1.8158192426150734,-7441.920141756567,3121.077889438692,-1.1890428838113597e7,5.003427916159729e6
-0.0025500000920146704,0.4703743202014595,0.001302018203670795,43.44304152488989,1.8649441193456153,-9377.670446564713,3888.875983628062,-1.2692779409186929e6,8.991468126777403e6
-0.002560000168159604,0.47037828882324917,0.0012750598054211437,42.78521774054388,1.9790758293597968,-13632.747779240397,4710.371235184801,1.0338438214634387e7,1.3594785407877257e7
-0.002570000011473894,0.46965958347002057,0.0012864188429984583,42.76043962192352,1.9918944782317025,-13420.34360705556,4407.378407133172,1.1703447353046788e7,1.1094873854043173e7
-0.002580000087618828,0.47124852819176816,0.0013021249949567376,41.560871907714414,1.8562139139747462,-13228.59893221741,3594.396826227268,3.055300722668059e6,8.2116644399773115e6
-0.0025900001637637615,0.47264381033851294,0.0012684571148318235,41.06723627309964,1.8260955536284667,-13329.772512868676,3547.2358761910846,1.2656227572676968e6,7.898897374376435e6
-0.0026000000070780516,0.4738800887557219,0.0012225507396132964,39.74414173584481,1.8546738714388813,-8467.822744347794,3319.253756394824,5.066578313110824e6,6.459189766655847e6
-0.0026100000832229853,0.474702685272635,0.001198418083558972,39.10906285238343,1.8115114718271694,-8848.78502566836,2979.543766403564,3.4851427115665013e6,5.869289506226519e6
-0.002620000159367919,0.47520993697523556,0.0012255179849510747,38.97043424883828,1.8261324925062907,-12666.781444666622,2946.4936136518277,4.405453428914204e6,5.563707140478862e6
-0.002630000002682209,0.4760788525309926,0.0012387063336899164,40.66039800662118,1.8571199162323186,-12359.976942557678,2893.141241228334,-3.2798818046187977e6,5.472984366841603e6
-0.0026400000788271427,0.47724851021550396,0.0012575405838939349,41.19822514814165,1.9089998028761936,-12746.699913796616,4229.602192968148,8.739805965477273e6,1.1207807237995507e7
-0.0026500001549720764,0.47729057878770076,0.0012654519779418544,40.8111478440066,1.857815463170524,-13522.597060763557,4716.426306374449,5.880120112026561e6,1.5502009069038607e7
-0.0026599999982863665,0.4755813609245352,0.0012326547421629191,39.7332017641296,1.785529069082123,-11370.403188892362,4282.264146766679,8.588649278340386e6,1.2190239430998998e7
-0.0026700000744313,0.4743336216904949,0.001233594664941452,40.38248715512863,1.9237895912247296,-9096.832752283239,4688.369325180788,1.7181352677672457e7,1.4234612328140568e7
-0.002680000150576234,0.4743418800486357,0.0012221542517659022,39.741493657844465,1.8531709144476283,-8030.353504348317,3239.155975962602,5.0718557275441615e6,6.825978058061157e6
-0.002689999993890524,0.47428089986285754,0.0012411228435113976,40.10600426018141,1.915709310225001,-12242.662545531852,3665.2707923218204,5.919082967472654e6,9.13246790671971e6
-0.0027000000700354576,0.47432594395177635,0.0012625130981098727,40.69212078435293,1.846720782369153,-11489.469813675176,4208.104494378787,4.5208138632476665e6,1.2801718672283156e7
-0.0027100001461803913,0.47511595016095565,0.0012468956000279622,41.327023230275834,1.8375583990988666,-9596.369351596717,3948.111913089901,6.599832144543016e6,1.0671762738517508e7
-0.0027199999894946814,0.4757003856212479,0.0012838763365811247,44.3783243667743,1.9353105966728275,-7733.999919637273,3844.590773139238,6.036442270377909e6,8.571214563265095e6
-0.002730000065639615,0.475737202122252,0.001269477233264099,44.199075468564814,2.0364396455564413,-11192.287976828304,3811.9190564909736,4.279675280751558e6,7.556835381528605e6
-0.0027400001417845488,0.4764613660302518,0.0012881222960550184,45.206758298373906,2.095303851851866,-12127.953539234959,3848.3282722373856,4.225173667692109e6,7.9747621585206e6
-0.002749999985098839,0.4776916509459422,0.0012780216279229648,45.0772246046116,2.1925054908973394,-15834.026775578888,4434.520017110755,1.4851219915563602e7,9.386819319166305e6
-0.0027600000612437725,0.4785146952017851,0.0012734567978611867,43.891097748840146,2.1170543123602727,-18286.29402994429,4762.6575804269205,1.3421626537358476e7,1.1925814654300226e7
-0.002770000137388706,0.47935470733508156,0.0012774477579047465,41.99666248652501,1.9059994537347618,-11600.96671558276,3863.9100999441234,9.431658205006544e6,7.2550303315775385e6
-0.0027799999807029963,0.47982018216088607,0.0013141774807112142,42.552905744990994,1.8603456923281723,-9871.783591715246,3597.250208188098,2.6274346286381967e6,6.30368331341296e6
-0.00279000005684793,0.4802642472983571,0.0013079667354156587,42.60337358211596,1.9701139242000727,-14603.989317369225,3924.374949985822,8.452651265957335e6,8.911189122217726e6
-0.0028000001329928637,0.48098607620491757,0.0012316544485826378,43.150401942487115,2.0289855599402657,-18190.164086750614,4018.634632216183,1.6121464737824645e7,8.085321956745803e6
-0.0028099999763071537,0.48079450901285126,0.001204063990975538,41.68697840651906,1.9915934576045116,-17590.224814849782,4311.006567984356,2.020487144895563e7,1.0139318893387062e7
-0.0028200000524520874,0.4810848205396067,0.0012246457987382534,40.834083537610915,1.9008622444733627,-13752.082151161356,3416.6345667322157,6.309205669680129e6,6.197361427425122e6
-0.002830000128597021,0.4819047549719906,0.0012665172010392534,42.29814830126945,2.0046477279626265,-9764.17372020695,3719.219991392922,4.026623649041466e6,7.511552697149103e6
-0.002840000204741955,0.48257980839171827,0.0012920361264612402,42.66852991810074,1.9547463274755532,-9941.486366910913,3437.6285193195777,1.24387325916434e6,6.530206363104532e6
-0.002850000048056245,0.482453901236315,0.0012936851707534567,42.110241370342344,1.857787749195143,-8292.443713274954,3222.1969313871514,-1.9189039885533617e6,6.39990974354443e6
-0.0028600001242011786,0.48193365222989965,0.0012736537473572289,42.02057220658874,1.9006342783331402,-8478.027381264174,3185.413145868714,1.3573451474221654e6,5.869926956955229e6
-0.0028700002003461123,0.48237792646984295,0.001259341068470806,42.69718728333314,2.004051858164582,-12988.01566208929,3648.677081673508,8.639553119982807e6,6.866565201581857e6
-0.0028800000436604023,0.48362677649566305,0.001249935556794285,41.744987668378975,2.0149095843071643,-16828.839229796282,4113.107576566903,1.9834208271957744e7,9.0511118764277e6
-0.002890000119805336,0.48487318833809284,0.0012339693058616681,39.76185761330272,1.8200230769657364,-11273.130036852202,3540.894737645945,6.518013489442112e6,6.978217171112382e6
-0.0029000001959502697,0.485181999876365,0.001217304978090362,39.003438581328915,1.7453605008228523,-10171.235183547555,3462.2006815185277,2.885847157799709e6,8.422104989776991e6
-0.0029100000392645597,0.4857700467505879,0.0012701355812844524,41.02554233035419,2.0449743073069393,-13973.390213636201,4476.026241865394,2.1234171517245676e7,1.1835360041933535e7
-0.0029200001154094934,0.48616675024070616,0.0012917038980068045,41.535307027991976,2.1173828999400524,-13622.254653154709,4535.085769349762,2.5067687804999266e7,1.0150902529991938e7
-0.002930000191554427,0.48671552344537233,0.0012847849176625943,40.299670043797576,1.9376962682899979,-14319.360940377783,3919.8095451723016,1.3262137837916719e7,8.536530278500725e6
-0.002940000034868717,0.48785894170835903,0.0012003087560009946,38.06689421831321,1.7962700448146045,-13277.883298600576,3789.7792603926696,1.0101913383185662e7,9.540791819958454e6
-0.002950000111013651,0.48843276277584774,0.0012182887623295605,39.79618502460745,1.9313749553751771,-9452.354412978135,4150.820117640297,1.643417932461131e7,9.932119922577104e6
-0.0029600001871585846,0.48877045327062707,0.001230263637597971,40.578812584820334,1.865848402261382,-9847.40896150282,3840.4960788806693,8.675692794996122e6,8.939426370897323e6
-0.0029700000304728746,0.48907354044695134,0.0011777709727276823,38.3581563209164,1.745817485976512,-10641.187885095766,3004.3126993447995,4.799432632087937e6,5.520533350592184e6
-0.0029800001066178083,0.4901910185899513,0.0011634699506528755,37.17181357555178,1.7926765452719495,-6967.722519890707,3066.34455472055,8.838509457780365e6,5.647078731121983e6
-0.002990000182762742,0.4910159550597862,0.0012026013469025165,37.061192596663034,1.7610588398468003,-5786.946228322809,3338.621509054972,9.297822815144766e6,6.814585901651649e6
-0.003000000026077032,0.4910386417820173,0.0012204398999861902,37.44302303154431,1.7116666054103502,-5457.247160413143,2641.3327070144314,1.0229548387653378e6,4.647247202930479e6
-0.003010000102221966,0.4905724052762573,0.0012304188013360928,38.21350040767254,1.6969817648532817,-7618.766002786176,2765.082644213988,-2.0645657749396786e6,4.8660914312796155e6
-0.0030200001783668995,0.49076211958267424,0.0012458567217555913,38.6044557155513,1.8087425106634987,-7723.2238451799585,3139.1403740263845,5.909308395313421e6,6.230074640684667e6
-0.0030300000216811895,0.49105883019604485,0.001227506128839814,39.140780902886675,1.7185768948127718,-8176.161282783869,3006.9084843572273,553772.1037488526,5.198719022560113e6
-0.0030400000978261232,0.49183657832288874,0.0011932871979269326,38.40547710368948,1.6456708108497242,-2804.7948911170524,2900.029921236322,-2.8243080517079737e6,5.161053352862811e6
-0.003050000173971057,0.49169844551916186,0.0011921977579549131,38.227370312070306,1.652490853056401,-2116.2048922261547,2587.9015209766794,-5.973596976336835e6,4.263285625617214e6
-0.003060000017285347,0.491075766513277,0.0012052963050936654,38.41361820488355,1.5774473926280212,-3146.9057418756006,2523.1602894461353,-7.589181280161999e6,4.130733559652393e6
-0.0030700000934302807,0.4909326529243997,0.0012175779101041239,37.607247114194394,1.549643002821419,-1864.6282096461343,2464.3000683826626,-4.1509942472978095e6,3.837358860556209e6
-0.0030800001695752144,0.49133399300651226,0.00120931304594082,36.2273494245778,1.5720572222966425,-2445.6356583744314,2523.025361568344,-4.325511801563027e6,4.178553974566477e6
-0.0030900000128895044,0.4925635443087008,0.0011969449338993495,36.31431679877106,1.6979826511893243,-7653.289016934469,3387.762311456243,4.569686497199278e6,8.668947531747025e6
-0.003100000089034438,0.4931159552997525,0.0012356778699262377,38.74841447983058,1.9055131083769348,-10369.64712013151,4084.9938900800244,1.2771471854201894e7,1.003038527351387e7
-0.003110000165179372,0.49367875211840767,0.001254941954163074,39.69408989589577,1.872031620165719,-9146.881834411786,3501.046524435191,6.464807805852972e6,7.959881589391743e6
-0.003120000008493662,0.4940035964938063,0.0012727099822232352,39.45513949016138,1.6871010193716989,-5637.529183319847,2795.1041591977923,-2.941280706427562e6,5.081071914246092e6
-0.0031300000846385956,0.49401858467085713,0.001220825756984883,37.1348334762235,1.6705001710506684,-4613.958368488616,2819.1831771586617,1.8329143764555224e6,5.57649803430666e6
-0.0031400001607835293,0.49421902440234183,0.0012052706733159807,37.06146612015453,1.7580288807083138,-8261.053234008987,3156.6264913164473,1.0024923607829716e7,6.251793531742739e6
-0.0031500000040978193,0.4952309922443882,0.0012072762719872712,37.5571747738847,1.7961577635634947,-14038.991117535292,3395.787938738915,1.4264249461688802e7,7.242743219432363e6
-0.003160000080242753,0.4950590288021111,0.0012093729052863903,37.90725618601292,1.766645604294404,-13074.279203595172,3468.090520289135,1.2692956892389446e7,7.22425040621295e6
-0.0031700001563876867,0.4949426259163259,0.0012133759639288933,38.51956362423931,1.8727641797940875,-12137.850154469877,4240.3438952385995,1.8961642344901975e7,1.0739736138336843e7
-0.0031799999997019768,0.4956943890601691,0.001213020202349588,37.98798946327249,2.0198728080667347,-14215.46424708102,4712.017052344578,2.6713825621587086e7,1.2683103711741544e7
-0.0031900000758469105,0.49661704194481426,0.0012428284004699698,38.11503065104863,1.9962341062957933,-16387.738782984736,4455.462672418814,2.5829339735440385e7,1.0069114411968404e7
-0.003200000151991844,0.4984424751615405,0.001235236949816974,38.0504616097881,1.77914309726223,-10350.88378938541,3520.4200509955026,9.977671701025717e6,6.879208554259635e6
-0.0032099999953061342,0.5002891219208339,0.0012529320631568654,36.88524548529101,1.6231525727189897,-4614.7180785173805,2553.6369727631145,-1.8936134359452124e6,4.269481707993141e6
-0.003220000071451068,0.5004177897075813,0.0012246024439567743,35.24551372374807,1.5558106170883697,-5113.009837780939,2085.4152618898424,-3.204404087572057e6,3.230030528941083e6
-0.0032300001475960016,0.500097849303718,0.0012129370670610046,35.09898923657232,1.5926688074239377,-8565.02454143485,2561.514036546427,3.4887939407215975e6,4.407944460372057e6
-0.0032399999909102917,0.49940516126629136,0.001270740099631634,38.07048091445901,1.8241821654879486,-8849.164106981762,3452.0338686580394,1.1225876756747821e7,7.1678008240137715e6
-0.0032500000670552254,0.49953398912548946,0.0012715761325960981,39.140712781888105,1.8252338399709602,-10738.037208159238,3184.6637671398607,5.889942085678351e6,6.447492564783489e6
-0.003260000143200159,0.5003636772618865,0.0012215487464542014,38.78565390370023,1.8543307999134155,-12535.162029593144,3790.4709087797564,1.369217885373238e7,9.109515340828557e6
-0.003269999986514449,0.5007900076282371,0.0011451038210379553,36.244683954064364,1.777518685893494,-10140.230103686983,4646.948478007996,1.867310346161906e7,1.5154084421635007e7
-0.003280000062659383,0.5000411607244433,0.0011441252891559782,34.809858568668155,1.7816119447828653,-9740.557136050493,4859.547014410075,2.241599241151445e7,1.6001722339003418e7
-0.0032900001388043165,0.49982236554520393,0.0011331375346982455,34.26103609254544,1.599399455727155,-7945.363821911432,3105.4173205673433,8.731986676962357e6,6.607651342779553e6
-0.0032999999821186066,0.5003648766122908,0.0011340406832219202,35.23995786580328,1.5629654136440645,-8413.521721329516,2389.007769513239,1.2595185538703098e6,3.605638845386322e6
-0.0033100000582635403,0.5013726895621308,0.0011393868821510636,34.73348539740119,1.563927571529787,-6942.724418992675,2461.5687620381123,743930.9618544624,4.029683532129482e6
-0.003320000134408474,0.5019910812383472,0.0011548622781565377,34.275600851100215,1.5172912714510056,-6173.7103251518,2458.471900686941,-674520.8848654898,3.9354823048458872e6
-0.003329999977722764,0.5022523837313644,0.0011966257056730426,35.16693308256321,1.4943775758090292,-6665.710591300629,2144.1058622023893,-4.890492275125055e6,3.285180969022597e6
-0.0033400000538676977,0.5030964021964688,0.0012196211397422592,35.769601392314286,1.5097245107149722,-5246.644124074461,2436.314629176701,-1.6129816886736888e6,4.0719908975610076e6
-0.0033500001300126314,0.502811503996043,0.0011787159242375722,34.74408271230687,1.6514766378503245,-9663.523898260115,3179.627639056276,1.0918554553504704e7,6.361955565438156e6
-0.003360000206157565,0.5027966730787763,0.0011996354568852242,35.78896349535568,1.7446258879264047,-15107.668466771845,3911.2061423892324,1.0163228816513415e7,9.124737506032674e6
-0.003370000049471855,0.5027099282173252,0.00122673234551557,37.539291922006804,1.7430480818739758,-10622.98276837444,3248.1743618472296,2.94017320418434e6,7.210837423827307e6
-0.003380000125616789,0.5032173994438028,0.0011672666975032003,35.073805560629836,1.6639704702276608,-6164.970689378933,2437.394334195535,5.397333750960644e6,4.299526567696756e6
-0.0033900002017617226,0.5041472901423769,0.0011594954554102537,35.46701705842212,1.6958281650514337,-11148.283668569347,3258.9076682170603,1.066156373786758e7,8.490711511010328e6
-0.0034000000450760126,0.5047705578616437,0.0011766565439570661,35.75341689787959,1.7358756401042974,-11719.452105252967,3429.12239620945,1.2309682324372515e7,7.705993041898553e6
-0.0034100001212209463,0.504142037109622,0.0011981995669934611,36.26702036865927,1.695217870625527,-6021.801817119535,3208.151722264373,4.024415312413996e6,6.699816888699306e6
-0.00342000019736588,0.5038881478444326,0.0011864917818197745,35.49790535493203,1.6230191401840115,-6207.2366384762845,3160.296289328316,138384.7185849757,9.096776455525128e6
-0.00343000004068017,0.5047644308174647,0.0011621531885566108,35.92827633995918,1.5927975950542375,-5283.619271585412,2849.0384622536094,2.45457874559424e6,5.742825884575316e6
-0.0034400001168251038,0.5052526106612654,0.0011619942738114765,37.646581226913966,1.6691333716008547,-5369.131170339058,2748.628057046538,-2.0840161054294722e6,4.383341386787198e6
-0.0034500001929700375,0.5055347690252993,0.0011729750975325586,36.8084161542418,1.7359598156658425,-11191.75250169431,3530.4595073810547,1.0921946813762859e7,7.374534743064718e6
-0.0034600000362843275,0.505298124784991,0.0011833596682676911,35.589960438446404,1.7883909658196118,-12709.094612157465,4386.037590240729,2.258786664964106e7,1.1260654760512209e7
-0.003470000112429261,0.5056012212237303,0.0012072970654651964,36.12502635912914,1.7307782364138111,-11761.158552047094,3528.7757902969593,1.495707714716277e7,8.009033200362861e6
-0.003480000188574195,0.506217883800847,0.0011963294510094473,36.483824836766665,1.7211259472278448,-10426.78726644754,3612.411468608691,1.4206082152300568e7,7.889337573248456e6
-0.003490000031888485,0.5062855738591917,0.0011868836931939154,36.549004027212135,1.7741904399414756,-8669.094489072164,3803.472631703097,1.334503601234081e7,1.031716524221803e7
-0.0035000001080334187,0.5067213275332074,0.0011370490208100366,35.690379879496795,1.7447888837737056,-9014.219846161395,3333.459053640953,1.1747993662266204e7,8.263803506241183e6
-0.0035100001841783524,0.5068833660755382,0.0010920232630446326,33.99365055679126,1.4776112893526363,-4636.175411845533,2195.1555825557934,-1.968258461036437e6,3.24101520340015e6
-0.0035200000274926424,0.5072284201926753,0.0011104769084608857,32.72163087806705,1.3726696808007828,-5160.5913905078505,2021.117852785708,-2.538246862922842e6,3.403276424437123e6
-0.003530000103637576,0.5081550599735742,0.001147712278971573,33.61956583864482,1.4982766630152202,-6255.468800206623,2529.930027548422,1.7881320097084818e6,4.70216252507252e6
-0.00354000017978251,0.5084980384452387,0.0011646155902521388,34.29839091526668,1.5454778969691514,-9171.398617261359,2399.961502150318,726084.2212931023,4.335943644543522e6
-0.0035500000230968,0.5094206019713884,0.001152609296364717,34.992623820264484,1.5238815874292277,-5006.157094614144,2376.3927178745466,-3.8730857631352847e6,3.6319660928590517e6
-0.0035600000992417336,0.5109349315520593,0.0011332511593734789,33.36926201047695,1.5853402802505328,-2765.0283701781023,2829.283859018578,7.015912908185347e6,5.026971712662238e6
-0.0035700001753866673,0.5127262044657972,0.0011033429381084136,30.248429294914374,1.4304343664330121,-2795.819185625518,2408.005430787532,4.518744458324699e6,4.0369592401381503e6
-0.0035800000187009573,0.5134179996129637,0.001127293938997889,31.83695302017101,1.4234742322215057,-1928.1217397324365,2490.6789415232565,3.4828496076139514e6,4.649397588742179e6
-0.003590000094845891,0.5124436476354796,0.0011362742704261615,33.238277358442126,1.5242370481950134,-5359.196801782533,2506.690265305068,2.249534863039983e6,4.165252242439508e6
-0.0036000001709908247,0.5114934009070196,0.0011189083038389209,32.06348902713316,1.4788465697350406,-3373.335719875272,2447.9680215526537,2.3310457461353634e6,5.02822460664361e6
-0.0036100000143051147,0.5108984955346754,0.0011243748480017804,32.87678474799787,1.4863781128142861,-2999.296144001246,2592.0565903841575,3.423390968492912e6,4.615256337345692e6
-0.0036200000904500484,0.5104744098183577,0.0011794079247192558,34.13636225438371,1.522418712415764,-6168.784180209841,2930.499550961247,6.255201038289674e6,6.448615924538839e6
-0.003630000166594982,0.5110284383237649,0.0012138456008929043,34.68104429682743,1.6732160577662722,-9241.878925490002,3620.866586622216,1.5481037977868961e7,9.196282959214156e6
-0.003640000009909272,0.5110511399248945,0.001195606292544143,34.413830071475445,1.6027344052735821,-6825.722158783945,2948.1186650536574,6.8684617494443925e6,5.2833325781759955e6
-0.003650000086054206,0.5118112552740416,0.0011710266608068942,32.975225925610125,1.4566029527441382,-5538.016291948036,2251.640878112228,-134632.5583931962,3.4912326511226664e6
-0.0036600001621991396,0.5133623691252637,0.0011380350215559132,31.94578369723386,1.4370869012972136,-5261.568345976047,2867.757734445943,1.8458254134683548e6,8.015219971803044e6
-0.0036700000055134296,0.5143278243587887,0.001149441825752868,32.150221792783746,1.508286150517567,-6089.866381444004,2704.6118243095093,3.5926862994298064e6,5.441325272346652e6
-0.0036800000816583633,0.5141033490749553,0.001156418854454096,32.667055937322374,1.5458658489748178,-5293.353357319909,2604.7460713450237,3.6952378182242666e6,5.269798060987412e6
-0.003690000157803297,0.5139457615387202,0.0011903120195208628,33.578881461022526,1.5985248387132003,-6309.081532626734,2570.1433226120757,4.0488348810495497e6,4.326130064311448e6
-0.003700000001117587,0.5145983520375453,0.001238121543414714,34.43922198140193,1.615040023050344,-6591.840762562904,2559.0497599490304,1.5683246161173526e6,3.823274962298715e6
-0.003710000077262521,0.514496970642051,0.0012270425276902496,35.39113713222455,1.5582039758534916,-9980.438527004912,2431.0925103556747,-7.765013682333651e6,4.551281225625726e6
-0.0037200001534074545,0.5147121105433969,0.0011615253943949929,34.960031841383056,1.4953682693406265,-8592.058332523578,2376.9310114290233,-4.1890914888137486e6,4.3905141942524435e6
-0.0037299999967217445,0.5147109260057404,0.0011117652868272215,33.38488425023301,1.4273299436564648,-6682.677666423755,2286.5775691004055,-856963.0384875723,3.885356449683602e6
-0.0037400000728666782,0.5144051860799684,0.0011155766411380021,31.227153651258355,1.3604446545413806,-3693.6219299627255,2117.746435229345,2.8782876628206405e6,3.437154777416315e6
-0.003750000149011612,0.514543024358504,0.0011473607279686385,31.709825444592152,1.3599340178067212,-2287.149240744023,1988.149292891295,-781628.1264388805,2.7336550274829767e6
-0.003759999992325902,0.5165041483347608,0.0011491191103343136,32.75148574240721,1.3549315052097328,-1554.321176661235,1845.5701534535237,-8.21238536009686e6,2.945679176511597e6
-0.0037700000684708357,0.5173961808103261,0.0011181714191191925,31.81146514400479,1.3618098843594442,-4823.226594217416,1926.7509071371996,-3.228299883841104e6,2.9848415167044876e6
-0.0037800001446157694,0.5177362320330213,0.001144717369654462,33.33251493726871,1.5465944814762254,-4511.036248559002,2624.88452289348,3.638679681958396e6,4.689190381983899e6
-0.0037899999879300594,0.517767668660627,0.0010970065708413277,32.07760989633415,1.4047492808794537,-4162.675003775777,2041.620177720784,-312195.49319746054,3.14706635168256e6
-0.003800000064074993,0.5176102530722819,0.0010849810391345225,30.945802486851438,1.3883416647157136,-2381.5665731232193,2276.214895103553,3.149808589690172e6,4.1050652268801313e6
-0.003810000140219927,0.5166859793971281,0.001107383774324581,32.24607001263347,1.3934035831398575,-7216.158774393088,2235.08336595722,2.0110643801212353e6,3.563267541945428e6
-0.003819999983534217,0.5164745573224098,0.0011404055933834226,33.65368771772063,1.5890361287958719,-9779.27018561466,2840.4946959369872,8.547815789749157e6,5.81695002610365e6
-0.0038300000596791506,0.5165352781842731,0.001156138434538816,34.74082226660677,1.6013122541382725,-6951.749889330214,2671.4385840693008,4.5758749987733485e6,5.293323437367294e6
-0.0038400001358240843,0.5169945594328292,0.0011943276569645002,34.327770248598775,1.5445466602857154,-4123.073820275634,2752.870311133277,3.221496507119396e6,5.597176201165611e6
-0.0038499999791383743,0.5173845148771704,0.0011589240860127338,32.28531864928099,1.514222569641485,-7669.568247169214,3055.395254607449,9.582604227730133e6,7.746523046446771e6
-0.003860000055283308,0.5181712650835512,0.0011577112813838406,32.25150580317739,1.4323043737456673,-7045.146755301297,2519.696427601862,3.5997881457966673e6,4.498667174715795e6
-0.0038700001314282417,0.5192561142246517,0.0011267795252957416,31.04780953645183,1.4158027013569976,-4728.452491355494,2154.5016650096077,27467.1445356361,3.6562183636023523e6
-0.0038799999747425318,0.5203497222414206,0.001081019086368715,29.611040489015892,1.3758292507594965,-4810.585013907559,2107.384482224277,480265.4272051866,3.5647197769731833e6
-0.0038900000508874655,0.5207305117516254,0.0010953352674692581,29.76261040654866,1.4940692426962265,-4250.738979713445,2520.2235978084245,7.97994395488675e6,4.94481772343044e6
-0.003900000127032399,0.5211375215920461,0.0010996496632077596,29.89944549296386,1.4781670388628394,-4428.696588398378,2558.878846217885,8.794007129054593e6,4.612379383067032e6
-0.003909999970346689,0.5218743031112008,0.0011092432343038467,31.073412370145235,1.4255507514379908,-5312.266365158614,2192.3936099018497,1.690386452712589e6,3.776142344919928e6
-0.003920000046491623,0.521951283183255,0.0011229098646723436,31.907605073115306,1.4261368688570775,-5116.883856291187,2220.145481136509,1.3354416977090584e6,3.852952772927738e6
-0.003930000122636557,0.5219429671687241,0.0011167725972282237,31.347959914161624,1.4658100025143554,-3722.092500707174,2272.544915538934,5.243129200862042e6,3.81734469244327e6
-0.00394000019878149,0.5225469529327812,0.0010910915251565766,31.497833392506028,1.4407109980413215,-5584.032065091207,2133.80913732561,2.5083598763112156e6,3.3768063802681635e6
-0.003950000274926424,0.5223438047601319,0.0011070551080563599,31.310577974316914,1.4721017328464991,-6759.260471808866,2205.853181574796,2.7447966182491533e6,3.777823314889338e6
-0.00395999988541007,0.5216895562415611,0.0011105349094797602,31.91432189259534,1.5809807964079785,-7807.686450079367,2997.261927227543,1.082862367247075e7,7.102337360994473e6
-0.003969999961555004,0.5214854168853627,0.001109148587400633,32.481580116751594,1.658368003021985,-10565.667561111497,3432.5134121770902,1.3913078217120582e7,8.551079913476603e6
-0.003980000037699938,0.5228530013452846,0.001139994730855792,34.137135437636815,1.7034865316921224,-13394.88693816343,3530.3614720546975,1.5654556180333737e7,8.617970256488118e6
-0.0039900001138448715,0.5242930233669049,0.0011561342216631228,34.213433915755274,1.6062905627584523,-12778.554415910963,2937.0351322235897,6.80014119373742e6,6.065808168437745e6
-0.004000000189989805,0.5253886539890199,0.0011152551611537508,31.6290954017823,1.4635678063284618,-5833.763775993055,2211.2252069409433,2.4224009101570332e6,3.392242547494216e6
-0.004010000266134739,0.5264330974131818,0.0010758751341269994,29.09310405181757,1.3041821264542335,-3505.3062584831096,1903.2378074179983,702993.0767109544,3.1177934420350133e6
-0.004019999876618385,0.5265838997292459,0.0010846540442758,28.850914171770555,1.28827657056056,-4418.985690125798,1907.4599898197177,1.9224108558668275e6,2.6913643791645574e6
-0.004029999952763319,0.5265387137884023,0.0010839042466235331,28.88369389808288,1.3048252478425781,-3932.59144997188,1935.1228482290328,3.700508192990374e6,3.186350401016654e6
-0.004040000028908253,0.5269719491869215,0.0010625105387103832,29.778963069729734,1.2414212054275535,-5494.519205193663,1722.8924577691985,-3.5745713246776178e6,2.793601409232318e6
-0.004050000105053186,0.5276111693627104,0.0010004702830702257,28.73901891001026,1.309322110513092,-6814.190763554689,1789.8886683922092,1.1680687964195912e6,2.6393396411260488e6
-0.00406000018119812,0.5279038028319966,0.000994348843078686,27.79974128386145,1.2727498764782197,-6056.695784741937,1916.0451165548843,-523002.5980223886,2.973706560685531e6
-0.004070000257343054,0.5279932161396331,0.0010203630518694324,28.12264408721948,1.2957339058882578,-3413.5842360365677,1882.3166691963402,86023.53115439108,3.327602110515079e6
-0.0040799998678267,0.5284767876479847,0.0010537571576360566,29.395949552718516,1.4002703436017896,-4459.8421636155845,2087.9766745869456,7.2727761936636185e6,3.3218832465082267e6
-0.004089999943971634,0.52865563604411,0.001069901796412285,29.293287017382056,1.3308741333407927,-6398.432567855908,2311.6277625265434,5.545771545306178e6,4.676656903023304e6
-0.004100000020116568,0.5299669450551561,0.001091514059553077,30.191598357652342,1.2968234810315864,-6358.395095060104,2329.473288744561,800196.8928703829,4.801195102644245e6
-0.004110000096261501,0.5305034757217656,0.0010654681843402039,30.76732212717671,1.386380628016887,-6415.661064796155,2349.023009970852,1.1597497047561903e6,4.1205876947276164e6
-0.004120000172406435,0.5302816189861468,0.0010715791733579374,30.680715327500963,1.3672009329132346,-4133.082627389661,2045.928868826703,-420771.6585704564,2.887467619854939e6
-0.004130000248551369,0.5302876692771921,0.0010838785135018532,30.48489515658149,1.2853770254611279,-3785.4751019749715,1889.5178550043636,-2.31791192330313e6,2.8697273961169263e6
-0.004139999859035015,0.5298641242099453,0.0010370693013626669,29.194623705481785,1.2856611736547625,-3782.4217963690953,1991.1262359653338,1.8411163325781636e6,3.338620768027961e6
-0.004149999935179949,0.5304322195214386,0.0010327293664512678,28.383082895296912,1.2937150842156193,-1469.399059126637,1918.09490756994,2.7505628669617707e6,3.116136214365285e6
-0.0041600000113248825,0.5314268041544098,0.0010288768551981306,28.57709092322088,1.2787106727015385,-2916.147271904368,2044.2077396501677,2.3917794361539576e6,3.63273598419367e6
-0.004170000087469816,0.5318057464561626,0.0011120705301063201,31.489695690711653,1.4279777021889004,-4057.301079936303,2440.703533220319,5.057789548578447e6,4.018502261103652e6
-0.00418000016361475,0.5308379761372134,0.0011019621137352126,31.51044868780546,1.3927226292722341,-5054.0131770590015,2236.4665150547335,4.8655137740843315e6,3.242015019071862e6
-0.004190000239759684,0.5298944521713785,0.0010865535084418636,31.02281088833334,1.443875073027015,-5675.735240387141,2350.8355031073875,4.460027766755304e6,4.010513649220609e6
-0.004200000315904617,0.5304797063966592,0.0010997101057654071,31.216472234654344,1.3949958838613739,-3019.8879247888453,2274.710735160305,1.9749218114534754e6,4.271988323968251e6
-0.004209999926388264,0.5303677840614724,0.0010873831917483125,29.749375480041248,1.3832419158403586,-1952.3960103446861,2198.8950144643113,4.286884127937534e6,3.8041552972667348e6
-0.004220000002533197,0.5303927127236251,0.0011031476890518955,29.896701481254045,1.4071925417962523,-2202.226822731396,2547.47463729702,6.484908351332769e6,5.018421338807061e6
-0.004230000078678131,0.5311966069945515,0.0010822742538920526,30.022546164149553,1.3667357424392763,-2140.022038258663,2076.5217865512573,1.8926003669318105e6,3.264155061301471e6
-0.004240000154823065,0.5318089118483026,0.0010741545761491615,29.674654620206585,1.40697470168587,-6637.389208169339,2675.3006896982297,7.680001996605914e6,5.509272047879568e6
-0.0042500002309679985,0.5316349388265144,0.0011017413379014475,30.23852337510477,1.5026432381813701,-6876.574317870779,2950.557635552843,1.0316106322489846e7,6.438324725042382e6
-0.004260000307112932,0.5322322436929333,0.0010858849485512934,30.284881515168745,1.2782823841511526,-590.9549133315232,1693.5442318652322,-3.7274609466957543e6,2.5679329048735625e6
-0.004269999917596579,0.5326176779909171,0.0011039377495916272,30.687934543259093,1.3341128598251868,-6036.153946950518,1856.854052703657,-2.1267346679368922e6,2.8922482566430173e6
-0.004279999993741512,0.5324588761315042,0.0011131796239850055,32.10721080883884,1.4331302167763669,-6401.970778156296,2287.986977494768,2.143178738845917e6,3.7440847094543297e6
-0.004290000069886446,0.5322682401055795,0.0010964973654513073,31.958076703886398,1.4261399500093683,-4609.408726572088,2582.9281912351107,6.270089563907649e6,4.6070071886481065e6
-0.00430000014603138,0.532195275544624,0.0010514284266187166,29.886825261256757,1.2678670678320052,-7609.446388924477,1966.610620149861,2.0108085842262595e6,3.0548507234527417e6
-0.004310000222176313,0.5331897177333343,0.0010328877156377768,28.665006424271365,1.272668021032945,-4448.639835661146,2325.639441915476,3.8817316247048136e6,4.964262347050207e6
-0.004320000298321247,0.5340479358988067,0.0010645104059917733,28.98312344481543,1.2972273086710233,-3384.308538008389,2645.1237821126833,5.873514336500253e6,7.119837853285802e6
-0.0043299999088048935,0.5340881899392481,0.001075405703255743,29.50205026430662,1.2795729438341266,-3812.0581708419854,2039.1350434548142,1.2716186083146122e6,3.0136107846093564e6
-0.004339999984949827,0.5342909000166778,0.0011014240802695722,29.913429577533904,1.2646610979006983,-3229.7859395795726,1630.9028248395928,-3.789467315678199e6,2.2271264002377656e6
-0.004350000061094761,0.5340452655706042,0.001065032539253666,29.254993846414283,1.2694834422500545,-2988.4600117822106,1675.6699056494251,-2.383827648476859e6,2.6925747581573296e6
-0.004360000137239695,0.5347317973226312,0.001091537752595836,29.8598961450886,1.339064655792896,-4428.543958144491,2204.5696304273815,2.4487361940058945e6,4.357875296373238e6
-0.004370000213384628,0.53618830881075,0.001094181643789096,29.957755338124883,1.3337608118271156,-3731.3166970846005,2016.8083444238798,1.266637765515533e6,3.199349409824702e6
-0.004380000289529562,0.537018080137115,0.0010512518541996002,28.909784409978197,1.3111134373298632,-4347.519561991723,1975.699777628157,1.817630708247403e6,2.9282314289241703e6
-0.004389999900013208,0.536834877763543,0.001073082148303402,28.469721290297176,1.273781006645214,-4468.9442462834695,1783.4578604816263,-650096.8336160582,2.756388970765538e6
-0.004399999976158142,0.5364344741229332,0.001081857673869299,28.40853407454884,1.2482158341105225,-2816.6441771826835,1553.4099040462193,-1.37654575015743e6,2.1594228566134097e6
-0.004410000052303076,0.5364447961068619,0.0011022170296718804,29.328719298051983,1.310890245557767,-3069.9470432794665,1727.8949757226746,-1.9959898902213222e6,2.451643853840482e6
-0.0044200001284480095,0.5372182860331506,0.0010726229144097695,28.482900823131967,1.2532325142901042,-4446.949636444019,1675.6294786150263,-2.827859660325976e6,2.851969942010649e6
-0.004430000204592943,0.5373870785414293,0.0010716803914933208,28.149352565603085,1.2413389142211146,-3306.1822553513607,1936.0283136473174,318209.86804680486,3.4719641013480257e6
-0.004440000280737877,0.5380628327045947,0.0010581487194354193,27.670892842821313,1.2848979172252695,-4614.721081914678,1978.0764271391167,3.5324995629813084e6,3.5898525493806046e6
-0.004449999891221523,0.539068381676078,0.0010440984367057792,27.89393078690645,1.2756431863247013,-6159.5741735048605,1924.5834944809378,-132968.5480261957,3.9558338289050916e6
-0.004459999967366457,0.539385840389512,0.0010562070245116863,27.249084144860152,1.1871243576524135,-5199.8800267171455,1683.0591270272598,-1.0141154188264953e6,2.567480997292179e6
-0.004470000043511391,0.5381655081277964,0.0010391990246518628,27.643794042262247,1.2176173827635386,-3615.5753292443014,1753.256821629448,2.2556932488166806e6,2.5126604472594378e6
-0.004480000119656324,0.5376777026946055,0.001091280652466141,30.41248321584682,1.2771473876598471,-7497.9891153022545,2019.023450150109,-1.011953083936733e6,3.3343627126800786e6
-0.004490000195801258,0.5384931112225148,0.0010581625326265783,29.333506995085767,1.4028016916906096,-7966.22665852467,2313.2644531120013,6.2968699733317215e6,4.271635853634256e6
-0.004500000271946192,0.5400062549010504,0.0010038467576282536,26.7027997848715,1.2996303471436352,-5905.325775364252,2143.7147562285427,7.866486029345712e6,3.739084639845397e6
-0.004509999882429838,0.5403603316252134,0.0010216967384369734,26.45440710036821,1.2977576686704821,-3556.9514934616886,1829.2499343096217,5.911976108308185e6,2.868779983270636e6
-0.004519999958574772,0.5406252641111907,0.0010663827970682762,27.701191803013153,1.2657063367001007,-1989.8204286042644,1547.5910646951716,-208500.60327523324,2.12641767849398e6
-0.004530000034719706,0.5403752320058494,0.0010604717930242833,28.074295130622176,1.3168268714126332,-1171.7169096284304,2113.1416563176863,1.927130527977816e6,4.046219163890859e6
-0.004540000110864639,0.5404817814973348,0.0010713726217706102,29.016102373358887,1.3279739001850266,-3270.068591842384,2255.9168936761066,4.294380442265847e6,4.58916525777087e6
-0.004550000187009573,0.5414784925917785,0.001082709322695004,27.75438661954703,1.2263560919575374,-4290.032113307591,1859.8042853176894,403105.45987440605,2.757634357255282e6
-0.004560000263154507,0.5417394653399494,0.0011082099405796701,28.135909103399385,1.338747404419983,-3056.4645870096892,2175.7365509682945,4.495404803483491e6,4.342349876837431e6
-0.004569999873638153,0.5405537835933997,0.0010757718335061357,28.2132206343558,1.2861301224936543,-4105.7571774629805,1797.1204583475628,-217985.87385810819,2.662747377825504e6
-0.004579999949783087,0.5399722240696354,0.0010685607670242521,28.771444466263535,1.2584180732271204,-3716.708272965998,1712.2440122787436,-2.8639559947941513e6,2.402459040632311e6
-0.0045900000259280205,0.5405543261466369,0.0010737316011043122,29.286958046280294,1.277232417546512,-2063.9493725343223,1833.0636174731226,-1.3610832080859586e6,2.9833994513254226e6
-0.004600000102072954,0.5410762609333384,0.001099100837788039,30.00912518701971,1.401346193008121,-1579.282662370655,2179.7939832497764,5.703947448321049e6,3.275048399981973e6
-0.004610000178217888,0.5411942959498536,0.001076051501845863,29.28987574003015,1.4036270969601943,-4355.528647964743,2005.3898194040007,3.906566281523291e6,2.900020036127982e6
-0.004620000254362822,0.5415528623453251,0.0010129621271046667,28.296470116606656,1.3152092311057693,-3753.116319211851,1982.0928035942502,1.8125930085121093e6,3.8154129864390064e6
-0.004629999864846468,0.5424054600430186,0.0010174560763636454,28.93269484983586,1.3758261941529164,-4810.977072967771,2297.7302241577563,8.019049907213476e6,4.0032030243036854e6
-0.004639999940991402,0.5433288162918647,0.001032030094761155,27.320632916916963,1.2218084371899673,-3724.7534915363626,1643.2722090870845,-2.1611476131566805e6,2.441486140622315e6
-0.004650000017136335,0.5439624406876515,0.0010495586249936034,26.673156260860264,1.2361987152787743,-4756.965049445278,1657.1738399200015,-1.4630085164279197e6,2.7155626066462016e6
-0.004660000093281269,0.5436700814916514,0.001072865035585469,28.495341130349154,1.2963277923658294,-3862.2165346760557,1926.0596815079148,-1.0579203457517747e6,3.9334414990917165e6
-0.004670000169426203,0.5432201464260902,0.0010580324092449656,28.132585226478398,1.2556640797705856,-3938.52855214604,2103.1882420996385,593151.0504068019,4.679623854764673e6
-0.0046800002455711365,0.5439410883747184,0.0010550337383118896,27.415460033878144,1.2874314872569077,-3273.0354096371625,1864.5351846439337,3.8316955321118506e6,3.0902653307482833e6
-0.004689999856054783,0.5448159114276081,0.0010103099565229345,27.655252647751375,1.3107121967538318,-4266.52526655895,2243.364352263156,5.904374899974277e6,4.374151524083877e6
-0.004699999932199717,0.545161541581213,0.0009581580165296019,25.806454110853302,1.1637710154308931,-4122.638791655021,1926.2563083220755,2.4285677044409146e6,3.7400074351411895e6
-0.00471000000834465,0.5462557088516798,0.0009533594408259987,25.226273236252826,1.1042141430048917,-2527.1659773744045,1520.162927763931,-2.167382561427934e6,2.611422951284954e6
-0.004720000084489584,0.5461066979644054,0.0010003962486049554,26.75950660953648,1.2541950550483387,-5076.9808415174775,1822.0196215169015,3.3746428961702585e6,2.734256181691342e6
-0.004730000160634518,0.5460291680558059,0.0010541232481955127,27.827649168266646,1.2191285977250466,-7601.502457774731,1853.7446966032296,1.066190568403708e6,2.9262775517747714e6
-0.004740000236779451,0.5468303969326851,0.001075464886612039,28.275053681414494,1.2970242845609794,-6061.2667183217145,2267.3008713070053,6.22595185523873e6,4.071986428608871e6
-0.004750000312924385,0.5473019164489759,0.0010403163359274787,26.803149944696273,1.2579177771675205,-4094.6094060682076,2115.680484788861,4.796465481788787e6,3.8132558640775415e6
-0.0047599999234080315,0.5473214323513075,0.0010171176918294142,25.97575180742964,1.1112837769045616,-1578.8262497166404,1645.2870411838985,-516870.46329375776,2.3648927758282125e6
-0.004769999999552965,0.5479744078210469,0.0010169024257252054,27.205417075718465,1.1630867497426483,-4104.839724849949,1738.1727034674677,773546.9342339315,2.665521839470535e6
-0.004780000075697899,0.5487901950404044,0.0010390270365690634,27.85826624080783,1.2575191763261024,-5908.9858246977665,2058.6884712870756,4.296690268307185e6,3.3308565268842545e6
-0.0047900001518428326,0.5492997248978304,0.0010726179856704319,27.834206461804243,1.2013846787665585,-2110.6127556299807,1679.2921578723024,-1.1444605888795052e6,2.3944729292139695e6
-0.004800000227987766,0.5485924837372466,0.0010690349828793237,27.96006987101719,1.2527972675406327,-892.7417425547505,1639.636791005074,-4.546804793443698e6,2.5467309858306106e6
-0.0048100003041327,0.5482434802852729,0.001048341415193168,27.586084265498915,1.2332609786995146,-2998.306668452894,1827.0487673876237,227970.8921751098,2.90527054222477e6
-0.004819999914616346,0.5479488051240943,0.0010140437305474052,26.96122726648409,1.1969829021328966,-7616.190151665547,2136.92098392209,2.7523296087138015e6,4.1083583542321012e6
-0.00482999999076128,0.5476679918684211,0.001024084159710213,26.64168091377521,1.0923446953974056,-3785.743254663173,1473.0558681807215,-3.0879249594459776e6,2.220768284296307e6
-0.004840000066906214,0.54766555323966,0.0010508536237158288,27.50219560926885,1.188467795709153,-2117.7103209228294,1586.3603250780798,-1.4346657373778457e6,2.32873358716135e6
-0.0048500001430511475,0.5482765146166666,0.0010970569230969792,28.80853124418438,1.2859845572914996,-4010.227605275545,1995.1166368788806,767849.0071051324,3.749668488009962e6
-0.004860000219196081,0.5486275930053169,0.0010873983999657973,28.77127931289334,1.263254071936498,-1271.5738922231496,1778.0951250809317,-254438.80779279908,2.508836965320732e6
-0.004870000295341015,0.5497529044472119,0.000999314754472117,26.695107203562657,1.1733804806935706,-2186.985575635386,1565.3150772116057,-865438.2005468024,2.1321997126653097e6
-0.004879999905824661,0.5503205257534689,0.0009358937673145317,24.96750647078183,1.0597996733057276,-2159.348522300624,1265.1382737638846,-2.857788176091496e6,1.6798759349564724e6
-0.004889999981969595,0.5522226940933975,0.000979562028515238,25.19669610381646,1.109437699471509,-3828.455700637461,1299.2254979925656,-1.9315323698416292e6,1.7192162706095963e6
-0.004900000058114529,0.5527102300873571,0.001040595080738651,26.507154246530085,1.1531701434265815,-6079.568218622766,1376.87454997288,-1.5197595107167386e6,1.893667197050719e6
-0.004910000134259462,0.552465564653686,0.001058646577378032,27.476433504991487,1.158191510711715,-1674.9354751626033,1500.7998669486376,-5.587848729832813e6,2.3796775193585022e6
-0.004920000210404396,0.5518817583143131,0.0010728074367195813,30.053226385301848,1.2947261620696724,-3554.6656679453163,1677.5235307962405,-3.3136043375822892e6,2.606269336134192e6
-0.00493000028654933,0.5514655591477665,0.0010531073774547762,29.838709100450373,1.3489817015078553,-7859.090879811073,1970.7996549584875,1.5787711381840385e6,3.144810506761734e6
-0.004939999897032976,0.5523252560651181,0.0009992906216593142,28.04515265908748,1.2314410499337658,-5574.201546506055,1778.0325600687472,-474521.6998354296,2.796880799178768e6
-0.00494999997317791,0.5531849018850745,0.000976482593853955,25.999643375826267,1.1246950447143602,-3711.6654766507068,1450.3873079152925,-1.738914134817928e6,2.014393282561899e6
-0.0049600000493228436,0.5536971711722658,0.0009529806598791045,25.439298051030498,1.153542034440186,-3034.4556904651527,1930.3513108950262,1.5702695652291118e6,3.698369960290461e6
-0.004970000125467777,0.5533647102611319,0.0009718860328245813,24.05247009208445,1.0843511628468279,-3159.933310364711,1716.34195180923,1.9834613975565156e6,3.398409495066046e6
-0.004980000201612711,0.5536860162622786,0.000967375068044553,23.53433847384796,1.0440728499224896,-1866.0190689139956,1654.9927065478287,1.5997824657768055e6,2.722232272901692e6
-0.004990000277757645,0.5540676259771867,0.0009825525961263478,24.95861844933046,1.1078745335603783,-2581.510400024063,1504.3739526177362,508362.800773837,2.1306467739832844e6
-0.004999999888241291,0.5538647407147236,0.0010090460898925825,25.61706713251728,1.1592804859696788,-2384.197675551795,1583.3365148575506,743721.9491609783,2.300273944849445e6


==> anc/Figure-5/d3_L62_rJ5.0.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5541684002512619,0.001052608440636978,27.322961947410324,1.333738046952735,1644.1869179603514,1859.9109459834633,5.249589961860389e6,2.8698320499038296e6
0.004989999812096357,-0.553792214384687,0.001069629190785354,27.480027464527367,1.2343214929625854,2383.897514110563,1706.9908415835757,2.0682859060620887e6,2.3235354431577106e6
0.004979999735951424,-0.5536426519657529,0.0010962096194745729,27.86759758075242,1.159871497841137,4308.899512420134,1656.6161416833943,-905726.7969013012,2.508805697566484e6
0.00496999965980649,-0.5533032290465124,0.0011100853974013024,28.21736975265601,1.20010667444366,3424.4416481795224,1773.4486646751357,-1.4733546066646369e6,2.910621631874273e6
0.0049600000493228436,-0.5530212086803968,0.0011078058244066975,28.998979429059382,1.2845649011395408,988.7588359969834,2083.2616538017664,342174.3344459252,4.289614985122182e6
0.00494999997317791,-0.5528208357511122,0.0010859045540920413,29.66078774979566,1.313924600375215,2869.5272574358823,2300.7405880602532,376167.5717225219,5.347335394495257e6
0.004939999897032976,-0.5528891163553813,0.0010638127785782933,30.34593629620475,1.423710255787025,7172.833486769558,2612.718609654306,3.6360203536261697e6,6.194009938645245e6
0.0049299998208880424,-0.5528501301071947,0.0010413566339632792,30.21191665931468,1.4580780969511704,8249.452774924941,2645.6830678530796,6.779489274182957e6,5.588273566334343e6
0.004919999744743109,-0.5522408376808263,0.0010373565676804126,29.682054850187225,1.4158823853768572,7000.890244653967,2412.9383050994597,7.113353861081812e6,4.303988555532057e6
0.004909999668598175,-0.5517808764105926,0.0010336981787432858,29.273836170111146,1.3936321954543704,6731.090496834074,2347.1312837816226,6.681123853755854e6,3.929244936131304e6
0.004900000058114529,-0.5520144235779129,0.001023394725017769,28.448435822348817,1.3281180477835972,4879.002107839002,2072.7087421512047,3.0911292701039733e6,3.363682287722458e6
0.004889999981969595,-0.5525358637850725,0.0010175210336156103,27.637547756792802,1.1933113201102754,3785.5289663157496,1658.0149793080277,-1.3291513210453554e6,2.2931968245520615e6
0.004879999905824661,-0.5529760715313379,0.0010156864995363617,26.9295283337831,1.1312768164434088,2977.0461282341034,1492.2193450676873,-1.4178220823330872e6,2.0681815672611855e6
0.0048699998296797276,-0.5528247882945847,0.0010121071948438279,25.92754116794449,1.1532726836673806,2090.1090424871036,1684.3516211262527,2.0742704152333997e6,2.830274735191425e6
0.004859999753534794,-0.5520388601256146,0.0010117421815938259,25.211689602669555,1.184541691047035,2212.5927266022504,1812.9560535524377,4.570903338791841e6,3.255845159366327e6
0.00484999967738986,-0.5513160292485226,0.0010043057611891569,24.80602300018543,1.170372523843369,3275.057069484248,1854.074515239473,4.855648403351618e6,3.3918279981038235e6
0.004840000066906214,-0.5507828064551432,0.0010013283633097231,25.060601561873206,1.1484700860771688,4330.551242112904,1767.9790621259529,3.3005079062546073e6,3.114956523523949e6
0.00482999999076128,-0.5504193068845051,0.0010017070891537281,25.4674361586122,1.1292133911716842,3996.913265167272,1643.947599914603,1.0588095762970953e6,2.3990518716991027e6
0.004819999914616346,-0.5502867938089709,0.00099382120181541,25.38462876298402,1.086094260607413,3570.606440406941,1602.0713677395424,-712861.5718842256,2.509300934181245e6
0.004809999838471413,-0.5505929797025059,0.0010000236635304808,25.504171340866627,1.070711264083801,3493.772568040799,1393.1282450573128,-3.677783799882144e6,2.130334791365584e6
0.004799999762326479,-0.5512435492765868,0.0009958750315161363,25.331745499720924,1.0925488059584338,3729.584563192827,1358.793763116256,-3.5919891776690623e6,2.1436733034919663e6
0.004789999686181545,-0.5518452823899446,0.0009885359675410276,25.034834080308066,1.1272806514562304,2979.4595861638245,1402.612722923848,-573760.8964352983,2.176613723412101e6
0.004780000075697899,-0.5518238216434269,0.0009874245882786395,24.88227659782783,1.1572856821751167,1320.2256694882228,1411.0362141303906,904375.31056428,1.8580358878926614e6
0.004769999999552965,-0.551270586867861,0.0010009843037541962,25.172801920511485,1.1904463799897795,1139.3400661814674,1554.363926215349,1.8730669287837672e6,2.310937092705744e6
0.0047599999234080315,-0.5506320740753814,0.0010095220323120989,25.31427568373229,1.1330272066934874,515.9100239089535,1418.9403176178575,83901.45334068156,1.8763741264541296e6
0.004749999847263098,-0.5497794243137225,0.0010104764235503415,25.74198199019293,1.1422322682241903,1081.148397867256,1495.5578538200734,728070.7689849141,2.1240053005902865e6
0.004739999771118164,-0.5488611143980884,0.0010013263559942598,25.70557554638237,1.1608911339310886,2624.6216412048384,1768.6045046312788,2.266856864360071e6,2.817671137886635e6
0.00472999969497323,-0.5484636733775271,0.0010002290759828078,25.756935594625208,1.1945737788845503,4349.443829264572,1896.7608886939327,3.4882421611237586e6,3.468191364035902e6
0.004720000084489584,-0.5481216510047924,0.001003875578381054,25.84204012418449,1.2256870019196937,4056.291011413916,1966.6310478981586,4.474127065081911e6,4.1500666474341243e6
0.00471000000834465,-0.5476187015781034,0.0010055528161512293,25.642255892846126,1.1827990574761942,3369.6447086986536,1718.9816338325531,2.8579733698566286e6,3.1435115647823834e6
0.004699999932199717,-0.5475839718195005,0.0010058123521877705,25.43383206005048,1.1638781136150853,3874.582759145555,1505.9502468672588,1.0211318757260719e6,2.1474807411708785e6
0.004689999856054783,-0.547725383352754,0.0010334259130974515,26.04630146109632,1.155370127005426,5491.341488732695,1537.9270740303796,-711532.0198134622,2.2981880526438146e6
0.004679999779909849,-0.5475366531813608,0.0010601683187652898,26.34539328831244,1.0962859722485108,6417.029497876517,1542.647190679605,-2.794142727156339e6,2.6028597557434216e6
0.0046699997037649155,-0.5470458962695,0.0010757335712423771,26.70712427773808,1.1232256385751402,5613.526032454697,1601.9832004611724,-1.5384738381986753e6,2.739322316901174e6
0.004660000093281269,-0.5465635012809835,0.0010764208146236713,27.53517144685207,1.1698867210253971,4427.683334062576,1645.153122197468,-528872.0836920156,2.543083471966962e6
0.004650000017136335,-0.5457364505181412,0.0010828917793357232,28.31171204737993,1.2267680079341803,2968.5884957766725,1810.7967704046127,-653814.9307254995,2.689973014861804e6
0.004639999940991402,-0.5447405180081961,0.0010826283878984022,28.422978129472835,1.2349015213323336,2360.4252196958646,1942.656074745195,429608.3502430736,3.092703832764858e6
0.004629999864846468,-0.5440591073163031,0.0010724766221989882,27.91821116244333,1.1935736331423727,3121.7766673969104,1752.4392205554411,-998862.1134364633,2.7546339732088125e6
0.004619999788701534,-0.5434555461264201,0.00108014208022245,27.922823210135,1.2162894667259723,5110.49244991253,1811.024077003146,-780392.2343003231,3.0753621109327683e6
0.004609999712556601,-0.5428435763887888,0.00110173616791234,28.407263593224975,1.3010701199037653,7015.843796440555,2208.566714754969,3.1107944051039126e6,4.411725879219949e6
0.004600000102072954,-0.5426765084086606,0.0011025762385412933,29.11160689575744,1.3453206901647747,7616.133097835998,2267.7020890004487,3.2398230340577806e6,4.407723319994718e6
0.0045900000259280205,-0.5429257557301056,0.0010805610684504704,29.644493336723983,1.358673178751749,5867.743923301141,2081.0706124012277,1.210235592649657e6,3.4488211816679137e6
0.004579999949783087,-0.54348491221959,0.001064914897704895,29.914940114394806,1.3382632033454576,3847.5479752951564,1934.8540784648515,-922909.7413165927,3.2064800895690126e6
0.004569999873638153,-0.5439207763979956,0.001068181256980567,29.77485407975572,1.3343915580392678,3068.3028109592656,2131.246098665578,2.6130306973145762e6,3.9324389158351608e6
0.004559999797493219,-0.544099036827979,0.0010798642450172626,29.824930262412305,1.3546701376329584,6124.75995770602,2252.231629704862,4.478531169637955e6,4.670248098924992e6
0.004549999721348286,-0.5435537332264443,0.0011033346883820322,30.600068578221105,1.424440279736304,8558.191437908812,2194.3839904766187,3.1008548854567274e6,4.202258894609408e6
0.004540000110864639,-0.5426637599626702,0.0011085204219587743,30.916053035013725,1.489521825797218,8107.91023072077,2509.062877906767,4.563625066338817e6,4.967620453046161e6
0.004530000034719706,-0.5416916753864062,0.0010796868365660305,30.168610991148853,1.4468774129167057,7025.569334737444,2652.9404585631423,3.8203048481268995e6,5.5223133550110115e6
0.004519999958574772,-0.5408795244299355,0.0010587328822190606,29.591214576382765,1.3583132333692332,4429.239514442567,2140.02398245655,-1.0191627810281818e6,3.61937902451717e6
0.004509999882429838,-0.5404640553725792,0.0010353794893560389,28.27241809976062,1.2695379817413794,1930.253827044775,1826.8731060761586,-1.2462458730455549e6,2.703811626124298e6
0.0044999998062849045,-0.5400641732429341,0.0010104040408919336,26.4486163889565,1.2015038258009603,3529.9447815363055,1772.127509706626,934611.7770961075,2.814679542458317e6
0.004489999730139971,-0.5397309609049311,0.0010154543754462648,26.61747050779641,1.239467789636146,5003.266164580749,1877.5072703024118,2.997998287282954e6,2.491660040245885e6
0.004480000119656324,-0.5398335072486299,0.0010330528270889453,27.53860501460723,1.3224473354833997,4581.5075864781775,2052.1699652173593,4.737401670302341e6,2.9205376107436423e6
0.004470000043511391,-0.5398532647151377,0.0010422689230832369,28.250379638056575,1.296724278456437,3054.598731063999,1951.4043872367886,1.7738689541949998e6,3.056416014786887e6
0.004459999967366457,-0.5396136066907392,0.0010417160120266547,28.26751162791629,1.2274600206865303,2154.6597905993467,1728.9240057124512,-2.648936876652635e6,2.738460348624135e6
0.004449999891221523,-0.5392147904328469,0.0010494841169076572,28.295945171137443,1.2069036299608042,2318.314853718335,1534.042018368458,-4.560005598837924e6,2.1601167845358495e6
0.00443999981507659,-0.5391202153912671,0.0010614171280411504,28.479424958840642,1.202366364429578,2826.1794637501876,1469.7661957996247,-5.962523186775293e6,2.0172165353970495e6
0.004429999738931656,-0.5389184288034834,0.0010552465948493132,28.197829785773596,1.2559802475707555,3687.433906606783,1617.5664776735182,-1.2722604338329588e6,2.2743392589582093e6
0.004419999662786722,-0.538223532569728,0.0010411373419052063,27.50675643485085,1.2445693900247425,4785.745343419235,1619.2738140016438,953760.8394721224,2.265406630633249e6
0.004410000052303076,-0.537445513010675,0.0010315271975090846,27.214718765226582,1.2326333802425204,5270.231786880708,1662.254798617073,1.1621370245113114e6,2.4942317138702953e6
0.004399999976158142,-0.5369502707955436,0.0010274206614186688,26.944892211906545,1.223265822328063,5478.473548143924,1700.4616406183873,1.1801795219692353e6,2.72901932781526e6
0.004389999900013208,-0.5366844992762118,0.0010206917035250668,26.666003869731874,1.2623825831662032,5963.138870058627,1748.8356388939958,2.5055030246553826e6,2.7024197931137066e6
0.004379999823868275,-0.5366828039006167,0.001014902220458771,26.831255311240906,1.3138425538444918,6836.395963450403,2022.2707421143816,5.027950510794631e6,3.5518908283409798e6
0.004369999747723341,-0.5364869217429423,0.0010211005590773248,27.43688108661637,1.2753705532137243,5753.61782418059,1905.3328333231266,2.4856039854616355e6,3.5058392121516378e6
0.004359999671578407,-0.5365897102733513,0.0010362586829826825,27.850649209725958,1.2014424775188057,3371.3641857488005,1596.1955629124457,-1.21955953671607e6,2.7139529039337807e6
0.004350000061094761,-0.5369686927809302,0.0010479952462193718,28.661520641458434,1.2252628958315257,1888.0223178911106,1685.3143187531318,-1.0042420348257865e6,2.9265654228131087e6
0.004339999984949827,-0.5373826777437436,0.0010717160006124924,29.929669480508075,1.269025681714788,2229.958080714989,1759.760568422842,-2.241805266550463e6,2.4611385841215905e6
0.0043299999088048935,-0.5372377342589132,0.0011023914670630853,31.343470749310242,1.3432672914732438,3641.1137365340824,1980.3307190057733,-2.547404190337701e6,2.920962318776119e6
0.00431999983265996,-0.5368775926095446,0.0011083018259305697,31.67423061125791,1.351773971108213,4179.053192106217,1960.0289797751925,-3.8736090454000565e6,2.9555433161410093e6
0.004309999756515026,-0.5364260244326939,0.0010975292335907748,30.562422233888697,1.2798068308837842,3782.516056887043,1774.2030872109258,-4.770156284688336e6,2.589966834537146e6
0.004299999680370092,-0.5359141291421914,0.00107326732117722,29.01066530961367,1.2790505281574336,3719.7205617104237,1823.594334469147,-1.8482656398929937e6,2.6849870317633385e6
0.004290000069886446,-0.5357241599380025,0.00105480901306166,28.307548671614622,1.2957245322214415,3369.30722297406,1969.464743842447,1.2223576863743218e6,3.014463898246023e6
0.004279999993741512,-0.5355952003937922,0.001049193954906496,28.22795246139887,1.2705196030707404,4304.4139116274755,1887.4847757234927,-605343.6595503129,2.824926752082622e6
0.004269999917596579,-0.5353035300267591,0.0010471803737118566,28.764141819189412,1.2454269768341855,5419.535154634107,1759.4940901353668,-4.4310914089356195e6,2.599013453475084e6
0.004259999841451645,-0.5352660972038138,0.0010560345292371682,29.417070777996244,1.2582097244496453,6604.528971524496,1664.0929686440152,-4.571654427184095e6,2.4821856899899165e6
0.004249999765306711,-0.5345849255792614,0.001054423963924454,28.889986642279855,1.2724046255312507,7077.896141328994,1716.381142047189,-2.3159916903811255e6,2.611128205549473e6
0.0042399996891617775,-0.5341750169529443,0.0010354512005818415,27.609367451874608,1.244721241709946,5498.630404636385,1716.972886275929,195710.76733230858,2.422932361338584e6
0.004230000078678131,-0.533998751793411,0.0010238699404609521,26.431869780248878,1.2063255343838155,3436.3652925312335,1662.1268774586395,1.10220876911737e6,2.3474127723285262e6
0.004220000002533197,-0.5340753196150596,0.00102394782616184,26.809626563794218,1.2690053144243045,1676.0277215465912,1915.3724012559792,4.378881040585675e6,3.0470982871851334e6
0.004209999926388264,-0.5341113391526574,0.0010380518059842905,27.986597596170807,1.335970187117593,1467.9182588796739,2049.4350733368083,4.561526667727193e6,3.50524874546054e6
0.00419999985024333,-0.5345056298691188,0.0010614468671758675,29.259695556729554,1.3677552515757012,1896.5173003419109,1955.8723338003715,1.765698603491724e6,3.1857991187666967e6
0.004189999774098396,-0.5350199482147068,0.0010672691385454833,29.14106880304932,1.3443471103818194,1895.170044150912,1854.8669157134261,-287608.7477669638,2.9535626700364095e6
0.004179999697953463,-0.5351713882507309,0.0010808341605634013,28.961583249063448,1.3815847093435076,3196.988584547143,2127.350188937015,3.063520717432008e6,3.8023042729953136e6
0.004170000087469816,-0.5347774563434398,0.0010791446790714661,28.594028919020612,1.4676113420080585,5124.72817457434,2678.7458386545345,1.1093940552039756e7,5.871477387750376e6
0.0041600000113248825,-0.5338347022899445,0.0010575161381766792,27.61403745401804,1.456585503781839,6030.982896853639,2883.027815612942,1.4505122674898924e7,6.88739633035713e6
0.004149999935179949,-0.5326031910730675,0.0010539503409039848,27.604053862335846,1.4004326364857986,5631.365216102108,2967.6523172922166,1.2546919954280458e7,7.775416856499114e6
0.004139999859035015,-0.5316276796865204,0.0010575042468386423,27.964938019996406,1.298625137425851,5444.929125481125,2506.4092304307464,5.170614062024289e6,5.999487005361635e6
0.004129999782890081,-0.5313108851604225,0.0010562203367083054,28.48357330437954,1.249157166839657,5675.621568039382,2018.7325173721063,619217.0262828241,3.619611485606886e6
0.004119999706745148,-0.5312267643668288,0.0010609699402795766,29.05629260382812,1.2608469175528345,4585.03496026362,2049.9335147046104,-400606.0749822498,3.759217584589645e6
0.004110000096261501,-0.5311070693195584,0.001087342848210394,30.301338922064616,1.3641344411423233,2553.0153429912148,2420.917453604185,2.129626383537852e6,4.750493001139301e6
0.004100000020116568,-0.5305870287036369,0.0011186801234894387,31.8811358037437,1.4931757906814138,3237.4543747887287,2934.9808930782124,6.006554539947981e6,7.1329616417273795e6
0.004089999943971634,-0.5304415250457533,0.0011426471942533752,33.210071369458504,1.591464159375169,2634.0384228760536,3195.035643417907,8.276437164663676e6,7.833592786157853e6
0.0040799998678267,-0.5302872406065107,0.0011275246784749574,31.97958716641481,1.5993221825487365,2963.9945950152496,3037.9574596351085,9.929077577120144e6,6.880844368603994e6
0.0040699997916817665,-0.5300680671045709,0.0010903052065970675,29.719888210407678,1.4584857161469416,2521.116942410737,2429.3576388627807,5.99804708659417e6,4.719838308636171e6
0.004059999715536833,-0.5300751839265351,0.0010600673908822472,27.861020471209226,1.2820958338298185,2870.3441176717233,1896.5896510274772,1.8629113675164464e6,2.8129247691023084e6
0.004050000105053186,-0.52986296773424,0.0010500275920651042,27.198557350301147,1.1971327241395875,4288.629722085992,1688.4955444834172,94153.40977991199,2.250361944039093e6
0.004040000028908253,-0.5293703199851788,0.0010632447779013667,27.78572727713215,1.2483699962274049,5977.32077473963,1855.996991449048,1.2085157707103286e6,2.762118633864424e6
0.004029999952763319,-0.528511047043231,0.0010718013169766717,28.564635422276236,1.2879593370825335,7611.0189747688255,1990.350580270697,2.827665802912439e6,3.259111058344558e6
0.004019999876618385,-0.5273738773661769,0.0010708040866561565,29.037975833284108,1.3142138847292324,7043.753131157477,1879.392570551164,1.3930001789240008e6,3.004308281698837e6
0.004009999800473452,-0.5266096026245507,0.001058357667672503,28.973910622466136,1.2956864333171958,5046.613693430369,1690.9866257462852,-1.9821557887276604e6,2.482430167186656e6
0.003999999724328518,-0.5266105941348364,0.001038136984175674,28.818060106264035,1.2663576186829,4057.345164380637,1559.286037386122,-4.1457060165022933e6,2.263550185086605e6
0.0039900001138448715,-0.5267847590366053,0.0010135660806068329,27.750781464111466,1.2486075385263486,4460.781858062362,1582.8361747652214,-1.8562395434016786e6,2.2683296501845787e6
0.003980000037699938,-0.5269902867960716,0.0010048140811938207,26.687960202300847,1.1916240875771362,4568.622336577689,1597.1145970561972,-797971.8682927808,2.153904048466399e6
0.003969999961555004,-0.5272632787256907,0.001013609185146589,27.10804522901595,1.1544107484813961,4844.263593275837,1772.2702973994444,-1.3070504827066062e6,2.9069953095380384e6
0.00395999988541007,-0.5275890477085043,0.0010340541075339177,28.204636209586617,1.2099259666011155,5685.682993530805,1957.3444155540037,-13591.660404258073,3.8481623766156514e6
0.003949999809265137,-0.5275698859118042,0.0010474213913684086,29.03160694346859,1.3395780675622333,6497.3413562575415,2263.493450332746,3.4594746620187256e6,4.8942411357064415e6
0.003939999733120203,-0.5269901038473611,0.0010601657596329115,29.71537916887077,1.4643178924525115,7711.259367987858,2958.1367273902047,8.102701650240646e6,8.355308564497707e6
0.003930000122636557,-0.5260926387670731,0.0010654924861588453,29.96489113245348,1.4792181002427913,8345.367619048879,3087.7734386529546,8.200027231321142e6,9.50727440664764e6
0.003920000046491623,-0.5250075528790195,0.0010774017179378242,30.46371489518304,1.4164329145910257,6370.351150863041,2561.202333677215,3.7012007144802758e6,6.548554982271227e6
0.003909999970346689,-0.5239942960148709,0.0010805296742960868,30.522837155904746,1.3169705354719292,4114.954822206421,1950.622610028126,-1.4784435954343672e6,3.1430923385845586e6
0.0038999998942017555,-0.5233664634997333,0.0010837716248748546,30.610380814202905,1.3227549013996687,3832.8451102325985,1981.995384778787,-1.2724767453988143e6,3.197057077932079e6
0.003889999818056822,-0.5228539833730411,0.0010782516996847736,30.351575903843113,1.3086098445089245,5047.527561286316,1927.2818391764379,-1.5161557807843147e6,2.9254903080708203e6
0.0038799999747425318,-0.5223716339278552,0.0010652783262976979,29.867586507247513,1.2575609818974562,5421.9330615302215,1834.3403232877197,-3.164039750330893e6,2.567543130435062e6
0.003869999898597598,-0.5220623133173061,0.0010699223395469369,30.272821306991588,1.2226511938090123,5912.028566451634,1746.4247593263758,-5.9327234833304575e6,2.523665755557152e6
0.0038599998224526644,-0.5217428714933972,0.0010850884188779583,31.263626162811388,1.283342447809636,5351.3354677901225,1820.160964797032,-4.991344668095353e6,2.767031703416727e6
0.0038499999791383743,-0.5218141697392689,0.0011175586974891143,32.03503192565567,1.3757095423518582,4123.456462262426,2149.582859006721,-2.0200374583472137e6,4.191138703705849e6
0.0038399999029934406,-0.52175394902748,0.0011330387261081554,32.1959381211234,1.399245600373316,3913.1515980890504,2299.8383653823184,-1.376385343607283e6,4.956711372674981e6
0.003829999826848507,-0.5219886741837457,0.00113934191037454,32.336193441214206,1.4583862279164577,4632.005752354861,2345.332070815401,536137.9933401493,4.685058341199627e6
0.003819999983534217,-0.5221057287388974,0.0011393944644005397,32.461611620353146,1.4678011168362624,5180.776460366672,2230.91076899422,889867.524929572,3.555180740919708e6
0.003809999907389283,-0.5219299147878258,0.001148771550613475,33.312575191762825,1.473657883009204,6397.100139197072,2223.0380024372935,-567102.0547808732,3.0278806620803294e6
0.0037999998312443495,-0.5211420015421894,0.0011531499425890593,33.45570647265089,1.467941236916429,7169.874613974953,2222.0497920638686,417796.62648029404,3.1856808181707077e6
0.0037899999879300594,-0.5200789543422203,0.0011443575582822008,32.676918730636785,1.414012488674086,7058.522996726725,2126.8147994149476,745529.9313578071,3.1306835663895216e6
0.0037799999117851257,-0.5193401398861868,0.001143389074142007,32.309236686208784,1.438956627555763,6688.185877415454,2146.524056196148,2.3670171646137405e6,3.3094791940335347e6
0.003769999835640192,-0.519295203341762,0.0011393351772254214,32.116887281835105,1.5244087327858338,5640.229270975857,2360.5464899258536,6.792165622100761e6,3.617118605079838e6
0.003759999992325902,-0.5195585847653095,0.0011403558691867619,32.422803208406606,1.523856070078559,5596.023210805456,2463.0848732526165,5.95893587941073e6,3.9788657645063535e6
0.0037499999161809683,-0.5199374296749754,0.0011478460346354467,32.90080992732303,1.5521921245721728,5841.948513533142,2561.6353545538936,6.663191835995149e6,5.0007205478777345e6
0.0037399998400360346,-0.5202464112896049,0.0011404008191311576,32.77547558338085,1.5330604602000664,7179.010597873819,2566.9458734319714,4.626037518781644e6,5.91739570732007e6
0.0037299999967217445,-0.5204784568941433,0.0011385240768988353,32.474083535258565,1.4603948232575115,6724.042934492255,2403.9188829045643,977749.7122871585,4.702922362996811e6
0.003719999920576811,-0.5201666015879739,0.0011266668251932461,31.829076060354236,1.4645980345160472,8119.821314960667,2468.0199750608954,3.566528166814298e6,4.664924464700016e6
0.003709999844431877,-0.5195490195839595,0.0011278596140985918,31.405799699181646,1.4775287744762624,8547.417419528798,2439.7495458012477,5.44777647557389e6,4.705021724371228e6
0.003700000001117587,-0.5187302657074581,0.0011360761663999793,31.55921418869011,1.5220441820961887,7033.629396461642,2307.131377820601,5.761260911950413e6,4.13238364887845e6
0.0036899999249726534,-0.5177499127805474,0.0011449160765215783,32.30069686204387,1.5225051102982725,5859.719433077649,2122.906006659435,3.084984083271492e6,3.3418572663369584e6
0.0036799998488277197,-0.5170992929794423,0.0011416329758940015,32.08883493199587,1.4751953439465144,4992.734933853395,2091.0578640957046,1.571474807852344e6,3.527245190120716e6
0.0036700000055134296,-0.5165538459173038,0.0011326504832979431,31.38080292992813,1.4412006422300836,5219.957758785914,2158.3873413258566,2.0772727097274598e6,4.0374901758843623e6
0.003659999929368496,-0.5159442160747763,0.0011397629908861209,31.62298693950885,1.4760188804728425,6733.0118597311775,2379.283067809287,3.285122465860465e6,4.358140487534097e6
0.0036499998532235622,-0.5153338671914116,0.0011452917730490125,32.53386225251549,1.5468066638699054,8886.154309872909,2526.2058182031833,3.6364757079161764e6,4.449338291341383e6
0.0036399997770786285,-0.514996078225385,0.0011646158373934793,33.54387388788259,1.6162071704114656,10113.60023688841,2936.7199022926297,5.464811810892055e6,6.169082623534562e6
0.0036299999337643385,-0.5148606550056962,0.0011952268528457094,34.35864258897814,1.6684770605445052,11395.251864775253,3384.484969829148,7.660454064780202e6,8.457253721226316e6
0.003619999857619405,-0.5150437022468869,0.0012140183974623123,35.32695720892933,1.7017958109711602,12599.294740425155,3200.2468911974606,7.268210440155233e6,6.950061608010743e6
0.003609999781474471,-0.515386552872905,0.0012174371819179903,35.54973205225449,1.616098259175534,10442.175850944628,2758.666432285178,1.5110078655413764e6,5.271272690315382e6
0.003599999938160181,-0.5154008967561857,0.0011943530420492504,34.94516815543065,1.5659020318901191,8899.181025768032,2388.348414769424,-294353.79977692745,4.0835323063901477e6
0.0035899998620152473,-0.5153175726393687,0.0011516110980961272,33.74343961441912,1.518129845577639,7011.611022469489,2187.815166817985,141953.38395133443,3.39968609712315e6
0.0035799997858703136,-0.51524756108594,0.001126229156785386,33.00787443160444,1.4898559535380551,5215.877519120395,2139.679196724175,264243.0655277432,3.3469916037174556e6
0.0035699999425560236,-0.5151034259760366,0.0011057999051504157,31.92258569716202,1.4274493657191207,4454.318254721498,1961.1822989604834,-1.2460951903414158e6,2.908872949080889e6
0.00355999986641109,-0.5145329200626017,0.001099887047522741,31.37898848937654,1.3616772620126518,2427.031996433121,1963.5095777086956,-2.6276455203937995e6,2.8478665629828298e6
0.003549999790266156,-0.5142721838605485,0.0011122129829758476,31.452308522705096,1.359968079899309,1005.8562367432293,2244.7469721128214,1.3933390259432488e6,3.5380236481744596e6
0.003539999946951866,-0.5139421189680462,0.0011151960550200267,31.39046658386658,1.420555977010014,2247.422591211094,2630.047037414007,5.157634986038133e6,5.002230599000777e6
0.0035299998708069324,-0.5134873042713907,0.0011199659009355385,31.078402078767926,1.4471634460054885,4165.253267862773,2721.936516893853,5.034765334501023e6,5.881392847957256e6
0.0035199997946619987,-0.5132645749069815,0.0011430089042376607,31.40211573634321,1.4745506353444449,5590.4185961605845,2825.396593717068,4.625234234715517e6,6.550019153428751e6
0.0035099999513477087,-0.5130071390977814,0.0011387468005138088,31.147782553902566,1.501863791430245,7816.081966895697,2846.668150340573,7.628012929265227e6,6.73634941226724e6
0.003499999875202775,-0.5125194088599627,0.0011192206440892138,31.10739562548252,1.4420367522495197,7960.457695302401,2411.427454855523,3.6202346485078097e6,5.070236837905633e6
0.0034899997990578413,-0.5118618853801178,0.0010888818724311235,30.71050680542675,1.3149497616876133,5309.604266747393,1871.962791886723,-2.5393764540909305e6,3.144337055974122e6
0.0034799999557435513,-0.5112497502162994,0.0010842792135638609,31.02348250899026,1.2860018492742695,2491.124419056477,1748.885687664388,-4.9353642973269075e6,2.945957674057966e6
0.0034699998795986176,-0.5106933938088638,0.0010882429039508566,31.419600228504834,1.33710474985594,737.6301990436239,1873.3569189244379,-3.3598372776544285e6,2.928287294027695e6
0.003459999803453684,-0.5101792073433418,0.0011105277386716614,32.46791204435858,1.410763980764358,655.9924812766143,2026.5716843813032,-3.2610647703900663e6,3.5953358428054634e6
0.003449999960139394,-0.5097533264696776,0.0011424932964641753,33.86247266867,1.4953963779317951,2613.227812522373,2238.2058703321995,-3.3815674175530146e6,4.006877339163166e6
0.00343999988399446,-0.5094657868338783,0.0011531401357482705,34.975380739404656,1.5975105136567622,4828.999578131203,2588.6952497252655,-695465.6401381015,4.94364865133558e6
0.0034299998078495264,-0.509100470828691,0.001136732531976689,35.00634313141897,1.6642610349201,6353.054872832554,2892.1933079963237,3.6333796637688903e6,6.401683490700746e6
0.0034199999645352364,-0.5085671533848197,0.0011205035974887942,34.58687587393676,1.6350333618402206,5334.0757551101415,2759.567800105367,3.348442317518521e6,5.865747315856041e6
0.0034099998883903027,-0.5080741950964465,0.0011203572172944376,34.33379736225735,1.6256115791675512,4274.780922009373,2759.1123474681704,5.567890267259581e6,5.425440490038222e6
0.003399999812245369,-0.5077073059960131,0.0011313342087666029,34.53725128259377,1.5796851450599951,4161.594050744747,2487.0046216405212,3.1856390788856125e6,4.047035976600863e6
0.003389999968931079,-0.5071505537096936,0.0011405214415598853,34.26560659763937,1.471376417510479,5324.610412930642,2238.33168467226,-1.8255965260117261e6,3.754379445333717e6
0.003379999892786145,-0.5069780983021924,0.001142351231919822,33.97093567791801,1.4037538401117446,4497.705453955304,2103.2222073059784,-3.5888747066165875e6,3.30160945977934e6
0.0033699998166412115,-0.507071445997804,0.0011537136727692381,34.25216848562795,1.4380701373782627,2987.3686382316596,2195.093289381324,-1.888386592673076e6,3.4438651083836225e6
0.0033599999733269215,-0.5074198283775162,0.0011605205203747406,34.774184084826274,1.453071282349916,1890.2156735949202,2250.8964577198212,-3.124905977681516e6,4.005827100512825e6
0.0033499998971819878,-0.5079331810184946,0.0011296259121018756,33.575333818542056,1.3919496621967424,1063.7530809021605,2054.843217322608,-4.178500585846159e6,3.7792078569948487e6
0.003339999821037054,-0.5081188271741955,0.0010962487000322132,32.34757733342738,1.363872040925154,1603.4038932768403,1977.2525479570188,-3.4108146240738165e6,3.0842020869779536e6
0.003329999977722764,-0.5075037599072043,0.0010796975885600843,31.50566200034966,1.3679623777626424,3253.8851236634755,2122.175865816064,-1.5633155304725543e6,3.319991924797293e6
0.0033199999015778303,-0.5065036437503456,0.0010796032819051368,31.668279692844276,1.3627554477607764,5375.989953999298,2207.22303422516,-2.127125776418746e6,3.3657580415728237e6
0.0033099998254328966,-0.5057201521765612,0.0010915637616100689,32.2062045391531,1.3915936642320075,6592.433727799448,2401.2564691946445,1.2900588106872477e6,3.966784515464334e6
0.0032999999821186066,-0.5050977620268098,0.001096849659826911,32.881814718738816,1.4403180585059994,6485.366779471904,2489.032599664558,3.567212063746925e6,4.3057285357456375e6
0.003289999905973673,-0.504122407728097,0.0011235819883281069,33.95859810010186,1.5908673540632556,6130.8766323680375,3027.693613239778,8.46336078055806e6,7.506684815225125e6
0.003279999829828739,-0.5032809728783452,0.001163300955617831,35.31879116079456,1.7727156162062971,6504.364629734499,4078.3547748337155,1.4908215033953767e7,1.4065397607212968e7
0.003269999986514449,-0.5026011974733802,0.0011877661545373857,36.31210283567767,1.8305654037946755,7246.300340125813,4542.019365136811,1.53827824030746e7,1.7122410736585468e7
0.0032599999103695154,-0.5021326385931303,0.0011996848504390338,36.8503614213546,1.800017922346127,6788.188032632009,4038.8871775102,1.0812634306947114e7,1.3672584178508436e7
0.0032499998342245817,-0.5015834444812726,0.001197132461229808,37.18670972299903,1.7105763063236246,5002.98638438175,3081.411582860104,890561.2736555329,7.101768649545888e6
0.0032399999909102917,-0.5008086270112545,0.0011928067090849117,36.941500901899275,1.640954706796826,5052.728469418189,2574.3673397700945,-2.2577464213142404e6,4.013131489688503e6
0.003229999914765358,-0.5004201480769624,0.0012064298617867639,37.08610841972064,1.6368631969535044,6117.900995834614,2723.5073532725964,1.8496266731289346e6,4.29618465435608e6
0.0032199998386204243,-0.5002383495665911,0.0012175683345598278,36.330679461123815,1.61350779163798,7022.388011315938,2706.319247022225,2.6248416108931494e6,4.6025918245643405e6
0.0032099999953061342,-0.4999107258853813,0.0012035903974569645,35.017048192525294,1.5854903124821718,6370.392575265608,2613.5704039255666,3.4950032179629756e6,4.525490235488988e6
0.0031999999191612005,-0.4996002515915431,0.0011844041835799388,34.30620226725046,1.5644068117852838,6630.893739076713,2561.0360782092544,3.67476092593809e6,4.493784108078651e6
0.003189999843016267,-0.49933278770271755,0.0011657773648511267,33.76917025600417,1.5894202004068763,7437.508506731341,2555.7533700248887,5.041479999472922e6,4.472952261988999e6
0.0031799999997019768,-0.4987856553873964,0.001170685309794768,34.106738687015465,1.6374837977557006,7574.1402908141135,2475.9400469408456,4.623019329662366e6,4.639714206897407e6
0.003169999923557043,-0.4983380239985531,0.0011782221196299525,34.9552540873114,1.6565498822444864,7362.287415035778,2698.9727666861163,4.371549212674493e6,5.899827498185128e6
0.0031599998474121094,-0.4982867938715018,0.001194773374876594,35.95521620025925,1.666214286661259,7022.2607739525865,2911.952886216266,3.6104072683306304e6,5.937373539338198e6
0.0031500000040978193,-0.49817882199505575,0.0012127955280869362,36.68282261957901,1.646176011160967,5712.891983977319,2709.4438271791105,185227.90413770892,4.620364657936641e6
0.0031399999279528856,-0.497861452175393,0.0012170216760952243,36.632579893731105,1.6619234398336615,5002.015472610509,2578.4261903845845,-287520.6239622556,4.182637247193874e6
0.003129999851807952,-0.49798814567282035,0.0012122004176630624,36.79975961788841,1.6843348085542584,6680.776891056683,2636.120286454074,1.740347139442826e6,4.186711345878639e6
0.003120000008493662,-0.4980598578049495,0.0012087995323590353,36.884991511739344,1.6989622595432599,9108.176046923658,2845.414019162856,4.0726667257912154e6,4.8880287028010115e6
0.003109999932348728,-0.49774304000492287,0.001214761620709997,37.19587606812592,1.7403754738141792,9056.737806744964,3056.0398638418196,6.565074282015621e6,5.592421109504282e6
0.0030999998562037945,-0.4974116891204482,0.0012265320543562907,37.98373181637547,1.8055852619714061,7933.6482202367715,3027.5813163297457,6.250971006483283e6,5.239214085668166e6
0.0030899997800588608,-0.4969348849995975,0.0012130883473772634,37.847726066313264,1.7690164394721386,6201.788144760593,2826.2588509511493,968402.551997237,4.71176809217815e6
0.0030799999367445707,-0.49636166973713614,0.0011962550810766931,37.3929033920225,1.7002406551444513,3939.19850519239,2682.0464299921255,-3.5650853136828025e6,4.61436649475529e6
0.003069999860599637,-0.4961424349739787,0.0012008636976177268,37.46331122177857,1.7203110250328688,2452.077903558257,2873.997721989916,-1.6834511467428517e6,5.704316979048838e6
0.0030599997844547033,-0.4963924553613987,0.0011895434005831412,36.46896378108851,1.6938335296491394,1777.0555297703393,2955.2604582809663,1.3488263024834045e6,6.72912184571929e6
0.0030499999411404133,-0.49640081791218976,0.001183892564926731,35.106464128373204,1.6071103637770676,2626.1022495880234,2766.911449594854,1.0278145276358327e6,5.773369459701702e6
0.0030399998649954796,-0.4960355017776533,0.0011941507520685515,34.361911804474246,1.503107366768396,3916.6884642182063,2515.4558883757654,-1.854563328567825e6,4.767501404678058e6
0.003029999788850546,-0.49566230822357477,0.001202078622443481,34.92115005521184,1.514111843464234,4375.088707496193,2575.1087696629697,-2.2405691695745476e6,5.4704326237328155e6
0.003019999945536256,-0.4951238954001303,0.0012154360843291423,36.18110330732176,1.5161790145498075,2966.927795685004,2590.4118764880363,-6.279744529977367e6,5.087438325444309e6
0.003009999869391322,-0.49448663730212694,0.001217090946538006,36.58606875898485,1.5444950112595068,1770.250094593148,2505.490063814035,-7.312436249145878e6,4.547953526631276e6
0.0029999997932463884,-0.4942370468786074,0.0012057761634296966,36.154990418937494,1.6195550404276755,3315.608459287693,2619.8625605799975,-1.3641581653016957e6,4.591381091051742e6
0.0029899999499320984,-0.4943252226920829,0.0012151263553871444,35.995885639322886,1.664295861618911,7200.452168897588,2712.9216075992254,2.0733858727365858e6,4.794367852960381e6
0.0029799998737871647,-0.4942955702093562,0.001217173876919388,35.47303327797133,1.6187394034516496,7136.169667099043,2630.878230970094,2.4124530326261744e6,4.867317705968195e6
0.002969999797642231,-0.49427972255440233,0.00122550834144223,35.88183549220473,1.5999550115978136,4670.158771413208,2612.965314642768,980763.5682566707,5.044928166849167e6
0.002959999954327941,-0.49418436378287894,0.0012329483755301528,36.69540018279092,1.6098118208474255,3620.0693564174735,2503.104756298222,-1.671043426421272e6,4.5199307798851505e6
0.0029499998781830072,-0.49337298767907295,0.0012358414566368543,37.554336446366705,1.6877375384967612,4938.360742432702,2433.0122265184336,-1.4904763218324964e6,4.1872704397654003e6
0.0029399998020380735,-0.4928408120077639,0.001214647159263348,37.529172664672785,1.6951134081376966,6127.566673918413,2452.0992777320744,-2.2986125494942297e6,4.347660687567461e6
0.0029299999587237835,-0.4926600541929527,0.0012063466701188934,37.32763703746473,1.6875228877515573,7710.816508489721,2667.14538449591,-1.8382051697892998e6,4.784853538851559e6
0.00291999988257885,-0.49261601938384175,0.001215407840437137,37.43120669594007,1.707317658711324,9239.737811577697,2931.91848206127,99929.54830942383,4.78751775015441e6
0.002909999806433916,-0.4922361253839104,0.0012452319973454483,38.15694509258903,1.738216797941292,6810.787859230987,2905.889305683564,-2.40803947122648e6,4.499908157524178e6
0.002899999963119626,-0.4919043552439417,0.0012619009166087406,38.876529849655086,1.7462800154142046,3204.1848454027077,2776.6213968109723,-3.2973898058233834e6,4.425219900406718e6
0.0028899998869746923,-0.49138686600954334,0.0012695130865125804,39.11751565188469,1.732338714606718,1261.8413613701834,2618.218362531127,-1.5988444791117073e6,4.562436513818282e6
0.0028799998108297586,-0.49052692203575515,0.001260899154332693,39.19637529442614,1.7342457158330593,2349.494430701464,2581.224219492941,-1.058259324890933e6,4.483063735044434e6
0.0028699999675154686,-0.48964591776621047,0.0012608833605637145,39.406593539329364,1.7159334247700562,3045.9762699829766,2667.405242844591,-3.8188761192840175e6,4.612812840345728e6
0.002859999891370535,-0.4887252876339926,0.0012851116800468867,40.655031728043944,1.7885082279620206,4670.5359147152085,2955.7124823790496,-4.220627753468358e6,5.456343965270293e6
0.002849999815225601,-0.487417818581153,0.0013007224910670993,41.43509474515387,1.8187129173163459,7774.284870982124,2848.041234006026,-6.2248402252547825e6,5.245106415809932e6
0.002839999971911311,-0.4865372884336202,0.0012950747224022893,41.71619188225422,1.8562020295556574,10789.452052921919,2882.9666359027833,-5.193006807603476e6,5.409524927799029e6
0.0028299998957663774,-0.48597938004866403,0.0012774299708340148,41.56697419923378,1.889279724540893,11245.207936099881,3144.3960464179127,-327915.5945169971,6.288237986158583e6
0.0028199998196214437,-0.48597600966721566,0.0012459015062673284,40.0598602111453,1.8424070195990059,11523.762692959894,3303.79622077746,6.26206234549763e6,7.463397135608002e6
0.0028099999763071537,-0.48617790667544175,0.001224193947888293,38.32063915833957,1.738547785351893,10639.865662275142,3163.679654529088,5.745146706232947e6,6.557391542751185e6
0.00279999990016222,-0.4863411801047921,0.0012263654165648214,37.49870525171437,1.6453946731300981,9198.559697173087,2899.9624939609266,703166.9560578817,4.617512080415605e6
0.0027899998240172863,-0.4864391726656628,0.001231386945095224,36.929770073024834,1.5818018017755542,6763.690003840785,2436.606848785662,-4.455825135357615e6,3.695070872288314e6
0.0027799999807029963,-0.48612204340153486,0.0012277433615668445,36.51623912355587,1.562884923667804,5056.354986559268,2205.373458949509,-6.356814021237217e6,3.4104374357254575e6
0.0027699999045580626,-0.485496233803324,0.0012305447692838648,36.60112609228945,1.6151581275768558,6462.600229374043,2422.814135481607,-3.434205230321873e6,3.9326510555300713e6
0.002759999828413129,-0.48480809402737846,0.0012462212179638996,37.661824469677654,1.6955714777341138,9768.066663217789,2720.5792943741376,-122024.9077240517,4.550400948659153e6
0.002749999985098839,-0.4837774567379956,0.0012556420156440257,38.51556153757511,1.7023487350028057,10378.101006953533,2742.807828461377,-224632.36814134772,4.7096284001607e6
0.002739999908953905,-0.48297875735255286,0.0012686742996172351,39.42323552046523,1.7512907325339357,9450.756527254614,3059.9670376085937,2.635513537644167e6,5.914967854809335e6
0.0027299998328089714,-0.48239964670442537,0.0012703688254743005,40.25237388915663,1.8249706963960297,10532.660717650559,3588.4227393413676,9.980655888165545e6,7.701451669940936e6
0.0027199999894946814,-0.48214100990006914,0.0012724692099580325,41.288445340784165,1.967684585163644,13441.32101507096,4561.040181344136,2.3251497990098305e7,1.215200755394128e7
0.0027099999133497477,-0.4819188406627687,0.0012959234154840897,43.042160067962485,2.0963830594443067,14471.359383074108,5307.023085921522,2.9382841206590705e7,1.4899712005102841e7
0.002699999837204814,-0.4811493694964674,0.00132403580919691,43.841813417662465,2.1179648772060857,11783.619483095987,4887.719804556178,2.3138585480164018e7,1.131305556434871e7
0.002689999993890524,-0.48044835434910227,0.001326422749188233,43.99086001425337,2.1260192491074523,9437.675227720154,4422.5080513962575,1.6701520656895638e7,8.77545246965763e6
0.00267999991774559,-0.479996078593272,0.001301236490977297,43.13768154544612,2.050945794036742,8879.593245117605,3670.71663605073,7.060176487559075e6,6.764347299745981e6
0.0026699998416006565,-0.4793871731186904,0.0012475335235499951,41.2184297817762,1.961757730686464,11109.954417127949,3257.2415945874095,5.426639216557897e6,6.011808316591786e6
0.0026599999982863665,-0.4787145409380336,0.00122718621958765,40.38900811983515,1.9228514486044996,11935.824366908573,3549.4015121122084,9.728127462697774e6,8.319779498357959e6
0.0026499999221414328,-0.47820803995862093,0.0012294022142192596,40.38418521940197,1.8769609757117152,11732.915743910367,3717.713381551474,1.1960565300176222e7,9.202332993732503e6
0.002639999845996499,-0.4777833728613477,0.0012436214947150203,41.164816382738074,1.8620012042212588,10494.846694209138,3649.1601957396438,9.383119483731896e6,7.846446863861411e6
0.002630000002682209,-0.4772736510364485,0.001266241239239483,42.372803188091375,1.878050526695546,8907.195804078317,3706.348404318722,5.106867411181617e6,7.325239847448881e6
0.0026199999265372753,-0.4768036126646377,0.0012927969605353161,44.04943096371887,1.9698336313247733,12163.570395770414,3872.646974318228,3.3526424698104328e6,7.546132237956571e6
0.0026099998503923416,-0.47668499212936744,0.0013096141676309987,44.98464565005478,2.0651641714518596,16814.481997341063,4084.7142078064344,5.280720533808878e6,8.725482453466956e6
0.0026000000070780516,-0.47679666614363947,0.001297124222032567,44.37270911967587,2.1138407064714704,18670.709386705083,4217.389664471205,8.976006551593961e6,9.248823451946585e6
0.002589999930933118,-0.47685077998438286,0.0012893998616397085,43.5446989008872,2.0995952265876627,15351.654990976633,3847.990465404928,7.269904218136813e6,7.777560535797637e6
0.002579999854788184,-0.4766779425804395,0.0012861899926116568,43.00888650939829,2.0633274675611966,10719.667687376774,3573.387664271252,7.430666259772094e6,6.758930127186504e6
0.0025699997786432505,-0.47625375166680206,0.0012892937480947961,42.97303832609541,2.0306059208292027,7760.59286818287,3457.2602860032307,6.082521608892489e6,5.900931192683529e6
0.0025599999353289604,-0.47575312131099345,0.0012907515668893605,42.740578611720096,2.037949794176991,3775.481211747879,3782.6268184593105,8.573267874025298e6,7.199695534504563e6
0.0025499998591840267,-0.4748224254679816,0.0013068431479107661,42.876600696104525,2.13804642002991,2831.477222719654,4580.806327834619,1.9081372646046072e7,1.0633602645386437e7
0.002539999783039093,-0.47387700413608047,0.0013166212847626022,43.38928929907715,2.1996482171514318,5821.7409696639215,4843.350430172095,2.4349464679817457e7,1.2117846383580785e7
0.002529999939724803,-0.4731874415051077,0.0013374684683381472,44.52039167117213,2.2847096776048135,12829.360870814886,5091.141810972425,2.636408215560522e7,1.290966478243678e7
0.0025199998635798693,-0.4725531769461692,0.001375495655387479,46.25716744108186,2.45604364789906,20074.29897807725,5784.256912815245,3.4545529107390836e7,1.5338801082114337e7
0.0025099997874349356,-0.4720385092940069,0.0013983971530397434,47.774307388737846,2.572376249860802,23549.08943269165,6632.146607950799,4.079342659511989e7,2.0313373490421224e7
0.0024999999441206455,-0.47186148872084516,0.0014067414719760934,48.31463343682098,2.5137324023138032,25266.476870038165,6921.905384635021,3.925577065029822e7,2.3457381810534414e7
0.002489999867975712,-0.47175442978683524,0.0014074937551313603,48.3898246335464,2.483446746660769,26035.145303586134,7492.04294082212,4.713980873261943e7,2.9306557694219027e7
0.002479999791830778,-0.4715253900854246,0.001393709303903392,48.68777075236066,2.521402517643224,26647.611142167705,8844.617474690755,5.5379887720781274e7,4.15935741393722e7
0.002469999948516488,-0.47091370055184345,0.0013801923844677752,48.50836996746513,2.4807451778579894,23155.260226851875,8950.23484810058,4.835814014580959e7,4.333915103361551e7
0.0024599998723715544,-0.47036748412195317,0.0013540187736971103,47.1956125344295,2.4618591497440416,19589.3121544104,9691.55549162602,4.723564865301071e7,5.0668412508139476e7
0.0024499997962266207,-0.46981666054715593,0.0013455242540026306,46.169910844081905,2.4594630149758765,19449.830185519433,9245.485666641247,4.159844492872657e7,4.75521047744305e7
0.0024399999529123306,-0.46946128367535,0.001331103967417596,45.16281055874563,2.331612711077941,20167.493959596162,7507.773609671913,2.7062220322511062e7,3.385861113280967e7
0.002429999876767397,-0.4689393531671236,0.0012985946377768642,43.685152006163904,2.1270743663982152,18527.067524705897,5331.238046299777,1.3362113525593307e7,1.7823124599785153e7
0.0024199998006224632,-0.46897921933319475,0.0012844867518842986,42.86118671202258,2.009764331925538,14648.68814720545,4159.589373418918,6.736566174787743e6,9.967722315564763e6
0.002409999957308173,-0.4686675684594566,0.0012866491530976044,42.803539485184295,1.9619977431830617,10767.060848044224,3614.9332010679786,4.391768633640943e6,7.1315603673027e6
0.0023999998811632395,-0.4680299196011786,0.0012975802965679596,42.723222798804926,1.950962169696439,9344.611632046013,3515.052670333684,4.610092717603589e6,6.482567052506234e6
0.0023899998050183058,-0.4674026402283522,0.0013287681229914915,42.88072655546636,1.976422791459607,10294.799647463748,3769.72824180171,5.552564539900128e6,6.86267012341439e6
0.0023799999617040157,-0.46700520601244805,0.0013560745276159961,43.4497356388395,1.956517124079182,11460.778236376804,3797.7323201090217,2.9140116291900747e6,6.753414848262764e6
0.002369999885559082,-0.4669417423435908,0.001348744150540614,43.56464225207899,1.9273738252416985,12998.597935828271,3831.3339158747513,2.5030100757329334e6,6.930353058461484e6
0.0023599998094141483,-0.4666577277362108,0.0013137717348829072,43.02119543872433,1.9416225182919356,12918.428291382843,3839.187172872858,3.924066958830981e6,6.963743503318444e6
0.0023499999660998583,-0.4664487763311833,0.0013001285642111058,43.1404062926529,2.0093345675439376,12769.18631932814,4060.3413155369244,6.857991185765505e6,8.080350872445313e6
0.0023399998899549246,-0.46616205709885916,0.0013149811079519523,43.54884298187928,2.0070166743769606,13730.462366938473,4092.7829214115395,6.540434407961435e6,8.703338933240805e6
0.002329999813809991,-0.4657504038126873,0.0013420953337625018,44.1740522931271,2.0040319294477946,13701.250858822405,3965.6744347093604,6.054817954711753e6,8.132892796180299e6
0.002319999970495701,-0.46542186466072305,0.0013402781268435104,44.23185533760132,1.950663689509225,11816.857955130636,3936.2063671624373,3.562676468854879e6,7.350157462001219e6
0.002309999894350767,-0.4651081232427065,0.0013361691264635713,44.53642208371304,1.9152790194087321,10026.336486372087,3572.1121477461456,-3.1917572411093838e6,6.040567433961743e6
0.0022999998182058334,-0.46486150372962676,0.0013299139907579107,44.7731613531109,1.9344981516266484,10238.355385742472,3381.9650826164893,-6.461915217811503e6,5.7748342492055e6
0.0022899999748915434,-0.4641618461874982,0.0013115035837466536,44.29862545877562,1.964056699851373,11255.222779235632,3488.454915755395,-3.9321008325037067e6,6.676581890263654e6
0.0022799998987466097,-0.4634701878744817,0.001311755712235961,44.48215349391377,2.037084498702264,12414.097150590056,3947.756886435258,3.2272561745342407e6,8.699661903797045e6
0.002269999822601676,-0.4627072036737605,0.0013292067168773334,44.89883130554011,2.11482619567937,12234.724689144485,4688.815852909501,1.0979398501480948e7,1.2945573057777245e7
0.002259999979287386,-0.46234484879297066,0.0013386335440162798,45.73588214710165,2.2071273015835806,16117.764951033336,5435.76499755898,1.821002934896578e7,1.7201520060746178e7
0.0022499999031424522,-0.4623470239963324,0.001357987885093663,47.073792323051606,2.2994281349843355,17659.834440578725,5720.439289871694,2.154720517498577e7,1.810719211653868e7
0.0022399998269975185,-0.4621434633909533,0.001395743250036906,48.76720079054438,2.3401709971647056,16296.881602845231,5506.084131210997,1.7633579755425576e7,1.4368180909123607e7
0.0022299999836832285,-0.46150013002410345,0.0014096469956355812,49.05251532691124,2.2608370058361746,14732.044103902686,5275.4880182270035,1.0739696100061923e7,1.2212589981751865e7
0.002219999907538295,-0.46105245747783824,0.0014076722640418986,49.08017363115322,2.133537984823022,15721.9150359252,4862.054486368686,1.7503130543282456e6,1.0945010507096509e7
0.002209999831393361,-0.46049522696122025,0.001409399069365647,49.71222106338793,2.0783358882543297,16447.71925239957,4704.623339863416,-6.820684779484735e6,1.1250781338010443e7
0.002199999988079071,-0.45970775706959666,0.0014024506653903168,50.0417203955651,2.1407017454651887,15048.826527191459,4705.307922894853,-6.54599834791427e6,1.1542634859915698e7
0.0021899999119341373,-0.45884402869836943,0.0013767298702994995,49.08928092863947,2.2090865126414405,11633.560211224865,4698.291169886009,1.2016969672716388e6,1.067958035105326e7
0.0021799998357892036,-0.4582567241280556,0.0013453914769022102,47.8003191364913,2.196095000534056,11673.03530533196,4510.342990085897,4.863545153993275e6,9.88025728684718e6
0.0021699999924749136,-0.45819800500704716,0.0013102898999975588,46.92004930539149,2.206183005525859,16776.04189965021,4620.328811219796,9.165594037472522e6,1.1797175999486621e7
0.00215999991632998,-0.4581641840453723,0.0012990135420283106,46.8961094402337,2.2908360146486233,19355.883848418165,5368.7704084244,1.9304435463023633e7,1.7398941397298045e7
0.002149999840185046,-0.4581732442465922,0.0013080592827144188,48.13645730652502,2.414368108852434,21377.28182050016,5922.934726302854,2.7743348689530205e7,2.022158615005241e7
0.002139999996870756,-0.45828152410733314,0.0013366184672670908,49.30063120837134,2.4852339565323853,23102.89731760541,6082.3254181640095,3.156772584868119e7,2.001808838255941e7
0.0021299999207258224,-0.45829390199044867,0.0013713752739920966,50.34322990426048,2.5283850284697986,24469.814782546826,6373.738669784204,3.297971514118317e7,2.0612558123093754e7
0.0021199998445808887,-0.4577591517016236,0.0013928233639900975,50.60227900852892,2.5180790370270905,25741.04976087441,6310.110646063188,3.0979336327655457e7,1.9254967447559427e7
0.0021100000012665987,-0.4572143423727287,0.0014079764939497414,50.45364002699268,2.5629388279592638,27828.66221380406,6654.04168785308,3.514510173961613e7,1.9813414558056507e7
0.002099999925121665,-0.45681349765911455,0.0014051370302685289,49.48273787202846,2.5329656215684255,26691.05410781305,6888.477815706486,3.495448027548576e7,2.1664524896827534e7
0.0020899998489767313,-0.4567014970317896,0.0014096432167182808,48.42603569146997,2.4583893133244037,24302.270654495867,6892.584787892181,3.109275663266666e7,2.21785973073974e7
0.0020800000056624413,-0.4565561823366835,0.0014286615664698,49.48936351376366,2.5332152228954015,25629.3860482621,7028.685449210683,3.516888363521821e7,2.1246961331329316e7
0.0020699999295175076,-0.45625647029934074,0.0014270585189831283,49.71266093048678,2.609897540174482,30187.663861186367,7170.3815632623855,4.347466009693249e7,2.088859856299153e7
0.002059999853372574,-0.45561043358535047,0.0014130472434444334,49.36786147011076,2.6085007214832197,31941.012326521024,7030.769659736848,4.5168480196312584e7,1.9997353338676475e7
0.002050000010058284,-0.4542931754593815,0.0013888922590430217,48.951848479448714,2.502735270585788,28754.271786909358,6330.597944649643,3.5156886758838475e7,1.684775360526522e7
0.00203999993391335,-0.4528387390029516,0.0013777035423427368,49.2058431430989,2.4474136220974625,24686.83092521275,5791.174893072351,2.5943268533390295e7,1.457585441518427e7
0.0020299998577684164,-0.4518795676828023,0.0013855435653729407,49.72525380022402,2.4632244200095754,21783.304836614596,5628.656968356268,2.3373450452261288e7,1.3914637933847604e7
0.0020199997816234827,-0.4514605112913113,0.0013988331785689233,49.95466615089264,2.494184669504356,20721.469868216413,5775.1920139916765,2.4908711558263343e7,1.45082755979135e7
0.0020099999383091927,-0.4512425507911385,0.0014164225430291137,50.484677887906464,2.5112779492051387,21769.834052716127,5990.500897784528,2.698119118654302e7,1.5570157417951198e7
0.001999999862164259,-0.45074676797979535,0.0014228723258353875,51.18129182672845,2.5165761211820405,22808.13321903709,5828.009815605232,2.5884375583284583e7,1.4882381713084668e7
0.0019899997860193253,-0.4503381540081094,0.0014196538098720447,51.33176589432257,2.441640027525114,25072.387435908593,5478.561855402783,2.012326427457367e7,1.3916643272457263e7
0.001979999942705035,-0.44987279273202935,0.0014211513193500328,51.47082754888458,2.339355118239294,26383.509755836505,5132.200839822512,1.3057226367333723e7,1.2869986753117971e7
0.0019699998665601015,-0.44947201286090666,0.001420810228353417,51.442283060827656,2.2951326653951836,27509.202696029137,5004.98271058768,7.370296406178549e6,1.2302382625628557e7
0.001959999790415168,-0.4490255794456255,0.001421717747442814,51.30354763622881,2.3381245715935286,27159.189029775498,5097.573314304079,8.98267576476387e6,1.256523071605113e7
0.0019499999471008778,-0.44842556028150804,0.0014038918371205328,50.43931858316475,2.32381766682044,26005.349568249912,5219.486396015836,1.0826318695153385e7,1.3644879469054354e7
0.001939999870955944,-0.44745238902274936,0.0013961598610860743,49.93884809279444,2.3632373145683454,24597.87364870164,5868.279420884005,1.6714589209354386e7,1.7847862526499473e7
0.0019299999112263322,-0.44656947988425455,0.001401963257096006,50.67579148699617,2.5002731705862846,22774.280906091193,6669.518125392423,2.6404399076555233e7,2.144613821970428e7
0.0019199999514967203,-0.44604834845129965,0.001429153132179792,52.813872057130304,2.6560744101364375,24505.395502280895,7090.6202220714185,3.122857916353834e7,2.1367359447598897e7
0.0019099998753517866,-0.44592048251073,0.0014530197161831916,54.539090928806154,2.794831112873997,26928.65101180044,7413.639620095613,3.677138100909702e7,2.319236962889736e7
0.0018999999156221747,-0.4461650862362354,0.0014478756055982486,55.08604937933653,2.8033338927609743,24213.48994547576,7597.954131720379,3.480083262208391e7,2.5550889651813503e7
0.001889999839477241,-0.44604795390222624,0.001437823991207784,54.74206233157457,2.7213712376294374,21954.99607955091,7797.035564282479,2.8718795498783153e7,2.8096675105485372e7
0.0018799998797476292,-0.44540089689138973,0.0014242990004336605,54.399002037475576,2.5622842220993007,19549.44688495823,7317.236851409191,1.8076944281677555e7,2.6025837376965433e7
0.0018699999200180173,-0.4445019544438712,0.0014024601079197874,53.54021491569588,2.380125474159249,18125.979790178884,6357.339317415625,6.248654583520033e6,2.0227525078090016e7
0.0018599998438730836,-0.4437147031079034,0.0013944167241382915,52.91284205090629,2.2937688855395484,20017.645647099227,5667.562924636344,1.1312361088607814e6,1.60638943965731e7
0.0018499998841434717,-0.44279304359421573,0.001400029552710019,52.283483732903505,2.3242410445913033,21756.87380773014,5570.963453309327,6.317830596835608e6,1.554563965892503e7
0.0018399999244138598,-0.4420317480561754,0.0014214347337784578,52.087137650730014,2.3483911198113256,21654.006187676307,5507.595791844792,8.156224131322624e6,1.4575380854233222e7
0.0018299998482689261,-0.4416893997714807,0.0014451167546906513,51.941441614754375,2.3580938405763967,22822.797365109946,5541.342616270751,1.1424521406425063e7,1.430862145529681e7
0.0018199998885393143,-0.44118914061447667,0.0014607985748144889,51.61488497033927,2.361204978828021,23130.055367700406,5379.8066825204505,1.632733955006762e7,1.2679787821239756e7
0.0018099999288097024,-0.44119086477807906,0.0014619900014968496,51.56541384800508,2.418059206583424,23246.002221033283,5424.894698007776,1.839766407314351e7,1.3123344316760318e7
0.0017999998526647687,-0.44112632207270847,0.001461004044009053,51.90731228729177,2.4460650991715154,22288.122727824462,5691.800987143491,1.688366319275895e7,1.4990836805522522e7
0.0017899998929351568,-0.4411018888520762,0.0014604007497443989,52.5450257257612,2.4921189788935223,21780.78796094961,6164.431984836317,1.8194998121804494e7,1.921698796882237e7
0.001779999933205545,-0.4406117445743153,0.001450839074173647,52.88752639149773,2.5250515253900603,22367.724560797065,6895.199999402191,2.1528487381666336e7,2.5724763577519305e7
0.0017699998570606112,-0.4406650937490515,0.00143880132266161,53.065907680060214,2.531350408242343,22585.336334215895,7447.914659852806,2.1381895820260935e7,2.8998658477102295e7
0.0017599998973309994,-0.4406013365207562,0.0014294912883159676,53.069863811196996,2.5797668656113824,23649.57338043057,8124.486798863019,2.9435484260867923e7,3.1689347570997164e7
0.0017499999376013875,-0.44035889520572996,0.0014226907227612813,52.60969342138904,2.6634300047167563,22154.6824712451,8468.680762454422,3.962365790411869e7,3.2757090219680198e7
0.0017399998614564538,-0.4399537387793023,0.0014291038579714412,52.30176690748199,2.691585651631832,21776.500837161544,8384.504792375661,4.286819955998711e7,3.2057732181313142e7
0.001729999901726842,-0.4392211113196339,0.0014342418699394162,52.67611962139541,2.6516370248000176,21424.357223426054,7734.7366618815395,3.335217165271602e7,2.7465593403888907e7
0.00171999994199723,-0.43825117910236444,0.0014477439938512721,53.532170300629055,2.5898600012065134,21370.101824457153,7080.415896383959,2.04309164315737e7,2.392309571751561e7
0.0017099998658522964,-0.43752954664243965,0.0014713356087651432,55.04664253325302,2.5885103253751596,20763.124475454417,6728.749442896257,1.294458393611557e7,2.255974979182288e7
0.0016999999061226845,-0.4373272308105866,0.001489504160200548,56.58362722315699,2.745706874968191,19985.40505005937,7153.567042551192,2.1990077054872837e7,2.515059735887238e7
0.0016899999463930726,-0.43744633878380185,0.0014846221457013127,56.74282776250968,2.7873885312759668,19555.532183791427,7198.160718780791,2.642941043235542e7,2.4987899431165233e7
0.001679999870248139,-0.4372555223410982,0.0014628238176316653,56.00008694415793,2.771977613547263,20107.98581143324,7107.491601669311,2.836687555875897e7,2.325258187172347e7
0.001669999910518527,-0.43673243940751716,0.0014421690339939913,55.11395672617267,2.6577301279123637,19416.768117416676,6676.550815490795,2.302542224922619e7,1.988147338180606e7
0.0016599999507889152,-0.4357450256604283,0.0014405142244153096,54.39429706419413,2.6101380868234805,19679.67326449505,6364.978847714995,2.2133734404748175e7,1.7425919742910553e7
0.0016499998746439815,-0.43411946389741324,0.001437417786554367,53.609216281203636,2.484139628385334,19833.54091994101,5433.666641945869,7.769996934255309e6,1.2898118543531103e7
0.0016399999149143696,-0.4327030057298344,0.0014340700100340293,53.022886572668504,2.401015859282304,20521.8740964501,4688.877362148399,-2.613894445597598e6,9.978889929865872e6
0.0016299998387694359,-0.4314890708753639,0.0014157700453746192,52.76677975161043,2.366866760264436,19179.731783181374,4507.016749251463,-4.503925118742519e6,1.0001956703037381e7
0.001619999879039824,-0.43082949169784396,0.0014405025704004775,54.567867711981876,2.374231591033264,18055.206457605676,4513.338569688892,-1.2351765974743607e7,9.650599827153407e6
0.0016099999193102121,-0.4305380666991849,0.0014866827890105709,57.54453684777047,2.406410886314157,16886.605994605517,4574.896504055273,-2.3048096654820148e7,9.699289756614301e6
0.0015999998431652784,-0.43025567476613974,0.0015233628112416846,59.17775123840334,2.525921224369633,16009.24775808276,4890.580586023977,-1.8285170812624957e7,1.0392657780058954e7
0.0015899998834356666,-0.430195111492294,0.0015534101694302043,59.57111252433508,2.67590298538564,18383.843844161613,5614.484289277007,-4.80882977096523e6,1.2491340317298086e7
0.0015799999237060547,-0.42990300177986757,0.001566510596162077,59.22927052928354,2.797492426476609,24641.568618045996,6451.967095852404,1.1969592819749655e7,1.6031337666748967e7
0.001569999847561121,-0.42936474669437935,0.0015791715088310629,59.40672251779277,2.897544944725908,31474.98767791564,7005.6069279949825,2.8505963615579616e7,1.8182482254424788e7
0.0015599998878315091,-0.4287497438896337,0.0015869539612965759,59.051443286566396,2.9250696752800738,32909.74249920168,7231.12127638132,3.8845007235954545e7,1.956584306605149e7
0.0015499999281018972,-0.4282706167085157,0.0015896621861067749,59.283007970314955,2.9998353696984097,31306.864552984505,7966.5881648117165,5.316078661213306e7,2.313793056016365e7
0.0015399998519569635,-0.4274672346499613,0.0015918948434016599,60.45459857510688,3.1597215502840204,32392.54671312081,8773.94008073463,6.873875493379189e7,2.6259308063486647e7
0.0015299998922273517,-0.42670934307422964,0.0015843014897666422,61.08394491567566,3.267314551751528,36188.700204884844,9056.441715499055,7.90086298779701e7,2.6937878696731463e7
0.0015199999324977398,-0.4260406376923779,0.0015800023793673377,61.44679718662292,3.2957221090446733,36666.82404017676,9139.09921045857,7.637489223951161e7,2.7106652438257657e7
0.001509999856352806,-0.4254581088047355,0.0015646792134878065,60.410594185001244,3.1492028425442924,32712.957107673446,8475.312941564061,5.704703999266272e7,2.53516372222604e7
0.0014999998966231942,-0.42462409996300476,0.001556744966481906,59.277654666619924,2.9806505209661056,29516.737406364715,7649.747880557836,3.874929403225168e7,2.403046542958258e7
0.0014899999368935823,-0.4238206718098222,0.001553355465413811,58.17062321633441,2.8767388462316372,28418.955725010364,7021.52859676118,2.9796461843864307e7,2.167738847836364e7
0.0014799998607486486,-0.4229764480598061,0.0015494355163163688,57.437845452439696,2.7895942998287895,26401.14181737617,6589.396798929013,2.569204637073128e7,1.8453586009680737e7
0.0014699999010190368,-0.42257013083255224,0.0015444724611236116,57.24034295575077,2.77541138675135,25778.41510447068,6960.445309686027,3.02374795170937e7,1.9958134909824762e7
0.001459999941289425,-0.42214912178451663,0.0015415228128797325,57.487239681738764,2.8295616414883504,25350.21774227391,7109.619350178555,3.7518099236167915e7,1.8791533992162686e7
0.0014499998651444912,-0.42171850393897287,0.0015216337239587685,57.39898135579668,2.820428757290461,27850.691459754053,6892.75116409841,3.438060664434684e7,1.7892543839803074e7
0.0014399999054148793,-0.4216301725986641,0.0015112346690730834,57.65954405171846,2.7970832574515105,28714.442465728305,6594.818784805946,2.3844727951683708e7,1.773715858981328e7
0.0014299999456852674,-0.42147116832716003,0.0014975663524896693,57.54222331447233,2.7899150182687458,28827.643958282883,6584.204860156118,1.89220606414047e7,2.0249695387710586e7
0.0014199998695403337,-0.42072088634536187,0.0014944345790080377,58.30929365910956,2.8400377189152954,29087.360293086782,6963.665195491118,2.1567506984094314e7,2.397864110990515e7
0.0014099999098107219,-0.419546233377109,0.0015101881294369217,59.86237791698544,2.936528685558842,28191.838179187795,7282.807700082092,2.9990117895028397e7,2.5369133858321052e7
0.00139999995008111,-0.4185714106127948,0.0015460829247251583,62.2972041306192,3.085737060335855,26924.989448559463,7520.101148050196,3.7604082125577845e7,2.3387454743046124e7
0.0013899998739361763,-0.41800364871766615,0.0015741464565943776,63.93944993343815,3.1180944153092987,30892.284408104035,7294.677295706034,3.2808292458483275e7,1.8955996523852587e7
0.0013799999142065644,-0.41729607146120923,0.0015850470301486351,63.867080150634656,3.065304830866576,32537.10384005771,6678.565547253291,2.1517452214257263e7,1.5977761702765744e7
0.0013699999544769526,-0.4163165519044159,0.001591869000376485,63.445701123112364,3.0669891326602503,33290.49267487176,6684.758465490073,1.955395576353293e7,1.6247707456972623e7
0.0013599998783320189,-0.4153998404440008,0.0016014239884141394,63.298828834641256,3.0404610728224135,31486.747188276036,6976.539337844178,2.373262071368447e7,1.8251254639192946e7
0.001349999918602407,-0.41454238499331414,0.0016053032566985296,63.56822188339151,3.0014098990641775,28775.566471599956,7479.815697496561,2.5444733034926854e7,2.077717825512775e7
0.0013399998424574733,-0.4138907612746227,0.0016216756071616414,64.87409066251679,2.950945451769958,27789.732343395735,8282.448677056675,2.0554414120999657e7,2.8589940688040446e7
0.0013299998827278614,-0.4132992747504828,0.0016323653083396784,65.65117761293305,3.022308153172903,29737.90305873382,9647.946140138578,2.6251600523646306e7,4.1660028030545376e7
0.0013199999229982495,-0.4123001446041561,0.0016249624180926592,65.82055353035918,3.0684657414333327,30811.163261908823,10171.780211154271,2.5827823586520866e7,4.581685364507178e7
0.0013099998468533158,-0.41135862229318104,0.0015973718407289528,65.1536193911616,3.018226308921573,29779.57373614211,9983.717066841062,2.053113181564477e7,4.359196052335798e7
0.001299999887123704,-0.41018334525879757,0.001581800271299591,64.61379125344901,2.993562071935156,27932.66168647775,9174.935651838336,1.7764350599429827e7,3.670578512502519e7
0.001289999927394092,-0.40879751857093716,0.0015778682926841886,64.13059089111447,3.0586742907528044,29387.01462146738,8757.40056424635,2.554450795467637e7,3.116245738913926e7
0.0012799998512491584,-0.4078139544205942,0.0015882916711069408,65.20176117765752,3.218645371088543,32380.285108659486,9068.74094507882,3.716831277390543e7,2.944846870810815e7
0.0012699998915195465,-0.407482566797781,0.0015995828146418657,67.06160660386865,3.2900715158844287,33900.75135118846,9679.15579268634,4.2605369686588995e7,2.984830956240786e7
0.0012599999317899346,-0.4075112307943582,0.0016096137651487323,67.74346887090137,3.274961256905299,33963.528368392166,10026.362287773141,4.291574227939574e7,3.22734796071648e7
0.001249999855645001,-0.4076747394514139,0.0016265259803293418,68.52343359267059,3.2767202905339516,31982.89498761152,10111.836555099824,3.6397935879550025e7,3.573075291994859e7
0.001239999895915389,-0.40782075998559575,0.0016451891043475538,69.41847944367333,3.398527548757604,32842.00760922018,11119.227555056907,4.6272206498206206e7,4.611265056579102e7
0.0012299999361857772,-0.4079368837064813,0.001670240585366598,70.44605308502156,3.544036211413861,38634.590669268,11954.864827992504,6.441931126634859e7,5.177256759707921e7
0.0012199998600408435,-0.4075495171258672,0.0016836537415796326,70.66427099955561,3.655588138995298,44224.975995723304,12845.08988903895,8.250916997267787e7,5.546677983352131e7
0.0012099999003112316,-0.4067359115108411,0.001678498990318807,70.15008322784519,3.754852332625765,47964.821470149676,13266.667453657814,9.94953728759062e7,5.483402252659807e7
0.0011999999405816197,-0.4061447781628917,0.001676542572451415,70.37989627539609,3.8460908270825067,49416.951037102786,13681.838644898438,1.091340393097192e8,5.703662818885001e7
0.001189999864436686,-0.4056062363167805,0.0016848045133839506,71.34738172375417,3.8897378118212624,51622.582825758866,13928.519232913273,1.0904416763462555e8,6.077159521375649e7
0.0011799999047070742,-0.4049106626348153,0.0016865215363097148,71.95846231721974,3.8545456655227617,52679.66150444685,13854.944334441037,1.0317232795483506e8,6.184989562091345e7
0.0011699999449774623,-0.4039401986693728,0.0016826020971745191,72.87533199969106,3.8899790433928962,52940.25255662318,14048.494327000752,9.89250502137886e7,6.533242636641133e7
0.0011599998688325286,-0.4026212421425931,0.0016848573070687332,73.61713546282827,3.8978302158914317,52366.21176870119,14171.989365703377,8.834239221222231e7,6.872406975675783e7
0.0011499999091029167,-0.4011753294466446,0.0016832400881774431,74.2159426236348,3.9602080349955338,53743.732495004246,14672.564864689448,9.292819980031066e7,7.175916634811784e7
0.0011399999493733048,-0.39994705477108555,0.0016876192466561521,74.60011675079652,4.069658815601013,58001.862380444174,15577.93256270614,1.1534535254402418e8,7.81868113290171e7
0.0011299998732283711,-0.39920515140061735,0.0016869585800230434,73.91362865122538,4.109969001776709,57168.777542130876,15402.399639685067,1.2781396656089175e8,7.658891562596826e7
0.0011199999134987593,-0.39845412515191103,0.0016889872507443553,73.26317842988932,3.9835386165776545,51972.94202829218,13605.548435793515,1.086930596554132e8,5.910242989549701e7
0.0011099999537691474,-0.39773754768394376,0.0016940372418964538,72.80856293037472,3.8355954836483703,49593.085134469475,12284.791358054867,9.236441980741373e7,4.609173107447648e7
0.0010999998776242137,-0.39693004935409243,0.0016908552548977162,72.67020872091585,3.7510001997320326,46362.57803665318,11790.2880455319,8.205238604869649e7,4.3137016538643e7
0.0010899999178946018,-0.39587524436955274,0.001711685505156665,73.76152076993485,3.774554573137336,48154.77968923025,12119.58858116196,8.270590679268521e7,4.6298304791075386e7
0.0010799998417496681,-0.3949903497755198,0.0017459714160496503,75.57968215316527,3.8664885416934833,49122.8440262675,12745.246341595624,8.672635978201267e7,5.1242346082164116e7
0.0010699998820200562,-0.3940743244663469,0.001775875782399512,77.7838479571583,4.002824844751523,51895.14797508357,13731.165782164426,9.482626389990589e7,5.975044220682245e7
0.0010599999222904444,-0.39301081873282856,0.0017960777607505395,79.48112264188585,4.03287155781215,54311.56789600312,13984.845334401387,9.11244346552108e7,6.213533357452735e7
0.0010499998461455107,-0.3918326957828646,0.0018040518436089792,80.78065669361794,4.030344223773897,57791.61425073347,14139.904424973658,9.221253243945e7,6.128538456162838e7
0.0010399998864158988,-0.3905687990715315,0.001799090677609016,81.20265016196022,3.9855785664438024,57219.04232774474,13942.370450434413,8.741510082353298e7,5.83102626899154e7
0.001029999926686287,-0.3894568125382216,0.0017855485265383258,80.12721177434219,3.934053677731999,55474.146421812875,13619.105884013645,8.329648171569571e7,5.496380686890271e7
0.0010199998505413532,-0.38854331398968134,0.0017699079072892902,78.4505523021336,3.9290509302152863,51936.87527120546,13890.650835801705,8.770352343891351e7,5.802343289512894e7
0.0010099998908117414,-0.38786870092813625,0.0017579527017695681,77.92348354127174,4.045384340491411,50787.533172676645,15471.07550507184,1.1422914867613481e8,7.297642063275373e7
0.0009999999310821295,-0.3875549435745263,0.0017470521526521089,78.57246971880967,4.234830240014957,52743.40208567447,17342.144152577537,1.425935902931309e8,8.987391197127046e7
0.0009899998549371958,-0.38744434458262794,0.0017373018968123907,79.03158440294104,4.386001807377088,57206.95240353538,18196.937509574895,1.5882860597725675e8,9.651471152549963e7
0.000979999895207584,-0.38765043934378496,0.0017332383253891965,79.42443861876465,4.475659770856677,58529.155314237694,18236.109367066467,1.6485199765262195e8,9.528988664194362e7
0.0009699998772703111,-0.3879803836866546,0.0017411557487548104,80.08665508858967,4.431424755757768,57133.82434779687,17594.25968100571,1.5485652810589847e8,9.118137555836481e7
0.0009599999175406992,-0.38796466147523373,0.0017532543583422453,80.81241780043969,4.3716588285742235,54955.967443022186,16497.043794365032,1.378551347049369e8,8.145733157972498e7
0.0009499998996034265,-0.3876888837618976,0.001769347112762505,81.95884933018667,4.348298570315454,54005.878860088036,15850.02974792276,1.2518364567680067e8,7.428332551675078e7
0.0009399998816661537,-0.38698592617760336,0.0017815589055619576,82.16811596429751,4.270407279255237,51827.33942367208,15077.12768869337,1.1636992545741472e8,6.5216511550455704e7
0.0009299999219365418,-0.38618086659167683,0.001794526282029433,82.28468452893544,4.2859397325951285,55492.61334114895,15412.4661715603,1.2507265844632252e8,6.539634309050092e7
0.000919999903999269,-0.38513149788916623,0.0018099759266818427,83.2295230065648,4.343407682101063,61415.662852735244,16208.559547470428,1.3012595635783741e8,7.181418812064362e7
0.0009099998860619962,-0.38409124437301195,0.0018283165766913312,83.99427673309576,4.373523703365209,63397.82558417552,17465.482580626598,1.400323862442602e8,8.392230422943719e7
0.0008999999263323843,-0.3830044763257414,0.0018314650158446845,84.35762110443173,4.394450103978005,64266.21194025349,17604.187756676765,1.4046554953445414e8,8.512800298066923e7
0.0008899999083951116,-0.3819729762316666,0.0018192820816563275,83.7832716235234,4.305029495351936,62717.72940719022,16541.407240696317,1.2586785246708399e8,7.480022307320209e7
0.0008799998904578388,-0.38110302605404495,0.0018021018756486425,83.26007821441081,4.175093626193369,60614.49985337771,15165.731543655169,1.0738846401818837e8,6.386754823523383e7
0.000869999872520566,-0.3805959119047121,0.0017914973559360354,83.26472406499438,4.07881298334464,63154.83833428371,13840.06216386858,8.837721615648124e7,5.224421736260587e7
0.0008599999127909541,-0.38050830030422095,0.0017854496974197998,83.69115493148954,4.0478509947675985,66278.67949508734,12678.434617263449,6.747829971507493e7,4.369721197390963e7
0.0008499998948536813,-0.38061084085952784,0.001800642083976583,85.29061472799863,4.105551944132076,67049.42410875461,12736.959223980279,5.780348871828021e7,4.568741399339033e7
0.0008399998769164085,-0.380287047524981,0.0018165841768272557,86.3287614272581,4.150908188234019,64312.92458354097,13478.495097893247,6.036589965764217e7,5.3773495404033944e7
0.0008299999171867967,-0.3793050180721198,0.001809287992385026,86.88567951080732,4.200760479996437,67016.23204580408,14340.741605832718,7.192447497975707e7,6.3412102154855736e7
0.0008199998992495239,-0.37809651321443294,0.0018001296953427273,87.78391078329385,4.276916148398523,71463.95125199381,14832.362806889329,8.889577634020163e7,6.589188127259765e7
0.0008099998813122511,-0.376938047721909,0.0018043313951085777,90.17210449273566,4.412064489685387,76923.1704433519,15362.276341384322,1.0844615709990658e8,6.609856839080424e7
0.0007999999215826392,-0.3755017494877418,0.001829385761745865,93.50198206046761,4.533324939591547,80398.23485311872,14994.23460245539,1.0888017901313962e8,5.8926460427449755e7
0.0007899999036453664,-0.37422056353429256,0.0018713814383282776,96.19593701333032,4.565648841432002,80361.6787348278,14779.978177751957,9.747129682238778e7,5.357616644257627e7
0.0007799998857080936,-0.3732537807918464,0.0018981906935761237,97.31614992392402,4.582801550950448,78333.95839865334,15201.179824695246,9.344246362757927e7,5.436662561688762e7
0.0007699999259784818,-0.37201500961320527,0.0019135587035087386,96.90247491292952,4.570892657235605,77102.21279529686,15448.156186929498,8.93776500911631e7,5.6003825763238415e7
0.000759999908041209,-0.37033385102029487,0.0019305266498457164,96.26128450498963,4.703688273967401,81516.55822549252,16866.739892542508,1.1606999109978105e8,6.5159149105973706e7
0.0007499998901039362,-0.3684215894330974,0.001953284350526059,96.53089865613025,4.934094391805175,86844.74328206925,18402.850785770665,1.474309195734035e8,7.522326871700308e7
0.0007399998721666634,-0.3668509834935767,0.001977866753661434,98.12052916754197,5.157935970220577,90253.39749916589,19840.504038107323,1.6961371190640643e8,8.556822009491166e7
0.0007299999124370515,-0.3653044867325971,0.0019862894916275278,99.8793764169742,5.387726693035565,93066.76178999992,20747.01002256638,1.9544172947544846e8,8.905868871016952e7
0.0007199998944997787,-0.3639488642139666,0.0019727532115079525,100.96846853937252,5.55492179437441,97109.43873121504,21337.0435580278,2.1425936146934184e8,8.490150610613683e7
0.000709999876562506,-0.36292531525694005,0.0019537555063326353,101.05179513495388,5.61381158643781,99855.77296813196,21860.597699739374,2.139541795438224e8,8.627717036764176e7
0.0006999999168328941,-0.3620256528596916,0.0019455364009096604,101.38644243760966,5.673672716660759,101160.92673065787,22057.61922627458,2.0954507400871924e8,8.920276893026643e7
0.0006899998988956213,-0.3612159516934579,0.0019596277815789997,102.2833243709203,5.822069863120756,104236.31683821001,22703.26990346377,2.283756318392634e8,9.352800905198433e7
0.0006799998809583485,-0.36062386326318147,0.001992999833876828,104.06580091748948,5.988810663814831,107074.0859942924,24091.74229834076,2.6269536176229882e8,1.0484470917839888e8
0.0006699999212287366,-0.3602195051865036,0.0020311371380249705,106.05928653285979,6.06072032596888,110644.21370845239,24064.38226358316,2.707850531232727e8,1.0303381070185414e8
0.0006599999032914639,-0.3595962151903879,0.0020484181919486356,106.79449692566257,5.908112026835875,116002.48908812941,23231.97867216392,2.499459085621778e8,9.682139685814059e7
0.0006499998853541911,-0.3586682786875521,0.0020536726516216753,106.24167506199893,5.621146586334375,113763.27635215683,21699.238256411252,2.122281158215974e8,8.629236240057814e7
0.0006399999256245792,-0.3579541169297948,0.002052928129951116,106.26836244257225,5.410845426382189,107556.29791424921,20643.596397186793,1.8361070443457425e8,8.267496750265023e7
0.0006299999076873064,-0.35755599358269174,0.0020513456292660564,106.35060798708813,5.336996906257883,103667.32276155276,20868.351067925218,1.7047684707548803e8,9.201255338638315e7
0.0006199998897500336,-0.3571770092998557,0.0020556149457071184,106.57924950634992,5.324563722487597,103758.28103266624,21503.53220999214,1.720535748165024e8,1.0124363532136454e8
0.0006099998718127608,-0.35661247327633233,0.0020505637042006683,105.605318657894,5.289754350913357,104721.22257494838,21584.442004572888,1.793631807117102e8,1.0413784265831831e8
0.000599999912083149,-0.3557396699663934,0.0020580586358255187,105.73517364902233,5.313455610252847,106085.28583388389,21163.35856557243,1.8945531724259862e8,9.666358837202044e7
0.0005899998941458762,-0.355054918459735,0.0020638325662315537,107.04368554010912,5.400893471969718,105293.76918350693,20490.287248106775,1.9429458013366872e8,8.503252228048265e7
0.0005799998762086034,-0.35420503627193317,0.002068615705919137,108.13271886478212,5.464931052862075,102510.78831072891,19774.27372402789,1.8330051217016014e8,7.798751873568498e7
0.0005699999164789915,-0.3532035547434574,0.002072426568752507,108.86270522671575,5.539745502023466,98629.30549768539,19383.195968745447,1.6907346408901206e8,7.675060702534509e7
0.0005599998985417187,-0.3525593259116215,0.002065081268034399,109.18477310696812,5.588941873220588,95783.980947872,18959.97438830925,1.527903567070121e8,7.477313259126088e7
0.0005499998806044459,-0.35173830724847577,0.002057957315442335,110.20987084379881,5.653768890209157,98709.6458195485,19047.542711036484,1.5698413704133904e8,7.403462981042007e7
0.0005399999208748341,-0.350554861364361,0.0020625247866934426,112.17317998304169,5.683852195630168,102889.75075964678,19184.118796487146,1.581429314514212e8,7.337160158444582e7
0.0005299999029375613,-0.34949310662014926,0.002066663571446102,113.79166170335009,5.537170476842644,103333.39263527539,18503.393012416374,1.2932239873017903e8,7.14138976308836e7
0.0005199998850002885,-0.3484105899940054,0.0020751697224607965,114.90923511701895,5.475384673827082,105345.99290172773,18298.720105823366,1.2061533276307118e8,7.258679127218169e7
0.0005099999252706766,-0.346873368284074,0.0021005335294365167,116.43835806719215,5.472406789982527,100442.95512034988,17839.90638187632,1.0505558245096499e8,6.889419760984734e7
0.0004999999073334038,-0.34536596007720555,0.0021347333747682748,119.40662714400854,5.52079809091919,95809.12561720796,18374.136544781366,8.810883140746433e7,6.990112537212645e7
0.000489999889396131,-0.34392611147404917,0.0021497865528008107,119.6380801511532,5.489884391798548,90751.45734724977,19170.922518951047,8.172262754811361e7,7.330119086808722e7
0.0004799999005626887,-0.34259264417343016,0.002150225542774378,118.08470707817669,5.482584417968847,85926.17363213711,19861.760131754912,9.739546758471023e7,7.922454001400095e7
0.0004699999117292464,-0.341302546756106,0.002142630938028635,116.63837849073938,5.5057396705715025,86903.27524728431,21297.31047561129,1.267236300286278e8,9.30520455737541e7
0.0004599998937919736,-0.34017573949727864,0.0021404612618922537,116.59763000433122,5.548906886436132,92056.9004246314,22636.438174063293,1.46841729943375e8,1.0601152955900592e8
0.00044999990495853126,-0.33913952541967024,0.002143097924364703,116.60794098496551,5.5022115350584,95880.61661655028,22632.752692160557,1.4042746498541537e8,1.0628888819355421e8
0.0004399998870212585,-0.33814890682904253,0.0021441354145126036,116.54150429211505,5.451761979451809,97204.91919788958,22046.33013988445,1.2682466130974884e8,1.0154770300109014e8
0.00042999989818781614,-0.3370402278550673,0.002146139439669731,117.12092145593476,5.384510540586194,95165.62298838249,21399.363086411104,9.706617254285754e7,9.707990298305386e7
0.0004199999093543738,-0.33580371062923237,0.0021467263005707,117.58665273459228,5.333096257633552,92800.79342138916,20402.415182308552,7.939443457791698e7,8.686084088276699e7
0.000409999891417101,-0.3347579537523496,0.0021435154670941,117.47782688011539,5.374067586024103,96016.16812180009,20289.199870279615,8.648687295695765e7,8.34861612559583e7
0.0003999999025836587,-0.33372976216583666,0.0021371391967886844,117.53492110178757,5.464328833792189,100021.92831972997,20816.61839413045,1.0778881559000513e8,8.693624108572969e7
0.00038999991375021636,-0.33236373003519754,0.0021379158176289396,118.57448796666849,5.507018916108211,98363.81833351796,21111.80858450595,1.133932614677583e8,8.936060969685157e7
0.0003799998958129436,-0.33103782512097557,0.0021464487476385566,120.65172411815648,5.578944252545623,94322.37977009064,21461.216502098032,1.1470141551564898e8,9.299951157776006e7
0.00036999990697950125,-0.3294928011032422,0.0021632173423736345,123.6148544561701,5.805358886913863,95666.53487119747,22176.77450620116,1.420509085712014e8,9.719576208185288e7
0.00035999988904222846,-0.32799695564205883,0.002190181954181137,126.54298236643496,6.011415826753338,100284.22408666606,23487.329288969162,1.705731157420629e8,1.0742135206545396e8
0.00034999990020878613,-0.32596038633739655,0.002212583363937435,128.4572085229797,6.0724962414777925,96464.0660858397,23904.310484988157,1.693755333198802e8,1.1062800716148728e8
0.0003399999113753438,-0.32365422651415765,0.0022274223318841527,129.4303015459479,6.148466465475219,95166.39944492358,24171.686897828524,1.6143066625588247e8,1.0845356290386835e8
0.000329999893438071,-0.32150182605960154,0.0022347137195521576,129.53707389525175,6.1596792439738595,97402.74053006539,24344.5906767952,1.494369764432664e8,1.056241194090546e8
0.0003199999046046287,-0.31957200278984127,0.002252907458098256,130.57900342192988,6.115131069412302,104652.13055324968,24653.33594151777,1.2572334723596315e8,1.0816115149346337e8
0.0003099998866673559,-0.3179478869915494,0.002274102883188697,132.37734252346468,6.0538011344541705,105434.9373733448,24603.838460883366,1.0187309936348468e8,1.0899918149473214e8
0.00029999989783391356,-0.31645439505898976,0.0023098399776052695,135.03229156868653,6.115097941763838,106201.6398616965,24346.85991925047,1.0497928647289774e8,1.0463550773176113e8
0.00028999990900047123,-0.3152255006149367,0.002338303850389117,137.7356393289516,6.331687858943537,113186.3337275285,24655.773092378164,1.465454811325039e8,1.0330231036750703e8
0.00027999989106319845,-0.31377400183010973,0.002349742995684507,139.79098361780984,6.629142540778001,124725.69665546012,25401.555102912196,1.999521531607287e8,1.06173022895722e8
0.0002699999022297561,-0.312166204671492,0.0023464984668743073,140.31172655098572,6.8100276483784565,138694.5370787462,25378.08339158477,2.2318129639744312e8,1.0265852288519688e8
0.0002599999133963138,-0.3104873317401334,0.0023435099241528993,141.0722727149269,6.914839489530503,149901.9808925319,25289.46858311936,2.3297215785280898e8,9.422001030677427e7
0.000249999895459041,-0.30891633161650356,0.0023644328778751086,143.63897774767875,7.205621989580508,165126.87526678402,27074.551415088234,2.680739079071871e8,1.0013820004534818e8
0.00023999990662559867,-0.3077868759775933,0.0024093760413440653,147.6030000738128,7.69877275644712,182147.0951582428,30321.44492157105,3.361488811095342e8,1.203959449820223e8
0.0002299999032402411,-0.30672605541761155,0.0024698395781679286,152.06555175840515,8.318578581007046,203001.5068853126,35519.18164214536,4.6832930934595525e8,1.5993216008133703e8
0.00021999989985488355,-0.30559285096699634,0.0025225055148756412,156.04963422336587,8.801615349049685,222590.7355022579,40836.63336037397,5.745384510145102e8,2.0544880480201694e8
0.000209999896469526,-0.30438751746145987,0.0025611986922558657,159.58759385990044,9.167791169455171,234786.29528607352,45565.834654858554,6.590603526940932e8,2.4463560409225538e8
0.00019999989308416843,-0.3036509155232509,0.002586595062642448,161.879334829296,9.421577302261746,237575.80559842565,49676.31190340772,7.448629614211184e8,2.811249385079544e8
0.0001899999042507261,-0.30264144418126004,0.0025989031182092124,163.160578650106,9.667006414509173,237450.72485749543,53233.75766427628,8.567933993861626e8,3.1335850694820213e8
0.00017999990086536855,-0.301447119930641,0.002614864002442807,163.86121955228234,9.90763342822057,242443.13777482047,56689.05949980128,9.679991157236468e8,3.459807831421745e8
0.00016999989748001099,-0.30009783947637264,0.0026320669132082575,166.32632986138134,9.987662781317786,248508.8600124792,58012.0535324653,1.0043349448111458e9,3.6028005550924337e8
0.00015999989409465343,-0.2989899196513329,0.0026408393895085364,168.45587354758825,10.006395170548945,260635.7410988302,58211.05928591614,1.0152033608393034e9,3.5985212744836247e8
0.0001499999052612111,-0.29801741234108753,0.0026553040729442473,169.72136999662393,9.977511744379976,273915.4420351006,57516.90219875957,9.965051415803767e8,3.44718568198501e8
0.00013999990187585354,-0.296738563323934,0.0026719477823957272,171.0056029640911,10.034858387766498,287955.5696567153,57792.07734595324,1.0067352790903678e9,3.3823772699543536e8
0.00012999989849049598,-0.29495693232510395,0.0026846190611287163,173.01565047808717,10.110380531084,293601.2516893693,59037.102304228894,1.0176135619413186e9,3.528532081263564e8
0.00011999990238109604,-0.29298189844987055,0.002678087683272712,174.91669642428565,10.226851909537906,294866.4364915154,60654.95477659342,1.0318037880390003e9,3.730049397468213e8
0.00010999989899573848,-0.2911898403209803,0.002671007851784867,176.41302372518265,10.399047970830644,295628.7555158894,63350.14639451855,1.0692011539155287e9,4.082062236758626e8
9.999990288633853e-5,-0.28955378350689726,0.0026707366581631546,177.88914399313236,10.458848749522867,299484.12177546,66024.11086403493,1.0944420043557353e9,4.474239797040494e8
8.999989950098097e-5,-0.2878086531109334,0.0026894981320677537,180.70196468337832,10.598249768848342,305640.78525052796,69135.65605661161,1.143415358241827e9,4.8194537847237855e8
7.999990339158103e-5,-0.28613653987010856,0.0027171969364678914,185.31818750315304,10.93399554946517,313652.3860135281,74931.50490407954,1.2688725380670264e9,5.553854473033035e8
6.999990000622347e-5,-0.2844773352061203,0.0027512685963527435,190.3418401902044,11.201408762935982,328369.6184472884,78596.5356949635,1.3692429238438601e9,6.021829806824472e8
5.999990025884472e-5,-0.2827348978588976,0.002758812180216001,193.35407833292274,11.4080036456341,346694.08316794323,80801.75282679766,1.4647149819336455e9,6.269816829654385e8
4.999990051146597e-5,-0.2809098353476006,0.002767368979251165,195.7529334455888,11.356095634110154,349694.8615791235,79068.02738539607,1.38947271528625e9,6.05227541102749e8
3.9999900764087215e-5,-0.27939243170764927,0.002799399324783375,200.25404885882284,11.31698348056288,349642.563015604,74757.6519084794,1.2208360364083312e9,5.462792606454866e8
2.9999901016708463e-5,-0.2779898700825069,0.0028170523015271995,205.19392193699923,11.22500047745778,344443.5736178832,69718.22671962388,1.0463757481677666e9,4.8293942322996604e8
1.9999901269329712e-5,-0.27643423835873826,0.0028329167046447536,208.92687193799472,11.038885890303195,337767.43276815774,64559.71655808014,8.925136554712081e8,4.223992989084105e8
9.999900612456258e-6,-0.27460853319794015,0.002836310448472478,212.11934864379467,11.00909288877963,341737.97331759694,63296.41101929246,8.571446053542242e8,4.1134125470195174e8
-9.913492249324918e-11,-0.27294177036557177,0.002851144654366938,214.93854373209018,11.06327594817544,354956.9575064662,63026.01113325437,8.623095369378278e8,3.994295869784245e8
-1.0000098882301245e-5,-0.2713504740027925,0.0028799741832559846,218.05345139927545,11.10568672759943,368157.58478296496,60368.12745285959,8.157782750388249e8,3.5465066149674505e8
-2.0000099539174698e-5,-0.2699702658686421,0.0029195877568760605,221.77146757043278,11.206586952208323,384832.2681710848,58792.433718116255,8.12713779809126e8,3.287648230328799e8
-3.000009928655345e-5,-0.26811138038829513,0.0029637817353066007,227.0352634664562,11.586520030549348,403354.06374940416,60995.65049431595,9.240690685358589e8,3.4521116058094174e8
-4.0000100852921605e-5,-0.265684115704595,0.002998576203014392,232.8124709462039,12.077185713382988,426800.5865153643,65242.08058303089,1.0968402502551072e9,3.949869532061989e8
-5.000010060030036e-5,-0.26368952310876964,0.0030328997250613846,238.89179503172602,12.613833880147817,457346.14180672384,72600.48360865313,1.334717235076463e9,4.871097281184487e8
-6.000010034767911e-5,-0.2619283383205849,0.003076584866818246,245.42705370124443,12.952861352448554,480079.4471996189,77941.35009133941,1.4422826800018086e9,5.611366033820101e8
-7.000009645707905e-5,-0.2601420655725745,0.00313938821972405,252.1324927392743,13.179444959280397,502254.87127753726,79994.44794714266,1.4794850157130408e9,5.810458740310695e8
-8.000009984243661e-5,-0.25804718380403796,0.003200568610191687,256.9355136317356,13.381181185159805,516400.9404791885,80728.5055122541,1.5014890850280375e9,5.838629144686589e8
-9.000009595183656e-5,-0.2558003776548344,0.00323758614878203,260.2034202353538,13.683489613093256,539114.7787147709,84417.88736094651,1.6495664918408103e9,6.262876198929663e8
-0.00010000009933719411,-0.25365290745962643,0.0032677941140643782,264.2414929006116,13.910877976036742,560907.3203863385,86958.53026301158,1.7428176519405763e9,6.497600316243217e8
-0.00011000009544659406,-0.251646816269796,0.0032975459032534163,268.7068454408701,14.141032138295088,580786.0106834521,90579.53656873797,1.8467207961678026e9,7.003148547978697e8
-0.00012000009883195162,-0.24958076709575105,0.0033357848191464907,274.74634359719244,14.47745084035976,608200.3340607834,94148.79930824439,1.9739498439029775e9,7.369282337173331e8
-0.00013000010221730918,-0.2472162154887949,0.0033735322292917057,281.80827342940023,14.786050327662632,635064.5640821847,95721.66801471663,2.0234668945176184e9,7.459956759462806e8
-0.00014000010560266674,-0.24467816703664638,0.0034174981858406893,289.1738854290238,15.063679769554039,663326.0128251748,95685.15786276294,2.063363210729267e9,7.19767720012337e8
-0.00015000009443610907,-0.24249984238325745,0.0034522726893794113,295.7164917872726,15.55097209048625,705218.4503198338,99413.48811471074,2.282801793597795e9,7.258356577567894e8
-0.00016000009782146662,-0.24017418461635834,0.00349504127900156,303.1627647596178,16.053591309275056,748671.346174254,103107.3559488759,2.4700333527458854e9,7.21987692165891e8
-0.00017000010120682418,-0.23746336463497372,0.0035263073543863087,308.53819567520475,16.51414844091316,779758.8572312538,108747.38372564627,2.666287931646946e9,7.721595794050052e8
-0.00018000010459218174,-0.23425157271001937,0.003550581140922305,312.1597400655995,16.85758940877347,785615.175057423,113972.41472782951,2.7865012572725544e9,8.332489421943856e8
-0.00019000009342562407,-0.23104278037409057,0.003584555780826028,315.59486082855955,17.284332725932465,802918.5213703584,121905.74803727,3.022964930309018e9,9.355179422635617e8
-0.00020000009681098163,-0.2277517045482763,0.0036157993334676505,320.6703452017252,17.760470644452504,840061.6522875765,129093.45043642983,3.3182440635535674e9,1.0134073365992652e9
-0.0002100001001963392,-0.22452451641708016,0.0036390849596326285,326.3407010666003,18.34653883284302,891964.9548642121,136511.02447400783,3.6652409888389263e9,1.0820557025883574e9
-0.00022000010358169675,-0.22139695428597006,0.003663438157748053,332.746680919974,18.8758875995438,943185.0940230626,143098.9351898281,3.990384241178006e9,1.1351237900562363e9
-0.00023000009241513908,-0.2185131277174054,0.0036949097901081847,339.5010250262551,19.31064339840346,982141.4668354606,148297.25579485565,4.230754977390068e9,1.1738407191309772e9
-0.00024000009580049664,-0.21557877970456174,0.003740425481837909,346.2438714223455,19.734405048222282,1.0107049833058217e6,153785.65412506482,4.413899401073043e9,1.2198064788206e9
-0.0002500000991858542,-0.21273297927964732,0.003788103740497715,352.3684591720106,20.1998470788327,1.0312951643384753e6,159743.66009521356,4.61868621943166e9,1.2703867436794596e9
-0.0002600000880192965,-0.2100550909658582,0.0038413229211901297,358.300320157118,20.52775737146907,1.053413802291566e6,162603.79294614302,4.721183591194165e9,1.2773514290901773e9
-0.0002700001059565693,-0.20702789234342178,0.0039015522787230546,365.221919164919,20.83866524430143,1.0857447219236684e6,165091.0329599499,4.830393636742634e9,1.2769503017928805e9
-0.00028000009479001164,-0.20363938048674263,0.003960815572989837,372.76172217074884,21.291427882858596,1.1261774201148197e6,169550.4013814404,5.067473062033356e9,1.297851070043111e9
-0.00029000011272728443,-0.200493135842188,0.0040113404833978005,380.72586353426686,21.625876876974626,1.1600311351904138e6,171567.02353029483,5.175761772870155e9,1.3043257648620641e9
-0.00030000010156072676,-0.19720915278961218,0.004064630044063946,389.7986777042615,22.15613991682828,1.2034525543672915e6,177911.93287649934,5.4593693980094595e9,1.3839005693630033e9
-0.0003100000903941691,-0.1939601902146177,0.0041118702694014995,399.25692113930455,22.672373486786313,1.2450488546555077e6,184631.90870944256,5.67531115496678e9,1.464728281630783e9
-0.0003200001083314419,-0.19074903647273955,0.00415306808879266,407.871986424207,23.268076574780256,1.2854456463453632e6,192478.68288909577,5.908329324102861e9,1.575656232600086e9
-0.0003300000971648842,-0.18746680561413442,0.00419034480747379,416.1665364961639,23.68270241421831,1.310413379126209e6,197121.1661964413,5.892646823792026e9,1.6827367300029058e9
-0.00034000008599832654,-0.1841010981714221,0.004221700423607958,423.937832127008,24.176439763459392,1.347916399784811e6,204088.8598227235,6.0106474653761e9,1.8306489922170389e9
-0.0003500001039355993,-0.18079916584413236,0.004244326650845117,430.8476949713612,24.604939133428424,1.3882961894570494e6,205260.91693637014,6.069434443675779e9,1.8384591772745018e9
-0.00036000009276904166,-0.17722151677051298,0.0042867269727265706,440.4945399591728,24.90744467649531,1.424166368333845e6,200883.92633407484,5.904776251583673e9,1.7261334694336972e9
-0.00037000011070631444,-0.17335678062173676,0.004332656634559695,449.0174492104082,24.946921615613146,1.4343810283825959e6,193271.99197411706,5.526812392569931e9,1.581102520458127e9
-0.0003800000995397568,-0.16975357712199846,0.004381814201855711,456.05311392295556,25.06286978690531,1.4500001065689523e6,189295.82856808716,5.2954541506691265e9,1.5176367991384416e9
-0.0003900000883731991,-0.16612714287551247,0.004432747905512972,463.71199396165224,25.3906125517082,1.4898431486948351e6,187874.32860251464,5.202431402107789e9,1.4733339282024202e9
-0.0004000001063104719,-0.16271088866151195,0.0044753032895558575,473.1934987721704,25.71179434250342,1.5441818850341463e6,185578.9417767137,5.069878776378441e9,1.3924475459059849e9
-0.0004100000951439142,-0.15960521076719325,0.004525834643096324,486.20566330913044,26.01456535273927,1.5971543419466491e6,182734.54309821484,4.8005768305368e9,1.2987332474088917e9
-0.00042000008397735655,-0.15653551183451084,0.004575024569087728,500.6062755451905,26.364554303798034,1.6347305734896783e6,180272.72627475593,4.515931487077616e9,1.2111479349636192e9
-0.00043000010191462934,-0.1531197150855425,0.004621548682894569,516.4088106682614,26.781953772258188,1.670869049097658e6,181101.07474864981,4.327414950607536e9,1.1763488613824127e9
-0.00044000009074807167,-0.1493404782289132,0.004657677037443534,529.4135513829386,26.733406836750753,1.669258108785638e6,179147.26236649373,3.788769152462977e9,1.168726642732489e9
-0.00045000010868534446,-0.14540297208882946,0.004707490881364692,542.205328964141,26.549191431445152,1.6655398798186898e6,177248.8943072092,3.192679369969236e9,1.182606017267854e9
-0.0004600000975187868,-0.14150900910226447,0.004763359890761896,556.9210148111445,26.55156399366334,1.6823953560098484e6,178035.2164990839,2.721179589886951e9,1.2069788924370198e9
-0.0004700000863522291,-0.13753857234210862,0.0048198208740284935,571.074427021263,26.831268201770875,1.724755499041414e6,180879.5634323021,2.4906385232315445e9,1.2410975285118442e9
-0.0004800001042895019,-0.13346904119126612,0.0048833959057069855,585.4116606919665,27.17404421623293,1.772747390543811e6,184280.21257250416,2.266284644523451e9,1.2864189822892942e9
-0.0004900001222267747,-0.12898564812147334,0.004946855330685099,599.5937565380129,27.63676650937511,1.8112626809162335e6,188870.32769241676,2.0535795833200405e9,1.347020614173151e9
-0.0005000000819563866,-0.12401587535156616,0.005014793250216388,614.3364786974654,28.113146272625283,1.8521654619790602e6,193753.04857683842,1.8729859964732463e9,1.422783414742693e9
-0.0005100000998936594,-0.11919912171647111,0.005061216005705723,625.9862939169784,28.478778452721446,1.891112745435972e6,200189.12700949365,1.6860637759272587e9,1.5348198037724063e9
-0.0005200001178309321,-0.1145713304724669,0.005112501174065737,637.2371838252442,28.696163567002788,1.9153802021484366e6,207232.72240323556,1.2690318166411247e9,1.670316281810344e9
-0.000530000077560544,-0.11001535753151555,0.005173458475503794,648.4112094316907,28.845773725477574,1.9209739146189007e6,208531.1853562251,6.856982779779694e8,1.6990777985045524e9
-0.0005400000954978168,-0.10518677935283753,0.0052190533466982955,658.3282611745125,28.99964527547689,1.9135608270519732e6,207069.67880546147,9.548172044056495e7,1.6918022840136263e9
-0.0005500001134350896,-0.10030751015925811,0.005275112846998969,673.1406186066934,29.41692171112416,1.9399361672273758e6,207466.59508587135,-4.223728732003891e8,1.7007509924618385e9
-0.0005600000731647015,-0.09567527738808211,0.005332200760667877,689.6686933424711,29.590318441999646,1.9392700118964629e6,203937.16128818743,-1.313946344591431e9,1.7066275069414847e9
-0.0005700000911019742,-0.09128192563978035,0.0053906486347837955,707.2790309967783,29.69767651144733,1.913658471666402e6,199036.7040340251,-2.3531213367053013e9,1.7176187203782566e9
-0.000580000109039247,-0.08649018519752379,0.005450235234848886,725.4042820738363,30.040077798538647,1.9045675593917784e6,198007.40925176168,-3.1576464417634916e9,1.7578322659980345e9
-0.0005900000687688589,-0.08135576820163551,0.005490594080497835,740.1815215116205,30.07835303186362,1.8745029096648633e6,193349.68392267352,-4.1750859832274685e9,1.7682895797491558e9
-0.0006000000867061317,-0.076167295678023,0.005515189220324246,751.5647168720558,29.98918869543153,1.814244056052174e6,188050.2559836478,-5.247296011850704e9,1.7763998751509001e9
-0.0006100001046434045,-0.07087818396252615,0.005554310674540297,762.8484269037673,30.18772821723493,1.7765114639804936e6,186619.0331288216,-6.04758281731363e9,1.8124061429402847e9
-0.0006200001225806773,-0.06572701449242804,0.005591587934506789,772.7495537120245,30.517722030086023,1.7345844510931633e6,188224.64480766706,-6.577178508833059e9,1.8462797752258277e9
-0.0006300000823102891,-0.06033378459207284,0.005643510865935954,784.6971237183166,30.841124010509915,1.699236254791416e6,190563.6315888416,-7.203866427963466e9,1.8875219122983694e9
-0.0006400001002475619,-0.05463414943767241,0.005696336177298253,797.6141611320865,31.270578880389873,1.700891440028205e6,195238.46422381318,-7.628744988501405e9,1.9372609618706446e9
-0.0006500001181848347,-0.04913383606629751,0.005753519935574005,812.2240838955958,31.569484433411066,1.7159616551769187e6,198087.41594488992,-8.362794693143785e9,1.9949233507072752e9
-0.0006600000779144466,-0.04372479842535002,0.005808247453073699,825.2378205989511,31.667042605427238,1.7161341207287256e6,197625.7231987162,-9.252089776114319e9,2.0327913059930637e9
-0.0006700000958517194,-0.03825716391497052,0.005850318309956783,837.4547606296287,31.587789076247553,1.693431862745155e6,195535.90573924853,-1.0299362900060032e10,2.0691375339933217e9
-0.0006800001137889922,-0.03241536894015705,0.00588403931381554,851.2548291330279,31.401126470302437,1.6483041692802135e6,194151.71653621065,-1.1666426501505611e10,2.1277992288098419e9
-0.000690000073518604,-0.02652930258097614,0.005907719038213065,861.9500771272964,31.176590232688834,1.5940139960384862e6,193433.65539033175,-1.2897265738855227e10,2.172426501287389e9
-0.0007000000914558768,-0.020679827609536388,0.005926011915866808,869.803443609619,31.050152734988067,1.512375329001199e6,193671.54476449118,-1.3744827939178894e10,2.1779184040848155e9
-0.0007100001093931496,-0.01496828179644781,0.005943789632936196,876.5273891418931,30.90261664708669,1.4065715129697784e6,193913.6158326352,-1.443242892976389e10,2.1657170066263623e9
-0.0007200000691227615,-0.008979160224830966,0.005971996403536782,884.9055818511573,30.762269065234072,1.3211559544169295e6,194921.17794269085,-1.521348353688897e10,2.1710968430607643e9
-0.0007300000870600343,-0.0024774478184864425,0.0059792685277609324,892.2410710045596,30.700709573041387,1.2262023334887757e6,196325.19900374964,-1.5856867924601517e10,2.168942425056819e9
-0.0007400001049973071,0.004259200340501799,0.005982677746267158,898.9246049986108,30.59845877766306,1.133065459919918e6,197382.35938419777,-1.6533873719474375e10,2.167890352150306e9
-0.0007500001229345798,0.011040503444939344,0.005991153446612447,906.0967769682532,30.47238931186743,1.0619944488911435e6,199583.62029774534,-1.737705382756468e10,2.179941988272549e9
-0.0007600000826641917,0.01789690557389993,0.0059978697791570395,914.307507020941,30.401604068573736,971353.7483035203,202733.84500106002,-1.8244363309450546e10,2.1884342752437935e9
-0.0007700001006014645,0.024848347652210244,0.006016263771691215,922.6335673559533,30.22065973377363,907838.8454279646,204577.16957910123,-1.907565007826386e10,2.194665611716897e9
-0.0007800001185387373,0.03122757086851487,0.006050076844785222,930.4499585319402,30.082439194948492,829271.3090669791,207243.31698522813,-1.9881554878465725e10,2.204546225438595e9
-0.0007900000782683492,0.03714279264993024,0.00608684559398278,938.1250808854043,30.0538511551584,740646.124274488,210750.29005207733,-2.06586224053141e10,2.2254151803359346e9
-0.000800000096205622,0.04280765108879155,0.006099658425905365,942.3748537194498,30.03703597739387,641013.489352833,212865.75308142122,-2.1326010637091713e10,2.2313366539176345e9
-0.0008100001141428947,0.04851366622659791,0.0061024876276388074,945.7105166838608,30.094113138065136,518208.29005366843,212351.5804179319,-2.199436124904372e10,2.2378216191520286e9
-0.0008200000738725066,0.054652633792122096,0.006106819222399419,949.0867989059201,30.04218872181066,363295.8335652134,212242.2272783722,-2.2546300556869007e10,2.2398864773314023e9
-0.0008300000918097794,0.06104569016102434,0.006106949133461901,953.5440657623018,30.02588632461852,207691.06570506707,214215.40319152633,-2.3028815095653786e10,2.2468572899778566e9
-0.0008400001097470522,0.06788161139627868,0.006105341683938556,957.0611520592994,30.18983987300852,77378.61466919139,215990.77664910944,-2.3300946159496742e10,2.2594978059250774e9
-0.0008500000694766641,0.07457639773422303,0.006112700614742181,958.1395656799078,30.372629063698046,-68955.65397030552,216462.69050623616,-2.3261877997157524e10,2.2647766770337043e9
-0.0008600000874139369,0.08150216420283325,0.00612720702801827,962.6779154011048,30.54729152649004,-204826.96756593703,219255.75173913952,-2.343202753093886e10,2.2790019894420137e9
-0.0008700001053512096,0.08849206147119092,0.006138182553773689,966.8836005768034,30.653987904682296,-336525.51877511124,220000.61567767418,-2.3621286501965004e10,2.29317398216207e9
-0.0008800001232884824,0.09543777388752465,0.0061419680042991654,973.825916024048,30.87543743288744,-467815.03424916574,221523.91816762948,-2.3938081755294266e10,2.3245705907609878e9
-0.0008900000830180943,0.10245307708591798,0.0061409915813588735,978.6137905768736,31.048220893565183,-618575.7252109437,224192.87944437205,-2.4029648805330143e10,2.342421694049786e9
-0.0009000001009553671,0.1093085821226441,0.006140866763336733,977.2429142261807,31.212374321557316,-795691.3649746102,226689.29707555377,-2.3461047437804955e10,2.3361885477220187e9
-0.0009100001188926399,0.11615241079587361,0.006134194345680679,972.710594912987,31.14003553729716,-984341.5069212771,228680.73641454458,-2.292256455799466e10,2.322804860877889e9
-0.0009200000786222517,0.12275379424958609,0.006095895324757355,962.8119940191185,30.991454858287145,-1.1650786422773988e6,228263.07801753498,-2.207701861706099e10,2.294169407420509e9
-0.0009300000965595245,0.1291338473014754,0.006039849711303946,948.3889237814782,31.04729227697687,-1.353986562947384e6,227796.17113349793,-2.0552229459923046e10,2.2667375776751795e9
-0.0009400001144967973,0.1356884610727747,0.005994174890802696,938.5161564620719,31.18277046466636,-1.52396087092162e6,229669.29287575497,-1.914370584281083e10,2.2592077697764287e9
-0.0009500000742264092,0.14203644674606408,0.00595420315951682,929.5918222682054,31.205021789313832,-1.6577729697227676e6,232099.06472551843,-1.797303014988246e10,2.2519011772200885e9
-0.000960000092163682,0.1483463664900437,0.0058996026780056745,917.0334927848762,31.31821260390635,-1.7717095750072494e6,232955.0339311967,-1.6526177817403988e10,2.2311766865769978e9
-0.0009700001101009548,0.1544895666521905,0.0058432132890469555,902.9644243047632,31.43620875179285,-1.8737352830808803e6,232444.65313136022,-1.5009063152295515e10,2.2151244702197804e9
-0.0009800001280382276,0.16054032891188832,0.005776671273149169,884.8137495885788,31.574604178713688,-1.9743806751432556e6,230029.70628758092,-1.3296593765889135e10,2.1905399298770757e9
-0.0009900000877678394,0.16671931304574053,0.0057136251811721606,869.2460377085001,31.67530355726563,-2.0754963421413412e6,228072.08762551795,-1.1840639106572493e10,2.17638289828466e9
-0.0010000000474974513,0.17303419863792285,0.005665203783297593,857.761229844532,31.995070426096778,-2.1837143238450126e6,228525.1726582412,-1.0469477247497166e10,2.1856934121991444e9
-0.001010000123642385,0.17979618356985372,0.005622999695239391,846.8812207877932,32.14899541120008,-2.2871691865255195e6,228706.2025932263,-9.243410115887556e9,2.1934023374307876e9
-0.0010200000833719969,0.1866894563240015,0.005578834771906689,835.9540617581646,32.32355577459038,-2.3801514015625473e6,230672.00139901918,-7.9320834578061905e9,2.1775941643932757e9
-0.0010300000431016088,0.19359412720754957,0.005516561254015383,822.9850487799315,32.22449430926425,-2.4352717240876127e6,232764.86413739133,-6.694244543443994e9,2.1387853353596795e9
-0.0010400001192465425,0.2003267173377923,0.005439251126987412,807.534744714369,32.088713848330634,-2.469887343773573e6,234430.9049334788,-5.405339519231104e9,2.1128982170846076e9
-0.0010500000789761543,0.2065939594925237,0.00536322760487168,792.5395695807332,31.923423158962347,-2.5224817016838365e6,236141.4800382038,-4.081471366626632e9,2.1127065273024242e9
-0.0010600000387057662,0.2130839848541749,0.005293674157662038,775.3986219549807,31.68810331086926,-2.578649946360399e6,235378.45841376635,-2.8434962873815203e9,2.0951855073388255e9
-0.0010700001148507,0.21905192865267048,0.005227029051207118,757.3654704320486,31.607245773616864,-2.6433169875645856e6,236070.1930247974,-1.3954228354527705e9,2.08619171805299e9
-0.0010800000745803118,0.22503909213758128,0.005154426251756096,737.1199695403936,31.578238766014934,-2.7004995147439186e6,237555.65094762197,2.0814137533152854e8,2.0868477889883132e9
-0.0010900001507252455,0.23127283162252738,0.005092942086678678,716.7327715651968,31.42989535231161,-2.732575129386246e6,238825.33758457025,1.606508019560387e9,2.0998862539086196e9
-0.0011000001104548573,0.2377084632558689,0.005034230486285822,698.2766197255692,31.338593755125206,-2.7576652560237977e6,239699.23699645064,2.9185477555957365e9,2.144729175638027e9
-0.0011100000701844692,0.24424067142575595,0.004963055300368941,678.4679607479937,31.22703677815366,-2.7702247770967847e6,240992.22009086533,4.30388594953134e9,2.2003615276981554e9
-0.001120000146329403,0.2506266492444276,0.0048850996827754225,659.491919357725,31.113874262240472,-2.7791900548652573e6,245391.23593726067,5.556742400877429e9,2.3008714937243676e9
-0.0011300001060590148,0.2564427456816835,0.00481154745008884,643.2002005833992,31.03615371450814,-2.7891830592331127e6,247216.76047837923,6.429582085832124e9,2.3413271701167445e9
-0.0011400000657886267,0.26221632251824245,0.004726374045372149,625.8817989242723,31.025913546296167,-2.7967102236136906e6,252606.5060452869,7.439492501776348e9,2.433902281953289e9
-0.0011500001419335604,0.26747299172231365,0.004641466652098857,610.2850743967825,31.080121519189028,-2.7993477443726477e6,259337.83024909897,8.359270460081499e9,2.5541158259746985e9
-0.0011600001016631722,0.27232076178611775,0.004571970466643115,595.1321591499725,31.149729880102818,-2.7903687402681243e6,267241.28249381523,9.227478460824724e9,2.687583864878798e9
-0.0011700000613927841,0.27743958127141133,0.004499261660798163,575.5136387033715,30.842131099068858,-2.7256246970177456e6,267674.6090148998,9.722925101529732e9,2.702536541170386e9
-0.0011800001375377178,0.28240884376545167,0.004441557045131224,556.0735188760333,30.682645898248403,-2.6636093856250667e6,271514.9880424463,1.0390235613715384e10,2.733497771143062e9
-0.0011900000972673297,0.28712115543137584,0.004380400160758268,535.9196073088631,30.599570937231427,-2.6138592968011615e6,279838.8966696753,1.1248857414722637e10,2.8824643200149174e9
-0.0012000000569969416,0.2921389451701929,0.004326185338558143,518.1427593529106,30.56006028247489,-2.576283463493451e6,290466.4599536252,1.2138848999239882e10,3.139156863888193e9
-0.0012100001331418753,0.29723959565972224,0.004273494019917811,501.9425282647264,30.46807402222455,-2.5486374102524e6,300162.75881591975,1.2945227734705643e10,3.4170490598485866e9
-0.0012200000928714871,0.30214086263498996,0.004212240955838632,484.93640026012514,30.270821866806784,-2.500321581839533e6,305094.9562596708,1.344730636414899e10,3.536210203582419e9
-0.001230000052601099,0.306615595504411,0.004142939179320363,466.77909482107395,29.757336241604058,-2.4229397296161177e6,299920.6749520501,1.3447726330749903e10,3.433060697100503e9
-0.0012400001287460327,0.31072074210559175,0.004075386049935212,449.34618567613,29.124615028668458,-2.3327915293797045e6,289194.4170739311,1.3204884148161125e10,3.1962220134422913e9
-0.0012500000884756446,0.31503915920566516,0.0040113303023598295,432.007226597588,28.504537297538022,-2.2432124299244047e6,280326.4809660482,1.2990173879520533e10,3.031157990741279e9
-0.0012600000482052565,0.31944835137416555,0.003946159117982966,415.00989321795817,28.070301326706392,-2.169319822761482e6,278619.63846960204,1.306509054240155e10,3.053498012806934e9
-0.0012700001243501902,0.32385863620354,0.003882700662105823,400.83152655890814,28.009113876237972,-2.1354184908328666e6,286616.4721178982,1.3563940632905752e10,3.25889163422082e9
-0.001280000084079802,0.3280120948942496,0.0038221234947745457,387.98019371921214,28.107453083482028,-2.1166227131481725e6,297563.5332887218,1.4292056979062048e10,3.491595498268268e9
-0.001290000043809414,0.3322434761109827,0.0037431791374462854,372.298612540376,27.86458372282356,-2.0555539058989466e6,301887.910706299,1.4514684321173119e10,3.642893951927331e9
-0.0013000001199543476,0.3365860153582939,0.0036515523435760046,355.60403812142687,27.173431733787766,-1.955809777161144e6,295275.8369220909,1.4026057630076235e10,3.5815373393646317e9
-0.0013100000796839595,0.34111391113394796,0.003558236959125326,338.68807831510304,26.16423524057174,-1.8346184524268068e6,281219.95860044885,1.3136304701250668e10,3.348043017383813e9
-0.0013200000394135714,0.34508302329554263,0.003467976115100516,323.5792698237042,25.503872787962226,-1.7377609923601097e6,276506.54675730027,1.2646017670468636e10,3.307513221540341e9
-0.001330000115558505,0.3486456816518224,0.0033813628767376857,306.9273489796614,24.74736703313753,-1.632516748402191e6,273151.6613801383,1.2117403261472425e10,3.3481264586879196e9
-0.001340000075288117,0.3514281575926235,0.00332526482888413,293.8150233540412,24.330729009368575,-1.559355787519136e6,272808.24691268563,1.1828195225223078e10,3.4346252207174172e9
-0.0013500001514330506,0.3542875942775676,0.003270891087278112,280.34703179873225,23.91227696171632,-1.4957317670866835e6,268178.9832335473,1.1547979334151836e10,3.381350839735891e9
-0.0013600001111626625,0.3570068873830168,0.00321985488697239,267.3312531181418,23.56819013668125,-1.4368746612780758e6,263343.51931260264,1.1343299839570791e10,3.2858836887279654e9
-0.0013700000708922744,0.36017958007234485,0.0031690683165669863,255.31498013800885,22.855493157929914,-1.3575469258351559e6,249410.11637026988,1.0712138457801516e10,3.0124161226365476e9
-0.001380000147037208,0.3635185842385918,0.003110051404996601,243.65772871640254,22.228417016226203,-1.2870252871094656e6,239695.64247635356,1.0208687021089525e10,2.8368929313017597e9
-0.00139000010676682,0.3668584902397292,0.0030322193283135435,232.35963125457596,21.80609151927343,-1.231351991278e6,235265.12747830566,9.9099584712874e9,2.7620667451044574e9
-0.0014000000664964318,0.3701021630941375,0.00295411279309517,221.6713817136513,21.435937104249255,-1.1774274712498705e6,234444.9525716677,9.721585162389431e9,2.7888465684428525e9
-0.0014100001426413655,0.37347826857367417,0.002869147405433132,210.47911733221795,21.067629339004956,-1.1133887256929874e6,237583.34941981043,9.51598022026226e9,2.918605273621716e9
-0.0014200001023709774,0.37650987005192715,0.0027898876362970836,200.10127884637467,20.903407036548046,-1.0639752943356717e6,245162.50743573296,9.49596691184141e9,3.1294414308758063e9
-0.0014300000621005893,0.37905183093288597,0.002722117832313586,191.31454665121697,20.8072764886418,-1.0269765183036838e6,253149.20095998218,9.575202830082006e9,3.334272991782408e9
-0.001440000138245523,0.38114714031542357,0.002680370349610825,184.44919842750193,20.70279769253663,-998770.1698333344,258077.3835750061,9.644152604168713e9,3.4574348095629144e9
-0.0014500000979751348,0.3832617930091688,0.0026530388007475992,179.08368785341267,20.784798435997004,-980588.4396030913,266345.9300397626,9.844944280208755e9,3.666997475812558e9
-0.0014600000577047467,0.38543566580164224,0.0026211248680844375,174.00302089969395,20.727801323212333,-957585.4539181835,270855.7912216522,9.882912259634026e9,3.805308584496145e9
-0.0014700001338496804,0.3878095901042962,0.0025948913304950035,169.25730245359392,20.54669165501661,-934705.6193264195,271665.07956703205,9.824102012308363e9,3.8662796891273894e9
-0.0014800000935792923,0.3901300163515602,0.002574078176696581,164.6266473656468,20.315623405141523,-910170.7858704197,271509.57600525505,9.700565612168943e9,3.90776006465434e9
-0.0014900000533089042,0.39260168722908334,0.002566861906301058,161.36884814335818,20.143619737304206,-887968.3369731146,271700.322652534,9.565439093560602e9,3.9424926313395166e9
-0.0015000001294538379,0.39476740055343895,0.0025420286325569894,156.95182577565936,19.99543614647199,-862197.632942706,272496.78238892637,9.434794791050524e9,3.993552237575638e9
-0.0015100000891834497,0.3963196598539808,0.0025014180531707005,152.51524454513975,20.03027869284017,-846961.9637932885,278685.01361742907,9.46430705156891e9,4.169729242168351e9
-0.0015200000489130616,0.3977552615013285,0.002444597372213618,146.8153783699497,19.769041485409666,-813773.1611823598,277377.7400783337,9.20414552945829e9,4.163203950743999e9
-0.0015300001250579953,0.39936909930546727,0.0023865491882858565,140.77581024740388,19.442937927718525,-776144.069898635,274361.61007809616,8.879872584379498e9,4.1154058166837196e9
-0.0015400000847876072,0.4009666314906129,0.002329232154314041,134.86166377334717,18.9391019917325,-730377.3378005528,267662.5988748717,8.4104809232307005e9,4.000488665348976e9
-0.001550000044517219,0.40228867088948245,0.0022632161028306556,129.14321193972623,18.48862568685561,-692612.7322408153,260111.12117749712,8.0092225983065e9,3.837621433710183e9
-0.0015600001206621528,0.4035608811880717,0.0022118668447754443,124.07753845936443,18.10897641902003,-656837.3326281506,253435.4874854134,7.63733684244803e9,3.7029157498767843e9
-0.0015700000803917646,0.4048781468678537,0.002189324823862078,120.9257141224264,18.035474681287436,-634958.2751199041,252977.2251599032,7.51571973134001e9,3.708358136752702e9
-0.0015800000401213765,0.40580677821206806,0.002150327020358943,117.17938919540842,17.635423158473763,-599346.7303628293,245803.76767570805,7.146417120208323e9,3.5932924141493874e9
-0.0015900001162663102,0.4067110123763874,0.0021005004516413263,112.86504616863097,16.93366523025157,-556808.8674482517,230596.84536703152,6.560875669443872e9,3.2956688267935615e9
-0.001600000075995922,0.40805053607942077,0.0020551941431474798,109.33899859061268,16.262596835078316,-520162.0865106789,217407.42063170308,6.056908019595864e9,3.039428883267311e9
-0.0016100001521408558,0.40957979297582675,0.002006504888377407,105.47153345379309,15.829930054904565,-496262.0319370712,211587.1404683053,5.799182359121709e9,2.9322567853231654e9
-0.0016200001118704677,0.4111979864942393,0.0019683524372353556,102.11595915624774,15.377115531151567,-473174.7543598326,204969.9292284007,5.524915227570057e9,2.800915094712794e9
-0.0016300000716000795,0.41272213240869177,0.0019527118687240387,99.81190966226944,15.00995741512492,-451428.9609007886,199959.44853298794,5.282377451579809e9,2.7104793630851293e9
-0.0016400001477450132,0.4143137415436558,0.0019352877940237725,96.96253790772539,14.576315490356693,-424321.74088114745,192402.3282924214,4.966283349416676e9,2.575701265194571e9
-0.0016500001074746251,0.41588508824402065,0.0019272533950142599,94.37274697721105,14.212792427371745,-401053.58088047855,186198.5751464969,4.706265365654286e9,2.4705643850873146e9
-0.001660000067204237,0.4173566115156539,0.0019188339535940039,93.0144364649469,14.012114459244883,-385251.48106158676,182180.45582802536,4.547514448172779e9,2.401708883106997e9
-0.0016700001433491707,0.41898827477225187,0.0019279666889249372,93.15108234772013,14.19045829711661,-384976.6051680644,185931.82791462768,4.662985189669159e9,2.4749668029895816e9
-0.0016800001030787826,0.4202557597044956,0.0019457509537885978,94.68044613609234,14.555463148389089,-394925.8579865133,194706.42067013204,4.939075432132012e9,2.6424011575931644e9
-0.0016900000628083944,0.4209952356227791,0.0019365472801369003,94.73011673724734,14.76039891913208,-399893.6341510509,201349.88177888814,5.115108956866027e9,2.7866183375187616e9
-0.0017000001389533281,0.42189084448374947,0.001909170954515335,92.56198811662361,14.42510726166538,-384031.1419273419,195599.13780741656,4.86544642913989e9,2.7025368931315594e9
-0.00171000009868294,0.42246683406888264,0.0018667705789233951,89.4491622003993,13.52792687914567,-347832.2003640224,178432.3071245431,4.2511116169616575e9,2.4074957180603986e9
-0.0017200000584125519,0.42284803581886776,0.0018252178019453732,86.0019049622322,12.635891901059551,-314090.3678848277,161845.65648458267,3.690838844263587e9,2.129649173055501e9
-0.0017300001345574856,0.4231951804326332,0.0018014478869107192,83.04938921490607,11.858060771430578,-283832.80662518815,148352.38382923036,3.2448537452504697e9,1.9174440660309613e9
-0.0017400000942870975,0.4237506626004181,0.0017938541041970838,80.37326290791972,11.238748955547473,-259451.1370076654,138706.48634295195,2.9113884807529964e9,1.778973030904507e9
-0.0017500000540167093,0.42447181985450305,0.0017874356597748764,78.01674753745569,10.81588324831914,-244995.16068122818,131548.09453378586,2.6795702054191e9,1.6685125696146472e9
-0.001760000130161643,0.4253675566335941,0.0017606936858218251,75.60047534687054,10.37143073737751,-231461.65702138603,122887.16248641853,2.4486733525683413e9,1.5177669927520332e9
-0.001770000089891255,0.42645946834082643,0.001745815896763573,73.78613497916861,9.93215430895938,-216236.71623989963,115051.8280958494,2.2369873027630115e9,1.39067235341393e9
-0.0017800000496208668,0.42803184751504914,0.001723249235000536,72.525311266356,9.535656015307028,-200153.35055142062,109522.51682605012,2.0683422273135276e9,1.3097157097600455e9
-0.0017900001257658005,0.42966515584658305,0.0017097672970831346,72.66435459037719,9.302261807295574,-191116.0840205559,106549.31835772036,1.9670053130655878e9,1.2677453397103693e9
-0.0018000000854954123,0.43121414591788754,0.001706078169989846,73.630920368883,9.149636299267296,-183140.09802599018,105130.4991997848,1.8805320772420683e9,1.2586837880027285e9
-0.0018100000452250242,0.43262452350078956,0.001691382883679345,73.01170329232743,9.090851943034833,-177144.61993496973,106536.9403896445,1.8390773081511579e9,1.3092148357775176e9
-0.001820000121369958,0.4333903832214124,0.0016630894159436148,71.11666687655558,9.010526217827211,-170386.46566441862,108061.33257280987,1.8047210179022856e9,1.3660595114754941e9
-0.0018300000810995698,0.4337580558343108,0.001639956832601697,69.56522178005875,8.959884467856488,-166637.97492482793,109896.64520863883,1.7975165370060327e9,1.422719289358383e9
-0.0018400000408291817,0.43420486478542275,0.001610198363303968,67.31910376716037,8.739790308548805,-158883.70938712265,107885.28276607092,1.7226258571410189e9,1.4025797350469353e9
-0.0018500001169741154,0.43468330149232054,0.001579913108755643,64.69897566429546,8.392758054921183,-149698.80896276078,102713.9326908427,1.600438677805771e9,1.3209742571941683e9
-0.0018600000767037272,0.43515230276680233,0.0015691088673629727,63.511571140937335,8.150164990287204,-144246.82210405899,99645.11566449938,1.5209892248349593e9,1.2761656530696206e9
-0.0018700000364333391,0.434861843075958,0.0015728033326333052,63.464354457756045,8.122479967042551,-143537.54317047787,101135.97173036853,1.522943225063693e9,1.3122483904033403e9
-0.0018800001125782728,0.4345777455912167,0.0015795138485628973,63.457038590967514,8.013135983558456,-139143.7961945053,100038.90668945311,1.4763800126753216e9,1.3002856385619256e9
-0.0018900000723078847,0.4343946995121827,0.0015734448800444351,63.43650007998108,7.902185222687438,-133612.38909957968,97891.56571297371,1.4176490520167656e9,1.2689893916767209e9
-0.0019000001484528184,0.43466915592815153,0.0015778715278871886,63.59666175512816,7.734248620814656,-128862.49644552609,94188.36407086306,1.34053359873088e9,1.2079033285878017e9
-0.0019100001081824303,0.43504674911312047,0.0015810228216880135,63.97463078336282,7.506273273110502,-124328.02271700712,89758.71427620974,1.251171595457363e9,1.1331518479574416e9
-0.0019200000679120421,0.43545049450794876,0.0015746299527968812,63.46727946132169,7.275611377664857,-118461.77891752377,85445.27224884744,1.1655656629238968e9,1.0619148688055664e9
-0.0019300001440569758,0.4360534303588451,0.001566328887448908,63.13502926339702,6.919929739185745,-112534.07175202253,78310.15190117709,1.0343477138889788e9,9.43362272889939e8
-0.0019400001037865877,0.43675551726369555,0.0015554897719345078,62.608309998294686,6.221383570393227,-99885.99718474703,64158.04854610184,7.898265996868259e8,7.197972241900879e8
-0.0019500000635161996,0.4372272342669841,0.0015475881600541903,62.17210886491157,5.625249864950443,-84950.55395918389,53061.14857365381,6.023253714809492e8,5.563198631070435e8
-0.0019600000232458115,0.4376353812625372,0.0015392719890615502,61.749477078170194,5.1431051821522855,-72616.42493207887,45150.3106927004,4.7193316884371763e8,4.469445915439524e8
-0.001970000099390745,0.4382360263477407,0.0015230977444221556,60.87410276394436,4.685491591615491,-63643.15819548166,37888.93542205086,3.682854715326876e8,3.512049236240315e8
-0.001980000175535679,0.4391880610707393,0.0015049633367446072,59.79227400479746,4.262554146439917,-56934.629109947615,30870.991171558333,2.803205196156095e8,2.6493307895526952e8
-0.001990000018849969,0.4401096006002621,0.001482740513949814,58.85994728379526,3.9220669892987488,-50841.58289847235,25483.67921062192,2.138381013996988e8,2.0270396451868716e8
-0.0020000000949949026,0.4407300725214793,0.0014671143414908337,58.99037088810589,3.6688850501993886,-43009.51969954538,20940.76707624816,1.6129589293334004e8,1.5115711751820484e8
-0.0020100001711398363,0.44117277182314935,0.0014650315871480033,59.47838437993539,3.4134638852676242,-37083.68330247972,15913.032112963392,1.0969469577060665e8,9.687482887625429e7
-0.0020200000144541264,0.44188135667464523,0.001468838789171468,59.6274371595126,3.192047593877779,-32364.2017165109,12189.835114243686,6.935843010266861e7,6.016132368438636e7
-0.00203000009059906,0.4424479253532891,0.0014599743042390068,58.24878526725671,2.8188415088541854,-26780.925321166265,8556.972700801012,2.7874257379396755e7,3.055116414071957e7
-0.0020400001667439938,0.4427725805575181,0.0014450404786455404,56.061561466358306,2.5626849972450985,-23983.135834974306,6620.946906871273,1.123236055466372e7,1.8094086152970053e7
-0.002050000010058284,0.4432609820167816,0.001451703974480835,54.58875277851568,2.431471596878204,-23382.902217616043,5880.776755125403,7.479485943730668e6,1.505855421620055e7
-0.0020600000862032175,0.44421779209730144,0.0014654943518894476,53.50641528481922,2.35430160597964,-21925.65291555275,5437.780555415176,5.819469012902523e6,1.4655463081877174e7
-0.002070000162348151,0.44547075646314443,0.0014830965411300962,53.672188446739106,2.34093413645877,-18839.408725463796,5082.621499406525,5.276620187828049e6,1.2540158188857859e7
-0.0020800000056624413,0.4466820524592131,0.0014801475752147036,53.202189829480005,2.331534861149754,-16587.41550203298,4889.474050882425,5.202987137001657e6,1.0731976200427078e7
-0.002090000081807375,0.44776664652240844,0.0014593780397747192,52.35430068645718,2.3389969536586936,-18661.41481941666,4890.929876611657,9.194956896958632e6,9.770421428349704e6
-0.0021000001579523087,0.44873341978657677,0.0014308051855212386,50.98389580115437,2.3103455696540625,-20260.18643807234,4954.309389184655,1.0446683721776735e7,1.0206594238425463e7
-0.0021100000012665987,0.4489135045531904,0.0014254655867837799,50.66360264432796,2.315424426528006,-19823.57276248108,4856.884623230093,7.786158375585318e6,1.1414141236005872e7
-0.0021200000774115324,0.44897968617687756,0.001437728944544791,50.8176366040991,2.3264236208090647,-18284.54512668383,4437.200334915562,4.01093085781325e6,1.0294101428446045e7
-0.002130000153556466,0.449393652535502,0.0014484929387216568,50.98699707019238,2.3803386547588676,-14880.235446742587,4373.325826169086,6.319910111735129e6,8.913541901360743e6
-0.002139999996870756,0.4493616101202218,0.0014393114993465322,50.743729811756026,2.3927208831602527,-13452.064411037358,4835.12427449366,9.163043560811663e6,1.064021379356702e7
-0.00215000007301569,0.4492621356401413,0.0014234968940952679,50.86281974153823,2.3508555019385917,-14779.968425789024,4945.7028576562325,7.563313095403279e6,1.1297120523526115e7
-0.0021600001491606236,0.4496008783088082,0.0013886120611145247,50.11297696681592,2.323360108576966,-18033.27921993238,5255.899524500684,1.04554712063861e7,1.3420954824306529e7
-0.0021699999924749136,0.45012237780242553,0.0013843730599209464,49.91527636821496,2.384077720087835,-21962.300676839826,6048.725830901162,2.12315235275717e7,1.812181105674432e7
-0.0021800000686198473,0.4507273016869716,0.0014013959312934347,50.17337342766497,2.453129575356216,-23924.55295506644,7080.81024988349,3.2942710260451004e7,2.5339577050824266e7
-0.002190000144764781,0.4515236198343337,0.0014134948493711701,50.66338714975677,2.500377243525763,-20989.485259589248,7950.895557186741,3.787847383370958e7,3.252918154194e7
-0.002199999988079071,0.45245017699385776,0.0014018557830540838,50.44059890732443,2.4832762979716443,-16946.156203141214,8040.358683778954,3.607977974122078e7,3.392016521153332e7
-0.0022100000642240047,0.45297863567033647,0.0013851956346887424,49.20521680325391,2.388813766290777,-15600.776753962917,7037.789917998957,2.8895995453524865e7,2.7096967071405225e7
-0.0022200001403689384,0.45331423671064675,0.0013859545734281617,48.486337052553125,2.3447590612067044,-16349.516421898856,6168.931174357615,2.3579143967675045e7,2.0347735246459957e7
-0.0022299999836832285,0.4538490663213987,0.0013924772983222888,48.17507001391746,2.3705345931750634,-17514.37035535507,5995.640484849485,2.6799854938073758e7,1.7757595466319665e7
-0.002240000059828162,0.4543410897134022,0.0013939362875987841,48.39970722930198,2.417421218748074,-18549.09675996007,6181.800390614898,3.2357695328018945e7,1.833947820546526e7
-0.002250000135973096,0.4549723006138605,0.001384640990347393,48.95950958329913,2.3381216018605104,-15913.905098012041,5569.432302466609,1.9861650396700952e7,1.5868168040911151e7
-0.002259999979287386,0.45543412924782645,0.0013899135561357308,50.25022973676452,2.2385788195187524,-12531.580082455575,4358.217640288926,2.0531877745329617e6,9.64991992792531e6
-0.0022700000554323196,0.45530218423557056,0.00139228507985077,50.52295773649183,2.1997688574622867,-10821.68221666233,3969.0493528353477,-4.565740166986809e6,8.095130445720003e6
-0.0022800001315772533,0.4553093878669695,0.0013897340464662058,50.43505727744896,2.17727263354154,-10506.278707763056,3801.6022838418567,-8.39473395252963e6,7.6983107323169755e6
-0.002290000207722187,0.4552772859797352,0.001389746950590669,50.367902521953724,2.1548319330389076,-11516.259457886494,3460.811115599735,-1.3324532884111075e7,6.9271232762468755e6
-0.002300000051036477,0.4552045450004206,0.0014004878537234502,50.63133667088793,2.151947341829784,-13399.94899643262,3299.849391856773,-1.650443223468696e7,6.778048836295023e6
-0.002310000127181411,0.45592691072543723,0.001406767976929542,50.545247643957836,2.2050625133296977,-13416.019776941754,3522.392896571425,-1.1891658881357208e7,6.982755160096243e6
-0.0023200002033263445,0.45729289173160437,0.0014114648599240457,49.903233586297404,2.247328479733996,-12703.30447137459,3751.7911187513214,-3.4880791416986138e6,7.21430126578626e6
-0.0023300000466406345,0.4586411085103647,0.0014122394077141583,48.55833874010669,2.202326235386181,-12498.87794821401,3724.3315885597935,-790023.3452838755,7.110945413445555e6
-0.0023400001227855682,0.4596094738856724,0.0013994290351008255,46.650230223524886,2.074665129944615,-9963.12305629857,3553.368341575824,-3.5421403587407367e6,6.811886810443856e6
-0.002350000198930502,0.4604791084940706,0.0013778353620831998,45.52075576419743,1.9248123008711804,-7941.684658110212,3205.9346164886,-1.0339003835571503e7,6.374852695007405e6
-0.002360000042244792,0.4612474795788641,0.0013785397256858027,45.63271946880899,1.8742973492445503,-6959.51626248047,3182.854655307587,-1.3521647433267932e7,6.617055357312967e6
-0.0023700001183897257,0.46205582655280386,0.0013739485931530521,45.8419087637016,1.9190005705940214,-5780.365680540472,3260.8210249131675,-8.63657585912171e6,6.435336926307331e6
-0.0023800001945346594,0.46250342542760936,0.0013655424317590686,45.56528164519662,2.02086788498378,-6893.135059889178,3456.0182990691483,99125.70726882614,6.731790730469184e6
-0.0023900000378489494,0.4627081223027042,0.0013563309209740893,45.0362916896831,2.068120873678869,-6771.705612709542,3535.068790851828,2.3224034881118466e6,6.938074420205083e6
-0.002400000113993883,0.4628971438764164,0.001338042737010293,44.4438218658224,2.074900236141121,-5832.1667045836,3559.684378538169,3.5264407583355065e6,6.918694116071041e6
-0.002410000190138817,0.46307417972640147,0.0013042886301845528,43.461584285194704,1.9899808492575681,-4828.687831176402,3441.4695150323414,1.9144067830724486e6,6.411137849593428e6
-0.002420000033453107,0.46326604338900945,0.001282947372539546,42.791306288043195,1.8957504123161648,-4683.374046054958,3487.5632549687457,-895973.5876421438,6.767275471319314e6
-0.0024300001095980406,0.463479642281545,0.0012833231934842651,42.33748287400667,1.867671728538228,-5960.772250172821,3371.7293287317816,-1.9406409719475333e6,6.9490027627642015e6
-0.0024400001857429743,0.4636113067930421,0.0012788412080105976,41.70568098460146,1.902497668062785,-8542.707325852429,3439.3021874073543,2.0701793454062378e6,7.171217413496271e6
-0.0024500000290572643,0.46358274928527726,0.0012724844714036279,42.382007606335556,1.9837165167573168,-9031.750028210588,3526.6549367845287,5.002227403344854e6,7.113103821677853e6
-0.002460000105202198,0.4635062800141434,0.0012807566206269902,43.41575534906548,2.0606248283060817,-10905.090873483583,3693.4650071580522,8.397073817347711e6,7.851267528685456e6
-0.0024700001813471317,0.46381036309962914,0.0012805975548842662,43.587418814138715,2.0414925846071705,-14097.154450768074,3608.7625305125807,6.906441103280761e6,7.575389091062217e6
-0.0024800000246614218,0.46446965009036123,0.0012786534564753317,43.46951235419247,2.0135382205252883,-16529.570283395788,3810.324094405461,5.251712726400442e6,8.508026864820182e6
-0.0024900001008063555,0.4653208477594373,0.001289152916996738,43.959312189760226,2.0322069784726033,-17749.239246257992,4210.416746458912,7.733630118304913e6,1.0440954635218743e7
-0.002500000176951289,0.46661594125906314,0.00131169783382257,45.516264550173744,2.1487535335507264,-20447.386968576822,5266.160772449739,2.0152418587306496e7,1.5578616606304718e7
-0.0025100000202655792,0.46806566551647016,0.0013293747827959569,46.58593906814359,2.2058879838091547,-22026.475510067965,5994.641005505324,2.6966809047637045e7,1.8947105808317702e7
-0.002520000096410513,0.4693373651295785,0.0013373501792946516,46.81668867221442,2.2140720842408994,-22044.71108705994,6089.716357196485,2.827149048173558e7,1.886108792030583e7
-0.0025300001725554466,0.4700783745639972,0.0013303190658787056,45.78559753370937,2.141628609900858,-17660.207332613576,5364.620967012008,2.1603587711555984e7,1.5558444969110006e7
-0.0025400000158697367,0.4702574720491192,0.0013056327717142222,43.633095072579344,2.075982134981136,-13509.670556693312,4854.6174395206335,1.8567736049046896e7,1.422652978915808e7
-0.0025500000920146704,0.470397718340484,0.0012842306585081032,42.44524235180334,2.0691455056269223,-12725.225420302608,4552.578790944442,1.772220958694734e7,1.2265925999691205e7
-0.002560000168159604,0.4701533337777098,0.0012669690959713773,42.21798463408884,2.0392850373962292,-12481.390221009347,4250.6720557546905,1.0588499218103452e7,1.0073288688385177e7
-0.002570000011473894,0.46995969001812804,0.0012620706836986074,42.958135102087276,2.0274082080555513,-12233.66263434768,4072.4276921402507,5.2374360653958395e6,8.893050963889485e6
-0.002580000087618828,0.46996148382263303,0.001271646883842141,44.09960832701757,2.0465414554131227,-13910.832594058178,4154.321807304305,4.317835806676645e6,9.791951360761642e6
-0.0025900001637637615,0.46984678744368025,0.0012997841360865878,44.9960634036047,2.018327363689779,-14717.019776124382,4209.453204259047,2.460829485514954e6,1.0397284633413017e7
-0.0026000000070780516,0.469715256780563,0.0013379645790406532,45.969258059077696,1.994866624531769,-15966.671074097423,4181.400922115122,2.27113273089493e6,9.60748412016625e6
-0.0026100000832229853,0.46985996017001924,0.0013665084410270833,46.180898695760575,2.01614482882352,-16483.47934199561,4200.3033796443815,5.486780594333157e6,8.929345784395194e6
-0.002620000159367919,0.47049546222832245,0.0013808798975827072,46.11698409400725,2.1037276828075244,-15745.573862811734,4814.150894885333,1.2483106543456446e7,1.326852008569768e7
-0.002630000002682209,0.4712972023718295,0.0013745426311410883,44.78812892345407,2.1388742854336025,-17027.7896402529,5573.267353312515,1.8963110479650598e7,1.940538359986669e7
-0.0026400000788271427,0.47211562237929955,0.0013779799517945745,43.86049686687532,2.129581936151134,-18692.803448387232,5717.000936517942,2.0362879054444e7,2.124990317036264e7
-0.0026500001549720764,0.47267999277228356,0.0013886613731476246,43.29287299843417,2.099332785976374,-16465.47277594502,5028.844038830305,1.6322572909941867e7,1.7106713293117322e7
-0.0026599999982863665,0.4731075367567736,0.0013865537841865627,42.66974818202284,2.0620660780080557,-13096.216870768454,4418.572900129354,1.0660914846023658e7,1.3775031725809397e7
-0.0026700000744313,0.4734391965853963,0.001376839230756177,41.93064816270314,2.0132122915659925,-11644.140560478978,3964.517039919321,5.9562535118285725e6,1.0336061312930914e7
-0.002680000150576234,0.47402558929103583,0.0013460867657586167,40.69098179499062,1.9149896770311032,-9808.04574824193,3479.664235194347,2.853137583717735e6,7.478100821540056e6
-0.002689999993890524,0.47480372105249063,0.0013058626541464279,40.20778074132145,1.8484156108569962,-7131.729874442687,3105.6036138685367,-42194.584381184344,5.612052032566801e6
-0.0027000000700354576,0.4759701650341941,0.0012878410501094984,41.093731054333155,1.8333547456210837,-5033.704377695379,3128.98985813261,-3.1602486018249453e6,5.424104971046699e6
-0.0027100001461803913,0.47722250319695075,0.0012916505985790584,42.152163098757015,1.8881163407737886,-4881.387136675051,3318.016470900849,-5.312355490531114e6,6.3037118024300365e6
-0.0027199999894946814,0.47775936401440255,0.0012951369677410747,42.473591112566766,1.9226204764105996,-7361.707785497844,3538.089863299039,-4.563359247936272e6,7.348062821383969e6
-0.002730000065639615,0.47777560575188105,0.0013029040465759821,42.140030157872694,1.9068576883762758,-11092.480986412069,3692.881231490691,-2.023396341668569e6,8.253891652889716e6
-0.0027400001417845488,0.47757388496011655,0.0013185140269262572,42.07391542234436,1.9398499382809713,-14536.82660268457,4162.058978510709,7.039765089656716e6,1.0107430707466356e7
-0.002749999985098839,0.4771772002869297,0.0013373854178185761,42.76585636391012,2.0090254372183063,-15670.32421254459,4707.610219289106,1.5092317858831162e7,1.2537372719939537e7
-0.0027600000612437725,0.4769640352410512,0.0013347287728375104,43.789290156148866,2.1026149601922994,-17181.9681506539,5000.702841655162,2.060973003255126e7,1.3019722743644193e7
-0.002770000137388706,0.47682535237638707,0.0013317559594386134,44.71708712378037,2.137056983950633,-16674.11714632399,4774.85865954451,2.0932550416885797e7,1.0503020019400636e7
-0.0027799999807029963,0.4769951102972796,0.0013074310991679052,44.188192283063906,2.0957002956756323,-14673.020059412213,4367.264371353541,1.606671450856601e7,8.3595840253021065e6
-0.00279000005684793,0.47742408453693774,0.0012816978892218622,43.34306211818974,2.01909667290494,-13020.67323008683,4152.4357619721895,1.1745825265210379e7,7.698558681820296e6
-0.0028000001329928637,0.4780381235187904,0.0012930504292313764,43.74747003241675,2.0592052462649595,-14624.245190101821,4439.37600413055,1.4969039774245033e7,9.440413170763448e6
-0.0028099999763071537,0.4786283377140822,0.0013145759549571887,44.796292580148375,2.126374079801593,-17331.629344456967,4721.788000168078,1.6345667202518815e7,1.1197997749181977e7
-0.0028200000524520874,0.479346712108435,0.0013402670484442961,45.40181396841423,2.163032395373311,-19774.77590063631,4873.957845441325,1.6233133588097299e7,1.1454813524359562e7
-0.002830000128597021,0.4798708500890207,0.0013682371524343857,46.090461917165875,2.2137272366604708,-22602.429819593664,5004.111636320987,1.8386064540082097e7,1.1219945453944286e7
-0.002840000204741955,0.48044247168364557,0.0013965694881783992,47.323693060740005,2.2954222109803273,-23763.76654265598,5164.037031965754,2.0418243579907853e7,1.176684753712789e7
-0.002850000048056245,0.4809341741363625,0.0013857132652409043,47.564681365534646,2.3121120758610854,-21156.5965564713,5124.32126924825,1.8513020173035372e7,1.2111251732949493e7
-0.0028600001242011786,0.48157145200084367,0.0013768739460191014,47.611259306594775,2.3344309330380955,-17831.5826075721,5171.650234670024,1.877935354266517e7,1.3219739191195926e7
-0.0028700002003461123,0.4819251980905436,0.0013631832495792763,46.47986044183585,2.3204876587723335,-15827.109476577969,5029.509349712434,2.061263452895237e7,1.2559081694507193e7
-0.0028800000436604023,0.48229188998880257,0.0013394208447921076,44.564459896102704,2.256460457767561,-17362.670059528424,4819.897452279539,2.3253650452572916e7,1.1933604943011815e7
-0.002890000119805336,0.4822988013287502,0.0013138574037468251,43.271635129173184,2.158060598378234,-19191.12502217913,4495.6887513395795,2.0859667604368564e7,9.909279087572774e6
-0.0029000001959502697,0.48251962018894057,0.0012938616688575751,42.70059665679288,2.109815200871491,-19328.84456553046,4376.252771318444,1.8822868846157216e7,9.679001199227981e6
-0.0029100000392645597,0.4830085531912798,0.0012866492161614153,42.81547536751043,2.1201569889934713,-18128.61377291075,4435.176915028033,1.6455882975919573e7,1.0505418105925867e7
-0.0029200001154094934,0.48351849232324257,0.0012880383312292914,42.54224988106188,2.1257383976672397,-17411.91958721936,4352.686179138806,1.6078338622157121e7,1.041535006260885e7
-0.002930000191554427,0.4838035728370563,0.001286548768558254,41.78927875134278,2.0453948241706628,-17329.303959174213,4104.515125047684,1.3154701811398573e7,9.579326148410866e6
-0.002940000034868717,0.4845022070678396,0.001294198412233863,40.896198064843134,1.9842161177896234,-16795.653876027405,4191.7133368760105,1.356393938425648e7,1.0409502940845586e7
-0.002950000111013651,0.48543520007184965,0.0012777652225437464,39.37981011562125,1.8957522089979588,-15201.69146578254,4047.7933410864644,1.3366048124039363e7,1.0339863057920262e7
-0.0029600001871585846,0.4864025528327156,0.001260158291889837,38.815338291736644,1.881563817331768,-14122.391724994577,3974.0978170315843,1.4710268040504541e7,9.36806725610261e6
-0.0029700000304728746,0.48708663859070495,0.0012519771286391148,38.98485070261957,1.9179076521193155,-13804.4872056049,3900.917368429315,1.6667391152970118e7,8.475637843145112e6
-0.0029800001066178083,0.48777583318413686,0.001247199568276213,38.530018298823705,1.9071453325264076,-11704.12522217986,3566.6994485262403,1.562265623155747e7,6.211265562837908e6
-0.002990000182762742,0.4881905663369133,0.0012412759920694993,37.84412999624122,1.8433997961694777,-8520.166706847085,3372.8057963900674,1.1047032549537351e7,6.377384691514678e6
-0.003000000026077032,0.4885273136244353,0.0012291854788296134,36.97930990744656,1.6946967050460093,-6425.644487404893,3042.9800419853063,3.8803686666115345e6,5.595884828590382e6
-0.003010000102221966,0.4892649518809919,0.0012194774823557743,36.73724068279672,1.6345386864189984,-6022.132964617939,2908.144826316343,592430.1049770826,4.8812614286459675e6
-0.0030200001783668995,0.49015986480948265,0.0011978966239119416,35.87177945021013,1.609777909787083,-7210.573285377128,2777.435468967724,291283.32640611933,4.768601997915671e6
-0.0030300000216811895,0.4910650349390647,0.0011763720626696336,35.12651159471288,1.6129233916586847,-8988.453444353117,2816.8846380923023,3.822196455785858e6,5.04927766554267e6
-0.0030400000978261232,0.4919105589558027,0.0011720637279573646,35.46125851197483,1.7226853804642674,-10446.571393431299,3430.7296068115375,1.0735714961090801e7,7.762476427433077e6
-0.003050000173971057,0.4922917885501236,0.0011828098986772944,36.34622149082286,1.8242878462702332,-13272.664371158957,3919.946975017204,1.5114365848585965e7,9.489025423524773e6
-0.003060000017285347,0.49253502364841006,0.0012069558995183513,38.04324233977923,1.9265673403311845,-14552.444439533452,3987.6428422470576,1.8018131844123516e7,9.397485163801678e6
-0.0030700000934302807,0.49262514117528694,0.0012367631354581405,39.70003812456105,2.0603123224051503,-15201.598837714495,4206.631327784374,2.4926256232615765e7,9.9159117363739e6
-0.0030800001695752144,0.49254967005494715,0.0012518930025056949,40.52676727936819,2.102425402672484,-15124.648430210133,4363.283196509339,2.7083056709457017e7,1.0458851408770517e7
-0.0030900000128895044,0.4924237196290244,0.0012514161556238439,40.227769109622876,2.03110739243082,-12654.920346927824,4198.271846583293,2.405058837169783e7,9.458480935447374e6
-0.003100000089034438,0.49260983419589793,0.0012440776508852792,39.28321824335644,1.9939844836136795,-14836.934212115379,4498.600746232277,2.4409049908069998e7,1.1100727651238356e7
-0.003110000165179372,0.49321617553542724,0.001231791874817751,38.364568422090976,1.9792995939865397,-16607.60286713161,5055.828834807533,2.287439472806941e7,1.6027525540694298e7
-0.003120000008493662,0.4940252277071749,0.0012393100229690487,38.54188933061848,1.9475304930947388,-15274.964613857652,4906.07863589491,1.6359639800495319e7,1.5322909551019194e7
-0.0031300000846385956,0.49489219424784864,0.0012656943867300908,39.157761243151185,1.8714441767560708,-10958.220872624252,3732.0513526534864,6.802160735031833e6,8.062597028839665e6
-0.0031400001607835293,0.4955942577415157,0.001280312620913785,39.104300815892735,1.8432655669032847,-8615.991856308796,3375.827077152719,5.781454920325905e6,6.783669386026377e6
-0.0031500000040978193,0.4963033011183736,0.0012735733041168184,38.41567621824952,1.7995833541161372,-7000.253664557851,3353.1124861173816,5.552063463483857e6,8.1367816336086495e6
-0.003160000080242753,0.4967224912720596,0.0012532485828943812,36.941533905145626,1.728536383278996,-4459.381903693614,3067.3011749792377,3.872789716684782e6,7.054191489506201e6
-0.0031700001563876867,0.49750630451023375,0.0012171904884334124,35.15142584352894,1.6024567432684236,-3928.402927353462,2507.6531111590416,-2.179199472476976e6,4.8792827735169595e6
-0.0031799999997019768,0.49816434567137824,0.0011781552140246712,33.705311243352206,1.4689013683139331,-3785.47023921484,2053.4739103245615,-7.39772361103659e6,3.6537967185642333e6
-0.0031900000758469105,0.4986152733790551,0.0011739114407082701,33.35885273619715,1.43097861746986,-3688.682280676481,1989.7692065189424,-8.014533811627829e6,3.4875106635922985e6
-0.003200000151991844,0.4989017093270302,0.001162757242729735,32.965361095588875,1.463547685942523,-4818.379046028035,2272.6251720251744,-4.315626738280135e6,4.337233580876449e6
-0.0032099999953061342,0.49925520711540033,0.0011525888627095028,32.71780167802645,1.474562025560259,-5743.069803352089,2470.375545126241,236170.85361152957,4.838003916960287e6
-0.003220000071451068,0.49963482909534296,0.0011556081912061488,33.42514225370059,1.4960716520386985,-4487.349318224182,2423.514362504515,1.2738501953745526e6,3.7467982531433348e6
-0.0032300001475960016,0.49969205689344526,0.0011612458851346,33.7686855708772,1.474396139469655,-2814.774911821675,2222.820416455745,-847191.1603152747,3.227256146090861e6
-0.0032399999909102917,0.49986723332600846,0.0011853718506496139,34.393208449045744,1.515093843936725,-2292.535716614776,2193.2635655182953,-1.478238238252844e6,3.463941915828263e6
-0.0032500000670552254,0.4997216333859266,0.0012119808875973995,35.635546609913334,1.5893204956821791,-2993.1725437264777,2309.847714997015,-1.448700306231077e6,3.7005026270072246e6
-0.003260000143200159,0.49979879141598965,0.001229847211645156,36.659825869822,1.6546694964561177,-5738.425603310163,2442.8637320942244,-2.0386360019841192e6,3.962270624441817e6
-0.003269999986514449,0.5001791423014875,0.0012227417039382864,37.286094746051106,1.738940528386417,-7153.237750729339,2771.7173915907433,837368.8621308103,4.331431094842411e6
-0.003280000062659383,0.5010122322413536,0.001217705542388792,37.50861309756261,1.8354082871731603,-7883.64078966856,3064.93308088419,5.316771147386386e6,5.3231434632914625e6
-0.0032900001388043165,0.5021051429215055,0.0012090558548170734,37.441575419759914,1.848880581252207,-6553.25756585598,3072.309070373371,5.483381133105329e6,5.472977840743017e6
-0.0032999999821186066,0.5030288859725532,0.0012030057132338015,37.50868293641443,1.816608405530351,-3864.688550882095,3093.2437690646298,4.8189506304332195e6,5.387236133847846e6
-0.0033100000582635403,0.5037087677874201,0.0011947771867864667,37.01422276392921,1.7371826028799764,-4302.751092976495,3137.5650424674845,4.200125482975542e6,6.154165248897435e6
-0.003320000134408474,0.5037539236338012,0.0011726210342351594,36.59371341756786,1.6862218054458167,-6141.720151149077,2995.99880183093,4.0800771629632777e6,6.049769170238571e6
-0.003329999977722764,0.5032672854688849,0.0011655062890115408,36.240216558938236,1.6292092865766794,-9662.077047773611,2985.012876545903,2.9272332377446387e6,6.933814635250018e6
-0.0033400000538676977,0.5029195377823434,0.0011566760823608177,36.176946581661106,1.6374887897337145,-11517.81114235965,2831.8576856608183,1.5496225932588659e6,5.425611275612372e6
-0.0033500001300126314,0.5025738814628677,0.0011467651602553234,35.59753912127923,1.6611690649134212,-10360.176152012322,2838.3635415271056,1.927056091207203e6,5.01204371724782e6
-0.003360000206157565,0.5024772511304663,0.0011417260003853326,34.80651993259445,1.567581808722205,-6921.67960487678,2535.5946064119316,-2.360979643809947e6,5.098307369710825e6
-0.003370000049471855,0.5025447363203608,0.0011346076163891467,33.82217447091302,1.4627324813689908,-5138.128520220504,2128.971627134031,-5.847849093941612e6,3.6778239522435507e6
-0.003380000125616789,0.503166745651513,0.0011329525398980625,33.04181657819013,1.4132730678980312,-4849.016996661522,1974.800509046504,-4.754920338552035e6,3.0746612651711944e6
-0.0033900002017617226,0.5039557629713101,0.0011396116560039326,33.374914864733036,1.477956320127332,-6353.231338277433,2310.9884937882944,620747.4033881363,4.195678451507641e6
-0.0034000000450760126,0.5041788779018775,0.0011605478194731621,33.854086239218546,1.5569424286520461,-8322.625486770883,2892.74634591948,5.6082133006809065e6,6.717853444441779e6
-0.0034100001212209463,0.504358221986523,0.001176126209827446,33.75470347301077,1.5549306076684797,-9124.338911408075,2931.426297338238,5.93100456011188e6,7.177496782408266e6
-0.00342000019736588,0.5047125859633678,0.0011805107654958046,32.89890458835942,1.5054542255043188,-8730.29400829779,2924.7042125147063,6.227094582589718e6,7.442608503242098e6
-0.00343000004068017,0.5051590081028755,0.0011837731513747365,32.266598633762996,1.5212784020345105,-9353.915406554412,3243.849883869303,1.026874688606655e7,8.539608128517015e6
-0.0034400001168251038,0.5055052728572543,0.0011960940761168452,33.061750779721336,1.6085255687496036,-8963.582006455688,3737.347531123664,1.335384605349878e7,1.1221945555651942e7
-0.0034500001929700375,0.5061075559340065,0.00120124179042389,34.19049068429965,1.6815851147549579,-7464.687586885535,3952.2867356903316,1.4817856853961354e7,1.1972257296563707e7
-0.0034600000362843275,0.506291304621698,0.0012079026656343374,35.274853913662284,1.661838842219811,-6798.321580222177,3277.290371730167,7.425223294737758e6,7.95559721409539e6
-0.003470000112429261,0.5060150835728128,0.0012148187501031628,36.272800289332245,1.6729531394230956,-8947.512522229888,2945.4322436608327,3.7924867371221003e6,5.756253742382135e6
-0.003480000188574195,0.505652043048293,0.0012198413921468843,36.98436656402017,1.6955145192356114,-10627.217390036642,2981.4980909066353,2.9241046605660436e6,5.749186769705497e6
-0.003490000031888485,0.505582136646327,0.0012056181418011358,36.1052333898002,1.6227063873808987,-9132.099607021559,2775.3706454168164,1.4967209868374586e6,5.09032789552616e6
-0.0035000001080334187,0.5057171776730807,0.001191771582881873,35.204968933375525,1.574755268518413,-7808.126914439096,2829.1507487843696,1.061646957438199e6,5.864609501337368e6
-0.0035100001841783524,0.5061983939595806,0.0011899458029593333,34.731421446686134,1.5726270789410777,-8304.069081467154,2840.364331465884,2.3120255633125794e6,6.180282265423682e6
-0.0035200000274926424,0.5069173289781344,0.0011846468129288045,34.166741223733595,1.6007248334847057,-8118.278667741554,2616.1534789476696,4.5114838960871715e6,4.555926567131189e6
-0.003530000103637576,0.5081094297223273,0.0011927288685720891,34.22836931598258,1.636789481465313,-7420.175181930756,2588.492312809622,5.3041654517516e6,4.151257746208847e6
-0.00354000017978251,0.5093224248976876,0.0012081868654151167,34.95128857340383,1.6875978928934694,-5972.24851567111,2721.1494868032423,6.202834701843866e6,4.517057400173712e6
-0.0035500000230968,0.5102726845947642,0.0012055466621425685,35.79834074773393,1.7428891890656415,-5976.742576626815,2843.956507508874,8.44914185065439e6,4.943468911160366e6
-0.0035600000992417336,0.5106008762862416,0.0011756791257710299,35.505757140693966,1.655660046986568,-7536.782158335841,2605.9830659735253,5.22802486995885e6,4.354666336975762e6
-0.0035700001753866673,0.5103311149124646,0.0011651557047377347,35.92217311769114,1.641063550253134,-8962.915520253282,2695.30523135542,4.758772438241921e6,4.780991706258744e6
-0.0035800000187009573,0.5096415165708295,0.0011724080755068959,37.030568840270185,1.6824637213453373,-9179.189417548152,2905.1915484198717,2.982026232369448e6,5.90391357302982e6
-0.003590000094845891,0.5092174076551189,0.0011757034655061494,37.63260668554673,1.7320135993627928,-8506.293445279278,3053.1971599786257,1.7791885039528208e6,6.892358358637119e6
-0.0036000001709908247,0.509486412187299,0.001181563833604238,37.337942833357026,1.718015885912063,-7650.842232634562,2996.785189266073,880599.2876706984,6.543027525152898e6
-0.0036100000143051147,0.5099227373073143,0.001197805802955326,36.807425902726585,1.7183451494701891,-8087.651581932516,2947.4856135012724,4.06658803269389e6,5.615473724906418e6
-0.0036200000904500484,0.5107200533973848,0.0011976149720163037,36.607978901444184,1.6938696832230034,-7750.735395599012,2854.3522924775516,3.772739736951941e6,5.2367193572882805e6
-0.003630000166594982,0.5115853884764132,0.001189072177907571,36.76528306187057,1.6862181199778352,-6918.114125992561,2703.9307839171915,3.5285186944417697e6,4.620027159165291e6
-0.003640000009909272,0.5126570095339164,0.0011825238164478572,37.036502614915,1.7415021986207253,-7166.053146921073,2999.785341072431,5.839853607109255e6,6.258404395299166e6
-0.003650000086054206,0.5135201376616544,0.0011637928929938938,36.6475533271164,1.757405176410703,-6538.16491359195,3083.3890073307284,7.039715537418435e6,6.726811874709419e6
-0.0036600001621991396,0.5135598046251887,0.0011491955180405913,35.82740389748938,1.6680597438025724,-6462.256278092427,2740.9571861004274,4.889108169979046e6,4.783115075813631e6
-0.0036700000055134296,0.513033638987543,0.0011183254752535246,34.53093334190992,1.5819463286602427,-6868.589145411899,2684.814395238174,5.825276304208837e6,4.6936388064762065e6
-0.0036800000816583633,0.5125626396062,0.001109997918638049,33.74883848229621,1.563655081859098,-6711.897645873568,3061.1922463595974,7.863192802963558e6,6.966703949393914e6
-0.003690000157803297,0.5123676365632563,0.0011096439525219539,33.605592977825104,1.5996268884144942,-5686.187897403004,3577.465680629223,9.883674451019285e6,1.0363636326733883e7
-0.003700000001117587,0.5123895290869749,0.0011150633782911095,33.86366058838651,1.6509776367153692,-6925.907096607831,3805.057027911153,1.1925247796175849e7,1.1515160418115769e7
-0.003710000077262521,0.5131051174213016,0.0011251758283329079,34.17786245156585,1.7276340911413992,-8790.337348679697,3955.632820160066,1.5539408818981854e7,1.145626894474853e7
-0.0037200001534074545,0.513764101882007,0.0011362525601338394,34.294684092712025,1.713925294129488,-8287.553002337178,3451.372690775974,1.2264062398050629e7,8.732162574146334e6
-0.0037299999967217445,0.5140911110067772,0.0011407131824604864,33.8653377005017,1.604440941468518,-7526.812752031541,2711.087011126432,4.1143685431587608e6,5.294217343540102e6
-0.0037400000728666782,0.5146215776527924,0.0011292494349683577,32.26941050281073,1.4497806559850035,-6608.92980297967,2298.925838251954,-1.3022458508924637e6,4.1598953833035147e6
-0.003750000149011612,0.5151197430101175,0.001123093699131858,31.09455071533225,1.3908823822149103,-6237.786389679206,2070.1319807765713,-1.7404959743979354e6,3.4037769037052477e6
-0.003759999992325902,0.5155507627215301,0.0011162527826276743,30.33724021462734,1.3878968508593081,-7076.929319150307,2298.2100187932597,1.0208917508290941e6,4.188772366308389e6
-0.0037700000684708357,0.5157252091672274,0.001106518196846075,30.150512563117335,1.4083772176661182,-6773.585650245656,2435.011469091475,3.36362578122617e6,4.482482888551242e6
-0.0037800001446157694,0.5158957929970435,0.001103688631081683,30.527510957988973,1.3966003255420312,-5664.113243551629,2208.516952039882,852768.9948089748,3.649829266083533e6
-0.0037899999879300594,0.516504207017018,0.0011089132371359292,31.24506105082905,1.4286107837957933,-5337.820004829415,2335.398661623705,4.416173125983375e6,3.6836328950304184e6
-0.003800000064074993,0.5175816107095766,0.0010900402297411487,30.98499801309407,1.4266544028355368,-5799.5371074305785,2512.3648303949303,8.048507507416501e6,3.976154353266326e6
-0.003810000140219927,0.5183073168509594,0.001067007705575966,30.374685394553477,1.3891878357746592,-4806.404250120082,2221.483777183713,4.804209085772037e6,3.2155407833568426e6
-0.003819999983534217,0.5185932631360453,0.0010719914960311545,30.13538114929445,1.3399385467725013,-3686.0126070729225,1836.283519843091,-1.2370910714641036e6,2.4967469369951794e6
-0.0038300000596791506,0.5189401863159996,0.001065936777820848,29.309816718295316,1.2714094461124434,-3553.6591191431535,1631.981900413996,-4.1161775276429704e6,2.305730878836557e6
-0.0038400001358240843,0.5188743918274065,0.0010820567563082908,29.45692741903773,1.2848864527725408,-3750.6156808033525,1740.023873247727,-3.618472184863811e6,2.556561626407118e6
-0.0038499999791383743,0.5186798926682642,0.0011103288400186033,30.584462705137632,1.4000846539773744,-4542.529232345892,2163.7272264396333,-257299.5392581345,3.786764716770833e6
-0.003860000055283308,0.5189148535328129,0.001126992657996545,31.580360249170774,1.4758295136528459,-6382.374877921493,2375.0510076696128,3.3540383258154383e6,4.238059477650808e6
-0.0038700001314282417,0.5193781936693167,0.0011401661076458152,32.42682223450102,1.5330678143269487,-8275.712273939955,2693.271584321731,6.110519663958199e6,4.726662321153521e6
-0.0038799999747425318,0.5202699808782875,0.0011502844356380032,32.64885694667216,1.5665285544147423,-8331.960880100878,2646.789525703305,6.975731812349831e6,4.428617058889387e6
-0.0038900000508874655,0.5210059334710833,0.001163047330745576,32.73892040265034,1.5553372099198834,-5744.705981831717,2445.1217164601453,3.817024694429324e6,3.9193529199108426e6
-0.003900000127032399,0.5212445951839757,0.0011800918115924019,33.26552413265921,1.5659618429297055,-4424.062492475492,2473.2196121083,1.4719052548495927e6,3.9206788343514116e6
-0.003909999970346689,0.5211401077043557,0.0011747715724510304,33.26746379998219,1.5739712410623148,-5371.657620916868,2523.549470347703,2.377411477144515e6,4.705035309558916e6
-0.003920000046491623,0.5211131506838088,0.0011547944834477478,32.984415767863176,1.4963099227084642,-7246.637375175409,2352.380804153436,341193.4838023449,4.741292772088822e6
-0.003930000122636557,0.5216499444614975,0.0011475668829681962,33.00600179409564,1.4507662124814165,-7986.314707603732,2300.7687984528384,-1.9899117854709143e6,4.358340043622352e6
-0.00394000019878149,0.5226497107344776,0.0011409456852163337,32.91371941329092,1.4832040409058862,-7475.942221546779,2318.885334208438,-587678.0702266514,4.395717666547456e6
-0.003950000274926424,0.5237951482800793,0.0011485817455949465,32.940093988503286,1.5131414004543662,-7909.302559348854,2226.3864340817854,-507392.73294829694,3.771552868748567e6
-0.00395999988541007,0.5247433880710947,0.001142498794892029,32.12008781204949,1.4694599717824048,-8169.690282496881,2237.173849083504,-1.2102279855075453e6,3.9668405244480437e6
-0.003969999961555004,0.5252195197306279,0.0011226247611738945,31.2337144523615,1.3999831109220033,-8512.452195966314,2122.566672535424,-2.7343917760233115e6,4.046292899097494e6
-0.003980000037699938,0.5254187669185476,0.0011047009229115164,30.83421872874089,1.3883821709978357,-9453.13555993331,2054.0273941125256,-1.2392441411695646e6,3.3921745839434564e6
-0.0039900001138448715,0.5256535378801563,0.001114810129614255,31.50988798298041,1.4365416307983303,-9171.483172185755,2101.971116356947,918550.5554879757,3.3034317841962525e6
-0.004000000189989805,0.5256188224077153,0.0011346728776235513,32.371062527358454,1.4816845394641365,-7596.532383271356,2032.9377736327797,-494669.22635593096,3.2016986536203003e6
-0.004010000266134739,0.5252285844864588,0.0011608643656579448,33.29349384991085,1.5068583881504143,-6527.86124093759,2020.869235633151,-2.781959241238917e6,3.064596301766962e6
-0.004019999876618385,0.5247389493595573,0.001179751340628257,34.02959111990064,1.5119292377383287,-5700.692053163692,2212.4489422697648,-3.209223331498922e6,3.547256339395537e6
-0.004029999952763319,0.5243578449796357,0.0011837193240041683,33.94569078724562,1.5599547026456024,-6344.386967381492,2592.9155819309613,946368.8638470741,4.644115544228086e6
-0.004040000028908253,0.5240055999614539,0.001177857260293419,33.46484607260348,1.624605599020168,-7779.542624294936,3016.804330401617,6.564454942329805e6,6.084715619708278e6
-0.004050000105053186,0.5239687607913083,0.0011649130313055025,32.80807054908565,1.6848113222511407,-8156.605150265146,3266.050965476851,1.284260155424802e7,6.665060944566296e6
-0.00406000018119812,0.5241682745864303,0.0011665903379520243,32.81405116310689,1.7476333162152065,-7999.64813332334,3420.16622631756,1.8577089732738078e7,7.068881480465412e6
-0.004070000257343054,0.52455404226408,0.0011701739512124387,32.82550988897553,1.7388396750055515,-7623.970639028183,3232.894867875935,1.6810568316516027e7,6.535211691890969e6
-0.0040799998678267,0.5252452491633008,0.001159600969871615,32.88848073489997,1.672490647235412,-8222.284010384352,3208.938080316509,1.1214915770775428e7,7.256941558106303e6
-0.004089999943971634,0.5257822700766401,0.0011265339903539643,32.452595613345956,1.5813151443983398,-9503.888874076198,3191.007424794511,6.726293096774211e6,8.213109670590573e6
-0.004100000020116568,0.5261632973524559,0.0011041698254497566,31.86117706992356,1.5393915378737169,-10212.004261254704,3102.7663738553333,7.726620515554753e6,8.676693794381129e6
-0.004110000096261501,0.5268396947917535,0.001109146449217442,31.93315249076356,1.500494341381984,-10051.1126690151,2916.655154720013,8.114174364026972e6,7.903029807298878e6
-0.004120000172406435,0.5272890458819526,0.0011150859756399209,31.53527134779085,1.4728059394839856,-9856.988063459676,2691.541860069108,6.087524069325574e6,6.477581733409874e6
-0.004130000248551369,0.5276437591184817,0.0011274655995760527,31.459497423418057,1.4896815906044565,-8403.95416076432,2466.768396014267,4.986079481186296e6,4.713666045523308e6
-0.004139999859035015,0.5277414740171756,0.0011434935803145928,31.730299115045185,1.480281862787987,-7567.097511186121,2304.4889581610487,4.502257917636196e6,3.623449127060931e6
-0.004149999935179949,0.5279339097061801,0.0011484699460401165,31.706884628067243,1.4611389820189498,-8055.852525205701,2211.7218989896955,3.8624923273050925e6,3.4669035573311606e6
-0.0041600000113248825,0.5282920526650454,0.0011687048514635644,32.03204741577234,1.4657957342083596,-8731.179649828495,2080.578907004315,1.6870131144631435e6,3.2621856069465615e6
-0.004170000087469816,0.5284440343043517,0.0011786143621390257,32.041617915835,1.4558713418836613,-8695.941733057361,2105.174255794018,225834.03296639872,3.371970844473333e6
-0.00418000016361475,0.5283378826635518,0.0011656873525750233,31.89854265032738,1.4430201405760288,-7353.4707226373475,2134.1337350555855,29048.66219482719,3.617333535044077e6
-0.004190000239759684,0.5284261119987754,0.001147837518429637,31.788367190568003,1.447828774345361,-4411.310888592949,2211.39873717173,453274.73954216955,4.377598806504676e6
-0.004200000315904617,0.5283861963334128,0.0011361109383698728,32.09924822688661,1.4315538662436822,-4150.783268583889,2344.453368660187,-415539.82155449287,4.726771830203732e6
-0.004209999926388264,0.5284143191169176,0.001125861678754198,32.20359120338184,1.436341357937879,-3696.7100562338455,2320.225954242506,836902.8385783837,4.1385991848270306e6
-0.004220000002533197,0.5288857238211092,0.0011014297520745237,31.655700957941495,1.4952984466290735,-3194.824636944946,2248.3333074122443,5.197219533179632e6,3.686065980468332e6
-0.004230000078678131,0.5296553715039931,0.001073998752991302,31.208186894406186,1.479238759468927,-4386.5800632991695,2146.44844753536,5.6802570416269945e6,3.402927593928958e6
-0.004240000154823065,0.5302666352180729,0.001050273112853695,30.779676921774243,1.4384498473260667,-5610.936283962559,2269.216813636373,6.15320822155903e6,3.3343314851644174e6
-0.0042500002309679985,0.5307870290279101,0.0010430922306383435,30.896928776358298,1.4591242500741288,-6246.431586567826,2417.563137160004,7.342850049891891e6,3.700048797182227e6
-0.004260000307112932,0.531060718017171,0.0010477285584041096,31.30082968658349,1.5002603966685895,-7398.414805835973,2546.5370697918024,8.259798977285755e6,4.616600112551686e6
-0.004269999917596579,0.5310800295075079,0.0010593934351506558,31.35579980494783,1.4634195168986002,-8324.13743593347,2415.514788451437,5.259216053362335e6,4.592064294627349e6
-0.004279999993741512,0.5310331006282791,0.0010732874846740392,31.24507561211327,1.4306254409649295,-8720.445801305132,2217.1631771733637,2.5370315174143417e6,3.91029169582354e6
-0.004290000069886446,0.5309482318507363,0.0010859026667144572,31.05005807330368,1.373143812816435,-7482.479063820929,1935.8679880843104,-1.0663703912588055e6,2.9638824590089153e6
-0.00430000014603138,0.5311072721217595,0.0010937374099129805,31.329138808960266,1.3552658656542513,-6187.469590762053,1882.1184292187988,-2.028059879490075e6,2.577889780470088e6
-0.004310000222176313,0.5316980585319296,0.0011019679647204814,31.548863791938658,1.3625760374169087,-5233.039303204956,2072.6142191003783,295443.4763056676,3.224880141525355e6
-0.004320000298321247,0.5326505542737804,0.001096267166654273,31.161103321774977,1.3546662808480476,-5558.397315545905,2306.370664147889,2.492667779366405e6,4.0907916169106113e6
-0.0043299999088048935,0.5335522394192118,0.0010834653475780213,30.554361422138047,1.3270942041058205,-5616.498544694186,2366.663964784485,1.1502432134022282e6,4.766191332626254e6
-0.004339999984949827,0.5337448968150846,0.0010705955573522407,30.406433252616797,1.309706573402068,-5843.9746533844045,2350.5525199152507,-1.6318044985821757e6,4.958049471686393e6
-0.004350000061094761,0.5338594328425538,0.0010564375083798323,30.87207839405477,1.3019959281453324,-5708.826213082461,2321.244618237453,-3.888824429317331e6,4.730427883035644e6
-0.004360000137239695,0.5343294279245983,0.0010431267014394746,30.781171353131533,1.2631551137295163,-4196.312915605813,1866.4471405161364,-7.190805244310218e6,3.244737896866027e6
-0.004370000213384628,0.5351983257361532,0.0010562563464934366,30.671740923981172,1.3081240898752249,-3371.938208753833,1759.552263605993,-4.636768597123499e6,2.6123904386703325e6
-0.004380000289529562,0.5357678059614785,0.0010596375969344032,29.9498997658415,1.4134711825333568,-3984.4716078748543,2208.912689260537,4.539603814995831e6,3.898064631821943e6
-0.004389999900013208,0.5363637047009403,0.0010565970453209103,29.289427511647098,1.4175825547615464,-4414.744038824061,2268.4168553127315,8.075936634183027e6,3.967955569977809e6
-0.004399999976158142,0.5369333265277421,0.0010499220543758068,29.119893603338696,1.331692039108956,-4822.637115791027,2062.9265752716256,3.3190435966985305e6,2.946376206493666e6
-0.004410000052303076,0.5370613701703058,0.0010586435222076944,29.38416790592594,1.2777704117833555,-5947.969825045139,1880.3524436847708,-1.5089624240364737e6,2.6539447871680036e6
-0.0044200001284480095,0.5371207489001133,0.0010603736657396425,29.17288079785706,1.231013221991262,-6550.468737820785,1733.3897214034516,-2.877215585944471e6,2.54229360880834e6
-0.004430000204592943,0.5372892355566757,0.0010660351477291996,29.36336472467324,1.2522696110365719,-7295.957987838707,1934.148576651345,-1.3631518557331476e6,3.6324138816887173e6
-0.004440000280737877,0.5372566522461555,0.001073184758295418,30.14581079432908,1.326425872409999,-6551.580803972154,2176.759447393996,1.8462651907370752e6,4.256727341583679e6
-0.004449999891221523,0.5370582520426613,0.001072913448876042,30.413524038503468,1.3402567692078349,-4028.870663012062,2113.942835811812,924013.9464853952,3.76575230160227e6
-0.004459999967366457,0.5369884113355113,0.001072993277775071,29.83730551166809,1.3322776102869955,-2971.6091033033645,2065.1897154336984,457867.4341025811,3.651579599315517e6
-0.004470000043511391,0.5374214946091002,0.0010832825837729068,29.01898200684889,1.2633969236588996,-2423.4857223866375,1832.515356567995,-876155.5558446845,2.8689550731815775e6
-0.004480000119656324,0.5376359596151331,0.0011202555845369886,28.95375445914938,1.1954455185142396,-2321.809746604436,1623.9945577609199,-4.528004385628432e6,2.551697024676048e6
-0.004490000195801258,0.5376068150622553,0.0011353283325895593,29.49214034489696,1.3116149133259138,-3046.307902443787,1838.9551737839681,-1.460495553278307e6,2.9071970828695213e6
-0.004500000271946192,0.5373714314334049,0.0011300729097568354,30.19676735896364,1.4031330801222481,-3202.313325804379,2093.2085077279476,2.6653015222828067e6,3.3511802603296423e6
-0.004509999882429838,0.5371927907568004,0.0011103515864870593,30.410481158811997,1.4236149700029261,-3316.445459119879,2283.575712778885,5.226322083787158e6,3.850166090985615e6
-0.004519999958574772,0.537314266592441,0.0010743451266030633,29.680809124361616,1.4234856374635798,-3793.6933125689807,2575.3356605178697,6.119864981934672e6,5.987483603776175e6
-0.004530000034719706,0.5379006210444653,0.001049047487367254,28.888651552714588,1.4520761410984644,-4404.954065170415,2729.839752667429,7.8069705771521935e6,6.825433874182834e6
-0.004540000110864639,0.5389050489121547,0.0010481173302948695,28.134975808050907,1.3986686077008204,-4626.554207693687,2580.553002374177,6.525753746298217e6,5.956282942413628e6
-0.004550000187009573,0.5400044586673843,0.0010643300723512175,27.73460777886101,1.3362374638739374,-5159.60004361887,2425.4595748983093,3.9051245341828004e6,5.766101988351542e6
-0.004560000263154507,0.5407390144977656,0.0010660897228554939,27.192860110312278,1.3282169591228967,-5332.093131375098,2652.4509012403473,5.224247087315962e6,7.423740180052886e6
-0.004569999873638153,0.5409025939554554,0.0010407243350334877,26.624819501008343,1.29319042269683,-4713.328024435853,2438.252942546715,4.9315921695515765e6,6.032236794031393e6
-0.004579999949783087,0.5406405908938146,0.0010303323671867687,26.975853057786363,1.2359018516710827,-3440.269214910909,1816.4729339808337,1.4153880909850697e6,2.7679280808105036e6
-0.0045900000259280205,0.5403492792676245,0.0010436807514450344,28.168990635308184,1.2547956321577087,-3326.7424488472125,1776.593409394071,181573.60305594892,2.854212961951874e6
-0.004600000102072954,0.5404839489085981,0.0010582164948598565,29.27351572727604,1.3400170433523855,-4851.746233428973,2204.6286955182054,1.6772697129354298e6,4.217619698146147e6
-0.004610000178217888,0.5406786405423747,0.0010636154805637435,29.73455910693982,1.3936331284267813,-5790.053042754134,2466.2084933880064,3.330147393845189e6,5.143052710744258e6
-0.004620000254362822,0.5412097086595998,0.0010656341267301916,29.42773952910104,1.400937459451053,-5289.080290907741,2610.6695568287796,5.220420806869846e6,5.859570095103832e6
-0.004629999864846468,0.5416639838953101,0.001052628873792729,27.989807826785395,1.3777428568423389,-6400.476984565393,2705.5239675473804,8.461005832767475e6,7.073311799954637e6
-0.004639999940991402,0.5424342469952054,0.0010463332700721252,26.641180182943213,1.2733612911218322,-6848.131761945722,2164.6025542140846,4.951030453253194e6,4.781457666709515e6
-0.004650000017136335,0.5433717643591089,0.0010500434335505543,26.20558517298312,1.1917670681049686,-5088.524305460578,1772.0485138400147,1.11844181343126e6,3.1942887928111125e6
-0.004660000093281269,0.5439184923498995,0.0010627237960839553,26.84878855378355,1.1956877450996841,-3520.6013425882024,1576.8235669198405,-1.293297230500414e6,2.1990367442065594e6
-0.004670000169426203,0.544343502130743,0.0010732071755882831,27.780180927046153,1.256101012639692,-3627.750577959212,1685.541205207679,-2.0347077693428036e6,2.531260360536069e6
-0.0046800002455711365,0.5448364053380692,0.0010745519643345722,28.142067053659737,1.2539987625527955,-4695.912600983481,1727.226266158554,-2.466449443266524e6,2.662628550519878e6
-0.004689999856054783,0.5449316712624086,0.0010719244903599694,28.74300003417293,1.1902734949083138,-3939.128204352432,1614.1785315625962,-5.658531638691729e6,2.321712372970039e6
-0.004699999932199717,0.5449379419616703,0.0010533260360710295,28.476962013625048,1.1963220808372044,-3214.690390672849,1744.0713384393114,-2.67400203287687e6,2.5662675700932983e6
-0.00471000000834465,0.5450153858203082,0.001048362960859219,28.254149131285402,1.2351147949123658,-3345.1642270771968,1855.0808272315471,-887576.2581197119,2.914375833288335e6
-0.004720000084489584,0.5452065814617607,0.0010545632189666774,27.901213607915718,1.2606782778556023,-4881.883513138543,1827.3031391349678,1.0727825620635164e6,2.7995778735050857e6
-0.004730000160634518,0.5454036015068725,0.0010623799485541647,27.979082241044118,1.2540992917856293,-6312.827153974851,1761.466272257175,465251.151363105,2.719542380909128e6
-0.004740000236779451,0.545489621804377,0.0010628146588112718,27.973674796886044,1.2194319521358434,-5988.623107272691,1764.1498852458105,636335.6879988216,2.5109746962438826e6
-0.004750000312924385,0.5452922252126565,0.0010413222201571548,27.06619108542656,1.2308398571879444,-5232.386399082603,1787.6690243754247,2.6421841732067065e6,2.2913999912741077e6
-0.0047599999234080315,0.5450905284031281,0.0010240939563596777,26.35071353279696,1.2952634017395184,-4067.7884861875186,2028.16983320651,6.467946110008157e6,3.1780678044976355e6
-0.004769999999552965,0.5454332955383528,0.0010156420443687129,26.045575396386855,1.3018923291499949,-2974.635094450079,2148.235618677888,6.383288662628699e6,4.032817028411002e6
-0.004780000075697899,0.5457361066692945,0.001004294765768552,26.02589680338744,1.2240942573376066,-2162.0807109773286,1906.9966638910914,2.26589521805626e6,3.303820153092734e6
-0.0047900001518428326,0.546124700834413,0.0009797689580449227,25.900986448833557,1.149791281108295,-2710.54135563322,1568.26108155101,-512090.9311624868,2.3177486394509263e6
-0.004800000227987766,0.5463814965201805,0.0009738241722493262,26.010547557076855,1.118575450578032,-2947.867726421152,1477.701350884549,-1.9436269568795646e6,2.085280448232516e6
-0.0048100003041327,0.5470596230780738,0.0009830178577215209,25.903430504352862,1.1291992943971287,-2098.122879277454,1697.0801027430177,-1.2328736793416315e6,3.154667415268624e6
-0.004819999914616346,0.5477965782503229,0.0009893219875689709,25.40022767293342,1.1571360653189868,-2531.556923820865,1880.3151278782664,1.6185290498055462e6,3.81183121596719e6
-0.00482999999076128,0.5479251796997614,0.0009895971580559568,25.794279817378378,1.1316306930254487,-3011.985292579496,1694.5821267793697,152090.90088422026,2.874393252959682e6
-0.004840000066906214,0.5479130246255486,0.0010025468915717825,27.20032983199357,1.1429839833053062,-3273.287095078911,1542.9121454831457,-3.1679716341371536e6,2.269624603997356e6
-0.0048500001430511475,0.5475344859093491,0.001024456582273357,27.930684065170688,1.1446804112649624,-3659.6864196049964,1509.0633271485556,-4.631676871925023e6,2.2027270283675985e6
-0.004860000219196081,0.5473734609352221,0.0010444928161655266,28.153525825641925,1.1914020949583028,-4049.101078671897,1620.4068817015018,-2.846867089791424e6,2.330414649307136e6
-0.004870000295341015,0.5475096420494044,0.001054090028867485,27.878640919325875,1.2380999839639346,-2733.259877620437,1663.780787913496,-1.0969661764147405e6,2.3335743995339456e6
-0.004879999905824661,0.547944373017325,0.0010350872873050167,27.303640541054538,1.1790452925376815,-2333.8293515735445,1610.1505002030315,-2.649060336623006e6,2.196174749728438e6
-0.004889999981969595,0.5485685816283323,0.0010236629763904232,27.250735296064153,1.1247967058431538,-3748.33251296732,1550.4562812649133,-4.234662325853075e6,2.137200164255739e6
-0.004900000058114529,0.5490895559082313,0.001013063648237504,26.684641516051528,1.1197043946785303,-5766.023683332863,1588.7536963623509,-1.7928138750091633e6,2.3994939441096014e6
-0.004910000134259462,0.5497618965152355,0.0010090703173803027,26.394188120091773,1.1587828228749935,-6055.270947670689,1644.056386794395,1.3793329154205364e6,2.683934443396939e6
-0.004920000210404396,0.5501342781708527,0.0010139120311576902,26.628772241962782,1.1390447574526736,-5165.688944113658,1619.9196669082253,201269.63555723178,2.4685096393038905e6
-0.00493000028654933,0.5504623418471349,0.0010125398660135252,26.695622003185875,1.2102836994669823,-3956.840924881096,1884.898564343328,3.423893028087976e6,3.2687181255744635e6
-0.004939999897032976,0.550749612781885,0.0010143032258708607,26.243233077721047,1.2074906605736682,-2699.321491196804,1906.3639181783142,4.1404606649080194e6,3.2528907023138613e6
-0.00494999997317791,0.5510632248616637,0.0010429253931621553,27.355898101332148,1.1932059583460288,-2756.564300123882,1899.2462471486115,1.334837791495454e6,3.0491120516746463e6
-0.0049600000493228436,0.5514747430042672,0.0010564438585004222,28.266024016069682,1.2148134331099567,-4528.854088208561,1766.8046049849393,-89771.61173124719,2.798419112605382e6
-0.004970000125467777,0.5516040212017376,0.0010323715819298609,27.95319205347283,1.2164116357019819,-5656.266382696605,1649.128138750323,1.103557846355568e6,2.3891215932892337e6
-0.004980000201612711,0.5514100623549743,0.001007639048706405,27.136296564037778,1.1831382930737697,-4620.9081942672365,1614.288191683517,1.7417590184678624e6,2.3791879798355037e6
-0.004990000277757645,0.5511928131237085,0.000984564656386473,26.057106217931036,1.1333340122548226,-3500.854136788928,1609.9253541448634,1.8481380406047923e6,2.5915214088801807e6
-0.004999999888241291,0.5513082118066883,0.0009777839683240508,25.48697996974525,1.107949110381573,-3627.2813945458256,1595.4147477472895,1.5539181390416927e6,2.757223377311879e6


==> anc/Figure-5/d3_L94_rJ0.1.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-0.5533294353673944,0.0005378737673098086,26.082873857286486,1.0997095548988811,3549.8340681324053,2783.2722522725367,-1.4657156121018098e6,7.876039511136101e6
0.004990000010416935,-0.5533640775830433,0.0005423415894913669,26.264955127884292,1.1844298734887242,12082.447729836087,3609.672745939637,4.1244825126132634e6,1.5366970149807738e7
0.00498000002083387,-0.5530264296750604,0.0005575496914609243,27.385686804289833,1.1524080254806635,656.7696377447897,3059.113729241961,-8.092182202793781e6,9.043984972894836e6
0.004970000031250805,-0.5521944862684722,0.0005451628078921214,27.309813962573536,1.115094844511205,4417.864669046154,2646.3824732949006,-1.837473548567996e7,7.172225600039039e6
0.0049600000416677404,-0.5521272964497558,0.0005483167046830163,26.59082579896317,1.0916236770674648,2863.2400986614084,2658.436218597171,-1.4699036388742218e7,6.997509402702729e6
0.0049500000520846755,-0.5524010443275124,0.000537189567462887,26.410220913721787,1.2045030890902537,2223.4993403892795,2857.0036160644913,4.9621876588145215e6,7.64795732399727e6
0.004940000062501611,-0.5527384284623785,0.0005345741386225296,26.501256413641414,1.2196965637905441,4382.540416035281,3225.2005976351356,4.1801365721798902e6,8.747792569597647e6
0.004930000072918546,-0.5518004645442581,0.0005530595494404519,26.914258953870714,1.2267739345753148,6433.800462766482,3563.4899089893606,4.663013469533882e6,1.1481554011814455e7
0.004920000083335481,-0.5515356756842378,0.0005359888677735852,27.32610788810409,1.1992671714462269,6090.108141331167,3163.6362204650595,343858.10767109605,8.8547697189358e6
0.004910000093752416,-0.5515710811726781,0.0005770918048714791,28.352515469447976,1.1794110055796716,1585.1485849218545,2959.1415421729207,-1.7759151361603804e7,7.50175864503052e6
0.004900000104169351,-0.5518034913254781,0.0005548515936356215,27.6010805109899,1.1956482213125943,8399.25601070574,3312.5064767274057,499814.45721348346,1.0716050990483828e7
0.004890000114586286,-0.5515283813760954,0.0005527960088500906,28.546270237099364,1.1788640709210834,1625.8111692685995,2899.3193505622135,-1.6572394258192748e7,8.128546730427679e6
0.004880000125003221,-0.5512638760020312,0.0005646929843755146,27.216475969355834,1.228308068532909,1531.8622354555798,3408.051383545937,-566568.4997783878,9.825405700454105e6
0.004870000135420156,-0.5510501674535214,0.000558397403758529,27.56481936364687,1.2542049802093873,11015.526693091837,3389.6765178177016,1.1943223205514863e7,9.826270328292705e6
0.004860000145837091,-0.551394472608973,0.0005465423111104766,27.400826217870147,1.201785627243917,-2572.6645900517133,3154.8743545581588,-7.98743483001215e6,8.980551581294399e6
0.004850000156254026,-0.55005012495843,0.000552833159099919,25.909846788048903,1.1483055063830863,8260.896673183264,2937.9766278973225,662890.9098636686,8.108474882205337e6
0.0048400001666709614,-0.5484832047330597,0.0005366003143961809,27.612536176576988,1.1865314535398468,7069.529502075986,2997.8779498702693,-1.557033923935996e7,8.72782532880335e6
0.0048300001770878965,-0.5492052181640068,0.0005211607201397226,24.676155583282128,1.0319553035555236,3870.215940327548,2484.100796170292,-4.358952167312806e6,5.811993779563946e6
0.004820000187504832,-0.5484155873685894,0.0005691777997795626,28.330896932956456,1.3192584249059605,3603.3234633753946,4257.331224310262,2.4397441004744466e7,1.353012711822935e7
0.004810000197921767,-0.5485474037916911,0.0005532675600768566,28.511120955790442,1.2750651859256736,5299.143364767404,3178.042094706604,-2.7422173463217877e6,8.73603819742056e6
0.004800000208338702,-0.5485580382959596,0.000566121697513083,27.435426377559388,1.1812689576876765,4770.60473043514,3003.3952114470603,-1.3860997242037538e7,7.666707611543016e6
0.004790000218755637,-0.5487485044432733,0.0005908575521185531,29.13100253226415,1.1719154952023338,367.63079326135113,2859.901795341829,-2.8009241488118492e7,8.093759756864759e6
0.004780000229172572,-0.5482523908791122,0.0005445550517110742,26.038944514306753,1.173260585647958,6421.324424211087,3095.534214044205,7.143607576517351e6,8.536380608637579e6
0.004770000239589507,-0.5469640940278897,0.0005363726685169997,27.75925272718176,1.349012168246735,6836.385201149729,4304.846559212441,1.907427605739208e7,1.5076589122600364e7
0.004760000250006442,-0.5470730131179226,0.0005679565169946658,28.73932407247474,1.269236617315674,3932.290455990128,3051.4566467177815,-7.210765536232754e6,7.986855337550219e6
0.004750000260423377,-0.5464483942792663,0.0005398472371606677,25.794779858254106,1.1744546221885264,2016.1309162044126,2930.363739963651,1.0641516514232578e6,7.871611221542278e6
0.004740000270840312,-0.5468383745802659,0.0005390241773726818,26.379478598253172,1.1348261589149762,6304.544184854256,3245.923358840631,-2.0438164988337446e6,9.755308073110845e6
0.004730000281257247,-0.5470515255597543,0.0005102681927825277,25.718108830028847,1.0979876327171099,10810.83238849075,3001.236355955304,-2.8877716545040575e6,7.872713600046398e6
0.0047200002916741824,-0.5457651266286143,0.0005589348944776957,28.305477599216932,1.291765740506108,4526.188137704182,3547.569913354837,1.8684099151267407e6,1.1434127183421612e7
0.0047100003020911175,-0.54646237331348,0.0005616866776993982,29.084822227469353,1.343871411275779,4631.27614319055,3873.8673719724275,1.046733989234281e7,1.1308239348100305e7
0.004700000312508053,-0.5464561902285645,0.0005676019977505079,28.787239082196855,1.3152090065577484,830.0404204356007,3605.063070508218,8.505076219677243e6,1.07141174216851e7
0.004690000322924988,-0.5449950678705331,0.000581789315000148,29.278598757756672,1.2405305311680246,7879.489250064042,3292.510063521579,-1.0295253493464962e7,9.263163666865537e6
0.004680000333341923,-0.54560332716532,0.0005423662781015409,25.697801605903905,1.169286272868618,5891.475239102254,3816.8848423836625,1.2329203812296594e7,1.5018731379841484e7
0.004670000343758858,-0.545682463849274,0.0005437821112998039,27.61618545301581,1.2978741738655561,9347.534100114375,4015.251552892409,2.0252307331318516e7,1.4823480020667851e7
0.004660000354175793,-0.5451325293899777,0.0005693087177715562,28.413575797156632,1.2296800715773852,9233.004460699183,2988.614752471083,-7.763461446123289e6,7.923756194949818e6
0.004650000364592728,-0.5452069930708917,0.000566270141665662,31.313149172054526,1.4280060233512553,7888.260941408143,3800.8747603210013,907723.6403575882,1.1088020719972651e7
0.004640000375009663,-0.5436146400411609,0.0005585200765518359,29.256365265358802,1.4318564277918537,8034.3133498946645,6305.842569614427,4.515113796880915e7,3.628755153578865e7
0.004630000385426598,-0.5441201221852848,0.0005704576547971601,28.83951795031956,1.290244491666672,12214.176493784402,3356.5500519930492,7.0021706775081e6,8.452518558998784e6
0.004620000395843533,-0.5435784607599685,0.0005522294068725542,28.105032411980012,1.2126587777861628,6192.2618157122015,4704.468983579994,-336347.34696004674,2.4806482667405505e7
0.004610000406260468,-0.5428538898155038,0.0005754290204144975,28.497647459114045,1.3181753871936968,6172.387836386782,3845.872146685149,1.1299879651611915e7,1.4059592326060457e7
0.0046000004166774034,-0.5432899777868663,0.0005352439931646677,27.37347495321039,1.224692804369369,3549.5520672867874,3247.1348874910655,3.3463358101772983e6,8.380257115419018e6
0.0045900004270943385,-0.5414904953185109,0.0005776754703466861,29.69460064671931,1.3394536586843344,196.76678340910328,3652.1185112369426,-2.8991220531474454e6,1.2007336675873643e7
0.004580000437511274,-0.541498961153277,0.0005594938884144256,26.56958279641131,1.1505717452551925,2052.671924207401,2797.428244140773,-1.0447100666102806e7,7.255480815246445e6
0.004570000447928209,-0.5414560756532514,0.0005459852960048594,29.74250379340583,1.391140491591087,3149.2035511417985,3828.4553145177897,2.702379544664849e6,1.3751818162914857e7
0.004560000458345144,-0.5424866467322288,0.0005327543867524715,27.417142833320465,1.2494658726109842,-495.44934368081357,3089.1902695597164,3.0833455329341944e6,8.020972506389224e6
0.004550000468762079,-0.5417105804822943,0.0005641326920099419,28.824447702710874,1.2651761578270302,8222.149145301777,3212.848848350773,-8.290385916551323e6,8.381579666780991e6
0.004540000479179014,-0.5417216249771275,0.0005557630613583913,28.111522548508304,1.2907184905097993,1088.1122289007083,3319.343669734039,2.449905414023947e6,9.417516172905345e6
0.004530000489595949,-0.540963598048687,0.0005407270500852448,29.477398437447047,1.2898957674874918,4830.341438362203,3772.330499508636,-645805.4716879309,1.304863845188816e7
0.004520000500012884,-0.5393450393983773,0.0005569223881655065,27.987216599372765,1.3323542595408786,5101.014341858314,3529.157917275123,5.779065451716703e6,1.0326891749858145e7
0.004510000510429819,-0.5399561991877285,0.0005684839848179445,29.787261816560747,1.384737883613939,6355.514285950343,4229.642693217727,1.4472955913665622e7,1.3418441138031349e7
0.004500000520846754,-0.5391379940933004,0.0005903581404245402,31.600071837327015,1.4064629859041446,9704.148957852287,3855.890479822229,-1.6134968136187051e6,1.1125886758379588e7
0.004490000531263689,-0.5399718350198847,0.0005801478930374718,30.418229657515717,1.2963903134772061,4591.827812879108,3666.5504423775647,-8.083376855144971e6,1.0699661594719209e7
0.0044800005416806244,-0.5397452039660008,0.000583579171064788,30.27176002313496,1.4300894867059575,2226.1785432864376,3862.72997844191,6.107604088648941e6,1.1460187630374514e7
0.0044700005520975595,-0.5386009777220667,0.0005619805492978168,28.710006289919363,1.2494521909414553,2336.420987350066,3259.6929549635583,3.3685088015264506e6,8.935831568479888e6
0.004460000562514495,-0.538709934053237,0.0005317633415789077,26.310416231124773,1.056554764711345,4377.919517362286,2596.521699954579,-1.3041980877713636e7,6.814187218149374e6
0.00445000057293143,-0.5383249155867432,0.0005618888852173295,28.109889138241943,1.3170853704388483,3967.354265211913,3467.267757718586,9.881085074561777e6,1.0701633879795674e7
0.004440000583348365,-0.5380132040831238,0.0005903851339728937,30.048251258824163,1.405768876097934,6526.30237692917,3921.872285737728,1.7002588221662752e7,1.0955320505030878e7
0.0044300005937653,-0.5383013534033892,0.000572795319536575,29.20543972005119,1.294440815186508,7018.7454629668755,3327.21820589064,398622.60488664446,1.0557764751972143e7
0.004420000604182235,-0.5381359258331436,0.0005484523197363069,27.827013884598244,1.145596310521866,3380.99510154848,2862.7718333576336,-1.5046174667499086e7,7.651400854679321e6
0.00441000061459917,-0.5377289242190156,0.0005564296016634735,28.671105247804096,1.3785187491420843,3266.853968970452,3868.406647061866,9.631651938588617e6,1.2723509819330635e7
0.004400000625016105,-0.5368831382354357,0.000562388603468004,29.052550513932342,1.2796396220921915,2677.119033569184,3443.256611808075,-1.0008114772747416e7,9.35479554905731e6
0.00439000063543304,-0.5372999203948575,0.0005932549100706305,29.360971760605224,1.2512918213043411,3585.0129032351815,3118.446609004699,-1.0202041772465004e7,8.677946747617818e6
0.004380000645849975,-0.536515034970574,0.0005895794614699142,31.418647440111243,1.4299783065518796,4728.952146143791,3876.8325951048173,4.376573898355882e6,1.0794526905501239e7
0.00437000065626691,-0.535921007521874,0.0005369035382516175,27.544115435110708,1.183520462394026,5210.681351035608,2990.09962334609,-3.122181708887848e6,7.416174674937303e6
0.0043600006666838454,-0.5364512774392697,0.0005909510484549702,30.7244593893473,1.3910056146366956,8028.22448723778,4852.110783869882,1.7277132933847852e7,1.9132314300822373e7
0.0043500006771007805,-0.5350013461527205,0.0005763689427907971,29.13511988240971,1.339126050401025,14919.706457307802,4346.179023784464,1.161687064742897e7,1.6694178148804206e7
0.004340000687517716,-0.5347303933543941,0.0005537720746391346,28.222767535768398,1.211315647126758,2672.4092869839283,3373.6189360652847,-1.1507581736347022e7,1.1377988165463904e7
0.004330000697934651,-0.535709573620676,0.0005640250171332128,29.430174763592476,1.2953062095308545,3393.1375720984347,3243.847026751047,-8.63344853731916e6,9.070951037090307e6
0.004320000708351586,-0.5346885845507868,0.000564826714625665,27.54139246350412,1.257455991211913,13785.622730864681,3482.124668555131,9.809397414041512e6,1.0528215275276724e7
0.004310000718768521,-0.5355064245781967,0.0005596469509940975,30.414468270475535,1.4999077702187502,4088.9109615966695,5443.645259567378,3.0321449802612312e7,2.4938399070036687e7
0.004300000729185456,-0.5350424746223437,0.0005825177938325731,29.305676745075342,1.2861529560768694,9434.68466083397,3305.986181439384,-2.863610094816314e6,8.994678953922927e6
0.004290000739602391,-0.5332113426247163,0.0005669447890996303,29.080521163718977,1.2630604941435921,-2869.210241471828,2968.8022288923135,-1.698873162239771e7,8.321403342731727e6
0.004280000750019326,-0.5334005721017799,0.0005484252404627619,29.9748725540342,1.3572736427402166,4627.932840912391,4200.647228472633,6.322591647731161e6,1.4628766449831279e7
0.004270000760436261,-0.5331404401809298,0.000547932974281409,29.858706882114873,1.273165532930158,10219.10922523475,3525.3470483963442,-4.443262482894088e6,1.1553300558829451e7
0.004260000770853196,-0.5327114171055897,0.0005804350960320066,30.62592339200304,1.3469316466317187,5658.102101736464,4037.2016800853676,3.1427951233235504e6,1.4713815505536338e7
0.004250000781270131,-0.5324141909242097,0.0005776641320621082,30.20774599152934,1.2781807107851482,10957.1476949779,4162.100271756353,-1.2674624092933652e6,1.6056080895674923e7
0.0042400007916870664,-0.5318492746273551,0.0005487695387757279,27.39229510665113,1.2544576355310162,3672.590842995542,3341.0214510461224,1.8538184405745738e6,1.0240895005158955e7
0.0042300008021040015,-0.532155212111873,0.0005638724587464076,30.483971035241765,1.4426621782595572,4464.643403228851,4268.523767757242,1.9910883001713693e7,1.2568605154428717e7
0.004220000812520937,-0.5312292444238842,0.0006023258949393617,30.585382085306296,1.3060400174100626,6490.037322672366,3761.336518221049,-8.500340228234258e6,1.3330905399676017e7
0.004210000822937872,-0.5320060478754095,0.0005762110053548297,30.385042546425932,1.2888770439798793,5459.092513278235,3156.451442908711,-1.1268521830263145e7,8.86007163867521e6
0.004200000833354807,-0.5318599842848766,0.0005657150856304456,29.035444593789883,1.1894216032159068,6223.404938818613,3231.2932421089145,-8.981085924962593e6,9.88183539416103e6
0.004190000843771742,-0.5310326945305027,0.00058928200111949,30.536695037578422,1.3516714036552262,2329.921186645626,3450.0169646852532,-1.036272621133699e7,9.451632927772086e6
0.004180000854188677,-0.5298978928030856,0.0006045862231215348,29.92684132735057,1.4016327219923934,5659.124168202775,5135.201171751518,3.2024686057834048e7,2.1351306797182526e7
0.004170000864605612,-0.531176089726266,0.0005681965615104097,29.531113464907566,1.3672518269460168,2958.7690220272602,3960.941051699982,1.2741064557527442e7,1.2343249004981957e7
0.004160000875022547,-0.530763834298449,0.0005805629293953637,29.27114897041273,1.282104366994937,7189.9505059834055,3519.2312923303743,-5.947697752842519e6,1.0434510391139379e7
0.004150000885439482,-0.5298338568491349,0.0005840467151091314,30.012274832669956,1.3535042853284316,2706.586369833988,3928.6283225795323,5.563657682731269e6,1.2470986610728959e7
0.004140000895856417,-0.5285983353734863,0.0006150628449092643,35.435210452080376,1.6016763501638693,8804.348326750147,4443.062742398539,3.1940604408289897e6,1.415277861344932e7
0.004130000906273352,-0.5285984702356822,0.0005924469909215523,31.742897521485155,1.307575087217829,321.9216257571033,3219.780230799157,-2.903506947554909e7,9.760281030417902e6
0.0041200009166902874,-0.528752395403676,0.0005295457274658759,27.545219737957392,1.3476782856541574,7365.318783125777,4290.409075079675,1.2370060401149172e7,1.8051800288535707e7
0.0041100009271072225,-0.5295822423625918,0.0005924310679282577,30.1260722493652,1.389728237109857,-3099.7423516731055,4028.207941803916,1.3023136317223389e7,1.2841670080636432e7
0.004100000937524158,-0.5292089490828092,0.000606083540362774,31.414704230615833,1.2925402584478496,7370.639675492782,3684.519050164355,-8.271079829421057e6,9.540395560369268e6
0.004090000947941093,-0.5278203522617424,0.0005800439015344737,30.4342009641586,1.3382813605498471,-3586.7651066686917,4109.23165603333,5.402499498350514e6,1.3239065398512898e7
0.004080000958358028,-0.5275257353278546,0.0006278466369851919,33.63499243158491,1.523714281938775,1919.2614697383553,4811.249213646039,5.075519449837924e6,1.5993521027474482e7
0.004070000968774963,-0.5273454329956779,0.0005812270378439406,29.43582301612099,1.2892498368835927,1790.1514204932937,3358.2148192236878,-957645.213150424,1.045085660869651e7
0.004060000979191898,-0.5279726464881725,0.000593358171937385,32.098269285284935,1.313406262863568,4962.16760640557,4118.846493492044,-2.099290467266171e7,1.4418281249107294e7
0.004050000989608833,-0.5276101704979819,0.0005641633452856603,31.69727160070057,1.4113743612601444,3991.635324032515,4513.725243445453,1.5289597398528954e7,1.6941637182227653e7
0.004040001000025768,-0.5266069982119423,0.000591776043186229,30.46937104023105,1.3542542251615985,2946.2692424659626,3955.035023160847,1.1511626754391419e7,1.1119816005772915e7
0.004030001010442703,-0.5264866653250022,0.0005683778565645129,30.864395840919506,1.4204939519323208,7325.786969088268,3947.809634322477,9.162321294615688e6,1.2241256184866836e7
0.004020001020859638,-0.5260728942775519,0.0006064977902893998,32.82561025851334,1.5479398783399756,685.4375116812207,4637.108335048476,2.519461168026104e7,1.4684743014706146e7
0.004010001031276573,-0.525526477607312,0.0006010802076877484,31.531782022399206,1.3787739874384728,-61.181176722212946,3534.184469097289,-1.5785240265536033e7,1.0639959059243407e7
0.0040000010416935084,-0.5245833443926233,0.0005937545846433507,33.271743033026,1.5048563654775706,10705.740298977187,4866.267965970351,6.18974463375337e6,1.961453237846645e7
0.0039900010521104435,-0.5241809178594421,0.0005934356864736931,31.797646298056456,1.4779171273554779,10062.108903081855,5319.207698369337,2.8104787076484736e7,2.4591407836552497e7
0.003980001062527379,-0.5239571935305902,0.0005515896322540677,28.99665871819707,1.404703328221088,12777.761017595401,4106.543111836921,1.5420601881911457e7,1.3980952589687154e7
0.003970001072944314,-0.5239794181447429,0.0005726113101520365,32.49588659801062,1.4014195316854707,10137.087790852282,3669.1985359398013,-8.054826510334002e6,1.1164533628316294e7
0.003960001083361249,-0.5237456255643906,0.0005866130235664708,31.23412981906697,1.386827728847341,12053.060675607692,4334.751523930846,1.4206197849526668e7,1.5215792641831214e7
0.003950001093778184,-0.5235236085305421,0.0005926379790296952,31.689763582439817,1.365203417118665,1963.2400530118114,4083.710344951333,2.0417061975151135e6,1.4497945850844199e7
0.003940001104195119,-0.5237197986410631,0.0005876505364525356,31.4548525387347,1.4991225154482033,13006.502747570985,4475.83627023056,2.241771998494102e7,1.2532420065413589e7
0.003930001114612054,-0.5225770994505285,0.0005882408353017672,31.540094127488487,1.3020656699637623,14404.680738545518,3983.5514639479934,-1.4275201587463936e7,1.3406078294970332e7
0.003920001125028989,-0.5223910304368766,0.0005671442088292168,29.02900506027848,1.3378682700901021,11952.836648834937,3933.4229444183256,2.808582790877445e6,1.3057306348985255e7
0.003910001135445924,-0.5216588517434094,0.0005939574694624012,32.20268006797984,1.3834255730045293,6166.902775761138,3508.2397579232565,-1.3938063406425308e7,1.0276526436058128e7
0.003900001145862599,-0.522436803670386,0.0005955998959973118,30.468981927635095,1.25039374371682,9312.380108990532,3464.958558620396,-1.4272353809548566e7,1.0104767936256163e7
0.003890001156279118,-0.5225698700498219,0.0006002459268415181,31.01991572374217,1.391316590952018,4761.659193537742,4305.341891234795,2.316166066881868e6,1.557118045446326e7
0.0038800011666956366,-0.5212190513463675,0.0005881346920283687,31.36106865665646,1.398055566353297,5365.02390574463,3707.5945960680583,-6.765324399490646e6,1.1741780272161359e7
0.0038700011771121553,-0.5198991426677415,0.0006071883938798873,30.52073785565862,1.4594876085028536,6253.137391581462,4275.131805449464,2.0621660252568528e7,1.3668554770769289e7
0.003860001187528674,-0.5206375979759907,0.0006332039797555358,35.71063807509104,1.7381840305070466,13583.858759727118,6857.762995867685,4.466162446520128e7,3.310894275947161e7
0.003850001197945193,-0.5202108971551559,0.000597258476183518,31.41138936965567,1.3268785604934303,1519.2689213736824,3535.45886287895,-1.75076712485265e7,1.023866132924798e7
0.0038400012083617116,-0.5193338955659014,0.0005874988690048097,31.9625167300012,1.3931006645781296,2804.1922592022543,4967.331460831655,1.0459560615247367e7,2.0169744535554167e7
0.0038300012187782303,-0.5194785380281739,0.0006167193965469069,33.86209058570046,1.6191833150653578,11379.76591483682,4776.357477870854,1.5438408096040254e7,1.4561289912303982e7
0.003820001229194749,-0.5191506497339264,0.0005681040811058946,30.99867622030847,1.3619438212076411,6841.677861565278,4092.193843174396,-272141.2037068304,1.371402048869445e7
0.003810001239611268,-0.5201737936305273,0.0006105155896868661,31.650182405431085,1.3765537284152816,5110.048684006029,3789.730130252425,-1.679991633558202e7,1.2066706662219035e7
0.0038000012500277866,-0.5182231440005022,0.0005904848903467931,32.55577297903724,1.5391530212686706,10813.422630626037,5698.749693554166,2.331464002132209e7,2.2028882027860112e7
0.0037900012604443053,-0.5176931060717037,0.0005637068442991595,33.490285466761996,1.570751192824141,13753.74799999682,6297.540892516162,2.9998936102742314e7,3.2342549224164665e7
0.003780001270860824,-0.5178024410013801,0.0006068877237658737,32.44358476129871,1.3369092431522156,3953.7102158494426,3094.422992583159,-2.1023706284763526e7,9.29862952734499e6
0.003770001281277343,-0.5177566942997445,0.0005777848243603488,29.33022381698421,1.2823553587043552,6051.5160449875775,3152.678879037727,-9.372587377056284e6,9.547089754493117e6
0.0037600012916938616,-0.5173338390823504,0.0006078471654237378,33.21482271213516,1.594525718618684,16462.72957677234,6476.36773678375,4.031333827640803e7,2.9879017064554606e7
0.0037500013021103803,-0.5164876099464251,0.000618291956269505,34.00603926436079,1.5353889281621929,2656.079340422756,4630.261015379028,2.4065140705619627e6,1.5690494195994029e7
0.003740001312526899,-0.5167201709802713,0.0005957631948679241,31.79633782339778,1.4116944576198733,7859.617605701473,4223.317510726661,1.945188811280675e6,1.2802871506310606e7
0.003730001322943418,-0.5162349353950139,0.0006159869949494213,34.220993855226226,1.5196347655445568,6831.573924200278,4093.025726328119,-5.217522039393228e6,1.1587880407748714e7
0.0037200013333599366,-0.5152347896809942,0.0005992766290338959,32.999612769846,1.4861771603964335,12367.444528489617,4418.347438909296,-376480.21645035036,1.642846519669037e7
0.0037100013437764553,-0.5164561845831341,0.0006144104052577169,34.90412521173778,1.5551553709576602,8775.077614140284,4322.809277747768,-5.328844863859919e6,1.54152185719681e7
0.003700001354192974,-0.5157659907355898,0.0005409676510829261,28.40206651249856,1.2478166534610255,1761.8889512262247,2949.040310751638,-1.0570846998765802e7,7.890688793416173e6
0.003690001364609493,-0.5156993120046232,0.0006052756027627143,32.46707312228617,1.4269445553870106,2073.0033647080104,3865.9561414705304,-409811.9809753766,1.1053261550076941e7
0.0036800013750260116,-0.5158150275331881,0.0006370493489031003,34.5491445705311,1.4591677940177352,7248.977847964024,3801.2399229104494,-1.97821251199639e7,1.2377856211583024e7
0.0036700013854425303,-0.5142045903731617,0.0006144277326641027,33.725720905662854,1.446051454841313,5170.036039560396,4200.920485554549,-1.1979391117884276e7,1.35745074537914e7
0.003660001395859049,-0.5141106675632724,0.0005709050857711604,31.487390004166432,1.3427028461260893,435.45513668839413,3972.560842430612,-4.542737876278563e6,1.0849621628467591e7
0.003650001406275568,-0.5143061278892841,0.0006123638815592955,34.491371353025094,1.539614894259432,10705.45938490908,4540.285951893183,-4.331278302347045e6,1.5930022032756018e7
0.0036400014166920866,-0.5140748707132409,0.000617464662424525,33.350016651315336,1.427647228132639,11516.880974487907,4566.121286112934,-1.1205659280077708e6,1.679596562219794e7
0.0036300014271086053,-0.5137826790375326,0.0005898867368124189,33.85306030271278,1.475777724060959,11065.40744139882,4393.994028849814,3.139941492065295e6,1.4383881589186445e7
0.003620001437525124,-0.5126147232369178,0.0006007090776013205,32.699752147313056,1.329163034442881,-509.02823868167565,3251.709910652698,-2.749811790918343e7,9.932010009201871e6
0.003610001447941643,-0.5127968892190736,0.0005865588975367011,31.58024094953761,1.325918450749338,3324.775382557951,3814.1623393655063,-4.029602403110332e6,1.2233670834322637e7
0.0036000014583581616,-0.5120451133082653,0.000643204205238054,33.535435128767794,1.5337300693352194,7998.543646719286,4495.055747828395,-4.0887346516602463e6,1.4347273216169097e7
0.0035900014687746803,-0.51141541414521,0.0005950219788531414,31.846370122306773,1.4102762639038269,15266.799710098829,3886.4986321909405,-6.924215820281961e6,1.1313875337676052e7
0.003580001479191199,-0.5121866151947159,0.0006151983527297414,33.82503719539462,1.5716098404840781,13898.292277219154,4942.880929623586,2.2869369907458693e7,1.661953866812469e7
0.003570001489607718,-0.5109464399059275,0.0006375751001563384,34.730716686281326,1.5331591845573107,6518.566299149935,4649.695385193423,-6.175819711406733e6,1.398573126543569e7
0.0035600015000242366,-0.5109171643627668,0.0006366211470660718,34.71048617939109,1.619003639021258,9045.108880883803,5230.520642018716,1.8790341266793992e7,1.9374467852900986e7
0.0035500015104407553,-0.5106003390576694,0.0005747496914849056,33.86240997486048,1.4968064097508027,4926.371215768314,5030.038554203911,1.172493474894507e6,2.2565571820840113e7
0.003540001520857274,-0.5116013553448057,0.0006211525876391099,35.04545062227004,1.553733128658988,10696.873998705318,5121.145631999168,1.3418897627821507e7,1.9204629596932318e7
0.003530001531273793,-0.5093912574605277,0.0006316973250875583,36.064038170184865,1.6199281017147378,3224.6855600281697,4744.675388507495,-7.833174551360355e6,1.6544245092164151e7
0.0035200015416903116,-0.5094831518458061,0.0006014998295501643,34.047559443040406,1.5702850990415242,-4429.976620459343,4245.542264557961,-6.547625180740523e6,1.5094745024148712e7
0.0035100015521068303,-0.5082797911387981,0.0006162382621933893,36.20652131100919,1.5585585665467114,11016.535422833793,4884.209188546297,1.8409767608086357e6,1.720195357554259e7
0.003500001562523349,-0.5093442939222852,0.0005926102881548185,32.8523139571851,1.5204758898348176,4512.299775213126,4345.017584909439,7.971497816135572e6,1.3635420002101483e7
0.003490001572939868,-0.5088472477202604,0.0006000825116975534,32.86597383034308,1.4894628741379945,5984.659629485297,4225.661874084208,5.873274899103352e6,1.302068844091029e7
0.0034800015833563866,-0.5075272050883717,0.0006142374022924812,33.98679205036941,1.478523310025093,3974.2111300058914,4065.7192472970623,-8.814539138244396e6,1.290932674941412e7
0.0034700015937729053,-0.5077903442475923,0.0006073684171943516,34.2847028848457,1.4930269656825883,12628.25468637998,4692.095845924239,1.3637551965829704e7,1.644069489478766e7
0.003460001604189424,-0.5066869614972803,0.0006123412169661709,35.91334008953319,1.6346287484786453,8444.476717541202,4445.098181631029,-2.7757140912808445e6,1.3985682773891741e7
0.003450001614605943,-0.5065784834718542,0.0006122704188809171,35.03701230120422,1.538190742606041,10777.260098842919,4351.775575316251,-1.1797513363987733e7,1.2602745000902863e7
0.0034400016250224616,-0.5076052447113072,0.0006232986085541991,35.76872468637853,1.4961745512708085,8276.388620790058,3961.2261013406687,-2.6143118169697225e7,1.190399499793536e7
0.0034300016354389803,-0.5071888079261767,0.0006015266216088988,33.32027652541395,1.3738602085242133,5125.138821650384,3277.210426194411,-2.3345580657391623e7,9.794113101721741e6
0.003420001645855499,-0.5049663352193366,0.0006371045823445774,34.58211417284623,1.5972737235039784,9348.369546069653,4896.87303868901,1.4491775303397564e7,1.5742842142894521e7
0.003410001656272018,-0.5070875580810357,0.0006261261528976667,35.51746026912046,1.591145586595371,7767.372833257495,5496.474729563306,1.6362156169856254e7,2.1431144142225605e7
0.0034000016666885366,-0.5047230539022469,0.0006218277752583051,35.02774278664111,1.5389567349112219,13589.448838484912,4361.3089624699605,-7.589990717000024e6,1.4283116351909751e7
0.0033900016771050553,-0.5057649700895287,0.0006298724739084343,36.187609146613894,1.6884882463263517,4702.34452342315,5451.478169381754,1.2947237811595898e7,1.8465920298712038e7
0.003380001687521574,-0.5048456833553809,0.0006261639479167282,34.148105821476925,1.4834673635701296,698.7606741705414,3962.221403554236,-1.616540675390024e7,1.2821897359688057e7
0.003370001697938093,-0.5037102339051721,0.0006317330333149104,34.67573412230066,1.4034406699852335,-1163.4872571308488,4077.895070232254,-3.077499221729885e7,1.3336439503666533e7
0.0033600017083546116,-0.5041135522743716,0.0006161118932733709,35.71129405336961,1.5535240006240518,2609.6275518049806,4699.367453444973,-1.353084977652323e7,1.8655750812281635e7
0.0033500017187711303,-0.5039993391816503,0.0005887995899030093,33.71256495770018,1.5672698157521132,7004.554361869234,4847.310041340399,1.4463526562763678e7,1.4933475152670696e7
0.003340001729187649,-0.5032129830070593,0.0006282887076507151,36.70714974913193,1.5325414659851044,17564.91368614637,4800.316513424772,-5.521667641093478e6,1.7782026233809702e7
0.003330001739604168,-0.5023100370019767,0.0006396754302735606,36.20545615309263,1.550539831286863,8654.282339199948,4554.540462834509,-1.0165512008358082e6,1.3627392078242669e7
0.0033200017500206866,-0.5029085183651946,0.0006187325921365654,34.626023669728376,1.533820994926529,8668.34109043562,5797.155690099503,8.490738151570804e6,2.8505656675048348e7
0.0033100017604372053,-0.502119323298572,0.0006094360345587009,32.827824001362615,1.4317841709670343,5980.73890590122,3937.7757635246858,-9.517020028355608e6,1.1893424695821162e7
0.003300001770853724,-0.5022986103830073,0.0006254172736220921,34.215382529733056,1.5244300845522911,1131.38447044447,5254.768211574231,1.0890286031359065e7,2.2256504503252164e7
0.003290001781270243,-0.5004197358970496,0.0006090007864745308,33.53592396465938,1.5619019150883642,3990.550466350179,4749.558301128304,2.7289814294894647e7,1.6152504150930118e7
0.0032800017916867616,-0.5015056804794772,0.0006507233652568476,37.69983101859947,1.643204828040755,10818.415190233125,5060.920494566908,-5.455077334647905e6,1.5280796953309761e7
0.0032700018021032803,-0.5007650568190374,0.0006238772139491282,35.29636583676106,1.6401646219387294,13662.65275348871,4901.432366219714,1.3207558849749167e7,1.7287815878181577e7
0.003260001812519799,-0.5002298835755737,0.0006232192202869738,36.119963909339376,1.6345423996589852,7287.007284277633,5233.634475842203,1.6880147603837248e7,1.6642968280690307e7
0.003250001822936318,-0.5000824880778857,0.000681747208331466,40.05849468920041,1.8855857303542494,6961.0436533260545,6532.2273581265335,3.160523046107439e7,2.25412216683102e7
0.0032400018333528366,-0.4991611283261331,0.00065872335089028,36.32692662931861,1.5181571422454276,8981.081561703088,4276.213469828693,-2.0418271462289985e7,1.3346437553845098e7
0.0032300018437693553,-0.49924370210589414,0.0006410878270756512,35.60037761824658,1.7196709524694245,11238.690663729485,5753.910803666783,1.9477018613193505e7,2.7607881127866145e7
0.003220001854185874,-0.49957077525644156,0.0006196410973681721,36.05382092020237,1.5570420751404277,8984.402012110135,5322.007222743673,1.0029634156668026e7,2.1076697008882158e7
0.003210001864602393,-0.49918727943723507,0.000649547618226089,36.31508072479454,1.7371778583613393,4211.396458091183,5805.952282976218,2.1368452858095683e7,2.1708085676726528e7
0.0032000018750189116,-0.49977966101889415,0.0006316718024269802,34.46858202844556,1.5985460489456789,15676.872613083626,4864.365727137703,2.8521682552319445e7,1.4596112894581843e7
0.0031900018854354303,-0.4972268369381992,0.00063220321818119,37.16575279769056,1.749752543822899,20663.221636483868,5678.467126722674,2.0219553689276397e7,2.0146282007167425e7
0.003180001895851949,-0.49794876527321014,0.0006163331020381938,36.19412998730756,1.5731236038916996,5214.6385340285815,5098.900750140205,-1.3698812163165264e7,1.7518641057533614e7
0.003170001906268468,-0.4973429013565175,0.0006290935966242503,37.657424235577885,1.6716231116968883,16506.037247371594,5022.24283742426,-801212.1136146385,1.6578414557188911e7
0.0031600019166849866,-0.49727790360438184,0.0006378506800789845,36.1903505898186,1.592226924239337,6063.402584433201,4713.464946446177,6.746946971627959e6,1.4318992233014349e7
0.0031500019271015053,-0.4971002857837159,0.0006159955439552212,38.825726528173604,1.7246520133291088,11481.835255914915,7345.040831357885,2.6213326635260057e7,3.75906248939468e7
0.003140001937518024,-0.4956348731549316,0.0006397166464445221,37.62963913928807,1.6683880940617029,70.22696397856993,5471.116846768754,3.639438081147175e6,1.8672241878972974e7
0.003130001947934543,-0.4952411450078403,0.0006032628779381927,35.04457616078383,1.5500642119003176,11213.770039586441,4401.428194033546,-2.1141874264752343e6,1.4387497329852564e7
0.0031200019583510616,-0.4952136774937247,0.0006899128833400807,39.12175669787929,1.7702404132984133,10707.596429107007,6271.845381101673,8.501726672539005e6,2.510821434904852e7
0.0031100019687675803,-0.49400393977628476,0.0006573099276956264,38.721375303771886,1.8024186964466506,5389.456304235695,5654.031584228408,3.781624696186555e6,1.8018228597678885e7
0.003100001979184099,-0.4936704150686475,0.0006321103491643472,38.49678516532222,1.8136259544052786,4485.1074052645945,5495.553416879467,1.0170978933869263e7,1.877484314711746e7
0.003090001989600618,-0.49395062189597017,0.0006055230862574518,36.28871575417307,1.642851638453198,10726.900664405299,5991.550868462773,2.641873874956948e7,2.371701527263876e7
0.0030800020000171366,-0.4936136114772398,0.0006106477919043642,36.5076661985984,1.6301223601157226,15533.660523676303,4917.354689539309,-54964.145748978604,1.6503017130923409e7
0.0030700020104336553,-0.49367387485395237,0.0006298844156758815,39.13602946900968,1.7624103545737362,14271.03591784341,6153.105882498742,2.078104243679515e7,2.8486552485541973e7
0.003060002020850174,-0.4931047467242198,0.0006348450928442785,37.374045501310356,1.6318288221087116,17909.573234874773,4913.154307639357,-1.405747627196736e7,1.7608141399791818e7
0.003050002031266693,-0.4935650456606108,0.000670514544393672,39.10973174227897,1.6681811281421839,6106.565016633728,5458.065623689451,-2.0048285978301086e7,1.755523903324406e7
0.0030400020416832116,-0.4916937593524658,0.0006152697547785325,35.62763168407366,1.5870931769550152,9965.436293535047,5056.116256492347,7.180997027362284e6,1.7498914031391416e7
0.0030300020520997303,-0.49147511214501516,0.0006424911371561268,35.42817402481061,1.5646242892266133,1381.5602540836535,4843.323316193771,707647.9967025027,1.6518740195375701e7
0.003020002062516249,-0.4912190220795085,0.0006347333958985542,36.51514412155383,1.7824430797959192,2899.7387398244837,6026.77499631073,3.126865957226489e7,2.3457869514541402e7
0.003010002072932768,-0.491544846286876,0.0006812099560650712,40.76820962822142,1.865687477673866,19416.292210670723,6529.475524132259,2.987615272755361e7,2.3915714481631007e7
0.0030000020833492866,-0.4911597449832353,0.0006837899003588901,41.63602279549962,1.894814048541693,15887.065358110476,5860.452684649506,1.2160785172411663e7,1.911818022209085e7
0.0029900020937658053,-0.4907288037820796,0.0006352987377792355,35.74441179466723,1.529839167846304,2847.9695179578316,4135.1625606841235,-2.2702210295213766e7,1.1961958829491703e7
0.002980002104182324,-0.48996974979046426,0.000666317483191527,41.16156663067264,1.8628467129654558,-1196.1820762912093,5555.714786035095,-1.5828760306042835e7,2.048018471651324e7
0.002970002114598843,-0.4891704977178749,0.0006541374438274286,40.07656758016275,1.8345024779698282,11386.095216575919,6354.452178312444,3.9563934875926375e6,2.4714744467578683e7
0.0029600021250153616,-0.48885166400927127,0.0006515696750528136,38.08752278852419,1.6139812811027072,8443.117196116935,4869.415011085102,-5.217341159369691e6,1.7333682761804037e7
0.0029500021354318803,-0.48779719272342464,0.0006336483268325714,39.44185985274966,1.877926115785947,10538.251428860309,6240.691568533566,1.2829613040799875e7,2.4391414763371106e7
0.002940002145848399,-0.48801711449279905,0.0006888569880621255,41.15387671002204,1.6706990347527135,8401.999231067279,5098.407693300356,-4.0373143586100616e7,1.6447709307068389e7
0.002930002156264918,-0.4877913175155356,0.0006449555716808848,37.476667228243144,1.709051793251591,5310.576039192861,5557.4922737000425,1.180066654798533e7,2.000255041401822e7
0.0029200021666814365,-0.4879287440744217,0.0006531760656784748,38.93965037501486,1.639212676841411,7399.78929255749,4786.82441388703,-1.9647628531451646e7,1.5795783476045568e7
0.0029100021770979553,-0.48742883628259065,0.000658845548151889,38.953684956859355,1.5315281574533686,4535.813120785012,4472.664579358367,-3.6901861975000076e7,1.4453663293272391e7
0.002900002187514474,-0.4871292106437581,0.0006517529982404645,39.952876303080394,1.7314740199956693,14520.390950704365,5409.164963631269,-6.027054054994851e6,1.7096139377167188e7
0.002890002197930993,-0.4870685720839879,0.0006638026315307635,38.16472752163965,1.7904797684859364,3611.0076303478163,5598.9974469062545,3.3348860454448048e7,1.8150663441101335e7
0.0028800022083475115,-0.4855488968147522,0.0006720442009662679,40.02447283787704,1.9134558111409958,11554.07932226847,8357.595987278497,3.2518054166868024e7,5.185909773901873e7
0.0028700022187640303,-0.4857281809821391,0.0006707527647216179,40.646769356500954,1.8036615069162503,9488.975466099124,5905.137193615684,-2.1483512949267738e6,2.0580716828784328e7
0.002860002229180549,-0.48551547414463087,0.0006636131603591615,38.25209232623308,1.7860307352634424,10532.192612929979,6217.171845476143,2.5146646905310065e7,2.3775436620461095e7
0.002850002239597068,-0.48413372838014074,0.0006284033433012561,37.11130794424775,1.6827870845104198,-2163.893186650201,5430.676393926293,2.3861487437007174e7,1.7118215099306025e7
0.0028400022500135865,-0.48411874531491683,0.0006700073095615947,41.60219692761114,1.8235410374017895,17492.678138266816,5627.456064055864,-2.1451172775950596e7,1.737583336941001e7
0.0028300022604301053,-0.48429833835748504,0.0006328976441995491,38.376072537865745,1.8654345323778116,15259.234246367841,6339.965848368789,2.7426510012907162e7,2.2946626171154957e7
0.002820002270846624,-0.4831822858924161,0.0006494104556677415,39.61216863383204,1.9596942015644858,10236.326125973124,7836.819043669366,5.777825889599954e7,3.759044451517828e7
0.002810002281263143,-0.4834949483982891,0.0006642936350327579,39.67559678334712,1.6711269512172728,9000.119048366254,5252.879715811888,-3.184060374537512e7,1.831275743292294e7
0.0028000022916796615,-0.4828525679248681,0.0006462695889578145,40.44632453611783,1.8557424302414742,13655.855133084742,6537.011158479815,1.5306544810740003e7,2.753217182327528e7
0.0027900023020961803,-0.4828003403478214,0.0006843738752842908,42.906748447381126,1.927234633564392,9627.760363137111,5600.126824556203,-3.8886686216214453e6,1.8147752817066014e7
0.002780002312512699,-0.4825040977634638,0.0006671926734912217,41.702819478273085,1.8288993074783149,8640.512238512525,5966.433756748936,-1.2159183001473699e7,1.9662518874225456e7
0.002770002322929218,-0.4814083221688307,0.0006853607240509729,40.94871546871795,1.8404227270149525,11965.823291886372,6984.213862488072,6.453199207521991e6,3.0774460697227262e7
0.0027600023333457365,-0.481270256972962,0.0006651341362399983,40.66748576530679,1.7721984198330438,-678.326085608359,6156.356546008551,6.149672052411543e6,2.7243906971459873e7
0.0027500023437622553,-0.48044541433677906,0.0006849526134582428,40.41785833842935,1.9040086248681074,11948.808346762555,6623.650437063508,3.0957907292688407e7,2.6510430236333434e7
0.002740002354178774,-0.48126536563729694,0.0006558311162835108,38.75799141259044,1.6509639183601403,6780.387084242322,5305.605319580873,-1.0203681462216105e7,1.7742886562255055e7
0.002730002364595293,-0.47921364792593435,0.0006818438895988877,40.672227499547056,1.9495041131994746,15739.865797363622,7683.7631527377425,5.0660147694426775e7,3.754813325792982e7
0.0027200023750118115,-0.4786578392532889,0.0006304322238076321,38.724602355136156,1.6439985730499802,16896.14896515407,5106.986485120786,-2.073580134238828e7,1.8013031379234448e7
0.0027100023854283303,-0.4808669146456153,0.000678356854787281,39.58371653749784,1.7695575997086093,4789.905971178949,7092.797184502366,1.0683482802370636e7,3.666670459553832e7
0.002700002395844849,-0.47843554925361864,0.0006509437194871469,39.94290314167552,1.7424283270323286,8233.45890464352,5266.528718379469,-1.733585108444153e6,1.814075961578938e7
0.002690002406261368,-0.47911875424041317,0.0006619987256688503,40.2088578887599,1.6324207942924636,10955.933437044621,5039.81290525344,-1.6460619702498268e7,1.7362620380291242e7
0.0026800024166778865,-0.4779948473652203,0.0006469533149866064,39.324264796558374,1.8054879381695772,4561.997368339214,6281.593488618518,1.2687491921282845e7,2.42795466519573e7
0.0026700024270944053,-0.47760287771062193,0.000666123164438277,41.014525233047415,1.7404741752630422,12876.745559619738,5815.3022402212255,-9.80986146243854e6,2.0778394760130577e7
0.002660002437510924,-0.4767996843218864,0.0006810520259845609,44.93673722170671,1.9547077664856345,8573.832573468779,6853.6799478875555,-8.716769748968996e6,2.556770505661289e7
0.002650002447927443,-0.4781084253342935,0.0006799217895869928,42.79949086014244,1.823952359865328,6021.074666918239,5479.500121598098,-2.1584126470991424e6,1.818909745253193e7
0.0026400024583439615,-0.47628084826420325,0.0006681390373438669,38.57719605422631,1.7390615118619295,8795.367675674039,5876.946913018068,-8.828784426474666e6,2.366753759720618e7
0.0026300024687604803,-0.47580717334625994,0.0006479631413510643,36.07397512240787,1.654433042666641,17234.533540028635,5360.318795182803,1.553160076360195e7,1.821363395552048e7
0.002620002479176999,-0.47434861498594866,0.0006859422504420562,42.040136815791705,1.9239378182950702,12223.55915274241,6333.851959944177,2.598575288695911e7,2.179300672704601e7
0.002610002489593518,-0.47512855283976163,0.0006621964931660017,41.20710524900666,1.7964970962839863,10892.373930600834,6542.687933193577,1.1174413886755442e7,2.335315399691477e7
0.0026000025000100365,-0.47540701134799107,0.0006725828235466853,41.952415222224204,1.7635835615908697,9373.984760947413,6376.692569758766,-1.2517185810400296e7,2.736893006285545e7
0.0025900025104265553,-0.473933744835052,0.0006808079938611876,43.319616255164036,1.8495715823544163,16864.235643212538,5684.609472149594,-2.3029062196785346e7,1.9576338286226902e7
0.002580002520843074,-0.4739484632503321,0.0006847697702686153,42.59005914124457,1.8140396999468744,6910.082795199816,5717.9426811134845,-3.366607162396071e7,2.0568969468557823e7
0.002570002531259593,-0.4730429692713371,0.0006826878878969725,42.39614831814934,2.0726394245622917,23870.8325859951,7790.105856822037,6.1390703002481356e7,3.5997971291895926e7
0.0025600025416761115,-0.4718910435209919,0.0006816783623187186,43.62253851567404,2.010319915367025,11370.782101281782,7017.7260017815615,1.7111349343970057e7,2.6565329225118678e7
0.0025500025520926303,-0.4723651940350142,0.0007113815046438883,44.69272123641888,1.9114048477298904,17585.327888659613,6636.274307550036,5.4376848760278905e6,2.371522161805981e7
0.002540002562509149,-0.47193564937659255,0.0006704981948591209,42.13771088303927,1.9828238009723815,18474.041398184498,7615.720673413352,5.679068581878254e7,3.0458723187424146e7
0.002530002572925668,-0.4711673314756923,0.0007179598317866904,42.47275621538669,1.858214154285771,17181.137224243317,6488.488217059306,4.638671296969501e6,2.3580938748640142e7
0.0025200025833421865,-0.471695642769613,0.0006917219585119285,43.357599961025,1.8584715861925827,15713.47374804505,6088.167324370456,-1.2318034244043294e7,2.32523440137755e7
0.0025100025937587053,-0.470718933038149,0.0006925625578460276,41.99702283205445,1.8945061265453367,16794.585534458627,6577.722689021952,2.1050699632207684e7,2.2975529835680183e7
0.002500002604175224,-0.47047419575131494,0.0006731314294094384,42.637761561981904,1.9095569978529239,22614.40926503629,6001.674204492054,-2.096111167623522e7,2.1532443266769323e7
0.002490002614591743,-0.4706961779627384,0.0007185506575979353,43.89668125182314,2.019919724442246,16590.559101183302,7530.051052214825,2.3258551867055215e7,3.6180696262237065e7
0.0024800026250082615,-0.46842108770850904,0.0006716497535475078,42.935569506574055,1.9250259162133225,11664.161800023368,7034.058214859461,4.679989252854313e6,3.040275711550852e7
0.0024700026354247803,-0.4687418281882184,0.0007084083276950339,45.99875372661057,2.042543716985896,24608.7476206353,7117.242980822613,1.7300806966903377e7,2.7828689415106285e7
0.002460002645841299,-0.4688493828667674,0.0007230435982693872,46.77080669220432,2.1115743646217684,25777.088602472493,7786.337623022384,3.1896621189246595e7,2.9631465663748186e7
0.002450002656257818,-0.4671801188508163,0.0007150391822302669,43.56401227756904,1.9584945322260028,21666.84997242864,6281.0420594390735,1.099037951210947e7,2.316135888090983e7
0.0024400026666743365,-0.4673587998695831,0.000699961657770856,44.96193652810624,1.9853794159341458,18037.426638439116,7378.928136536761,2.6808584994353097e7,2.762075157249071e7
0.0024300026770908553,-0.46724219887384855,0.0007157931214887591,46.43370509604879,2.1071047206021865,-1068.417793283556,8733.816432514537,3.660674862063098e7,3.704053317713989e7
0.002420002687507374,-0.46713067174624245,0.0006943686345696038,41.941519030757185,1.9447340535741284,3984.9202994557736,6240.618992614526,1.6123156530699074e7,2.246910533678315e7
0.002410002697923893,-0.4657899082927076,0.0006895564502636717,45.78004997448035,2.1559999094644007,30039.41599853856,9097.448203584207,5.100513885460732e7,4.777953100543871e7
0.0024000027083404115,-0.4647325329734585,0.0007112795208305076,45.885054905032526,1.8496639125415077,558.4956312756798,5567.653814730284,-3.871686790568247e7,1.918557401707837e7
0.0023900027187569303,-0.46511976990898446,0.0007191439116462978,46.31372505422585,2.1731251004558003,5877.36201034226,7394.3072190518105,1.3657396115197187e7,2.9421603640699748e7
0.002380002729173449,-0.4646860616884758,0.0007154516383008788,46.962284835334565,2.228008944798364,15135.5313763935,8948.064137339004,4.329322100369203e7,3.7076840829139456e7
0.002370002739589968,-0.46411890564000124,0.0007030398508759904,46.65798314549698,2.1636830290958753,20307.040527110876,8144.586738811172,3.5907361142456084e7,3.8574597486812904e7
0.0023600027500064865,-0.46401158574696777,0.0007367983767637805,48.10314500709071,2.034009778123637,10160.879082424046,6775.278767261511,-3.565799768134091e7,2.4816346714793988e7
0.0023500027604230053,-0.4647453636962764,0.000731444106612731,50.97291618809606,2.1765751808859015,16865.476411552994,7854.006721583114,-1.274682429344004e7,3.0590139647230234e7
0.002340002770839524,-0.4620774093596418,0.0007520323914493738,48.58784792144567,2.1823880493038996,18551.504648637056,6893.371807841915,-1.4552655186558554e7,2.3306610305667836e7
0.002330002781256043,-0.46255052936968644,0.000701701689002406,46.86629969941298,2.123080630108094,18030.10309903871,7276.262284371737,1.6255038176927557e7,2.4443582324872587e7
0.0023200027916725615,-0.46179960943956877,0.0007244401636943661,45.17701368983287,1.8697079183500132,14077.052192603922,5589.05643530667,-4.315133990695124e7,2.0113418386179123e7
0.0023100028020890803,-0.46257178131328547,0.000705175530388292,45.328855164162256,2.0498686188432385,18725.28696831144,7571.564011040172,4.0778081439655304e7,2.8246486921729513e7
0.002300002812505599,-0.4605391124868237,0.0007122020036562323,46.49039026555494,2.2543185219959345,12491.956445466752,9765.899777681341,7.739787419639184e7,4.643858579404582e7
0.002290002822922118,-0.459789787964867,0.0007186768737119172,46.56985810489644,2.042884324739171,6681.264861238127,7253.678901199644,7.512164421718406e6,2.74383855110591e7
0.0022800028333386365,-0.4594312683559599,0.0006904351032087518,47.61309304027906,2.047760315899396,21450.716569773595,7800.014985119539,2.5166344103934314e7,3.0551969500217725e7
0.0022700028437551553,-0.4589770574167655,0.0007151382248346269,47.799403212918975,2.036081325199339,2441.5196909619394,6870.419676611435,-1.373838852572405e7,2.3894226291892387e7
0.002260002854171674,-0.45874787432098185,0.0007059610408071847,47.55469750987824,1.9871889779675782,12235.45930678363,6518.998330629015,-3.353133172322063e7,2.254164502396305e7
0.002250002864588193,-0.4586697215783717,0.0007376442661568858,47.54849385269212,2.1528859467996497,3811.5422174196256,8549.051070389847,1.042465430376381e7,3.9677663142516844e7
0.0022400028750047115,-0.45868624248085155,0.0007680327474446389,52.530628637164334,2.4083171153357323,26791.729801412224,9052.053465969446,2.8556808906843618e7,3.592817144115923e7
0.0022300028854212303,-0.45784313321534414,0.0007428307984841149,47.76529501061209,2.159221713826075,16822.065802589495,7093.2159272174495,-5.926393335436931e6,2.6167186920256093e7
0.002220002895837749,-0.4571607956106567,0.0007075748324638483,48.56285858136124,1.9715358405660723,14839.326578806904,6867.673865977828,-2.7040657350551225e7,2.4769984283184018e7
0.002210002906254268,-0.4580616103818473,0.0007259697590345707,47.016624924868665,2.1524741619215173,17190.38544681663,8715.700790490693,5.9179314825865775e7,3.808617915199481e7
0.0022000029166707865,-0.45586913457979067,0.0007434771505301874,49.32265132459297,2.2020974695239395,11190.014302811549,7812.1170695042665,5.41646316117296e6,2.808562859197119e7
0.0021900029270873053,-0.4560764475200896,0.0007161216955311611,46.79602020657326,2.1172533655082497,9233.493311576645,6731.99420335694,1.7702479596610654e7,2.23573086924445e7
0.002180002937503824,-0.45488878345907735,0.000745322072254204,53.122048858328924,2.3316530214709634,11307.126676376603,9753.590438232006,1.6531281258293841e7,5.12971876634207e7
0.0021700029479203428,-0.454134809537455,0.0007418473024404489,51.75643863205616,2.395943746952958,15212.906538049818,10016.651806030493,3.369080179479711e7,4.938989376874541e7
0.0021600029583368615,-0.4543014118379927,0.0007124902920253971,48.964932817463676,2.134714569335506,10432.817852606497,8087.052010709998,-1.7729384108953916e7,3.2414452386067577e7
0.0021500029687533803,-0.4515831518257075,0.0007447225764813082,53.36869048178449,2.437123636761706,33040.128145375194,10959.531478774863,5.3793655529143356e7,5.5941713524262995e7
0.002140002979169899,-0.45324134779251585,0.0007833804947620268,52.65601774461482,2.401526856139573,6576.215373070135,8842.702085647863,8.361987183092687e6,3.324485536129125e7
0.0021300029895864178,-0.45298598546447,0.0007235382051088373,47.77831481662283,2.250459885535192,22414.26824127182,9183.858330217083,5.084038463855366e7,4.295652507172374e7
0.0021200030000029365,-0.4540270340658508,0.0006922389107128815,47.638422164832875,2.0694138305485916,8045.955189835151,6705.051193006845,-1.4514594232573597e7,2.5690129808031663e7
0.0021100030104194553,-0.4510069528871938,0.0007367808770569158,48.47147482091581,2.181497928879997,9728.818214819265,8067.244220176991,8.98143181582257e6,3.4076286098618895e7
0.002100003020835974,-0.45161732895705176,0.0007420146013569901,51.55854635290164,2.262223589113953,13602.182697041648,8357.798082019033,1.4579979645987527e7,3.1478548771933317e7
0.0020900030312524928,-0.45020750290620426,0.0007243791499193683,49.43205309281623,2.301555423111542,5664.125488947082,7836.011052829654,2.5583593155557472e7,2.5133786189866085e7
0.0020800030416690115,-0.45162921624260494,0.0007452998735018083,50.06912797122514,2.113577468259115,12755.728308620655,6180.46394517643,-4.1044829344422825e7,2.2895357542023286e7
0.0020700030520855303,-0.44965252912435094,0.0007090810196064803,48.90951994800256,2.0252501142391792,5746.017856228813,6869.639609700195,-4.318639295898974e7,2.375568805650596e7
0.002060003062502049,-0.44851058516091424,0.0007169977963448627,49.922521583613786,2.1082469650610447,12394.72716081556,7247.3935996631235,-2.0289675532697268e7,2.53769616094176e7
0.0020500030729185678,-0.4483017547986625,0.0008199125034433451,55.50026997246231,2.4631140129139943,31845.416153157803,10502.197567454621,1.5287531736816252e7,5.204368232454118e7
0.0020400030833350865,-0.44765009347276324,0.0007752284468436144,54.939317512488046,2.1928644344799606,22837.822502188086,7769.764071063116,-9.907776006359068e7,3.2770315932168785e7
0.0020300030937516053,-0.4470123002106377,0.0007776244454305158,54.32749757686213,2.3564356573261938,21922.684619483876,8746.821927137798,9.754387251204317e6,3.211085886012675e7
0.002020003104168124,-0.4463402892728283,0.0007712393916531605,56.299861068877746,2.6741579213964646,17946.83121500929,12615.479274843487,7.831553506758432e7,7.018998453032918e7
0.0020100031145846428,-0.44670593314789886,0.0007533501017499501,51.739004635664365,2.3640153824156545,18712.033199044556,9026.23869796348,1.4909524082353724e7,3.413120909250994e7
0.0020000031250011615,-0.445949407193375,0.0007581172315222074,51.296654546576605,2.3516831697095335,25337.863449553337,8333.468063830676,1.602131769903582e7,3.4877872620011635e7
0.0019900031354176803,-0.446591481079092,0.0007117545764089242,48.86983166305043,2.1826239732427024,23836.343947910176,7748.92861062816,2.5961883134006727e7,2.846118940886872e7
0.001980003145834199,-0.44467992501575215,0.0007458475029588155,51.25935346018338,2.408841578276397,26441.894747326067,9654.031610340926,7.345513793048537e7,4.139299354637514e7
0.0019700031562507178,-0.4442477865077412,0.0007436206328770826,50.751210648902465,2.2965505176922636,18881.302230693687,8853.117999021604,1.4816502723449545e7,3.6754543785896614e7
0.0019600031666672365,-0.44476424851194507,0.0007603070341329832,51.152162771486175,2.4602278980365675,25669.890602952004,11031.528053959593,8.993210426056759e7,4.786328807343848e7
0.0019500031770838203,-0.44265318060079684,0.0007983207985133834,55.18308359746939,2.2422919330742315,12213.012297276584,8211.533626199282,-4.8069915178303055e7,3.1858273582914032e7
0.0019400031875005472,-0.4427905034716133,0.0007104713439740687,47.55979229198133,2.1417024814516443,-4474.639281473307,8480.404597584034,1.7767585575851426e7,4.73816920232439e7
0.0019300031979172742,-0.4425420084606954,0.0007923103629187229,57.89488510038399,2.6230401870121884,26805.704117615995,9807.663604564928,-2.0560469198367815e7,4.268573174956933e7
0.001920003208334001,-0.4397633954276438,0.0007543115372643728,50.99821324565647,2.1868772779986148,3269.2650872640475,6696.740970612751,-3.865524747462439e7,2.47868293225049e7
0.001910003218750728,-0.44055563470635384,0.0007799660596641312,54.19959880851716,2.306059754053281,11698.95219746945,8440.435743176322,-2.684542470302448e7,3.42924542247826e7
0.001900003229167455,-0.4407872106211703,0.0007831909344697578,54.224024883269905,2.2797823454172677,34833.12994402884,8264.20090031344,-5.913595068357139e6,3.019373981374277e7
0.0018900032395841818,-0.4413675784368461,0.0007795400290521818,55.554678854726376,2.7122819587441542,30973.823511919625,11004.936143479421,9.270233454057331e7,4.962692816594877e7
0.0018800032500009087,-0.44053670731062833,0.0007522424445289277,54.43758678937745,2.5598025319718243,15087.21790698694,8739.139245825008,4.753994102281524e7,3.1352094029651448e7
0.0018700032604176357,-0.4388239535080563,0.0008205356557442667,57.17271911649906,2.6335313733887413,23619.1554815966,13721.5897660754,7.021712933152805e7,9.854426947745539e7
0.0018600032708343626,-0.43757679507915925,0.0007807343524363011,57.52773017805189,2.656179779596451,27696.103886691988,10133.782672123556,2.672662716961324e7,4.285272986776788e7
0.0018500032812510895,-0.4375488793445418,0.0007660946245183535,54.75157080429956,2.3989450388941314,28917.398540008366,8214.368817527915,-3.580708169052541e7,3.06142792375335e7
0.0018400032916678164,-0.4379022136522041,0.0007740767973327104,55.28780703049821,2.471623795858061,26306.289145113955,9086.711247874733,3.574215317587885e7,3.705394901945843e7
0.0018300033020845433,-0.4354572391395489,0.0008253674129332678,60.66917329603255,2.632710578640752,15593.450775802849,10120.803401470925,1.3447024000697026e7,4.460041796184403e7
0.0018200033125012702,-0.4363656894554385,0.0007712195868221818,55.76828973142141,2.1827218531905554,874.077656837894,7460.7121293261425,-7.834051199031481e7,2.9797562832516957e7
0.0018100033229179972,-0.4360164600841354,0.000800458702219238,58.25467088584873,2.5194376436908628,19156.114595690393,9085.157573041497,-2.6528278312345218e7,3.5284668909176335e7
0.001800003333334724,-0.4362099633870397,0.0007576148144538783,53.76603105313742,2.263480550828502,17886.042114575157,7607.24003784952,-4.606506738724929e7,2.9971323955992915e7
0.001790003343751451,-0.43395391865708133,0.0007689443585052456,56.40174060017637,2.49527264646176,17424.203296513497,9470.363489750285,-6.847461497217139e6,3.9571617990650564e7
0.001780003354168178,-0.43489992314189224,0.0008170407594878888,61.24396942082444,2.4788681565959823,10700.32345015588,9404.061410215652,-6.839951235252465e7,4.251971841875486e7
0.0017700033645849048,-0.4348347629748372,0.0007822899951705734,54.17067166062574,2.368572233570784,22576.411247460088,7630.367746282765,-3.671646080742741e7,2.741008945441179e7
0.0017600033750016317,-0.43330408858000785,0.0007797596074409839,54.09533786489779,2.2641348425410164,18779.2295346418,8461.158248646992,-2.865564649109278e7,3.376039656359799e7
0.0017500033854183587,-0.43361635290142236,0.0008039775283299351,61.43457690513336,2.6070666257719557,38113.36305948063,9814.41164931068,-5.372664140175013e7,4.172246532586277e7
0.0017400033958350856,-0.43108946053701136,0.0008036720968321737,56.56216881532549,2.6394994075263525,7141.371999159269,10688.642775443746,3.356095308582927e7,4.851563901651457e7
0.0017300034062518125,-0.4327011129427279,0.000785931929989256,56.504970192416515,2.5487097152353266,16310.601387314913,9866.86029561637,4.687326126907375e6,3.940898227565967e7
0.0017200034166685394,-0.43098062354066713,0.0007784076064616972,55.022532550305606,2.422190439067162,16311.70288749348,9750.081389855612,-2.634167957912704e7,5.466475266041105e7
0.0017100034270852663,-0.4305089311029527,0.0008546930054696406,61.527421985881006,2.5323042525899835,25268.886433361513,9161.210373710748,-6.412089084073548e7,3.994033322634822e7
0.0017000034375019932,-0.42958656833983666,0.0007729044164008919,59.333848477487614,2.5131847802691745,11851.333515817852,9645.667636979186,-1.0173822470252536e7,3.774406922283112e7
0.0016900034479187202,-0.42918421724571465,0.0007825165210130806,56.296964697842874,2.4353874951396084,34753.557118534736,8762.189594339907,-2.222019198956998e7,3.3117691467788123e7
0.001680003458335447,-0.42997357033629624,0.0008049256755791043,57.55720960895935,2.5403003020038786,20849.586255621743,10436.909325704091,1.4648321558414246e6,4.697288106732178e7
0.001670003468752174,-0.42797783456147664,0.0008061784699937947,61.10663656802877,2.950562072561455,6683.727509839063,15133.771919475432,7.294771482154319e7,1.1347670734475034e8
0.001660003479168901,-0.42698720744424745,0.0008059295752108319,60.72306165921268,2.619383134980173,8595.008927258345,10540.764792318436,2.524949957592099e6,3.77863645924265e7
0.0016500034895856278,-0.42652782889457236,0.0008377579799003593,64.21449629079436,3.250390352380064,40003.22744996273,16139.31484609969,1.6520463659534356e8,9.092883740716988e7
0.0016400035000023547,-0.42628521765661637,0.0008347001107654862,62.62712466031312,2.813369661288147,24375.368433619038,12370.402100491392,4.54588484183765e7,5.818224191711511e7
0.0016300035104190817,-0.4258943416520747,0.00082604947190907,60.286312647129435,2.737143372526261,30619.40045269102,11646.332275455583,5.061690438631819e7,5.728997822105738e7
0.0016200035208358086,-0.4252598939850855,0.0007565303346059807,57.55625485892246,2.546821157644956,6975.966149131239,10100.413245958278,-1.148630847296316e7,4.264706047983847e7
0.0016100035312525355,-0.42468994630395934,0.0008567299682342685,63.047096552856374,3.0159832651745426,55798.5809976523,13905.33845556805,1.226469900899254e8,7.36107638450479e7
0.0016000035416692624,-0.4241888542610109,0.0008447884509169979,58.41669678249919,2.795681959294816,41836.73426524928,11740.51731632986,7.530333839635623e7,5.57399600011102e7
0.0015900035520859893,-0.42440906610787715,0.0008028946893782701,60.42588499139627,2.7224418243174573,29582.619873239433,10016.810219412588,-1.529312582176038e6,3.8272131639660485e7
0.0015800035625027162,-0.4229879020325713,0.0008327844740747837,61.62056552698945,2.870704496199661,26363.4559688592,13314.140808991195,5.982605765950577e7,6.706531229102541e7
0.0015700035729194432,-0.42144398296126045,0.0008147427605787933,58.99879475851603,2.5086205915363164,11632.124031525165,9899.795219648293,-1.4257246276777223e7,3.869940995533229e7
0.00156000358333617,-0.42206827277484604,0.0008366314658875757,60.83951317000354,2.6880827596866474,35569.08474551546,12113.63267525184,2.5310594775099054e7,6.880777612238742e7
0.001550003593752897,-0.4201046762676886,0.0008197121160597184,61.65375759982491,2.905838706373387,43149.296623783586,17157.96066487056,1.1203642715375653e8,1.4354351939242637e8
0.001540003604169624,-0.4211412554568975,0.0008400631000554876,61.631755248413654,2.9113928461693934,30621.14997971515,12608.255923645154,4.770851639853477e7,6.328917144131249e7
0.0015300036145863508,-0.41919792970656433,0.0008476670469942546,64.25331465874542,2.9869863174336055,23868.197094793628,13862.685416296436,8.974940977679585e7,7.38510117270785e7
0.0015200036250030777,-0.41874420704457077,0.0008292320731114991,60.79160764896276,2.876303076947819,25388.45045250672,11763.023607444784,7.28591300942521e7,5.442662275915245e7
0.0015100036354198047,-0.41872910093481275,0.0008392447360639931,66.15839997255458,3.27985899134327,46274.523374817385,18263.923659569387,1.7975356942207924e8,1.2786753738471292e8
0.0015000036458365316,-0.41782413300022664,0.0008696862232466852,68.48232998443676,3.0147934051530956,40228.778042184895,12472.805263853463,2.508464657158262e7,5.373909215906747e7
0.0014900036562532585,-0.41676864330947544,0.0008918916801936218,67.06932421079321,3.114112519297307,36235.230288393774,13415.442993080522,5.164327899452483e7,6.3613210990751274e7
0.0014800036666699854,-0.4164378016150222,0.0008511058804474455,62.7133742948544,2.830989972074997,57638.60807362872,12735.998907899531,5.0516200292729475e7,6.67528333966463e7
0.0014700036770867123,-0.4143359685345868,0.0008184481930587816,60.798314020022275,2.5675734080961643,18030.72859267192,8141.591695259671,-7.941286752040614e7,3.4567495907601744e7
0.0014600036875034392,-0.41340522068463703,0.0008786535156862367,68.50036399171609,3.009227604232103,42927.945041677885,13695.713856025599,5.247588807737172e7,6.53581132340356e7
0.0014500036979201662,-0.4138294203486361,0.0008292168508522864,62.150670824465415,2.6391994047264724,32861.81436891892,10211.878753955238,-2.6021048377248045e7,4.099551296287941e7
0.001440003708336893,-0.41420556959090776,0.000796464456491427,55.98469043728112,2.4864559950454916,18027.150281580714,8967.55407696983,2.854774809860544e6,3.2409196093431197e7
0.00143000371875362,-0.4124872333691539,0.0008411667324453904,63.75165274782753,2.798414068412284,26986.882303506827,13978.370361564845,3.951235463105053e7,8.664617105890194e7
0.001420003729170347,-0.4125578430003271,0.000845264926268292,62.283920868120404,3.027699387507006,40997.37371649276,14003.091796570485,1.4232242248742506e8,6.5700664366732486e7
0.0014100037395870738,-0.4115755668438635,0.0008515311690144497,65.65029371744083,2.9032738194465857,45363.704014212446,12490.906814530164,1.5685738253944853e7,5.106574329710593e7
0.0014000037500038007,-0.4101293610051941,0.0008600156845570432,63.300394269363785,2.719302490037047,21826.463680378918,10464.327507566337,-2.7798543505517416e7,4.775437738681171e7
0.0013900037604205277,-0.40930678205773835,0.0008634790054445099,66.67301158737632,3.085625859565375,40001.73658777833,15672.565069336759,5.459369507641526e7,1.032246838099243e8
0.0013800037708372546,-0.40897129743304894,0.0008335933862897531,67.14337427837899,2.9544602333078087,27275.07172508172,12872.33356983255,3.983359426042817e7,5.518713060665043e7
0.0013700037812539815,-0.409675090850897,0.0008231520521550812,66.47868002032995,2.7719179927787283,37638.248505673226,11647.440848029852,-2.993767878118853e7,5.201080505010102e7
0.0013600037916707084,-0.40765699580657294,0.0008616284143336043,65.89342542557615,3.1650790046206616,36929.09556146184,18326.684589315944,1.5177593512625563e8,1.3198870974236704e8
0.0013500038020874353,-0.4078015384166436,0.0008700608083309218,66.51052028763158,3.0024901229100416,48790.47442854603,12158.83663043809,1.026924333381375e7,5.851649456744624e7
0.0013400038125041622,-0.40540795808246105,0.0008197054773688478,63.66247491480268,3.332780357034398,63928.89597842301,18906.68096036386,2.341901266224803e8,1.3086666065662295e8
0.0013300038229208892,-0.40596890505669836,0.0008461352800211066,73.38296716736349,3.230435371469166,36641.958182916016,14342.240319659093,-1.4910954713629974e7,7.071036172779939e7
0.001320003833337616,-0.4043991083494402,0.0008845292324466989,71.91367627164533,3.3186550069931817,24973.73431379677,12771.120619332165,-9.371791855382547e6,5.479188712529354e7
0.001310003843754343,-0.4048139768028521,0.0009007458411319424,71.6661565848157,3.236242787824867,43793.88647694417,15561.287931052899,8.633007560151613e7,8.000460213182972e7
0.00130000385417107,-0.40336161475031307,0.0008644058041920255,67.4312082865371,3.058395626631614,40645.61541644953,14310.763121181202,5.32469698111087e7,7.973548253851181e7
0.0012900038645877968,-0.4030864471538505,0.0008593366828560211,74.0188251731094,3.3802780810648536,63137.51569544181,15899.331650588387,4.332869547952669e7,9.040590095413998e7
0.0012800038750045237,-0.4021987447556985,0.0008883813366079239,67.00414415294735,3.061538266803158,48443.88862082666,12722.456512714674,6.173633435611518e6,6.870296782547717e7
0.0012700038854212507,-0.4020885198377196,0.0009340818949622314,74.96166757948684,3.364443187038798,77651.92559595506,17671.138594939333,3.729973560462787e7,1.177251960857383e8
0.0012600038958379776,-0.40035890530102086,0.0008911679984365661,77.79508480132242,3.4813789095886625,47393.097872956154,17242.096849443948,7.223985655912162e6,9.878053731787588e7
0.0012500039062547045,-0.3995912453372071,0.0008587720530605056,68.2061933645923,3.242639421528407,29411.988533532873,14584.735402903378,8.776749600270109e7,6.944382292191155e7
0.0012400039166714314,-0.39927371977985765,0.0009317756504491989,74.703603089103,3.4462957752322745,43321.74051865885,15662.217297503163,6.42244157821424e7,7.349753408696972e7
0.0012300039270881583,-0.3984237966906888,0.0009166233175752758,77.89712618344623,3.5847369844256995,28087.442989978408,15783.887861939122,9.154140993430401e7,7.282529736045468e7
0.0012200039375048852,-0.3990479556799829,0.0009337591816348787,76.7386429876114,3.3838318621674683,43426.536285986636,14465.42055117607,2.8184997814861894e7,6.584689279377749e7
0.0012100039479216122,-0.39690958614847927,0.0009288866937558182,77.20091305653763,3.583091128887384,54594.28144862693,18406.151353269266,9.988470054374745e7,9.193104784489791e7
0.001200003958338339,-0.39678018529566755,0.0008995857320383666,73.51409730841644,3.6093426345253987,51956.33800163914,26500.797343096187,3.142752274807138e8,2.6826665913932395e8
0.001190003968755066,-0.39564481338676843,0.0009315668391196692,75.29684311982628,3.6291282337268918,45651.081065263905,15854.917757450863,9.139431857107218e7,7.072201026592278e7
0.001180003979171793,-0.39565944985182216,0.0009047965778838912,74.67851873673497,3.0783060852532538,29274.38381748876,12290.314123622395,-7.04370830196595e7,5.2567480055245146e7
0.0011700039895885198,-0.39218337557674027,0.0009069533938669301,76.8306586130793,3.4106290637447505,26735.350358915777,16200.015006100935,9.241518463175054e7,7.623170003751403e7
0.0011600040000052467,-0.39339325291345434,0.0009439769133463965,83.63715976757146,3.831496268522378,66161.50544152639,16466.834305885215,-5.5540665287406586e7,8.148344488024394e7
0.0011500040104219737,-0.3935911948749949,0.0009258238790457415,78.1297581712854,3.613247535922046,54057.117250889874,19066.080071146444,9.552862146486661e7,1.1948565767598082e8
0.0011400040208387006,-0.3910711288159821,0.0009419723661061495,77.03122234699653,3.4017116988998,48059.369676442795,14999.730622348174,6.003775406894723e6,6.880517463524242e7
0.0011300040312554275,-0.3912234256983233,0.0009265152302751511,79.60136138743499,3.630268064450267,39631.11769493936,16543.896042604214,6.094215632730109e7,8.873323003048068e7
0.0011200040416721544,-0.38865561007307453,0.000923867839348662,79.2358908029775,3.9392810791703803,73827.06990250884,20626.682651918156,2.6236127017879188e8,1.2917025425508185e8
0.0011100040520888813,-0.38908285924798713,0.0009502397837736597,84.1757730369344,3.7790519877840616,73919.58182417515,20419.16245796352,8.539049796598297e6,1.2159708366011348e8
0.0011000040625056082,-0.3877851524125679,0.0009321717463107181,80.34301943322849,3.487115064778395,62749.902438479075,15981.383439557581,901503.6170751264,7.937145993163109e7
0.0010900040729223352,-0.38835567833764784,0.0009648625649008114,82.57905470685557,3.531039246488678,16308.50340379449,13874.899996472606,-1.475519747171328e8,6.6668472056468226e7
0.001080004083339062,-0.38561870235734075,0.0009321897907553389,83.70520200113057,3.743146038464383,32788.665145074985,17521.900608942626,1.2122972269042809e7,9.305210373470175e7
0.001070004093755789,-0.3858372884321365,0.0009265175227210525,79.77518372720267,3.54683804643744,49034.52092472212,19013.702207870887,7.213754780267994e7,1.25692611945554e8
0.001060004104172516,-0.38346693958733286,0.0009270946037417566,80.87072040810885,3.800946268611794,62935.36632886347,19321.06040099163,1.0191900321109983e8,1.1700207032524405e8
0.0010500041145892428,-0.38569013167048444,0.0009645651126466775,84.8084887033604,3.7670954918916655,66750.21632393172,18914.188211737284,1.1080269914249193e7,1.2319835775928679e8
0.0010400041250059697,-0.38446184649516896,0.0009602988800492225,88.00600148075506,3.914348949358865,40215.786548107666,19059.857696767776,-3.239771087840945e6,1.1995730544183873e8
0.0010300041354226967,-0.3824567988911863,0.0010361524284478473,93.70184218219394,4.475835609875315,109233.87503493122,23181.96557405654,2.463182700675046e8,1.2218120452878842e8
0.0010200041458394236,-0.38220126061340265,0.0009875040670706903,85.24111179546532,3.835617103716725,62493.985036597245,20179.565504089758,1.1815319431496935e8,1.0978881149517673e8
0.0010100041562561505,-0.38094595841739526,0.0009565621465413542,85.97121385594816,4.059119474755366,57726.086089298486,23421.166421198985,1.6271688098990947e8,1.7289965718319398e8
0.0010000041666728774,-0.3802847704142767,0.0010120792665437276,89.89313305197926,4.322304550084715,89544.57970635933,23355.245355456886,1.7045375804901183e8,1.2913236155464612e8
0.0009900041770896043,-0.37731483194756904,0.000963658235190735,87.75087475778528,4.548654053037079,101872.6742566387,27922.72057807316,5.017410098281709e8,1.8209150910497186e8
0.0009800041875063312,-0.37977811126494154,0.0009608563541578116,84.2761806023448,3.8105436434175752,60652.07306950437,18408.347864919753,8.682314909419152e7,9.858005713189906e7
0.0009700041979229899,-0.37850818421961113,0.0009812590956522049,91.37640358410344,4.3674221308143775,78772.70607146798,23588.51194140687,1.7945169357969734e8,1.6239668048899913e8
0.0009600042083396127,-0.3768299048505032,0.0010251970540442951,94.69511740148717,4.337338235524533,87000.04564393338,22959.401948878272,2.5251619923040724e8,1.1999591620033194e8
0.0009500042187562355,-0.3745766123060012,0.0010162407256859606,93.59119212222997,4.449593940718552,65825.36050754359,27555.028436513123,2.007160683572892e8,2.07103812389693e8
0.0009400042291728584,-0.3747190362843863,0.0009785571056432126,85.06099599029417,3.910984054338971,114094.6579979008,20096.371166529585,1.298834127699819e8,1.1901593648542051e8
0.0009300042395894812,-0.3731242495189248,0.0009966182592904436,94.3739284576728,4.406870112371784,99385.20276790876,27993.657320562892,2.805241118692824e8,1.7935411872876257e8
0.000920004250006104,-0.37460033815279875,0.0009904665302580802,89.41211898070372,3.949709772975733,30207.029431906107,17889.2303984809,-1.0326103416248968e7,8.395450922596776e7
0.0009100042604227269,-0.3713607793460941,0.0009777304388896581,91.96562353703793,4.365104660331981,87944.14341769279,25159.914470939442,1.5265187459570813e8,1.570894338949888e8
0.0009000042708393497,-0.3697523847996967,0.000985069661434027,96.2688780704413,4.197849890022428,59341.582861086674,21587.16895546053,-4.528891303004714e6,1.2231979453452915e8
0.0008900042812559725,-0.3695413667446671,0.0010164162205386425,96.27510834514462,4.474417829958478,108207.3449045416,28579.284469151084,2.6091027109482008e8,2.5357301564379507e8
0.0008800042916725954,-0.36813072711562406,0.0010730347136857978,98.83716954887484,4.4939063573929054,60073.05815913472,20679.573055946097,5.00742116036502e7,1.0371961947429821e8
0.0008700043020892182,-0.36684319212835853,0.0010255332501027399,94.68285515007129,4.252840743012384,45246.57914079396,19249.71921424897,-1.606395333083453e7,9.814271828430916e7
0.000860004312505841,-0.3663024122869477,0.0009837526532734263,96.59040452918228,4.365647628181554,82268.56912575204,23665.83641195161,7.912739606702305e7,1.5676974112786332e8
0.0008500043229224638,-0.36667932461965663,0.0010175018821188134,93.84105261339766,4.358947176957054,71874.76525066145,23620.404445426117,1.5169697216713038e8,1.5614456465293422e8
0.0008400043333390867,-0.36365815838842264,0.0010928621520402484,107.56075758923244,5.312806447945519,114422.58125611505,28913.408284797228,3.7597302016974336e8,1.6410868106448087e8
0.0008300043437557095,-0.3670181862848144,0.0010289094704000522,98.01087769314198,4.993592249681204,127196.28961670298,34351.32551654201,4.2933019932880956e8,2.5674341262003437e8
0.0008200043541723323,-0.36565548592121055,0.0010112931022726872,96.45140255900711,4.545955435591611,57501.920542207765,25519.85408338369,1.4529877085966423e8,1.559305419728284e8
0.0008100043645889552,-0.3628978740963074,0.0010219405913884972,93.07120084766757,4.318795085763831,60470.35606511582,24911.93182101948,1.8363851215278175e8,2.013346230466782e8
0.000800004375005578,-0.36362170850477255,0.0010545147328674632,102.95891359763279,4.703204823676179,87031.76965416592,24692.859900383595,1.8110007856310505e8,1.2405194483615206e8
0.0007900043854222008,-0.35977227693498914,0.0011252983845406058,106.0085626307921,4.666449663759205,83473.51301359228,27563.81213355063,-4.104901120719311e7,2.4459193672961316e8
0.0007800043958388237,-0.3593345497300722,0.0010967450577267263,108.60212902765026,5.276105521487953,96210.32208038353,32008.30440610999,3.008866994806323e8,2.3108551136823237e8
0.0007700044062554465,-0.35815011325451573,0.001089839125686915,113.1132769658538,5.464541044555961,110473.64066273996,36377.1900261177,4.116909554936149e8,2.6463586889339644e8
0.0007600044166720693,-0.3568550890726598,0.0010670015475194043,104.04384656569776,4.832087870934178,123503.24917885535,30376.093446732382,1.882404965126185e8,2.0293104588899502e8
0.0007500044270886922,-0.35472748405321564,0.001159920486639759,112.02359916031008,5.741949896859327,175192.26406285912,44848.48979117476,7.029401872630744e8,3.857946319995217e8
0.000740004437505315,-0.35417941602789743,0.0011651203061189721,121.62379602626109,6.07271095951493,183397.86516321226,44724.68617212204,7.351969505143548e8,3.792778660096705e8
0.0007300044479219378,-0.3546008190028506,0.0011101762090749998,115.15978394580826,4.903475494146356,97549.22986681074,31161.338220715643,-6.965494850600591e7,2.2101574278777128e8
0.0007200044583385607,-0.3544351916171407,0.0010604594015305028,105.52603369423322,5.333590435211106,131703.93377109108,40593.76802441493,6.985498130644021e8,3.5038433267218035e8
0.0007100044687551835,-0.350540273824391,0.0011233444302381134,115.5261795257338,4.906633145120695,114508.67358156451,34472.06530569639,2.0870976229928672e8,2.864395933554499e8
0.0007000044791718063,-0.3509488559715266,0.0010658237866766555,102.57938573507134,4.880276293863555,119890.0832410052,27898.242279409078,1.7723341443951938e8,1.847591114860441e8
0.0006900044895884292,-0.35026620235170425,0.0011518007353147459,118.29812577873757,5.472556840436792,124048.59894344286,31303.145730904856,1.3479104695019913e8,2.1330483488879347e8
0.000680004500005052,-0.3469336598435567,0.001174624218425721,126.43909281431375,5.825302679617937,141314.23003772376,39343.60795600405,3.190033942986433e8,2.756981397536079e8
0.0006700045104216748,-0.34705568713363755,0.0011150066240617302,114.32261495557512,5.883203478796213,147115.8819959648,46285.78663919776,6.724336521152261e8,4.8000348069173634e8
0.0006600045208382977,-0.3433253101867776,0.0011644985827804059,121.75245405603789,5.766350300824459,196826.34957114127,48488.86671329668,6.17897179215044e8,5.296219827139544e8
0.0006500045312549205,-0.34389876663406177,0.0012061928860019283,126.13007171892953,5.959507082774726,98952.00634818089,34210.09712131437,2.1553766813083816e8,2.0199589673153552e8
0.0006400045416715433,-0.3445665834475062,0.0011072889612159453,112.27497508515245,5.254705722362894,87006.55812060017,32713.802922094532,2.1912975998375097e8,2.3855177459120467e8
0.0006300045520881662,-0.34145906064562326,0.001191893132405965,130.60581237672884,6.0376410389363615,128967.06184277842,40473.67790222514,4.1560366538062733e8,3.0208713553885764e8
0.000620004562504789,-0.34225749651285403,0.0011303993646236009,116.64013348140449,5.488320376526047,147048.46190268744,34181.68597721978,3.797301402084118e8,2.2473734674620163e8
0.0006100045729214118,-0.3389281614600062,0.0011516278007158724,119.78923332120543,5.660745105364807,139780.8359057813,34460.82101503749,3.1024500941798425e8,2.1132522277792874e8
0.0006000045833380347,-0.34038683281138876,0.0011690765999164171,120.03832053313954,5.893023196088518,205737.48726801405,41078.2220463489,6.823408034077595e8,2.9489755103469795e8
0.0005900045937546575,-0.3384140207524818,0.0011962882839392632,138.49549965783734,6.615009338894577,201709.34928705424,46769.21231620303,4.569703275814764e8,3.4484206322939986e8
0.0005800046041712803,-0.33624868756406356,0.0012227826580053689,136.72641156237697,6.298772412321672,192328.9841775859,43730.71631747911,2.325340360379408e8,3.891732230220611e8
0.0005700046145879032,-0.3351891145353824,0.0012907320729122732,146.8036977053655,6.748277214124913,171639.95658856307,44693.204704600306,3.411062309064647e8,3.2635642206981e8
0.000560004625004526,-0.3350868457919313,0.00127752376947465,138.37595374272772,6.615551175107734,215581.7787608896,46626.14549900882,6.379369658095633e8,3.5898593825940776e8
0.0005500046354211488,-0.3331977792299113,0.0012717318098720057,141.00970692055722,6.811393233353822,187052.39650735544,41305.27281661583,4.220474646045904e8,2.8399980685640556e8
0.0005400046458377717,-0.3317957031808652,0.0012519889116864391,146.21715299218508,6.71596107206986,268597.7057110286,52407.028458222645,6.861584522012334e8,4.47385423845132e8
0.0005300046562543945,-0.33044915629118343,0.0012851208377011732,146.81439159087813,7.029973505993195,253466.53584227618,56263.184301506386,9.200657850934515e8,5.133014178756981e8
0.0005200046666710173,-0.3277433594727393,0.001239213907583905,140.30329870406976,6.264658824587038,182413.0270594239,36820.387314320746,-1.4341917320469937e8,2.3374498567516118e8
0.0005100046770876402,-0.32531243051392417,0.001290963170808804,143.75780243095053,6.748007547243252,212497.40818069887,50780.88550204295,4.462958681146268e8,4.3690288779105186e8
0.000500004687504263,-0.32585950189211377,0.0012622547912541468,149.91008041430416,7.0641065031419545,178036.04669909616,54086.70167447664,5.754390249538975e8,4.615977325712973e8
0.0004900046979208858,-0.32259876323311315,0.0013246355681920733,160.0358029480502,7.184770836454219,175778.5224954032,49870.338578607916,2.4716215427059397e8,3.7296162406789935e8
0.0004800047083375518,-0.3235839519649758,0.0012708647204734405,143.70985064384456,6.295848408583775,136747.87687916606,37569.038661544604,-1.6269392001412314e8,2.3312102390500486e8
0.00047000471875422665,-0.3194824142145871,0.001247041264347794,146.47879381551957,6.780497734849038,189848.0133221655,58158.63663857906,6.19604734910971e8,6.34634219489717e8
0.0004600047291709015,-0.3190162615038522,0.001284210612412211,150.33299229543158,7.418774586872821,243292.51919757508,64648.09508514154,1.0460099524133167e9,6.9524375074247e8
0.0004500047395875764,-0.31602648808167016,0.0014257830333068498,173.00160154961642,10.137823302990823,363639.7724461952,134256.41266575895,3.362224195066047e9,2.3339123148895373e9
0.0004400047500042513,-0.3141565514851295,0.0014075218008387754,173.84773559244235,9.899091613408267,353342.24757266144,138684.9830308714,3.330478405398472e9,2.617042595769332e9
0.00043000476042092615,-0.3127913662413474,0.0014321085384680523,178.64363867150928,14.30406675189716,731643.1243537974,338430.4242469337,1.2720563640314074e10,9.47506506538768e9
0.000420004770837601,-0.31166420213204526,0.001378959707253528,171.50814094510764,8.630602682861202,249667.5635077108,74556.46949406624,1.1086405802659357e9,7.997813329065554e8
0.0004100047812542759,-0.31065172053644813,0.0013915658637806258,168.28659424272854,8.207449033664668,274051.86093148537,64095.506269801546,8.526711544457083e8,5.73748254535378e8
0.0004000047916709508,-0.30904032408333604,0.0014187640736762809,188.3156757611483,9.549182430078991,369129.73128055723,117002.3528547637,2.4203771666044216e9,2.0290972350714178e9
0.00039000480208762565,-0.30698566269132077,0.0013967591880171474,182.58710757804124,9.316771151034335,376796.37817706616,87078.22034489863,1.839638782113175e9,9.188444513912982e8
0.0003800048125043005,-0.30527925101654746,0.0013893725838381957,192.5198981123433,9.890898771403688,446651.1572627208,94290.59214577144,2.009995317579253e9,1.0261921578665035e9
0.0003700048229209754,-0.3018359910249055,0.0014891489742384534,194.4066832149389,9.993870858410416,458044.8314145956,98553.44399685149,2.3185162841857076e9,1.295151745743847e9
0.0003600048333376503,-0.3016549538621738,0.0013856674633049488,185.118718947069,10.181399621079004,458093.91210197046,106475.50262986703,2.8653407345684004e9,1.2425940669828572e9
0.00035000484375432515,-0.3000570714414471,0.0013831926143478186,194.4612560034365,9.891461047221199,403102.1374014413,109045.04943273321,2.2622412507834225e9,1.5119672276531804e9
0.000340004854171,-0.3001207057985205,0.001526162118848065,207.2451550279568,9.209227282376833,341042.62373899535,65521.721287925604,4.74310839473009e7,4.9598901168244183e8
0.0003300048645876749,-0.2968236563019849,0.0014830639544113555,198.6767669624565,8.891092233798716,409068.9389809155,75060.58051191099,8.146283544488258e8,5.68433209866138e8
0.0003200048750043498,-0.2921635524928066,0.00150847564255368,215.7578925187284,10.087337261295987,535756.6381759839,92874.09114843547,1.869868358953614e9,9.217127890373074e8
0.00031000488542102465,-0.29161558592058634,0.0015098309999237748,197.52248907571663,10.68085565726731,514228.07126793324,116085.76022389105,3.8175679568407393e9,1.5200179411681783e9
0.0003000048958376995,-0.28799533989286946,0.0015011291116125113,211.103028467677,9.681672504908851,396558.32542247704,70560.56167030179,8.457811763305022e8,5.098968939696864e8
0.0002900049062543744,-0.28949455041786626,0.0015370930505497137,217.21393166646646,10.671459621018464,416521.64175708755,109665.65763225658,1.6552423688040369e9,1.2910971835412967e9
0.00028000491667104927,-0.2839726130906479,0.0015756936771384109,231.70192578796534,12.681926182341705,721900.120623847,164510.58885808432,5.2290504535184965e9,2.5812703486589913e9
0.00027000492708772415,-0.2829692430436127,0.0015977568473289478,236.37256580915982,13.331865337808143,852722.5301357779,154938.06060470655,5.492696836642813e9,1.9542505867223415e9
0.000260004937504399,-0.27973473394612675,0.001566272765781662,232.7085542675464,13.096319063537388,651870.4377389275,214701.20012163138,6.820946750570741e9,4.201983650070078e9
0.0002500049479210739,-0.2780813838533321,0.0015877905410656107,225.54283772102326,12.962866889278576,617827.9279468028,220522.71150767934,6.540088610354542e9,4.9399099849600935e9
0.00024000495833773798,-0.2770076475652122,0.0017604022141329415,272.2202499754187,14.858770497999197,981391.6134489368,193917.51873912392,6.322054666271248e9,2.9641395484288597e9
0.00023000496875438684,-0.27058047803231233,0.0016844891636561272,260.92179644384413,12.969501313503446,745347.4303401822,150858.36497789572,4.365895829896059e9,1.8804820100150948e9
0.0002200049791710357,-0.2718785785468698,0.001845029870370064,289.4281331687488,15.472917579970193,1.0764267446419366e6,195906.23087961803,7.11301478011486e9,2.8283727561231937e9
0.00021000498958768455,-0.26777308187926147,0.001803961293726381,300.05720524807737,22.225817203892117,1.7782919281689667e6,545179.6638321418,3.0252202533856945e10,1.5235312295929157e10
0.0002000050000043334,-0.2627651401815173,0.0017873473919648127,307.5468899724911,17.981119863266503,1.2251208101215507e6,352689.6513336475,1.3348084684796104e10,9.153478606275614e9
0.00019000501042098225,-0.26072610624844067,0.0017540971921068025,294.80604157143244,16.41194768408645,1.2145095216315847e6,234674.17099297882,1.1075560361594225e10,4.0228760253200784e9
0.0001800050208376311,-0.2584956699826019,0.0019804367633766105,336.6991659504739,19.412951098832472,1.5498350786521223e6,342716.6221683522,1.5597242609132593e10,7.41488362935926e9
0.00017000503125427996,-0.25489755189598773,0.002043100369178635,366.0573731408385,24.72933918852146,2.239410313372232e6,617217.0722127687,3.3982342893396576e10,1.8985037009396965e10
0.00016000504167092882,-0.25410165716462074,0.0019741419508336683,362.79799706812935,21.51773456006623,1.863139516131063e6,350100.27260046755,2.0700299657333473e10,6.015357025519816e9
0.00015000505208757767,-0.2495596358299012,0.0021134678700946486,404.09380993536587,24.912555321421717,2.191816519271517e6,462627.7316739085,2.4156040416302334e10,9.89178564862485e9
0.00014000506250422652,-0.23944739032781467,0.0021912649741586596,411.65463868579644,26.66602100764766,2.5669322459620265e6,657006.2200588979,3.875713723042329e10,1.8002422041978275e10
0.00013000507292087538,-0.23480023044272175,0.0023006754021770593,486.62632201376084,33.515375580003536,3.556834994412068e6,874923.8805153205,6.0127464866710556e10,2.612410714070551e10
0.00012000508333752693,-0.2324503505225619,0.0023027819220090874,465.7072205404721,33.76661892958419,3.508328702909198e6,957683.8207097584,6.328028289567601e10,3.0881022956693542e10
0.0001100050937541888,-0.22759543836547635,0.002514313289463879,542.9303634007263,44.39223526617262,5.660175126199176e6,1.2955122122498157e6,1.1591396876334102e11,4.145354369696748e10
0.00010000510417085066,-0.22321706909484337,0.0026738343152960683,635.3881524248658,52.11368991227164,7.558523722750852e6,1.594210687858657e6,1.7751242767399274e11,4.915511011004695e10
9.000511458751252e-5,-0.21838110207418598,0.002609164138947081,633.1378070642766,51.825743885406325,7.636255069975583e6,1.513742758192013e6,1.687852596512204e11,4.59952068171541e10
8.000512500417439e-5,-0.20794527577849806,0.002864661487158114,746.7088264542947,54.955005383634976,8.996804685842667e6,1.5154531076272714e6,1.787414568515126e11,4.4202303721011024e10
7.000513542083625e-5,-0.205206112038946,0.003218576842084646,871.9177958307431,60.46326283541875,1.1004016924986884e7,1.6481148134239505e6,2.0761371078078867e11,4.7480379062132996e10
6.0005145837497446e-5,-0.19932553767955094,0.003300241894453008,934.3773449730315,63.93562040621342,1.2500628647924118e7,1.612411201906438e6,2.0858307112389664e11,4.1453976248321144e10
5.0005156254152805e-5,-0.19026760055611308,0.0034361394660949087,1066.7812141295883,69.50423218931348,1.5319507906295735e7,1.8090764861925829e6,2.6176056805050098e11,4.382486695052144e10
4.0005166670808164e-5,-0.1785959264565511,0.0034603316592689685,1093.858103754113,73.3207742279343,1.614719011757375e7,1.9692352193424557e6,3.10380508874582e11,4.842564436064463e10
3.0005177087463523e-5,-0.16834191279770236,0.0036566257898076123,1286.7474789645692,85.3863257262162,2.1041476403745417e7,2.2489465339392917e6,3.9126560179427454e11,5.1855210818891846e10
2.0005187504118883e-5,-0.15630411021375853,0.004046446822551516,1457.0559805737867,87.86057507647635,2.3111105052535284e7,2.126671237259868e6,3.4614706681094183e11,4.656834555539462e10
1.0005197920774242e-5,-0.1413673508259474,0.0042500805561656915,1717.8664119922412,87.64981370025396,2.458530528203239e7,1.9399605647176835e6,2.2438801806522894e11,4.721496627189796e10
5.2083374300686235e-9,-0.12931345584457188,0.004506562720950457,1813.2289118886515,90.94201360415107,2.496063701194222e7,1.8826969781837491e6,1.6839941099446887e11,4.7051430302133896e10
-9.994781245914104e-6,-0.1184490075429542,0.004681868816419163,2033.4065574372523,95.12523899468671,2.7378741116914008e7,2.0381320248272177e6,1.1405960470380328e11,5.821116306185566e10
-1.9994770829258745e-5,-0.10236598872069876,0.004859895435633332,2278.4225760596373,93.90668111096744,2.895058281950321e7,1.7423648782111565e6,-7.347926555047343e10,6.6744342441396065e10
-2.9994760412603386e-5,-0.08011004418694674,0.005242264951189496,2529.4596460949606,92.79128337243789,2.7216078722647272e7,1.7752750295647169e6,-3.4577848327476587e11,8.175765908220229e10
-3.999474999594803e-5,-0.061232795133728174,0.005187137114822858,2611.766217797218,89.6331785977893,2.3040305598156516e7,1.8692823771060752e6,-5.0903938478859515e11,7.98157207701826e10
-4.999473957929267e-5,-0.03858754635493007,0.005232398626620158,2733.749550598607,81.86601425255925,1.5166140157827398e7,1.9284567915041582e6,-6.963977137614543e11,7.294535161937103e10
-5.999472916263731e-5,-0.018107751373852038,0.00531324435758638,2832.464874388482,80.62005687109252,1.0935464637280434e7,2.0515280402477542e6,-8.527244047073353e11,7.425163218226237e10
-6.999471874597611e-5,0.006850060515841836,0.005353076501194057,2815.118289424086,74.4591981410217,1.734179526298114e6,2.0651985539723628e6,-8.988546821412494e11,6.527052206883543e10
-7.999470832931425e-5,0.03348683726932656,0.0055562638569781565,2895.1913917593893,72.62995138701535,-4.647630934492027e6,2.1241486320310114e6,-9.629429127035797e11,6.632574679089044e10
-8.999469791265239e-5,0.0567843515483444,0.0056660231221371815,2872.7076697399925,80.61611364694188,-1.2197665620201657e7,2.1364110009584976e6,-8.893388667285668e11,7.534794791377994e10
-9.999468749599052e-5,0.07950648213326308,0.005624144085025611,2819.2683352764598,81.12569728895849,-1.912976595324895e7,2.0565410447983725e6,-7.938709559286204e11,8.451075509738431e10
-0.00010999467707932866,0.10617692410895799,0.005301900407782491,2618.198474294453,86.08536929859584,-2.3610259437792487e7,1.8495838384794993e6,-5.2756781171902814e11,8.038445893975536e10
-0.00011999466666266679,0.1290894831215001,0.005078661954101468,2379.9603496068617,92.51014565006368,-2.86520118011444e7,1.787810571795722e6,-2.143652181276215e11,7.751821891650642e10
-0.00012999465624601524,0.14852227677766094,0.004923967999982695,2230.3248443152584,101.64552183921182,-3.254082174882399e7,2.0757411105355807e6,5.105979390793679e10,7.697711610570786e10
-0.0001399946458293664,0.16460638927498208,0.004572845705748662,2000.996291979995,99.01153375882001,-3.164263789639485e7,2.119940079850179e6,1.9788972182155942e11,6.464325449645682e10
-0.00014999463541271753,0.18218725557666096,0.004375129116618476,1720.2977221210806,95.25657867647335,-2.9797859079847727e7,2.164785731389096e6,3.6071740151771783e11,5.351805345497712e10
-0.00015999462499606868,0.20002703078951575,0.004160718412750162,1507.1540869887526,93.02696967126977,-2.612612622172309e7,2.115859093891572e6,3.5711283367791113e11,5.172228892066664e10
-0.00016999461457941983,0.21015577135854785,0.0037912004862224614,1254.4915831882718,89.56725027934392,-2.332877995457828e7,2.3965669242972485e6,4.3772590565981354e11,5.946101437978062e10
-0.00017999460416277097,0.22128597975307585,0.003411820950934272,1057.363592168228,80.06870411023608,-1.913812866494849e7,2.2431905211493387e6,4.072566341130212e11,5.44030369579747e10
-0.00018999459374612212,0.2338671760568142,0.003088938704196263,887.3509986867119,74.70404489216256,-1.6076012215468869e7,2.205496353605438e6,3.79267262719815e11,6.130768461639606e10
-0.00019999458332947326,0.2436646189186989,0.0027622976399765734,742.6491484559973,70.31612429616717,-1.3430385608798351e7,2.311224160891455e6,3.6008054763882446e11,7.410464676558208e10
-0.0002099945729128244,0.25204470559632675,0.0025238405260366538,579.5422783441404,55.244844962251136,-8.701635841641774e6,1.705272256450381e6,2.079398477069239e11,5.703801813439735e10
-0.00021999456249617555,0.25739620275675107,0.00229033386088842,486.02527597924444,39.63731539732826,-5.325276515479082e6,974508.1467887438,9.764546962942868e10,2.49836636762226e10
-0.0002299945520795267,0.2648035427030594,0.001854696168883518,335.53675999285105,24.140259482705822,-2.165845886889559e6,502215.5174977384,3.091552950352069e10,1.1978381291349524e10
-0.00023999454166287785,0.27010302019887644,0.0019411771820235998,327.85890718073483,22.805623105702672,-1.8696074477882201e6,531745.1791656271,2.6963598523513653e10,1.5155705937003325e10
-0.00024999453124621376,0.2737274902152736,0.0016666280377651884,263.6448135865166,14.243187472161553,-901932.2019389695,209778.35618354203,7.269409393128606e9,3.8568924771908574e9
-0.0002599945208295389,0.27781660736687974,0.0017041281792855173,244.72992868175928,12.92196450816027,-675467.3049554258,174283.79087994166,4.579325651781611e9,2.8732281804002023e9
-0.000269994510412864,0.2794086345428558,0.0015802113198968336,234.65491952972658,12.07286477734755,-663055.5298897717,128021.73772408436,3.277708099664472e9,1.5244722455447166e9
-0.00027999449999618914,0.2825463348408578,0.0016035985969615539,232.2263964203841,12.55881573622051,-730032.5510786131,144560.25836137988,4.8969334040933485e9,1.7680253669550378e9
-0.00028999448957951426,0.282678436098988,0.001598656094534268,247.22798902913962,13.119589349997675,-849010.5855586476,190183.0725284278,6.343617263383729e9,3.694023403954239e9
-0.0002999944791628394,0.28775917288159514,0.001515791638405229,216.94054314708757,11.064716748042386,-521444.0450177957,116245.93668198379,2.9156880176211257e9,1.501481091691298e9
-0.0003099944687461645,0.28953972722098015,0.0014794490175585179,218.25299406415667,11.29273057801057,-539533.4555772356,141612.84783321337,3.643263986958748e9,2.4980878474261456e9
-0.00031999445832948964,0.28927817542767115,0.0016527003543964002,234.69299861691775,13.995090999662311,-955872.1469915775,200622.34876405713,7.7323648388902645e9,3.238464369710394e9
-0.00032999444791281476,0.2918887104263372,0.0015176825800396674,215.89875785037003,13.405654336948352,-812582.13116407,204495.3228665978,7.814885502191904e9,3.648737179536573e9
-0.0003399944374961399,0.2965342046339682,0.0014745680872051165,215.58009555724678,10.184565283316756,-462680.97150811355,90760.54719917246,1.5662662243276715e9,8.954342784128288e8
-0.000349994427079465,0.29647838492145817,0.0015229032641671145,202.3138810529292,11.001601064694063,-512241.0092253128,125353.6292270037,3.776552590956576e9,1.5631420989428964e9
-0.00035999441666279014,0.30112319854161945,0.0014707779352797926,183.66185722417922,9.732344435215449,-471117.7257496823,105730.82703105394,2.7639463786627674e9,1.497629070143305e9
-0.00036999440624611526,0.29987032818671516,0.0014117310559086536,181.45281251280565,10.324202901310393,-450933.512411669,137109.0107170923,3.740253098685682e9,2.5922771753988895e9
-0.0003799943958294404,0.3026600343312185,0.0014702638393123985,196.82470201158566,12.075711951928751,-563687.685912566,172431.2352698416,5.480892743943567e9,2.8818855663253255e9
-0.0003899943854127655,0.3044513829270751,0.0015035382562928732,198.52154954422932,10.940332491518102,-545067.6442616644,122339.56597563799,3.787069452605245e9,1.5484861508022053e9
-0.00039999437499609064,0.308133153525739,0.0013613844601707914,161.0942255545599,7.459438264651336,-243621.72379119412,70258.30545499381,6.907037119438859e8,8.347995077246904e8
-0.00040999436457941576,0.30935703040927515,0.00143841704341468,181.57739772411267,9.177679413287528,-440039.4135215176,79737.47096104381,1.973474980448274e9,7.31357235623118e8
-0.0004199943541627409,0.3105834215949092,0.0013876526973709109,173.08360514577674,8.177670518691414,-300886.1281350274,63513.5043188379,8.489620489431411e8,6.404141699127946e8
-0.000429994343746066,0.3119483362177654,0.0013995275649520255,170.09157593137775,8.042988062738491,-311304.9073033504,60496.04550276131,7.176901330539923e8,5.148582175359271e8
-0.00043999433332939114,0.312862289246334,0.0013240556498497955,171.35011162218186,8.068563299804964,-316575.5304162357,62686.130931393316,1.0767107590373008e9,4.61906489636926e8
-0.00044999432291271626,0.31528446744059524,0.0013948704767117734,178.30226246084462,10.168367127381556,-467743.84577601484,99390.2055022624,3.0565385636293006e9,1.088677870184106e9
-0.0004599943124960414,0.3177894553311101,0.001206178814626238,143.6544711622252,6.9639539960857055,-193992.18220969985,56342.98625366887,6.641607781133366e8,5.471337794365114e8
-0.0004699943020793665,0.3198344170393605,0.0013058221902212356,156.91753288096558,7.865211395038697,-244865.45121337488,71788.10975950361,1.3722489679485292e9,8.215742659559541e8
-0.00047999429166269164,0.31982852202059414,0.0012845122750889551,146.21660023638682,6.484751649354502,-208486.24151506694,52779.44212728797,5.550024777281007e8,4.795477537796833e8
-0.0004899942812460257,0.32064221771029755,0.0013194082665326202,156.96641473619727,7.409421327273388,-243422.61709974482,57027.60928661087,8.285706936658165e8,4.4557705100038695e8
-0.0004999942708294029,0.3246523544670422,0.0012773341092132753,144.45606602393133,6.95186735355424,-189890.68739406747,47249.02594034465,5.884064975086931e8,3.101850702961442e8
-0.00050999426041278,0.32394337604432333,0.0012848010099687382,139.11537374956436,5.852226624442877,-128511.09828342634,34191.0144630848,-1.8634564082485592e8,2.0816395711597022e8
-0.0005199942499961572,0.3263106610249435,0.0012510872527737743,149.13659304841826,7.9730640076796,-341850.66662641556,77088.71513808132,2.0167951606000512e9,8.510776397116019e8
-0.0005299942395795344,0.32817146496782007,0.0012538731759180741,139.4551585072842,6.581426588469579,-180976.14845035056,60079.51904530937,8.04997841086002e8,6.608562073496153e8
-0.0005399942291629115,0.32823708126397283,0.0011659776597817049,136.8941608767044,6.417196530973954,-131517.05053851628,48755.148428262604,6.507011340647191e8,4.6602317541005707e8
-0.0005499942187462887,0.33048992844229236,0.001213275145915329,144.5947149344496,6.50815666452781,-160432.52514275644,40242.79920924348,1.1356070763422841e8,2.592341076857639e8
-0.0005599942083296659,0.33053028014378216,0.0012052340800847241,142.03735262914458,7.463675024149799,-311914.81448619266,64126.15468881747,1.4651645288291395e9,6.375201688109909e8
-0.000569994197913043,0.33299858136249905,0.0011762059048094906,130.69788803708798,6.320344526156344,-146055.60988072143,45933.8616204757,6.069038041367211e8,4.0898628863822186e8
-0.0005799941874964202,0.3333912421788007,0.0012223039678200833,137.88230350995406,6.501272922949628,-154215.38965814473,42867.092095839405,4.532294325374889e8,2.867491226554384e8
-0.0005899941770797974,0.3368547077185304,0.0012270995020426667,139.05422174021086,6.646956745828232,-225336.74548541076,53717.58723363206,9.652156356149408e8,5.1035175475671923e8
-0.0005999941666631745,0.3377855872452334,0.0010872207466493052,120.10054527176102,5.546309224955075,-102824.56523770731,41425.924603474814,4.1721798887522745e8,3.827430454192574e8
-0.0006099941562465517,0.3411669769423759,0.0011882699399253123,126.00409092120574,6.080471610796226,-158627.9739376851,40744.731428893356,4.37320566239173e8,2.847033422554831e8
-0.0006199941458299289,0.33840374087756137,0.001144520870354338,118.50940195992908,5.657717323616118,-91616.27306699262,35296.41879702498,2.943567732288915e8,2.5650325867420176e8
-0.000629994135413306,0.3406342449842648,0.0011937804224780172,130.8534250866345,6.114116394727359,-135708.383344537,34705.32124243638,1.950294135606539e8,2.0338885818050992e8
-0.0006399941249966832,0.34214208550328923,0.001211090665519276,134.4278853992607,7.007784795761446,-186096.42530559574,53583.576816583685,1.1020652078032882e9,5.0500904620781523e8
-0.0006499941145800604,0.3443276499844114,0.0011246764722180592,120.63856157714844,5.979065199929994,-174366.47734804297,43704.58283919962,4.562690158633751e8,3.3685534281173617e8
-0.0006599941041634375,0.34466499360391795,0.0012009932416290699,124.12477903888771,5.674844717458583,-153033.21706670622,36560.32050690299,2.744500744358809e8,2.5061567657324034e8
-0.0006699940937468147,0.3457185674409779,0.0011733106280297713,123.72453868467339,6.317028095956655,-215514.4210326462,63671.20741965578,1.1825484122872972e9,8.914423368911011e8
-0.0006799940833301919,0.3483753107793642,0.0011566871559841052,118.48036569050367,5.2766546643696355,-100635.98031169937,28531.842476758273,-6.975360231690997e7,1.6196729974803713e8
-0.000689994072913569,0.34974737935177747,0.0010970254510392617,104.42422970993874,4.988485325285678,-75506.0713864873,32680.389155873367,3.277534959805002e8,2.3900096779485345e8
-0.0006999940624969462,0.3510452500235966,0.0011443935024148485,113.77177463505313,5.929426481263436,-167056.92585018082,39349.80963321703,7.459479137867965e8,2.786267714228629e8
-0.0007099940520803234,0.35180766422750903,0.0010704549813726218,108.3301269763023,4.980397209751374,-123817.14564855905,33752.545580479054,2.3819483885130852e8,2.432078103574959e8
-0.0007199940416637005,0.35057332874325936,0.0011685823916767555,119.12300118326554,5.721299469769768,-196290.8527367974,35425.7360389567,4.062308310368602e8,2.1437047007485768e8
-0.0007299940312470777,0.35318621523338156,0.0011176944970307026,110.94822301536168,5.701308233398592,-140927.12990279731,51048.73059420059,7.421337296273352e8,6.276081964295317e8
-0.0007399940208304549,0.35388505579634794,0.0010548374647520375,104.3687377113036,4.8149900113250945,-135831.78311589343,29546.13789802679,1.1514703910552652e8,2.5312633888472575e8
-0.000749994010413832,0.3555557292774441,0.001094723795707221,104.3163961129595,4.590483902541262,-80664.18541246359,25832.34189358203,7.900693640610117e7,1.529206485184382e8
-0.0007599939999972092,0.3549189478837689,0.0010963056553088075,107.57852973843653,4.476224616542234,-94632.57478923532,22039.85872492378,-1.771797222443375e8,1.2142569190991186e8
-0.0007699939895805864,0.3573796808507599,0.0010218260425486473,96.68089675132312,4.158695059393821,-48193.25228018989,19327.886836206704,-1.2032452470356545e8,1.0633228921001294e8
-0.0007799939791639635,0.3584564708537591,0.0009983327127878212,94.46516583071161,4.606085659616322,-96431.0262818644,22505.383371018022,2.1815429311308256e8,1.1531495627803788e8
-0.0007899939687473407,0.359475161991839,0.0010411063317993026,100.0148278142127,4.810039462484182,-141771.40771140956,31300.987058593746,3.622131857983042e8,2.2956883013641793e8
-0.0007999939583307179,0.3603548698499504,0.0010945223393539225,108.9182282358357,5.111579586017369,-137166.91327412418,35128.602564746165,4.1855270039453983e8,3.1364059682429564e8
-0.000809993947914095,0.3624427069406092,0.0010557823542086111,99.61473786059179,4.6468468161664855,-99168.6787390238,25409.73324610288,1.6623643317922696e8,1.5081559196249637e8
-0.0008199939374974722,0.3641182779023087,0.0010188605138566765,99.78384218794915,4.8928396415407285,-115178.9321626922,32334.2376206934,5.816941480071672e8,2.6437655401804352e8
-0.0008299939270808494,0.3647710158377601,0.0010779853614709368,101.42105592370956,5.1788556172187565,-108110.70928287528,31438.320146696908,2.873724416432319e8,2.1911323271637738e8
-0.0008399939166642265,0.36425417182064607,0.0010193241066909335,93.49695713423385,4.645531456886449,-92389.01436848435,24160.65435618984,2.9497482767867976e8,1.391487681757871e8
-0.0008499939062476037,0.3651022051602915,0.0010614007258608511,104.06473468761442,5.094334197730351,-101557.06076901178,35655.1980179577,4.382493974999566e8,3.244333047259011e8
-0.0008599938958309809,0.3663923559866778,0.0009963595677398203,90.70498420545809,3.8804343737578306,-50615.301306594585,19123.28164706579,-7.296126682480629e7,1.1780630328614043e8
-0.000869993885414358,0.3696709492153388,0.0010818643327116498,104.16814538878637,5.3952573123910135,-131830.32294025132,42630.458400508054,5.928409808523983e8,4.051038224289567e8
-0.0008799938749977352,0.3685804858905892,0.0010004908599520565,93.5589410454215,4.489030251131076,-81926.14079301017,27551.299435098845,3.3913959619431764e8,1.86085950728382e8
-0.0008899938645811124,0.3680049615010398,0.0010691898750956363,99.62242864287033,4.523366841642686,-55028.21131835051,24903.25927981572,3.878817049267905e7,1.6670703223459536e8
-0.0008999938541644895,0.36851048838321937,0.0010580949075012329,101.08049049738506,4.8118252016278005,-87662.88198884256,28167.86746117816,2.3627373506311357e8,1.7535280207694083e8
-0.0009099938437478667,0.3698425883377328,0.0010013362870538644,93.88211571799285,3.8677073933704538,-61027.15707818802,18328.09780745916,-6.963200201557489e7,9.412759835382639e7
-0.0009199938333312439,0.3727137068044148,0.0010741605775415513,93.89455392808664,4.581303810296622,-111940.93436493946,28584.547620678048,3.5732675917745095e8,2.0407334361989006e8
-0.000929993822914621,0.3743269065773404,0.000995231401859323,88.40147247624849,4.0193257437515175,-54649.05473575453,23374.45298184017,1.8118668978176388e8,1.5049289457013452e8
-0.0009399938124979982,0.37474014099978875,0.0010051291020974943,94.95048428227784,4.8365095800132725,-106404.87124436778,29634.39289798534,3.680081173672704e8,2.0678011700333574e8
-0.0009499938020813754,0.37565784646165573,0.001000668915954312,93.01268691593549,4.391869917197199,-54450.91926142962,25974.45351393547,2.516696069796705e8,1.8048257557927096e8
-0.0009599937916647525,0.3760317290598748,0.0009776173746135156,87.45293408318183,3.831035364563407,-34922.12166964144,18149.83427885733,3.643792462507654e7,9.285512302462918e7
-0.0009699937812481297,0.3768711498028981,0.0009737371062780951,91.92273641922745,3.8698951819751097,-64261.93277749604,17042.011792032583,-1.0259737569739845e8,7.800188998948514e7
-0.000979993770831471,0.37711062861459793,0.0010372074734562192,95.94187659597635,4.2049252470342875,-84263.23711419872,25613.66773943505,1.2080843540899204e8,1.834766331712576e8
-0.0009899937604147442,0.38032197966502534,0.0010248874548990756,91.03385893790336,3.830950179799977,-59795.45760062174,18339.425962163907,-5.479466671877345e7,9.26942928875355e7
-0.0009999937499980173,0.3798918064109208,0.0009951967082296842,85.51640214076232,3.971168750936,-36054.59703914549,20500.482973075195,1.6062968349041465e8,1.1049854814251307e8
-0.0010099937395812904,0.3811604471850556,0.0009487891531691185,86.86028809041726,3.9429876641686605,-34067.80179627319,20838.351674913072,1.949453807445082e7,1.3358670544220886e8
-0.0010199937291645634,0.38092906835254103,0.00095025391455466,86.39615080798873,4.02796656709368,-70311.38357236964,20912.138442514843,1.3357520443582673e8,1.2756688093599221e8
-0.0010299937187478365,0.38310095114258585,0.0010714713074364928,90.72470389786358,3.8676790502597953,-65291.919336213556,18197.859676503864,-4.9250931349990316e7,8.633398377431376e7
-0.0010399937083311096,0.38401153232287877,0.0010026032602115597,89.73249591873903,4.021411939058949,-39128.93785424778,19829.529113803797,8.52282929959731e7,1.0017897339231631e8
-0.0010499936979143827,0.3836999952760499,0.0009665468698194106,83.92009107921004,3.876496512587618,-57465.9412744848,17746.553052307605,8.58412650633077e7,8.864666014089863e7
-0.0010599936874976558,0.3879012510630685,0.0009515072214313724,79.8583710109506,3.264390811461419,-48591.536258504544,13530.239849173773,-1.3731823063166577e8,6.332415496103019e7
-0.0010699936770809289,0.38626370631755197,0.0009660253289841078,86.91041717880357,3.8228493520462328,-70593.59236219626,17688.946054009488,-9.085290762758147e6,9.666212500404222e7
-0.001079993666664202,0.3867522691291367,0.0009271327542765699,77.64065552923043,3.782804255227853,-64628.92396442755,19202.412860534696,1.6842548318388298e8,1.1132135460904539e8
-0.001089993656247475,0.38617802498728787,0.000977807737565455,84.51236442488987,3.6607929698797292,-30458.486542757015,16126.005397929894,-7.901466974639533e7,7.995481010009533e7
-0.001099993645830748,0.3872664258218784,0.0008932079941460217,77.6610413498355,3.328826622363513,-37455.70219892834,14165.496713233511,-4.911524552558981e7,6.8314535908438e7
-0.0011099936354140212,0.38761998283732035,0.0009726413517799293,83.28829348075344,3.926354156184661,-60889.03923009288,20049.32723051347,1.9441541216549477e8,9.580198303230643e7
-0.0011199936249972943,0.39074491895657637,0.0009357077646231035,80.40028138467545,3.4116401893808863,-37825.51384436437,16214.091585649376,-4.998238191026601e7,7.678273927603205e7
-0.0011299936145805674,0.38964321035660443,0.0009184052157180483,75.35465936516347,3.16045034833296,-45716.11396754223,17353.25047268598,-1.7743315137526498e6,1.1543056555459492e8
-0.0011399936041638404,0.3915050091106837,0.0009689551902559147,82.88064048125678,3.2822419272261354,-32414.775608027394,14305.252538060848,-1.5651210293716863e8,6.0527901191664875e7
-0.0011499935937471135,0.39327398303804706,0.0009484350649163183,78.3356687105238,3.5872843541572283,-75574.66495786952,16246.009090327007,5.582212662411981e7,8.281340246407747e7
-0.0011599935833303866,0.3926626813395703,0.000908951570450569,76.02058026625029,3.2353409231622763,-36446.64889804815,14339.390205145728,-3.8350556095027365e7,7.173030867234236e7
-0.0011699935729136597,0.39342317308284036,0.0009605558277440456,85.1300709023716,3.795093216966944,-88076.12622999908,18832.69664542822,1.3538651869147092e7,9.723352124743946e7
-0.0011799935624969328,0.3951429432590091,0.0009014821650453368,69.23380669394533,2.9313377625711934,-43607.89157433047,12768.796644701208,-4.589521138486363e7,5.558540783569364e7
-0.0011899935520802059,0.39476255175129604,0.0008701896851765618,69.13815416646905,3.1475765352319214,-37889.694445445246,12786.313933611033,3.424072377311896e7,5.8747355035586774e7
-0.001199993541663479,0.3971548154140026,0.0009294656916301953,76.14936027211276,3.5669980851444394,-67516.23950682649,18995.15909971315,1.8541527908483276e8,9.37563983499888e7
-0.001209993531246752,0.3975183884080455,0.0009204441630118965,76.95533519141404,3.4820437989908095,-44227.3830785366,16035.827336765422,4.770487530255006e7,7.578028219668512e7
-0.001219993520830025,0.39791201491368156,0.0008893109763743001,74.70389548216883,3.3829473413210245,-28230.702782613105,17537.884106466725,1.1146033018146649e8,1.0234853164882693e8
-0.0012299935104132982,0.3986201190924221,0.0009282042874951785,79.27476607885218,3.5406497387930345,-35954.00468187399,16078.074500859873,5.44975422469401e7,8.653758060817392e7
-0.0012399934999965713,0.3988539380899868,0.0009240957955099227,74.74394616334814,3.3557988395096867,-49804.0583352399,14831.683056292832,-3.4517049199841455e7,8.179169174629803e7
-0.0012499934895798444,0.3989494319460401,0.0008980026107868794,76.39912692317117,3.7188131041160735,-47495.03169766762,16562.123847287727,1.064081144979929e8,8.684583641583607e7
-0.0012599934791631174,0.40131265674356903,0.0008852768982628397,74.12069421634902,3.7628367721296048,-65798.46865107756,19132.432432481157,2.1333661170349568e8,1.359222151074964e8
-0.0012699934687463905,0.4009493102788256,0.0009258644089638118,72.55276759778673,3.2676731068545095,-32339.675487825883,15572.465504046997,4.243492185906089e7,6.867610284003107e7
-0.0012799934583296636,0.40160020043744155,0.0009342931016344398,77.20185811482,3.6628177912805278,-34185.99362938819,19420.809740132667,1.371058247206744e8,1.1210833836808173e8
-0.0012899934479129367,0.4016896603585018,0.0008936042181354232,70.85020440793079,3.3474540477158023,-34185.62560157153,16022.385191164642,1.0183440319331394e8,8.652523303734817e7
-0.0012999934374962098,0.4027462688219892,0.0008815637464298491,71.16447117163601,2.9719264630216453,-20781.67422305511,11502.4468487339,-7.558531297756793e7,5.0830830600880854e7
-0.0013099934270794829,0.4035806678634114,0.0008764945843381917,73.16544605984767,3.247302045992175,-51013.041303346225,12863.448265584479,-2.529775322270238e7,5.4728521238557205e7
-0.001319993416662756,0.40472108827746955,0.0009346087090115787,76.3233302848005,3.405128654379073,-52129.10938019808,16424.39279214348,2.3122178772358287e7,8.110058702522059e7
-0.001329993406246029,0.4058423552675733,0.0008539742704539984,71.46555660744184,3.115402148867014,-26132.47335088173,14621.29947724367,2.5423664623036258e7,8.387536485504387e7
-0.001339993395829302,0.4054493220720027,0.0008669712962810228,67.50161626961487,3.258324604792495,-58602.86782070777,17665.87086703485,1.846808375683289e8,1.115696149447057e8
-0.0013499933854125752,0.4063521686455213,0.0009160089970548765,73.31157332134926,3.444924463349585,-49376.71408784935,17290.18824292666,1.6396684141586107e8,9.52114406201818e7
-0.0013599933749958483,0.40656211862854025,0.0009193086809727657,73.79992293601467,3.069037075765281,-41319.53432115414,12413.014917939969,-6.710985577978458e7,5.613311740191701e7
-0.0013699933645791214,0.40713556814542723,0.0008566066183728072,67.40128919014536,3.251454757392278,-47761.85395261888,16314.842869687733,1.2872790269335094e8,9.611298026880345e7
-0.0013799933541623944,0.40935814198284687,0.0007738891832124166,58.18285674898388,2.6355134372888567,-13264.339695637054,10119.647641265572,2.7785049142146334e7,3.440440936427597e7
-0.0013899933437456675,0.4097078548310368,0.000881823344351019,69.88546302396053,3.505096634664797,-39527.84378282025,21398.773794386518,1.540155276164262e8,1.6787145537681276e8
-0.0013999933333289406,0.4084411200726689,0.0008685379371494697,72.51813326551499,3.485270271800587,-63291.941194029176,15740.832792432278,7.396054163813834e7,8.112523718098743e7
-0.0014099933229122137,0.4105092756994316,0.000874056142894051,66.60560702394534,2.9175443505678564,-24566.515597523765,12473.32729280828,1.4345676808777334e7,5.682356991654698e7
-0.0014199933124954868,0.4115429190812043,0.0008690431908262779,64.90219486922395,3.1936947672551206,-56301.189666518505,20197.508414327367,2.039109349432112e8,1.7487851956648e8
-0.0014299933020787599,0.41285454417701206,0.000857743229021133,64.65531354120323,2.8102488840298414,-27942.30880354903,11434.443860451747,-1.0063805410469351e7,4.845981049885941e7
-0.001439993291662033,0.4138227082584091,0.0008676700319248343,67.11002470487513,3.0587720378237853,-27128.54569149031,12548.24013739839,9.86901774015858e6,5.231536918328247e7
-0.001449993281245306,0.41317366658200927,0.0008136417776586829,61.18237729010152,2.7184453790387613,-17850.8613741477,10679.704456641473,-2.725739403444568e7,4.332688911547509e7
-0.001459993270828579,0.41352865955173007,0.000872970276157298,68.65035686732594,3.2763197787773453,-42359.242178430286,16888.331438412562,1.3033835705748981e8,1.0647914334263693e8
-0.0014699932604118522,0.41605183799616563,0.0009012184616108651,72.10865131539329,3.231435432610424,-37104.42901783489,13497.907052419328,4.2432991502461694e7,6.1643521202736706e7
-0.0014799932499951253,0.4157494840812246,0.0008738943043836407,66.45138226401558,2.867364518620016,-15518.39711250831,11428.59880477857,-3.676874032016659e7,5.123256094250284e7
-0.0014899932395783984,0.41445176236581505,0.0007917683834879601,62.66855413796596,3.0996806718242125,-26778.08106413678,15511.055659313372,9.837827782010588e7,1.0454996691501877e8
-0.0014999932291616714,0.41578020399525994,0.0008448950240175519,65.21843040730585,3.140340108572404,-46326.33104093465,15316.352514325152,1.023172716776475e8,8.75981907507046e7
-0.0015099932187449445,0.41831671153264144,0.0008140983427138623,63.417471921386785,2.948067573199806,-45181.25970622799,15003.327285526868,3.955732044833526e7,9.806087377193299e7
-0.0015199932083282176,0.4181160341782398,0.0007782954436400069,58.00674194119808,2.5846199281747015,-34770.66896938425,9694.667150464153,-1.781342422851922e7,4.10002128331538e7
-0.0015299931979114907,0.41922039697652264,0.000820392336759502,61.48828090879039,2.984177311412586,-25180.6834366109,16651.77614622349,1.320919764927213e8,1.1040865079232942e8
-0.0015399931874947638,0.4212019021660609,0.0008911703752115539,66.82293570049617,3.310099992681446,-69337.98536082149,18126.589242335067,1.6135628300384787e8,1.2534275775277129e8
-0.0015499931770780369,0.4190862282500844,0.0008628353628636089,68.98674405266156,3.1788636376350823,-27544.7790960274,14265.611866781837,8.003092294358432e7,6.3897191822140455e7
-0.00155999316666131,0.42092454603850565,0.0008113078604225068,58.00803812282286,2.639711800001679,-23123.75367865877,10884.94839752818,8.048315455683811e6,5.285011446997354e7
-0.001569993156244583,0.4212172984963351,0.0008484728091180241,66.17930213082253,3.0372476572986518,-30155.54947227039,14720.651849725964,5.3322387203330435e7,7.696261808032118e7
-0.001579993145827856,0.42296229997742774,0.0008196829395573091,59.248370495698616,2.5268157632209314,-7427.770462793149,9580.543477445071,-1.373278793048992e7,3.7847265495344914e7
-0.0015899931354111292,0.4235993943662414,0.0008318164457119772,61.883973382494055,2.542118561932118,-14875.99933393611,9412.53710318109,-5.637225107410832e7,4.112945302064268e7
-0.0015999931249944023,0.42351427080446324,0.0007765360546545941,60.0133793714459,2.652884212022529,-6792.439835636595,11526.819599285584,2.9620995662359588e7,5.4373181240599215e7
-0.0016099931145776754,0.4233851013450816,0.0008335214008113487,64.28728827184229,3.0672130303165215,-22855.24494531045,15229.571193327967,8.99481024719783e7,9.313863028130999e7
-0.0016199931041609484,0.4243704229620027,0.0007776213212628394,58.485554918007,3.040398851856297,-39467.600607626075,19898.81743484416,2.1114475810795385e8,1.9028189184124774e8
-0.0016299930937442215,0.4244920641856834,0.0007901087713728021,59.21601632418787,2.6189269244696973,-22892.98598954115,10111.395444848013,-2.8013087435584508e7,4.6153619567251846e7
-0.0016399930833274946,0.42709956336911664,0.0007659714769104324,58.826923342866415,2.6842865548789048,-29141.365515280108,10880.787040180008,6.717670903549497e7,4.327428876662716e7
-0.0016499930729107677,0.42788120657023027,0.0007589347223073133,54.787085104141745,2.42440724559205,-12952.465502248135,8883.223574681251,262234.45746092853,3.7938683157073684e7
-0.0016599930624940408,0.42864027102825886,0.0008383790388222584,55.92793725268749,2.3015852841931492,-7355.307292970263,7867.437015376429,-7.365460965385205e7,3.103783948286879e7
-0.0016699930520773139,0.4278403501205311,0.0008708980586574101,64.44166041066833,2.7856785431260955,-34497.58692266704,11528.421614961895,-6.901744004150414e6,4.9622276038189374e7
-0.001679993041660587,0.4293120116251265,0.0008167975593035164,60.946858149750916,2.4938557059592807,-26965.85483209959,9543.981921459997,-5.941540463295226e7,3.675989771479796e7
-0.00168999303124386,0.429244651644015,0.000843617037329187,58.40243871492287,2.6042932457263333,-26215.800018810954,10262.608970003033,-3.2588379566894285e6,4.427870195667506e7
-0.001699993020827133,0.4289384209086246,0.0007942974069296286,58.72461653878108,2.564010965020143,-37620.10825384777,10624.507663100841,1.2639936110359317e7,5.006967757016278e7
-0.0017099930104104062,0.42930543671250926,0.0008285163032923594,60.00937947571649,2.6346636923166624,-34208.65881978028,10154.453157044363,-3.66825493907706e7,4.392429703720755e7
-0.0017199929999936793,0.43138547570411706,0.0008093189278945293,58.5902685841077,2.472501253571352,-20396.533742872336,9139.675170983724,-5.320523128779766e6,3.564584728875062e7
-0.0017299929895769524,0.43045863086476194,0.000773974085276486,54.31989105762188,2.5389304126271006,-23232.530465979355,9024.79552923517,2.465631908836408e7,3.531845261083261e7
-0.0017399929791602254,0.43158937380075013,0.0007997609903118216,55.7612600866543,2.549314059872417,-32169.382114966535,9787.469545896538,2.8859592099942014e7,3.998917577296876e7
-0.0017499929687434985,0.43169794616865814,0.000771526759950904,56.06632566157213,2.524620673848484,-15685.98943477914,9386.761515085205,1.051327744568581e7,3.675049845589647e7
-0.0017599929583267716,0.4322993904774928,0.0008029390727049199,57.71278895024404,2.5750915133267354,-42362.541093935826,11456.675184882732,5.427901631693161e7,5.230271771463409e7
-0.0017699929479100447,0.4335127017993052,0.0008029565542968525,58.927269572418446,2.8807542585132078,-31989.99851003308,12760.718443389034,7.665638812380637e7,7.159598280146302e7
-0.0017799929374933178,0.4342192717798403,0.000744874617559661,55.96005166333621,2.44267118340342,-13387.493806514585,9580.01358062133,1.6049193594842935e7,4.1084060352768324e7
-0.0017899929270765909,0.4346897037081684,0.0007801959563449742,55.13085151879915,2.518998690471413,-27612.05588611194,10548.662858244608,5.580172412411677e7,4.679317714475553e7
-0.001799992916659864,0.43537229734849386,0.0008208812793607966,60.11510168160882,2.8108874281390466,-27560.03686613336,11224.556575979756,4.641979889399239e7,5.018230429134659e7
-0.001809992906243137,0.4356674075895653,0.0007978462327591861,58.11241439846016,2.647635745544032,-13751.199024393976,9494.520616183094,3.205792391881148e7,3.62229475358808e7
-0.00181999289582641,0.4359238231180948,0.0007207927214563657,49.14854096151513,2.2990411860681506,-26173.214060368522,8938.976651460998,2.5002577133786384e7,4.90026748999284e7
-0.0018299928854096832,0.43676255650987483,0.0007632209559552029,56.9313812414867,2.6327607970975713,-23580.038928885257,13681.424572896522,4.884015827298758e7,9.817835222643892e7
-0.0018399928749929563,0.43670847127850715,0.0007980091152571876,58.218885215128815,2.6586533026349444,-21527.45462278371,11389.656174268568,1.4267538642408151e7,5.4037031040497586e7
-0.0018499928645762294,0.438923071608965,0.0007830927859112408,55.31549093909611,2.823649730345912,-41053.66113902425,18360.601462240145,2.3323226390192372e8,1.600327900072143e8
-0.0018599928541595024,0.438494766607091,0.0007686493927246428,55.21216702198989,2.6627371979068477,-15378.483116523308,12839.520195347617,8.65508237924833e7,7.724657366073558e7
-0.0018699928437427755,0.4385059930361311,0.000760343937915419,53.89738231243071,2.2341837467468957,-20123.320970750734,7750.083171280799,-5.251628287031131e7,3.0419939219576553e7
-0.0018799928333260486,0.43870527396258385,0.0007908720245053062,54.081153379731944,2.2383124315390215,-10571.958467154464,8839.660917056144,-1.4011577901645593e7,4.305294256891327e7
-0.0018899928229093217,0.44063639917784914,0.0007917932905326631,57.131252466219614,2.5637954161409264,-32621.24829917299,10124.859132227779,1.2872378133085998e7,3.897061827860753e7
-0.0018999928124925948,0.44061437581814067,0.0007640355323697725,54.12870199885553,2.494421307700509,-26254.07572780049,9600.19775383363,3.5601604008620836e7,4.517231638206291e7
-0.0019099928020758679,0.43987571135051945,0.0007839909570567443,58.204202169813584,2.5690565976417448,-19363.574333071123,9245.78921457373,-1.7382527534075093e7,3.713424326903308e7
-0.001919992791659141,0.44096818045986885,0.0008192108317634657,55.637159352446744,2.404444982442098,-5917.47556197519,8335.805798723752,-3.0981449449086525e7,2.990889292443551e7
-0.001929992781242414,0.4409845141230877,0.0007674380716711444,56.48924272232288,2.696541881934174,-31493.826030404853,12625.81957636244,1.0672541942165044e8,7.362120822065885e7
-0.0019399927708256871,0.4428417911740682,0.0007563283323627487,50.39623835522289,2.443394049947177,-23038.16172630327,8700.254861648851,1.4827781953110218e7,3.39504697871069e7
-0.0019499927604089602,0.44326907254436737,0.000737967329675313,51.02335105009719,2.363470134606865,-7027.21975689387,9221.39585285901,2.719416882118631e7,3.5939200442303725e7
-0.001959992749992376,0.4428438795428529,0.0007385676693039152,53.00076926701242,2.4870917580897083,-29766.062273991512,10259.00596227349,6.789145831795438e7,4.595152877039478e7
-0.0019699927395758574,0.44417614188706067,0.0007899821333288092,53.60087358245103,2.483980516249713,-15399.496006099587,12148.056324700363,7.984146905579856e7,7.041246063935886e7
-0.0019799927291593387,0.44563937704557355,0.0007706023939652069,51.335748748901224,2.2895862600776566,-14742.531945618413,8889.78528310253,-6.282616050185968e6,3.74560024551127e7
-0.00198999271874282,0.44401056899874064,0.0007539940014406597,53.65340757264861,2.488949531053418,-15201.115200235796,8165.442725243777,3.113650100548331e7,2.8984937664209176e7
-0.001999992708326301,0.4463668477436946,0.0007355564293128676,51.54387857431631,2.3084976878032726,-13296.321211688271,8611.824626642596,2.320479638844982e7,3.397199047418803e7
-0.0020099926979097824,0.4473654067227903,0.0008296675660244288,55.7313814363927,2.3576536805802513,-12286.19650347197,8394.35171516149,-2.026678116206283e7,2.93954771241749e7
-0.0020199926874932637,0.4470801632885423,0.0008271728885748938,58.97412673997849,2.5993413515374373,-31572.270683300223,9054.608251099451,-2.8786341284649298e7,3.4976243994928926e7
-0.002029992677076745,0.44873031505291905,0.0008097902894261735,57.689216408909786,2.6920411963761084,-29984.908949475626,11615.927698259178,4.856622751684258e7,6.440849763649266e7
-0.002039992666660226,0.4490427649139104,0.0007599838386737967,50.68379938888579,2.2353729778900786,-15778.236736910436,9766.073010400927,2.8530722906656493e7,4.86078804158156e7
-0.0020499926562437074,0.44916312260351055,0.0007565074812482146,52.40115817214383,2.29739582854073,-17633.632186024963,8333.962681091349,-1.8865551236124743e7,2.9699785135217093e7
-0.0020599926458271887,0.4493303138871055,0.0007433452879264717,46.27682641331372,1.9832561448667358,-15274.113540835102,6433.070634080744,-2.5991750276250888e7,2.0137511202853024e7
-0.00206999263541067,0.4497783317273166,0.0007461543357017375,49.94258199339692,2.292762197448453,-16029.702647574628,8679.062396394405,5.470498932658075e7,3.5740484263084404e7
-0.002079992624994151,0.44939385606289345,0.0007379988211932293,48.408008481337006,2.101165535011553,-3472.558322804056,6825.302714283133,-1.692440166990999e7,2.432712546034542e7
-0.0020899926145776324,0.4508879377711683,0.000752868548695529,51.72358212828416,2.418287212398667,-18188.72688539678,9585.494298089528,2.3428248059542254e7,4.2917739650507204e7
-0.0020999926041611137,0.44922026575301793,0.0007755196784852099,54.59277869380676,2.4251637168553564,-39044.31387332328,10653.870004675635,2.630988370371049e7,5.517781828909285e7
-0.002109992593744595,0.4517246730339718,0.0007156892118500188,48.18782237133671,2.1714771081825455,-30953.897037039595,8477.709670068145,-9.265920286469426e6,4.5156592165416285e7
-0.002119992583328076,0.4510652428409786,0.0006990190100641994,47.30354406221162,2.1127267916791617,-8027.233088255082,6779.658314129406,-1.3386877859043343e7,2.5755103735382747e7
-0.0021299925729115574,0.45134946285958727,0.0007827049813964852,53.66571266841446,2.5387877468949966,-26491.186473694757,11593.031236191813,3.949390988800512e7,6.756674139840515e7
-0.0021399925624950387,0.45389970292901166,0.0006893684439570301,47.7386904711494,2.2208621176785783,-14322.130147485386,8302.560762406154,2.7709785839203376e7,3.6317175943295844e7
-0.00214999255207852,0.4526987995759145,0.0007302790820423474,46.74942524641243,2.1157833757008824,-15824.703170155091,7420.773920802366,4.434567072806237e6,2.896745873213482e7
-0.002159992541662001,0.45404856955440864,0.0007305933287259946,50.21859386311346,2.3122965919103002,-17748.635732256465,8157.924981828468,1.8244720246509116e7,2.9713235352730744e7
-0.0021699925312454824,0.4549984743040822,0.0007467431359511262,48.80753577859122,2.137395602377897,-5989.621090290501,7864.133142305879,2.83936817416244e6,3.1114636035715938e7
-0.0021799925208289637,0.456301337313171,0.0007369683347375249,48.88695175154171,2.3005972853347783,-21794.327982796538,9908.395856299732,5.0224840313703336e7,4.601373767118801e7
-0.002189992510412445,0.45643096408884315,0.0007087365301131411,45.753293493800804,2.062069691978318,-25294.86129802289,6674.7377921321195,-730704.2300262898,2.5828226833048593e7
-0.002199992499995926,0.45581226644017636,0.0007291331339387519,49.72801616301477,2.2402813555597314,-13622.46572800412,9592.20813470146,4.187669282107311e7,4.6235146129295595e7
-0.0022099924895794074,0.4561585248434267,0.0007355665871537241,48.599201613856366,2.188991452896129,-16962.5064298708,8213.37767437211,1.7632156758504228e6,3.275400662001574e7
-0.0022199924791628887,0.4556806961868784,0.0007366686644419598,50.36255164017162,2.3627743378454156,-31968.05107406013,9476.329937046328,5.965266548844524e7,4.202719267512265e7
-0.00222999246874637,0.45854006933716057,0.0007098557430091208,44.41515798103579,1.9529088024041024,-9384.96918438793,6218.669995882106,-2.1342240006287917e7,2.0917310689655755e7
-0.002239992458329851,0.4587867234421487,0.0007013448094734439,47.115110083630235,2.3534409161308814,-20990.237461061584,9307.474518492261,6.928914815118113e7,3.924778028009444e7
-0.0022499924479133324,0.45787029673550467,0.0007334110340491677,51.15497145297661,2.230417486221879,-11951.596700846741,8114.464717127687,5.425736179531368e6,3.203300110448438e7
-0.0022599924374968137,0.45987645028170354,0.0007605629649570879,50.513145289060894,2.403984067303226,-25126.99481561554,9827.737166681169,6.1628060812586285e7,4.431420323519455e7
-0.002269992427080295,0.4576606833294114,0.0006967898477152269,48.96258064144696,2.284077637513286,-30001.712044151802,12124.784527502585,5.5365515568887874e7,8.630671559062575e7
-0.002279992416663776,0.4605245413393195,0.0006899346329146676,46.08619013789064,2.092536084116434,-10343.275836688732,7683.72745562404,3.7559109022403476e6,3.510731094182842e7
-0.0022899924062472574,0.46086532611555864,0.0006865416384978978,45.296881127674645,1.8838393909897575,-10694.82630869583,6551.253338734936,-2.0870169716660626e7,2.6594623823069558e7
-0.0022999923958307387,0.46048325306458576,0.00066816145461009,44.10754331378973,1.9409698588927458,-19491.77892388671,6642.632322575147,103804.49887122864,2.550223441715418e7
-0.00230999238541422,0.46258325917754717,0.0006860127849118278,43.94746618261912,1.9301536893456464,-20299.231450058942,7029.133874825745,-1.1950183711173602e6,2.8717500610609546e7
-0.002319992374997701,0.4623155110862114,0.0007482289916586543,47.667278988539714,2.1913701672348944,-24993.607956725322,9515.073653949703,5.955452812133758e7,4.6145050281617224e7
-0.0023299923645811824,0.46308755961596604,0.0007009005559063703,46.97589098299192,2.191582616235656,-34601.24710323239,8411.41768854651,4.913366661252756e7,3.5328689438499175e7
-0.0023399923541646637,0.46262954725065203,0.0007017128132957121,46.56091304821109,2.1837980126369056,-21789.087373253136,8572.975860482744,6.966193476365402e7,3.297540915299937e7
-0.002349992343748145,0.46323001135609854,0.0007579317188580924,48.728827175848735,2.4952100047571832,-28065.50497732722,12617.747113034666,1.0590572175606847e8,8.567194977367155e7
-0.002359992333331626,0.46410136420430276,0.0006952278527463055,45.27729224149609,2.0264956577367212,-18027.072342739688,7006.636049498125,-7.593549555704668e6,3.061753890703914e7
-0.0023699923229151074,0.46397416415928944,0.0006993718841771484,42.34412964743051,1.8643218583583463,-15199.061174604598,6182.198859108951,2.2946855598130412e6,1.9140665577232443e7
-0.0023799923124985887,0.4647865522720719,0.0007062088734702884,42.919941395745624,1.9624067289467961,-24798.31191327862,6448.94173499675,1.7984253235901367e7,2.2195835015492007e7
-0.00238999230208207,0.4646680059510008,0.0007025647081642795,45.91045058268384,2.193758460531575,-12941.496165221693,8850.802966379426,5.611678243127854e7,4.740866221706925e7
-0.002399992291665551,0.4663484824767941,0.0006891744953011427,44.93937531400438,1.9508746917596387,-16241.948714708473,6517.3612014609325,-6.655259983173836e6,2.3333023472662088e7
-0.0024099922812490324,0.4660611705527756,0.0007046281813226881,45.00303765373577,2.0497993455556482,-5093.428215025318,7257.13509430547,1.66233730617842e7,3.179349815229031e7
-0.0024199922708325137,0.4654178367824196,0.0007220702724206891,50.335979046847484,2.2848776212132647,-16291.754164565262,7307.834545877589,2.90983350284548e6,2.669912978450951e7
-0.002429992260415995,0.4667871866254298,0.000696268491717824,44.626221055907145,1.9211613745989338,-11208.161539385785,6223.137577534687,-4.595073161857851e6,2.3414173775331996e7
-0.002439992249999476,0.4669533825806753,0.0007432212871436653,47.28457011553611,2.052503734107973,-10852.443348749737,7338.265509315525,-1.41151934343226e7,2.8289743787417825e7
-0.0024499922395829574,0.46754918137511453,0.0006812181612862333,42.81403699053053,1.8370022309822507,-13846.991841767242,6100.240058928714,-2.0818140260400638e7,2.398401100956427e7
-0.0024599922291664387,0.46885324242336623,0.0007164944458874157,48.5975449021792,2.122638860797409,-20928.768148305062,6733.284675688158,-1.878296905447427e7,2.382291304134477e7
-0.00246999221874992,0.46900138938330516,0.0007171256345819282,47.10415896050175,1.972953420806164,-16053.098822712249,6603.974623067073,-8.998333642454704e6,2.4404800017156128e7
-0.002479992208333401,0.4690036374387962,0.0006841160963615058,46.50043049785758,2.347405910836926,-21955.443318404523,9233.255463399146,5.863815897125481e7,4.736660547736494e7
-0.0024899921979168824,0.46982787613680466,0.0006756621351804126,41.20622396105914,1.7658203598814817,4511.92791563302,5991.135917622405,-9.82240665908392e6,2.435799289190963e7
-0.0024999921875003637,0.47094582251127914,0.0007184366570421651,45.95136930613322,1.9788356138609635,-19717.92705154822,6966.992377892529,-6.21295845707821e6,2.496055895758405e7
-0.002509992177083845,0.4699345090288244,0.0006996244964829236,46.66887646638047,2.1713922494336435,-14952.003061168636,7810.459626366173,3.109467056175845e7,3.0858386562645268e7
-0.002519992166667326,0.4703581513474218,0.0006754803984410468,42.58895600933696,1.980764795186937,-17792.658554742226,7435.503946002836,2.1301203589918815e7,3.28745205130884e7
-0.0025299921562508074,0.46987762497513635,0.000711431218363039,44.19250682869058,2.068798952070076,-14587.246545806822,6688.687495073093,1.549758981659409e7,2.289934017688685e7
-0.0025399921458342887,0.4707092123366476,0.000676518496728074,43.17270012849864,1.8718362345909758,-10846.357085077549,6185.799294175092,-1.346281078978289e7,2.089383169568095e7
-0.00254999213541777,0.4727573523424515,0.0006895979890669401,43.18735702429533,1.821913126254578,-14086.882454175498,5394.951997620965,-3.0059915990458447e7,1.778839645244977e7
-0.002559992125001251,0.47275088732657455,0.0006933259275120852,42.50254015193681,1.7812419102447892,-10262.67970174954,5070.789606684531,-3.497460300810863e7,1.6751982233865293e7
-0.0025699921145847324,0.4728939520942141,0.0006951402361516135,44.919304219954476,2.0992724211462623,-6202.545124452383,7889.902808316456,2.8098561113174874e7,3.650441673566723e7
-0.0025799921041682137,0.47284663449443326,0.000754404966804195,48.948373923812206,2.097783891772479,-7946.47343612091,6978.887526545668,-3.9147364359425396e7,2.5600732851379517e7
-0.002589992093751695,0.47370238510478957,0.0006455285534534642,40.48484586695811,1.7775564151832155,-9761.55040429018,5695.6998478226415,-1.3606058049890554e7,2.0971969725590028e7
-0.002599992083335176,0.47408304492427966,0.0006662414225555183,41.601573183014494,1.806201780167467,-4863.691211164805,4978.227134786583,-1.7819004520936564e7,1.6438246872773508e7
-0.0026099920729186574,0.47462066509821027,0.0006549034991267527,40.91508212502973,1.8018721281754992,-13368.935586859301,5878.49617583967,-1.6776567483046e6,2.180466020827877e7
-0.0026199920625021387,0.47575937565361126,0.0006617625702206221,38.61494615242874,1.6901958115974056,-8485.52581841473,5177.588740712804,-1.1399921652833125e7,1.6913494897569332e7
-0.00262999205208562,0.4752351390310902,0.0007178711769593415,43.952065039744596,1.8894836272545192,-11015.25830246193,6515.389707840078,-1.2907967865685333e7,2.692364656645761e7
-0.002639992041669101,0.4748705862262886,0.0006996646664623361,42.156608598169484,1.8043792008260648,-14238.346989168429,5710.790420879665,-783920.8879770834,1.860679442016273e7
-0.0026499920312525824,0.476759165970668,0.0006778750081264049,41.596816092734194,1.8049432949146118,-2497.5718760965437,6213.502453469645,5.312447754131263e6,2.1562257507067416e7
-0.0026599920208360637,0.4768209482055264,0.0006954436454556174,43.71966951809685,1.9414508585121721,-15308.41690358813,6785.979090681583,2.041547204360794e7,2.672144787778453e7
-0.002669992010419545,0.47727079356956614,0.0007030188732834068,44.4768000376961,1.963569330886816,-11420.412044561148,6468.8693531009985,-1.040744767552199e7,2.2842356054540962e7
-0.002679992000003026,0.47874751376860125,0.0007222592506839851,44.25302728030994,1.9036031236396833,-12899.610231755689,5893.381432777403,-1.2802871446513431e7,1.8901963817553062e7
-0.0026899919895865074,0.4773170217947451,0.0006826786374587564,40.721201592543345,1.790860125087341,-14823.332358322637,6094.7765808734275,2.0264730341286426e6,2.2316076485735625e7
-0.0026999919791699887,0.479021714771827,0.0006465465016323524,38.24285948046306,1.6561037938152776,-15914.622233425811,5349.370332342764,-2.9578293471630705e6,1.8319337578491587e7
-0.00270999196875347,0.4781028685346934,0.0006552616861218674,40.477267212252656,1.7210363562648463,-1978.0734558767488,4983.381357851068,-1.9369026946525123e7,1.689282700993659e7
-0.002719991958336951,0.4790315463629884,0.0006530481392701045,38.37325426921047,1.636478956869633,-4398.401277784965,5030.861030958084,-1.0042115465890974e7,1.8455465553287756e7
-0.0027299919479204324,0.4807430954006919,0.0006821372068935421,40.86216305563933,1.9310866208518414,-13210.736824268957,6758.134501290128,2.786266871191759e7,3.4082981284355484e7
-0.0027399919375039137,0.4802898497128187,0.0006494770684964454,37.4746006847831,1.7057520554498102,189.76157143088807,5036.357529988119,8.822405673535736e6,1.4488366168299045e7
-0.002749991927087395,0.4800944508460097,0.0006605023438045939,41.78604274639862,1.9542897133903239,-16636.42051650474,7424.520480995865,4.175037320376442e7,2.9746865413711563e7
-0.002759991916670876,0.4811564104148551,0.000662333027376294,41.97714244240727,1.9994699306521178,-13098.451195788024,6926.484383646123,2.5239852584445093e7,2.5233422503157515e7
-0.0027699919062543574,0.4812637512171086,0.000672875356954978,40.36612140158383,1.7321631953871073,4051.9078242219925,4881.920082780824,-691283.1667544167,1.5239681814552601e7
-0.0027799918958378387,0.48197053779871757,0.0006466855001480173,39.6470196675092,1.6778756551954095,-8351.204257550493,5732.02034640518,-4.566265376841385e6,2.1856510106770348e7
-0.00278999188542132,0.4819113200140284,0.0006988354024108864,41.74700306595692,1.7847900457916237,-5224.917739919109,6054.857916001868,-6.417955891398308e6,2.1028640090102367e7
-0.002799991875004801,0.4832255280359414,0.000637683615629031,37.95911470702278,1.7339018452847788,-14064.595581109215,7603.085158369813,3.251274753487222e7,4.381000954097865e7
-0.0028099918645882824,0.4839871616825829,0.0006745104933389717,40.127146090523325,1.9303341339712683,-14490.55727257986,8825.959469802552,6.5643098875901945e7,5.39569340958249e7
-0.0028199918541717637,0.4831072813606643,0.0006832652299876091,40.81244791109098,1.754134151579375,-2455.904924793556,6123.513352774609,-2.00406540986884e6,2.0373330963858444e7
-0.002829991843755245,0.48448151103374226,0.0006797289515028865,40.738017275495466,1.9838277345486601,2651.8809269253343,8119.091340688008,7.933148895940866e7,3.428904108423072e7
-0.002839991833338726,0.4850003754228338,0.0006515473972087574,40.70640735941783,1.762754871918249,-2421.127546481924,5246.887383116067,-406537.146178941,1.65621774679517e7
-0.0028499918229222074,0.48460495288292393,0.0006799681660648246,41.58502004701665,1.7714208240315497,-10092.729495264679,5370.354600555917,-2.9144660444312345e7,1.7147573042143773e7
-0.0028599918125056887,0.4859122043126267,0.0006495444036423901,39.75931655176639,1.7006861346743987,-4530.568831003851,4900.939862675099,-1.4893950795809317e7,1.5800616522157874e7
-0.00286999180208917,0.48437942204066603,0.0006547549817763705,40.40310633160198,1.8423060119449277,-5969.939952475418,6347.527380202043,2.1003853881364558e7,2.2001949325350538e7
-0.002879991791672651,0.48494711748690383,0.0006624070922457447,38.514220183345586,1.7104334072077698,5812.420277263058,5206.794604661542,-5.6005198428753065e6,1.7888341212875396e7
-0.0028899917812561324,0.48558806533608645,0.0006319741896379598,39.11940875313955,1.8269130300167602,-15839.823037357883,6474.276607557706,3.471834760226241e7,2.484941442541493e7
-0.0028999917708396137,0.48680830495501776,0.0006578842005325619,39.27423667071607,1.6671846997208586,-10333.232539274024,5866.578550127055,4.36008584511062e6,2.0795114610628318e7
-0.002909991760423095,0.4856663703942589,0.0006623639881297235,40.3781427904416,1.79291740257273,-8097.54556232862,5547.82197258732,-2.8080583287794665e6,2.0646582467330433e7
-0.002919991750006576,0.4878692117584764,0.0006654678197634032,41.36101464680866,1.5928849744225775,-5401.534248233053,4341.926090574312,-6.60719991313016e7,1.4344916678176885e7
-0.0029299917395900574,0.48672078824340925,0.0006688259238281099,41.46413137526321,1.845708475417211,6689.203596963323,5968.612528552358,1.4045566215094939e7,1.971607657044386e7
-0.0029399917291735387,0.4879489900618149,0.0006046759491153879,36.28049466278038,1.530991914132215,-2930.482352170852,4683.499851217425,-1.0196859885626279e7,1.3110967175661383e7
-0.00294999171875702,0.48769112395862013,0.000633043337800603,38.07461891431094,1.6503078911271258,-12318.57865499304,4785.659998800936,-1.0620381252035394e7,1.5452905613643797e7
-0.002959991708340501,0.49050706556715323,0.0006389889358354889,37.97125972625017,1.6674036802409835,-416.51610023892266,5315.4077896146755,1.0548334932088431e7,1.6987253727883667e7
-0.0029699916979239824,0.4884397509119738,0.0006410416570555554,38.487931287365505,1.6592618617917112,-1924.394922758854,5169.519782449182,-1.486732954623584e7,1.726351550729625e7
-0.0029799916875074637,0.48957367959758735,0.000665490856965521,38.41443350025348,1.7048335295211037,-6586.354988579757,5087.001792998689,-1.1787078536346393e7,1.6348290584687918e7
-0.002989991677090945,0.49025220968195815,0.0006780421662716324,40.276556104993,1.9301519351264118,-14400.881610746093,6799.504803460477,2.0810166961710453e7,2.6356745498024855e7
-0.002999991666674426,0.49084306424159685,0.0006326711681967013,36.903794037157475,1.6685360553190238,-8939.014705913703,5037.362947659326,1.0039720648983703e6,1.6640838521442072e7
-0.0030099916562579074,0.4908966142244563,0.0006281768676866305,36.533653781676655,1.6051555286286163,3591.325809364351,5328.2048424996965,-311264.3640096844,2.0639230651374076e7
-0.0030199916458413887,0.49060107434829753,0.0006169547986695258,36.40088698470593,1.6251985264704174,-4239.3084995898425,4932.792345101757,9.452613056190168e6,1.628209580069239e7
-0.00302999163542487,0.49070177484990257,0.0006494565795412932,39.8874480174969,1.8509230689671696,-11212.014573582246,6318.942735561032,3.949602444653054e7,2.4201219604348075e7
-0.003039991625008351,0.492816994117422,0.000652322845901665,40.08854220445977,1.8709433423455473,-7118.743086425088,6383.986279519647,1.523835962583686e7,2.2815374743348688e7
-0.0030499916145918324,0.4921602037006992,0.000642239970791408,37.646687607096126,1.7245234863516095,-6914.366261993578,4890.217261977531,5.20193797961165e6,1.4692860565731993e7
-0.0030599916041753137,0.49286415172253717,0.0006117887208861556,34.767897785037995,1.4759423194770942,-2934.3586541762775,4906.821282115202,-3.3954421843285225e6,1.9520175663049817e7
-0.003069991593758795,0.4928730420215054,0.0006187200578567057,34.42504234073198,1.5955599181074522,-5501.752477157889,4530.097425818744,1.832085068621026e6,1.4743255803514695e7
-0.003079991583342276,0.49389949973995634,0.0006322540105592594,36.46019710778808,1.6191626131927634,-3108.446531490424,5309.532639731224,-1.0230736996094141e7,2.246000081375086e7
-0.0030899915729257574,0.4937129475502994,0.0006588899350022832,38.306440684070665,1.614397323709046,-6665.588971570082,5017.024744463554,-2.9411279240143288e7,1.6909987197369277e7
-0.0030999915625092387,0.49496075278601914,0.0006538750554923217,39.82979515347721,1.8962237701441795,-20318.856470406172,6804.273993693566,3.8587973038298436e7,2.9610291000980332e7
-0.00310999155209272,0.49380121593473675,0.0006653826271954338,38.24768192258759,1.6351510753510126,-8733.938039309704,5108.166496742918,-1.9449381801514853e7,1.5745264224175021e7
-0.003119991541676201,0.49558214050519506,0.0006235896268816526,36.46263567545255,1.7851805001222476,1882.6368506381962,6097.428682708395,4.648257184611748e7,2.14766491766767e7
-0.0031299915312596824,0.49462123705975963,0.0006656631493619817,38.574287947252074,1.8128341165744193,-14869.175667049225,6416.620170014941,1.907295717087088e7,2.9328125140981544e7
-0.0031399915208431637,0.4962987213232787,0.0006089231382287349,35.942530825107816,1.6518904582954905,-8839.769711145984,5025.1560954805955,9.685048574463766e6,1.5028399879392993e7
-0.003149991510426645,0.4957769145892594,0.0006648797108936268,37.41223754683113,1.6110791689381136,-9193.482636388311,4772.508280979873,-1.397227318811753e7,1.475775142029239e7
-0.003159991500010126,0.49736959148440374,0.0006280369610339619,36.42202597285568,1.5556129317960565,-7440.735885925181,4594.067577543767,-1.8515859022685386e7,1.5112648329732379e7
-0.0031699914895936075,0.49779151074529426,0.0006170608330586922,35.83298032342111,1.5690699562673434,-5719.107786878518,5137.925965184441,7.760456702142378e6,1.6620143857670076e7
-0.0031799914791770887,0.49796835560941716,0.0006297044313579686,37.30184667931318,1.7753816108808187,-16795.587912829535,7054.17545203173,4.816642793933206e7,3.5446975216963075e7
-0.00318999146876057,0.49770766768770813,0.0006266556578822386,36.93231696120484,1.770214615821699,-5431.621200767426,6704.910188374298,4.5783409398640245e7,2.4185197156009406e7
-0.003199991458344051,0.49888020668417943,0.0006473690291808962,38.85000090549764,1.659234065492545,-9901.997054131023,5123.287592548531,-1.8057518844700307e7,1.6608112195862655e7
-0.0032099914479275325,0.49841206922526615,0.0006512901355595961,38.71727581551008,1.8005508264219772,-18281.49497604236,7285.81462792487,3.882632824208361e7,3.467996158891748e7
-0.0032199914375110137,0.49869961870961305,0.0006397355358020803,37.21903339683449,1.5674572681046457,-8264.333706922185,4779.105871338912,-5.315852496270566e6,1.5375408052130474e7
-0.003229991427094495,0.5003519875470352,0.0006342582097055304,36.89001421875853,1.5933378607315047,-11820.812098142193,5457.140163064855,2.0281683192764577e7,1.7717364595553756e7
-0.003239991416677976,0.49868991084015213,0.0005944596153288885,32.9127254186857,1.5535154561711768,-13734.05546667666,4621.473346235973,1.6270837326921199e7,1.525811728696186e7
-0.0032499914062614575,0.49976203687924314,0.0006467852059975037,37.107936473056945,1.6462657996608399,698.8111957001544,4832.387845644013,1.1446101200566875e7,1.6386696880502814e7
-0.0032599913958449387,0.4992052417893851,0.0006501254368723151,36.248146603308065,1.6102489058809906,-9879.360367340729,4963.766776012644,7.3193328213311685e6,1.7871053578584436e7
-0.00326999138542842,0.5008219761694171,0.0006224705499862225,36.899149862829624,1.6127185909405202,-3704.045907319996,4935.179352856137,-7.187022066435964e6,1.688584795865718e7
-0.003279991375011901,0.5012475846119158,0.0006406347392583009,35.62202673578373,1.5035328702581494,-6088.108462648426,4464.453288385185,-7.322027924771711e6,1.42756341758496e7
-0.0032899913645953825,0.5008619593307266,0.0006464238450100944,38.41453132960405,1.7655339111537947,-18250.07337212747,6329.803002008619,3.5063296599154666e7,2.265364835672049e7
-0.0032999913541788637,0.5011631358738446,0.0006297718664365566,34.90247695871041,1.6253414397065893,-10394.906281096662,5523.968008659268,5.129440849593129e6,2.321114989222767e7
-0.003309991343762345,0.5016017459786667,0.0006027507605817204,33.64775207649635,1.4368681445479936,-8419.051950992382,4865.831416493251,8.2045587692233715e6,1.708782117529756e7
-0.003319991333345826,0.5011760267124238,0.0006305929672520711,35.882163309121324,1.5600284355506326,-9687.981777667967,5374.196791430518,-6.854729230454718e6,2.1093866901956264e7
-0.0033299913229293075,0.5025073440434297,0.0006471520080007251,35.539236931486464,1.6152499293199394,-10572.931429792103,5443.163819031267,2.4033321149355944e7,2.0385858067914523e7
-0.0033399913125127887,0.5025623521828197,0.0006284455733708744,35.81410211147754,1.4582606474290187,-11678.583157853518,4211.724563368912,-1.3177511025164796e7,1.2761815880856922e7
-0.00334999130209627,0.5026801621643076,0.0005990207663010973,34.643972162599205,1.5360105359001766,-5343.449514716087,4681.502366196076,-304692.7200667559,1.5859784135785358e7
-0.003359991291679751,0.5039739086659791,0.0006213234020715582,36.44334333418914,1.487089501193661,-9016.122753432526,4774.958141406868,-1.5130425210748488e7,1.5586282425699616e7
-0.0033699912812632325,0.5040137753201167,0.0006151023632550145,34.82208077316617,1.5005879001063185,-5551.347295103835,4250.654287351214,-1.0191770708349645e7,1.3819721065220315e7
-0.0033799912708467137,0.5045229818360534,0.0006528465945077364,36.230772728490344,1.5963642438843708,-4276.414416312137,4957.334279110512,895356.4807143664,1.6969697664470088e7
-0.003389991260430195,0.5047659178330942,0.0006690014612333749,37.06724718237965,1.6411014896684488,-15184.326427951371,5899.310415922816,4.647601841346807e6,2.3973899060649443e7
-0.003399991250013676,0.5050339748155546,0.000588077101396409,34.20624106583196,1.460894314035261,-2733.307943657317,4328.723021289724,-5.202954400444682e6,1.2802067741220789e7
-0.0034099912395971575,0.5057697166130458,0.0006187500372799555,33.35654088259859,1.42231148074736,-4242.7905655590575,3929.8153611898806,-1.75084629876807e7,1.1889473706345936e7
-0.0034199912291806387,0.5065640946549046,0.0005935533609745713,32.39425235898391,1.4044425765956492,-11667.288356372443,4422.7688165748605,-7.423689954876089e6,1.5978645930284522e7
-0.00342999121876412,0.5058335251284569,0.0006341180518936026,36.37918510549237,1.5239057593204568,-7166.66533873501,4533.237168413743,-1.58153962626602e7,1.4606452948447859e7
-0.003439991208347601,0.5065272048495927,0.0006440071834907981,37.773887682569935,1.6529041557008608,-11674.390857067101,5500.535262765771,4.516012197005112e6,2.0886527943167455e7
-0.0034499911979310825,0.5070562016585988,0.0006203971966768862,34.183094904303275,1.6223704310120353,-2185.8856126696787,5117.6255138543,1.50056073336091e7,2.0795713274059992e7
-0.0034599911875145637,0.5073919337427507,0.0005792405721121481,33.21710846912358,1.4818462749186205,-7155.324791104001,4277.811749760414,6.6122133589484515e6,1.2228426262707898e7
-0.003469991177098045,0.5065705336489257,0.0006165737409569089,34.13464686887292,1.5003775336167808,-7922.942642152472,4048.3716030179467,-5.1844111844451e6,1.2203223640618904e7
-0.003479991166681526,0.5083751923700303,0.0006195238781183798,34.01865966822535,1.4768426567497595,-4795.9317901700515,4353.740519335892,-8.765976675653124e6,1.2460202276065126e7
-0.0034899911562650075,0.5073690603463893,0.0005864025748210569,32.88649829057597,1.3828628617988499,-4814.205830925733,3517.9783210770256,-1.833948436110472e7,1.0367135861769283e7
-0.0034999911458484887,0.5081586208223267,0.0006305889153542736,35.55626090262357,1.6129261961099757,-17633.402137175148,4941.189316669023,-997289.9688342075,1.692762184978134e7
-0.00350999113543197,0.5082860292777684,0.0006148514525810189,36.687307070273604,1.6052756936409598,-12702.658279152285,5205.226641333268,7.951148923984867e6,1.8195870538040582e7
-0.003519991125015451,0.5091166180758141,0.0006361483038057226,34.2457636285806,1.4715863671972282,-9807.536233367277,4610.443522356885,-21964.530949403004,1.4656897021045545e7
-0.0035299911145989325,0.5101017067269019,0.0006120796974879256,32.72293648327792,1.3380242078816582,-2275.3720833792854,3955.296924940622,-1.3451056324586233e7,1.506483235205612e7
-0.0035399911041824137,0.5101085307519967,0.0006238158523323914,35.34044435723984,1.5189551122539917,-8825.761248871484,4421.929541094717,-2.0211958036268223e7,1.4184156164723799e7
-0.003549991093765895,0.5096021820643842,0.0006460107092032156,36.4392826577618,1.640505845358927,-2592.44803309445,5413.425904064283,1.4779199669985225e7,1.8631083097434722e7
-0.003559991083349376,0.5109230185540659,0.0005786316587719621,33.513380635291234,1.5051657603995625,-7270.201273630478,4286.78036113601,-5.79876098762111e6,1.3533632116438089e7
-0.0035699910729328575,0.5124595425619743,0.0006485206862074364,36.09013711854065,1.611044719090886,-10120.374546993824,4946.288963393008,7.967035452740287e6,1.6224427646454275e7
-0.0035799910625163387,0.5109423253649131,0.0006292520604666973,34.05901621836072,1.6029286562473792,-10929.062320206294,4835.199945767976,1.6903040854743104e7,1.769954075615414e7
-0.00358999105209982,0.5120453887576977,0.0006229900507034075,33.41827374388497,1.5066745311151601,-11575.051557482335,4072.457959220894,-1.4933368475503903e7,1.2579612674411032e7
-0.003599991041683301,0.5121423545343511,0.0006273106394498017,35.53204379003913,1.6126810569978023,313.4132322983641,4359.570817954345,-1.0934872817284537e7,1.3196072921928743e7
-0.0036099910312667825,0.5132281491884539,0.0005821038577326775,33.14079705666821,1.5169274791961045,-11706.88911015433,4817.127364743204,1.9387786585108258e7,1.5154083241647694e7
-0.0036199910208502637,0.5128329015877356,0.0005972038577890806,32.969872453428145,1.6668391975703425,-16543.432846177162,6114.083876130556,5.456426574631461e7,2.5064345941358473e7
-0.003629991010433745,0.5133643709017057,0.0005957613701996321,32.54264494713664,1.5212987169524073,-5668.0832987158865,5463.179506907438,3.205387398431315e7,2.0533811523670044e7
-0.003639991000017226,0.5130176445287329,0.0005787163353800085,34.33114379383136,1.421606805416668,-3155.1321552238965,4097.448395206834,-2.108285871707184e7,1.3328318942950537e7
-0.0036499909896007075,0.5138644673583747,0.0005668834127539284,31.661949487657996,1.3161574360293202,-2723.2022754745135,3588.9108507265037,-1.4707420116651032e7,1.010853226192563e7
-0.0036599909791841887,0.5156105195779197,0.0006019220064874282,33.110276197255715,1.4799925667688456,-6593.021535155985,4705.596567930929,1.6728804507371658e7,1.747894654688856e7
-0.00366999096876767,0.5148686345978317,0.000560991257284544,29.804031285840267,1.3056878951015534,-8319.29769565332,3468.3541848482237,-1.2896402258737894e7,9.300907145267969e6
-0.003679990958351151,0.5140764506073834,0.0006194587810825813,32.6410668283468,1.468439446138207,-9829.455761910176,4318.527774162958,1.7999103825091503e6,1.4648600725765333e7
-0.0036899909479346325,0.5153612274227579,0.0006240747596445561,33.507001792668454,1.5626880076659333,-8457.482890787904,4073.511085991032,5.709926413285245e6,1.3181214659115735e7
-0.0036999909375181137,0.5173861918398985,0.0006315420788655103,33.98798900181054,1.485456997524175,-6106.722106975527,3746.188074229363,-1.9897840540040437e7,1.0870159783224404e7
-0.003709990927101595,0.5159289533537625,0.0005695664592553102,31.393670831272086,1.452015359776518,-7560.755526338356,4371.8933750444585,2.3866388676224384e7,1.3788689622095328e7
-0.003719990916685076,0.5168457281425762,0.0006031667645809552,31.678141129110195,1.4750460851172607,-8759.153241543398,4815.340279394296,2.2473895795669455e7,1.6237938667627016e7
-0.0037299909062685575,0.5172292164377107,0.0006097523952331294,34.80753667670662,1.6414147910031398,-13576.717973120276,5185.898814246332,1.702338998718996e7,1.842295332612267e7
-0.0037399908958520387,0.5166705257579477,0.0006342391978350692,33.55666153837867,1.558520189573892,-14661.59239968411,4461.180514864569,8.726165294249017e6,1.3108465269193491e7
-0.00374999088543552,0.5167270042985932,0.0005709502877162117,33.36744872764598,1.4279642358811238,-4998.519549098163,3877.5517589784567,-4.849422198855796e6,1.1714487101414442e7
-0.003759990875019001,0.5176239007175983,0.0006013118707176426,32.087896238282276,1.412893760121815,-4386.261062381224,4157.455714902161,1.1005376991160654e7,1.1011968864087999e7
-0.0037699908646024825,0.5182727618189005,0.000620953346413946,33.44968496753471,1.4056547725407875,-7325.274529203554,3865.6582169921944,-2.056336105778366e7,1.1502325933200056e7
-0.0037799908541859637,0.518729812473045,0.0006021231640514986,32.34218117565697,1.4895620558472484,-5387.962837404942,4414.027372936459,1.3040510015605764e7,1.3156959134626511e7
-0.003789990843769445,0.5185824680864755,0.0006111741460572986,33.54721411443731,1.3772170711701752,-2286.947552128747,4030.421487199089,-2.2101618175320115e7,1.2365566734477066e7
-0.003799990833352926,0.5197505407772268,0.0005791566278205572,30.981624880716883,1.2976430815298625,4659.412265988226,3130.9137559026694,-1.9777776297172412e7,8.44969463081413e6
-0.0038099908229364075,0.518660338676518,0.0006053541294416134,35.06515366375286,1.5924362109738142,-4189.452165757098,5016.9273075538695,1.5649847821123054e7,1.645259491723141e7
-0.0038199908125198887,0.5191462736262872,0.0006074841600886952,33.516704942195844,1.551704475105143,-11291.844524452355,4271.392262399398,7.78697879564496e6,1.2796799257403396e7
-0.00382999080210337,0.5201293730233314,0.0006075525334990095,33.10270057116755,1.5903548247320387,-5881.938065409286,5136.521829987012,2.9790661395518925e7,1.67882081004018e7
-0.003839990791686851,0.5208000681138515,0.0005951315090357596,30.483307557820545,1.3445649171683878,-5378.07213393635,3619.508821024424,-6.340650627013984e6,1.0720025022951452e7
-0.0038499907812703325,0.5211390530523897,0.0005833669867985491,32.028963500956806,1.4708741877255955,-8206.571377763155,3983.3608527689685,4.9740449214130575e6,1.2222107107529579e7
-0.0038599907708538137,0.5215147791727075,0.0006173791529427529,32.957869170451474,1.555349753867411,-5815.782938347561,5802.184456515334,3.627692986811376e7,2.617378263007908e7
-0.003869990760437295,0.5205873012897089,0.0005696284115232162,29.363707528253606,1.250178351559051,-953.065510827479,3568.8197028638824,-9.613895331873275e6,1.3424375105407711e7
-0.003879990750020776,0.5216089150235059,0.0005888146876043857,31.955911570877582,1.3711571857101053,-7636.818398284717,4647.810862712144,-742205.4104641776,2.085822428007872e7
-0.0038899907396042575,0.5223699481314343,0.0005939335506678983,34.02690686643654,1.6265354914151842,-16745.194864587942,5142.58714605736,1.1720975726150012e7,1.771954299370512e7
-0.0038999907291877387,0.5214244052046838,0.0006230861836274514,32.453856328950316,1.4932109244196192,-5814.45618780527,5414.74093769904,2.2256182878634293e7,2.5213144859164428e7
-0.003909990718771064,0.5220251152384564,0.0005730285832417266,31.166995815438426,1.4925724117133028,-13603.25024267572,5552.433687010636,3.4113704606768034e7,2.4623960221899785e7
-0.003919990708354129,0.5228118385458693,0.0005891555085771259,31.53444862169513,1.3899165830527727,-3201.633371152793,3291.6804450362183,-1.186509803272498e7,9.240525970700657e6
-0.003929990697937194,0.5220792574154929,0.000598034980781131,32.05307557442949,1.616495699074185,-18238.322853209054,5519.483998655611,3.2572537390825752e7,2.3173907204797506e7
-0.003939990687520259,0.5232514362196123,0.0005766225643628011,29.821433153654088,1.3952228766908388,-5272.810718828376,4249.336012107451,1.9127936474065915e7,1.289589412553484e7
-0.0039499906771033235,0.5242099106757317,0.0005681096970276853,31.173300757000142,1.4330146389497793,-6505.550712406247,3635.541240318802,4.621872612525334e6,1.0182170151173854e7
-0.003959990666686388,0.5239242254838393,0.0005826555015534255,30.117818051024955,1.3124680756841878,-8759.845997722854,3646.29535874051,-6.643117128667969e6,1.0906163202108014e7
-0.003969990656269453,0.5237428002762022,0.0005846968519266217,31.562741379850298,1.4766782761221124,-5644.0189138990045,4680.771987147676,1.3434905303967562e7,1.5222379744782628e7
-0.003979990645852518,0.5246645440622945,0.000558161264107196,29.286738083993395,1.2797418881018918,-2854.5515571727296,3165.050170412968,-8.66459187074438e6,8.4223095839331e6
-0.003989990635435583,0.5250124497885024,0.0005996214552672632,31.992142798677573,1.4323551889082795,-12550.20601590888,4339.313376706961,5.656912327794801e6,1.349193323525818e7
-0.003999990625018648,0.5254693609711858,0.0005984274653437875,30.371295476026205,1.385841604186269,1626.4742961238069,4113.560194101293,1.9893586124050174e7,1.2796238196313135e7
-0.004009990614601713,0.5245963051105617,0.0005889921220056518,31.318816559717686,1.4190019947386883,-7100.053614354869,4231.8261898110395,8.737146455090031e6,1.3367871940446671e7
-0.004019990604184778,0.5257303471824892,0.0005966233991402871,32.525753030470995,1.5573178950659798,-10850.032554705924,5057.6766940287325,2.277379733520649e7,1.9266346954235233e7
-0.004029990593767843,0.5265105040973221,0.0005996574065275395,32.3764424943735,1.393107685861311,-3314.124432805246,4251.956263142291,3.6943360030302927e6,1.3537575746544315e7
-0.004039990583350908,0.5273935036749376,0.0005948432232081506,29.40727920989861,1.337994823045542,-13004.411122326388,3748.399336622355,4.737357246900448e6,1.0135603752028028e7
-0.004049990572933973,0.5269000280700655,0.0005967278545465956,31.700320052518496,1.4275882061596168,-1428.066943794507,4574.001749531332,7.344866953282919e6,2.0129422378355466e7
-0.004059990562517038,0.5273901897713275,0.0006109603709868319,31.452231040531963,1.3368359176286544,-4404.927589916665,4179.5093850441635,-4.5287715230846265e6,1.3190051505681142e7
-0.0040699905521001025,0.527766677002557,0.0005653750098487081,30.883408036669604,1.4281180215186202,-9224.697082301964,4638.201641351892,2.0544716294147275e7,1.738663636430911e7
-0.004079990541683167,0.528206667497268,0.000590677026110133,32.61852189765626,1.4956847278824965,-12801.863791842105,5060.196737365527,2.083240404485273e7,2.149891207340947e7
-0.004089990531266232,0.5284389981920371,0.0005997201413865322,30.914820040999608,1.3050074266366987,337.41497506074984,3227.741413320461,-1.510594588702789e7,8.998431413017709e6
-0.004099990520849297,0.5274755691532732,0.0005725300912576813,31.3013697843019,1.3626153080074366,-6116.023914523638,3403.5967459879457,-6.800877695471118e6,9.598793736701336e6
-0.004109990510432362,0.5283985943420803,0.0005680863545691947,30.71376072303771,1.2933120291694442,-4431.975096493132,3442.6468969138286,-1.5118047382778622e7,1.0934888539518436e7
-0.004119990500015427,0.5276357174928724,0.0005788390143023778,32.01463809630705,1.4949461482619952,-10602.99942306361,4443.4520747484885,1.2613886166828617e7,1.4651564366055662e7
-0.004129990489598492,0.5288044668504306,0.000580200399462235,30.274737909950876,1.2900927034371041,-3519.479816023275,3343.633412916262,-1.3326055075314978e7,1.0300314428637242e7
-0.004139990479181557,0.5298734493671502,0.0005836051024042554,30.43585549671432,1.2914502477579386,-6449.244346946224,3487.773673971219,-9.606123545405382e6,1.0802981479373984e7
-0.004149990468764622,0.5296585341756079,0.0005569956151711016,28.995426986425983,1.2721469176179858,-9043.830529321749,3989.8857067713393,105989.5511483122,1.4478855691870367e7
-0.004159990458347687,0.5292482807609241,0.0005832464191907931,29.563290558792517,1.3912113912875395,-1394.754165244562,4641.891489160513,1.4932651879891539e7,1.8645066935361538e7
-0.004169990447930752,0.5307258905113508,0.0005890737283582319,30.344459680194717,1.47350668415674,-7270.392246414752,5381.0843122869255,2.689139004764708e7,2.4763894132213898e7
-0.004179990437513817,0.5295515502023829,0.0005732831733677294,31.088093998528084,1.4794685679253265,-181.67033298667778,4640.256704019805,2.2962337320083205e7,1.7277614434007578e7
-0.0041899904270968815,0.5310820930439296,0.0005619135350687834,29.44080854200309,1.277363186836878,-7294.248468120773,3769.263004529873,-1.236544550340457e7,1.3719208371815385e7
-0.004199990416679946,0.5313596260144556,0.0005931765328347,32.789708290899455,1.4619790386145963,-2462.2059625235806,4206.094269954848,7.472673821549312e6,1.3608120903993463e7
-0.004209990406263011,0.5318542639984304,0.0005608122419524609,29.56809678774837,1.22694667125135,-6723.838880169625,3147.0036219065505,-1.2491452072088052e7,9.186154239390006e6
-0.004219990395846076,0.530718265528337,0.0005829222537753992,30.572485790855392,1.3115859614241168,-6736.919636672782,3392.668689369453,-7.572201588985721e6,9.456551940263389e6
-0.004229990385429141,0.5316344973228635,0.0005725312799937423,30.625693779308335,1.419712388900899,-11382.224241098487,4089.360210233506,1.1365910627780177e7,1.2367599055237668e7
-0.004239990375012206,0.5333211740804187,0.0005774121079279166,30.64817738649356,1.3904003429896523,-3037.5933634566786,3933.2363679931996,5.0535255505492035e6,1.21017797109318e7
-0.004249990364595271,0.5328307115873697,0.0005931004041616908,30.935731091201323,1.4244006517075058,-5214.781032060527,3676.68895599871,-2.691559779711565e6,1.0822245942312267e7
-0.004259990354178336,0.5329202180160045,0.0005701581285298384,30.21485661840937,1.3935060407022006,-6822.507349052339,3424.286704452942,-2.822825055991256e6,1.0411862859541403e7
-0.004269990343761401,0.5330053328562784,0.000558547362577357,29.327491722243316,1.208403239393434,5145.114798444673,3039.257104225117,-1.5160705111464774e7,8.612958156346653e6
-0.004279990333344466,0.5325807766654588,0.0005850223116986796,30.884962328214296,1.3944941951320453,-10250.746497726099,3735.872872703725,-1.0661386846934475e7,1.0727904574696e7
-0.004289990322927531,0.5331667650255365,0.0005759705381793489,30.087185740647424,1.374797439419211,-8026.41522994613,4056.8322627893417,8.937951772302005e6,1.370580670139083e7
-0.004299990312510596,0.5344041945588027,0.000536830356560144,27.142435261171208,1.1976819145591968,-3025.830929487656,3448.2861826773956,1.1994342650992372e6,1.1023752127111282e7
-0.0043099903020936605,0.5335213968365592,0.0005851349537211875,29.509132017457148,1.3004611608376329,-4770.082873124922,3503.3692597238023,-4.299688593156402e6,9.53176857883842e6
-0.004319990291676725,0.5347817433936165,0.0005375510349327356,28.69817170777586,1.3247580153460299,-7274.541003102846,4149.996003523945,1.699641561869522e7,1.5321385866087746e7
-0.00432999028125979,0.5347107924095811,0.0005688054635044658,29.398228299393807,1.3555740635088969,-8818.352383612746,4676.234457387906,1.979588474556e7,1.843449957536193e7
-0.004339990270842855,0.5353863899685865,0.0005818543408701327,30.03848520131379,1.265395811702737,1877.1285935543788,3355.231076740891,-1.528538228792333e7,8.635333403753893e6
-0.00434999026042592,0.5351815438151184,0.0005636960838806495,28.155408973383256,1.2525265367388223,-4973.68873935932,3594.1888516303943,4.299387221838972e6,1.0772191167556789e7
-0.004359990250008985,0.5357324971717701,0.0005475836751043987,28.338337434139188,1.1476940143706462,-2332.1606116350636,2831.169640533953,-1.925270783273824e7,7.4904807328210985e6
-0.00436999023959205,0.5360468509333216,0.0005453733782932155,27.557095474917237,1.2431230276399674,-2161.7942843220485,3111.177485782363,-2.6730085743148597e6,9.19902999053317e6
-0.004379990229175115,0.5375104563722595,0.0005715343287146517,29.524127734249188,1.2815289174991058,-6987.136842016638,3707.1738026213748,5.240078636726533e6,9.968772352059346e6
-0.00438999021875818,0.5376979962333891,0.0005555344352382872,27.339458206134157,1.2925517746940147,-5917.156157708437,3549.6007028360477,1.5232273323804896e7,1.1340097879739834e7
-0.004399990208341245,0.5366947146797905,0.0005744332001196174,31.05101846538838,1.3608825513010623,-2092.430836830851,3884.61822948435,-582663.9432108669,1.1884132521334162e7
-0.00440999019792431,0.5371776519898511,0.0005627102213195338,29.632115855306008,1.2538058994954469,3665.6176028055797,3097.2921921622988,-1.5917565550965317e7,9.388021720427874e6
-0.004419990187507375,0.5383549657210773,0.0005577367565848332,27.790942727947225,1.1922819496294115,-1236.5935404205788,3039.448935741794,-7.17949999386455e6,9.137193549815485e6
-0.0044299901770904395,0.538160231694689,0.0005924734287743767,29.9590515714099,1.4091942775731237,4895.928684315583,5146.364783222779,3.306285739895291e7,2.1888019466682762e7
-0.004439990166673504,0.5378413777553775,0.0005759586529178599,28.34464043026129,1.2729938978096114,-5957.783230269139,3362.9655812960273,5.050613722936349e6,9.549395835484633e6
-0.004449990156256569,0.5377246850157393,0.0005868490780374411,29.752111763783244,1.3279229622965831,-11440.46855501952,4399.026735640969,1.0270728395469552e7,1.499576579162575e7
-0.004459990145839634,0.538097092165281,0.0005804320088415859,27.850775789034728,1.2554271809158846,1070.8587137794345,3250.1436748522733,2.3213666419820683e6,9.099468088326508e6
-0.004469990135422699,0.5387919652305635,0.0005760741143652035,28.946638455559487,1.3034168882036137,-7334.584878421494,3689.064815283337,7.168126756770106e6,1.0867432559097819e7
-0.004479990125005764,0.5396328882617841,0.0005833216741159953,30.317858015031813,1.3128289092288965,1685.3410177721216,3203.750042405647,-2.3084340097546797e7,8.765146727641225e6
-0.004489990114588829,0.5393974541400423,0.0005831349286432972,30.79340132795631,1.3617283636888966,-6636.6208949795955,3464.41044902456,-3.370011020055301e6,9.89583502282254e6
-0.004499990104171894,0.5406255046744131,0.0005492747043077575,28.368873498602586,1.215400039954113,1101.1876223184388,3243.016774320979,-4.414280271088887e6,8.36206305723116e6
-0.004509990093754959,0.540275758388055,0.0005274025718572497,25.14410048725437,1.068762108263647,-288.9220360651686,2408.6663372415333,-5.837146007422154e6,6.361887158296198e6
-0.004519990083338024,0.540256536307183,0.0005675901176432069,27.666472597796403,1.2900369446635256,-10447.742154521427,3943.1894093955284,1.0801132099192947e7,1.695966655496682e7
-0.004529990072921089,0.5415738660070618,0.0005898941690354789,30.409904015634847,1.3707824546106149,-12523.308117290408,3837.9556528657486,3.5549620701630963e6,1.0710023761535678e7
-0.004539990062504154,0.5418736141525282,0.0005535771442495586,29.05349344450698,1.2319425359112584,-5421.3176561335395,3355.687486771187,-1.0190215012507444e7,9.156365308736775e6
-0.0045499900520872185,0.5413282687728332,0.0005775863889435065,30.756601418055116,1.3653389135641771,-6615.057462214134,5149.675235490678,1.5408816994747443e7,2.5684150467778455e7
-0.004559990041670283,0.5421195454266373,0.0005646279729319102,30.159860185983824,1.3943496706862464,-6878.036800073047,4263.246469050015,7.006326473422117e6,1.65043769986518e7
-0.004569990031253348,0.54217279166115,0.000581984536577575,28.73617419644675,1.2314413220234213,-3935.4463753435293,3258.020581279148,-2.2313965633845935e6,8.388688526001338e6
-0.004579990020836413,0.5421455888858671,0.0005476053690645576,27.72427458917012,1.218500252850955,-7452.8971040899505,3518.8013006116416,-1.8171059511165612e6,1.1265127716602525e7
-0.004589990010419478,0.5427583349921575,0.0005545297487554999,26.9803493919269,1.1773687159102553,-4251.72533291583,3213.716591443864,660102.6781079542,9.078947332476083e6
-0.004599990000002543,0.5427088954993454,0.0005629123712668471,28.8714897086467,1.2839662771620035,-10751.219779407622,3865.5787178520673,8.24359841772645e6,1.1376951885726139e7
-0.004609989989585608,0.5429520893718701,0.0005274932629400731,25.347566356624075,1.1793534321232197,-3654.683674031606,2936.83296941323,7.694041572321409e6,7.262560595891025e6
-0.004619989979168673,0.543371002984667,0.000548187046687183,29.047391421031506,1.2912066278814163,-3919.110204668341,3657.4436284515327,-79272.14786251471,1.0393425217950955e7
-0.004629989968751738,0.5442327854016842,0.0005485317676271846,28.544899414161893,1.289758473014797,-8289.358677703998,3707.732696702647,6.189629603798769e6,1.3346556171402663e7
-0.004639989958334803,0.5440001484155674,0.0005429048357209406,28.624914645853345,1.2757980770034743,-4324.166810116936,3659.5954167586115,5.426550942836764e6,1.0313098223916095e7
-0.004649989947917868,0.544296263829878,0.0005639994484625997,27.6789957462898,1.2148629617776963,-1857.6886669631683,3274.3931424559482,-4.587662130437395e6,9.490286745168034e6
-0.004659989937500933,0.5448586297640697,0.000557477098014162,27.730559705903442,1.2155242451738868,-3166.900251379422,3204.2225231912794,-9.382635481780535e6,9.17716226833395e6
-0.0046699899270839975,0.5449036220859585,0.0005179836077143362,25.94349953187752,1.1633782275660294,-4679.723888711136,3193.0998705650286,4.820412494228649e6,9.908557668260438e6
-0.004679989916667062,0.545128315734133,0.0005797792182021496,30.90347684783145,1.4019787681116072,-3115.1887856212384,3972.94507002101,1.5007133221523697e6,1.1748444664033547e7
-0.004689989906250127,0.5453053347979842,0.0005380476463452156,26.928561618534165,1.239513272784983,-6002.552846517399,3092.131726899518,8.24019291496647e6,7.386263750395901e6
-0.004699989895833192,0.5458952116181132,0.0005358083484122149,27.483755296112278,1.2856242023868716,-263.38296332063004,4363.586624092627,1.363428340892752e7,1.86198518095915e7
-0.004709989885416257,0.5462499650148511,0.0005597672525126789,29.078541251413366,1.3052256073864248,-6395.567620629316,3562.101679663291,3.6239199718610523e6,1.0697459532749923e7
-0.004719989874999322,0.5457324106028125,0.0005376275552538768,28.29603845523043,1.267151283427872,-4915.589850100465,3456.0283568245595,5.101830446145531e6,8.902016387723176e6
-0.004729989864582387,0.5469550628361565,0.0005657094273351974,27.926177482057454,1.1527689121462417,-5161.426835963703,2977.802391124115,-1.0556678626307745e7,7.709066023729226e6
-0.004739989854165452,0.5463189733116869,0.0005605177497352518,28.57325599318398,1.253549749521266,-3341.587291431746,3193.454081571617,-2.362748918731428e6,8.973935089342806e6
-0.004749989843748517,0.5469976305179415,0.0005233027645216478,24.643355501586843,1.0946400770504299,-2756.6594669158576,2910.327660298555,3.0643958163332436e6,8.980658085960936e6
-0.004759989833331582,0.5478001871619301,0.0005410943316328764,28.11087555267893,1.2733237610959076,-3688.7489264434707,3568.8592994033615,1.4281331289986303e7,9.99083310389232e6
-0.004769989822914647,0.5473788783335445,0.0005599266052692373,29.00597491466176,1.2936316505428995,-4028.462907858786,3861.337440823723,5.097222359815893e6,1.1934873404071938e7
-0.004779989812497712,0.547509871039426,0.0005374526421626439,27.36809353052913,1.2039323870476788,-1709.407156246944,2926.842024597319,-479694.57014564355,7.73113862492032e6
-0.0047899898020807765,0.5482058442796957,0.0005540859916615125,29.43562861547215,1.2938121546951746,-4184.233205335063,3334.6273512736043,-7.759864246538069e6,9.555912355831444e6
-0.004799989791663841,0.5476220239088911,0.0005589803105125059,26.531078271935417,1.199910768068371,-5883.563830141491,2664.682757906067,-1.9770541016949264e6,6.725910071698792e6
-0.004809989781246906,0.5479233507055873,0.0005499359382388922,28.334708829948,1.2859416935525987,-12491.022864982056,3562.9989076360457,2.5319213527825475e6,9.390964028304445e6
-0.004819989770829971,0.5494529632340391,0.0005315308906778802,25.723116172324684,1.2158106253133423,-1025.9113580381784,3199.523164905702,9.260079687883329e6,9.078194015746064e6
-0.004829989760413036,0.5491127776700466,0.0005733113336555053,27.605282994645993,1.1863039424891693,-1820.288569988493,2988.5621168660887,-1.4858315564045077e6,7.306066448064957e6
-0.004839989749996101,0.5495634007954794,0.0005312420991692066,25.665835588155634,1.1820889698943937,-9078.573798272517,4102.464635408228,1.4703086584589206e7,2.025426793293946e7
-0.004849989739579166,0.551029449972322,0.0005387536816232677,27.474623425257068,1.1813202839958021,-8253.870498309607,3333.826073642719,-3.1692130826460747e6,1.1153237671468377e7
-0.004859989729162231,0.550298171501952,0.0005625868522006833,27.75962908302981,1.1545819480366766,-5122.276632800714,3202.4807550510864,-3.231670721350272e6,8.692322809837485e6
-0.004869989718745296,0.55059435189026,0.0005223409694341616,25.246544067730103,1.127784492157176,-4435.623992101737,3182.9281418613828,4.431544994485693e6,1.1300358571988419e7
-0.004879989708328361,0.5503647315455841,0.0005667907303292418,29.061262298720166,1.2333952038823974,-909.4706373205191,3045.7040994202007,-1.4186406426283747e7,7.564586728138564e6
-0.004889989697911426,0.5507463066439148,0.0005499758578885681,27.23566986993548,1.1715360715076935,1955.6213865779114,2916.651448779293,-8.019072504229094e6,7.993056358631539e6
-0.004899989687494491,0.5512930088170249,0.0005534261621965076,25.324823090343802,1.1172557673553039,-3305.27460537381,3098.349569235703,4.291726816147669e6,8.850990452047076e6
-0.0049099896770775555,0.551029755403827,0.0005586306412119734,28.690462664312633,1.149572627366859,-4647.733725416823,2999.886436735827,-1.6922909631452452e7,9.323792126235465e6
-0.00491998966666062,0.5523102310665968,0.0005410922125820322,27.01104208097504,1.1612710322670454,-6439.734629477337,2781.6729655560844,-1.0080442160692515e7,7.053430113870018e6
-0.004929989656243685,0.5518147463624673,0.0005724353101463593,27.413671527863144,1.2277229437277448,-7293.293472417623,2872.708548356218,-8.897995308250222e6,7.945651885155547e6
-0.00493998964582675,0.5525291821468938,0.0005332805390701424,26.10192821658543,1.1752888219171511,-8859.699650964978,2961.1387214409933,2.1342626746522575e6,7.9537782795622265e6
-0.004949989635409815,0.5523819749573522,0.000528775069340562,26.03015919565032,1.1109022078796418,-8634.16035267882,2858.4403660705984,-4.77067620066649e6,7.199166471095732e6
-0.00495998962499288,0.5528797520331491,0.0005231342169524854,26.873308353889744,1.1132617184860247,-8284.954177540914,2699.096217601324,-1.126304661944843e7,7.079460519959072e6
-0.004969989614575945,0.5527486363042694,0.000523358069332847,24.22540049640973,1.0704448358406597,-5802.349349003533,2753.092041835825,4.493110682133428e6,7.242306669147767e6
-0.00497998960415901,0.5533047709840376,0.0005487672880076241,28.128081551981982,1.299373861158962,-9628.008015786449,3757.228467186681,8.749199422297169e6,1.3490801609324438e7
-0.004989989593742075,0.5529024459778851,0.0005490883156756181,27.6292770621655,1.181847447528219,-524.0772062388174,3071.246518142383,-5.158405818961741e6,8.746336764267562e6
-0.00499998958332514,0.553145670979541,0.0005620038628941864,27.222460218571143,1.1830520798791775,-4208.813195185688,3156.872740809245,-1.8077978009882183e6,9.63477507903407e6


==> anc/Figure-5/d3_L94_rJ0.16.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.005,-0.5529477490304765,0.0005087881324781385,24.80130088521855,1.098048029325661,4941.526110047001,3144.7854052058838,2.709350858737114e6,1.0604407144952837e7
0.004990000015624991,-0.5536363559429407,0.0005209435597549133,24.961292553957374,1.136401422634219,2319.2285992457605,2945.531428941144,3.424882226629563e6,7.855782711158269e6
0.004980000031249983,-0.5530526650382571,0.0005846424339594891,29.178098907973308,1.3619963936452697,723.4505645513674,3704.8200097273993,6.328790534652882e6,1.3028650765116787e7
0.004970000046874974,-0.5530702648498679,0.0005167006089943444,25.41392818403217,1.0979657859676164,3923.897098121577,2379.6520377830825,-1.1805589491158625e7,5.756460307161206e6
0.004960000062499965,-0.552643638545628,0.0005881706244196638,27.82608493460574,1.2303332274481127,7204.095297514731,3776.6240867217957,8.664213767924609e6,1.4889017445399053e7
0.0049500000781249566,-0.5523277029390051,0.0005170802317153771,25.071095523828745,1.2081503517930763,6583.656813920051,3941.9692525442083,2.349081105994545e7,1.7825565666809607e7
0.004940000093749948,-0.5524569655383602,0.000543944716246324,26.17017335893444,1.0761528120289068,3534.1655100228745,2895.975120366817,-1.4383677268387696e7,9.387505828277377e6
0.004930000109374939,-0.5511126677118601,0.0005355323656887565,27.139590216172696,1.2124371498096171,1939.9663152641942,3056.484247830038,-272722.208794133,9.218437341962947e6
0.0049200001249999304,-0.5516778736757286,0.0005354180487387392,27.04148454090258,1.162538261781319,4800.69770879579,2668.836346307993,-1.207329330102756e7,6.57013331949057e6
0.004910000140624922,-0.5516210042947546,0.0005466879253477992,25.390218441803906,1.1455879318101683,8847.11924184934,2857.247187736269,3.4118151445337133e6,8.55933665943233e6
0.004900000156249913,-0.5519490615896436,0.000553603591867015,29.26777431757991,1.3896849827026803,10101.191895229735,4071.901887038728,2.0150905463759046e7,1.4686907955848021e7
0.004890000171874904,-0.5501943811231181,0.0005095477641770093,24.564080132537846,1.062787195984058,-136.91160978247063,2800.6618705143733,-6.448277199188891e6,9.441485748961039e6
0.004880000187499896,-0.5507439523598928,0.0005524606116327388,27.39585776653153,1.152239262606801,6035.258914965956,2745.8303262774953,-1.4611271850320252e7,7.840783570644932e6
0.004870000203124887,-0.5506274641456411,0.0005310701199716031,27.232369272403776,1.2895761423385121,8985.356334555137,3840.8578067903113,2.646973413590586e7,1.1262377095216764e7
0.004860000218749878,-0.5501725982907293,0.0005349173052218875,25.944301797610265,1.1319562161622347,4215.927604832571,3122.806072815383,9.308511580309005e6,1.0353833259344459e7
0.0048500002343748695,-0.54949308070791,0.0005399659666365547,25.39443131027355,1.1894024445320346,3086.616432437022,3792.9776390763927,1.7560016879428566e7,1.5740716727409072e7
0.004840000249999861,-0.5495043625136982,0.0005672464942057128,28.94509355826301,1.4178915913592556,9765.974179696113,4397.850872202214,2.855439064919682e7,1.4871853682226615e7
0.004830000265624852,-0.549371011470802,0.0005517881200482732,28.21961608090786,1.3578016354657345,5151.4845484795105,3681.349411005527,8.89172265867056e6,1.1262672989510141e7
0.004820000281249843,-0.548556557435167,0.0005460195098884291,27.547027055332208,1.138098305627629,2113.4768190726413,2734.8870570949166,-1.720940863800395e7,6.664431360964483e6
0.004810000296874835,-0.5483742171208533,0.0005394562069362319,27.371709032316083,1.3029646903134726,10731.546565531062,3959.3750413755142,2.072598455441228e7,1.2894432243844958e7
0.004800000312499826,-0.5493477786100389,0.0005536438137627265,27.10046616078331,1.241411008670849,-4080.307341696066,3089.825180056351,-157433.96778810988,7.946079448750774e6
0.004790000328124817,-0.5484149842696435,0.0005536994444077578,27.155806849699506,1.1824152195206736,7812.5772839530055,2953.6000535441217,404765.8037973688,7.862278549816466e6
0.0047800003437498085,-0.5484068612704461,0.0005477921116023789,27.686291495894523,1.1006604198474688,-1711.0924659331606,2551.778717907861,-2.6615262291368734e7,7.5741759658391485e6
0.0047700003593748,-0.547346846867989,0.0005499468365613074,27.24069459176056,1.2423996726897337,1697.5931428886104,3897.1703621012985,9.146872794164328e6,1.5184619992823286e7
0.004760000374999791,-0.5469427578374433,0.0005518314555268592,27.83609089179251,1.1964725986675366,3326.9963119277318,2976.049939597516,-1.5148882873135759e7,8.9140846051267e6
0.004750000390624782,-0.5476892469088955,0.0005363841927803716,27.045346296901993,1.154008129899092,5833.779463212319,2918.689295713963,-7.089966902158203e6,7.634240235201069e6
0.004740000406249774,-0.5466190918842152,0.0005521031573978345,26.496876121147306,1.164193198188726,-4304.848844179087,2958.985218271705,-636634.8482908652,8.604656036851443e6
0.004730000421874765,-0.5470275503186669,0.0005674528233582387,27.296464728910234,1.1865404868940217,5289.907834203472,2759.2985269346323,-3.487368119897388e6,7.404617431687605e6
0.004720000437499756,-0.5449632692677919,0.0005503266509986625,28.75198945363982,1.2235534264064205,6669.607078170771,3536.7179949589495,-5.55659933686731e6,1.0428899378265567e7
0.004710000453124748,-0.5458623523731029,0.0005412060492381439,26.412128675647377,1.2087675861889304,3492.5036031445698,3503.6767891640575,9.701904718221573e6,1.134162391245306e7
0.004700000468749739,-0.5462463279277233,0.0005509073906689362,28.39267100565494,1.210975128381828,5288.012433852543,3530.7310306298864,-5.584872802177154e6,1.3223562795935582e7
0.00469000048437473,-0.5453399733136464,0.0005657743600052541,28.970005158504573,1.281281688420862,2754.5271115424002,3710.363182574425,-2.0954969864393277e6,1.121972862793961e7
0.0046800004999997214,-0.5451627768519459,0.0005329432985722751,27.238274560324896,1.2675597599916064,-3072.663761901078,3151.1947236565024,2.335109043850782e6,7.876813716872275e6
0.004670000515624713,-0.544778658188509,0.0005685697537628708,28.74701544677955,1.2649742084841544,-893.5033946030024,3421.126392369218,1.3236944363350817e6,1.045068621077013e7
0.004660000531249704,-0.5442350514934226,0.0005506589542042235,28.329203586758045,1.3147085759769945,-1755.324357522117,3665.8586021627957,1.0355234006454267e7,9.915403167017328e6
0.004650000546874695,-0.5441809052907582,0.0005484820973981438,28.3597330504918,1.230422556192697,-178.43686348717046,3066.040755212673,-6.599521828266764e6,8.097930075935624e6
0.004640000562499687,-0.545151642845192,0.0005326494380422942,26.52497121565372,1.180874902983042,7269.66910699937,3000.7120624109007,-1.1383558475670472e6,8.126697843681091e6
0.004630000578124678,-0.5438796709551939,0.00056519373375545,28.3627793147563,1.2072198937070975,-179.30956740793965,3126.83300885773,-6.127038793967223e6,8.161782326314371e6
0.004620000593749669,-0.5441376387390341,0.0005584564116380823,27.400323438267204,1.2315817765605463,938.278724566323,4048.764573445894,1.1846090140140776e7,1.4481561155392414e7
0.0046100006093746605,-0.5430866169068254,0.0005882064100483457,29.147385827452403,1.3270762113096077,2750.4407963681,3795.7216826152326,1.4619210932753047e6,1.2137937706969481e7
0.004600000624999652,-0.543044832754475,0.0005825994369615554,30.10488668562347,1.185693595165907,2707.5254190151304,2603.9749903407196,-3.2854629552566644e7,8.382136480163668e6
0.004590000640624643,-0.5429419092475615,0.0005792639349508685,29.86346149310121,1.3693840383024185,10843.444133544703,4224.304483340689,1.7164322434103984e7,1.4677347159372251e7
0.004580000656249634,-0.542577340576511,0.0005334085283234712,26.75655235017544,1.052216767066317,3434.9846286756624,2672.273440888019,-1.5684383351220028e7,6.862422398349847e6
0.004570000671874626,-0.5417896233436649,0.0005652564183027321,28.77479854602071,1.1638837833537665,-1377.677485950629,2904.0142140797648,-2.1750049289362203e7,7.1645251338241715e6
0.004560000687499617,-0.5423505782431016,0.0005639264216801024,27.537213973525212,1.1552122293641258,4064.7083475280037,2984.355937018537,-9.271222107308358e6,8.836565769672055e6
0.004550000703124608,-0.5413114543166464,0.0005833240548447242,30.2879612921451,1.304345841779644,5582.042630074579,3170.0618039538676,-1.9999710536993492e7,9.182564780723931e6
0.0045400007187495995,-0.5400516866206153,0.0005769542284439985,30.31984834981445,1.4329791193355135,9544.59101705905,4581.393453499301,1.1045074316376304e7,1.897586018270031e7
0.004530000734374591,-0.5409131810536266,0.0005231098382373023,27.84403992021558,1.1379423254148178,2220.709251553764,2864.21055612129,-1.6462513672691835e7,8.050446505985851e6
0.004520000749999582,-0.5410388559188235,0.0005687684982475568,27.803386454409296,1.2504750837812273,7091.516609107217,3580.9989945810585,7.231198013782954e6,1.2041222403377814e7
0.004510000765624573,-0.5399380845630525,0.0005324951655632949,26.987928182160626,1.2293070380266082,2802.880739841043,3127.4966867230087,1.2045011876974236e6,9.129144417506257e6
0.004500000781249565,-0.5395413217646049,0.0005799884917244988,30.15080835755861,1.3963140119911825,192.41722063508917,4089.215935356814,1.4751796484284898e7,1.309138038007254e7
0.004490000796874556,-0.5391676074325212,0.0005484804670537212,29.91331274540961,1.256713257095108,-2516.8464860193826,2946.4598025815594,-1.6915240452588826e7,7.942299453542097e6
0.004480000812499547,-0.5405432715246209,0.0005661432674745763,29.138611795219354,1.2799681049001999,6552.571499917109,3435.8810691955496,-6.366242420137456e6,1.0053816568959692e7
0.004470000828124539,-0.5396875109899839,0.0005389593437045971,28.311051201197134,1.2446007703984534,7464.062426487534,3341.076088868363,-5.601326033165603e6,9.5152304294821e6
0.00446000084374953,-0.5393251225749212,0.0005623159837440992,28.74600408361889,1.2182928872449736,2079.8667722710784,2866.904060164585,-8.47888311934547e6,8.249737835833832e6
0.004450000859374521,-0.539254730557213,0.0005657859505416768,27.446594920386318,1.240658267033374,-749.7014270197274,3619.821111071285,4.556118208587085e6,1.3600751097663099e7
0.0044400008749995125,-0.5382073895327247,0.0005527785220987734,28.22446072735724,1.2419667380259298,11349.50361938293,3532.8375972327603,-168860.52339984395,1.2112946272438861e7
0.004430000890624504,-0.5375434299478633,0.0005992071159166589,31.418427407951324,1.356618006831564,9348.917889270493,3877.808825550961,-8.465006487039076e6,1.2186460138617467e7
0.004420000906249495,-0.5372311206491881,0.0005727560800323337,29.498902942721312,1.3018199208860493,7764.877955699118,3280.3901915692763,3.9340408793211207e6,8.494878430942353e6
0.004410000921874486,-0.537052217388295,0.0005443307943492813,28.17663798662833,1.1999953272970343,2060.7744127937244,2998.0474256369434,-1.2091967460023263e7,7.71738824705507e6
0.004400000937499478,-0.536894826877471,0.0005346508447710395,27.420262046167178,1.1502311795993476,4063.970264974922,2641.9578954742565,-1.5074398003935192e7,7.5394056989726545e6
0.004390000953124469,-0.5373863766177776,0.0005585566710344128,28.604396712881567,1.3183259561957221,10869.04309020071,3323.3117259059136,5.9882964547501e6,9.406775659943854e6
0.00438000096874946,-0.5366238373944056,0.0005880447905727287,31.11442491602818,1.4091963873780073,5802.668925377717,4357.807051882161,1.6100531051714886e7,1.6595608338062536e7
0.0043700009843744515,-0.5365441815742454,0.0005588889170237156,28.2971118652125,1.3059641205751154,8523.168350038908,3855.381101041086,1.6437854040196013e7,1.2535070212503266e7
0.004360000999999443,-0.5347692289816603,0.0005570175416517834,29.505145486239652,1.2989118059434326,4594.680077835874,3502.6232057821444,-972244.6513552702,1.0199819753009753e7
0.004350001015624434,-0.5355639810743418,0.00057455424923647,28.146448782920547,1.2072105567763909,1735.860201766532,3194.7407735108177,-9.525511315692257e6,9.670638467826188e6
0.004340001031249425,-0.5356263154514652,0.000553752032074369,29.118248871665593,1.2526078974785921,7245.828023621505,3474.810059823562,-7.2140969950787155e6,1.0529574098271297e7
0.004330001046874417,-0.5355386422884288,0.0005519891371287485,27.73138898166687,1.2307463115117945,1805.0889666658134,3402.5653276444727,881678.2663106967,9.482528073103553e6
0.004320001062499408,-0.5342233296757002,0.0005722229440191504,29.260289037209276,1.269147998557762,-3167.8412248902227,3178.9189263702583,-9.71106136733458e6,9.79918120274627e6
0.004310001078124399,-0.5350733698307854,0.0005827855399209078,30.555932413215942,1.2340070414874713,4496.429697782307,3138.841344251605,-2.109166280486656e7,8.4440606737591e6
0.0043000010937493905,-0.53463173015186,0.0005852860669828076,31.400819760362094,1.4302525709059493,1369.5244667469601,3933.0731064233814,5.05799650207384e6,1.0822450390234016e7
0.004290001109374382,-0.5337269342428054,0.0005850544390944665,30.262658938982824,1.3865603623543927,2121.084502326535,4351.818525310994,4.1075351918993792e6,1.4963821451564701e7
0.004280001124999373,-0.5342515546421412,0.0005289501987270892,26.903357789002975,1.1886077775847326,4169.295382649108,3901.2212799718086,4.332525545140206e6,1.7060379930946037e7
0.004270001140624364,-0.5334000564808853,0.0005741857132487395,29.570801733642483,1.3798155815230797,11370.034420973077,5223.06937348791,3.0254344314514823e7,2.458235211442334e7
0.004260001156249356,-0.532601445894356,0.0005710087159636186,30.29380857667402,1.336158010804292,2677.083752556109,3745.7976881634777,9.902749748245252e6,1.1188051276445892e7
0.004250001171874347,-0.5319828368539823,0.0005756227656344217,29.22611321247082,1.331355758850208,7498.111125753896,4028.3068833605244,1.0542487187293641e7,1.2209628924789999e7
0.004240001187499338,-0.5330741417472267,0.0005729870386771737,29.57120369623533,1.3193133775398747,2572.9912891867575,3797.346893952319,-1.1519874297797605e6,1.0958522010876412e7
0.00423000120312433,-0.5329353399984106,0.0005686888816030145,29.87729987136583,1.339108036897951,11055.685604546996,3609.3092898939235,1.1363571597300328e6,9.795510853175838e6
0.004220001218749321,-0.5326278048794533,0.0005819746381890637,29.82637394891204,1.3475441372094614,6906.580043840973,3881.320010065008,-1.0435069266437137e6,1.3457302369713195e7
0.004210001234374312,-0.5321176208619972,0.0005731291572914076,29.40323189494874,1.2888514840552985,9203.974362029949,4034.963086048812,6.81061930932894e6,1.2533543448646447e7
0.0042000012499993035,-0.5314203050025568,0.0005891012900310449,32.33555973079818,1.4873975422668484,6006.800409887946,4248.636031257966,1.0696531923311567e7,1.2692202507508243e7
0.004190001265624295,-0.5311025904482664,0.000601394765036626,31.188156427009094,1.3249128362612295,3132.4640559633717,3710.252848895693,-4.184329404334057e6,1.144364146623083e7
0.004180001281249286,-0.5302118613289316,0.0005831185379496629,30.878906104112925,1.5251189419504338,5833.115893696629,5562.667075552631,5.0608837180041e7,2.2609922734133672e7
0.004170001296874277,-0.5310870629696113,0.0005606300283399726,28.7772772066565,1.3371226755126426,5978.952823943916,4107.686936150945,1.130385433383101e7,1.6018076159187121e7
0.004160001312499269,-0.5295431507699563,0.0005696913244153248,30.563532190581743,1.4721975680259327,14387.460388851392,5097.300305756777,3.4011719138262026e7,1.9691283345132336e7
0.00415000132812426,-0.5294570147890163,0.0005462537742334058,28.58596486290763,1.1955315971749843,5364.058119830387,3109.5852125286924,-4.384776200428094e6,8.778877222344518e6
0.004140001343749251,-0.5288267487961676,0.0005795403812489657,30.448645822511796,1.3624731845616507,5713.184411277154,4484.523186922905,1.5248913593962016e7,1.3674161137570834e7
0.0041300013593742425,-0.5301028396081694,0.0005795250039023193,30.031864368260248,1.2880564978250733,7090.118656124338,3391.548393328208,-8.50185197054442e6,9.653642055564392e6
0.004120001374999234,-0.5277641076354822,0.0005674242622601334,30.1459252932018,1.3499664732262544,2117.216844562868,4434.686082324231,3.966211734961552e6,2.0198692761076316e7
0.004110001390624225,-0.5293083013304869,0.0005452751609006139,27.841091781428467,1.2537366337804092,7178.059744451659,3536.411355218321,8.629567273562077e6,9.711943798447464e6
0.004100001406249216,-0.5293031074056713,0.0005589385413306487,29.732189660924647,1.2533657538637615,-1602.7798017480088,3152.659050556834,-1.1368475593530783e7,8.504509269992674e6
0.004090001421874208,-0.5276566614280026,0.0005850352283976504,29.409760454297036,1.3330714382300484,5153.992649624783,3937.2102296826793,1.832508598644988e7,1.3276625919929078e7
0.004080001437499199,-0.5271551737594911,0.0005634713369223671,31.072462405242916,1.2670576284326527,3787.281565391471,3274.2334380936736,-1.6601764802677082e7,8.887698584774852e6
0.00407000145312419,-0.5276188335332982,0.0005753233368283353,32.9448306838305,1.3703869885615845,6305.94334007483,4054.4782464455766,-1.4291428406986767e7,1.3326503126462765e7
0.0040600014687491815,-0.5267893557221905,0.0005775084661545764,29.370369744211203,1.320253293601869,3176.106011278618,3474.2590949177625,-1.061814367815904e6,8.832832264695711e6
0.004050001484374173,-0.5269536079320655,0.0005884723191550691,31.18791996059157,1.4412607823800905,5387.200486066565,4788.833720728972,2.1462288890972815e7,1.7538010717055954e7
0.004040001499999164,-0.526783988737566,0.0005903293584779681,31.294213587234623,1.5231033865003525,15968.69508795067,5870.678281906109,3.000250292233995e7,2.7659385505662676e7
0.004030001515624155,-0.5273984039272703,0.0005937460395569634,31.775908659245445,1.4824099475345447,2165.5356064934317,4320.377536051631,1.778353736779143e7,1.3204255657695804e7
0.004020001531249147,-0.5253088226737169,0.0005857497927335733,30.334179991635782,1.292678191031404,3069.8334030430087,3472.3100937974923,-9.780814564398723e6,8.931012573355652e6
0.004010001546874138,-0.5259470037192105,0.000570439191370457,29.696223227760058,1.257432036761278,-3224.96834694055,3225.936466365567,-1.3600302800816711e7,9.479372672853854e6
0.004000001562499129,-0.5244191816711782,0.0005785398297920458,29.952283269867497,1.289544992697817,1810.6106317765646,2993.5057213864625,-1.025052884528004e7,8.475127603496416e6
0.003990001578124121,-0.5255706382584191,0.0005744333482029833,29.967237916131495,1.3961401521796548,4408.49863456635,4047.9260051347806,8.875756201502023e6,1.236155141650669e7
0.003980001593749112,-0.5242575183074452,0.0005724211641127065,31.211367807811985,1.3609774459926647,7810.3723289275495,4220.333867856758,6.193870241216828e6,1.5435943648735961e7
0.003970001609374103,-0.5240301029779338,0.000596501603684684,32.21105373313103,1.374335255951123,-197.5487307505328,3795.042909979662,-9.921619019147618e6,1.165706341045588e7
0.0039600016249990945,-0.5245922826775864,0.0005793045389248807,31.243256184638295,1.464289479664935,1795.5313285067882,4232.697244218343,1.3223454672209447e7,1.3854345276941612e7
0.003950001640624086,-0.5238049614021224,0.0005561809720119785,29.775988299186498,1.3935214949444295,8101.621056462076,4265.360780279433,1.1577480988858564e7,1.5546843033884058e7
0.003940001656249077,-0.5226082823990056,0.0005641327657516392,31.458162600489974,1.4880207044530323,2526.7954955659297,4024.86163699584,1.2980323886513654e7,1.1106804186861278e7
0.003930001671874068,-0.5235821271739568,0.0006013151992739517,32.27301402940277,1.4731125488429286,11292.646760312893,5082.45574698122,2.7876496943397596e7,2.0632565539053235e7
0.00392000168749906,-0.5213258120783394,0.0005918577737385917,31.094941367656347,1.3622848502446399,4652.9388057885435,3766.205322018352,5.858227524695239e6,1.174793265056512e7
0.003910001703124051,-0.522731187897331,0.000615334602558151,33.238963989387614,1.4632127950608709,13577.671780868903,3777.791789014204,2.527606192472403e6,1.1554065496199006e7
0.003900001718749042,-0.5221314840603932,0.0005845837696816406,31.47442529563305,1.6385960524603442,20349.906063370097,6029.0613497965405,4.706608013705637e7,2.3727198090694126e7
0.0038900017343740335,-0.5206821262802867,0.0006056212707114265,32.43960069701587,1.5047236030463689,3549.28222103613,4738.176405883897,1.6474982024420183e7,1.7315457609684605e7
0.003880001749999025,-0.5204741734760954,0.0005970034617939542,32.562063405137664,1.453521788281665,6180.494253183042,4588.634641676443,1.3268619155679924e7,1.6399233320215559e7
0.003870001765624016,-0.521566922917668,0.0006081348187417485,33.05124454552614,1.4095483210205206,2349.982492141304,4213.798659206855,-4.60665591541533e6,1.241249893637089e7
0.0038600017812490074,-0.5210774352661661,0.0005974038573569057,30.1097472614567,1.3802941097860733,420.551079595063,3717.3447051468756,-2.85744743291424e6,1.1989224709397448e7
0.0038500017968739987,-0.5203840913356174,0.0006229004622559243,35.02054929952056,1.5803573068131005,9182.179404085487,5406.023768094383,1.0919684854759881e7,2.0196759459492728e7
0.00384000181249899,-0.5211838605173919,0.0006122058015780187,31.693392167099777,1.4094249699055375,2034.9999011226403,3712.745517945243,-1.8564125201578867e6,1.215142559621395e7
0.0038300018281239813,-0.5190134640304297,0.0006030701791373869,33.47939907889142,1.578483349000523,8161.042309366514,4878.374730126366,2.5361840090854656e7,1.61367045934956e7
0.0038200018437489726,-0.5191247787261246,0.0005968657726573364,31.426779083745174,1.4530145032084714,12494.714912006279,5478.931355933011,2.440030573502694e7,2.453266287436316e7
0.003810001859373964,-0.5201178687720018,0.0005951708782374322,32.837212861380294,1.6121479576094027,9515.033730486366,4795.800423152662,2.886328806326595e7,1.4562951808189567e7
0.003800001874998955,-0.5190481774620638,0.0006013962792379825,32.76119504041777,1.4123815445176564,8671.174418717555,3579.785447858034,-1.4043934416169906e7,1.117504883098148e7
0.0037900018906239464,-0.518652993621451,0.000604662272677573,32.54931871482623,1.4602055391100777,9174.080600893274,4822.106230961964,2.4669487610692877e7,1.5769496427132573e7
0.0037800019062489377,-0.5177662177654833,0.0005847328112702581,31.07205744200202,1.370488818519858,8943.751575703225,3952.1992508506114,4.766991583470828e6,1.2478738433977138e7
0.003770001921873929,-0.5174717921548818,0.0005970537762297831,33.62456479226545,1.5025365999405391,3107.7676509519306,4591.3094157446885,1.3122004399842095e7,1.5471549404936297e7
0.0037600019374989203,-0.5176437965829968,0.0006222469411371576,33.147166061298485,1.4854452981346822,8333.446263661059,4933.375616521188,1.3946260062153867e7,1.7282613752636667e7
0.0037500019531239116,-0.5170667047325952,0.0006051176271610994,32.58168589134636,1.4384184465708443,-1130.8918112385913,3895.2855714572,-7.187413775850414e6,1.1939441985150076e7
0.003740001968748903,-0.516507782193136,0.0006142787395548189,34.04354157815839,1.4796513019304856,4180.085631429233,4747.505609197847,7.170573984181269e6,1.5217024392248023e7
0.003730001984373894,-0.517347554367377,0.0006204288145576842,33.83990353329802,1.5861529300490997,12070.559421744867,5615.072207963818,7.282477341251308e6,2.63748733001771e7
0.0037200019999988855,-0.5168293825611081,0.0005850964771675519,31.69242678949124,1.392587134517854,9780.983618213339,4564.353926900163,6.308945718945016e6,1.767291027714434e7
0.0037100020156238768,-0.5163726573012917,0.0006171126613247029,34.28035332771669,1.4743593044811036,-1541.6918652089917,4772.563279991446,-5.287502197562974e6,1.709284575744091e7
0.003700002031248868,-0.5164552865884939,0.0006130252066358394,34.661039909637076,1.4123948086938218,11321.975921687033,4139.230240788728,-2.6471348050136212e7,1.3261286371165786e7
0.0036900020468738593,-0.5152609011106036,0.000598853175539277,32.77618636610601,1.4246054254461877,-1026.7933173569356,4221.432979226957,-8.209574381873238e6,1.3899171557218235e7
0.0036800020624988506,-0.5156217467467418,0.0006166066428315696,33.712221192830455,1.3841551748905963,-745.9176923604251,3855.678378210431,-1.718736042173109e7,1.0999141772188801e7
0.003670002078123842,-0.5146404725246279,0.0005852521137890967,31.376738658754945,1.4746889975136863,9739.135380347998,4032.55216052173,1.006161037354291e7,1.2264951848560259e7
0.0036600020937488332,-0.5149415739319703,0.0006328829524306091,35.34812408763961,1.5535793386919654,9996.087663116956,4986.74852335549,5.120237889514868e6,1.6471143786158362e7
0.0036500021093738245,-0.5126766025565747,0.0006095309361262614,34.55979790165897,1.496606948450926,3244.499043795464,4108.476521974072,-6.073625431935902e6,1.1910523498528896e7
0.003640002124998816,-0.5133179721166663,0.0006133168373172939,33.77176696315685,1.4794559699249372,5988.640609012343,4350.08694723035,441718.72728558484,1.331811989605186e7
0.003630002140623807,-0.5121167668626188,0.0006115302821364547,32.69307624109117,1.4509616196554536,8607.678168232467,4526.000554503141,2.8738865038411682e6,1.4623965301545521e7
0.0036200021562487984,-0.5135325428289816,0.0006172617104240085,35.05346010064816,1.482031767104076,7199.990637573319,3908.2559710334517,-1.9223663448183186e7,1.180025145625752e7
0.0036100021718737897,-0.5115628038187501,0.0006203227169828108,32.18380596692363,1.4042843280591037,8227.975628430331,3730.267006615046,-1.226278063014767e7,1.1667500565795425e7
0.003600002187498781,-0.5119221495333608,0.0006255682361399246,33.99284417815294,1.4376413113175555,5848.753727612719,4046.1327155872077,-1.2401913311849898e7,1.1872266257352816e7
0.0035900022031237723,-0.511796323210199,0.000565864646762006,30.33036058955396,1.3362901089374504,-1821.4420307152466,3580.526063817419,-2.6112360143824574e6,1.2110236193593137e7
0.0035800022187487636,-0.5125082318515528,0.0006276765861607811,36.300782525582655,1.705976793292554,1505.4370222286386,5178.595444999647,-1.0532409316273574e6,1.7017424785526525e7
0.003570002234373755,-0.5105774629434655,0.0005974147296418461,31.90496206803868,1.4136089800277847,11129.800472666004,4332.287352114417,1.0573446216761904e7,1.4599584459374564e7
0.003560002249998746,-0.5107709878872716,0.0005925023193971531,34.00466241387538,1.5915016044323473,8082.703182282572,4998.983404266289,1.730631424841207e7,1.7414580278135736e7
0.0035500022656237374,-0.5103984154910989,0.0005885288941851089,34.42464335604553,1.5390350771520604,11635.245519817907,4997.389707576658,9.237038388964415e6,1.6045191601432588e7
0.0035400022812487287,-0.5114283662764665,0.0005840209762997589,31.977371403961282,1.4520869640671605,1199.3663809274954,4417.236454173145,1.5726145085580755e7,1.3849940055755619e7
0.00353000229687372,-0.5095566597495562,0.0006204578885181662,33.227624676748334,1.4716250622886908,7939.444397538186,4681.92924629128,6.2101671654834775e6,1.5494309879563687e7
0.0035200023124987113,-0.5104320221583685,0.0006188838843854367,35.76428298439741,1.5525780118566903,4160.247253136128,3999.528959985012,-2.1057536387658644e7,1.2560760707485626e7
0.0035100023281237026,-0.5092118777759355,0.0006073560492012836,32.634787612203006,1.4542352446886069,13159.37225794961,3826.270263488211,-9.188293139057545e6,1.2058769452457126e7
0.003500002343748694,-0.5078286830733466,0.0006279709123692879,35.88263827408312,1.7310871726737898,9112.82681605846,6322.355659006583,4.9227419372378804e7,2.6803991011724453e7
0.003490002359373685,-0.5074851295258023,0.0006134561962996644,37.23208867618108,1.6234744672987818,13673.041912926905,6083.22991689546,1.9300203610754363e7,2.3317649287595868e7
0.0034800023749986765,-0.5089401110669347,0.0006495231996233201,36.23635045069775,1.6671331223173282,20119.516424791902,5879.967349505914,1.602156797275791e7,2.0538527677456394e7
0.0034700023906236678,-0.5079359292213145,0.0006295770740921473,35.89157006245125,1.5795074486210143,9350.78118220884,4653.209020398954,-6.157011336005203e6,1.6161847477692874e7
0.003460002406248659,-0.5074628949708191,0.0006067571399844703,31.158758529193104,1.3191773682431733,1567.7132299073721,3545.379882022637,-8.190080402992629e6,1.0201243090799514e7
0.0034500024218736504,-0.5069638670101824,0.0006403387312097916,36.28491204432856,1.6940159531602959,10571.471881381902,5727.552029708837,1.21537925901447e7,2.3687887892613698e7
0.0034400024374986416,-0.5076822570384129,0.0006118770168492082,35.27045589869501,1.5968654626209184,-2652.967961381014,4764.266574462789,957139.7620471575,1.4250435642766012e7
0.003430002453123633,-0.5065171846016265,0.0005947767820743832,32.94960659715703,1.4452044397277144,5185.993242004193,4060.5195318730316,148217.2234166701,1.1612729342743665e7
0.0034200024687486242,-0.5060800042072925,0.0006105645707271825,33.57427615879771,1.57049663856662,12721.274520802486,4678.12471336263,1.4048826776801725e6,1.434244377363333e7
0.0034100024843736155,-0.5061055252415934,0.0005925193255276613,32.35662556349488,1.4785247860421442,15890.4486832048,4392.035295525231,1.2552872384776626e7,1.4632921972679757e7
0.003400002499998607,-0.5055395834304659,0.0005939813204595749,34.78743209510869,1.5832535957676557,9960.74715387234,4799.6682257313505,1.2104507417094957e7,1.5861818837637352e7
0.003390002515623598,-0.5045916449713327,0.0006311863614950256,38.05930136486657,1.7184182463025026,-1465.3629494759916,5546.131174950259,1.783884310509789e7,1.7550361507703315e7
0.0033800025312485894,-0.5042180230798029,0.0005745227329536513,33.83083917182345,1.5273933165686,-4254.479652008941,5113.298751316713,8.572897241332177e6,1.8367652615198147e7
0.0033700025468735807,-0.5043674801257473,0.0006431350134454617,35.71056051185187,1.5399922515741962,12100.43534805544,4530.834939055368,-1.710684382314903e7,1.4933105386284482e7
0.003360002562498572,-0.5031469777146482,0.0006212181492536387,35.14789747159449,1.656789976912148,14020.010503779838,6054.157010591924,3.6458926556925185e7,2.9103427684652448e7
0.0033500025781235633,-0.5025902703892111,0.0006262713260543863,35.149410894980456,1.7070633876963315,2786.2986457398865,6736.930890105585,5.6074213072476566e7,2.862956175988141e7
0.0033400025937485546,-0.5036283841401182,0.0006027855313359217,33.64815409451691,1.4334383391178689,726.9349735829254,3929.9667004026337,-1.0110973357003594e7,1.1297371261344042e7
0.003330002609373546,-0.5038690291040636,0.0006044100996326853,32.33008012607322,1.3179807826398606,2993.88630359577,3283.7945905138135,-3.1205517832459223e7,9.460167744081788e6
0.003320002624998537,-0.5017862023577349,0.000612487605572444,35.27393258220969,1.5085515563718668,3271.294131532044,4572.595169054042,-9.821113129214501e6,1.389862695287533e7
0.0033100026406235284,-0.5018342050366585,0.0006295309110068084,36.20824524059445,1.6180839223161552,5662.41609312537,4479.54487191615,-1.4946116638816582e7,1.3886503332616808e7
0.0033000026562485197,-0.5021646872886804,0.0006235965590835273,37.792073972384706,1.57084684859596,9145.52922637961,4618.356825452839,-2.3224268441956703e7,1.4347787495720208e7
0.003290002671873511,-0.5023915649686489,0.00062502946136916,37.24560758619621,1.6287555490561811,13790.210831110988,4834.853071712349,-8.326466825618039e6,1.3656311237874633e7
0.0032800026874985023,-0.5020137579110868,0.0006324569697542125,37.910752256563306,1.6220894603906009,2455.925673312359,5143.5705591736305,-5.210117498935145e6,1.6285081435188603e7
0.0032700027031234936,-0.5008317786320634,0.0006068983771308573,34.92683561738046,1.5275259928430174,10971.78405419201,4125.744012466187,-3.351983459157941e6,1.2613146415721867e7
0.003260002718748485,-0.5011961385748256,0.0006337718892874815,37.72039144330647,1.6634252701655448,4512.260074010642,5623.073317492363,-1.0868258463094952e7,2.4353689866124645e7
0.003250002734373476,-0.4996399706038727,0.0006519054379914524,36.999572062440954,1.696782479431032,5649.586458357913,6132.310128237638,2.126308149412132e7,2.238741547955056e7
0.0032400027499984675,-0.499231421216503,0.0006073355885748548,33.85880371746723,1.4587756137237446,9949.590532502869,4768.327374304432,4.576728902577464e6,1.5626618634015607e7
0.0032300027656234588,-0.5004523750227318,0.0006590246999680624,35.75878881223201,1.649044693303459,-999.8730012468897,5135.333628400786,6.969272366623508e6,1.8643142984225243e7
0.00322000278124845,-0.49887815805992286,0.0006221529013298691,35.259486646064374,1.6216258664759924,7202.476446437632,5079.237627820706,2.055624906046411e7,1.6169805547537515e7
0.0032100027968734414,-0.4981346228436026,0.0006140887552073744,34.262567300648314,1.6043340443470036,3382.7262101057217,4449.6964382540655,1.1954216821563229e7,1.2794047060541496e7
0.0032000028124984327,-0.4987522031725464,0.0006373445921160452,36.294146836351274,1.722657350866287,11031.177184356757,6528.591811594278,2.175530161214356e7,3.4396693764283635e7
0.003190002828123424,-0.4992577118279787,0.0006336635764252266,37.54544547961929,1.5638841939819008,7283.768674340434,4657.517677766442,-2.3127912526292037e7,1.5241736605587214e7
0.0031800028437484152,-0.4973453980661985,0.0006345660749062952,36.161520268384876,1.5494964909504971,14416.246969083359,4530.105936924109,-7.497893007479581e6,1.5929472534530325e7
0.0031700028593734065,-0.4974272366436582,0.0006035410381747063,32.90513549187479,1.406710350494363,8281.069813121963,4193.126334399526,-1.057008806947253e7,1.3079489824001875e7
0.003160002874998398,-0.4960971102794187,0.0006201536375223028,34.616297655555755,1.5441311369774005,11574.808811063971,4708.596181412735,1.2254514087034138e6,1.556438704967145e7
0.003150002890623389,-0.4956315436030403,0.0006288512469615376,36.57743505174608,1.6795639930037225,10181.608842586404,6521.153928396504,2.5016117543720316e7,3.548507909954656e7
0.0031400029062483804,-0.4956597892096006,0.0006263288898038329,38.26639910315051,1.7658861347067727,12528.14383965964,7560.249890248115,3.543492054268918e7,4.215186143621345e7
0.0031300029218733717,-0.49505716368682784,0.0006396888448113198,37.07972586520225,1.6109150437096522,10683.67457345727,4618.9063003277415,-9.225026534741865e6,1.5448092049588567e7
0.003120002937498363,-0.49609161856757245,0.0006205173241882825,37.62754582559627,1.6165431191164437,6270.673875366306,4807.303202899888,1.991284919577435e6,1.4590644766432764e7
0.0031100029531233543,-0.4951170749606762,0.0006392198875273485,37.84126555525741,1.6619723878633625,3278.3310453461886,5080.634600274488,-4.968738448638509e6,1.5470283585187951e7
0.0031000029687483456,-0.4936363582789003,0.0006524061731981459,40.03418866464697,1.7634848961971075,17973.762462386992,5546.016125006415,-9.46702874189479e6,1.9588690007454574e7
0.003090002984373337,-0.4940401272792624,0.0006401396393866256,37.84933336640986,1.6266494706380514,8422.876914910574,5223.792464598009,965979.7480694402,1.8654042451807164e7
0.003080002999998328,-0.49438584848565226,0.0006508822085639288,38.623151902309516,1.6680144562972,3005.266820807411,5731.178670648512,-7.340006125494986e6,2.2143919097077813e7
0.0030700030156233194,-0.49249537470330446,0.0006511836940006931,37.74529974227029,1.5938871970962905,7808.225254406267,4705.766858410832,-2.0445467765230108e7,1.5165732507068653e7
0.0030600030312483107,-0.49227146573509456,0.0006394439459685639,37.32877165371892,1.5667368324265956,3948.5229188007575,4028.6355640298307,-3.451757175420288e7,1.196111472400236e7
0.003050003046873302,-0.49394326185603893,0.0006133710111575509,37.1080899316719,1.7005979881686644,12105.137844667895,5252.779073633448,1.2895003499196678e7,1.716428187809031e7
0.0030400030624982933,-0.4927496506727698,0.0006723003538158977,42.321628240909504,2.006285782241662,14379.045225817132,7249.966004725421,2.2823135582123976e7,2.6637347136437297e7
0.0030300030781232846,-0.492566518446925,0.0006400317575793161,38.86911404562278,1.7722321872024338,15913.635043647764,5428.714207661806,9.061263728854062e6,1.714634569217514e7
0.003020003093748276,-0.4912280160517967,0.0006619792993823515,37.34763768973624,1.6102752238994502,-2532.7241097174538,4643.541245303417,-1.417885733689198e7,1.4212106820072427e7
0.003010003109373267,-0.49029955481359966,0.0006480126843308074,38.25836209083519,1.7053673303157602,12590.841630545006,4967.499731516206,-452237.5842440682,1.683277804455841e7
0.0030000031249982585,-0.49098761076780284,0.0006509169359517296,37.14860477404034,1.7214932485367531,6108.198746228495,5506.781734113462,1.6475927575984534e7,2.0046260083862748e7
0.0029900031406232498,-0.48956048048335327,0.0006679679991251767,38.68667553145198,1.742625377057185,9375.202151984753,5340.2505787332375,-5.836028595279693e6,1.74263359456245e7
0.002980003156248241,-0.4898587824307878,0.0006720644557698381,42.90389653211071,1.7789794395567846,15747.597637893285,5379.4907351533675,-2.287109210574945e7,2.0402465755858734e7
0.0029700031718732324,-0.4903808373670724,0.0006760879288211881,40.584217594803654,1.7658805785811422,14717.6077770144,6024.648349916431,-3.8982311138088447e6,2.1022747081228584e7
0.0029600031874982237,-0.4883983586440401,0.0006603533378822638,38.87249940864003,1.7676413541994849,14520.91849207065,5585.057277999971,1.127227316371611e7,2.025932384667341e7
0.002950003203123215,-0.48783497707875284,0.0006332795348281865,37.68304546846367,1.6351603564427648,6847.606154822918,5433.470086588842,8.541111785243997e6,1.8217025539409067e7
0.0029400032187482062,-0.48821850850123794,0.0006815405174378043,41.34999689740042,1.8033076000209327,20726.164831335325,5607.152724289001,-1.721738924645344e7,2.1154634162001748e7
0.0029300032343731975,-0.48765422060617514,0.0006356635424950304,38.0772308629953,1.7546299265292162,15503.969097033052,5536.816804181895,1.780899578959166e7,1.996757417779159e7
0.002920003249998189,-0.48852411131400864,0.0006467837512233787,38.601712792144916,1.613326970462353,10683.026474384831,4525.495209132088,-2.8001703927598067e7,1.376520680115614e7
0.00291000326562318,-0.4873000285737914,0.0007245371216946961,43.522642037456706,2.0091696298349664,12888.312383206161,7558.716849370628,4.2806651328270264e7,2.7541691182044055e7
0.0029000032812481714,-0.48642126604605085,0.0006694799759109526,41.0098249453164,1.9326320279782976,22588.362509924416,6577.972790534542,2.9870518440402146e7,2.4910351102024052e7
0.0028900032968731627,-0.4864474863201493,0.0006412616180859088,39.50595327555163,1.8914897521159297,23647.6790601537,6381.015145711656,4.629687503376152e7,2.0008160825593673e7
0.002880003312498154,-0.4860942583267997,0.0006424868649323862,37.42715958646299,1.7474279100723413,9280.794994774737,5638.264468326941,1.537350777606091e7,2.4853908416534293e7
0.0028700033281231453,-0.48532082917127517,0.00067221516785662,40.164571346388854,1.8113054417280654,7672.503324152984,5688.341557818231,1.2126008083955873e7,1.830316517269278e7
0.0028600033437481366,-0.4861595948616638,0.000649597485765524,37.35035125594458,1.6141875317943124,8759.494064121729,5295.182779113104,1.6276270007492712e7,1.8811200293578405e7
0.002850003359373128,-0.48432107859258794,0.0006775535211378242,39.385921175269715,1.6294351731560668,12073.296427738225,4715.257125873063,-2.9324953809181098e7,1.5110719753603004e7
0.002840003374998119,-0.4839175913455963,0.0006942614085921749,43.95869407181679,1.965798551047477,6544.3011688780825,5811.755843636508,-5.691712167727152e6,1.9528439255077858e7
0.0028300033906231105,-0.48361881261429834,0.0006119587739688863,37.05080917664989,1.5441628645068195,6725.7789436502935,4374.5189952648325,-2.912643846088722e7,1.4129416731790233e7
0.0028200034062481017,-0.48330964435826373,0.0006717509836030205,40.9175511064376,1.9250182124516462,16260.640874185847,6939.788825933879,2.2538403384187784e7,2.9320488678169195e7
0.002810003421873093,-0.48315809783422686,0.0007099062790002989,41.46795713145296,2.0462400068547817,10961.476455640652,8853.640965847253,7.677931540793206e7,4.379786261919499e7
0.0028000034374980843,-0.48295798428743725,0.0006696093012795353,42.03497219894115,2.0127550578377673,24828.8096746761,7641.539755385393,4.259786065542647e7,3.1980786420189086e7
0.0027900034531230756,-0.48229285530696026,0.000660499619186496,38.615252461281734,1.736379868788587,3009.5758618600908,5906.30716572394,2.6882734906369712e7,2.019319939961752e7
0.002780003468748067,-0.4806789548497949,0.0006776896815212263,41.03946162744202,1.8744540056743713,14634.140856105383,8303.240087882145,4.956452271608525e7,4.450863103381556e7
0.002770003484373058,-0.4813996927691393,0.0006904106250078818,40.96018902473387,1.7083932331638867,4743.164013510049,5824.650528138331,-2.452744047092204e7,1.9112321002609167e7
0.0027600034999980495,-0.48119441531224744,0.0006498837535633636,37.48247420089218,1.5970430908781013,4632.8273151389485,5137.505915521677,-7.196031061472221e6,1.758494737428122e7
0.002750003515623041,-0.48125016806372767,0.000659880305395075,40.049919720675746,1.7341847905949355,3943.781205410502,5331.931448945201,-5.149623015635645e6,1.6949736091237456e7
0.002740003531248032,-0.4807566848415187,0.0006493573012865874,41.9582904858665,1.8240120403191167,18219.89286059062,6080.017794776103,4.391080605351618e6,2.099488823405206e7
0.0027300035468730234,-0.4803379350484915,0.0006485576946769813,40.43025174133916,1.7517510905679252,6921.049272243099,5434.777122082606,-1.9082652940565046e7,2.0980162080143772e7
0.0027200035624980147,-0.4800354175411375,0.0007001223591056246,41.348582285190666,1.9190975381304927,11579.792885105056,7303.8116624577315,4.047036767667e7,3.1185625896374952e7
0.002710003578123006,-0.4796624422698377,0.0006823964438252382,41.257440944856086,1.9293058177447615,21759.080993987598,6943.398408563394,4.013235988240094e7,2.3940694657801177e7
0.0027000035937479972,-0.47915129719364585,0.0006683804895886747,40.369146714383454,1.8575484758414555,14116.56641617872,6564.440966575052,2.0975179061403975e7,2.2694109801191524e7
0.0026900036093729885,-0.47753871867790526,0.0006912415182684259,43.112063950535095,1.8100809225031147,-877.3629570535012,6501.735726489694,-2.0154916089741703e7,2.432161453770648e7
0.00268000362499798,-0.47849258668300815,0.0007263587958640867,46.36992043124448,2.031818172608419,6631.965342908469,8022.741917985986,2.669330585578539e6,3.3183141193403013e7
0.002670003640622971,-0.4783280336205333,0.0006582194011593539,38.9849521836836,1.677884804647079,4481.241208582062,5368.201954357507,-1.0878544904875722e7,1.8825475763439722e7
0.0026600036562479624,-0.47645845379642154,0.0006284959484701794,39.390204320910435,1.8614832418367286,8719.681318975854,6284.775101039302,3.5248084238427594e7,2.193849045060679e7
0.0026500036718729537,-0.4772047205229834,0.000688582709323649,42.62224764563224,1.8274010586193032,6919.785754307122,5878.637019624008,-2.10966433001649e7,2.0816231273010932e7
0.002640003687497945,-0.47596370933700904,0.0006919760584348572,44.129378231034764,1.904798725699379,19761.627873724523,6730.424724551349,9.960256767496066e6,2.586381696226021e7
0.0026300037031229363,-0.476202168772797,0.000686433864067704,42.38070078275173,1.755704377380354,13383.441208216185,5524.276518745683,-1.3045784587576494e7,1.972306587790626e7
0.0026200037187479276,-0.4746376104116262,0.0006975548203073121,44.36857838859789,1.8982852546238131,9125.549625033618,6276.565894788987,-1.994145771513832e7,2.55582834514459e7
0.002610003734372919,-0.4743734498170555,0.000678368473702144,40.177035985376406,1.8055017025431392,9279.895408362776,6031.444898558318,-858564.1711167872,2.3594073916928314e7
0.00260000374999791,-0.47279131349957193,0.0006832040516196618,42.48797732697512,1.8251534676726282,18239.78121696088,5732.292171160934,-1.9649220250107545e7,2.2239757393649586e7
0.0025900037656229015,-0.47516666341239117,0.0006733326384046352,39.69258075159942,1.704737056762224,2587.834863959098,4697.852383507648,-3.1987571878583625e7,1.4952209295805855e7
0.0025800037812478928,-0.47332179916920153,0.0006725839709928917,40.27451070622768,1.8115626948956705,2946.095255700186,5753.509486743978,2.7907764645322445e6,2.107739561114484e7
0.002570003796872884,-0.472707933571955,0.0006807993180016958,45.77739974600832,1.927560307758132,11786.368926675616,6045.511190496009,-3.0799146265833087e7,1.9840317491689786e7
0.0025600038124978753,-0.47273071311518605,0.0007113069790020115,43.17551463575208,1.8414613585349346,8801.352564166296,5124.452061353316,-3.9675930045329906e7,1.7630379868474565e7
0.0025500038281228666,-0.47177684157533284,0.00071786323875839,45.73952467008198,2.0233873345363995,10589.725924835702,6736.532334313612,1.6322270404139361e6,2.5293169226109456e7
0.002540003843747858,-0.47160238870889537,0.0006793604827469876,42.24186744135604,1.890235563958102,9017.893368281317,6799.617950318953,-6.7687708956743665e6,2.7953975723133396e7
0.002530003859372849,-0.4719031249628149,0.0007077676356002104,43.81479090920627,1.9726617430426105,-9.603044462233466,8343.226701923499,1.788582356678702e7,4.7847393965222456e7
0.0025200038749978405,-0.4711499626665326,0.000643553884648098,39.45600069871294,1.7335020005343929,8368.65669853787,5317.052451314921,-5.450272982975597e6,1.7701020453277864e7
0.002510003890622832,-0.46839889814087904,0.0007133711995903244,46.31297306987751,2.0466649683355986,15450.88757948579,6798.902115461067,3.743067060714395e6,2.1492585078758094e7
0.002500003906247823,-0.47037559962835,0.000655176957013174,41.245538707064924,1.8416204453128393,11963.734578168565,5388.6187668794455,-6.106886853368399e6,1.6945909033037137e7
0.0024900039218728144,-0.46990308930949043,0.0006786234534967571,41.966937927592404,1.846697184649661,6096.461441224437,5056.144764853854,-4.311365063575619e7,1.6652460141543156e7
0.0024800039374978057,-0.4691592014927606,0.0006682796867471445,42.90137614272997,1.8621789261366715,8803.67778446983,5915.408361979529,-6.172591390245401e6,1.9595628083056673e7
0.002470003953122797,-0.46808796634262495,0.0007527840476833749,45.076762332295594,1.9577963932366271,9416.449009500899,6963.533590831977,-8.003974188567079e6,2.34414224783692e7
0.0024600039687477883,-0.4678807534783875,0.000728396677254328,44.726510199543824,2.017265979684635,9346.947423729038,7381.742335670819,3.1811327151597887e7,2.9396777528207913e7
0.0024500039843727795,-0.46973375054646666,0.0006663504488069699,39.91048017211954,1.7695823774883745,6781.057714881865,5822.441927724626,5.103115494303726e6,2.2429390585693814e7
0.002440003999997771,-0.467357331193359,0.0007198002035735326,45.9745509339089,2.058318098855284,5841.646913794556,6998.786266973851,5.4338121773615815e6,2.5143567063569803e7
0.002430004015622762,-0.46728058965295377,0.0007248279451549201,46.43783929047799,1.9882158911268801,18580.62964801538,6923.146901967326,-8.217643011999809e6,2.5508573440875832e7
0.0024200040312477534,-0.4669043699261555,0.0007177870418503593,44.682335710793524,1.826224009555375,6000.123881030852,5586.84949772098,-4.822449585880731e7,1.9369310572856374e7
0.0024100040468727447,-0.4660443532578879,0.0007135733518009349,46.00982156192684,2.078298674132447,1319.1059549748304,7225.574927430389,8.865781179991176e6,2.6402231916479673e7
0.002400004062497736,-0.4656041577692856,0.0007069014160645463,47.07105971444013,2.087221659804748,12999.023462473728,6395.266438340408,-2.8186402703629024e7,2.2898753271384664e7
0.0023900040781227273,-0.46423882883200696,0.0007328568989870802,46.96131648412728,2.1086176157788676,15514.918653973116,6986.4341919815,5.6375310512001505e6,2.2894952898009796e7
0.0023800040937477186,-0.4652250418112029,0.0007078931172583797,47.13552947598401,2.0784240757528547,19873.64333897135,8729.575045451382,-6.168273099743562e6,5.033955932184172e7
0.00237000410937271,-0.46365519937530253,0.0007142944462871923,47.03282704892639,2.003777279001617,10813.775143057976,5900.08247171985,-4.041931186059063e7,2.058753519533768e7
0.002360004124997701,-0.4621508929885243,0.0007462095944520745,48.07945142082832,2.273281393595425,22505.918428740035,8057.355272023059,2.7465131013297837e7,3.0263844205657195e7
0.0023500041406226925,-0.4635889631169108,0.0007138205725269454,48.49200945960485,2.2150576646521714,10057.221797737251,6782.158509030014,-8.637207552859457e6,2.4191467331547342e7
0.0023400041562476838,-0.46304393767639757,0.0006727202008396823,43.592897099896184,1.9648562076592087,11493.635127203741,6435.638894542421,-1.185115920598308e7,2.3316699183590043e7
0.002330004171872675,-0.46229125959223144,0.0007104120132860163,45.60722739773512,1.9317009807799341,8046.418271096408,6153.10776694397,-8.533596077541294e6,1.9868900713528916e7
0.0023200041874976663,-0.46261132353517975,0.0006978588740121698,45.04507625148218,1.833991244210643,3258.2485776252406,4936.0943486563365,-7.076270697001213e7,1.747770455988915e7
0.0023100042031226576,-0.4631982799671812,0.0006893314540168411,43.91956491169766,1.8418151338946491,7214.862282354208,5633.398725926475,-3.403843966184379e7,1.904609189873907e7
0.002300004218747649,-0.46011272206207204,0.0007798173259484993,51.2950056083713,2.2244348365828546,18828.734637623988,8213.720143284068,-1.4739356286461687e7,3.150227289537335e7
0.0022900042343726402,-0.4607510186272856,0.0007070810078058131,45.32761042508377,2.223313954713467,19429.34262021502,8750.7721394293,8.482941868095206e7,4.044285472032107e7
0.0022800042499976315,-0.4607932949234512,0.0007027004847725841,45.46150801565918,2.074452809033346,15601.499684065982,6291.070720273375,5.082049594127066e6,2.049317212762335e7
0.002270004265622623,-0.4594378948449564,0.0007331385721044397,48.463127730372264,2.3625115456917363,26130.341969632864,10320.656721839408,7.739949921227504e7,4.989072704378148e7
0.002260004281247614,-0.45800802218649306,0.0007194204317910966,47.375809886052274,1.9480119125829913,14340.161293147918,5564.82417389692,-4.172012073460138e7,1.956989281912611e7
0.0022500042968726054,-0.4588267241575247,0.0007067863695241737,46.496568145224124,2.0319815822970844,13121.563055167298,6843.667991764354,-1.1320034081767844e7,2.400808172832881e7
0.0022400043124975967,-0.45916277255064125,0.0007008128772160845,47.31183584168018,2.1471178614498405,18419.345804236145,7547.085432151803,8.60551348953999e6,3.136206420146173e7
0.002230004328122588,-0.4569515529812485,0.0007640234636177897,49.16073272767962,2.0964942079354527,19512.490261081988,7319.677851705912,-557859.2795949272,2.8055425662757188e7
0.0022200043437475793,-0.45761475903229853,0.0007273995290707397,46.36564872090347,2.189949404578335,10047.416561093109,8880.223181805944,5.563842531163876e7,3.2994687452239107e7
0.0022100043593725706,-0.4570873370800237,0.000747042348767271,48.182540094178805,2.11980427855443,24117.62397701426,7242.573106209669,1.2188017639991805e7,2.775226833838371e7
0.002200004374997562,-0.45708640509175985,0.000734243218497472,49.79353593023619,2.182824351726027,12457.514059588111,7324.596925436431,-797438.9840126418,2.982699364758561e7
0.002190004390622553,-0.4563956251870054,0.0007169503243209331,47.66826602183493,2.175897883317797,19089.97496587114,8898.887151748871,3.1753552471907366e7,4.2647088086755194e7
0.0021800044062475444,-0.45416182568301305,0.0007368027615551162,49.69483347469753,2.31534325935755,14575.707431035606,8302.72313833408,4.276735478537478e7,2.756210721566415e7
0.0021700044218725357,-0.45380728788240776,0.0006799491020914848,47.29957227719283,2.1516069050405844,23137.284851576467,8094.187978403281,2.725536951130745e7,3.501198324194289e7
0.002160004437497527,-0.45381575086266107,0.0007385047544301191,48.648888440964555,2.359390149546476,30317.76476779278,9193.621114901,5.3849211872143835e7,4.236138120013654e7
0.0021500044531225183,-0.4545360835139042,0.0007358827550663073,46.237540967387375,2.1357603423929334,16057.614460136998,8649.944375854177,1.4282323268675115e7,3.89856734820681e7
0.0021400044687475096,-0.4531255113124643,0.000720591323505949,48.886393310718894,2.2165448338180442,7912.705944497063,8433.162621335063,2.060192056958493e7,3.3067698929176204e7
0.002130004484372501,-0.4526320221828642,0.0006992625854191012,45.374537402088166,1.8945315612579,5170.378506546534,6055.5397434848055,-2.7477318191228505e7,1.971312215790817e7
0.002120004499997492,-0.4514552887816745,0.0007436303169871761,46.617808177324484,2.1294899910483895,5305.644526971458,7624.466560797115,-3.415394301459284e6,3.341752820861679e7
0.0021100045156224835,-0.45124354711438597,0.0007599919405214675,50.96244622839036,2.1090409383315314,12898.525767146635,7394.773911570669,-3.93900476011727e7,3.168565938937146e7
0.0021000045312474748,-0.45113213265063346,0.0007313839282868276,45.741072355109466,1.974496761070061,14491.86369127583,5780.960058329033,-3.5287722345010154e7,2.084283718609615e7
0.002090004546872466,-0.4506433798324813,0.0007619751941197678,51.58130112382138,2.486825624439887,27612.285410928216,12071.668444457076,9.372638357958946e7,7.06913985283877e7
0.0020800045624974573,-0.45118672204283694,0.0007374366966835242,49.06132035860366,2.1050381020934683,22112.598945936574,7658.77095233464,-4.853061140540955e6,2.8827199350013215e7
0.0020700045781224486,-0.44974996363234276,0.0007383099329257138,48.3727947590957,2.205826470168587,29143.88628084382,8967.816493934277,2.7474802220552426e7,3.905206187350637e7
0.00206000459374744,-0.4494980708867434,0.0007691705565026469,51.40510760860396,2.4156909140215275,28514.293436538424,11340.106046716068,7.299438061784844e7,6.725702475992866e7
0.0020500046093724312,-0.4488727404568497,0.0007779209479229764,55.22465133302604,2.7837756505035234,31193.60057802633,12954.05544767324,1.0709235728334343e8,8.025238195637548e7
0.0020400046249974225,-0.44944121122080194,0.0007617678491672257,50.20533010433938,2.3493047297850533,9034.421606655975,9853.864498051305,4.398487515821375e7,4.4200834047597334e7
0.002030004640622414,-0.44712833423932496,0.0007653018153819049,53.25606999393684,2.3160926500953285,14546.582936464569,7262.476437176729,-3.637411698672677e7,2.725769652517669e7
0.002020004656247405,-0.44673476256852807,0.0007790210474767973,51.67453661056425,2.2967442005771423,18068.04020595588,7826.938566758319,1.3910965196206268e7,2.8399005904074095e7
0.0020100046718723964,-0.4470066453986555,0.0007652439033809223,52.05775242662351,2.246580474417269,20473.623003915305,8644.141189433098,6.125552946564763e6,3.1813981211131994e7
0.0020000046874973877,-0.446745322702688,0.000749252532172154,49.922863695003784,2.205542146211617,24327.660453508848,8120.9050638221615,1.0274654048713338e7,3.0167221177566692e7
0.001990004703122379,-0.4458504074211974,0.0007561899463015347,51.36852162562238,2.4181106357028246,11304.10222676027,10340.27916818096,5.1155062558366425e7,4.886316335050631e7
0.0019800047187473703,-0.4446275849182856,0.0007750090284101776,51.706399435772674,2.437850969305008,28400.180596794202,9108.309842630475,2.1666084262507025e7,3.851326867885782e7
0.0019700047343723616,-0.44506059004616644,0.000759979057497754,51.03306979992537,2.3313245371918847,26530.924132294724,9747.930944905625,2.3492042192980178e7,4.784708233503707e7
0.001960004749997353,-0.4444250741346199,0.0007524186713286848,54.176156849997646,2.656079852598421,39729.0375595549,13805.589681704929,1.1198788227809781e8,9.593013492119429e7
0.0019500047656223441,-0.44326500390313617,0.0007841058286758052,54.4786565122423,2.5248646251100384,24411.557649446437,10335.177396687583,5.4635166123112075e7,4.907062288583901e7
0.0019400047812473354,-0.4426141942828147,0.0007568953160883979,55.479254920616434,2.485204737923498,22759.049496206328,9807.325370584489,2.0043411598557763e7,4.2251640976659894e7
0.0019300047968723267,-0.44309111435059867,0.0007617593077451208,50.27476729088856,2.216745436151344,14727.25578949097,8371.42921808274,2.0521543338925637e7,4.2922826659923434e7
0.001920004812497318,-0.44171251817337903,0.0007841697899869273,54.41986767333036,2.521046632631735,13531.17860015574,8965.351805688357,3.359823777264433e7,3.449979027372849e7
0.0019100048281223093,-0.4406177935873805,0.0007596820911320803,52.08569621013042,2.3163268877889367,23373.586852359527,8998.489406120454,1.0906694636348238e7,3.507739346314182e7
0.0019000048437473006,-0.4401495093605019,0.0007381424068678379,50.05121108128776,2.0277954864271712,11747.986818242705,7133.526839403041,-3.07932252025686e7,2.3979513862096883e7
0.001890004859372292,-0.4402512516551329,0.0007167777530549713,48.62692101567094,2.075157403105512,8617.725356207426,7109.496457819662,-2.362361470213443e7,2.797577750353083e7
0.0018800048749972832,-0.439334613775292,0.0007690651674768121,53.075406306851484,2.3275985064500135,21846.552764359105,8893.428674854382,1.2092010017479861e7,3.5187084252581015e7
0.0018700048906222745,-0.4394697562092354,0.0007908022568512572,61.48955588949775,2.9084424270004616,44356.94584167615,14349.902242135222,1.0714466871066698e8,9.008190917233151e7
0.0018600049062472658,-0.43974543168381425,0.0007955553045920895,53.3395526853581,2.215002639814446,4825.272936944099,6902.143635793339,-6.484329489974409e7,2.4811956266339608e7
0.001850004921872257,-0.4392006596135826,0.0007818579357274838,57.40013027945073,2.625454921001238,30205.88211029687,12393.559749039268,6.5965165382002085e7,7.035933181581265e7
0.0018400049374972484,-0.43579320564781765,0.0008046919156380431,58.93044521929757,2.515608320742648,27769.101212789323,9867.018748702083,1.718706278389887e7,4.267882255137864e7
0.0018300049531222396,-0.43685244044075866,0.0007474584799352606,53.33616677125463,2.3921619436713875,27593.523234462125,9024.325499581784,-6.165634033468186e6,3.5481947527666464e7
0.001820004968747231,-0.4369183838157771,0.0007822177802806447,54.61001497816186,2.485640109256993,31306.57323821119,10555.03751069224,3.066597114387187e7,4.973923547693267e7
0.0018100049843722222,-0.43721463403266186,0.0007745215379057112,56.36433891892585,2.442355042795642,19993.086447905727,10064.241053080937,2.6872100101470176e7,4.213226140984512e7
0.0018000049999972135,-0.43588601404902827,0.0007775567295693443,51.69654077263675,2.1635875681912755,1305.522862536969,6864.217352268636,-4.442054818552531e7,2.4302959313327435e7
0.0017900050156222048,-0.4343066782892901,0.0007940987010199624,58.226728798734776,2.4702907805652496,20774.280249835745,9358.79953858292,-4.2642595615651935e7,4.073350074133953e7
0.001780005031247196,-0.4336455277783095,0.000765205348474111,54.70967944239815,2.396447803531843,11332.233473447815,10124.508747413662,568195.9145332014,5.29328792639814e7
0.0017700050468721874,-0.4329263646541888,0.0008042233848222261,59.242473932776576,2.634274974338523,23727.21002495147,10244.437220291327,4.2882578250349835e7,4.3143045584149666e7
0.0017600050624971787,-0.4328612466842283,0.0007865186175049047,58.03824808963479,2.521877828577655,9699.169392561744,8916.260967425835,-4.748036982240842e7,3.665115754609208e7
0.00175000507812217,-0.4321083813358683,0.0008127211485393236,57.86353212540242,2.589754161755298,23782.17694566086,10167.07313720626,5.8361669328371994e7,4.280908147592302e7
0.0017400050937471613,-0.42963204475858296,0.0008229937592839494,59.84221974705496,2.6465593891171255,20721.134145384276,9812.571506926235,3.162350343380187e6,3.863190133553747e7
0.0017300051093721526,-0.4319483317608178,0.000764644566219894,55.55332908768408,2.616677334625282,28255.860209882845,9340.460761511196,3.23584788956549e7,4.177974918050357e7
0.0017200051249971439,-0.4317039252097767,0.0007797411249670617,58.78601916662935,2.7135329560016417,21316.961010466388,11897.604548654828,2.853279539342947e7,6.078905701822502e7
0.0017100051406221351,-0.42960981851727886,0.0008174376693191394,61.963876186449745,2.723053575694052,21018.27436561839,11221.580900439505,-2.6479322865796383e7,5.109828223853901e7
0.0017000051562471264,-0.43060976833570613,0.0008298916591363531,60.17670561483681,2.577083847085718,27205.43947404087,9640.417892760543,-4.9624305672856756e7,3.881570048552455e7
0.0016900051718721177,-0.42910708362585964,0.0007778806572778483,55.73050119972303,2.5160440228729346,18619.149253316667,10270.233185613984,4.453700419327526e7,4.399505366527709e7
0.001680005187497109,-0.42924863333301844,0.0007858505797833764,57.656315808826086,2.38780364775033,19010.855639187805,7864.528913371771,-9.427452367836054e7,3.2770284857143704e7
0.0016700052031221003,-0.4282291769984452,0.0007812765915852113,56.66548261761219,2.651477966038016,29634.69114901698,11704.136274301809,7.774360304521288e7,5.6735329360786915e7
0.0016600052187470916,-0.42724029989285206,0.000812399544276727,59.092252857902935,2.576018317126355,10310.334496542668,9624.341052378571,-1.2397039878640004e7,3.7201432311155796e7
0.001650005234372083,-0.4275252363945118,0.0007566540857384946,57.62051589448959,2.449774214025151,5162.237565780397,9637.850856036554,-3.518108232808625e7,4.2293043112609e7
0.0016400052499970742,-0.4263941342714773,0.0007433321798707381,53.95610635284126,2.266768748637765,14153.412335302975,8241.249844566386,-4.975659445247415e7,3.2954123757682227e7
0.0016300052656220655,-0.42490157164643294,0.0008467500847049155,60.89648267674993,2.8633289228265615,34301.928168392566,13320.444979235122,8.97337747146463e7,6.387157186309255e7
0.0016200052812470568,-0.42489505464725763,0.0007911992876590244,55.65728022710519,2.7938627446778606,31936.81846644436,11740.5646453281,1.0371429113983211e8,5.294449966483858e7
0.001610005296872048,-0.42335834343954976,0.0008096411514673489,61.86113744107943,2.6966980552939765,29374.198256548647,10618.594560395222,-2.87157714156541e7,4.264386206833298e7
0.0016000053124970394,-0.42419707150314095,0.0008026978130141356,62.50655034540194,3.012896660949555,47107.38786190313,13463.478172554827,1.0392568956563117e8,6.412249567442356e7
0.0015900053281220307,-0.42342961408238333,0.0007921914861386403,59.44380224294184,2.7129065744430876,16244.930650000428,11434.706244056777,5.203675675447587e7,4.830712411626999e7
0.001580005343747022,-0.4218433321739399,0.0008492787539802373,62.9791644440997,2.6532017414293216,27770.88041432511,10297.749993384838,-4.7710374459078096e7,4.2016760572086036e7
0.0015700053593720132,-0.42166541396581486,0.0008464693011526768,61.551752328017834,2.7674319402060124,42405.14366376471,11745.503116604898,5.856088685614444e7,4.725667988712309e7
0.0015600053749970045,-0.4228680695368022,0.0008024601476657714,59.906594635395,2.802252343185343,30880.065830012914,12323.354041194621,7.813721515019536e7,5.719958011853668e7
0.0015500053906219958,-0.41930464605321466,0.0008093227118708864,57.32524938510427,2.4809830603355394,24857.548734853703,8725.750083271958,-2.9325093104064655e7,3.2409096581738982e7
0.0015400054062469871,-0.4188099083239476,0.0008353801726406283,63.38457115462534,2.8380344464236944,21759.92874796998,11498.252528741708,1.951947577771769e7,4.759789059014657e7
0.0015300054218719784,-0.4193394837111821,0.000813022188606849,61.571149161322516,2.7853388316747276,22601.63909077841,12464.193680213333,5.7485056881745905e7,6.834320277456893e7
0.0015200054374969697,-0.418692656529189,0.0008048367697896762,64.26065980410456,2.962591647988528,45617.78129358903,12087.621440825498,8.005331441562282e7,5.402443613713159e7
0.001510005453121961,-0.41962876600348903,0.0008500182446041635,68.02529754213283,3.0300482662325465,31859.005674293418,13006.0314289722,2.738531660621629e7,5.408805231220289e7
0.0015000054687469523,-0.41780979774583055,0.0008392131047507207,64.65887542697511,3.0083370096688,26500.869028296638,14961.308217244865,1.0925496824778628e8,8.111461734849347e7
0.0014900054843719436,-0.4164563312362163,0.0008233864719476282,64.44424217971465,2.6597553189724765,19193.050767247412,9333.46480635407,-7.260567915475745e7,4.200368015093319e7
0.0014800054999969349,-0.41706641159657143,0.0007907991772921644,62.07689906366405,2.9630690409568143,36750.97063785672,13537.094656563931,7.03172003164487e7,6.85281939745284e7
0.0014700055156219262,-0.4153845136564689,0.0008943799845236492,67.93700248154383,3.070768970667026,32484.500539500415,13772.312867019418,3.0459581359371606e7,6.75217297281231e7
0.0014600055312469174,-0.413840868518385,0.0008543816869477886,66.9356843613035,2.8848104037114863,40187.42742958848,13099.706898419887,2.7354229876063317e7,5.820557131097809e7
0.0014500055468719087,-0.4143811767267337,0.0008505831627118857,64.3751669981109,3.033252585136473,28871.38302300445,14780.308991046819,9.146559318616273e7,9.231742817404538e7
0.0014400055624969,-0.41422405533859763,0.0008513418393394764,63.727197542030225,2.905628375440909,24999.735375759825,13225.782385893352,1.0916579148267744e7,8.444488066817589e7
0.0014300055781218913,-0.4129729650255399,0.0008821209178224621,68.42678505241469,2.986697198600283,40591.60503710206,13351.535244816052,-1.945402267949882e7,6.622336537620492e7
0.0014200055937468826,-0.41142255491058644,0.0008440177743865505,62.530188286643615,2.7414797858304576,33616.23499026146,11720.2259651754,6.20349478210918e6,5.452355885458447e7
0.001410005609371874,-0.4124470764546662,0.0008924626728529108,71.66084049102639,3.1317730203447405,33079.70960473438,14682.458262792043,6.172315169198957e6,7.789535446171993e7
0.0014000056249968652,-0.410703452165845,0.0008209617480530615,66.80535128975266,2.8632609430476395,30763.590448551706,11529.67899207027,-7.416417778505413e7,5.1136360684075125e7
0.0013900056406218565,-0.4106095304214351,0.0008467458548797718,65.84353288888042,3.2302582036557212,33931.07719439754,16759.501915549314,1.832280372236197e8,1.0055713769744721e8
0.0013800056562468478,-0.40893045282175006,0.0008560300072275399,64.59973918796372,2.9482984871810234,47758.3916057966,13443.952993079392,8.639521274366947e7,6.2830678796885796e7
0.001370005671871839,-0.40765862960814553,0.0009335230998806707,74.34098021013193,3.338797575038126,39814.747883946984,16025.989496924716,2.712227015809923e7,8.973845208534172e7
0.0013600056874968304,-0.40757793910176965,0.0008615616741779482,67.85026450278079,2.947827183325478,17230.56319113091,12684.941388814377,9.54469627269151e6,5.1708517324140854e7
0.0013500057031218217,-0.40653018774151556,0.0008809938962226642,68.73874305234324,3.099418796500332,24248.189316430427,13579.37902763478,2.7919345652838502e7,6.755025322441481e7
0.001340005718746813,-0.40677921927839633,0.0008651633517296253,69.8421903339845,3.253817157159986,10827.230263876352,14835.36644787454,1.0414410361479844e8,6.993178566314013e7
0.0013300057343718042,-0.40676814430417313,0.000839385164404574,66.56592403520355,2.8947067691818646,25393.833512274436,10989.911775327671,-3.510961011373551e7,4.850705255151027e7
0.0013200057499967955,-0.40704546363988336,0.0008673478929488775,70.86653170513368,3.3252800137293743,51721.357116088875,16689.975287167428,1.1222769221741728e8,9.645036219145106e7
0.0013100057656217868,-0.40471391174161714,0.0009026054462671121,71.31977471502529,3.311531496149887,48747.89054285457,17671.733086154316,1.0585409443583782e8,1.2160854847837944e8
0.0013000057812467781,-0.4031838410203213,0.0008572111975183137,71.38343977102028,3.276681397631695,41111.64632924699,13229.05609009382,2.7864314831362322e7,6.694484493081339e7
0.0012900057968717694,-0.40236027701890026,0.0008945234247324307,72.07433376649037,3.0414062340001533,36147.47461653075,11842.895086893799,-7.562412804881959e7,4.964521053406183e7
0.0012800058124967607,-0.4010579609617659,0.0008628282752048249,69.31296833558731,3.0147208942907424,33103.30364081184,13695.890283374298,-5.538910571858871e6,7.159058622191703e7
0.001270005828121752,-0.40344139467088264,0.0009286448394222724,75.94392715366038,3.158455918923052,48134.553785894735,13273.699951742135,-1.0113313452331132e8,5.681024090775516e7
0.0012600058437467433,-0.401533268196608,0.0008968257997530246,73.12597771443774,3.1166463640526447,39815.55860948017,12313.350828090188,-9.217910049271268e7,5.513286381655865e7
0.0012500058593717346,-0.3990999737642911,0.0009301779564967407,73.60184062818428,3.162913099720813,48171.59354105801,13220.63045994536,-4.515404276772553e7,6.358286252061073e7
0.0012400058749967259,-0.399083612486981,0.0009004676866989154,72.49648106626577,3.082592017894145,23758.173838814593,14706.472367910288,-2.156249746035659e7,6.946095323839529e7
0.0012300058906217172,-0.39799270129687164,0.0008928452434141083,75.66786949558218,3.6758395818235083,41205.9238406814,22429.73583779617,1.8393149800254402e8,1.7195370517013422e8
0.0012200059062467085,-0.3986851179805348,0.0008891074015517259,73.3546896948369,3.1301694930314548,36363.668856725824,13708.294139954105,2.1814643128718818e6,6.179383380346995e7
0.0012100059218716997,-0.396961701783365,0.0009017703988650294,77.00172639475197,3.637791056751951,70209.66662527277,22127.976905426007,1.6711842453724453e8,1.6980518145976156e8
0.001200005937496691,-0.39618396986041343,0.0009089987115791835,75.79373972620577,3.626145728072129,85847.43373669194,20506.574217413458,1.746107200383201e8,1.5529158496272558e8
0.0011900059531216823,-0.3967190514420481,0.0009208673629329503,74.50874716312339,3.25915837252861,46743.077403225885,14577.822732416558,-6.610646031210763e7,7.740147761758097e7
0.0011800059687466736,-0.3947205811119302,0.0008819963680879697,76.4140720931053,3.3466473455607137,56874.29073187737,15200.081413977316,1.6426744731486253e6,7.52647708589466e7
0.001170005984371665,-0.3939300466303957,0.0008947016216142758,73.7391650209392,3.1746081994130195,33812.93981700123,12144.098452770992,-5.0489916141438656e7,4.874702015653908e7
0.0011600059999966562,-0.3937050073967666,0.0008930483715897329,75.53586481895094,3.2598932268695964,41192.52749417128,14800.66313999749,-7.04415546929949e7,8.510237551079088e7
0.0011500060156216475,-0.3919674637211844,0.0009433017094399237,81.3386298016447,3.760035972746831,45306.25960106707,17347.588476011497,1.4843730237640575e7,8.759792476463582e7
0.0011400060312466388,-0.3897636087511909,0.0009332749504056991,81.62827244637066,3.775304763195364,63133.96539581923,17985.58903992887,7.332329463004269e7,8.501127989318316e7
0.00113000604687163,-0.3920933293880356,0.000933940423596459,79.02232776510711,3.2939340799732064,52375.66196416153,14596.740063799798,-1.2074776991816954e8,8.0905283662851e7
0.0011200060624966214,-0.3900398428756232,0.0009257491054984536,76.5960146725131,3.868168925918808,79528.70348211467,22984.781988370178,3.5300802665062296e8,1.6270812891979256e8
0.0011100060781216127,-0.38895874134631775,0.0009114534988412693,82.27438745563224,3.631875532302856,55842.30320645904,15530.869931405463,-9.358337490532392e7,7.843137589753236e7
0.001100006093746604,-0.3891203515587771,0.0009066752652711433,76.13901060861559,3.417680423018543,13335.688961443167,14855.836446342977,3.498888194169583e7,7.456664095900528e7
0.0010900061093715952,-0.3881659411206343,0.0009539267405381669,81.27569777252393,3.6694677817139842,56305.40212708474,17412.44246040152,5.067747581368568e7,8.585423757869798e7
0.0010800061249965865,-0.3878512023079649,0.0009453793345622681,81.10939076581126,3.6108169757282953,37312.78250498349,17366.941007211026,1.073817769222034e7,1.0824105501000576e8
0.0010700061406215778,-0.3864275017706683,0.0009814697619984923,79.52642262039161,3.364987322213422,41564.5561129447,14201.525942137263,-1.2338588055849749e8,7.868337678335565e7
0.0010600061562465691,-0.3847261597208906,0.0009550474822355114,81.15728975797279,3.8121885306992227,81330.48414249974,23057.992994836473,2.151001275771653e8,1.7006777477785012e8
0.0010500061718715604,-0.3850520086183967,0.0009083543110969913,77.84266123519981,3.5860331903642875,24986.587604226737,16099.180973491373,1.1244799597783205e8,7.774915320539525e7
0.0010400061874965517,-0.38300845732200456,0.0009179475305026674,79.72767352472188,3.762475725897147,71041.96327221426,19757.177051463048,2.3055856688658723e8,1.070697469201535e8
0.001030006203121543,-0.38146603324881206,0.0009569434885685371,83.80180628054356,3.9085465487081823,74988.06954731818,16691.27562436611,4.4462121700618945e7,8.30074133129803e7
0.0010200062187465343,-0.3830566520657227,0.0008690941361571925,80.02878447833078,3.4919610517636555,40545.74040163819,16057.392355810629,5.170923302339731e7,7.669186505055165e7
0.0010100062343715256,-0.3825969246381427,0.0009416694196187685,83.43818691753002,3.7351459640494427,61225.80372268655,15614.511969561578,-9.497224875627282e7,7.752722666421695e7
0.0010000062499965169,-0.380088062039968,0.0010400257440466595,88.31333066530415,4.014365318113748,71936.93664261996,22065.328517367416,1.715330848756644e8,1.2487625741284196e8
0.0009900062656215082,-0.3811458245817517,0.00099184817377035,86.74846539478155,4.034108021062037,63440.39003693293,19650.415119318433,1.254660213177448e8,9.80056754181631e7
0.0009800062812464995,-0.37876058628406334,0.0009640620821709196,83.99694796090732,3.9438820524496223,53109.97644776372,21221.960266816062,1.9092070968668196e8,1.1105557515758331e8
0.0009700062968714908,-0.3771044038528655,0.000980751410316563,88.8749129629795,3.874652522596174,54018.653904864696,18754.92434949449,-9.967584615435692e6,9.145740298605959e7
0.000960006312496482,-0.3760572965921726,0.001046432264153442,94.74938382328963,4.010764157615721,92726.2788173006,21294.819315211695,-4.6151021144969456e7,1.2082175556819569e8
0.0009500063281214733,-0.37588100274325154,0.0009699109934177713,86.36922614409801,4.16881132669077,52194.2281320239,23253.31041273736,2.8585430861891615e8,1.4777757901440513e8
0.0009400063437464646,-0.3729352976057594,0.0009922189201698576,95.90393154649368,4.393876046580081,83661.26629351244,23048.255530636277,6.668721980099087e7,1.2955261178633446e8
0.0009300063593714559,-0.37392719617863224,0.0009840996282972504,93.03678423944861,4.292052158471615,99749.80376876853,23749.9144391167,1.0729652458408548e8,1.501488208793143e8
0.0009200063749964472,-0.3743050388539679,0.001007606529780721,93.07339848245961,4.355078523661729,65742.9142445505,23552.796037465992,1.822911590346837e8,1.3991815179094324e8
0.0009100063906214385,-0.3721414941167702,0.0009867478957245183,91.48720550058832,3.8175363265958904,68891.20053206747,18121.211362856273,-8.987480838771045e7,9.518256166879737e7
0.0009000064062464298,-0.37216985041888434,0.0009825467002090803,85.96620435796589,3.7254752722620474,64476.35593393473,17318.94357945346,1.3452044031533825e6,8.413454058481894e7
0.0008900064218714211,-0.36994399621840357,0.0010335722595768522,94.24538266738217,4.210420076178239,57598.280986903395,19584.462423777415,-2.7527472350161787e7,1.0548570930581726e8
0.0008800064374964124,-0.3704954734604205,0.0010154256106998105,90.97795532712425,4.443110931340637,58781.38652890084,23887.945956822678,3.319131587991741e8,1.379547249169554e8
0.0008700064531214037,-0.3687297277024517,0.0010465060108717438,95.10209889276341,4.134413496893612,99905.93673115871,26532.521470763564,6.916582158809853e7,2.0389041360920417e8
0.000860006468746395,-0.3658053134651858,0.0010513335137069335,100.91377272147679,4.286894010939929,85383.85688799726,24764.500690180554,3.81502573873219e7,1.4846675667339492e8
0.0008500064843713863,-0.3664803086646812,0.001046975101989773,92.90981533207986,4.074683944302263,68587.74392653913,20773.383057991483,1.465950145551353e7,1.137631496819518e8
0.0008400064999963775,-0.36439875566021,0.0010621237134341996,103.17658787139912,4.799802880591143,42495.9222765384,25053.05860971605,5.557612564078166e7,1.4531490519482955e8
0.0008300065156213688,-0.36578345412329205,0.0010692655486970613,100.69269103167257,4.478196308355514,77785.29619200296,23698.2309382576,4.084812630367724e7,1.3335635847775781e8
0.0008200065312463601,-0.36558277258531613,0.0010459634415868997,98.74845333992634,4.550182745716573,79386.80098794335,23416.86961170009,1.44662306930105e8,1.4083964228664565e8
0.0008100065468713514,-0.36162392316706393,0.0010201586162992278,100.96509072037482,4.568308949801279,89022.47671025475,22573.59902376138,1.277268122128789e8,1.2601876677833034e8
0.0008000065624963427,-0.36228210794753796,0.00107575728530505,107.66132471656003,5.245238750725285,144853.8313363093,34416.690083530004,4.191494457419082e8,2.658330513628105e8
0.000790006578121334,-0.36110921453649053,0.0010765379217728885,107.46148612293662,4.99259665922676,118287.30929682343,29013.354721048247,2.0683495588172314e8,1.9287085825083622e8
0.0007800065937463253,-0.3579851376904921,0.0010641448774317652,106.9109603009898,4.950707261968544,112836.33401121105,31734.758327192827,2.995854041683589e8,2.208088018468327e8
0.0007700066093713166,-0.3589473416776863,0.0011275976955020194,108.44204679409886,4.66099747973497,78632.5601029511,25162.34769947283,-1.0605893018570814e8,1.4714687835407478e8
0.0007600066249963079,-0.3568153139852606,0.0010977726428550974,106.56947171462207,4.738712925576175,121459.33580713882,26583.08942140452,9.270695271846339e7,1.4792253405819124e8
0.0007500066406212992,-0.3554649401298984,0.0010534507544939415,105.07561637496035,4.588721888259407,124161.21067396262,24531.200275659023,1.1994342344506924e8,1.4470302299223676e8
0.0007400066562462905,-0.3558068297756191,0.0011090179341656712,113.40665044866124,5.119062172860168,138100.39099735787,33696.37904707855,1.1644311812818225e8,2.4240348569440502e8
0.0007300066718712818,-0.3534228531820556,0.0011107293022686918,112.53276519004372,6.095913652327779,157507.9309990985,53883.374661898684,1.0187213905602796e9,6.858835743610666e8
0.000720006687496273,-0.3544071354167311,0.0010908673469691324,105.55244469638252,5.524387061683464,146373.18875567862,44482.94867186642,7.041708071181234e8,4.538937793456804e8
0.0007100067031212643,-0.3511388334454831,0.0011599395123135228,116.64803271945966,5.607081245926016,124750.06580145811,36390.003850352776,5.151683414775335e8,2.7848744684785354e8
0.0007000067187462556,-0.34958057583133945,0.001110492467677959,109.03045806936214,5.101989168703158,79807.4403073598,28839.16189224639,9.086281192978697e7,1.6210000018983772e8
0.0006900067343712469,-0.34874990897988345,0.0011299768217600057,117.93194445678904,5.128110415848389,96101.88951990346,32110.080893439208,-7.885969267820713e7,2.565397698765363e8
0.0006800067499962382,-0.34721058198344473,0.0011170609861376056,119.57890441815356,5.907361958186858,169830.95051617533,37456.11143042881,5.908185943128611e8,2.71547817999961e8
0.0006700067656212295,-0.34666459091612045,0.001134678928913462,115.94599793591009,6.514307895854315,165392.94025435712,71591.66377877288,1.2276649826484447e9,1.0219111498177229e9
0.0006600067812462208,-0.34666998317449116,0.0010257255637546284,99.61296389259182,4.322024257366091,62781.06946770423,19520.931000929893,-1.1632073174768192e8,1.0133096932695574e8
0.0006500067968712121,-0.3445750310889401,0.0011692086021143256,119.5535158399244,5.806172431207808,171489.17225702992,41376.47666101208,4.8272264926607066e8,3.1265671480782694e8
0.0006400068124962034,-0.34246389842902397,0.001102206435461884,111.01099891188001,5.539474989817208,152167.86261132132,37895.95500735759,6.415926816804612e8,2.7190883312729096e8
0.0006300068281211947,-0.3414327593642866,0.0011999122430663971,125.16761158331606,5.423778923228051,60075.58273386786,27499.703723501014,-1.971985129132636e8,1.553254422964811e8
0.000620006843746186,-0.3413467178446218,0.0011914462266968033,126.43311482250205,5.687563829686825,89659.03179146617,33411.0174733628,1.2245751794645052e8,1.950682646698553e8
0.0006100068593711773,-0.3424730665185419,0.0011302794493192629,119.69003102617336,4.8938355357039605,119719.38432685599,24477.123933933563,-3.134360595370441e8,1.4036187125045064e8
0.0006000068749961686,-0.33929859703936477,0.0012091748145358595,135.78693620710496,6.3098764750986325,204125.0999870644,42591.64716084841,4.377770634753469e8,3.306762757696264e8
0.0005900068906211598,-0.3405113648371842,0.0011943488773918248,128.4024398149223,6.140436878485308,184065.43926614488,42635.19229966242,3.0138992558167017e8,3.434824806123004e8
0.0005800069062461511,-0.3370577826041696,0.0011472124310537358,126.3428362999613,5.905308976421042,187493.80660260463,42415.58991769612,4.8195743859612346e8,3.482700023131856e8
0.0005700069218711424,-0.33376760986322984,0.0012360459659578897,134.82448981308602,6.4493102262584525,183486.96674671865,51381.38684708136,4.241517639073873e8,5.683715544227691e8
0.0005600069374961337,-0.3334128531418083,0.0012376464164838975,137.6052170208,6.21967806447293,132480.7914429824,37787.56100716713,1.2588322991865534e8,2.1581817912105837e8
0.000550006953121125,-0.33316487001854644,0.0011915628264597266,130.8543755940111,5.875109950674619,115377.75291628591,32050.07902581796,1.0615096241044277e8,1.7123045257831496e8
0.0005400069687461163,-0.3302796856138698,0.0012069752408458655,130.8788592832697,5.937848962102666,161856.44588350825,36277.85896928829,2.4163062266824663e8,2.6184661875808427e8
0.0005300069843711076,-0.3297704162677672,0.001252230641702498,144.2915943187627,6.85685546663262,204633.5256455586,45725.332358800806,3.3834280681274307e8,3.34468634980233e8
0.0005200069999960989,-0.3280355570415926,0.0011754201452705102,128.813230270008,6.2084253143718025,141543.87943370242,41481.10200522586,4.961040689403531e8,3.429648810707659e8
0.0005100070156210902,-0.32606129610537754,0.0012296711235807152,143.08407977468593,6.9766253646992125,192580.4246636072,44285.65216243885,5.148622661368108e8,2.7904282803330195e8
0.0005000070312460815,-0.32489136838533594,0.001299867075181125,153.66886965495812,7.036198336138232,224901.14673679724,45992.88792761796,1.0495657608886674e8,3.402059569217669e8
0.0004900070468710728,-0.322091597141764,0.0012730995479485396,162.34089543159092,7.973827697119335,338235.5424058013,61568.9158701195,8.809688304791967e8,5.1681036430020386e8
0.00048000706249606406,-0.3224925067722602,0.0012565813048297041,146.71463635125528,7.484091973053609,200126.6120949085,80079.30926817005,1.0514383590866034e9,1.2103320036197188e9
0.00047000707812105535,-0.3188941104465034,0.0013511434968796116,156.56646986393955,7.927729401912155,283604.8617757822,67233.77588269228,1.2192315972513788e9,6.089887518331982e8
0.00046000709374604664,-0.3181895196779249,0.0013336217951882313,157.84139754005983,8.538576495685406,313374.98240741243,112895.42010570869,2.695053089053231e9,2.0709019784871433e9
0.00045000710937103793,-0.3150338914344281,0.0013305170072461742,158.04279955652316,7.800068934007116,333182.0938780992,67178.33552798873,1.1589354677859335e9,6.003865653356339e8
0.0004400071249960292,-0.31569212423674786,0.0013369089214310757,161.8661812774512,7.828138472448431,261398.79875934994,68821.38798459424,1.1110794678755279e9,7.127821917081393e8
0.0004300071406210205,-0.31422181375969394,0.0013362833635386987,166.4345842673234,8.28493202494303,261338.70029734835,83009.83037527892,1.4381353319995456e9,1.0342797518264421e9
0.0004200071562460118,-0.31229323634484885,0.001320441808175692,165.9612826751838,7.383067377269504,243999.74928102022,62258.59292136282,2.90798475703439e8,6.710403031262225e8
0.0004100071718710031,-0.30953931395957157,0.0013373288538603648,171.49925475556148,7.753408662631531,254891.44028804055,60420.12615099595,3.462016407914171e8,5.83871761535237e8
0.0004000071874959944,-0.3077839152698475,0.0014212920448856148,180.36172220849895,9.121174182986438,463315.13972361607,94911.77700728498,2.6582124090213914e9,1.0637965316316832e9
0.0003900072031209857,-0.30721777355570257,0.0014311890107032202,189.3194879340494,9.161095277285096,357466.976627926,69245.58630320187,7.497280166455026e8,5.848768645568858e8
0.000380007218745977,-0.3066797416112942,0.0014103613271422984,177.0070185682813,10.381930191438947,467076.3453043595,134794.593584194,4.2813038229858146e9,1.9883093366296663e9
0.00037000723437096827,-0.3042352222767515,0.0014739559358980213,201.19940658250712,10.14651192266136,605490.19545119,97778.34086293858,3.2241491933613625e9,1.0763522822585099e9
0.00036000724999595956,-0.30143374939566864,0.001392780261940555,187.53566000837156,10.044190630247389,414217.303117358,94088.75406333612,2.0488250802256217e9,1.0474901657645895e9
0.00035000726562095085,-0.3006050404757842,0.001413468475424949,202.20176018955442,11.699083808018893,562598.0996360593,165366.00158427344,5.309408080793182e9,2.9002008090626893e9
0.00034000728124594214,-0.2974038875771195,0.0014675846816357386,199.84386468083343,10.155282560360027,579543.9152564998,100259.46395472086,2.8659047518783646e9,1.0166136284800353e9
0.00033000729687093344,-0.29420929696202003,0.001610075665469559,221.0933555686089,10.619796749800754,487104.8836993125,100499.60949518775,1.7811734823128629e9,1.0828817523487098e9
0.0003200073124959247,-0.29447875871826584,0.0014718676663693089,197.10849978021497,11.606588497726829,468098.6957340951,208332.0383310293,5.300371334195227e9,4.825722735431705e9
0.000310007328120916,-0.2929130325899537,0.001548032276392677,229.40274120540658,19.17030077336075,1.1054094239017172e6,555533.4571975445,2.2548650665043736e10,1.8774324615279034e10
0.0003000073437459073,-0.2900870241923576,0.001563337330578494,218.65094744387804,13.778821538963623,818121.6037098052,278102.8343977138,9.429231300456324e9,7.072733629623697e9
0.0002900073593708986,-0.28957111713900113,0.0016135311603017973,237.82429270289626,12.531710528737117,546906.427414947,135653.5383764119,3.561138877971825e9,1.6813333940465791e9
0.0002800073749958899,-0.2871880906882144,0.0016647646147586877,227.3023985569611,12.700326368580466,729876.5442480298,156732.80843307477,5.731825486819594e9,2.270350106865548e9
0.0002700073906208812,-0.2861522036873828,0.0016230664057797798,220.8441545390495,12.949495445003997,728925.7447135799,167515.40671128788,6.268180016756241e9,2.323696384247686e9
0.0002600074062458725,-0.2839280884548232,0.0015830109869919657,226.30590727556898,12.338808092793395,511733.71247064776,129474.59230808058,3.1994377887965226e9,1.8529065105257964e9
0.00025000742187086377,-0.28079857583214285,0.0014606862631600917,212.94564697958177,10.600824959674014,510633.6653209626,89153.00531587156,1.968755946226016e9,7.79772119827195e8
0.00024000743749584788,-0.2764180743413788,0.0017277655765187507,278.71085673616074,15.510923442186192,1.0722137902306176e6,189090.05660890733,7.093484108299477e9,2.513194576567083e9
0.00023000745312082182,-0.27234900099142945,0.0017451598874283038,265.40049579462124,17.1521606231303,1.114594160076986e6,317636.79288045986,1.3960758217046104e10,6.371728511873718e9
0.00022000746874579577,-0.27316272734565233,0.0017348277842558722,267.35740885444096,13.605447757575067,821202.1605364964,161979.1086043304,4.011575071597153e9,2.2520467909101977e9
0.00021000748437076971,-0.27308670967388243,0.0016996229099803348,268.0646444879972,14.390503368985312,889319.7036245844,186634.7138262875,5.195779580251752e9,3.0118047116049976e9
0.00020000749999574366,-0.26572056041651293,0.001709828913740723,273.64906932617635,14.436172313371765,1.0348749607975183e6,197976.69811732208,7.852523485838406e9,2.9063459384187737e9
0.0001900075156207176,-0.26558256750429055,0.0018162876935334219,299.20137829059536,17.592859012812692,1.2859908352437508e6,315447.4530598236,1.4233948279528837e10,6.592919660460553e9
0.00018000753124569155,-0.25937831201017353,0.001894939674088731,323.14605320860113,20.467598441647947,1.7027801695811602e6,426182.19129666203,2.136884979916289e10,1.0591380201922335e10
0.0001700075468706655,-0.2550981252355439,0.001965756463755092,336.2141540326407,20.903797797521452,1.677306308455554e6,427103.89957020886,2.0520685918935177e10,1.1323927234856129e10
0.00016000756249563944,-0.2495797252244788,0.0020292305624586117,351.37088951435885,21.83471433576792,1.8281698484369433e6,437124.98700056184,2.068769701123864e10,1.064875678076394e10
0.00015000757812061338,-0.24892663803034584,0.002075262991019638,375.81683506763153,24.580928919320968,2.025710383646655e6,519291.05939411424,2.793164363135103e10,1.2804692931433207e10
0.00014000759374558733,-0.2457898764796777,0.0020818926955712747,392.5088990962537,20.682665698429098,1.848820105431545e6,290673.1997240761,1.2880167521463264e10,4.1171262120354757e9
0.00013000760937056127,-0.24103573615397683,0.0021218171738215,398.22363472334007,24.884002426813087,2.3219909442393463e6,416832.0097711789,2.644768647365174e10,7.690451141792515e9
0.00012000762499553522,-0.23783372348375492,0.002262558363841644,441.24655844952537,30.63635678912719,2.991758009393008e6,798607.6388183337,4.555789182423807e10,2.627637863532376e10
0.00011000764062050916,-0.2330386963850193,0.002242012822713226,442.5939813190894,35.12475696965468,3.439664159602666e6,1.1160499935722214e6,6.990005238529631e10,4.1812275777426315e10
0.0001000076562454831,-0.2315502147682892,0.0023906375474722374,490.21964139490365,35.10794462651628,3.64947596088672e6,1.0828447511538847e6,6.525802568747903e10,4.042367000219334e10
9.000767187045705e-5,-0.22424279908031675,0.0024678631296925486,535.88557523521,34.45220983622327,4.201269832062692e6,708447.7796478819,5.361788044194688e10,1.5977594148503157e10
8.0007687495431e-5,-0.21933927340444465,0.0026674316124831576,622.635253168622,46.550929258860144,6.562457405551683e6,1.1667627863554808e6,1.1901528756314195e11,3.45940583968968e10
7.000770312040494e-5,-0.21356446296163528,0.002798049934654916,693.9260940712521,53.40713760467794,8.66274920596672e6,1.5287353148616734e6,1.804828796477619e11,4.547926181446577e10
6.0007718745378884e-5,-0.20752504481397135,0.0028176253847956487,705.9192814538642,53.04949589502085,7.998098301056721e6,1.5169311783054424e6,1.7072029936761142e11,4.676938870019699e10
5.000773437035283e-5,-0.19993365845478678,0.003048752763422635,806.6947886753383,58.09849880746022,1.04672297662363e7,1.6122533004093678e6,2.0485767464204373e11,4.496986239038931e10
4.0007749995326773e-5,-0.1931308543338418,0.003326160161047718,900.7581206360161,62.90808999175975,1.1435054916072302e7,1.5934383237239027e6,2.0224306051047266e11,3.985352722341722e10
3.000776562030083e-5,-0.1849148614399722,0.003533686464987722,1014.4313754659137,73.6217508883417,1.4077327646963904e7,2.016028777805546e6,2.667174262240745e11,5.381949092405744e10
2.0007781245276943e-5,-0.17268710116342503,0.0037290183725833103,1164.0930919228413,76.50483766700805,1.5776023469460389e7,1.8805177669724387e6,2.5154165360214954e11,4.264092004081661e10
1.0007796870253056e-5,-0.15888070011105287,0.004046424865877118,1328.1076383513434,81.92533337896728,1.8589608916156773e7,1.8092497587285165e6,2.3951957762691098e11,3.7111478212052414e10
7.812495228756315e-9,-0.14586976389272552,0.0043027311881080645,1551.8200321583865,93.34147588187724,2.272454214309365e7,2.1634715962670934e6,2.910364612396525e11,4.4813578865437065e10
-9.992171879795544e-6,-0.13345031607256544,0.004335062012568647,1600.3966586815332,91.31546082161204,2.2702483367003527e7,1.9097993326883619e6,2.3242279299008865e11,4.069370320261483e10
-1.999215625481943e-5,-0.12476703294933082,0.004435743347760958,1687.4121569386805,88.38647193179963,2.2958813895093556e7,1.7759409807688957e6,1.4163197637215683e11,4.365311398620517e10
-2.9992140629843318e-5,-0.1101748522582286,0.004769994864072642,1897.5893816913674,90.38951153677475,2.3240744089614034e7,1.8623246215988228e6,6.948553527634808e10,4.926605547973147e10
-3.999212500486926e-5,-0.09584169060715257,0.004965813616691443,2098.059937333841,94.39047232677005,2.3789513692383792e7,1.8075332547965255e6,-4.25236948698138e10,5.713539623064845e10
-4.999210937989532e-5,-0.07880197452969967,0.005344049053485567,2384.2439975115353,94.98880986044311,2.5603389724881418e7,1.8334344439312483e6,-2.4411547917174445e11,7.36912949270897e10
-5.999209375492137e-5,-0.06328439232877173,0.0053028582491286705,2469.178786177917,85.09433027291436,2.1510657966425616e7,1.6270639124831678e6,-4.2845660174006604e11,7.315879858990784e10
-6.999207812994742e-5,-0.041844048870490924,0.00547445502246216,2614.5543403392253,81.87897594809586,1.8956080040892858e7,1.8181919325614916e6,-5.795581351147081e11,7.47903716728022e10
-7.999206250497348e-5,-0.024084007521949908,0.005410537808247792,2757.3391195821864,83.28097189221963,1.3999218519713853e7,1.9893986548376547e6,-7.350386581541085e11,7.557840495660657e10
-8.999204687999953e-5,-0.004967517176287771,0.0055028128540852254,2819.8801884185154,74.71625605197133,7.491091025455928e6,2.0112412110818035e6,-8.726838650984503e11,6.729574162610607e10
-9.999203125502559e-5,0.018520668558673785,0.0055213259784248426,2951.3259453496144,79.1644058476336,351530.4336248758,2.171267235629523e6,-9.76053903928649e11,7.162072040629297e10
-0.00010999201563005164,0.043869496423197964,0.005417063475470689,2853.10471876965,75.7360395932021,-4.80933003853859e6,2.094127590396793e6,-9.298869185431052e11,6.7381989868957e10
-0.0001199920000050777,0.06703310834605458,0.005486343175532349,2874.4299012912647,81.7164391057361,-1.4938673611476926e7,2.1708591297887927e6,-8.582941453187853e11,8.005440873963318e10
-0.00012999198438010375,0.08928928579693193,0.00550334106036772,2813.091815913664,86.71641006094245,-2.2873197845324628e7,2.0394515602071595e6,-7.070916754434387e11,8.755245673843874e10
-0.0001399919687551298,0.11499755257744997,0.005245290745664107,2540.6958596179393,85.39324961502872,-2.521149351860328e7,1.7892982152922808e6,-4.613170790509642e11,8.100317031467183e10
-0.00014999195313015586,0.13595831064608221,0.005082377442867095,2292.7964626739786,91.1748816404277,-2.820316999139656e7,1.8189073872220325e6,-1.8348918641208722e11,7.373205119006873e10
-0.00015999193750518192,0.15569444130011337,0.004799367284504819,2117.1352449170913,97.24565954641663,-3.0109607094791368e7,2.0529648632832698e6,3.5949649609072586e10,6.724842299906907e10
-0.00016999192188020797,0.1762770542437371,0.004558901494107503,1886.2551714803267,100.70737918068262,-3.00493453676905e7,2.124207297644788e6,2.3361609106586816e11,5.8112763333111694e10
-0.00017999190625523403,0.18738906759832402,0.0043822707658410925,1680.0879932108144,104.15277764268671,-3.0161574104505092e7,2.49801868027754e6,4.239931289545357e11,5.610140068793454e10
-0.00018999189063026008,0.20647615188941926,0.00404613110488701,1404.868281157352,94.94233160529166,-2.5467536647439603e7,2.25955666102106e6,4.1305389957218195e11,4.979884496169053e10
-0.00019999187500528614,0.21875075654036247,0.003707414730517259,1130.8610048486732,86.59398115217057,-2.0388633665157706e7,2.4106954357737717e6,4.2210826650634625e11,6.072205885241171e10
-0.0002099918593803122,0.23340703027978688,0.0033693467073425964,970.0587531703704,81.31968184374036,-1.7555459478625473e7,2.404814951620213e6,4.089672515042668e11,6.67453437836389e10
-0.00021999184375533825,0.24119936883669485,0.0029432198630469407,772.4726016817391,66.67052056755679,-1.2527069185406448e7,1.9882500756325065e6,2.926717068625697e11,5.826427950634862e10
-0.0002299918281303643,0.2519632377876375,0.0025194676843398353,559.4043712535039,52.95176228004944,-8.157716541379858e6,1.531625051082063e6,1.87629595056204e11,4.56639663984179e10
-0.00023999181250539036,0.2601786791860799,0.0022465529136390093,461.5326273537547,43.07554569231294,-5.695898471578201e6,1.1766683694531326e6,1.2681024973676666e11,3.1930982464073944e10
-0.00024999179688040625,0.2656295570795846,0.0020647418127795712,384.71876772637285,31.883682742162602,-3.435613379577786e6,797297.598481561,6.664738472351381e10,2.120463368334589e10
-0.00025999178125541496,0.2705768659586567,0.0018633583912614116,329.2673024940427,25.472821047877808,-2.3023630039198003e6,639154.1686412104,4.326114377396018e10,1.7998919922809067e10
-0.00026999176563042367,0.2765165944411704,0.0017247390396360272,286.0302784175115,20.78966966633686,-1.7169013578649499e6,459087.0781839653,2.7239070386855583e10,1.1251836581037407e10
-0.0002799917500054324,0.2808723994001513,0.0017392395733250201,266.71265951858936,15.782576885008757,-1.0297281193818327e6,229622.24468241978,1.0005638174533218e10,3.7335670663984356e9
-0.0002899917343804411,0.28188135184104857,0.0017090435025892373,262.6425519536858,14.754638090016417,-970284.8791846525,189790.3632872491,7.736493227614198e9,3.0120408422787347e9
-0.0002999917187554498,0.2833822461970564,0.0016850507628193504,254.71335377283873,17.092503837142104,-1.2361161077793047e6,333004.9812551078,1.6030052480858305e10,8.073067368919683e9
-0.0003099917031304585,0.2887191210879127,0.00158459483212897,236.7435945736415,14.334818350782678,-861604.2106488382,238375.96989755452,9.601289427610395e9,5.041895905446905e9
-0.0003199916875054672,0.2923098408471656,0.0014878555182607097,212.25711958587982,11.549229964428235,-599510.5457090744,126122.74627066006,3.843132015415962e9,1.7571478147406898e9
-0.0003299916718804759,0.2960831835381097,0.0014038943890546712,190.0671108087915,9.633785362810128,-408085.2295164594,98159.31311116778,2.399934138679125e9,1.2073533876990135e9
-0.0003399916562554846,0.29502752729724563,0.0014826863376726012,197.52702606016177,9.779974274597867,-395891.8318183598,94179.60769486295,1.5817834808129065e9,1.1116284050957792e9
-0.00034999164063049333,0.29762497834449525,0.0015249966138645569,199.22579868834714,10.89320702267421,-506375.87972109613,103259.25765533737,2.6769058271557684e9,1.05811812930471e9
-0.00035999162500550204,0.2975523838815614,0.0015998378880023967,208.26116188156743,13.838794977372592,-867783.7989903818,197826.84202873023,8.814707333176937e9,3.2449889637966475e9
-0.00036999160938051075,0.3017985625487018,0.0015111160177412317,200.83661433175837,12.485648065485776,-557000.687112046,187678.34891747203,5.434660079935112e9,3.587863372350506e9
-0.00037999159375551946,0.30481639356758944,0.0014334966135941519,179.07490927415668,10.008543103762936,-364926.01209359727,123140.89105398684,2.70653322595397e9,1.8495951800887837e9
-0.00038999157813052816,0.305717627092233,0.0013897305435790438,174.57012174351794,9.796263273853887,-435635.1319646279,115230.28067904731,3.0245031588841295e9,1.7117756118007553e9
-0.0003999915625055369,0.30641187896906047,0.001393920268991407,166.91096091825867,7.456002810025417,-234799.6189140594,51632.91439828242,2.513798061351526e8,3.4604859237307286e8
-0.0004099915468805456,0.3076756976818723,0.0014046757282856774,177.4291604061594,8.597505208678976,-394446.02053198015,73786.81197123004,1.0550680657059678e9,6.486359742763976e8
-0.0004199915312555543,0.3124779372274812,0.00134635182420854,165.74885796961408,7.757534688766238,-253639.79493660125,57376.944049342215,6.240506946334955e8,4.81976085699642e8
-0.000429991515630563,0.3126991931587993,0.0013269374875314213,175.18624569550244,7.630352434854412,-269223.53960263386,51700.560556196564,-1.422670607786916e8,3.5311133573068964e8
-0.0004399915000055717,0.315237801471475,0.0014365832043826507,177.4386493443009,8.054550599221793,-255956.58765518805,56630.897029699045,1.6440271273313597e8,5.077703368801416e8
-0.0004499914843805804,0.3161605039034716,0.0013980804077049977,182.75863200707715,9.305797111781425,-410578.599059585,100831.46945499303,2.550723023080277e9,1.2991489045138044e9
-0.0004599914687555891,0.31768510438197334,0.0013138238204154927,157.38900255268214,7.2663516224975355,-265584.89785352437,56699.57871223839,2.4168510762382215e8,6.129655590944554e8
-0.00046999145313059783,0.3190281289318314,0.0012051586478359756,148.96772081419414,6.941630815716186,-202913.2557163222,58008.27437325159,6.743967448868657e8,6.43700123169287e8
-0.00047999143750560654,0.32073594066110406,0.0013430307656189452,168.1668533229593,9.466908678470363,-418237.88335357775,159683.01021599254,3.6422253827743874e9,3.488453135831057e9
-0.0004899914218806152,0.32304108607725623,0.0012969545683894498,156.4627433972997,7.307887713294156,-231744.71023014362,60840.458598994344,6.029985077759048e8,5.818869325812654e8
-0.000499991406255624,0.32418048091194834,0.0012619338066564608,146.3786010803707,6.6956011239145194,-195247.1720727637,43063.082102447785,2.0701023268914768e8,3.066344047806414e8
-0.0005099913906306327,0.32466945548229104,0.001255592148742747,144.8459947232319,6.954111001791642,-232244.34950689872,62180.248720121985,6.944503108544818e8,8.158556921291832e8
-0.0005199913750056414,0.3267769280983106,0.0012441486384033127,139.0681074663413,6.5533925611400585,-213779.24582953178,44354.63078390586,4.698454232534428e8,3.028524815664904e8
-0.0005299913593806501,0.3277327539223616,0.0012570568744407174,138.81657210916052,6.174174091299164,-151431.56358456367,46369.14070220801,2.3403469536604497e8,4.689583004143252e8
-0.0005399913437556588,0.3309118465701163,0.001212486857268278,140.11635239300728,6.390553110020447,-194545.75857800333,44037.174683982885,1.014307646384712e8,3.531933696391419e8
-0.0005499913281306675,0.3295341800185868,0.0012609834849813299,147.54903445396747,7.032567045779701,-241251.8881453689,46223.938656878934,6.275725570879031e8,3.2594759902947485e8
-0.0005599913125056762,0.33157068672175855,0.0012213356912116526,141.6428350973327,6.271534103107407,-145558.31981922727,40422.63982545936,-7.961792359911522e6,2.617127010458286e8
-0.0005699912968806849,0.33403627004364644,0.0012782607527978176,147.9843505442705,7.456924573806023,-209710.03705467403,57019.213276588926,9.817805805088564e8,5.3629236572012424e8
-0.0005799912812556936,0.3340420258623199,0.0011990806301062163,125.97695516654554,5.40719038366957,-98515.03404217752,32921.044198644275,8.136262552377942e7,2.2222977993386045e8
-0.0005899912656307023,0.33671541595001003,0.0011905149619351489,126.34135763684372,5.5997457830306345,-118517.08918206814,35319.17488251654,-6.499659479050494e7,3.1904515222593695e8
-0.000599991250005711,0.33833351045274,0.0011749830387691345,120.49616403312234,5.48008227028343,-81719.0289331039,33373.695303289765,7.451188371001652e7,2.3298649328890768e8
-0.0006099912343807197,0.3410771396065653,0.0011077014008322816,118.80994179202119,5.638884955409359,-106621.24886429624,30584.984942078285,4.178872424204735e8,1.6777659916941476e8
-0.0006199912187557285,0.3411561542889016,0.0011597409368326215,122.77708181538894,5.9354205797398665,-118276.84886938886,38257.7636243487,4.379537929816256e8,2.7106769457672393e8
-0.0006299912031307372,0.3407104195380485,0.0011581122739135956,131.08916876688997,5.73322937395208,-104369.99362253203,33324.65636962573,8.968244455510588e6,2.5163505509494832e8
-0.0006399911875057459,0.3416376033048806,0.0011766278916706713,121.00833122369008,5.433536617588791,-133326.05071571062,32955.36145159949,1.2910919015149973e8,2.3698221902510187e8
-0.0006499911718807546,0.3437823233094735,0.0011372140708128366,118.04216123971447,5.972206821884289,-173945.00345191703,38564.62336486898,5.511039763023388e8,2.9006514184907615e8
-0.0006599911562557633,0.3460277653136396,0.0011437179192895146,118.8788265369363,5.52094387511414,-103458.15303385226,33383.85946691373,1.9054403331262073e8,2.2826271533338556e8
-0.000669991140630772,0.34745794660028867,0.0010674456755099635,106.93597835936032,4.934304753212912,-59341.1607622522,29255.783038862784,1.5674188343166202e8,1.9260529392035502e8
-0.0006799911250057807,0.3455585658276328,0.0011745006702832286,127.83916670550175,6.172221001502558,-118873.37792701228,35380.03868521208,2.641141519515141e8,2.3244254758274946e8
-0.0006899911093807894,0.3476829654209114,0.0010960480996109146,109.27015877991866,4.767139904308024,-94212.01139106444,28590.602997702616,3.631993466024968e7,1.8597193834547198e8
-0.0006999910937557981,0.3482985565530574,0.0011200289357285915,116.68797961272928,5.073723544402849,-59002.60324505061,27423.28384081816,-2.7658548994248565e7,1.8170289886334133e8
-0.0007099910781308068,0.3518228118243577,0.0011078383663270912,112.49866425076051,5.330852583228932,-110024.99061592532,34112.8456353791,2.9440975309009326e8,2.6200419173322365e8
-0.0007199910625058155,0.35415303408359083,0.0011101900773207508,106.74870105969707,4.832240732933271,-88969.73105077722,26740.157000693314,1.0318272393118134e8,1.751461061410042e8
-0.0007299910468808242,0.3528737388578554,0.0010302115779067878,103.72830821424398,4.798343950394937,-88467.32296799052,27501.35891433487,2.2165663358840325e8,1.906398541552057e8
-0.000739991031255833,0.35612907471759314,0.0010269608201470195,105.3267489937797,5.394707857885399,-121559.82453422181,36347.56710506949,5.234368798800794e8,2.761122045062727e8
-0.0007499910156308417,0.3558938159150759,0.0011081363151110822,107.98437271037862,4.888810446302462,-122500.41441000366,27804.22073642713,1.714289537718254e8,1.4669638689751732e8
-0.0007599910000058504,0.3571136894955023,0.0010732453811940399,111.02112269219758,4.7760925323681205,-106945.32354376806,26479.903606792333,-4.799572883718604e7,1.3786588190621427e8
-0.0007699909843808591,0.3571426390028537,0.001144750900125069,112.0038520497273,5.238196747237955,-124624.76552023506,32841.60804898981,3.085303494712401e8,2.4692632733830562e8
-0.0007799909687558678,0.35754508113027605,0.0010433588150993423,104.3306381131273,5.046340771075057,-91115.75843305289,31125.638943022335,2.319403415733188e8,2.4946457108467686e8
-0.0007899909531308765,0.3599555341469309,0.0010614905662137664,102.22179092133494,5.425325152619975,-149629.13135853942,41354.766146781956,5.988122342897526e8,3.6644726705974233e8
-0.0007999909375058852,0.35879116953658036,0.0011115770850026224,112.223179379286,4.992640397519998,-75889.34735154628,24008.752024826303,-6.675467115220338e7,1.3652566385209072e8
-0.0008099909218808939,0.3616566300102688,0.001047295101740474,101.69717391396594,4.764475231556407,-79352.23869028878,27811.224270514624,3.323393337017133e8,1.7901783282281613e8
-0.0008199909062559026,0.3619466067474058,0.0010856354774265347,107.16537418018659,4.836361191763521,-78325.92276619725,27390.242420245693,5.439021563338534e7,1.8199637715955514e8
-0.0008299908906309113,0.3635777018019027,0.0010015598243846616,93.97744981666891,4.301223175001032,-110282.25461537737,24272.281732689848,1.596005886991682e8,1.629276694659248e8
-0.00083999087500592,0.3650633209860663,0.0010305533455488387,96.12718663973008,4.482910289125578,-61851.83519468205,25726.735928072336,1.534379359557118e8,1.6799263451197958e8
-0.0008499908593809287,0.36531844398460983,0.001038687090606715,99.39979150421682,4.863654732301752,-118734.47330323521,38746.992665618054,5.693675885837321e8,4.1762994221692693e8
-0.0008599908437559374,0.36436809255916786,0.001034368026236048,102.80755918250082,4.7106340076423985,-77912.62546765253,26110.920174117615,1.6688254040245593e8,1.5588312204049528e8
-0.0008699908281309462,0.36749118236806794,0.0010166301201761424,102.07411491932989,4.147420702463142,-53583.782108907915,21576.993327213673,-1.5032706839980572e8,1.1453020827231628e8
-0.0008799908125059549,0.3674206704670301,0.0010244399932505465,96.587732417293,4.324885077600688,-72529.07483052311,23166.04678331839,9.252351399570411e7,1.3798372738459548e8
-0.0008899907968809636,0.3700682852636527,0.0010821937041803546,100.12591533956137,4.4091086631002785,-86470.38482111154,24286.735963451665,9.164219742309844e7,1.2257240319041015e8
-0.0008999907812559723,0.36917806186737495,0.0009741081136300762,92.6214030147255,4.173110125931983,-58678.33233112351,23652.332634148566,9.052609920961894e7,1.7910145941227603e8
-0.000909990765630981,0.3711837008703695,0.001013769364076366,88.79823403620935,4.300050932980732,-96964.14907113084,25891.745835220187,2.2592649308790004e8,2.0161939058993915e8
-0.0009199907500059897,0.3728763456577071,0.0010492325869839497,102.13569565273272,5.082067576320283,-114017.4405144041,34046.38585667755,4.2032481976331425e8,2.782135875512254e8
-0.0009299907343809984,0.37337222585223545,0.0009750039044201135,87.31165166814411,3.8894274407731184,-34048.30445160585,19618.52003702998,1.3999712036450977e7,1.0948588275051464e8
-0.0009399907187560071,0.37284904141823977,0.0009920362657721176,92.36005740408783,4.1729513427954625,-93817.74258638392,22480.098753229708,9.823176525482026e7,1.442309012927235e8
-0.0009499907031310158,0.37596323920922087,0.000953502587696612,83.6829170422986,3.8463495067972535,-54695.93318905847,22200.763511703903,1.503910766046656e8,1.6707197133465275e8
-0.0009599906875060245,0.3756151718699107,0.0009741971120878804,84.93121598207944,3.97878540617742,-42540.601304874406,18162.23585635898,3.992548117726102e7,9.678223162354206e7
-0.0009699906718810332,0.3746476016874163,0.0009780347858277662,88.9067639360615,4.724248867551279,-96751.38364213535,36210.38886644207,5.717402982335768e8,3.7025781020323914e8
-0.000979990656256042,0.37722379889754004,0.0009836728616658334,91.39485524143917,4.07178660174464,-75362.12809998164,22307.38690529151,1.1460027568641745e8,1.2220245531242537e8
-0.0009899906406310506,0.37629414156646723,0.0010217668190443203,96.30171880165689,4.2426040669931515,-93528.94241595354,23589.627812356874,1.8436168938258257e7,1.2925896614902022e8
-0.0009999906250060594,0.3798604318517396,0.0009582791731619185,84.69943408961151,3.6243134740926743,-63557.09764863434,15975.94177343938,-6.756320830436638e7,8.219908483099099e7
-0.001009990609381068,0.3800193674401149,0.0010135337746432617,93.16995325076826,3.9309671163657924,-73404.17298188152,19877.953290057743,-7.640838240235868e7,1.1053374893436334e8
-0.0010199905937560768,0.3799138987919179,0.0009883582231647646,88.30776339045694,3.9406915797776643,-79939.15368671784,21055.158585307177,6.999028626648016e7,1.3036541631268491e8
-0.0010299905781310855,0.3835638431599944,0.0009546541633854243,87.01507424512441,4.459754323392213,-103772.24797380708,27507.168915889088,3.992891923030563e8,1.9319791856620637e8
-0.0010399905625060942,0.3837817509869947,0.0009641552826029439,88.14294821596934,4.226639816684518,-93606.24516627712,25480.141290545584,2.4055536079044574e8,1.6646978989149824e8
-0.001049990546881103,0.38502585032840186,0.0009724536892861929,84.52428730889118,4.031770849244674,-76671.88440545645,25178.566986588434,2.163481873440454e8,1.9122329027060348e8
-0.0010599905312561116,0.38536539530846775,0.0009511978326631695,84.65387187240287,3.6572749941934637,-35658.39491275643,16404.813076988685,-5.9173771326527335e6,7.801067066449326e7
-0.0010699905156311203,0.38552688426495846,0.0010170331818369677,87.68403743510405,4.064545015385175,-74501.65719203507,20081.498244953447,7.24071520067538e7,1.177157808560222e8
-0.001079990500006129,0.38729698822253855,0.000973056862422565,85.05667006125016,4.135857475214151,-73580.93344516643,25187.49536885202,2.75561566580548e8,1.8489455676641676e8
-0.0010899904843811377,0.38835770558103894,0.0009405253258551274,81.17101842328977,3.6357720523890613,-73682.8220829362,18329.390153315897,7.163819982866521e7,1.124887988242277e8
-0.0010999904687561464,0.388320251826939,0.0009294364862490411,81.19639334438878,3.487198169198547,-29385.460450266248,17897.625714773043,1.1359047040745193e7,8.922353938388248e7
-0.0011099904531311551,0.3884158804059591,0.0009455925775874686,82.56188948943144,3.901064616410085,-52609.00178514787,21876.219579339555,1.2985450996342877e8,1.6773213458396176e8
-0.0011199904375061639,0.38878092545055515,0.0008905068888105794,77.2045265420638,3.5426654050434023,-44986.71450390966,18678.47781610201,4.0519915714754574e7,1.1251266736327614e8
-0.0011299904218811726,0.390712607679924,0.0009299361211562872,77.84407366842723,3.7509909568991198,-71843.19116598136,22716.960283117052,2.8209065547201276e8,1.5456391557361683e8
-0.0011399904062561813,0.390531865830973,0.0008860075623976538,76.11460064825201,3.659357427417552,-40824.61655056061,16457.351093230394,7.524499453867546e7,8.227319942946495e7
-0.00114999039063119,0.39134947383288365,0.0009317048989916226,80.38845708311419,3.4867089718390485,-68269.837773783,15035.916389058286,-1.2232155062057134e6,6.83650613683281e7
-0.0011599903750061987,0.39258778511631925,0.0009314720776309729,79.81768518778259,3.715291467530518,-44991.34709604195,16510.728264655867,6.710881927480793e7,7.668077753029242e7
-0.0011699903593812074,0.3940960271300804,0.0008922573619519215,71.61811191441532,3.2453035412761135,-46450.79256929386,16539.78174385635,8.989951695249486e7,9.322612176334773e7
-0.001179990343756216,0.39328537124568685,0.0009094805299261831,77.14326318013933,3.654906669730484,-72386.63601316963,16776.990306926735,9.564105583102806e7,8.695102058511178e7
-0.0011899903281312248,0.39465169094182817,0.0009158206937815255,74.87720259770916,3.443790949384777,-37783.10421037627,14895.464643357094,1.944238894496908e7,7.46034800802854e7
-0.0011999903125062335,0.39562949774903994,0.000902427464170567,74.97807754057169,3.4410662343374767,-68217.57833711433,18057.227812487676,6.595407324655529e7,1.050173668373676e8
-0.0012099902968812422,0.3967542080125517,0.0008872669328769869,73.64700227848816,3.4119473703037175,-53055.296448386005,16061.163861939689,9.353839992261176e7,7.904598092875978e7
-0.001219990281256251,0.39609977225194676,0.000910833756416351,75.68487163203648,3.3991459350657207,-36015.588877425784,17222.866667146194,1.0433127502456427e8,1.0939935753385127e8
-0.0012299902656312596,0.3983339700485204,0.0009029593632001696,70.67630092256502,3.2852403045567407,-55412.55502565035,16936.417928301686,1.2162410846838337e8,9.301673238605055e7
-0.0012399902500062684,0.39870121964476896,0.0009070957472524999,73.63042014749419,3.415700540452384,-53951.82117608128,14431.459889326808,2.9329337956130017e7,6.633113833561962e7
-0.001249990234381277,0.3988793280477638,0.0008775792559920198,69.64062898663532,3.0183049056110476,-10215.228941989963,12724.901418634356,-1.3841000652195148e7,5.924967132051347e7
-0.0012599902187562858,0.4002250972572699,0.0009072329677214359,72.93890658834697,3.2575710524501487,-31142.880679858637,13648.497738020593,1.642453823376054e7,6.180839118964712e7
-0.0012699902031312945,0.40129936529193305,0.0008707672800746524,71.49647436038427,3.3567199689115865,-58200.688955281155,12633.425303874401,-5.2674065518829655e6,5.131966646254762e7
-0.0012799901875063032,0.40289802773623246,0.0009101033993326591,72.65021931541567,3.279262823948606,-47085.41370762326,14138.492741596305,1.0909272601418497e7,6.779397740762474e7
-0.0012899901718813119,0.40199158214272607,0.0008871344000186597,72.14606510948028,3.403832895657207,-62889.887999579834,16267.226234861217,9.263152465065742e7,8.852136714461559e7
-0.0012999901562563206,0.4028906614318351,0.0009384471439544877,79.39656749255484,3.529829960328459,-52647.532994866946,16808.10744539176,4.270808103539916e7,8.235727606135288e7
-0.0013099901406313293,0.405557465793816,0.0008754764675297773,71.88108848243536,3.0959267798991754,-35428.336488982175,13746.024272719646,-2.3274605476871274e7,7.074914363348894e7
-0.001319990125006338,0.4036204467238904,0.0009385632820798365,73.43287779500767,3.216631956315208,-55335.90616305804,15330.524814085999,6.487254081235079e6,8.578823476517622e7
-0.0013299901093813467,0.4046920441263558,0.000910805062712178,74.32880161981778,3.435067376599631,-59867.098294536176,16753.786613479922,6.095315899176698e7,9.049160049131475e7
-0.0013399900937563554,0.40599499766905023,0.0008699558296281325,66.45222182058896,2.8699586833023667,-14176.680801031984,12545.543742762535,-3.429070983071356e7,6.348561878134326e7
-0.0013499900781313641,0.4069984441878456,0.0009203630230053896,70.81091338349628,3.081072481752658,-37310.625026285554,13556.674759922646,-4.545187103802853e7,6.909326256522442e7
-0.0013599900625063728,0.40642746953441716,0.0009084906943670419,74.43329349326928,3.369713539360767,-35227.034079384735,16802.316533085683,8.502646324182008e7,8.4730090723028e7
-0.0013699900468813816,0.4077914610851718,0.000854215027082584,66.8892272038828,2.8591061838038443,-37254.87881368623,13058.935172181897,-3.980223066942528e6,6.288090212057682e7
-0.0013799900312563903,0.4100224687217583,0.0008453516133136967,65.2158036967865,3.061868285343182,-46191.31964081772,16112.24771547759,1.1738211758460265e8,1.0577902860552774e8
-0.001389990015631399,0.4108427076291895,0.0008743987825787268,69.2005006937031,3.1551047586065244,-43836.96810439423,13071.585068484714,3.693101078529291e7,5.7073667265772596e7
-0.0013999900000064077,0.40970404704758656,0.0008496113030957548,66.6385587989943,2.8137257853725393,-14635.689183776829,11493.037216527428,-4.48608135904184e7,4.772651232250856e7
-0.0014099899843814164,0.4115205989415307,0.0008661184230943573,67.72128239426908,3.143096987697409,-24025.870615192187,15690.610560236948,8.933978287189801e7,1.0281263863414806e8
-0.001419989968756425,0.4127386209614495,0.000847431512864353,62.983584210397424,2.7558265248319063,-17914.289646140507,10850.19930623157,-3.304616632842122e7,5.120166932670053e7
-0.0014299899531314338,0.41245403470343794,0.00080174191484028,65.39529908278875,2.7909601103624477,-4883.352949805127,10938.524863156765,-2.7571439741234217e7,4.933784792209453e7
-0.0014399899375064425,0.4120145081308087,0.000866315242022481,68.20149205890402,3.224987911705449,-35722.453065109396,15032.349892233684,1.1106618334745617e8,7.557731780821823e7
-0.0014499899218814512,0.4138952492086679,0.0008332574424946917,59.741206977567366,2.9718508597671036,-67694.91723983607,13724.764996112968,1.554672774795362e8,6.4724535625970416e7
-0.00145998990625646,0.41474079203256004,0.0008474771112651745,64.06765255318325,3.0120129358270873,-33002.82793796142,13999.072523580673,6.0377014278767474e7,7.763775446828403e7
-0.0014699898906314686,0.4162558964213877,0.000847644203255751,64.0549677473509,2.8059124877962387,-29600.29148912189,10813.44429986126,5.733659794295257e6,4.5350613303446405e7
-0.0014799898750064773,0.4160251148070733,0.0008531276844935661,64.02019562548948,3.1510428139709488,-44727.81403390464,17425.304806915967,2.4070779429375303e8,9.603298131569098e7
-0.001489989859381486,0.4142040984539523,0.0009090767140272638,69.95353407986612,3.2583657377559443,-48448.47694810157,16841.279865201504,7.829009744217145e7,1.2810232464929892e8
-0.0014999898437564948,0.41710520398008827,0.0008799967971304979,67.86234891340227,2.8909207061162046,-54729.5358613555,11993.927976676718,-4.331432205945029e6,5.570761669495387e7
-0.0015099898281315035,0.41690041015431556,0.0008178374823498736,60.48621027943695,2.8275649182312486,-57348.56465606119,12150.194034872447,6.25585481119148e7,5.467332703946359e7
-0.0015199898125065122,0.4193934623239411,0.0008601606210201397,65.11267880318906,3.0695861730454035,-37046.3848721864,14877.852840688402,1.2529745897551644e8,8.23230634490189e7
-0.0015299897968815209,0.41932936698898093,0.0007806514029970525,62.25043106622417,2.869524390236357,-17421.420061020504,12595.624770742676,2.8656519384458974e7,6.38787903213785e7
-0.0015399897812565296,0.419799784648769,0.0008200235264914532,59.6354599004324,2.3854918784277652,-27074.271899218395,9194.804412062369,-6.0974214335949525e7,3.5759574742068075e7
-0.0015499897656315383,0.41997861762584965,0.0008388502810473154,62.64442643506589,2.60253816005137,-35734.484992986385,9570.732135462387,-4.837048229799955e7,4.148582041956029e7
-0.001559989750006547,0.4206826170429949,0.0008280913600740307,59.416465067599795,2.669995667871133,-30537.175045677144,9685.527792662993,5.590895487451175e6,3.618097816671913e7
-0.0015699897343815557,0.42042282890878896,0.0008079873200419758,60.62852001196706,2.7019596980676854,-23486.485182641503,10627.065495053579,1.155182207034991e6,4.4430538389063515e7
-0.0015799897187565644,0.42059874910587536,0.0008172942506244569,65.0895970642934,2.708310629655918,-18722.730889317678,11205.960052266082,-5.60776447704962e7,4.671127007312311e7
-0.0015899897031315731,0.4220621589020667,0.0008053665660770691,59.45929588479129,2.6627920440501938,-12558.621010868883,11063.279242430634,1.4483559263573173e7,4.9965478702577956e7
-0.0015999896875065818,0.42409242438918243,0.0008050846859384869,62.47378493710774,3.0014282992813817,-33671.92399941304,14383.504898941921,1.0481899325524959e8,8.977344971676607e7
-0.0016099896718815905,0.4229906708756866,0.0008378401617015155,63.314098064294825,2.963633088545375,-23208.280866558922,13712.32449878307,6.5559714374730974e7,7.447038776613905e7
-0.0016199896562565993,0.42377556444216125,0.0007963820530818993,59.24739921846576,2.670782780585016,-21498.096938608945,10026.412909471588,-2.6385737086849794e7,4.9561191956843436e7
-0.001629989640631608,0.4236341742584025,0.0008503479741027004,61.35974809265537,2.7880402065751664,-26714.887644114024,10167.756937808075,-1.1102282012345739e7,4.243714016138952e7
-0.0016399896250066167,0.4262719629235239,0.000809911748581311,58.48708294862467,2.595768277412447,-19284.268548141732,9910.30582565901,-9.840418745967533e6,3.5484122615821555e7
-0.0016499896093816254,0.428174130159429,0.0008389536714315868,60.59620906139834,2.714144486806429,-9964.433146286785,10244.600236453001,-1.7408208727459602e7,4.1900509043462016e7
-0.001659989593756634,0.4252851123444248,0.0008375510333047992,57.86896996128126,2.726807688803204,-15053.968597451965,9868.870617458735,739241.2280690871,4.4220087654959925e7
-0.0016699895781316428,0.4278111052373041,0.0008038279767587355,57.86378800740173,2.901436026802753,-28683.943923426235,16055.593921755864,1.5194806458905196e8,1.223180348572721e8
-0.0016799895625066515,0.42926817774068304,0.0007989910133980562,57.849395141850636,2.433079780187875,-12613.133811577845,8075.8992460351155,-7.850841121731742e7,3.0523696879937865e7
-0.0016899895468816602,0.42849794428160926,0.0008372477867430342,61.2141228185441,2.85547289269537,-19818.9258563468,12454.257116616194,6.995981240858832e7,5.276222628087045e7
-0.001699989531256669,0.42950266847788265,0.0007977706612617002,54.80996608839888,2.4527688267897587,-13252.926225672327,8887.001735290181,-1.5124973692783248e6,3.3250609993954852e7
-0.0017099895156316776,0.43122853485180523,0.0007792224456161659,58.39616100345681,2.46270866764344,-11099.40908963803,10641.529970580446,1.1808390804550482e7,4.464073947635441e7
-0.0017199895000066863,0.430002460728431,0.0007948472461058129,56.86076295457684,2.415263700816061,-21258.243765389874,7975.425687251308,-4.696431220612716e7,3.2496737195893247e7
-0.001729989484381695,0.43058010589841245,0.0007926060066263708,59.69353434450969,2.544203875968778,-22034.287248490167,8646.61171324806,-7.648761726122369e7,3.3082846901699092e7
-0.0017399894687567038,0.4309501487346647,0.0007922836293624427,56.73272378146291,2.6138389879034607,-29996.771741787077,9762.095318332094,1.5943772132532574e7,4.261702648712534e7
-0.0017499894531317125,0.43161680296718374,0.0007888815336467614,56.35870008964404,2.7910364575030853,-22684.40652322657,12256.135923253778,9.88226181125295e7,6.239683766860592e7
-0.0017599894375067212,0.43246276342838486,0.0007864042047056021,58.37669006304679,2.5645347965302148,-44942.86867519395,13013.528032768869,1.7169422447703253e7,8.989912805489649e7
-0.0017699894218817299,0.43350558717053644,0.0008573462045431281,58.83291747364401,2.7506496708822996,-39078.635053278405,14251.577465729702,1.164772104032737e8,9.645412469831766e7
-0.0017799894062567386,0.432669272947465,0.0008443899881061819,63.00931142707484,2.750583332604002,-24378.83654825171,10801.374748993627,-2.1550390203397926e7,4.3996437446486555e7
-0.0017899893906317473,0.43492137514325185,0.0007605339056032068,55.488721683831905,2.4903580455478407,-21864.18482949631,10913.473513525647,5.1465516989690594e7,5.837337307149906e7
-0.001799989375006756,0.4347517713083678,0.0008298895786560128,60.39852543352087,2.6558358847526025,-33054.007085938305,10961.228822841507,1.803665372772597e7,5.238757220887933e7
-0.0018099893593817647,0.4339516526502531,0.0008255685474361365,61.34300441445756,2.6492883850153457,-41434.12355111243,10198.345226755422,-4.857169950465421e7,4.5471212064986974e7
-0.0018199893437567734,0.4363550485328028,0.0007650337544826237,55.9741636423385,2.457140982185721,-27157.813340320114,9105.55474932618,-1.9125479647920776e7,3.338122030381123e7
-0.0018299893281317821,0.43644645901362866,0.0007999303701166742,54.033060568354514,2.6183735407560844,-3177.629582359985,9948.541068028779,6.482282429351584e7,3.8588260230267e7
-0.0018399893125067908,0.43750945800749624,0.0007536346655532866,54.711237507029416,2.218847906704382,-19295.665320227134,7922.107086247578,-5.097354059675435e7,2.9478364235440392e7
-0.0018499892968817995,0.4374109677582149,0.000762974952796039,51.75783415906998,2.2623459459850976,-29283.09096114207,8403.05083943272,2.190688515089229e7,3.2842972500677235e7
-0.0018599892812568083,0.43794780736950245,0.0007488045410140424,53.855430288057,2.546662035028,-5075.427445891957,9582.21334929115,5.2905291142131455e7,4.860691297088597e7
-0.001869989265631817,0.4387471152706506,0.0008012682049522913,55.27123034717236,2.433650184342154,-32835.26945981988,9298.918205408643,1.6633832470419664e7,4.2519455034916446e7
-0.0018799892500068257,0.4399030903512586,0.0007620997206690174,54.110544717295085,2.3576807458642834,-19017.26591343094,8327.635974958099,-1.8509084781175464e7,3.2827437912025366e7
-0.0018899892343818344,0.4414058657205359,0.0007596326378119687,53.603429740766884,2.337838911341871,-31602.55901782354,8794.270265263867,1.680043632985964e7,3.5492487851143226e7
-0.001899989218756843,0.4408361040557383,0.0007203916521366944,50.21949838665104,2.2192326387661074,-11249.43988166213,10433.199898912524,1.734326985842556e7,6.066236813445895e7
-0.0019099892031318518,0.4407098596395332,0.0007677261159230253,57.33415338344935,2.7395757975346013,-34346.923532409295,11955.737142209633,1.0273149613559048e8,6.572378418932143e7
-0.0019199891875068605,0.44171646967476746,0.000780275905791607,54.65500347205047,2.6875268196996864,-19622.90397751409,11368.225967692564,8.544228288974395e7,6.1462547236564405e7
-0.0019299891718818692,0.4428741777209405,0.0007332107302885911,51.906247322212415,2.451043681050477,-32619.582731538456,10202.930736553197,6.03644688658649e7,4.732927072888292e7
-0.001939989156256878,0.44274273586106555,0.0007545294038407219,50.159623245537155,2.817909727350484,-41736.068960461664,17813.132869357512,2.3005863826768553e8,1.4383195631013098e8
-0.0019499891406318866,0.44271030312507004,0.0007737778844729605,54.66337656658921,2.463096872667174,-11667.284869981524,9977.587675816063,2.6770580086926498e7,4.243386729187242e7
-0.0019599891250068955,0.4427729641909413,0.0007883450128834192,57.198752572208726,2.469156466269424,-20332.25555905528,9942.942551386064,-1.7083623612129487e7,4.496228634282505e7
-0.0019699891093819043,0.4447066547704613,0.0007614604421249465,51.73014795966836,2.456252839500154,-26681.42273531743,10081.39440585552,7.851368670091581e7,5.15401417301676e7
-0.001979989093756913,0.4433505194514614,0.0007450609949671198,51.117973498845636,2.3807824149745844,-26260.24174143332,8452.929144867843,4.840251185252615e7,3.596088945833463e7
-0.0019899890781319217,0.44512128135214596,0.0007590176563296211,50.66975926585607,2.266419299546515,-15119.44445260013,9174.639773661449,1.8584321391133033e7,4.279242230555741e7
-0.0019999890625069304,0.4462796060338542,0.0007526859423232552,51.95458400880356,2.3334195432027105,-15959.384456943651,9016.585621696957,1.0369624456981467e7,3.8905118028244615e7
-0.002009989046881939,0.4455159208600951,0.0007541314819806825,53.502874501072604,2.4535313691838194,-20594.013605896133,10229.917115044354,2.4728276528814413e7,5.213481915176787e7
-0.002019989031256948,0.44643775714582373,0.0007353220047066133,47.598817728020364,2.2513498687710802,-17963.0207483728,8855.254395469756,4.828583851696247e7,3.421975058244814e7
-0.0020299890156319565,0.4470355699904518,0.0007533193340861099,49.18626849514337,2.4309406515421133,-18325.825169198575,9210.098006890357,6.0519464183257736e7,3.539257928301791e7
-0.002039989000006965,0.44881897509146623,0.0007628625132836766,49.5613904765787,2.0728777947575923,-13329.408258547739,7427.317244211512,-1.984466738248471e7,2.7719514219792504e7
-0.002049988984381974,0.44840491992563714,0.0008249671949948651,53.167986840578926,2.5561639638251825,-31389.261722327818,9862.444243545096,4.134743698033497e7,4.295200025390107e7
-0.0020599889687569826,0.4492536980928598,0.000770410028603276,49.54450302792344,2.146010822919125,-19285.560965697245,7498.568901471382,-5.672863238103612e6,2.7037256799325183e7
-0.0020699889531319913,0.44928582393728145,0.0007652686490473794,50.40637345390957,2.2340591230208737,-15823.486757892415,8416.786256508767,-1.4740810994338153e7,4.1500964485821895e7
-0.002079988937507,0.4502909455572664,0.00073254801000342,50.082487927733965,2.5685820325934787,-18604.350110408523,11847.30887780485,9.625006461932717e7,6.479629447562338e7
-0.0020899889218820088,0.4510406176240142,0.0007918299314751434,54.27023498168431,2.378803985111215,-30673.53233088752,8488.448554248484,-3.2399572953520168e7,4.0589591276716344e7
-0.0020999889062570175,0.4511488399389014,0.0007408578809464894,52.20946455646239,2.4122713916972502,-35255.248118960444,10232.919586519787,2.2181008408453595e7,5.125984495979276e7
-0.002109988890632026,0.453498382085544,0.0007366528799996821,48.371507820531654,2.115853456049248,-26699.054120041892,7499.734672961487,2.1368050461568073e6,3.212126976413976e7
-0.002119988875007035,0.4530497541358171,0.0007587581765104081,50.50472312971393,2.340946470850923,-20029.957295740543,9643.296669490812,5.964411426605707e7,4.4058933636490084e7
-0.0021299888593820436,0.4520007864333071,0.0007489476607219715,49.42957162993713,2.313759934769406,-19298.949192468044,9687.397672443898,3.8265911048028655e7,4.667258167271031e7
-0.0021399888437570523,0.45343120371517076,0.0007530425722965622,48.29735469534309,2.14019152042667,-11020.867670375495,7300.5050705820395,-5.026108188899994e6,2.5940710834911052e7
-0.002149988828132061,0.4527918863243846,0.0007473184030219391,49.64322810806747,2.2722131880973953,-23446.016237888525,9991.560990016056,3.679449150068611e7,5.632916735052329e7
-0.0021599888125070697,0.4547140011997844,0.0007402031508805698,49.63078731992014,2.2534175554226983,-7711.250767288886,8139.568308337715,-6.8538086343385745e6,3.1022798899519335e7
-0.0021699887968820784,0.455683016292654,0.000737859788697312,48.59827776163112,2.168869245879522,-19401.843637547634,8678.776957146203,64594.63901914465,3.6644690209345594e7
-0.002179988781257087,0.45531458478082143,0.0007683558636744564,52.80685632182265,2.263377178492645,-21392.135355313574,10574.499000340527,1.3561456677728683e7,5.6293838989043176e7
-0.002189988765632096,0.455605906398147,0.0007164290506876437,47.968382813604315,2.0179472387424147,-21510.65264107518,6783.235347749153,-2.670375122739918e7,2.2395765026222385e7
-0.0021999887500071045,0.4568715336647682,0.0006742118123877282,46.42797313470776,2.291118261974272,-16503.29737224016,9499.303376804095,7.915554007943162e7,4.5290570699623846e7
-0.0022099887343821133,0.4561660711915829,0.0007370371768595344,46.022562931037996,2.1095174849673652,-20981.683696388074,7032.100576716069,5.669109149995394e6,3.0691226275242034e7
-0.002219988718757122,0.45734351858097877,0.000750589513513557,48.99627638259943,2.1659479223807514,-16323.360470889727,7981.889243266698,3.166774974426487e7,3.2435489798104305e7
-0.0022299887031321307,0.4573077639389392,0.000682371061601008,46.19800021696665,1.9373991646579205,-9884.021917617318,6452.020137959702,-3.7540567425559215e7,2.3358279276520904e7
-0.0022399886875071394,0.45757044758380966,0.0007336882822890355,46.369483387010334,2.0787791706665533,-17046.182541965976,7678.653837850109,1.5349196383450763e7,3.16793625118374e7
-0.002249988671882148,0.45831662197781153,0.0007654084910543601,53.94532798607539,2.161433715188077,-13629.339493987285,7442.505058456394,-4.8752603319351904e7,2.9115478281940058e7
-0.002259988656257157,0.45714646127837233,0.0006934126303695319,46.16641888146621,2.0786511862622374,-11478.142968381486,6460.186859568103,-1.1302866150359971e7,2.466535828346115e7
-0.0022699886406321655,0.4594935249836462,0.0007571617002784527,49.0159071898693,2.126785886767127,-11281.232259155264,7842.5615199677695,-1.1173499352682285e7,3.207151666562309e7
-0.002279988625007174,0.45964010730464183,0.0007348052730322033,49.38070955488073,2.166281658416151,-7671.244495090081,7729.456100678825,4.691381155558188e6,2.6272742728921246e7
-0.002289988609382183,0.460338317618331,0.0007541375284738642,50.038361087564944,2.1513750337416337,-26561.454709313013,7937.993414863475,-2.142533447546665e6,3.245799463020451e7
-0.0022999885937571916,0.46013570776364954,0.0007229284559806842,47.444765575113,2.1661212710585214,-10560.213189961154,8731.889851539494,2.8490966407087367e7,4.1913853157394364e7
-0.0023099885781322003,0.46160543650456987,0.0006899815423193223,45.44894557697915,2.116999273865707,-19568.763269790335,7439.515655327071,3.842796673295861e7,3.0033242009245966e7
-0.002319988562507209,0.46212695144140475,0.0006904580183827218,43.116270568523426,2.0302779892084426,-13732.826831268516,7545.939365947447,2.776444749976259e7,3.749091826421105e7
-0.0023299885468822177,0.4625335791771191,0.000722649078487503,49.86132040566911,2.2283220694547246,-14565.335495866724,7954.005006225855,1.5135817031875597e7,3.0117036887452446e7
-0.0023399885312572265,0.46314032292547147,0.0006952260543586372,46.98521237090702,2.069812105013256,-11223.552705898452,6939.578891409244,-3.210045356221188e6,2.5352316074115247e7
-0.002349988515632235,0.46378898713216343,0.0006740895103868482,44.48366698804764,2.051554610530979,-5086.099086084056,7602.994545933642,2.4580663183803245e7,3.738573681883005e7
-0.002359988500007244,0.4635111134185429,0.0007114783776199419,46.64978564076547,1.9272103385373884,-15983.611996180347,5944.293877933536,-4.948892056845085e7,2.0054229736131396e7
-0.0023699884843822526,0.4640633255451613,0.0007212794296089657,45.69458017208868,1.9921585402592843,-4154.995771950261,6046.8856752096335,-8.92447503076949e6,2.1828486154479522e7
-0.0023799884687572613,0.46303183006031245,0.000770943542323649,48.12526934800325,2.091716064481178,-10871.468848438868,7330.376793639006,-1.1293512833502447e7,2.7745277356268495e7
-0.00238998845313227,0.4654024415269841,0.0007126873925819845,45.82192362932563,2.153832246706954,-11591.996493837787,8539.077537703044,6.807673399237023e7,4.174880524358073e7
-0.0023999884375072787,0.4652696022106176,0.0007077411185502494,46.33526160870002,1.9610537329754933,-17043.661314012214,6621.295851924029,-3.071318488339017e7,2.2978934924691208e7
-0.0024099884218822874,0.46508733128643914,0.0006847509082421916,43.405035880384155,1.889953434466907,-19558.040193604837,6132.030366927384,-2.043741072137804e7,2.0460679910135023e7
-0.002419988406257296,0.4671061409686388,0.0007172539749103762,43.489389748306756,1.9675695614880322,-13051.984735367596,6552.228108328732,2.3627730297812514e7,2.2993438055583738e7
-0.002429988390632305,0.46677653624380816,0.0006731495593363861,44.33221393783416,1.9765618073977775,-9992.750454471547,6410.481128283687,3.4001111433910304e6,2.136653472427228e7
-0.0024399883750073135,0.4680664029642649,0.0007167046483279853,45.51142625027872,2.0236247066119892,-16713.89750511459,7476.703418541945,2.6888917152950037e7,2.928518200986513e7
-0.0024499883593823222,0.46751105936726683,0.0007533239097357273,49.64261895843086,2.1824608299010477,-27088.117338640066,6736.421338055146,-3.036144147806399e7,2.6327196774078827e7
-0.002459988343757331,0.4657501841334552,0.0007216920318534648,46.79933797834578,2.083368311622018,-23285.472532995787,10008.760648426854,2.9648181098593954e7,6.094747891428328e7
-0.0024699883281323397,0.4680051445186121,0.0007487300036386115,48.21779808866887,2.0119217726882983,1632.739429655653,7122.590486551211,-1.1989064221607469e7,2.5728934155111387e7
-0.0024799883125073484,0.4693353256854754,0.0006722969804505272,42.00689791243393,1.8399432870492463,-14512.63640616045,6222.179172428879,5.786703466083019e6,2.1742875020937074e7
-0.002489988296882357,0.4694012452238184,0.0006937450951304823,47.02885921216021,2.0301239836235263,-19600.975882191655,7823.782562680765,3.0949163896681022e7,2.8557489097109497e7
-0.002499988281257366,0.47027639446621305,0.0006982750080216583,43.95461705236762,1.9927034202134202,-16203.156007394839,7087.9945601391255,3.402948142634281e7,2.5839025850722462e7
-0.0025099882656323745,0.47046682314756844,0.0007178432370179234,42.82590769021617,1.9900415700844818,-21061.080819989682,7424.805777925475,2.9468668071145333e7,2.8382974236101244e7
-0.002519988250007383,0.4714785102747846,0.0006972179305205864,44.05146785503116,2.033948757829191,-9402.437429846634,7327.907013339765,1.680958945534714e7,2.6296481688687894e7
-0.002529988234382392,0.47138422118271767,0.000701570419479389,42.445398069317754,1.7590802848170224,-4461.392932215941,5402.358042726261,-3.3268969898728378e7,1.9435908826495398e7
-0.0025399882187574006,0.47205569464257635,0.0006876749351416286,42.66148742253732,1.776534832513991,-13747.742678493853,5738.988521713647,-2.4637118327485874e7,1.919998685636387e7
-0.0025499882031324093,0.47237522357418504,0.0006510624250069376,41.04649239216545,1.9278346163037887,-10278.51264576974,5867.539704145448,1.9214283713044256e7,1.7838651879620586e7
-0.002559988187507418,0.4720506706272317,0.000721463558292059,45.78594813559483,2.083870649594598,-15292.566097514833,7111.002458707397,2.7230925700285635e6,3.403212316194217e7
-0.0025699881718824267,0.4735346108505358,0.0006953192757007627,43.21772723343151,1.9168736383064917,-16898.814723529875,7402.684287709167,3.3710519752641493e6,3.0177085521886848e7
-0.0025799881562574354,0.47447228103027944,0.0006903384650067672,42.83779033574379,1.868571152281655,-11220.494807792693,6653.4035010415055,-6.084791969766869e6,2.807700658758956e7
-0.002589988140632444,0.472792907841086,0.0006683661125671531,41.28402352468264,1.9018761555466681,-9252.92610711451,8198.03702281683,2.6586039480165914e7,4.460453070917985e7
-0.002599988125007453,0.4727832019382811,0.0006801374880739598,44.14782248282996,1.8945838626314024,-6451.231861820482,5776.258591838115,-2.7987902703274548e7,2.009444198901767e7
-0.0026099881093824616,0.47431717187736677,0.0006515918265973038,40.848946806417416,2.094555569204341,-16926.629871158642,11331.30995398968,8.19320798563099e7,9.260026441118999e7
-0.0026199880937574703,0.4751334393466466,0.0006692963251266247,43.866720750338125,1.9929125155534333,-9462.214927419216,6792.800165532213,-1.712960213494924e6,2.998146904607768e7
-0.002629988078132479,0.4761520010483169,0.0007266252311338769,43.65218645059762,1.940590473077201,-14986.69982973309,8075.906488160843,3.554102568247741e7,3.891769344107086e7
-0.0026399880625074877,0.4752892777116751,0.0006500656849231196,40.389324216874186,1.868648230642804,-84.04711368578245,7002.594455344074,2.4858916706233278e7,2.9629224609967075e7
-0.0026499880468824964,0.4754648729181715,0.000679741828013571,42.29387850481012,2.030458063780267,-14934.399001952372,7530.38088786221,4.380466272084339e7,3.3159937910195567e7
-0.002659988031257505,0.47577515659339303,0.0007032707340643609,43.32960618994733,1.87516717455307,-5762.9723568143345,6529.204248754506,-7.068741930128862e6,2.5158872080331996e7
-0.002669988015632514,0.4784859579908442,0.0006785856322673667,41.41672473915288,1.8411584048979863,-4700.4046445277645,6211.683267930945,3.3342492180231386e6,2.386736217863329e7
-0.0026799880000075225,0.47700647530197143,0.0006711384298222967,40.91812335216077,1.981268245377863,-25565.38995706015,8973.825315255483,6.634210276834824e7,5.0108004528711796e7
-0.0026899879843825312,0.4783788546105462,0.0006777429108342685,42.139604509883846,1.8684852893475012,-12978.397179386371,5972.8667657616725,-8.2458560711078225e6,2.128054888685198e7
-0.00269998796875754,0.4784181507880644,0.0006601132720722427,40.259944002700244,1.786397729806934,-5981.370313400491,5833.677334897581,7.691256351235152e6,2.2177831534153227e7
-0.0027099879531325487,0.47858211847550897,0.0006591133381793851,41.36218600080902,2.0593733502497416,-11524.735226563493,6770.783522936824,3.369332098928794e7,2.5746059961971655e7
-0.0027199879375075574,0.47870118532417816,0.0006994312842446189,41.569467765324816,1.8121772220737484,-6103.940115867172,5517.301716779737,-2.2308220706747103e7,1.8440515934428208e7
-0.002729987921882566,0.4787301981055841,0.0006862113466346969,41.19565353131204,1.8724426385589594,-15675.901757530146,6010.055016572348,1.9981186184711847e7,2.0343992357804436e7
-0.0027399879062575748,0.47962891035944233,0.000651193789536616,42.89836654728298,1.8777350094181935,-14353.724552964299,6785.6365829532315,5.841807324946735e6,2.7078437427918036e7
-0.0027499878906325835,0.4813349175508681,0.0006939692701894855,41.591924704318814,1.7964422162746585,-2847.201871324819,5175.942431041239,-3.0247317653487463e7,1.7498573866012517e7
-0.002759987875007592,0.4822606065794412,0.0006555062511406794,39.3405629611965,1.7759490368879265,-16540.239572809045,6200.087316577057,9.40274581928395e6,2.506405782222652e7
-0.002769987859382601,0.48126981605068997,0.0006488642439101557,40.425125253958605,1.8017079760237673,-12991.359229647836,6271.692847123949,2.273680390763216e7,2.253852249573686e7
-0.0027799878437576096,0.48238554780108145,0.0006810584636602477,41.40166597838757,1.7539978220296901,-3772.091364191295,5188.911956502707,-2.618416022908565e7,1.556596013640597e7
-0.0027899878281326183,0.48199322191817356,0.0006334857599874424,36.48184223110928,1.6664334311302782,-9450.816764325715,5207.359463356242,1.3073724611029539e6,1.968655592516084e7
-0.002799987812507627,0.482208972370144,0.0006355265173528397,38.51903702814796,1.5161350367875828,-10749.905176324164,4452.477601414323,-3.2623966575298734e7,1.4509411813986743e7
-0.0028099877968826357,0.48230641288170717,0.0006703636411952656,40.131133498772016,1.6648120132543909,-511.08601906083305,5291.4827674681665,-2.731410429696602e7,1.8514647750481095e7
-0.0028199877812576444,0.48334043972684354,0.0006639652734758798,42.62262591400063,1.8882824159395015,-7033.815240660657,5957.1392433892115,-1.2178148307996422e7,1.9062875346973013e7
-0.002829987765632653,0.4832569663281578,0.0006599861552239404,41.40452563837421,1.7295801785691294,-10517.486750305005,5316.174322282783,-2.5580791822084203e7,1.8628416954028096e7
-0.002839987750007662,0.48448979410907667,0.0006434076176538093,38.87200127587991,1.628746335279861,-9192.817472341609,4955.668720203486,-2.7655888516396277e7,1.8085817247215293e7
-0.0028499877343826706,0.4847659885108932,0.0006607184264534086,40.12707405914115,1.6673912820824115,-8061.879595172189,4605.486421927004,-3.631047179507087e7,1.4608925451132823e7
-0.0028599877187576793,0.4851976972568711,0.0006368922246259481,38.841866261500066,1.649236000798085,-16096.986926106458,4710.565022216907,-1.571625942697058e7,1.6674470635941304e7
-0.002869987703132688,0.48628163969694715,0.0006720841157403854,39.30242150544743,1.7489594818907535,-6777.850135373319,5432.284550941058,1.9664202265717187e6,1.816566208201201e7
-0.0028799876875076967,0.4866562725152457,0.0006470414628388404,38.165175386173495,1.623779392239671,-3769.5096791947826,5654.806832020444,-6.806948963638102e6,2.3528336349257484e7
-0.0028899876718827054,0.4866211611209089,0.0006620459887247881,40.16239654452554,1.8472740705950865,-4987.018299049789,6096.948829082996,3.042063908521918e7,1.9776324882829137e7
-0.002899987656257714,0.48677660016841173,0.0006622559465159669,39.343851177206965,1.7785364433084025,-9529.823352577185,6018.577080207658,1.8710113060387805e7,1.9544335899133943e7
-0.002909987640632723,0.48706841122986755,0.0006269309226903775,37.33090659651583,1.6135794836460107,-6731.898716238768,4604.997187733702,-1.1091955753074687e7,1.359329475957625e7
-0.0029199876250077315,0.48795416219479,0.0006895256367668556,39.78166147664553,1.6992343434285908,-8848.54078248926,6479.577629566493,1.3113065253264913e7,2.6063771833853498e7
-0.0029299876093827402,0.48730634498280384,0.0006431008443980534,38.266586044606825,1.7032391970084197,-2764.1809024238296,4715.126631850938,-9.612358314010212e6,1.4957794542241378e7
-0.002939987593757749,0.4889414131082451,0.0006424947103955772,39.076572085653005,1.7965886822685846,-17074.508931411194,5294.120961950644,1.7761458661827095e7,1.8327158592617646e7
-0.0029499875781327576,0.4883119356046769,0.000616683602263662,37.405468754259466,1.704956727822362,-17748.146416025556,6084.7059386202345,3.2267397588142376e7,2.2393098270457074e7
-0.0029599875625077664,0.48839857936187664,0.0006623235597033664,36.79512722980847,1.6332992625482285,-9578.705903416547,4494.302788261566,-9.781140572335271e6,1.2839303381126909e7
-0.002969987546882775,0.4895321990986786,0.000640595680272788,39.59974791857998,1.7453148733052681,6981.346664529671,5520.156454934736,-7.548439822505841e6,1.9338042502482537e7
-0.0029799875312577838,0.4896705020241569,0.0006412292425427963,38.12462396557582,1.7588963609911912,-2847.7434992616604,5463.822573749851,9.48448983075155e6,1.7401219816345256e7
-0.0029899875156327925,0.4888061420927638,0.0006625632582381003,39.14940447370881,1.736482224284831,-12361.114699210784,6963.719857693596,5.415385643444888e6,4.1065308843650736e7
-0.002999987500007801,0.4903296602832688,0.000630973962897869,37.18044294601133,1.7529057998835431,-16106.253414460174,6456.027614317758,3.5257018322240464e7,2.7465960272213303e7
-0.00300998748438281,0.4914383109991051,0.0006437375661511257,36.90177179002822,1.5635460434344217,-11284.588543791975,4583.953028907501,-1.8634793311731614e7,1.5390379432618894e7
-0.0030199874687578186,0.4919817173631865,0.0006937925807562893,41.63584596176958,1.9020370604208412,-12753.575746055842,7264.540156209204,1.0937470125244057e7,3.6329709396197565e7
-0.0030299874531328273,0.4918965194493131,0.0006386113235494368,37.09767357048583,1.6409352563238164,-4556.811130231342,5409.648974109826,-5.922589644399215e6,2.0492900428997967e7
-0.003039987437507836,0.4913206303276842,0.000700451369459174,41.39711982474977,1.75915482585416,-3744.348393315012,5456.6506399237605,-1.986653449714248e7,1.7713495897170044e7
-0.0030499874218828447,0.49231073702103145,0.0006728188652489464,38.522808795091144,1.6362135819129298,-11033.968574547698,4819.813892172599,-1.5339518227400195e7,1.4884540850275408e7
-0.0030599874062578534,0.49157179863178824,0.0006298260920411639,37.225265291727155,1.6880465251975543,-13125.140510767471,5178.2608656220655,1.3361183634081366e7,1.7127284537611887e7
-0.003069987390632862,0.4932307111486505,0.0006467885237359713,39.51448360942184,1.8464168119542637,-12551.799096743516,6471.92142102906,6.474944568808997e6,2.4492685883637123e7
-0.003079987375007871,0.4936121056689516,0.0006449253071464624,37.63447232966848,1.795121503131544,-12674.042456183495,7409.63025956228,3.905425188096828e7,4.056346816970147e7
-0.0030899873593828796,0.4933163143493314,0.0006285018113585213,34.80590138709434,1.556525876579134,-7279.4229204558915,5491.015203649628,1.993882505631049e7,2.1689427762309227e7
-0.0030999873437578883,0.4943274077441915,0.0006626412765155079,37.591611787244666,1.765534034234517,-12972.507385624453,5207.743759441531,1.3150818481423346e7,1.779761667199654e7
-0.003109987328132897,0.49406663481939,0.0006594846237985545,39.22237164319888,1.774756350764986,-9428.170828117207,6169.296675827299,2.567191096712298e7,2.1195451511748224e7
-0.0031199873125079057,0.49568851501761424,0.0006374538118177589,36.858406636003615,1.6637989702582703,1231.1582798239642,4995.5282134700265,1.186124243076472e7,1.6513283630329898e7
-0.0031299872968829144,0.4946553017302519,0.0006391897129936362,37.15737950489075,1.7440881381848663,-16965.27592517311,5647.964662343006,2.0478339678011373e7,1.8778187794809e7
-0.003139987281257923,0.49561117448163694,0.0006498010446604206,37.93901900543259,1.723059900932058,-10562.938567222478,5821.088986895776,1.2209383046714693e7,2.1032836360095143e7
-0.003149987265632932,0.4963825031050235,0.000695786456989759,38.387369513955974,1.7062272303574741,-14517.467064106173,5672.425042107256,-4.86745864780912e6,2.6828686115139782e7
-0.0031599872500079405,0.49621117484485283,0.0006378699887759203,36.98584860582409,1.571097501079708,-4147.367720768615,4516.832397686222,-1.9527687267772496e7,1.2768398213152181e7
-0.0031699872343829492,0.4963317592671362,0.0006195807083832183,36.20604360976084,1.6035620146137433,-14281.737068925273,5056.958928987934,2.990852481172496e6,1.5321119020713361e7
-0.003179987218757958,0.49732434962336647,0.0006447023208096815,36.498472006102155,1.6813530647201762,-9744.731673475073,6354.847268448748,2.626078636726925e7,2.6850689973469432e7
-0.0031899872031329666,0.49716646313645485,0.000679115489432503,37.489542653006666,1.7120465891483434,-13793.098552437106,4879.1265417941895,7.99322173408064e6,1.4891930624927266e7
-0.0031999871875079753,0.4975157720477833,0.0006506275518237705,38.33686863379195,1.6066387867926266,-6572.180309633916,5104.0193806472735,-2.0116890149859905e7,1.5723158874836711e7
-0.003209987171882984,0.49946578639353506,0.000675415021759789,38.61004792826335,1.6836294731429335,-13373.587210177073,5689.615095137015,-3.1836391521355384e6,1.927069345986729e7
-0.0032199871562579928,0.49812365578356066,0.0006508471771741197,38.91688595879999,1.6023943000394387,-7837.979274094475,4617.5364883774355,-2.8671849358021643e7,1.6138671509388294e7
-0.0032299871406330015,0.49868894767938043,0.0006327168637521758,36.16446547854509,1.5540641196513003,-2452.096535594755,4645.474075192004,-3.7279614694643593e6,1.5306833178060386e7
-0.00323998712500801,0.4987979753664341,0.0006501093763698818,36.88664185364197,1.629517482081819,928.386578089152,4771.9848092054135,-3.1898266285098554e6,1.45807993999413e7
-0.003249987109383019,0.4998949775843457,0.0006391348077458952,35.72674996228095,1.4299892798073577,-5763.018426912032,4070.3821088040722,-2.7633317733450275e7,1.2295473152064526e7
-0.0032599870937580276,0.49952606939705607,0.0006227709809366705,38.79540522648353,1.675992044103953,-11959.826199974528,4870.56007166111,-1.5906409246318052e7,1.5763459729882197e7
-0.0032699870781330363,0.500567646794291,0.0006321304919781496,34.43967056402192,1.5551620353077826,-7766.830576431602,4207.526954759614,7.662583025418539e6,1.2600365325158134e7
-0.003279987062508045,0.5008081145094803,0.0006292782641304729,36.35275152478275,1.5472565215020662,-3333.2735637849214,4782.543735586679,-7.26544330227902e6,1.8120635498869564e7
-0.0032899870468830537,0.5008938572165371,0.0006512436034836756,36.208977196653265,1.5966670222992765,-348.1965891912057,4152.44964010321,-8.738881856645841e6,1.1997715276705861e7
-0.0032999870312580624,0.5009845444401121,0.0006559755492277888,36.2558978322692,1.6487421268614075,-6537.200695762573,4967.486393707799,1.159492195155333e7,1.9027470212647695e7
-0.003309987015633071,0.5016570011192534,0.000671845791414383,39.66232206049921,1.8346676842142997,-6829.104497023407,5843.855479929451,1.9256880196167037e7,1.8694458622693278e7
-0.00331998700000808,0.5022116286064946,0.0006152265791362939,34.46646280614101,1.4922965338027532,-1393.8810529898035,4085.990130534854,-1.198376544120257e7,1.173395851965752e7
-0.0033299869843830886,0.5035151892709371,0.0006577127141412571,37.96250054678256,1.7018395993964037,2863.632928277882,6022.176979136338,1.032794463805252e7,2.7391873615377884e7
-0.0033399869687580973,0.5021248504666453,0.0006425410068155463,35.98741454735942,1.5999775648471593,-4319.718573051452,4651.751668945575,5.812471780069791e6,1.5906878609800715e7
-0.003349986953133106,0.5028258497626541,0.0006434536608015499,36.73181947969543,1.684678192326889,-11778.323219028684,6408.4337489992495,2.1147054807120476e7,3.386106842044807e7
-0.0033599869375081147,0.5038824397473861,0.0006511868621295924,35.96634720382259,1.5931018818233904,-11374.660453980798,5111.344455283104,6.578970528056765e6,1.6279735610120324e7
-0.0033699869218831234,0.5028866620233393,0.0006033109775724885,34.866262215155075,1.5269520402527295,-18754.772478440038,4302.5300709331295,-3.3387089061998255e6,1.3124404337939756e7
-0.003379986906258132,0.5042304256677382,0.0005909168745066148,33.05009566144936,1.417133493212032,-3933.333027098592,3750.282117918617,-1.4079077151387688e7,1.146946321357775e7
-0.003389986890633141,0.5046987274727764,0.0006237072265905235,34.315947055333524,1.5360267696509986,-13021.848186629917,4489.750391902352,-3.565736314922958e6,1.4318345218366414e7
-0.0033999868750081495,0.504865674402979,0.0006518116726733113,37.81517121998579,1.523054900855486,-13098.843576899866,4522.8352529297845,-2.9624607467702184e7,1.386726274442938e7
-0.0034099868593831582,0.5060546320823167,0.000603923795211183,33.00091862358517,1.392206986787802,-6363.010378935952,4003.3263921397893,-4.452448899887775e6,1.1410435017421722e7
-0.003419986843758167,0.5058638841716531,0.0006261559677562856,35.84677160879479,1.6757403539489666,165.1728637183919,4779.618086810366,1.3818685734347072e6,1.6380354974512259e7
-0.0034299868281331756,0.5064253622719644,0.0005859319680939262,31.70313454279291,1.5332678251466823,-6272.037680183807,6000.9033180333645,4.222931164507857e7,2.935915987018726e7
-0.0034399868125081843,0.5071090248885824,0.0006281743409908056,34.692946572198565,1.5094607898385652,-214.4968468631058,4668.35996586893,1.592938832107559e6,1.4453673354706114e7
-0.003449986796883193,0.5066038834850073,0.0006467811889899512,36.35326939518753,1.6177718052268506,-9180.466193590553,4852.962704322662,4.962703533942815e6,1.5622226425677132e7
-0.0034599867812582018,0.5081739052762354,0.000625347957767463,33.72103034908046,1.5301904036424603,-6651.222093330139,4400.362634087589,-1.5249166020224832e6,1.5648946313200803e7
-0.0034699867656332105,0.5077964934709096,0.0005858084713591543,34.15716289605338,1.6088120218813484,-5898.749655564752,5154.495157369241,2.017870517014672e7,1.946280062573185e7
-0.003479986750008219,0.5084705659766506,0.0005852205576322747,33.933194696396356,1.4213610684374147,-10994.514595416622,3793.5794686380773,-1.846108737709646e7,1.0921933942691851e7
-0.003489986734383228,0.5093932145522574,0.0005974265740202134,33.8959784606002,1.4238389610207134,-9820.14868788409,3742.6928575100037,-1.4139459522899851e7,1.1486626313650535e7
-0.0034999867187582366,0.5086316503159287,0.0006196011807344389,33.83009239300003,1.521341483276515,-6630.972895618474,4198.145445138036,-5.397990473772776e6,1.1564843639269304e7
-0.0035099867031332453,0.5087388154375482,0.0006524704572486875,37.73841151619732,1.580349313841961,-15885.576091838633,4760.092349808332,-4.635121380569434e6,1.4647858136619166e7
-0.003519986687508254,0.509018645061692,0.000638863361242358,36.645095239494815,1.6426673330028878,-13218.390476581304,4991.161427650938,1.1402951447199713e7,1.4976267821807226e7
-0.0035299866718832627,0.5099135939925364,0.0006083574920445507,34.3487553232575,1.5619083632729407,-13942.676898037753,4831.227351549428,1.7011994116633665e7,1.6480765430130634e7
-0.0035399866562582714,0.5086424932728892,0.000641123083761836,36.521584304462564,1.539938854840224,-16389.659727715105,5038.567348551151,-1.1495097720440034e7,1.720376970089042e7
-0.00354998664063328,0.5102387905337625,0.0006498774549030765,36.60640452164615,1.5665915454231223,-8461.676571560152,4986.555131860942,-1.8357232837099068e7,1.955230672722854e7
-0.003559986625008289,0.5105875529463186,0.0005914930091239166,32.66090557795368,1.4075329060565713,-6264.764572630635,3931.637862358659,-3.300561090197337e6,1.2887324918171637e7
-0.0035699866093832975,0.5109979024765215,0.0005943033965058641,33.686432955762854,1.4427779549156123,-4401.443828010017,4307.44431303753,-8.392780973368194e6,1.4350036561187053e7
-0.0035799865937583063,0.5106679584484671,0.0006128945523353902,33.59125917378598,1.5839968297785267,-9849.689104738192,4783.671709692535,2.231460626058674e7,1.4481276926743608e7
-0.003589986578133315,0.5113294498400345,0.0006464358476730049,34.5764356011456,1.4235475672618887,-8157.55709377956,4275.25551042566,-1.92392752130044e7,1.471784167431784e7
-0.0035999865625083237,0.5119335747229851,0.0006159967026947884,35.406239633255325,1.5661503343619552,-10425.847475589431,4779.231126253505,5.236655982911111e6,1.4819694300083606e7
-0.0036099865468833324,0.5137023214442129,0.000585295829181539,33.8324964953784,1.4254270999578664,-3346.0416751723105,4063.3499149402223,-8.824791657702805e6,1.2335110644267524e7
-0.003619986531258341,0.515149282772828,0.000589735887459224,32.931567814238164,1.3901775589844536,-2905.8230212672906,3999.277693766737,-1.7126879750131365e7,1.2528721255455717e7
-0.00362998651563335,0.5134122901327539,0.0005963960469619045,33.0523758539343,1.5492696518889657,-9684.104212308961,5569.663438977828,2.8532059427907772e7,2.20005594556873e7
-0.0036399865000083585,0.5131411943085777,0.0005968889237166993,32.947942858128016,1.372464633509135,-11207.566751089325,4131.9159735315725,-2.1112557300172605e7,1.2917801412867878e7
-0.003649986484383367,0.5130386367584775,0.0005804041297120974,31.7917242356496,1.4229788614030765,-9492.351991740117,4401.374369625069,5.410145763269279e6,1.5100146414357554e7
-0.003659986468758376,0.5153447911780303,0.0005803155240618867,31.825724078973337,1.4039225040146779,-11250.236610167583,3979.574726383413,-9.927914616263634e6,1.2192806258090688e7
-0.0036699864531333846,0.5145203508781065,0.0005942679976883832,32.17163030891646,1.4146662417322302,-7170.458581875098,3809.255070333832,-1.1171079335986536e7,1.2700163866358751e7
-0.0036799864375083933,0.5142187326825994,0.0006139547989275995,33.81908354942289,1.5314052831226062,-4782.105723814773,4633.0278431635625,258502.958786169,1.5927855644186987e7
-0.003689986421883402,0.5151120876168003,0.0006532069255088777,36.74680404274344,1.6890768561358895,-14309.05338072364,4421.25568743775,-2.638791862574506e6,1.342536783498075e7
-0.0036999864062584108,0.5151977376318709,0.0006008442329650265,33.478695210119874,1.4440608485933497,-7600.553220656155,4227.780451707556,7.866817241985691e6,1.3618020168608852e7
-0.0037099863906334195,0.5152209368488226,0.0005924067573054969,32.80733564108835,1.4675884406837207,-3270.962277217138,3666.697832314231,-4.884088743074717e6,1.1337466028783387e7
-0.003719986375008428,0.5164945509009664,0.000618719750762319,36.37179213707334,1.7147885024198095,-14704.489250675335,6150.0388082857135,3.755926596450267e7,2.256365659012922e7
-0.003729986359383437,0.5166868654088878,0.0005996040122488523,31.66964553529601,1.3540809297159524,-8633.530635159897,4026.1315540372807,-3.7831314317439506e6,1.3607118238203429e7
-0.0037399863437584456,0.5182525974368386,0.0006132894597600318,32.783967218372695,1.3650953973510154,-8431.84575579364,3625.4639580774315,-2.324200507083051e7,1.014391915267114e7
-0.0037499863281334543,0.5179685700203392,0.000577269798591186,31.68324250902989,1.3755790671235135,-784.5239709953942,3734.1210294967427,-1.8285898965010168e6,1.0554844843474628e7
-0.003759986312508463,0.5180198609265001,0.0006170934404420347,33.732257692189194,1.4239558173228837,-13127.912667520342,3840.8511764044983,-2.0391861640762385e7,1.0877666102340689e7
-0.0037699862968834717,0.5176559614236644,0.0006010037785457205,29.94955375666711,1.4021248232444008,-4216.7351350352765,4260.754060222395,1.3597820512915991e7,1.3525975292382168e7
-0.0037799862812584804,0.5174098760821988,0.0006017971460682858,32.91029426580876,1.3301640160503871,-10048.339591966847,3516.7693951259907,-2.2160409356671948e7,1.1399920905432662e7
-0.003789986265633489,0.5186884899695998,0.0006212860113711453,31.97608941515652,1.518515893839079,-5149.858401472851,4730.270736702574,1.9767186203410454e7,1.6813960776818156e7
-0.003799986250008498,0.5189662987897979,0.0005837798911663251,31.86918332754206,1.4768640161218376,-4054.64294505458,4076.908637171413,9.982780538617225e6,1.2626247412656292e7
-0.0038099862343835065,0.5191664956225475,0.0005524495290309359,31.228305338342334,1.3545359229273288,1216.0166688832062,3442.7733326016223,-1.2009082597567793e7,1.010936372875693e7
-0.0038199862187585152,0.5195662921826197,0.0005711758568138183,29.387855109271502,1.2656361697907887,-6024.304676759492,3478.5954581327856,-6.512480655626905e6,1.0406580265583504e7
-0.003829986203133524,0.5196262282015247,0.0005725383773222887,31.24162180586261,1.3897126576618322,-5784.80954933966,3516.095761925859,-1.2114317218160888e7,1.0160550391450917e7
-0.0038399861875085327,0.5199699345367649,0.0006299746205097842,31.678368866566476,1.3167710086303492,-2741.398899616394,3547.903946554943,-1.6488485258568263e7,9.686244621051263e6
-0.0038499861718835414,0.5202909571004013,0.0006028161485748185,33.75604140076522,1.5194110513274097,-12766.030113681754,4768.2735816009035,-3.901612658621128e6,1.9249251101511583e7
-0.00385998615625855,0.5195450770511538,0.0005742521261879612,29.97714556391668,1.23007396690257,-4181.090944232022,2913.473644224256,-2.664925698833803e7,8.672719582930421e6
-0.003869986140633559,0.520983846551393,0.0005862315747468293,32.16486331151179,1.591995361110822,-13543.698151133467,5585.216222127242,2.1595357872407593e7,2.223139433067826e7
-0.0038799861250085675,0.5204117753480312,0.0005755717910960851,29.453272617380666,1.2699587690332346,-3915.016454960843,2971.1252434325916,-8.960949859329838e6,7.755759940659222e6
-0.003889986109383576,0.5208991742158552,0.0005889537888785268,32.72347618545839,1.5269399851096068,-2958.303240116504,4446.839982095496,7.51547759570981e6,1.4641545294167371e7
-0.003899986093758585,0.5214724400188718,0.000612284261951507,30.919356694834274,1.3925921502929248,-11026.912616182757,4545.966534811765,5.0247180349603165e6,1.592083663216646e7
-0.003909986078133594,0.5217841102951257,0.0005838976572298818,31.485125823234043,1.4113409432850303,-12454.010536806558,3810.902844379469,-8.194522330287582e6,1.1355971604567345e7
-0.003919986062508603,0.522762799230699,0.0005535347864516719,29.72665771964552,1.4109630590135465,-2832.245001576951,4471.692295466801,2.2994289754041705e7,1.431715075169348e7
-0.0039299860468836115,0.5228637231772381,0.0005790786476481907,29.792134795077427,1.3524375586595552,-4589.592635791321,4157.263946264989,1.14138962720803e7,1.337946399126541e7
-0.00393998603125862,0.5233614481229083,0.0006280281889817546,33.81915593550269,1.3439758656146439,-6134.665706707297,3603.302875313423,-2.7986381338998586e7,1.0821390973426666e7
-0.003949986015633629,0.5237092879973562,0.0005924541874649356,30.405771325764302,1.3280967289368302,-3572.9765374509993,3417.7212341925374,-7.255238342391296e6,9.621143860094333e6
-0.003959986000008638,0.5243477813453975,0.0005961053679425593,30.819211140573206,1.3074531821932616,-5108.633405897813,3581.6851865308686,-5.110333879562971e6,1.1524873897709155e7
-0.003969985984383646,0.5241166835787269,0.0005908778640369071,30.428105261303326,1.3045467895903184,-4064.3389151553006,3431.4219045248556,-1.4185950272848934e7,1.0290626545304094e7
-0.003979985968758655,0.5256045776229479,0.0005426083486131747,28.172276753410156,1.3253629659962947,-4738.361221679787,3759.986928459492,1.5868403655832708e7,1.103134121191933e7
-0.003989985953133664,0.5251458641310257,0.000590463183935509,32.88707728824267,1.3921300325295232,-1809.5832945452478,3452.9071379943916,-2.4548626643216945e7,1.034286976428638e7
-0.003999985937508672,0.5254478788910036,0.0005662439999241377,29.049955512108934,1.3618069138927649,-6107.275074313198,4057.5770406226425,9.809894412927516e6,1.2810141415217184e7
-0.004009985921883681,0.5246759820498704,0.0005720673532792166,30.922232589802203,1.3430462492771624,-5943.699359075329,3573.593584454118,-1.010770440195164e7,1.010923145757117e7
-0.00401998590625869,0.5261676869618154,0.0006163994838615124,32.95379793803766,1.4601107713541766,-9282.298441999741,3751.5441000974374,-1.1163673090326414e7,1.170229002539986e7
-0.0040299858906336986,0.526051382059051,0.0005696567710384753,28.57200835575694,1.3827165560939405,-6455.133909942788,4588.215857039912,2.8811162477298606e7,1.8188308330998033e7
-0.004039985875008707,0.5257432879897102,0.000591230394103877,32.83994737492142,1.3600812832735174,-1147.442218132152,3602.554586477092,-1.5628516545847781e7,1.0647113033031035e7
-0.004049985859383716,0.5268743744910694,0.0005632197424564207,29.538852110741455,1.2701688989817514,4173.217335472437,3351.9338036994254,-7.741497434585416e6,9.289012741751036e6
-0.004059985843758725,0.5271910183307738,0.0006066869014845537,31.779479667333472,1.544674709112281,-9146.869272487153,4468.493965701991,2.3148942064068086e7,1.3677594656564128e7
-0.004069985828133733,0.5278949821778924,0.0005883346679108858,30.857499100978366,1.4073440547799871,-3268.0891285226094,4370.48264737235,3.5648883475496727e6,1.681803554009089e7
-0.004079985812508742,0.5273350868724941,0.0005972643924844318,33.05738367904301,1.5039163655818968,-5206.263766780929,5250.673782241475,-1.8215473526991962e6,2.7551658293097004e7
-0.004089985796883751,0.5290325851662041,0.0005659234899943595,29.64640910045858,1.3401851696096427,-5044.631401098546,3685.0862527827944,1.1164525795759354e6,1.0159868094470207e7
-0.0040999857812587595,0.5282067636350914,0.0005906432985983166,31.442017038818655,1.5570083342325434,-18822.715534950752,5222.690533597718,3.155085460562592e7,2.2410600988528337e7
-0.004109985765633768,0.5277865201470243,0.0005707544700587103,31.125167429195923,1.3954020526344728,-4130.784606949813,4015.708059529692,1.3115095755201892e6,1.2341381525223e7
-0.004119985750008777,0.5279139243511168,0.000602300328003001,31.197704901913518,1.3396592857869183,-14376.695280650143,3948.078552647334,-4.541656203297065e6,1.2428203174303263e7
-0.004129985734383786,0.5284276514634806,0.0005723822987361446,30.498030303829054,1.3002823657861815,-745.5631978227057,3259.203305437867,-1.0748690646202486e7,8.960320054249583e6
-0.004139985718758794,0.5291285744625986,0.000603204801248035,32.68614318195163,1.4965420158921554,-13648.789174941201,5117.948737957654,1.4287280677896466e7,2.0259947076668564e7
-0.004149985703133803,0.5299731547099128,0.0005559260547259097,28.342288980348258,1.1956349422914867,-7202.730065467677,3147.9729655569204,-6.179332859447996e6,8.59964143416688e6
-0.004159985687508812,0.5299877827048916,0.0005788050570734711,29.758130519762233,1.3333599185494363,-1833.8437633902336,3561.292464773497,1.2469148489854038e6,1.04053980342242e7
-0.0041699856718838205,0.5302061507587581,0.0005719206062035331,31.155817419419957,1.3994649157452939,-4976.847317082094,4705.112637692961,1.027230435079591e7,1.8522700677872524e7
-0.004179985656258829,0.5309602665182479,0.0005717765484378117,30.18647009409486,1.3011657269858523,-8637.212486889448,3713.0323279931163,-4.544189808761166e6,1.154357941143649e7
-0.004189985640633838,0.5309238841020979,0.0006003839407116878,32.95399160990288,1.4111024212257874,-3603.5879535668537,3583.8726989198717,-1.6527343784408404e7,1.0941848929115549e7
-0.004199985625008847,0.5304837483974341,0.0005856549833028019,30.409548103062622,1.3942466578103,-14109.356022698094,4530.825936258955,2.736925721495613e7,1.6483929251582481e7
-0.004209985609383855,0.531360202880147,0.0005582742866561293,30.716737965768626,1.3544436911432114,-7983.818913066783,3622.7602334335443,-2.6221262537403777e6,1.0928099867811235e7
-0.004219985593758864,0.531687248247503,0.0005606420486128569,29.926659373603613,1.4013380413899479,-15785.812778068126,4660.168800431159,1.0665148953547288e7,1.7705610756498802e7
-0.004229985578133873,0.5318176783684931,0.0005686967123368059,30.447472069739675,1.3809232251719887,-8437.536436617456,4043.893660989983,1.0337741667942518e7,1.319182882734395e7
-0.004239985562508881,0.5332917800594819,0.0005926261598448882,29.653318806529605,1.3434807075811925,-7466.784864908714,4888.040622561367,2.3639460996250704e7,1.8606161075825837e7
-0.00424998554688389,0.5325359168654767,0.0005580193000881856,30.399449349491544,1.338899381302842,-8116.749217398427,3748.3291296410366,-5.287523749333105e6,1.290508056596146e7
-0.004259985531258899,0.5325994476749281,0.0005417301730524069,28.290957579098205,1.293213713558484,-9176.157353720346,4906.015269070406,1.8497294522719696e7,2.366646669324543e7
-0.0042699855156339075,0.5337757373966543,0.0005696367464915787,29.90791970151384,1.2705086549448115,736.6031228769178,3376.578898011251,-6.351053393161324e6,1.030235165408342e7
-0.004279985500008916,0.5338147130045364,0.0005769786678296318,29.7175813832459,1.3855754664417104,-3982.2944199884714,3824.653307587858,3.37068742611992e6,1.2017510624637913e7
-0.004289985484383925,0.5346186745649719,0.0005777652564594473,29.91719129314712,1.4041105300770873,-12183.045112890955,4307.673990086812,8.210609093513751e6,1.5848000051225606e7
-0.004299985468758934,0.5340347995709392,0.0005682449211887436,29.6845644577807,1.319496892359907,-6257.424192643199,4005.950071575838,3.192662124316355e6,1.291785718262183e7
-0.004309985453133942,0.5343451647058168,0.0005617767791631552,29.146003914302995,1.3739550282109294,-1824.1056586438667,3953.252647281664,1.2843094808026229e6,1.4972857874357834e7
-0.004319985437508951,0.5348438269361252,0.0005835779632684888,30.765860918816287,1.42331911800928,-5465.94069216001,4654.0084226183635,2.9884368987365384e7,1.6371019880663622e7
-0.00432998542188396,0.5348597408257898,0.0005312399611276732,28.925312034279283,1.2790351058689056,-3939.20657969516,3462.137475737101,-3.1426011324984566e6,9.594721095493598e6
-0.0043399854062589685,0.535121396533035,0.0006119812414009569,32.99800747735811,1.4611435724837634,-7726.926703047386,4040.7159992762877,2.4061704360322403e6,1.1410306325742938e7
-0.004349985390633977,0.5348620773424693,0.0005702823261428323,29.336864332559976,1.3610059164451083,-9364.623658121833,3463.1636207618917,4.400728292584614e6,9.296949467389718e6
-0.004359985375008986,0.536805654462604,0.0005775897044029532,27.452162325817596,1.1905633262643025,-4612.399667824999,3137.6707572456007,-6.049319188098165e6,8.589228713207196e6
-0.004369985359383995,0.5364780613698168,0.0005624943025206535,29.397191596170675,1.2823555652299823,-9744.844641929554,3676.527258912834,8.464727748951599e6,9.18273542388365e6
-0.004379985343759003,0.5364701266219287,0.0005334929718832725,27.453319938663885,1.1295054826095814,-8179.779378019936,2819.5922435976067,-1.4341592030375205e7,7.234692152908141e6
-0.004389985328134012,0.5379515133098344,0.000566368773963254,27.3786323119117,1.299637484236269,-7563.011012759204,3334.8640959071554,5.723574005332424e6,9.404282707072096e6
-0.004399985312509021,0.5372498076857669,0.0005697759122332873,29.28470854896226,1.2426110261170384,-8398.073354530574,3202.3535985188373,-7.253739371991533e6,9.560165916081235e6
-0.0044099852968840295,0.53780165781225,0.0005556972158533121,28.592871555594787,1.3279561300401295,-1062.7795985295609,3475.263417151447,4.176020513971595e6,1.050682890849719e7
-0.004419985281259038,0.53805051805776,0.0005468796082089146,28.03041489600459,1.3191762707632657,-13137.382445508045,3557.4985205693592,1.372620242415074e7,1.0135039922093768e7
-0.004429985265634047,0.5382366077620201,0.000565807678745305,30.010056759374525,1.268456747356832,-5434.133298519412,3488.13179326217,-1.4706336470779415e7,1.0511823128222719e7
-0.004439985250009056,0.5383236291827582,0.0005792055543466742,30.230890753735366,1.4066300731387644,-13898.578339067772,4332.258387873396,2.478624438234988e7,1.3077702963869113e7
-0.004449985234384064,0.5366763460568225,0.0005431513592036995,28.92938416440116,1.1918514843984638,1585.3331747076707,3268.6730300549443,-1.5530553098525649e7,1.0178949303688379e7
-0.004459985218759073,0.5395821479547255,0.0005769287630593386,31.41436270799698,1.4127098548546215,-10137.416811031171,3800.456168045556,3.0519830896076947e6,1.0894601967639795e7
-0.004469985203134082,0.5386669338085697,0.0006106972003878804,30.216785306051065,1.377968834181857,-394.53503174580027,4173.389039159473,4.855598691166833e6,1.5756350371915815e7
-0.00447998518750909,0.5392953457432975,0.0005428056294330296,27.579545470524682,1.209978439122963,-3933.601725748283,3523.060628142699,7.281322217869539e6,1.1323879663246967e7
-0.004489985171884099,0.5401219969119168,0.0005787474386720994,29.84983272863351,1.2718159756067282,-9847.818104412207,3398.194658448313,-2.978403689885529e6,9.535994445643999e6
-0.004499985156259108,0.5398061733724415,0.0005393336983544688,26.26153192956171,1.2041528045663712,-3761.321550892039,3718.0304907605523,1.989648573209849e7,1.3974353321804112e7
-0.0045099851406341165,0.540128083078542,0.0005451207887613132,29.121467989917466,1.3006862892298543,-2787.9809938191133,3468.0196493546377,-7.536241593638213e6,9.821373010302609e6
-0.004519985125009125,0.5401475114684096,0.0005577377482636705,28.88963306316307,1.2811082033509031,-9417.276154625488,3935.2096140786794,7.29034147322555e6,1.3882988679910218e7
-0.004529985109384134,0.5406903427199634,0.0005506673331741738,27.728875278276682,1.190232709866546,-3578.711671643744,3014.5056072971024,-7.18363169935906e6,8.237370112315566e6
-0.004539985093759143,0.5407008319468866,0.0005727586110266792,28.606323887399515,1.2494784794453033,-2228.6700307706565,3294.1268424929976,-6.040603503779123e6,1.112335063885845e7
-0.004549985078134151,0.5417040890978174,0.000575749282891897,30.048347197401597,1.3309544061452114,-4197.333328948838,3530.8373702071835,-1.032943599834117e6,1.0552187499747304e7
-0.00455998506250916,0.5418006084593857,0.0005565143210171669,27.984887641222368,1.1580363365912476,-3963.3553921413463,2914.5837404952717,-6.056990036485006e6,7.824554281057022e6
-0.004569985046884169,0.5419421133253806,0.000544256600310973,27.636006212653992,1.2891767050918532,-6326.96104228539,3437.265220239819,1.2646822573727574e7,9.974495004882291e6
-0.0045799850312591775,0.5427380850499828,0.0005744488742526544,30.31549771604865,1.3389381083681435,-4460.8821291949125,3409.73129609421,-7.277143095249151e6,9.143639617871279e6
-0.004589985015634186,0.5438850699033636,0.0005513378992674626,28.27413706911162,1.1897499148025639,-2653.4184795216493,3240.6818050720585,-6.406935331781404e6,9.028569401019659e6
-0.004599985000009195,0.5433295998317734,0.0005484451663672009,27.85555828816399,1.2241226057781416,867.7993252278792,3187.3723456559896,-2.933780821462571e6,9.080091498903299e6
-0.004609984984384204,0.5434676514040213,0.0005323742431815247,25.974035126370733,1.129569476556925,-2908.200556990724,2960.295004287619,-1.582651519345173e6,7.880129605290525e6
-0.004619984968759212,0.5434998570875242,0.0005944302380512189,27.794179079025042,1.256458416154302,-1831.1327785332765,3583.777372119427,9.499168833391026e6,1.0954229510588396e7
-0.004629984953134221,0.5445927526403316,0.0005344111097376389,27.25302765663759,1.2218777220591925,-4152.995076346002,3173.8992206419,3.0621350351568083e6,8.935659595943004e6
-0.00463998493750923,0.5442009079926072,0.0005624079599520695,28.451583643229895,1.3469542080436445,-6959.275905764208,4475.337363159565,1.8204586172596395e7,1.761742399517912e7
-0.0046499849218842385,0.5440099870271273,0.0005255238681904147,27.052812260018676,1.2394855739163364,-7135.8981142756575,4181.512154660766,1.1428325119224954e7,1.792018815779118e7
-0.004659984906259247,0.5452962849184981,0.000561586157881551,27.211860199672934,1.1857178060078672,-4909.902376420365,3310.9312556718705,7.043663055968234e6,1.0896700541155623e7
-0.004669984890634256,0.5455108445411924,0.0005596798469932073,28.18781657738408,1.1162391520569535,-1913.7015863985055,2732.731028449294,-2.1442181661356956e7,7.43687151414127e6
-0.004679984875009265,0.5459243761865046,0.0005380024260674248,27.815922730848147,1.2370342766766909,-6986.556218272242,3756.845624075995,727212.9077053844,1.5083811944294073e7
-0.004689984859384273,0.5452217704619925,0.0005140597012020496,25.34342536157145,1.1559156129386314,-3064.4688323907453,2778.3209206793463,5.199823184071119e6,6.805387213002165e6
-0.004699984843759282,0.5451586818010749,0.0005709232301816797,29.217522898295368,1.255771460803698,-797.641115122287,3461.7789430424727,-6.734048098728905e6,9.77182689173092e6
-0.004709984828134291,0.544838692968631,0.0005786174493333316,29.344593007170257,1.2795262608490265,-1235.6710099018724,3122.2191147502813,-17875.068527728818,8.572182010184161e6
-0.004719984812509299,0.5457498945513068,0.000560047655646566,27.38830942157463,1.2529139157405043,-7279.259567419543,4039.9377471503158,8.358327442990882e6,1.8064483437574442e7
-0.004729984796884308,0.5461926967713249,0.0005928529458261156,28.891198312897913,1.250105290816017,-691.7215591236283,3547.1096252630573,-2.90482268442144e6,1.143852718319185e7
-0.004739984781259317,0.5464138337245001,0.0005419350775996431,26.13355302435994,1.1361189924218997,-4271.340766796891,2904.9348651086602,-1.0620246093367558e7,7.928368380245305e6
-0.0047499847656343255,0.546721299316552,0.0005273089500209136,26.12523143523932,1.1927713162857951,-1871.0090440707054,3119.0224205393597,1.9451311772836484e6,9.427352924488524e6
-0.004759984750009334,0.5470913553706662,0.0005863906258079918,28.52136371456463,1.244416322170429,-6509.185959006589,3347.1773451101913,-5.86267830985635e6,9.10708321214343e6
-0.004769984734384343,0.5483479460767466,0.0005230950374336394,26.14077313853743,1.0948455067098444,-4067.4495809267946,2499.950536905551,-1.6444861871870004e7,6.921430710509557e6
-0.004779984718759352,0.5483860837498102,0.0005431298530573822,28.142326421442128,1.185661735651115,-3442.687398730919,3039.4974189085724,-7.856688284831613e6,7.41971531146857e6
-0.00478998470313436,0.5477137499551336,0.0005408101461122128,27.472125059047034,1.2514765470884632,-10703.8517977542,4094.3373240171245,1.5996590573832633e7,1.7259110020086046e7
-0.004799984687509369,0.5480933754246188,0.0005365917478159926,26.508577548543663,1.2537054206915144,-2620.0257656595386,4050.513944790012,2.3949129326124758e7,1.5833783754021674e7
-0.004809984671884378,0.5486462175937148,0.000547869796217199,27.061286305401662,1.1884213082553294,645.3610854431147,3070.0179919891566,-931836.417613649,8.516208025398342e6
-0.0048199846562593865,0.5487741753397314,0.0005466519525662176,26.43940818566137,1.197490934167159,-1739.6067808340622,3383.381214641315,3.949397663381441e6,1.027527605754063e7
-0.004829984640634395,0.5501123892515475,0.0005353870944495709,26.529762464624934,1.244514786595118,-2898.851279873996,3514.5443649229483,1.4250439642381277e7,9.849292060915072e6
-0.004839984625009404,0.5490275540199321,0.0005552718468958937,27.808598270147748,1.358422332544777,-13893.258644663705,4884.252814114132,2.6728484798589256e7,2.2997592463918693e7
-0.004849984609384413,0.5488462166033182,0.000552612885056582,28.047692029784344,1.305954465780293,-2758.890679202471,3270.326942430585,1.0622589854601186e6,9.022834474115862e6
-0.004859984593759421,0.5503217861815363,0.0005268443819676974,26.6990174681661,1.2307282898066785,-49.856351270316594,3368.0275661580513,7.082623055342887e6,1.0257004771108037e7
-0.00486998457813443,0.5496553079645171,0.000545277515755961,24.879594074506024,1.1321940115978948,-10667.574066185009,2785.1280283258952,4.95100037950622e6,8.00144296755815e6
-0.004879984562509439,0.551309158106682,0.0005599037211996791,27.924623607206314,1.215919267351894,-5849.108017783704,3117.644115099838,-5.136212970800855e6,1.0207388368420448e7
-0.0048899845468844474,0.5512458131130513,0.0005325788950142444,26.019476268329928,1.114991060681493,-1316.2037607921409,2586.564286954547,-9.295739337168394e6,6.858216031877297e6
-0.004899984531259456,0.5515397396159748,0.0005423187574136458,24.378195808423268,1.0693269716753635,-4459.8975036010015,2592.72624616389,-835254.7872841251,7.199013650597935e6
-0.004909984515634465,0.5515641293432563,0.0005229191439039955,26.007243650278472,1.0651769194319902,302.32103928158324,2427.729698381884,-1.3983503391528074e7,6.293859570594457e6
-0.004919984500009474,0.5520642480237582,0.0005365201099415876,26.04009728410295,1.1565804493839933,-5218.311929692608,3031.947841273612,-791159.4524720713,8.297734861394798e6
-0.004929984484384482,0.5525307006102896,0.0005012890714556243,24.908023248568096,1.082140929443041,-2726.787061734168,2638.517980868106,-3.3772806707705976e6,6.662067128295289e6
-0.004939984468759491,0.5519209213714256,0.000549275420713497,26.06064052091721,1.1491314236293133,-5491.60716544208,2724.431135947866,-6.752489431640871e6,7.159358918917644e6
-0.0049499844531345,0.5518503911615281,0.0005906376158859458,29.944507966488974,1.3735305251124663,-3699.046736879131,4069.507404320764,1.7155422081810843e7,1.2077589382325217e7
-0.004959984437509508,0.5518591666682934,0.0005425138968071087,27.492464437439622,1.2474100162323147,-2946.3679653016707,3472.268084304258,8.621031375939544e6,1.004624225017975e7
-0.004969984421884517,0.5530791457902177,0.000534667121803334,26.123227485077834,1.1277499036229055,-5810.684957486546,2655.2718402717096,-1.1124134213066634e7,6.596167597984271e6
-0.004979984406259526,0.552887431213102,0.0005333418082459863,25.351346178769134,1.1475911566760035,-6805.015729512525,3961.1209643444713,1.355700044379122e7,1.731989904119588e7
-0.0049899843906345345,0.5532145272607211,0.000547923902180499,26.02304221928376,1.1265178619263991,1285.7824533696053,2777.4014890777253,-3.8043333225668552e6,8.164702607301129e6
-0.004999984375009543,0.554417190094674,0.0005272629226909197,25.00955942634224,1.0640786538567633,-4832.333580516131,2573.1793405849653,-5.70013975948768e6,6.362874626122021e6


==> anc/Figure-5/d3_L94_rJ0.31.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5540908284066245,0.0005269788939508349,24.839987893319112,1.1384122484957828,6717.9492683741355,2730.5768258876906,2.7373247340438766e6,8.466106989803718e6
0.004990016110241413,-0.5536060881546,0.000534718946349548,26.50938450946223,1.1962018426259542,-937.0483873279699,3016.505320906406,-3.187484187973817e6,8.65502442789567e6
0.004980032332241535,-0.5530339970390196,0.0005469494609177562,27.79263793108678,1.258019276446403,8836.062699697844,3077.318127679073,5.49963363548192e6,8.112412817990685e6
0.004970048554241657,-0.5533473945275764,0.0005554349360914223,27.536689872877123,1.2446790461584596,2688.8353342223727,3290.9238277353884,4.3862117088845e6,8.668859001848744e6
0.004960064776241779,-0.5530143649913952,0.0005334677778367903,27.095635800728026,1.1846807715886802,8191.1560596270865,3119.3102991528403,-1.4813102915429692e6,8.970847428780425e6
0.004950080998241901,-0.5518868050855527,0.0005424272084188061,27.25089753497718,1.293919260006959,2217.580565733968,3036.9934536941573,6.831378023114011e6,7.642121264297004e6
0.0049400972202420235,-0.5519294460185338,0.0005544596014410767,28.19910655074515,1.2023438726965932,246.25598094243907,2902.7324549610244,-5.498299654445548e6,8.384448449645932e6
0.0049301134422421455,-0.5518570943438972,0.0005582903575398081,28.194441471172727,1.2280119083174938,-1441.3559808770297,3594.7753172113967,4.366684482912632e6,8.945045120326113e6
0.004920129664242268,-0.5525571017084585,0.0005151443801709438,24.19048377200448,1.0879942581709265,1953.4368944633313,2810.9436455459127,1.4155313397381995e6,7.636728242743928e6
0.00491014588624239,-0.5511017462618475,0.0005269724160578259,27.559749058966204,1.2766546042422038,2382.369193480414,3227.782151416174,5.636935045143516e6,9.479856815860782e6
0.004900162108242512,-0.551902166447253,0.0005514089379199585,25.97885412027609,1.17863427878807,-81.33914604814092,3855.642424211663,1.3945961966256127e7,1.3230634451122474e7
0.004890178330242634,-0.5504529309783247,0.0005284247659505878,26.071868319305878,1.177664859219733,1331.6763213788715,3240.221557218679,-1.5314723195491224e6,1.0101275005980559e7
0.004880194552242756,-0.5495153039493307,0.0005207634922740653,25.178666375812742,1.1198247788042934,7937.239888639421,3040.0637523394926,5.891154196136343e6,8.507108262139602e6
0.004870210774242878,-0.5499120613222476,0.0005487737025688535,27.03031566964022,1.155237173182669,4930.4061460446665,3112.774714287892,-1.028441992245555e7,9.707040627894854e6
0.004860226996243,-0.5498000241412083,0.0005645748495496614,28.5481341760034,1.2068704000986115,2363.6467205666577,3050.9339869340583,-1.3266387042872293e7,8.94725573115323e6
0.004850243218243122,-0.5496060998803005,0.0005408267397824753,26.68733005497214,1.159516818424162,5749.369759831234,3270.811022006015,5.3980799509385405e6,9.627971020675244e6
0.004840259440243244,-0.5496002458257426,0.0005356939189912715,26.08851220080033,1.1831001572628517,1032.3684130696145,3078.1489234519663,-1.465337335255789e6,9.845903598350288e6
0.004830275662243366,-0.5493372388137213,0.0005673977674638415,29.3544792283265,1.297344663845032,2636.765105031173,3435.907964375406,-2.719187336456595e6,9.919267903494505e6
0.004820291884243488,-0.5499147234293632,0.0005565228144106209,26.637069557815025,1.1677049064394631,9095.410076592694,3673.127064672691,-3.268241198784474e6,1.5353951510671552e7
0.00481030810624361,-0.5483888742568088,0.0005562334532353009,26.086128111971274,1.1587897132371439,9796.643754950617,3078.195052313834,3.2768748693519467e6,8.609823544679174e6
0.0048003243282437325,-0.549628198173712,0.0005275521752773197,25.927674952960558,1.1073136475890981,1251.4478181095612,2944.1743744778123,-6.840426515729154e6,9.060644617935384e6
0.0047903405502438545,-0.5482600424281554,0.0005549022418464292,28.119537012640603,1.156747881732047,4198.26589869721,3242.6297828331503,730223.076032494,9.466109252434855e6
0.004780356772243977,-0.5476333211435703,0.0005463863296893894,26.382265171643844,1.1740978778291242,6514.3889108916965,3613.689012438319,1.55081181836499e7,1.2189086786978707e7
0.004770372994244099,-0.5473312545848603,0.0005709710162577675,28.67594553953934,1.2271223297538434,5127.449363868166,3303.424099446277,-3.93887467154088e6,1.0157036255260551e7
0.004760389216244221,-0.5481120478096418,0.0005218276672997805,25.627202277690667,1.147739294306145,5056.863000348987,2584.8947352792193,-1.056124119375826e7,7.05869736696711e6
0.004750405438244343,-0.5475556528582529,0.0005708210621101933,27.96937966840577,1.226123793232358,1843.7974308043663,3420.5231273968084,1.3785034856216104e6,1.0263023723601695e7
0.004740421660244465,-0.547407959126198,0.0005689836900717529,29.709427767143342,1.303537942814414,9898.461709848554,3582.818220515545,-7.269545004675254e6,1.1300657462095918e7
0.004730437882244587,-0.5464827589454362,0.0005436329361313453,26.324837376838587,1.1124977234785967,5562.00765799027,2579.2768021438537,-1.3202755669217022e7,6.727234865067783e6
0.004720454104244709,-0.5457442326825113,0.0005539896096070568,27.756695334291376,1.1817240384063605,6521.273628224453,2943.1226886105055,-8.302416763291337e6,8.110114491540886e6
0.004710470326244831,-0.5473108983241837,0.0005261400159766932,26.708544827575427,1.144449148566856,777.9514406138804,2769.7760945977348,-1.0445872226609336e7,7.551984292974163e6
0.004700486548244953,-0.5460856733226974,0.0005786176779862549,28.723301405705048,1.2691313439473466,4443.437784269624,3435.5611774734707,7.528861198296896e6,9.297312987186331e6
0.004690502770245075,-0.5450924179419526,0.0005486383671656072,28.499058949834005,1.1765813460542756,1955.5626754978707,2938.006902435164,-1.5562053431402232e7,7.998138770104089e6
0.004680518992245197,-0.545317171069677,0.0005404679597847638,26.433571100667905,1.2204633443168584,4075.368123599235,3156.8185778761576,1.1772621830313953e7,9.038291798650064e6
0.004670535214245319,-0.5451334733185941,0.000565461220392387,26.497839348193533,1.300119950697077,9404.990654581217,3865.1386386377153,2.3261430647386137e7,1.3676584461253177e7
0.0046605514362454414,-0.5440977297507051,0.000589875782553481,31.222823885859118,1.2910285119854454,3278.4815241941424,3726.8614150908766,-1.3893699439804075e7,1.1351798855994036e7
0.0046505676582455635,-0.5445529992655793,0.0005571761853890408,29.176305110969988,1.2665666235304454,3149.5931050727686,3500.1534933695216,-4.661491764897795e6,1.068055784681573e7
0.004640583880245686,-0.5441456603436964,0.0005438698526351916,28.37713343082599,1.2442620668531514,4415.972559122667,3376.8869510899663,7.139067630932149e6,1.1216232068626495e7
0.004630600102245808,-0.5441192620673101,0.0005877752775085754,29.19253251496766,1.2336233445365838,5466.032185363497,3130.668924612607,-7.665088086210851e6,8.68846125188184e6
0.00462061632424593,-0.543511402574426,0.0005618908560895588,28.80008349229311,1.3257152518737465,6358.9902251888225,3958.4905462561837,4.356725090094826e6,1.279024956846835e7
0.004610632546246052,-0.5431686947746494,0.0005300812623972792,25.613762226314996,1.134887999526683,164.4757339061671,3194.6684078326853,5.764178214308551e6,9.228711781916039e6
0.004600648768246174,-0.5435169203016849,0.0005408342389258161,28.22624352426364,1.1743161745361121,277.19261966288593,3017.362178272064,-3.8899782737736674e6,8.285072442158034e6
0.004590664990246296,-0.541942653748556,0.000555924871914034,29.256741174152015,1.2606434220545297,2097.0649430535273,3481.7486208421865,-4.652122548875966e6,1.0466992739761744e7
0.004580681212246418,-0.5428877924582921,0.0005361252980165562,26.540268085823097,1.216736595787123,4494.957237220423,3208.1134609482992,2.6937405243559647e6,9.660897830502069e6
0.00457069743424654,-0.5424464559134212,0.0005350889175178193,26.73689805993959,1.168060986326217,8825.895746698221,3130.3750288358483,-1.0421362477944975e6,1.0020095710505554e7
0.004560713656246662,-0.5417625661905913,0.0005763123798360707,28.802498606996156,1.2626631137827309,3162.309765780375,3433.567991602853,-4.5913062070950335e6,9.544004252293041e6
0.004550729878246784,-0.5426003806523804,0.0005536376706394057,27.323699991949667,1.1113422032371816,-669.7476452315871,2679.8822472512884,-9.415428197391331e6,7.153238900555931e6
0.004540746100246906,-0.5415495759461192,0.000538612309641268,27.799742205116367,1.1820178681959197,-913.4068806803531,3089.2208912579613,-1.131009239834287e6,8.3091206594114015e6
0.004530762322247028,-0.5407784254296858,0.0005640447026682764,28.602511569374112,1.2302685008120071,4580.1089146612085,2808.191722718622,-1.2632808908936819e7,8.071649188294997e6
0.00452077854424715,-0.540517472219246,0.000592480702754009,29.947932274652196,1.4059084667710975,2909.675498259794,3672.3072748913387,3.9748940813106927e6,1.1288651667874422e7
0.0045107947662472725,-0.5402387278931273,0.0005681473637378841,26.690570335974385,1.2690447946448271,2852.9787142527593,3377.9025151608657,5.716657621704237e6,9.790352032495765e6
0.0045008109882473946,-0.5397723145747731,0.0005571001702087415,28.513476388673833,1.2930733600080864,1031.4225655018897,3389.3030448240156,3.8792547410030114e6,1.069861954862999e7
0.004490827210247517,-0.5395952646106016,0.0005499709336062055,27.43823250683946,1.334784083235307,2537.3541499553817,3722.8124246043767,1.457116246018618e7,1.2289085221531238e7
0.004480843432247639,-0.5397354242065048,0.0005497584814640256,28.297231387718696,1.2510670747081247,1539.3610237476496,3363.3145973151463,-2.4794728655679016e6,9.153467061875142e6
0.004470859654247761,-0.5393401908645755,0.0005757114043029644,31.925736707032552,1.4997147437960539,4652.751739788373,4707.477683103226,1.489021755242678e7,1.6020256797799734e7
0.004460875876247883,-0.5384018573630601,0.0005618705786570442,28.153815013363843,1.1752662604030368,3195.107350193616,3050.639064119691,-1.3084041124753695e7,8.754767067507805e6
0.004450892098248005,-0.5383568402637029,0.0005599019246450376,29.419898889969538,1.351468130352163,-4136.091288319147,4061.2077289633585,1.1457607599897942e7,1.2582949344731985e7
0.004440908320248127,-0.5385780835965998,0.0005769317624602218,29.91150370721769,1.2907207854813483,2045.826817822768,3603.6907778941827,710013.6044144073,1.1635788483461631e7
0.004430924542248249,-0.5397700277546829,0.0005452346807647287,29.2669817340565,1.1988793156599127,3187.3606614407076,2971.012271167896,-1.4788038747607548e7,7.938402992182563e6
0.004420940764248371,-0.5382228950684949,0.0005955404831022783,30.260065138094024,1.3149720447097593,-1881.8905951787328,3316.058508391137,-3.6346926907408815e6,9.802289766330706e6
0.004410956986248493,-0.5370852430493396,0.0005558316659252182,27.583770215550945,1.2318606917686004,-3675.4389644078256,3198.600091948519,2.0872725195623043e6,8.837995040930698e6
0.004400973208248615,-0.5372553768965008,0.0005629937343345071,28.50298002415887,1.2067864664061736,4553.488085474639,3300.5843571412875,-1.027523369897038e7,9.333220470085738e6
0.004390989430248737,-0.5377489314692211,0.0005433938795593809,26.26671338160233,1.13121086300175,3658.5943834970035,3136.1677349727565,3.0434681517877514e6,8.828100444719886e6
0.004381005652248859,-0.5365252612955519,0.0005663576275427395,28.636693809015703,1.347405081332425,5969.6396501048785,3792.57496404465,7.132617890014007e6,1.2564552730913244e7
0.0043710218742489815,-0.5367419001770614,0.0005816160501039496,29.348495646460123,1.3621199540333375,7941.75762269641,4179.481761515131,1.3789136160694484e7,1.4789052030151904e7
0.0043610380962491035,-0.5358150552032166,0.000558156665073494,29.486499926118576,1.3928823136987438,15201.287568572014,3832.1235471655423,2.337055360438392e7,1.014062678357171e7
0.004351054318249226,-0.5359180157680821,0.0005692451053187012,29.866588201874738,1.2395161229844025,6959.020021636043,3010.596822807678,-1.6289722752035629e7,8.568517706591e6
0.004341070540249348,-0.5352938686799025,0.0005510785801806122,27.446607931576036,1.1026047243893524,2650.8058143919297,2611.2423040903705,-1.2322576728509808e7,6.962345233168763e6
0.00433108676224947,-0.5360873688234423,0.0005594073987442829,29.50697005017945,1.3769240328124552,953.3773376653736,3973.1646803966732,1.2776191165243963e7,1.2571321849790579e7
0.004321102984249592,-0.5346290926705697,0.0005743631090330337,29.901027057628298,1.2769828442499835,6978.915380060564,3116.554540104081,-1.0184639784883864e7,8.59838632421183e6
0.004311119206249714,-0.5337822383277817,0.0005661719937723779,29.590363959613445,1.37930442121573,7447.866958839717,3987.1169089738733,7.034858171062239e6,1.2900482915440477e7
0.004301135428249836,-0.5342192034745822,0.0005599008753930139,28.567174758545683,1.3634910569100476,14256.594071330217,4853.242751600523,2.8899274587449044e7,2.1668144437524654e7
0.004291151650249958,-0.5338360311589204,0.0005903133285229556,30.950830359930073,1.3846929355994537,6189.693307363233,4170.22495024492,7.434159343155006e6,1.3853100068355454e7
0.00428116787225008,-0.5340784806471202,0.0005685123274041128,28.524191384480773,1.2819091156676052,13100.457126459221,3706.2302589627957,8.872896865878465e6,1.1323029262970017e7
0.004271184094250202,-0.5341942678565974,0.0005795167962949725,29.68969640509791,1.2390718097429723,2386.2623045905234,3192.568453331832,-1.3912141867743906e7,8.562208572829321e6
0.004261200316250324,-0.5328957011133316,0.0005785322788352777,30.250827905758378,1.3267892735851026,4656.425983193462,3364.672835135873,-914234.0589151958,1.0055877184295896e7
0.004251216538250446,-0.5327648355515848,0.000557258587357746,27.72803593539512,1.159004693361161,480.6766683829212,2831.636420319462,-1.4092828320089275e7,7.774824009133429e6
0.004241232760250568,-0.5329907080543635,0.0005485127456342694,29.7517784865319,1.3439073781813933,6893.835830290517,4085.876929118456,1.465611449150587e7,1.28472604465095e7
0.0042312489822506905,-0.531607647267665,0.0005830018513872316,30.79196448294629,1.4561053653848166,4748.019578369814,4353.889925392939,2.764543632741456e7,1.45110863707048e7
0.0042212652042508125,-0.5320996048164961,0.0005686379962675351,30.316254781440716,1.331442428074646,3206.9802214286833,3898.152209012393,4.9042563525681095e6,1.3218673764637172e7
0.004211281426250935,-0.531926054073876,0.000605661008032258,31.20875308407957,1.4276333724600438,7699.893294503396,4614.527322855621,1.2330736245677592e7,1.6679718224078503e7
0.004201297648251057,-0.5304877521267627,0.0005876988261821566,30.86270317787717,1.3666547459128244,5461.6370580062585,4236.8642005248175,3.099727738525104e6,1.4904363017141374e7
0.004191313870251179,-0.532551217666478,0.0005453192093072718,28.655694205262343,1.330782962444963,3443.584787413419,4004.4792930916865,1.5850758679104798e7,1.5454615072571946e7
0.004181330092251301,-0.5307653450226353,0.0005797661082640739,31.324296911024973,1.2589327620317075,4097.518883163439,3514.73211243885,-1.8792695791330364e7,9.651805883951453e6
0.004171346314251423,-0.5307801756401023,0.000555613603846396,30.804055579685635,1.4734556830289032,1401.9597950699579,5349.35756261137,2.0083646943547767e7,2.453837158877277e7
0.004161362536251545,-0.5299607841318648,0.0005677341995512307,29.354983500292644,1.2780723470465225,3783.3922053890674,3149.4296211308247,-5.518665868972058e6,8.43627942537322e6
0.004151378758251667,-0.530471176817664,0.0005712545683420644,30.22706693234953,1.3074047545414245,3142.222671470123,3310.718889133183,-7.086078279742828e6,1.0183333178679906e7
0.004141394980251789,-0.5295428765416728,0.0006014885963687475,33.26772531886353,1.4407191373687842,8294.383331749958,3815.6809089735116,-1.7326411935344122e7,1.1998473569260314e7
0.004131411202251911,-0.5297269667994405,0.0005735797244053819,28.74998655281342,1.3830867505806115,-3212.563848140364,5814.861831044226,3.2041141139561836e7,3.1676236674268357e7
0.004121427424252033,-0.5297100762948976,0.0005972929998630627,32.15638263347923,1.5090830853328474,8407.134917645277,4497.605107062455,1.5756703961805504e7,1.4428683409410516e7
0.004111443646252155,-0.5286540482626587,0.000587674849816551,31.786222185941256,1.3742461064677278,7085.414510736426,3965.139720851639,-6.617226047478119e6,1.2745572384016117e7
0.004101459868252277,-0.5279521171790257,0.0005846326517521801,31.432393109491674,1.3878383171423458,3541.1276642147072,4376.302693913515,2.679422850331531e6,1.6398623700557955e7
0.0040914760902523994,-0.5263352951714186,0.0005841442333221847,31.36121104924696,1.3197555563499201,5976.021156043593,3266.49869039786,-1.7269487354983658e7,1.0117155108530475e7
0.0040814923122525215,-0.5269290686819877,0.0005624369656935323,29.677412103622117,1.2241193044919303,5944.189495483391,3502.4577678498836,-1.203838996198337e6,1.0891910631158998e7
0.004071508534252644,-0.5279105645831441,0.0005582868405527571,28.55269109264084,1.3361524753914968,7382.549170104552,4596.656251517336,2.828153221488667e7,1.8075152921459675e7
0.004061524756252766,-0.5261966991831141,0.0006088827122789613,31.990771389331094,1.3886252325519173,6888.225723727068,4201.668064474476,5.435928194023625e6,1.443893122871799e7
0.004051540978252888,-0.5273575922790624,0.0005968903388463713,30.461128232700094,1.2041879670097793,3302.3445754056447,3440.4152498215904,-1.9250941237423014e7,1.1212044892879687e7
0.00404155720025301,-0.5255227014430566,0.0005970208481016277,31.396041531055513,1.3360837015476366,4758.001001452309,3848.51943611268,-8.344287492545095e6,1.1503856510701736e7
0.004031573422253132,-0.5265319174608157,0.00059296606210359,31.454702081008406,1.41707456029864,9529.575826989962,4640.929211125445,3.566750030540852e6,1.9431919692240696e7
0.004021589644253254,-0.5261851657608931,0.000554142524288722,28.779738686409004,1.256391097527108,2429.8231993142385,3394.1822050322316,6.9138673939254405e6,1.0125621441222468e7
0.004011605866253376,-0.526256828760379,0.0005755015823429894,30.308505907284236,1.4207057957897693,1950.6878286793412,4603.174091178668,1.8240795670820966e7,1.6739014111179959e7
0.004001622088253498,-0.5253590531543305,0.0005556056844868973,28.65641836377968,1.218650125793193,5323.607010913105,3284.0252018552187,-1.093442113696578e7,9.546329007810507e6
0.00399163831025362,-0.525401114485896,0.0005764659389901295,30.700873516244258,1.4009864171344646,3186.7105077141296,5291.586415948465,1.915403680348955e7,2.4219891001015242e7
0.003981654532253742,-0.5252680143259059,0.0005610276988720876,29.4302109323019,1.2804308285184265,8274.377172638997,3134.4111739945874,-6.598912705958162e6,9.827262317020524e6
0.003971670754253864,-0.5240330561537121,0.0005761750817674181,30.775766849680384,1.4594053799768967,9750.898191863573,5795.784639774649,2.3828024419083823e7,2.8119725407165464e7
0.003961686976253986,-0.5235167696882272,0.0006050328947505175,31.10847698123524,1.4374043224660906,8428.16720167824,3717.1491406017653,1.3425248933667762e7,1.2579214783785686e7
0.003951703198254108,-0.5239056327532453,0.0005834976379053444,29.974642295873643,1.4011699400429471,3687.2903937011524,4779.3360965770635,2.3784666563767686e7,1.844369721472101e7
0.0039417194202542305,-0.523888300033519,0.000591166837482262,31.819498661958058,1.4223773382867624,12114.450166334313,4185.140344323671,-1.5815096480888072e6,1.2159783192870857e7
0.003931735642254353,-0.5232388372594724,0.0005573801444474367,30.177488649060255,1.3574224059581481,9342.0745162898,3915.7175931743536,2.63636964086345e6,1.1173299838116273e7
0.003921751864254475,-0.5227137412128504,0.0005899657131517932,31.831983250394618,1.3948506903173048,8857.837992559302,3899.164646201912,-8.834963453453584e6,1.2123527698918283e7
0.003911768086254597,-0.522500259261491,0.0005872287135933207,30.526923954805756,1.3345820272794138,8630.662195409688,3934.5493727207636,-2.0516169472150062e6,1.5007920427374972e7
0.0039017843082547188,-0.5224575803360203,0.0005986223464562962,31.492874395727892,1.3563826055960226,2588.597269015109,3756.2126068956222,-8.055016373776157e6,1.1808443827401038e7
0.003891800530254841,-0.52211220184798,0.0005675504795702579,30.019723210684017,1.5073864021829986,4199.54436030818,5172.195201298904,3.80028733469916e7,2.1860079567741804e7
0.003881816752254963,-0.5210899472864112,0.000604052817880277,32.91818961897913,1.4643032654309167,7947.559300047826,3870.417516780886,3.3637129674375234e6,1.1138489526331356e7
0.003871832974255085,-0.5211862760646909,0.0005712458745839353,31.912170982483055,1.4966900587390235,11499.131974113556,4255.854049333081,1.5274014483833855e7,1.33559822524236e7
0.003861849196255207,-0.5208242036289593,0.0005996009453857952,33.26538233977859,1.4645486811025232,9223.435545052429,4735.536910121028,1.9286368753714155e7,1.5748935457224334e7
0.003851865418255329,-0.5195454924963415,0.0005963529726982531,31.404583099173642,1.413377110934753,5131.4915594172635,3880.951704077552,96378.15132465215,1.2648688624691555e7
0.003841881640255451,-0.5200941290815535,0.0006008480867041576,32.343684419054554,1.301356690587997,5415.192171990094,3202.0287562386184,-3.2703542176570065e7,8.741372703309553e6
0.0038318978622555733,-0.5199543265006213,0.0006127452641056659,33.42454089447165,1.537612251882615,6164.6974180602765,4570.428891921752,1.5250714222965542e7,1.6669162477285782e7
0.0038219140842556953,-0.5198809089593415,0.0005971747314185672,32.98143675833795,1.4527169537496536,3874.645571529097,4200.90715953383,5.349408950476049e6,1.1256878053264586e7
0.0038119303062558174,-0.5186735463101358,0.0006218577321722205,35.199205837903634,1.5530731471026606,-2574.963088955453,5974.5701856208725,4.0171060642744876e6,2.89596680769706e7
0.0038019465282559395,-0.5188130389445869,0.0006117424901768883,33.858800874320835,1.4064353187700784,4891.089860829024,3997.4595846216607,-1.4642283528022602e7,1.1604396057204932e7
0.0037919627502560616,-0.5185520269707776,0.0006212219947911235,33.520729262697735,1.4990276562662195,1890.114720058097,4249.743778275449,5.176239934537848e6,1.227991489076037e7
0.0037819789722561836,-0.5183848474465486,0.0006039241676713925,32.191562884639595,1.3682846490160523,3061.6317925927838,3261.3285161726512,-1.564880873648368e7,1.0107690257269453e7
0.0037719951942563057,-0.5181427815463394,0.0005752007873348906,30.737437397304866,1.4185151513676937,2468.373481562183,4246.2862490251655,1.1858345389506865e7,1.3569435364866728e7
0.0037620114162564278,-0.5169756389179675,0.0006224869368991058,33.03593669286306,1.4123465700075966,8590.254597392042,4115.690972102736,2.0465271477423925e6,1.1596671156033928e7
0.00375202763825655,-0.518557018129155,0.0005796405767192014,31.565617339109316,1.4372341140986522,1376.9796345139619,3786.832376189968,-2.6091369013044955e6,1.1403063331685446e7
0.003742043860256672,-0.5173198300609365,0.0006144408924667814,32.93586244887083,1.3964075242263656,13795.750532935275,3689.9364485591573,-2.246632552142389e7,1.1225470640910186e7
0.003732060082256794,-0.5166229931004346,0.0006065977024439283,34.248024052304324,1.5623566716734696,7214.619278474474,4561.792803370078,5.603171546598532e6,1.3611072271892192e7
0.003722076304256916,-0.5160257037127157,0.0005894423383628767,31.188824408656664,1.4522078515823702,11175.617536247577,5037.751604551452,1.6112201697840637e7,2.2829727548539806e7
0.003712092526257038,-0.5141461026310863,0.0006051115279866126,32.194960802598274,1.452882846988149,4750.078657364279,4250.4424421391195,3.8550351236559604e6,1.251309828263906e7
0.00370210874825716,-0.5152073947121099,0.0005924851370567628,30.009518795146437,1.2779694372685155,1375.098054823822,3053.930473649655,-1.4521171495414922e7,9.321164687668243e6
0.0036921249702572823,-0.5149639554190799,0.0006079633411102914,34.37539747807825,1.4784188744727882,5005.133791358588,4153.13988119075,-1.5012700591062274e7,1.15118908692282e7
0.0036821411922574043,-0.5148324731325264,0.0006163529952495703,33.141359152460446,1.6377366137162224,4442.982330044502,6398.5415634206065,4.971981287051975e7,3.394166958313719e7
0.0036721574142575264,-0.514373044179636,0.0005869394311339958,31.311953057288672,1.2998396330023796,-2481.4960923078647,3519.699114683046,-1.1988328049395781e7,1.0482160036332969e7
0.0036621736362576485,-0.5146713141152868,0.0005807715543665033,32.41426619852657,1.5904183343618457,13804.448708704283,5792.9778343982925,3.3720938595612936e7,2.910591346586215e7
0.0036521898582577705,-0.5140260853285145,0.0006244297983606517,34.54682447652298,1.5223456963887392,1373.4764956017289,4641.358623970275,7.317639943756397e6,1.5974611448950976e7
0.0036422060802578926,-0.5136780204231327,0.000607062653672623,32.81607749569325,1.4650711477411955,776.2832413556254,3940.087538068945,2.109916990174921e6,1.0996704277575457e7
0.0036322223022580147,-0.5137450991291552,0.0006069807507768278,31.849823229334444,1.5071474142681833,7502.663620733686,4506.34008572306,2.1296980065789927e7,1.413244188240328e7
0.0036222385242581367,-0.5126664695529325,0.0005829372888018627,32.76782489176935,1.4297634106274342,16991.269203369346,4354.222053127908,1.2632412953622204e6,1.3662519345610058e7
0.003612254746258259,-0.5123715727391828,0.0005991295782318158,33.87105795281846,1.5227375317672507,9740.055515700571,4668.1263373999545,4.512575906521179e6,1.7015645145750053e7
0.003602270968258381,-0.5129842310810054,0.0006077207791510366,33.93463308239854,1.3629518798488436,4739.760060564964,3524.3522488443723,-2.3901639130091228e7,1.0023871906983089e7
0.003592287190258503,-0.5114047452857776,0.0005687097010822277,31.033313409674268,1.4399567314418993,5190.127716616803,4088.7736968525564,-51389.9573653996,1.5671608660932774e7
0.003582303412258625,-0.5123618557469454,0.0005997940737533085,33.18866120965715,1.4716465051936676,5916.400666286167,4427.777746661407,1.5191097011713344e6,1.4323767521193285e7
0.003572319634258747,-0.5117896384987107,0.00061555382970229,34.29848981342643,1.3945046222234005,5738.956631992296,3594.6368829250305,-2.9077321865767386e7,1.059266369797152e7
0.003562335856258869,-0.5105046822365548,0.0006079941361120281,34.35108002239308,1.549141657829333,9303.584734541597,4688.708489009115,1.1519483940468881e7,1.326656484919899e7
0.0035523520782589912,-0.510039172556455,0.000621597684258073,33.50848606462189,1.4486577255739674,3423.2589974956377,3787.004678343829,-1.3763526903987335e7,1.2136171492855053e7
0.0035423683002591133,-0.5100239324575523,0.0005960830047506949,33.71915726862306,1.4483030387544213,1274.4542825460587,3882.293418589023,-1.6451234167244816e7,1.1130863591839544e7
0.0035323845222592354,-0.5098457070194127,0.0005812221602935236,31.634233318984666,1.3253591711691002,648.700990688054,3788.100771861827,-1.13393127128374e7,1.3083904364712773e7
0.0035224007442593575,-0.5091213609513943,0.0005976632857762829,33.61133334258977,1.5164205701715738,4838.950023156954,4890.5080688083135,1.3174955571521606e7,1.8990990043240495e7
0.0035124169662594795,-0.5086098699159629,0.0006247843340551418,35.02410158136634,1.5099144616442457,2229.548677202996,4101.393010726353,-9.290317202772673e6,1.2657282464830382e7
0.0035024331882596016,-0.5088881732584559,0.0006225754249680288,36.90548323284238,1.5374806524276325,7244.829476190627,4333.679385069879,-3.410608462387065e7,1.3217620484769188e7
0.0034924494102597237,-0.5081426437514892,0.0006131858757185791,35.527929154194354,1.6523113225052193,11073.999667355412,5663.763782215622,1.4885852259609316e7,2.261801263684241e7
0.0034824656322598457,-0.5095305607648916,0.0006030978387645092,34.87116226470019,1.5503147826311054,5449.60530552715,4466.107161266748,1.5898658559623642e6,1.5004558062484547e7
0.003472481854259968,-0.5075698713366874,0.0006123911427741018,34.743130074324384,1.6105792715084035,6409.193761218722,5615.240608210006,2.0798309910865735e7,1.9574529985976625e7
0.00346249807626009,-0.5076308395937958,0.0006273179533177109,34.64568846181171,1.447862938847248,11130.503001150091,4169.010985489284,-1.9363693447266404e7,1.3037217634316502e7
0.003452514298260212,-0.5069608662753889,0.0006154410721450557,34.75677759024275,1.6503808821616417,8438.040370119143,5795.6914129155675,1.9552626124639686e7,2.606486675285786e7
0.003442530520260334,-0.5074261647938402,0.0006039027744414955,34.04044083418765,1.534152259307015,8560.32300449352,4359.27654326307,4.1351735332462387e6,1.3675045261751266e7
0.003432546742260456,-0.5069885742302577,0.0005973230779043661,33.44317600639284,1.4996334067776922,6009.549114662378,4353.024177560155,-2.14143683184941e6,1.38204776689636e7
0.003422562964260578,-0.5068612555612053,0.0006174711868695667,34.46250238840802,1.5254080692426353,5786.0661011658885,4319.383782953571,788262.008309833,1.4699058993506031e7
0.0034125791862607002,-0.5065205638215703,0.0006588666481191636,36.56682782965959,1.6833092966504632,11759.146045865586,4844.069126980722,6.432100481055868e6,1.4167024176305847e7
0.0034025954082608223,-0.5055741937801358,0.000618435323021317,34.17670859965213,1.6391702031816198,4166.51768138912,4327.723769391675,1.983030952573522e7,1.2671000412150538e7
0.0033926116302609444,-0.5058591980325582,0.0006200428089534551,33.02918740439504,1.4013624474962403,10198.674358120767,3901.6980558945784,-2.160062123468396e7,1.2083084698905097e7
0.0033826278522610664,-0.504218739509146,0.0006270971181252617,35.168984747241666,1.558802442779319,1153.3206676706984,4675.34272529727,-1.7241753876018166e6,1.4371752171508452e7
0.0033726440742611885,-0.5047558124382922,0.0005863495147955421,34.41838389102399,1.54182423861677,12662.433701861995,5086.829634079896,1.1946414401838033e7,1.627139507230006e7
0.0033626602962613106,-0.5043756315190694,0.0005721118430700075,33.266744957097664,1.4590136972827579,5295.648743689199,4181.957542185643,-5.105812295215237e6,1.3076460952134423e7
0.0033526765182614326,-0.5033055231737089,0.0006347104536381627,35.83215384651999,1.6581535858720629,8366.890021527292,5008.703747789402,1.496243521125973e7,1.5821914929885e7
0.0033426927402615547,-0.5036113160304667,0.0006330399725335617,35.26788612964621,1.6858543197992444,12556.703046654251,5720.333443347244,3.2595759732970897e7,2.0834538865139123e7
0.003332708962261677,-0.5026965461716755,0.0006138587823415164,33.75852438694366,1.5044921547660088,6053.967685449748,4049.598904329976,-2.246519015620548e6,1.1440144587035347e7
0.003322725184261799,-0.5040064425581368,0.000615524013650598,37.02041057568381,1.7632969556488565,7926.062431477841,5696.655027685351,2.6456387069359053e7,2.0575243060416162e7
0.003312741406261921,-0.5022455296003027,0.0006148515341049128,36.1780878551747,1.6565889114209362,12620.710437818243,5163.5403842564,7.8349846622041995e6,1.687364157168424e7
0.003302757628262043,-0.502383265478391,0.000606867901989349,34.04986652962873,1.4911512070514097,12074.915876215884,5157.918400942554,9.397054753229793e6,2.09776981279215e7
0.003292773850262165,-0.5015794668277085,0.0006486206352265204,35.26575976493235,1.646028035143428,10243.794630890756,4507.761843798186,831699.8957513362,1.4219261559329597e7
0.003282790072262287,-0.5014681824508007,0.0006463915742214136,37.54436779130332,1.6569093138885747,-3355.1853653425505,4516.743799769787,-1.3040120672863174e7,1.375357701898391e7
0.003272806294262409,-0.5015403187890479,0.0006325833380463169,36.392836888333605,1.7858886429048924,13605.778956410593,5483.481788215131,2.4416338112926345e7,1.9248479418076724e7
0.0032628225162625313,-0.5014563272154774,0.0006259975687565423,36.17718627037029,1.569296107826288,6164.333393472256,5750.7096594148425,4.565002728821592e6,2.3351509859839816e7
0.0032528387382626534,-0.49996083875661135,0.0005812082200978881,33.425688163882114,1.5152422527294287,7433.226842857815,4408.728636272802,1.4266419643870795e7,1.3550428929164039e7
0.0032428549602627754,-0.5004320575780584,0.0006855285857033104,41.96670457681493,1.9548375212913545,-8447.76188236078,7644.818430438396,2.4710054205261234e7,2.8792839472570617e7
0.0032328711822628975,-0.5005918310129491,0.0006406345983734907,38.13457467373462,1.6778973145374605,6736.406417450114,5192.979845669398,3.15067040971505e6,1.7342583988978952e7
0.0032228874042630196,-0.5000658176999423,0.0006211903014019293,33.37857041114038,1.6261221158317816,7605.543399590701,5120.614007816034,2.904625119815542e7,1.676944214650517e7
0.0032129036262631416,-0.49908256253536093,0.000612433620924801,36.186346806575564,1.5805824536002588,5539.4643047522595,5048.882261137515,-8.771833210164735e6,1.6216810879662484e7
0.0032029198482632637,-0.49838933888231984,0.0006403199585350436,36.31490941088359,1.6823693782384648,13428.700463511395,5238.584439712597,1.391816207447759e7,1.871044990238106e7
0.0031929360702633858,-0.49777945136421475,0.0006556543850705022,38.42407400042016,1.6944082551915398,8970.829447224382,5700.038158213647,1.2366895969188457e7,2.373619046810268e7
0.003182952292263508,-0.4969694357495464,0.0006321680189751374,36.22374642535568,1.7147225156753894,13423.937982082783,6141.635012579783,2.1400562311309412e7,2.291938291294905e7
0.00317296851426363,-0.4973716167940875,0.0006147639549886838,36.21199303810147,1.6893491732109762,8328.965194736895,5719.213311756423,3.3260371439638086e7,1.812080628422114e7
0.003162984736263752,-0.4977302564209094,0.0006468962565822256,37.311057992368184,1.6530549622619468,2520.1875628851153,4789.954353461373,-3.1518912460553492e6,1.4384860245502774e7
0.003153000958263874,-0.4969186806638027,0.0006479640363296841,36.24759162299606,1.5823899254554241,12114.652146837167,5123.112596016222,3.389923325165494e6,1.6949102603934724e7
0.003143017180263996,-0.4970285909549566,0.0006540186851081469,36.90991473420797,1.7730176186522957,19827.296621155827,5897.706509680886,2.554437718213491e7,2.2645309022219e7
0.003133033402264118,-0.495603642864764,0.0006420649587737598,36.60970897012969,1.6112280797197993,7408.515788290724,5162.99633228265,-4.349906391973248e6,2.1056929340746645e7
0.0031230496242642403,-0.4945115660528827,0.0006144193380247907,34.966981137822586,1.5597182467733903,9043.944708196073,5052.488268114445,1.5201962902704846e7,1.889797489357675e7
0.0031130658462643623,-0.49466887743934057,0.0006171284791730223,35.43543007657407,1.5847880359416808,7012.143880362088,5227.783293464996,718085.6453702864,2.0178030387838516e7
0.0031030820682644844,-0.4939562017188,0.0006168984246877418,38.055803955507464,1.6383074476459658,3803.428359462976,4269.189390673173,-2.7769123359069932e7,1.3086515654943645e7
0.0030930982902646065,-0.49390358465188183,0.0006383958325384394,37.080069435432435,1.6019235868656803,8162.257105206158,5684.309576972615,2.35897829314363e6,2.0497771334863953e7
0.0030831145122647285,-0.4929224079897103,0.000617335664374,37.629786972041686,1.6578345624155848,1400.5072188035672,5131.148674363985,4.746119581269201e6,1.6300359174834918e7
0.0030731307342648506,-0.49322176676767415,0.0006622085930287248,36.653233675430506,1.604711301526468,11646.39520641086,4443.563597211354,-1.0170106299068559e7,1.2571870052810138e7
0.0030631469562649727,-0.4935850172085629,0.0006716888985941104,39.66624417845554,1.6781641317750797,7455.552233479933,5518.993747616784,-1.1120315253255557e7,2.154879777032281e7
0.0030531631782650948,-0.49327149225844186,0.0005992132490074125,34.43369776316165,1.5438284969126572,5590.560434930867,5625.022747765876,1.708304455791811e7,2.6077548952205952e7
0.003043179400265217,-0.49217245295460454,0.0006488801949107838,37.82522725646579,1.7429024334305239,10749.876605443344,5067.865183355999,3.1138839363360647e6,1.5919597725811902e7
0.003033195622265339,-0.49140544010043957,0.0006417032568708745,40.35090500346114,1.7861063867406313,13120.80634012949,5852.630895764626,1.4686446359890725e7,1.7529939340884827e7
0.003023211844265461,-0.490429598618648,0.0006778821572678102,40.491808791686495,1.7988773714795494,6057.057262097102,4951.833708049295,-6.504258363382109e6,1.725870320697038e7
0.003013228066265583,-0.49003161885778534,0.0006940154546221001,39.697294141409174,1.683303235701052,16291.176837034653,5298.8380278943505,-9.629354120205628e6,2.02813464458733e7
0.003003244288265705,-0.4903471152707061,0.0006556689186220812,39.82460023979783,1.9400255072418122,16470.109698463028,7948.208103524784,5.464484181084647e7,4.271351493542268e7
0.002993260510265827,-0.4905806189736468,0.0006750195128711441,41.45540862274171,1.8929713108411985,8402.496349019153,6114.81329558858,-1.0886868439032366e7,2.3139786659619734e7
0.0029832767322659492,-0.48969445011712376,0.0006255435155286308,35.172272043862,1.4694902350296088,4987.2111680588405,4499.022858601616,-1.345333982588978e7,1.5303664702410363e7
0.0029732929542660713,-0.4893089590781019,0.0006685993245548038,38.4151556532144,1.7740585053222362,12897.049528015652,6329.752448425603,1.7131269945980404e7,2.403526543867098e7
0.0029633091762661934,-0.4904042120564263,0.0006423278507709241,38.880410903457914,1.6866034842223434,9576.852614280662,4932.159954817748,3.4856039386067833e6,1.499629430161422e7
0.0029533253982663155,-0.4895153893705865,0.0006262355779297101,37.19026458357601,1.630524651865275,10963.000060939474,5224.441849752961,-2.78353095510683e6,1.8381553863078322e7
0.0029433416202664375,-0.48859679044250515,0.0006302455388195198,37.10184299045553,1.6023959258611034,5478.47684416981,5536.491820082073,-6.725845829706994e6,2.1610191220813327e7
0.0029333578422665596,-0.48960672591198817,0.0006641055016317603,38.61641041027935,1.7259584825766454,12608.561033256288,5973.630676910717,1.0078455650942888e7,2.7051224206769343e7
0.0029233740642666817,-0.48775363631467916,0.0006542105121681123,37.0577985964494,1.6195242418446139,8644.105314684753,5264.698127983947,7.012730020345997e6,1.8481550896855637e7
0.0029133902862668037,-0.4873420728878991,0.000673738106458173,39.941395773437954,1.8653340240161675,11621.585823110594,7569.377508792414,2.1568396013469577e7,4.6167186275235206e7
0.002903406508266926,-0.486532857421058,0.0006724025110625478,38.33754659497363,1.6772912820668335,1263.3871069080521,5922.851528085413,6.818866272828008e6,2.301533472477824e7
0.002893422730267048,-0.486189957922732,0.0006812171730465672,41.339355947710516,1.837229630853857,9800.520933005248,6187.534808431864,8.080033780646488e6,2.229343845414541e7
0.00288343895226717,-0.48498186225845713,0.000681718679935814,40.44867723151667,1.8287902186711649,11163.6224214791,6437.813551065543,-1.6664700534531055e7,2.8764594146767788e7
0.002873455174267292,-0.4857907980327436,0.0006325789222147909,39.295238773784725,1.8426665652957683,8086.269552032257,6199.3131300298755,3.459523762067547e7,2.248970374322565e7
0.002863471396267414,-0.4856610997052339,0.0006622248791128,38.852779127846155,1.7291363909406348,11497.430960911732,6902.708878181509,1.7962620105112158e7,3.534656127929986e7
0.002853487618267536,-0.48394347968167856,0.0006467187612757289,39.0948345235921,1.7629486294403869,588.7035736092417,5901.792177258662,6.247740564965709e6,2.3650008531225942e7
0.0028435038402676582,-0.4847843724026752,0.0006504408485843671,37.86927730621924,1.704667481043823,6574.8146715677685,4774.836799906135,-4.468378961837301e6,1.5197560647464704e7
0.0028335200622677803,-0.4857944104774506,0.0006206818822674327,36.76871141201264,1.6082133696216507,7896.525549466436,4306.666296001842,-1.5364947847664049e7,1.346441426061125e7
0.0028235362842679024,-0.4836489762981655,0.000679711776545663,38.823508476430085,1.647773778159944,-2442.0486705652893,4638.017419617719,-2.1960494182220608e7,1.5027502836245362e7
0.0028135525062680244,-0.48234086509700863,0.0006949159910657114,40.40588689557051,1.6807894633483422,1278.4182971086273,4625.287067827799,-4.962885408934906e7,1.5452769755527418e7
0.0028035687282681465,-0.4836629295030725,0.00068028162975671,40.498736649074324,1.7741428936742238,10508.857041571386,5522.686103390939,-1.1782086540124489e7,1.7413578656402994e7
0.0027935849502682686,-0.48154093482534516,0.0006853167054138321,42.76343397575704,1.8872216483225983,-2306.4888204942818,7413.890374788824,2.0383953005925403e6,3.9240315638508216e7
0.0027836011722683907,-0.48176010544793096,0.0006350233094076142,39.400271356919106,1.702545563899138,18551.176042877014,5003.148659524301,-1.6801707396814458e7,1.8221258850245144e7
0.0027736173942685127,-0.4807466009258351,0.0006603339707012079,41.38313027248397,1.749513441893404,11210.027885388683,5413.588779467273,-2.4856441536632143e7,1.864462643208194e7
0.002763633616268635,-0.4798241758127115,0.0006681802037294548,43.03763726106226,1.8418626146343442,17921.628007117568,6952.350729475394,1.8527735369723707e7,2.7760213881596506e7
0.002753649838268757,-0.48122895049944053,0.0006415303785666902,37.46797979652797,1.7667330844981304,12123.944480484139,5930.659311414765,2.843905081810736e7,2.0369909888764556e7
0.002743666060268879,-0.48032052916113754,0.0006378451533066901,38.24975645652012,1.7631611004131222,5726.083341262282,5190.8415807876745,4.797677031239095e6,1.7245605262718797e7
0.002733682282269001,-0.4797309210057429,0.0006880117535747592,42.772079457302034,1.818913156750109,16920.372792566406,5597.311106163086,-1.5365890606226992e7,1.8365778956641477e7
0.002723698504269123,-0.48010724055583703,0.0006725801704895996,39.98006299787914,1.8176552898929539,10255.582314776493,5999.167800167196,5.814095457705763e6,2.3176796883737788e7
0.002713714726269245,-0.4793530545065005,0.0006834645528694037,42.367735845830865,1.8645450826587684,13303.369176895807,6743.045083968553,1.1613714679011479e7,2.225502022659714e7
0.0027037309482693672,-0.47750435029683286,0.000702427836073845,41.83397482349051,1.9021605493106113,11430.505528773714,5901.424614179031,-6.353664738876959e6,1.9861923930039223e7
0.0026937471702694893,-0.4788217729271273,0.000657514611265397,40.350830721932425,1.7687486895537534,3499.045167203724,4757.3179754741495,-2.4185666720898207e7,1.5790147404210823e7
0.0026837633922696114,-0.4787857171642827,0.0006478315508575781,39.67890724315622,1.7062352500950853,9272.603635289051,5402.870878126866,-1.2996239782062197e7,1.6962656262474936e7
0.0026737796142697334,-0.47727355944836747,0.0006912384858247415,42.563328509648194,1.8379203881832868,3551.8297327868045,6500.504220562574,4.314488342137594e6,2.2245616192110773e7
0.0026637958362698555,-0.4771832758209493,0.0006717003660596045,41.63639774255832,1.8456867972055138,6441.106764866063,6159.936257927902,-8.525445912254648e6,2.1548067529924158e7
0.0026538120582699776,-0.47708312024376937,0.0006476976451891675,38.15120950145813,1.7130726780251682,2299.812290350219,5551.807359805005,1.1379211079453552e7,2.1175624301154952e7
0.0026438282802700996,-0.4762824693353323,0.0006745698157206334,42.287668460599576,1.8798392209302885,9523.704573986131,7192.394385115481,2.1520000464967333e7,3.354004600189957e7
0.0026338445022702217,-0.47566997239427294,0.0006659286358031018,41.92164857881677,1.9884322450032652,9429.74046399572,9301.74536250515,3.2155292795696862e7,6.284660227078893e7
0.0026238607242703438,-0.4749615728962817,0.0007149323083804565,44.942210630517295,2.0833345864504187,23972.052147563118,6984.703514203593,4.398251521887904e7,2.566717841895152e7
0.002613876946270466,-0.4752803952123213,0.0006972517801237994,41.98706859433994,1.8247670240634188,15951.801022124657,6289.242661273532,1.7971242753656858e6,2.023626565493318e7
0.002603893168270588,-0.47592383070971117,0.0007019155201062141,42.61690172009575,1.9815274309570416,22358.238843296676,7129.142603815814,-5.243792072466904e6,3.180012927547537e7
0.00259390939027071,-0.47495586967046255,0.0006887807449093264,43.91218167416337,1.9852636205559107,986.215898422809,7702.55053013734,4.525227394352068e6,4.422372315764543e7
0.002583925612270832,-0.47389764620931235,0.0006705311095546573,43.972216588854025,1.8286895298388253,10405.621997150374,5577.949338305905,-4.3219518458717845e7,1.8533911605588593e7
0.002573941834270954,-0.4736779608999495,0.0006820945186425981,45.168840063799315,2.019605334005507,17965.24507297379,7074.342374356957,2.6017857938607726e6,2.5979230158629805e7
0.002563958056271076,-0.4737282784444105,0.0007185181844162706,44.349586682060995,1.9246954811607904,12524.830398209397,5733.047681443082,-2.1648786824438006e7,2.1188259961041443e7
0.0025539742782711983,-0.47249619955188243,0.0007247574366175964,44.359687588699316,1.89083808563604,9202.44133803565,6334.668934862846,-9.190316238153191e6,2.106891808384478e7
0.0025439905002713203,-0.4723235016994295,0.0007098939945469051,44.07565591370341,2.0546110129820723,9965.90554952787,6477.924794242423,1.8296209705137376e7,2.17843523083026e7
0.0025340067222714424,-0.47277232701465255,0.0006793803837751152,42.90603994117569,1.7924775666586181,12858.030440501278,5588.76578657405,-2.557754440341754e7,1.9643761520779278e7
0.0025240229442715645,-0.47121117219471487,0.0007091223245311397,44.72659099417504,2.220136602673721,11540.81086442269,9238.111959468484,4.935592728877944e7,4.7320596938719906e7
0.0025140391662716866,-0.4709592793720076,0.0006771279325231311,43.8337970890452,2.002836417563603,16235.707410866878,6723.974686036857,8.54393492731333e6,2.837381790151527e7
0.0025040553882718086,-0.47068193796920244,0.0006649692238179834,44.30618876777293,2.0988317395340212,23235.83220620648,6808.660102976856,2.2131079981338385e7,2.303518246645072e7
0.0024940716102719307,-0.4698602554553654,0.0007177257518818754,45.04880865907822,2.0543199477990783,32423.377106547705,8795.611254487168,5.770767818420696e7,4.210286057483936e7
0.0024840878322720528,-0.4688073219542566,0.0006792135330728461,44.147909547577356,2.0223840268275657,13751.016569962669,7064.807739674094,1.8679442309062276e7,2.606674711803412e7
0.002474104054272175,-0.4679350331313326,0.0007287639004938234,47.46423259828145,2.123859187013794,6445.276625128247,7314.710834640823,-307130.11661874224,3.2484688492120262e7
0.002464120276272297,-0.4688249707837822,0.0006778075929676471,42.25195972053946,1.9043131537454423,17319.831802582434,6660.2529657193645,1.7862200700036652e7,2.5573413281864855e7
0.002454136498272419,-0.4673522297660529,0.0006908662213859931,45.33430051648625,1.8999513476211263,9099.283797985387,6263.787556723806,-2.195705582963012e7,2.0291823493513707e7
0.002444152720272541,-0.46721726163654237,0.0007106057600122721,45.35082963144446,1.9440022664533485,22186.275071344342,7705.338206699324,8.204942710194506e6,3.389514224022191e7
0.002434168942272663,-0.46729710665074525,0.0007040646903541023,44.861439874477135,1.7856223627024477,13632.292784670162,5770.722400353283,-5.646834530134803e7,1.9334952611136753e7
0.002424185164272785,-0.46720512532410796,0.0006478331053778222,40.415349404707634,1.9284842383675522,11880.26034796047,6590.616161395085,4.6992499813665316e7,2.436100426858854e7
0.0024142013862729073,-0.4666007392909087,0.0007164149024733466,45.37243161747688,1.96842761669828,1250.764472257212,6817.338365477449,-1.8201553395314887e7,2.511198550465715e7
0.0024042176082730293,-0.466493286140234,0.0007059427186330579,45.266246813379205,1.9607713133616524,19013.361288801203,6851.814175766649,8.593116387835229e6,2.5624038353962906e7
0.0023942338302731514,-0.46580113751906904,0.0007190463864495702,46.308405273714556,2.095357464567977,11287.121332964158,6470.023662809989,-1.3041106956695868e7,2.2123814002878934e7
0.0023842500522732735,-0.46405781385867156,0.0007311744583541752,45.78560652347347,2.075187765443372,18855.603139067378,7681.237562318579,1.1729550338851769e7,3.486929906587805e7
0.0023742662742733955,-0.46435615074116504,0.0007002124259971288,44.80750373188471,1.8603630704440033,14273.313225634563,6542.4048169480775,-1.4265158974925973e7,2.4150550568332963e7
0.0023642824962735176,-0.4657974707453104,0.0007337962331129949,44.75901286093901,2.0114599225775422,12782.61468427857,6900.308087013796,2.2128845586282138e7,2.271953308784121e7
0.0023542987182736397,-0.46521294405014485,0.0006979291441736042,45.122139365247186,1.952982615975412,15430.112021371928,5513.105658864592,-2.2392880678660847e7,2.0683142247586496e7
0.0023443149402737617,-0.46279070749372475,0.00073673879727413,47.85154659894987,2.2618292142010143,20705.890558087824,9009.485616663831,4.250676456809171e7,4.235788775057649e7
0.002334331162273884,-0.46329366326681337,0.0007131872404712078,46.89455913120179,2.3822480916306232,21209.654557281257,14321.345141569436,1.0743116333704913e8,1.2827884612867428e8
0.002324347384274006,-0.46080181765495215,0.000674721888369327,40.94453492284488,1.7051905212818463,18491.737734003025,5432.810858573129,-6.045613259568475e6,1.8968151069189295e7
0.002314363606274128,-0.4618847084355075,0.0007315682475190992,46.274185477197136,2.156420877457951,29594.920170989917,8303.041198051089,4.425271237315202e7,3.487219734496659e7
0.00230437982827425,-0.4613590718709456,0.0007400483781422097,48.18660439649891,2.058431487852206,30553.86100187488,7268.085955172938,-7.760411657138773e6,2.523858234305402e7
0.002294396050274372,-0.46033272643739476,0.0007186223643488686,45.8842002959478,2.158858873741292,11337.088745003755,7629.592687642262,2.2950252869511016e7,2.854201313903414e7
0.002284412272274494,-0.4601940568558348,0.0007127246269160812,47.85831662820239,2.056107246109299,18142.21905980485,6726.804680941392,-1.3632072618509376e7,2.487021464605589e7
0.0022744284942746162,-0.4594739731302252,0.0007375384959894982,50.78962998022982,2.2419488986527916,15174.471640313674,7742.685068531621,-3.140511447104693e6,2.690662853549725e7
0.0022644447162747383,-0.4589087317465164,0.0007054862347035606,46.27044054900627,2.0843284339479933,10633.293261543986,7183.299101589565,1.095792730841312e7,2.529905491349567e7
0.0022544609382748604,-0.4564666732804326,0.0007825890315102154,55.039870423408026,2.5062122877758215,16152.983135824106,8565.696661084081,-2.519772569633232e7,3.602984662235675e7
0.0022444771602749825,-0.4585196766878653,0.000679954948462142,44.599145719883,1.978939087931533,11433.8028588464,7639.382840702194,2.5863151400968228e7,3.561736651332701e7
0.0022344933822751045,-0.45826485101660364,0.0007183030533119,48.74236272848877,2.2030044255022307,4130.22393466717,7627.207096191809,-7.907300044889821e6,2.763178000347295e7
0.0022245096042752266,-0.45921380727316136,0.0007235291022759763,45.99523749078654,2.06748493212349,11063.698123501666,8567.94579089318,2.083076142444871e7,3.910985942356023e7
0.0022145258262753487,-0.45736647495336363,0.0007840611280123184,50.32455016361656,2.5201673475983273,23327.646453414152,10412.91001119018,8.009004065191709e7,4.816927729470425e7
0.0022045420482754707,-0.45650243765485354,0.000718309066052589,50.5380845046187,2.263480427285914,17595.173360906938,8645.8765015808,-1.8258640920404335e6,4.352584785621615e7
0.002194558270275593,-0.45555304381478345,0.0007224520371257086,48.40387990464912,2.2800038095378725,16031.283346275306,7360.052580835181,-80528.2594226374,2.557662388423885e7
0.002184574492275715,-0.45512829122669063,0.0007780972028179036,51.04804740870235,2.17927701595639,18714.2917491,7476.43337697982,-1.9620008885672092e7,2.6607092625945635e7
0.002174590714275837,-0.4560103494852374,0.00071282923648578,46.52702164934123,2.1862507185673836,11060.819122531384,7722.711125984749,2.708379506367584e7,3.1606672002923075e7
0.002164606936275959,-0.45458539072683196,0.0007609593990090228,51.21752498660697,2.4021307077877645,25694.419045105242,10552.534416860153,9.153485521300216e7,4.939429584763289e7
0.002154623158276081,-0.45281938392296434,0.0006923290101990773,44.981682758595156,2.0214127469290575,14171.1952428793,7241.2574197203385,1.945517821115805e7,2.7826330867999878e7
0.002144639380276203,-0.4541399190426455,0.0007519062623026035,49.25476878411632,2.216194184562678,14236.319109064325,8578.719120732663,2.6708656802854035e7,3.626876996529791e7
0.0021346556022763252,-0.45223687871554286,0.0007583334731403989,53.4653498340855,2.3608761700662817,27293.821197272442,9690.669853607324,1.479749872776597e7,4.460114315589493e7
0.0021246718242764473,-0.4529040302489593,0.0007157412729168253,48.80999895008761,2.1435298932568907,14865.345218638162,6857.999846437809,-1.8792946965044927e7,2.5838208697396167e7
0.0021146880462765694,-0.4531821896775509,0.0007483276509384941,48.07170560680312,2.120760345614207,1580.1517316488757,7251.2957621084915,-1.1651576234273002e7,2.935934105910984e7
0.0021047042682766914,-0.4527396700840618,0.0007326034960575208,51.23975796830262,2.328622668285293,26501.14035930197,8921.46999158382,4.011364680447709e7,3.9207622612602666e7
0.0020947204902768135,-0.4518568551547942,0.0007479408198391669,50.28640061500665,2.316776609398983,17524.694379686698,9487.104496025682,6.04776282274972e7,3.74295134872174e7
0.0020847367122769356,-0.4507370926381554,0.000732425838491337,50.31434256405773,2.2208830826368855,7204.444497150088,8659.228401578077,1.032900245931112e7,3.6622709217308044e7
0.0020747529342770576,-0.45084088438624165,0.0007721461254797655,55.68333706143989,2.5484904366857477,18240.05717647639,11471.957292768118,5.703788546492966e7,5.273074221143428e7
0.0020647691562771797,-0.4497987392551731,0.0007332447522181541,48.953218873429456,2.2166306326953475,10725.343814356202,8955.940708577982,2.6852165174397983e7,4.911176224502439e7
0.002054785378277302,-0.4490775305168645,0.0007667105366060754,52.2337910547205,2.4301151510436876,17307.51697531455,8560.13788809678,1.4995043939713204e7,3.381915130364031e7
0.002044801600277424,-0.44824093997423187,0.0007922103539987277,55.02561916760711,2.3372954496409335,28135.11321878939,9226.482908448028,2.48865544609277e7,3.5275664523248814e7
0.002034817822277546,-0.448793282684288,0.000801379777206788,57.554526093530285,2.46526689771414,33120.1653147898,9647.145964303181,-3.515365828399556e7,3.927302243071093e7
0.002024834044277668,-0.44705771849199666,0.000744640313587422,49.02734216741876,2.0815727897486003,17493.82518120021,7383.904405990831,-3.095940621289421e7,3.3432893361207556e7
0.00201485026627779,-0.44648422136498267,0.0007289248279445268,49.83756153915369,2.4010681094282296,21223.85246531811,10098.440665106937,7.162357120969605e7,4.668528432714335e7
0.002004866488277912,-0.44672893987433054,0.0007577501776348175,54.22003288381446,2.452328650805267,20485.300283762077,9671.090396885953,2.4309922688426144e7,4.7036460050067686e7
0.001994882710278034,-0.445938451650989,0.0007055605867544132,46.74156662408832,1.988728899731113,-6444.280385322227,6645.07268492444,-2.4034069005388845e7,2.5161641787806913e7
0.0019848989322781563,-0.4458325296062976,0.000738186615158619,51.13565796452196,2.176661253387799,5083.181960049853,7462.29011944815,-3.241242269421495e7,2.6055275780057367e7
0.0019749151542782784,-0.4447385853547894,0.0007529303569038361,54.367485158756864,2.4212629182021885,20509.273701431575,9038.745282492506,-92701.17535766716,3.943930911320536e7
0.0019649313762784004,-0.4441354243699752,0.000747910021487459,50.161135519322634,2.3040142656871816,2320.7119673973766,9205.89924382894,4.977458144513695e7,3.86781362066675e7
0.0019549475982785225,-0.44331859346845887,0.0007739230352635764,53.23348894150462,2.24125448818063,17892.795429042537,7607.179656600593,-5.357063888150332e7,2.789698626846306e7
0.0019449638202786446,-0.44338877557613887,0.0007562213093319762,53.85398207495128,2.357468804477278,15687.018238692372,7338.694966755322,-3.915692364440039e7,2.5943968612881206e7
0.0019349800422787666,-0.44305943729917635,0.0007616346753071911,51.8785583380435,2.3591445580865145,32366.666098846406,10068.189264572511,3.570019685588434e7,5.204742048760602e7
0.0019249962642788887,-0.4428650873602892,0.0007693697459873614,53.85912544820541,2.4399063545777033,17085.466297095834,10182.391625584016,1.2433399348578898e7,5.5171521445782945e7
0.0019150124862790108,-0.44263289367509423,0.000778043919312355,52.534721874883324,2.356829153509559,7253.076544834817,8883.505859423383,-1.7103025508611163e6,3.774939251217089e7
0.0019050287082791328,-0.4415296357893967,0.0008364048310085915,59.67893964332817,2.8992036845235463,38748.70604585248,13402.824016608649,7.76936667538086e7,8.231411516751507e7
0.001895044930279255,-0.44052218174692825,0.0007867752141494357,58.716843930983494,2.589432615730691,25714.482837636548,10093.92869747742,2.9074961680082303e7,4.35230366553566e7
0.001885061152279377,-0.43934049894838245,0.0007422436976991201,53.36913043322897,2.2838937351223128,13394.836625542073,7738.363291810719,-1.3079188214212751e7,2.760298504868871e7
0.001875077374279499,-0.4385987262517156,0.0007496789054158749,50.68485512713294,2.4667322043657065,29798.076362973843,9851.156169215823,9.453483720825948e7,4.1543875023713514e7
0.0018650935962796211,-0.43903775761701397,0.0008134022883167799,57.548135441859976,2.6382962797794867,18178.502227855843,10333.839697986903,1.8776759585118007e7,4.120885557299856e7
0.0018551098182797432,-0.4380387371573306,0.0007315535844673603,49.65124503444529,2.2013407594728447,16603.568842998935,7789.011980738099,-1.763162715638926e7,3.126629791680655e7
0.0018451260402798653,-0.4382681974716834,0.0007755555586334309,56.195493352064545,2.3868914939296753,17939.18582991698,8094.634542885853,-3.886293500897586e7,2.966119243557956e7
0.0018351422622799873,-0.43745336906783633,0.000829481468236252,60.73131487879882,2.577807445398775,35449.20089362609,9476.629542700759,-2.2342160024619326e7,3.5749917495694146e7
0.0018251584842801094,-0.4354593209780578,0.0007503243056323943,53.013435125819775,2.3531356863515143,22121.103690281947,10516.373010153484,-1.143160959997284e7,6.279806948995787e7
0.0018151747062802315,-0.4357076269024692,0.0007474495640350333,52.560317875977255,2.244961324933169,14604.455805876152,8968.901246342888,-8.055156972619524e6,3.807956965007283e7
0.0018051909282803535,-0.43551129917104847,0.0007570339798103911,51.27908445456467,2.310075911810746,22040.539344385266,7973.708923130141,-1.5858386183592635e6,3.3977609212589554e7
0.0017952071502804756,-0.4350361513577809,0.0008261101802012208,57.341267224653095,2.867393577555392,48673.593434380164,13469.586147934897,1.6188754567835504e8,7.398634690650171e7
0.0017852233722805977,-0.4352659684852115,0.0007789571039092717,58.562366574075234,2.4174151521834335,28421.621676489387,8976.266278016099,-7.973755269839032e7,3.780370360048641e7
0.0017752395942807198,-0.43342892162461066,0.0008100190150186178,61.603408293503136,2.566918921456577,45771.68069263333,10205.119166829658,-4.888679450906841e7,4.2039733217673756e7
0.0017652558162808418,-0.43468766427642547,0.0008132016643137226,58.60937459580765,2.6995543161943916,34528.35141901113,11504.681521299493,3.7281779080086775e7,5.1767082486606985e7
0.001755272038280964,-0.4338798678132007,0.0007852557408354324,58.77451925027797,2.7856468805412704,48225.25487468925,13121.6037164198,1.2113855117848854e8,6.77148740522794e7
0.001745288260281086,-0.43289610950654606,0.0007771526357336883,57.63041055319122,2.60331258493359,24169.37977439943,10935.311893002303,3.212370734574239e7,5.394482435363621e7
0.001735304482281208,-0.4327967163483554,0.0007798014267240402,56.14511106927772,2.3231372317434866,20519.14042970997,8697.580884336989,-5.775028583809818e7,3.437970400909799e7
0.0017253207042813301,-0.43108331904237274,0.0008094696009129689,58.92327625766648,2.6247546867999,22514.085979093426,10303.516792543805,-3.287109665691014e7,4.2907742947347365e7
0.0017153369262814522,-0.4308292727975058,0.0008487063733669509,63.18367108586267,3.0194400066989413,42456.12474030481,10813.719801002593,4.253828776744449e7,4.363227962325576e7
0.0017053531482815742,-0.43050093033074516,0.0007928458421377284,58.9602672421521,2.9172601501011033,35278.13625132603,13822.61877832096,1.495694701017069e8,7.109136604790814e7
0.0016953693702816963,-0.42925581209390656,0.0008093915965740679,63.60326776727641,2.751857266120621,33331.437020605576,10041.284510478832,-6.1892671700803585e7,4.491950524391825e7
0.0016853855922818184,-0.4298109310012078,0.0007836335784185424,57.8556194847873,2.8069154265259444,23669.75009937766,14412.023134940231,1.014288581770048e8,1.00828065978959e8
0.0016754018142819405,-0.4282653622745129,0.000796018139782868,59.95874140871719,2.5687627558088106,24962.512958404357,10838.670108515553,-1.4806737263647815e7,5.0310046403790355e7
0.0016654180362820625,-0.4263623726972146,0.0007760106221628448,55.94140620730161,2.7713764525925018,20502.56535399595,13805.073906834386,1.5194823564111573e8,7.49810165404141e7
0.0016554342582821846,-0.42619065543654144,0.0007739755788874403,54.930562978803,2.583819259469376,24788.52154936626,10088.914276344987,5.209610293282452e7,5.416173471885172e7
0.0016454504802823067,-0.42685270055470753,0.0007989143031245339,58.453645666096456,2.6204987808330884,27782.607199158512,10446.51749093911,5.024258289984477e7,4.788994767420451e7
0.0016354667022824287,-0.4248501266473613,0.000792520434635684,61.43228479119723,2.861742161471252,47465.231071088674,12401.616873494218,7.033880915103696e7,5.98764856997158e7
0.0016254829242825508,-0.42569816753588385,0.0008494907016583785,65.35138643233003,2.8005321842568924,33775.704789157426,12581.99029699691,-1.5680531184751194e7,6.836133919691706e7
0.0016154991462826729,-0.42390176998861717,0.0007933511593298266,60.387914077749166,2.974123096362866,39810.8725513552,13146.65549367585,1.5555480863483188e8,6.00657016254916e7
0.001605515368282795,-0.42375712958766965,0.0007264309214480341,55.29457044386299,2.422744037511608,25449.369430761843,8760.54545319698,7.069420463762855e6,3.538860485369949e7
0.001595531590282917,-0.42229242868578876,0.0007860951487707425,60.86072292372164,3.4276711018035364,61728.0970700465,26194.294301243168,4.1083436908265525e8,2.444090338910158e8
0.001585547812283039,-0.42274272684770403,0.0008371590243661372,61.575252945929805,2.725776876082752,31901.057094849366,10855.68934944805,1.6939533820823252e7,4.296183693114269e7
0.0015755640342831612,-0.4221936387301248,0.0008024012759025804,60.19586978556074,2.581051068685867,24619.92110149805,10341.10667632716,1.3724293166242705e6,4.358445154707306e7
0.0015655802562832832,-0.4221015350881207,0.0008294808695326738,66.10892251123327,3.1848944070211878,39321.70957199887,14497.527109965116,1.1780034166563979e8,7.034121054511097e7
0.0015555964782834053,-0.4204768393597333,0.0008224318702637639,59.36807402956489,2.541594784199066,24193.762353033544,9743.525374801882,-4.589683294923273e7,4.25660137797708e7
0.0015456127002835274,-0.4190370993464312,0.0008272159348617992,62.42062805993063,2.718473463492206,25138.158387529696,10252.693846561666,-3.549289399107941e7,4.423572581713668e7
0.0015356289222836494,-0.417627770255669,0.0008160393692689864,61.789916678718214,2.753360472112299,18103.16138874392,10834.2243610091,2.195875957101144e7,4.58959757549632e7
0.0015256451442837715,-0.4194059860231355,0.0008625040344670365,64.40267855818408,3.072811690100751,35669.6178939578,15875.486748413767,1.374035917233613e8,1.0556997894588712e8
0.0015156613662838936,-0.41795473525486887,0.0008659236695328212,65.46955102110789,3.0361357315080433,35856.47212336924,17773.933406028584,1.100289771123901e8,1.3316987714215557e8
0.0015056775882840157,-0.4175687377132126,0.0008335683166851622,66.15206001192165,2.8838128208028753,27513.08470410585,13486.264839207377,1.5695371485905634e7,7.224800751145968e7
0.0014956938102841377,-0.41660124903329415,0.0008146852132742531,61.642577885915124,2.5662351963711347,12013.117715534187,9392.151434148233,-6.748107166546892e7,3.5105045926511794e7
0.0014857100322842598,-0.41656713032140397,0.0008464760623368063,66.6706104693991,2.8055908321408896,48559.1257231117,12534.04501892124,9.580949010677647e6,5.946752415441641e7
0.0014757262542843819,-0.4163728373257327,0.0008624653513828993,67.81053890482643,2.978064099863092,19924.619297411242,11297.377394146288,-2.7030558047843814e7,4.803471931371323e7
0.001465742476284504,-0.4159338176875608,0.0008539107255573327,64.82686706199459,2.9322570166003263,23253.169793728634,14044.499165050502,4.974052339349282e7,8.161297357800935e7
0.001455758698284626,-0.414218301498011,0.0008530408209499204,66.78013360975213,3.3848551762703885,53061.0643138269,20554.714614149852,2.6771410075262928e8,1.3751960814098263e8
0.001445774920284748,-0.41268450047829536,0.0008301455908295469,64.65656946610014,2.764923195009296,28514.480976307314,10414.293158193663,-3.687903148856036e7,4.4387716635924764e7
0.0014357911422848701,-0.413228532735171,0.0008588591965560694,67.13620074768804,2.915435285826167,21346.51106156074,11548.956973629467,-3.6909143154432155e7,5.712079148013773e7
0.0014258073642849922,-0.4118535595491412,0.0008971534876729949,68.29962594647485,3.1731278211423204,56084.207814164416,14448.640366734306,9.218049339007814e7,6.577025839945543e7
0.0014158235862851143,-0.4125518835097319,0.0008849901912540896,67.84020167299296,2.9525383254802686,20303.09775451561,12321.934327216783,-3.819399160432568e7,6.092365587671994e7
0.0014058398082852364,-0.411210272427561,0.0008562723294300059,67.80857920793294,3.0979477316710464,49767.213822655474,14904.250834641878,5.93417293946166e7,8.150412084008656e7
0.0013958560302853584,-0.4115093414648727,0.0008123959857125636,59.258806493586185,2.5570235358820326,16013.69977339277,9870.597907231708,-3.708459492288172e7,4.2959572095894895e7
0.0013858722522854805,-0.409601750132686,0.0008899249924838701,69.00411674614725,3.570172846157407,59799.00536025739,20369.322236110074,2.1065718922643963e8,1.362135341404719e8
0.0013758884742856026,-0.40863471608914553,0.0008580116154808794,67.49966611791494,2.9764908169008057,23957.030585105167,11484.834407141156,-1.3710009892223692e7,6.007521859607039e7
0.0013659046962857246,-0.4101304671468097,0.0008233582056448717,63.415581559569766,2.7888810293282695,19758.199802504143,12116.306777731015,-7.603810371580071e6,5.295867536151344e7
0.0013559209182858467,-0.4077230866794998,0.0009097227463642608,71.83455523492132,3.105549924221527,39483.2079591648,13084.887850921097,-8.319878588313495e7,6.015129574175221e7
0.0013459371402859688,-0.407494412799977,0.0008659803979906768,70.01420132863011,3.1611668323279254,46519.43206157571,16850.61737948795,9.784541907852912e7,1.0594123495371807e8
0.0013359533622860909,-0.4068709773873852,0.0008223048807992776,66.14685840222174,3.051056165958402,35055.37057446283,13882.275836682018,5.1883772169472635e7,7.391720790035994e7
0.001325969584286213,-0.4041632062058779,0.0008991631559879327,71.07905520824923,3.154202623444018,55051.090794221585,14584.360804114689,8.700119664524241e7,6.422494295463295e7
0.001315985806286335,-0.40406305743713167,0.0009091542968872619,76.72624262866023,3.386886937909522,33789.82367619095,15163.372064842622,-2.1960576743370138e7,8.265415028222224e7
0.001306002028286457,-0.4038495703743829,0.0009306649826192042,74.3793454862996,3.2750214760621588,27078.010191665086,14160.039740164884,4.228127349399891e7,6.814943063652392e7
0.0012960182502865791,-0.40471163981614516,0.0008957177040785497,68.59619570052521,3.3158165186350237,42175.549208808785,16729.309643543897,1.1094511256175444e8,9.982195924729449e7
0.0012860344722867012,-0.40422902792866805,0.0009249198534724259,75.21257353094718,3.4311818358153268,70395.59486976775,16651.641452558,1.6566197917902723e7,9.301848500253865e7
0.0012760506942868233,-0.40315412715732235,0.0008824991503735908,70.62698321534656,3.0987949260239995,23951.011704836765,12548.162988841139,-6.119617105422458e7,6.302874911123248e7
0.0012660669162869453,-0.40314186008111574,0.0009250562983444367,71.67511953676825,3.559280348754837,63051.5500457686,17958.653103665252,1.69489762254155e8,1.0244705863720195e8
0.0012560831382870674,-0.401098399986804,0.0008967687189909515,72.51806331099323,3.400127873780032,50122.63795818233,16067.220701339469,8.13824325418051e7,8.091280471087632e7
0.0012460993602871895,-0.4010027591125399,0.0009059057207219587,68.33483658443934,3.235597435594315,48314.17223400719,15623.313417076266,9.744562432166536e7,8.512843962793441e7
0.0012361155822873116,-0.39934942562060316,0.0009342954254795346,76.76055445651494,3.305095331066751,47399.73576645922,14869.728733231843,-1.5117454000896266e7,6.713963269539504e7
0.0012261318042874336,-0.39721725901647004,0.0009044004649452002,74.01269461995554,3.2771800400987603,13092.522533434176,16078.20107765133,3.624406161392309e7,7.816163060315146e7
0.0012161480262875557,-0.39641257040633354,0.0009178359521348836,75.95674663891337,3.432795086439296,31625.832579547496,19432.427039084316,1.1474226246005279e8,1.3102520768487842e8
0.0012061642482876778,-0.39488402225688335,0.0008766196780223139,69.19400200965124,3.2577878288200495,42960.85586312879,15887.511965854006,7.815093143832868e7,9.926116182214502e7
0.0011961804702877998,-0.39552415040382766,0.0009423944297911255,74.37441461926298,3.198880865909618,59786.61647751162,14259.314454344512,-7.2445703133230815e6,6.798225646959326e7
0.001186196692287922,-0.39488486292448943,0.0009244515734097312,74.60077580165903,3.3902821687162144,53634.7011161837,14782.20435990477,5.698170757137535e6,6.4859987347819045e7
0.001176212914288044,-0.3956782451821782,0.0009581390344110868,79.08375715135918,3.7463517328532574,47184.76811983091,18431.482257420175,1.4576038200807375e8,1.0324165855444536e8
0.001166229136288166,-0.3939939494545397,0.000951916145596426,79.61411823373182,3.630596298951047,78054.74674329012,19050.998931682243,1.4417663250963894e8,1.005204137680513e8
0.0011562453582882881,-0.39373020133460523,0.0008949155596976363,74.27257478732814,3.2927682380128043,42696.30159841741,14808.850781602028,2.7741721108093824e7,8.397997364889432e7
0.0011462615802884102,-0.3932191585627734,0.0009006515594020162,76.1309753394571,3.5644242753714024,64460.03664693622,18680.656560981366,1.580263468616471e8,1.1398127813131742e8
0.0011362778022885323,-0.39195584047044396,0.0009014791943330956,76.58320505406951,3.617815199450094,48723.91493505649,19084.887568421094,1.5820732263289082e8,1.1136411788344587e8
0.0011262940242886543,-0.39263273971763557,0.0009812046195468572,83.99693833494612,3.792442095678044,13718.175288436936,21698.478411947934,5.99748752068747e7,1.501221074081927e8
0.0011163102462887764,-0.3926551511188445,0.0009055739861722798,76.02991443970215,3.3710357988520303,57433.92590908591,18484.843307275307,5.725788213356162e7,1.4056088349732682e8
0.0011063264682888985,-0.39182379732647676,0.0009151253587311057,77.31882652477505,3.425874892128453,31041.491211242792,13634.630213539851,-6.162818455197053e7,6.2551147485101745e7
0.0010963426902890205,-0.3895531763973122,0.0009445779071285894,80.86202631259356,3.8923916976437254,70133.2848233446,21545.42399377633,9.46209091907769e7,1.5162534916723445e8
0.0010863589122891426,-0.38584380113030786,0.0009428120736665816,80.10186278595856,4.085424481864981,56821.21684244916,28726.3005670445,4.293229414670867e8,2.6635582065756592e8
0.0010763751342892647,-0.3871012632586644,0.0009481202810733088,77.8939560855553,3.4616817656870094,51047.871510219506,14616.339735132366,-1.3790002707495159e7,6.859673358560261e7
0.0010663913562893867,-0.38538764881991666,0.0009504229108719652,78.92547204635217,3.655695323260105,60097.37072381442,18869.759135774664,7.638182872064829e7,1.1374306992604059e8
0.0010564075782895088,-0.3851051843676542,0.0009406637135821079,77.61012209831244,3.734950783021486,81822.6798179332,18943.702784584777,1.6466745314381522e8,1.0133217141942218e8
0.0010464238002896309,-0.38440396046533715,0.0009375991953553762,80.35408604400853,3.5759361445781046,57554.94941455386,18654.20820515194,4.533715095252159e7,1.0054971660104047e8
0.001036440022289753,-0.38537588440871334,0.0009911692881508522,87.20066862837666,3.8574062672117493,51688.934718960176,17718.036324348566,-2.8562203508254543e7,1.0066762878401324e8
0.001026456244289875,-0.3828868970146868,0.0009064480640175682,76.23296764348768,3.5212382360300736,26437.449003038357,14312.694404784796,2.1801175541944623e7,6.493144589641841e7
0.001016472466289997,-0.38344896862094174,0.0009392838395176665,82.26437325092719,3.7445820765111697,75050.57473124124,18893.18404247912,4.937639965154398e7,9.965441435761644e7
0.0010064886882901192,-0.3812072981684469,0.0009758607794996677,87.66439300183463,3.847798841810337,63229.11273548725,18069.298200356963,-3.4057378204922035e7,1.0073394818816626e8
0.0009965049102902412,-0.3811491070484626,0.0009266678228446511,83.57223123003774,3.8967183948370097,51829.462899724655,19286.025379462477,1.1095373778710133e8,1.0841855315884538e8
0.0009865211322903633,-0.3783658153816941,0.0009719749564076268,90.39147954708594,3.9136604786041422,36256.717842498525,19377.205016873417,-3.111415955456688e7,9.115325497372437e7
0.0009765372960828245,-0.3798501612270775,0.0009327421417787776,83.07159848685114,3.7772560013220864,62358.37772870963,17958.32470236855,1.3827634657318067e7,9.986355301967967e7
0.0009665348916314542,-0.3788191372900328,0.0009816270354960533,90.26810550846481,4.078519107638264,60881.58815618903,19574.423931531615,1.214838207701618e7,1.1251899247669388e8
0.000956532487180084,-0.3762534970976412,0.0009995809734823103,89.1141100470745,4.051087265477475,63001.42730485354,17713.27674065687,-729482.1896501419,8.777157681143807e7
0.0009465300827287138,-0.3760929732109653,0.0009578642751194097,88.11316918087061,3.924676132006946,67747.12535260705,17174.60426608442,-2.274847988673261e7,8.57496574340428e7
0.0009365276782773435,-0.37553845166059907,0.000980882288275041,91.28999436442484,3.9579709124273252,41861.47327784934,19717.799254246176,-8.60137261539538e7,1.370249889725699e8
0.0009265252738259733,-0.3735728095328959,0.0010151387465937658,92.3562864172156,4.489539397456885,108956.30096794525,26659.146743160116,2.1588914265505698e8,1.823917890233968e8
0.000916522869374603,-0.37305676036086516,0.0010248665251346215,91.24282656399912,3.7316909002619005,56228.58533642486,18975.475977627186,-1.6315084423327968e8,1.1568269228641579e8
0.0009065204649232328,-0.37127015849077727,0.0010227946987178894,94.04873014729837,4.229532022619294,71648.01737688105,20075.216924067536,-9.381405929384017e7,1.0735337154469407e8
0.0008965180604718626,-0.3705457442045736,0.000977771160425317,87.39178917194728,3.822892392009394,31032.900733149163,16895.38732819091,-7.896019303997555e7,8.019237046808714e7
0.0008865156560204923,-0.37205996497385785,0.0010330055134962492,93.77147790793225,4.382293892242656,81828.10505597592,22623.999845028073,1.823907332041767e8,1.309523582328584e8
0.0008765132515691221,-0.3696982046017365,0.0010425399015555376,96.08227837618806,4.412648449761439,99019.16708030159,24976.41488394521,8.519868128217635e7,1.659741487702479e8
0.0008665108471177518,-0.36745679418495275,0.0010261499801642571,96.30082357355325,4.373703234634622,75707.52647595065,23265.228053242117,-4.276981651432855e6,1.3859250355735898e8
0.0008565084426663816,-0.3669399660593772,0.0010415088822999425,102.46004339255481,4.494990640978652,57195.310022761325,23489.12649610884,2.628720005895767e7,1.2106117195401843e8
0.0008465060382150114,-0.3667704091120686,0.0010882754300903688,102.33052566361776,5.011648631501072,141536.63206196512,29976.057913130946,4.741445811663972e8,1.8302210374207923e8
0.0008365036337636411,-0.36506510898662964,0.0010244591337071815,95.80525813267414,4.383541925843594,96058.93071024898,24299.48177135643,9.437250797288236e7,1.397102574967492e8
0.0008265012293122709,-0.3651090870896878,0.0010318360354166231,99.13682731752729,4.665894166028445,83565.78164834873,25936.046198145796,1.3172864491776372e8,1.560917536265397e8
0.0008164988248609006,-0.3625196794011572,0.0010595163415565948,102.68186382884252,4.395955014112177,55481.43444764021,22761.332470215584,1.3973098421950296e7,1.3050852583190559e8
0.0008064964204095304,-0.36191144903135136,0.001039736017191893,100.8829111372736,4.682133661271907,84020.11797967537,23124.468863305974,1.2406560683833542e8,1.2679329954208294e8
0.0007964940159581602,-0.3595019658759411,0.0010472820822095884,96.60337845516128,4.605123985661938,81524.57289396449,24681.4693973394,2.2406460051900142e8,1.4641375632351783e8
0.0007864916115067899,-0.36093583115529326,0.0010503862579639342,105.14787607766708,5.563142734103561,100001.70718072916,54076.368189204455,7.517959662645768e8,6.861271900362859e8
0.0007764892070554197,-0.35967247103122646,0.001103137282519413,106.99048135856111,4.888750881876092,87880.85483280238,27470.047277365364,1.5131579343422455e8,1.7393674243992388e8
0.0007664868026040494,-0.3595546455567528,0.0010767896870487745,103.28355170291367,4.688525207677544,96206.37062593568,26860.32604806219,1.6618343830603883e8,1.4126047272540584e8
0.0007564843981526792,-0.3589503049184568,0.001075568921432931,110.85795280294651,5.099348982352757,115795.29261030792,27519.939431401395,1.7860302410999382e8,1.489746674788777e8
0.000746481993701309,-0.35582865325953755,0.001080259019329156,108.28909607136761,5.07046637595903,111229.29565442978,29077.17733856965,3.132720753830833e8,1.73894781011682e8
0.0007364795892499387,-0.3530116596643202,0.001113656386761615,117.33196585429884,5.862148293475796,174894.56856457607,42832.885951359975,5.890576645584364e8,3.4325737490734893e8
0.0007264771847985685,-0.35545920094165195,0.0011243209861055438,105.42792379537376,4.783259356919759,110708.49658923685,28325.11782670813,1.4935397732590806e8,1.7994710452138165e8
0.0007164747803471982,-0.35302185042199563,0.001130257418069599,112.25164778842232,4.821104552694801,125095.3240508195,27100.48842359845,7.209091138791487e7,1.4937170906557983e8
0.000706472375895828,-0.35339653694113077,0.0011030275243543574,107.7712667815908,4.974979817121362,124251.81046337013,29277.651317222182,1.9088441465560275e8,1.6800184063076037e8
0.0006964699714444578,-0.3520220123730833,0.0010561107240209438,106.1632705416567,4.440051717204413,79006.94925505121,22377.372926663367,-1.0563832544802807e8,1.352162878911139e8
0.0006864675669930875,-0.34963503882328223,0.0009948279956054947,110.24123057778922,5.337033300504198,79577.1353190764,34101.26303875138,4.1014670925387365e8,2.6491445952720556e8
0.0006764651625417173,-0.3497990520753374,0.0010987969862920426,105.34361189944525,4.9661996532337405,78158.60110076341,29532.248497564586,3.6074283517909145e8,1.8145538454465693e8
0.000666462758090347,-0.346652067971474,0.0010997742362004515,114.9952687694312,5.335718854853737,121677.77852217738,34199.45331445963,2.3667506533544314e8,2.5034608224246195e8
0.0006564603536389768,-0.34449196027028667,0.0011139936588932169,113.92894241286815,5.542351991463503,140245.36694336662,34698.163267579504,4.979997689654555e8,2.0814694525312462e8
0.0006464579491876066,-0.34441734191683643,0.0011035216113866437,114.81912487257786,5.9730300537869025,189788.19514341227,51949.5600234707,9.223086567824477e8,5.75017507763705e8
0.0006364555447362363,-0.34386941394368475,0.001153194675117745,129.77402609404345,6.03595829519008,171903.40632955,37521.44153943829,3.074816060573519e8,2.4139758828451985e8
0.0006264531402848661,-0.3426767023531138,0.0012098399644679277,134.77468520628068,5.756757051669975,93922.36352850025,30783.177259682805,-2.3559287152423608e8,1.8416809040455735e8
0.0006164507358334959,-0.3397729016985104,0.0011535271826852752,133.04691434211543,6.3568136363697105,155548.84635838502,55092.81554502034,7.808437390262e8,5.855864273080168e8
0.0006064483313821256,-0.33982044557388874,0.0011564002775872999,130.7555563114586,7.217940284396992,251395.62802836185,69113.42241688506,1.6114220298432035e9,7.953275278334097e8
0.0005964459269307554,-0.3382027700204926,0.0012208309394742657,134.35364124618454,6.51415102022166,228933.16578563012,53402.62653853317,6.799574128858384e8,5.400634986221839e8
0.0005864435224793851,-0.33719540931796654,0.0011653054312726573,127.63173310461582,5.793755846412338,121653.57829356544,34241.23516637953,47861.85559161734,2.0400355916439918e8
0.0005764411180280149,-0.33743557166770916,0.001239521944520229,133.45731181212653,5.933004122498175,137335.63310744174,39360.33532713443,1.9760304026342976e8,3.0558830080336654e8
0.0005664387135766447,-0.3344681556082942,0.0012191959310234172,128.92624906308382,5.757978804578414,139459.6184555466,38529.55438991286,2.627877109699464e8,3.157817039915687e8
0.0005564363091252744,-0.33408335717265436,0.0012178026358018398,130.32808782596547,6.118356719592819,177297.4160709286,35932.93160270488,2.8033774869889647e8,2.2652982099539217e8
0.0005464339046739042,-0.33203923117321393,0.0011478650746349823,121.53248961914993,5.537146532484963,65024.82647144227,29734.35650019453,1.421063671272957e8,1.9274938422391e8
0.0005364315002225339,-0.331725179440371,0.0011831926600215058,125.41224560343124,5.9367937967453495,117488.25395512444,37613.761325728585,2.939149908399497e8,2.85674850409752e8
0.0005264290957711637,-0.33091563484779907,0.0012026694431071091,133.44277235403428,6.075801753996898,108402.71128179906,34646.67005571479,-2.6323866948650293e7,2.1040112971473104e8
0.0005164266913197935,-0.3287340383641131,0.001199872097182383,133.9819491356767,6.035761068260495,169387.2886541932,39040.529924580784,2.917512772423168e8,2.5021983589426962e8
0.0005064242868684232,-0.3258502361830324,0.0012384193433505352,141.9085299590729,6.0240368578710655,136427.60525074883,33767.80195048188,-1.3612587222385976e8,2.1232795055764857e8
0.000496421882417053,-0.325618339500943,0.001272756725581049,144.17478840888114,6.576843830395209,124434.64643197325,39217.48741369371,8.894522492274994e7,2.8429366813275146e8
0.00048641947796568274,-0.3230343496042333,0.0012845186112481692,150.52782607578612,6.679219127668373,190038.50446557716,41409.33692359055,6.849813076290298e7,2.6469630191537222e8
0.0004764170735143125,-0.32177085259117305,0.0012942416739491357,152.44883045660418,7.020927294244714,246616.79317769338,47282.7360984861,3.9154090674545944e8,3.6542504181787544e8
0.00046641466906294227,-0.32222209874006513,0.0012810043875452022,152.1189465369017,7.105152283196206,190604.34135547292,46845.76708258775,4.6090313554768026e8,3.428845977054885e8
0.00045641226461157203,-0.32153420741648003,0.0012930359446922642,148.96354933669585,7.729676819365188,273090.55487268144,71251.27798101037,1.6851610022445178e9,7.552592566597342e8
0.0004464098601602018,-0.3193610416641313,0.0013451389585415405,159.43705142359295,7.4563015144584845,258427.85170183735,54930.423845094454,8.716996047683305e8,4.0837600277158374e8
0.00043640745570883155,-0.316765237407526,0.0014047115682788943,163.37679311610398,7.784519078399774,303440.64438206167,64091.83730711302,9.14285361145152e8,6.836731436242757e8
0.0004264050512574613,-0.3137732123115711,0.0013982613836481751,163.489782350066,7.952236342252384,299136.8466448533,78913.75712432008,1.6574845455902855e9,8.943124286543024e8
0.00041640264680609107,-0.3118270210724586,0.0014160950419484727,179.29455298471777,8.491939332026064,274192.0376303723,81577.80356381644,1.2115697113119395e9,1.0056803738231974e9
0.00040640024235472083,-0.31037582059018315,0.0014321792120900348,168.343206580488,8.69752236943161,371180.4023826836,92306.64881667384,2.2737288921675863e9,1.1158178959628391e9
0.0003963978379033506,-0.309742351609937,0.0014140282826206353,170.03305843489193,9.215071676384614,400281.25048451504,110706.71450188663,2.926441020255143e9,1.6258516778613195e9
0.00038639543345198035,-0.30931677362423216,0.001390998531952208,174.07688439395807,8.348296680676041,331032.21305805474,65671.01591717228,5.691746764221402e8,5.769430722351208e8
0.0003763930290006101,-0.30611625667923364,0.0014121048310133495,180.53172320079318,8.398718162536719,285255.1815544143,61156.19830757201,5.0980362581809676e8,4.722499518055987e8
0.0003663906245492399,-0.304574698642391,0.0014173540451577317,179.84079007634494,8.63184303717023,252972.25746671823,63379.14802113608,9.496424014133654e8,4.744628134988078e8
0.00035638822009786963,-0.3019308711646008,0.0013892287968100348,171.91838047526417,7.553709325127827,233801.14473653276,58381.2645231697,7.438850644813119e7,4.7754649027623475e8
0.0003463858156464994,-0.3027986152543017,0.0013900623907978193,177.9064512142832,9.072094337234832,329388.764034807,98866.753265404,1.9807054260042453e9,1.3388254565820777e9
0.00033638341119512916,-0.30069802556330977,0.0014239650490309454,186.75793131960168,9.876306018821376,503565.89627312595,102493.67295646541,2.527161369852951e9,1.4113245030235531e9
0.0003263810067437589,-0.2967341921102634,0.0014894636123153567,205.73660481184626,11.234860402680082,601021.601550583,126989.76904869785,4.270572072625097e9,1.714489925551159e9
0.0003163786022923887,-0.29480421101371757,0.0015216980592932918,214.73123540611746,13.004741076747285,726224.3457719806,216372.2134529225,7.853002982358403e9,4.369759562451911e9
0.00030637619784101844,-0.2926589832679383,0.0015130690417203265,212.6289434444763,12.504862237143067,686499.1403080089,192709.5849538327,6.740429719232734e9,3.6756839280176263e9
0.0002963737933896482,-0.29298750966080844,0.0015182686358584938,222.90459526162383,12.384289669052665,633558.4660705593,217949.04906147794,5.643233898344321e9,4.8163231170171175e9
0.00028637138893827796,-0.28872672988230624,0.0015299453879000207,213.80689564150842,11.883581331426457,576576.4648402539,145387.2095723609,4.695786097439724e9,2.1829754845832605e9
0.0002763689844869077,-0.28577136652606716,0.001591258373188558,241.4433310974506,18.574469510847106,1.1450294906783814e6,471505.6841083945,1.9278270298695087e10,1.4434819430325323e10
0.0002663665800355375,-0.28288369729661644,0.0016447047966649771,247.49190400338185,16.127267353685756,1.0238489714515506e6,313519.80471967364,1.269162332510525e10,7.138469212220761e9
0.00025636417558416724,-0.2791478597454707,0.0017142787935811312,263.1274380841513,15.550042744204323,1.1303750082577975e6,248027.94742235346,1.1104822876841833e10,4.742081944178784e9
0.000246361771132797,-0.27749117317912897,0.001721828519593238,253.87354413929782,14.596627867408642,1.0307503272492179e6,235114.14177781297,9.347040359515541e9,4.643720930701776e9
0.00023636299010831863,-0.27459374625979033,0.0016716148308557463,243.0756289419815,11.760101252501997,679875.165229317,122472.58815749527,2.5808615431866503e9,1.3072341887804744e9
0.00022636524226982147,-0.27343205808602217,0.0016109597068994332,242.288732245346,12.030689312582087,665902.3354017806,122668.33177144403,3.134143827244298e9,1.3791712681345487e9
0.0002163674944313243,-0.2727764226312502,0.0017344313372268608,255.25473854408133,11.156344277402425,524332.6031364433,106343.04244880815,9.516051444832896e8,1.081523680831306e9
0.00020636974659282714,-0.27145597946246014,0.0017057766569438379,246.51584012029468,12.947691934012145,655618.1916207309,146227.49172111362,3.5352759683375173e9,2.2611264879017067e9
0.00019637199875432998,-0.2688396241123137,0.0018250962874608436,278.4189331340387,16.887502477785276,1.1813268638386969e6,262738.70483682037,1.0866107288658756e10,5.04572249189431e9
0.00018637425091583282,-0.2658494225346476,0.0018229017558929884,298.3571302791084,15.779295290300402,972116.2959463714,172175.61128629118,5.630326548966851e9,1.9671378837162716e9
0.00017637650307733566,-0.26380861791687493,0.0019444757626190456,324.4680991922421,17.413620969127475,1.3242202548448814e6,222495.60778251983,7.907901506445847e9,3.665365146830089e9
0.0001663787552388385,-0.2611289899447611,0.0019173562404483575,316.1273432810831,16.50491596550567,1.1477964985588158e6,195267.58148559113,6.388638720722644e9,2.608511966534072e9
0.00015638100740034133,-0.25729961753111275,0.0018586273671840614,299.6900795588227,15.528002299149009,1.1690082473623373e6,174915.87805053312,6.765489399724809e9,2.1209869408391867e9
0.00014638325956184417,-0.25586771125630364,0.0019238240143013385,337.1642421412444,19.12302500678886,1.5152463575339087e6,276933.543724857,1.3276631796720598e10,4.377342037903788e9
0.000136385511723347,-0.25108262898841893,0.0019093501965703169,350.1673906064721,21.039971999347753,1.5544097943200353e6,358251.1911012632,1.713116764418006e10,6.879496015126271e9
0.00012638776388484985,-0.24921779443976197,0.001963750984153814,363.7846217895488,23.0681065408781,2.1183988967384533e6,404303.0108060491,2.265313721871321e10,7.769154829782571e9
0.0001163886918220669,-0.2437879038406809,0.002120572555617145,402.1569350757205,24.881592952671703,2.448038145020881e6,466284.8246923331,2.8109011041816864e10,9.37054447319347e9
0.0001063886156771332,-0.24045037891467178,0.0021565973571860465,414.8887996425781,28.19952758816549,2.888527506809519e6,627282.9240682746,4.137494429285546e10,1.583240391345741e10
9.63885395321995e-5,-0.2326941122582641,0.0021990343082215107,460.8290842643461,32.86899790463356,3.4870514927176414e6,834207.6355001767,5.605702759648426e10,2.662941844331349e10
8.63884633872658e-5,-0.22887334477215812,0.002338639643795145,513.3789283588604,34.15840702782973,4.144418285742854e6,719612.7573799113,5.804270326789733e10,1.6188616905166004e10
7.63883872423321e-5,-0.22304633796590553,0.0024728827146743263,556.0902241459394,37.06958407671983,4.784563645344001e6,787849.8299109779,6.681254782293862e10,1.7323415029859303e10
6.63883110973984e-5,-0.21822131945633266,0.002577760102864282,599.0400158025925,41.25815666730133,5.333928288244311e6,1.0377544920112295e6,9.000343198101935e10,2.9268735862526085e10
5.63882349524647e-5,-0.21165529887231502,0.0025987575779487225,622.1267356363205,47.774692124936195,6.604863252080974e6,1.4028620499456015e6,1.304965052897794e11,4.547749076740791e10
4.6388158807531e-5,-0.20762748344698742,0.002629036899383839,639.8551668519705,46.36655366059507,6.435089743561082e6,1.323682485320617e6,1.1817369146544215e11,4.186239631220574e10
3.63880826625973e-5,-0.20138385693136893,0.002887021805191142,720.8066531124117,50.650221821284156,7.650686745681747e6,1.2865149465245265e6,1.3392632755600461e11,3.3701540435669064e10
2.6388006517663598e-5,-0.19500999516646797,0.002992352434385024,765.2889297304298,53.463362001214236,8.428185946170786e6,1.5399855138416516e6,1.52918827009166e11,4.851802333201809e10
1.6387930372729897e-5,-0.18918343784569208,0.003158419523111137,868.371884847542,55.131103369856945,9.042150834976751e6,1.3589138079208361e6,1.283248645387506e11,3.54307351763347e10
6.387872417690232e-6,-0.1822709818553958,0.003283761502259397,945.7740006001352,58.4628574009839,1.0001150145632626e7,1.4646059339361568e6,1.461095795179604e11,3.696680122188426e10
-3.612098453231738e-6,-0.17683511696146229,0.003509585983432736,1040.1147432891914,62.871762369375624,1.1359671945230188e7,1.5329074587577325e6,1.5889495960284875e11,3.531754039340604e10
-1.3612117982120253e-5,-0.1693124011119968,0.003609881998320553,1096.9617005023927,63.72015225471887,1.2202524407264214e7,1.5577367309766023e6,1.5128696346665335e11,3.676116924375834e10
-2.3612194127053954e-5,-0.16001174216404582,0.0037904242475311134,1179.6613730346546,65.94302023253418,1.3383599072868412e7,1.3943524711931942e6,1.3470884689562839e11,3.003778447890981e10
-3.361226845299825e-5,-0.14942236752466248,0.003803660361063907,1275.5041899342045,66.29986452296134,1.4477476836954797e7,1.385537067209075e6,1.2180341462836563e11,3.1613988107584484e10
-4.361234459793195e-5,-0.13734349215285044,0.003995091893000215,1427.4384504810116,74.82367009751044,1.7391646154059608e7,1.5669668955453353e6,1.4827732639586548e11,3.5517326280212425e10
-5.361242074286565e-5,-0.1259652822026228,0.0041617036862833315,1545.0308228386136,74.93600185626856,1.789408165784981e7,1.5287351589045797e6,1.041082120956602e11,3.855867629833904e10
-6.361249688779935e-5,-0.11465055924976485,0.004313547925908229,1676.1629709926826,78.12071693340481,1.9920850444674943e7,1.6325818470813592e6,8.577023798627292e10,4.112502428359595e10
-7.361257303273305e-5,-0.10280402172878086,0.0044110319648542635,1798.6592684540308,81.30408395544396,2.043042211859186e7,1.607093564728828e6,4.119971979074536e10,4.177992501390506e10
-8.361264917766675e-5,-0.0908104405682318,0.004521084917769058,1947.8242592104627,85.47411600409205,2.112387030033513e7,1.7245316848412738e6,-6.9468701886121e9,4.871203331483913e10
-9.361272532260045e-5,-0.0749881344713591,0.004654534159021394,2052.3445494773955,85.16556083636782,2.0754477863690596e7,1.6636165923839293e6,-8.907678252248259e10,5.149402909073662e10
-0.00010361280146753415,-0.06052044218141935,0.004787598813017018,2127.510727180872,80.58869000290119,1.8543345764380205e7,1.5648332039765262e6,-2.0494061613781262e11,5.075151334164552e10
-0.00011361287761246786,-0.04725985225917155,0.004924136247418675,2242.514462119086,79.97260693307898,1.715050324057385e7,1.546710072001677e6,-2.8195425078808e11,5.23225999623191e10
-0.00012361259723547846,-0.03388416080480792,0.004963258128799229,2283.267545628257,77.45521619255207,1.4224799444595806e7,1.4777408279112738e6,-3.647305476822375e11,5.284511297341315e10
-0.00013361034507397562,-0.015086956326911689,0.005125949473492082,2436.1746405505937,78.14551898570913,1.3076541749049196e7,1.6986610511308443e6,-4.8138319732851263e11,5.804800019666518e10
-0.00014360809291247278,0.00268234881151875,0.00533841602647991,2523.093809686428,76.95425994060831,7.791988447621211e6,1.6536620640875392e6,-6.034762038473832e11,5.803639017617765e10
-0.00015360584075096995,0.022838679040181446,0.005428692203041015,2615.966432237991,77.02713216887395,2.5373171227763137e6,1.7828966473244734e6,-7.0698323773844e11,5.890222582833618e10
-0.0001636035885894671,0.04234649495244838,0.005400453249058108,2618.693197454586,76.06147478061456,-3.3719404622724717e6,1.8411485281965104e6,-7.094218719820094e11,5.7825470466257324e10
-0.00017360133642796427,0.06227484904472985,0.005435196717608026,2673.321528665087,76.06824174431154,-8.118033871479216e6,1.8878648031307107e6,-7.325370846053832e11,6.233327685769113e10
-0.00018359908426646143,0.08307944293610564,0.005472190866149332,2645.343380281335,80.61487089575252,-1.4481226400815252e7,1.9347595771394768e6,-6.654506533252328e11,6.771972238807081e10
-0.0001935968321049586,0.10167649737651874,0.005316511635876699,2579.1198633786107,84.00165582495286,-1.8458517509133607e7,1.8649986005889382e6,-5.818055393669827e11,7.086015312697443e10
-0.00020359457994345576,0.11804352109917544,0.00523457871145954,2522.3658589205615,87.3213167319666,-2.179317051440441e7,1.8402020543451956e6,-4.726253912858477e11,7.3592436911551e10
-0.00021359232778195292,0.13357942128484207,0.0051397883087048,2413.4003067128683,92.36615474966871,-2.6491520977397747e7,1.9230382673230045e6,-2.8626986231317523e11,7.47980774463786e10
-0.00022359007562045008,0.1512302046518848,0.005024293951389185,2232.9250972546733,95.31896949906482,-2.7573982563998446e7,1.942834257175948e6,-1.1193379155422931e11,6.956913323902557e10
-0.00023358782345894724,0.16990814352107078,0.004734350072034356,2012.0990575600995,97.72795980853819,-2.761379921097215e7,2.0063762911585968e6,6.8113362982788315e10,6.0273970470000496e10
-0.0002435855712974444,0.18434615318806527,0.004501684840260642,1829.8023671315132,95.65168595646107,-2.75965813538223e7,2.0008430137089326e6,1.6562372711562354e11,5.76161320059612e10
-0.00025358772836625576,0.19832667182442879,0.004189285803805377,1601.9497915161803,93.6722402211381,-2.636554337979809e7,2.181744309859181e6,3.0415996567902057e11,5.141045612234428e10
-0.000263590132817626,0.21430981085273335,0.004061531843335501,1465.4199107000704,96.32261094506221,-2.676156996396402e7,2.419535347231158e6,4.182776612062178e11,5.228091152825695e10
-0.00027359253726899624,0.22694873362826093,0.003854219905295118,1343.4504931919882,95.03611099793528,-2.6104701230972104e7,2.580614860656232e6,4.84352046590893e11,6.337449835318575e10
-0.0002835949417203665,0.2369554335588432,0.0035716047408802217,1170.258293886089,86.2200069185739,-2.1968614464193497e7,2.2529469751114766e6,4.208550461872269e11,4.809254251666371e10
-0.0002935973461717367,0.24599363596855983,0.003328086287262285,1027.3673101148408,81.44550928086747,-1.9506065046572298e7,2.2836014768566294e6,4.1348475762592914e11,5.608363177342182e10
-0.00030359975062310696,0.25365980821818884,0.003130066747259386,921.4461081694175,77.08732777098997,-1.703998605587465e7,2.168059290078486e6,3.751075900056455e11,5.652549090581769e10
-0.0003136021550744772,0.26290616659525495,0.0028431265582808674,755.8559245550186,66.78035236646696,-1.2861726119612582e7,1.9054770864411301e6,2.8458982456608276e11,5.429527075568469e10
-0.00032360455952584743,0.2722223226180208,0.0025649756633794314,597.5480351053767,59.493541895395936,-9.92350148844792e6,1.8859985712535689e6,2.354884155524253e11,6.36765496130313e10
-0.0003336069639772177,0.2772084027126393,0.0023862610595390367,510.5867296117435,53.87541170697381,-7.819911516633124e6,1.7901469807312728e6,2.0202543911551724e11,6.224482758526483e10
-0.0003436093684285879,0.28088972974869464,0.002191173532578522,446.2094313872377,45.951898173490314,-5.97715376002999e6,1.4444019932359552e6,1.5257643623679822e11,4.658523335634893e10
-0.00035361177287995815,0.2852571853419249,0.0020900246597995572,401.72445274841965,42.84642745836546,-4.970621311351259e6,1.3468921697617567e6,1.2838963974310576e11,4.449742120705073e10
-0.0003636141773313284,0.28664795612643684,0.0019580237595532455,338.42782900513834,36.1745413523304,-3.7046791733917994e6,1.1411738489786936e6,9.403203401181349e10,3.836193217228855e10
-0.00037361658178269863,0.2919516585398342,0.001780688572112135,300.37865347913106,30.73627568800083,-2.8028306021804316e6,930329.2576675906,6.8428645249249435e10,3.063775791538278e10
-0.00038361898623406887,0.2954637380842269,0.0017267150888162477,261.6838180964975,26.167433761098533,-2.1279904281712263e6,737853.3473735924,4.6630141486746216e10,2.3399335223663292e10
-0.0003936213906854391,0.3008814232863988,0.0016120538189596928,234.966993680492,20.988393583861917,-1.5116138370705997e6,525442.2663856838,2.8527002479843334e10,1.4538597190455212e10
-0.00040362379513680935,0.30478745943322066,0.0015477808468469737,213.69819375017167,19.231481797298812,-1.176856799270359e6,508257.2855635886,2.5214524686508373e10,1.4913946546189997e10
-0.0004136261995881796,0.30604659707399695,0.0014407622976818706,181.85069651674684,14.886936546972127,-717844.0790824487,396589.3308103506,1.417046669532988e10,1.2008079271844679e10
-0.00042362860403954983,0.3103608857326617,0.0013902306985344663,180.87460028467075,14.605033080589848,-751843.9456575147,365256.4891435488,1.2611623173664099e10,1.0885469322286034e10
-0.00043363100849092007,0.31334693056578544,0.0014080023454462625,181.67466197555322,9.415302377573843,-420796.61045123497,103809.30166998785,1.973865959712709e9,1.46999684044499e9
-0.0004436334129422903,0.31487267272803,0.0013628977773703426,171.53302743798452,8.505224728402519,-369008.1580929221,74415.80779354394,1.0929350818700755e9,7.30045917246831e8
-0.00045363581739366055,0.31658546009373095,0.0013118078691773593,167.85129224630796,8.102286295482248,-281834.5318480955,72486.50025142693,7.738351663523493e8,8.066014585167598e8
-0.0004636382218450308,0.31880673413368643,0.001298273135707567,156.8351179580911,7.123113287295836,-227298.3791284667,45171.85066434488,3.656298941387289e8,3.0633645661702764e8
-0.000473640626296401,0.3175724032865401,0.0013019398580107332,162.71931455497054,8.411566241065891,-320999.2057376159,77194.64408785927,1.7805987409282818e9,8.174450468935088e8
-0.00048364303074777126,0.3198253862178535,0.0012353846551154033,153.30015634752974,6.820647752254894,-178597.93808689242,42837.26987511839,2.1059695877290803e8,2.8396006334113467e8
-0.0004936454351991415,0.3223829814626661,0.0012820367906765595,147.51616709253076,7.024170001362989,-194539.59508152484,51508.04711283689,5.657470114792296e8,4.2004822989857715e8
-0.0005036478396505117,0.323176176254754,0.0013061221586318855,154.09887818864246,7.264248432100607,-285944.35677459347,52425.213517072356,6.48735222305091e8,4.034846095919033e8
-0.000513650244101882,0.3260456784206326,0.0013069707055437837,149.12567417830297,7.574950558286276,-245614.91054831003,53246.660851082546,6.369644406471474e8,3.989050461723678e8
-0.0005236526485532522,0.3271618333973747,0.0012722769024222,137.02200098856903,6.323700458232809,-175976.4608581693,49575.76539035764,5.578381988624631e8,4.698102632976668e8
-0.0005336550530046225,0.32755210289852404,0.0012705419526493269,153.0172164650193,7.3147963944044525,-288282.7051943125,56553.149254530435,6.750105258906653e8,5.455797053963116e8
-0.0005436574574559927,0.33030368013694533,0.001188093303221933,128.39413937988206,5.878926701174301,-146876.5115366628,45089.90086048701,3.6438224655528e8,4.617055853161674e8
-0.0005536598619073629,0.33227666160940134,0.0012075993998658227,134.0473882555801,5.946563388761488,-147115.95018735313,37923.054490754264,9.87122982555116e7,2.9293593092107344e8
-0.0005636622663587332,0.3318481027747766,0.0012314705171541005,143.80335000385233,6.322740241698875,-178425.39146529193,39208.00260752098,-9.560725771699335e7,2.6599870045146105e8
-0.0005736646708101034,0.33260950091245467,0.0012283067091172206,140.2156925474304,7.0777368436924295,-225853.45015151153,52560.11395671724,9.106877194616377e8,3.827228662831033e8
-0.0005836670752614737,0.33464539573271757,0.0011926097580188264,135.75010624864188,6.720717877768164,-191116.43685427555,54970.597270540755,9.723175977416286e8,5.174573336838857e8
-0.0005936694797128439,0.33402995204787295,0.0012369610590979223,139.15119887024304,6.78282970293409,-172845.12218062681,46091.58317800806,6.535117377449524e8,3.2846601702901566e8
-0.0006036718841642141,0.33465059731343355,0.0012210426690510375,134.9972954844534,6.372616724700044,-219700.88507121181,38210.9385241748,3.264082122213418e8,2.6034186037123546e8
-0.0006136742886155844,0.33949903969407025,0.001224622922277856,138.52547723751263,6.518127612429311,-150805.10791789807,49378.992195686216,4.207130770235817e8,4.5097037885178345e8
-0.0006236766930669546,0.3401612037926534,0.001153026259990078,119.00596839847834,5.511820540164834,-114166.88219391111,34067.720924806476,1.393318237640945e8,2.269649466611202e8
-0.0006336790975183249,0.34116375911660723,0.0011639548081375881,118.48529411511554,5.657619464540555,-147745.34992146835,37213.46865285459,4.4149577460756785e8,2.7485347404412735e8
-0.0006436815019696951,0.3412699038911378,0.001214492328301263,129.88542919124217,6.118638195520554,-211566.29272129363,44734.33155791075,5.878698191949941e8,4.5166405576682603e8
-0.0006536839064210653,0.34344639006591754,0.0012107173898685346,122.53996208437964,5.523159404020815,-137227.9234664441,36892.70317269819,1.563026945660248e8,2.7934128470848274e8
-0.0006636863108724356,0.34394771743606545,0.0011979396292012365,125.47259408510045,6.825735777701267,-202309.73587563616,65499.35923067034,1.400460136482614e9,8.372655706446161e8
-0.0006736887153238058,0.34767072267539334,0.0010669647183187332,109.84364864989377,5.1351010784200275,-156650.8535367845,37785.5337947874,4.688332885137685e8,3.405695984933762e8
-0.000683691119775176,0.34773278993598067,0.0011213310202099417,111.70145393612957,4.882323577405909,-89222.37459303785,27037.70698219307,3.819539787704025e7,1.4353954484655103e8
-0.0006936935242265463,0.3490757221185049,0.0011285406261137018,116.6629044557046,5.245132365583483,-103930.64454468372,30225.187267494533,6.405427910263163e7,2.1225959758661738e8
-0.0007036959286779165,0.3499789763306762,0.0011270528664862538,121.33588969808136,6.062588409586047,-194170.10334116497,50400.174205707925,6.94244482853412e8,5.325324709304474e8
-0.0007136983331292868,0.3510411680898105,0.0011184593665726783,113.62202879489837,5.432042162352668,-106592.33593949446,29234.780385601563,2.27892330049672e8,1.949228399301797e8
-0.000723700737580657,0.35212855246577235,0.0010719476033731565,106.89496059882289,4.891296899838399,-108549.78099717849,33791.774215857055,1.7839969494344667e8,2.884300487285986e8
-0.0007337031420320272,0.3534411179446324,0.0011447414994801284,119.93532457152392,5.546529079298484,-104179.25562209076,46729.82495827102,3.322182938390199e8,4.9475359026897794e8
-0.0007437055464833975,0.3542309007679287,0.0011193832548305684,109.42210231611887,5.472566514310726,-105168.02183611343,34696.5875825331,6.283229443506263e8,2.2020334811132985e8
-0.0007537079509347677,0.35504820076165194,0.0010877540458269868,111.19014809506855,5.831854142712342,-152990.59417956744,42957.08729817497,8.028459323238052e8,3.3873227363320976e8
-0.000763710355386138,0.35657830934748924,0.0010684139908433063,110.46172203842822,4.969126919057264,-96283.78567957756,25451.405095920367,2.2193235264048547e7,1.3816110174692142e8
-0.0007737127598375082,0.35734153089043685,0.0010983121674589414,109.80240685085474,5.147274507044798,-84241.88518948734,30885.353129062307,1.959454254976661e8,2.1433214440321705e8
-0.0007837151642888784,0.35839214033495226,0.0011206188216507052,109.96861295254313,4.895381484527389,-93256.42062055018,29196.615599249075,1.346089439457916e8,2.2488604386986005e8
-0.0007937175687402487,0.36031636278996304,0.001006095768650796,93.40276643678934,4.366214932064584,-98443.96035103398,23247.385744693533,2.4517783275185263e8,1.3141467330954897e8
-0.0008037199731916189,0.3614384463535389,0.0010214086709521152,101.36831928431198,4.664416753333109,-80998.62882298314,25368.50992135852,1.7625809127355227e8,1.4649490352237496e8
-0.0008137223776429892,0.36168031938950296,0.0010202020343785302,107.8407103180159,4.927322664354672,-95366.3856049786,24340.816194113973,1.32751831454833e8,1.3568283975772688e8
-0.0008237247820943594,0.36219672143101345,0.0011016741561476532,108.74197712985612,5.335980625592076,-129077.39450412107,36279.366164203406,5.0461479498582727e8,2.937380322431578e8
-0.0008337271865457296,0.36350807100677046,0.0010274175951784763,96.57436931008775,4.772352437558252,-91921.0192579269,30399.835596652716,3.035287438573406e8,2.324879003066678e8
-0.0008437295909970999,0.3643701221643714,0.0009814784596142475,90.61548820929261,4.460792194611404,-57271.03873314965,25523.74641041064,2.6423940602752706e8,1.5220621305937278e8
-0.0008537319954484701,0.3646890309363662,0.0009742443324899798,89.0972532243584,3.886579963892243,-47731.48182736609,15715.337309471535,-1.6877381131496426e8,7.410613098722272e7
-0.0008637343998998404,0.36697875126081636,0.0010271996262051944,97.4952971053357,4.241795815534762,-90571.3503905409,20797.635163394163,3.579217498345789e7,1.1160547540788935e8
-0.0008737368043512106,0.3679418647886632,0.0010353400254331597,96.21342009583013,4.613430610313953,-109834.35424610031,30128.20797532077,4.139783392759976e8,2.0353379103518504e8
-0.0008837392088025808,0.368897444771952,0.0010446823323126085,93.58265545172532,3.8840512428969873,-61126.159973323134,17777.809781208092,-1.1532580413402393e8,8.166821999068657e7
-0.0008937416132539511,0.3694702950931678,0.0009899629993844552,93.7157777604147,3.976216220630053,-85473.08148815401,22700.18821954035,-3.395104796336834e7,1.4208372306442538e8
-0.0009037440177053213,0.36959598756079504,0.001060684956683431,100.09385485110305,4.905123391385912,-119529.79857109336,34166.7668501696,4.952186612549087e8,2.7568664158225214e8
-0.0009137464221566916,0.3704821601036238,0.0010117252066209163,97.50603225300343,4.554614270480816,-91898.01338954411,25335.43972749086,2.2051954072018072e8,1.516251543333683e8
-0.0009237488266080618,0.3728963640325237,0.0009715254383638683,91.90026275021579,4.004493966392291,-63048.28718911795,20386.216771925665,-5.3435717050677575e7,1.1146557595318176e8
-0.000933751231059432,0.3746882340779121,0.0009427341318474518,86.74197171289161,4.092041444297279,-94729.00678247365,22490.862621557022,2.1848307715908107e8,1.3140710453084533e8
-0.0009437536355108023,0.3735693896331213,0.0010183574814426242,97.14861866213485,4.8039533407476895,-68082.67395983638,31446.593087283756,4.398986018260598e8,2.428986954607812e8
-0.0009537560399621725,0.3757991143366962,0.0009645141133386885,85.8752972414231,3.753817804973294,-69214.96343639208,21138.949271359503,6.3941845072626546e7,1.4009583777773458e8
-0.0009637584444135427,0.3771588019586052,0.000989727933043727,92.67807448734622,4.218731324310164,-59241.290483686105,24313.407612780087,1.675556029673553e8,1.6657126296889845e8
-0.000973760848864913,0.3783395997074549,0.0009830339646534686,89.30450454299127,4.070613542295901,-77825.46306573073,22514.99233245097,1.1410678757781428e8,1.4758121094338205e8
-0.0009837498655542731,0.37882453275035366,0.000986648613511107,91.22809611901363,3.9452279241976433,-38006.50523198705,19147.806536904925,1.7687900502680406e7,9.932314512600264e7
-0.000993733643554151,0.37932651536155026,0.0009537298101099235,88.41249864887985,4.273169735693788,-81761.03466011268,29288.35191146796,1.7693025596672493e8,2.97177831531539e8
-0.001003717421554029,0.38000272941813457,0.0009763535535877247,89.06819169082932,4.4099269469834725,-102359.99299941552,28031.999329204755,3.846256474069446e8,2.2237294789393508e8
-0.001013701199553907,0.3803910239801917,0.000989860378899512,86.0554276385759,3.900691596658734,-70977.92218190902,18156.91887613822,-6.045030070755259e7,1.0888614973506656e8
-0.0010236849775537848,0.38173400025066806,0.0009487617080644533,84.57743386265142,3.797593702720092,-67589.12630729353,20023.760942883237,4.848716764600296e7,1.2018098752519263e8
-0.0010336687555536628,0.3835400400091894,0.0009578161272889285,86.49678523463803,3.846642283055082,-39703.6417010266,21037.745038715864,-5.355185639296924e6,1.5853109247621498e8
-0.0010436525335535407,0.3837134010932059,0.0009877790595843045,83.80657453448181,3.5455949367874364,-62768.72525382284,15088.783876354753,-6.086700639368029e7,6.87557239681201e7
-0.0010536363115534186,0.3831345171215071,0.0010061801847573715,90.50485700071738,4.346755549041871,-82516.90297715609,28966.219130891808,3.0658844231247133e8,2.5021750753284442e8
-0.0010636200895532966,0.3838698082263873,0.000948958750031202,84.77722031862616,3.8099249981125434,-59119.27627030268,19152.963873249864,6.817961752519402e7,1.0305853414159541e8
-0.0010736038675531745,0.38476180369450597,0.000917981613116114,79.15271280368036,3.4937470439261893,-37859.56862241878,18827.70675932196,5.954199654638162e7,1.1471483501002745e8
-0.0010835876455530524,0.38587709155410993,0.0009812797571988026,92.51196247877158,3.956560434591269,-70541.85434786805,20074.70311739656,-6.83210880229032e7,1.2095692305594991e8
-0.0010935714235529304,0.38721296578139297,0.0009139396401394191,84.90987493947519,3.753834137109354,-20827.9595390675,14613.054461742437,-1.106723703991814e8,7.241015154805037e7
-0.0011035552015528083,0.3883923388812982,0.000933153362357509,82.94324036279963,3.887912507346642,-64441.82348072752,24530.90940011571,1.803600404795607e8,1.9924934998129553e8
-0.0011135389795526862,0.38992399638789355,0.000936193437124926,83.99087007905416,4.03139238019744,-93119.2023046043,21623.422363594364,1.7200145547061813e8,1.2837618525703202e8
-0.0011235227575525641,0.3906312376277929,0.000943614964955175,85.52446054678852,3.827832561823577,-57636.86496157072,18241.882468198077,9.076453305518478e7,8.61243755996279e7
-0.001133506535552442,0.3887461259948031,0.0009031940875291419,80.91572045908327,3.9071125688752253,-47100.22874043719,18736.30983247092,2.1562753217322025e8,9.818902960253319e7
-0.00114349031355232,0.3907107995676051,0.0009565127755222462,80.42650359973324,3.838016229511212,-70819.4246192765,16595.653805027556,8.251086175625977e7,7.86085673524676e7
-0.001153474091552198,0.3930279089034011,0.0009203415630032397,79.42589863274684,3.588669986946571,-61798.16797455634,20306.467279807126,4.1948075659438394e7,1.3923752943993714e8
-0.0011634578695520759,0.39243174730849567,0.0009061377756710383,77.4298485392871,3.739414012167178,-51103.621040926955,26282.674547770275,1.8868055209529442e8,2.691228502148121e8
-0.0011734416475519538,0.394876156874001,0.0009215076514403811,76.17156919925414,3.3954309533399782,-35939.545391281536,17290.87436070452,8.096784686974381e7,1.0239977614019953e8
-0.0011834254255518317,0.3947170124724798,0.0009201391446271961,78.66561117960863,3.638157551403071,-55561.324460425385,16211.051481202394,4.5600688887256876e7,8.31303528858286e7
-0.0011934092035517097,0.3941871312218136,0.0009398194175261784,79.4765484454806,3.5335159525415496,-54249.517143325524,14999.369265213936,1.6989440082650457e7,7.378345866539338e7
-0.0012033929815515876,0.398117701827985,0.0008682147941872443,72.55720131252808,3.0260295790946112,-23554.51469960128,12818.252616864576,-8.703969483776473e7,5.93088006618564e7
-0.0012133767595514655,0.3968548928732635,0.0009285781544172903,77.59571898229383,3.4822231297336073,-25628.160483160027,14821.6864380405,3.673821658870002e6,6.444916580922144e7
-0.0012233605375513434,0.3965439156701614,0.0009557077653019525,81.54652789325536,3.770242389420617,-66199.94429824105,18903.220304092447,1.3146619490180106e8,9.953277546897714e7
-0.0012333443155512214,0.3979419300711015,0.0008641636456617005,72.35581220561129,3.2247364246480177,-50671.24420167693,15370.552792248322,1.649716489164264e7,7.982163182712531e7
-0.0012433280935510993,0.399018548459193,0.0009251044134062519,77.69254440362468,3.262145079798121,-20261.55081816935,11963.198181127384,-1.4974317201448828e8,5.746868077239061e7
-0.0012533118715509772,0.40126527057256317,0.0009249254853508028,77.44106281806374,3.6534161908062344,-71211.64310161707,18380.005967240868,1.8247378561598292e8,9.371258990914893e7
-0.0012632956495508552,0.40116055928141575,0.0009506939445576646,76.69392478454284,3.6592527891666267,-69963.61799115234,22385.984240649017,2.9205800264273083e8,1.5072416864382905e8
-0.001273279427550733,0.4019876347933314,0.0009133328377110113,72.43443051092393,3.377368278761575,-56290.8015221579,16684.134385065812,5.515923462506526e7,9.8388563913061e7
-0.001283263205550611,0.40306928861318736,0.0008852158750606143,68.18898744780054,3.0132024656050738,-20162.69264461021,11586.096247284873,-33595.82598063994,4.775887659173382e7
-0.001293246983550489,0.40384267940555585,0.0008859101060720888,74.43223593026471,3.9399382056578482,-92995.13598101388,26495.014366882508,3.544602242139451e8,2.3373717848282441e8
-0.0013032307615503669,0.40395513833209407,0.0008993988375747055,74.89348640514932,3.3537612923868196,-22517.2241486891,14403.004690352274,4.286423119387403e7,6.740487455065942e7
-0.0013132145395502448,0.4038376527027576,0.000899547591740324,73.09490702100508,3.456584665658592,-67415.30017785574,16112.434209734822,1.1700639938455579e8,7.73137823046466e7
-0.0013231983175501227,0.4042589616681798,0.0009195766087948657,74.96815429267477,3.675532363276731,-54411.31809395786,18134.585111777287,1.769777522294303e8,9.406731796514915e7
-0.0013331820955500007,0.40481161350372713,0.0008461154832761711,67.77039203684514,2.947974617066907,-30494.136821299053,11727.527031411832,-1.2674590785366168e7,4.923525299471693e7
-0.0013431658735498786,0.40582923033140833,0.0008724615761728909,68.69540406474579,3.020536897419981,-20416.42611953488,11451.743981701857,-2.7883733607674435e7,5.0051656402946174e7
-0.0013531496515497565,0.406545512281562,0.0008338113429849848,64.70087248174308,2.803043705407244,-34355.54014359833,12456.236717651585,1.145547211060005e7,5.96260760393235e7
-0.0013631334295496345,0.4068661565067887,0.0009006636701330775,74.16954825675431,3.4217563671807754,-27957.941639906086,15085.824798160907,5.667136041256002e7,7.708454460329136e7
-0.0013731172075495124,0.40886816924615416,0.0008352658431194352,66.9233630586941,2.9908869266814,-29542.1953153705,15422.598860612005,3.409202588342266e7,8.865762145072842e7
-0.0013831009855493903,0.40789788805143323,0.000912649730875693,73.24897324205138,3.3198444991046454,-25951.00566290108,13710.819744647373,2.4055755296343863e7,6.359629465601664e7
-0.0013930847635492682,0.4092862974991731,0.0008531303026244064,65.50943776097242,2.75760107845632,-17364.076299734585,11522.682550758995,-3.940101427730554e7,5.325802311689818e7
-0.0014030685415491462,0.41039969033785745,0.0008910485103141167,73.75485871014665,3.5744369746870857,-58158.38946804583,16248.866102621349,8.676222069319434e7,7.46187121916993e7
-0.001413052319549024,0.4111613088547019,0.0008512108805448768,66.97492544746116,3.0254685567636157,-49278.05827414149,15100.58855880873,3.168158190801507e7,9.159400094261749e7
-0.001423036097548902,0.41312108804588205,0.0008554988471093706,69.79252387405083,3.1851155006123233,-58124.57215741098,18261.394888336323,1.466524973801383e8,1.3086067552367216e8
-0.00143301987554878,0.41179583331706815,0.0008949173813879402,67.92555159928672,3.0861810303229316,-30790.530975756512,13751.596696876313,3.3668037717072956e7,7.063991274983853e7
-0.001443003653548658,0.4127141536557174,0.0008596447274809496,69.03219687828475,3.248936594029325,-56056.288598641535,15345.262544116702,9.407595770134099e7,8.0967538557968e7
-0.0014529874315485358,0.4135662203136017,0.000829405437105213,63.78064932464108,2.863645683741932,-21049.757015541116,11049.230100760738,-1.85633852120386e7,4.3817630983907565e7
-0.0014629712095484138,0.4133929119222739,0.0007850467349135753,58.416620528751885,2.501038032686665,-6518.14321536578,9170.43392157255,-4.396681342976475e7,3.547012122547252e7
-0.0014729549875482917,0.41446515413268936,0.0008811671863247974,65.49200853127884,2.954105812351711,-34464.36833600497,12427.834718387334,1.4167407838962357e7,5.617447302046393e7
-0.0014829387655481696,0.4161799703209836,0.0008547378737591869,64.59651685006081,3.15334770573637,-26483.183723368216,18987.10685022188,1.8873019417871433e8,1.36454296995437e8
-0.0014929225435480475,0.41691271546226927,0.0008513700725542346,64.24919476962982,2.7589424353015017,-24661.667019567576,10353.054756181513,-4.352109855358957e7,4.27666505208523e7
-0.0015029063215479255,0.4186411825935065,0.0008744529662182132,68.43493499235655,3.3273868781150093,-54509.2285912585,15300.671117407128,1.6286162707911286e8,6.81985217360957e7
-0.0015128900995478034,0.4178468568725803,0.0008871967587282761,65.73986781273969,2.9469688519565076,-50405.160883323624,15747.106961143154,8.831257432966757e7,1.0931847007316417e8
-0.0015228738775476813,0.4190051527819014,0.0008035567112635131,59.21844837903308,2.624098630036488,-30997.15480069052,9937.482277963427,5.341485321376445e6,3.5027431869561255e7
-0.0015328576555475593,0.41972733704399434,0.0008522198802189609,60.59718894103079,2.6761103543418954,-30448.24854054805,10957.04496393778,-4.927398153594086e6,5.116497853981274e7
-0.0015428414335474372,0.4195352982531185,0.0008523848952249313,67.59545975293815,3.0391784726949953,-37758.38220059139,14925.352350317584,3.2437568699732993e7,7.515464129538608e7
-0.0015528252115473151,0.4205582249435829,0.000867341696285652,63.59757158703812,2.8907789026494655,-50902.947599725485,13059.826409685285,8.18138553646619e7,6.408289602786814e7
-0.001562808989547193,0.4199401870130969,0.0008331401107204335,60.14200611572244,2.7847869223975033,-41064.89149020111,12432.760609450766,9.22388975031858e7,6.439040046183333e7
-0.001572792767547071,0.4215753642269701,0.0008347602078789375,61.34179658127294,2.5627061556068695,-24681.199747914645,10211.114792884995,-3.3313917328122705e7,4.400043802085131e7
-0.001582776545546949,0.4232772396914079,0.0008429394122513485,60.47479417352655,2.7513795130378207,-39126.83523602743,10598.41393052206,3.858896978668626e7,4.7248639577618256e7
-0.0015927603235468268,0.4220739071171556,0.0008198953704639685,61.4232033824253,2.8785500828078225,-37283.27422411022,19268.920728084697,1.4863831449361715e8,1.7126961810975718e8
-0.0016027441015467048,0.42410411157211636,0.0008310532887294059,60.77515251049043,2.639257438776782,-31810.66630184431,10463.629164849573,-5.439989189030014e7,5.255542324141585e7
-0.0016127278795465827,0.4252336766552762,0.0008022078436018349,60.48261143466205,2.929289538937231,-45348.42431262376,15148.610754696678,1.791773946286514e8,9.109474923744778e7
-0.0016227116575464606,0.42358381494114294,0.0008201243360049453,62.68603333247245,2.8598873515903573,-19462.5147996647,11266.867295447104,3.7700039463067832e6,4.234654539939967e7
-0.0016326954355463386,0.42502655718303867,0.0008069288170680586,59.09031402853646,2.459884213037723,-37729.36729211638,10181.435592504626,-8.965397738867339e6,5.1912065962768614e7
-0.0016426792135462165,0.42575693168269935,0.0007749138763352848,57.367251565627654,2.6553477661145273,-14066.737674402855,9877.626302124916,1.6339342598887146e7,3.812642307938863e7
-0.0016526629915460944,0.4268408980338136,0.000824779717471076,58.629161730847606,2.6756925876939084,-16443.454998668105,10648.529919296323,2.1289393905658133e7,4.446368396532298e7
-0.0016626467695459723,0.4256098966200079,0.000799296373092726,57.98856391764901,2.558336314346361,-26800.803849850603,10936.72448672574,2.3371104130719216e6,5.137557183887361e7
-0.0016726305475458503,0.42747557961658456,0.0007662278760868089,56.77308977211398,2.6244044372947966,-21685.915322124576,10197.313469052468,2.6793025454528872e7,4.809366839981959e7
-0.0016826143255457282,0.42831065072512137,0.0008228128964011017,60.5332988838473,2.6688957529424098,-32195.882999442925,10244.009398679424,-1.8730432129844584e7,4.3662275875076205e7
-0.0016925981035456061,0.42834997729136376,0.0008276300095314359,59.56481340693084,2.7622789605569777,-43186.41127365305,11574.87263013822,6.340268681099879e7,5.5653619017000556e7
-0.001702581881545484,0.42814129247053645,0.000836792490473601,58.4256129124161,2.370417025068222,-27039.93434249758,8781.488202588298,-6.58927928062993e7,3.321039658627005e7
-0.001712565659545362,0.430943077731441,0.0008415015733210358,61.617400090638384,2.9958023267251943,-37927.24013952729,17412.655446364577,1.6031152685212782e8,1.1764212415771067e8
-0.00172254943754524,0.4319490888374858,0.0008060446739889766,57.19160899267517,2.5884269163904468,-26641.608764210545,10043.404884001566,2.2702076005150262e7,3.9408909620149076e7
-0.0017325332155451179,0.4321547036114498,0.000806326260075841,56.18884023517377,2.721173283727862,-23701.15672709727,11700.010095551303,9.05601486321302e7,5.463258714866852e7
-0.0017425169935449958,0.43086522700774366,0.0007906159828097815,55.03342022397899,2.4323291560353213,-34112.509622181926,9644.056807199966,-1.3645115402239474e7,4.266520642499741e7
-0.0017525007715448737,0.433048332437902,0.0007777427087806071,58.652433333596086,2.682698848044176,-11479.685250919905,11679.59151037069,4.696515654218113e7,6.561387334412072e7
-0.0017624845495447516,0.43327498644494333,0.0007829846015987185,57.379372967924,2.5204914092092516,-22105.791566398184,8443.544697552163,-2.2787131159194995e7,3.483441243124275e7
-0.0017724683275446296,0.4344411181935866,0.0007746027338312438,56.94755734826935,2.508121470750294,-14655.788443264983,10998.729363306747,-3.921385030957741e6,5.7479026952812895e7
-0.0017824521055445075,0.433889132841985,0.0007858559657529684,54.48236418056837,2.5404316530420106,-30947.159828394,12052.9643615538,5.1904382689572014e7,7.239110513758443e7
-0.0017924358835443854,0.4350270201653475,0.0007784586364553527,56.47208781261372,2.480964586963165,-38354.31198980184,9559.899960643235,7.4064666051747e6,4.1491494620989956e7
-0.0018024196615442634,0.4352635036974389,0.0007591772825925536,55.50294019857828,2.317127477679716,-22984.90423753034,8857.275392581443,-4.856215339327639e7,3.3916608783370934e7
-0.0018124034395441413,0.4358545532149146,0.0007799238635879827,53.96191843327662,2.353174852784073,-8169.2385196339565,7667.80184672117,-2.000052115490254e7,2.8099936224185783e7
-0.0018223872175440192,0.43429815461102406,0.0007503133832940628,53.68581115721829,2.3118022009589185,-14932.397112996874,9931.729392320174,4.235475808388016e7,4.3457407648537785e7
-0.0018323709955438972,0.43563773261208555,0.0007982913411818538,57.524436569823806,2.693270334733613,-41603.301908784124,11852.267288791605,5.825095841664455e7,5.209910669384786e7
-0.001842354773543775,0.43821914669213585,0.0007729130961336458,56.671345935986736,2.5095220788702126,-2300.7736627999293,9769.941188831448,-4.38280742090654e6,4.232069105759654e7
-0.001852338551543653,0.4401387162098836,0.0007666711001679448,51.45087206763333,2.1934014764653034,-12458.118556963598,7549.132403955812,-2.0003398855397206e7,2.7938220706972282e7
-0.001862322329543531,0.4381968107101857,0.0007580857195079929,54.228201260274616,2.4660732177379314,-31847.61831061733,9448.74459814181,4.405855695502328e7,3.3026365049314283e7
-0.0018723061075434089,0.4370346703869873,0.0008119652481442932,57.669944748250124,2.689210590792908,-12351.609764441751,11512.084486777,4.3195890766063586e7,5.3380823657101385e7
-0.0018822898855432868,0.4390471048747131,0.0008012470039063624,57.67556980090126,2.466805148682724,-12576.641898104948,10374.336078643439,-7.619001972884408e6,5.228926462197737e7
-0.0018922736635431647,0.4407398016611405,0.0007592334866679661,51.81853924623415,2.2233652644695976,-16448.101164465308,8253.449008621006,-4.351717032968977e7,3.9399432657874316e7
-0.0019022574415430427,0.44106439987334306,0.0007939481294923038,57.6466693272737,2.4893683682433076,-24595.280668671283,9047.500426041544,-1.8560119367638074e7,3.300847821896593e7
-0.0019122412195429206,0.44113602758469644,0.0007757599489785807,55.343612724717715,2.5233556544776623,-25820.343065843474,10050.125353175386,6.062464382657581e6,4.1948843216658115e7
-0.0019222249975427985,0.44144204111795987,0.0007926586430997684,53.50968728571928,2.3140153640303343,-3080.660092611938,7325.53761179344,-5.422445393121168e7,2.6666341796572708e7
-0.0019322087755426764,0.44267661856664925,0.0007296816590518577,48.40490552238848,2.4135894528080324,-25473.583701290656,10529.477157341551,1.0538100176638962e8,5.354408307218511e7
-0.0019421925535425544,0.44189252444615706,0.0007701232050480607,54.21307966806878,2.5332787830264354,-31034.32434537389,11384.326637030406,8.611277169147398e7,5.2388874392239675e7
-0.0019521763315424323,0.4418579434932617,0.0007618259423260945,52.974304562144226,2.3153613480018738,-13750.130442046224,8625.959578010408,272063.19758403196,3.2493135256955806e7
-0.001962160225957632,0.4429627124062099,0.0007439665878761016,47.79010265491502,2.0775720461963103,-16718.330972117958,6804.659300312699,-1.187480248061541e7,2.6419482951518647e7
-0.00197214400395751,0.4444435660075978,0.0007932428211816841,56.4147645891544,2.428705700937318,-9935.984757773149,8375.126837921553,-4.0810302823266245e7,3.1813505424966507e7
-0.001982127781957388,0.44502766542095923,0.0007373162096027419,52.05892246532062,2.2932539690751588,-22021.383930478558,8234.19112264008,4.805498740818455e6,3.432378365894935e7
-0.001992111559957266,0.4451721201702894,0.0007491538765828293,53.369233101008334,2.4532429516903926,-10819.805394769777,10027.429373918478,7.360727900797284e7,4.325009386561318e7
-0.002002095337957144,0.44615125426306623,0.0007773418001826047,55.33653736196299,2.4641818543359473,-25081.53282218184,9222.390189960452,2.0026124236036044e7,3.771202586976119e7
-0.0020120791159570217,0.44669954636716286,0.000753386084057719,50.07093593823884,2.3060741865985093,-29449.519282035577,8764.682885619564,9.573080019729923e6,3.403176640291045e7
-0.0020220628939568996,0.4478905993119406,0.0007579417323478388,48.896014838950414,2.2173632068545643,-10776.676639583911,7954.896274725425,1.521430890768401e7,3.102520445389891e7
-0.0020320466719567776,0.4476596914032125,0.0007320615040194622,49.65132664311064,2.346824941039682,-26708.6550020246,9794.998355227599,5.5339932375702985e7,4.886641267708904e7
-0.0020420304499566555,0.4486394148593827,0.0007631069543851354,50.857368967474926,2.2609374446123875,-27804.744845521865,8880.984809753929,1.0448350556630662e7,4.285287720562817e7
-0.0020520142279565334,0.44827106624274166,0.0007306286940352209,51.58194136077123,2.453737171062677,-26016.460766937933,8755.339946072741,4.73754573796285e7,3.558820524074523e7
-0.0020619980059564114,0.44832939490154966,0.0007731570442472041,51.005431051517135,2.2534342082759498,-14922.313415109593,8454.952927461345,6.55938071386769e6,3.0238458418514084e7
-0.0020719817839562893,0.44887723466884927,0.0007650592461621583,53.76544686220592,2.45015983490554,-36499.17309961789,10690.55943990406,4.331536815517867e7,5.418725882769943e7
-0.0020819655619561672,0.4504836541466648,0.0007332285420080756,48.11964528915753,2.330996723152262,-20201.53946621837,8221.802694835465,6.364503210779598e7,3.0025991554866627e7
-0.002091949339956045,0.4504034956288524,0.0007695286408323462,50.72010893960164,2.467429751095633,-32594.13264744497,10291.104021262185,6.277019092846362e7,4.831049059612309e7
-0.002101933117955923,0.45065820815006735,0.0007109988255105619,48.11460452815747,1.9834929252426916,1857.1723114181395,6832.790806698649,-3.1932777497289572e7,2.634300425692292e7
-0.002111916895955801,0.45173419534496495,0.0006982089310224403,46.615059380417094,2.0006857937759603,-19114.938181198722,8016.8245059315095,1.5564871937017448e7,3.877727235073687e7
-0.002121900673955679,0.4524376102089882,0.0007291209492072288,51.12446308497031,2.117907684516072,-10477.803211378145,7380.581425404398,-4.5427329951111205e7,2.8369841185903672e7
-0.002131884451955557,0.453689849976392,0.0007308933341068404,47.914542036296325,2.042980048950225,-26823.497856844006,6955.518925744827,-2.703568380973118e6,2.3535054055862933e7
-0.002141868229955435,0.4536444109086005,0.0007304487545613717,51.56572385841701,2.465797139028115,-25763.294830224346,8910.091538882925,5.443262305402349e7,3.678330471816501e7
-0.0021518520079553127,0.45365424630438794,0.0007270712225512871,49.95278378563882,2.2549749579819545,-26146.0440056067,8861.060189294822,2.2478198098312445e7,3.712544822707879e7
-0.0021618357859551907,0.4530051837088831,0.0007230276772271697,45.69328639574653,1.8789214463294721,-16796.179749300347,6016.0586691531225,-2.5545687526990417e7,2.011630143335036e7
-0.0021718195639550686,0.4542684423169121,0.0007282642899379233,46.176678469692284,2.084744600328597,-8581.39604458951,8431.238931392376,2.1242314829671733e7,3.2060243409248002e7
-0.0021818033419549465,0.45543573899462353,0.0007125239723234383,46.72144337474217,2.085435262904161,-15633.61086737322,7372.986004187106,914457.0083718881,2.925777821702335e7
-0.0021917871199548244,0.4552655338611803,0.0007408973420754755,48.85814968384601,2.2720875759134853,-34894.70203603138,8355.992365701586,5.5098349030716255e7,3.238069329211022e7
-0.0022017708979547024,0.4563282864539651,0.0007268170038092837,48.63063096364452,2.0626857571069444,-19035.767298597308,6747.624955867024,-2.597867836044279e7,2.7201562331452273e7
-0.0022117546759545803,0.4558625406903157,0.0007531231142500242,49.517203217548456,2.219811930058265,-12006.875779341906,7057.133888354727,-1.0886824218894612e7,3.2269888178097073e7
-0.0022217384539544582,0.4568060321042722,0.0007151048498741086,47.858017944420716,2.2651419963962263,-11589.76825787201,7256.492125598908,2.8312055482218944e7,2.5479598088778958e7
-0.002231722231954336,0.4582866702295432,0.0007159966754136614,43.91125876222525,1.960116109140949,-4504.002271831807,6216.816305164771,-7.350088468587461e6,2.0032228769757792e7
-0.002241706009954214,0.4575600874076772,0.0007034623633515267,47.07534488487175,2.0746090861499606,-17941.73455098504,8898.862118662233,3.782868925983217e7,4.3235408412985355e7
-0.002251689787954092,0.4574502447406994,0.0007376615656738255,50.84336173312671,2.2820506198527353,-13129.81272860607,8614.127970378555,7.4061237913167095e6,3.415448736550114e7
-0.00226167356595397,0.45838766281169957,0.0007397089237558377,48.66531979539382,2.159463101424225,-16430.391608989074,6971.360376158061,-89188.14088572853,2.729723286903002e7
-0.002271657343953848,0.4589333721068979,0.0007485805744927124,49.84180551083899,2.200821155960128,-19868.800779149755,7980.317934567093,1.9954655085215893e7,2.8605205100609723e7
-0.002281641121953726,0.4596866259325179,0.0006891143618247152,46.000300264506826,2.1177044317387663,-8107.921332017819,7091.3576324707155,2.730667023636911e7,2.584494019339141e7
-0.0022916248999536037,0.4599133330495388,0.0006848590488171554,44.19363118697075,2.0570518959583275,-19445.984998197175,7482.66581758295,1.0991592843055882e7,3.0272730948360614e7
-0.0023016086779534817,0.4614169335998304,0.0006923672852086175,46.284590954458615,1.997057425804532,-2567.7111722917907,7179.632476493701,-1.85428000980504e7,2.971835307392142e7
-0.0023115924559533596,0.46223083721889996,0.0007010932376719257,48.1422162079391,2.0191033551894395,-14829.785502976169,6860.4916473337325,-3.4475880421574794e7,2.5776095943793535e7
-0.0023215762339532375,0.4625597588564269,0.0007478247708208562,52.24359092580329,2.288575161386228,-15381.42524703779,8631.45924238554,-1.43638525299042e6,3.8561886920715414e7
-0.0023315600119531155,0.4632441486628668,0.0007476576591925942,46.682834457985145,2.057895588897671,-20350.41770417443,7496.339752648331,4.337672717222579e6,2.821659865641566e7
-0.0023415437899529934,0.4628718885618728,0.0007367416261157983,45.88222944016811,2.053036732418233,-11499.389018639773,7024.531519437022,1.6664292617908081e7,2.825229279355278e7
-0.0023515275679528713,0.46315619303350103,0.0007130998170863783,42.59507140483369,1.8905969516299208,-7112.722395877267,6328.131139324657,-2.362137827243616e6,2.0491769707039043e7
-0.0023615113459527493,0.4630845275822794,0.0007545826476370233,46.20841441510079,2.013160446906378,-8135.851863774999,6145.6629388620995,-2.8155085514392737e7,2.1530835535389185e7
-0.002371495123952627,0.46493774166965157,0.0006976992269377745,46.51937240810063,1.991644280967742,-10942.697157607461,5990.755699610816,-2.9216623894949548e7,2.0727383961814787e7
-0.002381478901952505,0.46458500646069295,0.000699270524262535,45.69318971889295,2.165346492111166,-1729.8395419156404,7430.61722194803,3.471038190463809e7,2.6669572562100608e7
-0.002391462679952383,0.46484514026754187,0.0006982684708597959,48.23178888061847,2.1828304010481756,-12446.063959534264,7460.3224484596285,1.044579451685685e7,2.6223600929702427e7
-0.002401446457952261,0.4647325835001829,0.0006504636046628107,41.880919961640856,1.8121828607783996,-6365.307302393223,6246.409980992648,-2.8674644433005646e7,2.8264618563787114e7
-0.002411430235952139,0.46460260267090053,0.0007157360044314452,47.32367357455974,2.177644372553079,-14739.044044953433,7528.381478821935,1.362804201572888e7,2.8579875219762854e7
-0.002421414013952017,0.46676705277586006,0.0007012731157971233,44.746707223296994,1.9772354025613383,-14303.742266800416,7238.667652028031,9.668230563094953e6,2.836012298942219e7
-0.0024313977919518948,0.46693979132850655,0.00072608063577965,44.67572679529201,2.025204032084965,-11950.698279197893,7971.23758848008,1.3620302275370175e7,4.5751153074247636e7
-0.0024413815699517727,0.46681699680609745,0.000741075069940521,48.30581230496275,2.1060110945053223,-10259.639263521227,7073.357224662677,-3.560671287629797e7,2.4070061906481374e7
-0.0024513653479516506,0.46691173452866497,0.0006937769871525103,46.593951155294796,2.2031613843323163,-10033.91343696791,7690.096610350242,5.3750166050903365e7,3.000832008229165e7
-0.0024613491259515285,0.46812590502281093,0.000705567072558506,45.42086948751281,2.037579042286271,-25625.544204444916,7603.2728232160225,1.766930906631679e7,3.120978273901671e7
-0.0024713329039514065,0.4683576106106921,0.0006759347943979843,43.0859202436807,1.9312059983573777,-21549.03203891106,7424.644809968463,3.779693255993768e7,3.1796840089528777e7
-0.0024813166819512844,0.4683894898869621,0.000689105863097952,44.20704968702585,1.9847672076403386,-13819.703312162099,6053.298848602572,393716.6525424691,1.9891592774040014e7
-0.0024913004599511623,0.46812541065737606,0.0006611138521787287,42.85072459856627,1.9146017089833693,-2843.933543138939,6480.096323129838,-5.701085017658124e6,2.7417239428900342e7
-0.0025012842379510403,0.4700422792843019,0.0006971532706210732,43.581185067678504,1.8744228507774128,-4594.9665624209165,6253.134238299234,-4.3737946902976455e6,2.0189204398176875e7
-0.002511268015950918,0.4694865496137354,0.0006885204711278552,45.44184594173668,2.177537640907951,-25791.507424443815,8656.940174367108,7.93297537079903e7,3.459717948825993e7
-0.002521251793950796,0.47009248453433977,0.000651233348651673,42.143514264983466,1.9208345190118508,-3617.6395760651535,5594.409113474483,1.4345156754158746e7,1.774917112805535e7
-0.002531235571950674,0.4716936310849269,0.0007012335414939376,46.69781717342373,2.151792304093389,-9620.881759665368,6578.435899755379,9.087552157607088e6,2.0899116046035588e7
-0.002541219349950552,0.4723880113665655,0.000696681815577064,42.14626995106672,1.7646120161876464,-17648.320031384254,5870.66710549279,-2.5842146632553767e7,2.2187345844596416e7
-0.00255120312795043,0.4705732187543763,0.0006583552686597862,42.01822844647453,1.8245631485390363,-23130.792357358187,6623.555969619638,9.864496689698765e6,2.653326723080622e7
-0.002561186905950308,0.4744696831170295,0.0007075753824864045,41.92382279287017,1.8413394218987231,-9865.949604141924,6250.143128322808,4.555878981607846e6,2.254153759868355e7
-0.0025711706839501858,0.4736878699886729,0.0007100803500357394,43.061900562418195,1.86251695339478,-14241.147564230827,6273.865132207037,1.398562977659014e6,2.2759732031340677e7
-0.0025811544619500637,0.473574075827637,0.0006967894205969175,43.26374771846338,2.0427479179601833,-18866.095985540913,7330.212918222626,4.006434923503405e7,3.2452122926672574e7
-0.0025911382399499416,0.4735418519310188,0.0006913829613605598,43.84810728023513,2.1298211291626274,-12309.9198171234,7671.481267810466,5.451223354769174e7,3.416926251541689e7
-0.0026011220179498196,0.47384978178568415,0.0007110679878082708,46.81538064026448,2.0212219967751146,-16269.407387491641,6336.290699153065,-2.583233903136196e7,2.333169161713953e7
-0.0026111057959496975,0.47486944112021595,0.0006652921044866602,42.04675750913348,2.0534614769351123,-24023.280187145192,7960.653238180986,6.761294443684226e7,3.1691169697615962e7
-0.0026210895739495754,0.4745623291011725,0.0006765073528462926,41.29836867364239,1.8940571934274195,-23631.5567094865,6516.564568121357,1.1574754981264288e7,2.842827506072838e7
-0.0026310733519494534,0.475040759276686,0.0006980985790767557,42.197794780119516,1.8120647891129427,-8131.337836083308,5599.610439723151,-2.2510033497864086e7,2.1187335623777274e7
-0.0026410571299493313,0.47629314017252183,0.0006942940675931261,42.66644999637467,1.9529236989542464,-12185.492899339624,5927.987031453993,2.6116509651523404e7,1.8888605278653614e7
-0.002651040907949209,0.47571536031313005,0.0006760917308852467,41.768937049080336,2.1609547482299565,-26201.573543815743,9723.622032296164,1.1628222943155548e8,5.583744247133058e7
-0.002661024685949087,0.4769406414675759,0.0006613441096392211,43.53198038991708,1.815891414253804,-4727.567326442197,6193.781639294727,-1.1454122381174468e7,1.996804404234286e7
-0.002671008463948965,0.4770773196022492,0.0006456365806435329,40.771511219331046,1.7613124815609775,-13674.56171831387,5322.405121977002,-7.309679476853706e6,1.845621000242483e7
-0.002680992241948843,0.47767566115577936,0.0006858079596645018,42.42618353773107,1.803500336217878,-143.56203698285685,5748.530284129735,-1.2945019480452877e7,1.8901066037064675e7
-0.002690976019948721,0.47690952309157003,0.0006517616791393168,39.76116296656864,1.7558472938718177,-4039.9432571254024,5278.886323224989,676150.7329808661,1.7653703519364372e7
-0.002700959797948599,0.4784339528466808,0.000645529011346701,40.145886732503755,1.800028107595806,-5446.303859291561,5313.013487832038,-2.65116858036362e6,1.740969953141369e7
-0.002710943575948477,0.479043092051812,0.000641974342218678,40.68705744845763,1.8611752118682174,-16580.976430303257,6906.968316945069,3.5297730718020216e7,3.1468811376730256e7
-0.0027209273539483547,0.47926292760978684,0.0006820412199157995,40.66809301940771,2.006217604352878,-28011.737362957978,9180.855405257462,6.874465439573795e7,5.49421562656971e7
-0.0027309111319482327,0.4784970258974063,0.0006765283091385856,42.31824062080564,1.8823910947798619,-23603.33649893263,6862.456646551612,4.1194122258427357e6,2.729204877695535e7
-0.0027408949099481106,0.47903438600720255,0.0006468330131301002,37.56317179431104,1.659363061666284,-10114.18234623648,4773.551588481121,-1.3876581953199832e6,1.6147705384653049e7
-0.0027508786879479885,0.48045573255678753,0.0006682498070144678,42.20800179576789,1.958277362321104,-10870.308952211046,6409.971513069757,1.2239108889197899e7,2.3388026562487982e7
-0.0027608624659478664,0.4828862111233175,0.0006852857851397451,41.0018761970357,1.7224230019708506,-10345.233606640937,5281.8786576771545,-1.971617847609315e7,1.728012917258128e7
-0.0027708462439477444,0.48128610051530996,0.0006787878060682273,42.577654047889695,1.713343445550512,-4569.063599121524,5195.77396871508,-5.593766664385414e7,1.771113322755661e7
-0.0027808300219476223,0.4818158452376083,0.0006698175384597583,41.12621115043819,1.7787727702705085,-8772.014262649369,5788.431961677989,3.322203013950444e6,1.88767207522362e7
-0.0027908137999475002,0.48240693686998565,0.0006396095473802172,40.30372263644189,1.7278835596739757,-4569.0282403714355,5703.904175812242,-7.158141070798161e6,1.9807776887721352e7
-0.002800797577947378,0.481990241770196,0.0006572506019539607,40.96203849210235,1.8421137776939709,-14379.033214777013,6462.158516303657,1.269248901989076e7,2.694406127892972e7
-0.002810781355947256,0.4836878358448739,0.0006320952748324705,38.413073654645025,1.6682003259339977,-6091.336461041531,4951.113839943175,-1.1396496652407976e7,1.4900490058413817e7
-0.002820765133947134,0.4832797438770358,0.0006649419774375374,38.639040298159586,1.6444114305936317,-11233.640809841603,4883.281296649674,-1.5671230625908853e7,1.715573240632752e7
-0.002830748911947012,0.4834769532511709,0.0006793609128035555,38.756805821060006,1.6910496904247385,-9851.871315591437,4525.893161530588,-2.1329926506565776e7,1.686667964852144e7
-0.00284073268994689,0.4831999297380098,0.0006382134649813126,38.76457230418013,1.6666860607581275,-8117.758362279735,4572.442544548526,-1.7856987582638614e7,1.4712360008849224e7
-0.002850716467946768,0.4844577056498383,0.0006843416148463776,40.79003932503941,1.8255283157602702,-14343.058203404345,5073.072738189138,-7.203218222859581e6,1.641193027276735e7
-0.0028607002459466457,0.48559723356593165,0.0006603231453124109,39.781841515439325,1.8383279044739032,-18180.90898311861,6095.19562514884,1.2521300925109582e7,2.3423184384651694e7
-0.0028706840239465237,0.4856545865072403,0.0006571369998105279,40.44466782198328,1.7432743952072807,-8180.87484372998,6498.020099060136,9.522478244939549e6,2.823364632002006e7
-0.0028806678019464016,0.4850590708146628,0.000680208720997691,41.16404953899431,1.7385741466086706,1700.9632155096238,5215.2382209506995,-2.0313898680801727e7,1.7105680731769916e7
-0.0028906515799462795,0.486091553258535,0.000672608522125992,39.168279689177446,1.765620567450492,-14700.904503183558,5335.457466006077,-1.253672618764584e7,1.809612476003687e7
-0.0029006353579461575,0.4858637538198964,0.000643208228433631,38.8108206920752,1.6874138545395951,-3113.1657817831974,5081.505271397953,-1.1016968104046648e7,1.8529291519867547e7
-0.0029106191359460354,0.4866625485607656,0.0006302611254352802,36.68373558055827,1.6457479320622042,-8116.876141468164,4589.575422654438,-1.053372421735417e7,1.3254088817360701e7
-0.0029206029139459133,0.4884402723234671,0.0006587109887795703,37.77241595079157,1.7340398753939128,-11161.037618225771,5929.111295293166,1.809968203924084e7,2.3055036680087347e7
-0.0029305866919457912,0.4883973228564428,0.0006814779049381343,39.798417927015535,1.7557815497061107,-6060.505631312681,6396.24169501907,7.410602011587378e6,3.124272802477425e7
-0.002940570469945669,0.4894848370149848,0.0006425636936516665,38.615647423053446,1.640416588347419,-12466.167557924835,4501.301759648482,-2.7962938207339883e7,1.480880354055448e7
-0.002950554247945547,0.4872994099238422,0.0006731154914691795,39.261945728080555,1.7445967340643995,-9321.282737313664,5627.642284057494,-1.1044130076580219e7,1.9231829283665683e7
-0.002960538025945425,0.48833489347668363,0.0006834925357921359,40.84415041716599,1.8595112152468445,-11794.721617788018,6330.84878861721,8.956714258235862e6,2.1624585101150587e7
-0.002970521803945303,0.48902411554183345,0.0006433594103389655,37.541800173993494,1.7079313164211223,1196.5423672154207,6089.294907000249,3.110152475698136e7,2.060419300362673e7
-0.002980505581945181,0.4906600464671501,0.0006523931733425955,37.85927544681149,1.5999942249176726,-10155.142799265946,4769.12001814313,-1.0855342746836804e7,1.5486910738591302e7
-0.002990489359945059,0.4898130672123225,0.0006404339155877694,37.61869409495157,1.572492536701259,-1377.8372686856462,4403.718598685134,-3.872274798777684e7,1.4085875585041909e7
-0.0030004731379449368,0.48946177685284054,0.0006445929826834921,33.77104290247384,1.4870364903853703,-12079.032344821508,4520.388679247685,1.1984390844899245e7,1.3297860981802812e7
-0.0030104569159448147,0.4896549489199824,0.0006550307678068423,37.237814042245994,1.5639510356862991,-1789.4419750036548,4067.2056446945435,-3.008659546228561e7,1.2227808230755934e7
-0.0030204406939446926,0.49065253922413105,0.0006751389362521664,40.171351468087245,1.7658383943146447,-5247.717243094112,6181.159145852851,5.872023145079947e6,2.1251327881196782e7
-0.0030304244719445705,0.49094250313873633,0.0006621586875585221,38.387560953837216,1.7677348497862697,-3131.568399416606,4862.2813837632075,-9903.272872289419,1.631374376822448e7
-0.0030404082499444485,0.4915339700575569,0.000663180948655716,37.9297008041624,1.7836842930831087,-9053.223595447735,6886.008724717099,1.3854996819250276e7,3.819736559823433e7
-0.0030503920279443264,0.4927058076887915,0.0006629933111197313,39.049394001577596,1.695190783676565,-11548.678315160625,5299.428691820213,-7.24229743662701e6,1.7466199073310155e7
-0.0030603758059442043,0.49197658550331835,0.0006245629049663041,38.58530834382507,1.7812536922263522,-13773.88266944112,5982.13124497459,1.595240976901973e7,2.479036859429285e7
-0.0030703595839440823,0.4927218588734686,0.0006476511548955028,38.74557510167402,1.6642959747597588,-1947.9940983431277,4856.050371765932,-5.588878612016383e6,1.604686811667652e7
-0.00308034336194396,0.4926624530839617,0.0006213856483377677,37.84706108826282,1.701415499826305,-10380.282729699056,6619.462022137695,2.641228463418357e7,2.8414737613765795e7
-0.003090327139943838,0.49322257582141904,0.0006440824752058077,36.79198128693442,1.608246982824016,-7193.153128575209,5742.725874802708,-1.8605709953879702e6,2.2431088587149654e7
-0.003100310917943716,0.49364915806701176,0.0006358943326306959,38.38509850432496,1.8164665893940333,4256.391772076973,6760.321518297007,2.655434381400368e7,3.1243840409806937e7
-0.003110294695943594,0.49411325531205513,0.000646602985624502,38.057036285156315,1.6107943623539225,-10170.871277561582,4709.215036406552,-2.5734278244111743e7,1.6062838338508122e7
-0.003120278473943472,0.49395206904000954,0.0006073845578253663,34.98796584073825,1.6728075013107222,-17911.872102277655,5629.568003251569,2.1119014079798978e7,2.4142569425750237e7
-0.00313026225194335,0.49536179016085224,0.0006799924307280406,37.81306196462971,1.9224866101079532,-25450.34722294754,9000.757611706562,7.619560592955296e7,5.392571423071416e7
-0.0031402460299432278,0.4959097311710939,0.0006241012671274973,34.79497170926766,1.6323275862352848,-3359.7896501645732,5388.9849532259095,3.0199266744050708e7,1.827891900763555e7
-0.0031502298079431057,0.4949576405310654,0.0006453590433008045,37.74636398075088,1.6150109343967414,-12036.423838646575,4392.543182469665,-1.5407451181133857e7,1.320525074628772e7
-0.0031602135859429836,0.49725340393811346,0.0006508143832945621,37.849228751481746,1.6039934664803395,-3230.0931428896856,4822.535637642323,-1.7888311811704174e7,1.46010525546377e7
-0.0031701973639428616,0.49662597944322623,0.0006492041330363271,35.9098540543779,1.5996078192260195,-14231.637382686524,5138.101803081468,3.511274392017002e6,1.7450732838907205e7
-0.0031801811419427395,0.4971149268457084,0.0006717696808221668,36.99393318989943,1.6151745326011333,-13617.386348314669,4392.656269811857,-1.1808906041846685e7,1.271809200344114e7
-0.0031901649199426174,0.4980569336214394,0.0006089434139026554,33.86140410479219,1.4067380932734121,-2507.793782505419,3684.870042927244,-2.1144364550013177e7,1.0963341898631696e7
-0.0032001486979424953,0.49769438996518145,0.000635896629142607,36.25522873658742,1.6133477239303025,-12609.246485483858,5520.427517693614,1.2999430659324415e6,2.275630097336255e7
-0.0032101324759423733,0.49817541688281924,0.0006522152416248747,36.577751131730736,1.7412187479646761,-14303.583765553009,4949.065982815756,2.070276033767737e7,1.4204437155567952e7
-0.003220116253942251,0.4992669856469147,0.0006271035636511173,36.2467766781026,1.5683488160408285,-8787.781473911718,5025.258992919736,-7.368824236815826e6,1.9038464795281976e7
-0.003230100031942129,0.49899413719426955,0.0006382147855372711,37.02569477716606,1.6397023614424455,-6591.270853603937,5494.5399337030385,1.4266483483244672e7,1.9934086968709696e7
-0.003240083809942007,0.5002129214352171,0.0006310919784421264,35.71167123279724,1.6201246047946212,-3506.479931040718,4851.293964130925,4.974120331483351e6,1.5884453235155366e7
-0.003250067587941885,0.49864997572015274,0.000635639779250485,37.207877576773086,1.7869841506051487,-12080.375573384626,6061.118775427744,2.845547075159803e7,2.002403932140594e7
-0.003260051365941763,0.5006244414874527,0.0006202509204879544,36.34052339633623,1.6960331493087084,-8689.36251511539,5866.867675903951,3.5315228526491456e7,2.2904041750234287e7
-0.003270035143941641,0.5006121778015222,0.0006578904360670641,37.60062739548962,1.7317430887842116,-9629.94302264803,5557.256033983179,5.409103768618934e6,2.068911452305369e7
-0.003280018921941519,0.5005102389174862,0.0006418661468262271,36.04293196011257,1.540495878006249,-3645.7732354052314,4144.188463482131,-1.983839851990858e7,1.261372285992583e7
-0.0032900026999413967,0.5002445378273842,0.0006661594782007123,39.90334750545193,1.6992545874200742,-3716.034044116867,6140.184693311066,1.2057320781700104e6,2.328076136500418e7
-0.0032999864779412746,0.5012296150784532,0.0005818411504467056,32.298078435744564,1.3601496323270919,-5410.851116615656,3860.9482598922636,-1.2914167359688839e7,1.2629432438900799e7
-0.0033099702559411526,0.5013241799724929,0.0006270637752489684,36.81613136604836,1.5570554363772373,-4062.623920062589,5725.261123478759,-635515.6885801312,2.256031061552187e7
-0.0033199540339410305,0.502180284240254,0.0006136148672172937,35.522357408646336,1.6198547046284588,-8143.022514262109,5130.915211198646,1.7032470730594177e7,1.726306779007966e7
-0.0033299378119409084,0.5037181451659999,0.000643132416051831,37.69233390065423,1.6240301480008625,-7460.838215567457,5589.159639351993,-1.2181502831736267e7,2.278123393448694e7
-0.0033399215899407864,0.5030491593650076,0.000599354281935952,33.4007416523014,1.5015818759023662,-7764.080477015331,4331.095762373248,7.049623939428842e6,1.4233492154025001e7
-0.0033499053679406643,0.5025927718325692,0.0006440508302301294,36.944103736025774,1.8300791876325129,-18084.683313733105,6885.347351171676,4.444894776614933e7,2.7578099997347526e7
-0.0033598891459405422,0.5031851357289706,0.0006448001274564808,37.07159339617466,1.7749835723238545,-2764.541605807007,5983.383893050848,1.8678303865295626e7,2.5464094258802906e7
-0.00336987292394042,0.5041960129952058,0.0006463317003897239,36.66880582788977,1.669935611409172,-1137.201665791414,5544.488235777708,1.3609033195726315e7,2.161955900111342e7
-0.003379856701940298,0.5046122396353457,0.0006447728945143855,38.39093050301448,1.7005197008878448,-10126.466903806006,6379.023844120343,2.684800704252378e7,2.427807432832128e7
-0.003389840479940176,0.5042139629850281,0.0006409019401559008,34.22256139013404,1.4609790861552807,-2912.174703678639,4009.0059721377825,-1.656934761285196e7,1.1340297807659121e7
-0.003399824257940054,0.5050161206406192,0.0006546203486135638,36.94766172618755,1.561701688338452,-538.0096616413675,4806.466282835803,-1.332265215457563e7,1.5046782859616764e7
-0.003409808035939932,0.5064356834887876,0.000588939540534545,33.34665215226129,1.5294862729588257,-6879.421835884165,4459.185161949425,3.2552453653206406e6,1.5404014009889558e7
-0.00341979181393981,0.507213563128229,0.0006466752746782112,37.638002527445536,1.7923426761268668,-14328.256549705653,6206.658373770515,1.559676549411377e7,2.6124382679281365e7
-0.0034297755919396877,0.5057611145185656,0.0006145001230720047,32.660838816103634,1.3880264239092437,-5950.983133823286,3586.173820118536,-2.0003469656439293e7,1.1971301448359894e7
-0.0034397593699395657,0.5062432733565511,0.0005871348355557246,32.99301480673798,1.4471931662101196,-5563.726536359487,3839.1352595757253,-9.29502453813924e6,1.0761326415361825e7
-0.0034497431479394436,0.5076122478619509,0.0006616521600965959,35.78442623966261,1.516876398365091,-5501.380094166294,4539.571559329596,-8.564058108046198e6,1.425247131830639e7
-0.0034597269259393215,0.5066397110009857,0.0006144734703262749,36.61701100750403,1.5078242949078924,-5828.056014144832,4393.64574351393,-2.684021259638572e7,1.3645495280440472e7
-0.0034697107039391994,0.5076164978817979,0.0006464155740815572,33.90893389874087,1.4587059649085943,743.3126437527857,4043.0422207921015,-2.1918623658149275e6,1.2303864532922741e7
-0.0034796944819390774,0.5082030685791397,0.0006090993392331363,35.08484362335266,1.5903772321644278,-9222.19127265341,4881.237504315887,6.453212818755299e6,1.5503917909593448e7
-0.0034896782599389553,0.5086823611397995,0.0006022039655422799,32.63548892191226,1.4992998785219098,-11364.423384758158,4387.178031457718,9.614486864388589e6,1.4951871740118172e7
-0.0034996620379388332,0.5091169512822816,0.0006268962271784151,36.55627349786123,1.6163299014303842,-8311.55476635883,4650.954260962286,1.5324730439650062e6,1.3741721933339288e7
-0.003509645815938711,0.5093452251253766,0.0006174433317986274,32.087882279412355,1.3430615035027926,-4920.140918234039,3464.6085171092213,-2.1169407164634977e7,1.06743015937618e7
-0.003519629593938589,0.5088500384132494,0.0006025407572632378,33.30111791126658,1.5462229849580846,-7357.750492388172,4526.851477838738,1.1497780850666355e7,1.5040821077484107e7
-0.003529613371938467,0.509719133190054,0.0005854720895387774,33.594419216217005,1.5833608102660424,-8967.11205323077,4886.958643872491,1.7949186016901422e7,1.68763074615307e7
-0.003539597149938345,0.510863883595157,0.0006236230040576078,35.38936757010038,1.4890685324221304,912.4466813366226,4561.790200016879,-4.714081337374988e6,1.5270522038677571e7
-0.003549580927938223,0.511106084867788,0.0005960203872043469,34.22192786855697,1.5505683913041772,-3619.942354367116,4721.585369583659,7.733605067065959e6,1.41834803352054e7
-0.003559564705938101,0.5111604251536191,0.0006366250544642738,36.38567484076609,1.6403951757714479,-7718.789149932559,4803.343995769555,8.478906656877942e6,1.6534291129625205e7
-0.0035695484839379787,0.5110147789623297,0.0006393213105796925,34.97901079902955,1.5003653241415713,-6074.795675473131,4716.145369463024,-1.0055243502900876e7,1.6645860655564565e7
-0.0035795322619378567,0.5109552337173372,0.0005996222295828183,34.33098525316477,1.4355973070703962,-1165.8282154317615,3971.267214946231,-1.8063600367581993e7,1.2870143803026648e7
-0.0035895160399377346,0.5117279348274751,0.000598458204711554,34.42291057738904,1.5230670727285782,-16344.261101880109,6247.61871158042,1.0606915631985808e7,3.732053479835381e7
-0.0035994998179376125,0.5122458310959919,0.0006302226155631855,35.73868141660529,1.5627600497370049,-7630.853286578746,4591.382510888805,-7.439155292579001e6,1.6186948826015534e7
-0.0036094835959374905,0.5124944629532402,0.0005710720290721871,32.78344232817058,1.3872809945746893,-14208.99268702283,4399.835514287362,-1.4803734242592402e7,1.933079473212571e7
-0.0036194673739373684,0.51262009734608,0.0005863848521696118,34.29612576371457,1.5603185222112408,-8228.166572350881,5204.6066011328,1.0493378124858327e7,1.943743433467334e7
-0.0036294511519372463,0.513002078999969,0.0006031415991203218,33.60335241963422,1.5122060359853953,-4007.1818779300943,4221.009486159991,7.035364628363427e6,1.2876864469554147e7
-0.0036394349299371243,0.5123562166939082,0.0006016451626957634,33.198818612055426,1.4448957041155017,-6783.964166401085,3953.834466637901,-2.3547392702808925e6,1.112282274551357e7
-0.003649418707937002,0.5137632260551618,0.000634182515590429,33.85469193287431,1.5941258912897613,-9004.972179349794,5342.74519406118,1.6644967581708884e7,1.8814766314248648e7
-0.00365940248593688,0.5149470967902744,0.0006069393288221085,32.36631952156717,1.3207579941403567,-9054.968327768567,3361.8405834184655,-1.9587206087130766e7,9.218132567036433e6
-0.003669386263936758,0.514567828861298,0.0006028471208242532,35.14788269078105,1.5056561769676307,-7079.992951888567,4329.924322864857,-7.577167455720094e6,1.5988431759485515e7
-0.003679370041936636,0.5153959032935672,0.0005941506558141455,31.86645333670353,1.3587567386969834,-4951.356621232135,3701.0105503779864,-1.870036545565147e7,1.1039377629120678e7
-0.003689353819936514,0.514140717107628,0.0006385608549806989,32.51854967556085,1.4769024444832493,-9990.434196673003,5120.786774198489,1.088817341068268e7,2.0012699743247934e7
-0.003699337597936392,0.5152885902644193,0.0006220529479741571,33.8539848670706,1.493061580092706,-2609.2953567325394,4549.255455059505,1.3957763147835037e7,1.3101876330998013e7
-0.0037093213759362698,0.5149133255618508,0.0006280941789629216,33.73907342205539,1.4603074658449533,-9362.862533115614,4385.380599676878,-1.4934260327061561e6,1.2997930415477144e7
-0.0037193051539361477,0.5161947005469701,0.0006098193090651305,32.45681392867245,1.4660374219428811,-14236.905569898372,4476.109305429326,5.999251340450338e6,1.6113042993949875e7
-0.0037292889319360256,0.5171116353542893,0.0006027280867115164,34.21431774663806,1.5060422451701871,-10825.795595388674,4337.6784268617,-3.637907232054414e6,1.522416554717961e7
-0.0037392727099359035,0.5157137153914664,0.0006600215820307626,35.916244180778676,1.6331196146731057,-13202.197989349626,4969.814522327048,1.3609745275005901e7,1.4636789213062305e7
-0.0037492564879357815,0.5179596227643196,0.0005899638834345788,32.34891374204894,1.6309060870516763,-4284.5597142048,5484.87312949304,3.842335992414853e7,1.9186482668828145e7
-0.0037592402659356594,0.5168841486446618,0.000609502449448078,31.35205038546519,1.3304237633554186,-4556.199012305377,3583.545947601674,-9.115005391275587e6,1.2670505765145503e7
-0.0037692240439355373,0.5177063721848827,0.0005746555715690318,30.034072965110127,1.3261982190652666,191.36684671776203,4227.106727349122,2.6797631183309318e6,1.8688780068261687e7
-0.0037792078219354153,0.5170100671348918,0.0005956042546383146,32.238651898126975,1.452746803831098,-8245.392537048845,4060.6052666786063,-2.895430100525343e6,1.2244268241486888e7
-0.003789191599935293,0.5178716793691274,0.0005826651201012932,31.237793796861183,1.398355997993564,-5981.6902855383505,4130.441952025485,7.178504833804401e6,1.3095978724165821e7
-0.003799175377935171,0.5182768088625161,0.0005823126586208154,30.010340718632374,1.2455492708673879,-206.1616360476313,3232.308078892435,-9.55918351107153e6,9.248362970460836e6
-0.003809159155935049,0.5185939741217007,0.0005907697721978788,33.11787008751914,1.5536627886685643,-8556.36777150552,5013.165919671699,1.7265174213679433e7,1.5958844724011106e7
-0.003819142933934927,0.5187689790088916,0.0005963840325107369,32.348569643635294,1.4411078393861745,-5639.762363948246,3884.357492337914,1.2945235527538669e6,1.133218242514059e7
-0.003829126711934805,0.5190755137173692,0.0005724189644497861,29.988318420636933,1.3387069538946832,841.6045999894153,3623.9328710602604,1.2777949415107935e6,1.05532798325793e7
-0.003839110489934683,0.5203534776886518,0.0005774726721122363,28.92612259318962,1.2235717318666133,-400.6956982604213,2998.136741411489,-4.478373805486038e6,7.980954320208388e6
-0.0038490942679345608,0.5201935855153134,0.0005708146121787778,32.742824325967284,1.4886724949212249,-5522.487486443552,4651.123342103443,8.67069730596052e6,1.4970564395647522e7
-0.0038590780459344387,0.5192814008727437,0.0006215489080519056,32.968228249616544,1.419376236368778,-5662.57091312981,4351.722430638778,-7.157340302805329e6,1.4054530443410747e7
-0.0038690618239343166,0.5207056655141059,0.0005721743736839394,29.997494384135347,1.3151467748510883,-3070.666215173793,3484.36115686905,-2.975410827467051e6,1.1147511903914124e7
-0.0038790456019341946,0.5214789435745333,0.0005879331248517787,33.257007971245216,1.4978640244073436,-11476.236002435511,4797.208913761671,1.7202905250114262e7,1.7067462192457575e7
-0.0038890293799340725,0.5219814234064252,0.0005773481389962364,30.4775900824001,1.3834700883518312,-5549.194012859673,3815.037749841939,7.351568214924417e6,1.1744029113699017e7
-0.0038990131579339504,0.5219835984046222,0.0006254933996587889,33.198107720847084,1.4537795309594783,-9724.702391349236,4094.549778507307,-4.725987465668776e6,1.2852839302327886e7
-0.003908996935933828,0.5219724005822208,0.0005830736614035199,31.56452622761871,1.3936071439105102,-1966.1523303107135,4272.555949762365,3.1922849189957585e6,1.1436714350372681e7
-0.003918980713933706,0.5232559558862704,0.0005882566613830768,32.46368348655271,1.4173321557605216,-9422.943085735522,4117.751788497123,2.0518162367951514e6,1.1394690691823462e7
-0.003928964491933584,0.5222850868531387,0.0006198311278534403,34.28118054595595,1.615650861290693,-10016.92383954377,5602.174692662488,1.4492063020960825e7,2.2588521786343075e7
-0.003938948269933462,0.5233027499765449,0.0005875868362707621,32.01659838806607,1.4077633342405453,-7312.140274612079,3964.63986230872,-4.8392904199794475e6,1.10800509844842e7
-0.00394893204793334,0.5236379317693354,0.0006153813342254778,32.47833935038071,1.447924215220065,-5932.8527576439865,4015.5423353215833,-285871.02698039263,1.2719364040611286e7
-0.003958915825933218,0.5237432833067723,0.0006008494546563433,32.672606628756206,1.385785231807549,795.9553762061398,3710.1687276974317,-1.408933218031069e7,1.1308290364327978e7
-0.003968899603933096,0.5233913705199957,0.0005861446335929308,31.22892793379801,1.3654274276031817,-4159.502343361931,3444.6681979844834,-8.046434204771409e6,9.240402063323013e6
-0.003978883381932974,0.5238172544975241,0.0005963057877527717,30.814987380077724,1.5766135209324523,-5087.373889852156,6258.6700264515475,5.239894096059835e7,3.1159189463391248e7
-0.003988867159932852,0.5249518777683552,0.0005903328087572652,30.790224323086807,1.4236900487949902,-9008.222829174052,5013.1088265622375,1.3104484197533326e7,2.358373595586597e7
-0.00399885093793273,0.5247884239751147,0.0005913057896498626,29.864660709035533,1.2419974531202662,-6925.703427271363,3423.704752979515,-9.673561755984131e6,9.503430777305018e6
-0.004008834715932608,0.5238086522157828,0.0005857270100510985,31.737860315897308,1.4527806746656171,-7231.392502655174,3915.281838819891,4.937314746103296e6,1.1757973018839141e7
-0.004018818493932486,0.5257912699821754,0.000591758773348281,29.87697915795036,1.2751764091871214,-7853.897066875086,3488.9827201126427,-8.647949955764841e6,1.092727962004536e7
-0.0040288022719323635,0.5255633569880738,0.0005564684664184827,29.474726192430293,1.325322820539694,-5567.8846452252465,3821.993201761254,-254283.12511915923,1.1850686025544776e7
-0.0040387860499322414,0.5260776292924711,0.0005625401056920004,31.807958255958965,1.3913777931369005,-1027.0738254491077,3809.8076338290102,-7.967253709634633e6,1.0883434688741902e7
-0.004048769827932119,0.5269102473369567,0.0005768982009372678,30.336692596676425,1.2718514388383741,-5474.142558857038,3597.1925307174483,-1.4463097868829878e7,1.059284231905977e7
-0.004058753605931997,0.5270706895293843,0.0005698684208901625,28.290647382420413,1.2677888986462587,-3033.808502189605,3383.943081954699,5.379172457348337e6,8.612036012773033e6
-0.004068737383931875,0.5275133959604428,0.0005795879200734866,30.462241070002175,1.2974991332136787,-7610.691040223133,3599.7339409864376,-1.1365078659649793e7,1.1859326542895049e7
-0.004078721161931753,0.5274012130652264,0.0006165555203506382,32.21130599923009,1.4493958786320396,-6178.583004870021,4445.967795419319,2.511929239438634e6,1.712819742703873e7
-0.004088704939931631,0.52709290397304,0.0005982313459276076,32.05485292853622,1.3851574845477463,-4048.2582124927103,4093.7583464542963,-1.2370228652441616e6,1.3449959343313884e7
-0.004098688717931509,0.5276222328878357,0.0005748377944267142,30.319014191727227,1.4269456204440532,-9784.926046961617,4379.792450863704,2.121078172945505e7,1.490668632807422e7
-0.004108672495931387,0.5277002880263317,0.0005377222438874091,26.737563459601606,1.1633120448810488,576.798734441809,3027.4235434900797,-1.7963538805958047e6,8.552396178676382e6
-0.004118656273931265,0.5282773318294494,0.0005608613124262108,28.064784085428904,1.2637510667367295,-6385.220997395306,3364.5345064297608,6.354754742659339e6,9.291378728349218e6
-0.004128640051931143,0.5306791572011134,0.0005537817839660188,28.87514873299627,1.277506001282938,-3864.700190056961,3729.489305280228,2.6831659977477556e6,1.3595653907104291e7
-0.004138623829931021,0.5293981254983519,0.0006005638339488019,31.272008412300583,1.5363714687422363,-12166.557790569332,6318.081908963241,3.73466447088122e7,3.376864666102277e7
-0.004148607607930899,0.5304421643129317,0.0005367687896239278,29.000267983334904,1.2917978062208204,-5851.153147533233,3599.1989830048374,-1.5006614047357272e6,1.1986486486505834e7
-0.004158591385930777,0.5302305306933995,0.0005716660950068418,30.026200766864033,1.4096415366941728,-9126.738632865285,4747.788227190038,2.1254830505869176e7,2.0521012722857207e7
-0.0041685751639306545,0.5292785272269394,0.0005681121563714189,29.2086854909845,1.2284969877012908,-636.5908163887228,2982.448222498256,-1.7181522524339933e7,8.794681390901988e6
-0.0041785589419305325,0.530947161717515,0.0005863976440992008,31.302128596428435,1.4046945420651171,-10738.723416568759,4357.240494995717,4.753538932164534e6,1.4752412821076116e7
-0.00418854271993041,0.5306778873593139,0.0005882981999842938,29.146004431251207,1.2519011180924662,-5053.153135578216,3119.625554742444,-1.6630886035744146e7,9.427910147513278e6
-0.004198526497930288,0.5318571203401953,0.0005769258026361558,30.444335574626994,1.2883943613841076,4335.4887093707775,3414.307534213219,-1.0845797327775719e7,9.183001858138088e6
-0.004208510275930166,0.5317554032290646,0.0005990606672300054,31.3163091919976,1.3425310367725336,-9909.212068027533,4373.26130573891,-3.314267767091596e6,1.5265780804399397e7
-0.004218494053930044,0.531589635151875,0.0005763165737252304,28.24136137581181,1.2888940477702575,-5807.89418449789,3334.915841800683,1.04343837882786e7,8.519214687406989e6
-0.004228477831929922,0.5314845645941677,0.0005434880877417501,26.81904244028105,1.1242942185315365,-3939.9006953635385,2753.8644164344064,-1.6751887534435969e7,7.010336864950234e6
-0.0042384616099298,0.5316827049850835,0.000583389217203272,29.42863959947898,1.246498298637221,-4599.398442748353,3170.6991751692262,-1.686876451238123e7,8.729808654289061e6
-0.004248445387929678,0.5323188193473616,0.0005707935119489546,31.630524055721587,1.4021110978444102,-7785.791510779105,3815.656028150767,-3.055871825708364e6,1.16241878978897e7
-0.004258429165929556,0.532352391055494,0.0005858675600160737,30.402331000082555,1.3180927134675362,-4953.714796978912,3677.6519767402456,4.705297959978767e6,1.0409678505983815e7
-0.004268412943929434,0.5329155622415419,0.0005788453805925455,28.561277848560096,1.2989718045501621,-4185.601130032213,3523.61181733808,-603734.588559752,1.0493666273266088e7
-0.004278396721929312,0.5329789239941747,0.0006039842414712498,31.536475653678878,1.4026066543357278,-9126.461409843783,4301.757119640244,9.95025330510296e6,1.2435479926138856e7
-0.00428838049992919,0.5331628519681398,0.0005217582001651321,26.83221181554605,1.1721659814609044,530.5734792286119,2975.910680124012,1.238408836949001e6,7.925041598748116e6
-0.004298364277929068,0.5341157511059137,0.0005772608684796619,30.45337672935632,1.423018063757875,-12541.221355530604,4105.753433310311,1.1947523455966258e7,1.3322637099783406e7
-0.0043083480559289455,0.5345461176304962,0.0005506846080953679,28.5672529099813,1.2517947377933019,-1398.369505704069,3659.3476938410176,7.361089971055182e6,9.962163374323977e6
-0.0043183318339288235,0.5348295049230218,0.0005842662201678502,31.707488829773425,1.4256191204882762,2227.249099111851,4124.509653853524,3.386131276839026e6,1.2283263848707538e7
-0.004328315611928701,0.5345393701807188,0.0005882736945635204,29.941684723188875,1.414569193668075,4574.230613220725,4604.356646268871,2.2457126439092506e7,1.7822500138028637e7
-0.004338299389928579,0.5357664745872899,0.0005424850946777177,28.161389757138096,1.2324291682579527,-4112.12128616864,3196.258837307286,-8.127159281573316e6,8.51130913255278e6
-0.004348283167928457,0.5354247827557265,0.0005355203978217326,28.401978402960456,1.3219846614976476,-3751.1706403764415,3810.126705622754,9.347636751422841e6,1.4431252340769e7
-0.004358266945928335,0.5365453816514346,0.0005762347597265593,29.096902519676853,1.3724667412139278,-4002.9636555578004,4353.150112388515,1.2683550882913178e7,1.811626115296286e7
-0.004368250723928213,0.5365387505485851,0.0005724266793622076,29.55361047421576,1.2866450228162272,-6271.7583763101675,3441.0792974139645,-5.343226193722809e6,1.0546919651787344e7
-0.004378234501928091,0.5367751443767338,0.0005711471976256927,30.87859124704451,1.4246128165514906,-9509.82814642224,4190.506731122714,1.3804738257704634e7,1.4854546102806205e7
-0.004388218279927969,0.5378721581312711,0.0005499925579725066,28.37654137548583,1.2819005432278536,-7808.376100874177,4331.342029468962,8.997689164793814e6,1.6989127983257495e7
-0.004398202057927847,0.5381198538538592,0.0005751343668775963,29.490259809715635,1.3105363448693166,-4237.527547360598,3781.191248272066,-869097.6593837801,1.0240531487179251e7
-0.004408185835927725,0.5366774464007176,0.0005609759812575794,28.615979044445325,1.2218228864091725,-4836.832817154479,2967.021082201635,-6.46724553277089e6,7.672343406624136e6
-0.004418169613927603,0.5382430112505099,0.00056867572114478,28.907096599410874,1.2425193423852907,-4738.19179197242,3464.0525911529885,-5.987176802609259e6,9.992062999364335e6
-0.004428153391927481,0.5388862986020686,0.0006043149577430816,31.159727454573783,1.4305720188498716,-10665.569598365806,4410.4109843145425,5.259515320887849e6,1.3251370487959126e7
-0.004438137169927359,0.5394681756836944,0.0005648913442304469,29.404529219111065,1.271893889566825,-4865.701643665209,3276.9607061099096,-2.684653854511635e6,9.318085209701095e6
-0.0044481209479272366,0.5388665351740201,0.0005754753570836375,31.715062770471274,1.4453349509406697,-2650.858847901127,4116.054913091817,8.145345107586883e6,1.1219521617224716e7
-0.0044581047259271145,0.5391836984204711,0.0005663470869382152,27.859444609309435,1.2359637819813756,-2381.67524479206,3780.21179927475,4.496376712098798e6,1.392048263560232e7
-0.004468088503926992,0.5387827898247342,0.000546775410839817,25.900439998538932,1.0976342561573094,-2893.1474083924913,2489.740449099864,-1.035996886529643e7,6.16369566114085e6
-0.00447807228192687,0.5392829191278724,0.0005781145809259431,29.407660482581388,1.2270879207910539,-1911.3570402332955,3554.8201348640505,-5.142727941833931e6,1.1568066124564119e7
-0.004488056059926748,0.5404008428362431,0.0005579749014027884,28.771447795023267,1.2833642362585793,-4378.440799905808,3848.9575606264025,8.374547809626816e6,1.3274515786432065e7
-0.004498039837926626,0.5399425536393537,0.0005635564452502071,28.330465403527292,1.3068218371175422,2080.5341564148575,3373.1985572728745,6.884831864260059e6,1.0259755133952359e7
-0.004508023615926504,0.5416224851869047,0.000585078626810045,30.8435459511554,1.4639871258155086,-14698.492108585357,5081.002249156389,2.7395528879284285e7,2.1082097189129665e7
-0.004518007393926382,0.5396860840443988,0.0005645496964360197,29.09281625910394,1.314212794886121,-3627.7330975143946,3740.78165702788,4.0448774318298954e6,1.153429836537258e7
-0.00452799117192626,0.5402141600792529,0.0005590308602704454,28.576837939928467,1.2889045060479898,-2645.9771105138157,3582.32682624154,4.1739880241848943e6,1.0594261483491138e7
-0.004537974949926138,0.5411807604958012,0.0005503711427425693,28.27912505287903,1.2363675166552737,-5050.5831263985465,2915.071074714145,-4.703718690268093e6,7.828829711871247e6
-0.004547958727926016,0.5419028348912543,0.0005520629863614007,27.176700909445444,1.142769911509153,-2629.0915623862106,2910.1098154117726,-1.1670226222813426e7,8.88433539990441e6
-0.004557942505925894,0.5420842587543593,0.0005281661787077171,26.78781657436877,1.1989661061921508,-6890.477774427922,3239.331001633936,8.206930393364954e6,8.340549257956779e6
-0.004567926283925772,0.541715758801467,0.0005388554814970219,27.345553159875866,1.0929413303475588,-3509.8832272160266,2559.704075451851,-2.0097575545610067e7,6.6388267919509625e6
-0.00457791006192565,0.5421756585628027,0.0005754432571532485,27.906602581124478,1.157979735708069,-2851.1920544511054,3071.6601313129045,-7.719747704242382e6,9.24992388164754e6
-0.004587893839925528,0.5419784178287955,0.0005753398306590447,29.752460999274106,1.3843939325824723,-4024.1280949997354,5588.569595151441,2.0263465711679045e7,2.8210795665684696e7
-0.0045978776179254055,0.5415113562338519,0.0005793003433846685,30.694638933235446,1.3824467347445284,-9920.38488092217,4119.439170549439,-1.7023089677154315e6,1.4283587479462575e7
-0.004607861395925283,0.5422034375761868,0.0005678697865348816,28.199712638084744,1.3160382384001228,-7468.167145292502,3612.8348186218336,8.168816168254122e6,1.3275476952573987e7
-0.004617845173925161,0.5436025021222304,0.000548748211233663,26.832207668994645,1.1316991476429985,-7937.209938913014,2560.461330318816,-1.4752369652354322e7,6.736924246850829e6
-0.004627828951925039,0.5431363397386157,0.0005855642987188213,30.31225652197437,1.3543444196319256,-10329.440681659473,3980.433879470077,3.3420592816442093e6,1.2262203821404455e7
-0.004637812729924917,0.5439294968282921,0.0005462880729938224,26.958493829581663,1.1396673760979095,824.1962554800691,3036.787171742308,-2.985323105559571e6,9.04302573103327e6
-0.004647796507924795,0.5440621511103236,0.0005585711176995102,28.97789671968519,1.2782712372741944,-9228.524581379386,3186.562826366715,-6.350784952927903e6,9.5037570210889e6
-0.004657780285924673,0.5452604510369129,0.0005474831804532759,27.346274150359008,1.280608463242965,2575.9149271319684,3163.7661010055285,2.598208300408835e6,8.443583286661468e6
-0.004667764063924551,0.5444654680293752,0.0005299529444652442,28.2607052231429,1.2716477288626369,-9969.026953526374,3923.8520630976564,1.1849178727120237e7,1.380848450856981e7
-0.004677747841924429,0.5452644218817004,0.0005446314848792224,27.478580506799993,1.19785287989148,-2526.1305739303352,3168.9618555643833,-1.9273930037046825e6,8.708282596750401e6
-0.004687731619924307,0.5459298997258302,0.0005833627304783571,28.002433672603814,1.1961475923174214,-4414.279029127802,2814.002574539707,-1.7868985531267602e7,7.272368759021952e6
-0.004697715397924185,0.5447934998057026,0.000553801953750566,27.84303299056924,1.3497337618232639,-5076.202114967068,3997.680134738051,2.378849007775502e7,1.298013097225396e7
-0.004707699175924063,0.5453384674844274,0.0005373372055707036,25.90858409698287,1.263194858236116,-8578.018570865133,3852.4476596645363,1.9069875734970625e7,1.6416632158404501e7
-0.004717682953923941,0.5460514071892539,0.0005386003405675097,27.159713672335815,1.1670107439091162,-7448.812386918549,2856.0455334113276,-1.1350136874060031e7,7.151611190395625e6
-0.004727666731923819,0.5466434403830208,0.000531311950530941,27.030239831821387,1.2699699296235358,-5483.775022723338,3406.0617925442525,6.895792439481973e6,1.0318016280949218e7
-0.0047376505099236965,0.5468998346221633,0.0005689019913727219,28.077151760620218,1.227771543148442,-2633.555256178949,3296.749506920632,-4.394569456399388e6,1.0000583741389394e7
-0.0047476342879235744,0.546254221371928,0.0005390311192606264,28.113896166174733,1.288370436406436,-1314.3261508412804,3941.5184974582808,7.6572172694564825e6,1.3642227893720213e7
-0.004757618065923452,0.5478087237237487,0.0005438721298871396,26.863895049205126,1.1532619649162343,-6666.893781089926,3211.324862307829,-3.156595586407868e6,1.0133492850827968e7
-0.00476760184392333,0.5473139674291597,0.0005547715690605691,26.810985899805214,1.167357602726071,3086.2426670276222,3255.107291628138,-7.906662204772255e6,1.0358985461450791e7
-0.004777585621923208,0.54801992428003,0.0005496158969889547,27.151004402531598,1.2357096224794444,-1425.8734800994,3554.567968017988,1.3247148332309453e7,1.061082981354193e7
-0.004787569399923086,0.5476917314686871,0.0005249711103417797,24.68415897620463,1.04418265664278,-1964.9134675186801,2415.8917954145254,-5.533884190726437e6,6.363308985199825e6
-0.004797553177922964,0.548798477965931,0.0005552844724679485,29.051351171388475,1.24945737239309,-3726.9035609288135,3207.674238668681,-7.965761436423348e6,9.23543055307882e6
-0.004807536955922842,0.5494523734448594,0.0005309359698367453,25.942395593773927,1.1719749872122742,-6552.302400778672,3068.1194805653063,577804.4169861446,8.538538467858462e6
-0.00481752073392272,0.5482753539530968,0.0005838602255387555,29.261225626558478,1.3404308522791175,-13478.721589840226,4663.741557731207,1.4904385428898452e7,1.95228161319837e7
-0.004827504511922598,0.54870279407216,0.0005544044348931584,28.033700418970092,1.1829949986488946,-2223.118901385872,2954.2807229393206,-1.000106978113623e7,7.7195422100942135e6
-0.004837488289922476,0.5490193764797295,0.0005321633202497537,25.48867090701445,1.1753386214338368,-7968.183021123345,2812.5953028469435,4.1888930084815426e6,7.261614206197166e6
-0.004847472067922354,0.5494873108270112,0.0005649986862787371,28.954853644769276,1.309545948957264,-7951.8861280136125,3777.06289452969,711159.903212259,1.3422582553255538e7
-0.004857455845922232,0.5494733003113069,0.0005374939856432553,25.878274309177353,1.065070869506097,-6167.308667934812,2603.800570534346,-1.0141914964635909e7,7.236123875334427e6
-0.00486743962392211,0.5496430392832845,0.0005318427754908419,26.97877591844337,1.2006219476638262,-1331.018765444683,3612.1671039693542,4.203655529221607e6,1.1733406807146156e7
-0.0048774234019219875,0.5510849362295994,0.0005624163531634899,28.177584819446178,1.2459404612976146,-3484.805255570723,3324.126176738284,-426697.2649288123,9.70021028016029e6
-0.0048874071799218655,0.5509486911741551,0.0005531661140601303,27.340399504279873,1.3181522382356503,-4228.719219211446,3509.1168365703475,1.054922728284088e7,1.0377291747155556e7
-0.004897390957921743,0.5513237350842101,0.0005110480296908499,24.17756163907149,1.076584599596032,-3642.854172223558,2701.350416162357,565026.6008309935,7.598122004611347e6
-0.004907374735921621,0.5525398138863383,0.0005474003125724149,25.951850964123324,1.115299116125334,62.049630826782575,2586.0509023286754,-9.934302034874488e6,6.718802066364339e6
-0.004917358513921499,0.5517762986964081,0.0005338713263572099,26.329498875797803,1.196304235060427,-1377.439971312428,2781.477509734204,-2.0038096749427046e6,7.952315198112569e6
-0.004927342291921377,0.5516223276860838,0.0005296420704894572,27.252009208313584,1.2547464272973683,-8520.331072498882,3704.763528919674,1.6516226533770282e6,1.2946916837085888e7
-0.004937326069921255,0.5523536629868031,0.0006003642602217427,29.91125290013726,1.326455247067193,-6221.665964203606,3577.752311002159,-1.3710143628897673e7,1.158610627809209e7
-0.004947309847921133,0.5523880808443646,0.000553299146161387,27.287566195851966,1.2172063156695756,-6588.363846735957,3610.916089803453,3.6024243156570806e6,1.1485039275554119e7
-0.004957293625921011,0.5533383298476692,0.0005280028029405528,25.04606756302398,1.1145331262497309,-4664.113051214578,2738.5108648989253,555132.8665450133,7.137731409418043e6
-0.004967277403920889,0.5521168251108028,0.0005390547433366468,25.29889394288897,1.153101644540214,5527.381674376827,3026.265680385957,4.785957068658399e6,8.113354416876966e6
-0.004977261181920767,0.5537121800807072,0.0005263162271776254,26.566543172375013,1.142363805408383,-4567.497560017979,2795.6773605282397,-1.182264863405419e7,7.429009295054618e6
-0.004987244959920645,0.5528843626497546,0.0005438638945829533,26.52355221151538,1.0711192897925397,-2904.5661925839713,2577.368873229683,-1.9444675824960016e7,6.484882873726571e6


==> anc/Figure-5/d3_L94_rJ0.62.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5542707128194161,0.0005298240326756371,27.006113846336497,1.1154827421241063,931.6563027799646,2901.09542909967,-8.729062183707422e6,8.434080729551323e6
0.004990016110241413,-0.5533134910337685,0.0005712058534998743,28.549979044078402,1.1928358571507793,673.7588277396648,3152.3472443305195,-1.1444112565006705e7,8.967524960602846e6
0.004980032332241535,-0.552783184672182,0.0005204706316026677,25.82977422824256,1.1760472670999933,5103.263445892105,3095.0088097725193,3.7822658266447918e6,8.103489214616282e6
0.004970048554241657,-0.5523132124207332,0.0005457108309341616,26.89209283742801,1.1771668199424723,3822.454713373387,3660.2444853604657,-781611.6733878335,1.020392571780222e7
0.004960064776241779,-0.552517533178936,0.0005334248267029138,27.329641893534045,1.1713214803682264,3089.033702241319,3479.1140920183343,6.567377830457336e6,1.0624201952794932e7
0.004950080998241901,-0.5534097095795151,0.0005534283802810042,25.822547301015614,1.127829185866619,6386.884359535452,2631.937350412635,-7.8288016793173365e6,7.559234123428206e6
0.0049400972202420235,-0.5522900571466307,0.0005498007413335413,25.572187578266224,1.0881467525895623,614.947840511508,2370.378080514707,-1.122528794595397e7,6.263679850572754e6
0.0049301134422421455,-0.5529033337541333,0.0005530883048602805,26.865190023046594,1.2163793151609128,6875.546578910809,3149.762321846037,2.1016856447386546e6,8.935011389056003e6
0.004920129664242268,-0.5519879832268926,0.0005304564025687961,25.331182274432244,1.0853689214615165,5531.742264097447,2435.9571454034485,-1.0333478095203178e7,6.577229601626541e6
0.00491014588624239,-0.5512822957319732,0.0005515156073543505,28.88232176934736,1.4119196278892205,6200.802598166347,4090.8882288642635,2.6593449192048427e7,1.2787134267111843e7
0.004900162108242512,-0.5503991507595638,0.0005600054055745409,29.413622401175626,1.3098381558203853,9262.205121907778,4062.422926858926,5.086912574320432e6,1.5748908086510079e7
0.004890178330242634,-0.5510498115382506,0.0005243469193626891,26.32017489456012,1.1160264078770417,1570.068910743605,2653.1520033786524,-1.514095265096572e7,6.990134936610514e6
0.004880194552242756,-0.5501453901628265,0.0005289464086394717,25.30751880090729,1.2269733765842805,5643.548444134366,3345.1246298305377,2.029477018772236e7,9.232460974085242e6
0.004870210774242878,-0.5508212376869633,0.0005367312971840091,27.396990108511343,1.2108155586556124,-261.4462191496829,3168.091998603862,-2.699309369909225e6,9.902861676968196e6
0.004860226996243,-0.5504861897297088,0.0005521285105214482,26.584769140144918,1.1962121075129875,1386.077472251889,3260.561403450035,2.7951094325357066e6,1.0225900131499916e7
0.004850243218243122,-0.5496979550021351,0.0005579956606409504,28.258320184701123,1.1936569092061526,2998.3427738457194,3180.0164963058473,-4.99480755755328e6,9.975103529462354e6
0.004840259440243244,-0.549843247889803,0.0005329544275017212,26.540485366925214,1.0879277733751345,2537.654419776374,2681.0736895931445,-2.1945117571306482e7,8.01142306099768e6
0.004830275662243366,-0.549049670080858,0.0005554984687848521,28.886215112997334,1.280307550907856,7320.263512174911,3738.0949743356064,3.629010213473201e6,1.110071215427289e7
0.004820291884243488,-0.5492478284894896,0.0005590813343217742,27.460816737260995,1.1274779084435231,1402.7404896342246,2718.9828674341024,-1.7692630363911808e7,6.907547797642928e6
0.00481030810624361,-0.5498020145520568,0.0005904466762868445,29.845181582463173,1.3630361222385006,5424.240707112645,4270.303996685847,1.689116617015403e7,1.636331318271586e7
0.0048003243282437325,-0.5479199287177762,0.0005617603581906571,28.677322215709427,1.3244689282358342,3906.0275612688815,3407.650856014998,1.0150196539836284e7,1.042481032036423e7
0.0047903405502438545,-0.5479193220849266,0.0005463275639757782,26.646054551892757,1.2029038203594522,5767.398435292101,3046.166687233777,2.7698123390536965e6,8.906878351607092e6
0.004780356772243977,-0.5485294181781355,0.0005423728878238919,27.563851023147947,1.356948915591921,1971.266800539997,4170.389409315177,2.180906904428759e7,1.2155556298227811e7
0.004770372994244099,-0.5483244665253151,0.0005610681730349714,28.747170175620134,1.3322575269316133,1985.8634849312677,3723.678191031094,1.071616911894764e7,1.2380372214681813e7
0.004760389216244221,-0.5477856965023384,0.0005391175972967618,25.062837738492682,1.1366915985020276,2633.8634677942714,3129.4419622058995,5.919186075680762e6,9.863389641696429e6
0.004750405438244343,-0.5465746195227839,0.0005392898036820007,28.630045150448918,1.298422139007149,4471.3874129794585,3744.1577497782705,6.622888616638475e6,1.1330100196762022e7
0.004740421660244465,-0.5462817641549628,0.0005433537103767706,28.17407520820168,1.2680257747495127,8026.715865324456,3963.872207512727,7.138348987051803e6,1.2543234047732454e7
0.004730437882244587,-0.545969891513465,0.0005727576629667692,28.33855993386363,1.2387455393044116,6661.328079775966,3431.6901300699137,929927.5970518787,9.807095711103078e6
0.004720454104244709,-0.5451523412720417,0.0005676444563709118,30.042741421766458,1.281656616569608,6781.460595057794,3345.835148981969,-9.461535780403327e6,9.326640697725194e6
0.004710470326244831,-0.5454822793121566,0.0005346068853936649,27.12018077610242,1.2436304679922552,8007.615145433938,3155.92077663552,946220.5774710325,9.961066535923503e6
0.004700486548244953,-0.5455263522725727,0.0005501861805770451,28.14882132079012,1.2247813041780578,4619.474202212341,3543.8802035503327,-283930.4094429768,1.0539649763424795e7
0.004690502770245075,-0.545505490836047,0.0005731641904782462,29.136015014321593,1.2658071424612538,10056.570498214354,3233.9687662232395,-2.8014679409887274e6,9.014903926138353e6
0.004680518992245197,-0.5451208976733324,0.0005353164765893653,26.22814370825718,1.1897859194404126,631.7405671645981,3736.301104126258,9.146108635038434e6,1.244558508432019e7
0.004670535214245319,-0.5452867271208379,0.0005521556711637158,27.338545160430318,1.313236242203529,1169.684879624585,4562.442773353515,2.5584906867329914e7,1.8492699540200308e7
0.0046605514362454414,-0.5446089389219414,0.0005474790693853927,27.935853832469615,1.1669545973477475,-579.5856736674559,3115.1334018659923,-7.858081536685787e6,8.7930863193508e6
0.0046505676582455635,-0.5445102976049239,0.0005381250988886584,26.57838814973658,1.1603640271625641,-2718.135730762712,3201.636615051898,-2.4680378456398086e6,9.85436127305915e6
0.004640583880245686,-0.5441616350441473,0.0005382620782007833,26.842236820016943,1.1113466819767885,5015.071034022989,2857.8762157923056,-9.026709004110914e6,7.6881534208813105e6
0.004630600102245808,-0.5443730553474743,0.0005433909717173631,26.573262539555518,1.066585907148529,-586.9882335646658,2649.983176890977,-1.5726632685232911e7,6.731713058249874e6
0.00462061632424593,-0.5434264419182436,0.0005874423514681103,28.674317051734967,1.1443731280878062,1486.6195027838119,2814.5322072630083,-2.5569515858894598e7,7.347818960451578e6
0.004610632546246052,-0.5428716847129399,0.0005589859094271552,29.546700420218375,1.3188340433214112,7993.419081636663,3301.562092597664,1.4124905158110268e6,9.923051442968473e6
0.004600648768246174,-0.5425061975251301,0.0005997293648841804,29.463679024984387,1.322096579943311,6646.189795170504,3679.6599075627164,3.318619947213386e6,1.127854127595075e7
0.004590664990246296,-0.5434265584883978,0.0005293823910083411,27.12304531979237,1.1398883629373993,-2970.0379042094514,2804.1726767454134,-1.2422430556763249e7,6.949119596250982e6
0.004580681212246418,-0.5429115444962809,0.0005614140056382459,29.08110230030292,1.250589581536788,3889.5176654352003,3242.552718329925,242774.36680866708,9.26698054628858e6
0.00457069743424654,-0.5425563006239245,0.0005719273209135498,29.814686079818337,1.296001503291114,171.64279809790096,3248.545419961409,-4.03889805674743e6,8.774911399118593e6
0.004560713656246662,-0.5418489421505074,0.000557232937983666,27.462941158740467,1.2900160669471454,7807.053846239117,4453.699049126837,2.8416737450472865e7,1.7377804720858403e7
0.004550729878246784,-0.5407425210652291,0.0005668416683238113,29.23880739703963,1.204325092156563,5959.553430633881,3318.3115503014765,-9.43297241381401e6,1.0090298454783687e7
0.004540746100246906,-0.542202584029932,0.0005587976433155937,26.7103829108067,1.2486232305654035,3365.2395719968185,3311.715520054731,9.935283931908399e6,9.683413192657184e6
0.004530762322247028,-0.5416582055701874,0.0005803340924488621,29.37037816975546,1.3004712281162076,6466.234118297029,3587.453173889508,-446121.85430494655,1.1330884857304743e7
0.00452077854424715,-0.5403358086410736,0.0005560077018296855,28.03571464463039,1.2316299358280491,4494.6284818954855,3300.3676835285646,-7.467520831880215e6,9.652959060337752e6
0.0045107947662472725,-0.5398097428995243,0.0005957868242160843,30.99816129888793,1.4219411926067431,9881.452496110454,4125.774801998293,7.633183363351926e6,1.2465069799590796e7
0.0045008109882473946,-0.5387325825949374,0.0005673324202165002,27.77093187640601,1.2868701316996862,9008.522609755011,4433.825868944445,1.5911597514531372e7,1.7804956108657535e7
0.004490827210247517,-0.539530171936407,0.000540293332796998,26.575527813283397,1.1358169249977896,6297.723088336908,3044.7329360518374,-4.2580747988444595e6,7.947142347691594e6
0.004480843432247639,-0.538779067562311,0.0005749568326067455,28.99239722024059,1.269960040913354,2851.7292748650257,3280.1580371062837,-9.86464056282152e6,8.375851616301757e6
0.004470859654247761,-0.5399991757531825,0.0005595680630910879,29.44358368779555,1.2304135151179465,6030.351758113428,3122.063421921674,-1.1296882319633601e7,8.704730751744317e6
0.004460875876247883,-0.5376419670788164,0.0005507445572930064,28.096182578271712,1.2098577943573627,4011.933287797693,2740.673245689385,-1.6313956738337552e7,7.7363222505662395e6
0.004450892098248005,-0.53875945812164,0.0005789378810399981,30.092222107344913,1.2837156047082854,4244.330624827017,3281.6655728081323,-1.4842265497240147e7,9.82567870157366e6
0.004440908320248127,-0.5384218385001004,0.0005557675851121594,29.15796284740069,1.3061720907618575,3908.2099804799373,3514.737922106526,4.940626457184181e6,1.055033456874157e7
0.004430924542248249,-0.5383133165923355,0.0005587072682207395,28.33604665177973,1.3624452489456365,2998.795744071849,3839.7442779802727,2.199783975974329e7,1.077815496204551e7
0.004420940764248371,-0.5379855770397116,0.0005611002128973537,26.652466461768938,1.1886079117759811,2267.8388986323507,3145.1755439479584,3.2395403926315974e6,9.134264566416766e6
0.004410956986248493,-0.5381972548881604,0.000595517682725074,30.06527798069505,1.3609551468245695,-1747.9078673779381,3722.8403456696715,9.385862044898015e6,1.1544701529517064e7
0.004400973208248615,-0.5373484918674513,0.0005628448138547846,26.146904747510277,1.1907900484388265,-1911.172058021599,2907.8223098950148,1.3242039207729034e6,7.364870703747575e6
0.004390989430248737,-0.5368993836919835,0.0005336331929445228,29.067846619512263,1.2843057456810607,1732.9056158632645,3741.352081758588,-2.919639931312229e6,1.2960328703867478e7
0.004381005652248859,-0.5364807154350274,0.0005470410781175931,27.15553804832433,1.1815405478084242,151.61589521893558,3045.566202496064,-7.102236035973385e6,9.367011030496588e6
0.0043710218742489815,-0.5363545942457276,0.0005595561983646695,28.66857632995615,1.303895043660552,2840.7114715989596,3541.3349778458232,4.889673265756129e6,9.87196533043358e6
0.0043610380962491035,-0.5363572820462578,0.0005577776398444297,29.10375964623334,1.2363427577645045,2622.6479173335424,3178.2405018250834,-1.8666620802192576e7,9.17620121710561e6
0.004351054318249226,-0.5358607281276782,0.0005754321471438827,27.397428698842717,1.206398934934212,7221.085867667688,3138.558401554492,-993458.6943278471,8.378392307087538e6
0.004341070540249348,-0.5361167848876793,0.0005870127004929791,29.0137575467428,1.2825016814317423,3710.321775017765,3153.7832391921843,-2.4940395747787333e6,7.8083325754094e6
0.00433108676224947,-0.5351893536946154,0.000558473727355476,28.807342991511504,1.322195122349705,946.3046622569439,3917.138074082921,1.0994150507860595e7,1.1027658101427399e7
0.004321102984249592,-0.5354004878059204,0.0005760186835527022,29.285442737303047,1.2603452203041745,3043.548185791753,3962.966675355366,4.544675050206954e6,1.2907300847904416e7
0.004311119206249714,-0.5356080724961066,0.0005847701012515623,29.515086242619503,1.3574519789480601,10239.553419644446,3937.257851307441,1.8729479990718268e7,1.226723288887933e7
0.004301135428249836,-0.5346499308538915,0.000546939515912362,27.151448959261238,1.1629337011097263,2420.2783273121886,2756.722229925982,-8.1416015962694865e6,6.997695214106207e6
0.004291151650249958,-0.5334879095263896,0.0005889087990170967,32.494205007826935,1.5267595332504738,13386.634902207094,4286.906174254614,1.7002619302857887e7,1.2773259369806763e7
0.00428116787225008,-0.5325185207308386,0.0005834880105694816,31.366510901864892,1.4094793519631845,5940.914624700231,3579.920427846574,-8.518837369529875e6,1.0424235523377495e7
0.004271184094250202,-0.5346222876262036,0.0005720140432904456,30.40409943218186,1.328222574772109,349.83239207762523,3737.427197841133,-5.277292752885255e6,1.1536638229978286e7
0.004261200316250324,-0.532605093029124,0.0005330533469765445,28.6437492664626,1.1566936879971195,2729.2089094725384,2717.4356590064,-2.066745941658682e7,7.370264315220927e6
0.004251216538250446,-0.5330761361079349,0.0005506347518737048,29.973372868986708,1.3149040943984023,4534.715013783349,4253.193832102031,1.2341907143171307e7,1.759925276681957e7
0.004241232760250568,-0.5322738214408164,0.0005784381793813138,29.461304264723612,1.2584815796566582,2783.067075282874,3148.61429197583,-8.774840917346383e6,8.790769657609398e6
0.0042312489822506905,-0.5313258100518433,0.000591912991126056,29.59188573433468,1.3872905864425462,10043.111928327642,4111.611027158625,8.309628018847738e6,1.3613614140224347e7
0.0042212652042508125,-0.532266177188285,0.0005344066295791802,28.06726282625405,1.2302511911959617,1116.7265386745667,3059.2551757691654,-5.952301033465703e6,8.339345735335191e6
0.004211281426250935,-0.5312844631733314,0.0006262521369184332,32.642793064400685,1.383293676146751,2720.6457126197483,3831.4833270596064,-1.3604840097623533e7,1.1250227824080775e7
0.004201297648251057,-0.5324617391766223,0.0005999478762290382,32.246476673921656,1.4812316674443797,5446.088169006716,4432.530647915324,1.3596773125191646e7,1.4043950090517214e7
0.004191313870251179,-0.5307655575542886,0.0005889593533697977,29.800402021818417,1.4363461125143424,8359.316470510605,4199.254136935959,2.2675886569903195e7,1.3170505057722779e7
0.004181330092251301,-0.530414093048108,0.0005773077906681745,32.49428383575517,1.5781836901738786,13219.328345135025,6192.657599692515,3.227181476030106e7,3.6123870505603276e7
0.004171346314251423,-0.5312815422067652,0.0005760216472026843,31.049417644683153,1.4243977424568932,12493.495850785524,4561.361518454144,2.0769037815794423e7,1.4828887461417438e7
0.004161362536251545,-0.5302451737636292,0.0005720608176814887,28.69269767949095,1.3362710566246263,6773.437822220957,4166.806627256338,2.2319159027909074e7,1.137682431832821e7
0.004151378758251667,-0.5290462070554204,0.0006055395080870906,31.34995141412619,1.2743314905579388,5017.47263111305,3720.496375174832,-1.1344320043585362e7,1.0898496741756195e7
0.004141394980251789,-0.5297010610562575,0.000537730913270952,27.117248008426632,1.2680975598830488,2705.4236127965582,3194.1292996866764,1.2288894632846426e7,8.631099026954714e6
0.004131411202251911,-0.529101469004323,0.000578881080595068,31.113546665679177,1.3654313191953267,5841.685071227891,3906.8750938007947,-64134.88978929199,1.0917356269316778e7
0.004121427424252033,-0.5295094556966214,0.0005551587639855287,29.89304728386292,1.250791088014143,4999.520219042217,3388.0912611175836,-5.546347897979665e6,1.0946762653787587e7
0.004111443646252155,-0.528344060161151,0.0005894415095513668,31.518948765093555,1.3765795466007622,8021.478889094906,4691.206846691538,-4.102092530872604e6,1.8455792122059315e7
0.004101459868252277,-0.5282351204515726,0.0006017825660697166,32.075966078640135,1.3923407894411883,1497.259953166938,3900.011466396129,-217920.3788134834,1.0944609039584963e7
0.0040914760902523994,-0.5276496801354223,0.0005881935132785694,31.567648664244864,1.4370554730733178,13534.91352053281,4732.8135146455525,1.7478868197936097e6,1.9158433591095954e7
0.0040814923122525215,-0.5282931803965475,0.0006385697421760917,34.6092709490011,1.708129006735014,-599.16405091657,5530.545593261411,4.2368610898267776e7,1.7838734891942922e7
0.004071508534252644,-0.5268905314047588,0.0006098979426747953,32.76198941489864,1.4654197941951899,10911.403177124206,4519.620548680305,1.5409994649270466e6,1.6255831433205359e7
0.004061524756252766,-0.5269841176509799,0.0005886210335971631,30.94410634467024,1.3154856638941075,5241.713471045672,4745.262234285588,-2.7819053758997945e6,2.344253515555533e7
0.004051540978252888,-0.5263864394669654,0.000571653744876551,31.21084499470648,1.4312253193941318,13620.128258461138,4550.403296933808,6.378677021752928e6,1.5329354077285213e7
0.00404155720025301,-0.5271708588312031,0.0005875053558987911,33.465126171977275,1.4863230598543442,-3093.4343777757936,4230.267639553315,-7.147102449754449e6,1.4451654933800058e7
0.004031573422253132,-0.525815405702393,0.0006235475242436064,35.67093074336576,1.5600299097104224,7030.293337341509,4681.825133322145,1.6507871211490051e6,1.5769843054281091e7
0.004021589644253254,-0.5257879909579933,0.0005821337380702864,31.596554777605544,1.4287601686849718,4854.266461860274,4601.061591220723,2.1223669005372122e7,1.5062904390390387e7
0.004011605866253376,-0.5256279236971168,0.0005878119267419713,31.993222768389053,1.4066400753040476,4844.598360136238,3774.099977377926,-4.1417864037817675e6,1.1395049265799822e7
0.004001622088253498,-0.5255162007695763,0.0005874684818216759,32.1616465405221,1.2939444932634019,1917.2389177966,3302.783751327871,-3.1591426908850327e7,9.411325839360414e6
0.00399163831025362,-0.5245210252534016,0.0005983421900191465,31.689597369428864,1.5226307037400186,15682.449170670072,4798.209691420103,3.2352801231824815e7,1.5087659548373487e7
0.003981654532253742,-0.523331970872212,0.0006303716683155237,36.60308939665909,1.683274502330508,16651.180921222633,5298.728783321348,1.9003843606835257e7,1.869189906555168e7
0.003971670754253864,-0.5238935982376861,0.0005965441454241001,31.840758884922366,1.3140773884806154,1507.4131731798434,4027.1887330702693,-9.15707610725817e6,1.3552792891972745e7
0.003961686976253986,-0.5226019305614172,0.0005856726735777392,32.4405246522736,1.398497022572997,2886.524501960557,3603.850993992772,-1.4530312419351205e7,1.031332910664437e7
0.003951703198254108,-0.5246313218275318,0.0005917008628802841,30.7310522838972,1.3753988648233704,4167.212242455905,4001.1215635198173,9.961776047941195e6,1.2977805949125875e7
0.0039417194202542305,-0.5228202200545929,0.0005644327678872153,31.84431254136524,1.4235146045762752,2533.7379404646144,3804.0133747412915,-5.449861715168459e6,1.001496080511423e7
0.003931735642254353,-0.5221656394184975,0.0005894196024560659,31.98249053699495,1.3974091198307328,5337.7242015571055,4267.444978479529,-207101.40254465863,1.4173943153656222e7
0.003921751864254475,-0.5229724300502566,0.0005858127959554523,31.685759689651693,1.3783777715007415,1158.2194551810621,4069.3199467207683,-4.9635572499030875e6,1.321789920985621e7
0.003911768086254597,-0.5216640520490764,0.0006072010810189689,31.783882516737915,1.4006622402220892,13991.532344257816,3814.7474241051323,-1.3552920578827916e6,1.095166944311467e7
0.0039017843082547188,-0.5216832923517504,0.0006094613095856785,31.798908144261876,1.3535892686274353,6606.382808781923,3894.0196343184493,-1.4232009406019556e6,1.1614800000163512e7
0.003891800530254841,-0.5211590139282344,0.0005826728630681779,31.567327531079624,1.435228362603286,11532.720922722452,5535.160257650452,2.043917849861823e7,2.5864610199572418e7
0.003881816752254963,-0.5220050655092345,0.0005836631565786892,32.166016297733215,1.3943457147754748,-2781.6358028628733,3648.2754427617783,-1.4490730993177697e7,1.0272023420751309e7
0.003871832974255085,-0.5203872640341578,0.0006030074365886326,31.684530235791247,1.3744892204534553,6408.828428315567,3768.704324947655,-1.1905790023947142e7,1.1200779853105579e7
0.003861849196255207,-0.5205157507550903,0.000596783881533133,31.92723529835136,1.3434164220765585,3831.037038029941,3696.8493136927455,-1.3719766911752699e7,1.017013473691995e7
0.003851865418255329,-0.5206786745854479,0.0005787586847783336,30.086933711308657,1.419765505987289,9848.59313507517,4146.610494044304,1.946405121017498e7,1.2733754308390073e7
0.003841881640255451,-0.5201908060080023,0.000573421063137332,30.94163949364952,1.3770805903937755,6631.664112372495,3605.167748280731,-1.1565451796566183e6,9.833280373347443e6
0.0038318978622555733,-0.5197942096628249,0.0005749207861778179,29.144911267907613,1.2866258057432238,2965.8450567795403,3788.738018411962,-3.395678949659797e6,1.1983649695805686e7
0.0038219140842556953,-0.5198050354422303,0.000605261750581549,31.761812996209986,1.3779800985956452,4612.266646692684,3714.4761785886,-1.319350945739403e7,1.1034595856473582e7
0.0038119303062558174,-0.5183750979242905,0.000612736250348846,32.68058386812789,1.4551129040988593,7660.7118066529765,4294.687192764555,4.17092720463475e6,1.506764106565756e7
0.0038019465282559395,-0.5182193668787076,0.0006154865288720335,33.421251017471256,1.468345918632378,5592.529668340087,4752.923868508732,4.295467547529203e6,1.8667641647496983e7
0.0037919627502560616,-0.517831756091502,0.0006262390607529428,33.81749254839805,1.5434454157968263,11190.387343110651,4786.254370743823,1.841548240224372e7,1.401445101758721e7
0.0037819789722561836,-0.5178569015242392,0.000601912074799327,33.10176682991988,1.4862553643679524,15446.838214311241,4295.1416078600905,-1.6220616664711654e6,1.4005590892798446e7
0.0037719951942563057,-0.5180873353701317,0.0005886171823351193,29.985293062080416,1.414131221405633,11207.87372542436,4209.524335639385,2.008606838755248e7,1.187434452547736e7
0.0037620114162564278,-0.5185566337630444,0.0005865369931462056,33.067021987174584,1.3854088784066771,2733.8829058153146,3743.09760625172,-1.4526627122053904e7,1.0550277867286302e7
0.00375202763825655,-0.5180101630229037,0.0006026554782293463,30.930449843386487,1.395186581071086,7368.460308507892,3948.187824257201,1.4011277400053479e6,1.347076014324301e7
0.003742043860256672,-0.5170260365956055,0.0006272294906307655,33.15654199838165,1.3258659743733154,4201.164805849345,3479.833070490521,-3.2665457662284687e7,1.0754493770633565e7
0.003732060082256794,-0.5174163809030142,0.0006270233921491815,34.42456355842072,1.773199185183536,2494.040816645612,6566.5876724511945,5.980241956725656e7,2.4975314571365867e7
0.003722076304256916,-0.517459100664535,0.0005931800304263791,35.24243175460243,1.5489242493171345,10132.201538099678,4280.564109807806,-1.815059791069873e7,1.333421720573534e7
0.003712092526257038,-0.5162905374655092,0.0005870416771835104,32.16317094074309,1.4940117001805855,7635.558874336801,4763.958462390192,1.7479265338500053e7,1.5265937453249289e7
0.00370210874825716,-0.5145373706173269,0.0006108342079819136,35.91497084658627,1.629152303910902,17501.851851023435,5214.721583633971,1.585584099332297e7,1.5869698989731176e7
0.0036921249702572823,-0.5160167416569602,0.0006023627870879858,33.893103356865325,1.5700787680354267,10145.284055752349,5010.03280380507,2.6199475004556283e7,1.713454291075016e7
0.0036821411922574043,-0.5151511731954524,0.0006003239028198761,32.446714701610084,1.3931009569826351,6653.801943724741,4156.06168807956,4.513153537385768e6,1.3375104704341548e7
0.0036721574142575264,-0.514697086694563,0.0006164932720704766,33.17554978831702,1.4014485737394937,4077.6921545068617,3742.599683053922,-1.2160781039307706e7,1.057960026373919e7
0.0036621736362576485,-0.5152884586345463,0.0005923524025503987,31.79807683951574,1.3832272660056029,2271.977448266858,3690.4232691247375,-1.401439696327887e7,1.1759615024993513e7
0.0036521898582577705,-0.5149902367611067,0.0006077717096827766,31.92998730620484,1.4523800663111193,6609.30577212053,4844.691989201399,1.7380290171682004e7,2.01583189819712e7
0.0036422060802578926,-0.5139965234743722,0.0005953422814103123,32.466853822764115,1.448600249327936,3298.1016483263943,4304.6191890799555,-5.300872572764065e6,1.4160194993897041e7
0.0036322223022580147,-0.5128348719750356,0.0006111814877091006,33.78504011642189,1.462730319801451,1663.7483949870018,3973.4519650090597,-1.1938716322635027e7,1.1266808179294916e7
0.0036222385242581367,-0.513739846343291,0.0005732998279072533,29.95166838267665,1.3460777429079904,4976.34375169774,3485.123154990067,3.082457212037308e6,9.97243180695062e6
0.003612254746258259,-0.5122502623246401,0.0006039072851903404,32.04302822454869,1.5044491151635149,13529.223206813662,4617.9183878574095,1.161572976389328e7,1.6645927978505298e7
0.003602270968258381,-0.5127570000149135,0.0006719010604217436,37.59775752218567,1.7702652619838637,16086.543897031246,6409.983528151195,2.4699124287185624e7,2.775771056209739e7
0.003592287190258503,-0.5129727258775675,0.0006134562506774216,35.163448505570436,1.4691741139859038,6392.705443849092,4093.779811042038,-1.5813365303276204e7,1.1243297704319993e7
0.003582303412258625,-0.5115869711935811,0.000615618280642696,34.99194466640744,1.480794001364916,7873.6996940295,4456.9781810681,-8.689046271409923e6,1.3208546324260771e7
0.003572319634258747,-0.5123730954882921,0.0005980514426374836,31.780796413280992,1.4379583457397247,9711.67230340219,4372.965497637487,7.63917127870845e6,1.5689883167319182e7
0.003562335856258869,-0.5107549155183079,0.0006279688738035136,33.89807921554657,1.5358432170892455,5054.44611765739,4528.2170817143815,1.636601225346175e6,1.346947974879507e7
0.0035523520782589912,-0.5112263263256754,0.000606619629453873,34.30895959669554,1.7011722283986142,16219.410943777306,7493.238820811131,4.669047564029433e7,4.7380940471646994e7
0.0035423683002591133,-0.5108777130134986,0.0006164861283635739,32.5400084566976,1.3991419873192246,8688.546312278197,4066.773912033352,2.8752938884275737e6,1.1584457365269523e7
0.0035323845222592354,-0.510084529331827,0.0006205024941280255,35.25900834195398,1.6485424627167227,10281.573327717817,5206.219124691531,4.757197393664364e6,1.7321012437170573e7
0.0035224007442593575,-0.5104685470091063,0.0006234193731466063,35.76719326286916,1.5940876107991813,1851.952872749638,4926.593946224877,1.174801597702952e7,1.5802391780068487e7
0.0035124169662594795,-0.5093135213267523,0.0006124568261820656,34.104648768409554,1.5202805710237839,4827.944185232605,4384.77177583456,4.158724462372188e6,1.251918445696428e7
0.0035024331882596016,-0.5095681971760351,0.000628426467326877,34.508520866879564,1.5014578801313858,10054.65684798153,4269.594972275906,-9.90080039955382e6,1.2599087529414719e7
0.0034924494102597237,-0.5090445587630674,0.0006273742188780494,33.65342160480193,1.4799167908218869,8343.407337083965,4772.822519692794,611554.6915081239,1.7534421523048952e7
0.0034824656322598457,-0.5078736087162106,0.0005962669870725251,32.81543315381475,1.5214959973075142,18599.52876167683,5719.926266695914,2.5772867201021828e7,2.580442344917415e7
0.003472481854259968,-0.508434585329931,0.0005952785773516261,31.4948686055585,1.3610720475296247,8731.082791393823,3819.515214501241,-8.34443357238401e6,1.1551106147836745e7
0.00346249807626009,-0.5080041344876518,0.0006220138241625456,36.47134200275904,1.5306311810939055,8933.68333619474,4303.085409447558,-2.496241281788547e7,1.3277675387155963e7
0.003452514298260212,-0.5076150175767834,0.0006166242438074498,36.74867998511148,1.6519065156382349,13979.678355108335,5453.769260114746,1.6394307934524128e7,1.9750690851536486e7
0.003442530520260334,-0.5077102523486247,0.0006056793945682241,34.5551121691371,1.535178333545656,7962.7603785459505,4363.167597569789,-1.2395795736621855e7,1.3019193203454005e7
0.003432546742260456,-0.5067784518186818,0.0006202205363664143,34.92468048581186,1.580365443241721,2312.211715056044,4745.604482079732,2.301254366378305e6,1.507652352028175e7
0.003422562964260578,-0.5058383789109648,0.0006071567515954078,34.27111354424857,1.4736147696836117,1274.691911893029,4199.224869183703,-7.438657047638788e6,1.313710042633687e7
0.0034125791862607002,-0.5063800736950652,0.0006171668213095525,35.17487729262732,1.5829614771428935,15200.049146181847,4883.653006304986,5.779181178897282e6,1.6491490859793391e7
0.0034025954082608223,-0.5044384340985562,0.0006289068020648094,35.48303199969872,1.589196905184604,11256.755846464235,4936.84182901203,7.745767143856498e6,1.6121419388043372e7
0.0033926116302609444,-0.5053249542788836,0.0006157550098348655,34.938865538541016,1.583379463032059,7273.235688688884,4648.053425485926,6.728415538233206e6,1.5343148254312148e7
0.0033826278522610664,-0.5046565937797423,0.0006209383346890142,34.939406009602685,1.6418572274135477,-1868.4985009276795,5007.864461546537,1.6215581282147193e7,1.5218392688283995e7
0.0033726440742611885,-0.5060186900053523,0.0006167801762301864,36.221542656646236,1.599855648207934,11615.923547946863,4860.946032466059,1.9698929029587316e6,1.5139497847799381e7
0.0033626602962613106,-0.5045326601726993,0.0006149251322927871,35.50807004883318,1.5715003836539576,7737.167304634936,5273.247033975932,4.234433889183189e6,1.828372830198945e7
0.0033526765182614326,-0.5039131865316012,0.0006304785949641798,37.709891682386655,1.6505643857188432,8404.543347183135,5094.7692838214125,3.5731582855278533e6,1.6451655821801359e7
0.0033426927402615547,-0.502838549680484,0.0006531331069532255,37.41829726229992,1.5936173085418546,5992.354495288628,4653.418923618486,-1.3463059987708222e7,1.7517720857506793e7
0.003332708962261677,-0.5032149197584659,0.0006651948885072716,37.85902156785936,1.6671913860107639,15160.125288864983,5548.979216823507,2.3900079088424847e7,1.948152855236152e7
0.003322725184261799,-0.503063113494718,0.0006214050083378497,35.079356077956824,1.5114552649027408,987.1328985428601,4224.917265715299,-1.0073848661303286e7,1.2283467349286424e7
0.003312741406261921,-0.5022571705545706,0.0005838300588409316,32.039318918577386,1.3916561965556202,3159.434987410179,3940.9327743936865,4.671675448743777e6,1.1731985663648259e7
0.003302757628262043,-0.5034851751307142,0.0006019271649548579,34.055612449517156,1.5706145943955228,8382.996645052664,4780.722493973431,1.101335751271299e7,1.659430873094796e7
0.003292773850262165,-0.5015413620140462,0.0006411846447208657,37.17432119626136,1.568360808594706,9741.275786453449,5223.0183294733415,-2.1236921606013734e7,2.080008019391519e7
0.003282790072262287,-0.5021165862918133,0.0006200125181451063,37.158589665005884,1.650473219480035,6489.027605038767,4803.603359261677,1.2228887456500981e7,1.3688731879897341e7
0.003272806294262409,-0.50225856707606,0.0005905197914349631,31.29258098292157,1.334501553912398,7799.237133596286,3438.0443407350517,-2.0835428186381556e7,9.289799928486647e6
0.0032628225162625313,-0.5015899046750565,0.0005792209196386162,31.925976255226164,1.4322735947447869,6042.509729083761,4208.160548718706,-5.778736463145861e6,1.5064241704374552e7
0.0032528387382626534,-0.5005186708800029,0.0006577256996660143,37.70957110909802,1.7061195658207584,6573.22302188967,5316.798604326733,1.0828975224354923e7,2.1108313065710634e7
0.0032428549602627754,-0.5012417507295323,0.0006418879155103498,39.119290035191526,1.7380463003804958,8555.982512919276,5921.05939614486,2.08034464919708e7,2.285019530520494e7
0.0032328711822628975,-0.500409626551671,0.0006279989859943801,36.86250927152586,1.7579374651780457,9807.394113241673,5912.89034461532,2.5651809171942383e7,2.036884374934856e7
0.0032228874042630196,-0.49948344283836194,0.0006735780921692951,38.6109391127526,1.8005074479271421,6963.702138984647,6265.669511215283,1.823143038936938e7,2.3704430689504676e7
0.0032129036262631416,-0.4990261629218585,0.0006552357659045978,39.06705909596325,1.819299719033631,10286.095663041384,6181.498050684771,2.318219264500316e7,2.3862338753382575e7
0.0032029198482632637,-0.4986852521240944,0.0006216085941262976,35.34879003575869,1.534690701531778,16780.47921765634,4688.208819943266,1.1350902043867838e6,1.5689026116710357e7
0.0031929360702633858,-0.49810839529958323,0.0006448804030162186,39.51358569388668,1.809621349979663,18626.390085081,6637.236674062681,2.0570069945423573e7,2.6036014229287773e7
0.003182952292263508,-0.4980673111597425,0.0006688303031399749,39.94615860269533,1.936729513652534,5566.451538777924,5695.646627047549,3.394357885962859e7,1.721661198719941e7
0.00317296851426363,-0.4978649242002866,0.0006266608653922539,35.34254213083817,1.5935826233742447,6467.262813567183,5064.260045326867,-1.5815675263874414e6,1.8875528211136457e7
0.003162984736263752,-0.49734448480102583,0.0006430899446322929,41.15316037181503,1.869266106059835,14002.05937386191,5941.431885020631,1.1569034485872695e7,2.1093085135638587e7
0.003153000958263874,-0.4963496600726794,0.0006532387444783194,38.62127854178915,1.6476148449790484,5480.371299145407,5198.209634885383,-1.814693993142394e7,1.6281706158965737e7
0.003143017180263996,-0.49721424020975247,0.0006457703351761984,37.50068379143612,1.563011059246239,-2266.7447112430755,4413.380057993524,-2.242594425881201e7,1.4119244916277979e7
0.003133033402264118,-0.4962231663259445,0.0006580268476734985,38.84619271200056,1.736136917913132,18245.91681926141,5213.901543336603,1.4215755043809465e6,1.8632896867154527e7
0.0031230496242642403,-0.4955787861736608,0.0006333900631943983,38.67178688698979,1.6436325742059796,13445.80578909236,5826.650687211412,7.912093080295056e6,2.1387573688509576e7
0.0031130658462643623,-0.4951241762260906,0.0006514042131588769,38.733474273010444,1.7610561777599347,4604.747432375994,6435.866176769067,2.0232838077616345e7,2.52836871870426e7
0.0031030820682644844,-0.49512180030925085,0.0006164979281655047,34.62960200636489,1.5446909754759441,5135.06711798609,4903.334409530544,1.4452479953095928e7,1.6070664861817496e7
0.0030930982902646065,-0.49399845163570716,0.0006602692307867638,39.86927176346889,1.8586625149022424,23004.729978361116,7616.357014412787,2.398516651544686e7,4.300347433919873e7
0.0030831145122647285,-0.49434040443447885,0.0006665466872241429,37.721846874896656,1.628315376119515,4347.826654561707,4767.645395335251,-1.804897388862916e7,1.4947625858319486e7
0.0030731307342648506,-0.49327271795587146,0.0006636481289079744,39.90711943843204,1.7514675235074846,21342.995992567216,6059.46075170821,1.619488788007842e7,2.4193426247354757e7
0.0030631469562649727,-0.4933986011479865,0.0006623140721320586,38.0762808082319,1.6429879040803494,4056.1938550507225,4442.908271842946,-2.7724111939217456e7,1.3687706665455624e7
0.0030531631782650948,-0.4924995402386994,0.0006491618438619311,36.00219615649437,1.5717771720537255,6700.134113500287,4545.152022262683,-6.3780488984613465e6,1.3708101678905925e7
0.003043179400265217,-0.49282267101533944,0.0005984499313352722,36.750087950768645,1.5831895563228258,3910.1697605396826,4815.927097956147,-6.325835100014277e6,1.6583673473678943e7
0.003033195622265339,-0.49294120562728494,0.0006332647075792844,37.823236562364215,1.7454807057296673,2359.8191217627173,5179.567361439564,1.6834696566289943e7,1.5846618213963658e7
0.003023211844265461,-0.4924436022955051,0.0006297799817054042,36.84309688443588,1.6834659209288778,7139.734362672916,5119.183411925614,2.816187946947711e6,2.0303720118462656e7
0.003013228066265583,-0.4916713182515232,0.0006629674156271412,39.85157803635097,1.7606053748760293,12653.597206681448,5424.650661376972,-6.693429208849485e6,2.116328004402223e7
0.003003244288265705,-0.4905733731991495,0.0006573583926410856,38.36368823066184,1.760127606488832,11635.921794784448,5856.949164617608,-686733.2351475892,2.218163236694326e7
0.002993260510265827,-0.49024990336463087,0.0006359623684022044,38.36491161838372,1.5800960820577827,9280.147219611237,4904.826993494449,-2.3235094483799174e7,1.5554236192327073e7
0.0029832767322659492,-0.49068919123068916,0.0006440987089661798,36.75804645684525,1.6372457523511157,7904.305985070648,4792.949066259648,-5.456130671000541e6,1.595335731950894e7
0.0029732929542660713,-0.4905647837894503,0.0006119717227166225,34.57278306417184,1.419620639176968,6041.705435621193,3843.1037495314595,-3.061742903085106e7,1.174815366347194e7
0.0029633091762661934,-0.4890217846595624,0.0006646803327440349,39.24301138400299,1.8463303840161474,15034.932709344455,6097.244571075586,4.7459201063715965e7,1.914841827498824e7
0.0029533253982663155,-0.48834791942482114,0.0006678339333355411,40.031356173653194,1.8648203987108396,12815.284083980683,6346.887612175195,2.369559424917473e7,2.467982789613241e7
0.0029433416202664375,-0.4884816390364431,0.0006752581106195191,40.976920497974156,1.734553300526766,4977.009361636308,4954.554602420821,-3.519585500135566e7,1.6637108925229976e7
0.0029333578422665596,-0.48871023601485647,0.0006719766875482116,39.552946887238015,1.790194228006703,14591.20766136086,7284.842892678456,3.580376605115591e7,2.940650322627702e7
0.0029233740642666817,-0.4873151325828221,0.0006639243913625885,39.40981451444896,1.8472386164015044,14008.546193651558,7470.077846497737,4.351907061834636e7,3.7985228961334184e7
0.0029133902862668037,-0.48796718032553327,0.0006492455078316053,38.59702930076479,1.6382297380453212,10502.773256844474,4961.089231709655,-2.0736413148728903e7,1.6543876098723492e7
0.002903406508266926,-0.48740422694414154,0.0006365312777770235,36.91239877685283,1.5672328954048578,14281.181382957782,4665.629390341843,-1.7252990383337997e7,1.474606955872868e7
0.002893422730267048,-0.48689751156020794,0.0006477019668105651,39.14636912077944,1.6240324224454568,6103.629129965447,4930.657724680225,-1.0027477565412635e7,1.6380833872216053e7
0.00288343895226717,-0.4860125214380387,0.0006428104084701297,37.26331219343603,1.5408040145714543,9354.01865233971,4055.3191805604542,-3.321258445000454e7,1.2917010238546956e7
0.002873455174267292,-0.4845104579808831,0.0006581291608205266,39.717357808574235,1.9368087512550023,24580.21570138627,7870.074326519786,5.0699430096858986e7,3.486532661993416e7
0.002863471396267414,-0.4851994030638016,0.0006919356497561563,41.257620858462595,1.6755037524135081,1150.2600885071683,4640.712932312717,-3.116364527538873e7,1.5060307709128078e7
0.002853487618267536,-0.4846858021663793,0.0006555376166314423,36.65808484887618,1.5423338738845502,5090.998568210346,4337.2557740229,-1.6317367476805769e7,1.441086571838949e7
0.0028435038402676582,-0.4845362545226235,0.0006904603073151725,41.49697161175807,1.9047625342593568,7431.059321607452,6500.2363266375505,8.192676980521254e6,2.1072618038493097e7
0.0028335200622677803,-0.48407405486065547,0.0006739253619015111,41.50166246614394,1.7001278775840678,3958.5066620005878,5239.115752571596,-4.3547262266853556e7,1.844016170033787e7
0.0028235362842679024,-0.4845256309217366,0.0006893586888862963,41.52948702690165,1.8774034329592846,3791.640046607319,5722.747548836695,9.153301941075161e6,1.9618964138680276e7
0.0028135525062680244,-0.4829086056895903,0.0006646600598456742,42.07157230223742,1.8638051145590797,4278.030587357014,6080.102822275255,-8.725548181113059e6,2.3140309240286935e7
0.0028035687282681465,-0.48300111771727094,0.0007035569842926072,40.60489847513691,1.7576196987622696,7126.695382274455,5747.085705299557,-1.5212794747483695e7,2.083990903505405e7
0.0027935849502682686,-0.48347450629717786,0.0006708701277992422,40.66135896983599,1.7419340338036144,13715.207934729744,5194.06834235455,-3.054931778112451e7,1.710111278149393e7
0.0027836011722683907,-0.48277529165986927,0.0006503219292075211,39.62252299083653,1.6883093506266418,12607.922231987339,4738.677317613661,-1.86853870978786e7,1.581476285251335e7
0.0027736173942685127,-0.4831260718487029,0.0006527744513058764,40.7953735572368,1.7502014360204066,7667.239059870609,5496.685772321743,-8.996154674756642e6,1.713758920818802e7
0.002763633616268635,-0.4805336293968721,0.0006887873191279389,43.268807289212184,1.958351264565852,9276.678682871678,7069.988783069116,1.9443769841559205e7,2.7010871777893014e7
0.002753649838268757,-0.4809607306075341,0.0006820496984405601,40.73874564259969,1.7555709616053243,6275.69234444969,5381.315188265299,-2.4839334887819465e7,1.7536788349989977e7
0.002743666060268879,-0.4806249602258904,0.000694987697085877,43.38209718338541,1.927436482490528,12541.074123170773,6145.179049959926,-1.2949908556890208e7,2.0782137879762325e7
0.002733682282269001,-0.4796142912468058,0.0006857846648442392,42.12146887405961,1.7878204778924638,8987.479487267636,5572.418175705673,-5.58868967328675e6,1.844891985446861e7
0.002723698504269123,-0.47928780322213427,0.0006541577190876523,40.77811588492871,1.7414205597119716,6795.070178687248,5135.478878949725,-1.823037532949208e7,1.5111387439278241e7
0.002713714726269245,-0.4801790179863747,0.0006488024924868956,40.31866382682484,1.7136506755154732,23087.703488767074,5396.262670504306,-1.4765306861703806e7,1.9915231454919677e7
0.0027037309482693672,-0.4792172498995205,0.0006687608361416773,42.02136360098456,1.865319076814718,12867.684464701946,6579.417889769189,-2.613100133857005e6,2.528668417833246e7
0.0026937471702694893,-0.4785016072243743,0.0006697234836503837,41.16730308392017,1.7860635507182545,19356.08216751959,5845.381583100979,3.751626257095491e6,1.9997165247841027e7
0.0026837633922696114,-0.4790153148776444,0.0006858656110080811,41.527822094237344,1.8850390527974508,3256.508120400794,5917.379694710929,-5.187690177742005e6,2.1358069408859268e7
0.0026737796142697334,-0.47894964176465876,0.0006677054669234508,41.490153795332155,1.7898341694320052,725.5833661051856,5904.476916365956,-6.34448563577871e6,2.275878423439647e7
0.0026637958362698555,-0.4787034327368601,0.0006899816208866473,43.05376168143058,1.9942946236368548,8306.584973789177,6159.3102100004,7.782494285110341e6,2.165393386419919e7
0.0026538120582699776,-0.4756868720763014,0.0007020301962627827,43.62698801474146,1.8693462831174488,15129.77175148336,6719.388576417206,1.423722137029078e7,2.3835013072954748e7
0.0026438282802700996,-0.4776792830326012,0.0006762652956754322,43.24793322893883,2.048203174151446,15420.929111273404,8186.697055502928,4.1242637118269935e7,4.144663038273038e7
0.0026338445022702217,-0.47688006207934813,0.0007153725137888688,45.41846857749254,2.0253687185935347,7980.98012170206,6806.3645170244135,-4.452380560957527e6,2.4305229786399815e7
0.0026238607242703438,-0.47560149458333034,0.0006944286811009534,40.637293954262354,1.7380233571125059,6017.388683488839,5184.001126468523,-2.8931375457945213e7,1.7155792943948194e7
0.002613876946270466,-0.4738347483877733,0.0006901039532996195,44.80635638369371,1.9284110070322866,10774.809038235346,6113.156190876197,-2.565900090822528e7,1.925871492383449e7
0.002603893168270588,-0.475015173544467,0.000683338362095331,43.053770801929915,2.0146994453878917,20674.967612510718,7901.429417769076,5.087812119326251e7,4.1897404954984635e7
0.00259390939027071,-0.4750270121297217,0.0006835591041834934,42.39396703312345,1.7826499504822284,-2787.575123785628,5678.540448895226,-2.6141657937222e7,1.9375949106104326e7
0.002583925612270832,-0.4729225816459802,0.0006636711789327847,41.2506390379434,1.8505884723347192,5650.5627866362265,5734.758800456705,-1.2816728339520276e7,2.217371109986938e7
0.002573941834270954,-0.47311875524002245,0.0006844654643619922,44.18953859563824,1.9509143325572067,10955.591092379598,5808.444267812412,-1.7360856469314616e7,1.8937821634257596e7
0.002563958056271076,-0.47294644482049625,0.0007411509559382476,47.81282112680811,2.2804419581843285,25258.089175008565,8685.43678295146,4.466037883418032e7,3.588733326564957e7
0.0025539742782711983,-0.4740927511696937,0.0006784310244685652,41.957999706964934,1.7830719589024988,10121.715111291061,6438.739407699816,836381.9045013452,2.6886095767352816e7
0.0025439905002713203,-0.4722748072547838,0.0006646824864753527,42.232614582076764,1.9935575181277971,6649.317651259626,8281.237317589203,4.641517299032493e7,4.0145347276951484e7
0.0025340067222714424,-0.4720407493311504,0.0007175927076040075,43.63656105218833,1.8041561493349227,12197.93597300558,5804.254493023432,-3.1771271950228255e7,2.017192790359918e7
0.0025240229442715645,-0.47150880586649874,0.0007022938012597547,43.43971364547716,1.8896536526656655,12629.88142599059,6380.160993541843,1.0504157521289751e7,2.441143961637888e7
0.0025140391662716866,-0.4724190521540586,0.0007096513900523341,43.7043141106529,1.9368297661986198,10555.378829489937,6170.236786939208,5.743542890541048e6,1.9729288584391695e7
0.0025040553882718086,-0.4711942519900913,0.0006881696107378204,43.24354603605202,1.96338370029608,19092.987443740916,7115.579581745404,3.1336179251323268e7,2.806253483215486e7
0.0024940716102719307,-0.47064739656826715,0.0007014942040053208,43.33077003672217,1.9530357574395012,6867.613730950537,6592.054859242561,1.135723248809603e7,2.5569789693414684e7
0.0024840878322720528,-0.4696024145243864,0.0007195295656883018,46.36936399767876,2.049707232918368,13330.968799206661,7043.858346889424,-7.382691809320681e6,2.433963430421915e7
0.002474104054272175,-0.46868943623552334,0.0006979996979175235,42.823501383951054,1.9254823520759943,18382.401975103086,8736.88106627152,3.834473010130957e7,4.4026752257407375e7
0.002464120276272297,-0.46925579840069986,0.0007131724726384171,43.45440349929629,1.8760920234871714,4078.008989754954,6612.597099870941,-4.972460081084489e6,2.3201473080235235e7
0.002454136498272419,-0.4680611647607875,0.0007025014472987385,45.31675551643672,2.076890871875534,7863.851826128927,7425.679500925548,-5.274747605832219e6,2.9105436132677734e7
0.002444152720272541,-0.46779678339042585,0.0007049229108796029,46.46743111374192,2.1057696251864235,21314.894832144084,7504.5204415892595,2.3365198903610893e7,2.967849761972821e7
0.002434168942272663,-0.4670011203706672,0.0007017407708996994,45.27338036474523,2.002087153603596,17202.893632504132,7392.285424807534,1.6927067506597396e7,2.954659428845174e7
0.002424185164272785,-0.4666280891725037,0.0007210440789451269,45.616561929258275,2.018103589916275,7725.658654772991,6313.021846793186,-2.697196075095695e7,2.1879901293277368e7
0.0024142013862729073,-0.4663661741952819,0.0007064540187617679,46.05133714104374,2.014716277122797,11985.686789063267,6305.335605643482,-2.7021283913950887e7,2.386674445112366e7
0.0024042176082730293,-0.4660366046652489,0.0007087083264196364,44.028618666185054,1.9654967403639918,26512.805158868876,6964.079469204088,-5.363414166257969e6,2.8160262441896122e7
0.0023942338302731514,-0.46558481652350747,0.0007291702345702539,48.43778334946308,2.053713216377815,9110.87577797396,6251.995418178289,-4.220262953042599e7,2.3215648759028926e7
0.0023842500522732735,-0.46427082913546475,0.0007082695691524748,45.98018835511708,2.076426348818959,7700.79562921463,6663.072475352449,5.995419890294227e6,2.299938413706132e7
0.0023742662742733955,-0.4642323343276512,0.0007379373301038103,46.069511380699566,1.9449142439359595,9648.178648195879,6973.384707969144,-2.073308790333874e7,2.5164434579228643e7
0.0023642824962735176,-0.4648075625365891,0.0007321919057337802,45.62692036036354,2.012820844503592,21996.802451015832,6594.122131159203,7.008538417392281e6,2.2375281833491795e7
0.0023542987182736397,-0.4632864091084339,0.0007321828986912237,47.12332298679988,2.0993091044395347,9162.751174521072,8159.652863459246,1.4546683105927892e7,3.579519635021626e7
0.0023443149402737617,-0.46467056742473506,0.0006868021731474237,44.166762875786546,1.9379494329399174,6588.998622534042,7619.165560327755,1.5242238545458134e7,3.654889969363354e7
0.002334331162273884,-0.46261993392719886,0.0007281156554240214,48.88541771589767,2.2501578141940253,8815.403495550205,7491.178574283098,4.9596214326686e6,2.3691973169228725e7
0.002324347384274006,-0.4613554918318405,0.0007231822490248031,45.20714966588549,2.021429977023316,8826.345193708443,7527.93187264537,7.239222114993093e6,2.7498147837229636e7
0.002314363606274128,-0.46282178427954207,0.000717009331943636,45.67627615302281,1.914343459970217,16448.844780225634,6138.337972984078,-2.0211484350636538e7,2.5234741951186787e7
0.00230437982827425,-0.4611955636605562,0.0007272996895938778,46.76970858105261,2.163930888223068,11594.498607567517,7984.400828006105,2.1538387739074014e7,3.522840419187684e7
0.002294396050274372,-0.46199124184428364,0.0007527223576198292,49.712038676716425,2.2079701776587073,15021.677751174691,8315.31194867731,2.3287924457333624e7,3.504334965637229e7
0.002284412272274494,-0.4599836005148245,0.000739479823866157,49.18752673532217,2.0888005308337325,23995.361740508106,7448.172650842203,-2.5008932024410855e7,2.9621277410686914e7
0.0022744284942746162,-0.4606559263487288,0.0007559782339170149,49.50184192268791,2.122895896501701,13221.583316176497,6775.534734425956,-2.495439939810616e7,2.33131047174645e7
0.0022644447162747383,-0.45835250122190335,0.0007084676632425982,44.66197217586665,1.9963972217274355,6012.949254936219,6757.006502060919,-5.224968787825136e6,2.517081766997878e7
0.0022544609382748604,-0.45882589759450637,0.0007323640966130457,49.63041295318742,2.2951574008281024,18660.696434421647,9508.421293290467,6.224805622022443e7,4.35720339896991e7
0.0022444771602749825,-0.4576982436261606,0.0006841434891871523,43.44426970834184,1.9478723960531374,17225.754975405915,6366.514558394675,-4.2337249881438445e6,2.2763059727017947e7
0.0022344933822751045,-0.4591599980421888,0.0007460855026888977,50.19070676194667,2.242405681946896,19000.82634812082,8372.687475845734,-7.2269595854390105e6,4.176218880153038e7
0.0022245096042752266,-0.45736778005040835,0.0007411294519787565,48.00832847149977,2.1317537674054168,16687.613208646195,8578.161652124483,5.355642939093873e6,3.8998869901236154e7
0.0022145258262753487,-0.45627350028936053,0.0007184559857870223,48.44949112464729,2.183116774211353,6592.36782105443,7342.654610847431,9.983539305674158e6,2.843238128013556e7
0.0022045420482754707,-0.4573855454462173,0.0007426193167042708,48.6470782144721,2.404292070410635,28604.14210747106,9347.239460536572,8.337789475297767e7,3.7319662503897905e7
0.002194558270275593,-0.4567780348279339,0.0007063496479217852,46.19970744307,2.0849853810907906,7054.549026440432,6754.054370302004,731852.3317081798,2.4315043591732547e7
0.002184574492275715,-0.4552950805599685,0.0007317217083448602,47.20586829198117,2.4902817894816462,19822.2156571402,13124.614854579142,1.5382071821944946e8,9.132441555660354e7
0.002174590714275837,-0.4558564454018488,0.0007370585444763178,47.66181234828289,2.2307819439676475,13050.615393842414,9273.26723386573,3.970249307458247e7,4.4852302389911085e7
0.002164606936275959,-0.4558715151933138,0.000687581582417793,48.420509114523625,2.0795118641466104,11591.807565634748,7870.278300080023,9.814546745448614e6,3.0428878871094055e7
0.002154623158276081,-0.4552020842393686,0.0007052846708741392,46.82041002396721,2.309204663118443,29418.89914091318,9359.008683987875,7.666384852052267e7,4.224197663808362e7
0.002144639380276203,-0.45472567742341197,0.0007401593448026181,46.610716408246574,2.1925303316487774,10698.42773411017,8469.624183505803,3.565207383620788e7,3.8468655486686304e7
0.0021346556022763252,-0.4540878842456441,0.0007460521386049686,47.24330574742525,2.0056186001232112,20992.62877031154,7035.229883500517,-2.659810419893765e7,2.5747473115089808e7
0.0021246718242764473,-0.4532520984308503,0.0007184550750041391,49.95366111010437,2.217678407737324,15398.111598621494,8014.625951467767,3.5719343089841316e6,3.0163099979643613e7
0.0021146880462765694,-0.4524658018194896,0.0007539858892838166,49.911760920277935,2.2817462194629767,23000.083993313376,8734.313097825801,2.6876412484666232e7,3.464068943002034e7
0.0021047042682766914,-0.45145214170447434,0.0007029583644219997,45.26078842669772,2.016515426969604,13036.141191314033,7111.881470400719,1.3938084950560987e7,2.4901732832775425e7
0.0020947204902768135,-0.4505896840016649,0.0006941830865425273,46.75476452378769,2.1673544873508215,-4686.448304595637,7610.449469796879,2.7839218789775785e7,3.0315004407312024e7
0.0020847367122769356,-0.4492644484996854,0.000734091764046887,50.51049740049156,2.3209582505048227,15356.859076093917,9336.48379133634,7.561174078678748e6,5.250531060205287e7
0.0020747529342770576,-0.4487573379446112,0.0007779945685879998,50.94986644472316,2.360700195115461,12250.526949111947,7649.291151769292,1.1693669899898637e7,2.809090244247235e7
0.0020647691562771797,-0.4492534677858057,0.0007660321119332974,51.628897208369715,2.1454250085129045,28886.215312866836,8060.1968519999655,-5.284158345193865e7,3.444512435343081e7
0.002054785378277302,-0.4485764760093589,0.0007644010138042503,52.22033045236456,2.3889580424851573,32599.471862922986,9911.533654236719,4.201569453034315e7,4.4450462468191124e7
0.002044801600277424,-0.449289711336256,0.0007667756265159743,50.060109934460094,2.3504692513673584,32182.88058633017,10156.062504221512,6.426248754730472e7,4.997655573124302e7
0.002034817822277546,-0.4485776167238655,0.0007298913908491639,49.0918731222929,2.0487205504750796,4936.617954484632,7103.096808165,-4.6546593563958675e7,2.6221581944871906e7
0.002024834044277668,-0.44683280769974226,0.000722721600095852,49.95800315403855,2.1341973227656026,6319.120552384708,7398.619035986791,-3.932513034100274e7,2.6054100602798436e7
0.00201485026627779,-0.44514991068755627,0.000753015388433894,53.86854192686806,2.4492803951420488,31348.083415269237,12491.30977934431,8.932047438529673e7,6.762467641820903e7
0.002004866488277912,-0.44602328163015775,0.0007664962537052535,52.92084977038176,2.3330778805802868,15128.57421739763,7915.463300063559,-2.6149243257412415e7,2.9396063510443173e7
0.001994882710278034,-0.4443092670528567,0.00075862002170182,51.65471097569638,2.51446502099001,31698.166271374073,13717.780436654288,1.4234564892106175e8,9.286913707678875e7
0.0019848989322781563,-0.44583847733278525,0.0007779590382344752,56.52192467866138,2.6494711975786283,37498.35920814479,13904.354947141985,1.1628055260890648e8,9.325282507748929e7
0.0019749151542782784,-0.4456149092105916,0.0007493071492728545,51.18088234465654,2.323695351367209,32350.414049091272,9635.640555508644,1.4220977233881222e7,4.473317854726156e7
0.0019649313762784004,-0.4431802830926026,0.0007437675071959298,51.89769422860292,2.1086701320313366,15556.634493983065,7168.638493010092,-7.183518140363035e7,3.0724671291863684e7
0.0019549475982785225,-0.44499949175992515,0.000791812681716717,54.31115161099043,2.496045032096759,25048.11367202961,10711.222388679475,2.4020478860826768e7,4.944202059369457e7
0.0019449485698714852,-0.44416649076415343,0.0007461445160385823,50.57592565562682,2.1437269801476715,10202.822678231938,7191.206014467391,-4.312405476172044e7,3.091297729665778e7
0.001934946165420115,-0.44296322642164887,0.0007440657931716984,49.16627875882624,2.1590173761989893,11052.163896069864,7153.48331387548,-1.5893021527287496e7,2.844731173017031e7
0.0019249437609687448,-0.4436563015137217,0.0007489623699001318,47.70960109968373,2.0992200030794828,17323.88554747895,7527.414350783909,1.3484944679306353e7,2.9466505028178766e7
0.0019149413565173745,-0.4419277347402822,0.0007805080718393761,55.2417566438233,2.485805375289262,21458.88712141377,11739.642234244026,5.0392486578641616e7,6.774144065107255e7
0.0019049389520660043,-0.44138179359628704,0.0007778286399817533,52.768283465285705,2.1110761733207544,14777.991536408985,6838.898864265075,-7.090080803914817e7,2.4616964945067268e7
0.001894936547614634,-0.43992967253210374,0.0008031297133296507,56.276100808629955,2.5445324283840263,35631.53786176137,11622.60517499527,3.948825225781548e7,6.23924429236108e7
0.0018849341431632638,-0.4395079161743051,0.0007617274196118745,52.51981965634936,2.1434160284723114,22095.9207982447,6997.657914577009,-5.417838790749876e7,2.6173334485759035e7
0.0018749317387118936,-0.4415585531537654,0.0007674746265260372,54.80044082937645,2.4973394050013624,19618.126710943183,10955.100122817174,6.234333168859037e7,5.044791102640091e7
0.0018649293342605233,-0.43925721586871075,0.0008334354927121995,56.767444882019596,2.5473401057515614,18013.45650431607,10266.332732161269,2.1686106877602838e7,3.790206803093521e7
0.001854926929809153,-0.43813112293707673,0.0007649085944643698,52.60120910044052,2.255030891832296,12971.189521376742,7610.02147359023,-3.996644508419679e7,2.6966648060658824e7
0.0018449245253577828,-0.43722771059704246,0.0007911269128453219,54.56818871350518,2.4537792654714172,14873.239513046412,9874.267154269608,9.254849678555813e6,4.646263544228057e7
0.0018349221209064126,-0.43669318927507267,0.0007832346319006449,55.54375360853117,2.782472800268858,45296.430453578876,14806.513092193538,1.6987516434587014e8,8.915790312688911e7
0.0018249197164550424,-0.43654504426079804,0.0007745797268866973,54.3516649089083,2.4012064140707823,16253.640144346551,8821.496714616089,4.442862358545443e6,3.425017982155518e7
0.0018149173120036721,-0.43646485035147636,0.0008056023161628706,56.24797786081424,2.6902582613960546,19591.123768285197,11238.14900855369,7.967954034419534e7,5.7718588342903644e7
0.0018049149075523019,-0.43631881494814295,0.000775737350606336,57.33694540888885,2.438728314019959,31514.294395712142,9436.461005188963,-3.9259332631627426e7,4.5380627508998975e7
0.0017949125031009316,-0.4361613917394134,0.0007779494113570492,56.4403413618786,2.4454580985555374,37227.85852619095,8977.354004838697,-6.669137397342019e6,3.531458934727308e7
0.0017849100986495614,-0.4355042922788707,0.0007869870552444766,57.36079579133806,2.7892084235685317,22915.484176573005,11914.641478520196,9.046097862669858e7,5.687480449600969e7
0.0017749076941981912,-0.4359590074525913,0.0007638174690254834,54.253816271786974,2.339986682821372,24266.18320358865,8454.257026283334,-2.57739310839562e7,3.559642994783472e7
0.001764905289746821,-0.4343269487070793,0.0007868737046579846,56.22054024808413,2.5706871912905322,33075.97349985851,9209.868916702462,1.592067360153528e7,3.5927829005723074e7
0.0017549028852954507,-0.433849883942079,0.0007873743572072356,56.99233295103178,2.5696707599051707,32881.5535692619,9753.770273693723,2.6177075460514233e7,4.3729572695930324e7
0.0017449004808440804,-0.4320520465791924,0.0008007402867464348,57.44589214260492,2.9748482115083217,26283.002375332988,17200.66778468918,1.858127071637547e8,1.434642991121754e8
0.0017348980763927102,-0.43157793912955095,0.0008074037717298431,57.948719754465955,2.582188680412092,34163.151871418086,12462.162698496531,1.4557845483750835e7,7.313500228364046e7
0.00172489567194134,-0.4304466121829173,0.0008181777736990839,59.97772899288119,2.612001409203215,10955.00324759486,9156.838594795747,-5.3893242387476414e7,3.5249299588114955e7
0.0017148932674899697,-0.4311122733007069,0.0007773270167454876,58.31645225112741,2.7068725878569615,31636.388914793646,11686.59260315517,7.178316686383907e7,5.7553434484359935e7
0.0017048908630385995,-0.4310072901297826,0.0007830232762532081,55.404583783428315,2.4243282195311675,26329.47866420724,8579.101795730523,9.04643648461564e6,3.636970558336685e7
0.0016948884585872293,-0.43032885840380913,0.000770904912193793,54.21670429124698,2.3594003060998583,28566.48888825112,8295.77886264439,-1.6134100216484778e7,3.4398696675099716e7
0.001684886054135859,-0.42930204902327385,0.0007837435893855903,57.26735804108247,2.4298265614099916,24032.495039892827,9150.749415949407,-3.1916666743026763e7,3.612347768561193e7
0.0016748836496844888,-0.428757993161038,0.0007397676705907915,51.650726506309965,2.2031427175298464,13140.144701643816,7894.418588040563,-2.574279225700662e7,2.9830397921241384e7
0.0016648812452331185,-0.4278356064588588,0.0007540403352398004,50.91545401402194,2.1385382577737424,15941.650062125662,7274.964910471353,-5.027655004305199e7,2.5126926925242886e7
0.0016548788407817483,-0.4270869693783461,0.000802989715139511,62.109424154733745,2.7245803959593573,14137.150724358322,11048.838981614794,-7.574718264174241e6,5.211988565639168e7
0.001644876436330378,-0.4273731835332292,0.0007955873041643657,59.16347640573328,2.6614201686951464,29174.157694216166,10775.448754657347,739745.0055323723,5.3106013349313006e7
0.0016348740318790078,-0.42502210126828865,0.0008209258804317394,60.20140383302157,2.637449234002558,19343.045137302546,12584.828198130903,2.0383867855990537e7,7.87392101603522e7
0.0016248716274276376,-0.42562520466500425,0.0008171930159870246,61.39558983005876,2.7546198530360853,31670.055926575824,13359.378320286545,4.7475860819033176e7,8.522762577195068e7
0.0016148692229762673,-0.4252716930345341,0.0008194893423638253,58.25534013388834,2.5514225326530275,26127.07883759642,10394.427308213217,-1.8352139328165494e7,4.8452268519961335e7
0.001604866818524897,-0.4246416988291894,0.0007998450640563062,56.67268570439423,2.553592183279037,26715.527597110242,11852.789573445145,3.0459512659110762e7,7.696091659990121e7
0.0015948644140735269,-0.4244849871508195,0.0007798577810653972,56.025097062563376,2.7485331408733704,23299.946470577026,11397.29660032885,5.0395627653783515e7,5.427637508255677e7
0.0015848620096221566,-0.42395227458266893,0.000820023341988494,59.291778299332,2.681361994661597,39041.29069239182,10033.387680650394,1.0968792222797366e7,4.288013511838829e7
0.0015748596051707864,-0.42335659321630376,0.0008355095684152485,63.38929231525311,3.040518376176863,42654.67227380327,15198.073953711611,1.4084267883684254e8,8.661765344040737e7
0.0015648572007194161,-0.4228126768527727,0.0008796769744679932,64.52562494232463,2.9247063947992067,6517.671610037342,11460.867662478364,-3.9978348313689604e6,5.499908204815938e7
0.001554854796268046,-0.42243572298178333,0.0008229455627619202,65.29442532574498,2.8983731765703724,30088.273832987303,11978.846213043811,-1.6498758234015165e7,5.985025361352643e7
0.0015448523918166757,-0.42063424164865865,0.0008575081282878237,62.92650138365757,2.9136509837995304,34990.57599501869,11789.949740294265,6.5851999802101545e7,5.737362847113076e7
0.0015348499873653054,-0.4200383680325758,0.0008602084715783144,64.89463312720648,2.868693499405861,25868.643975076688,11707.98046986304,1.1293030944690391e7,5.046070025805832e7
0.0015248475829139352,-0.4189831166431541,0.0009061285086076801,67.85444891969092,3.0011404154374994,27439.32296698306,13276.347393354545,7.804336853776351e6,5.837295845290813e7
0.001514845178462565,-0.4192401169585937,0.0008427042488414167,65.13626853925837,2.8733582884352664,24684.000008806714,12133.568221346159,5.991036941312284e6,4.902736654652015e7
0.0015048427740111947,-0.418273487890081,0.0008398664412675045,65.59409526526352,3.0114980073232394,43115.25916034118,13422.596893870072,5.957454576941814e7,6.330101325330195e7
0.0014948403695598245,-0.4182362062401662,0.0008573684321795553,68.371651417847,3.104449465769315,25617.654086575163,12855.346152961316,2.9596301014291767e7,5.4462291687741116e7
0.0014848379651084542,-0.41690846051857805,0.0008827982764342399,64.92682811541825,2.916219817715566,39351.52015050438,11776.164451365077,3.916240444966398e7,5.019806080313097e7
0.001474835560657084,-0.4161455425669556,0.0008771246667034512,65.83025388569337,2.8667260981365312,42748.317025603414,11404.318208394825,-2.977714522722409e7,4.987161893100902e7
0.0014648331562057137,-0.4157544444242085,0.0008764338840905964,66.51446550026027,2.9944687637897194,37984.44980412787,13259.403802563267,9.133097838642111e6,6.5708509029434316e7
0.0014548307517543435,-0.41502167679709967,0.0008434680823045169,63.15333128194856,2.7617769708697986,19708.295090858366,11434.38282134197,-3.771229844715609e7,4.9390764107171506e7
0.0014448283473029733,-0.41384853401756844,0.0008249818355865341,60.65137462167028,2.6645491401880124,16272.919103644615,10956.910712400822,-2.4474745215075582e7,4.54401582617822e7
0.001434825942851603,-0.4142041218926024,0.0008583342555341205,66.96665202480456,3.0117213008831745,45271.44337732481,12624.553414767064,-108838.36394385157,5.646024685355141e7
0.0014248235384002328,-0.41380315375956706,0.0008757921236402276,70.29944418312573,3.645560603191859,61776.628725531446,22768.422779862387,2.0388758099822342e8,1.856300986095691e8
0.0014148211339488626,-0.41297688490303697,0.0008996462380794857,71.99876344808528,3.32505750072376,35774.15711965685,13505.830418175028,3.777491726852534e7,5.632748630565365e7
0.0014048187294974923,-0.41256937428656965,0.0008681482319262485,67.80411795875712,3.0897910142578344,16615.619545670408,13065.09228155674,3.541998999843313e7,6.5058263426217735e7
0.001394816325046122,-0.412103504262981,0.0008431625573615223,68.74295948128392,3.0898828465728805,39783.12170664005,14220.911767924403,2.987372033346366e7,7.17595845281928e7
0.0013848139205947518,-0.4098568643010512,0.0008255081707893297,62.364513862732366,3.0487275902550706,44517.66422832911,15848.595374225704,1.2460130316002321e8,9.143709183035356e7
0.0013748115161433816,-0.4092475646455714,0.0008580412361471485,69.38057974285101,3.2006931947527373,43718.114705623186,16869.630915308393,7.320719250660862e7,1.0937440201038985e8
0.0013648091116920114,-0.4092018445954309,0.0008360425700254707,68.03382540084748,3.0294608893460464,25447.671826094167,12159.038007594341,2.25469410386945e7,5.791846786203298e7
0.0013548067072406411,-0.4093632237505808,0.0008466472173369157,68.03879266226824,3.175873122603327,33663.41928100946,14912.931772412416,7.65864517238819e7,7.881174262340981e7
0.0013448043027892709,-0.40747294893229263,0.0008420498920321053,67.06817983156017,2.8768645853640664,31662.450567463697,12578.845300954168,-5.7651740278349206e7,6.844582483124068e7
0.0013348018983379006,-0.40638146112998946,0.0008590694080032181,67.07635182845141,3.065069044855663,25847.098185408962,12505.73251119977,5.12952875689879e7,7.026534640651105e7
0.0013247994938865304,-0.40585167620517315,0.0009034947879528787,74.06378642774187,3.4599547195296663,24282.89690272479,14203.076257112238,3.677110838326434e7,6.852018247252986e7
0.0013147970894351602,-0.4063952421283757,0.0008774998936730197,69.72232449983348,3.1529132525125156,34688.158784475716,14079.334313361338,2.402973505416805e7,7.084747898183168e7
0.00130479468498379,-0.4057128117477987,0.0008778352567141982,65.59268151538508,3.09926455239977,10043.806985347996,14110.186266549117,1.0717617396026799e8,7.532313229587387e7
0.0012947922805324197,-0.4049917683808308,0.000863939647174432,68.85862161281152,3.1825406771922427,34470.49083865333,12351.582983312448,1.2218569838954872e7,5.796376056170401e7
0.0012847898760810494,-0.40257410813737077,0.000858461104459744,74.40742500241531,3.4250040400988033,35826.05698212719,16582.617365909293,9.282981668876322e7,7.743356331452686e7
0.0012747874716296792,-0.4033423472302384,0.000868508019076544,73.12596246975976,3.156687453381929,38772.56512735804,14255.910454806608,-4.524624475114562e7,6.82979633895733e7
0.001264785067178309,-0.4012937680231116,0.0008995311057109466,72.99421519360051,3.3441520492330663,28001.68040110512,16480.365954898123,8.337143515321407e7,9.133298335542957e7
0.0012547826627269387,-0.4009833926139981,0.0009066020873715196,72.13786190049987,3.0494931476602694,38396.12311586689,13522.410496342129,1.3910684402042419e7,6.247099515804823e7
0.0012447802582755685,-0.4007228482523642,0.0009240298862115611,72.21498895803228,3.1977240926750254,34386.003518088146,14469.968270466983,2.2424998749807253e7,7.508886087486358e7
0.0012347778538241982,-0.4007399531166302,0.0008915391134118147,71.2578024105084,3.280178518122952,47057.487668091955,17922.601146867048,1.1817525226155873e8,1.24443233207345e8
0.001224775449372828,-0.3992267566531373,0.000934419758253395,76.46481384259017,3.5835782483179375,54288.740273972806,18444.994665145645,8.911675716884379e7,1.2957609982226612e8
0.0012147730449214578,-0.398314243359142,0.0008635676752577241,72.22730703477632,3.2573582177460745,46348.0279824762,16128.84974828533,9.54331116897444e7,8.477250767121743e7
0.0012047706404700875,-0.39669631999847477,0.0009150361019230743,78.23183510083584,3.5171185427093112,67574.17553555258,18626.49036158473,1.1663361946745424e8,8.211105392136732e7
0.0011947682360187173,-0.3968163379173202,0.0008574105389622207,69.88532712809052,3.1066571613148124,35034.23373384569,15682.680929568187,4.154755884761365e7,9.942242537450369e7
0.001184765831567347,-0.3958990829720278,0.000896561097155112,74.79450587646375,3.531722642459596,52447.95769216245,18234.406492734237,1.186767725105476e8,9.77814242589487e7
0.0011747634271159768,-0.39493162316114466,0.0009182586198050313,79.80319810230907,3.8386304453797706,37028.45452844596,27431.7385359263,1.7857955276233953e8,2.7845991679580677e8
0.0011647610226646066,-0.3922496440950781,0.0008799737422439278,76.42580366223208,3.1861255833921747,18641.295327269327,12266.833664750608,-8.804950621505128e7,5.235463974040875e7
0.0011547586182132363,-0.3924189550015144,0.0008909754765522518,74.35801640925068,3.475509803543199,37293.42318246543,14195.887374566499,-1.6424379710214175e7,6.799717684328328e7
0.001144756213761866,-0.391862287750555,0.0009429446868458913,83.35878257430437,3.727959964913031,47915.28976473847,18874.36435389717,1.2787128743502901e8,1.0559067185333292e8
0.0011347538093104959,-0.3922425497091317,0.000972821454950907,77.53204240528706,3.7184746496794157,56270.2211266527,17637.25595102733,1.4376094263440213e8,1.0587197364668821e8
0.0011247514048591256,-0.3917897788620903,0.0009089896236174714,77.45968037941213,4.1288125944937955,66833.56743095891,30820.551588738694,4.419616177395327e8,2.82857971242396e8
0.0011147490004077554,-0.3909092670515529,0.000918368117090844,82.9638084613242,4.153015343526437,90040.16829519767,29906.36231811683,3.3288412000301063e8,2.719861972187927e8
0.0011047465959563851,-0.3889098230138188,0.0009171120388405333,81.32166926104357,3.7256491232804736,55171.890767952515,18005.044651894037,6.782859527976483e7,9.508767102410968e7
0.001094744191505015,-0.3879828288983845,0.0009247936584110899,84.49153002056974,3.6590815258397913,56901.29349351805,19496.038184693352,3.056645713484893e7,1.0023917277313034e8
0.0010847417870536447,-0.38785999891499523,0.0009473743469159484,81.60474566782798,3.4072426152694697,29591.06046829237,13481.389394242326,-1.5725347842119908e8,6.010150868435566e7
0.0010747393826022744,-0.3872836176576966,0.0009181436648746812,80.57642198274245,3.6991875930877547,45539.02528442836,16512.441486576037,8.716366325458509e7,8.147982177026266e7
0.0010647369781509042,-0.3864571819218399,0.000925958782886333,80.09345044141588,3.329850224768347,23956.954165896743,15354.822487617894,-7.040871617440781e7,7.707210685587423e7
0.001054734573699534,-0.3866301041939587,0.000960211714228234,85.32060654275884,3.616141999403575,35572.56770357597,16841.133996774708,-1.1012683961125223e8,8.635874599697013e7
0.0010447321692481637,-0.38589207391056696,0.0009605578162048571,86.71612708279261,3.523327626996259,41395.710575841505,16634.44670353255,-1.4148678203063917e8,8.387896668414512e7
0.0010347297647967935,-0.38329895577256684,0.0009127169416387901,79.98706561712089,3.602331207253271,45864.765827782256,17720.143008399806,4.996097842681783e7,9.275096637264986e7
0.0010247273603454232,-0.3827599974645418,0.0009032381604620927,78.07906625258876,3.14521515232406,43305.872550115804,13111.871963100419,-1.0021431589487976e8,5.631966711226274e7
0.001014724955894053,-0.3848864588169381,0.000992439327276984,86.51073030936176,4.202162643257748,113078.09376220305,26309.983768061884,3.6318040501416177e8,2.0087065426421428e8
0.0010047225514426827,-0.3819622588993516,0.0009927146525150834,88.25810349551868,3.848779995631411,67918.7650098671,19941.543760972538,-4.1046498328865245e7,1.2275010964239517e8
0.0009947201469913125,-0.38128775073669385,0.0010064138468016738,85.03614118709892,3.9283025108360454,57413.06079101838,18317.19408565552,2.407215632010707e7,9.571819074173252e7
0.0009847177425399423,-0.3817844660993724,0.0010380454271020987,85.74158312774479,3.819961685937772,32327.878966190616,18090.03344482321,-9.778982268919885e6,9.927788916423447e7
0.000974715338088572,-0.37992131699278253,0.0009532901878836226,81.3445871435981,3.9491533224576743,63814.47128669879,23741.067814493264,2.0332975089576888e8,1.6389180815285087e8
0.0009647129336372018,-0.3777198741628963,0.0009897011590575598,88.8928233732395,3.8264357173566075,41198.75552789526,17706.86387997806,-7.105451909826562e7,9.209417565918346e7
0.0009547105291858315,-0.37597403334849516,0.0009781019120848077,88.11522970767325,4.189208170098341,48986.6618279533,19304.969998271867,6.590556408293139e7,9.860990191094565e7
0.0009447081247344613,-0.37615045512566575,0.0009606028073603103,83.52464259062327,3.6745197995146164,31870.111493845492,17813.16431872565,4.001113698495887e7,8.480689404843509e7
0.0009347057202830911,-0.37586398882759386,0.0009933332302183983,87.09208498418748,4.126094113140705,84901.45371994903,26364.55929379854,3.225079624132684e8,1.8388941539746773e8
0.0009247033158317208,-0.37433082850504434,0.00095793124866166,82.3361574532843,3.857808660977048,69626.29765813051,24416.949028003968,3.0509415134932667e8,1.710569757233241e8
0.0009147009113803506,-0.3734843125123443,0.0009757565918538975,87.6088887344643,4.284019005669728,82814.74323296639,25535.501464778295,3.072173848322815e8,1.6446648785794356e8
0.0009046985069289804,-0.3728759679619397,0.0009908995293919406,87.24611075809706,4.25055382337086,91323.35791038057,24645.76943413819,2.5581456177994123e8,1.8833009390330395e8
0.0008946961024776101,-0.3724462031711155,0.001009491636148124,89.32057601305455,4.447924314063812,95511.94554285835,24379.28466529164,2.832878154135966e8,1.524007284074943e8
0.0008846936980262399,-0.3718295042272803,0.0010055044905185142,88.12084568737144,4.571785379399359,92128.47289274908,26047.75046957985,4.0633456598925734e8,1.5811116338478506e8
0.0008746912935748696,-0.37049334267090306,0.0010473630803491518,96.11383889776026,4.651671373577142,108720.82879959141,27299.793777434068,3.696200414707344e8,1.590094054789959e8
0.0008646888891234994,-0.3679274499853054,0.0010719149702961533,97.37065135140159,4.513999480071231,68913.75610954581,28094.168783403682,2.56360425763e8,1.8463855626653358e8
0.0008546864846721292,-0.3679885964490968,0.0010269418804795258,98.86809609916583,4.727673179400125,119557.47104738156,25927.754321570086,2.4374570685107845e8,1.5183582201942474e8
0.0008446840802207589,-0.3672389215872681,0.000946822983687355,88.41607165495022,4.061119062670604,56026.3680851441,21590.91785486485,9.198440894933578e7,1.1487966610581991e8
0.0008346816757693887,-0.36669494163135824,0.0009910719682720492,93.96637369239978,4.131039965277126,54266.732119220585,19544.735327771967,1.1035828390515696e7,1.1132645690259801e8
0.0008246792713180184,-0.36646015008086397,0.001057280041909781,103.72210504139262,5.09844556523781,127869.88618094855,38779.08955659,4.454242761232149e8,4.086307353452693e8
0.0008146768668666482,-0.36371573926306155,0.0010726260747169845,105.28790229601346,5.093132572704603,126943.10538627503,39935.38096370184,3.205846208215846e8,4.32766584885774e8
0.000804674462415278,-0.3615649989679077,0.0010515466895416193,105.42045380730163,5.300201896868577,107308.3351470735,37743.61161965328,3.653163613449549e8,3.851397060441263e8
0.0007946720579639077,-0.36216407853936833,0.001090840579291074,107.23157196485097,5.631446459917376,130537.55124989063,63932.575126080366,8.009531252763093e8,9.939295743079487e8
0.0007846696535125375,-0.361988012395479,0.0010335403866699486,98.83643104769801,4.480012557388898,89499.15601791305,26119.25827088021,1.468239191869252e8,1.8818746294793078e8
0.0007746672490611672,-0.36155142573453486,0.0010929081941990146,104.8207448183216,4.8853557403386985,85431.1653418109,25962.914336822978,1.1513630637098296e8,1.3698499325768018e8
0.000764664844609797,-0.3604061963085551,0.001028261786628367,101.79144372913838,4.796014172034313,55275.097535108616,24232.49100624385,3.560912297972143e7,1.5103171122929254e8
0.0007546624401584268,-0.3591614820972609,0.0010717878483622746,104.82270796226685,4.812825286782611,80916.0332818436,30286.40660149092,2.4488618726735264e8,2.0564906029592454e8
0.0007446600357070565,-0.357519156469265,0.0010875562503618176,109.74056369883992,5.075687884798696,104635.32411488303,31918.420072960682,2.029245315227994e8,2.3532744682660538e8
0.0007346576312556863,-0.3563233111610316,0.0010695811472597719,103.98899057743576,4.73758265705186,70798.57026037585,28843.788690568785,1.1398540369869563e8,2.2150580552527633e8
0.000724655226804316,-0.3556072941038001,0.0010999742255661505,115.82149283538605,5.460652171561064,109085.16565678683,27917.79196820485,8.759044125195758e7,1.7721634052738145e8
0.0007146528223529458,-0.35641458758496447,0.001113559141783378,106.7290844075396,4.884928377473769,101288.26632804704,29329.775116282937,1.4563902050903115e8,2.1234500020042476e8
0.0007046504179015756,-0.3542524160351022,0.0010875203816875316,112.07603284858156,5.696521185098263,147678.93067431715,42370.98056275589,8.097572507344941e8,3.443293968444616e8
0.0006946480134502053,-0.3530168366394064,0.00109068784057082,106.33095043421068,4.904716912955247,89395.63963103047,25000.986087124606,8.793214649099645e7,1.4886545761191696e8
0.0006846456089988351,-0.35100775513140253,0.0011100654366344462,105.51572319188801,5.317030125561071,68329.69918873445,32696.63545940515,3.3104091196731645e8,2.4581875673798278e8
0.0006746432045474648,-0.34994740127791013,0.0010937578444955123,109.99412040512414,5.268328823333388,102481.17984844874,35263.877823236326,4.775054470979475e8,2.6675996374883786e8
0.0006646408000960946,-0.3493195843251597,0.0010730916075187933,108.18136957656759,4.527483819669655,119329.5336106355,30618.843937622725,7.608516764561863e7,2.611592081927789e8
0.0006546383956447244,-0.34690046595064633,0.001109187457753675,114.75147768446932,5.267687144902943,102168.22243089524,34118.55708382836,2.233848755852486e8,2.4936768463571367e8
0.0006446359911933541,-0.3463125801932911,0.0011296805922836166,122.67225406049538,5.836400834790847,196152.34766176384,45488.947811287246,5.986158587899277e8,4.2279374184533876e8
0.0006346335867419839,-0.34368752781084916,0.0011402428672998074,122.94222135768234,6.237299970787049,118070.72538319702,47885.26490702404,7.409851354373598e8,4.359560627642947e8
0.0006246311822906137,-0.3421549581585714,0.0011467743931921702,120.25410408296423,6.326528122522233,177680.34788128454,54053.80597378044,8.783134433412659e8,5.668578616225966e8
0.0006146287778392434,-0.3416159363517363,0.0011696213106209068,121.79867626872957,5.542376336405545,133841.0520691019,35591.770766598966,2.5983403248619206e7,3.100129315035883e8
0.0006046263733878732,-0.34034717440149687,0.0011125696747188065,119.82282588083586,5.693882816411042,198023.82962965465,39416.61310026325,4.1262494506994987e8,3.100712674299901e8
0.0005946239689365029,-0.3408120723844622,0.0011701016947009485,115.26537491935711,5.657533428311826,147868.99033326434,37619.415368975446,5.3218658542998695e8,3.005831116676863e8
0.0005846215644851327,-0.3399130303708371,0.0012159421972227965,123.12736202592893,5.970614217466795,159900.57026268923,36646.50101879361,4.1662179515934914e8,2.3457805502782077e8
0.0005746191600337625,-0.33717671587232323,0.0012180231298265143,121.58409274541131,5.5351679806837115,136024.68970337958,30532.35048323401,6.105840712016155e7,1.6866695654054013e8
0.0005646167555823922,-0.33545238446591247,0.0012408926997662991,125.39729302529102,6.057664313797282,194255.5646191797,36793.87984705587,3.4160991939110154e8,2.5183104348329037e8
0.000554614351131022,-0.33599073334559215,0.0012708033853395203,130.5615948663768,6.178726166229767,137859.97085997238,42373.05894471755,4.444436167141098e8,3.054092506810687e8
0.0005446119466796517,-0.3343498393610644,0.001270644360252434,139.2606607364251,7.512855839247753,193587.13485414447,72817.72375058138,1.3715679725841076e9,9.489833133091295e8
0.0005346095422282815,-0.33116811655233325,0.0013014557683065807,140.57046162082833,7.846310313338629,306706.9488485286,75556.6101347721,1.7116686817948043e9,8.666735323330286e8
0.0005246071377769113,-0.33026913607704045,0.00123726732882654,130.96630916338586,7.2851999601299715,274040.54915870685,62303.89575342404,1.4715344258007662e9,5.65224124981336e8
0.000514604733325541,-0.3292747078121756,0.0012986779869155012,136.82981685430508,7.413590249490178,284294.80021794856,59699.559851686165,1.3666572474091623e9,5.452189504071078e8
0.0005046023288741708,-0.3281450487164984,0.0012356277599060602,126.76278266635518,5.41043253605594,118798.51295563801,30115.777696904584,-5.704975640418571e7,1.750331736853324e8
0.0004945999244228005,-0.32639004437124824,0.0011726117009142048,126.3630295468856,6.190525898694853,151521.27131382248,45024.31413413108,5.598858633236428e8,4.305631844343241e8
0.00048459923709742725,-0.3248832150738017,0.0012041257220439566,134.76022166482124,6.496178949025296,177959.2234249501,57582.875268363925,5.041349246480367e8,7.067053868865079e8
0.0004746014892589301,-0.3220416174783604,0.0012331075104539688,135.5632282156781,5.8439937655391665,95112.11925925437,34306.64759495674,-4.507886486812234e7,2.3361393662301627e8
0.0004646037414204329,-0.32068992887905917,0.0012961979852511168,152.4330697591115,7.163098422555004,192832.76784914205,58241.43157376956,8.949581475149226e8,5.063538451549531e8
0.00045460599358193576,-0.3197990333908092,0.0013275638800673234,166.05435027764764,9.343713217513972,397420.8256177734,123749.69480350256,3.494872322622351e9,1.900338764014927e9
0.0004446082457434386,-0.3186951476229151,0.0013642983454112488,166.1135605478355,9.682010961538396,473459.4063965309,122271.28524806105,3.8259734563358464e9,1.8800950984297676e9
0.00043461049790494144,-0.31878542372785157,0.0013721627989054506,166.52522465562092,9.037906644179337,379413.3360159583,95521.37674262306,2.7073102946309333e9,1.1125728435238178e9
0.0004246127500664443,-0.31855599577858085,0.001447739250021746,171.4866967730892,9.715000427124956,458156.15607026464,114703.84220659133,3.3419816853810225e9,1.6578647881544302e9
0.0004146150022279471,-0.3154749359498164,0.001349390025777471,160.37828588861026,9.367812438777547,366718.9613168723,130706.41619754155,3.439885168495189e9,2.566816094884724e9
0.00040461725438944995,-0.3123624858156363,0.001329409352518907,162.73050007911044,9.979289800296758,409054.2030390103,174903.2735462108,4.381189313943725e9,3.9545706108801866e9
0.0003946195065509528,-0.3114903101924465,0.0013562517048185468,169.33479522239094,10.792719409407281,431520.10431469727,188396.64144653396,5.521851627322093e9,4.1409220947629156e9
0.00038462175871245563,-0.3107507638337338,0.0014068893064279958,177.41845474474064,11.274912376169713,495534.9855046544,193430.34024386966,6.108135903236524e9,4.0159804255078354e9
0.00037462401087395847,-0.30920222024935357,0.001366590089135798,176.71246690940114,11.465445973699612,530445.2965616992,189564.04651344332,6.465581854195777e9,3.811748569207597e9
0.0003646262630354613,-0.3064598429371399,0.0014083809308821581,176.71330492402075,9.317048856525696,359272.5968016513,112137.88193129448,2.3109817211869926e9,1.7025527645794096e9
0.00035462851519696414,-0.30448555496042534,0.0014784173625150359,189.7185257596598,10.15196105534638,481538.47374870785,125864.69518830972,3.3499205703967566e9,1.9894164132524042e9
0.000344630767358467,-0.30193175004595835,0.001472420166563599,198.55758795385546,11.8362614010421,604981.4146810655,175837.3366693401,5.897161641529208e9,3.2555273036690345e9
0.0003346330195199698,-0.30067350869000076,0.0014992056465444633,208.16488357435657,12.185655043442152,640070.6515646108,166521.84340572145,5.527940928323721e9,2.6824892985604463e9
0.00032463527168147266,-0.29877126257728376,0.0014768629962766157,218.8438235661736,12.365477400293077,671174.5298740009,186808.86156464613,6.188413602197339e9,3.155134887173966e9
0.0003146375238429755,-0.2965548043826311,0.001472589689120469,214.3448808211896,14.34042898723864,850281.9095720111,237357.0106701688,1.0766075668923326e10,4.387788173595275e9
0.00030463977600447834,-0.29599645807879643,0.001524162495814849,213.95187328707624,13.1191662614137,819377.4765331945,206303.63230487407,8.562405849184141e9,3.4409834073796086e9
0.0002946420281659812,-0.293273779234456,0.0014584351762383955,200.3926918263109,11.443676171975556,593411.1265288612,144657.22601185404,4.441139671098399e9,1.925997390137133e9
0.000284644280327484,-0.29162977674699503,0.0015290452907715123,205.47450477735526,10.986124177218914,500438.36908298486,126433.98288781311,2.959940956605262e9,1.6096081199568255e9
0.00027464653248898685,-0.29106481919066574,0.0015090038255153912,207.80378382739053,10.500868551024814,413736.67511328874,99210.92352463245,1.456035255611416e9,1.1588588985254114e9
0.0002646487846504897,-0.2893183935697161,0.0015548589987825544,216.33816398358465,11.233099005900112,486384.17706507427,104013.705299165,2.5575651594664907e9,1.0844893693805158e9
0.0002546510368119925,-0.285535879632429,0.0016242920508997135,227.81177815648226,10.653364102755846,505524.4254867591,97333.31462689748,1.3138820762280931e9,1.0168757018174076e9
0.00024465328897349536,-0.2832683809761729,0.0015944685285205343,217.05977385591726,10.635967680962477,483585.13665804476,102427.85388568946,1.9463069706378973e9,1.0305543709565845e9
0.0002346533292438835,-0.2804489998741774,0.0015478297065314893,221.0408223597559,10.70787290869882,459250.41650489083,101579.96190501674,1.6329979366734889e9,1.0602107346598716e9
0.0002246532530989498,-0.2771974892375583,0.0015811836356571854,226.46776099340426,11.037660335043984,518701.1339310762,105089.52068452752,1.3688365937528524e9,1.1058464239641156e9
0.0002146531769540161,-0.27559276243046044,0.0016490216506106633,245.1716569350387,11.644441446982967,538929.6214809878,120356.32768545591,1.0140164587235618e9,1.482880878585137e9
0.0002046531008090824,-0.2746145407493932,0.0015712224476502465,230.7590289536167,12.545854959428404,677031.0276185336,155030.63215447223,4.1509432877484074e9,2.274427691422081e9
0.0001946530246641487,-0.27465184957640304,0.0016248199027695314,235.11135616733242,11.805601459776723,727106.0039013166,125670.2923583476,3.6496848466667376e9,1.434213695022949e9
0.000184652948519215,-0.27332073966796677,0.0017423601899633407,270.50685123050823,14.023006559266252,848423.6087947991,185813.54913754656,5.214632332469532e9,3.16837881095699e9
0.0001746528723742813,-0.27103838559022325,0.0017581083356564354,279.7586443835566,15.523667523333154,1.0531324910890404e6,224397.1082963912,8.083392167809351e9,3.864252665511848e9
0.0001646527962293476,-0.2688342403686365,0.0017735055197877418,288.0415255832793,16.62497347732741,1.161615572559496e6,263493.4447992269,1.1021742765496964e10,5.013638159647423e9
0.00015465272008441389,-0.26531430142819784,0.00176999009620077,277.1927549228084,15.449500967419544,981205.4337155407,218123.82323674107,7.959408270790477e9,3.835958332374192e9
0.00014465264393948019,-0.2619783959283632,0.0017627273083009017,279.1341079680219,15.187671271357168,856701.7454556827,162378.1203122862,4.688845468182369e9,1.6790801589153996e9
0.00013465256779454648,-0.2585408659208515,0.0018172767388426945,297.3230828579251,15.422279753101723,814553.173487542,147265.42366629327,3.5347091918067136e9,1.4163385300523918e9
0.00012465249164961278,-0.256298518685021,0.0019028486188145512,329.98625168475155,18.15461232459695,1.2413125173707437e6,218536.08316881658,8.998372590172226e9,2.7458231072697444e9
0.00011465241550467908,-0.2521234705139168,0.001948950242662421,339.1510697448525,17.787741068158375,1.1659745790416664e6,208897.30251877967,7.627530913943318e9,2.5980800830570765e9
0.00010465233935974538,-0.24870470761221258,0.001920380318012483,335.44149253604354,17.30718554414616,1.2383442431193816e6,218437.77609858892,7.384166786708933e9,3.004878921155984e9
9.465226321481168e-5,-0.2455261689378467,0.0019446266427941038,339.5562756044437,17.628591688685773,1.1854766236909404e6,201234.76525040058,6.557858972409459e9,2.490166268420105e9
8.465218706987798e-5,-0.24191329006335627,0.0019427385817017502,335.0361728390674,19.193067807899226,1.4542013842292828e6,273673.6916781371,1.2351582370904303e10,4.646871855434968e9
7.465211092494428e-5,-0.23716979497921692,0.0020529425472446063,368.64582871403957,22.642293963976446,1.9220125714739957e6,406510.09334207035,2.0847647145617794e10,8.256382942206355e9
6.465203478001058e-5,-0.23484577880701,0.0020809883906678065,401.6619735383823,25.06952807199186,2.204706871872955e6,455133.8285190245,2.4375630629701866e10,9.462275853678377e9
5.465195863507688e-5,-0.23212711633072378,0.002172432358305925,421.08051271578955,24.981815738485892,2.1464774407909177e6,437809.2665701646,2.096203880059888e10,9.275756954958149e9
4.465188249014318e-5,-0.22856219847307102,0.0022453611223289993,446.09031204735237,23.6107975539693,1.9995691455181397e6,366512.9239735647,1.2895183313063469e10,6.425754883633616e9
3.465180634520948e-5,-0.22487154016569047,0.00222962788948276,454.8783950736197,23.64531026750174,2.299585077895176e6,356643.5791170741,1.535186998615307e10,5.850493180988946e9
2.465173020027578e-5,-0.2208792710175559,0.0022086857757614474,457.2422925386756,24.291003852714635,2.1546342775296196e6,379790.2949782419,1.6032664286758995e10,6.777992089616904e9
1.4651663150289096e-5,-0.2159708976903821,0.0023298024432128997,492.8715292081078,28.213228918597977,2.8861589183332594e6,510210.0422558537,2.785483477602121e10,1.0273305172261412e10
4.651732524507679e-6,-0.21034168178617563,0.0023880616565653493,512.2584385106636,31.40848716480687,3.586805420711145e6,612456.0607248008,3.934909165018234e10,1.3189965567979534e10
-5.348199920263141e-6,-0.2056390427507094,0.0023943812734376294,523.2453420460852,30.584146685784958,3.352911065531536e6,547902.1592472334,3.4962343140730576e10,9.920695125903946e9
-1.5348132365033962e-5,-0.19983183178263914,0.0024422322464387218,557.6153440393053,34.306838311663725,4.112369863562809e6,636418.5774850576,4.946172216760571e10,1.2036195143788364e10
-2.5348208509967662e-5,-0.19393861377052607,0.0025065923650438096,589.5853967472971,36.88698229183072,4.611642642107395e6,657694.1981528951,5.6467525640913185e10,1.1658937594843979e10
-3.534828283591196e-5,-0.1883689002041027,0.002568956861102603,622.2436944470999,38.8024546584595,5.101990740982499e6,745393.1647408701,6.101801468391869e10,1.4285014125843813e10
-4.534835898084566e-5,-0.1820257319317728,0.002770448331252322,697.1236531928976,42.938845701804944,5.95354948385903e6,867832.4043684443,7.453534488362689e10,1.8082580818526917e10
-5.534843512577936e-5,-0.17873930058748877,0.0029124783732677214,759.288277783457,48.29517739721989,7.351085988972867e6,1.136812231451047e6,1.0842872559460506e11,2.6518018422576153e10
-6.534851127071306e-5,-0.17219014878313754,0.0029256859839927006,784.6347832960399,48.626520397680856,7.499956471010398e6,1.1022124568438912e6,1.0517427607293271e11,2.4312024092064747e10
-7.534858741564676e-5,-0.16378851298149258,0.002982257707757654,817.3041862690498,50.75484770347944,7.9065088466950515e6,1.1611341023048765e6,1.1092135465389052e11,2.774132122308629e10
-8.534866356058046e-5,-0.15799964536883648,0.0031407263965609745,905.5886141027104,54.76885613936684,9.114297795885494e6,1.2799826215590884e6,1.2617320764405287e11,3.073391252842285e10
-9.534873970551416e-5,-0.1490542582422189,0.0032725551382614157,991.4859652514502,59.66392909802242,1.0252508382774374e7,1.4453314202996267e6,1.406709346028566e11,3.463677974073472e10
-0.00010534881585044786,-0.14112643605721478,0.003437269775546907,1089.4086786767543,64.8569423298934,1.1880177347105915e7,1.5470684162331368e6,1.603304667975414e11,3.6009396400193855e10
-0.00011534889199538156,-0.13211872665523988,0.0035941662397730944,1187.5946634404474,70.08296079051993,1.3343257931854581e7,1.8034541506391482e6,1.910925341890111e11,4.789286898397625e10
-0.00012534896086435765,-0.12093249662525937,0.0037480495010334173,1287.4631500170779,70.04265941875464,1.384199854848212e7,1.7034168654100627e6,1.5664391754108093e11,4.022901942184728e10
-0.00013534903700929135,-0.10893911889493404,0.003950025085314693,1395.5642311059032,71.58555571171195,1.4450809971958559e7,1.6117659018355303e6,1.2077585362896013e11,3.4442191605945274e10
-0.00014534911315422505,-0.10040739372200469,0.004021939907922283,1482.6868813522576,73.21224432980796,1.3931974573774196e7,1.5377384049291597e6,8.121913913817792e10,3.175902563519882e10
-0.00015534918929915875,-0.0885947345574159,0.004167105897177504,1616.1749867893777,74.24110348675163,1.4680058163753381e7,1.566908705526064e6,4.1727173327102066e10,3.70414620593045e10
-0.00016534926544409245,-0.07715009662348103,0.004321884154533438,1725.18300652468,71.79023697526316,1.4497688833611595e7,1.3992630971893468e6,-4.0348754724991615e10,3.5469326291983025e10
-0.00017534934158902615,-0.06332849685344223,0.004370762916950041,1798.4754663010772,72.46329138022605,1.4833346696620874e7,1.367869311698216e6,-7.023653658824806e10,3.672390033690945e10
-0.00018534941773395985,-0.05063515833564702,0.0044812848990877065,1901.3745967031105,72.34131761500124,1.3915984717674239e7,1.3243073736455983e6,-1.367177737880938e11,3.9400591803433075e10
-0.00019534949387889355,-0.0356544206621457,0.004686879989972329,1977.455328346665,70.11466325393756,1.2367031208381513e7,1.3044495552739757e6,-2.1633512475233728e11,4.028206112819276e10
-0.00020534957002382725,-0.019410739688322506,0.00476081269134455,2017.2512526562848,67.52437805599347,9.820792343939682e6,1.2483215356898871e6,-2.824460715135959e11,3.935315731660985e10
-0.00021534964616876096,-0.007239169907305438,0.004858649861135471,2128.4921579120046,68.41831474636554,7.2519311864414355e6,1.3303103946088543e6,-3.597059563498197e11,4.112624323350325e10
-0.00022534972231369466,0.007916721202834537,0.004926707246550303,2203.911538097106,69.44007703936134,5.4224693962442e6,1.3890940750336614e6,-4.0144879408164526e11,4.364870330593097e10
-0.00023534979845862836,0.02157228116341139,0.004907753025219136,2213.82868274365,71.02298715959921,3.722015740701792e6,1.4397519295605868e6,-4.111421057302158e11,4.4296961215265274e10
-0.0002453495981171727,0.036529022518863676,0.004972630771230593,2298.2522861938132,69.97029820190686,1.9268254355735085e6,1.4871990768147479e6,-4.77600725871667e11,4.645722250450279e10
-0.0002553473459556699,0.05278766882302045,0.005027923775061384,2349.5530319376467,69.83056341945122,-672298.9374256047,1.570326577781864e6,-5.2740578654620715e11,4.713885424603013e10
-0.00026534509379416704,0.0673841576330285,0.005037215008308641,2395.7108062786833,71.98053833228832,-3.985101059270163e6,1.6682165709060414e6,-5.4093128919228864e11,5.05397015835745e10
-0.0002753428416326642,0.08059746420462585,0.004899131527214368,2334.58304758499,73.25582610326086,-7.171950461745787e6,1.6231527462977413e6,-4.834820339565235e11,4.8459517457412346e10
-0.00028534058947116137,0.09708358099585038,0.004830974672257924,2283.794346265207,75.89644753826033,-1.0894690398554508e7,1.6085793800299787e6,-4.251186181843335e11,4.820296103033934e10
-0.00029533833730965853,0.1133716937741637,0.004700038047006058,2184.5558141902006,77.09471537331052,-1.369687205507229e7,1.5890750583243123e6,-3.389824459329674e11,4.705015684625822e10
-0.0003053360851481557,0.13025795572266793,0.004622476346283425,2116.9092550176783,80.92145914550521,-1.6778487096146647e7,1.6656539147618283e6,-2.402425453033046e11,4.914171951443301e10
-0.00031533383298665285,0.1454146007646923,0.004543200567194226,2052.6711740203823,80.82483695895502,-1.9063157786380373e7,1.6932403808731316e6,-1.594555765239995e11,5.0270180209893265e10
-0.00032533158082515,0.16073235555132018,0.004422861671321112,1961.7199247999094,81.49346708000566,-2.0925739332716033e7,1.7241115158176643e6,-7.736495410163376e10,5.085530779033154e10
-0.0003353293286636472,0.1753137956560533,0.004360831258659248,1867.0265018823884,82.26408701505804,-2.2518876056657538e7,1.7329059303500715e6,9.699192261432554e9,4.927809999934526e10
-0.00034532707650214434,0.18991733630492974,0.004235462873526652,1755.4657310328369,85.25369695971828,-2.279196280022287e7,1.8160917875050278e6,9.404748265077954e10,4.543993016078801e10
-0.0003553248243406415,0.20515690812786005,0.00408199717125702,1606.5159363479568,87.49843228208525,-2.299709350813661e7,1.9733489262395632e6,1.8253137027579007e11,4.608869141177216e10
-0.00036532257217913866,0.21651909176142844,0.0039795036752258515,1454.305435600341,88.55477601855422,-2.253144187843612e7,2.2398796485457313e6,2.8565961709338403e11,5.351478043355735e10
-0.0003753203200176358,0.22786687198846262,0.0038053916021408125,1298.6569939174426,84.98797545338103,-2.0911128645355802e7,2.2460200002668905e6,3.135587411085387e11,5.5146798536693665e10
-0.000385318067856133,0.23752016931126355,0.0036055736594873193,1156.518459848525,77.72365243701627,-1.8182289661302578e7,2.0561291049543037e6,2.863606686694746e11,5.214346450490671e10
-0.00039531581569463015,0.24756893706997507,0.0034192270267204704,1038.6059386611018,74.06066194432049,-1.6484630813247386e7,2.0327834568111603e6,2.848670463389797e11,5.389855938570201e10
-0.0004053135635331273,0.25652144035800917,0.0032613395510945552,957.4166347877539,74.27236909154816,-1.5747366494599301e7,2.137600401424278e6,3.113027119831809e11,5.888172896360431e10
-0.00041531131137162447,0.2641861646284077,0.0030636845526007344,848.4738285539394,72.23560742409107,-1.444553144280939e7,2.2257380808618465e6,3.159950202835751e11,6.8371865598449745e10
-0.00042530905921012163,0.2727214112439805,0.002744697909679364,699.6626322695491,62.10953465370288,-1.1306186578383425e7,1.8022671174709687e6,2.4323051349981888e11,5.11880184579346e10
-0.0004353068070486188,0.28148017304980066,0.0025544645339710325,604.7120153489577,56.19127070870165,-9.339025981844531e6,1.6192849217725545e6,2.1072975638612894e11,4.561098657548767e10
-0.00044530455488711596,0.2894461789988781,0.0023778729470065015,513.7372996086019,50.960602958426456,-7.683240633614539e6,1.432334474871861e6,1.7593134838155652e11,3.9681457557847595e10
-0.0004553023027256131,0.2952313041373791,0.002236476656415065,454.38078049347416,47.72303675753419,-6.527521854498348e6,1.3813449566290088e6,1.5463188863805518e11,4.201781883924013e10
-0.0004653000505641103,0.30046586817052867,0.002051209312995161,382.6136168743137,40.4689526841087,-5.095307726593869e6,1.0799459867036645e6,1.1370894062412906e11,2.93395748005914e10
-0.00047529779840260744,0.3050553825226916,0.001964913017293595,338.65377351241005,35.84634773728849,-4.103225651480514e6,938624.0575203568,8.911737603093314e10,2.4996608892690624e10
-0.0004852955462411046,0.3076878757757996,0.0018190667431190555,291.55884216803986,28.61250785463207,-2.742549740180248e6,723685.8689391509,5.514842501891123e10,1.9982831035967632e10
-0.0004952965537086129,0.31236217964461005,0.0017021786248388492,254.13390806377473,25.041082808929172,-2.1199009437862667e6,642409.3483828446,4.287358134619268e10,1.8209848727488083e10
-0.0005052989581599832,0.3164731315520041,0.0016223784982636884,228.52487195815496,23.45973404723207,-1.892300316166118e6,616876.6460705862,3.869091920565661e10,1.7647826455234188e10
-0.0005153013626113534,0.31957009754774074,0.001583636841725087,219.96275025132397,21.673816844483024,-1.5074965891348042e6,583924.7817126077,3.3653968845104897e10,1.648397897713166e10
-0.0005253037670627236,0.32167636420252893,0.0015390255094170475,202.3599346801323,16.95010519916423,-1.0186396870233796e6,410804.82551175414,1.906639354907185e10,1.0674243515651667e10
-0.0005353061715140939,0.323405872795575,0.0014610962445907579,196.79647442815394,15.225181172139228,-833709.9458138829,339899.2622091136,1.4048257222064148e10,8.261067750380493e9
-0.0005453085759654641,0.3244880397706536,0.0014393349022109472,182.83302000270703,13.256488581645186,-638428.4025219567,276811.862261545,1.0288787186144825e10,6.78191345421711e9
-0.0005553109804168344,0.32561411716977456,0.0013422825475509896,167.22881115713534,9.32567627077447,-365588.1713907825,102827.90020644673,2.398094306193299e9,1.6294606781478217e9
-0.0005653133848682046,0.32832783007522814,0.0012845413254718935,156.02113861124764,7.239336651207825,-242372.90988588805,52380.93973332369,4.6315878462876976e8,4.172045498452948e8
-0.0005753157893195748,0.3315625514304702,0.0012910690086480182,149.85908147995067,7.386550347459384,-221506.2432665182,53663.06718202323,5.588636077232773e8,4.3504040875153774e8
-0.0005853181937709451,0.33301836564292897,0.001220951513827271,137.20533047773887,6.385926640042651,-203963.77374466596,44124.94813786503,4.225658106661521e8,2.9947444215200084e8
-0.0005953205982223153,0.3336469319817406,0.0012359302030181556,138.50055835437144,6.8385465162309185,-158417.31581901212,49222.33017677959,5.773834971337804e8,4.470786788574907e8
-0.0006053230026736856,0.33378089498748886,0.0012711728008948531,139.93887237394048,6.872301921922618,-197468.68524465288,49551.70912843644,7.606404602781901e8,3.6436750673509765e8
-0.0006153254071250558,0.33622402947231605,0.0012663299420990312,145.0064392518445,7.071620810905014,-205194.35411976994,49689.35014677534,9.355522263589675e8,3.4757253780466235e8
-0.000625327811576426,0.3364605248014559,0.0012777191868315319,145.23451916531073,7.354291656800348,-281535.8094144466,56293.142201284165,1.1381871261675694e9,4.6838081024311185e8
-0.0006353302160277963,0.33749314780483836,0.0012669112018543237,139.29503738675785,6.78481246005313,-221268.9574717594,55571.85759882188,7.815732540904881e8,5.565946571373779e8
-0.0006453326204791665,0.34026342977695456,0.0012483103207994032,133.36397918421974,6.776487001417973,-234451.6960787595,55507.02531466329,9.805909367258699e8,5.2481122022498345e8
-0.0006553350249305367,0.34053240971364723,0.001252981466255348,131.60547149808812,6.090635800525923,-192964.85795904382,40694.01800706012,2.974044424906864e8,2.813193088465561e8
-0.000665337429381907,0.343578333331403,0.0011633055304369584,122.83096840478277,5.4384121880422684,-113146.81964866283,31129.29468304267,2.425900121676938e8,2.060409627623758e8
-0.0006753398338332772,0.34570339053397764,0.0011804302346476194,128.38975594126055,5.880995491133825,-170548.3002130377,37770.49703837991,1.3936224543798333e8,2.905313530235392e8
-0.0006853422382846475,0.34788791667603075,0.0011362088277339548,117.04287038977732,5.4970243484162875,-133960.64622019103,34812.28457142455,2.860944518758834e8,2.4054384981389615e8
-0.0006953446427360177,0.34842921582197595,0.001109041736845862,116.09254950180063,5.60886231591052,-157850.47368516325,38658.61860874279,3.379723020328815e8,3.183414701244412e8
-0.0007053470471873879,0.3485965898045688,0.0011559254931489934,120.64606150375626,5.431813217594148,-112210.83439109052,32048.97006866045,6.813986632878657e7,2.0804744900417158e8
-0.0007153494516387582,0.34907371598140163,0.00115190097575985,117.42512727048837,5.314854527752892,-60406.44816507402,30408.466946344182,9.936667023794958e7,1.694799533470779e8
-0.0007253518560901284,0.3514399892127258,0.0011059297852509704,114.51509273935808,5.3187100446758455,-174015.49798928216,32103.121179173806,3.550063995079372e8,1.974778594391994e8
-0.0007353542605414987,0.35203103373679917,0.0011250359974522893,117.17472555619013,5.261161898219829,-96014.83974483964,31668.04377607102,8.132608787715735e7,2.19637265783125e8
-0.0007453566649928689,0.3537949064464774,0.0011105492907776899,112.33097269404855,5.757759133487545,-137891.11449031485,41913.985649136004,5.919661448738674e8,4.3700457517079526e8
-0.0007553590694442391,0.3520735044476751,0.0010773804175369334,109.98983805981814,5.019534341167907,-75591.45254142558,26321.55697841876,8.766336272460638e7,1.540053688151289e8
-0.0007653614738956094,0.3521493006656965,0.0010807831910014385,108.32706733613834,4.8388475539463665,-115019.73093386473,28651.250166872658,1.2426117762054232e8,2.0369141707152504e8
-0.0007753638783469796,0.35546270806864777,0.0011360191468843652,114.37673354429343,5.2754009573849,-130781.82808919586,30549.605048249297,2.036517850478219e8,2.1689108759585848e8
-0.0007853662827983499,0.3581880715489242,0.001088865606289164,107.26065066118969,5.2258068305154035,-105646.73371421667,31158.495527768704,4.3699025720732003e8,2.1699643941992828e8
-0.0007953686872497201,0.35833250134697303,0.0011448654182435198,112.78696777344503,5.916616133667427,-162001.0334614018,43958.14523136422,6.915424533234154e8,3.624661945256683e8
-0.0008053710917010903,0.3582324077352532,0.0011183511524526116,109.22229190027964,5.034413983528593,-99382.91078617981,30101.45607826815,1.799904087615055e8,1.8843497212779337e8
-0.0008153734961524606,0.3588895307880448,0.0010571029017670483,102.42836075083021,4.824062326347314,-104787.57062725876,25986.898495407833,1.5607150912635642e8,1.5492848007921255e8
-0.0008253759006038308,0.36089113086691943,0.001087208522351815,102.88449490768572,4.856295602092382,-88966.67437291358,26588.36231884155,2.2900875313912508e8,1.637764918000786e8
-0.000835378305055201,0.36289133398621926,0.0011101412541512654,102.00761313561739,4.759356772205675,-53829.02418316123,24228.779233827463,1.5599494688861278e8,1.1988146495224738e8
-0.0008453807095065713,0.3622018745202513,0.0009934584442665795,94.4445515307933,4.306730856799137,-82505.85096409262,24927.803462667922,3.2498742880558807e7,1.72480315463237e8
-0.0008553831139579415,0.36340553828363775,0.0010010750725332367,98.36170022198506,4.349965667920023,-81967.0000356021,23229.10756582392,6.522091709514457e6,1.1632570454047176e8
-0.0008653855184093118,0.36600498059297387,0.0010072934505402206,95.53375452321903,4.5839994508010395,-84315.02853749419,27229.67881242231,1.4495679984660408e8,1.8252929236757985e8
-0.000875387922860682,0.36850852336427486,0.0010255638668315204,96.23541639725687,4.394442460272802,-63897.4536564101,23375.33167759537,1.7349279044552228e8,1.3850670174467123e8
-0.0008853903273120522,0.3687032949197455,0.0010681427389696262,99.90178090752757,4.36772100701729,-120458.0686762681,20857.753359305345,-5.875944086672411e7,1.1375841208228412e8
-0.0008953927317634225,0.36877569091523765,0.001069213804957317,102.6469748847573,4.490981248517993,-79827.02535545763,24248.139197056098,9.661352484359017e7,1.3217741754888272e8
-0.0009053951362147927,0.3707364859608642,0.0010288041411639136,95.09827934171732,4.3748711781313725,-84463.4221563203,20818.62465603475,7.894669321098398e7,1.1416228337716837e8
-0.000915397540666163,0.37182603908784223,0.0009811337566997473,91.30724943511859,4.1984426825295715,-66470.14968351724,20283.98273361669,1.0920176511489639e8,1.1110366422898503e8
-0.0009253999451175332,0.3713409584752662,0.0010236284139818863,92.36845472152588,4.513337473528729,-82459.07024302335,26354.627410447974,3.479258443386118e8,1.6456483717404205e8
-0.0009354023495689034,0.37247627379950426,0.0009748559075066358,89.3767721613685,4.270966029462177,-71244.50521081721,21457.879206433296,1.767806637749361e8,1.473340965751364e8
-0.0009454047540202737,0.37257071958073357,0.000984345567981119,89.91090847495815,4.69512894123987,-71028.3029656354,30545.379413824525,4.7366158814678663e8,2.4399914581515637e8
-0.0009554071584716439,0.37382257485511944,0.0010368025702955374,94.73124296439248,4.48693143915067,-82567.96885485543,25756.38358712258,2.403516119832139e8,1.6157962600520194e8
-0.0009654095629230142,0.37521832582406933,0.0010110857144218855,94.76388642245179,4.510068664863784,-75353.60132407173,28466.903377770912,2.5789403390924034e8,2.1890246636390194e8
-0.0009754119673743844,0.3769589993158297,0.0009583787500553061,85.73518580941293,3.925447434320641,-50239.89672412811,18961.63855600156,7.517705862264946e7,1.1065982084554875e8
-0.0009854143718257546,0.37651462134785835,0.0009658178967118361,89.87465491682526,4.041288048253352,-46156.07520407958,18814.175395283764,1.746153805150529e7,9.089747540835184e7
-0.0009954167762771249,0.3783297436601133,0.0009700799376849988,87.744295394735,4.1562114738821165,-59935.521784790144,21846.124787052664,1.4170167025811657e8,1.2217925468562818e8
-0.0010054191807284951,0.37902597886740114,0.0009412601893485621,84.89879818352829,3.800025268363972,-19740.583186749285,19522.68332285645,3.460555547908293e7,1.1625366637592472e8
-0.0010154215851798654,0.3800087201486167,0.0009458735824866907,84.23105114775184,3.8390717857601304,-77883.83115674867,20614.646443920345,6.114863933813681e7,1.339257625918956e8
-0.0010254239896312356,0.3804249260585348,0.0009518395215303236,83.11430159946902,3.934141786236677,-70680.97356106606,20355.84361118277,1.3764290181014344e8,1.080450684958374e8
-0.0010354263940826058,0.38134712136694,0.0009011031004890979,82.44393878582967,3.662757059681048,-44313.655373968046,17898.92903094761,5.64478106414986e7,8.058904636984158e7
-0.001045428798533976,0.38153195752718605,0.0009559458885765969,81.12324375197336,3.5689234793547278,-32583.35658409362,16686.445335173295,-1.9551124322911784e7,9.772352664964117e7
-0.0010554312029853463,0.3832893304757599,0.0009751738068826543,84.62365445256891,3.828288738359933,-70391.46561159822,18836.970462449102,9.021857140352114e7,9.975572467150036e7
-0.0010654336074367166,0.38412891351018336,0.0009697449536407278,88.03179090858697,3.9818194025320715,-69541.2634824378,21774.856065287877,7.138835337195899e7,1.443634813932216e8
-0.0010754360118880868,0.3847123077970755,0.001004595510396292,88.58632527791684,3.91249570595925,-66165.13425769763,19263.195872678018,-4.543771028233035e7,1.1122520951012671e8
-0.001085438416339457,0.3848229179713817,0.0009715014667794965,81.87104878115333,3.5061266734065035,-78535.80012278212,16831.773737063075,-5.760416246754382e7,8.859724805515613e7
-0.0010954408207908273,0.3856034101070836,0.0009737986792101571,87.86993778750923,3.7541357634635184,-59909.15168949461,20145.53486435605,-1.2888683273443853e7,1.2416317165371946e8
-0.0011054432252421975,0.38579300266329664,0.0009259915163635139,81.85942648382758,4.136937167942105,-90977.949845124,25189.10160707265,2.9764660931228507e8,1.9343206568673855e8
-0.0011154456296935678,0.38764123479826956,0.0009424541716041726,86.520355367999,4.065931660823881,-59082.38376277422,18340.46015779143,2.565088003294297e7,9.087165074406892e7
-0.001125448034144938,0.38890439759060974,0.0009147021199561702,77.40140151838615,3.243203462244579,-31444.936598426135,12307.110685632058,-1.3986036640077972e8,5.404559985002281e7
-0.0011354504385963082,0.3894436239898787,0.0009773749233584965,86.87217171593417,3.760990562078255,-73427.80585766218,17523.14291581753,6.592355611782284e7,9.047807886666292e7
-0.0011454528430476785,0.3913137058994907,0.0009383516888886612,76.31380814836781,3.4948698558577598,-22283.74556168834,14412.101464929363,2.6948883454736844e7,6.540811244653329e7
-0.0011554552474990487,0.3923447869614756,0.0009033710812825406,78.2133253916006,3.5766421165448494,-54143.57887144967,16969.80046880142,1.97797666910857e7,8.575193094432835e7
-0.001165457651950419,0.392646953025047,0.0009288484052469016,78.8033430867417,3.9576173061499693,-81091.90532833576,28805.78364543561,4.2435929845537335e8,2.714516881116481e8
-0.0011754600564017892,0.39234746973298024,0.0009225295506834474,79.81205382880617,3.504965418438602,-60717.852253966994,15350.67724264214,-1.5347644514987567e6,7.579980774558054e7
-0.0011854624608531594,0.3924000096816162,0.0009363455480908507,82.30541963860776,3.6420241681346806,-28585.987571866954,18828.879543933956,-1.1657217553928546e6,1.0650785085437611e8
-0.0011954648653045297,0.3932801402196928,0.0009707202855409635,84.0833464330484,3.9839442333819615,-27987.481998413397,21020.180818098386,2.108191897812705e8,9.948498844825117e7
-0.0012054672697559,0.39474202265994973,0.0009356400764256831,75.99421506800395,3.293832373476296,-55567.189274588454,14911.276948271783,-5.287400589204501e7,6.784563910286474e7
-0.0012154696742072701,0.3959057113633607,0.0009436969611189865,77.09789555066308,3.326019664473613,-50039.205381560336,15132.38882779782,-4.1720582126063793e6,7.078854081840411e7
-0.0012254720786586404,0.39747681751058556,0.0009135143896603422,73.60437616220717,3.3329818402221028,-60550.87485298896,16138.448175671729,4.49746129065368e7,8.600738514313638e7
-0.0012354744831100106,0.398291956681438,0.0008887352912575364,72.46251887175727,3.1956887864550443,-24104.082003974872,12858.385680628542,-3.971650961612135e7,5.6634072587347224e7
-0.0012454768875613809,0.4000969219208055,0.000892372547367254,72.04869359275486,3.097800638229299,-35763.0946406011,15066.386218312673,-2.6875977311579242e7,1.0695924499832492e8
-0.001255479292012751,0.40067025958845626,0.0009272664885579076,74.49066725083819,3.523899156662832,-38162.55128534258,18591.345615691254,1.3675333619238198e8,1.1547398600250126e8
-0.0012654816964641213,0.39985247004457053,0.0009239502272560097,75.39629124596783,3.1545850110582987,-22875.33408403023,12543.163284951033,-7.120532049280594e7,5.807593634540643e7
-0.0012754841009154916,0.4008788944207481,0.0009338058519222008,78.89599500855788,3.6670748994371336,-41324.02636206304,18338.933612152683,7.907753011147298e7,1.1041189873490979e8
-0.0012854865053668618,0.40148415092902723,0.0008752547657960597,68.87429365871319,3.2086418074523255,-44142.53087331694,13318.952127529841,2.0258464639381725e7,5.564454425354791e7
-0.001295488909818232,0.402333296738565,0.0008728215723553232,67.41754878443511,3.253346056546873,-41931.805753375585,16977.23631089694,1.3137583045016697e8,9.737934607582808e7
-0.0013054913142696023,0.4043935089505394,0.0008801623342665532,68.03578162384733,3.370814915674875,-46279.307687158034,15186.16434562527,1.1252157231334703e8,7.386562652481778e7
-0.0013154937187209725,0.405721298317716,0.0008669744345549101,68.63021331669975,3.0289135070325104,-24749.508311931604,12851.91205161717,3.9164629785575876e6,5.5495026659914844e7
-0.0013254961231723428,0.4063712762644864,0.0008532018583548897,64.96091797671757,2.761102658667985,-49592.34984444347,12014.179601935874,1.441196004352169e7,5.969264493171811e7
-0.001335498527623713,0.40760846332719664,0.0008345570623979633,66.0663136896408,3.128538332746322,-45503.67695833635,15240.539072700401,1.1327799275495858e8,8.681843922203638e7
-0.0013455009320750833,0.4060958241743792,0.0008760683677694087,67.90084151247339,2.804485975768714,-30011.872116204406,12144.90922830228,-7.391462013361362e7,5.97671401161486e7
-0.0013555033365264535,0.4066244389413041,0.0008540030937685522,66.06985821921765,2.8165200803004518,-29601.612179616495,11321.072610576462,2.495297113531855e6,4.5974438139245644e7
-0.0013655057409778237,0.4084440989056311,0.0008765931118553436,71.22314396014298,2.9745810127324983,-29502.74771416765,13106.969332129385,-3.8489071429323144e7,5.8641575006688066e7
-0.001375508145429194,0.4099633493388246,0.000878278424122825,68.53899726692735,3.1688699788799193,-33680.58175355837,15741.23019069631,8.0364013187329e7,9.470272024478422e7
-0.0013855105498805642,0.4092803779164678,0.0008919446118791037,70.76020859720215,3.2354720417746714,-36360.95757738766,14826.169639503683,7.7882879191084e7,7.931083705451803e7
-0.0013955129543319345,0.40959140984521947,0.0008914971402636159,68.91313472135342,2.8597397748237574,-25151.10606081086,11566.638039387166,-6.4347653204031914e7,4.8540915289618574e7
-0.0014055153587833047,0.40844323634516333,0.0008722709496765578,69.51184881474117,3.3435240794279752,-30922.19064089611,17764.371988135677,1.2800183293125193e8,1.1317516628644598e8
-0.001415517763234675,0.4093646348346083,0.0008958424762202175,68.16343269760915,2.967846821834478,-34091.51060334686,11424.451882002997,-4.731875685132903e7,4.946620702439321e7
-0.0014255201676860452,0.4112225897606113,0.0008397822958710185,68.43941871549511,3.0160198680090735,-9367.520926103254,12026.778490749406,-2.544034265230733e7,5.9694487464415066e7
-0.0014355225721374154,0.411837819410488,0.0008427528577320906,62.983959238258656,2.977601518479604,-45446.81519803497,13493.734497167528,5.567605073122545e7,6.869953147638261e7
-0.0014455249765887856,0.4137403743591858,0.0008342531022469972,65.55736817075014,2.9038438996983125,-26720.655656540894,12315.43384504837,-2.8550155637441757e6,6.167972560201734e7
-0.0014555273810401559,0.41502667864301473,0.0008549193552971194,64.20118746283053,2.7443724333247634,-11877.593334823856,10161.527957219127,-2.883601026438159e7,4.252020005116134e7
-0.0014655297854915261,0.41386158505256754,0.0008541135117574632,64.54985955517373,2.8713902416195336,-14673.314865456912,10085.448056415695,-4.8642012338744976e7,4.2092957868503e7
-0.0014755321899428964,0.4137255719068344,0.0008320599332417117,64.25854986995799,2.946995165436689,-28862.728560097057,14051.402432583305,9.044534503316104e7,7.579304831323394e7
-0.0014855345943942666,0.41448769708536565,0.0008414872550477435,64.85247642350411,3.1769201220051047,-18249.876125399012,13802.891750121638,1.1613085305713232e8,6.104104814732984e7
-0.0014955369988456368,0.41627961731766117,0.0008578928033035248,67.07310563674535,3.1594251541284724,-46621.484163570734,16356.033507077118,1.3325230308589207e8,9.365588457237555e7
-0.001505539403297007,0.41714022268063855,0.0008578997564295827,66.1283151637566,2.9585393111825686,-63182.611196188904,12843.681003340904,8.61456137082513e7,6.252348286083605e7
-0.0015155418077483773,0.41779363544020454,0.0008440402294039869,66.69729214942636,2.7773189656843864,-33838.420637407864,10233.53129288372,-7.503068612610729e7,4.253749126344055e7
-0.0015255442121997476,0.41859308081382185,0.0008397201094601536,62.6623376368709,2.9558429923527867,-25014.460077255953,11898.355182859414,2.0545347358451433e7,5.793575538372666e7
-0.0015355466166511178,0.4180890053079347,0.0008385697003790334,63.65816706361906,2.626334031659165,-16895.343882824447,11561.058212308626,-5.949836273459545e7,5.9742788383358784e7
-0.001545549021102488,0.4180927290674881,0.000855510459212967,67.04232298961766,2.973974925702469,-30395.700387254645,11891.042909038693,-1.1002913960160507e7,4.858610410860511e7
-0.0015555514255538583,0.41921289162006,0.0008509969790028955,66.92137245891816,3.217694073284588,-52420.53276561827,17054.994500711997,9.69165664685382e7,1.1406404213444215e8
-0.0015655538300052285,0.4206174159462098,0.0008141210610381992,64.66714811059076,3.0667406226459923,-34225.60518751192,15842.042578961555,4.518664572006939e7,9.911942896426038e7
-0.0015755562344565988,0.4217106933440082,0.0008194015639913853,63.47589164764941,2.9131409233341263,-60674.27149735007,13811.431910111196,6.209792604161508e7,6.891835441415724e7
-0.001585558638907969,0.421413440801698,0.0008009496229224163,57.64780962161766,2.4717747525006484,-25410.388505163,8704.718169727228,-3.2739845566359084e7,3.3223104652771387e7
-0.0015955610433593392,0.4230890168574406,0.0008494553087336515,61.22003358899039,2.6459412665703956,-9320.58929528392,10440.743611255846,-2.7439293903358974e7,4.359695454856964e7
-0.0016055634478107095,0.42351031283524937,0.0008033297841609357,57.78438201721028,2.80183339287196,-48252.08904428881,13100.201706638294,9.144628078393248e7,6.673292300749291e7
-0.0016155658522620797,0.42519185780972474,0.0007934007679145443,59.11665964742427,2.8224893930285155,-40415.777997763755,13268.208002519317,8.284432994897595e7,8.189478537824205e7
-0.00162556825671345,0.42630105602016555,0.0008378340086934868,62.94899846926558,2.7225948319502224,-34723.81033891012,13324.719872479367,2.5971852068406664e7,6.975059168445767e7
-0.0016355706611648202,0.42705712718842553,0.0007993971154236693,62.35103845102087,2.8221907208578854,-40428.87890806128,10415.325681899849,-2.561232454477371e7,4.8029287375529654e7
-0.0016455730656161904,0.4279814244013396,0.0007773757073964895,57.03263838501022,2.6006025159782205,-16376.170658288385,10556.750972330754,3.1403358322060864e7,4.494053417197916e7
-0.0016555754700675607,0.4274129686788365,0.0007821321294596064,60.10229101278048,2.808048436103307,-41168.84998428017,12847.697804861411,4.572695994931111e7,7.45427292725833e7
-0.001665577874518931,0.42803309377119875,0.0008010896442608246,62.61992889811372,2.5596219847659105,-34071.873209783385,10928.00202684523,-4.1380381498163305e7,5.4088581715586156e7
-0.0016755802789703012,0.4280902467863634,0.0008031116952361421,58.56296873945051,2.5820942949240955,-38053.4513594416,9380.468492385367,-2.8037177847936466e7,3.994153275395138e7
-0.0016855826834216714,0.42900392022402956,0.000804139143390774,60.79616634004624,2.8734419654045587,-24677.990385434765,12716.918967014164,6.784230922105655e7,7.251577988920584e7
-0.0016955850878730416,0.42924987957742994,0.0008166225231094641,57.912928154740065,2.4467351692283525,-17662.907355209187,8515.057686333037,-2.790445036592423e7,3.0896317911973625e7
-0.0017055874923244119,0.42909719992248574,0.0008351794311738112,62.931911500726336,2.937474070224236,-22238.803496404584,14029.45988372893,5.976908427421618e7,8.265961867411898e7
-0.001715589896775782,0.42909562807204205,0.0007827221291663572,58.171128148462415,2.6240500625226133,-24071.773528067595,9988.440305418231,-2.4416090622522417e7,3.903413851666057e7
-0.0017255923012271523,0.42946069087379146,0.0007756126821614746,55.116494459137414,2.739317197663664,-20870.06721569257,12543.324149557116,7.82080635456209e7,6.603162668087295e7
-0.0017355947056785226,0.43098525190955844,0.0007717690173818556,59.033706102542574,2.7475383296206988,-36371.075877222094,14400.1029759424,1.3772150734650302e8,8.639068730264394e7
-0.0017455971101298928,0.43336962425292586,0.0007707285135986267,53.04554056193636,2.2922006892281597,-14711.860893986955,9110.162130282744,-2.8393780933625404e7,4.690822158988514e7
-0.001755599514581263,0.4332486922493263,0.0007853560474657646,57.72128764261597,2.5649445586907222,-10542.431154991355,9337.11196197646,-6.339239876535081e6,3.480825171351586e7
-0.0017656019190326333,0.4336727731662395,0.0008420537514239591,62.46362902694558,2.8779454700003457,-13410.931859959712,12933.798042726425,3.0938779251045153e7,7.279380737892708e7
-0.0017756043234840035,0.43442715676646915,0.0008271081864073392,59.54857991241673,2.5257589009453554,-23565.631084418506,9750.920144886306,-3.706004507703647e7,3.811772100927534e7
-0.0017856067279353738,0.4348448826255335,0.0007788615132758713,56.34323530402047,2.491135026007554,-21765.382883653696,11361.49993853112,2.4932409327993963e7,5.461303863759202e7
-0.001795609132386744,0.4347810725665768,0.0007550287625427108,54.70444937153408,2.274242227604245,-25212.64504044843,8766.303748647651,-4.166588896159413e7,3.8304109206382565e7
-0.0018056115368381143,0.4352997503313236,0.0007858144464562263,56.94673133783602,2.6329185584263772,-39456.253638976836,10738.414815152963,1.3928678318877725e7,4.263295696143169e7
-0.0018156139412894845,0.4352792986909626,0.0007631218250859774,54.33206026927056,2.5546182783592144,-19980.79299469523,11396.859924136079,9.698982049896766e7,5.943267931608317e7
-0.0018256163457408547,0.43560534017521424,0.0008043731180232848,57.179336386625444,2.597476027284918,-27758.033856534425,10418.275480418033,3.488684282658554e7,4.789352845417361e7
-0.001835618750192225,0.4353919292759965,0.000791478958216075,55.67587632693786,2.595482626452954,-40374.90330947008,10787.109511180723,5.888219484343203e7,4.7836008723837875e7
-0.0018456211546435952,0.4374883480517892,0.0008278106337459383,61.17055443876835,2.8515491084751035,-25266.156467486762,12165.225309426047,6.91920587067099e7,5.57373994200524e7
-0.0018556235590949655,0.43890831460035407,0.0007740496536932074,55.55871392939752,2.4541234701053907,-33653.96427126531,9493.749096618287,3.0873662001189184e6,3.9274397483951904e7
-0.0018656259635463357,0.43926755888041225,0.000764976568422906,52.357959845019316,2.291667249399579,-20729.57985375175,9882.8871925705,-7.537941732111986e6,5.937451258207842e7
-0.001875628367997706,0.44039169631613184,0.0008073863188493732,55.42029103813716,2.489693271861119,-26431.11084373333,10110.837183539834,6.022106260665402e6,4.4847452843478285e7
-0.0018856307724490762,0.4416879554782645,0.0007434949508234244,52.80642834160151,2.151586764486799,-11479.632667324844,7588.386559549965,-6.033602286432066e7,2.9859413583742723e7
-0.0018956331769004464,0.44178142526576997,0.0008043825219801203,55.07625641729956,2.5657408265696904,-32647.63760807946,9827.998006879558,4.43366530482391e7,3.976662758807171e7
-0.0019056355813518167,0.4413319372512924,0.0007605247643408725,52.06181374183848,2.3412349627523428,-26869.11334295442,9674.53099239898,3.393374078917472e7,3.907094921936735e7
-0.001915637985803187,0.4424271448554646,0.0007799428863683174,53.35248351956003,2.1298587511531997,-29330.003115891974,6471.615496671087,-8.557419380761555e7,2.71894405306295e7
-0.0019256403902545571,0.4423702336740389,0.0008146844666719404,56.446212793023015,2.667165783834241,-22245.17822657529,10823.22274889489,6.856580894331457e7,4.574174922143047e7
-0.0019356427947059274,0.44314117907185574,0.000824425499880026,61.14541696919291,2.7659880601584925,-32396.93290601644,11995.485561612926,1.0631453338611567e7,7.16591252883564e7
-0.0019456451991572976,0.4425677078818553,0.0008008054556376022,56.2912283451197,2.3589027869357424,-7006.013125077055,8535.218971139604,-3.922845421272275e7,3.06651221996357e7
-0.001955642830580473,0.442606231418933,0.0007760744699434905,53.3547490028714,2.682329866850706,-44571.52915162952,14267.381074650086,1.6463662290089783e8,8.311477120783617e7
-0.001965626608580351,0.4441574891381315,0.0007412597763614768,53.246006101151174,2.50994724598668,-27494.757942385226,9683.830509384845,3.580712154417782e7,4.175010319820374e7
-0.001975610386580229,0.44504213806582266,0.000749395112356676,55.08701461253602,2.445778829220297,-25420.713515724,9590.691628104934,6.244956727314643e6,4.013988594415383e7
-0.0019855941645801067,0.4449045363380283,0.0007599300170219103,51.72326331336925,2.3004634397441293,-11766.559609611304,8091.8641717419,-1.6616068276573762e7,3.2497509154379383e7
-0.0019955779425799847,0.4450814386330021,0.0007738830773238477,57.010852250798386,2.6254384459889617,-34917.92625753298,12733.572070862794,8.709371050042671e7,8.261767912159404e7
-0.0020055617205798626,0.4449943102827528,0.000742206567535642,49.38920202274148,1.9901797793865674,-8873.641641924434,6046.869084109674,-5.655686629278421e7,2.2100758809958696e7
-0.0020155454985797405,0.4469447065759741,0.0008019729114019585,52.984867843711875,2.3396642769826737,-16865.870363514026,10742.333462542989,-1.282754427098698e7,6.957639983515741e7
-0.0020255292765796185,0.4465049979982141,0.0007088198534068674,48.17814920626823,2.104341286204594,-3981.9427981610143,7454.777637033402,-1.1534777567788877e7,3.0691379018867422e7
-0.0020355130545794964,0.4464901612745598,0.0007749591904993341,51.944014360412694,2.2708820494690545,-8244.136972829225,9067.770921677698,2.1848357184038725e7,3.582554836525895e7
-0.0020454968325793743,0.44876373550569404,0.0007456848920634902,50.66912719909539,2.2381626932200445,-25334.899932500397,7965.861738361097,-5.43120883623462e6,3.236874633848025e7
-0.0020554806105792522,0.4485228675272374,0.000771742838359283,53.89197978515253,2.2466964667141243,-21381.258122116065,8762.853690781687,-1.5335401123874787e7,3.990729789449607e7
-0.00206546438857913,0.4493845339217805,0.0007648684868650145,53.17089801237965,2.4159568928485844,-23567.3977749362,10203.20709454276,2.328423342134505e7,5.358168701235385e7
-0.002075448166579008,0.45071261950067126,0.0007136480991067822,46.976199693389205,2.1154318865790294,-17032.971193462025,7019.398364405176,-1.1836953866709848e6,2.611452426182823e7
-0.002085431944578886,0.44925597210621343,0.0007066420166356596,46.71279034008757,2.018947816614171,4202.587407140086,6644.707854878007,-2.005413840216753e7,2.3594588625023168e7
-0.002095415722578764,0.45013941813158453,0.0007393376748938051,48.16911253340104,2.162567795206235,-24521.292043073092,7827.363105927046,1.0663768286453754e7,3.1720138159003984e7
-0.002105399500578642,0.45111145132113595,0.000748988066967204,50.508797546145885,2.2364553981459845,-18623.755167874744,7818.651871324929,1.3862767633575555e7,2.8634140817863084e7
-0.00211538327857852,0.4504105848180188,0.0007243244750528669,48.966562619313166,2.2062739950825248,-17871.022882981644,8239.918207464329,624584.9354916484,3.480628264842146e7
-0.0021253670565783978,0.45194436850855707,0.0007014969460729419,47.279569206345776,1.9055453943564895,-7572.324051492199,7412.4722877675895,-4.317894997287994e7,3.195773268472693e7
-0.0021353508345782757,0.4529987263819494,0.0007263820352336255,48.53738699809597,2.074870104947506,-15597.979652917125,7006.180157537378,-1.5017251905659767e7,2.441839570311191e7
-0.0021453346125781536,0.45186789636471075,0.0007085691114098174,48.72370370345157,1.9648080067025755,-19598.155791901438,6688.463281760891,-5.720667882763276e7,2.6206826780684274e7
-0.0021553183905780315,0.45244345658892415,0.0007349998192544452,50.126007639763834,2.358603371315155,-29279.331569906903,10163.463056295603,8.810373036117107e7,4.86032749386331e7
-0.0021653021685779095,0.45356851395737613,0.0007288299292392932,48.61441940415001,2.107299584697537,-12067.966602822427,6952.123515722755,-3.602580224086093e7,2.419769502148738e7
-0.0021752859465777874,0.4545287004986021,0.0007381782977186295,48.88183424234886,2.2043452884949546,-11484.57852052975,9091.07438350853,2.4809365508791555e7,4.203026815161619e7
-0.0021852697245776653,0.45455317935987843,0.0007391564272614266,47.3978791859999,2.1971018564446685,-14522.200950184968,8968.552503537076,5.00875871482754e7,3.986215470393338e7
-0.0021952535025775433,0.4558000862346671,0.0007589545956095043,49.34871919426434,2.177243947058849,-12986.272638367067,7668.317015473361,-7.5059228828278715e6,3.0192839491872806e7
-0.002205237280577421,0.45628603683787516,0.0007380895289979477,49.31390302940618,2.195330872868905,-20995.554291651053,7445.984482349422,-8.626802128579173e6,2.8564927492566228e7
-0.002215221058577299,0.45670009084342744,0.0007509659662713694,51.37283903683765,2.2319773065913098,-11215.474474229683,8271.808268128025,-5.085766239882381e6,3.439956144707376e7
-0.002225204836577177,0.45775067239822237,0.0007183160987883896,47.61289111696915,2.0186778054036627,-16369.901626662418,6259.973254827726,-2.276575196464196e7,2.32546311683453e7
-0.002235188614577055,0.45874272590514736,0.0007007531171450682,45.66153429007094,2.0487080791364316,-13593.78028342459,7071.683789789413,2.337084407455371e7,2.2338074957319e7
-0.002245172392576933,0.4583090140366403,0.000728233205293224,47.54068982713093,2.1425939462114623,-15344.78208751014,7654.908234372786,-1.043551402992786e7,3.3385053488804426e7
-0.002255156170576811,0.45849942028266377,0.0007340152993894478,46.97285687188005,2.0972647655802112,-18405.544611865313,6679.110417111876,1.4024335906776262e6,2.7136360522527985e7
-0.0022651399485766888,0.45819044320369723,0.0007333220224344835,46.38290368024537,1.9980068926685075,-5947.4375754595085,6824.985264060954,-2.8621822458068263e7,2.655951666126164e7
-0.0022751237265765667,0.4599992227720213,0.0007433006554108753,47.859302473321776,2.0166216405490967,-9057.27202819707,6738.436413292307,-3.159860646070637e7,2.6401626560977504e7
-0.0022851075045764446,0.45967093930192643,0.0007140926124145131,47.830459497494545,2.1481122112380073,-3866.5642953810707,7201.639928109211,2.2867802350695976e6,2.2159680312767908e7
-0.0022950912825763226,0.46045670385623816,0.0007344129957527685,46.647013047032075,1.936610530472803,-8467.379853338938,6360.858245559486,-3.5788020733833976e7,2.200371800025351e7
-0.0023050750605762005,0.46018550618583687,0.0007321790475221311,48.92116004255745,2.108313688972997,-3827.122618603928,7621.398702688053,-8.46727371337134e6,3.019629153505655e7
-0.0023150588385760784,0.45983057723246745,0.0007148128999513474,47.939726358472434,1.9329690731309488,-9331.406059400848,6592.501974171981,-5.742930954395876e7,2.5117435869939536e7
-0.0023250426165759563,0.4621777995984885,0.0007106162462024653,47.005343138678775,2.0752497982329787,-15714.658270512768,7070.741108178299,1.7971775117211107e7,2.4092154987184312e7
-0.0023350263945758343,0.46082795532402815,0.0007675103318830382,48.64200081293471,2.2308594095872003,-8869.3459573529,7658.901387545185,-5.818871035055026e6,2.6860342553356916e7
-0.002345010172575712,0.46120197796140566,0.0007213270333262752,46.76927438061742,2.0880251982349716,-11601.585212996999,7225.673158245046,4.601311660082401e6,2.4915661500964783e7
-0.00235499395057559,0.4628530245827569,0.000689892500451112,44.28680140973998,2.0266210475836317,-19343.235837658445,6890.729531388152,9.559969249142239e6,2.4208909403280288e7
-0.002364977728575468,0.4635205045370676,0.0007094693708622346,46.14807365326688,2.1329191303081987,-23876.71615418441,8386.33557328936,3.904625311986537e7,3.537337477354615e7
-0.002374961506575346,0.46424864374435854,0.0006906039983597597,42.37324834906426,1.8902520025369607,-9772.634584359834,5947.102616582144,-8.258701132866202e6,2.1685821581318066e7
-0.002384945284575224,0.4640957263050368,0.0007233568921384582,46.70073339131421,2.175993687159347,-19626.727681680302,7922.840875836295,5.325303114485892e7,3.034689303737529e7
-0.002394929062575102,0.4641621153012966,0.0007034576600261199,45.72051467436576,2.04556225298607,-12657.565667470057,7076.4096902154615,6.278108495785946e6,2.333104668234978e7
-0.0024049128405749798,0.4650229495812091,0.0007424733070880164,47.123323854183575,2.2482745548813043,-23839.801511856196,8761.503194382663,3.790405699249442e7,3.6816114528844535e7
-0.0024148966185748577,0.46605769459001023,0.0007110336738584113,44.82926321351927,1.9264284156128606,-15032.64608201848,5646.127429142245,-1.661144657914612e7,2.0337550816843916e7
-0.0024248803965747356,0.46611759592129964,0.0007022424550701448,44.37492737707791,2.0950549868991524,-22190.580583580955,10645.541390690825,6.1297016409943245e7,6.996008369507943e7
-0.0024348641745746136,0.4662461728150956,0.0006796411444042353,42.2717471280006,2.013446207529241,-13908.705786154593,7215.076312806948,3.759546086605393e7,2.7241459951392747e7
-0.0024448479525744915,0.4680128015238442,0.000723308943742819,45.54552404965389,2.0585590623171717,-29147.20498282997,7824.833535023026,1.690814342191271e7,3.3084361336197585e7
-0.0024548317305743694,0.46705337564254296,0.0006897385130644069,46.30376095614063,1.9213284256033891,-14341.979044270327,6257.547146383442,-2.560419898802313e7,2.211492626605143e7
-0.0024648155085742474,0.46956306152034083,0.0006977411092654473,44.887298149047645,2.3139435383567144,-14874.821649402664,9656.63898456587,1.0560595690888762e8,4.416803175318913e7
-0.0024747992865741253,0.4688538614655554,0.000685360164517725,43.69273528328406,1.8242952451605046,-18503.638281664822,5574.897820422624,-3.032349480307677e7,2.0116521989863604e7
-0.0024847830645740032,0.4687565648807795,0.0006730089966091378,40.917667571138395,1.6669483899885347,4443.442826870267,5385.559721050491,-4.083455618293723e7,2.0904964443673253e7
-0.002494766842573881,0.46941111773450395,0.0006988458600883681,45.54638634434492,1.9784384473695722,-7603.011602618251,6499.9013097967845,-3.205658156093575e7,2.8583634872308534e7
-0.002504750620573759,0.47026145323424134,0.000724716368868123,44.42108974270187,1.9494101885280908,-6556.877243789779,6999.308056409895,1.0454067911934772e6,2.486557719028938e7
-0.002514734398573637,0.4711302469242946,0.000685597529415684,43.39027326869447,1.9658970163358453,-6345.9079785798585,6496.196993897564,8.35462565583736e6,2.3204137650052525e7
-0.002524718176573515,0.4708148513328924,0.0006857321504784534,44.070628745636824,2.058120400931692,-8092.554472033421,6633.565889089776,9.68630096726632e6,2.1630470527989645e7
-0.002534701954573393,0.4712669117583719,0.0006667263852487714,42.60223304932357,1.9796139942251518,6019.423736867735,7116.675174206442,2.9198626090413544e7,2.936204273028915e7
-0.002544685732573271,0.4715511878175312,0.0006898938842081275,41.472827302771215,1.8514556115187368,-13618.256984395857,5956.423058988297,5.618255466710844e6,1.9627177335109595e7
-0.0025546695105731487,0.47176318269988404,0.0007079486705478968,44.826090756849055,1.9474782644974131,-16823.80403092833,6208.749080022412,-1.6695330249834698e7,2.3320143604435313e7
-0.0025646532885730267,0.4721383296814456,0.0007140674441661533,45.60889193485298,2.199750025774706,-19391.369195440297,7564.115907174833,3.187269411353054e7,3.084254867421999e7
-0.0025746370665729046,0.47193871635146206,0.0006957507565465239,44.9447119079458,1.9480837713797128,-13745.672492774083,5899.358795026936,-2.8755177990603503e7,1.8783330187873535e7
-0.0025846208445727825,0.47302955797108004,0.0007074161046366473,42.78079135325068,1.9357157438934316,-16044.453763629066,8510.675195479876,1.9736245777896408e7,5.0883272300264485e7
-0.0025946046225726604,0.4741368085851136,0.0006693999922825342,42.25435007844655,1.9288951038615543,-17202.362988668774,7201.24768886351,9.387895605862219e6,3.5116518423272006e7
-0.0026045884005725384,0.47352402149286354,0.0006556459383719306,37.951246458756366,1.5351623421836114,-8721.345653935748,4473.952784258512,-3.8814665666183226e7,1.4223364804003615e7
-0.0026145721785724163,0.47425263935094697,0.0007202303920309603,42.476742373380475,1.9004082044110133,-11031.068175633618,6729.489496043298,4.783146816630109e6,2.971727347063701e7
-0.0026245559565722942,0.47376708987628807,0.0007045042009241958,44.94492604515394,2.2260269857374584,-23914.345539805217,9756.726335683736,7.978351278345436e7,4.6625143769461624e7
-0.002634539734572172,0.4745052536857256,0.0006772321393736893,42.32317889021091,1.9146549723514492,-8159.149696361625,6320.518373910058,1.1472707749252293e7,2.1353038691556875e7
-0.00264452351257205,0.4759998928628047,0.0006864636052329294,43.144196103646436,1.8582329962827784,-11153.718203312159,5505.520533086457,-3.401632439730305e7,1.9578437214173224e7
-0.002654507290571928,0.4757873123557074,0.0006867571514726356,43.53921020863576,1.9271043053478123,-16561.65774261057,7437.788063201761,1.969232522929029e7,2.9964792016134042e7
-0.002664491068571806,0.47714513023156907,0.0006702844886130707,40.77814951297057,1.735944726175838,-15966.405864910412,4983.929284511394,-3.449289012918902e7,1.6144955013228618e7
-0.002674474846571684,0.47751858212979276,0.0006942170731063824,43.33492687213564,2.101806804899341,-16713.69118022669,7738.508594274543,4.829177306090189e7,3.1037864521220494e7
-0.002684458624571562,0.47648925346860777,0.0006935519956956387,44.448916857658446,1.8459822947540931,-9699.849498979218,6078.12701432575,-2.3363208909122992e7,2.0954436903722104e7
-0.0026944424025714397,0.47774397741016583,0.0006563644507172723,43.46134780285462,1.9595318604325282,-19728.0870053257,7889.603580441996,3.478156225852248e7,3.246277730655227e7
-0.0027044261805713177,0.4777217859952652,0.0006745829337008955,41.63108278800563,1.7020201489968385,-13790.455992251927,6190.4491223690375,-6.858839630413497e6,2.4576923380351286e7
-0.0027144099585711956,0.4785545842022984,0.000680396086845822,41.93873954561019,1.8039863023865268,-7413.616643199362,5487.848611609068,-2.671889196437372e7,1.7696374388899494e7
-0.0027243937365710735,0.47824064062471733,0.000674515612910225,40.71113195444109,1.9299000035136922,-11237.640693527708,5952.58420674302,1.3759399343502562e7,1.9222757215216417e7
-0.0027343775145709515,0.47922842892081824,0.0006339124552104461,38.86871486498627,1.7456863776591076,-4479.158035506994,5926.4322042301455,1.410418768116147e7,1.9289911300570395e7
-0.0027443612925708294,0.47948381746397356,0.0006546254000889232,40.83625988605079,1.9326231894202985,-17096.142512740757,6777.555474439141,4.416274937694331e7,2.8760793128920343e7
-0.0027543450705707073,0.480597831235762,0.0006962915187161764,42.74885436022444,1.8048612000609974,-18533.617535976344,5705.3028492447465,-1.8648657753735498e7,1.7872459053260602e7
-0.0027643288485705853,0.4809899714621424,0.0006780872419936213,41.33640550613612,1.907953755501936,-15215.487629641493,6371.183053282984,1.992054825488968e7,2.2349344668559063e7
-0.002774312626570463,0.4816180658585799,0.0006568001323969305,39.14222239210753,1.686129035971193,-6193.2693430485815,5136.7469671707495,-6.522199382366635e6,1.795709421065346e7
-0.002784296404570341,0.48257091248212963,0.0006406183027702318,40.38318259052508,1.7486883875954229,-3518.1928823246353,5515.485625174408,-1.1996622415524973e7,1.8611379145426035e7
-0.002794280182570219,0.4826059631179669,0.0006454092416298753,41.451771313140114,1.8480434634454146,-8516.054266963225,5513.569734050924,-3.7993830102686407e6,1.7665048564763855e7
-0.002804263960570097,0.48270782168841103,0.0006551211307652502,39.274057496074334,1.8423300811182803,-19659.4982411282,7127.310226027438,3.195255662226573e7,3.0122334800517924e7
-0.002814247738569975,0.4838485462949029,0.000669504164978772,39.47597814909075,1.7198824142197622,-3238.3218085227036,5223.913649756802,-7.913403870846405e6,1.8274116468630377e7
-0.002824231516569853,0.4835556125184521,0.0006652694045830035,41.42670214980091,1.6464306207045594,-9040.03480386956,5448.834561727931,-2.514882243593185e7,1.7072757136339635e7
-0.0028342152945697308,0.48331616854606546,0.0006933900069513543,39.58824007003194,1.9390231498757016,-9809.862534272723,6973.420534971071,4.584032153894619e7,2.788696119189799e7
-0.0028441990725696087,0.48479961771462693,0.0006725122725102127,40.50064469198656,1.6968779626513248,-10559.61094991354,5461.412854373467,-1.2449294529728139e7,1.6864196853965927e7
-0.0028541828505694866,0.4848839481994219,0.0007070021307833642,42.53891097840512,1.8983932558064929,-7496.652737648202,5830.40115974153,-1.8250607898010638e7,2.2286401899372734e7
-0.0028641666285693645,0.4851534461687261,0.0006708809137383227,41.708463395486554,1.8076120551657953,-5798.168454357475,5417.530971972589,-1.4241123245527355e7,1.916164467026209e7
-0.0028741504065692425,0.486674545899732,0.0006852623655795937,42.12987773547306,1.725831702933132,-4498.3607573359,5182.239448915595,-2.7908713369521983e7,1.739380430872853e7
-0.0028841341845691204,0.48584985139255876,0.0006713201699180337,41.5899579792183,1.9186125090031716,-12726.666778078066,7573.828056140515,3.815897516755166e7,3.397467483917014e7
-0.0028941179625689983,0.4860044381591142,0.0006742901568622792,38.61476287755502,1.6796699689014751,-18409.727117552306,5215.155823886975,7.164573255978356e6,1.8271173183409296e7
-0.0029041017405688763,0.48698957471197357,0.0006558114560622877,37.25812308312761,1.5298226316390937,-12127.189461828144,4202.320526725381,-2.682919201960588e7,1.3928594071615614e7
-0.002914085518568754,0.48841224716295256,0.0006831095100359127,40.40725454752364,1.7620237745014617,-13030.281095852992,5815.439293116577,1.1396672226950416e7,2.1053829760246206e7
-0.002924069296568632,0.48745891030781785,0.0006630444616189711,38.11174121882571,1.8670075621288766,-9945.389322991648,7458.006736229287,4.93245786019142e7,3.9479272456319295e7
-0.00293405307456851,0.48752876724503585,0.0006577134328716156,39.10742706336798,1.8849031061201298,-19824.263800740067,6468.399197534343,4.281544196003276e7,2.4007251013713542e7
-0.002944036852568388,0.48761769470202854,0.0006363937740911592,34.158273915265376,1.5025490090960036,-905.5987006930915,4426.851854677956,8.588352537890991e6,1.329266999388148e7
-0.002954020630568266,0.48745404867880276,0.0006525370658044697,37.867753368005275,1.6454266068426409,-4845.639636808445,4861.17615155679,-1.7939413762789693e7,1.5419355317506505e7
-0.002964004408568144,0.4893048638697655,0.0006513696615096961,37.942641478343205,1.6191494531217947,-1202.0053687853424,5450.749639632162,-1.9659864598618618e6,2.3302364706038855e7
-0.0029739881865680218,0.4904861279091274,0.0006743380944897103,39.38113943847215,1.7736788425752776,-17011.62705989802,5481.748457541326,-1.2962802859455e7,1.7963423836298976e7
-0.0029839719645678997,0.489358340718667,0.0006649727673774021,38.50580259243818,1.7243088951650032,-10368.117605755006,6245.30276461852,3.1167475380532987e7,2.3181369355723675e7
-0.0029939557425677776,0.4901609251473856,0.0006388142758512406,36.0949111565895,1.62180444292583,-10847.471068016244,5426.518653349325,8.650643031038143e6,2.207946217658946e7
-0.0030039395205676556,0.48977320299608984,0.0006537508015352336,39.73716104929565,1.7526749432925595,-22461.059699223824,6548.376732398509,5.828139822240964e6,2.6775700376917087e7
-0.0030139232985675335,0.49082788858172716,0.0006363375356746842,35.20600013188182,1.6045607439743628,-11014.667779784724,5341.711936602009,9.329941420963237e6,1.9751892981775258e7
-0.0030239070765674114,0.4902913677967444,0.0006602511783171937,37.98709530708247,1.7255471852726774,-12108.025934726878,5434.312713716414,8.390881566226812e6,1.8899466099772457e7
-0.0030338908545672894,0.49193188332443244,0.0006266017777513985,38.51967224516296,1.6806466820900443,-6051.135657465853,5307.119818629958,1.7800806373501702e6,1.743220880227545e7
-0.0030438746325671673,0.4918332003211253,0.0006414971557347975,37.285567089624685,1.725297002688626,-9188.382237732074,5644.273214026324,2.2036151713803113e7,1.8050833071175884e7
-0.003053858410567045,0.4916331658396812,0.0006357991318428532,37.409306721813834,1.5774123558588555,-10211.541161645817,4853.567301674889,-1.0075078903178297e7,1.5302900377863064e7
-0.003063842188566923,0.4928751119690423,0.0006212204886158766,36.148481598211795,1.6228653794415384,-14405.253100006657,4993.992027012502,7.151531251326886e6,1.5994297996927567e7
-0.003073825966566801,0.4925379460278491,0.0006596255886918555,37.79810916480242,1.7632341793352189,-10212.351120802765,5690.49611738073,1.3879314596829908e7,2.267229431725012e7
-0.003083809744566679,0.4929383086738526,0.0006432940940835025,36.58818289531782,1.519296953976741,-1053.906374983466,4301.650820863611,-9.416273477021694e6,1.3256436098976666e7
-0.003093793522566557,0.493795346804749,0.0006200469191337124,35.488795742248655,1.6777288605459288,-14851.568889852171,5125.016095475937,2.5693457076905377e7,1.878114417700044e7
-0.003103777300566435,0.49391742040950337,0.0006413345419698055,35.86955484632204,1.6601995090213268,-10825.481358765039,5265.232746696936,9.529869157542525e6,1.9492946218287185e7
-0.003113761078566313,0.4939952476164617,0.0006593528865764902,40.402664548998295,1.6392626187639712,-6636.95271621551,4649.7391931307875,-5.231419047354618e7,1.5337049958356312e7
-0.0031237448565661907,0.49552180385839895,0.0006082996874960925,36.14845493670612,1.5493594614917416,-1608.4529138175214,4787.772749901042,-6.7127234132963065e6,1.5339186115167962e7
-0.0031337286345660686,0.4967498667603359,0.0006955733915435528,39.98422800489315,1.7385751846039352,-9504.437867009701,5829.302383487739,-4.1132269686315735e6,2.0561265291593235e7
-0.0031437124125659466,0.4960877674067451,0.000655852240843083,36.52661526856408,1.6471231281207488,-9630.463976682278,4780.013808359792,5.441012568145018e6,1.586011009201792e7
-0.0031536961905658245,0.49629678926509224,0.0006594600026367105,39.33873990759265,1.741116027860425,-14047.595580239777,5245.7310997786,-4.664073961720341e6,1.6137920356471756e7
-0.0031636799685657024,0.49592523309387615,0.0006598845009854951,38.46209989738004,1.7462501235100376,-12908.562422365538,5789.03131893335,2.8099820894284364e7,1.925511867160967e7
-0.0031736637465655804,0.4976077530886978,0.0006642872202420171,39.03357117503573,1.8493457093354448,-17036.80263934788,6819.83847061914,4.135970525333492e7,2.6405231845864043e7
-0.0031836475245654583,0.4972030240774911,0.0006503927069364725,39.66599483228355,1.6404235503776745,-15554.382150848232,4817.368129520791,-2.4063152118378546e7,1.6321640967029197e7
-0.0031936313025653362,0.49826624161785005,0.0006257824435174254,35.897466528354876,1.6123010985569683,-2599.3510419365784,4537.3403791397905,-1.0759275442291773e6,1.3563601444901925e7
-0.003203615080565214,0.4975235920805135,0.0006236415039586406,37.63645450782769,1.8102779862500125,-15503.880202552838,6800.9402986061805,4.0550320030144356e7,2.9675848108633876e7
-0.003213598858565092,0.4969380507100723,0.0006361711481841338,37.16837908334336,1.6381185057189764,-5935.7764707071265,4844.974136786911,-1.0286788189692011e7,1.7408014239749122e7
-0.00322358263656497,0.4994894919389044,0.0006177750946995089,35.34289034159616,1.5496116288536361,-7065.422822071671,4881.667525716637,-8.560779526737679e6,1.8364344578765593e7
-0.003233566414564848,0.49861606701998973,0.0006319260185491475,36.36860800163647,1.6798183183602595,-18672.88334613651,5096.101350586004,1.2179897227548914e7,1.511259349511996e7
-0.003243550192564726,0.49873637999634957,0.0006633212943148588,35.52063677777342,1.6128977461331768,-6680.071488776821,5138.521678025335,1.3722294519071093e7,1.9644845436636355e7
-0.003253533970564604,0.49913648472193745,0.0006189787449507699,34.799822195144934,1.4793560581314673,-651.2295903389142,4060.3338612735824,-1.9911609976085745e7,1.2120561085608575e7
-0.0032635177485644817,0.5004602310785267,0.0006517231699711763,36.6341997280101,1.5419534154435561,-4683.381341878036,4261.515361969216,-2.626763846037734e7,1.3973254135323085e7
-0.0032735015265643597,0.5001764006068116,0.0006497867907741996,37.60580664536849,1.6056727441597567,-13145.480777825813,5175.5794937494,-6.481862512333903e6,1.8560420746932402e7
-0.0032834853045642376,0.5016351123937638,0.0006193917264497657,34.71012963868828,1.626578194301218,-12843.576686307584,5493.1625958179775,2.067855000247727e7,2.105119060674953e7
-0.0032934690825641155,0.5013197879802028,0.0006210265324735273,35.212287360509634,1.6650574417044446,1156.2784808414838,4980.1518128144835,2.0953323583949074e7,1.6632211900948767e7
-0.0033034528605639935,0.5014641801562684,0.0006540635894844277,36.01153020754125,1.5569023680452898,-9722.352035195137,4511.1800740448625,-6.874144568260277e6,1.5347422756158806e7
-0.0033134366385638714,0.5013991220452299,0.0006380602015008123,35.691276124680236,1.5890049497859033,-9849.675258445268,4051.1666747641075,-1.925226009012079e7,1.2246345392724037e7
-0.0033234204165637493,0.5022613931835803,0.0005961478573347559,34.784025053808556,1.479033099981645,-8857.127017906836,4031.151604283377,-1.3950106269209621e7,1.307522953337827e7
-0.0033334041945636272,0.5025491103376843,0.0006113145926499882,36.13511127230807,1.6644005871505505,-7433.603731946644,4943.9465520262,2.673782312035313e6,1.550567169996696e7
-0.003343387972563505,0.5040534738252173,0.0006379840642188814,35.81422502312839,1.518598443373009,-8206.010295525932,4821.417328844815,-4.901347875984782e6,1.6601887058148498e7
-0.003353371750563383,0.502966795097047,0.0006317454252452099,36.35688995120098,1.6084391078020102,-10834.176905806225,5047.502635125022,-2.0380273498189705e6,1.786840178873167e7
-0.003363355528563261,0.5022929596924806,0.0006148960074899473,35.875674413853744,1.596419339255047,-2961.9113154375914,4990.854712563776,-4.572669904682613e6,1.5450383199101835e7
-0.003373339306563139,0.5029987738417986,0.00060596412134109,34.43852429475035,1.5467653596019366,-11410.30458912898,4785.1460439062275,-8.778944915095413e6,1.5584335664832829e7
-0.003383323084563017,0.503352037527453,0.0006243365670410788,35.771025152002956,1.6898625216256375,-14032.365547961648,5164.492516241472,3.0566476833096597e7,1.6686893256791985e7
-0.003393306862562895,0.5043007592352514,0.0006381254349511009,37.34613080544463,1.6884125978504783,-11083.086464705271,5447.000215413953,9.3799916875539e6,1.809356803395893e7
-0.0034032906405627728,0.505654579237802,0.0006239634670799817,34.32201166522271,1.5998626932214175,-8615.941020010267,5036.031732430633,6.301410890543802e6,1.8037642773971777e7
-0.0034132744185626507,0.5055420256971848,0.0006127822959803057,35.074039871865295,1.5392936709427811,-3247.4931805709143,4995.490357977707,-7.472380791160463e6,1.9870337278641544e7
-0.0034232581965625286,0.5059166750781878,0.0006509684980805573,36.30202886585083,1.47258874306662,-6312.407333608732,3822.722431182839,-3.828688060548776e7,1.1751225667258827e7
-0.0034332419745624065,0.5068828528431477,0.0006043747222193125,31.75030346274202,1.4974332879052419,578.8001729238524,5022.259741207518,1.2885985490436012e7,2.1282812808199316e7
-0.0034432257525622845,0.50667307932736,0.0006065106789060367,33.303008931408684,1.4817373862492214,-12177.073111991316,4451.064280630228,9.089679077929337e6,1.410596228363094e7
-0.0034532095305621624,0.5065451808195502,0.0006159736914425472,33.79172986309803,1.5561139014956231,-2493.6426588227623,5741.849838604845,2.1214904445578065e7,2.366599740051377e7
-0.0034631933085620403,0.5078243665233604,0.000629731944165526,37.746582570770634,1.6797176092446118,-19845.595232562402,5039.995122584939,-4.594234902613092e6,1.5544090380666267e7
-0.0034731770865619183,0.5075619462878967,0.0006123111670669725,35.06534786140319,1.5525513884985518,-10101.137935765963,5211.005189802424,7.022696621568868e6,2.0458900022083472e7
-0.003483160864561796,0.5082453976478427,0.0006219542896516067,33.73251815550976,1.497616526556908,2456.905966899684,4228.872520396512,-2.8473929905732726e6,1.3727773376738725e7
-0.003493144642561674,0.5092498841515044,0.0006128481973854125,34.76421750588205,1.7418153416902238,-18770.583553277283,6461.637737453128,5.750473164022356e7,2.4067606319544073e7
-0.003503128420561552,0.507767048595706,0.0006091505855711157,33.27015369316024,1.4296803552839858,1052.5396172533488,3985.4018385467916,-4.373485954716876e6,1.3209791122046141e7
-0.00351311219856143,0.5095684699684789,0.0005983726034937819,33.11918266906448,1.4217330918067763,-5215.956303096695,4184.034456283745,-5.915598320401517e6,1.3180762671270087e7
-0.003523095976561308,0.5093184396139986,0.0006345638072044639,35.17732125659884,1.5151243995545847,-8171.951348677951,3750.8488276137555,-3.5756267596027e7,1.162073525361153e7
-0.003533079754561186,0.5103268105019524,0.0006311846535377046,36.201507843529924,1.6789147434479004,-11529.79623933455,5054.164817501264,1.306367506558293e6,1.726109204600089e7
-0.0035430635325610638,0.5104214042747917,0.0006154948996022078,33.45899053265892,1.514458480300461,-10762.291590235554,4703.330540203668,6.529744110510788e6,1.4276281921677977e7
-0.0035530473105609417,0.5114346351170389,0.0005836339076910572,31.790640180875023,1.4128624449529266,-6567.287135656137,4303.930785677885,871510.8384949074,1.4090208331992248e7
-0.0035630310885608196,0.5106012403231289,0.0005981167662824996,33.409511502640115,1.4770436018743958,-7225.870324210858,4098.731183655107,-5.903898029628192e6,1.1725341402508283e7
-0.0035730148665606976,0.5116538075253193,0.0006070415953518957,34.66515761502846,1.60418611825429,-8683.894559590359,5214.348901178143,1.1399450817180716e7,1.7262411821472995e7
-0.0035829986445605755,0.5113940139294427,0.0005736374472503082,31.428279534823933,1.3376397571588619,-6582.265503736336,3624.235854363608,-1.4184056755270446e7,1.186492695257376e7
-0.0035929824225604534,0.5115416070036881,0.0005948160615123804,34.12720305533596,1.6269409630318086,-15336.122502254171,4834.516222290556,1.6942444339972924e7,1.5820451934386473e7
-0.0036029662005603313,0.5117983611845702,0.0006137291149738335,35.311516371675786,1.558411554898211,-2648.119321551516,4792.637072529701,-2.5486366803961266e6,1.6827263249071024e7
-0.0036129499785602093,0.5123422621829086,0.0005924583385844941,32.37780394438463,1.45537469407338,894.9950128349988,4039.089716202766,1.754977734579909e6,1.1899401705089303e7
-0.003622933756560087,0.5127253911408188,0.0006391716186568508,35.38279692380031,1.6092609043508956,-12122.351881797023,5337.3808129217705,2.7851284229217958e7,1.960080067904186e7
-0.003632917534559965,0.5129042275270913,0.0006130369224519145,33.83117152302183,1.570316856154179,-18842.833826292674,5200.763489374247,1.7094720133138157e7,1.8527756411834963e7
-0.003642901312559843,0.5133653099077637,0.0006178351061731738,34.60163267002755,1.424332104573778,2564.225395357812,3672.620596859975,-2.5934699804081377e7,1.1470393395603253e7
-0.003652885090559721,0.5143275472224049,0.0005752411552006634,30.62268805668552,1.4319696797269883,-12529.175740870063,5407.302925905235,2.497309652168523e7,2.6307762140058458e7
-0.003662868868559599,0.5140919521277246,0.0005884726610631805,33.20254281589084,1.5838226137713671,-5061.163170059872,5201.723585248672,2.9127464781269964e7,1.898274811662252e7
-0.003672852646559477,0.514021135632036,0.0006171868677529953,32.46886641090251,1.5489966090432032,-4527.239213339983,5407.919949923981,3.13635591602986e7,2.108820172542016e7
-0.0036828364245593548,0.5149632528714138,0.000617001144408881,33.97764260067975,1.5933713802210119,-11288.176903738527,4602.203461777384,1.466459907233807e7,1.394283958752958e7
-0.0036928202025592327,0.514663270716439,0.0006286746208451204,34.200433075095816,1.4315544359187962,-15712.277118962089,4226.704874059391,-2.1516276780503795e7,1.2945735860310275e7
-0.0037028039805591106,0.5161893127832445,0.0006085231131664929,33.627643700081194,1.4021517393730123,-9118.653590352553,4358.392717340807,-1.2100101044265825e7,1.6293832871414762e7
-0.0037127877585589886,0.5163708949117572,0.0006120934212841979,35.89047896172328,1.630434774310014,-1227.8948333518472,5561.35553214162,1.1377122242157452e7,2.030440651053411e7
-0.0037227715365588665,0.5162685936842463,0.0006101800569302734,34.641760451208995,1.5904791929929618,-8997.460785040319,4718.2509106184325,4.439419017389455e6,1.527014243255717e7
-0.0037327553145587444,0.5167518916346598,0.0005644221737085826,31.99141936697237,1.4672030605382136,-8846.217457671717,4688.337705675409,1.6514679176073465e7,1.666772750053799e7
-0.0037427390925586224,0.5172219284064195,0.0005924649139053413,31.660167292638207,1.301441340450543,-6164.4631751855995,3463.8441684515237,-1.2163760165829485e7,1.0046317094937358e7
-0.0037527228705585003,0.5172996402519638,0.0005683066626589333,30.123479002952795,1.2687066325212724,-2007.0911950142977,3367.5013268128364,-8.936290851426642e6,9.799405448954873e6
-0.0037627066485583782,0.5175918199301522,0.0006080311651297985,32.10115980352607,1.344838515391746,-6790.167199247566,3662.1902203677087,-9.900836462143825e6,1.0808627164589023e7
-0.003772690426558256,0.5171768181732914,0.0005838257794809641,31.197903249190066,1.2912827434912468,-7051.688931538077,3332.949919594961,-1.8621132481474902e7,9.064660282612273e6
-0.003782674204558134,0.5179705113181553,0.000603583223582332,32.915968269967735,1.5339519084138142,-13332.442597873709,4864.875298027336,1.7894145753767144e7,1.580352589550959e7
-0.003792657982558012,0.5177525146673434,0.0005963609121803353,33.298155197875936,1.5235589246263144,3266.5418085532247,5564.646016693467,4.733264752162336e6,2.9979174647364274e7
-0.00380264176055789,0.5177538089844748,0.0005923814591208715,32.54234029465954,1.5177448665369926,2006.0757938776314,4941.411604336252,1.7035323291332066e7,1.702979077350139e7
-0.003812625538557768,0.5192105322470015,0.0005630653880933334,30.678194967743334,1.4368102194105017,-12063.485246300319,5607.134482829748,2.486502319859506e7,2.467790540538954e7
-0.003822609316557646,0.5182754310631135,0.0006278905999218711,34.778018783011525,1.5107570925966816,-8014.685350644633,4014.9180310706934,-1.3817433736331273e7,1.2100720007835884e7
-0.0038325930945575237,0.5206894014586578,0.0006283664288816985,33.880691252825315,1.469929601217062,-2402.942436758899,4826.772110640751,1.9605910317296858e6,1.863572394357907e7
-0.0038425768725574017,0.5202651920933277,0.0005967233605652488,31.80606826130815,1.3899489996550094,-9576.667984753976,3961.852479419486,-7.192705621027364e6,1.1536085165859807e7
-0.0038525606505572796,0.5200795672285894,0.0005936007222237694,33.289561855339315,1.4534842640378325,-13536.042269144764,4909.361625003723,1.4365468704117691e7,1.9401384009874143e7
-0.0038625444285571575,0.5197827990299847,0.0005862933308656968,30.932643880013895,1.317175647823776,-1573.1352144125171,3227.6507546832772,-1.7252651836312022e7,9.923928774921e6
-0.0038725282065570354,0.5206744229348842,0.0006031319283909156,31.848827714385482,1.3871779869469398,-6035.301723694874,3756.22755950765,-6.61752873678729e6,1.0579765156232778e7
-0.0038825119845569134,0.5214977231382508,0.0006324115924057181,34.5002193441178,1.4779748211145967,-13246.829624357368,4195.940624760935,-1.3890580174417906e7,1.3431472511885837e7
-0.0038924957625567913,0.5211050470661139,0.0006131785661936648,32.05828163272371,1.5057408621808435,-9266.608994291484,4426.281242813827,1.7169692729978573e7,1.3103297100188386e7
-0.0039024795405566692,0.5222616532122484,0.0005756179571029722,30.281069328282594,1.3383931620700018,-1833.7729337094377,3793.0159077825388,-3.113063808136359e6,1.134172345074268e7
-0.003912463318556547,0.522300451436342,0.000590533289026403,30.6011137218857,1.3257200516100294,505.7614065205209,3570.822080637118,-1.1900925890047146e7,1.03474852638457e7
-0.003922447096556425,0.5230163209146995,0.0005920069345989728,32.39563537302697,1.3873712528880222,-10910.58892626082,4041.7536634541075,-7.067021018944258e6,1.4033651508229772e7
-0.003932430874556303,0.5230402039799956,0.0005611792191876016,30.948125284759183,1.2982502038181547,-2509.8069955977685,3265.358761241852,-2.063759936024908e7,9.129023664606182e6
-0.003942414652556181,0.5237530075917021,0.0005937890463919122,32.843942317820044,1.4626928608067398,-2491.1748452636357,4389.601694496355,235304.920863008,1.3755527686545642e7
-0.003952398430556059,0.5235989919876447,0.0006116460614187748,31.44149272232302,1.4017102892257434,-8806.461470322636,3960.475267663049,5.800457144287871e6,1.1457132370766683e7
-0.003962382208555937,0.5245121682932077,0.0005684074790743495,28.573634660220677,1.2228723390468113,-2355.697102514683,3320.153109971387,-5.170856535244896e6,1.0249096123097008e7
-0.003972365986555815,0.5245000075304124,0.0005939747595863276,31.559885446602124,1.335163829817854,-1951.826303953611,3533.7428075970643,-1.2534618475653693e7,9.991091092698338e6
-0.003982349764555693,0.5252964494080806,0.0005607847515647889,29.63849812407622,1.2201963434624306,-3154.7478454667744,2921.7038309134177,-2.7725193674240682e7,8.424401875170348e6
-0.003992333542555571,0.525154236905626,0.0005660307125364185,30.3785368796833,1.271032224529127,-2753.29580818911,3621.5669488815615,-1.4339075917872814e7,1.0228925693650398e7
-0.0040023173205554485,0.5250837115917238,0.0006244717715702722,33.627301409062454,1.5670735651863028,-11967.846315909705,4657.581998593834,1.2812443740452548e7,1.4506576686259745e7
-0.0040123010985553265,0.5255775325759605,0.0005954625763821623,32.86875356408824,1.4761162537590014,-8098.298909843283,4355.169808850621,5.144010494791337e6,1.3254328854108853e7
-0.004022284876555204,0.5249423462626582,0.0005573364056397831,29.223571123744357,1.3193185155371068,-11545.165192976223,3844.7164634589335,2.074028241650379e7,1.2072985385049606e7
-0.004032268654555082,0.5261262607384997,0.0005944153916972308,31.335805027420886,1.3656559818938703,-9573.221013260714,4106.565068850796,65140.9958758815,1.2742434836152544e7
-0.00404225243255496,0.5267127197698864,0.000600192500099061,32.71715389325816,1.3962680381334394,-5925.946622614333,3806.5998415816416,-1.575586104192771e7,1.0858577704659987e7
-0.004052236210554838,0.5255595537297486,0.0005727347073107742,30.984556065199715,1.4058550576916198,-8057.194807371013,4114.827152644982,7.782765108096228e6,1.6298498560529258e7
-0.004062219988554716,0.5271393579059513,0.0005856854517119339,30.61256680647587,1.2795007689682507,-6948.24283135683,3630.7065341349426,-8.204456841450205e6,9.930584605192386e6
-0.004072203766554594,0.5276308155003062,0.0006175848655733707,33.40729268936478,1.4767002729179655,-6882.1333716319095,4314.883877421784,-1.1291371029761713e6,1.3294022282866409e7
-0.004082187544554472,0.526904976750724,0.0005757472421500403,29.42717836749785,1.3564812700104025,-6471.320354499827,4005.8278965494865,1.1093749563318754e7,1.2414308472265093e7
-0.00409217132255435,0.5279749412895471,0.0005771827709859144,28.863697411453963,1.2429703623788229,-14335.03116979,3694.59634966966,3.4184622859466113e6,1.1428986262379788e7
-0.004102155100554228,0.5283883446833061,0.0005876965744944249,31.16438154109487,1.3326084597507073,6878.963894385289,4036.161528003396,-3.262042526554399e6,1.2534146699734755e7
-0.004112138878554106,0.5276416428688099,0.0005549686417344588,28.668939525522884,1.188736711559704,-1803.212229082916,3107.100775208516,-6.803205255139914e6,8.7382005152597e6
-0.004122122656553984,0.5289605059248279,0.0005753233632539935,31.615208308737095,1.3096275529863834,-2484.2085078436094,3457.3552735524104,-1.7118029922194473e7,1.05928812423751e7
-0.004132106434553862,0.5284508215932874,0.0005875458058367092,29.735489308251196,1.2294828904619528,-3779.9970680718334,3286.419489863686,-1.2538428521277826e7,9.4247819322019e6
-0.0041420902125537395,0.5292740385750366,0.000566899330965089,29.81437121420477,1.315946788878016,-5272.061978150329,3527.6375168613095,5.771910820866969e6,1.0453681974282632e7
-0.0041520739905536175,0.5292433953332365,0.0005781525892217895,33.110093160060465,1.4940353544069156,-9597.138303448532,3884.5963910172027,-4.485419970208836e6,1.0327311022071095e7
-0.004162057768553495,0.5310146015101928,0.000549463973186667,28.57327932715086,1.3259805266028626,-2885.3596074843917,3845.065353163608,1.5229762926375352e7,1.1265261494656531e7
-0.004172041546553373,0.5295118970137846,0.0005601645850711824,29.955785402888775,1.328020262444493,-5326.918517762532,3539.945931898911,58254.37966450821,9.131986481578337e6
-0.004182025324553251,0.5307541832561837,0.0005684969688205627,30.979639957386958,1.3701285861973755,-3407.9470861293653,3884.4395968517765,1.574120654490448e6,1.1945922794401031e7
-0.004192009102553129,0.5306598612770904,0.000574897769614025,30.758158730652983,1.2772218551225336,-5909.964154711407,3723.6121161619158,-1.3792426710153358e7,1.100958621839206e7
-0.004201992880553007,0.5308631698389072,0.0005679360752653324,29.85358039143667,1.3524211576010852,-5413.291202288139,3798.3284489983994,3.504858506199604e6,1.0865062286131872e7
-0.004211976658552885,0.532421315067244,0.0005799468118156617,29.18559557576498,1.351054309155414,-6877.594090327005,3538.295402843973,7.767729588075866e6,1.0903699325101335e7
-0.004221960436552763,0.5312242736557382,0.000582958767741807,28.916617047424115,1.287202175535527,-10661.175244265376,4894.470037891485,1.4965159974848533e7,2.15133412820938e7
-0.004231944214552641,0.5322150343244139,0.0005993225936479936,30.8848532511795,1.25816723059693,-9607.436918071928,3064.716579184787,-2.8450690626141336e7,8.918018415934978e6
-0.004241927992552519,0.5316804486361798,0.0005836741734624891,28.619889611749013,1.2796113175232466,-6367.662008542943,3186.878227215567,-3.9257776303364965e6,9.913880551931085e6
-0.004251911770552397,0.5328317064268049,0.0005533884348911739,27.547610876669044,1.1664992503270342,-2556.0187814505357,2679.063230728259,-1.1784985532277618e7,6.749120354069657e6
-0.004261895548552275,0.5327945770591613,0.0005593206786593917,29.109459406409634,1.290440772847902,-7089.797390618703,3429.385543668981,-234771.22864815954,1.081558753061527e7
-0.004271879326552153,0.533684759370779,0.0005256894003586183,26.76042495023742,1.198262866722661,-764.314014817954,3300.230629511505,4.73791783359156e6,9.895093884114731e6
-0.0042818631045520306,0.533188767701824,0.0005778030675476434,30.45559287954972,1.342993423693021,-5569.707233938984,3837.019981220838,-2.590911243846072e6,1.2891171832019435e7
-0.0042918468825519085,0.5343723463691131,0.0005690969095899712,29.888442651080002,1.4029303504627884,-1716.8842067064404,4033.9589540883144,1.883418171415906e7,1.1382054188480282e7
-0.004301830660551786,0.5342786625601293,0.0005736300107618569,29.940903986682702,1.3092141724832738,-5024.020590998941,3558.271735633371,-2.123676807656053e6,1.0073856209701918e7
-0.004311814438551664,0.5340789093247149,0.0006129258434275008,31.072518974276136,1.3213876582704438,-4756.49464850216,3632.05836917694,-1.1839561456133587e7,1.0292231966249742e7
-0.004321798216551542,0.5349421309701283,0.0005544995246093107,28.454738492282736,1.2907931192676692,-3555.5000276542737,3630.551732642005,1.2062804364058438e6,1.2412410582215255e7
-0.00433178199455142,0.5356993808498374,0.0005508303068004927,29.74838312966807,1.3331041324355841,-1725.7687984741367,4076.1492882568086,1.0064778065461246e7,1.3470034408258904e7
-0.004341765772551298,0.5349523345711641,0.0005661973386797711,30.001988064540612,1.3074820945101027,-2478.2572810637052,3440.6659304204995,-2.835641014624454e6,9.799371339283252e6
-0.004351749550551176,0.5362713695718266,0.0005650972292003852,29.533265835778565,1.2428201942786052,-4417.365145439175,3374.266812143235,-1.0518862597173266e7,9.87409743547781e6
-0.004361733328551054,0.5357964090089954,0.0006131962475432114,31.283800619227627,1.3563863589895,-10057.81839133705,4103.457008361416,2.6749481410461063e6,1.1731146886891322e7
-0.004371717106550932,0.5357932759592368,0.0005513718843329455,27.755382285612058,1.2595784377263384,-1253.190254197493,3381.7598260320055,2.550492178575063e6,9.793485508077927e6
-0.00438170088455081,0.5360679298246396,0.0005519202751262341,30.31370462347149,1.3285744828677497,-7808.764076954616,3740.4701608460646,-3.115772524588347e6,1.1916609633552924e7
-0.004391684662550688,0.5366129649401119,0.0005920502862911972,31.331599810434913,1.4399917559637205,-9462.428397774234,5073.331810506666,3.117262370141281e7,1.664153997981661e7
-0.004401668440550566,0.5368409338404017,0.0005645822928329648,28.550259033817856,1.3151392356080454,-1702.610465343774,3553.762498569703,1.1571090309439693e7,1.0533190419464223e7
-0.004411652218550444,0.5368113172078738,0.0005715653341107805,29.15891418398781,1.3246588341954584,-6422.260243209518,3742.3770231783224,6.265244184374929e6,1.0737394311482841e7
-0.004421635996550322,0.5375885347309232,0.0005711093526673532,29.594318781551628,1.264610067155891,-2136.6645964964905,4360.534816063801,1.9243586942423128e6,1.807611177747407e7
-0.0044316197745501995,0.5384385558283539,0.0005878362803182517,30.320911565802863,1.3292167899256058,-10464.542263438228,3230.6592904186596,-1.279547485250645e7,9.86463814010579e6
-0.0044416035525500774,0.5374954475263658,0.0005595622772369563,30.031382354920087,1.3294140574379028,-978.04729320036,3536.0434598047596,-4.292030154672909e6,9.606545051009731e6
-0.004451587330549955,0.5375307280463748,0.0005701758412489914,29.506960581130873,1.2841025355935365,-3753.3705636436925,3476.2565789102155,-1.357347186697744e6,9.905641343589803e6
-0.004461571108549833,0.5374117737756169,0.0005550219694742354,29.753867896456928,1.3423439004319802,-3330.9789948030766,3405.614990836005,-3.4259049540391e6,9.89681192295952e6
-0.004471554886549711,0.5394538688257453,0.0005742136066282325,29.02704598862858,1.3170022167542428,-2332.368224890472,3121.840444729667,-4.49697337591432e6,8.551387518546037e6
-0.004481538664549589,0.5392976179175893,0.0005928747564847915,30.446443233003688,1.3048805773186076,-7258.70132217758,3305.9307858423026,-1.479317896594608e7,9.236759177329706e6
-0.004491522442549467,0.5407215277205978,0.0005790794915078862,28.990993572686367,1.2818591065974507,-5502.984662282828,3769.8661698102264,1.2614807788895542e7,1.1010313436514232e7
-0.004501506220549345,0.5388644875296741,0.0005563731860443945,30.487046562363687,1.3300902746485561,-283.0609583244116,3043.013635708748,-2.0012192070649203e7,7.829105448365782e6
-0.004511489998549223,0.5409492162253591,0.0005427849445763938,28.132915052335658,1.2791079213977894,-1591.3451994616655,3646.3036416837135,1.1042603049647989e7,1.2391260419773588e7
-0.004521473776549101,0.5406004270446138,0.0005670189099638681,28.91770111076909,1.2757826642886747,-11830.592731401652,3619.236728318199,8.313673826658959e6,1.1529026588715123e7
-0.004531457554548979,0.5405807775179273,0.0005720759545326926,29.589952121606316,1.3122358178109172,-5465.763614266978,3862.167124387683,-1.7821048761978627e6,1.3031445624212082e7
-0.004541441332548857,0.5416911937656405,0.0005633388831254533,29.29151793162571,1.2901149501240687,-9237.46477855483,3283.9195733451197,-7.260734459123112e6,1.091735821354194e7
-0.004551425110548735,0.5407597509608313,0.0005654519267777485,28.31101844840195,1.3148355041065143,-10419.240999327674,3760.0798571303203,2.805034907940389e6,1.2186068425569184e7
-0.004561408888548613,0.542050360680645,0.0005517697993164012,27.193880778501402,1.2315176746965555,2925.6085977160187,3384.82105328501,2.7399607478054026e6,1.0382850283854071e7
-0.0045713926665484905,0.5414960953821137,0.0005639264182567463,30.550324658408062,1.3148822953006774,-11849.715238785877,3495.3541313260007,-1.3774018995926203e7,1.0132412254933001e7
-0.0045813764445483685,0.5422127086092369,0.0005874731179681851,30.347437741796707,1.3147630766969298,-9868.45434379351,3492.9448534014336,-9.701118746054279e6,9.816664574142033e6
-0.004591360222548246,0.5423849566384451,0.0005690550454131777,29.18919379810846,1.2964589624405147,-4992.082812402023,3871.76509269869,2.1478500082382406e6,1.2393500414856585e7
-0.004601344000548124,0.5431442398976942,0.0005825177806871376,29.773054815089683,1.3243419331638981,-3588.905606658497,3189.9970630872645,-4.900020287687627e6,8.838502600086976e6
-0.004611327778548002,0.5432248990471708,0.0005512613064685071,27.08210335574306,1.156336988260085,-10740.736937743734,3087.829264888226,-5.225495699008109e6,8.593004239294006e6
-0.00462131155654788,0.5425898847827629,0.0005309163744043036,27.093528947354347,1.22937234557241,-994.5810922214101,2924.4448094467307,-1.561863606840314e6,7.88163890047271e6
-0.004631295334547758,0.5435234814936121,0.0005755354927634741,29.228526419444716,1.2714476893833917,-6398.476116442582,3458.5741370560922,903162.0957268036,1.0495319664334973e7
-0.004641279112547636,0.5435792326701049,0.0005610419581495084,27.89726172476665,1.1962409793668312,-5233.893371470006,2729.675869356688,-6.510645188788452e6,8.192704226572065e6
-0.004651262890547514,0.5429054874030699,0.0005957540897046612,29.2866429928307,1.2702733764138663,-6007.57186323576,3214.959100558217,-1.3932684314649047e7,8.745154078730017e6
-0.004661246668547392,0.5441599418058176,0.0005567620251050912,28.69840299894323,1.249348770363224,-4247.661273385697,3528.357447773678,-627775.8720317759,1.2585326731048191e7
-0.00467123044654727,0.5443812516772596,0.0005333132991438393,27.893007514541466,1.2352794770657185,456.42164333403485,3367.623465473585,-3.1704589570796327e6,1.0485504850225799e7
-0.004681214224547148,0.5445932108327979,0.0005322807844835177,25.40081940890977,1.1276457066579724,598.5205193204099,2848.42643130359,1.1055704581440678e6,7.776329961437627e6
-0.004691198002547026,0.5444431802116451,0.0005511347019349317,27.416878547884256,1.163107531044007,-1192.9122730764118,2714.233886262479,-8.701209585905105e6,7.052463581761019e6
-0.004701181780546904,0.544989975341683,0.0005748960014004257,29.45141642960518,1.302608031697754,-11059.169829732271,3841.3771649121577,4.559331405855191e6,1.1376137147612782e7
-0.0047111655585467815,0.5453529760977545,0.000546065287953321,27.524259101756854,1.2668126454334079,-4020.4941118992697,3722.440791539526,1.4541197384113649e7,1.2394930857124818e7
-0.0047211493365466595,0.5466341016915103,0.0005516813128723215,27.24002784493366,1.1536580642837733,-6490.506368411114,2525.150526411201,-1.427486707052547e7,6.89103583011754e6
-0.004731133114546537,0.5468011150657549,0.0005203334221756859,25.67381845589914,1.1627132538639473,-2865.4365879125785,2895.5823538902487,-4.276614714337017e6,8.152968174723328e6
-0.004741116892546415,0.5468353765011706,0.0005484380676088695,28.997304342430148,1.2741270882560152,45.71365438566738,3504.1364062794837,-6.4893822300233375e6,9.512210587974615e6
-0.004751100670546293,0.5470890234066755,0.0005376913126361374,26.335352572970372,1.156353050513169,-690.1664410781005,2864.882954093497,564430.0096488236,7.144234272549587e6
-0.004761084448546171,0.5486540921081032,0.0005627671092472642,29.603487728482634,1.3564069170212796,-7355.413798156969,4212.223900624802,3.5758973943371917e6,1.6305766089794619e7
-0.004771068226546049,0.5470294628307456,0.0005726069076698649,26.446550106686846,1.153956788399079,-824.8972153526914,3271.514946823352,3.509591396442384e6,8.522510756472034e6
-0.004781052004545927,0.5477982792223338,0.0005175459962937355,26.00007753208949,1.1152037321052939,-6462.2747612117155,3451.7724994093987,6.261375876875451e6,1.237253173305597e7
-0.004791035782545805,0.5490619847496564,0.0005232382664690839,27.00640221021317,1.2071810293595175,3692.934061489613,2904.4473627725424,-3.6428854790048446e6,7.720915863789972e6
-0.004801019560545683,0.5483617194142134,0.0005592489602167622,26.558790548209902,1.2176421303915979,-5721.030263796199,3362.038526446526,7.657355004926481e6,1.0272690473426165e7
-0.004811003338545561,0.5485965180198836,0.000548033784885606,27.75602189518753,1.1962355145413366,2371.119334215368,3236.278242716413,-9.871178034380864e6,8.56122195612233e6
-0.004820987116545439,0.5481176086732011,0.000555699164594931,27.505810571804997,1.2587987738695035,-3762.7076866874954,3488.875771770791,4.679405955545295e6,9.82267718632171e6
-0.004830970894545317,0.54985218304093,0.0005614946025070485,27.284223600861147,1.1749704342882998,2438.3280626924106,3380.3804447560206,475155.75020329683,9.704216529658498e6
-0.004840954672545195,0.5496896746173443,0.0005341025683869281,26.449896745811014,1.14623038832846,-3107.2129598218216,2828.935468191868,-2.896058974889746e6,7.200810446231418e6
-0.0048509384505450726,0.549044984807173,0.0005400380775944837,27.8543213742559,1.199573419900644,-6944.280341675746,3082.9402336443586,-6.549073325079253e6,8.21812925419938e6
-0.0048609222285449505,0.5500027187540254,0.0005449678666265498,26.926004140056154,1.236545848194193,-8977.595747477906,4205.867568416099,1.5834012688353378e7,1.774204035658854e7
-0.004870906006544828,0.5509387611413258,0.0005457543711708793,27.93421330449371,1.2859715055835113,-5358.692347677446,3314.4934765503995,2.5750088484354825e6,9.731775263500132e6
-0.004880889784544706,0.5499697039208259,0.000531774364848352,27.88616411744536,1.2408972779199359,-8797.989327490395,3412.7361578938276,-1.2534597428296811e6,1.229037571176523e7
-0.004890873562544584,0.550110533112369,0.0005500368962181371,26.69457918825347,1.2620691277340905,1948.0195899908067,3503.343675047259,1.2683641637791848e7,1.018038810575705e7
-0.004900857340544462,0.551089861116372,0.0005342563647794922,25.75893835614188,1.214284004318033,-5956.011058628401,3459.663799883432,1.0326516441326857e7,1.0095120743059305e7
-0.00491084111854434,0.5509465280182776,0.0005609396455518343,26.85987918582377,1.1603239537879577,-7212.788388612785,2737.763904383955,-3.117148998836138e6,7.368572594727732e6
-0.004920824896544218,0.5504614155461022,0.0005514982533956037,27.801302290244717,1.1650558573871235,-4702.755917534256,3150.289180775846,-7.446694166181933e6,9.130487101259293e6
-0.004930808674544096,0.5518358807306504,0.0005077361340766764,24.222006860217725,1.1211260837195114,-2594.5411620855843,3248.004122952958,1.3922972610034425e7,9.880758604400806e6
-0.004940792452543974,0.5528635216405382,0.0005178198509741593,26.053470895161496,1.1199416568161165,-1483.2284064606997,2922.746211685451,-4.020696529214223e6,8.408013183847316e6
-0.004950776230543852,0.5523461019229143,0.0005023708537398207,23.919424442112607,1.0036565368619168,-1121.8724224571708,2163.411273547921,-1.0559103709903957e7,5.177572604136537e6
-0.00496076000854373,0.5522145204872358,0.0005679669976688008,28.92731472190973,1.3074732175936332,-4583.996375710964,3510.536764130458,4.596596597440419e6,9.767526395789292e6
-0.004970743786543608,0.5532491371390642,0.0005477710400111881,26.62545507868821,1.149632322136228,-406.98499393340063,3085.379075362946,-2.8861831108027287e6,8.42236107451915e6
-0.004980727564543486,0.5531157368314452,0.0005487190399092889,26.404096818393562,1.1119264010093421,-2811.062062318627,3382.0842417129597,-1.7064172465795993e6,1.1744177831219045e7
-0.004990711342543364,0.5530033262116485,0.0005358292267705394,25.549710964795242,1.1861009668082407,-7585.31866175837,3346.8127612133067,1.00410847286743e7,1.047503906447297e7


==> anc/Figure-5/d3_L94_rJ1.2.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5543042522135074,0.0005498676055158331,28.119994815469234,1.2612751923807528,855.8881821479031,3421.603191274895,737267.7090382961,1.084767862575623e7
0.004990016110241413,-0.5552089855746016,0.0005373967183247761,24.55904687622873,1.1338336172689467,964.281208721187,2903.6526470580466,6.39723500466388e6,7.575159282715176e6
0.004980032332241535,-0.5548999350962985,0.0005334294513297759,23.17003038971223,0.9982337289487585,4102.978945409822,2466.0478222445486,-3.7433313915009447e6,6.8869159048932465e6
0.004970048554241657,-0.5539833514715429,0.0005585654306042855,25.827070915383317,1.1225718813169328,4872.3426884137625,3111.427134918221,-35793.55385839392,9.322518131743833e6
0.004960064776241779,-0.5534588371427089,0.0005269432865156954,25.080959134935966,1.1406932462366548,5535.62230935727,3137.698338871873,3.912990238176689e6,9.84213801545154e6
0.004950080998241901,-0.553086907884921,0.0005583365583212118,26.659710658747528,1.1235280741864364,6908.059451259939,2817.5683843404945,-1.046723301208894e7,7.860822636961745e6
0.0049400972202420235,-0.5523221159948153,0.000560644847144028,26.611603085402777,1.1078406495941593,4360.140627451288,2661.6973995016237,-1.6251148335052896e7,7.390199777234207e6
0.0049301134422421455,-0.5512199359106016,0.0005582625178221452,26.67116102868671,1.1849377751386612,7568.11652784072,3470.9749578743317,2.1763201450808314e6,1.285114519996296e7
0.004920129664242268,-0.5514803198105656,0.0005342318772616213,25.602841456802345,1.1479961471351698,7291.880207628043,2842.621123618357,-2.142945994960789e6,7.926788688344201e6
0.00491014588624239,-0.5519871430200292,0.0005461601444576508,27.37791958206277,1.1694665786933018,-3284.3586080326477,3085.5190363706306,-6.111307314978632e6,8.309801149440586e6
0.004900162108242512,-0.5508725327261491,0.000557094891215445,27.581159036287453,1.2461256004617898,4750.7298794138005,2928.897762624647,-9.039291219949493e6,7.619999480076626e6
0.004890178330242634,-0.5511729870212148,0.0005717764518109481,28.160697885144124,1.2274738554747384,7532.864924270307,3170.1408423626144,-9.654055355178371e6,7.514089594273926e6
0.004880194552242756,-0.5497713292136904,0.0005616741265272914,28.98913391180859,1.238535137173892,1269.4840322431915,3433.463425995244,-5.258068446994796e6,1.0040296812845813e7
0.004870210774242878,-0.5506893536777352,0.0005864790963408443,29.13188487762862,1.428846605248875,7090.102379442555,3929.0543427884377,2.422365560552138e7,1.2013695305239173e7
0.004860226996243,-0.5496874953992082,0.0005560797050693331,27.96114940550214,1.2923161437990769,5449.575288381503,3719.634090583354,1.7612777867599856e6,1.242851998399233e7
0.004850243218243122,-0.5504122862574005,0.0005390957230600194,26.891793359163092,1.1797644100848446,3361.3370098446944,2776.290839638663,-4.855814910616677e6,7.404600775302276e6
0.004840259440243244,-0.5497716961249826,0.0005443039090143785,25.631899612644503,1.1231052876047274,6179.348728332989,3212.193616903979,2.4247416641493035e6,9.33481523831509e6
0.004830275662243366,-0.5481763855510507,0.000530739197871528,25.508229435648197,1.060537496933989,1886.7879067221013,2657.730235030195,-7.839603211020907e6,6.65033750291004e6
0.004820291884243488,-0.5495244754340384,0.0005386472300459232,26.72139059800125,1.1581791267036403,268.759999060196,3065.93493545278,5.635736301052011e6,8.541772447827736e6
0.00481030810624361,-0.5496856037960097,0.0005392255725238142,24.905681574152823,1.119265300945572,4926.474060061977,3132.012609892654,6.834303015761844e6,8.794047802806225e6
0.0048003243282437325,-0.5497358526688185,0.0005058072763680128,25.074864652356002,1.0560008578474542,4460.96433708694,2534.6889601826533,-8.731712944008976e6,6.390278181937516e6
0.0047903405502438545,-0.5497118446921814,0.0005173436213843671,25.85796973409496,1.1311476071718527,446.4026966771765,3095.518561486627,458429.70234899246,9.581028053038696e6
0.004780356772243977,-0.5492054587869206,0.0005489457393520132,27.128195197070266,1.3135136429333008,8035.321331837108,3879.80446351688,2.0741729355878938e7,1.3381979186656639e7
0.004770372994244099,-0.5493514957253356,0.0005370057406470952,26.229108844536576,1.2398665374280458,5111.82476102833,3327.1528799306916,1.0156051875955706e7,8.921922929868715e6
0.004760389216244221,-0.5482311370527605,0.000543854272052041,26.97733789422161,1.2008038448092968,2532.4561795704776,3111.510605395595,-5.155731963189962e6,8.321752694312654e6
0.004750405438244343,-0.547287963086419,0.0005434792863596494,26.4570819652067,1.1835442831851541,5783.2654902706745,2775.815434347271,4.221865138886039e6,6.967354282026165e6
0.004740421660244465,-0.5478551113366847,0.00053736934371999,28.147437373272325,1.2367680846928644,6220.211789754203,3492.6626751453364,2.545006482891823e6,9.514812436604712e6
0.004730437882244587,-0.5481621727097663,0.0005570152230893792,28.036065214895338,1.2400153024208316,10220.270686103047,4038.2355285128906,1.1447735280812848e7,1.4153962583961688e7
0.004720454104244709,-0.5465822993362089,0.0005285033290755051,25.780241741584724,1.1208598736896493,3586.5248239401685,3143.2971438159243,2.785350580570689e6,9.62450630201186e6
0.004710470326244831,-0.5466389011291903,0.0005267503559040534,26.312376582611346,1.0877541443924235,-2740.58667203466,2578.4429752204696,-1.740290382770525e7,6.248927263974372e6
0.004700486548244953,-0.5467219137761568,0.0005362203188245162,26.42744698897857,1.1163568483327098,5177.145914011903,2699.2956659161728,-9.31527133614431e6,7.974817388436375e6
0.004690502770245075,-0.5459358521003742,0.0005565651606135474,27.784543411046947,1.260231790123392,5556.117796230191,3819.74139019813,8.27004629796607e6,1.3374029053516768e7
0.004680518992245197,-0.5448135332613602,0.0005299657133361567,25.95055027924149,1.2533870757845413,3425.047437885243,3760.2348922702404,1.2466430024994692e7,1.5366810870979082e7
0.004670535214245319,-0.5450362402525206,0.0005405250761707391,26.514070641328374,1.2360199672353902,-548.3662576016574,3860.356311623283,1.5127240727346469e7,1.370538161103015e7
0.0046605514362454414,-0.544506289940211,0.0005777153286966936,28.96630861949562,1.3108774322936176,7837.57590127444,3696.329679905724,6.818074610520571e6,1.1465626718477922e7
0.0046505676582455635,-0.5454714890687028,0.0005395721455360911,26.939482719243344,1.146804722410973,6302.0475842941,2855.0131264471993,-1.2410853154841274e7,7.978021379219772e6
0.004640583880245686,-0.5453128722542315,0.0005636346521350472,30.229190542927487,1.4060912241897143,-146.99410706968212,3942.661408058176,1.5229273542007178e7,1.242536206419856e7
0.004630600102245808,-0.5447459752381546,0.0005484414380209173,27.55496396125987,1.1430789687210805,-912.9731503801531,2956.820504041168,-8.630463200279344e6,7.841393090386972e6
0.00462061632424593,-0.5438400019164547,0.0005388430628271328,27.857880201112376,1.2810151113453154,4533.760927112219,3435.0554594889104,6.019072240847323e6,1.0851453385354146e7
0.004610632546246052,-0.5431992150386504,0.0005537936324632117,28.925173405559825,1.244693626498629,741.6234275742208,3375.1671232911654,-2.415595624684174e6,9.46700448391614e6
0.004600648768246174,-0.5422879163506732,0.0005558769834050443,28.00976423825753,1.2642137311614414,5559.314338531468,3500.4982187202913,4.254399807286896e6,9.2055288209229e6
0.004590664990246296,-0.5426540939531115,0.0005688261294726393,28.907221144721312,1.2629225994921536,7694.6585192155035,3404.207502929756,-2.9934738539230293e6,1.0188624635687592e7
0.004580681212246418,-0.5428879263687413,0.000567894615100399,27.798073987292188,1.357470534598632,10129.946132325378,4767.265051196924,2.8311613063095935e7,1.922637831704163e7
0.00457069743424654,-0.5421839438988536,0.0005329525848976605,27.707475242915642,1.3212465126964985,4201.416409090834,4063.069813320664,2.0078138389931194e7,1.6047799067909108e7
0.004560713656246662,-0.5417386265991081,0.0005621574940459413,28.9576078947662,1.3859858885886371,716.9974111674932,4539.197364613188,2.833930481642867e7,1.396480927073151e7
0.004550729878246784,-0.542240589646477,0.0005894079810235148,29.726506738571143,1.4180335630368424,-6322.541553078426,4125.764460176614,1.6122728405616954e7,1.3670054428618457e7
0.004540746100246906,-0.5418833750363264,0.0005874917500466295,29.171690248927774,1.207826970073961,3650.1320118699464,2934.1858352141676,-1.8480077066929977e7,8.037027362672749e6
0.004530762322247028,-0.5413694806768908,0.0005491017846565639,28.728936887351203,1.24473205767069,6470.020309687318,3206.248088342444,-3.1780027959195343e6,9.095803895350643e6
0.00452077854424715,-0.541286319314735,0.0005627955059243415,29.316363898371833,1.2562982388145556,-1192.824718441878,3300.673304726427,-5.030714618192105e6,1.05012492195948e7
0.0045107947662472725,-0.5403453914952988,0.0005477243256513355,28.02360559665356,1.1905947150231362,6733.2252705158,3049.198671199998,-2.8859891414313326e6,8.703696187908147e6
0.0045008109882473946,-0.5412160762330168,0.0005486282147951019,28.058404502313188,1.2987645344599312,4469.000207721111,4205.38227562766,2.0651981538016327e7,1.7204703867724847e7
0.004490827210247517,-0.540936157212709,0.0005904162403158858,31.00616901376167,1.4171613760601536,-4424.660909709177,3860.8184121619383,577366.4130349337,1.0846635198987504e7
0.004480843432247639,-0.539629720699857,0.0005617254537055302,29.17156732242115,1.3561859976456425,7202.578946492254,4182.948634015126,1.6621467586221708e7,1.3755912684311911e7
0.004470859654247761,-0.5394142637300537,0.0005313701130903427,29.026367174302184,1.3529200666178587,4870.683069267434,4246.932444260851,1.9077672679865796e7,1.4073118205931002e7
0.004460875876247883,-0.5392030840928491,0.0005567241575788646,27.99361700208538,1.2281771745214216,3021.4734196528066,3394.2389857774606,-20927.381047390016,1.22022097895537e7
0.004450892098248005,-0.5373590236144373,0.0005624480404294074,27.19288806984772,1.1747247069414264,7728.011739679977,2874.002643574062,-4.610065106743096e6,7.290165900076703e6
0.004440908320248127,-0.5387737610334298,0.0005441111086438023,27.6886297482907,1.2630568224753302,8661.005257042703,3635.035662682353,1.2639797016734717e7,1.0191413108224863e7
0.004430924542248249,-0.5385120961354114,0.0005592016494461653,28.50356705112906,1.2834925640552806,9322.982884243744,4048.8720668708265,4.016777219114864e6,1.5750111831066662e7
0.004420940764248371,-0.5386671892841696,0.0005711018183719505,28.51984644562173,1.233183553839976,7829.705330286013,2969.9246183002856,-9.846447552562458e6,8.68190878799024e6
0.004410956986248493,-0.5380151740802394,0.0005523518722598272,29.441211680893183,1.2535940760498219,593.8921222632586,3115.3941307471887,-1.067724108218668e7,8.41365331022638e6
0.004400973208248615,-0.5381928505440592,0.0005752245943947955,29.47965295940344,1.4930357388014102,11388.870287038928,5604.348917794235,4.130930260660341e7,2.2379474173633564e7
0.004390989430248737,-0.5386530937858334,0.0005711526695860596,29.55810350049329,1.2640285991971065,8759.744112862423,3398.4294906738787,-5.641071658239934e6,1.0339333934923308e7
0.004381005652248859,-0.537338309556857,0.000551424874554605,29.17770760707737,1.3674676462127362,7222.21418263758,4265.607826983421,1.6980352534093432e7,1.4364393649278402e7
0.0043710218742489815,-0.5369973331566725,0.0005389140814016812,28.55069363034579,1.2130407521155884,5068.673298634374,2966.6632716628133,-8.524767593061037e6,7.845159026323261e6
0.0043610380962491035,-0.5371082236788352,0.0005318398266516766,26.670338025735845,1.255274337803014,3418.304961145277,3927.4178510561533,1.4018812939596586e7,1.3312852493244048e7
0.004351054318249226,-0.5370246921558574,0.0005571567618131267,28.408722442545827,1.2284012717493031,7174.855107557137,3256.69060339224,2.0326660727326553e6,8.176897439757767e6
0.004341070540249348,-0.5363104892975243,0.0005563486328117131,28.819566333506295,1.178849233291749,6321.047696871317,3072.7782138767443,-1.2212073099683281e7,8.925068674831677e6
0.00433108676224947,-0.535793241016072,0.0005708368033449758,28.891625982981026,1.2484376594600783,4937.289396709245,3421.184080338398,-9.200662668735635e6,1.1685446554364068e7
0.004321102984249592,-0.5354323446564667,0.0005639189214695787,28.88485653548779,1.285785016370917,5590.27897414602,3421.0127091002514,-2.0800751393323538e6,1.077597896081948e7
0.004311119206249714,-0.5340739619064261,0.0006011694501943088,30.139260910933398,1.296822360880466,4980.828819777491,3497.4116813231244,-5.84022605977123e6,1.1572189499340957e7
0.004301135428249836,-0.5342515735522612,0.0005837487114080979,29.261456741992706,1.30171210258621,10811.98920504889,3741.901608258929,666847.5716692283,1.0926643387440478e7
0.004291151650249958,-0.5355025726505264,0.0005966228324912822,30.131662991949387,1.432710364264467,10399.27154576461,4793.327151460446,2.8403131139444944e7,1.9529406392818402e7
0.00428116787225008,-0.5341248003638757,0.0006186178826395058,30.834541779686894,1.5383668852672987,5283.6921702373465,5111.9018208599255,2.697602639401024e7,2.1099878413393863e7
0.004271184094250202,-0.533829516950791,0.0005712195620939298,28.836120480323775,1.3825995757118614,5238.775900754918,4645.425590115462,1.813842770241409e7,1.941579608287868e7
0.004261200316250324,-0.5339107465516718,0.0005517204174286255,28.640548630309844,1.2700598093736464,8084.787275297541,3790.9160764230223,7.381795618317001e6,1.3677541917144503e7
0.004251216538250446,-0.5331556813458156,0.0005573995576328099,29.583909212815428,1.3618558330339883,4116.396312124427,3815.003788740971,1.4670432660511652e7,1.0933146244210098e7
0.004241232760250568,-0.5322499551092041,0.0005822132327959575,29.70380540736323,1.2523634450641754,3438.9713214794674,3374.5289520285155,-1.1349419621925734e7,9.135375846686902e6
0.0042312489822506905,-0.5322588559395808,0.0005892712605048318,31.323675638282268,1.503295692564008,5676.525302051695,5556.284905751747,2.907003598897977e7,2.861698564506007e7
0.0042212652042508125,-0.5322049693399458,0.0005764245451346699,30.629560018651205,1.357078431297152,-2226.5889077395595,4806.807161959716,9.53721874335831e6,2.1892134463081103e7
0.004211281426250935,-0.5329490165462485,0.0005688229600944918,28.57523894429026,1.2964650623237142,6576.735690045403,3796.958114739706,6.241031428462811e6,1.4380515555757258e7
0.004201297648251057,-0.5323355737873935,0.0005750852730261393,29.52947687220091,1.2810001945007223,9054.142173245173,3469.210833155286,-7.908203539699908e6,1.0762967793462485e7
0.004191313870251179,-0.5314868209260457,0.0005598784120895566,28.58436479072749,1.2599155275756735,5759.124915432884,4124.805738801288,7.447594730184462e6,1.6513651073481034e7
0.004181330092251301,-0.5322521729712607,0.0005680127204847775,30.262182617620734,1.3165504920593356,8161.177326357653,3999.1301355466676,1.547707538524671e6,1.301191535687478e7
0.004171346314251423,-0.530971852267714,0.0005536666764179987,29.955662726416914,1.2713867759254134,4009.3404716120795,3553.4660470188937,-8.123149095604163e6,9.98274254803946e6
0.004161362536251545,-0.5302962446327437,0.0005630516305668272,30.971955962255073,1.4031853821628348,5178.633061237013,4379.68874391117,9.63093931477155e6,1.5425244050308617e7
0.004151378758251667,-0.5300918669806269,0.000568478330423579,29.808908993720213,1.3249187553297428,9896.898915573076,4343.858522860825,1.1894730056547686e7,1.400865114279857e7
0.004141394980251789,-0.5294214527422446,0.0005649039669050089,29.51388820033719,1.2815383507283509,2539.328588901857,3815.882057371658,4.658192439908573e6,1.1641410233438266e7
0.004131411202251911,-0.5284911740357638,0.0005790086841627784,30.66728679827356,1.3390689619986975,2934.3426260445553,3786.7825436393014,-1.857732536960576e6,1.0849610354335798e7
0.004121427424252033,-0.5296284411423549,0.0005810166999869364,30.035334950935052,1.307056495948433,3556.649849617919,3702.088836355088,5.533415729090392e6,9.41479569910293e6
0.004111443646252155,-0.5290325794077071,0.0005910059327469187,31.37091929192287,1.3542259065470463,-2039.4252691611728,3996.286166114184,3.7779118222239157e6,1.0722335483411081e7
0.004101459868252277,-0.528107245434454,0.0005882600356318486,32.15615665368227,1.4404940404734368,8722.685289173525,4187.206682123576,6.495339204001043e6,1.35692982327275e7
0.0040914760902523994,-0.5272427938470501,0.0005780941161140097,33.39285429941949,1.483671236002231,13257.63713090072,4771.984445314244,9.808360316633428e6,1.80367206397506e7
0.0040814923122525215,-0.5272004560355271,0.0005919109201461002,32.30761347935738,1.4846354713110819,12677.712637964518,4774.825318815267,1.5450833907359036e7,1.5942339951487038e7
0.004071508534252644,-0.5278203638029226,0.0005691660874434612,31.706341110853646,1.342058726646311,9275.36154154082,3515.79899608946,-1.3563727695877045e7,9.345157731047079e6
0.004061524756252766,-0.527473174793995,0.0006009217987095093,31.047578366741327,1.2491783307466326,864.1582799649572,2853.965953073169,-2.5668851171281654e7,8.341401085029313e6
0.004051540978252888,-0.5269174331079411,0.0005843213065916919,30.866685153055386,1.3274882202228306,2075.4887542763972,3494.5146090985363,-1.463128894014089e7,1.1574597371064069e7
0.00404155720025301,-0.5259961090090219,0.0005530905341103997,28.933614125967278,1.2711612729691486,5819.144922543514,3181.894770221638,-1.1604155858576804e7,9.293736064708732e6
0.004031573422253132,-0.5255670439021196,0.000570091745223052,29.896635660403593,1.3002901851856947,1162.1196691626458,3329.1273243607193,-8.964524496888202e6,9.204255717697121e6
0.004021589644253254,-0.5251908626293298,0.0005816716485737472,31.078176852966696,1.3743398677028844,2139.6087567385935,4130.10912092573,-3.235669093094534e6,1.5068915353562344e7
0.004011605866253376,-0.5240260114745761,0.0006001847511104467,33.53259530579943,1.4558033520534734,8678.64209171351,4090.731582593048,-1.0554908672193287e7,1.2342569613329213e7
0.004001622088253498,-0.5244704897062038,0.0005827596625986867,30.744544037892844,1.349833790577582,9756.402176310032,3865.208682134778,-1.25546090294488e7,1.3586602059233468e7
0.00399163831025362,-0.5244332254595938,0.0006219604645759518,32.22072932031742,1.5129568116715608,6714.005123489828,4864.419474376709,1.403899906746131e7,1.695374336722085e7
0.003981654532253742,-0.5241243805554986,0.0006382335287284236,33.198902968269486,1.4899941460426473,2921.564996463918,4478.1813160603915,2.6545814977934603e6,1.5623327903070495e7
0.003971670754253864,-0.5235335172538762,0.0005705963750636004,31.352471648900664,1.3631055741257392,8532.964933261981,3752.6824830355804,-5.064302969645137e6,1.0544153868779356e7
0.003961686976253986,-0.5239229725551268,0.0005794413028177698,30.99870115215073,1.4120457005462335,4277.023723319262,4407.535256101056,8.763880559251413e6,1.336615907786446e7
0.003951703198254108,-0.5235490138139285,0.0005509792404123746,29.68089452492597,1.1932660268991429,5543.743739415669,3011.3764655069645,-2.128690128084216e7,8.49710729378794e6
0.0039417194202542305,-0.522433277526783,0.000543184060154916,30.158055264617566,1.2904051047643132,6955.042330219392,3280.6984915916587,-7.098536689323352e6,8.726812153577387e6
0.003931735642254353,-0.5238501395454223,0.0005520388459982618,30.172767604343548,1.3248604247335096,5337.145864627736,3579.8423081270716,3.171135931686664e6,9.880970726642108e6
0.003921751864254475,-0.5237859849332599,0.000590683253376017,32.83426034980275,1.4172631310651262,8684.698966926555,4369.668427170885,2.5778798983985805e6,1.4772607701344645e7
0.003911768086254597,-0.5222740639182739,0.0005684762699474901,31.209805093501306,1.3610527845793954,1159.7438516092827,4584.736246100099,1.1706693392982105e7,1.4688051831849512e7
0.0039017759263515472,-0.5231184847480909,0.0005882657920166096,32.17145293585486,1.3811357736591088,7393.165654805222,3752.3990880579095,-1.0303153975392843e7,1.091972677884895e7
0.003891773521900177,-0.5225721734347754,0.0006039170381101236,32.0321092874052,1.3725554472353172,8343.13265939907,4038.541316698272,-6.839321830772886e6,1.2329795358056268e7
0.0038817711174488068,-0.5224921965383401,0.000577951157906739,31.35730632353045,1.419738294739542,3077.5007129999676,4579.53479397718,5.749706352530884e6,1.7543063701856665e7
0.0038717687129974365,-0.5219850253674958,0.0006013945441368059,32.493514755281524,1.4539315610544685,2267.4300736146997,4901.501430647581,6.13308188422407e6,1.8841750539461907e7
0.0038617663085460663,-0.5209567132325028,0.0005915563671868874,32.09030297630679,1.3908160706310218,-1366.362684378951,3981.935745246487,-7.051649685099501e6,1.2501025386127347e7
0.003851763904094696,-0.521175181696628,0.0005993152766785242,33.262753778480814,1.3882285810217043,3888.5932192873015,4446.428473146952,6.865290335472597e6,1.323052049464938e7
0.003841761499643326,-0.5198550743468804,0.0006128043330189652,33.96337432762969,1.4873567507171837,10967.375461816544,4617.566077574695,-6.113324596835447e6,1.5258850945579646e7
0.0038317590951919556,-0.5194012260087766,0.0005966489162932722,33.73612142137853,1.5227820246415968,6139.395276425294,4149.569139977001,-731805.6231343149,1.2046476512377214e7
0.0038217566907405853,-0.5194977327051457,0.0005997535414993699,34.72736138807277,1.5168246243049581,4759.907668389455,4189.8690555054045,-1.2610026680395452e7,1.4125422895902116e7
0.003811754286289215,-0.5199553304894362,0.0005884060293688096,32.46810390978792,1.399680115207786,10696.806913096414,3890.3169954242585,-1.9381698858782435e6,1.1467217939620422e7
0.003801751881837845,-0.5203607635042281,0.0006067254181895222,33.55551597154866,1.5386590906236086,6005.662763225485,4762.707112834987,1.5062972660360953e7,1.7644997311568696e7
0.0037917494773864746,-0.5201452694021281,0.0005956283763073403,31.550949176926824,1.400777514525312,7406.69110583685,3997.713754105396,3.1393934069679375e6,1.2390366653833423e7
0.0037817470729351044,-0.5178911541188718,0.0006075231299545697,33.69386797686553,1.4125263687741842,8468.284799543908,4427.103316006348,-3.6891326095321896e6,1.6476313484461145e7
0.003771744668483734,-0.5176462138179923,0.0005752762924516147,31.935836994858473,1.406652554995303,1429.4644769382824,4077.586546191188,-5.185308891355753e6,1.205640205416746e7
0.003761742264032364,-0.517178822720045,0.0006365133487046579,35.05379712773868,1.6629031589462206,4650.901997607561,5122.909262129388,1.3481032477378838e7,1.9387966099347457e7
0.0037517398595809937,-0.5182613110647654,0.000618088579920159,31.648926188851334,1.3759145220477371,4085.726342510739,4089.0732888197654,-5.267496784972807e6,1.206309633326211e7
0.0037417374551296234,-0.5178599760562356,0.0005920173238465022,30.93573998153639,1.3283882748951787,1476.6848991319098,3622.228641758697,-1.934380858205901e7,1.0637694150905581e7
0.003731735050678253,-0.5176214427973318,0.0005982482425891801,31.476327128352253,1.410956065585757,6487.728079041111,3856.0038712579735,-560260.3427764074,1.1292117248307833e7
0.003721732646226883,-0.5169223660851421,0.0005844661323920164,32.582302616967176,1.4584963248317016,6667.2186784541245,4505.4488814544975,7.4488901918920865e6,1.5029020600195987e7
0.0037117302417755127,-0.516370511894871,0.0005971194802810014,34.81204901946428,1.4314553549306546,-858.8231005612537,3940.2636034387133,-2.0114524866427463e7,1.149504824154749e7
0.0037017278373241425,-0.516513579795981,0.000567520167392831,31.7982748847868,1.500434269714292,-2747.6877098714426,5538.364152244721,2.8864754018622383e7,2.3342994087005224e7
0.003691725432872772,-0.5167082687567163,0.0006024526808895,34.532174211416525,1.5393414386147777,1923.7356265658814,5356.214932354721,5.189406706766455e6,2.3296590586459782e7
0.003681723028421402,-0.5159307245908421,0.000586944301962334,31.85338008638778,1.3885445757101147,9050.121681215674,3558.9495693780345,-6.934559588015507e6,9.838839334019717e6
0.0036717206239700317,-0.5152454765740259,0.0006233504182256838,34.468115648784,1.6775786477663885,18371.39644815713,6409.992449518195,4.1808437837344304e7,2.4773833059237324e7
0.0036617182195186615,-0.5144974388132396,0.0005936544206515078,31.720133549252903,1.4605369836061357,15157.34165535606,5406.203680201872,2.8158675093120594e7,2.4320503899281226e7
0.0036517158150672913,-0.5149394041466876,0.0006499513381530947,36.599122209137036,1.6387934891466287,11319.98119788044,5394.445195777424,7.427697990913743e6,2.0337052663497027e7
0.003641713410615921,-0.5134498548886622,0.0006028448956379056,33.07968278298807,1.3517549458360565,1029.1221209189787,3960.490625458415,-1.171358561989694e7,1.0988685489415139e7
0.0036317110061645508,-0.5122828823434247,0.000616116370043223,32.429231618473054,1.4528208712459432,2776.4449686871153,4773.351879586661,6.937715246610614e6,1.5606566929506242e7
0.0036217086017131805,-0.5120362292680366,0.0006577350631960223,36.03217334050746,1.5453427440471106,2333.485191317075,4354.377950201837,-1.9780670950807236e7,1.3025535834717521e7
0.0036117061972618103,-0.5116838599653274,0.0005934850371725192,34.299973667533365,1.6447096772509768,8045.276623799945,5429.109652270288,1.876735047812216e7,2.1229539629928526e7
0.00360170379281044,-0.5119198848210217,0.0005900965436789143,31.650761772009815,1.5270285225485363,13390.24211165003,4432.115647922113,1.774461799144525e7,1.3267205760327801e7
0.00359170138835907,-0.5126347015618812,0.0006314107987913102,34.59064666829522,1.4748167444841758,11990.619946728391,4404.581564068799,-1.9188403186147865e7,1.2702295817724861e7
0.0035816989839076996,-0.513775236171321,0.0006087319594171391,31.395039139855026,1.3949823805356663,5052.447890132445,4543.63748792992,1.4617696319512399e7,1.9039971716196448e7
0.0035716965794563293,-0.5128586187019537,0.0005792290351120639,32.16473190792257,1.441275585499557,3811.8626850875717,4101.570147320565,-15531.046293380688,1.14964094558295e7
0.003561694175004959,-0.5110202910097141,0.0006045119925366305,35.4026916589896,1.5403963690318636,4504.950228035144,4313.536377109993,-7.81380780673002e6,1.3813331144978318e7
0.003551691770553589,-0.5110065524050151,0.0005824869710369406,32.86501047214562,1.5412279012035275,11734.37083353485,5147.9707364120095,2.8241760948812127e7,2.1957092678804725e7
0.0035416893661022186,-0.5096345798645343,0.0006045344350460862,33.40870003327262,1.5455501583653022,10439.051342929579,5208.406057743805,1.982224928041099e7,1.999898488764147e7
0.0035316869616508484,-0.5097342161630805,0.0006089474129636599,33.84826649748973,1.483756920196392,6079.855058636133,4107.294768019854,-7.136093440346624e6,1.2658172892375102e7
0.003521684557199478,-0.5098108250218211,0.0006213934297159148,33.84045237717025,1.5067684083471706,3290.7279143581504,4459.2963890944975,3.1096413285404625e6,1.4348025668348804e7
0.003511682152748108,-0.5096073277092074,0.0005980687170402581,34.151920463372264,1.557376217361222,-2929.443864989278,6243.611092575198,2.816369451737815e7,3.106285481100888e7
0.0035016797482967377,-0.5090973730148398,0.0005942245861748018,31.280405390458668,1.3704407617375516,8301.01517720785,4141.454409242707,1.823444649414829e6,1.2068211097120842e7
0.0034916773438453674,-0.5089145265928818,0.0006114727400539818,34.09537862061239,1.576623145685172,5515.277519735363,5272.354425447758,2.0668149705592997e7,1.8889472904191557e7
0.003481674939393997,-0.5084636653197522,0.0005986984679978512,32.8653514246543,1.3806936536284395,7733.275230808687,4187.003215827068,-1.503481103497558e7,1.5762162868464662e7
0.003471672534942627,-0.5081277107921778,0.0006302004396835629,35.4056600917654,1.5656466060498797,18149.258302040114,5807.567442498957,6.346859832934231e6,2.2101288914505094e7
0.0034616701304912567,-0.5087625337291393,0.0006523635840763387,37.49131116574216,1.560831905510871,-2257.0656585915985,4379.2773328095,-2.7272957715993974e7,1.3484554556285875e7
0.0034516677260398865,-0.5079505528998852,0.0006594738710581459,37.966838262401396,1.710162904343358,14139.456437361261,4966.4936388616425,-1.1575787098823698e7,1.644243167198746e7
0.0034416653215885162,-0.5074882043544203,0.0006286391620611879,36.089967342733175,1.5679530820956407,12635.665705613548,4555.7675305815765,-1.0679393996818814e7,1.5109889876331639e7
0.003431662917137146,-0.5069118982139335,0.00065416269674853,37.529921596390544,1.647021736097924,4560.025514572016,5913.699691654586,-7.369818765518669e6,2.2325316303717893e7
0.0034216605126857758,-0.5056937836407451,0.0006626668173335924,38.93526774365646,1.736390705758212,9908.942772327055,4887.835795177835,-3.669281721653667e6,1.6158399024714174e7
0.0034116581082344055,-0.5050949183705088,0.000640104154948451,37.14889797058036,1.5468876651943957,4002.898467978287,4362.037048153471,-3.2181958101973422e7,1.4272201813116431e7
0.0034016557037830353,-0.505219668290636,0.0006405453548430451,34.755551929055144,1.5681874617016884,5580.4077527562995,4424.051288613982,-3.042230198060814e6,1.4128939434477095e7
0.003391653299331665,-0.5044916561715072,0.0006397861215808274,38.08322643024806,1.5662614557491088,7031.057694324658,4607.433296581713,-2.8669491687947415e7,1.4712649635878962e7
0.003381650894880295,-0.5050877447268868,0.0006206448329852029,35.617448568227765,1.5968997977827082,8021.6404928985785,5171.3323200077475,-1.059412917346792e6,1.9301426890786402e7
0.0033716484904289246,-0.504521398438199,0.0006034239450506528,35.03977498282434,1.5157839847066281,525.2676202848284,4484.849652400967,-1.0379874438119104e7,1.347461830466617e7
0.0033616460859775543,-0.5048348210495024,0.0006273343994000524,35.48889319011933,1.605420085995424,-1131.3535523584453,5084.633380004129,2.828232233291417e6,1.660684695004344e7
0.003351643681526184,-0.5052727810674987,0.0006350542269533987,36.147848285181155,1.7164846636705595,198.63145293462594,5314.65024217455,1.137836178330369e7,1.6790496275829934e7
0.003341641277074814,-0.503358196430083,0.0006314466467738975,38.37411217941275,1.7044940212226407,5027.632020531267,5192.334979163362,-4.575179676243925e6,1.710835529882811e7
0.0033316388726234436,-0.5023371163425036,0.0006456642919000625,35.99441277308602,1.5792428688843678,10893.377741723587,4486.514818909687,-2.924547274165501e6,1.4708363801770536e7
0.0033216364681720734,-0.5028510555526009,0.000640291119296883,37.320449810653265,1.6657405019388554,-2442.73902223576,5382.96527939825,-2.3463335704959375e6,2.114907533269961e7
0.003311634063720703,-0.5008080871031562,0.0006107634182880798,36.03289919410467,1.6072274058799663,6775.477691131649,4466.3915892689265,-1.1822347857526122e7,1.4023790353791928e7
0.003301631659269333,-0.5013497794366267,0.0006284115221906028,35.42603548685358,1.666535704660438,12063.28072510893,4893.409003053523,1.5858569475592025e7,1.5239974762020111e7
0.0032916292548179626,-0.5018402507411956,0.0006436296469367464,37.59700529610571,1.6890323094017863,9072.40383698625,5237.132455373872,1.1579513375280932e7,1.6570403698728578e7
0.0032816268503665924,-0.5014742942966987,0.0006506537893694042,38.61279331511536,1.7586590746727206,13073.057593208903,5930.614023822265,-1.0581997030234754e6,2.2488860758694578e7
0.003271624445915222,-0.5010215537830373,0.0006411776707957331,37.72093784930041,1.5514410699650039,3077.889726689596,4499.519626033494,-2.9918424661900733e7,1.3714094878468696e7
0.003261622041463852,-0.5011721575425472,0.0006291798161932233,37.18208132097146,1.6642237070271615,9620.854125026366,5203.863819434152,3.151474600984215e6,1.740895228478317e7
0.0032516196370124817,-0.49977758859304594,0.0006490855853982538,37.2811089829386,1.756381914942814,14874.575069130145,6804.004595031023,3.974547891950498e7,2.7327311196029466e7
0.0032416172325611115,-0.500650648603565,0.0006158319336467862,33.41703399392641,1.4311769830297638,4539.420477010022,4396.3391006902075,-8.509008251667013e6,1.2430379603130372e7
0.003231614828109741,-0.5007704378309717,0.000621593555693223,36.0247764662212,1.608723798997613,-925.9492431402867,4627.704798096432,-2.390141663243788e6,1.5707287367113248e7
0.003221612423658371,-0.49975681125008853,0.0006148133655439443,35.3180141763731,1.4804567541989613,638.3323459500978,4159.100142414981,-9.738523868074425e6,1.2784232295139583e7
0.0032116100192070007,-0.49926205598469825,0.0006264540259978401,36.622300592222594,1.5543381444728466,5337.4340449969395,4363.167902974574,-1.0380326567689944e7,1.408123661446488e7
0.0032016076147556305,-0.49804217993447675,0.0006237987355243091,36.33093200128411,1.5715548452272736,-2565.4171007689665,5068.023443575416,3.661856887888001e6,1.658568281523443e7
0.0031916052103042603,-0.49801078055246034,0.0006387678941629968,36.57690601743481,1.5099788393754363,8123.686875871765,4417.988127127011,-7.087551010139535e6,1.4344488529135803e7
0.00318160280585289,-0.49878516306649545,0.0006789713395874394,38.604755681905175,1.6031248084219212,13721.129120309914,5039.992977622785,-8.894858677580861e6,1.6788396954586443e7
0.0031716004014015198,-0.49863090211036615,0.0006115983674168406,34.2433239390163,1.5952473081341247,8500.8290629695,5229.460481645091,2.8381065136468608e7,1.7019163083243404e7
0.0031615979969501495,-0.49853003417601577,0.0006129545089365884,35.63639067236734,1.6245031133451469,5159.5746348255525,4917.549973917246,2.705444356381634e6,2.163389886637196e7
0.0031515955924987793,-0.49743436677142744,0.0006078703231620117,35.24331928822213,1.5089241991943634,-1309.0691128633819,4315.812059745638,-1.087373407468804e7,1.1995385259062292e7
0.003141593188047409,-0.4968356886461261,0.0006589975044051233,37.48415459073616,1.7103094128466763,13902.957069072781,5255.47115421435,1.470977490323184e6,1.7145994697457924e7
0.003131590783596039,-0.49609733859900734,0.0006453974875140416,38.4621145131577,1.774974838534104,3776.249564953184,5461.957418891232,3.002455408090101e6,2.1032638529391613e7
0.0031215883791446686,-0.49560685157365514,0.0006426589783067618,37.1698001376568,1.7309091115404334,16130.551350767873,5594.199810637092,1.8073096098053463e7,2.0711744490509138e7
0.0031115859746932983,-0.4948045156141743,0.0006455388575091712,37.193794581248675,1.6394783429658841,17102.81364023016,5042.126822544732,3.5605969331241483e6,1.6496762715370944e7
0.003101583570241928,-0.4938972895221086,0.0006465913333335693,39.16681109775203,1.7902266320063145,12769.197079062189,5576.851733948542,1.1204714159404228e7,1.9177698657797243e7
0.003091581165790558,-0.4940902879028581,0.0006370222479146262,38.425549929058405,1.5769570955433638,8884.124427991273,4617.338916744263,-1.752815319970411e7,1.462381123655451e7
0.0030815787613391876,-0.49439553608160347,0.0006269656344607019,35.18534709310954,1.5549604651372921,9365.310120401695,4110.401441593154,-5.249025392139232e6,1.237975036086554e7
0.0030715763568878174,-0.49384077149507355,0.0006354057624427056,35.47091348219031,1.5786650440398922,4078.846193705088,4862.74516910149,1.114976657966244e7,1.4997067511985572e7
0.003061573952436447,-0.4934259160970978,0.0006332699679449656,36.18165579024525,1.597708373562903,210.62991670692347,4595.905069916985,-1.5952857714152357e7,1.3979705751055373e7
0.003051571547985077,-0.4934423305305827,0.0006234886528190306,35.45644342250865,1.546819475640947,11041.99035258312,4645.922654110288,-5.114268816036029e6,1.4469609853685034e7
0.0030415691435337067,-0.4926444677920372,0.0006453357842991234,37.165057786737556,1.6443709992081437,13924.383141806567,5804.092474255173,6.111279559107264e6,2.2579843065598708e7
0.0030315667390823364,-0.49313134336387154,0.0006605241068822228,38.023036905096795,1.6874912883790203,10632.611900128222,5093.62366799167,-9.226172519233333e6,1.809354246368117e7
0.003021564334630966,-0.4925906951279612,0.0006446564858797217,39.39188915153062,1.5793718147701177,788.0636756523367,4464.577714817497,-4.8581361076548934e7,1.4108493577365404e7
0.003011561930179596,-0.49207986939689724,0.0006352720187062762,37.83872588319548,1.5877401759056589,7921.694278336525,5375.540940890235,882999.7073685819,1.7681796013702203e7
0.0030015595257282257,-0.4909983136423689,0.0006472725498879092,38.04561960582934,1.747053807692464,13212.370637963626,5881.283254639857,1.3461207027637461e7,2.1558678449756168e7
0.0029915571212768555,-0.49040289599157405,0.0006486601789387433,36.94645589691444,1.6875363293983525,9824.741956733194,5174.636285395009,4.487036826997941e6,2.0695822324131213e7
0.0029815547168254852,-0.48990985353302674,0.0006263956782290623,38.49362183937231,1.7738804534966424,14373.48005592826,5801.160056980378,1.4652895509778623e7,2.2458057150778748e7
0.002971552312374115,-0.4906469143014983,0.0006280289203772523,37.7135396323455,1.611081820175643,9089.659880117788,4794.0747044298205,-9.921151587675806e6,1.4999172651764195e7
0.0029615499079227448,-0.4904822876084363,0.0006496141962432798,36.354908976819125,1.705502733442278,5399.512345852553,5257.507130346266,1.8613738330986544e7,1.8835223178400375e7
0.0029515475034713745,-0.49009370791190304,0.0006205679693943976,38.98030404083509,1.6361269191471395,8525.482786000131,4701.751230330823,-1.8245261901526187e7,1.533324253503217e7
0.0029415450990200043,-0.4899818097364041,0.0006365306289242722,40.154820162765084,1.7564670706649093,13804.159811097961,5082.738944961485,-1.1889324298748083e7,1.595016057591911e7
0.002931542694568634,-0.48814625185081967,0.0006633726982732456,39.01093254150935,1.7082180005819245,15205.648070382384,6041.047916802278,-4.599191243749362e6,2.6411411984179605e7
0.002921540290117264,-0.48800112357345643,0.0006522068386946336,37.30950715769942,1.5768184084676433,2614.195237510882,5107.686707985638,-1.9225307083405297e7,1.818144065362535e7
0.0029115378856658936,-0.48712865038352904,0.0006662337326233331,40.38574213895122,1.7733931058539971,9176.250986643858,5902.707909228357,-8.534721827287968e6,2.400494323160791e7
0.0029015354812145233,-0.48626836367868237,0.0006541177724687339,38.86203444628949,1.6569329731671758,3959.0673799133524,5321.522654976795,-1.1913553968024084e7,1.866334270082496e7
0.002891533076763153,-0.4859984328558785,0.0007189221072713596,43.245355300848146,1.8877846405803538,12436.542288558894,5658.8818080712645,-1.9137722741310265e7,2.02980180375563e7
0.002881530672311783,-0.4858733440042706,0.0006785241685762135,40.279757841750225,1.8324160547255575,-703.7611922351963,5832.597650314131,9.503043111745566e6,2.1767143363807324e7
0.0028715282678604126,-0.48672411182912767,0.0006883872807638559,39.372176455935666,1.743728555927857,7548.157127376156,5655.409620372432,1.1119886974595856e7,1.8244598268065453e7
0.0028615258634090424,-0.4861577923057193,0.0006575611998753879,41.67983411312878,1.8012583993752076,12416.513188061908,4865.612300123742,-3.468297199770564e7,1.5476252978905436e7
0.002851523458957672,-0.484623976080853,0.0006339407545517652,39.02745388303243,1.8533922279124613,11518.680283237536,5899.369463519201,1.0061500956417834e7,2.1341843479695052e7
0.002841521054506302,-0.4846801302943204,0.0006744678133106883,38.70957574220836,1.7596828477174067,2000.2333830728471,5942.933596023162,1.5852155648788853e7,2.1487622661936194e7
0.0028315186500549316,-0.4837155165326549,0.0006759114954039309,40.67157004384595,1.764136042565087,10483.731330811373,5756.659958657923,-1.060624147125403e7,2.1835311293662444e7
0.0028215162456035614,-0.4836396635929123,0.0006447539974373625,39.111904914057575,1.7085289971798197,1899.392716388198,5004.62799711099,-9.593659157625271e6,1.5219389235871356e7
0.002811513841152191,-0.48322524698395863,0.0006353957607178287,39.77593107881975,1.7407391247845816,17356.115658601462,6672.916928810615,2.895437596189682e7,2.523220013103117e7
0.002801511436700821,-0.4833739858911722,0.0006605047901949792,42.78526928390454,1.7408546079428104,8711.960362164607,5980.992644533196,-1.9735009085028674e7,2.1693134734250955e7
0.0027915090322494507,-0.4825945087132277,0.0006609816736156889,41.019952662342625,1.7871029248574706,6717.600012516975,5651.52628147377,2.12087592409202e6,1.705335630851885e7
0.0027815066277980804,-0.4827809924457397,0.0006553706851116913,40.27417230391744,1.9017488740135395,6433.534500178723,6759.241101898988,3.733192454645379e7,2.4964979198429845e7
0.00277150422334671,-0.4822401884086139,0.0006579936644048814,40.93887058740255,1.7863109560102952,4868.8435368683095,5975.52940046051,-3.28555208621768e6,2.2587066850661017e7
0.00276150181889534,-0.48095354358054465,0.0006745778107122316,42.41480146223685,1.841486538062885,12447.05427851293,6228.189618093259,-1.202630547604151e7,2.423900874032825e7
0.0027514994144439697,-0.479898070926778,0.0007048981954035932,42.63178608858763,2.091739969573191,4462.563835540693,7196.442725822592,6.32439934250553e7,2.507670233932541e7
0.0027414970099925995,-0.48024715275486235,0.0006651842013280887,40.51575623716743,1.7005920618235997,6484.757320601732,5361.763317725181,-2.3435536241559047e7,1.8519264548615664e7
0.0027314946055412292,-0.4786024550945149,0.0006839859905122442,41.31366393568854,1.7817082857069342,12944.024819217317,5545.002584566696,-2.0416778633137956e7,1.798362762900297e7
0.002721492201089859,-0.4793676427978498,0.0006732291159215547,40.99754881629434,1.764807537805142,3551.447435562225,5425.556578151573,-1.5400910621555809e7,1.7248521781656563e7
0.0027114897966384888,-0.4796687187437783,0.0006767602757476555,40.06085072369841,1.7951604778683745,6943.856066294619,5619.838307898654,-19615.50880427289,1.685077976522482e7
0.0027014873921871185,-0.4794469146389747,0.0006769572887928701,42.75401418851943,2.0550133095673826,13703.77023193902,8234.715016085142,3.3387315958510824e7,4.629479567331635e7
0.0026914849877357483,-0.4784994706500147,0.0006701088733308963,41.557099541902055,1.9713962929306923,27394.445292258377,7877.471870358053,4.8567609075559676e7,3.6052473792446725e7
0.002681482583284378,-0.477640364975814,0.0006846844180846239,42.19385272424331,1.8165456410773109,14931.302874495315,6003.661446968501,-1.4244018398511576e7,2.038072471138752e7
0.002671480178833008,-0.47754971970579935,0.000638732737458927,38.78497137154063,1.6916906548843615,13992.806861500841,5869.394270050137,-7.9540270465569105e6,2.3368026927264173e7
0.0026614777743816376,-0.4782742678425857,0.0007050693304858932,44.150537727753736,1.9008957122459695,12281.178805151041,6457.515465402763,-1.5304632636210902e7,2.4842159771719307e7
0.0026514753699302673,-0.47716634175300715,0.0006949193070733421,43.39555159172825,1.9671864327171267,11723.303906748693,6384.642427361648,-1.2163014377604883e7,2.3430217084291644e7
0.002641472965478897,-0.47710712169014735,0.0007006309554669509,42.78275150512847,2.018884789829906,26868.20702418934,7479.780588533203,5.1555216923915625e7,2.8942944328934386e7
0.002631470561027527,-0.47686283153132536,0.0006976922072010166,44.38299982589826,1.9677085722132932,6446.747528262139,6930.961155291929,1.6522053252855137e7,2.4587812354793254e7
0.0026214681565761566,-0.47543189621064813,0.0007087492648833978,44.69529010516482,1.930050721634897,2333.8999433160693,6058.443558903209,-1.8452444488124683e7,2.0277265324911952e7
0.0026114657521247864,-0.47549630932789294,0.0006890882910312948,42.106534860428894,1.8596688429818906,16681.283804761468,6512.03289444183,1.7693009524186466e7,2.311531204523737e7
0.002601463347673416,-0.4753295259940205,0.0006900511401937494,43.92882206562394,1.89872707623456,4811.415220404003,5855.3230494907075,-1.6151614578090928e7,1.923808364661472e7
0.002591460943222046,-0.47467531734943624,0.0006650176432788657,40.74315731112646,1.7580562293307909,13592.098707266128,6428.424128104621,1.4902402433342436e7,2.5298239836392213e7
0.0025814585387706757,-0.47453766863478813,0.0007464716310638155,46.987585143432526,2.1490791571324315,23829.37880910766,8161.503670921437,2.2154259853233397e7,3.53597464772387e7
0.0025714561343193054,-0.47384565687677244,0.0007156245146166601,44.5472515966973,2.073912052272636,16917.842363852484,7591.537645974075,3.578254106165434e7,3.0470134452838976e7
0.002561453729867935,-0.4731080181959842,0.0006606796016930948,39.73969169202456,1.8899391092300344,15822.86334677733,7160.396298584972,1.3129803621226262e7,3.751693302462236e7
0.002551451325416565,-0.47211732986290006,0.0006832721988049762,42.58049101997259,1.8078933755546,9631.951763632982,5703.646622289016,-2.423274415096042e7,1.8339290730957e7
0.0025414489209651947,-0.47157765522316913,0.0006751347240956469,43.67775649531172,1.906127710352534,7002.627412114745,6975.396041384878,9.350936525393583e6,2.4631260751606315e7
0.0025314465165138245,-0.47185660273052055,0.0006945574530656704,43.342588980044034,1.940948448650405,6762.758425990336,6267.345655225126,-4.527172264090447e6,2.095881590353654e7
0.0025214441120624542,-0.47171905750923904,0.0007186096058281459,44.05924255256365,1.989574917155424,18560.436737574117,7694.199791134964,3.213142297326162e7,3.8432412988905475e7
0.002511441707611084,-0.4719253044003854,0.0007423268713609569,46.74088778951817,2.0650038684372642,11897.161772727275,7738.615471699647,241485.4050314472,3.397143740542146e7
0.0025014393031597137,-0.4708975175650266,0.0007021062741577268,42.55476506329171,1.9990581786118735,12239.557820997408,7760.472631731791,3.897158081558849e7,3.2436633764018174e7
0.0024914368987083435,-0.47049912748605127,0.0007225655710441434,46.557804548481776,2.1514252896003083,17669.39071708442,8641.722460100387,5.5135985094412066e7,4.046117602308627e7
0.0024814344942569733,-0.47031621428127984,0.0007205195163046198,44.48169416614677,2.0863779695004254,19284.470578428765,7414.409621145268,3.238349699120845e7,3.069552587036146e7
0.002471432089805603,-0.46999310887226603,0.0007077844249667648,44.075049310809725,1.9323423777716813,8113.202784060237,6645.471494088403,9.125484564297896e6,2.5413702342555262e7
0.002461429685354233,-0.4689353515552066,0.0006846157919719761,43.3850827499599,1.8461577277713965,8025.011061062991,5557.069810079007,-2.615230221116701e7,1.98589849000228e7
0.0024514272809028625,-0.46821295908262256,0.000686970959413838,42.08492910681296,1.9621504070351876,25899.334906710556,7854.558175666321,4.5593327940952376e7,4.008891908337852e7
0.0024414248764514923,-0.46719175333337626,0.0006786292383991281,42.26823455424389,1.9645649130198597,9751.48357904448,6530.635236898601,1.554372162021668e7,2.3867728039904695e7
0.002431422472000122,-0.46718254189207803,0.00068456040659099,44.1473231676104,2.107501335147596,357.8445517510759,7090.768790446064,3.132096985546839e7,2.871804402108784e7
0.002421420067548752,-0.4665969569235167,0.0006992409361865278,44.591156309037004,2.068999532997406,5270.929745189528,8422.804978408343,6.305637797256567e7,3.5690750799449876e7
0.0024114176630973816,-0.4655481175824243,0.0007170951683604796,45.13781841943836,1.8919412980635568,9672.90365049766,5958.3559162539295,-2.649626951987994e7,1.982722559820334e7
0.0024014152586460114,-0.46559767383971484,0.000727993740505559,43.56832378344089,1.9981431715266522,19835.2622205391,7196.2031961851335,9.72176714181341e6,2.6933220248988807e7
0.002391412854194641,-0.4655429549762339,0.0007126119254614103,44.627300105995054,1.9372089019448573,10205.985513115285,6840.413893848591,5.023613078643709e6,2.6391649857269708e7
0.002381410449743271,-0.4647291086182813,0.0007362592816445421,47.449362548174854,1.9647043415584524,18218.955128802078,7229.48682099323,-2.4440321606929664e7,2.6572586271644898e7
0.0023714080452919006,-0.4636887961975299,0.0007515072064358521,48.32433735104959,2.0736726726232573,7529.645387652546,6529.012318504405,-3.994878759675255e7,2.2785888075884625e7
0.0023614056408405304,-0.4642931078586553,0.0007164918516022674,46.44058985230445,2.1085289880005487,34291.60264467684,7877.760446697277,961890.8775379958,3.764330168760551e7
0.00235140323638916,-0.46425457887441735,0.0007281149875618305,47.57043547278597,2.072440414365929,28442.254791388412,7615.350735353462,-8.85677000684372e6,3.1865682815171927e7
0.00234140083193779,-0.464123498113855,0.0007354674315073328,47.830573584140204,2.139449947262349,22892.476304130385,7651.440172721368,-1.1397211920326095e7,2.881665736773017e7
0.0023313984274864197,-0.46412246615070035,0.0007525877407582112,49.681276051694645,2.2565292133774064,15461.402074355465,8037.831747007642,1.8221655469084377e6,3.1567052286244497e7
0.0023213960230350494,-0.4639492601864913,0.0007082501885780148,45.73676855928801,2.1985399651308533,12005.826807898782,8991.934085837886,4.0709836667308636e7,4.570612636913359e7
0.002311393618583679,-0.46286279435025063,0.0007442231676851641,48.64993372919405,2.1211557004653954,21694.24046433031,8375.274801727652,1.8172066493954796e7,4.019802460377761e7
0.002301391214132309,-0.4624971990630438,0.0006993494381418576,46.282301976895674,2.037366767545365,14244.308152640315,7299.125458127231,7.968275767108841e6,2.8608595128637604e7
0.0022913888096809387,-0.4621890135294234,0.0006909358966348558,47.479971310874646,2.0255852025012677,15364.501259791336,7175.985916980942,-4.837295681208386e6,2.5430545208401814e7
0.0022813864052295685,-0.46144011780337313,0.0006809409373959745,46.079108051686454,2.0086206166677325,11764.445020286441,6249.422301518601,-1.2922725942725971e7,2.3260535500770703e7
0.0022713840007781982,-0.46031932747765675,0.000680002534857895,42.94051660793698,1.8638124959374163,7143.74751521165,6069.63328000694,-7.025347170541789e6,1.9980268980796754e7
0.002261381596326828,-0.4596472629929194,0.000676080015955381,42.121247693465435,1.8269837791004173,10996.287569718872,5824.9842414570285,-732085.3487105572,1.958527081496205e7
0.0022513791918754578,-0.45922178238994094,0.0006972021675210052,44.6240306938161,2.02660768726495,10660.458285608636,6129.237653024014,1.5649726950581815e7,2.0116531785468955e7
0.0022413767874240875,-0.4589297688852239,0.0007029564103798374,44.937399452944874,1.9043551203904854,14496.744119529403,6671.087313223804,-5.9397177446328085e6,2.6841400102727186e7
0.0022313743829727173,-0.45769083940418204,0.0006817416150359551,45.696972617975,2.0044543338354934,9386.816921360949,6947.129431029299,3.788627198761098e6,2.7257523833425704e7
0.002221371978521347,-0.45821940558220375,0.0007266422871059813,50.31772928105338,2.237150355883909,4805.869338080341,7379.222361177477,-1.763002176757004e7,2.8180696822592866e7
0.002211369574069977,-0.45776500579860296,0.0007852456087504849,51.545386023568156,2.2942318053401616,13466.934526213294,8653.133035146066,-1.4887485874638505e7,3.749644036852277e7
0.0022013671696186066,-0.45712803172302663,0.0007374223679911684,47.978747992643115,1.9662819591204301,4071.534799872329,6698.3731094723735,-3.9797013988857366e7,2.4862409264820967e7
0.0021913647651672363,-0.4570306934514374,0.0007050667033812421,47.1455294988015,2.1348698324323294,10570.696880889052,7271.730842393617,-4.490933916628824e6,2.8738857065757338e7
0.002181362360715866,-0.45710646117289433,0.0007261559836232342,47.09132410346006,2.10367903259983,16375.305694025068,7691.805120073008,8.683929188395264e6,2.7750773114191715e7
0.002171359956264496,-0.4553951270962425,0.0007105071554602509,43.5375399468857,1.9407028959873116,11645.447602639166,6686.164082577688,3.738212639079058e6,2.3383226726768024e7
0.0021613575518131256,-0.45544123290554855,0.0007375716151843886,47.229711405309786,2.0835981645979516,14169.198816680797,7846.972248758269,1.8906499558647312e7,3.1325715941182286e7
0.0021513551473617554,-0.4539944076668471,0.0007450339378180375,51.018493962218656,2.3764104613822665,29595.236462515815,9939.347114299551,4.979739998381694e7,4.823751121869496e7
0.002141352742910385,-0.45423410723879354,0.0007388386364371599,48.550007538724536,2.1276676261044605,13540.690730332566,7248.320826671681,-2.043202348670436e7,2.4956541773907717e7
0.002131350338459015,-0.4535579378240509,0.000700845714693361,45.967668435748976,2.0114431774080974,17397.601184940995,6195.023408518837,-1.9696782316485908e7,1.989834113473215e7
0.0021213479340076447,-0.4537433671776962,0.0007087205342197367,50.34076421951321,2.3536356515646544,22391.298453894906,8926.915982096729,3.772015322875684e7,3.791079129748973e7
0.0021113455295562744,-0.45297839498324904,0.0007466311320788678,53.45582250205684,2.562319460643403,25999.041285670122,10123.10145411075,6.3494066683858454e7,4.4915937178786755e7
0.002101343125104904,-0.45167424550041324,0.000751296645940016,54.921099708899675,2.577396182307568,38854.087676513256,10531.246461940482,6.847912781170052e7,4.191840805253452e7
0.002091340720653534,-0.4514793427690747,0.0007447061339742498,51.32376731493471,2.3763242619510727,4555.635694547044,8534.561636689217,2.734893715810727e7,3.427017671136383e7
0.0020813383162021637,-0.4510074863516202,0.0007616470251842658,49.60866727789003,2.220097103067221,11911.177750124201,8885.6093794931,2.979075268341579e7,4.032422249838035e7
0.0020713359117507935,-0.4512256303008471,0.0007529837725449665,48.55485324695292,2.0790062748198386,13305.371497148622,8027.9761332259895,3.822888386286168e6,2.955916759215965e7
0.0020613335072994232,-0.45045211906169424,0.0007612635569825644,50.83928145041089,2.0372752060482417,12792.293353907868,7300.828918261553,-4.036332700715327e7,2.6857510496123753e7
0.002051331102848053,-0.4500183532316005,0.0007933488969132866,54.63391393888985,2.3793340303799626,19016.588571055745,8559.769554950177,-1.228908045848931e7,3.2284617471371602e7
0.0020413286983966827,-0.44945890137171957,0.0007923832434097376,54.300758322447884,2.440327042609462,24679.754110301623,9144.939460034444,1.783970708271154e7,3.392905211415743e7
0.0020313262939453125,-0.449175847014616,0.0007710779334456298,52.77667126697311,2.619994056642979,35027.94479993993,12107.804596139666,1.018044844178278e8,6.557321161500986e7
0.0020213238894939423,-0.44828724723891356,0.0007514304932309307,52.34282443648703,2.589578583097081,25684.779750401347,11630.40026548386,8.337729042251757e7,6.846969745228702e7
0.002011321485042572,-0.44800120488085665,0.0007358360137852628,50.21012753357253,2.6184034138341197,33893.66225100841,12027.117582712395,1.234133860881147e8,6.738956688597623e7
0.0020013190805912018,-0.4479988225698762,0.0007139614389390704,48.13927602627125,2.0970115266479494,12876.049820029575,6823.476509202372,-3.0427903118446957e7,2.457752205870891e7
0.0019913166761398315,-0.4467835968506988,0.0007293887239510127,49.46798628662442,2.197535729964155,21506.713481931933,7988.161424508691,-3.88267299505079e6,3.2740140996318363e7
0.0019813142716884613,-0.4463749619037553,0.0007588159025157753,50.73000492486293,2.307201435880033,24137.589502917504,9252.655192335293,3.1826712973301265e7,3.794436211674641e7
0.001971311867237091,-0.44484923080331645,0.0007303570122206979,48.20512498079674,2.158488781564848,15518.130543409141,7607.239270039107,-1.558476325578816e6,2.9018234576982368e7
0.001961309462785721,-0.4445934267246339,0.0007673359028539571,53.43779821475368,2.6992538244290136,33039.47579470718,11174.665570266081,8.846761079875833e7,4.435879280024335e7
0.0019513070583343506,-0.4436927105192444,0.0007713550224955676,53.48154446314479,2.4758165099250395,21883.166416870994,8633.93810379139,2.5787572354815133e7,3.264798192887199e7
0.0019413046538829803,-0.44427844952922896,0.000795632835262749,55.201759722850454,2.482724717618981,14078.143031506834,9590.910348562706,1.7648518782772038e7,4.030663297258057e7
0.00193130224943161,-0.4443428275112237,0.0007596881216208742,52.8622879628329,2.3881777178733055,20287.528034468007,9888.599035600422,2.679843593558312e7,3.896837818341467e7
0.0019212998449802399,-0.44275519320674356,0.0007430130437064738,50.1537728018302,2.4452037826222393,36435.18683515141,10544.95282502816,7.916841977504069e7,4.571331237250853e7
0.0019112974405288696,-0.44247505634452683,0.0007676374426023124,53.867488614906456,2.352833159429767,29666.10321238323,8612.018819929106,-1.121936109757328e7,3.665204604911711e7
0.0019012950360774994,-0.4425916118618334,0.0007705648651305737,51.721175596444766,2.2974803463611195,23644.75444244282,8447.340626253357,1.3587309873942899e7,3.533347144239642e7
0.0018912926316261292,-0.4413594432975515,0.0008017231452916912,55.36206407973264,2.5296348563122306,18724.85898841302,8876.171478927725,1.120827528895831e7,3.2731653239221424e7
0.001881290227174759,-0.4404573434877966,0.0008340306246799953,58.156346581399454,2.502183004116628,11250.377186938353,9301.793813897206,-2.6544198111288473e7,3.3305950945202794e7
0.0018712878227233887,-0.4403169778634328,0.0007945300516224243,54.239517369501435,2.39724876419853,12890.172125504869,8688.895202121617,-4.871353982585195e6,3.6184085206890404e7
0.0018612854182720184,-0.43903981514275076,0.0007514425344892633,51.809573012876825,2.3181479944490824,24765.40193235552,8379.269433908352,1.2493643538905932e7,3.0988179331003547e7
0.0018512830138206482,-0.43879131311687525,0.0007613966908473756,54.88767861110099,2.5448526971433867,32810.491361121094,11637.541164165998,5.489333419021568e7,5.997415182553962e7
0.001841280609369278,-0.4392690545966616,0.0007466404928453266,50.018648355175145,2.3944053438987107,34869.06955901985,11710.325691878916,7.331469992260548e7,7.650131836736688e7
0.0018312782049179077,-0.4383470331329154,0.000768456328568573,53.57789262340692,2.4489234685352126,36755.97877005644,8981.124183763877,1.1565225946627012e7,3.7511378140993595e7
0.0018212758004665375,-0.43712767925151275,0.0007973934825508797,55.51678755607008,2.381468843976407,29687.409660023757,8933.454873231496,-4.2475349168815404e7,4.14861460564329e7
0.0018112733960151672,-0.43639980688228386,0.0007720705985923129,55.63240432683738,2.578832930525795,37237.40900918264,10547.946076813705,6.418819310736361e7,4.8484676193847425e7
0.001801270991563797,-0.43642714874842203,0.0007723949854101071,55.24181910856786,2.4960396104004707,15091.831515631215,8820.400562367246,2.8524352766161133e7,3.492758681670102e7
0.0017912685871124268,-0.43472580918172027,0.0007894531943177547,55.76636272673646,2.5549602777512166,44357.950896478535,12348.509967390672,6.136229406897124e7,7.600250997100386e7
0.0017812661826610565,-0.4342497548016836,0.0007767336485520961,55.567465216950474,2.916720440620741,48134.229963524,19175.326352530243,1.876503450536178e8,1.7619660456523505e8
0.0017712637782096863,-0.43444682448642563,0.00075331079576412,53.19163107161692,2.4053858066548397,24144.50752637219,10650.162494993327,2.01651843817102e7,6.387800891533086e7
0.001761261373758316,-0.4337772573761176,0.0007894854481785334,58.57075882643483,2.503335343522622,26952.75840260485,9998.669440141559,3.77400423540895e7,4.2651913429007314e7
0.0017512589693069458,-0.43305100093217336,0.0008045929894299984,61.049648320787284,2.8210231685475273,42837.38112851195,11610.842183374207,4.216348542514492e7,5.199676957329576e7
0.0017412565648555756,-0.4327556603694684,0.0008205485703555468,60.57177674363897,2.891049932496789,37984.53250318142,11031.065404683033,1.9694848282683615e7,4.570574813871346e7
0.0017312541604042053,-0.43217209290986647,0.0008501333531691558,61.50833421220942,2.7562877264522614,23975.49757619175,9660.7899402222,-5.6009686917267814e7,3.953930960677636e7
0.001721251755952835,-0.43129227463615827,0.000857197196666896,62.94261223260998,2.6256213626154716,24147.097329260927,10235.633026210942,-6.510540908228428e7,4.62186524676451e7
0.0017112493515014648,-0.43137963202848917,0.000836050154054821,62.94974687209797,2.711270690764407,36768.08277263816,11217.074574002192,-1.3794489879545085e7,4.929498026843507e7
0.0017012469470500946,-0.430516582499753,0.000760409261936013,56.80329771162154,2.4561226386318067,33681.35476640529,9830.78952009818,-1.6072392379354905e7,4.296007518426803e7
0.0016912445425987244,-0.42947122188805953,0.0008007078307349807,59.827317665324394,2.7797103642164074,28697.61914189041,10872.343378257667,2.2706763112633396e7,4.422487361296453e7
0.0016812421381473541,-0.42972956596902806,0.000790939020499153,58.965942619451894,2.7113492653365845,31330.32527432084,11544.715003989146,-2.497094781373743e7,5.8044094795872316e7
0.0016712397336959839,-0.4295197485886747,0.0007746117078266816,59.792081306425,2.6849911452139836,22828.9211339708,10761.803597856993,1.8540495547515187e7,4.6759112174826145e7
0.0016612373292446136,-0.42816538157538164,0.0008099690030978137,58.47113992255336,2.629638001219698,20081.936531364383,10213.916868835118,2.3347231507744856e7,3.833195479003411e7
0.0016512349247932434,-0.4268656901184295,0.0007890049348910401,57.354805074491004,2.546740236982666,19852.576873354046,9526.45756213174,-1.8361551197779633e7,3.77076689923228e7
0.0016412325203418732,-0.4255133929993899,0.0008158276120026925,59.81858758888409,2.540973399754804,27237.1849100158,8510.52944885573,-7.12891065386188e7,3.799004652322711e7
0.001631230115890503,-0.42567412411846456,0.0008232980317236654,62.06746565115245,2.741533348200851,23222.611864643866,10268.289011926867,-4.3708007290940106e7,4.056631802815132e7
0.0016212277114391327,-0.4261251314135734,0.0008307672296785901,62.93001742613344,2.843695906003305,24557.213775971402,10565.396784616407,-2.237203628704461e7,4.221752689032255e7
0.0016112253069877625,-0.425516318665992,0.0008221945775133212,60.6640089768321,2.7548557749918925,21369.822586440303,10601.741624115135,-4.01131627987838e7,4.5592641080501236e7
0.0016012229025363922,-0.42429305622575336,0.0008130512962560144,60.692523530878695,2.890069278450587,9265.557463473322,12724.85193150507,3.2874757252589393e7,6.966508206293242e7
0.001591220498085022,-0.42369068466889437,0.0008303532189227782,65.05553469870193,3.116316495522291,34277.66979349142,15530.746185571463,1.1561214816905656e8,9.972520943654656e7
0.0015812180936336517,-0.4226685899015865,0.0008143199129121558,62.88412117927617,2.9543062940799456,20599.09481950019,13215.160943937919,9.598877386091292e7,7.41404538770345e7
0.0015712156891822815,-0.42308857999823524,0.0007969666103951688,56.926096338850385,2.4876985643680505,15059.996287987262,8444.384228511004,-3.417813635134879e7,3.2457515937029455e7
0.0015612132847309113,-0.42318523868825286,0.0008488935693145657,63.63967327173297,2.827102612993155,32526.103367429252,11189.823021159948,3.519574293261107e7,5.194416995786263e7
0.001551210880279541,-0.4217027975971578,0.0008354387123650574,64.0237908192291,3.033883459410355,54388.648809581246,14942.588158858183,1.2851590405684045e8,8.5332936638129e7
0.0015412084758281708,-0.4210565756784054,0.000833719464744993,63.317557113790585,2.879320606009699,36578.890750526254,14501.009076416212,9.632393140926002e7,8.262363621927962e7
0.0015312060713768005,-0.41996549385684195,0.0008664122685491723,64.56850076555953,2.7900678051412355,40308.42734007919,11303.115218411112,-3.354508764950283e7,5.215412980675891e7
0.0015212036669254303,-0.41963243150667406,0.0008207208707544344,65.06491570857358,2.814028896515166,38291.06171028634,10853.910617043375,-2.6144004355312977e7,4.515828787373699e7
0.00151120126247406,-0.41837527845977457,0.0008168113500420355,63.55500560669393,3.012181686715645,38265.768799165,12487.753145826513,5.56492839055499e7,6.5758936945378006e7
0.0015011988580226898,-0.41829116611520295,0.000823040854755135,61.07162360927789,2.8230346927512207,25737.946890206127,11533.60229933199,3.3909003817862794e7,4.769792219875551e7
0.0014911964535713196,-0.41875671267381404,0.0008441678837863684,62.826969323065285,2.7930758650840897,25023.932137628224,12245.928986655359,1.6270282680644061e7,6.07075637447169e7
0.0014811940491199493,-0.4177060203313013,0.0008444142383912176,62.04899028749401,2.7190068450099143,23946.741002529907,14275.501257850856,1.6269246392523717e7,8.934484666145849e7
0.001471191644668579,-0.41644217305612985,0.0008441299657945329,62.492288499817555,3.049434610825261,39284.63708833257,16926.581739283527,1.8892193750918382e8,1.0964105195862736e8
0.0014611892402172089,-0.4159800076774554,0.0008478684809504435,63.8089947872936,2.8849507254779096,34429.797294618416,13344.836287052802,4.939130511750522e7,6.210377743254382e7
0.0014511868357658386,-0.41631531521561554,0.000878093255713007,66.70569773745706,3.3455729745778435,36236.64661866604,17626.67171513157,2.3476793947459784e8,1.040792788070906e8
0.0014411844313144684,-0.41474592148474765,0.0008561293459536356,65.63249422442502,3.1172426067747487,45265.85988372715,18635.46360242682,9.322202270082657e7,1.585636824760959e8
0.0014311820268630981,-0.41406883652391846,0.0008460536311742581,64.55257039702926,2.894560626654518,37819.545283566265,12417.83264382734,2.5038354254206e7,6.1406704937606126e7
0.001421179622411728,-0.41380499588916425,0.0008495081137401536,63.743579821576716,2.6871233041955063,20288.060671507315,9752.269074668946,-5.639493837579913e7,3.9623548008421324e7
0.0014111772179603577,-0.41341843252821125,0.00081697897010364,62.838725622754225,2.635907643823832,15285.98469912778,9937.098865657148,-9.938352777172357e6,3.862634861537774e7
0.0014011748135089874,-0.41206481289470687,0.0008720124998514116,68.1452283660187,3.225803200300787,50891.94789603605,15557.461919205698,1.566234054427571e8,7.860800255865718e7
0.0013911724090576172,-0.4112109322151227,0.0008671197123254227,64.96121196231228,2.96865014159843,49574.93365927128,14181.48116152555,9.097498833613794e7,8.221293155864148e7
0.001381170004606247,-0.41041471771668875,0.000850249556922707,66.37883548508066,3.024726966925879,34601.43195554591,17450.40951237643,1.1100720048255715e8,1.283290354009317e8
0.0013711676001548767,-0.4097863519026723,0.0008390878157106564,66.12839197354326,2.7940320597631323,38883.412085410935,10991.596016886868,-1.8438243570536666e7,4.60628004827417e7
0.0013611651957035065,-0.4092926809679484,0.0008478416627990376,65.32187783168523,2.9312402716552177,14239.185761825993,11690.333851550577,3.231194937463438e7,4.8628941399172954e7
0.0013511627912521362,-0.40915865400573237,0.0008405902530833553,65.33682977402742,2.8537299758162415,29322.50882151623,11796.37371593662,-1.2502104987410067e7,5.98812201492907e7
0.001341160386800766,-0.40889684234088053,0.0008711624665605436,65.7317549534673,2.917884786143863,20994.29209101783,13766.86366918013,4.060236528330596e7,6.597419636521071e7
0.0013311579823493958,-0.4090029967770679,0.0009164845895170732,70.45855606233974,3.47013568071831,39792.165051944285,17852.01345342539,1.08925009929721e8,1.2337475189860122e8
0.0013211555778980255,-0.4082389943338057,0.0008656309596538368,71.7277805325751,3.299661496308936,34125.72464563967,14153.050375779847,1.4274602189886367e7,7.21622253967588e7
0.0013111531734466553,-0.4065789082929259,0.0008102665011329315,65.87581073366675,3.2052638853359254,46459.748864447305,14759.673326119553,1.350514628772145e8,7.641375407441998e7
0.001301150768995285,-0.4060224474745337,0.0008755424916932134,70.6967929694757,3.287429556735175,51251.03144014414,14258.695753467762,7.335386421344247e7,6.103834875389279e7
0.0012911483645439148,-0.4055611716345302,0.0009221645857076485,75.24822059306605,3.408215295789883,58538.43729153046,16381.070021024629,7.977988998913926e7,9.388756974591239e7
0.0012811459600925446,-0.4039994386928447,0.0009353744357726767,75.88258480987027,3.419417497673915,71415.59109581615,16769.571393740403,2.156600118670522e7,8.526802345742771e7
0.0012711435556411743,-0.4026303598835075,0.0009085156103751332,74.53525206396213,3.556045528439783,74320.00361750857,17235.45580585459,8.619084742387998e7,9.762359614231627e7
0.001261141151189804,-0.40300079298819763,0.0009307932899524435,79.44069848752532,3.6800960773652633,64090.15742907991,19062.85246941121,1.0979970798945814e8,1.0137292875381735e8
0.0012511387467384338,-0.40247671201688356,0.0009464853208110492,77.65136312807385,3.4697904960482906,40445.231312438584,15608.774707452667,6.401692916899266e7,7.059103840298748e7
0.0012411363422870636,-0.4027877816253167,0.0009499804932355726,79.17267313853701,3.518833289264131,46117.33006122069,15528.58681144869,2.240338249075007e6,6.867237584051766e7
0.0012311339378356934,-0.401981356218108,0.0009193608470153658,75.22955330324491,3.7045227241307375,62337.18735855405,21099.165825064967,2.6583228441260308e8,1.452764116457784e8
0.0012211315333843231,-0.4005339073058858,0.000903546414678923,74.18696572337406,3.4263527423358426,69364.241712452,19041.520617300073,1.6196509439383662e8,1.0864087770544142e8
0.0012111291289329529,-0.3993923311752442,0.0009375643749869715,74.72045975857709,3.4330128030851124,47605.15828727666,17815.347010482976,1.4951757658605394e8,9.746352028489618e7
0.0012011267244815826,-0.3984367861195642,0.0009906710608178623,82.21043310453786,3.707383115689139,32317.995892376937,18144.020541105045,7.542430625340182e7,8.26210557146025e7
0.0011911243200302124,-0.39815762480095146,0.0009393678921036904,78.13073946875852,3.7061360204898075,41575.469902774086,17715.476785340266,6.4571213577609114e7,9.855449333959606e7
0.0011811219155788422,-0.39774275660343117,0.0008942776745411487,75.31201325070305,3.5557622043084116,52103.18251877558,14883.853091649828,1.7161241073330384e7,7.495962928457151e7
0.001171119511127472,-0.39767423611698904,0.0008780789752906861,72.37911882632709,3.4596444327179134,49404.24010549849,13789.23374415998,2.4021750512694515e7,6.30710055418435e7
0.0011611171066761017,-0.39749828048440394,0.0008846048574790034,74.05046304057267,3.2943677695181806,47171.25293769122,15197.553939585208,-1.052605750723175e7,9.553164624721995e7
0.0011511147022247314,-0.39609969567070946,0.0008996830836038723,75.18363754735448,3.287030913663256,41334.239559099355,12648.956491700392,-8.819639322340685e7,6.355816843324344e7
0.0011411122977733612,-0.39505886099411874,0.0009711128852750338,81.38195715944043,3.5253513117162676,80014.26854324758,16060.607261007126,9.911127537363602e6,7.856843210255927e7
0.001131109893321991,-0.3941559162269987,0.000946092298110257,78.2359501841571,3.585313463579211,46417.516668655335,15358.719706097354,3.627041038710675e7,7.700234190112208e7
0.0011211074888706207,-0.39318489353510083,0.0009431194285441939,78.11814241264565,3.516373920285944,68230.40499389476,16282.1373393652,8.32314927825865e7,7.513862912041324e7
0.0011111050844192505,-0.39177733785365126,0.0009555627295115949,78.82105269476611,3.588162282580961,61716.89448517131,18037.866407266818,1.4984017794615453e8,9.88076297449533e7
0.0011011026799678802,-0.39077490915905216,0.0009831370023390597,76.47148884338453,3.426174636388008,58224.48962094749,15883.800451080266,6.949138379268794e7,7.899836163418914e7
0.00109110027551651,-0.3900476518711366,0.0009397250456733266,75.92885080464349,3.492775234158978,62486.33388655759,18351.464200292692,6.189034182430901e7,1.0884228153984827e8
0.0010810978710651398,-0.38938472753964015,0.0009646938390192428,80.6759965521323,3.9179453435866796,101859.0276110435,21501.72256011353,2.32688826560724e8,1.3879593910889477e8
0.0010710954666137695,-0.38881257358327276,0.0009704373606241361,80.50256920953606,4.077862849077763,82744.4101611413,24530.668357155646,2.8687336345224977e8,1.8295813399327645e8
0.0010610930621623993,-0.3885557380370738,0.0009471145036533521,79.90817887445502,4.084594213060758,89266.27847961774,25451.3722300691,3.077266612419349e8,1.8667040877149367e8
0.001051090657711029,-0.3878643255685747,0.0009291144958004985,77.9145157430866,3.840558548457385,60108.3428759683,18055.489643641835,1.8039969741710064e8,9.775918869656393e7
0.0010410882532596588,-0.38738141149966393,0.0009688007201261086,84.21099261017088,4.1606850638177955,73682.40099051257,23810.14218232644,2.4235812469561127e8,1.5988234110431984e8
0.0010310858488082886,-0.3859755809585331,0.000981637009814476,88.92062539854217,4.416988165522659,61916.99979123046,24069.475482952545,1.8877339713921356e8,1.4604856329688093e8
0.0010210834443569183,-0.3849104459205118,0.0009711912976394788,86.1489221481508,4.139012259561371,90472.13921785954,24424.53648403837,1.845586422057405e8,1.721859579354823e8
0.001011081039905548,-0.3835752493390028,0.0009519792039132049,84.14329430117212,4.04608423769731,95926.69248475211,26930.99352930197,2.6891879074872965e8,2.332890726264428e8
0.0010010786354541779,-0.38203375947478346,0.000990572082931182,85.22769631196549,4.412798855019706,111084.55820699577,32578.993055014707,5.1487387365720797e8,3.040089558578052e8
0.0009910762310028076,-0.3812230432309152,0.0009603445252891057,83.06307899418485,3.6255558680227167,61698.03247879929,17919.17839246755,4.091969268522418e7,1.0381813813032223e8
0.0009810738265514374,-0.38096733800307264,0.0009535970094303144,83.42316715266777,3.344790108940367,61898.15979776618,14846.645856561683,-1.2198765901056556e8,7.275178153338653e7
0.0009710739832371473,-0.37952082388076813,0.0009823720662506233,87.07095071318808,3.6596552099931428,50267.799143136785,17250.05944086574,-7.332766195445801e7,9.057331711958216e7
0.0009610762353986502,-0.3786439120118157,0.0009851213140343162,87.82449847452777,3.8166306296663923,54117.13387854349,17720.87736644399,3.2090266788510982e7,9.314724841700208e7
0.000951078487560153,-0.37793142234275,0.0009693867479624387,90.20346301285264,4.0746494799768485,43470.22640532524,20525.647418628796,1.240222118941788e8,1.047588644414614e8
0.0009410807397216558,-0.3766797226590279,0.0009653555564310514,86.02372742991615,3.9811845743261345,45116.20621240595,19882.52725388386,1.4292225220538622e8,1.063673912221673e8
0.0009310829918831587,-0.376400582189206,0.0009655334683910413,92.13876103297967,4.107547126357749,47116.414560359604,21108.149460420875,7.65551655712327e7,1.0561101542755075e8
0.0009210852440446615,-0.376302828090149,0.0009227991450994689,86.37604545033554,4.128645918005876,59428.85728831221,21607.529519342577,2.180327806650323e8,1.1872977978057568e8
0.0009110874962061644,-0.37536677554037307,0.000955769477683337,85.8191905344825,3.9878632850088893,71383.32119239624,23733.340893418914,1.382070958743209e8,1.940429312549709e8
0.0009010897483676672,-0.37428497939385125,0.00098104878066002,87.60671661409495,4.225049572454349,86646.80884641464,28455.34522274397,2.429178866158067e8,2.635050267828008e8
0.00089109200052917,-0.37321110765024784,0.0009732869301126681,86.98086099011762,4.023188126053316,62862.34442534747,22007.096395172088,1.3777885932832786e8,1.3547920967905486e8
0.0008810942526906729,-0.37216413337388077,0.0010151902081360822,91.58289041700033,4.27819412961607,52630.933827406094,19726.238725862706,8.133469265928155e6,9.743504134899461e7
0.0008710965048521757,-0.371718588536256,0.0009810362362786841,87.97300265360418,3.925441711983231,57939.63127523804,19404.170146098328,2.0769180644063938e6,1.056117006450256e8
0.0008610987570136786,-0.3709612669008202,0.0009940811385637093,88.71440982435061,4.223195368387916,54368.06960046166,21281.20870639199,1.9470584701795334e8,1.2266800459249063e8
0.0008511010091751814,-0.3711839161917596,0.0010159328787026803,94.56657109451609,4.376952921338891,97466.34507774255,25844.824227608235,2.5390334806758618e8,1.615403456148362e8
0.0008411032613366842,-0.37029042132143514,0.0010809487174580981,102.19715454049434,4.392210048608691,79351.22195582472,23436.360862940663,1.2561266210804579e8,1.2411214929545462e8
0.0008311055134981871,-0.36906634418659084,0.0010734696384719308,101.68525211111495,4.462456683927565,88637.95212687143,24892.779657131654,9.501060398277733e7,1.4281340966694704e8
0.0008211077656596899,-0.36821952223186966,0.0010700416294538977,100.44015740560505,4.726386670968083,89460.94915700293,35132.71493995719,4.6614624003339416e8,3.230287671034477e8
0.0008111100178211927,-0.3657730150729476,0.001066279852398362,99.75646425401072,4.712598905105625,94293.6293373208,37247.241157581484,4.080941131072056e8,3.6974391916035193e8
0.0008011122699826956,-0.3643243498294469,0.001053865504369794,100.0052520065595,4.652080609641144,121519.29717408163,29346.062776554467,2.5529480273180643e8,1.9859981263871908e8
0.0007911145221441984,-0.36249897755953137,0.001057251925995827,103.98053500361651,4.856177795883501,102642.37949145638,28828.917079943836,2.2329091640463537e8,1.9983419498539153e8
0.0007811167743057013,-0.36060480356169866,0.0010590873847391652,106.49250856624434,4.969535611829505,101916.37105988011,28632.64627243816,9.411798913268717e7,2.1208503218399155e8
0.0007711190264672041,-0.359776019052646,0.0010749007483803388,101.82755368771927,4.830691330463634,106621.99975795721,28790.59433364097,2.1332059149600092e8,1.9576049671150613e8
0.0007611212786287069,-0.3591685899780423,0.0011049794449029318,105.31765355757686,5.373589122461408,121291.1485168232,34901.013007609625,4.915760859332271e8,2.557283018893649e8
0.0007511235307902098,-0.357332034172694,0.0010992747013504219,103.57468147938638,5.010488030123389,90237.70231082817,29746.214290810854,2.1091226483910862e8,2.302795614796853e8
0.0007411257829517126,-0.35706886209074584,0.001071636696658476,106.64918436520635,4.864977773662918,56131.95581771828,25865.939330503203,4.898637009390645e7,1.6754702713202295e8
0.0007311280351132154,-0.3567104157001013,0.0010967676022942538,108.53299262129869,4.875637024780054,93230.31557216913,26102.582068896736,1.9258127543812744e7,1.4348903664517444e8
0.0007211302872747183,-0.3560842768081056,0.0010693222994131626,104.95938622194063,4.764568028568753,99321.18279187981,28107.7101365395,1.4598933994120833e8,1.8073147477314448e8
0.0007111325394362211,-0.35531418329720327,0.0010433378169938533,103.3420291372468,4.6693544506903155,100537.2044520183,28283.466787219273,2.0011835979530177e8,1.9889119176603463e8
0.000701134791597724,-0.3541626007101877,0.0010975397782906347,107.09975182021384,4.839078179523172,89223.99232411184,29722.117168029556,1.2552532373756777e8,2.1937102971008414e8
0.0006911370437592268,-0.35268517995985166,0.0011393591595809667,117.71120130385916,5.409757247685436,80971.7226520604,31260.843432090478,1.7793201268526006e8,2.022168570831399e8
0.0006811392959207296,-0.35133501738123596,0.0011610156568324737,117.99502635996274,5.56715356580324,135961.13362917048,33108.57629659332,2.70820080389757e8,2.2625658216057304e8
0.0006711415480822325,-0.3509165351765405,0.0011335128201027593,113.70865370181386,5.243438372991271,133391.60260548492,29100.408270689873,1.824113160286974e8,1.582588763902292e8
0.0006611438002437353,-0.3493012224206759,0.0011166890500400174,113.16739076678721,5.133628416887898,123135.11469836766,33786.49408122769,2.0962863072092825e8,2.4219229313205382e8
0.0006511460524052382,-0.348853342792092,0.001082173048881475,108.18634905913594,4.705741539897871,58420.00154461212,29113.669836239733,-2.937185279817716e7,2.0430701530476016e8
0.000641148304566741,-0.3486099087365728,0.0011392889089445529,118.26656036726675,5.709884517652177,83992.2677989671,33901.019891009644,1.1245663454232703e8,2.1334659345505378e8
0.0006311505567282438,-0.3460378280070581,0.0011627923810454994,117.63859121046679,5.403440970531918,141751.78370202545,33932.47708373571,1.409375570180921e8,2.2936899028034914e8
0.0006211528088897467,-0.3439537138908636,0.0011472830199471338,115.733247626574,5.400892752379514,133987.20308353315,34011.23778042984,2.046666169358514e8,2.2625838266443112e8
0.0006111550610512495,-0.34287844448100074,0.0011593814229437637,118.96277540185959,5.362088405975601,115620.59464349716,33233.14805111953,1.9678658204225063e8,2.1420647192098093e8
0.0006011573132127523,-0.3422496244653594,0.0011765222286434526,121.24957265371262,5.543220129279831,95131.72616479963,32759.256838250396,2.753410940754448e8,1.8068261639014527e8
0.0005911595653742552,-0.3406516552737885,0.001212277281162178,123.84555526922341,5.770059516586121,125434.82304826021,39666.45370791495,4.652949344133691e8,3.45509794966113e8
0.000581161817535758,-0.33931874908252213,0.0011450042304943797,117.55016205671265,5.866117723701439,107773.25328462057,40739.78539084499,5.100562420703728e8,4.00731245455323e8
0.0005711640696972609,-0.3384128125665593,0.0011417014868347704,118.64910199338952,5.64046319406894,135155.70051305892,38802.617415149834,2.722095283259308e8,3.712981266807338e8
0.0005611663218587637,-0.3373774171056284,0.0011475701269849949,120.2229537433398,5.5913091878092525,162802.50420371845,33499.00382038447,1.539369010559899e8,2.513747390351507e8
0.0005511685740202665,-0.3357150032526988,0.001189216131143152,128.7619647636654,6.268563068671805,220060.1300360077,39234.155074418086,5.108899766993399e8,2.7635391840729034e8
0.0005411708261817694,-0.3346367161958624,0.001189408131883086,129.10219979665183,6.000053807534468,208931.30758813472,38274.26797688679,4.06816417959791e8,2.5446309951561353e8
0.0005311730783432722,-0.33281884746190915,0.0011984991613739507,127.6762693708035,5.9434868295760666,188378.71195770454,40566.1951681121,4.3892008966731584e8,3.109403048098417e8
0.000521175330504775,-0.33220885989069937,0.0012468121082564447,134.22743643491742,5.951540882551229,163777.90003497739,39413.55091458766,2.088205972665018e8,2.817251855112223e8
0.0005111775826662779,-0.33116004022934065,0.0012206579466777423,138.17516903876924,6.459795040970356,178276.01407503375,51082.04551901462,3.952649313249745e8,5.449576203276888e8
0.0005011798348277807,-0.32832230185598016,0.001215541119719145,143.83846281748046,6.6841345180557195,145735.7285321544,46322.402535099434,2.6630009703632298e8,4.235077966834306e8
0.0004911820869892836,-0.327194770400718,0.0012268037594440496,144.44261125297675,6.767879680076838,190891.18231403292,53984.35247996571,5.78965451132473e8,5.407081801043465e8
0.00048118268023245037,-0.325300366266034,0.0012200405300997303,144.21517008191518,6.795564059969868,196354.62591306862,50949.256992632865,5.908614553570983e8,4.3121837912409896e8
0.00047118260408751667,-0.32433866372094783,0.0012669350066010826,147.78662120676665,7.113307987986002,172944.21925235528,52857.797004438384,6.939806253741665e8,5.0005989856487906e8
0.00046118252794258296,-0.32344594888143186,0.001287105048296237,149.67584587900637,6.810621691891508,202457.36211045372,46181.0278189635,2.013279543446077e8,4.312981343705877e8
0.00045118245179764926,-0.32432621613997614,0.001274814309657584,145.54470591131215,7.120234585633353,210070.5690628875,50242.326280454734,7.310106333449681e8,3.901741275189063e8
0.00044118237565271556,-0.32313926693896067,0.0012563181354251446,144.26468451755366,6.820738503595002,192685.2620122626,49993.71764853656,4.4171223377047545e8,4.219039387147461e8
0.00043118229950778186,-0.321374326779609,0.0012565302105620301,138.92758709321626,6.375321854080821,185214.24918315077,49068.34416268908,3.1024347862509674e8,4.842863192714773e8
0.00042118222336284816,-0.32030400414699395,0.0012895061262022068,142.9362597609617,6.445795107677902,173127.78837751926,44116.73240336009,2.2544650121271047e8,3.504527317789638e8
0.00041118214721791446,-0.3193088922344468,0.0013307141281578819,156.97967932697372,7.265398999978824,216744.7228132011,56679.59533353304,3.695041920532922e8,5.730219059733499e8
0.00040118207107298076,-0.3160031126852846,0.0013083412916527527,152.19857558603212,7.595910790626063,218042.9650523661,66106.28873694391,1.135528569738654e9,7.496718754972621e8
0.00039118199492804706,-0.3141263932143047,0.0012689021957334138,147.77587742264194,7.984805586625842,294356.83390491793,81911.26685362085,1.8813533763973844e9,9.841301430695785e8
0.00038118191878311336,-0.3122669197533323,0.001296186335664507,150.90183676827183,7.728550418452044,277383.09403321485,68242.78476400925,1.2882118360448825e9,7.819007648299116e8
0.00037118184263817966,-0.30976335292136353,0.0013271405912654883,160.24505366694743,8.002253338540418,333378.3516347342,62511.18373136918,1.1974121305143874e9,5.646713672475437e8
0.00036118176649324596,-0.3082704370400461,0.001322388314394901,165.96600929589175,8.635708339683783,321508.35147544654,71528.47464320916,1.4422550437633522e9,6.577333205647322e8
0.00035118169034831226,-0.30704938145058985,0.0013329371044800689,170.84983912322295,8.92094318161129,348283.107040456,84080.84856024686,1.8633808880236218e9,8.739461370228046e8
0.00034118161420337856,-0.3058906461433653,0.0014083532825311974,182.2388137608585,9.480270928821088,425420.8123149216,103695.52484241652,2.4793180461803293e9,1.3597827804517882e9
0.00033118153805844486,-0.3029446465247747,0.00140255156448819,180.72100996732223,9.434123182335686,389099.50583958474,107239.40763410358,2.359937113336208e9,1.498178717593372e9
0.00032118146191351116,-0.30165066053035117,0.0013851599034551405,182.85020885633514,8.75853918636402,312098.2407598737,82569.21520272152,1.3284718744452674e9,8.927935106986442e8
0.00031118138576857746,-0.300463363466406,0.0014300660390429455,191.09526673930384,9.37354309767781,369893.9780716007,86055.8383018761,1.610169238476068e9,9.260416527209809e8
0.00030118130962364376,-0.2993570122107776,0.001514554031832818,198.6949849812179,9.989544915170065,437319.1649223308,101401.43045648665,2.343688341541947e9,1.371015303973639e9
0.00029118123347871006,-0.2975548374772916,0.0015093372880299841,199.01728190725797,11.211466050695243,645496.1264701132,140176.0223282687,4.8914638073488245e9,2.1550217663795695e9
0.00028118115733377635,-0.2952945192065672,0.00153790302721664,203.7968320648006,11.399741103808175,598913.0496551731,148858.66788233406,4.574060252602854e9,2.4331639375995784e9
0.00027118108118884265,-0.2942421674179059,0.0015570309314702725,209.11073068601686,11.540781170563076,543563.4863803049,162965.27295573437,4.055813635736191e9,2.8798182985495315e9
0.00026118100504390895,-0.2928502737523813,0.0015240059880259756,203.00978064781856,11.767314034108379,563612.4236441122,174479.86776964134,4.881047362886157e9,3.165464428984218e9
0.00025118092889897525,-0.29231109433197705,0.0014769541405318311,200.10013023487787,10.791680144840624,424662.9342213888,146167.2638461171,3.061333382010737e9,2.505615726500901e9
0.00024118085275404155,-0.2893965761244472,0.001487203845437583,201.4696875552039,10.118000380692827,388498.0287655278,122440.2441029567,2.1295968407472947e9,1.7471288353123326e9
0.00023118077660910785,-0.28718563496625577,0.001500209228843494,211.99456657665004,10.873162449997624,439268.8715774405,127810.47541866655,3.025489501068891e9,1.7281393741916914e9
0.00022118070046417415,-0.28601790174184133,0.0015269868326300638,221.41567356117542,10.980904005612043,487112.41087821417,111005.93733547167,2.6490455091268024e9,1.2231807686515737e9
0.00021118062431924045,-0.28518854236353947,0.0015433995426077495,219.60139152260075,11.33249876133157,521423.93956166285,131094.00348766518,3.1191000799712677e9,1.8506230683728807e9
0.00020118054817430675,-0.28293016722720493,0.0015574455525077578,221.78168832793486,11.862001794531974,583742.8221321644,135828.96606125592,3.143621312242006e9,1.861910652189632e9
0.00019118047202937305,-0.2811343952413445,0.001550106215894674,226.35159681809665,11.935202251605308,603936.0010428113,138953.78063153647,2.9268595480899878e9,1.8814110598500924e9
0.00018118039588443935,-0.27860059317983543,0.00157375958392485,238.6977860851765,12.69437233674572,668951.2940612051,143744.7121315622,3.6110281071780095e9,1.6969164659973845e9
0.00017118031973950565,-0.2768341053874319,0.001574694101486045,231.68789238188543,12.242404163058453,648545.963735797,144974.18839892675,3.5381244970006557e9,1.97267741485218e9
0.00016118024359457195,-0.27489920865937895,0.0016090151471661093,234.38369558353287,12.237046769168108,645370.2928613018,139251.13346117229,3.500507063027725e9,1.9189155880288513e9
0.00015118016744963825,-0.27184353972954706,0.00167198086286793,250.98658795590356,12.640906989322232,694264.5926189155,136320.98850114137,3.399490906468336e9,1.76964131531691e9
0.00014118009130470455,-0.269624044153592,0.0017026145584065515,258.6483923104881,12.52085294582879,719670.966958383,115719.99935162145,2.4957369429293427e9,1.21041065767835e9
0.00013118001515977085,-0.2676251814972493,0.0017231985605870716,254.0142010903254,12.225509305582467,643666.0609819917,111335.6921891319,2.4648034991769495e9,9.812362682932192e8
0.00012117993901483715,-0.26475080496900044,0.0016804966601444951,252.32192643583963,12.30006462859533,719674.3880024978,110131.83199722733,2.53951561171102e9,1.0112414711389605e9
0.00011117986286990345,-0.26152969471122195,0.0017243380495949212,274.63836151538305,13.762392472245038,852514.6836879076,129409.30021569166,3.249785222748607e9,1.2036465960511587e9
0.00010117978672496974,-0.2586462790818041,0.0017627736256291074,283.3941630546008,14.792285960992368,966517.5586741369,162054.42969697926,4.781768620420792e9,2.0479600333959396e9
9.117971058003604e-5,-0.2558954089048275,0.001768100169196238,286.765029591649,15.631585752682964,971330.2729815956,198208.69521278556,6.667993623641985e9,3.058506177942663e9
8.117963443510234e-5,-0.25421600631531827,0.001772702889046955,292.097750218779,16.623343261355174,1.103044680978239e6,237335.86222822554,9.270113782952448e9,3.9000417262857385e9
7.117955829016864e-5,-0.2518317961853877,0.001812090871211646,302.79439145770397,17.58334322917646,1.1670293399608776e6,279427.81249015767,1.1169307384325674e10,4.990319920119321e9
6.117948214523494e-5,-0.24933404957442326,0.0018540660731220385,320.8208827555649,18.986687384857504,1.3725156233190363e6,338402.1994679535,1.4357984034169834e10,6.788721169190379e9
5.1179693400627e-5,-0.24757828562383383,0.001905300588603528,341.4850928414488,21.449332988475128,1.5558835268568168e6,417271.12889039447,2.022349044686665e10,9.238646322645105e9
4.117990829399787e-5,-0.24591247284864584,0.0019279381305683408,346.0600653794732,23.025936879473996,1.8005787899570563e6,476582.95591271995,2.6142597148832325e10,1.0854001968502005e10
3.1180123187368736e-5,-0.24200119616993288,0.0019185561151330909,346.46958930354833,23.215446840627667,1.881695894366663e6,498699.8808518789,2.7820938593816776e10,1.1555381225570744e10
2.1180201656534337e-5,-0.23726334701824317,0.0019631989260854997,360.9355816049266,24.254810483723414,2.0987171878436157e6,539539.1786666574,3.0910096614509987e10,1.3310992259634552e10
1.1180301044078078e-5,-0.23311505971355473,0.0020283663729559194,381.0200088403406,26.115113433428633,2.302488499119496e6,620081.4268915826,3.672768051835637e10,1.6624845395586777e10
1.1804381756519433e-6,-0.2298914738014446,0.002081061842987111,402.07678076533847,26.30047783878817,2.522232343747695e6,595416.5939717868,3.68654612018e10,1.528285732684575e10
-8.819428330752999e-6,-0.2273033795496081,0.002106958448188142,411.6561810312081,26.121599685150056,2.6924457633632063e6,585050.8421067804,3.6123443108909775e10,1.54402266156049e10
-1.8819311662809923e-5,-0.22429325674466963,0.0021430282037237076,428.5279128940547,29.22503025646131,3.1062439501009295e6,706025.931288907,4.810573736338126e10,2.0168470991852203e10
-2.881924228859134e-5,-0.22010927696991256,0.0021944229134544637,451.92987405323686,30.70945973816969,3.4239882874785247e6,741385.3422436304,5.35807479372962e10,2.0460745031002903e10
-3.881905286107212e-5,-0.21705186859900527,0.002280475193621427,479.770218499515,32.22988731204589,3.732714170783761e6,772637.8092270058,5.7773115755505554e10,2.099375649656118e10
-4.8818837967701256e-5,-0.21353863754658778,0.0023847562925327402,507.4591509541057,33.96646846074512,3.863957790045317e6,782780.3557691808,6.308975650707284e10,1.9664667329535038e10
-5.881862307433039e-5,-0.20965119488209227,0.002402951164037266,508.07940511227713,33.34447649749326,3.7358146864354056e6,749838.4170069455,5.862345953259574e10,1.854712917366369e10
-6.881863373564556e-5,-0.2050419534060518,0.002454677598667093,533.1331974016143,35.60015189884581,4.1188880050359704e6,881400.6457069803,6.770753798345464e10,2.5252815052320374e10
-7.881870988057926e-5,-0.20017317476559082,0.0024573873614546922,553.05315787826,35.01158678140465,4.059015036298363e6,791665.3787303645,5.959891948233623e10,1.9390244630145424e10
-8.881878602551296e-5,-0.19456295563077766,0.0024624767279855285,565.079604088895,33.79630938290912,4.0182221550205643e6,740838.685536441,5.169131976953263e10,1.6851354275967363e10
-9.881886217044666e-5,-0.1887812885566982,0.002516884216629415,579.8541377765955,35.45020541615295,4.233646361796154e6,832442.2629948532,5.798936749491309e10,2.0790776732353783e10
-0.00010881893831538036,-0.1837422445640571,0.0026895163420779483,622.1995533120585,36.72168641663472,4.6520884861063985e6,842601.5373703337,5.845361513532952e10,2.0831270089792736e10
-0.00011881901446031407,-0.17700534894213407,0.002783889215620452,658.7657453658599,36.84357293702071,4.677233948100242e6,752740.588300519,5.0317418811472404e10,1.5763150439247957e10
-0.00012881908332929015,-0.17114573869378055,0.0027983817435208464,690.0991713980188,37.73169810692831,4.993828667835126e6,777765.4329354776,5.205865170944131e10,1.621028389125795e10
-0.00013881915947422385,-0.16602394163185938,0.002906204252231814,746.1428165962218,41.51319207080942,5.947879727302296e6,896149.4711997987,6.331772131615643e10,1.9961483900460228e10
-0.00014881923561915755,-0.16063557099874978,0.003015981278983836,803.0495832206234,46.780642226804396,6.907260734114776e6,1.0575710023204654e6,8.553545707409825e10,2.404940018635116e10
-0.00015881931176409125,-0.15421538750356642,0.0030902351635453107,845.7041017203444,49.71156066581455,7.299284840794345e6,1.141140947320135e6,9.605580518922462e10,2.673750340678559e10
-0.00016881938790902495,-0.14895013333514331,0.003127428791168073,880.0896113088794,53.36695048658691,8.003231289696709e6,1.2716297156145566e6,1.1444041414423016e11,3.0712297378693016e10
-0.00017881946405395865,-0.14242597199928117,0.0032003354562854308,926.5241457543002,55.676829599168826,8.76958679374844e6,1.3338154565310203e6,1.2354818444647212e11,3.159958483140187e10
-0.00018881954019889235,-0.13711339285898339,0.003291010658429001,983.7039851108506,57.465839258586556,9.561909782478664e6,1.3708362969050275e6,1.287608145978936e11,3.2156669213093327e10
-0.00019881961634382606,-0.1308710807956295,0.0033835987506866546,1042.8510314650791,58.308030200328666,9.750195057633966e6,1.334657707417723e6,1.1568941209431244e11,2.875790717982775e10
-0.00020881969248875976,-0.12264442398962933,0.0034627317256114517,1077.3413418072785,58.28175873594537,9.889537735802064e6,1.3244674727545858e6,1.0532449412042236e11,2.730649196543737e10
-0.00021881976863369346,-0.11367198396002365,0.0035422682224378957,1113.099739670243,57.069667502375665,9.444507597637523e6,1.2279178594954086e6,8.11932817841757e10,2.402293828066959e10
-0.00022881984477862716,-0.10464090953234712,0.003578944859824473,1149.6863317349016,56.712951909606765,9.038234012437709e6,1.1823155387834942e6,5.997624915799839e10,2.1758825782319054e10
-0.00023881992092356086,-0.0960288862497576,0.0036667498827486324,1220.6054696359283,58.615115211836674,8.960271712539636e6,1.2395349512077798e6,4.7593667140638306e10,2.3985506284607883e10
-0.00024881999706849456,-0.08732260090826748,0.0037934086742181404,1307.2434384963387,61.21506905551132,9.489998381880317e6,1.304696210623944e6,3.7188949957832634e10,2.5645027881604797e10
-0.00025882007321342826,-0.07727189354130852,0.0038650424720501025,1375.598515413966,61.76865726264237,9.405965419965465e6,1.2470496322411448e6,1.3740951658570942e10,2.3861501535658043e10
-0.00026882014935836196,-0.06708297172261889,0.003930275293692239,1428.5101028133884,61.02372650948566,9.498088212804852e6,1.1968623889517174e6,-7.942120199441321e9,2.2617279984543987e10
-0.00027882022550329566,-0.05737286495542531,0.0040317500988445755,1504.9922261523589,60.74143469504137,9.636827309884926e6,1.1863904796876698e6,-3.6885874006467735e10,2.485571536066869e10
-0.00028882030164822936,-0.04828211753214032,0.004104403845694482,1581.1048578806906,60.4846572912492,8.909347556405691e6,1.094969030847063e6,-8.661814718650703e10,2.5364617830001755e10
-0.00029882037779316306,-0.03853407732072796,0.004167447942646287,1637.4260042803153,62.2330355803285,8.781550788750365e6,1.0947159673668537e6,-1.0702631315701273e11,2.698415255763897e10
-0.00030882045393809676,-0.027815075580719537,0.00426575945794117,1705.7703834088702,64.39254841240626,8.445714015369363e6,1.1190252795143207e6,-1.3123907716348282e11,2.8468537009037724e10
-0.00031882053008303046,-0.016756405995070688,0.004372422129845728,1782.4291445198683,65.5186812438848,8.020261014251645e6,1.147417580059797e6,-1.6234966719433496e11,3.014692171719564e10
-0.00032882060622796416,-0.004863070437323799,0.004488731955370565,1861.6841688171314,67.66346116336317,7.529912695477652e6,1.175082847610239e6,-1.8717064178841885e11,3.259336715669912e10
-0.00033882068237289786,0.007110779897905559,0.004539996080053229,1882.2786616881592,67.39235313687644,6.426595557939442e6,1.1487025445437306e6,-2.0298200062968857e11,3.2830032244316536e10
-0.00034882075851783156,0.019392696806959663,0.0046191546889932,1920.443896838249,66.20700812306123,5.125017179628893e6,1.1597741753527585e6,-2.372282684870153e11,3.3129827784071266e10
-0.00035882083466276526,0.03240097170158387,0.004657578416212807,1947.9766059441818,66.31542747112684,3.1979485500355386e6,1.183225878338788e6,-2.71959109937528e11,3.283666709488799e10
-0.00036882091080769897,0.04490024846245484,0.004700901337869461,1992.9619093356928,68.14844715734377,1.7456223423743756e6,1.244580613941546e6,-2.9103766563337317e11,3.4059302813262783e10
-0.00037882098695263267,0.057765091725348085,0.004765113942530003,2044.0674544452465,68.5707470854742,-504758.5965965942,1.2936160983480967e6,-3.2071837746417645e11,3.586194281148085e10
-0.00038882106309756637,0.07006408381747048,0.004739672626014271,2062.1311243819746,67.88250874816924,-2.532780068524521e6,1.3209288483198856e6,-3.3511556471381696e11,3.680420904486971e10
-0.00039882113924250007,0.0823909825686473,0.004698540535983223,2077.108775940045,65.99365123476416,-4.233555535052978e6,1.3259798866361645e6,-3.632246983297318e11,3.777399072934659e10
-0.00040882121538743377,0.0944084756701644,0.004739194664402228,2090.3370031559266,68.24767433906277,-6.434852061854086e6,1.3396949673000365e6,-3.5997321785590393e11,3.9906517647525375e10
-0.00041882129153236747,0.10740856051146347,0.00471690348553752,2046.3073087487364,69.78885632826784,-8.559493488079708e6,1.3176454142745652e6,-3.2048414972196423e11,4.0088356721456e10
-0.00042882136767730117,0.12100447043106959,0.004599444110562274,1973.189646279441,69.79112047516031,-1.0849686452923007e7,1.2938603176037096e6,-2.6706656925652216e11,3.957963865312111e10
-0.00043882144382223487,0.1347463239684346,0.004527774179907378,1922.2508480374008,70.2737497491894,-1.2589464111131296e7,1.3526293456139595e6,-2.1386054233111255e11,3.932834200692864e10
-0.00044882151996716857,0.14833305897585047,0.004478942745326511,1872.360183960694,71.28978413247334,-1.4149605180599272e7,1.3852814938492915e6,-1.6440639182296832e11,3.914977404852177e10
-0.00045882159611210227,0.16129554802186216,0.004378078977725629,1806.6446306285898,71.2870017260165,-1.519753148467792e7,1.3743682198817194e6,-1.213563467383227e11,3.80648496717098e10
-0.00046882167225703597,0.17290208022462406,0.004318560397968963,1731.5317721539766,69.24948495697156,-1.5470095034137059e7,1.3283010795606894e6,-8.791382658347874e10,3.651005144703234e10
-0.00047882174840196967,0.18394911086977483,0.004255278813162486,1640.6543619659383,67.60679868915516,-1.5541787306048973e7,1.3242698016144766e6,-4.3555560672216774e10,3.4240743251708923e10
-0.0004888217081315815,0.19576186853276642,0.004103205706998902,1530.295944690544,66.91612418380399,-1.5803492695988465e7,1.325009104807854e6,8.69811949076194e9,3.1706819373193153e10
-0.0004988194559700787,0.20729900469624413,0.00396070892021757,1431.5393216673406,66.70712373038944,-1.5842445413963448e7,1.3376499335417107e6,5.281436133541214e10,3.0209291820274456e10
-0.0005088172038085759,0.21850425828373254,0.0038668078644203316,1364.9758829083682,66.36691007102277,-1.5884320523855587e7,1.3657491409467657e6,8.476239567983916e10,2.9393486664271877e10
-0.000518814951647073,0.22906823198363735,0.0037231969696966305,1279.327572791919,64.64572098299026,-1.5474784650497112e7,1.3483485488277234e6,1.0670734501797542e11,2.912747810940873e10
-0.0005288126994855702,0.23980484713961833,0.003573241483596275,1183.3658408786189,63.31480590851123,-1.467717373149978e7,1.3867716085441005e6,1.30659699689156e11,3.0712484394834484e10
-0.0005388104473240674,0.24976395046759117,0.0034310240839155264,1099.497396069129,61.876625727133096,-1.4362161542185618e7,1.3867738264066176e6,1.513034283522324e11,3.100072574617517e10
-0.0005488081951625645,0.259349626371481,0.003317963323001232,1020.908239255738,61.15357664999205,-1.4154816985225942e7,1.432645254289967e6,1.8149282566194376e11,3.1857122107539864e10
-0.0005588059430010617,0.2680037602041479,0.0031966071736264246,935.946511302994,59.765173923469995,-1.3352762893434443e7,1.4363049995018756e6,1.898950025639826e11,3.312096580212509e10
-0.0005688036908395588,0.2744092370996555,0.0030809356322470684,863.102076676611,59.66019982487106,-1.2673820027714308e7,1.4914759910224914e6,2.0338249385037146e11,3.597522364565544e10
-0.000578801438678056,0.28082456936677447,0.002957878740899367,789.6139022452819,58.25330406238577,-1.178747042894316e7,1.4808535369909576e6,2.0264557707510126e11,3.6035259991144615e10
-0.0005887991865165532,0.28716509477374097,0.0028352572048656903,709.6581628671114,55.36638314601697,-1.0503996498686487e7,1.4199863031619391e6,1.9038776634072336e11,3.527175152475128e10
-0.0005987969343550503,0.2932241702884214,0.00271835645338146,631.2005298552135,51.455538786628345,-9.225482264406273e6,1.3215955263957574e6,1.7316551605356387e11,3.2493667961217487e10
-0.0006087946821935475,0.29824289904902024,0.002592086487255529,566.7628859731916,47.2852016192492,-7.969516577705313e6,1.1916531456599343e6,1.4942893663118753e11,2.7973588198621674e10
-0.0006187924300320446,0.3033565342155457,0.00239793597674068,493.8914382321154,41.720704379542326,-6.472318734039183e6,1.0207528092730794e6,1.1812777283241771e11,2.4119569002770058e10
-0.0006287901778705418,0.30917382730866644,0.0022014896675735815,429.66662198730205,37.3250751142034,-5.269212180724792e6,896392.7663855203,9.440979660794951e10,2.216519046779355e10
-0.000638787925709039,0.3147355377831991,0.002071461727642513,383.3850837484352,34.30786608541701,-4.416754193814155e6,814189.4027721318,7.925751310498328e10,2.0307310710005333e10
-0.0006487856735475361,0.3196865777709736,0.001998788851685632,344.0234264127314,32.48773715291367,-3.808391210756499e6,824679.2305443342,7.292456664267334e10,2.390711268706561e10
-0.0006587834213860333,0.32409509160563177,0.0018743558473222227,309.96945530217903,29.168393238117126,-3.0907045208345028e6,702015.4132751941,5.869934395879581e10,1.9066881603639156e10
-0.0006687811692245305,0.32789573375325565,0.0018006974873324632,284.9543941562712,25.981605893854713,-2.6323110264642127e6,576271.7133500075,4.658709001235581e10,1.3672107128175383e10
-0.0006787789170630276,0.33008678275384956,0.001721836543028036,253.23557581871418,22.786367174863425,-2.1427162008888405e6,496009.52709659317,3.696082930112645e10,1.167790393276147e10
-0.0006887766649015248,0.33349855680220025,0.0015957202516121303,216.57659604371457,19.706585535744967,-1.668243277540969e6,421652.359774353,2.8510175829432846e10,9.970906125463867e9
-0.0006987744127400219,0.3370043422093495,0.0015499990439491267,198.2973851104301,17.338830602004958,-1.3209819014516212e6,367897.6729793582,2.1644475924317352e10,8.787986407663383e9
-0.0007087721605785191,0.33928076856534606,0.0014394315665491144,178.65085140245932,15.001108460768494,-1.0326352749312518e6,310045.0746704589,1.5395558725944077e10,7.352502086871387e9
-0.0007187699084170163,0.3414339063372245,0.0013871398492656167,163.1287073737958,12.825503960336428,-755108.5708228635,239215.57049505916,1.0392111469996881e10,5.198854586471115e9
-0.0007287676562555134,0.3434325551359143,0.0013823675495248022,155.80445032193364,11.855350083420578,-666799.6291346838,208859.0983866628,8.4695447038274555e9,4.433108116488427e9
-0.0007387654040940106,0.34513067093932476,0.0013441081524956594,147.76898329078708,10.297122840375433,-528825.8991330336,143157.88138737297,5.346312492920726e9,2.3205905646935444e9
-0.0007487631519325078,0.34721877910056353,0.0012926110331025098,137.75964206006915,9.531116713503554,-459627.74906609143,140374.70246639688,4.780113149728922e9,2.408158299862755e9
-0.0007587608997710049,0.34887904913688544,0.0012739954083166392,135.09902272391435,8.900313886787373,-421322.406805413,117121.06042194566,4.041432340790348e9,1.8075114041119027e9
-0.0007687586476095021,0.3505178651497408,0.0012564433691872007,133.0327222500923,7.778848611451227,-320802.8099377763,87984.62909765597,2.3837914710659513e9,1.1625048568095489e9
-0.0007787563954479992,0.3520717298950185,0.001147019697679068,118.34730704283854,6.720364815233495,-211213.00043873297,64672.06480155486,1.5013844673702161e9,7.598887985531435e8
-0.0007887541432864964,0.35356780418725975,0.001131549736071666,116.75687468330139,6.956847357548333,-216665.27085623075,75280.71149329237,1.8983778086602056e9,1.0060675614401815e9
-0.0007987518911249936,0.354816706979138,0.0011219879254334097,110.75012476698868,5.779335235266827,-147688.80230357073,49411.75067917126,9.255653208893162e8,4.924027097066654e8
-0.0008087496389634907,0.35475657068060534,0.001101015670385805,107.89409620782912,5.145506612190299,-108369.91708802909,33718.49803243225,3.34347429184795e8,2.3037739375363284e8
-0.0008187473868019879,0.35587872696797423,0.0011119756526577949,110.2874792080724,5.325557571763704,-72228.65403426318,31643.295345553488,2.86576165660555e8,2.0110077981797442e8
-0.000828745134640485,0.3584039961373492,0.0011353536037010965,111.84571946101485,5.110596779699135,-68679.03124343875,30690.459679723128,1.5789698230632535e8,2.2313403277633232e8
-0.0008387428824789822,0.36096545293793314,0.0010869174468988137,102.43697421903667,4.70186780348192,-65679.05422409152,25333.414543111237,9.464655011221977e7,1.6395418729955238e8
-0.0008487406303174794,0.3606710877368605,0.001054871349042039,99.4132222651913,4.287924555611266,-82733.30906940725,23058.70268598041,-9.097850319776947e6,1.370776110852494e8
-0.0008587383781559765,0.3623207811374741,0.0010662661822668559,96.02731469020388,4.03810516910534,-46004.73967174595,17417.899356045647,-1.6088907668954676e8,8.473237332181005e7
-0.0008687361259944737,0.3638983482532058,0.001063716070958767,93.82171585613536,3.9361627382207818,-60720.25268206204,19610.66068052847,-6.254067116843975e7,1.078043084844733e8
-0.0008787338738329709,0.36439183216760285,0.0010522416573401235,98.41156259229655,4.513266472268543,-106363.60310719222,25091.938770333774,1.1074055307116048e8,1.5383172580858886e8
-0.000888731621671468,0.36543881053889343,0.0010218550994262677,97.5488399078776,4.694954557770577,-85277.00531592243,29565.300872611984,2.8178864010906863e8,2.2083238909911257e8
-0.0008987293695099652,0.36769978097798595,0.001024297355842564,97.72193640330953,4.762594705401776,-101794.68615602303,26355.726301050036,2.1950965839296126e8,1.8017064554927734e8
-0.0009087271173484623,0.3681854852371034,0.0010499153490385407,100.0528199522257,4.769259173702299,-84506.40444808861,23120.37605093036,1.8062290789165735e8,1.2128093413308169e8
-0.0009187248651869595,0.36924067719234155,0.0010835972566849976,100.21401063669218,4.740997913354287,-108996.17820649814,26501.457665089805,2.1157641273112738e8,1.575840636872245e8
-0.0009287226130254567,0.36996681016357613,0.0010065189848211479,93.58635877055727,4.512996292873294,-67458.75690684107,25091.93206756894,1.8182330359647816e8,1.7263434349440408e8
-0.0009387203608639538,0.3709359845278086,0.0009779182190209534,89.01907496781062,3.9794016397052543,-48160.392025225985,16285.03204370699,-1.3917890378158882e8,7.84807137689752e7
-0.000948718108702451,0.3719979753792286,0.0010133498723230664,92.91342149136727,4.055791128707459,-32586.99183369611,16927.855269136006,-9.602108166178308e7,8.24427021068651e7
-0.0009587158565409482,0.3735139747753274,0.0010234589593685422,97.21505641688087,4.514411863042705,-80539.89269027261,23873.189481937243,7.054207965089099e7,1.2679544437790973e8
-0.0009687136043794453,0.3741875833889353,0.0010282793480623045,98.78137841906855,4.6273339785925325,-88138.06998443913,28261.926638624656,2.1554579738729867e8,1.9264305713581854e8
-0.000978712341748178,0.3741843751403503,0.001018353050609077,93.75537054596258,4.511647359675504,-86082.09282727409,25268.72909203747,1.721403506103074e8,1.71857941504737e8
-0.0009887147461995482,0.37526748837952617,0.000993410108156593,90.5427958288941,4.459380646012136,-42285.56043033431,24248.98226740961,2.6564648257460767e8,1.430718571951257e8
-0.0009987171506509185,0.3760779495550669,0.0009645549874567399,86.24064754276473,4.245548318354558,-32492.488180604,26723.705312567716,3.1328349727239877e8,2.227064509503155e8
-0.0010087195551022887,0.3774630623367848,0.000954675392745949,80.0115813417826,3.4900355526054447,-9707.443659502313,14864.946451936235,-7.147170378150728e7,7.23854402086048e7
-0.001018721959553659,0.37913627625466323,0.0009751787239929586,80.3374443278092,3.3839050992468853,-9906.644290489083,13746.699840987296,-6.237883292849756e7,6.1048471084394276e7
-0.0010287243640050292,0.37831215833837634,0.0009862519815078698,88.10179846784396,3.883156764121226,-32944.65896490907,18806.874270490403,-3.044042983075704e7,9.475846573167692e7
-0.0010387267684563994,0.37811254040015047,0.0009829888330048118,88.94705408029141,3.9842236777042035,-52244.69568108361,18583.325978963177,-5.6882723865143426e7,1.0999550551444653e8
-0.0010487291729077697,0.37973261710250517,0.0010289982415370024,92.07664008719323,4.258925166571769,-52097.2761954076,19865.90883416233,4.1413939460863635e7,1.0732166188043232e8
-0.00105873157735914,0.38130649215658197,0.0009985408350907266,88.6791799559758,4.047116031224239,-44264.23643057824,17905.331989695962,-4.725936739685374e7,8.76957393024811e7
-0.0010687339818105102,0.3820185508766735,0.000927169766585798,85.37422486887318,4.099426642612616,-64905.21814348308,20729.94203729887,1.654190647044619e8,1.1084240059788908e8
-0.0010787363862618804,0.38321509146949395,0.000939933709558904,86.27548075294625,4.2963388664985445,-85938.8551908877,25187.58769209634,2.937180386075118e8,1.5072856446106625e8
-0.0010887387907132506,0.3843136538428953,0.0009195162796248191,86.65218868101218,4.3146981698122495,-66397.26675498285,22395.380186643193,2.0233222149263737e8,1.2363801075116722e8
-0.0010987411951646209,0.38568328308925265,0.0009564729958926889,85.99539715204821,4.4496864560111185,-71186.77514358755,25549.39578424491,3.535549424188063e8,1.6735685752921337e8
-0.0011087435996159911,0.3861927805362502,0.0009375006414431172,81.57064172639855,3.791576196164899,-72856.7994262522,19285.73660060275,1.2871677768977025e8,1.0254637848510289e8
-0.0011187460040673614,0.38768524508929114,0.0009252543965727263,81.96582709524894,3.885381768211332,-81856.11474678558,18568.923026129236,1.3166457755914398e8,1.1003849818744549e8
-0.0011287484085187316,0.3887503106324584,0.000936382693790291,78.0265716977784,3.301898726976251,-61460.164113592495,14355.470900208142,-6.694698296008408e7,6.936166985043143e7
-0.0011387508129701018,0.3897274851895345,0.0009307757914891084,76.06651278558154,3.2608591495061843,-40667.36545970243,12314.249626253919,-9.374852473878637e7,5.542400349207984e7
-0.001148753217421472,0.3911243515466922,0.0009301248881066335,76.41338894032052,3.551454112214639,-49781.43371835435,19388.833469714486,1.3446660272518358e8,1.408199816917025e8
-0.0011587556218728423,0.3912470499862684,0.0009510200493302879,76.57755764153178,3.5667633578189712,-74999.5516043455,18674.5479825072,1.1848257432127577e8,1.1258783823925261e8
-0.0011687580263242126,0.3919445631718554,0.0009164726257186846,74.08889452008526,3.297246454414454,-79401.76610791763,15997.141345046857,2.6738226362175845e7,8.21949604969956e7
-0.0011787604307755828,0.3929099414656812,0.0009271990269191619,75.157722942383,3.6363487252260445,-77626.19693175056,17674.806858519987,1.4105923266962045e8,9.290471147565964e7
-0.001188762835226953,0.3935680449814827,0.0009191592428199986,75.63446337878158,3.626149308168365,-75006.3499696934,17243.869874354335,1.1764189685295169e8,9.665992409148584e7
-0.0011987652396783233,0.39429863341827875,0.0009096558552006087,76.25165592937022,3.4911774131119917,-47151.42862794993,17176.435287286487,4.063332083878195e7,8.840693984580617e7
-0.0012087676441296935,0.3945879163668142,0.000885958755934764,75.96439042684986,3.642091468673621,-51194.28508032732,17508.457161316946,1.0047230232959227e8,9.358219615346614e7
-0.0012187700485810637,0.3949284607343434,0.0009212458716735628,77.00731550891508,3.7289603422157223,-50064.57319615374,19501.87842587765,1.748194562542091e8,1.2633342965161371e8
-0.001228772453032434,0.39535106032303885,0.0009027180483877019,78.48045175934878,3.637869599778444,-37436.255990125275,17380.941141646872,1.2430642313043004e8,8.100842330950291e7
-0.0012387748574838042,0.39722582479802077,0.00093320086370932,80.8559779721894,3.821151237258058,-65887.02277685078,17731.70644666303,9.43943510545818e7,9.182392353239936e7
-0.0012487772619351745,0.3974659238240274,0.0009112602490659048,75.97796728521536,3.510391939499879,-50525.68330525058,18376.666161663845,1.2791812009575106e8,9.871647777496298e7
-0.0012587796663865447,0.39772437022216034,0.0008986665584388775,74.08688185433375,3.2384490677540128,-24740.117826308986,17139.16208914863,3.3599403962444596e7,1.1902157420306115e8
-0.001268782070837915,0.3987501193455537,0.0009268590856711949,74.79208370079041,3.262103147835611,-40555.33648979577,13790.881311823538,-7.566849223104101e7,6.271442109164056e7
-0.0012787844752892852,0.40008134523464833,0.0009449233559401607,77.15918131558725,3.4992831054676667,-48641.97126295133,15643.720209204523,6.118887568113956e7,7.26703576277566e7
-0.0012887868797406554,0.40154243919454163,0.0009170104493263457,76.60363075782419,3.406208148178886,-38817.25395039797,16784.23574967846,3.979337667241571e7,8.292364984019096e7
-0.0012987892841920257,0.4016606557852938,0.0009107540214405562,76.63167096747274,3.5051177578208765,-21615.090979685778,20179.776307193715,1.2456095636048281e8,1.3753870900656226e8
-0.001308791688643396,0.4019739902153087,0.0008728599293999504,67.45059204253897,3.0493312171714573,-26038.84819564509,14377.996329314927,2.9261395463713422e7,6.994604641101788e7
-0.0013187940930947661,0.40375789752227137,0.0008628535735247299,68.27996016985549,3.0802252144552162,-42111.29670456389,14261.63787996472,1.3749251581038706e7,6.885550702878827e7
-0.0013287964975461364,0.4044826413208502,0.0008767140128585428,72.74423064245114,3.181483058206573,-32006.30771715901,16184.800195522825,3.21948734505615e7,8.448444064109871e7
-0.0013387989019975066,0.40464596656674984,0.0009001171995278999,75.79684453405423,3.1747284561159055,-44370.65744897573,13937.908037942156,-4.570439946193856e6,6.6741452984693065e7
-0.0013488013064488769,0.40516357725497804,0.0009168052543869633,78.12003324918766,3.379043361659674,-43742.1141666286,15960.647376108825,1.6271014886974733e7,7.251186018063416e7
-0.001358803710900247,0.40562637708574767,0.0008952931084859342,76.38118095953675,3.5180496415173126,-75530.04749699315,17358.94916383846,1.2016585988634725e8,9.446722920497788e7
-0.0013688061153516173,0.40617865596685443,0.000874378028214344,76.69523602537035,3.744221028700719,-72234.83394405998,19074.131716008287,2.1826353858731878e8,1.0152124829391544e8
-0.0013788085198029876,0.4074793311164831,0.0008974613165024998,76.31613407233534,3.6471615539276314,-14955.392856618219,15760.978125393398,1.0817420775632331e8,7.05458086189966e7
-0.0013888109242543578,0.4078095363136963,0.0008973208683266938,72.2816353499231,3.11632188959402,-27258.90446080202,12681.515119417136,-4.082385060310713e7,6.123791821732702e7
-0.001398813328705728,0.40699084884134934,0.0008786928153216258,70.05040223813359,3.131594208987031,-37953.04477661075,12413.11153646413,-1.3031611505412456e7,4.9350203933585e7
-0.0014088157331570983,0.40746146126496025,0.0008261476236607375,67.66149883585749,3.187842355420429,-49946.03703447326,16386.73804233097,1.1292826873360394e8,8.342805964089827e7
-0.0014188181376084685,0.40865101520964525,0.0008467238153177027,67.08086656030645,3.049849319689061,-25634.140014700435,12189.159831821997,1.9001109835243025e6,5.204404887768098e7
-0.0014288205420598388,0.41033279906975806,0.0008565415450632752,68.48997543736863,2.962937812612397,-29846.340169700154,11562.51150859235,-5.205833303977852e7,4.704850499390888e7
-0.001438822946511209,0.41106992003833875,0.0008940405135050601,69.99638305893033,3.364847135800056,-26316.096781944594,13885.79658377651,7.070140340021141e7,5.742009163216358e7
-0.0014488253509625793,0.4119024714184343,0.0009209998935313505,69.45290929922443,3.4580443765000535,-48726.73868990763,16862.92986941044,2.1884324354644367e8,8.839296325314933e7
-0.0014588277554139495,0.41339350618957543,0.0008817765491072972,68.61034531241995,2.939503535007819,-26632.534657656153,10707.139576299734,-6.208784776314873e7,4.5360494413593106e7
-0.0014688301598653197,0.4150634858731355,0.0008573263294378282,66.96275777539556,2.9314251381840464,-15119.22489105765,10699.861204030243,-7.685879680667628e7,4.475722748929406e7
-0.00147883256431669,0.4147114274855412,0.0008263110829139145,65.55707887723227,2.8899354107855615,-20597.326030210905,12482.641504970426,-779230.2993506409,5.801868264610658e7
-0.0014888349687680602,0.4148787599128846,0.0008263080257163636,66.4596569235603,2.8351590992016638,-34498.214695450595,11252.361995921194,-7.138866270721904e6,4.914024332289483e7
-0.0014988373732194304,0.4151799039116304,0.0008394788988140052,66.73305101430486,3.0273316530505263,-49813.84807228145,13474.315933316497,3.410843800523402e7,7.04008862279789e7
-0.0015088397776708007,0.4167832607463934,0.0008296800327132034,62.86032128493327,2.8434902813308947,-36930.37053477898,12889.276145591775,6.868876635825582e7,6.5061688642709926e7
-0.001518842182122171,0.41820100820277,0.0008194451858033911,61.647208020603536,2.768805981634583,-32104.13991704816,11707.826489419433,3.800892796938617e7,5.763525613820379e7
-0.0015288445865735412,0.4175083140546922,0.0008224135824777012,63.34207772018567,2.7967506582020047,-41722.99520021893,13265.962597780901,3.82086604092671e7,7.136482129498422e7
-0.0015388469910249114,0.417910039129114,0.0008324156916911962,64.01957056879378,2.89057895432639,-37744.72631629947,12326.647601055183,5.40810416835576e7,6.032469991279491e7
-0.0015488493954762816,0.41948127704061333,0.0008799950364740841,65.41128801896869,2.8540788143122837,-32035.876426431973,11003.474999894413,-4.017950981530565e7,4.405120801560088e7
-0.0015588517999276519,0.4201918471750396,0.0008599304321605543,62.893856029624246,2.759301531044594,-22775.70296345648,10281.61908697591,-3.461748685846073e7,4.083463308981857e7
-0.0015688542043790221,0.4200287907541206,0.0008554647168280403,63.84263991992337,2.848646799617378,-32860.35703453768,11016.253093275687,-3.930411091068392e7,4.652511456758691e7
-0.0015788566088303924,0.4195731155297253,0.0008556228905012156,67.37480855045264,2.905106134811361,-32759.497727858434,10841.999764061109,-7.885942228163764e7,5.062080546430641e7
-0.0015888590132817626,0.4204246592061827,0.0008224441105444312,63.765789696065355,2.784579627207777,-37064.92196834648,12415.834638469953,4.194709113923524e7,6.178010507550102e7
-0.0015988614177331328,0.42140595082603977,0.0008166983043652949,62.18985693778466,2.6603411056151756,-42228.24245343219,10155.958962360852,3.2933083385434467e6,4.243670461410837e7
-0.001608863822184503,0.4221838121560868,0.0008307979440513274,59.34759866837212,2.801049047358356,-41927.720455060226,11205.971209300347,4.611387706126907e7,4.895468282505036e7
-0.0016188662266358733,0.42346835055999693,0.0008560048497280956,63.435032962301996,2.811891873259527,-42798.431912735155,13052.913728444628,7.527249760880958e7,6.170629086536954e7
-0.0016288686310872436,0.424963240438723,0.0008194383499562832,60.63113395324543,3.0261776823382074,-45900.62958662928,15159.282298405207,1.80284228463719e8,8.397717734091705e7
-0.0016388710355386138,0.4254571660387737,0.0008388471411642171,63.81500177734556,2.9367770047990795,-24408.143667523615,15676.375937421564,8.502307159834445e7,1.0153737913444541e8
-0.001648873439989984,0.4245925559705938,0.0008058675091786174,57.502077385177415,2.710698765104667,-647.6386606373137,10672.486395562797,8.500751427082229e7,4.223687841023662e7
-0.0016588758444413543,0.4254985549717676,0.0008323795937591416,62.33229842907768,2.8703368015629116,-3051.137238749536,12683.386955845115,7.385245475130293e7,5.854966873879676e7
-0.0016688782488927245,0.42582908230257455,0.0008053743198789006,59.94970573206168,2.864947043529302,-37440.20515673224,12249.688859571426,7.870721578617056e7,6.441156955651962e7
-0.0016788806533440948,0.426360459752701,0.0007964958202306203,58.775292518237976,2.544825431958851,-22068.254640103194,9198.0492367505,-2.0648004648269325e7,3.884694062522469e7
-0.001688883057795465,0.42610140722853246,0.0007914357544933059,56.39599340845988,2.264029208095873,-22062.068808548105,7292.3097099405395,-7.329500808578323e7,2.7485555434439134e7
-0.0016988854622468352,0.4269521958589612,0.0007756854670353355,56.19344272661474,2.412814516479692,-21681.415283003917,8921.803916082737,-1.6320996340063779e7,3.30395522197367e7
-0.0017088878666982055,0.42800140297733014,0.0008024448100926328,59.4175653425471,2.756438809940308,-34155.70426140081,11423.23889604846,4.148202017720859e7,5.403685380155278e7
-0.0017188902711495757,0.42920239856949777,0.000800266618185887,60.30057517742845,3.004419607234329,-34548.11771108194,15123.931865884833,1.5147560645585147e8,9.453933501658681e7
-0.001728892675600946,0.43030229531877556,0.0008337884285184593,62.061851576481914,2.9386657306281143,-31232.955054178932,13632.499636584898,6.56658558256628e7,6.378759094433855e7
-0.0017388950800523162,0.4309885214911483,0.0008469965923360793,63.27187367148061,2.9579362140348042,-24095.9659417249,13484.31994084812,8.758946991584653e7,5.8668185258012906e7
-0.0017488974845036864,0.4316120004238619,0.0008302877884509102,63.08987829530922,2.7890449944434597,-32250.5841709236,11056.536240246314,-1.3689182154884055e7,4.828687855733779e7
-0.0017588998889550567,0.43166350533801595,0.0008153654500487979,58.032343955291985,2.6550105743386205,-22876.598874978674,10546.50390428404,3.33091337440007e7,4.7192727028237216e7
-0.001768902293406427,0.4319949913637247,0.0008136629841136063,54.750684471538676,2.6190920877081534,-23973.513866234236,10646.644089458885,5.228232045427228e7,4.9470878110424e7
-0.0017789046978577971,0.43310688371909783,0.0007993943365351508,53.93198038524154,2.3502869384108447,-25374.99520653832,9469.749409740578,9.484521727496574e6,4.3090645462749e7
-0.0017889071023091674,0.4337882661556359,0.0007890764433424601,55.65498301750809,2.4086248347705133,-9362.522543600313,8262.932283638629,-4.057607200155164e7,3.0993135679342248e7
-0.0017989095067605376,0.4346082761526632,0.0007812722300506454,56.78204415054394,2.441777449847153,-17738.35898523167,8403.802273006524,-3.924322674774145e7,3.2070536796141446e7
-0.0018089119112119079,0.4353073083861091,0.0007839736224757272,55.0854769236496,2.3438131085208136,-22180.409091798916,8195.540637744854,-2.203103039517062e7,3.124922414803327e7
-0.001818914315663278,0.43591517762895093,0.000787513740919864,52.27755634276079,2.350529125706484,-18550.76642850322,7986.704954141182,-2.401187076417324e7,3.4478290906297594e7
-0.0018289167201146483,0.436357491883944,0.0007675293076287146,53.11543093553529,2.440273461267465,-12902.338596042217,9375.200560199406,2.02341444178969e7,4.23112801706579e7
-0.0018389191245660186,0.4360537164879497,0.0007714293952834418,53.30495528570352,2.6397481302998416,-28157.23175857226,10867.396005130506,6.5136826574804075e7,4.722397069521555e7
-0.0018489215290173888,0.4375273518485774,0.0008062850308782695,55.54851488865993,2.50956976618226,-38274.56153241946,8380.694289013907,-3.4943662668969855e7,3.2172527046703413e7
-0.001858923933468759,0.43756973170835406,0.0007687936563153074,53.674633204125094,2.511801267584014,-32412.888612307335,9658.414155693876,2.025548044255782e7,4.315950418870044e7
-0.0018689263379201293,0.43786552812726587,0.0007602354774893691,54.04195141900875,2.2592190440654925,-20451.117966127913,8196.11005040077,-2.3317086723214142e7,3.153840973157471e7
-0.0018789287423714995,0.4391335320794897,0.0007625977284217879,53.20500213278821,2.2246896854407106,-21590.176154041754,7213.039224003048,-8.060969228875077e7,2.8139673721715134e7
-0.0018889311468228698,0.43961247442394963,0.0007832913249480066,53.14506017164973,2.400926901205373,-38340.75110087428,10287.078919012118,4.493608162966218e7,5.323732665978639e7
-0.00189893355127424,0.4399869169771846,0.0007597942240204779,50.44366703164296,2.1498317999775614,-24546.11554637946,7472.253269902749,-4.16277731827328e7,2.787396863119405e7
-0.0019089359557256103,0.439872275439935,0.0007605294805030647,54.06387558576087,2.420203985196779,-17690.09353407625,8321.408150911024,9.953658184816549e6,2.7836651183625594e7
-0.0019189383601769805,0.44059487410850123,0.0007792151554785693,54.117708791733456,2.440939567339041,-25473.34436974061,10109.01244611998,3.912009555103364e7,4.327651352029954e7
-0.0019289407646283507,0.4410383395594545,0.0008306697814369214,55.356295751970585,2.7461767708932396,-34239.89768570166,13466.73537348964,1.1583667987265664e8,7.05378778339756e7
-0.001938943169079721,0.44203449441239356,0.0008179726533595642,56.75553530885083,2.6102567636699874,-25751.079580548165,11258.680494315206,4.797194539193399e7,5.457421908400938e7
-0.0019489455735310912,0.44228359124538835,0.0007649995395416201,52.257508445125296,2.1961055725138583,-16542.011156075918,6743.251221352382,-4.727966104207971e7,2.3871707401289802e7
-0.0019589478615671396,0.4431248020599014,0.0007333514303015929,51.51608837152077,2.249036041258546,-17708.55663954052,7457.498262552651,-1.9359457952648506e7,2.717207047852965e7
-0.00196895026601851,0.44457298052476835,0.0007493458389794522,53.81277591470038,2.2551039893334757,-11720.59091403604,7951.083824278551,-4.63905647596417e7,2.8513474163245197e7
-0.00197895267046988,0.44423050812369913,0.0007569973240434661,52.94699433302452,2.5662010039246166,-17097.820705545793,11497.945689262018,4.809143503010765e7,5.953795260326856e7
-0.0019889550749212503,0.4439180879937485,0.0007763050004640778,53.27010247141097,2.5653526804263125,-27608.50909599933,10626.603287389818,3.890283524492454e7,5.963383707720227e7
-0.0019989574793726206,0.4448546380728949,0.0007931356826090879,52.699897090467424,2.4496935980069128,-22660.09651815197,9280.70025284011,3.1031663050940886e7,3.6642998696882635e7
-0.002008959883823991,0.4458914460166707,0.0007496262281581081,50.75772987695681,2.291040776579169,-29758.239379595943,8283.915483121242,2.3137725200143933e7,3.1911239916773975e7
-0.002018962288275361,0.446458899026562,0.0007713594876989338,52.30004129296757,2.4316386323810524,-14622.909267605995,8233.703958799671,-3.122473939633468e6,3.176363913742971e7
-0.0020289646927267313,0.44649684329971207,0.0007917739879916676,54.92465288783947,2.3042102037339087,-6047.475779788262,7343.744890170342,-4.9344307228800446e7,2.7272982622368015e7
-0.0020389670971781015,0.4461611101697781,0.0007640393666138616,51.04748671808755,2.398499375335497,-16543.861249274465,8200.24180841362,1.6469661197186526e7,3.1680282566849224e7
-0.0020489695016294718,0.44756929919117827,0.0007707947336176526,49.46792022183061,2.0985250359367336,-20401.118692082866,7462.08980991617,-1.7178074848589163e7,2.851162236889013e7
-0.002058971906080842,0.4482629717268283,0.0007565822535657853,51.556124223868096,2.1463658393230802,-8284.50287869489,7084.753312880841,-3.351226903359187e7,2.6812798246190723e7
-0.0020689743105322123,0.44803789095327373,0.0007600739966059567,51.09398591782603,2.1164178963168543,-952.9680779277708,6749.167236327205,-6.598819695833553e7,2.4738114663637713e7
-0.0020789767149835825,0.4496643125912233,0.0007604212823268438,50.29275701128311,2.0506139774527767,-5355.707000249864,6388.883080534061,-5.691347547368239e7,2.286531858391231e7
-0.0020889791194349527,0.45064707395777803,0.0007366877588419939,50.74712568279821,2.1100953941478764,-15410.39248896825,7400.340527459253,-4.5389537768481135e7,3.1613803426047634e7
-0.002098981523886323,0.4509648490784748,0.0007294843493989378,46.98667793072246,2.2143545495042556,-20483.152219410873,8645.547800760309,2.7315407341184903e7,3.904365725143853e7
-0.002108983928337693,0.4516015199885005,0.000730446196229538,47.347081999120554,2.2215551841722014,-20059.552123677717,8409.722469263053,3.576904447094453e7,3.977972363338544e7
-0.0021189863327890635,0.4517626496507437,0.0007206340604913497,46.67122352880985,2.023014572449595,-2242.2843328946706,6273.947977276029,-2.504200250592793e7,2.1525020600219768e7
-0.0021289887372404337,0.4512278668625222,0.0007112183532358783,46.265695733368986,2.1283360309674753,-5914.323696672938,7834.445890246866,2.6145911229076974e7,3.4198292096134014e7
-0.002138991141691804,0.4517081569818547,0.0007227891883510296,47.13793606971738,2.2926471207593577,-11192.935260929291,9144.935109164682,6.489786866056439e7,4.4494926862602584e7
-0.002148993546143174,0.45192211528477494,0.0007306855285658863,50.38166929666168,2.193185893247726,-8075.602799045259,7310.360104026349,-2.934925455644525e7,2.6808986890103903e7
-0.0021589959505945444,0.4523046294915839,0.0007140302512547398,49.411425057017254,2.455969839545244,-33351.66312105555,14443.547896060149,1.368427343951184e8,1.0797519306913139e8
-0.0021689983550459146,0.45340401817075326,0.000742242782396608,45.96157935640154,2.5416657939876246,-38196.18194631925,17446.83410053461,2.1917631355132723e8,1.612045899168846e8
-0.002179000759497285,0.45471245148271555,0.000736930573258192,48.66479977051332,2.341302472200534,-3512.8252582745904,9254.192189849258,6.1867380647466235e7,3.807398057595959e7
-0.002189003163948655,0.45374077533738455,0.0007315395054256834,51.94200683022575,2.1623477392530943,-128.59696162816218,7072.888713995192,-3.767871088523798e7,2.5963721864136085e7
-0.0021990055684000254,0.4553369915280782,0.0007265385423017558,48.96648415838205,2.0614901001143098,-13261.245877522468,7076.79674110755,-3.638634748849431e7,2.682172150786126e7
-0.0022090079728513956,0.45671817541398924,0.0007236388679114114,51.51970838227188,2.238292755017618,-972.4422953990378,7961.425507920189,-1.1812750326650798e7,3.1602607903020594e7
-0.002219010377302766,0.45603773476646164,0.0007368267894704403,49.376435016266356,2.117717039853877,-320.8299855171368,6985.312304186553,-3.551190754079216e7,2.473027605682982e7
-0.002229012781754136,0.45819073254056275,0.0007406389976012598,48.07467377891283,1.975746896923724,-1928.8241443656111,6601.644204559387,-4.028472732666836e7,2.4815274964041524e7
-0.0022390151862055063,0.4583495636519219,0.0007186770761291868,44.87550931416671,1.9020349246083625,-9179.09931071855,5331.224288779501,-3.6132670878614396e7,1.7477043435964644e7
-0.0022490175906568766,0.4582935104644275,0.0007346841029633701,48.17603859085294,2.177298532366123,-12773.644972872296,7634.522058418449,1.768887180462017e7,3.0622173302727725e7
-0.002259019995108247,0.45883744195493636,0.000732990021622734,46.99395598731516,2.0840374635365126,-20030.85568125782,7463.465355982102,1.101601745887104e7,2.8774659159886576e7
-0.002269022399559617,0.45923732239825765,0.0007309905991826883,49.70264520899328,2.522568249826308,-37542.12881354435,15207.597638162004,1.4358206031912705e8,1.1128451187403421e8
-0.0022790248040109873,0.4594460857777449,0.0007468365541569644,47.41543098532134,2.2898158648494196,-14721.250189065482,11100.863781195923,5.642679328743443e7,7.511616908877194e7
-0.0022890272084623575,0.45988976499586715,0.0007470158804958643,49.128087193415965,2.1864203664634205,-10294.366916074172,7662.557099966578,-1.2900665356983212e6,2.9771748259965677e7
-0.0022990296129137278,0.4608484126362891,0.0007329843551702961,47.21764753464324,2.1397752310970413,-16607.086479063626,7415.435407623107,-2.240109685435869e6,2.9274816498329513e7
-0.002309032017365098,0.46110636880385575,0.0007217280249286001,47.47650888331488,2.028303967882147,-14796.021225904957,6353.646368788968,-2.3226145949623395e7,2.1700987737946954e7
-0.0023190344218164682,0.46094092686197835,0.0007517855768487973,50.99048297879755,2.100365315275516,-9638.939766315407,7979.0554665635045,-2.3523271224743232e7,2.8946024893585604e7
-0.0023290368262678385,0.46082703220585247,0.0007162409094156765,45.41966755433529,1.9379897049699222,-17076.497029785547,7680.578828453944,9.308052552657971e6,3.237691956188204e7
-0.0023390392307192087,0.4615816198454122,0.0006839216421061622,43.70277862358137,2.062860622988513,-11150.43028268824,7312.427999560989,3.7717197924579956e7,2.9805706149791922e7
-0.002349041635170579,0.4620975154641201,0.0006948640545009514,44.428286714544164,1.9516652398437688,-5675.913242932812,5776.298860628056,-3.0832828747585762e7,1.8429161598317426e7
-0.002359044039621949,0.4620432318204839,0.0007061768592921321,44.44439202413571,2.093833797564903,-18782.309769078838,7755.4622007841845,4.034986673864258e7,2.97799298741132e7
-0.0023690464440733194,0.463476762132108,0.0007035946729887027,43.87744848458406,2.3733937701859764,-31837.285626504356,12263.953626717528,1.3980237471135062e8,7.691020316468832e7
-0.0023790488485246897,0.4639787002429948,0.000738548888774204,45.30068259706469,2.078762324254198,-37411.01057575633,8036.836552008337,3.941255480174465e7,3.4269906491982125e7
-0.00238905125297606,0.4647170890975976,0.0007285671796988432,45.214644673232414,1.9632886460523418,-14069.43390116858,6789.312957303462,4.474219586902289e6,2.3933778266130205e7
-0.00239905365742743,0.46395522347700896,0.0007271338405848262,44.92977422216083,1.9083661809121544,1245.296538127915,5652.629452997832,-3.400946011323537e7,1.979237123527307e7
-0.0024090560618788004,0.4646406263325189,0.0007315157923784896,47.273279919890875,2.022270497941139,-6912.496959020855,6132.651635750972,-2.681925435300961e7,2.1733307048546087e7
-0.0024190584663301706,0.46606110966188136,0.0007296877931043116,46.79017341704057,1.9720062513943852,-7584.845701743497,5943.723123971392,-5.538915755931322e7,2.0794360873688944e7
-0.002429060870781541,0.4672071616499161,0.000721535359830081,47.03261699927994,2.11418965011094,-3660.387192081462,7675.633726608252,-2.1042875917229117e6,2.9013060969372004e7
-0.002439063275232911,0.4665983142908954,0.0006769236721829668,41.58172078039187,1.9110148208304738,-12982.959345899544,6472.949662347581,1.2589359825794134e7,2.839001825119439e7
-0.0024490656796842813,0.4671413831534737,0.0006885827145026494,43.546457514916725,1.9285985674151631,-2975.437794584665,6861.594622633899,3.627476093506566e7,2.493099994363257e7
-0.0024590680841356516,0.4670662260123063,0.0006915099624875443,42.74094806091527,1.8880171333155362,-5247.578586326979,6001.577568946015,-2.0335369576071072e6,2.2248698431981016e7
-0.002469070488587022,0.467542273344181,0.000677979024468622,43.464309386538446,2.0235927882191302,-9825.419138056643,6867.3014169835205,2.2151552326321606e7,2.5273311756336313e7
-0.002479072893038392,0.46771764288129636,0.0006746635110012744,42.19675114358585,1.903845420884977,-5424.480093387101,5723.811641985823,8.627807223674556e6,1.9200186030610707e7
-0.0024890752974897623,0.4694709249543084,0.0007160496952145671,46.61598256881698,1.9327343195723063,-14820.911950066453,5957.63849248967,-3.454179075151863e7,2.0590868243256792e7
-0.0024990777019411325,0.46908676140540045,0.0007123854830630252,46.4408684477939,2.2460271905442872,-15727.559933397542,11548.680182363947,6.596144998502619e7,8.355686437851277e7
-0.002509080106392503,0.46897329587634884,0.0007221580254285578,42.55280416704052,1.98695471529604,-17036.86991144221,6294.956302637887,1.9259971498914514e7,2.243542551736449e7
-0.002519082510843873,0.46952363627988963,0.000740434223652091,45.85585295165034,2.212936603062589,-25284.358485873116,9496.922110034253,5.650089539604259e7,4.4840021534905486e7
-0.0025290849152952433,0.47044229665995224,0.0007197863880001028,44.15834818955134,2.0015309407397743,-1702.1771984292682,6633.46596906564,-3.9412450056771906e6,2.196407651932101e7
-0.0025390873197466135,0.47125281211885156,0.0006980376522910747,41.4962511957901,1.8276639886603465,3587.78067501827,6363.805080812182,7.835074957973636e6,2.3174663891356345e7
-0.0025490897241979837,0.47145419863628923,0.0007224712527549124,46.272076994556954,2.011379894298649,3308.3463275551385,7219.767050966767,-5.241550461545099e6,2.9024728657908067e7
-0.002559092128649354,0.4718626690466772,0.0006846413317412494,43.83405170523237,1.8304571759933324,-13511.787618625636,6150.314355160748,-1.3262240963629644e7,2.205938478282547e7
-0.0025690945331007242,0.4729218814333435,0.0006539442791542696,43.386771772426734,2.0919666097385177,-35426.1743100642,8592.048762238965,8.123272430135891e7,4.1912871748834476e7
-0.0025790969375520945,0.47308459529367974,0.000637773849116265,40.46169302024476,1.7567907504252878,-9279.271868486001,5814.777795348487,-3.4381542320862375e6,2.1200247060737018e7
-0.0025890993420034647,0.47285081344874924,0.0006723596753400363,42.405047893032936,1.9844808772123328,-18541.576428780183,8138.68119531735,4.4608353562358595e7,4.109962026439673e7
-0.002599101746454835,0.4742315057943342,0.000720051407721141,44.164730952971624,2.0410945555996656,-13675.317856342723,7089.28828139715,3.0452584674325813e7,2.7729475337499417e7
-0.002609104150906205,0.4744343207224156,0.0006997158155956254,43.96909345595649,1.9996118835949483,-16609.12031512316,6726.544650472742,1.469143982447354e7,2.3492195987373248e7
-0.0026191065553575754,0.47405507146575837,0.000708941711509141,44.43434158850355,1.9420027166092146,-16898.844721040394,7034.599369592095,1.4766614041191313e7,2.6760701026301052e7
-0.0026291089598089457,0.47375608520180684,0.0006912761468206001,43.198971782112494,1.9658447110919177,-22205.818277393104,6481.6436916701305,1.5681080579838615e6,2.3494086646766413e7
-0.002639111364260316,0.47489682922262,0.0006797394682680649,40.86698655243832,1.84804983850396,-11373.198619096367,5888.6736779890925,9.788923820607541e6,1.98560947686162e7
-0.002649113768711686,0.4757429292151355,0.0006803194533438638,42.55079739490555,1.8686577842778267,-7437.271088491224,6339.614652439041,-2.8912684326365674e6,2.4368451246306293e7
-0.0026591161731630564,0.47581546927872115,0.0006542849027187061,41.11665851205089,1.8227520638308747,-17345.856014073906,6270.936392744185,4.265718876104159e6,2.0163700666455884e7
-0.0026691185776144266,0.47587982643936994,0.0006765000581261314,42.273893410136814,1.9195255501924093,-15008.218011086967,6530.3541611832525,-1.5559126293848106e6,2.968526952181787e7
-0.002679120982065797,0.47676406371049235,0.0007073282687972653,43.55423688654978,1.9861202315155668,-11502.461547043513,8205.975383299718,3.641527500008648e7,3.81046286940339e7
-0.002689123386517167,0.4771068194726249,0.0006796664884750757,42.031937733037815,1.8977777708826051,-6125.812653929659,6345.625650326247,1.0453572679016955e7,2.2463552424681537e7
-0.0026991257909685373,0.4768707097334263,0.0006556084279288783,43.060627777488726,2.0338796742724483,-28698.14845464263,7920.10338352124,4.952517544790302e7,3.1375399639301263e7
-0.0027091281954199076,0.47794063769304196,0.000686364141228534,42.69927349117566,1.9704811369969188,-23223.241754486735,8501.89476475592,5.167550829754744e7,4.68317367368155e7
-0.002719130599871278,0.47792252895983983,0.0006597150033683981,41.169874244519036,1.8369939159453055,-14482.419307948487,5806.666713309511,-1.3328947107578048e7,1.8973960358645827e7
-0.002729133004322648,0.4779173123195069,0.0006642741084288483,39.37636932748354,1.8461259382158757,-10453.616825652422,7188.165089895003,3.144490601434852e7,4.088117991020524e7
-0.0027391354087740183,0.4787501357755682,0.0006756813980099595,41.1600583108334,1.8993081429437957,-10073.579460992443,6428.917607412017,2.4677003850911252e7,2.3417086403821245e7
-0.0027491378132253885,0.4795903758311761,0.0006846308396450646,43.25120971800029,1.9486067808393726,-33083.653342383026,6383.525651038558,-8.1924938376927115e6,2.191637032110774e7
-0.0027591402176767588,0.4791942609645484,0.0006791760189267513,42.451778118332875,1.9737682778824532,-17567.234185155274,6694.928266973668,1.4696341776340194e7,2.7573837912233684e7
-0.002769142622128129,0.4807445235256455,0.0006620794798805364,40.44785523211411,1.7427753293886612,-14404.551657724636,6052.316664929004,8.081908999415806e6,2.1873488978451174e7
-0.0027791450265794992,0.48118324666842816,0.0006631504513876484,39.84936957608475,1.8026474381028859,-16212.337517137998,5437.250947508374,3.911639893107172e6,1.8382345346229956e7
-0.0027891474310308695,0.4811160425794078,0.0006397678396046633,38.90454827983715,1.755812412610361,-23210.870711547654,6136.710149576826,2.2249234000070035e7,2.2112556165230885e7
-0.0027991498354822397,0.48195745196056666,0.0006326808601474683,39.18290175812852,1.7892514040640466,-20193.41624148359,5836.046447285982,2.1401323102745302e7,1.9354986354757562e7
-0.00280915223993361,0.48281160018150693,0.0006537655029791634,41.392859432164734,1.794867913703658,-6165.9062049852755,5758.007422599916,-1.1366343913849786e7,2.1679820923390575e7
-0.00281915464438498,0.4838016976910585,0.0006485979116009023,39.804513776396064,1.6610465101283844,-10540.898813878037,5258.233532287883,-3.1949445499506317e7,2.0282485682744004e7
-0.0028291570488363504,0.4838181159732631,0.0006683812472351243,43.79175888618641,1.9905355536915113,-14843.043171290958,6945.045051304929,3.1872881653594833e7,2.6441329007220905e7
-0.0028391594532877207,0.48366883056852383,0.0006505227814171061,39.44783448924705,1.7478898354143269,-4883.527519814133,5117.199980889733,-2.071342062246187e6,1.6063039052376334e7
-0.002849161857739091,0.4844865186449606,0.0006375041438398768,38.254059413853994,1.7809306430004952,-7323.752518097524,5300.027074199798,1.0492474802373638e7,1.93625200636403e7
-0.002859164262190461,0.48552841703005833,0.0006294267607732438,36.89571610543162,1.7272243469731225,-5383.334575219175,6217.001456001052,1.6777574327835713e7,3.0019916369610824e7
-0.0028691666666418314,0.48635042299350606,0.0006087813613215155,39.69862558353388,1.7146558956381464,-9697.124471037447,5006.2619397627095,-2.0051560390556265e7,1.8621064538516533e7
-0.0028791690710932016,0.4857434495263151,0.0006326457899278253,38.56387446412254,1.7102426453031043,-16026.29145632256,5071.770888865948,-1.0465868796254298e7,1.6609117710642364e7
-0.002889171475544572,0.4857339550467441,0.0006685391762816387,40.854857779431676,1.7607546724949807,-14739.68925740207,5593.615548090293,-6.391977453441495e6,1.788142131159397e7
-0.002899173879995942,0.4867212342513958,0.0006504443385849666,40.69503391325371,1.8174753762939988,-12645.487255019818,5882.040184043507,-1.36535565069135e7,2.0822956804548774e7
-0.0029091762844473124,0.4872010782235302,0.000630831603679435,38.406881974047494,1.7041567216049822,-10740.091214583455,5095.858148500405,-2.9988114655277715e6,1.9255208959189072e7
-0.0029191786888986826,0.4875664939590788,0.0006834682993195167,40.67783062338271,1.838134588907873,-9748.790455989625,5695.832008165988,5.539627052123759e6,2.197800763370395e7
-0.002929181093350053,0.4872374739127117,0.0006622428001802721,39.42624404436803,1.7704215939016337,-8726.809011981397,5192.706550542882,251540.9920336997,1.6651340630748304e7
-0.002939183497801423,0.4874897306401108,0.0006349834004496676,37.39291338616995,1.6995931319760842,-574.9583029795557,4963.130152820826,2.2113115423313836e6,1.724455000687156e7
-0.0029491859022527933,0.4875839642395149,0.0006609725335713669,39.79565837978168,1.6795075535144348,-5867.877439464733,4765.090142191328,-2.808810219198293e7,1.3891154741854003e7
-0.0029591883067041636,0.4881824202747666,0.0006758514491349665,40.27644780036081,1.736509422623092,-13650.950516469104,5907.464551805693,-4.931452113637945e6,2.1601373241462175e7
-0.002969190711155534,0.4884229470017308,0.0006629494690868227,40.57385430337035,1.7605309479400264,-7494.787212362577,5971.609895746421,-1.386006591945716e7,2.311047015746841e7
-0.002979193115606904,0.4890500966440886,0.0006768689007257494,41.282597666046826,1.7602039621880534,-19910.36400124325,6122.766501886038,-7.874387622417473e6,2.5334777039835684e7
-0.0029891955200582743,0.48995549814216793,0.0006776445698084334,40.63854902900375,1.8043686897508575,-17953.08848303637,6363.282021859344,-4.445955917855115e6,2.525344397624315e7
-0.0029991979245096445,0.49051710701672707,0.0006567961848479223,38.008384596274,1.5523080604943558,-10972.985487731241,4187.77346482621,-4.126414787150165e7,1.3447630811755856e7
-0.0030092003289610147,0.49009413433488225,0.0006666416371108623,40.855930022538814,1.7776489167634764,-19931.37502007406,5673.606645700632,1.6056774671549129e6,2.161458435108737e7
-0.003019202733412385,0.4906378827370354,0.000665828125371402,40.10354769013107,1.7608843783920167,-14042.417731916694,5452.0870694887535,-1.168840225890379e7,1.8948189580622092e7
-0.0030292051378637552,0.492289637313952,0.0006564881794797137,38.44965442657024,1.6797486033731717,-8652.239949996041,4949.232967427297,-2.5669262276465807e7,1.5547446884867622e7
-0.0030392075423151255,0.49189504334668166,0.0006155021789665443,35.002466694997096,1.6468017818219784,-7899.57364474269,5748.915512640966,2.2473030609903228e7,2.24896528666376e7
-0.0030492099467664957,0.4921114673374977,0.0006316676863436068,36.636826129750744,1.570936101601235,-2762.155096870025,4535.231351782359,-4.481518112792349e6,1.3988908027874082e7
-0.003059212351217866,0.49212361097885876,0.0006612840136546057,37.791990647649975,1.544505970103168,-9324.321964804838,5109.311099988279,-2.2384266222840257e7,1.738346510929198e7
-0.003069214755669236,0.49225026024263935,0.0006547315429133722,37.817744780852415,1.5690206988874686,-4542.803716085102,4907.231393129242,-1.9499977790821772e7,1.7321023193485137e7
-0.0030792171601206064,0.49214851114701014,0.000655537536974129,39.57908079884569,1.7095077927421694,1404.208954113374,5626.735840962337,-1.4022504437902735e6,1.9091707527659692e7
-0.0030892195645719767,0.49295714543311625,0.0006453157521228501,39.09219608664582,1.6380088930829249,-8091.355191728741,4801.602479360456,-2.9568285195142973e7,1.4927129298613615e7
-0.003099221969023347,0.4930663674127427,0.0006720266244629832,41.038621605860605,1.9291732204592116,-11361.272891232531,6976.567390859851,4.5661938965983056e7,2.524775217376693e7
-0.003109224373474717,0.49388046553288584,0.0006451103862399192,36.23656243278045,1.6125510600699766,-10113.519669714313,4861.754829742718,-8.403547595106032e6,1.5791833336432172e7
-0.0031192267779260874,0.4947698210935632,0.0006301000740574899,36.943041346747414,1.6553527989641437,-7023.4016831029085,5083.887714953363,4.152509677523154e6,1.6179857667835245e7
-0.0031292291823774576,0.49601372875657396,0.0006506072508033064,40.182461626764436,1.7931927458760277,-13857.852054903427,6676.26505129463,2.258602706839956e7,3.1379889673135508e7
-0.003139231586828828,0.49588162802241276,0.0006268221532202791,37.10296512078279,1.6434083502305477,-5404.01650289688,4818.224281253275,-3.8613095132661033e6,1.468867936316752e7
-0.003149233991280198,0.4955257118688896,0.0006291043613371605,36.577940478142224,1.550639592880878,-4845.209178294026,4147.392467792574,-2.6495499586538576e7,1.353528868152776e7
-0.0031592363957315683,0.4950093542295217,0.0006198163579613277,35.507956697825286,1.6258579677098166,-8325.69674284064,5602.858454229873,2.367810840614803e7,2.26289189653893e7
-0.0031692388001829386,0.49598660903063135,0.000611510645861593,34.53387272005431,1.450490826190418,-6238.894737679767,4726.0942699187735,-7.873023699048957e6,1.700951106201308e7
-0.003179241204634309,0.49615919981923073,0.0005982756746384218,33.0811121742659,1.4580284668291432,-14319.087521670535,4406.7700259132,5.432304010822957e6,1.4472517448533146e7
-0.003189243609085679,0.49573349418886936,0.0006450488883066431,38.27357328007254,1.7268213048877858,-15739.3030364403,4969.662311900571,-5.8557213584381435e6,1.5628686924951099e7
-0.0031992460135370493,0.49669569850745027,0.0006199211962767998,36.75812275876166,1.5458931934490445,-8528.085556894854,4526.810486343332,-1.3826898307833096e7,1.3870151805843256e7
-0.0032092484179884195,0.49824615620897383,0.0006092800636189197,34.83313427371339,1.628201066678311,-4481.886214634963,5170.275207598456,2.1829566800387837e7,1.867160445994011e7
-0.0032192508224397898,0.4983639834613714,0.0006756198648272253,38.79009724550574,1.7936494705651023,-7674.031689242407,6088.697830794995,3.1690224573269233e7,2.19372556420502e7
-0.00322925322689116,0.4979264607079094,0.0006569119710578537,37.239176012197866,1.7043322721186902,-19393.386934596463,5553.165976835597,7.369838921251961e6,2.0263307880388778e7
-0.0032392556313425303,0.49904136220540385,0.0006546297286117439,37.15030994384715,1.7289416816917063,-4909.463578447364,5421.376974221586,1.4424574016018398e7,1.7844451343658935e7
-0.0032492580357939005,0.49924841380352153,0.0006181371220089865,37.09790732271695,1.5339422101049343,-7478.205116937601,4556.543659467443,-2.136103448889082e7,1.5017166673723293e7
-0.0032592604402452707,0.49942227204563094,0.0006202601354617526,36.47496432772937,1.7950258574230529,-17073.622911148956,6318.589653216455,4.735362136910769e7,2.4978690458560914e7
-0.003269262844696641,0.5000375253933599,0.0006311260028650566,37.420794272332145,1.7757303002499083,-12121.862654859315,5692.515061198134,1.714141850431862e7,2.1028723828551713e7
-0.003279265249148011,0.5002432269185374,0.0006456635949230922,35.209633182914885,1.5633828964343972,1037.4801169772354,4322.12266373966,-1.5201794518747373e7,1.565589025635636e7
-0.0032892676535993814,0.4999028982725576,0.0006231726588933446,37.4374559824242,1.613548335490337,-10711.456245619273,4607.321237680624,-1.5942107355866527e7,1.4274976616382303e7
-0.0032992700580507517,0.5006928298326675,0.0006104422640762023,37.69323347216493,1.5788525453869964,-6614.180280467183,4945.350415668628,-1.1160432194435462e7,1.7833183435959544e7
-0.003309272462502122,0.501306660681701,0.000616593002323721,35.07076013182196,1.5005166141964257,-5635.824891251913,4563.508171161852,-6.1071735034264e6,1.3427592306702917e7
-0.003319274866953492,0.501877363092528,0.0006237910166398093,33.430259216597136,1.4739549272311487,-10721.127949820895,4378.707692817297,-623574.6911406461,1.3732961881154073e7
-0.0033292772714048624,0.502487783863151,0.0006367393928058859,35.31930631768435,1.6940473915041074,-13329.543984211174,5215.501575050018,1.8399837548895407e7,1.8718421831508067e7
-0.0033392796758562326,0.5024852215345891,0.0006053031225870969,32.97114030865086,1.4047999903858492,-2141.577207752711,4011.9698871601922,-1.7446022330412388e7,1.471957569622662e7
-0.003349282080307603,0.5019074767317797,0.0006348806524478588,35.186984845704934,1.6059346642144041,-11344.287341837027,4912.168873296589,1.695544556020996e7,1.516295272315895e7
-0.003359284484758973,0.5033830088011746,0.0006372192738923715,35.18172047476698,1.5800848569733108,-4075.73477005155,4981.073256115145,3.8225383310887767e6,1.95091997131983e7
-0.0033692868892103434,0.5040708337862161,0.0006129733232819801,34.89478731970704,1.552174156449931,5750.387074782002,4471.298070691468,-28759.37680690997,1.256350447103791e7
-0.0033792892936617136,0.5042892105909123,0.0005973118811511954,34.18286541405724,1.4862665840746039,-8734.46678637142,4686.954975553975,-9.225749200862687e6,1.4380690171048533e7
-0.003389291698113084,0.5039676737395639,0.0006280752568031702,34.063818578894306,1.5116812797940176,-7803.576113320546,4501.6563378420105,-992679.3747794564,1.5146539659246305e7
-0.003399294102564454,0.5044965710146062,0.0006031399228758355,35.435453808212344,1.4848937173789702,2402.537221383754,3989.219366453899,-1.8865712141437832e7,1.2301481064819535e7
-0.0034092965070158243,0.5049465209129558,0.000632176633694288,36.664178924086094,1.816957547717541,-7913.582769644419,7467.620271550328,7.138684830602147e7,3.768701353078063e7
-0.0034192989114671946,0.5056057538459426,0.0006282527978655711,35.59738899037927,1.6737285267036321,-14807.206889551046,5559.681753862579,2.489574741768612e7,2.153310437102404e7
-0.003429301315918565,0.5057755733751692,0.000608413932611655,31.113166487326446,1.228089588030296,-1946.743084301137,2881.6401889141293,-2.9801461966483265e7,8.190563304006527e6
-0.003439303720369935,0.5071124629081459,0.0005786324513545808,31.52503010683063,1.3328788277963632,-4587.680158276564,3311.534781385683,-1.733950583974673e7,1.0236336517526975e7
-0.0034493061248213053,0.5065569854992791,0.0006379508246511376,38.14906974827319,1.6558980928315543,-5307.121050752027,5640.791375947117,-1.1051650940709066e7,2.603973035793765e7
-0.0034593085292726755,0.5064709023816977,0.0005987811075438812,32.13098097519792,1.484402640796118,-9356.862975257502,4322.417867262043,1.5118515170807073e7,1.3320765470953695e7
-0.0034693109337240458,0.5066189409761573,0.0006027776037069274,32.77765103084612,1.4612561916178701,-5956.902360496344,4147.960497793071,1.2768978545927939e6,1.1804315643133396e7
-0.003479313338175416,0.5069225017205172,0.0006215118964629635,36.14849294481248,1.772712097818788,-14446.83632686506,6856.129269514142,3.668688492614429e7,3.4515864215266116e7
-0.0034893157426267862,0.5073115836886573,0.0006171508091818716,36.20651829785174,1.7680393648592339,-13872.600569691049,6902.836459357543,2.5262297678696375e7,4.06397207031344e7
-0.0034993181470781565,0.5074314461733739,0.0006493105271132431,35.716106010585385,1.6309368093747045,263.6628392029763,5569.081728638964,2.440549023365092e7,1.8983592225637384e7
-0.0035093205515295267,0.5081073151537857,0.0005803481861894723,32.144820293904836,1.4467378667628943,-7882.492962898689,4890.774364257996,1.2538407612848151e7,1.7059061525189053e7
-0.003519322955980897,0.5090310748486081,0.0006018249070560745,34.771626583315246,1.7662606739415663,-14942.01049018516,7058.7624385414565,5.748373205807699e7,3.574632578775559e7
-0.003529325360432267,0.509617419245973,0.0006207181820575138,35.817657748060746,1.5619926739175916,-6848.568695534899,4180.12096240332,-8.991426410047868e6,1.4147496173558092e7
-0.0035393277648836374,0.5093533046073572,0.0006487920252000925,37.422169892628105,1.589283955997818,-5207.314293292206,4702.675559898139,-1.3361550825316591e7,1.4490808538344206e7
-0.0035493301693350077,0.5100210805606621,0.0006355756203725165,35.26905214454726,1.551817422989662,-9428.741633509948,4744.834977979804,1.1637707026976752e6,1.73054852847198e7
-0.003559332573786378,0.511280405405385,0.0006291532790478107,33.95275332918242,1.4302633286869042,-9383.739220524256,3760.9744248585494,-1.8822060441381189e6,1.0541533124512082e7
-0.003569334978237748,0.5107356047717913,0.000600015371526135,34.897016856794586,1.5079566764083694,-6808.475914904382,4507.582265440726,-1.0959262311496118e7,1.3655936460427487e7
-0.0035793373826891184,0.5113257663329714,0.000578819823106549,30.811506904797263,1.3320024187248938,-4785.539309272318,3888.673739054884,3.4256187969137067e6,1.195798822376046e7
-0.0035893397871404886,0.5115923952833982,0.0006283009902097294,34.7448442445728,1.3687963415679962,739.5572977728191,3695.4643466369625,-2.901325816767078e7,1.1748115213590475e7
-0.003599342191591859,0.5111731365709565,0.0006512382264379391,37.06419729599318,1.6429050698695278,-8922.66602186863,4813.389735943294,-5.089507158355658e6,1.479720155150362e7
-0.003609344596043229,0.5113678806950629,0.0006113475677006303,34.75043797331238,1.5747497250445184,-11259.784898541868,4315.993237747943,-4.702852456594798e6,1.335423650145631e7
-0.0036193470004945993,0.5119069035763386,0.0005864069922666621,32.74873691791983,1.3172491502944759,-4459.165937499738,3434.811598050929,-3.515337639356688e7,1.0115849987318905e7
-0.0036293494049459696,0.5121252403906837,0.0006171990478765292,35.06628165379348,1.5480404672186001,-3323.185082333156,5300.580682663966,1.587216377312689e7,1.6682297733472943e7
-0.00363935180939734,0.5122343906926108,0.0006147749799234906,34.084151791398,1.4820812713048799,-9381.767337681606,4901.4016901129635,-70243.76416908338,1.8447017243215255e7
-0.00364935421384871,0.512893003607518,0.0005934147117426168,31.04036225106756,1.3354306569531686,3146.580971557544,3504.1255400967134,-8.553911469640346e6,1.0434779872962227e7
-0.0036593566183000803,0.5127492268109927,0.0006114963918337165,34.54945694565172,1.340777319789845,-3074.2056355797745,4099.987110731763,-3.062728005862554e7,1.3169163183654567e7
-0.0036693590227514505,0.5139445642501814,0.0006037629529894436,33.27221046919222,1.3401916207512403,-2626.6548611105536,3765.1692683221313,-2.0614434789133996e7,1.0664620819713777e7
-0.0036793614272028208,0.5144109131885635,0.0005653769674614432,31.169679322504518,1.2901390275550502,-1039.6641824508736,3322.735295034315,-1.4014748960229553e7,1.0377565477319792e7
-0.003689363831654191,0.5148992848772905,0.0006072906664856152,33.921521089725424,1.631354939577499,-5952.575800947532,5297.618596622296,2.977926825093566e7,2.045051709651432e7
-0.0036993662361055613,0.5144610093493247,0.0005971601566891594,33.921964604053564,1.5522392585526794,-8704.119572108366,4819.462451962594,2.0365878832783177e7,1.709730862640457e7
-0.0037093686405569315,0.5147268093045568,0.0005633083049286628,32.45444651075836,1.5078200374907438,-15767.30796265038,6253.876206128981,3.574656510927549e7,3.2682298392070346e7
-0.0037193710450083017,0.5157933862518402,0.0005773402511383901,32.99505945652597,1.3750269329162665,-1501.655554404266,3590.72656195287,-2.1391202748023067e7,9.838177671513375e6
-0.003729373449459672,0.5160312702853116,0.0005885554952675415,30.786888392614603,1.5239210700773063,-15205.265791217264,5293.942947738728,3.1213403627917442e7,2.055945003013382e7
-0.003739375853911042,0.516581634158938,0.000598732246568927,32.843315766998,1.621531366127875,-4887.610097001614,6485.437588493285,4.601046900117456e7,3.591193594358067e7
-0.0037493782583624125,0.5169246892395313,0.0005759714963685695,31.968665492203165,1.3366436970093007,4862.212753463572,3801.494498874537,-1.1053847543040602e7,1.2333914305364659e7
-0.0037593806628137827,0.5166362101712438,0.0005897986496676442,33.00891265305445,1.3210166568822121,-3462.2598181399494,3605.8229593108263,-2.9691866021311708e7,1.171650640941363e7
-0.003769383067265153,0.5166410121332737,0.0005901618065894329,31.482989888233405,1.3612540985878887,-9524.701501284386,3644.405208452492,-1.340421510484221e7,1.097535620443639e7
-0.003779385471716523,0.5172018382308015,0.0006121446692453451,33.481934383806,1.4352722357065535,-11184.705365951468,3906.4614490672348,-5.089549434826707e6,1.2300042825972151e7
-0.0037893878761678934,0.5169356393044,0.0005999748233652808,33.060946492257365,1.3785019177625053,-6092.887992140759,3911.666278884272,-1.5259238382862074e7,1.1691609247003205e7
-0.0037993902806192636,0.5182000902903674,0.0006164032534287436,32.01923531074097,1.363753696026424,-4213.996592167944,3375.062808904541,-1.275955845270406e7,1.0284796187507138e7
-0.003809392685070634,0.5183415485319274,0.0006121679466074901,32.34978855083014,1.3893713142162851,-6115.62016962132,3560.333883574398,-1.667050489302193e7,1.0923787361684475e7
-0.003819395089522004,0.5184018484850822,0.0006133265162942071,32.84243017532927,1.4953443595771618,-3915.7635364461803,4086.507075656768,-1.5477168645453856e6,1.2106564321356602e7
-0.0038293974939733744,0.5191790957108314,0.0006405357738652118,33.17414415585147,1.4513341966996203,-5017.88335217927,4243.4953170345625,-1.4119523755287174e6,1.2777040658228422e7
-0.0038393998984247446,0.5189503406909644,0.0006168103249539796,34.09599290408443,1.4440196771549625,-7396.029746795125,4488.099658450725,-2.1747045541760735e6,1.3516969360322988e7
-0.003849402302876115,0.5198534092748014,0.0006038526643059577,31.3265083670377,1.4338438522233248,-7780.717160895149,4258.896229927486,5.354579243657159e6,1.415103003651124e7
-0.003859404707327485,0.5202328439369157,0.0006217017919194649,34.686775865840346,1.5320303292401096,-15720.128087146259,4446.405755119023,5.329273814503691e6,1.2577304157276034e7
-0.0038694071117788553,0.5207512053951213,0.0006032335288192647,34.77954832707173,1.4908578241679875,-8725.206647682267,4554.881104458812,-5.02331823849017e6,1.4520447005108956e7
-0.0038794095162302256,0.5204281824032368,0.0005890414392855845,31.53448605476548,1.479406206613261,-8708.53951647133,4433.150822107976,1.137743403100585e7,1.478596565919719e7
-0.003889411920681596,0.5210969227509631,0.0005989837345233332,31.80408496261143,1.4093770120928752,-8720.514873767672,4277.921307252252,-521779.46134263574,1.6286908511875274e7
-0.003899414325132966,0.5208811364684952,0.0005867366150070656,31.453802693600718,1.4178185081495023,1027.7187658821779,3901.6915138859367,1.5423888228764131e6,1.085774770190743e7
-0.003909410908818245,0.5210009331397305,0.0005997317704448257,31.187782817729815,1.4277721902168508,-6183.863046072674,4396.637143566043,3.573723877502834e6,1.745962087900079e7
-0.003919394686818123,0.5223197005102702,0.0005846846377084778,32.03074244694962,1.5550242782564163,-13176.14537840242,5773.855028024792,4.24653442389312e7,2.5212216582282476e7
-0.003929378464818001,0.5223315874978726,0.0005659464955649505,31.24886128212392,1.290477768298292,-2233.516402210918,3127.2790689516223,-2.3240069771569055e7,9.000737148075037e6
-0.003939362242817879,0.5222457775723306,0.0005958020638903511,32.44773243544895,1.3828933083365489,-3260.313145502757,4075.469592365084,-7.722575080731241e6,1.1391630650108974e7
-0.003949346020817757,0.5217331839008548,0.0005819044907010129,32.161973982623266,1.3957687273374542,-7454.656249476446,4663.273995101844,3.3213006263446324e6,1.6424138714104638e7
-0.003959329798817635,0.5223374290846113,0.0005728945223438351,29.835187828608444,1.3287012526571922,-6345.83843855746,4007.157777297096,-444016.6607067833,1.3812692395604134e7
-0.0039693135768175125,0.523490162622591,0.0005691338091322293,30.02160998237887,1.224988605718787,573.07881096105,3091.7813292629903,-1.4102003011533367e7,9.459727651502173e6
-0.0039792973548173904,0.5236553054122196,0.0005777787216863325,30.136910885917235,1.4010173934386387,-8345.127218427997,3562.0461909416454,3.140704603400129e6,9.734787808694132e6
-0.003989281132817268,0.523656690086209,0.0005808201517579773,28.952733307621376,1.242650934515536,-4873.321601082425,3238.138799586107,-2.640234850100516e6,9.708986974862536e6
-0.003999264910817146,0.5244640126223384,0.0005749627536197881,29.94922923005188,1.3535277834384603,-12558.91013987075,3577.908630777995,3.732577632242898e6,9.928463324741788e6
-0.004009248688817024,0.5241774513238634,0.0005737216755610932,30.797551636136333,1.3207768887825238,-6684.406043716585,3139.3963360236207,-1.5836212233630275e7,9.12884752926567e6
-0.004019232466816902,0.5247533700139903,0.0005537708084251842,28.529285938869908,1.3739849325005686,-9540.067416356804,4161.886687776359,1.4830642981005622e7,1.5477111905622976e7
-0.00402921624481678,0.5247592301605327,0.0005908031341563364,31.123029096935877,1.3397442194394622,-3658.572571270863,3810.5378505577196,-6.623298512375088e6,1.252034148594124e7
-0.004039200022816658,0.5252931302303332,0.000563099936011008,29.11102283662542,1.2996322436450776,-3077.526196039638,3765.7401970895135,9.436894322053254e6,1.2169794817205667e7
-0.004049183800816536,0.5259787245784537,0.0006133457054309857,31.442887214135983,1.3626622309756697,-1190.4347959737129,3223.766467695218,-1.2113503364453774e7,9.803268606965855e6
-0.004059167578816414,0.5259757544966124,0.0005864928999550227,29.44184166391305,1.2890169763025128,-7566.238125821728,3457.1380120581484,652683.2083475156,1.0615581381217085e7
-0.004069151356816292,0.5265777549387712,0.0005936562153235532,31.473755559857874,1.448370832142636,-1923.8148624347707,4153.701266574848,3.875024630046561e6,1.2861324820539597e7
-0.00407913513481617,0.5260187908539665,0.0006258291709635416,32.78440969073291,1.5008512808569483,5607.855334424598,4523.884761863236,1.1546309907061083e7,1.5494803674669286e7
-0.004089118912816048,0.5267001763121516,0.0006176980671643494,31.52636025018889,1.3077304370858889,-2558.5526301959117,3308.1158502625044,-1.8454056575775255e7,8.844227200882085e6
-0.004099102690815926,0.5274656739274797,0.0005699357251160842,29.848431500761716,1.2220066243476033,-3394.0259707532446,3468.8208786944087,-1.465522576515336e7,1.053421390950996e7
-0.0041090864688158035,0.5280404746197747,0.0005697948315118371,30.88455730492604,1.4702844392877215,-6829.578057222766,3862.3268683339243,1.2416120997423613e7,1.0759622533438623e7
-0.0041190702468156815,0.5298091087054636,0.0005931759859756844,30.607983917982267,1.3888633524975085,-5256.767766155903,4039.7856304388765,9.275731005637838e6,1.1656214704377726e7
-0.004129054024815559,0.528826467516803,0.0005787712215127322,29.74909490630715,1.2099921076616096,4931.197394627914,2819.3415058001056,-2.3024438041169357e7,7.9860035314889485e6
-0.004139037802815437,0.5279072805785109,0.0005691980394048108,29.75646149462345,1.2453653007684236,-5470.622272283657,3545.378621743126,-9.193138043057755e6,1.2128906820970716e7
-0.004149021580815315,0.5289300610261853,0.0005751699569520588,31.652302121988168,1.3981382089953227,-3618.809600855508,3865.832016316391,4.118685586882929e6,1.1310817314407142e7
-0.004159005358815193,0.5299965243845655,0.0006017967956571702,31.486805168200966,1.306740692388438,-7690.538130874257,3155.32236812938,-1.872876241739695e7,1.0246408646789033e7
-0.004168989136815071,0.5301057179680793,0.0005666353643246063,29.684179186690226,1.4518466708866686,3927.624892249526,4058.602825026931,2.43449480755492e7,1.0856998523185419e7
-0.004178972914814949,0.5308235481898882,0.0005794851745029816,30.571340107677855,1.4421390251656738,-7720.693227656581,4558.4653698795055,2.2630081956644695e7,1.5107923103527663e7
-0.004188956692814827,0.5305815025696647,0.0005842791343209727,31.769781411437258,1.3646791543825512,-4449.515857410152,3848.278511303078,-247478.16776487345,1.1026049321803687e7
-0.004198940470814705,0.531159336931596,0.0006092120165514811,32.45204800568729,1.4734936514089303,-7682.052493234392,5016.010684416629,8.205435946101262e6,2.245609439828995e7
-0.004208924248814583,0.5313429593146429,0.0005750489103103789,30.295796224697657,1.2655667316031547,-4962.095557019413,3037.925459959816,-2.13819308487361e7,8.69102800339046e6
-0.004218908026814461,0.5310023917884391,0.0005842952288639783,29.65163324901291,1.2846081858960834,-10810.407688353776,4069.502521879809,6.177632122821842e6,1.4211187623371007e7
-0.004228891804814339,0.5310910550497938,0.0005505833881954446,29.115939363967925,1.3022808093182698,-6129.108053921663,3571.512582230122,6.738177115552787e6,9.674497520006092e6
-0.004238875582814217,0.5319465833198337,0.0005576620607171029,27.006012040928887,1.2119030707850986,4376.637318590082,3266.3487894292202,-2.5378965445478316e6,1.1555813452294467e7
-0.0042488593608140945,0.5336128164670663,0.0005626531351044257,28.706062482088406,1.2142571969826879,-1582.8552570247468,2827.60358172067,-1.243096666552112e7,8.045633451185923e6
-0.0042588431388139725,0.5330535387982672,0.000580766767056255,29.842649112130324,1.3100662969630352,-8216.558550938691,3817.236979319996,-1.4327517266447362e6,1.1937102858871458e7
-0.00426882691681385,0.5335732745924615,0.0005602723710667891,27.85673931886671,1.2674225924537648,-6420.306652934221,3625.400823729319,9.642267184940884e6,1.1073979967803542e7
-0.004278810694813728,0.534317345666379,0.0005496925588716336,28.597709967124388,1.3383663557744017,-2706.463493199568,4014.4615647663463,2.0033116159848377e7,1.3683181147513201e7
-0.004288794472813606,0.5332016862085147,0.0006040129026425359,30.94233128295714,1.4766883988643629,-12597.131157860584,4915.065954895739,1.9414249878730804e7,1.9176142746656362e7
-0.004298778250813484,0.5349084053719416,0.0005797395654922482,30.093898462167804,1.407605968645598,-13911.173241337396,3697.307488946819,5.5566071743877e6,1.1098806895381017e7
-0.004308762028813362,0.5348659105486294,0.0005371370589825123,27.386271815471293,1.2107313203696322,-1761.914223338272,3483.877664664863,2.5356301417671354e6,1.1382937124709431e7
-0.00431874580681324,0.5343936338772474,0.0005225082557582155,29.175116674333154,1.303495600810426,-7696.283289929799,3981.2805587018147,6.2140031466613915e6,1.276841517325008e7
-0.004328729584813118,0.5348357838886731,0.000559459741773666,30.677891399464798,1.3963797682946235,4480.237321492245,4271.581885226148,8.333388267371933e6,1.3989014500791311e7
-0.004338713362812996,0.5349317844340112,0.000571821620872922,30.197943449054293,1.4063626421694253,-8222.446278493828,4612.60711746354,1.9003603421165463e7,1.771621793486511e7
-0.004348697140812874,0.5354398911607569,0.0005804339937721206,28.263908643360793,1.2351957844400125,-109.94409629099523,3447.3616705667123,2.312096125627787e6,1.0684535288289677e7
-0.004358680918812752,0.5363696334392298,0.0005673589824969007,29.713152466225917,1.2514099930836962,-5062.150543772739,3652.7891517871703,-3.8725939135201103e6,1.102132547109188e7
-0.00436866469681263,0.5367618063961563,0.0005820772718018954,28.22659617515527,1.2047169647969964,-4073.3173841956987,2734.656257730721,-1.3096871510247441e7,7.7103362422345625e6
-0.004378648474812508,0.5368564246943861,0.0005532193637522697,27.84698395982524,1.2066484435433151,-4062.704140372551,3328.1262182964333,-1.41154724626342e6,1.2156571844720583e7
-0.0043886322528123856,0.5368964739743387,0.0005703224309861774,28.615399857018932,1.234183147464482,1503.0394627175003,3579.3529281946953,7.724897289808211e6,1.0307147981992312e7
-0.0043986160308122635,0.536718798017333,0.0005687398038343531,29.242647101127762,1.230773609789845,-8959.398625366766,3230.1677060310158,-7.6210367640348105e6,8.658226497899814e6
-0.004408599808812141,0.5372255802773871,0.0005717144208381498,29.682631434977246,1.3194460122054101,-7034.694123231454,3590.195560179028,-1.1196417488529012e6,1.1690841134292714e7
-0.004418583586812019,0.5369531223197118,0.0005668998806944067,29.170265843366774,1.3916662895827154,-9017.380774594632,3899.246836074078,1.4415912773153625e7,1.211703590294308e7
-0.004428567364811897,0.5375537525418331,0.0005535801237181674,29.18159898904401,1.302977358035821,-6406.368829449247,3931.877484753622,5.006776503483582e6,1.250147024625712e7
-0.004438551142811775,0.5376571373562911,0.0005652870953251065,29.552566908374335,1.3199054901574643,9.132897269856599,3559.990721987524,-2.4455694088721387e6,1.1000695593087047e7
-0.004448534920811653,0.5380092146831448,0.0005633864752981654,29.562539901535597,1.3659522461523608,-7661.083405179004,4872.511465575189,2.312294850693404e7,2.20226829283394e7
-0.004458518698811531,0.5387435407924349,0.0005530771484657825,30.03164422586442,1.3254677534717758,-6893.997324667198,4293.7727981066755,-3.1247633468704624e6,1.8331962450644378e7
-0.004468502476811409,0.5397703863524658,0.00054220150289469,26.753083002045912,1.1343059897659868,-2684.81857622935,3002.012116218435,-7.514370603185674e6,9.368786385293853e6
-0.004478486254811287,0.5403026112239749,0.0005715658772382636,28.66506562022326,1.2744356321705936,-443.4084601250611,3609.528645735848,-4.93323975569156e6,1.1875778968886286e7
-0.004488470032811165,0.5398117427028774,0.0005594880517849702,28.050926570967547,1.276757018086119,-5274.589598738929,3719.2809157885254,1.321361369999746e7,9.670160607691448e6
-0.004498453810811043,0.53953064396634,0.000567793932725675,28.73885817437944,1.199370109090601,-2887.563550514466,3114.7357449433457,-7.852398387124826e6,8.199112357831705e6
-0.004508437588810921,0.541156058709661,0.0005676724276402733,28.343159153866406,1.1945936015353813,-1625.0486695229672,2982.9069745091356,-1.3398304980878199e7,8.275285460892705e6
-0.004518421366810799,0.5406431261495164,0.0005274489610009432,27.450315527115905,1.1700554077680934,-3842.5072413738935,3144.7192129679534,-5.837378586653045e6,8.328469057919848e6
-0.004528405144810677,0.540842593069101,0.0005671187700091072,28.066142670925974,1.179180744370287,-4366.242072876808,2944.7678975700323,-9.864146087045439e6,7.834311525319163e6
-0.0045383889228105545,0.540957632923586,0.0005682284110448402,27.679068120264148,1.1634086236393049,-1010.9787087239052,3107.4479082038474,-7.678337599993348e6,7.369172502101842e6
-0.0045483727008104324,0.5411662690065568,0.0005724742790303155,30.1224174795862,1.4378323846664387,2070.6702734528717,4992.60391084377,2.8450270375147488e7,1.768411435516528e7
-0.00455835647881031,0.5409476052118407,0.0005670652067955925,27.51430292700483,1.2638268786811315,983.5788819706894,3429.4164240289706,1.6330336396001803e6,9.422671409521367e6
-0.004568340256810188,0.5409857310934749,0.0005665081167858316,26.971176008492623,1.2519958884985452,-6284.265390208489,3231.269019587135,7.63466332650655e6,1.0190902188910663e7
-0.004578324034810066,0.5417047073458962,0.0005386594100597957,26.969517462684397,1.3187753514372476,2503.1511825803946,4073.131776302755,2.9874146295626126e7,1.3160643783408724e7
-0.004588307812809944,0.5418557964374777,0.0005501194517265073,27.515514755286283,1.2564697257819801,-8844.817198661707,3408.4525081565753,2.92850506261897e6,1.101615396756508e7
-0.004598291590809822,0.5425111393045517,0.0005523373343954638,28.3535571612944,1.2945421829435357,-4207.384085292727,3662.0437249671827,6.853882417986354e6,9.902992145601964e6
-0.0046082753688097,0.5433118913513317,0.0005620935604337609,27.66390775586899,1.2847439402276992,-9496.03456662969,4047.2488441592027,1.0464185523830298e7,1.5207345111096561e7
-0.004618259146809578,0.543408434694371,0.0005488555400077297,25.49944889810084,1.2394732337608283,-8210.116172900103,4649.035311947014,2.3947405717417475e7,2.184168728082648e7
-0.004628242924809456,0.5440821283661935,0.0005150674532590028,27.290831097227482,1.3089742523435703,64.78686863434649,3827.2304163885956,2.2298343038616363e7,1.4503563457815398e7
-0.004638226702809334,0.5447110818867222,0.0005252173975895232,26.23124704176687,1.0867533973827004,-1403.902304939391,2490.379020457532,-1.157694721566082e7,6.417020545019192e6
-0.004648210480809212,0.5439185789060721,0.0005438173178363481,27.378035542410775,1.208392459234877,-5005.130269449051,3121.9918553428356,-3.972481367184388e6,8.026977884693818e6
-0.00465819425880909,0.5435490213417506,0.0006028876873536582,30.04018729951146,1.3282246434611997,-10634.9287513482,3321.6570352273907,-7.207781366622216e6,9.440090868961327e6
-0.004668178036808968,0.5443672672387329,0.0005577322500343487,28.113362545031613,1.2787706417653095,-309.86608307062215,3404.7623921898,8.382845299840151e6,1.1244543871990178e7
-0.0046781618148088455,0.5449426656277501,0.0005472091737567933,25.549928229741575,1.0998045693019127,2835.6926870504362,2831.5340195489925,-5.635940047513025e6,7.9814592706292635e6
-0.0046881455928087234,0.5454201506375684,0.0005389871678741959,25.56612914107587,1.0840400767125045,-4961.244228962647,2914.990853665604,-4.315237884412061e6,9.715941637708772e6
-0.004698129370808601,0.54530348032224,0.0005338417918892653,26.998244541905507,1.171234344032219,-6271.510349746666,2877.1660798934954,-4.969172970518665e6,8.60827980676463e6
-0.004708113148808479,0.5446998132819135,0.0005632865505106645,28.27155387025983,1.1354341745573413,-174.67406696775365,3060.5238163908575,-1.3739249569341049e7,8.192071867833966e6
-0.004718096926808357,0.5454118006764329,0.0005467592940600695,27.131544935321962,1.1049424399247738,-6409.466796965765,2953.8146648501383,-1.3177794608889693e7,8.0838019051740235e6
-0.004728080704808235,0.5449581936090835,0.0005583491374472619,27.496079702360287,1.1829539935373579,-5698.37234179265,2822.557473837348,-1.4316093042253861e7,7.398721711022395e6
-0.004738064482808113,0.5460330273763102,0.0005525084396940247,27.954634346273295,1.2064865226063186,-2854.446335541254,3031.606738372164,-5.849328241840111e6,7.927788602527133e6
-0.004748048260807991,0.5467009762317466,0.0005234523737249365,26.579603623206847,1.2004251490559472,-365.9558161081755,3074.753634216646,-2.133862993274221e6,8.187311288816525e6
-0.004758032038807869,0.5470351570371131,0.0005528473887724751,28.633897882307856,1.1362497529077837,-4653.3924203113975,2908.16310860379,-2.2778538070816655e7,9.577036489212075e6
-0.004768015816807747,0.5467800338323286,0.0005514338992318466,26.43614145521861,1.1740480497937573,-4688.948877421482,2858.1252284931597,-1.5277237284977129e6,7.286021995683839e6
-0.004777999594807625,0.5479643125728472,0.0005788524590616311,28.705662748017797,1.2498179400416165,-4933.577805672835,3393.021272158232,-1.501982795503044e6,9.410290797065403e6
-0.004787983372807503,0.5481523204063414,0.0005496292702887451,27.725724721795668,1.2510890395343783,-4378.973120536021,3446.5318806745036,2.570923983020209e6,9.40205898797178e6
-0.004797967150807381,0.5467270044323231,0.000538549341097471,29.00518175356641,1.3343995976721736,-8591.350170144191,3876.640707036632,1.3232123918619148e7,1.145502664323629e7
-0.004807950928807259,0.5473216923006694,0.0005339986714006939,26.644991655052525,1.1424598858233577,-3905.3708823394118,2743.725056934304,-8.2308027912880825e6,6.933187884226806e6
-0.0048179347068071365,0.5478246499717061,0.0005120960020671351,26.030095450385634,1.10219478648273,-3048.034832606909,2737.701179304656,-4.276853209841673e6,7.114907083181522e6
-0.0048279184848070145,0.549302226901782,0.0005805902289880178,29.0808619158871,1.3514359726885108,-8382.246059621297,3524.5372951580325,3.2558142383203674e6,1.006121362176593e7
-0.004837902262806892,0.5504600064749248,0.0005610052344403008,27.970703612325327,1.2277809413081462,580.7003412697626,3392.209791814881,1.2320489437851673e6,9.670550323791567e6
-0.00484788604080677,0.5494783523334481,0.0005543568522870325,26.502855556636252,1.2296607192779576,-3991.7327574841293,3874.4077041740493,1.8559163809506834e7,1.3745588176069764e7
-0.004857869818806648,0.5501743811907654,0.0005095263527363154,24.420495343354045,1.0856763757679897,422.6762359257249,2692.782106135888,3.5684686176131023e6,7.865202291756698e6
-0.004867853596806526,0.5500934200384072,0.0005413400471541051,25.88763124186115,1.2572935929256286,-3797.073887464619,3312.645425330428,1.5057306626021942e7,1.0595816828364795e7
-0.004877837374806404,0.5500469109415426,0.0005563411044406472,26.540174249787917,1.2270569397334354,-7228.307993596671,3357.383766403354,6.013022460437266e6,1.0181650013660168e7
-0.004887821152806282,0.5508420994648477,0.0005441486293771743,26.83670869901934,1.126374417496879,-3207.5353405588876,2622.6898476012757,-1.4812088815500611e7,7.282687757924398e6
-0.00489780493080616,0.551630062396871,0.0005046777534387936,26.13092430326208,1.1774431655794941,-3350.861196756831,3147.049406805621,1.4305352451587091e6,9.401777034071967e6
-0.004907788708806038,0.5510356902613421,0.0005308260641130162,25.989812019303443,1.111427366762076,-381.459285824465,2639.546106362697,-8.572566600980934e6,7.020316621482821e6
-0.004917772486805916,0.5513880325101199,0.000541096556553714,27.113149645336378,1.183137979772675,-6070.432478865449,2984.460846338603,-3.0393835007548695e6,8.732895732382162e6
-0.004927756264805794,0.5522840192068251,0.0005575002329379887,26.488504533536606,1.1411380611292068,-1128.515222102233,2901.137637125739,-2.850121399513225e6,7.985454240766453e6
-0.004937740042805672,0.5514992041979567,0.0005462324775983353,28.860798066885803,1.2450653628249024,-3787.274371211343,3847.415167348471,2.5313519746351205e6,1.5226856709423557e7
-0.00494772382080555,0.5527693942845799,0.0005301797067530675,24.122477803916397,0.943380079450049,-1445.913401141816,2427.1818256674273,-1.1153956492992196e7,6.368151327483153e6
-0.0049577075988054276,0.5520807634406665,0.0005567526522448665,26.98257762961087,1.2699586038097548,-859.6890133257624,3088.5167520629766,-2.880538528271159e6,9.811983320356691e6
-0.0049676913768053055,0.5521166937050294,0.0005447696616858831,27.12331402049311,1.1784155771372065,-1550.3738595478173,2822.8105588078583,-1.1474673779066442e7,7.664786416582468e6
-0.004977675154805183,0.5523742971171741,0.0005511631510735409,26.92574587574871,1.2197352457044788,-9457.636611613229,2894.1784673365396,-4.386305755572739e6,7.775445603156171e6
-0.004987658932805061,0.5529597550759209,0.000539916915632143,25.919027357256375,1.1192737305171045,-7193.0110298364025,2683.3777214189117,-4.261917457226059e6,7.013400717901724e6
-0.004997642710804939,0.5541800239163567,0.0005284150707160459,27.998532335265594,1.2530715707442683,-5526.34251006792,3362.8606063251077,-54387.06239832413,1.0355147375107994e7


==> anc/Figure-5/d3_L94_rJ2.5.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5533541924680466,0.0005814955337482136,28.629450347588868,1.2120046900849615,1932.1382627702537,3290.085782680972,-5.2885637939386e6,1.0285021515548917e7
0.004989997483789921,-0.5532909096425865,0.0005604407216152374,27.936992384426738,1.2293339832500918,-5.496598414294443,3083.338395417737,495936.981909518,9.205043487275306e6
0.004979995079338551,-0.5532041236321092,0.0005264408490858693,27.174690165294344,1.2230551275760422,-528.5261982609073,2864.7754999579774,214895.76116710238,8.16980972720441e6
0.00496999267488718,-0.5523961381957925,0.0005200764195822965,25.210405982678648,1.1381517363807725,3442.3506719371753,3038.2383013509766,1.040503672724791e7,8.744025441422874e6
0.00495999027043581,-0.5515606035659439,0.0005381699673067141,25.525004365676796,1.1150682368695155,2796.0036884839037,2807.801405290951,-4.249213587225636e6,7.640540076467417e6
0.00494998786598444,-0.551190820702759,0.0005466704245541337,26.23576000673091,1.138300589963681,-1015.4246870443671,2633.7148417718477,-9.567964791339435e6,6.258045514760671e6
0.00493998546153307,-0.5511643127714633,0.0005652573809034045,27.754721217379696,1.2835963015212566,520.1649727009196,3432.047448693348,-1.0509311672435186e6,9.949660835276077e6
0.004929983057081699,-0.5512952023246035,0.0005673278207449523,28.321490371749075,1.2902782331771647,5180.814224135775,3323.401874861295,-1.4158755122339798e6,9.931694751546003e6
0.004919980652630329,-0.5517543629927095,0.0005583961278304156,27.69337952461266,1.1961432221941408,5985.974958453184,3004.3925239197592,-7.198527648748199e6,9.03771662648742e6
0.004909978248178959,-0.5515984851128596,0.0005392592013688526,26.501041387646374,1.1090017100836964,8625.36471590845,2703.664022645158,-9.81218930119874e6,7.388873393623472e6
0.004899975843727589,-0.5516999859576462,0.0005455575144808463,27.146121811570428,1.3078117970098024,11500.080218205934,5297.960770720932,2.2022813041181393e7,3.0514005630129386e7
0.004889973439276218,-0.5516124904369936,0.000562271891363877,29.620625543562436,1.36209714645373,11185.358715720073,4305.488954149488,3.794274721493471e6,1.6891186117841586e7
0.004879971034824848,-0.5511596079355804,0.0005377294180786818,27.239188074245543,1.300544878815592,7437.528287875058,3538.312191060028,8.458309869022306e6,1.0383852161198726e7
0.004869968630373478,-0.5504324657124816,0.0005183200469576574,25.93417941887394,1.119970722745211,3432.0747768296806,2586.164459358839,-7.807026891437432e6,6.720668233023681e6
0.004859966225922108,-0.5505853220149584,0.0005231425714230626,25.79700870079158,1.1856765306633543,-336.9977377577001,2778.637284905149,-3.633830835787414e6,7.807944195170121e6
0.0048499638214707375,-0.5507609442865942,0.0005221989288699322,25.798034318072794,1.1219434587591157,1519.182077306804,2561.322733964849,-1.2268108850326892e7,6.632821235653702e6
0.004839961417019367,-0.5502417924751062,0.0005376298519647464,26.932905219272172,1.1437765360365733,-3247.3414115464307,2766.3450792659296,-8.654608255731108e6,7.50921380285536e6
0.004829959012567997,-0.5498349456810101,0.0005530732468880076,26.926873320686017,1.1328860702574142,855.9619131238037,2927.2745400228364,-8.66826894775637e6,9.460311385632427e6
0.004819956608116627,-0.5495047474288148,0.0005500047378613101,27.415050984105267,1.2097100634078868,2521.210684027944,3182.7547080283434,-2.7040801529940087e6,9.570543548782282e6
0.0048099542036652565,-0.5497755855411524,0.0005454636087854378,28.64441468628557,1.2081905369506503,-5189.138947787602,3311.9894073959663,-8.077313262803178e6,9.01459253916537e6
0.004799951799213886,-0.5497469615265436,0.0005319360753037522,26.79547921832025,1.0437507524886511,-3025.4033842030144,2793.380563399959,-1.4100650084134012e7,7.338399520152971e6
0.004789949394762516,-0.5495550337450695,0.0005334900141726575,25.469320247334842,1.1524059132510853,4647.257513898086,2887.1765833551926,2.622946566248643e6,8.2649853738114545e6
0.004779946990311146,-0.5492734182158602,0.0005459041011255994,25.940706453252492,1.2006743838951404,2675.4023252551956,3027.1547049731266,6.06172053377032e6,8.661436470421005e6
0.0047699445858597755,-0.5487053912432748,0.0005530529540164307,27.78858854130493,1.1896217679247902,3695.351635386717,3458.117045764458,-4.619163239976642e6,1.147558013662314e7
0.004759942181408405,-0.5476815781680634,0.0005387439332704286,27.358944567504583,1.2453909094797486,-380.51568365494484,3771.934564286589,1.4469742207848154e7,1.0567027753346164e7
0.004749939776957035,-0.5471391968019307,0.0005246670912869924,25.972621157562347,1.1142789629221692,-1666.544534923307,2991.4121280416575,-4.453152420995902e6,9.309274553461688e6
0.004739937372505665,-0.5470324963768362,0.0005539129256598736,26.807424696359718,1.177539164928897,1678.0082007895312,3101.1884093561384,-3.5342983978608637e6,8.551930711602053e6
0.004729934968054295,-0.5468489631864941,0.0005672262957958963,28.459648951901485,1.2496184228477938,8126.438162999033,3098.8186880066605,-7.519539139211979e6,7.967901246421102e6
0.004719932563602924,-0.5465232252766146,0.0005669243044470471,27.91692302691012,1.2782134280670625,5702.785926057044,3384.2252487053565,3.4950238213524325e6,1.0664322513587803e7
0.004709930159151554,-0.5465174668605323,0.0005354542468598467,26.047981941419536,1.1356065349450595,870.5055444924072,2601.566524563568,-4.1473350007130015e6,7.029151220744051e6
0.004699927754700184,-0.546921250257059,0.0005306942203271988,27.390807329864625,1.1998553224306958,4771.614125239813,2948.1912235899354,-7.415069081847475e6,7.955910219881983e6
0.004689925350248814,-0.5465445020871994,0.0005632220938951603,28.665779133586312,1.2495961056471634,277.6516437028727,3387.2395706915227,-1.4475609828241148e6,9.941767582481245e6
0.004679922945797443,-0.5459490188551718,0.000558316237058939,27.67067992908147,1.2200004074557762,2852.563746332853,3247.6403548527232,1.7735196441457071e6,1.0623750116230773e7
0.004669920541346073,-0.5457428478813672,0.0005525167019680438,27.406839671578368,1.2200094198486087,1207.9083533942166,3566.5662799362094,3.8150490825261413e6,1.4097626374203768e7
0.004659918136894703,-0.5456377840639616,0.0005411443512549962,26.581154621676006,1.2356153268766608,2113.8260344977116,3690.4871947803204,9.09469398438521e6,1.2479000497124376e7
0.004649915732443333,-0.5450731795647589,0.0005427573166213237,26.68050575830279,1.1980412396457103,-1950.5041627612577,3534.368047881344,3.431336305718099e6,1.4021596563905561e7
0.004639913327991962,-0.5449196959930704,0.0005504123039488531,28.139666664265675,1.2619249635272436,362.6081469687876,3096.0001310935672,-6.069470692046526e6,9.102663859500108e6
0.004629910923540592,-0.5444000531303463,0.0005203376149534452,26.351424299397557,1.1002817507002964,2710.9063826341694,2442.7920254420383,-1.5226417900479088e7,7.069469022390641e6
0.004619908519089222,-0.5441316834237369,0.0005241895398097801,27.140729357551866,1.182690073262911,3800.437944001931,3088.7319031317566,143675.57722939143,8.98455857718785e6
0.004609906114637852,-0.5436500948999892,0.0005303236392861796,26.764189157095092,1.1363442298040625,5581.526198666277,2476.8231701086447,-1.2173722998004232e7,6.5628083466812195e6
0.0045999037101864815,-0.5437773034048441,0.0005370339550398838,25.38624043226383,1.0493956603049706,3751.2115334818154,2290.0537436600384,-1.9130570949925587e7,6.372549622257522e6
0.004589901305735111,-0.5440253042035038,0.0005496480021751272,25.549408520212726,1.0773734834017492,4698.863019981981,2840.3812006313924,-7.159756928617887e6,8.802297621848695e6
0.004579898901283741,-0.5435578749985435,0.0005637569327161815,27.185489211383242,1.1651080243286656,6174.2852609290985,2854.3616574289317,-1.4068327810393846e7,8.101486545871101e6
0.004569896496832371,-0.5428203192833753,0.0005472937066162888,27.573493225255955,1.1487831507176687,6756.8976735868155,3058.2971782162895,-1.4043453700643385e7,7.8749616038129935e6
0.0045598940923810005,-0.5422510754102841,0.000552028861964649,27.840822451077003,1.28359931590338,4558.498363186593,3514.918637875226,6.538886927050112e6,1.113770128427304e7
0.00454989168792963,-0.5419278651429049,0.0005418281568517581,26.176747015271662,1.1674105574972777,5648.736915036549,2986.059255319376,146822.64406154843,8.442958910932206e6
0.00453988928347826,-0.5416059503049764,0.0005366782285235896,24.564275975432352,1.089435342355304,3919.3560895462338,2497.4393322482665,-727144.1061869451,6.24030484899392e6
0.00452988687902689,-0.5414768765753543,0.0005460854300559895,25.619876517396026,1.16903575511065,6089.465996444397,2958.0763750717697,6.36304131827302e6,7.665338252382363e6
0.0045198844745755196,-0.541465180510946,0.0005582380334575168,27.618393351512807,1.176682080975847,2956.5426891133625,3001.939046918238,-6.51414595425569e6,8.063225306821054e6
0.004509882070124149,-0.5413064815936668,0.0005820300258621506,29.294563826802193,1.290929948168247,7521.986979783385,3855.0492465294965,-8.040618218374289e6,1.2497110911504993e7
0.004499879665672779,-0.540838533973787,0.0005852501810128609,28.71451919486141,1.3497014498531659,5575.267224305914,4152.286897634689,1.233162966296892e7,1.4051111446766544e7
0.004489877261221409,-0.5404243013301748,0.0005636865593220101,27.60704068513058,1.16951894760509,5894.960827605955,2970.9469596260474,-6.338069810418226e6,7.485035429916719e6
0.004479874856770039,-0.5401437037472788,0.0005631928780229706,27.99609985366181,1.1745933084996816,6866.216823404451,2986.889069652506,-4.693075743630782e6,8.828784349549904e6
0.004469872452318668,-0.5399222530177212,0.0005884884678936726,29.41807358844906,1.3026259223361958,6668.456462992037,3879.45114339737,8.726285671780324e6,1.158847293679061e7
0.004459870047867298,-0.539763326184533,0.0006006052697724712,29.432730991526483,1.3534827868671102,3989.589369835622,3679.067313031463,1.1024053019372946e7,1.0955192101439849e7
0.004449867643415928,-0.539183382183226,0.0005645470527996646,28.772463187204487,1.2411438938347534,4709.932009144745,3294.152672655146,-6.852183590353088e6,8.955901273882704e6
0.004439865238964558,-0.5387137959720276,0.00057069100618477,29.289673326580335,1.2139471612215742,4400.343137932008,3227.4817918851118,-9.442591891748732e6,8.79480059143208e6
0.004429862834513187,-0.5385013361099991,0.0005709325917349083,28.863550136082733,1.2836170293250289,5789.734814562212,3391.708755355635,3.140185184158991e6,8.952179943361618e6
0.004419860430061817,-0.5385029325166543,0.0005525646204184404,28.91958030786726,1.2696123460935977,10742.470974304764,3675.0827145504704,1.6429883820672522e6,1.0712959017826976e7
0.004409858025610447,-0.5384346874954644,0.0005647020264602903,29.377504641468555,1.3393116645587373,9928.798330767422,3777.5494297523874,5.5137499968228275e6,1.1302224824130578e7
0.004399855621159077,-0.5379992649584019,0.0005855449860171205,29.58427136689847,1.4092474358317673,5594.182854423868,4174.476169725566,2.329016048874683e7,1.3098474385906335e7
0.0043898532167077065,-0.5376628177873208,0.0005784124694309135,29.076244237124598,1.3190684053649118,5933.639503783088,4156.722350076509,1.4208041773607574e7,1.4184472304104693e7
0.004379850812256336,-0.5375616818774724,0.0005413589762132727,27.571707483526435,1.1727026570280374,8606.87041534671,3050.3749938768615,-7.372674313152985e6,8.115633405067101e6
0.004369848407804966,-0.5372892225393734,0.000535165160047033,26.39856077141744,1.1888958374804368,7910.29954990043,2966.0345178063776,-3.75677069906871e6,7.440986320818804e6
0.004359846003353596,-0.5370804919808289,0.0005702086394435641,27.615165437220902,1.242709613958691,9149.582481215322,3705.4801010047045,9.565840131232286e6,1.078346878641536e7
0.0043498435989022255,-0.5367638903421175,0.0005645966932050097,29.626454902764028,1.289105025978163,3424.598339155954,3946.7003636468835,-4.830839165559178e6,1.4461704892328309e7
0.004339841194450855,-0.5359017379058642,0.000546126606542908,30.3014922693063,1.2706682618021032,-1369.873385820668,3170.2637007412127,-1.6689432981585793e7,9.006093830780761e6
0.004329838789999485,-0.535378328239196,0.0005466430521520961,30.546936006754166,1.4209068405526657,-4609.9030750302845,3825.907866948485,4.60534193684392e6,1.1233866252168158e7
0.004319836385548115,-0.5353999254970695,0.0005372026886420461,30.20628123279896,1.4492848806132097,-4173.772808194791,4045.096516864819,1.432588820068526e7,1.3273691393413609e7
0.0043098339810967445,-0.5354154699817882,0.000537784045006885,28.518519692801526,1.2909558177650606,6011.493740543412,3409.5113361678455,4.5590230620460855e6,1.0078407564964093e7
0.004299831576645374,-0.5351705313657585,0.0005641930903273046,30.830532567278585,1.2360804454789793,7182.980989933645,3592.235570563511,-2.0955570996067766e7,1.3271243055398105e7
0.004289829172194004,-0.5351467990804231,0.000575674610447033,31.697663518518485,1.2219254431412478,6607.1667437317865,2922.94647676903,-2.6549222524671942e7,8.633114370278241e6
0.004279826767742634,-0.5347369769013604,0.0005657911648163314,31.00443125076233,1.3722259922373328,8551.13135477782,4090.9439116365093,5.025301686815899e6,1.115270460401973e7
0.004269824363291264,-0.5338414552804024,0.0005648414323970684,31.977214397957653,1.3717619105105687,6382.896020412176,3769.0126869504775,-9.702069652462494e6,9.978784349592118e6
0.004259821958839893,-0.5334430147098028,0.0005773338980254848,31.936397450853516,1.3233704619568052,6938.972687177036,3761.286079888338,-1.7326379704346567e7,1.1289364821484473e7
0.004249819554388523,-0.5337008180427947,0.0005829462633076344,31.523128909324186,1.3469884762702302,12109.842615165495,4025.106143110672,-4.886253362769109e6,1.3075167105763242e7
0.004239817149937153,-0.5345124371141428,0.0005582325955112624,29.020463735630038,1.2366984440436377,548.0937998337181,3246.8336219869357,-5.874813431906995e6,9.586804679852046e6
0.004229814745485783,-0.5339531012334046,0.0005502066820391345,27.672587943218037,1.1540462667120344,-1125.5900383996502,2513.976892576092,-1.987024489403366e7,7.401947963351199e6
0.004219812341034412,-0.5330205723052495,0.0005672161326290214,27.777413645207965,1.1658083492702924,4707.990602253585,2895.2742299121774,-1.143015899941723e7,8.020074715183395e6
0.004209809936583042,-0.5322089476661058,0.0005684022632593463,28.69552982301078,1.3499483806809298,7817.124540858434,3772.1767232261677,1.554606574913967e7,1.1432082114327284e7
0.004199807532131672,-0.5321413469395193,0.0005714366534988153,30.09578340071801,1.3729282557952587,9571.203865266485,4349.635435235355,1.0271359748451613e7,1.2992945131623678e7
0.004189805127680302,-0.5317830759434437,0.0005906592521548206,31.621476075040416,1.37334744053379,8227.32305292378,4349.113886840281,4.915474185619721e6,1.369201291000301e7
0.004179802723228931,-0.5317576708473789,0.0005767318720866505,30.63067467324114,1.366962364126793,1094.3503688412118,4116.664975615673,5.809669454739684e6,1.3319876663619986e7
0.004169800318777561,-0.5316866010628583,0.0005403422808343175,27.27811480149623,1.1716876895901112,947.2880136962863,3010.3011409697374,-7.760656660884737e6,8.10531686587541e6
0.004159797914326191,-0.5319126594879781,0.0005365395400608925,27.15537438171768,1.1720063295558545,5368.853262445107,3086.333107840059,-7.781879911863331e6,7.971368460872213e6
0.004149795509874821,-0.5314833517047227,0.0005533814133137039,28.39530641378752,1.1708080498008555,1186.0443508109288,2943.5608042975,-1.3734546679258754e7,8.864983988106014e6
0.0041397931054234505,-0.5308661652400333,0.0005518269280437978,27.58139976927797,1.1540087035505193,3433.297527759026,2978.870933185154,-7.269697946412965e6,8.378389201718638e6
0.00412979070097208,-0.5300618492909707,0.0005481985833724812,26.805402334815355,1.1500994278238525,6579.234970064959,2970.7568129115266,-2.8813588051778665e6,9.396937586352805e6
0.00411978829652071,-0.5291858035820187,0.0005597185591476407,27.84659600014438,1.2411647348897408,9281.357519182788,3249.7091067527385,4.0988830752846673e6,9.306028368381668e6
0.00410978589206934,-0.5291031187601911,0.0005868388265950361,30.124244200532154,1.385885812784539,4617.610454776091,4743.301111726784,2.5593629202219117e7,2.146407136897521e7
0.0040997834876179695,-0.5297008281747112,0.0006159464303148068,31.249320329009112,1.5600599947692302,6805.122417171092,6505.490515244577,5.718728422312892e7,3.55037019306115e7
0.004089781083166599,-0.5297134151822538,0.0006205826980300828,31.582886234392,1.5572838572345273,9264.51992135177,5150.6423319967935,2.988843892374893e7,2.1508633478707958e7
0.004079778678715229,-0.5286797707272344,0.0006128710225216386,31.358627175031366,1.47499361915894,8628.07398106373,4260.977885736839,6.827995170167107e6,1.502661124065325e7
0.004069776274263859,-0.5274794341783272,0.0005834015507482578,29.34968198156721,1.306073110847026,7188.443609239778,3476.6804436604925,-5.13837103412807e6,1.032588990325657e7
0.0040597738698124886,-0.5273081231572141,0.0005607593352444587,28.897040941495103,1.3783890173953945,8151.805063596769,3690.0857870263335,1.4696667576272506e7,1.0162289628090795e7
0.004049771465361118,-0.5273497432984295,0.0005662574487384442,32.14039826846861,1.375641361923092,2625.009060310552,3778.510160286172,-6.454191869095631e6,1.1924636506632093e7
0.004039769060909748,-0.5269100889837428,0.0005546974859488237,31.016455631430414,1.222547086075436,5880.610866651287,3579.584317288466,-2.1894315593452785e7,1.2009295512857348e7
0.004029766656458378,-0.5263945869076415,0.000552280641088511,29.319586942091917,1.232692290971423,8121.64419565188,3314.257966113532,-8.444808139339225e6,9.011912807984874e6
0.004019764252007008,-0.5260466378701967,0.0005504294077051965,29.05563015754429,1.2075357452817619,15610.331618694183,3409.752480786345,-9.666243855352804e6,1.0175787542540098e7
0.004009761847555637,-0.5258020958760462,0.0005608008580276626,30.46958689979622,1.4160964303032417,9656.680829385243,3992.6533451429964,1.100169903512673e7,1.2635941925583135e7
0.003999759443104267,-0.5256080984628934,0.0005855663413706305,31.692543820107254,1.5004037437038082,9163.431155696544,4290.7374262133635,6.274323203442706e6,1.5956387952672927e7
0.003989757038652897,-0.5251442601834424,0.0005851468752183639,31.62381676557475,1.4360443958566462,10424.130429338891,4399.208124385299,2.2186763717945693e6,1.6976977385994345e7
0.003979754634201527,-0.525212720191339,0.0005651769047041164,29.597724135150475,1.3883105771204505,5423.2869963016365,4152.814716898209,1.3704643340367991e7,1.3588827810778558e7
0.003969752229750156,-0.5252857429371215,0.0005582971273158623,29.512964459251847,1.3767398014095111,5612.642957580849,4417.5189464510595,2.0736467487785228e7,1.6176756780709615e7
0.003959749825298786,-0.5250446408616845,0.0005428212421211831,29.130873250726935,1.3248672609851746,10280.141978325953,4610.425801074033,1.883950827084535e7,1.8383428223652348e7
0.003949747420847416,-0.5245234118082736,0.0005573878763653976,29.56572959337152,1.2992487222421776,6271.309371989444,3826.410539968554,5.115977652420244e6,1.11352808389087e7
0.003939745016396046,-0.5248548438434082,0.0005858817891756917,31.678594577647534,1.3974309651502241,1255.6783166168577,4241.577988937219,9.898281773412066e6,1.4842753912793828e7
0.0039297426119446754,-0.5250113182385685,0.0005907187731801154,32.66434443854636,1.467891556624435,6184.448433795456,4553.841259941382,1.4891260478554355e7,1.3666925774219437e7
0.003919740207493305,-0.5239634018990328,0.0005817740091166526,32.772190129910136,1.463466306347924,10935.155839452085,4032.422832996129,878293.1392327688,1.1571631651947435e7
0.003909737803041935,-0.5226744737908302,0.0005829727313195502,32.75275821518637,1.534087810740634,10187.453150801102,5696.936530511651,2.6461285647930745e7,2.3262289595961593e7
0.0038997353985905647,-0.5223379139250028,0.000600318299896184,33.633158814073305,1.471366042654795,6899.241103134229,4459.93916736618,-648198.669014686,1.4737825740514684e7
0.0038897329941391945,-0.5219966703968821,0.0005936795193987553,32.71959005153701,1.3832287046543525,4644.386383560159,3510.6843152954652,-1.6583321950959042e7,1.0075817477402855e7
0.0038797305896878242,-0.521515842173365,0.0006035475758437368,33.23075930473369,1.4904578845009102,4494.954477891626,4315.384691851727,441296.10262329015,1.4699435518733028e7
0.003869728185236454,-0.5212906638037821,0.0005902370793076747,30.994118071477494,1.3593237036665677,5066.767411575105,3972.6391875552827,1.0086992658514242e6,1.319641531428558e7
0.0038597257807850838,-0.52128259511551,0.0005827524472585892,29.980416741899447,1.3920227597311248,6263.291944602028,3655.6623051796923,5.059412392724342e6,9.828339605366617e6
0.0038497233763337135,-0.5208306815035175,0.0005745744428080924,29.728612158333988,1.3701628119208085,8761.021683744179,3374.9948149863344,1.317726427732955e6,9.678883409806099e6
0.0038397209718823433,-0.5208165002777824,0.0005677969626317151,30.586398987521047,1.429072178478772,2038.448780631416,3864.0094568626164,4.496864426054714e6,1.1860174944136754e7
0.003829718567430973,-0.521012694952049,0.0005813359108545082,31.56464360754746,1.430028880420329,-2881.7040626509456,4416.239745756646,1.0421192498064028e7,1.408921337954193e7
0.003819716162979603,-0.5206243549248902,0.0005810672894926245,32.30655479460967,1.4869891812331877,3302.4275545806076,4570.646880023373,2.138142306238776e7,1.5984406901211597e7
0.0038097137585282326,-0.5200745708607719,0.0005719741992114435,32.062755213468265,1.366953252462989,1708.527498080458,4221.317348549044,1.1704300332727129e7,1.5018526848824434e7
0.0037997113540768623,-0.5194976065265364,0.0005770265247486055,31.80825475103014,1.4213457248946861,5426.684350842402,4628.159735441091,1.7691380171215307e7,1.6702644958161514e7
0.003789708949625492,-0.519187231504271,0.0005831448972271201,32.22592278798671,1.5087250450691065,5224.846608441638,5245.9892761971205,1.9507973680221017e7,1.9605592789733633e7
0.003779706545174122,-0.5190978648538584,0.0005867997604723804,32.1360327874303,1.4235201534534088,6282.848465990116,3988.631464567548,-3.735999201390094e6,1.1668733481868936e7
0.0037697041407227516,-0.5184862446583284,0.0005961127846707154,32.59265407465104,1.4288136020556048,8566.52591840006,4136.133347889034,-2.4988216741692508e6,1.2010441662316622e7
0.0037597017362713814,-0.5180197505350806,0.0006234114500416144,34.75513233867448,1.6176384494423626,8934.08704909721,5010.172168534724,1.824627149211916e7,1.5765568143786816e7
0.003749699331820011,-0.5173486339276132,0.0006360430225873671,35.59651220318927,1.5971695917641988,15980.622762102234,5067.620469054589,8.213280361350649e6,1.5619193969870202e7
0.003739696927368641,-0.5171894059487968,0.0006128954424005528,32.72592889746541,1.4552500930971846,16003.13739194465,4160.824338294359,1.5385050036162531e6,1.2899324866116272e7
0.0037296945229172707,-0.5172049570169184,0.0005777310379933294,30.269513260135618,1.3594515731626025,7712.806632835876,3899.8684902982095,2.0933137002077666e6,1.1108387836870302e7
0.0037196921184659004,-0.5169879671453382,0.0005662736438834057,30.91129963360438,1.3586255411132622,7421.001321168048,3720.5996814638415,-4.071625207178997e6,1.1125136997797912e7
0.00370968971401453,-0.5167349361057568,0.0005852129202868157,32.31095246218323,1.406988391738715,8615.447510909795,3823.950881371309,-5.983246622595786e6,1.0687545748239744e7
0.00369968730956316,-0.5161983099287317,0.0006011825663126773,33.28770629198629,1.4729871008768105,11957.748484973476,4290.847395627089,-4.961956784051221e6,1.5018832275956703e7
0.0036896849051117897,-0.5158458334754105,0.0006128324004484867,34.63190857808567,1.4524927901023836,10294.859162026056,4128.460586891066,-1.802527391070397e7,1.3169574752076762e7
0.0036796825006604195,-0.5154478092641802,0.0005908161262310231,32.9183326174931,1.342767615556645,8720.930699227687,3646.1253772470936,-1.570783461789043e7,1.0981914987664297e7
0.0036696800962090492,-0.515404869086342,0.0006027829262415988,33.376902559682705,1.5039412566945036,12462.964748683624,4907.001967096134,1.255072294807942e7,1.6599270555334862e7
0.003659677691757679,-0.5151063939389714,0.0006090664999425806,34.11330151493498,1.5795355185644633,11926.965924256694,5081.359517694309,1.7501494799895942e7,1.735726970576305e7
0.0036496752873063087,-0.5146631828241225,0.0005981791047859278,33.26695023677759,1.5445582826429316,13108.33374468008,5116.478547982104,1.6383941756563144e7,2.1279351618723057e7
0.0036396728828549385,-0.5139735735369031,0.0005889114805196709,33.05872611001873,1.463022467697944,7783.679519471389,3867.9964790009744,-5.7252537232452985e6,1.1411263668865278e7
0.0036296704784035683,-0.5139169345738773,0.0005998814110451492,33.41307562489729,1.5003827492121102,-415.0176597470471,4271.213124933895,9.109810157296648e6,1.30392637174512e7
0.003619668073952198,-0.514032604293694,0.0006206983466262435,34.277918309534954,1.5362403344067226,4775.386497529284,4403.963299973897,4.261896465455539e6,1.3568245899488166e7
0.003609665669500828,-0.5138017223889474,0.0006106410026254956,33.14212630567226,1.5103601876293398,7693.616978898037,4348.283718401324,2.6966697786753094e6,1.3507112553724619e7
0.0035996632650494576,-0.5135189861943363,0.0006013786690966861,30.95724595827209,1.3685874595179912,12071.648906259423,4047.4137271255577,-2.4219832362623774e6,1.4241173367850255e7
0.0035896608605980873,-0.5133176507032186,0.0006106154299001481,30.859817217007333,1.3119448308360204,3075.4118000227404,3611.252130176935,-7.677458782738375e6,1.0182371167744577e7
0.003579658456146717,-0.5130163320669672,0.0006065197955233895,30.792557227696786,1.3701245889487301,2837.82035558834,3944.366392226613,1.1714001034376033e7,1.2889987256986266e7
0.003569656051695347,-0.5125512295180524,0.0005952358397250116,31.936470875450865,1.3915855318501977,6350.291567639037,3925.9526556897267,6.262079018620282e6,1.0911599132960528e7
0.0035596536472439766,-0.5121875593650912,0.0005994350215989664,32.598478113377155,1.4099332852699915,4156.318683963939,3863.244432273148,-1.125023497911676e7,1.1613996003505547e7
0.0035496512427926064,-0.5118207855545043,0.0006049924730403847,31.662822652260722,1.4135889435209403,4349.417818921955,3660.3767924936446,-8.853599473914117e6,1.0068501323147818e7
0.003539648838341236,-0.5112501718108833,0.0006193220464668059,31.813974030465356,1.4780208453634291,3660.415213736358,4326.5131154825785,5.487470207108185e6,1.3585861672211463e7
0.003529646433889866,-0.510373379394965,0.0006045152571525551,31.263004805680964,1.5095370870725973,1543.7347051443328,4158.43658701124,1.6507524664900586e7,1.2792303276033942e7
0.0035196440294384956,-0.5096142000529508,0.0006179723568402754,32.70208577479272,1.4807161359667824,6071.01671519961,4420.307987831545,1.5179911117347777e7,1.437319609173486e7
0.0035096416249871254,-0.5092829642001306,0.0006076547385119882,32.16491683312943,1.3937513985662855,6743.029306232984,4190.511941046828,-3.2733961583672487e6,1.417997261543912e7
0.003499639220535755,-0.5091700024230231,0.0006023158362339881,31.32207744901345,1.3581725312518045,4290.186944880562,3699.8900896471587,-7.760313602821761e6,1.011781347117308e7
0.003489636816084385,-0.5089530608480564,0.0006041805414665594,30.792564028624955,1.3098926114635547,4939.782301434285,4610.426871191435,-768234.5546118761,1.8453512325826876e7
0.0034796344116330147,-0.508864297770866,0.0006249575280418504,31.69348609338686,1.399240886240844,11368.060745191717,4600.887383001572,1.2087647941210067e7,1.794951954498036e7
0.0034696320071816444,-0.5088183799404069,0.0006094958203551647,33.894418145201755,1.477454810016056,11055.614235564246,4470.416747132806,-5.660144247109124e6,1.3751516805365933e7
0.003459629602730274,-0.5084624819297169,0.0006016298435993184,34.582677766510464,1.6170030310358543,8551.895943677417,5388.20057025623,1.2647880986915046e7,2.3297543990759205e7
0.003449627198278904,-0.5085240736121195,0.0005958128437338715,32.047842114478556,1.4643935366953758,3073.35321712182,4271.961992020618,9.995418539955528e6,1.3288183530545557e7
0.0034396247938275337,-0.5088035692858975,0.000590199486611436,31.296478156346137,1.3662643476124954,2470.4938397122614,3720.369692277331,-5.7859139881102955e6,1.029188644161542e7
0.0034296223893761635,-0.5080170576566015,0.000581813685873628,31.94416525227637,1.4583433602235927,-4058.20767838935,3748.367982971113,-3.7095189609282e6,1.062546924342784e7
0.0034196199849247932,-0.5069637015673215,0.0005837705822757835,31.550614656604125,1.433247269940592,-2989.0385844255243,3834.3557732635445,-1.7284368951034674e6,1.1079104182777844e7
0.003409617580473423,-0.5062607015089307,0.0005945607458204477,31.81480884568007,1.359232154896544,-890.3753095283115,3182.598698062686,-1.732888779760993e7,9.536573716070523e6
0.0033996151760220528,-0.5063054867264,0.0005899676048395049,32.90156784388792,1.2922732575632243,163.13810520741634,3050.5941799176535,-3.920393213882957e7,9.312314917106329e6
0.0033896127715706825,-0.506259238961764,0.0005838651825028282,33.26718211293996,1.3891462815717235,-16.059520414686855,3767.369676747592,-2.542170884710576e7,1.1458444949931918e7
0.0033796103671193123,-0.5062684431108646,0.0005989199271697845,33.239188564510954,1.4429422510821868,3052.654000576801,4296.1249675397,-9.474991949536838e6,1.6538281331677534e7
0.003369607962667942,-0.5064222562164942,0.0005986503532919644,33.465432319194434,1.4532336454167274,2068.790602384456,4102.486842923612,-1.0472427133606471e7,1.2646416781382984e7
0.003359605558216572,-0.5064626063251053,0.0005988123454591044,33.583932659081725,1.437528194793432,8690.54397707886,3891.2900276299742,-1.0115148285096722e7,1.2578619066043407e7
0.0033496031537652016,-0.5055171715463511,0.0006268084433892623,34.89242935755533,1.4630547039339015,5473.963623091934,3876.225866054185,-2.269644839417819e7,1.2322296050985498e7
0.0033396007493138313,-0.5048085988238454,0.0006263738767357617,36.209878640959644,1.5297645552508032,3590.480763914887,4409.002142656144,-2.2824963768001292e7,1.3120284178999268e7
0.003329598344862461,-0.5051783963418566,0.0006194872842186062,36.7584285934579,1.5998901708987006,11000.03825483711,4717.291342900421,-1.3669063739404846e7,1.6913463430319563e7
0.003319595940411091,-0.5050219939039671,0.0006358373812020463,36.989241600126924,1.5530995304172943,10541.136879069694,4817.467850933734,-1.389706543412303e7,1.59390509553789e7
0.0033095935359597206,-0.5044199458619114,0.0006257920634654332,36.20339926914698,1.597499510568397,10218.12797482173,4645.44189933333,-9.543710315708825e6,1.449665050882541e7
0.0032995911315083504,-0.5038145648912469,0.0006295813689973061,36.23578564655547,1.5057184987583685,10321.780682292276,3888.735683282549,-3.38111023846685e7,1.2750848562280342e7
0.00328958872705698,-0.5033797042917868,0.0006491348894291641,36.357079607156486,1.6086900831614939,10111.640570425427,4916.497377270483,-1.5948110186416222e7,1.661824222586691e7
0.00327958632260561,-0.5023326903513807,0.0006341088863650775,34.86961640087591,1.5430363025417515,8692.324510138435,4553.022567685676,-5.773498042440447e6,1.4616978328761341e7
0.0032695839181542397,-0.5014050515856652,0.0006287476178897964,35.537936383404976,1.6072335924003802,892.06035682114,4635.464477019028,-402385.41552877135,1.4786031145225598e7
0.0032595815137028694,-0.5010593769326515,0.0006296060050668649,36.76274595176649,1.6343571299590653,357.52801963045886,4916.445455944215,-1.7105031956194064e6,1.5424278369315105e7
0.003249579109251499,-0.5008329937751987,0.0006344380336831571,35.801553618395204,1.5667773121728943,-92.21067489851416,5890.159644680176,6.414920266495455e6,2.6351926490088627e7
0.003239576704800129,-0.5002962463784788,0.0006597101517883622,36.335869394252725,1.6713567425149998,10680.071169879397,5413.35981802665,2.105964105051926e7,1.7123974431075957e7
0.0032295743003487587,-0.5001719315033697,0.0006587155154787476,38.08470502533778,1.8048796276849,13638.473138616,5707.441565847409,2.3035105268990137e7,1.922212694677872e7
0.0032195718958973885,-0.5000521104617801,0.0006170454236930195,37.80282193817656,1.7800816304158493,15900.776405596385,6036.552144020511,1.7583172338866662e7,2.363419180949922e7
0.0032095694914460182,-0.4996828922703862,0.0006129193343284134,36.540932173399284,1.7061731269094735,9354.7711357004,6188.260896215324,1.3131078611889156e7,2.8175572545942865e7
0.003199567086994648,-0.4999503020152624,0.000637785625040342,35.048952591276276,1.659974012937403,211.68129128787947,5537.008943445311,1.3812126942215065e7,2.2858121085376803e7
0.0031895646825432777,-0.49988131954308485,0.0006473927799493797,35.15601171785716,1.5689543454213306,5983.025464340236,4635.143438471845,-343479.77052277944,1.3304797163448073e7
0.0031795622780919075,-0.4991979543916823,0.0006350141329607813,35.38600159443042,1.5294110782729664,10358.601293099653,4251.775938997139,-1.9227975439105146e7,1.3252159760950424e7
0.0031695598736405373,-0.49823623043028054,0.0006476348266999382,36.3450609112239,1.471573848664854,8337.438964542629,3914.6593849818137,-3.778039897478644e7,1.2178406594119733e7
0.003159557469189167,-0.4976563790748478,0.000683557670652657,38.943490807435566,1.6263820195916459,5772.996171474439,4465.800690437085,-3.397687448135383e7,1.3746886125330163e7
0.003149555064737797,-0.49764350075135005,0.0006788602334423348,39.68609579287188,1.6809088103306393,3819.8219634785623,4756.167765583736,-2.8601883819563765e7,1.5756910802353395e7
0.0031395526602864265,-0.4976802714667283,0.000651143522742537,38.84291541519922,1.7441490184387205,-3486.944618120567,5003.567342252708,-1.5186286307232788e7,1.916374862724655e7
0.0031295502558350563,-0.4974052893363987,0.0006373945302936128,37.09935216083502,1.585475715887296,1656.8311246350027,4076.8147372651183,-1.841800892825687e7,1.4429118778524166e7
0.003119547851383686,-0.4969761620039353,0.0006509665563844667,38.25518150943971,1.6498242821122768,16577.757889940214,4904.700311645303,-1.8161451328508124e7,1.5792482217250593e7
0.003109545446932316,-0.49592359424947063,0.0006540617490258686,37.592350262394255,1.576526244284374,13826.498578724078,4464.390865691214,-1.946890322543944e7,1.41533650340402e7
0.0030995430424809456,-0.4953829979498405,0.0006557786075074699,37.07541102484358,1.5219098412081826,8092.506604999861,4757.3832715206445,-2.4997587310379934e7,1.5846641647386353e7
0.0030895406380295753,-0.4950648202958691,0.000660809048619027,37.52395562791886,1.599653530827511,11416.1614610674,4676.008658165065,-1.435305631748166e7,1.6438611807284493e7
0.003079538233578205,-0.49480209451558765,0.0006671114913170561,39.0937235882074,1.6969757612296188,12365.390292367547,5573.999727843318,-1.889213103208293e6,1.9358146591308706e7
0.003069535829126835,-0.4949095399908547,0.0006733782960579676,39.448400876894695,1.7340872443635351,17226.114799155683,5616.13510762574,1.2601867336442133e6,2.124942525696547e7
0.0030595334246754646,-0.4942979875270685,0.0006726775953761793,38.48966825381896,1.6236777193477925,16641.603808867316,5104.551295878054,-7.644591516249035e6,1.756590064821679e7
0.0030495310202240944,-0.4940298972346354,0.0006523713865859651,38.52441081060514,1.7702907878618792,12789.47541317685,5833.34521322953,2.940118244699701e7,2.237940067286194e7
0.003039528615772724,-0.49341889974693187,0.0006646293097346385,38.49896736041699,1.8368932915062042,8613.259059046179,6041.719079614547,3.803274413269279e7,2.1759894288814195e7
0.003029526211321354,-0.4928802686935815,0.000649397494974438,36.63108617381667,1.6970522936872185,6646.679516165568,5539.684229180122,2.0807512854244933e7,2.1024972394206956e7
0.0030195238068699837,-0.49247657603817063,0.0006326128279357334,35.49787063034661,1.6172400389712778,6312.14574806566,4741.255261556149,8.33201752841369e6,1.625650731277593e7
0.0030095214024186134,-0.4924287270621571,0.0006250028262441081,35.48629104022291,1.604748070075846,5422.477032443826,4473.131398820782,-4.370269649213299e6,1.456044218127406e7
0.002999518997967243,-0.492916345144622,0.0006256768117142498,35.49583882910128,1.5995650432970268,6464.060617145773,4802.110373057987,-4.372166688329888e6,1.5985483542072572e7
0.002989516593515873,-0.4925145014684531,0.0006550999183536166,38.361860982176395,1.6627944395958751,6644.154069176502,4723.355983040066,-1.5570672317122294e7,1.6289506816755943e7
0.0029795141890645027,-0.49183008413561036,0.0006622868966846768,39.32964491440471,1.7963623314525934,10221.681474954985,6496.914518815694,2.1867698669989254e7,2.7438946128047764e7
0.0029695117846131325,-0.4911540236581059,0.0006541428890864446,38.11209783259984,1.7729299297918286,13991.710493002356,6256.365924484085,2.7843865844164435e7,2.5891315050252676e7
0.0029595093801617622,-0.4903819571290514,0.0006573872811767072,38.58632944301901,1.7671168041360632,10188.706160324455,5665.5944413540465,1.1476038220416218e7,1.9965863677552223e7
0.002949506975710392,-0.48985990748397307,0.0006596012051441698,39.2980499131504,1.7425043408519147,8406.2787036451,5389.597722729418,-1.1539025890560662e7,1.980352238964081e7
0.0029395045712590218,-0.48968794636245,0.0006605438978511102,39.40953254777238,1.8043758909721226,9360.559095239243,6505.796393609087,1.4229964711898483e7,2.787812473076698e7
0.0029295021668076515,-0.48924314346548636,0.000653492348520908,38.18369922822912,1.830488606866643,19540.994198440992,7683.720025776937,5.879774636404113e7,3.413428574371424e7
0.0029194997623562813,-0.4885948645341559,0.0006430872288440925,38.31814984306868,1.8841750519971474,15659.610620104675,8000.563976446219,6.3735289449660085e7,3.90360560541764e7
0.002909497357904911,-0.4880643167925009,0.0006509638179332219,40.1191054286728,1.8864876995296131,12167.00823465135,8248.401951102336,5.199434175132644e7,4.501184333469885e7
0.002899494953453541,-0.4876229153122695,0.0006830334356609463,42.593307138982205,1.972814590178495,22575.821623297765,7964.670699090863,3.515911650274414e7,3.826849471325598e7
0.0028894925490021706,-0.4870147993203136,0.0006890527215089122,42.48112653788842,1.9297240170320962,22495.741165656575,7010.27833636195,2.600364188624495e7,2.8524627701041166e7
0.0028794901445508003,-0.4866596906874038,0.0006764301467791325,40.51163437078441,1.8297289397523022,13772.205841610006,6600.239068586167,9.461238238822866e6,2.6919528849842995e7
0.00286948774009943,-0.48675243934825996,0.0006620169960406167,39.20424948025557,1.6846024250522271,10003.229340150969,5198.496768695191,-1.1570140502234086e7,1.6336365741503228e7
0.00285948533564806,-0.48634158239795944,0.0006441535627139111,37.81579776993021,1.6387778740173036,6442.562803101243,5024.009145346594,-1.8674596041495666e7,1.8250017586006608e7
0.0028494829311966896,-0.48568829546912456,0.0006478785470627321,37.52338798146977,1.5719030004242323,7394.572391917643,4185.209526570924,-3.738076186494032e7,1.3202429086712316e7
0.0028394805267453194,-0.48553312518951136,0.0006666444572845215,39.5390856765463,1.7448165965176163,12470.371261245851,5502.869473069765,-1.3828086531531898e7,1.9628801427144416e7
0.002829478122293949,-0.4851532040449965,0.0006823659638882632,40.43794581050062,1.8236597086854816,18978.36329432447,6124.816287855002,8.190488558002942e6,2.1593157865249082e7
0.002819475717842579,-0.4850559291956888,0.0006516266083208979,38.563287128724156,1.774518468462333,19705.26513269178,6514.968828419568,1.1439569593057998e7,2.717720989411627e7
0.0028094733133912086,-0.48481928669070473,0.0006575212340966775,39.488947968327935,1.645105525287188,15671.056502518337,6383.716658108146,-2.5735772787588555e7,3.079916477705681e7
0.0027994709089398384,-0.4846266927373363,0.0006321422966398021,37.89646550088414,1.5812731781983855,1413.493399055008,4834.551739267257,-2.4015092066765785e7,1.5334489624588378e7
0.002789468504488468,-0.4844632141482143,0.0006563345571785524,39.77248668404861,1.8850396792150181,5704.6639828356665,6716.568535144427,2.589129992722595e7,2.9673840263370804e7
0.002779466100037098,-0.4837545528050687,0.0006934010162873169,42.157393514048096,2.2049493535875158,15018.770981204005,9448.508091037598,9.282390224587895e7,4.523466196742021e7
0.0027694636955857277,-0.48241498698509533,0.0006757829226466362,42.89431622555563,2.216880536450868,21390.25996383611,9143.676469790766,9.011725894161507e7,3.7728424264971346e7
0.0027594612911343575,-0.48151232622427054,0.0006617923982533879,42.05394492256021,2.13467443316175,16898.361826554687,7534.764927524156,5.459731093356963e7,2.7274312191228017e7
0.002749458886682987,-0.4813252578265092,0.0006561063940525944,39.13960979757914,1.9403823281649546,12096.157306404122,6461.272076948828,3.2371199947712373e7,2.3497297090503573e7
0.002739456482231617,-0.4817102270834439,0.0006745427436100725,39.136533190498305,1.916811147695868,9911.568748770085,6023.1124051268625,2.52025024714553e7,2.4603988892085314e7
0.0027294540777802467,-0.4813260748986213,0.0006834076022205919,40.40405948995993,2.0524405734440565,18772.911441393782,6847.330146916912,3.0076624283925153e7,2.750045414967736e7
0.0027194516733288765,-0.48062370783468944,0.0006682248605121083,40.18935487223905,1.8081990136886612,12789.3903522291,6105.118550106259,-4.569504540123672e6,2.654173031111589e7
0.0027094492688775063,-0.4798403087137558,0.0006594964627832796,41.34824015733549,1.789253833388876,11646.396364557067,6281.496522325223,-7.830566734643332e6,2.7209510639215823e7
0.002699446864426136,-0.47936529509557296,0.0006494684937986386,39.82178246993741,1.7906780656579193,15723.856766822619,6470.0289495831385,1.689348157732526e7,2.6823914690047614e7
0.0026894444599747658,-0.479255683592899,0.0006434601178801125,37.827558981322525,1.7461742679782815,12470.752075217944,6222.246713169879,3.2514764444207735e7,2.1865650643028334e7
0.0026794420555233955,-0.4797664347193495,0.0006428090126983584,38.97999670390727,1.7719330578441068,7005.028634791503,5483.528635393187,1.3743609989230447e7,1.8717261998055104e7
0.0026694396510720253,-0.47983288421141335,0.0006277546999640434,40.98326208359933,1.7729359978184192,10138.793044600063,5492.793080391613,-1.5667842300103312e7,1.8876963148426685e7
0.002659437246620655,-0.47876267551773344,0.0006395078350053396,41.7604587425337,1.842656648957678,14697.537801673165,5645.173113470047,-1.5299466212813666e7,1.9103779114210345e7
0.002649434842169285,-0.47794971232136596,0.0006479414036848389,41.70427958756973,1.7016327829262885,16727.461544643535,5694.231280064513,-2.787683760533335e7,1.9860676770361546e7
0.0026394324377179146,-0.47669022187544036,0.0006616795266143378,41.43085189663659,1.8441890288402218,15055.783170743189,6475.518835426956,4.871618924956847e6,2.7777268103657797e7
0.0026294300332665443,-0.47603170089123886,0.0007057630740917931,44.45498561758614,2.1298518708396834,22715.48782644915,7754.458039124154,4.191097332359759e7,3.00011147161848e7
0.002619427628815174,-0.4758457172593626,0.0007173327498513083,44.99889948451117,2.0670616773047237,21283.118566118086,6495.612837014304,5.671244998691081e6,2.2215033100441907e7
0.002609425224363804,-0.4760855798178818,0.000702761704924281,44.393313842504895,1.9778033053518038,12929.112635110056,6306.1525608143875,-5.094205122629399e6,2.426372231313796e7
0.0025994228199124336,-0.47589097295224203,0.0006963355357560511,42.95955055276238,1.8479307032914007,10419.922398660252,5844.570744283891,-2.489459851680551e7,1.888920882402287e7
0.0025894204154610634,-0.47557862060729533,0.0006807500719008887,40.56787848014334,1.7316306565208626,10537.800152773088,4827.357496998822,-2.0729453749308042e7,1.4502056222571509e7
0.002579418011009693,-0.4752857395254541,0.0006571586282001264,38.58176478979829,1.7184519756479235,6762.671776232124,5255.943334939037,5.289767559510572e6,1.635583546341437e7
0.002569415606558323,-0.47529228860183503,0.0006668309031843756,39.33652916176776,1.6886159478015828,9664.992993302223,4897.274893907807,-7.4570729569866555e6,1.4896924247820586e7
0.0025594132021069527,-0.4751953694539261,0.0006854344358895239,42.35582338915751,1.865896814944041,16125.50635322872,5868.195460698133,-1.187741773728283e7,2.0777062210327268e7
0.0025494107976555824,-0.47464093175323796,0.0006642500159466836,43.485014295879544,1.9267354020979004,16723.24470243588,6087.35015489434,-1.2375574700105662e7,2.1319241556860533e7
0.002539408393204212,-0.47443171858298594,0.0006890240132870579,44.25477040446241,1.9776305496657345,16244.16888348424,6560.232196933179,9.841391954194354e6,2.395722766349531e7
0.002529405988752842,-0.4741948857533862,0.0007006421121739916,43.44196279529653,1.8838099809461368,14548.960805747092,5880.620576196799,-7.431637389756736e6,2.1845969554126088e7
0.0025194035843014717,-0.4738676659796911,0.0007063022467481829,44.10801776574566,1.8675194822591652,9711.232015431107,5856.205836412788,-1.816450765828174e7,2.0648164346716344e7
0.0025094011798501015,-0.4730091174604895,0.0006878522835038825,43.82631160868644,1.9901911580394955,5968.763299804712,7555.233899094816,2.6199551663889136e7,3.091578683258664e7
0.0024993987753987312,-0.4719289477708808,0.0006889434506922982,45.35037771252432,2.057093893423196,11130.877201607402,7934.522874431994,1.2851905747862635e7,3.283348593996346e7
0.002489396370947361,-0.4712475373165507,0.0007104240916326831,45.946573060426914,2.0025405223452566,7741.489695093901,6544.003493576782,-1.7626614836573355e7,2.190862746446796e7
0.0024793939664959908,-0.4709277233254106,0.0007387411559911541,45.9286996189498,1.9022612542541801,4515.378943339006,6266.1784926753435,-3.363611307340844e7,2.2005112714283645e7
0.0024693915620446205,-0.4707188692295167,0.0007270670639092136,44.229474195515245,1.8416457748303234,6924.351283436092,6014.956168298524,-1.3600925985891372e7,1.93171677193632e7
0.0024593891575932503,-0.46962839151109803,0.0007306868036282013,44.70086154062515,1.9911119233302357,4607.626720007864,6486.74208359781,4.242369243774408e6,2.3505692096675314e7
0.00244938675314188,-0.46905128294584575,0.000735631909777506,44.92290753307705,2.0400168306162882,14091.099050061906,7450.426122777719,1.2688556513677549e7,2.8465207601059005e7
0.00243938434869051,-0.46847378662435224,0.0007081208003822956,43.70436724196081,2.0184608342044457,13946.1999287261,8252.368324836505,3.612313503787729e7,3.880000494379396e7
0.0024293819442391396,-0.46823367602512006,0.0007020119512362179,43.328346581815474,2.0385979571874664,11795.066801486835,8475.023582457228,6.336883631411816e7,4.240923244405228e7
0.0024193795397877693,-0.4677783424735826,0.0007012634095357352,43.03033555353874,1.9909568071746304,12249.575787462261,7649.771954007901,4.108016293573198e7,3.2475043700222697e7
0.002409377135336399,-0.4674909922079241,0.0006904019400653191,44.03699167971724,2.020455770102699,11466.616061829263,7144.298145555191,3.154287548320277e7,2.679253159215542e7
0.002399374730885029,-0.46688814025674946,0.0007092593138486405,46.28793598781154,2.1826225564144366,12928.296689422841,8378.427263168458,4.7783855140597455e7,3.544043155296583e7
0.0023893723264336586,-0.4665589384865016,0.0007295131990129782,47.9028321537394,2.089801647041048,13995.404649207545,8257.101138171141,1.5334453203435281e7,3.512591701457784e7
0.0023793699219822884,-0.4662983943205909,0.0007360901035002409,49.05243833232026,2.0956475560495718,11145.33549680683,7723.133530333847,-1.4266824997066323e7,3.43770853032108e7
0.002369367517530918,-0.4656662633715605,0.0007371770232827204,48.749985068698365,2.1889762513679103,11470.365102877928,8373.933054009512,4.275234249198223e6,4.456149047298223e7
0.002359365113079548,-0.464860363925749,0.0007328982342210688,47.788140755044566,2.090252700149124,6263.794819980838,6966.802145500978,-6.835296044058496e6,2.7036828165808618e7
0.0023493627086281776,-0.4643294668776507,0.0007227923665399084,47.9271168467749,1.998446140879613,15238.41238683186,6651.055250388694,-2.0787329194638215e7,2.2790567283138942e7
0.0023393603041768074,-0.4641034794044972,0.0007340999231952205,48.510552982097174,1.9755959697010628,18763.89718308293,6566.592421724227,-2.2402807711449653e7,2.3633026770122685e7
0.002329357899725437,-0.463890184812306,0.0007157754685520761,46.458618196230255,1.941203871370039,13864.990812905839,5731.8019411155665,-4.5975549574212134e7,2.0207038812895317e7
0.002319355495274067,-0.4639085605611035,0.0006863283641828338,44.06600338118549,1.8917098033283914,12580.219700972757,5782.831348757751,-2.3817025927130897e7,2.1183133394704904e7
0.0023093530908226967,-0.4632261625681713,0.0006892457705726545,44.17257274764186,1.8431548060908354,11462.680253198105,5542.107935291061,-2.2600057083887365e7,1.8865607389559068e7
0.0022993506863713264,-0.4625436705465254,0.0007182725751660134,44.2793835350787,1.816250399633136,11366.835041340375,6076.657841331282,-3.2322549613813207e7,2.3041747352853723e7
0.002289348281919956,-0.4620648508248851,0.0007321712191227119,44.77123583443444,1.9173075886563768,12718.920253938164,6976.47773674355,-1.5103811838123783e7,3.0925934609035853e7
0.002279345877468586,-0.46158535131355166,0.0007383929486985783,44.60535370038417,1.943179039073802,20997.685807226848,6358.121625855644,-1.3412162869800627e7,2.402774795210489e7
0.0022693434730172157,-0.46076966120363794,0.0007156540122325221,43.72403297667988,1.8559074301524106,21670.767992868015,6232.315662744651,-9.759597101667441e6,2.2559663202999156e7
0.0022593410685658455,-0.46017358064933794,0.0007053190175713874,44.234466642783744,1.997558613555418,12104.846172393558,7090.858457821367,1.020165867808399e7,2.5261432343755428e7
0.0022493386641144753,-0.45977488813607487,0.0007057749050729323,44.838462003902976,1.934490004120483,13814.82197860417,6517.81208397756,-2.6899573292415515e7,2.5771166538363677e7
0.002239336259663105,-0.45942378772966913,0.0007138239633714191,46.0645361715324,1.9794457123824025,14515.380504533301,6146.873000550214,-3.0836577452206474e7,1.8647951660203885e7
0.0022293338552117348,-0.45897105536583693,0.000704443969469815,45.83708597001673,2.065477044202315,12267.200629021372,7683.543083098472,4.818576217136088e6,2.8279184337178037e7
0.0022193314507603645,-0.4585099918911874,0.0007228348618485655,47.669213519006384,2.1144634013331176,10008.321144107716,9148.09641773113,2.791031417256421e7,4.550216847398696e7
0.0022093290463089943,-0.45814081326607264,0.0007636919497412909,51.33819022914068,2.51740365544599,19498.881309385448,10097.599865104716,7.375012371308528e7,4.885985969944318e7
0.002199326641857624,-0.45808360405219717,0.0007479131799143648,50.95443853456055,2.396982619769442,37087.754396384946,8303.815255456877,2.8524542600012608e7,3.260309379977965e7
0.002189324237406254,-0.4578137126227084,0.0007215936746076953,49.576801633021084,2.2339678481223615,26508.43605651031,7816.945744471073,9.989286950667076e6,3.1608371742199488e7
0.0021793218329548836,-0.4575936933266057,0.0007077420006182695,47.60422559824568,2.0964144745929794,14956.347239689569,8345.928455367492,1.3636762704094814e7,4.25944015183559e7
0.0021693194285035133,-0.45726649481619824,0.0007129322312978668,46.52686147770826,1.9268232528456015,14655.952855017375,6253.968414520676,-2.758859530624534e7,2.1418280891779095e7
0.002159317024052143,-0.4565925021473959,0.0007251386390648176,47.33006224371312,2.064791904976869,8510.034256252095,6607.883841787788,-9.308225621717324e6,2.2739103704080537e7
0.002149314619600773,-0.45562203688078445,0.0007090133968887011,47.51150482446565,2.02617222949473,-3145.544235080765,6509.021540863104,-2.2686690016436554e7,2.2671732102152213e7
0.0021393122151494026,-0.4552182862462942,0.0007064961693151253,46.83216512296655,1.9892342806798038,2367.3865799168184,6732.048349148046,-2.1129498605732445e7,2.3187764837896112e7
0.0021293098106980324,-0.45510005327497494,0.0007247761359387166,47.971323174939464,2.120497981691732,16056.755156407511,7639.371085018343,-9.444714312939836e6,3.584293130701143e7
0.002119307406246662,-0.45500562119457755,0.0007305166122534719,49.711962150085114,2.105273902146587,19510.042410559312,7241.456486121869,-4.54026341957037e7,2.7638414301770594e7
0.002109305001795292,-0.45466753872760457,0.0007383724093470161,49.60059957340639,2.012439583512513,15916.760558170636,6506.564807684687,-5.840479275653977e7,2.3612411815236885e7
0.0020993025973439217,-0.4542251483052096,0.0007340400416805781,48.080731262782976,1.9654507839559965,13001.944491137388,7887.775293523269,-1.4507046536744691e7,3.2655830151037674e7
0.0020893001928925514,-0.45326255021669204,0.0007435421873033748,48.7234263830759,2.0325852463582064,1544.9375623858357,7577.842501030621,-2.1002971162222505e7,2.8049654612919588e7
0.002079297788441181,-0.4526708588388574,0.0007369115266009131,49.79905192043127,2.2355951507876153,536.3755008923256,8141.862613813521,1.2188111567177106e7,2.869480697867706e7
0.002069295383989811,-0.45272032132255846,0.0006961171022601292,48.53900140345186,2.099218004233743,6225.060302851923,7108.855944993954,-1.2140170439481705e7,2.4333520506481387e7
0.0020592929795384407,-0.4519027926295821,0.0006923749144788795,49.14160138732331,2.05996836393232,6485.623575610693,7205.614658544302,-1.6258620473592693e7,2.3587737400962647e7
0.0020492905750870705,-0.4510920300564612,0.000711870747697849,49.77521597003721,2.2586875375126163,12537.461061673197,8966.476696429556,2.06500397887865e7,3.9214475493378796e7
0.0020392881706357002,-0.45022596612447524,0.000707904948701164,49.50093891877549,2.242427265073306,11868.14350287965,8189.196560599759,2.5985757711278107e7,3.2796826454442848e7
0.00202928576618433,-0.4491974655954109,0.0007093542976321819,48.163650275191095,2.235245621602572,15176.508040702727,7967.236173700523,3.2405636934869755e7,2.9461414602030702e7
0.0020192833617329597,-0.44874596819313595,0.0007159565460348687,48.02675615450026,2.3226632004586976,18697.867189773755,8495.56207226312,5.4946931559331134e7,3.160056350143759e7
0.0020092809572815895,-0.44828154178889235,0.0007479674280847266,50.5181030980104,2.2260494806080375,18414.273667970352,7957.0616535656045,-7.860973693109769e6,2.9109867714086607e7
0.0019992785528302193,-0.44794836899306395,0.000769061924457894,51.993018035602,2.43220183940479,24804.51313458405,8957.447676529771,2.7955287864652243e7,3.909247230928124e7
0.001989276148378849,-0.4472574830993544,0.0007718786135876658,52.71135904806808,2.4938493080243536,21449.494697031896,9691.945862213828,4.584585939887966e7,5.090610598257813e7
0.001979273743927479,-0.4471820159771014,0.0007821215232602439,54.000875886168565,2.467186346785336,23240.065847173344,9522.699249647558,8.859991558589092e6,4.192222602537393e7
0.0019692713394761086,-0.44680122715386095,0.0007961907918195876,57.06554209583126,2.4535427560605054,14583.397626049524,9234.034650608446,-2.3201608338205695e7,3.6770591764896646e7
0.0019592689350247383,-0.4460564544527442,0.0007750158285750239,56.0507728790907,2.3985043502421393,5507.3448592755785,8567.114211568223,-3.0271850153377168e7,3.4405543503205605e7
0.0019492683932185173,-0.44536991714229224,0.0007572670770682535,52.18812863236738,2.3637387570598802,9542.620485722022,8852.440923426155,4.025922314180329e7,3.596176735665522e7
0.0019392706453800201,-0.4454224214628339,0.0007662817197189167,51.94563514982358,2.3464556887515675,15836.5437698659,9696.095043158892,3.549836006209547e7,4.404241610640405e7
0.001929272897541523,-0.44506388776851236,0.0007992143289847098,55.30593419523197,2.6491894335062893,19075.696777796806,13899.978006967325,1.1361382006840578e8,9.013153365420574e7
0.0019192751497030258,-0.4447535505570704,0.0007815140482159759,54.336682445328044,2.549311408605716,35067.40949170451,12079.625745729036,7.605359029734547e7,7.089833094971696e7
0.0019092774018645287,-0.4442076155175455,0.0007628363871901608,53.054916396145124,2.4371035760874817,43364.32307153993,9936.528446537397,4.850874074321806e7,4.305783714863135e7
0.0018992796540260315,-0.44379568957185256,0.0007765788827995373,54.545258090979154,2.5038621052677295,40119.17592953024,9583.662823179846,5.6045662729617745e7,4.060002192411977e7
0.0018892819061875343,-0.4436885136028577,0.0007792331557711953,53.84019663933221,2.36570818820281,37578.773109865266,9065.921355961233,2.8387261908905763e7,3.690173444253677e7
0.0018792841583490372,-0.4430700311653782,0.000748127435090683,51.68005223898865,2.2762814386625427,31340.762460589154,9038.475718823185,2.5188957091819692e7,3.697760086000233e7
0.00186928641051054,-0.44205782513617303,0.0007162942211190973,50.202670570333964,2.331114048499727,24032.74408533426,9681.2097473608,5.440212696012366e7,4.066050825696897e7
0.0018592886626720428,-0.44122163139021725,0.0007357455060460947,53.699175542389874,2.3981820772207865,25370.624822841768,9397.10922184898,2.8198282148620587e7,3.901663318996494e7
0.0018492909148335457,-0.44052365373875363,0.0007589080117546251,56.921116799201755,2.501508419827297,19389.588982989375,9096.76944397062,3.3236991940315444e7,3.492238436168805e7
0.0018392931669950485,-0.4395085234041326,0.0007895394178934707,58.47800878565274,2.612987166917752,29372.10467937821,11498.10512362742,5.355779400285505e7,6.027469863202852e7
0.0018292954191565514,-0.4389171468192653,0.0007765915720342965,57.01921590475951,2.848178250038706,42757.68480631933,14755.43281428651,1.6670188216343874e8,8.360719624591297e7
0.0018192976713180542,-0.43831616151414343,0.0007615300957051878,54.77007996486547,2.8599538765840418,56532.14347841112,16101.426174314274,1.9192695695013657e8,1.1242447212523809e8
0.001809299923479557,-0.4376439286369132,0.0007682456297198973,54.591271855928234,2.7597044080837216,57724.21668898545,15170.468875145143,1.6797484235200974e8,1.0538074456982908e8
0.0017993021756410599,-0.4375812566107488,0.000745240863381974,54.59636404554146,2.567636886915487,43972.01445184735,11108.052677574518,6.5666236958827585e7,5.257908817137563e7
0.0017893044278025627,-0.43753235966310605,0.0007285008766254155,53.18021585916216,2.393059180380553,39599.58041798173,9185.389413949883,2.2107860736102704e7,3.8428368061124966e7
0.0017793066799640656,-0.43711515359106123,0.000741783933024241,51.94528535924717,2.3253384570166924,33193.18830173234,8137.1195185013485,-7.280550776178336e6,3.4045406922472574e7
0.0017693089321255684,-0.4366642104417842,0.0007721769203961037,53.56398063398228,2.285344711701047,25994.40504655038,7505.584455731823,-4.792956473793893e7,2.8078625015468985e7
0.0017593111842870712,-0.43646961776772514,0.0007979991524008336,55.727366090925294,2.4413753476547053,28085.76738552231,8863.722681564743,-1.698466870539479e7,3.809715348055638e7
0.001749313436448574,-0.4357757001518621,0.000780097823889615,56.397151449986794,2.5458041708162664,31001.44781322588,10548.003064557826,4.288628125050735e7,5.059840287118309e7
0.001739315688610077,-0.4356595867133583,0.0007880717249395195,57.534415315938865,2.541081172357327,13738.784538760074,11130.632400918734,3.8556931471859574e7,5.724676553207495e7
0.0017293179407715797,-0.43570057232593534,0.0008181549678404625,59.57610622838161,2.619315948732396,15685.775899329807,11006.591660232252,8.429857720605975e6,5.2592181627819166e7
0.0017193201929330826,-0.43467478410486365,0.0008208491273481832,59.67160592183763,2.6391462698256984,27291.424839766096,11141.231689569864,-1.3287850139063967e7,5.559145777828373e7
0.0017093224450945854,-0.4331537351018342,0.0007961145255901606,58.07583820090658,2.5062774568819104,27517.965755684327,9664.879086135936,-2.9003887898987368e7,4.468542738154798e7
0.0016993246972560883,-0.4321964689134038,0.00077110202797671,55.79928385351854,2.399293105812581,22790.725767663393,8333.149860394678,-3.2300026524513863e7,3.387719697087899e7
0.001689326949417591,-0.43169772384263344,0.0007645036548299346,57.26762448661999,2.5475134879909715,17291.941403677192,9290.729563231473,-3.4854085163945835e6,3.497017786450878e7
0.001679329201579094,-0.43081075099122246,0.0007762034606951779,57.06997578773244,2.678588479229869,28825.260515742233,9694.366391957788,4.5334174432933815e7,3.962461300531004e7
0.0016693314537405968,-0.4304344129569072,0.0007611027192645655,54.00704059659647,2.5734637926908555,23595.602021686198,8603.88668889746,5.524289082221407e7,3.216107307023273e7
0.0016593337059020996,-0.430324428922846,0.000781932562505779,54.8770208222583,2.546848503130171,13709.124845123095,9904.767379700837,1.933713927669177e7,4.639402701166206e7
0.0016493359580636024,-0.4300390834150021,0.000794829854296591,56.10954361384904,2.5644601030809095,7463.263294956289,9074.763790910018,3.410754655690926e6,3.497867869543396e7
0.0016393382102251053,-0.4295416830921895,0.0007979656801009796,57.851333924826776,2.5433605902683674,15547.32782205737,9416.86164481221,-1.1859143495713817e7,3.717505142766492e7
0.0016293404623866081,-0.4292993309890444,0.000809010424630556,59.158428987518725,2.6152429700404896,25979.022010833854,8738.741582470851,-5.71493726644301e7,3.402030858855991e7
0.001619342714548111,-0.42857505348001723,0.0008092713184591164,58.78559718904039,2.652668836833755,30892.30671244071,9887.251903893512,-4.154989240571808e6,4.0215122864292264e7
0.0016093449667096138,-0.42771763505935084,0.0008125269436517359,57.975409177525485,2.586915316752995,37928.93427049794,10458.556742290222,1.604402051038062e7,4.6857547377235204e7
0.0015993472188711166,-0.4267371867383772,0.0007972187292512204,56.52600431767547,2.4551609949899458,32533.13260392559,9400.373974717606,-7.470509075065471e6,3.7743013354088016e7
0.0015893494710326195,-0.42632288198839524,0.0007966818319151992,56.885241568952864,2.5955644881137085,34288.08943426667,10860.529093046836,3.469028914086663e7,5.304189153596821e7
0.0015793517231941223,-0.4258360398261284,0.000829342196677337,58.59768448804617,2.712049959560457,30956.23809752209,13470.125763714563,6.041965221459716e7,9.344291354426505e7
0.0015693539753556252,-0.42458103911331274,0.0008259854410441644,59.40381550082829,2.7944023118024788,30905.14057415981,13315.83199567739,8.689314312243077e7,9.418594703264308e7
0.001559356227517128,-0.42359460441066765,0.0008138548688354323,60.23217600193178,2.8365141354606873,33571.85548301265,12255.48330366633,7.792441143052164e7,6.91013969746549e7
0.0015493584796786308,-0.4232402081083856,0.0008066872235869253,59.16531270073845,2.63811223063683,23798.50992244147,11058.198247127608,2.2520274955310788e7,4.669266208988545e7
0.0015393607318401337,-0.4232847202658886,0.0008097107271475125,58.82250433975559,2.476692625042772,10739.88275102371,10039.650491143026,-2.7923711612692166e7,4.221420892941126e7
0.0015293629840016365,-0.4232491101549822,0.0008071879993546564,58.52314245955049,2.430242685624289,7079.477940572175,8647.933980012465,-5.9883542742617264e7,3.3469252152755104e7
0.0015193652361631393,-0.42274213720645637,0.0007920438789906714,56.612597719256726,2.4292721485529154,3382.3092876286846,9581.980513072393,-1.4036864437973658e7,4.154177016420036e7
0.0015093674883246422,-0.42166042908257806,0.0007821471169144987,56.586099067901806,2.535509224730478,4070.3340171750133,10509.426712531458,3.0528526233995367e7,4.518018725274033e7
0.001499369740486145,-0.4206225206730305,0.0007832181286948743,59.290003597585354,2.7026198088484334,18812.658205345393,9608.662191919484,555879.9825991082,3.846641892406777e7
0.0014893719926476479,-0.4206492319838144,0.0007819169527912782,59.43452270591973,2.5356567156458705,24884.47627041011,8428.750262425494,-5.37084024198808e7,3.336722060044536e7
0.0014793742448091507,-0.4205554719513457,0.0007930139809808682,60.1751654121006,2.5548237481811182,28422.56444582377,10839.758655693144,-4.1602409263483e7,4.709166058234339e7
0.0014693764969706535,-0.4199970835276763,0.0008071614042332593,62.35720934003517,2.68290907984466,41700.772186389535,11613.93622782853,-1.8197707919753022e7,5.077647101143661e7
0.0014593787491321564,-0.41923092900493064,0.0008097950686585,64.23363321217077,2.90988999926131,40278.88164698358,13123.41171748437,5.684771594946062e7,6.39653586490873e7
0.0014493810012936592,-0.41802349917354875,0.0008350963116285784,65.83399419804745,2.973993171476709,31140.769527448738,12699.958470185375,2.999125107003776e7,5.9155164357631646e7
0.001439383253455162,-0.4170191554793855,0.0008621104991850486,65.44286216256177,2.9134258106910473,23654.623054763175,11077.454869880588,-1.405127709969208e7,4.237618143986132e7
0.0014293855056166649,-0.4163643852454552,0.0008720849886353884,64.99344192083676,2.6911275116972493,18549.48740371638,9635.361747093835,-9.30014451023111e7,3.9638784002567925e7
0.0014193877577781677,-0.4156816209731041,0.0008874669847789089,66.43006533601424,2.813911400997771,27729.51496399279,10973.78223501428,-9.241202477744904e7,5.6116341472766384e7
0.0014093900099396706,-0.4152083324076375,0.0008588260809590155,64.81259329725549,2.7652197989620197,29972.388394623136,10808.202910178636,-6.091981382165506e7,5.101164356398662e7
0.0013993922621011734,-0.4153346026352956,0.0008460348288382579,64.94032541026154,2.640883796916165,23694.23240734243,10158.284536988578,-7.358699543039888e7,4.028532523379457e7
0.0013893945142626762,-0.4151032687544357,0.0008204604851887551,63.85006949932313,2.636553580052566,21702.79474457425,10582.284803481043,-2.748133826111122e7,4.0920979580959514e7
0.001379396766424179,-0.41418051164527425,0.0008025084889405613,64.39823193535612,2.7800292234867046,19141.46009474051,11467.890892973874,-3.7272994391772724e6,5.263894638300677e7
0.001369399018585682,-0.41333432936432657,0.0008156452388854139,66.28033639679697,2.889406607555137,20542.56846221845,11324.211906632718,-2.052750603812315e7,4.824011485946853e7
0.0013594012707471848,-0.4125154298634152,0.0008244868920460716,66.28189605903621,3.006965355333441,27974.85816596232,12593.962339853777,4.5739674954517126e7,6.013239020863731e7
0.0013494035229086876,-0.4116748773281579,0.000821353175530776,65.67196636201075,3.1107285827824778,21670.176460522714,13106.975474009068,1.1645372416896386e8,7.041661239496084e7
0.0013394057750701904,-0.4109314394716348,0.0008114736854879664,65.93192291378438,3.2085885336264566,11783.893063523416,15486.64003713901,1.8543393239778858e8,8.840395861940275e7
0.0013294080272316933,-0.41041888333307,0.0008219427819183943,66.5133247654367,3.303361034804818,15502.670893614484,16561.599730923546,2.1496084775637248e8,8.917737156650749e7
0.001319410279393196,-0.4093591874667036,0.0008313819902342869,65.062559191982,3.1286127376008337,27618.67761141299,14004.629389450447,1.2097089204382245e8,6.044207563160262e7
0.001309412531554699,-0.4081494382151577,0.0008385453556624779,65.79238302973377,3.051957616750485,28698.58811805659,12701.491114980377,7.315002142122634e7,5.619027091924707e7
0.0012994147837162018,-0.40734950969266354,0.0008288174977842027,67.43610419024199,2.975308917122272,32712.826237962294,11692.065652885365,2.039113338338173e7,4.940537850252645e7
0.0012894170358777046,-0.4062237821196613,0.0008000660937457172,65.3345152794211,2.8873833572250067,27130.239972339936,12241.932680467615,3.0865301799660753e7,5.569975709158044e7
0.0012794192880392075,-0.40494191125861834,0.0008011099352241189,64.7529229930507,2.9684141357854927,25004.48390979632,11850.280813118563,1.5248509753310421e7,4.834851756264396e7
0.0012694215402007103,-0.40396010887186273,0.0008197262124023444,67.18936788768615,3.2342930937283962,33374.71509261722,14494.935363660501,6.937094525980613e7,6.678089709560526e7
0.0012594237923622131,-0.4032944069409277,0.0008509240932839575,70.49263534891794,3.2542968739321347,36996.50707667811,13729.009766546984,8.084987230558223e6,5.875503540741218e7
0.001249426044523716,-0.40274753623254944,0.000888020390943216,72.30298691581297,3.1931401697131734,31445.37554835823,13305.771000731846,-4.684159529974369e7,6.490204403066004e7
0.0012394282966852188,-0.4022546929185628,0.000899640550232691,72.85551090861283,3.2837284333525307,42571.22128670708,15442.415722439293,8.759609292518882e6,7.98048442223049e7
0.0012294305488467216,-0.401454502148903,0.0009168249993603475,74.15484004172104,3.4109811834297314,59788.79917810846,17291.06163454443,6.4475011023421034e7,9.064274149252154e7
0.0012194328010082245,-0.4007338566248945,0.0009122562068382361,75.6706030333644,3.53914259035703,68828.51138527157,18706.947226212513,1.1910819080346514e8,1.1282509568501803e8
0.0012094350531697273,-0.4003834113496414,0.0009096247604093062,77.15036622745168,3.63076538043632,64451.1413801927,20370.481355732838,1.5709402747028264e8,1.379323557125805e8
0.0011994373053312302,-0.3993853764293599,0.0009123332302764202,79.28774470542909,3.6932053805757055,57223.2509261552,20279.261595731292,1.41269015729392e8,1.3966532342366076e8
0.001189439557492733,-0.3982078116505873,0.0009204259414733342,79.02282883268107,3.7282397661817663,48821.53606306059,20695.218225931043,1.934504828385292e8,1.3984913675676098e8
0.0011794418096542358,-0.39765351645686314,0.0009097395026930249,77.34817458661308,3.5384999932274512,46440.395467576454,17803.774473780126,1.2527789997104588e8,9.575716612574635e7
0.0011694440618157387,-0.39739611844456524,0.0009417049037031847,79.96506668246047,3.705844820946455,49610.87246843449,19617.397273083996,1.551964004066864e8,1.202940166587868e8
0.0011594463139772415,-0.39673976101796143,0.0009440241507802997,78.77319945122747,3.6773378587683068,39034.71986225213,19087.997309435523,1.7557325969498608e8,1.0887251671782501e8
0.0011494485661387444,-0.3955851801639947,0.0009398251512861523,77.7081853653246,3.276730344110431,32690.031412754004,14886.852863860264,-3.9863117891704306e7,6.919825269829844e7
0.0011394508183002472,-0.3951187360070762,0.0009396911154937432,76.2086664026761,2.9512529722330547,37910.87469177005,12246.46676564952,-1.8088200730290154e8,5.626320797478591e7
0.00112945307046175,-0.3950238722221984,0.0009597160388310182,76.1498775973238,3.0463373243062173,38217.60564872379,12107.514431013295,-1.5351619260309526e8,5.5131043530599594e7
0.0011194553226232529,-0.39397495665820315,0.0009536314393639051,78.45414285377475,3.2152357631052326,45500.785967635835,13693.545035638106,-7.719130300223239e7,5.974425395592415e7
0.0011094575747847557,-0.3925618938161351,0.0009192224254296621,76.81813694351268,3.2083507191684513,39816.230358851266,13942.863249579832,-3.821561963276758e7,5.878245059164976e7
0.0010994598269462585,-0.39079150027193826,0.0009140747929592377,76.07274169315849,3.3300949659040815,52053.64893555555,14378.869950590575,649800.3274604247,6.562328708518252e7
0.0010894620791077614,-0.3896938375137106,0.0009521675895446085,78.65961010203564,3.627850285166358,61371.21781907733,17274.625657532033,7.048359701405632e7,1.024946729731784e8
0.0010794643312692642,-0.3886040068906732,0.0009575527141951741,79.31592450361396,3.714589232289548,51939.12199080877,17724.134729854155,5.158949566735256e7,1.0308635669006237e8
0.001069466583430767,-0.38844194093509576,0.0009517365543922542,78.3525718789948,3.7452110343004743,42462.92046679874,16108.7958597633,5.435108035094865e7,8.052818653314726e7
0.00105946883559227,-0.3884421897836146,0.0009414711308055234,79.03289046613608,3.6071389235950377,30735.471595569008,15535.976422549616,2.759005395470289e6,7.338291893817873e7
0.0010494710877537727,-0.3881732237073302,0.0009435239028548395,79.9077753525925,3.633252245788842,28767.67137964194,16630.157982471414,5.0210927448452845e7,8.018885758500212e7
0.0010394733399152756,-0.3875032963808044,0.000940635179919349,79.4822455597657,3.6541719188422523,25721.2269345616,16390.15315243194,4.572545645774673e7,8.205041529324324e7
0.0010294755920767784,-0.3865184832472296,0.0009223249526748679,77.09435604480485,3.5548652913719607,36616.633022322094,16223.39296913695,4.356223006468924e7,8.892420009130302e7
0.0010194778442382812,-0.38567257873751803,0.0009011282787016838,77.47879925422025,3.486239827308619,34215.11605541192,16640.496115455266,1.135688883145547e7,1.0456174569932665e8
0.001009480096399784,-0.38480885905475587,0.0008926400443748111,79.82924825582977,3.407719746467594,18172.554424686357,15246.103809066079,-2.8788332938648712e7,7.44556688553425e7
0.000999482348561287,-0.3843767665640044,0.0009029600594861837,80.77658444964824,3.312097834005204,17509.217742946123,15443.980309535666,-8.201248565150973e7,8.176396511786424e7
0.0009894846007227898,-0.3839219858368451,0.0009188958392681013,82.80448835735005,3.3953587392349887,29102.935341545377,16142.507966200126,-1.2265047022410266e8,9.316863666435342e7
0.0009794868528842926,-0.383265979957534,0.0009005601794956969,80.32237132022136,3.3225195095520843,27708.87102559892,14191.883500937576,-1.0485642995172578e8,7.538418349574134e7
0.000969487417023629,-0.38288216046290474,0.0009024267876726747,78.2032649554808,3.304299989487375,23655.31826709532,14179.413185825619,-6.991033322152974e7,6.44453984314378e7
0.0009594873408786952,-0.3829195790039375,0.0009046656692682554,77.73602337934129,3.556287016100122,20264.599977010526,15776.174741224664,5.159157202263386e7,7.163350082233608e7
0.0009494872647337615,-0.3823737686538952,0.0009135275259644452,78.96108757720518,3.6724103881595482,27552.56501672441,15919.233999408456,5.3343974847672425e7,6.165472636111289e7
0.0009394871885888278,-0.3812226589542988,0.0009129224121268521,77.15129941285326,3.3870370967801318,38512.61586544352,13715.001540008347,-7.771170711609098e7,6.2275478176019974e7
0.0009294871124438941,-0.37988954036295763,0.0008894112011345308,75.39705389260351,3.2333194656485658,35052.781600914335,12263.050634706697,-1.4802230883189517e8,5.618502136360085e7
0.0009194870362989604,-0.37849358172592473,0.0008797726165905061,75.53944952166881,3.4221267262819843,29799.926487492372,15848.703598412498,-3.958174961656792e7,8.855364018691862e7
0.0009094869601540267,-0.3772092843750143,0.0009010584843599976,77.29985845165687,3.6479486296783006,35907.34584574358,18735.657168826532,5.6556576134862386e7,1.1087018859741868e8
0.000899486884009093,-0.3763646598980704,0.0009172097346720667,81.01153115248613,3.760743896964793,51233.218833590436,19804.894473425964,5.770991455537141e7,1.1831914177299066e8
0.0008894868078641593,-0.3752380217560858,0.0009327650381785761,83.99208154378975,3.542298923977919,49734.05294909637,15985.496484400972,-1.0334076431488384e8,7.311129916725628e7
0.0008794867317192256,-0.3738295986182347,0.0009291141267937361,85.53637618405452,3.6055913630799687,57463.36902967053,15978.293119449325,-1.2270194016518705e8,7.80398491320813e7
0.0008694866555742919,-0.37319687599528695,0.0009465918301013947,85.68380244034002,3.669191434352308,47439.4482561639,15712.98931995193,-8.20408895267782e7,7.685246390589993e7
0.0008594865794293582,-0.37259732799307677,0.0009700722283281796,84.93526230737186,3.650388543779365,48490.01519129718,16171.021265864294,-2.030755721140035e7,7.83270742614864e7
0.0008494865032844245,-0.37199302424903724,0.0009652775492821802,85.7130976376576,3.924883998267592,64193.151756581436,17968.501563367136,7.413407596171537e7,7.864922741749339e7
0.0008394864271394908,-0.3709729711207037,0.0009533331786748903,85.77690347434381,4.107470137533139,70226.59804951926,18429.546044125476,1.4561292028261453e8,8.305574244140291e7
0.0008294863509945571,-0.3702962247360847,0.0009692624353300756,88.527932611146,4.266871092330331,70192.83386000842,19735.10206730403,1.3977318858576488e8,9.511878942431101e7
0.0008194862748496234,-0.36946155424707106,0.0009742743084653076,88.5122865411032,4.084440113823459,72216.83476615247,20220.89004753159,3.497742443128224e7,1.055147688138878e8
0.0008094861987046897,-0.3682352600391314,0.0009702462464371962,88.09136808737317,4.130914583699721,92841.28165664883,21546.280109803112,1.0851934157395536e8,1.103007116216259e8
0.000799486122559756,-0.3672634624260245,0.0009764066133333023,85.79648526252846,3.9389276424815236,91807.89111951306,19292.506273193365,1.0362993127833806e8,9.868369468167228e7
0.0007894860464148223,-0.36693550581639284,0.0010087833932400738,89.18690772842687,4.013544619261708,87909.32516669531,19240.12467446712,5.84910411568847e7,9.385845594551055e7
0.0007794859702698886,-0.36601879453909353,0.0010295185713190711,91.62841356797391,4.129904280803695,84428.18917743715,21229.493166908276,5.685340568747278e7,1.1227099772204635e8
0.0007694858941249549,-0.3653883689761278,0.0010514188205437256,91.60242056594767,4.148772140197228,72260.37066115471,24691.525243604898,1.2384768562400651e8,1.6133809287441412e8
0.0007594858179800212,-0.3648209343505732,0.0010464552191374657,92.59749557188562,4.207418714042476,51514.39317574488,23532.31569216393,1.3342243433815753e8,1.5058399242015973e8
0.0007494857418350875,-0.3637041120510257,0.0010404043744633475,94.51725140409182,4.4750460326643955,46511.23172600842,27856.48231744827,2.7055358560829455e8,2.1023034037581626e8
0.0007394856656901538,-0.36269309723199694,0.0010489285468338776,97.67167557478847,4.943947899816794,78272.63925627436,34848.22024778114,4.797469921818647e8,3.233443030288654e8
0.0007294855895452201,-0.36126793121091033,0.0010797864591030762,102.47516555444686,5.424875595692584,97578.25479403697,38066.94194154865,6.340042925297047e8,3.476532754048192e8
0.0007194855134002864,-0.36022397983029075,0.0010912279664516016,104.0332488213981,5.293789593225428,109356.12421683957,35352.910437922015,5.5718819679399e8,2.93549448193617e8
0.0007094854372553527,-0.35932122522874854,0.0010924967052927347,106.5750129042419,5.020692049328264,112690.73071459246,32671.418838908943,3.428013820423508e8,2.633398210084214e8
0.000699485361110419,-0.3582663337037957,0.001100644306472526,109.31356288656139,5.236654265362868,118797.32517522703,34727.29585651176,4.675240490195958e8,2.774535876708702e8
0.0006894852849654853,-0.3574316618995363,0.0011113251778891709,110.18718238923317,5.38800353448852,137477.37825714098,38440.732053090185,6.897737936823932e8,3.2759188672243345e8
0.0006794852088205516,-0.35647189208985947,0.0011288609609953408,110.5981616072904,5.391270168277429,141103.33358425472,42455.57086271231,7.311691404870582e8,4.2245353823934597e8
0.0006694851326756179,-0.35541831049522443,0.0011474955316148003,112.24549349162294,5.284809145977685,124061.19104221657,40464.90175311188,4.888315652536738e8,4.004193922134635e8
0.0006594850565306842,-0.35410073061876757,0.0011516369462101995,112.3131845652397,5.158949084380098,109500.1763738424,35194.058096996574,2.957914226618919e8,2.883023918047054e8
0.0006494849803857505,-0.3522923752654169,0.001143969637476627,112.78937856554508,5.1742838411222944,103929.20951135848,31813.755696805416,2.3227775915371218e8,2.2223212207590246e8
0.0006394849042408168,-0.35094881386560156,0.001139332031765873,114.0751669566624,5.380291120421765,119087.55657683699,33929.182906456466,3.331691371150044e8,2.4030754403509676e8
0.0006294848280958831,-0.3501200783187378,0.0011346238649685245,113.58982455495172,5.381563385285235,128555.00243898222,35811.22359158752,4.5330233038519686e8,2.6587598058170056e8
0.0006194847519509494,-0.34939820696611423,0.0011283090578958763,112.56410182688653,5.3540370144033,146164.84807107208,36236.97758582879,5.0487985695655924e8,2.770316621683043e8
0.0006094846758060157,-0.3486654220806086,0.0011227667527280757,110.89011557246958,5.232072555939853,127555.99694437807,33746.0312700185,3.8391311022173303e8,2.6177210332392958e8
0.000599484599661082,-0.34803699781253816,0.001126922990010583,111.71455589830292,5.313824136196964,114836.01614340609,34746.381999486846,4.2417749083931994e8,2.6103844105613625e8
0.0005894845235161483,-0.34722203904877824,0.0011167529646282184,110.50331533273123,5.134546183916697,110585.74040761881,31216.7162116073,3.418453166927631e8,1.91022180200418e8
0.0005794844473712146,-0.3459502676304983,0.001126862136205466,112.49385267185009,5.065700487481859,108303.82856892227,27995.059773244946,1.3671071669505203e8,1.6104617191047442e8
0.0005694843712262809,-0.34437712955634925,0.001145955187313532,114.98749618320694,5.0584158713011895,115130.07085016715,27370.75041034422,4.101637103014504e7,1.8054933536945504e8
0.0005594842950813472,-0.3428260171528236,0.0011520590663829948,115.7610224881096,5.339301225300116,135109.06051189973,33406.23954754803,1.9245024629968715e8,2.7438898626103246e8
0.0005494842189364135,-0.3411600818916486,0.0011479346411120282,115.82075907150954,5.5650619396436865,122255.1503967909,39037.287519560734,3.2595827376919127e8,3.407921673945796e8
0.0005394841427914798,-0.3400929634538188,0.001155887217025268,118.10851437264776,5.668286479276803,98933.92442899308,35337.43331998394,3.137474071562983e8,2.5950438442016926e8
0.0005294840666465461,-0.339337953475173,0.0011681828857938751,121.63137125206349,5.681457983497144,102581.90576363112,33985.011162674746,2.892154879698246e8,2.1571593929167816e8
0.0005194839905016124,-0.33865025722740394,0.0011677689817375598,124.15626967640587,5.624511737489613,139281.07250931268,34857.03167076279,1.726345827708833e8,2.223027101669034e8
0.0005094839143566787,-0.337887770379617,0.0011594033682502524,122.93155265219737,5.3644574546313155,131531.72660869893,32001.795211165852,-4.9003026930872895e7,2.1008888800233695e8
0.000499483838211745,-0.33676041793574407,0.0011622254342948562,121.74986394520482,5.312616552699524,116552.15233181919,30350.875858410698,-7.163547153863882e7,1.911987069488213e8
0.0004894837620668113,-0.33508327727483994,0.0011756491176379078,123.82264171413019,5.40406510686617,115256.68118565918,33400.708762490845,-5.239689872834752e7,2.3119065921518072e8
0.0004794836859218776,-0.33317031056669655,0.0011924058997908437,127.45478936348402,5.766573914935686,136201.44026378522,42708.12296361451,2.3432555819729456e8,4.077423152428795e8
0.0004694836097769439,-0.33149133890966187,0.0012051784971250142,131.1097698210791,6.0269389605191765,149611.26394611545,45950.77051724701,4.3207563095257354e8,4.800032950573549e8
0.0004594835336320102,-0.33032625946684857,0.0012248810135251612,136.99128789389832,6.294873181123169,153354.58796713926,44825.59930991764,3.4827894730189246e8,4.151386630015355e8
0.0004494834574870765,-0.32928071236956746,0.0012126105960216416,137.56101828556305,6.215842970896467,140719.77356755515,44016.28735005645,2.4639113016813862e8,3.740997639015345e8
0.0004394833813421428,-0.328323243396313,0.0012045390293847456,134.99886741301313,5.912723066601942,106913.41879079319,37594.52064978685,7.522713422494069e7,2.6881577764898556e8
0.0004294833051972091,-0.3269515099392447,0.0012184945506864475,133.91372554599474,5.7942409313083525,95056.80831726546,37546.547078232674,1.2628218999358237e8,2.6719656805951825e8
0.0004194832290522754,-0.325385251507003,0.0012107912300864097,132.12389140438458,5.736418057962542,108347.14683676121,36822.710233811,1.356036663500397e8,2.4879117817120153e8
0.0004094831529073417,-0.3236044695315504,0.001216785007226553,130.73816688455048,5.692895056216211,123578.58849420416,36521.743250614025,1.709848098388799e8,2.2796260397769764e8
0.000399483076762408,-0.322006231560008,0.0012470752771652773,133.68636682652172,5.92707821502327,146342.394969505,39568.956183914604,1.5502000167959e8,2.591448674653978e8
0.0003894830006174743,-0.31988369160816366,0.001250152447476642,136.1567222443215,6.210078725801554,171012.667361542,40597.39777460785,2.052898262149933e8,2.77381814687798e8
0.0003794829244725406,-0.3186061760058947,0.001268220823292076,141.61292054967004,6.8160587304205045,199311.7907542269,47843.41830896986,4.66639200488492e8,3.9943656702031904e8
0.0003694828483276069,-0.31799743005375786,0.001289713717510148,147.42056417273545,7.644456617586959,249565.62781854864,70177.5610228291,1.1895373586100779e9,8.922607317765075e8
0.0003594827721826732,-0.3169334214764313,0.0013003055998614642,151.15616308315117,8.053068346086416,274948.1540847657,81374.61598353257,1.6296997149936035e9,1.110558230324868e9
0.0003494826960377395,-0.3157664699316083,0.001296350300307838,148.73005844650544,7.974863996264397,262428.4102935717,84547.08660095312,1.7173714668055284e9,1.2089823381318898e9
0.0003394826198928058,-0.314551660584737,0.0012786449442591093,146.65719233219218,7.520383999518072,229318.68743742807,70171.46036405473,1.2579270221684732e9,8.712234310166608e8
0.0003294825437478721,-0.3134375861139124,0.0012864163737401227,148.62412202031183,7.534330851654369,236783.08538375606,66001.75474481084,1.3532558240708663e9,7.231798465500816e8
0.0003194824676029384,-0.3122687031293317,0.0013317718822874775,155.95885264146654,7.821081700833773,267708.56101000565,70503.45210774292,1.5366695249661977e9,7.294585317731165e8
0.0003094823914580047,-0.31050375454397,0.001343664373417049,160.3910763288188,8.008428024479882,303474.15648100094,73144.61885882015,1.518098300205616e9,7.748181992679497e8
0.000299482315313071,-0.30880992870702173,0.0013402586357292954,163.5648040227606,8.332495151929027,334712.0637182234,74524.2532276916,1.7118908402517729e9,7.672566539125035e8
0.0002894822391681373,-0.3068150499187468,0.001352205400125173,168.6913079593107,8.584050558430292,353875.72609042306,77859.25968776498,1.9028676808045511e9,7.905529102497746e8
0.0002794821630232036,-0.3051290961658233,0.0013745362270916879,173.87427328189918,8.71888406858816,360520.9799015027,80594.26543136318,1.7926334383319728e9,8.685701820081828e8
0.0002694820868782699,-0.3030702855985219,0.0014030114409855628,179.01442223909103,8.771667726165868,358145.28393848776,75264.90496844282,1.590827141903029e9,7.269509612465171e8
0.0002594820107333362,-0.3010869469099198,0.0013998200517255518,180.3898239996808,9.047781941877336,377317.0738913738,78793.55900238531,1.9241724898255298e9,7.525825723882393e8
0.0002494819345884025,-0.2994770308353618,0.001402427242769712,181.95607078873877,9.152328922943266,391663.47593011725,82700.17502674658,2.0235806945033278e9,8.33896639561057e8
0.00023948213492985815,-0.29805592743113085,0.001419017424787648,183.0642181176591,9.22075944988245,426184.05815981276,85259.65908843558,2.0787437767931476e9,8.578243218169047e8
0.00022948264086153358,-0.29668352789515484,0.0014239559784961187,182.32288575349523,9.358739545000688,445682.57901239744,92811.1652164181,2.2460704125541425e9,9.910440103687953e8
0.00021948314679320902,-0.29514751810337475,0.001420313577688706,184.5490163192483,9.58285412101375,469008.30345445103,110078.89011542384,2.5719720874324265e9,1.4602034014498534e9
0.00020948365272488445,-0.2932498677148542,0.0014240597816173306,189.5234637022962,9.628433902676086,477338.91112067533,122174.3561252153,2.4565720460741587e9,1.8445166481680055e9
0.00019948415865655988,-0.29176594781636234,0.0014388738750005985,196.06574492312612,9.732359229229754,444824.17533167417,117170.47639396807,2.1361579076575363e9,1.6779546271452594e9
0.00018948466458823532,-0.28981619228346245,0.0014583009338850117,201.53587721069513,10.076981966427656,426246.17150671576,113178.50014169516,1.9055951338144941e9,1.5593465112485232e9
0.00017948517051991075,-0.28777238813666917,0.0014914332482808329,209.34310837566994,10.422531353055122,386722.3047397826,110117.98159467558,1.5749184897658598e9,1.4764212061524804e9
0.0001694856764515862,-0.2859875391403475,0.0015315887180641123,219.71654787084822,11.08776802250757,338708.3573733707,117178.58010910598,2.011993299387295e9,1.5409990918651483e9
0.00015948618238326162,-0.2835771883799898,0.001538493355388466,219.4893198264652,10.884449170751456,330540.1023002213,110982.3617373518,2.1082565658741279e9,1.394674385621249e9
0.00014948668831493706,-0.2811501184165172,0.0015385276858448664,216.70360137380825,10.69346539614948,335875.0547458713,108756.48676028267,2.2770443914828916e9,1.30836850592397e9
0.0001394871942466125,-0.2792905483163704,0.0015375798655313073,217.1001196211089,10.94316085477565,370589.0182100926,111173.30833509358,2.55636251465408e9,1.3050656430288815e9
0.00012948770017828792,-0.2773497368219687,0.0015245364187386485,216.80181637892912,11.0565571518091,406097.7033228458,108186.33160408882,2.594998875926811e9,1.2054765151475675e9
0.0001194881260744296,-0.27536753906987727,0.0015273172364251675,218.1606985601,10.958217475400325,411190.6876820375,103804.69277269348,2.3219931296078844e9,1.1716418256893556e9
0.00010948834096780047,-0.2739310491857905,0.0015250582362986405,219.60677290852144,10.716864944723941,408577.1731914771,100585.74547145056,1.8286736461279685e9,1.2386712219651673e9
9.948855586117133e-5,-0.2712878927857382,0.0015402482796325215,223.54074607139677,10.543913144344746,380806.86555287533,104041.77594101556,1.5444133049162672e9,1.4084146879278102e9
8.94887707545422e-5,-0.2681570619588674,0.00155803648321738,229.6295537182985,10.784436049164139,350769.1693472951,110018.42493664552,1.900838418644419e9,1.419587625371274e9
7.948898564791307e-5,-0.26575940041682045,0.0015545152994338124,233.01575136142287,11.261521758974004,379003.264468599,117886.9293700379,2.596190789138634e9,1.4955611834692123e9
6.948920054128394e-5,-0.26373420512359735,0.0015531010262882432,238.4233564845022,11.648461922098106,415975.7031138389,117757.39625561706,2.7027187164826303e9,1.3626339288184986e9
5.94894154346548e-5,-0.2619678831178608,0.001573586791778205,244.96892912276957,11.971932009487006,425959.55980964075,111214.64929938625,2.419713673799325e9,1.0863865165517213e9
4.948963032802567e-5,-0.25962998304945356,0.0015772235183039933,251.43421821380855,12.113440318001318,453034.19321267406,109394.1724215165,2.0298989377401667e9,9.785486430181274e8
3.9489845221396536e-5,-0.25699047788958707,0.0015902730821029073,257.3120767005153,12.094688031123466,463088.5247394695,100672.04705029017,1.3617721565463235e9,8.152556731292841e8
2.9490060114767402e-5,-0.25492785257550715,0.0016000682198640255,258.5492194403115,11.804368309716978,469723.39415541326,94120.29735594666,7.058460645603215e8,8.002461179981722e8
1.949027500813827e-5,-0.2526096058198891,0.00161044080406252,259.0718378961347,11.721528579297702,440081.726549568,90662.06591822903,4.8408954618762827e8,7.649866771259983e8
9.490511729381979e-6,-0.2500502203143515,0.0016436270809292504,263.48437972334636,11.972708692774143,500673.0057313626,101402.93123244101,7.260850416017212e8,9.481354936700536e8
-5.092371111459215e-7,-0.24768694737689292,0.0016726181489716597,271.89079287410146,12.454700211449067,580981.0513468338,119227.29368363302,9.222515167471144e8,1.2914035177911718e9
-1.0508986633794848e-5,-0.24506338786767265,0.001695020886980902,280.3396499972298,13.079251588655646,620327.559460684,124533.34478261182,9.666563225941063e8,1.3941212983061695e9
-2.0508754460024647e-5,-0.24265638156698152,0.0017305411653101798,289.71659868141705,13.703972958602021,659860.9761337177,126427.82229024397,1.0215760922013934e9,1.3360892925941625e9
-3.050853956665378e-5,-0.2402447021866901,0.0017551982180852496,295.65391582711516,14.207193790074022,700291.8667518001,130379.22401129072,1.4785368185325248e9,1.3447390577457495e9
-4.050832285429351e-5,-0.23807385846781562,0.0017548700888969718,300.0004939956518,14.798783784193136,783939.4949408419,143408.52390716728,2.6473930013543105e9,1.5256833489908943e9
-5.0508107960922644e-5,-0.2356711616703551,0.0017623894636359695,302.2065509018148,14.799795884460114,829945.9962629572,148267.7389049536,2.5403940492159038e9,1.786709060815134e9
-6.050789306755178e-5,-0.23304601786371495,0.0017843109905808646,306.4251346993594,15.224128076049679,912147.9061255923,174625.93410174054,3.438044004882692e9,2.5724575528170366e9
-7.05076745362021e-5,-0.23021569940419204,0.001819165924750557,318.91979381348085,16.324773218082367,1.0434653326631091e6,214338.28109641926,5.035334784808998e9,3.535918323559934e9
-8.050745964283124e-5,-0.22700700857252923,0.0018515178528111752,333.1911408834471,17.511910279645047,1.176917103430503e6,245606.7274963487,7.052966578121665e9,4.080368361567771e9
-9.050724474946037e-5,-0.2238300735396315,0.0018936918342205,349.41759604633535,19.02908490516716,1.3430686620116278e6,287007.1034410197,9.71196742444707e9,5.058768988396262e9
-0.0001005070298560895,-0.22072433516911497,0.0019599835722316885,370.74429707525275,20.34373021326134,1.49698888398328e6,332503.79417521885,1.1960402548918644e10,6.441916868863897e9
-0.00011050681496271864,-0.2174209360529062,0.0020403789232507257,389.504405917617,21.430003533784046,1.6526371061932049e6,369700.6198388279,1.4080077736822573e10,7.43089537629231e9
-0.00012050660006934777,-0.21412694824639197,0.0020939258758334587,404.0957052050966,22.148294659642406,1.8219378048057351e6,391423.4384866603,1.5566643330960035e10,7.847944165496381e9
-0.00013050614506937563,-0.2106946859243626,0.00213717146636723,411.98262208396125,22.500306444483286,1.858535570961032e6,389789.8244659475,1.5817673734406525e10,7.554916417243957e9
-0.0001405056391377002,-0.2067019259861977,0.002157877034457817,416.70853992365414,22.259252966531978,1.8216669211052817e6,352886.76349701826,1.3950803244645761e10,6.006987178705749e9
-0.00015050513320602477,-0.20308314817418976,0.0021781202798218627,425.0424422402811,21.896216746680878,1.8791323990872577e6,331920.810578094,1.2247636501949247e10,5.366631301109263e9
-0.00016050462727434933,-0.19939162829187398,0.0022007287219851053,435.1699588163181,21.664818781918573,1.8869293900205079e6,316471.9486893546,1.0505432304526293e10,5.135718596785255e9
-0.0001705041213426739,-0.19578107218463764,0.0022377928343909103,451.4600620394446,21.751376142873735,1.9225232250471525e6,300507.6304762908,8.7091145883653e9,4.719754805450847e9
-0.00018050361541099846,-0.19180696695730592,0.002291757243374027,472.6347754681488,21.966827187503704,1.9995998935446227e6,287554.3327339258,6.20660422024942e9,4.295788319106359e9
-0.00019050310947932303,-0.18734661782234593,0.0023251689111614933,497.0911085205402,22.5411929743869,2.0436884061854228e6,303773.79925828386,4.2763860416681075e9,4.810468394992118e9
-0.0002005026035476476,-0.18254676955423527,0.002384385098121665,528.8569358253262,23.895455960911587,2.1536821836470896e6,342957.28708015714,4.68150355465232e9,5.696095595386558e9
-0.00021050209761597216,-0.1780757208910693,0.0024545258677728496,564.7780939265593,25.811123582129895,2.336659156080121e6,384223.3681984387,7.282765833253687e9,6.247380789679072e9
-0.00022050159168429673,-0.1740478244601033,0.0025238373863904306,594.1587639016003,27.259636342933373,2.4586494509922033e6,418113.55426525994,9.043254976531147e9,6.771552373837413e9
-0.0002305010857526213,-0.17042986074432143,0.0025929163517219777,619.4194685543346,28.697072320119485,2.620458393871724e6,470433.6209191346,1.152474680600324e10,8.10312409624096e9
-0.00024050057982094586,-0.16607394571584144,0.0026490709718052495,647.7232737959857,30.6074298110118,2.7661963378301663e6,537995.8397708475,1.4525367429746202e10,1.0454073923561935e10
-0.00025050045223906636,-0.16159348352815192,0.0027038064705305876,673.6444386648604,32.120411954123085,2.9798506234531887e6,580792.1635589056,1.6631373349813515e10,1.1914678465162153e10
-0.00026050052838400006,-0.15681582254509727,0.0027445903518288324,691.920941005578,33.22240550964933,3.2673999321432416e6,618421.7458776871,1.8720316649804634e10,1.3220959213902737e10
-0.00027050060452893376,-0.15205269226002618,0.0027875492433482507,707.3816707403839,34.16168558444579,3.5129129055459155e6,648968.8640081136,2.0249314852984303e10,1.4475933837501242e10
-0.00028050068067386746,-0.14720012289874812,0.002852752389971272,730.7249017444497,35.79829513917338,3.744552252904973e6,688948.7286657472,2.2030802367802505e10,1.5894961699323307e10
-0.00029050075681880116,-0.14208890508095426,0.0029038674631041554,758.0744943519138,37.19661738678077,3.8956424183853273e6,703430.2444430063,2.1760981499464226e10,1.5601124245443897e10
-0.00030050083296373487,-0.13691935274343814,0.0029351609812844235,785.6312512265876,38.158307740310825,4.0950518543058247e6,694801.7219741957,1.9813595061493023e10,1.4898558893372307e10
-0.00031050090910866857,-0.13230816737321832,0.002978701200560679,817.3089733268722,39.2434049628187,4.364868936821768e6,701351.1713655953,1.940994152438434e10,1.4882242762382633e10
-0.00032050098525360227,-0.12732172246592896,0.003044122885105025,857.370238508363,40.6851998560106,4.683324518093888e6,749095.1927251103,1.9963787537163147e10,1.6574122024057495e10
-0.00033050106139853597,-0.12166228660637739,0.0031115667832280086,898.0503375693957,42.39435157574054,5.13654377618964e6,762445.2858385378,2.0308275185936943e10,1.6156510585964582e10
-0.00034050113754346967,-0.11555064937177857,0.0031942387290528353,936.7462912314187,44.263247436699054,5.686792826937938e6,787913.4613153279,2.2129791844692898e10,1.5849332894683187e10
-0.00035050121368840337,-0.10932050649296843,0.003259406517592938,970.2897514527069,46.37788388178722,6.337662498176443e6,843190.3385299607,2.830607598572268e10,1.6858621146334171e10
-0.00036050128983333707,-0.10281565013086595,0.0033239094331631524,1007.3984359568868,48.45404269978304,7.068884493212539e6,888586.1296732066,3.213134400634823e10,1.795323702550153e10
-0.00037050136597827077,-0.09633465812544723,0.0033737632337945394,1038.9973617418218,49.12162673978287,7.465580705001386e6,874844.0702100826,2.9255587278443306e10,1.7541431247323723e10
-0.00038050144212320447,-0.08933758116781568,0.003421541324896968,1068.9749579949348,48.77613167646675,7.387478923068656e6,816456.7636308728,1.8387100591007862e10,1.5654130926110792e10
-0.00039050151826813817,-0.0823845247200402,0.0034810993381329974,1106.3797073170413,49.27090778077095,7.389157639391686e6,800022.3090798875,9.952682154279219e9,1.5173463509752382e10
-0.00040050159441307187,-0.07559241616864065,0.003545203518291446,1144.6338693677776,49.984160357118625,7.345755703241501e6,804415.6745789157,2.7844028967662787e9,1.5375913521252407e10
-0.00041050167055800557,-0.06887740151238977,0.0036048131314667287,1179.8579069092384,51.11834491290731,7.316273891476844e6,833355.2850779244,-2.1636488903103695e9,1.6629640540117062e10
-0.00042050174670293927,-0.06203343122415334,0.0036606445181584357,1209.0892463837704,52.029219651299734,7.40014328862434e6,856404.364605614,-7.549907232306106e9,1.7385624660523193e10
-0.00043050182284787297,-0.05514082840362378,0.0037280029363905647,1240.4910720109144,52.91054880639685,7.395439494359935e6,862116.0733532085,-1.4279794917927288e10,1.738909966850921e10
-0.0004405018989928067,-0.04806474352840215,0.0037971476934190937,1286.2519681472588,54.50768338427532,7.517372870751494e6,890133.2693117791,-2.1133623137382637e10,1.832013792636244e10
-0.0004505019751377404,-0.040353315069921965,0.003850374408372501,1317.4624853865128,54.98751762258614,7.562775280546817e6,898712.1924163816,-3.2209656991096764e10,1.9133189602728703e10
-0.0004605020512826741,-0.03239515062276894,0.003906418882451191,1353.5641754293092,55.59018773824795,7.467299275879875e6,897245.9458581032,-4.510073889357447e10,1.9992551408876488e10
-0.0004705021274276078,-0.024059111256186896,0.003942641933911418,1387.4352939675332,56.05849780727801,7.357786195760644e6,905499.8814122961,-5.620062992928395e10,2.089952453573146e10
-0.0004805022035725415,-0.015043663409737918,0.003964163861778555,1412.6498641420105,56.66427250199553,7.02565408881797e6,905294.1162513025,-6.762507690788872e10,2.1326458990276737e10
-0.0004905022797174752,-0.005879730834148745,0.0039715950834775665,1442.3976623901983,57.94055404188157,6.576234477102121e6,927716.3890354135,-7.899749462567157e10,2.194895654934424e10
-0.0005005023558624089,0.003297750422003617,0.004000950809871689,1481.3646602189378,59.22025385503866,6.064247457463166e6,941920.569125195,-9.492758335934137e10,2.218718680336394e10
-0.0005105024320073426,0.01258134402462963,0.004020405928945437,1508.4085683223948,59.57655755363817,5.430862251795313e6,923415.5830145435,-1.1298324310739278e11,2.2067663797439907e10
-0.0005205025081522763,0.021846306951391888,0.004048832293050637,1530.0222381782205,59.26567451257,4.643055846690471e6,906891.3710467299,-1.3024530638264763e11,2.211490938569516e10
-0.00053050258429721,0.031163697311604104,0.0040920488730191405,1559.6261835646908,58.946403776997435,4.0342322769036223e6,907441.6419181267,-1.4588416317640997e11,2.2508931942892487e10
-0.0005405026604421437,0.040537331068569896,0.004147052486665782,1592.6570865771785,59.36451578305546,3.3932634406792717e6,920828.4352314975,-1.5705168910593097e11,2.316497395228229e10
-0.0005505027365870774,0.04991679145922258,0.004193297674203573,1622.7193023633615,59.99960636485211,2.704338711748204e6,943717.8195301407,-1.668457072049139e11,2.385487425147149e10
-0.0005605028127320111,0.05910566918574217,0.004219658826545138,1649.6194520260776,59.6705967468401,1.6631778368198154e6,946286.2959645528,-1.8259636830663922e11,2.429379152668285e10
-0.0005705028888769448,0.06788927042261492,0.004236268895321264,1664.6179596695893,58.94124496164748,290249.814206529,959724.6829219239,-1.940664350824982e11,2.4155015801566307e10
-0.0005805029650218785,0.0773893423359697,0.004261426123216012,1677.2381677191165,58.49109845611906,-778811.382495091,991038.854621868,-1.998167407260601e11,2.445996554261729e10
-0.0005905030411668122,0.08718204841016725,0.004290063420824146,1684.253720608614,58.64993896731027,-1.7014960959154917e6,1.0101048841709889e6,-1.9965631225046588e11,2.481318966491276e10
-0.0006005031173117459,0.09708497506993842,0.004309905248808449,1687.152983856774,58.43548541897689,-2.6161708107459582e6,1.002834723524199e6,-2.0204904503958682e11,2.499576257485362e10
-0.0006105031934566796,0.10652995097723465,0.004318849023859526,1678.5091283722356,58.04472147705283,-3.531396471900462e6,997770.1272980248,-1.9984274624121588e11,2.4899778517979095e10
-0.0006205032696016133,0.1154939866791561,0.004322900540551322,1673.291095849908,58.696459903485575,-4.237502351756984e6,996526.6229712056,-1.9407363516022726e11,2.4952214999899548e10
-0.000630503345746547,0.12500116331518593,0.00430430463876765,1663.4588125046723,59.28961374883603,-5.082348765831823e6,991095.372210559,-1.8430062174518307e11,2.516681169550535e10
-0.0006405034218914807,0.13492720418710966,0.00427184600350616,1644.4563055433548,59.211261959569036,-6.289881751889872e6,991428.6367191899,-1.7080899093100912e11,2.4965747249044037e10
-0.0006505034980364144,0.145399446230323,0.004211631675840675,1612.492193344535,58.87312623083875,-7.286545360247254e6,988810.4429506782,-1.5334525170350574e11,2.4514944141511257e10
-0.0006605035741813481,0.15555859274687223,0.0041423865016326795,1572.4856045547933,58.379979415233215,-8.117406728210375e6,982253.1899369636,-1.3781402724356384e11,2.414142422240631e10
-0.0006705036503262818,0.1656121088154031,0.004071021156388832,1526.6032728131268,58.16329615477066,-8.906766968209872e6,980496.1779723738,-1.1470019401913707e11,2.3897764966962414e10
-0.0006805037264712155,0.1757828071978613,0.003996850536689421,1474.5625707583524,57.5814855917787,-9.455701960419385e6,968659.5221014444,-9.207409013114247e10,2.326092587210616e10
-0.0006905038026161492,0.18614662343876487,0.003923071236381501,1423.6400138898648,57.1787815784075,-9.95140457850618e6,968691.628889651,-7.087454049400002e10,2.243918480170194e10
-0.0007005038787610829,0.1960194276399415,0.0038541844502492937,1384.968413829719,57.15663998801585,-1.0349990777729144e7,974132.2029336398,-5.390800225404942e10,2.1999781311216263e10
-0.0007105039549060166,0.20512284635804656,0.0038000977470697027,1362.8821573677692,58.32254186250377,-1.1114814212952841e7,1.0001198462678258e6,-3.2250877398609177e10,2.2124893577361877e10
-0.0007205040310509503,0.21365159191874147,0.003736216177638668,1324.2729788088786,58.11082373559717,-1.1350971924237413e7,999636.7382041479,-1.3922593562359648e10,2.1711487062813606e10
-0.000730504107195884,0.2220207663732049,0.0036613723460495427,1277.1593786074989,57.39018632404839,-1.1353405062968867e7,996658.6753600511,1.4659024743658822e9,2.092124227916525e10
-0.0007405041833408177,0.23079610153136612,0.0035756784480942528,1217.1660662362067,56.43239292791845,-1.1383617670586972e7,976492.5797266491,1.9460133123955406e10,1.966927667135593e10
-0.0007505042594857514,0.23939647925091875,0.0035043883573620746,1160.0020813133938,56.30653257448031,-1.1474600103055693e7,970724.1659053427,4.075398741934851e10,1.869642396566114e10
-0.0007605043356306851,0.24787973515680614,0.003421172275435627,1097.0144789806575,54.82418392256652,-1.108914103689396e7,930189.4791582569,5.165733566888392e10,1.7179241155735067e10
-0.0007705044117756188,0.25585428853138875,0.0033357346008944886,1032.3466429518705,53.155156533564764,-1.0615509011166284e7,884255.2402027295,5.775241107815977e10,1.5701225442481737e10
-0.0007805044879205525,0.26315637948758996,0.003224471852055235,964.8363172222957,52.0536440089483,-1.0164712146476034e7,886378.8049061364,6.802625523467571e10,1.5860075493121704e10
-0.0007905045640654862,0.2703506923578029,0.00311280423901067,910.0256576436968,51.15183167257009,-9.84930682458811e6,905671.4873091509,7.826917117453928e10,1.6531360956767582e10
-0.0008005046402104199,0.27752320144560916,0.00302555171431475,857.1981048982249,49.642068248055715,-9.390595043232456e6,895822.8820521008,8.199177011878285e10,1.6717958317836391e10
-0.0008105047163553536,0.2844428207522685,0.0029059835162875873,793.2165407321846,47.558653125587426,-8.617146770962948e6,884939.5434428627,8.235231055603893e10,1.713278786923587e10
-0.0008205047925002873,0.29066565787126886,0.0027946117134631373,728.8016370400909,45.9695795735392,-8.071105161946647e6,877445.3547605342,8.629486180607182e10,1.696582275105843e10
-0.000830504868645221,0.2966322308291788,0.00270366870516888,672.8648325765912,43.63638913557694,-7.467158804645798e6,835444.0376815978,8.449905894419835e10,1.5911608342471647e10
-0.0008405049447901547,0.30245511745751447,0.002583106851020796,612.108907379923,40.68403507338826,-6.673046051247994e6,770041.4962359964,7.880257364169664e10,1.4282047095692194e10
-0.0008505050209350884,0.30906893841769395,0.002457637395388148,557.4920770268892,37.90433984226449,-5.964595484786334e6,704607.7119010288,7.316374899567801e10,1.2460416548729107e10
-0.0008605050970800221,0.3151445689397533,0.0023478072978811615,508.4964715513811,35.54644730438444,-5.320000964687859e6,651657.153575128,6.727073647197383e10,1.1162348603385187e10
-0.0008705051732249558,0.320563849780283,0.0022189767198861144,457.29959903790575,32.91847610327468,-4.640045591004082e6,601888.3555977177,6.0386427344940704e10,1.0560114284856684e10
-0.0008805052493698895,0.32555696448198934,0.0020861413910614507,407.0465029018625,30.39387811008754,-4.017251316190254e6,554823.9784428729,5.40262734536016e10,1.006648862390787e10
-0.0008905053255148232,0.33017408854305563,0.001961079935724519,361.8138714098646,27.566785855035985,-3.4293572291294266e6,491218.41162742855,4.5916394463484604e10,8.85775515897697e9
-0.0009005054016597569,0.3341288983014201,0.0018587252857449285,324.88697387304217,24.764464058736685,-2.8988526108459667e6,433365.55779791344,3.778384327889568e10,7.829380597805078e9
-0.0009105054778046906,0.3381305534026651,0.001788785357980521,298.17188641529657,22.606019649344685,-2.4637391628452116e6,391631.68470495933,3.1244853058235188e10,7.009097965247752e9
-0.0009205055539496243,0.3422527182365775,0.0016911816893233126,268.1385463745887,20.40515436084954,-2.0258279124800595e6,349556.40478759387,2.518097530477222e10,6.3501444077739725e9
-0.000930505630094558,0.3460492483975031,0.0015851170324966508,240.51204195057497,18.283590542370575,-1.63288315848638e6,310283.8618021885,1.9821373197043858e10,5.7556757275107355e9
-0.0009405057062394917,0.34927686964805615,0.0015142782595068557,218.5349894403246,16.017840535763348,-1.3317118498475018e6,264309.09327136143,1.501429296802853e10,4.852735174370707e9
-0.0009505057823844254,0.35224310769193834,0.0014461363272097049,199.63637734147534,14.620176576151259,-1.1515414190034522e6,240183.24656170758,1.2827091751409477e10,4.349771356934095e9
-0.0009605058585293591,0.35510666247448536,0.0013850894482777638,182.30261596940318,13.674589157206135,-1.0036738830110158e6,223525.8865650316,1.1402414064354494e10,4.004062655171014e9
-0.0009705059346742928,0.3580556772250129,0.0013412208895972517,167.971511351226,12.502372339409817,-842533.9407144091,191041.9061889296,9.129457312352406e9,3.172033459448068e9
-0.0009805051377043128,0.3604732126383606,0.0013029964982649645,156.25933749350415,11.153098284616762,-666375.2500534852,163703.49898798525,6.855138460600898e9,2.7390978035825877e9
-0.00099050288554281,0.36217007357435066,0.0012627652127084777,146.538302968791,10.234357157755717,-541635.4558767051,155220.79274407352,5.4527450164083e9,2.850920370917631e9
-0.0010005006333813071,0.3638005858218676,0.0012212755398113369,136.7445572045836,9.767578178470549,-455427.4386801597,163266.8288219124,4.868283600718901e9,3.400936685564774e9
-0.0010104983812198043,0.36535236145177624,0.0011819182567933957,128.58941225951114,9.252393388947072,-365964.5070228773,162138.79571984176,4.317035832384468e9,3.5550811684662523e9
-0.0010204961290583014,0.36709921427724473,0.0011450845212005933,119.73566853649868,8.23264052650851,-287478.05325969704,131403.5272457345,3.215820041067329e9,2.6920608207048464e9
-0.0010304938768967986,0.3690895841191668,0.0011154106299494139,110.00293794894161,7.043690215563209,-221750.76445911723,91970.30097708393,2.0661598519247391e9,1.60647830951436e9
-0.0010404916247352958,0.3710439319987054,0.0011111570413883426,106.40734762339984,6.166584340355522,-178735.71490665956,60595.91250769228,1.3286011453091717e9,8.106497886924374e8
-0.001050489372573793,0.3728957281023031,0.001131110957253492,107.80707482823748,5.734151950788315,-144433.6080263699,44631.86742340195,8.871618916994609e8,4.3865623576370347e8
-0.00106048712041229,0.3750118548509781,0.0011266807501206975,106.97634247326455,5.5287000961619235,-135439.08086317236,39291.06665787125,6.948606039131267e8,3.1153070577201515e8
-0.0010704848682507873,0.37685776158142836,0.001084742661924825,103.5788842186618,5.292070552635819,-130412.76373988997,36897.92616208808,5.285784975454262e8,2.871515304336202e8
-0.0010804826160892844,0.37842874595001924,0.0010185711624383469,95.99304674718861,4.936530438493628,-108734.41714016694,32965.406776055686,4.672219462394848e8,2.647005190303667e8
-0.0010904803639277816,0.3801785497017845,0.0009762367597882926,89.77560229219317,4.397087983219935,-97802.29210842506,28074.126063246746,3.182168800900894e8,2.271096124734787e8
-0.0011004781117662787,0.381740689249913,0.0009702304347943349,88.71526726915525,4.332497052130072,-89322.41407866655,24734.889254261532,2.6176947965948454e8,1.6439790583684105e8
-0.001110475859604776,0.38341886806624825,0.0009971679888698785,91.8301955367207,4.3981058514216835,-78879.4312549474,24267.425903247982,2.4384354760283577e8,1.4983903317085734e8
-0.001120473607443273,0.38515472072703416,0.0009957033388964826,91.40035993406862,4.193661218097495,-81629.91990294533,24209.738037536623,1.663966214699584e8,1.5912657732231697e8
-0.0011304713552817702,0.3862647143197828,0.0009886604024908034,87.55619107444953,4.155565952684123,-92478.26638005422,25305.808362667725,1.987161833511461e8,1.7976105513821676e8
-0.0011404691031202674,0.38680960110272283,0.0009794721019177758,83.49139399152001,3.9374630167269205,-81703.55232302556,22400.552249065753,2.0552373049035144e8,1.2965925757648066e8
-0.0011504668509587646,0.3867482427615032,0.0009680156367074953,81.51991273548386,3.6409261275904874,-68768.08796580968,20162.24576250627,1.1926714722945534e8,1.129056948874462e8
-0.0011604645987972617,0.3872244131749612,0.0009535438190768875,81.16538521225509,3.599543662480226,-50442.816269940486,18035.200979134457,5.958161157017289e7,9.587155417985705e7
-0.0011704623466357589,0.3885404736525379,0.0009414806834033497,79.5175730836024,3.6127253088707376,-52444.55379180745,17994.84010480061,7.776782218164922e7,8.841331951901737e7
-0.001180460094474256,0.38993898063537197,0.0009336844263506453,79.03496528850958,3.69085895542388,-53230.014828183506,18340.042226583853,9.722722617469656e7,1.0030310299174263e8
-0.0011904578423127532,0.39056095270020885,0.0009455323364610147,80.48857418162028,3.779031483840791,-53678.93840675136,18221.67393136096,9.62815644352662e7,1.0549721239588852e8
-0.0012004555901512504,0.39120220214637813,0.0009908212500182075,85.62159368379763,4.090773068944652,-56570.70171328389,20748.254527824654,1.0672104415864061e8,1.2739949185426095e8
-0.0012104533379897475,0.392306149200449,0.0010094818232535279,87.3765368583449,4.42420906026994,-80232.23715010301,25157.60367026236,2.5682588797038397e8,1.7033913817642495e8
-0.0012204510858282447,0.39349034101938013,0.000999955488484237,85.76362627521907,4.618631038390214,-91897.66417530851,26499.17980730428,3.935207663495168e8,1.7313766992001736e8
-0.0012304488336667418,0.39495634360270926,0.0009875591080978259,83.36937240608376,4.50560679955653,-93822.13701039889,27405.115973543507,4.026369879085164e8,1.859646434024415e8
-0.001240446581505239,0.395904106995411,0.0009773889441105532,81.81550878807813,4.3664948074049335,-98160.22479476777,28896.313088558738,4.3774132781752074e8,2.1909383964390576e8
-0.0012504443293437362,0.39621684341024954,0.0009558453274374743,81.06449301072313,4.074931388807061,-76615.54028884442,26134.490579550304,3.006747317021312e8,2.1153013398752856e8
-0.0012604420771822333,0.3962203519831528,0.0009391576259363107,78.0973440053474,3.790284805294698,-54628.75949212845,20056.018207864818,1.686253383805882e8,1.1772615999511828e8
-0.0012704398250207305,0.39634128908769345,0.0009370886412061107,75.88408289487332,3.4378493616103505,-46433.077533466174,15334.772829258,3.801940981385822e7,6.917044709438469e7
-0.0012804375728592277,0.3970430242884322,0.0009468834514567019,76.06922512626436,3.3906350460913646,-49543.91389620917,14459.650385682866,9.593421485169645e6,6.735970309448546e7
-0.0012904353206977248,0.39778080935467736,0.0009397081264988222,76.3267889132203,3.428285667720735,-47116.459598086156,16811.992881419843,1.1561774303622985e7,8.966733941179268e7
-0.001300433068536222,0.39871443729949535,0.0009141919460314924,75.0182055065359,3.356998697744649,-46683.205630475735,18157.51691690776,2.4616029701403137e7,1.069679001869259e8
-0.0013104308163747191,0.3996096747573465,0.0009056922716620806,74.66610516121558,3.319412603754527,-49562.78253656507,16638.807741900582,3.972311928485625e7,8.748270457831223e7
-0.0013204285642132163,0.40013430831569713,0.0008793362070204679,72.68357804571481,3.1884855593187966,-54879.39908289521,14326.96754424819,2.2535538933924455e7,6.097589279070986e7
-0.0013304263120517135,0.40074761795878294,0.0008944543403862142,73.13488740430678,3.1769640625575715,-44607.346300615376,12795.695229934048,-4.6276457294247165e7,5.481144128665921e7
-0.0013404240598902106,0.40131777646712724,0.0009047084175656712,73.78089328331603,3.295866779979228,-44778.70589679086,13688.808764152986,-2.3365582080211766e7,6.585821444437424e7
-0.0013504218077287078,0.4022161441995995,0.0008846835024662148,74.8649933804838,3.4948048988416947,-61426.828975797354,17878.694069335084,1.1285063660357966e8,1.1883432292257416e8
-0.001360419555567205,0.4030523321376531,0.0008998871022770949,77.44871178021086,3.671040418132171,-72332.90326870602,23139.438902355487,2.2595561567499533e8,1.9720324417664847e8
-0.0013704173034057021,0.4034308331232751,0.0009297384928584184,79.3556697392552,3.717748731976855,-56290.473112404565,23180.43213149951,2.2787915574271947e8,1.8439419953250903e8
-0.0013804150512441993,0.4038031748155481,0.0009439140159134381,79.00275407994677,3.648441543383607,-35423.490960737625,18861.504887887124,1.7203817319910908e8,1.0471237979615675e8
-0.0013904127990826964,0.40416163786975084,0.0009323949746515847,75.34701040084784,3.552046392383177,-52966.074170411026,17073.75503301698,1.374991104204211e8,8.282027968220899e7
-0.0014004105469211936,0.404902541307878,0.0009198295034200225,71.8903427135311,3.319919603532389,-49941.33345997014,15000.31938236489,6.802570063887702e7,6.54759307551021e7
-0.0014104082947596908,0.4057309398920916,0.0008937744012130585,71.3891245116258,3.235948176447959,-39983.65555219462,14665.110160321987,1.199599285096984e7,7.308999969717203e7
-0.001420406042598188,0.4067677367668366,0.0008907576563348548,72.9204395650321,3.2055123353765174,-36220.50865824907,14539.043302275457,-4.260972907027758e7,7.701327249152128e7
-0.001430403790436685,0.407744265760557,0.0008796352105844041,69.51782003876778,3.0424824365540206,-26898.57871890082,12988.149275632479,-4.703673790351431e7,6.4515263870728545e7
-0.0014404015382751822,0.40909615210056655,0.0008805644936092547,68.686349776662,2.980995267738878,-27097.705566042612,11785.326351567246,-4.495136955083877e7,5.038691319787384e7
-0.0014503992861136794,0.4105206589293666,0.0008834298138755702,70.95091913093701,3.0371265568237042,-33372.438117638696,11774.323580479075,-6.624404806223673e7,5.5153942624085054e7
-0.0014603970339521766,0.411604943414568,0.0008728387477269852,67.96541418396599,2.9353193451765005,-32186.499771174316,11953.659246756008,-4.3560719732099965e7,5.499721209297797e7
-0.0014703947817906737,0.41247259941356607,0.0008702090471787494,65.64714199851956,2.977932603625827,-42887.48081175679,12906.726147525276,1.5550031138156396e6,6.56711100848462e7
-0.001480392529629171,0.41259164335875537,0.000883611817313435,67.8044212351391,3.0080137350630225,-49369.09331568646,12986.44361902437,1.0225818004963256e7,5.959653135204291e7
-0.001490390277467668,0.4127348193441285,0.0008861807077088503,67.4367755650652,2.976220694636149,-48137.31681970083,12157.734572782862,6.900612791827442e6,5.5833659941266105e7
-0.0015003880253061652,0.4130740914797643,0.0008850887868216117,67.36857781591729,2.976256600327397,-50281.80767027636,12973.800250059832,8.196798024086604e6,6.97962623919771e7
-0.0015103857731446624,0.41397180787549587,0.0008943037482141726,66.98451988535076,2.91860225825767,-45157.761006614965,12313.006249869932,-3.275276060006097e7,6.358843999019581e7
-0.0015203835209831595,0.414867578182806,0.0009043296596836448,66.56780029990928,2.881153698002996,-33211.77558373127,12522.383355159878,-3.2001237824948985e7,6.092682235436946e7
-0.0015303812688216567,0.41561062494668294,0.0008880241614359574,64.8640857531371,2.7000285747601676,-29558.245087637737,11988.690665269976,-3.438865209650619e7,5.380479615381466e7
-0.0015403790166601539,0.41624944310027057,0.0008770682270215931,64.66340459533085,2.91553845535256,-36164.48979200628,12864.373155237467,1.5622329889816634e7,5.6988334459426485e7
-0.001550376764498651,0.416536418802134,0.0008791994402770982,66.80647265353424,3.1912898696787817,-38965.62756907987,13682.137784269846,3.917103195592586e7,6.897213267036451e7
-0.0015603745123371482,0.4168905354051094,0.0008760553058377347,67.95519600501015,3.307224177422389,-51055.76160128702,15467.913415382913,7.937364849644102e7,8.650964738935931e7
-0.0015703722601756454,0.4174124954495346,0.0008591708097798317,67.19853844142973,3.2053783169184067,-50162.966254792096,14999.38220444621,1.0025046495472188e8,7.825403785525776e7
-0.0015803700080141425,0.4180020871213928,0.0008498958186036734,65.38406730626868,3.0592711376556667,-38288.944852371795,16590.240018971657,7.764682913175365e7,1.1910254399277325e8
-0.0015903677558526397,0.41893473443840046,0.0008545890735612302,64.29037397052852,3.2990279029708227,-41735.503403245544,24854.98067803757,2.1997010072251567e8,2.5568929064546627e8
-0.0016003655036911368,0.41945218509298865,0.000867982125632771,67.12697226957435,3.465745683117565,-34522.16530882084,28885.5576144528,2.7513597994748396e8,3.319764600901041e8
-0.001610363251529634,0.42061271132627737,0.0008497957503836099,64.49122939576885,3.374717768047529,-40956.64570615062,31267.68044512124,3.317191953295172e8,3.979354645867322e8
-0.0016203609993681312,0.4215432153434085,0.0008454924986249395,62.869800260322926,3.3082197893714502,-49143.00396877027,30139.26313395131,3.1506631496212435e8,3.727649555025242e8
-0.0016303587472066283,0.42226400437913253,0.0008188706528381664,59.28431024975346,2.9717019578173547,-38081.22556916018,23293.603426784473,1.9593907444208375e8,2.4443992895197988e8
-0.0016403564950451255,0.4230108530120633,0.0008152212974880514,59.252389838848266,2.7065070384603835,-26008.152359621727,13864.241899224742,8.18298701745501e7,9.18076109267992e7
-0.0016503542428836226,0.42397930696312686,0.00080799848818812,60.59990348815858,2.7566648490900767,-16688.19459689135,11967.433259364523,7.267994769617654e7,5.550898014686983e7
-0.0016603519907221198,0.42453322038167973,0.0008067391916854069,61.14140648337289,2.849749223907232,-23579.091345130968,12405.213249403172,9.320268226218398e7,5.0363347778416604e7
-0.001670349738560617,0.42507938649965216,0.0008027963340572522,59.50211567196226,2.820220178176964,-29193.14664479548,11186.34710038862,8.618089680583863e7,4.728174216737191e7
-0.0016803474863991141,0.42578744689983433,0.0008018183925065906,60.63860792062459,3.0702406992276514,-49320.11998200747,12955.135553664746,1.357451193179003e8,5.754010165984957e7
-0.0016903452342376113,0.4254254741600598,0.0008124643141742686,63.432455253698585,3.1718995902334406,-48976.28165524507,13170.183602984136,1.2168742550209399e8,5.33640869245611e7
-0.0017003429820761085,0.4256549815709295,0.0008026329005098468,61.40837876436351,2.9307746656388884,-35428.96929542018,12907.017496182993,8.136110446044488e7,5.875566882112175e7
-0.0017103407299146056,0.42652247871280996,0.0007871144616169338,56.87716864164965,2.6032678389688697,-26972.799091961337,11902.71926850739,3.3045255978380352e7,6.022253238004514e7
-0.0017203384777531028,0.42712101528266794,0.0007632459544205681,55.79162791818821,2.508259295185617,-26028.571781415674,11113.165543412213,2.4059876244198594e7,4.894550881556641e7
-0.0017303362255916,0.4278328857095039,0.0007662416121794769,56.02267307748431,2.5782310655108835,-16855.49324364864,10254.772309014874,3.271619596827726e7,3.800226906392627e7
-0.001740333973430097,0.42827826905678373,0.0007853716266175117,57.08082821720636,2.746359881686351,-9659.148113731906,11341.41063861579,7.362755857103719e7,4.932114313120212e7
-0.0017503317212685943,0.42914800953512894,0.0007867670555790821,56.99907570467774,2.641566546671189,-12040.537068683025,10545.138028017884,3.710750126864374e7,3.890711134289509e7
-0.0017603294691070914,0.429968831234175,0.0007949559749068601,59.88320830366482,2.633849997201194,-22051.28363915436,10184.022907714962,-6.594175493297031e6,4.2765216289941885e7
-0.0017703272169455886,0.43143634443433254,0.0007795514633550766,60.421646463177886,2.604058776869657,-19424.511404068136,9798.851247068056,-3.6409778568700425e7,4.527805387081945e7
-0.0017803249647840858,0.43255098154436566,0.0007792282399518732,58.207020977774334,2.5316355934182013,-11882.528155041784,8781.422257107242,-2.440848607376585e7,3.3557229296667874e7
-0.001790322712622583,0.4332766403236601,0.0008027915895124883,57.643613699167894,2.487572379824812,-19323.290926853093,9651.615593470271,-1.8661559195396435e7,4.050264496289917e7
-0.00180032046046108,0.43364764088773516,0.0008171722651423156,56.607554241641864,2.489115422369111,-22367.794947547758,10745.460578758146,1.9531703995651724e6,5.186316478739687e7
-0.0018103182082995772,0.4341512240206357,0.0008340974611715492,58.43037944553516,2.601598410063751,-40556.34915611005,11945.467408806608,3.1933701250404805e7,6.396905317795183e7
-0.0018203159561380744,0.4346471454175189,0.0008155919252470563,57.91257936999548,2.641062233865901,-38828.230615889595,11281.885737432778,5.210276971981707e7,4.948519560307022e7
-0.0018303137039765716,0.43462518605345396,0.0007863990776142419,55.506515253626986,2.501577135278262,-27298.035271285724,9666.81480708103,3.2142994460571952e7,3.787394263435499e7
-0.0018403114518150687,0.4350514791322057,0.0007670189520863213,53.95511619325344,2.4535812794210456,-31631.119624135816,9525.046992714233,3.3127301577712443e7,4.2791876149844654e7
-0.0018503091996535659,0.4358115600643796,0.0007712166563332079,54.33670058274513,2.452579278371024,-36269.356079110476,10862.177135102636,4.543142081426627e7,5.828269341680317e7
-0.001860306947492063,0.436363411121798,0.0007885536866294873,56.66966226837463,2.6093701807935674,-37414.19286182041,12428.954825801491,8.422714020084749e7,6.485720367162522e7
-0.0018703046953305602,0.4370345177765121,0.0007904264995109327,56.55203342681515,2.6189179893756243,-24520.33098221127,11626.406485705807,8.442593563987508e7,5.701413220317806e7
-0.0018803024431690574,0.4380494193326158,0.0007710919115451435,55.49871653214532,2.501019875717061,-20275.846168954446,10587.266027511523,5.2572436603364035e7,4.22826595611955e7
-0.0018903001910075545,0.4389383940685948,0.0007538688975834383,53.81208100777368,2.391368289102374,-26550.444143349825,9686.386541470356,2.217640566525526e7,3.894385991865089e7
-0.0019002979388460517,0.4396244419650466,0.0007613320387517869,54.78347733575193,2.428330126064957,-27099.915803277105,8882.266863913126,-3.1978399097292065e6,3.2675356472564258e7
-0.0019102956866845489,0.44025613439429434,0.0007738499114234645,57.48721748368456,2.606151915921045,-34738.13594173083,10183.289386495622,2.0298490097977247e7,4.097192664637693e7
-0.001920293434523046,0.4405130478712672,0.000790994998461432,59.50310494064148,2.7831102965428736,-39288.82004704452,11564.8873519408,6.044594331607566e7,5.268744466822224e7
-0.0019302911823615432,0.44054680217956776,0.0008080636000573285,59.7522174425388,2.7139217940807425,-31670.517506880085,12086.895456829281,1.4984930493739989e7,6.76923261728118e7
-0.0019402889302000403,0.44072919625751095,0.000806494264703656,58.021594928340555,2.591287507722403,-23733.581261803578,11127.42940017188,-1.7939251233721336e6,5.6909950096226834e7
-0.0019502866780385375,0.4418034174061613,0.0007744654998998681,55.167717327968425,2.4634617447038853,-12004.63833736162,9268.085917079747,-4.125757537157542e6,4.041149616567323e7
-0.0019602878019213676,0.4427001367439225,0.0007662963848361428,54.664319714080605,2.5504316554866264,-18927.491459749748,10359.490443114446,5.235120734110625e7,4.562708828573294e7
-0.001970290206372738,0.4433878891336499,0.0007726110748027806,54.28084792147905,2.63016364291141,-28500.25557033538,11607.268888111526,9.209801430022846e7,6.4855527220576145e7
-0.001980292610824108,0.44380000715397183,0.0007720102822838242,53.48739778529833,2.6944895681344647,-19627.08312363747,12914.049266048769,1.4905627696889377e8,8.489075268341014e7
-0.0019902950152754784,0.4441532009743969,0.0007777842036391404,53.36509463789425,2.557757076939544,-15874.752610558426,11670.335134426085,8.049448424347883e7,6.846398556676184e7
-0.0020002974197268486,0.4446083544154244,0.0007775439943369685,51.79996045109831,2.2923020348935137,-7989.754668268032,9149.101098658984,2.3693595732406836e7,4.350938863684776e7
-0.002010299824178219,0.44510774672651315,0.0007856004934319962,51.83741344236762,2.1343446629969867,-10571.605530326258,7545.784875257101,-6.4264043896112606e7,2.8243082194694847e7
-0.002020302228629589,0.44559265107658574,0.000787805920558029,51.471275528664584,2.1661931485748815,-13923.678198772612,7713.344356772565,-4.344970620414128e7,2.9187853467893135e7
-0.0020303046330809593,0.446001999971515,0.0007788327338341394,52.95625608618017,2.355503108628247,-14459.058937989696,8242.611878174985,8.58055789741329e6,2.9155181461474597e7
-0.0020403070375323296,0.44608081770213903,0.0007665956681653895,54.833606343864375,2.4700249455597025,-16390.32537297688,8799.643918806029,-656807.494862126,3.254681999525522e7
-0.0020503094419837,0.44549518753340817,0.0007749675219669663,55.842409896509444,2.509965825770342,-21382.298371557063,9049.899696237082,3.3291154827806097e6,3.1496794732179634e7
-0.00206031184643507,0.4454290519708884,0.0007977367662170883,57.13913500879265,2.4900473306977013,-20705.764745690496,8801.079804012945,-1.9135130161379375e7,3.422856484286797e7
-0.0020703142508864403,0.4463133627152129,0.000798155167155681,56.00820877106711,2.439733950694779,-23702.821928571644,10175.699819661992,-1.1121437382893031e6,5.337880112140838e7
-0.0020803166553378105,0.4469199361950159,0.0007854001462499307,54.609046542685896,2.4242971388495134,-24445.172712515872,8995.731558292771,1.4163754980589544e7,3.400659790308762e7
-0.0020903190597891808,0.44817747502730343,0.0007420068027103428,51.65716004488642,2.3764311028359546,-22111.25598331139,9656.491434932415,3.078888493017896e7,4.023664283455234e7
-0.002100321464240551,0.449008091505355,0.0007100977027518923,49.136963997292966,2.1853634513636675,-6646.324183903442,7799.999101992191,1.3138437293977767e7,2.8575295474161945e7
-0.0021103238686919212,0.4495245579519833,0.000716737290702171,47.5288730729499,2.0989339497496045,-12130.076829323532,6388.739251047916,-1.5130012011006523e7,2.2384999524271686e7
-0.0021203262731432915,0.4494741174990777,0.0007535286546263823,49.4507880276092,2.1771621030695667,-18374.55936083025,8097.73577791939,-4.0720068551746467e6,3.464438160761349e7
-0.0021303286775946617,0.44998865841710356,0.000775501414211908,51.53169672045549,2.2922852757082532,-19027.935078231807,9514.801197109477,1.1149537819789587e7,4.632146965510042e7
-0.002140331082046032,0.45109946848615073,0.0007625953119571925,50.83246042750096,2.326482590114718,-15032.243171985761,8836.525718704348,1.3328706273523288e7,3.680142013376896e7
-0.002150333486497402,0.45166173430145135,0.0007424271052970423,49.872255191895526,2.272987936686543,-24029.89195418888,8627.704823804452,2.933861523090282e7,3.3807224977281116e7
-0.0021603358909487724,0.4518621858188708,0.0007276094440137879,50.805946891458696,2.3721289052830032,-26532.22392992439,9412.342181899712,5.977712871046234e7,4.086842105516498e7
-0.0021703382954001427,0.452823851977475,0.0007190854284482409,50.266398006914905,2.327409151046618,-31294.34341754433,10215.459024810687,5.819611187914065e7,5.309890072115759e7
-0.002180340699851513,0.45359662013422347,0.0007144039784813505,47.76979979521093,2.1615182218861033,-18916.189619498902,7792.167946258343,1.403225649559643e7,3.39614303336965e7
-0.002190343104302883,0.45410758546472063,0.0007059666453210153,46.79957796127292,2.1204962586651206,-18305.064151077528,7060.239221654814,-839681.2825836451,2.72038796023566e7
-0.0022003455087542534,0.45495860523212467,0.0007113495002828123,47.877426798556776,2.2276594360524276,-29669.151591053025,9120.851336343285,6.382358213352937e7,4.100670059725428e7
-0.0022103479132056236,0.4556000101098034,0.0007190879742222797,48.671462037180774,2.356571412224006,-33678.36437600661,11967.552555481763,1.0406556275071862e8,7.851742194706808e7
-0.002220350317656994,0.4559941517668194,0.0007351827357504529,49.007072384304536,2.5038136487159357,-35565.42988676062,13175.931020096048,1.1445103297900331e8,9.327689129517876e7
-0.002230352722108364,0.4569563822479686,0.0007524923325240113,48.646572737579795,2.458155040159955,-35327.538920094514,12094.372437085109,8.590708654810016e7,7.550970707987282e7
-0.0022403551265597343,0.4578536570178985,0.0007487686411856066,48.55089210672163,2.1771795521142723,-23143.143888323455,8145.62379479457,108092.68233062928,3.312110575297695e7
-0.0022503575310111046,0.4588118515264068,0.0007327232710333856,49.1271123776881,2.224802169201131,-16910.19793524728,8305.982983247513,1.735423282801588e7,3.2904969117690705e7
-0.002260359935462475,0.4592867404948338,0.0007125609488032251,48.98142355419029,2.2632413809573553,-19802.49859098612,8293.240638063953,4.592143835523641e7,3.513232448559824e7
-0.002270362339913845,0.45902219015019363,0.000711860465900183,49.06350526393431,2.2733865811160894,-29983.42875609742,8516.210556689815,4.2782869306094445e7,3.2425140142251566e7
-0.0022803647443652153,0.4588698411705263,0.0007257816019510439,50.1180799486604,2.269162751410254,-17769.943850240834,8878.238307890973,4.645856029546581e7,3.283525932832298e7
-0.0022903671488165855,0.4590491872204293,0.0007372094539609287,48.46872898112746,2.258709059560461,-20208.036115430026,9925.637324739568,6.43082827984578e7,4.94171270772483e7
-0.0023003695532679558,0.459441551822325,0.0007477870545781938,48.67801550445546,2.2063888686047552,-19937.28243834349,8736.019754168392,2.7457548480716396e7,3.929371233122991e7
-0.002310371957719326,0.4592253566509462,0.0007380975937458751,49.31429228867661,2.1696491097062807,-17611.516469051203,7156.729981439305,-2.4411098248715326e6,2.590163076267283e7
-0.0023203743621706963,0.4593794200452685,0.0007452081273128514,48.90288180313008,2.3368545895961117,-26476.023120308626,7500.701633348547,2.4424621262635134e7,2.77478195819657e7
-0.0023303767666220665,0.4605653335300158,0.0007407962612340953,46.95090593667184,2.2414350554286626,-18554.791908961746,7523.157556918229,1.630333795772951e7,2.6595753148836758e7
-0.0023403791710734367,0.4614862056664424,0.0007463114820062008,46.707308556646765,2.148758456089267,-9277.817860795296,6764.589320274038,-8.362393327214685e6,2.3548276775197443e7
-0.002350381575524807,0.4615070359836973,0.0007322191342878376,45.93956568475234,2.080579715777821,-16676.11522112209,7050.8731112114565,6.565223489289364e6,2.8434821023171626e7
-0.002360383979976177,0.46141229689476315,0.0007084695285456345,45.91676545547299,2.096422042191409,-25893.293470779343,7564.219878036615,2.917966271132237e7,2.9808697915419962e7
-0.0023703863844275475,0.46190344986328274,0.000691963463863575,46.02731494259447,2.02863031434333,-11815.752592709085,6806.425201348302,-5.683806227011221e6,2.47366599579235e7
-0.0023803887888789177,0.46260985008988065,0.0007207091761138224,47.197467900120444,1.996803416082485,-5519.572062075789,6549.818505527629,-2.3844449744295612e7,2.174449808541323e7
-0.002390391193330288,0.462987469713873,0.000736098332680326,47.33933673579601,1.9088380047010232,-10572.472253101694,6054.234417871247,-4.330059816984542e7,2.16386067333568e7
-0.002400393597781658,0.4629691543850058,0.0007304459373619586,46.62964921603343,2.070991288661667,-17687.771810322054,7320.182478348734,-2.5295320867789597e6,3.0972810165727243e7
-0.0024103960022330284,0.46356170447371553,0.0007250719189951578,47.32352361908604,2.209785974008955,-11536.419443210538,7924.723561696966,3.0001462139881685e7,3.3273101750826787e7
-0.0024203984066843987,0.46443275839291165,0.0007331555375495255,48.42060515281582,2.2276107313415063,-16439.6926514488,8519.550412948009,2.4384904013618104e7,3.92205046908685e7
-0.002430400811135769,0.46514719789422815,0.0007261818702834795,47.2914684119418,2.124499288048622,-19502.119119595915,7965.635253677268,1.438225869749341e7,3.2450196873837616e7
-0.002440403215587139,0.4660009332760237,0.0007210917089620475,46.64002187470908,2.0833504029100793,-21504.82568159658,7349.386461418709,8.130094199051403e6,2.570136895204398e7
-0.0024504056200385094,0.46673358404447207,0.0007155440756365105,46.453901094671686,2.179656960999556,-18297.981919882648,7819.862819074179,1.6137270396027427e7,2.9359838379810162e7
-0.0024604080244898796,0.4671405159138085,0.0006989380761897981,44.28756706494765,2.147254154710096,-15375.801637593378,7781.155103775015,2.9288092341083247e7,3.7143142805497095e7
-0.00247041042894125,0.4677127723551239,0.0006753293487101527,41.31987724218646,1.9437153516652546,-11139.276409326918,6428.99504724955,1.756060721575506e7,2.3241156206849523e7
-0.00248041283339262,0.46791396008088487,0.0006600344250515332,41.014838423394515,1.8540411052390853,-12781.627354414739,6181.932005690252,1.390565625956106e7,2.210473682361501e7
-0.0024904152378439903,0.4669093762715929,0.000692791631336214,43.72053129607115,1.8736162066696957,-6901.239519842829,6201.835584730192,-6.09257331267983e6,2.3232229554721277e7
-0.0025004176422953606,0.4672393656633794,0.000713382801949453,45.57441849899358,1.902276626189194,-10829.377403802222,5629.674393375148,-3.2371171018497426e7,2.0267458973316588e7
-0.002510420046746731,0.4681974132587784,0.0006922028997615808,45.268602003741016,1.8955764038608915,-13818.428239328065,6093.519269296103,-2.4713888133841787e7,2.2865599557573635e7
-0.002520422451198101,0.4691962376977026,0.0006609871935639602,43.926588998534655,1.8044272818867835,-5063.089311501452,5503.498969063453,-3.194140861757239e7,1.9429051977962133e7
-0.0025304248556494713,0.47015629296578115,0.0006962480391722692,45.90802599776915,1.8977255691098989,-14081.555560026933,6212.439355947558,-2.818278637681255e7,2.1313167340194337e7
-0.0025404272601008415,0.4700738301803067,0.0007266855702984639,46.85836760209015,1.974084517544453,-21332.247371558205,6617.25202791002,-2.335018362900419e7,2.2928410862929735e7
-0.0025504296645522118,0.46988263403999736,0.0007591381238264465,48.15529042762719,2.1223890226191657,-23097.428960369612,7227.664111286613,-8.4655156145337e6,2.5970637139288638e7
-0.002560432069003582,0.46965361020556884,0.000742030721609899,46.986977556164675,2.180696744872433,-19141.23987645312,8747.577025334964,5.1543576403154835e7,3.646328328644279e7
-0.0025704344734549522,0.46991426556621446,0.000714312694609784,45.45218107910435,2.040732760670534,-12030.201734869472,7466.603200841168,1.73753091695351e7,2.808077747098296e7
-0.0025804368779063225,0.47109706477978036,0.0007214348423725518,45.550611044887496,2.075285998153151,-8565.69311250524,8713.939861647705,2.0039144321189407e7,4.759422917633017e7
-0.0025904392823576927,0.4721583549224015,0.0007360183827084834,45.80247402870059,2.063864393506215,-27047.412665949196,8955.539149196931,3.896804901983522e7,4.7710526247165374e7
-0.002600441686809063,0.4727899224330322,0.000716278615135445,44.01696557068777,2.0039440353949765,-20748.746934697654,7594.829087388712,3.2001009546934012e7,3.038714599846903e7
-0.002610444091260433,0.47337222921865757,0.0006851156218127063,41.93612462926136,1.8213352659614892,-14190.581332500367,6128.313622594333,-1.037592431926732e7,2.20453049467804e7
-0.0026204464957118034,0.47382101010213956,0.0006787487921469908,41.20231049690816,1.8032509513794617,-16562.40059452978,5765.840531617968,-1.4222528957812186e7,2.105424898115015e7
-0.0026304489001631737,0.4744003229244263,0.0006642855529471333,39.69036466050143,1.790140326900254,-14945.274117876395,6566.191918269648,1.026156243688031e7,2.8707555395991586e7
-0.002640451304614544,0.47492265644995496,0.0006701676223690798,40.62129652891843,1.768827334613991,-3309.114730507389,5154.030417939159,-5.489803365922496e6,1.6700664195272297e7
-0.002650453709065914,0.47574694528986583,0.0006767121031803981,41.220504381587006,1.8625922322035167,-85.81448485459006,5545.513902074819,-1.7198013054154129e6,1.753106857968781e7
-0.0026604561135172844,0.47635709698265416,0.0006785682078332935,41.69031314365631,1.8381388755800865,4537.439077499427,6038.801059499791,2.896990290512147e6,2.1341832388974406e7
-0.0026704585179686546,0.4767237975167809,0.0006803669286384768,41.65230345661804,1.8083093043127931,-1449.065670877236,5909.695106604144,-3.277137080474128e6,2.0657453950984076e7
-0.002680460922420025,0.4768689120726776,0.0006805134911838992,41.39193438327409,1.8390877632765432,-6715.27614490618,6219.721592092441,1.5191113883097563e7,2.3283394642495006e7
-0.002690463326871395,0.47723831297367,0.0007026324135196182,41.94113375175353,1.8680467789247948,-8496.072134635962,6218.385428786259,8.046464087883603e6,1.901583735468822e7
-0.0027004657313227654,0.4774008086473914,0.000673594814958646,40.12362122036225,1.7990975520086394,-3685.5052033186894,5326.738280675503,-1.3970835114146322e7,1.697855671925242e7
-0.0027104681357741356,0.47766070024223883,0.0006688410950709001,39.11013869260474,1.7471401404820155,-10500.566579461612,6135.151598979831,-1.455948355968105e6,2.207277282011388e7
-0.002720470540225506,0.4780596084970748,0.0006880641618803359,41.16405904845404,1.7909138259220705,-8442.229389583317,5911.117257604655,-2.477955608110213e6,1.604893158403783e7
-0.002730472944676876,0.4786716254247003,0.0006633168057969567,40.0043804444767,1.7170856967122665,-5338.31219646917,5293.52967596897,-2.020740720882437e7,1.7225020667901404e7
-0.0027404753491282463,0.47889448292163433,0.0006712937912186515,40.87157534659382,1.7913353922402562,-6659.302863300578,5327.7663005053555,-1.8368649934179652e7,1.9185390155769218e7
-0.0027504777535796165,0.4785886153601168,0.0006937030405819091,43.08217370165269,1.8863153213705597,-5280.875944664146,5800.377952225637,-2.063744733127942e7,1.9121149229017973e7
-0.002760480158030987,0.4784438033843471,0.0007000002911311718,43.92568246352511,1.8584265862856695,-15400.765137886994,6616.8829701584045,-3.319188461418325e7,2.4150541662028674e7
-0.002770482562482357,0.4786322283228801,0.0006863927551191886,42.68693315090191,1.8526315390731278,-17753.850362841535,6695.226112196513,-8.886891011125168e6,2.7751132169282917e7
-0.0027804849669337273,0.4789694534633018,0.00067231411452631,40.126930491500296,1.6642335842593015,-10322.837838725338,5278.274718213625,-2.4675868552489173e7,1.7813312537062075e7
-0.0027904873713850975,0.4796739173178794,0.0006529727873101753,37.515810403555506,1.5451194809722324,-2910.500597380107,4977.499542921362,-1.73694314689948e7,1.5562222779183941e7
-0.0028004897758364677,0.4801970973545103,0.0006526278509428558,36.85665863933463,1.5863408051405297,-8210.579621006564,4388.873166713793,-1.8452492421260376e7,1.3553673533650072e7
-0.002810492180287838,0.4804528354775102,0.0006763409154085388,39.064636911204985,1.7501886273534033,-9375.489283948311,4634.170070347654,-1.6083220195708439e7,1.3709791880072892e7
-0.0028204945847392082,0.48107674626383234,0.0006643967411236648,40.17308262650648,1.7936129166465598,-4103.55910753283,5828.245774018803,-6.642736965828989e6,2.045620588933209e7
-0.0028304969891905785,0.48152266727681853,0.0006358861930013531,38.780467974956544,1.7332722387366868,-3988.009790230188,6094.238642313764,6.052795185982066e6,1.970081428627664e7
-0.0028404993936419487,0.48195225975304495,0.0006343247638804824,37.83213952961962,1.7573360024515825,-3973.341993285712,5467.174572270249,1.9121758459121868e7,1.7400504351160176e7
-0.002850501798093319,0.4821075046881742,0.000657854138871252,39.38612595373374,1.7555019744127929,-3103.181012819235,5941.848803754919,8.27413204166882e6,2.180212058275116e7
-0.002860504202544689,0.4826089482610696,0.0006649911098571266,39.01553253060408,1.7610865637818396,-8497.109008274823,5642.651448037532,1.10020907320942e6,1.9678800985210508e7
-0.0028705066069960594,0.4832244917255302,0.0006593608127248742,40.37251428458231,2.0078271277815354,-6095.807350530108,7722.4131656038935,5.059019543055314e7,3.497340356176184e7
-0.0028805090114474297,0.4841020829365589,0.0006542514659986211,40.01962158267492,1.8988492390213922,-9497.794060742157,6772.196663683714,2.9721558368923064e7,2.5013610561067455e7
-0.0028905114158988,0.48487953284048124,0.0006520924728860975,38.38268216380973,1.6460360123618452,-6991.726432398871,5453.706507791439,-3.5901727850485775e6,1.7806628973276645e7
-0.00290051382035017,0.48555751982555373,0.0006509453047300077,39.14335253691289,1.6502262397057004,-2843.9761346785103,4847.580175398468,-1.486385621224456e7,1.6084355839741731e7
-0.0029105162248015404,0.48552827341642113,0.0006565843634542251,40.20146846447522,1.729869918295492,-3217.09451382409,5280.501689721899,-1.6203406408668202e6,1.6859015169967655e7
-0.0029205186292529106,0.4854974473915936,0.0006676805227785467,39.09571901897891,1.692213426376633,-10349.41197510427,5135.060188080531,-1.4501834845341358e7,1.9543689248137955e7
-0.002930521033704281,0.48588530110684225,0.0006677530329290724,38.459068264166,1.7707152537236877,-2716.798059282529,4925.883112562376,7.819816780073643e6,1.475818220373606e7
-0.002940523438155651,0.4866070945651445,0.000663835553199091,39.690730115587556,1.7557746505622347,-10382.621810564704,5235.867318962335,2.8755633561580027e6,1.709594083346443e7
-0.0029505258426070213,0.4872084861899784,0.0006695315754383769,40.109216703763856,1.6761565126605829,-13112.905489981016,5603.359857840642,-8.008549998479169e6,1.927521871646275e7
-0.0029605282470583916,0.488198749606323,0.0006756723615313807,40.52175262803032,1.7371984863485217,-16953.41541078175,6102.201830017784,-1.9709123088327434e6,2.32764434980751e7
-0.002970530651509762,0.4886093467316823,0.0006929386549647717,41.241906369983525,1.8692212468531575,-20641.226236879756,7032.48431252337,1.2099972050464109e7,3.366160987681658e7
-0.002980533055961132,0.48902379223387105,0.0007068606193614815,41.74847718355453,1.8650478966083992,-11536.266852250492,6175.962983286512,-2.4268584696504236e6,2.541574435276126e7
-0.0029905354604125023,0.4895202845343447,0.0006723439308255561,39.28519778404763,1.731909454166909,-4628.829780317247,5431.9878486846765,-3.4847958741133916e6,1.702842118745247e7
-0.0030005378648638725,0.4903924483760202,0.0006627285489360792,39.32600345297553,1.762977555222423,-3587.4342051033054,5980.6220599283515,2.9852348448380055e6,2.261361682451619e7
-0.0030105402693152428,0.4909063145444379,0.0006504699817906479,38.2539757215607,1.7025922530529838,-7175.491694743689,5086.598052136969,-4.6863421024779985e6,1.5388593799287139e7
-0.003020542673766613,0.49109435433728504,0.0006406094799787491,37.04123624632389,1.771499196031104,-15329.481058285515,5746.787629813638,3.161456123225624e7,1.7800102622127116e7
-0.0030305450782179832,0.49151297192942,0.0006385299239162294,36.48756671129891,1.7393736473391772,-15437.62384363112,5808.986876741751,2.7699912463494483e7,2.0510106463685434e7
-0.0030405474826693535,0.4911736638832372,0.000643166509047551,38.17947996877322,1.7552101736909849,-12219.931310607837,5832.421409786928,1.0965444669442456e7,2.1900364893965002e7
-0.0030505498871207237,0.49116443861305015,0.0006429661944692993,39.58193382883944,1.7400473024156324,-12900.12658270584,7078.277147448717,1.5736913060216099e7,3.929562131518717e7
-0.003060552291572094,0.4919918468457763,0.0006426581947148337,39.63270389317157,1.9165955802010728,1717.348791991396,7990.180867119827,5.122977435264593e7,3.865158043705614e7
-0.003070554696023464,0.4928017315166362,0.0006428930791736345,38.0362232598563,1.7029257446844834,-821.9907641511686,5744.785971723901,1.0360865988241192e7,2.2893461292431183e7
-0.0030805571004748344,0.4932917897628504,0.0006423032010751302,37.334600043466665,1.5614377099902716,-968.6292135177067,4736.928600807245,-1.706195494444323e7,1.5476186097387407e7
-0.0030905595049262047,0.4935691401748336,0.000642037150042346,39.175676980155814,1.662044652395159,-2636.308803560847,5679.279117491785,3.994119979877559e6,1.9930524596598e7
-0.003100561909377575,0.49347470727638576,0.0006550956641619443,39.79855691535296,1.720782098701745,-6925.905326981134,5749.303792913761,7.278006735846401e6,1.8344069223493837e7
-0.003110564313828945,0.49371976618553165,0.0006653761753392986,39.088751698462026,1.6739360833740053,-16220.82657515864,6122.952631908769,5.16357054384427e6,1.9837412766235072e7
-0.0031205667182803154,0.4935722083822766,0.0006614337426024352,39.51451429186278,1.7478570708136159,-17541.526567167137,5975.755704048997,5.685067910271592e6,2.2244365894395623e7
-0.0031305691227316856,0.4937596473713056,0.0006582730207689618,40.023995020217356,1.8734762002780063,-15450.923598243995,5890.802585835973,2.487180826732433e7,1.7869623206290197e7
-0.003140571527183056,0.4945666401736089,0.0006343646395282673,38.23076898573662,1.754921041005613,-14240.797647095771,6177.9293670138495,3.086771622059326e7,2.6367461215108853e7
-0.003150573931634426,0.49517238375835587,0.000611485199345437,35.079917014965844,1.7197184472293008,-16438.97551678645,7292.06177131591,4.777499379739599e7,4.180631807499497e7
-0.0031605763360857964,0.49545581026625585,0.0006166039202739272,35.38990013624036,1.7168487600627766,-7864.186841062736,6642.560209732546,3.743081091698085e7,3.018252385788355e7
-0.0031705787405371666,0.4965043896461139,0.0006156867763924703,36.003843053646726,1.671930340392627,-9398.051675557592,5092.6607643987345,9.028015715714442e6,1.7614842810916204e7
-0.003180581144988537,0.49694018560362746,0.0006221221161880736,38.08300879902359,1.6340741576659574,-9466.570217053399,5094.76847844353,-9.344286764773656e6,1.8572177741871152e7
-0.003190583549439907,0.49658855762772147,0.0006044700246635232,36.118240395952725,1.550068488638295,-10515.094581341142,5082.155022947844,-3.758815609079726e6,2.024812742467541e7
-0.0032005859538912773,0.4964932357754151,0.0005976175920262301,33.45418388604854,1.5756466366688353,-9121.916887571579,5344.377044646478,2.1559614985582262e7,2.0918035006588846e7
-0.0032105883583426476,0.49666390129525095,0.0006077687078135074,33.22127235721876,1.5021588565461705,-3332.3033168634374,4730.778519770686,1.1869988457305184e7,1.533279365800422e7
-0.003220590762794018,0.4972857896607602,0.0005939966649393294,33.12455110192356,1.337784760763922,-5812.737539759619,3977.950896081681,-6.9225844905165145e6,1.2686575736685907e7
-0.003230593167245388,0.4985534964917461,0.0006037858251959569,33.93349976480834,1.4766041437089998,-7657.123211238238,4169.23741891383,-1.7340378315790072e7,1.3505330489521125e7
-0.0032405955716967583,0.4994185443990864,0.0006245368120812811,34.88265895636869,1.6212273914652737,-941.0357713403482,5178.111550773877,1.2964019633430615e7,1.8686406700713016e7
-0.0032505979761481285,0.49966407363282633,0.0006536244259473551,39.68154861781404,1.8148722790496525,-44.61927460227899,5513.1040104546955,3.5124442709068223e6,1.9873739317086972e7
-0.0032606003805994987,0.5000146048577735,0.0006420294882963864,40.38938056036413,1.7577658001478527,-6386.546150759612,5766.2790222456315,-6.40757298472991e6,2.1685674395608e7
-0.003270602785050869,0.49998705258837434,0.000643803974841527,38.0515910793636,1.6134188752108123,-3648.779539413752,5147.074122468656,-7.231012255149039e6,1.6244370163958365e7
-0.0032806051895022392,0.49968251385417534,0.0006259928670910499,35.505828052776366,1.5199068949209686,997.7025670290545,4214.412419429968,-7.122480844234603e6,1.256980443203316e7
-0.0032906075939536095,0.4996538846995682,0.0006038809572325301,35.179438739875124,1.5670682818709338,1517.8247562688252,4194.079166539211,-1.2288276197505295e7,1.2615139330577401e7
-0.0033006099984049797,0.4999937907535641,0.0006057926602077356,35.1644633223262,1.525963068455041,-621.5183613101353,4094.700729026413,-1.6669769290550975e7,1.325689563818943e7
-0.00331061240285635,0.5007504698265403,0.0006018071706724905,33.43483703441759,1.4094934736055473,-5648.310420323931,4184.440648665943,-1.1264865024911765e7,1.616215068142972e7
-0.00332061480730772,0.5010710968599306,0.0006066691662946297,33.93088964698332,1.4204275125791794,-8866.45013042389,4208.501948525408,-3.267279061808005e6,1.2891270293221133e7
-0.0033306172117590904,0.5016418749560544,0.0006065782425932476,34.06015095940813,1.531241484360473,-6601.124164811312,4727.052044116457,9.576467448983308e6,1.4297216295312002e7
-0.0033406196162104607,0.50204087534055,0.0006125766839896823,34.31352461113047,1.6580624577022844,-5376.075107426685,5915.694182556166,3.190600182080237e7,2.411113486962834e7
-0.003350622020661831,0.5023140724375262,0.0006300874323245792,35.06662874887628,1.576273795367646,-8323.795502729568,5343.850971529487,4.0936351273189443e6,2.233619835564521e7
-0.003360624425113201,0.502769745659607,0.0006267658101476839,34.05668692860958,1.5637621604270169,-10395.526950817472,4865.163331313306,-880586.8332092611,1.7336432882454127e7
-0.0033706268295645714,0.502840247360582,0.0006266513029170647,35.657352402533824,1.6460485514852539,-12263.460374075888,4775.022024347094,1.2555957316547837e7,1.4542840439346414e7
-0.0033806292340159416,0.5027967200230924,0.000628747892231272,37.29154206460565,1.7147328224637273,-19756.92833645848,5941.788339169042,3.710256245060106e7,2.399591923711277e7
-0.003390631638467312,0.5028579851952673,0.0006090857070596515,37.07037078680586,1.6651672181242672,-17594.512912791757,4940.85805761604,1.1158883202585075e7,1.7946261918435417e7
-0.003400634042918682,0.5034941230921249,0.0005988074840980426,35.901621298699865,1.6015432968424266,-13044.327566543698,4502.508374681997,-2.3559216604669555e6,1.5159270743109627e7
-0.0034106364473700523,0.5038469454554725,0.0006245939601866164,36.65148317833572,1.5555422358474393,-7985.845186653304,4308.663464493824,-8.408723383295234e6,1.3752584155711556e7
-0.0034206388518214226,0.5043666823572712,0.0006277012505686213,36.10274899412034,1.5625236070887136,-10088.547236279877,4856.901414914166,9.250573670033405e6,1.6370505744284451e7
-0.003430641256272793,0.5050957095139602,0.0006176750130203545,33.46314594662589,1.5142577788473985,-13237.252763225411,4391.560607055415,8.270032841469991e6,1.3322304438785737e7
-0.003440643660724163,0.5056396146469633,0.0006132979194660457,34.27911065023809,1.5828832812522606,-8836.794383335193,4364.7419317445,1.2805816351791276e7,1.192272937590537e7
-0.0034506460651755333,0.505808196941187,0.0006087321477262442,34.77253076371975,1.6807780266337948,341.8962653308692,5229.789345762878,2.7690234268324748e7,1.7054184341583468e7
-0.0034606484696269035,0.5061146123337967,0.0005952282799274729,33.852550533516855,1.553097743067121,-2800.9636757148496,4431.513767256458,7.559146903920965e6,1.3205476064032475e7
-0.0034706508740782738,0.5064352481873066,0.0005987356954284701,33.89173720289301,1.507392025262045,-10146.421072251196,4115.987214340344,-1.3787710390633706e6,1.1924681553440081e7
-0.003480653278529644,0.5064554918148496,0.0006129364770201834,33.318392849452124,1.4412407499079734,-5173.337520699239,3873.132919522063,-1.0906388633988418e7,1.0946638382427951e7
-0.0034906556829810143,0.5066184271736711,0.0006381312526764081,35.34126422437003,1.6238983681140553,-1341.4247796950872,4664.941642783981,-792900.5424285476,1.3703516226886144e7
-0.0035006580874323845,0.5073778268884925,0.0006316619480427492,35.22735687417195,1.6030205805432385,-7147.306232337767,4768.045138056423,2.83688653269464e6,1.69308207593664e7
-0.0035106604918837547,0.5080810619854019,0.0006161179572713578,35.11787645633092,1.4627033898225654,-4355.452838025804,4346.306615587563,-8.454005476614896e6,1.454402973926661e7
-0.003520662896335125,0.5081658348307246,0.0006276165855417091,36.10794610159683,1.549497497498706,-6748.48008417837,4788.732472521838,-8.86885271734678e6,1.3856172580396125e7
-0.003530665300786495,0.5083356820778863,0.000612012807679888,34.14613802993293,1.502907547799308,-5366.969165142954,4930.851894344338,6.097869366879741e6,1.642344834789613e7
-0.0035406677052378654,0.5087182778559217,0.000602949346491139,33.480213743041084,1.49438704318767,-2186.0806307128432,4201.687245275896,4.894231857932352e6,1.2283436747826643e7
-0.0035506701096892357,0.5086996969618194,0.0006249515483719959,35.09929156118643,1.5935580679197743,379.4729584496826,4660.524055170942,1.5060635329168942e6,1.561961809410303e7
-0.003560672514140606,0.508431599430769,0.000662076116443907,36.86481026349772,1.6521069007329812,-2665.79907391465,5446.315135929826,1.9400811990895509e6,2.2039222794514973e7
-0.003570674918591976,0.5084009567366157,0.0006404970209266486,36.47445351520248,1.6687418188051237,-12409.368904801948,6092.833648722423,1.4585813667564519e7,3.1150095348304853e7
-0.0035806773230433464,0.509255235236691,0.0006155321253762649,34.73517422532684,1.6923917499326593,-18898.83384642381,5999.617258814941,4.644017148021021e7,2.507704666539511e7
-0.0035906797274947166,0.5104414727398544,0.000620646709514357,34.854956626773145,1.6104980501573765,-14743.536114509134,5450.231313954431,2.820940816987975e7,1.9919000557695292e7
-0.003600682131946087,0.5114434107305132,0.0006053252247591396,34.30129980753554,1.6830513856824687,-12317.108986919844,6981.073793372359,4.7741195678258985e7,3.803334097172859e7
-0.003610684536397457,0.5121646291596408,0.0006221755511308274,34.37784169930253,1.6659334161737276,-71.48715145995006,5790.676558352557,2.9793088161201313e7,2.310731792046787e7
-0.0036206869408488274,0.5125459980910236,0.0006234744742882054,33.324428222241586,1.4693881990830442,-1611.6073894355536,4443.777120352249,2.0565529139061752e6,1.4900342041838435e7
-0.0036306893453001976,0.512512902732793,0.0006030365350655981,32.6292032126679,1.416463628562947,-10693.400895338818,4405.423930712385,1.0418477353193985e7,1.4956057420372779e7
-0.003640691749751568,0.5122042431811861,0.0006088593301243544,33.27790117343463,1.4464824396219622,-12970.618309360458,5073.555363599426,1.3260544682260824e7,2.2089125415195197e7
-0.003650694154202938,0.5125790607100935,0.000616049333777462,33.648977205281746,1.3938834888713656,-4359.605141476226,3859.502167515296,-1.7560380827907823e7,1.1872288894844823e7
-0.0036606965586543083,0.5137941092127876,0.0006338838338996396,33.50412055894242,1.3902909996114148,-3420.2102123806476,3604.460681871192,-1.789654484575933e7,1.108979598659248e7
-0.0036706989631056786,0.514744576426223,0.0006382294717787886,33.512678560067144,1.4715740572884402,-10005.192108673353,4079.786299917057,-1.0860838909916332e7,1.2772584246957658e7
-0.003680701367557049,0.5148814465478062,0.0006425448465189002,35.91492455241641,1.5745358345178113,-13727.59674690277,4345.489410879851,-1.5057050189269828e7,1.4260226708155682e7
-0.003690703772008419,0.5148723557452322,0.000652165948718625,37.11857084798944,1.7463527590570829,-12213.334978908739,5200.611651530959,8.397823097652057e6,1.7734461151845086e7
-0.0037007061764597893,0.5145647252609779,0.0006274798155119057,34.15123437084595,1.5678107598523958,-13300.205927839334,4350.188085383817,2.4186881392372325e6,1.3172387121380698e7
-0.0037107085809111595,0.5145516435766185,0.0006005598555955241,31.430845600310576,1.3423901023659957,-9411.620964058962,3488.4030343847794,-7.473444752739049e6,9.95926436358974e6
-0.0037207109853625298,0.5154141552914516,0.0005981504346973508,32.381991261035544,1.4047462331003089,-7996.494776875212,3864.565714795991,-523671.7998952311,1.0725535489560293e7
-0.0037307133898139,0.5159348568763235,0.0005846352872567035,31.995447886767977,1.4855128757298075,-10074.457209107828,4568.115454576347,1.6368408443521919e7,1.3390511815122055e7
-0.0037407157942652702,0.5161825646728394,0.0006046945019445495,33.302092098913626,1.501267488781495,-14025.410972292897,4889.368725076949,9.527490391792255e6,1.4964391094241576e7
-0.0037507181987166405,0.5158868868678983,0.0006048190806110303,32.466224379584105,1.420596259197106,-15725.994382848265,4344.770660238051,1.9800320550277776e6,1.2820831092281207e7
-0.0037607206031680107,0.5160218026009971,0.0005800163053214038,29.834231716019765,1.336013876827482,-8546.347008347644,3776.261177167943,-4.346486625052957e6,1.3342903397209635e7
-0.003770723007619381,0.5166401290298381,0.0005830623127781298,29.236846816006814,1.2151074253350662,-5578.143068510562,3119.4536755504414,-1.2929451120490124e7,8.494172177125469e6
-0.003780725412070751,0.5170958870977629,0.0005899706721637054,29.87779479487902,1.2709946966411705,-2024.3520006680158,3472.86133492896,-2.7320063267877465e6,1.2248538754619718e7
-0.0037907278165221214,0.517046038872475,0.0005826717844821497,30.629501916118304,1.322325809273999,-5150.450680346621,3994.2643949072904,1.3174757782347623e7,1.1164358742041364e7
-0.0038007302209734917,0.5169739290208673,0.0005639366616520726,31.5330992014833,1.323652355049734,-1512.3828505001586,3834.986154343521,-7.681484158160175e6,1.3912779912766756e7
-0.003810732625424862,0.5173604168089514,0.0005657427785008774,31.150549684606727,1.3459151657862463,171.23309036287483,3821.436259858981,-8.069244621080011e6,1.2795855339274894e7
-0.003820735029876232,0.5180430104827682,0.0005821121945739989,31.431877642016552,1.389660838604161,271.1747295754675,4213.197143061266,327230.7545364541,1.6037796169963889e7
-0.0038307374343276024,0.5189155363264727,0.0006119454829808044,33.47846705412088,1.4381649370701408,-6137.628936081505,4052.5049406241815,-944834.6695088117,1.1630006970400458e7
-0.0038407398387789726,0.519558383126714,0.0006045757319078669,33.33735536269925,1.4512071590003541,-5435.217539454979,4460.479721829985,2.0053218728058075e6,1.3450269195038928e7
-0.003850742243230343,0.519523847165372,0.0005947337088974205,33.551585883160676,1.5332072585302021,-3144.751866234994,4943.5572382646105,8.74120826539119e6,2.07179038469706e7
-0.003860744647681713,0.5193257628726132,0.0005945699633765105,33.929988195542435,1.5234910314029033,-12553.131663406466,4167.717845030202,-2.8334361516514416e6,1.3019478099643938e7
-0.0038707470521330833,0.519687658683717,0.0005815504143610691,31.552724859576315,1.2994990158594868,1371.3239170115057,3301.7847269101426,-1.2196479324196711e7,9.574850371212337e6
-0.0038807494565844536,0.5203428476373083,0.000586620437069057,30.455282617900007,1.276395472881449,-725.5748365815651,3090.0973194522817,-1.305228569700575e7,8.529369717193695e6
-0.003890751861035824,0.5203995279688097,0.0005842986774338611,30.55334711003733,1.3576682198340864,945.8442610523567,3679.7040626400835,795327.5593318141,1.0209937458945936e7
-0.003900754265487194,0.5205743758491299,0.0005848005577826686,30.133399577760876,1.2704282419293353,687.6121140571347,3357.1503251206336,-7.890084538371812e6,9.666864773428047e6
-0.003910756669938564,0.5212613934934197,0.0005917031375700478,29.979345619344816,1.2960123310154639,-4591.357446087855,3752.5539709341288,-2.1706772242254214e6,1.2493007656692596e7
-0.0039207590743899345,0.5219226190405316,0.0005873107168561022,30.532912674253172,1.3185107811932506,-5542.342286108693,4071.472844558983,7.567788447262486e6,1.381835275663201e7
-0.003930761478841305,0.522619883151463,0.0006039292165609089,32.73924482063144,1.4187668141337724,-8506.329584669122,4505.337217495853,3.0523151202361165e6,1.880485382719467e7
-0.003940763883292675,0.5229904525752354,0.00061605715484382,33.30485120934542,1.4762406255088316,-12076.315684544843,4042.3810773489913,-2.3475221601059637e6,1.2948891993264293e7
-0.003950766287744045,0.5236770782547246,0.0006036340861499738,31.817183735381008,1.4283232537814174,-12950.007930398344,3998.034343985359,4.389860293254748e6,1.2162694451603202e7
-0.0039607686921954155,0.5240088215583819,0.0005851004076762488,31.849546079128043,1.477873978567085,-9734.760006652356,4410.31426628323,1.176964640751284e7,1.4057018388859281e7
-0.003970771096646786,0.5238757524299436,0.000577400601610032,30.798038798354092,1.32605441177523,-592.4525103234078,3366.4897738058394,-1.7558488316797864e7,9.093973966138123e6
-0.003980773501098156,0.5239193119890406,0.0005874410653913999,30.9020122833551,1.3146204453879382,1178.3623168812244,3412.502554243082,-1.3901624428894408e7,9.578081737477638e6
-0.003990775905549526,0.5235665285409196,0.0005818308097987308,30.541482054936452,1.325960677688121,3639.146142276254,3749.849230436296,-4.525903407485372e6,1.1458024634854896e7
-0.0040007783100008965,0.5233531048205332,0.0005717048641291808,31.431667431708306,1.4417826949712362,5630.248637029322,4581.301949421256,2.2375851497154463e7,1.872201154977846e7
-0.004010780714452267,0.5237149164255243,0.0005890987091628813,31.756303288925483,1.391577816778726,2871.190016249689,3909.1529949057235,487256.999023844,1.398123278324727e7
-0.004020783118903637,0.5246191253874858,0.0005867759114844655,30.569089506367064,1.3722760052516623,-2651.1350342205437,3718.459810309333,2.723314208760733e6,1.008292739204657e7
-0.004030785523355007,0.5254975691021245,0.000570203295887648,29.394746229126618,1.258499798157454,-6448.404755707249,3084.7781491332794,-1.227311015266202e7,8.6383848326736e6
-0.004040787927806377,0.5258027705244894,0.0005734907395485851,29.67898846305588,1.3473858424907126,-10628.337204698515,3808.0263143752577,5.52945011482911e6,1.2117284007516185e7
-0.004050790332257748,0.5262915821853094,0.0005694275485271525,29.129036915914966,1.2533209252149913,-4806.2287266934745,3292.7031552049675,-5.437910980492984e6,9.22453156588459e6
-0.004060792736709118,0.526284404321661,0.0005729884810890404,31.064673704410282,1.2990595888870615,-4004.973482329832,3877.11812840917,-4.858100144490236e6,1.1162691110539516e7
-0.004070795141160488,0.5255449780152703,0.0005762181714207984,31.42062181997643,1.307872160804749,-2187.397602712354,3480.843470712113,-8.17276804225063e6,1.0155913686940638e7
-0.004080797545611858,0.5251765329057816,0.0005634027256583525,30.391399887388303,1.3211957559403271,-5698.292791218118,3697.5010698322394,-1.30893181462733e6,1.1620557195634658e7
-0.004090799950063229,0.5255080912418489,0.0005907535479450717,31.50275805738259,1.3246635733655814,-4602.611498814074,4048.3932822267275,-9.094245970175482e6,1.5143286516388772e7
-0.004100802354514599,0.5259025893497455,0.000616202697463573,33.22593299188201,1.546246272678367,-4965.512135752445,4562.2749330004035,1.3374605995389596e7,1.529061163526753e7
-0.004110804758965969,0.5269393435039965,0.0006045041079940614,33.299278985726495,1.5493385722331925,-7742.286039769067,4981.039954713796,2.025177423114852e7,1.8443787085497174e7
-0.004120807163417339,0.527962700117525,0.000572601857380408,30.193377789409137,1.2971296583741554,-3825.71656808077,3218.653959648908,-1.74251828192813e7,9.328614542943588e6
-0.0041308095678687096,0.5287018103239243,0.0005805273099667269,29.892197231213938,1.253098760175218,-6762.568104929788,3461.75648673675,-1.3718755212280251e7,9.843422564821197e6
-0.00414081197232008,0.5286445132872323,0.0005769323433960828,30.834924756460172,1.4132489323461608,-5686.160953844796,3776.927393251385,-1.5003570174530533e6,1.0861854532912504e7
-0.00415081437677145,0.5284069692756748,0.0006046400887199927,32.569020835629985,1.566639894015427,-12282.939155855736,4645.832278769715,1.0405332048582867e7,1.7115937588459264e7
-0.00416081678122282,0.5284178684179206,0.0006101242572792338,32.335645365725945,1.4438269618482065,-5949.1549258902805,3889.6228004845116,-6.250363709444102e6,1.1724001606222419e7
-0.0041708191856741905,0.529242153858504,0.0006051672744959637,31.97466198002288,1.4470178255695287,-6480.659812312393,4587.534433830417,6.3953783331800625e6,1.6141898679448768e7
-0.004180821590125561,0.5298822157772375,0.0005956312456785331,31.416726167156984,1.4704671115013606,-6320.397723630769,4317.335887424438,8.630103959708622e6,1.4258849241953038e7
-0.004190823994576931,0.5297110068517213,0.0005901138539054392,31.03630951110923,1.3579152748870404,-7847.639920901145,3652.623446259567,1.7813589376813984e6,1.0208026735135667e7
-0.004200826399028301,0.5299873640959849,0.0005887912289481314,30.3792980918057,1.3103410948970473,-7878.145593060604,3723.4532169068043,-6.767065197831393e6,1.287257754126149e7
-0.0042108288034796715,0.530231929056812,0.0005825534164674858,29.872397952476486,1.3753132241183559,-5030.361426981103,3930.3209285451812,1.4686004645183567e7,1.131433050232992e7
-0.004220831207931042,0.5304638078690914,0.0005755220492717572,29.99440590724117,1.4713966846616893,-6531.161668310528,4571.831706294884,3.2186128485940605e7,1.604084211008533e7
-0.004230833612382412,0.5313092356903362,0.0005682220531730378,29.979483782667664,1.3176240435239033,-6150.3508967536445,3601.903456047282,-142394.71783878928,1.0151045993877262e7
-0.004240836016833782,0.5323056699688313,0.0005812731429825767,31.703634007378778,1.422816171010179,-6757.0297769316785,4833.985965192818,1.5112404336564017e7,1.8509481245913193e7
-0.0042508384212851524,0.5324018027937855,0.0005805239992922753,30.196484565384463,1.3441935297297,-3923.2357274284605,4490.505699356502,1.2928320055211985e7,1.876128189823456e7
-0.004260840825736523,0.5321611935254478,0.0005766775067698604,29.270557141525824,1.209598923297096,-6167.020878653051,3097.5308430275704,-1.5671080440643217e7,8.920220461804338e6
-0.004270843230187893,0.5319629019651911,0.0005749935774438946,29.52876869885903,1.2671840179175482,-7611.232333048366,3492.469199028408,-7.442197339019246e6,9.612097408637783e6
-0.004280845634639263,0.5320992037278484,0.0005694496974890485,30.214298404034736,1.298616355783949,-11341.847493704026,3586.659203211833,-5.693468086675436e6,1.186699195047389e7
-0.004290848039090633,0.5327047934047586,0.0005639697837590678,30.269254985158305,1.3364813902551473,-7091.652854245563,3620.4395808614377,-2.8167242873224407e6,9.91689534585379e6
-0.004300850443542004,0.5336309120822698,0.0005651444342290665,30.537226189135378,1.3893570610193915,-6649.347980092347,3973.3822670072773,9.85278923014207e6,1.2941411490292998e7
-0.004310852847993374,0.5341703972333635,0.0005706878215623743,31.0235036983942,1.4747865235774713,-9131.177537646838,5866.255514687772,3.1387008096207973e7,2.8625178121467777e7
-0.004320855252444744,0.5342116158115677,0.0005728431425894845,30.614280480319717,1.3809712323636205,-7273.532168428887,3797.8324904074198,2.895033834808531e6,1.1759512515439302e7
-0.004330857656896114,0.5345135238528601,0.0005731825820959419,29.98847125039434,1.3443717316899717,-10239.163296055003,3477.794002689947,-149972.5929569163,9.873151813312117e6
-0.004340860061347485,0.5353480884045421,0.0005748322567209435,29.599614010986265,1.3766663256612397,-8776.941510433002,4083.767412377113,1.6373106709113857e7,1.2418572058608519e7
-0.004350862465798855,0.5358265196722641,0.0005589956645869394,28.508778219019682,1.261585960284354,-7930.506490655785,3627.705487538278,6.3194449497867115e6,1.022686849103301e7
-0.004360864870250225,0.536131264933676,0.0005482999344690842,27.459662823363733,1.3036535590690195,-5646.689461704988,3832.2526948058935,2.1894440784267005e7,1.2171689920564797e7
-0.004370867274701595,0.5364801538363391,0.0005790743172895118,28.641231183560606,1.3636727142075111,-7339.784538967218,4391.043639057828,2.181329337024371e7,1.5753584478857245e7
-0.0043808696791529655,0.5362172674189496,0.000568735016951138,28.324795298633852,1.277265855059321,-473.87164158400134,3557.3322126004396,6.230927934107964e6,1.0584831361452118e7
-0.004390872083604336,0.5360367855614458,0.0005268555047704542,25.72867489174509,1.11139052235678,3222.290710991956,2548.2620289669667,-7.523598065903732e6,6.589466037508989e6
-0.004400874488055706,0.5365306397843523,0.0005148105027169035,24.59027733706565,1.1019010929331619,-1359.0048785457307,3213.401080839275,4.592476618693789e6,1.1390974889067652e7
-0.004410876892507076,0.5364314835044497,0.0005482157821945607,28.78380754593191,1.2955886799167196,-13023.304894178576,4075.247172998597,1.4131577079746792e7,1.4206247848049685e7
-0.0044208792969584465,0.5368653607529995,0.0005597152281733091,29.619690094377408,1.355320905941927,-9322.401692310088,3847.8085727795788,1.2254208447937628e7,1.3578953418412393e7
-0.004430881701409817,0.5376951561124879,0.0005650803209083508,28.325627510755382,1.1760939721142887,-1601.6509212326112,2799.486157802081,-1.5360465310522076e7,7.922422293017637e6
-0.004440884105861187,0.5383080524358956,0.0005561629234753406,27.931420346595942,1.2724879593623546,-2875.90498716169,3307.568971495798,-3.916241146258914e6,1.0049723652359836e7
-0.004450886510312557,0.5386207703347899,0.0005374886129436719,27.55083730099133,1.2831856037673826,-1100.7385878971547,3268.790388290594,1.2660870866648117e6,9.292409488924537e6
-0.0044608889147639275,0.5385023929289601,0.0005504296755344616,29.811507391779305,1.2824557160061116,-2678.708303901797,3065.907704988355,-1.7132942346905425e7,8.3125919220719775e6
-0.004470891319215298,0.5387673536657239,0.0005650942370605559,28.779020014717624,1.1885465492209217,-2623.7017737937485,3289.9354012209096,-1.8061571750401035e7,1.1114522380420392e7
-0.004480893723666668,0.5393042851697537,0.0005456156482949361,27.838464207298525,1.2061256726677148,-4327.523933695668,2933.7804210178074,-9.652296369355805e6,7.871975341394263e6
-0.004490896128118038,0.5390875807672565,0.0005506678419110746,28.504214752365872,1.4212272455184882,-7143.136008255898,4346.9650245327675,2.3926713669444494e7,2.0123988228868242e7
-0.004500898532569408,0.5390897953720414,0.0005559534051475691,29.086870278645005,1.342962612446826,-7383.460016165677,3704.83853581485,6.1771900730890585e6,1.007591656248484e7
-0.004510900937020779,0.5394435046974104,0.0005874182058082478,32.18830388770556,1.3896919318033523,-6692.94016367101,4137.612753823145,-643727.4734203729,1.388836071124183e7
-0.004520903341472149,0.539904207096115,0.0005839426231267548,30.974882450082465,1.3276022980057125,-5255.567587309901,3301.2636635619315,-8.711318947209515e6,9.67692969555017e6
-0.004530905745923519,0.540164942504518,0.0005824576482921609,29.31045361042606,1.2789161970475762,-6378.944669375981,3040.200113710409,269330.9627339616,8.224288493034975e6
-0.004540908150374889,0.5403084375872859,0.0005713138847831578,28.665240013795156,1.3566228682213095,-7189.037171938953,3686.273500401157,1.5922689293440854e7,1.0870483755358221e7
-0.00455091055482626,0.5405810364854696,0.0005718727546285438,27.311628625435993,1.369899668220571,-6579.982802622871,3894.7193693645945,2.8793611813903384e7,1.3969631380943548e7
-0.00456091295927763,0.5405177469292539,0.0005889223081582906,27.910737935808722,1.28788343400124,-3100.5190299172414,4126.459104074848,1.283506683815321e7,1.5323943517673938e7
-0.004570915363729,0.5405186184810009,0.0005780577278555747,27.99052052531625,1.3574641827500278,-7651.157460143381,4142.326145366225,2.230366546934993e7,1.2963889188254852e7
-0.00458091776818037,0.5409706912189722,0.0005602508305195164,28.501273834059415,1.3628670542179786,-11059.47199139118,5749.448409065856,3.375721884628985e7,3.1586112330683775e7
-0.004590920172631741,0.5417795476501633,0.0005461403673508629,27.92206020643209,1.345254361107515,-10177.962464436947,4560.701970414164,2.9603971892172545e7,1.9526099797968004e7
-0.004600922577083111,0.5428787010010856,0.000565506677080718,28.147964884202125,1.2577346166798882,-4763.176296879202,3311.0428953764335,-1.655245965325472e6,8.866824773692796e6
-0.004610924981534481,0.5429047924690531,0.0005586358658528742,27.12251830244239,1.2610056903369484,-2536.858270251994,3247.2681252008115,6.818212965094135e6,9.083983519407272e6
-0.004620927385985851,0.5423813319762995,0.0005330348644468799,26.959011866504532,1.2115828093859395,-638.5282636990025,3158.3869714783327,1.5693272570781596e6,1.0675004841887083e7
-0.0046309297904372215,0.5422319045347104,0.0005321967543264372,26.57199532024142,1.1330226304952022,-1193.7049738261846,2944.82355639181,-9.961304067936743e6,8.896408059468273e6
-0.004640932194888592,0.5430087801117334,0.0005309274761037672,25.335549196174078,1.1988454466005656,-6198.606468957891,2964.565622228894,8.412626964854887e6,8.901916142979685e6
-0.004650934599339962,0.5437837997541938,0.0005374346502379665,25.52311948474569,1.1517977358902276,-5480.0168921234645,2820.0998801838264,4.437948570246427e6,7.383489072750485e6
-0.004660937003791332,0.5437713557952084,0.000539702794071054,26.355710351898075,1.2016763473610064,-5019.019749018354,3255.014167321927,466592.6310805127,9.310743695742993e6
-0.0046709394082427025,0.5438992524447677,0.0005455940975879594,27.268987203249257,1.1777019196572407,-5728.166516738367,2794.6318867417394,-1.2360293132452482e7,7.383712486470324e6
-0.004680941812694073,0.5443820188643004,0.0005434575873045685,27.06431966458895,1.1118517246975455,-3079.7364059695146,2544.224750736615,-1.82817253402584e7,6.89187603588118e6
-0.004690944217145443,0.5443395516934397,0.0005452443618339765,27.23925031939309,1.123822288617279,-1352.3695588241414,2598.5407268069275,-1.7101709421817366e7,7.18903209198202e6
-0.004700946621596813,0.5445036029230105,0.0005560685711978437,27.544287333032827,1.1769974552561957,243.99752026165734,3073.822627136372,-1.1418272506942699e7,9.620732458873698e6
-0.0047109490260481834,0.5450814218215528,0.0005555671347094825,28.289640570447713,1.2492494857863823,-1128.0669376671622,3228.277539421502,-3.2394403500009906e6,9.145316803599203e6
-0.004720951430499554,0.5454858300520573,0.0005411767413037222,27.398572584184357,1.2442828784985063,-830.4478405548859,2866.864396145266,-3.186365599395407e6,7.350748945875356e6
-0.004730953834950924,0.5460589108736603,0.0005434452038014977,27.266196338999528,1.225557101612101,-799.6463316786844,3021.0586228167645,-261480.7988975967,7.972843819096053e6
-0.004740956239402294,0.5461838730873715,0.0005427835578691702,27.543174311814454,1.1921434879374888,674.9221622481257,2900.2258855604546,-9.185992835292252e6,8.069068421616114e6
-0.004750958643853664,0.5460016179855156,0.0005632021002792243,29.208718089400183,1.2820905361926993,-5578.0528515388905,3407.8048430335284,2.076394800893864e6,9.540953805140702e6
-0.004760961048305035,0.5460890500734386,0.0005834468872536571,29.07715989767269,1.2948427615138007,-2415.061614169765,3979.864068272494,1.0940916029924087e7,1.092546629851822e7
-0.004770963452756405,0.5460099467405817,0.0005851159399848467,28.02060472282349,1.2513660458690505,-397.4629120793225,4240.957683883392,9.370144239764323e6,1.3824967571103504e7
-0.004780965857207775,0.5462918705097982,0.000560101968144527,27.384217471032088,1.1935598145854172,806.4465380752957,3437.1168509009262,4.542694019230207e6,9.22670401923561e6
-0.004790968261659145,0.5469074576834392,0.0005387174272468339,26.930372560344086,1.2291075964503009,-5065.273507339672,3556.388835129365,1.2930262243160356e7,1.039785045662363e7
-0.004800970666110516,0.547392698549811,0.0005445691513601501,27.66310950120986,1.3397235560564789,102.07296478894878,4320.523620209856,2.375677233298935e7,1.5589161445341114e7
-0.004810973070561886,0.5480789270311361,0.0005566920580253322,28.634291486555846,1.373618264750643,1307.9180256309776,4264.980019520087,2.1097878386672292e7,1.3613266378017822e7
-0.004820975475013256,0.5482075541414378,0.0005523390916280815,28.80893532845499,1.3657562309691145,1430.1619347078947,4338.4140256709525,1.841447870055655e7,1.8063347665538132e7
-0.004830977879464626,0.5479988648724393,0.0005563707140971518,28.054460444259437,1.2618128587686028,-6470.253420413833,3430.2197543292195,8.594989928770455e6,9.523206742436223e6
-0.0048409802839159966,0.5486192870376108,0.0005610389521502665,28.06645933708142,1.27381514195626,-8357.39373189733,3726.9859654813686,1.169008480889853e7,1.089212951647702e7
-0.004850982688367367,0.5492780126798316,0.0005469684277517998,26.931414429400238,1.2338705208104603,-3706.7625902161303,3954.847580377761,8.814332112150224e6,1.4575955439932713e7
-0.004860985092818737,0.549534273664176,0.0005397596441745366,26.159134115589797,1.0882184478815626,-7184.751687905688,2917.181060217097,-4.018798851047906e6,7.571420908062523e6
-0.004870987497270107,0.5494855637198197,0.0005634944991709885,27.896155904806506,1.175467380786028,-5250.414358336748,2863.200976178115,-4.1340080905566895e6,7.101349656658405e6
-0.0048809899017214775,0.5491670958616888,0.0005799771032715536,28.682899555389827,1.266057893806972,-8974.892544747127,3342.1359996490905,6.237730736737494e6,9.185311270232357e6
-0.004890992306172848,0.5494052472379699,0.0005502633566424719,28.22980104925496,1.2940969014409194,-7461.006670760794,3532.7082602431105,7.621135586587616e6,1.0767972149634218e7
-0.004900994710624218,0.5504301266166148,0.0005348597644745635,28.036687123036877,1.240295063419117,-5243.587661020253,3379.446000176256,2.0659410554944589e6,9.84789639130389e6
-0.004910997115075588,0.5505650494345755,0.0005217146990698846,26.5355959780724,1.1206792578771976,-1279.7909598039878,2887.2793368019716,-6.354322617292951e6,8.524428438327618e6
-0.0049209995195269585,0.5505829096497619,0.0005358215145856177,25.794833318138387,1.0584662008751504,-1068.7402254273793,2520.1752355664735,-1.1869852093403174e7,6.601792231374936e6
-0.004931001923978329,0.550864418067038,0.0005223008376754268,23.709061644737442,1.0505150744405154,-3120.348098734703,2341.40278402779,-4.35340347532815e6,5.532549173672645e6
-0.004941004328429699,0.5516272246859153,0.0005247989394371997,25.79195639579653,1.1237658675114193,-1948.2322788368824,2586.5709533540426,-1.0746941595067272e7,6.730068216510793e6
-0.004951006732881069,0.5521218757177703,0.000530252587707608,25.704773007510184,1.0901601566614652,-205.33672751634825,2599.5095497628545,-6.434150353868559e6,6.611225812712344e6
-0.004961009137332439,0.5522599841959891,0.0005077397700010379,24.92477135121088,1.1439734611634247,1832.939518584509,2805.489340375099,-82308.99322972106,8.233973816586082e6
-0.00497101154178381,0.552033273025183,0.0005170209969231976,25.188469542120117,1.1621508479562312,-5964.230499324224,3845.2570415549494,1.076179041079001e7,1.6391204488457244e7
-0.00498101394623518,0.5523340617986396,0.0005432369700753329,26.11500453170919,1.303754428360679,-8460.52628257515,4329.731097862623,3.1166668529159497e7,1.6176597138495483e7
-0.00499101635068655,0.552974422756175,0.0005329944993944953,25.23655716474051,1.2014480181211666,-6088.079422647453,3349.9878877175715,1.2703401500436429e7,9.864746184103802e6
-0.00500101875513792,0.5534104137473623,0.0005175688215337964,25.05439537205897,1.1276307705738244,-2048.1214729538287,2644.7391711579767,-2.0859914710698863e6,7.736019032551428e6


==> anc/Figure-5/d3_L94_rJ5.0.dat <==
J,M,M_stddev,χ,χ_stddev,κ3,κ3_stddev,κ4,κ4_stddev
0.004999999888241291,-0.5532947078899014,0.0005400351201414972,25.72791828356575,1.1882321052808997,2245.724793052142,2966.963304723736,1.0008753769625367e6,8.192306982596244e6
0.004989997483789921,-0.553162434432772,0.0005473263566097122,26.180429220825946,1.2502432171650646,988.4473231590814,3590.1784097826003,1.1159268401361631e7,1.1401045578107662e7
0.004979995079338551,-0.5533017109076609,0.000554416834528969,26.99917971243276,1.328309431272703,1141.9095091357042,4469.132464655827,2.351246611954877e7,1.86253584919052e7
0.00496999267488718,-0.5537213630584884,0.0005547223732090003,27.052216738005715,1.3396449447151362,4443.992701253346,4641.0210175951415,2.645377540539423e7,2.0169343041292563e7
0.00495999027043581,-0.5540116685863468,0.0005449922444707051,26.284065226429625,1.244605657706909,5355.298871491854,3555.572553129404,1.1130404741319725e7,1.1457545715204181e7
0.00494998786598444,-0.5540597862048308,0.0005433656980831895,26.297070163072988,1.1987455266007419,5743.030603597536,3092.5418549002134,4.235879274112034e6,8.675525374541951e6
0.00493998546153307,-0.5539171334929706,0.0005519844142850849,26.63478262197233,1.1686443030881606,5911.254366664918,3097.4898555369728,-2.179966416046251e6,9.509847398207879e6
0.004929983057081699,-0.55355779762374,0.000554925587675955,26.803347447745423,1.155669604662415,6277.3139322313355,2901.3552188383937,-3.561862157791496e6,8.085484673273346e6
0.004919980652630329,-0.5532336294855049,0.000549956311425955,26.884811212171574,1.17202661706959,5906.414003039876,3119.608890582221,3.66110238254127e6,8.99625921690756e6
0.004909978248178959,-0.5528967544118932,0.0005483013069881654,26.987103650482062,1.1644748854921647,5603.6229389611835,3095.0150566690045,-276936.2769817846,8.83599069855334e6
0.004899975843727589,-0.5524630250849004,0.0005408599315168173,26.749781726333183,1.1852527386334752,5929.5701984742045,3141.0190144402723,2.6482340279077124e6,8.761485788885662e6
0.004889973439276218,-0.5520302529291076,0.0005297924836340703,26.379577903734337,1.186381923052116,3931.567855314952,2993.7724653336727,3.9349107052717824e6,7.791994656110554e6
0.004879971034824848,-0.5516662801267521,0.000525487734405424,26.728004398806874,1.2144263993585562,2511.4885651920613,2921.571289517339,464937.010042558,8.043838891292106e6
0.004869968630373478,-0.5516571979328,0.0005342146137638768,27.265153714589697,1.2546708027212656,5709.642410387302,2929.9607934306728,126915.77276808892,7.834774913419431e6
0.004859966225922108,-0.5516613449248835,0.0005466597732678279,27.87868696117868,1.2753001552417929,8123.048355777412,2979.429894793669,-4.0851943662327e6,8.135598838654567e6
0.0048499638214707375,-0.551376838053664,0.0005542379752908411,27.752615614565123,1.2497422574930452,6727.710420828419,2900.041137396816,-3.930658406355992e6,7.784690783899375e6
0.004839961417019367,-0.5511890428733895,0.0005579976120534695,27.63141360222278,1.2598482067415397,5597.636551575238,3209.6645036162463,7.528972929561265e6,9.17019058404833e6
0.004829959012567997,-0.5508304329637321,0.0005594393862276727,27.74846770404437,1.2302854071439449,4946.12284581436,3132.065779615302,3.658138656800779e6,9.40760294227433e6
0.004819956608116627,-0.5503567010125262,0.000558695131445298,27.392633784108522,1.1917734642014033,5421.0499424707095,2748.0020437314583,-7.295183248116414e6,7.184719572125766e6
0.0048099542036652565,-0.5500724772378454,0.0005556169435375841,27.177060432345357,1.1862814509632773,5691.395561419119,2725.572886693528,-6.769364443948557e6,6.753723882379415e6
0.004799951799213886,-0.5498673165297369,0.0005555503715647614,28.14699521837644,1.2202209269458741,4553.83685732383,2871.593900278244,-7.237202190658728e6,7.4036957583206e6
0.004789949394762516,-0.5497722827038669,0.0005548892332477694,29.099260813933164,1.256328315555339,3573.0876065609746,2959.221573660752,-8.586353918551195e6,8.131758213042791e6
0.004779946990311146,-0.5494758602407528,0.0005488284944479181,28.527374912890107,1.25860152956103,3275.8916543764135,2976.205950330488,-9.074964970153416e6,8.519815453562327e6
0.0047699445858597755,-0.5491012906430697,0.0005396596102251694,27.4326652641901,1.2347141828122525,1146.3933639850673,3150.159395453127,-5.64034381992158e6,1.0315849049781162e7
0.004759942181408405,-0.548830429023772,0.0005258805276188415,26.912078087928887,1.1816302332632838,2275.4626266506934,2859.71808338179,-7.813700037326536e6,8.164230943665623e6
0.004749939776957035,-0.5485621552365483,0.0005197324249980302,27.050691804838063,1.1718444809217872,6621.132400632841,2966.64679268049,-4.894947083561585e6,8.830995232152445e6
0.004739937372505665,-0.5483435170062003,0.0005324180031159705,28.130257964255712,1.2337811328618369,8004.99446568807,3416.3524356487696,2.1911700754683176e6,1.0434763628404545e7
0.004729934968054295,-0.5480072778600734,0.000560834665471095,30.23709839329288,1.356707624860591,8620.245527164772,4007.890175034505,4.291847033723279e6,1.17484851960458e7
0.004719932563602924,-0.5476204082241165,0.0005771435947515831,30.441989892435146,1.4002736125902515,7477.5191353830805,4059.507131275199,3.840114559603909e6,1.1893862968662556e7
0.004709930159151554,-0.5473543462443049,0.0005797432626588152,29.797621592658366,1.400795815165132,7112.872347383705,3825.980583010744,8.816680460146602e6,1.037085665241222e7
0.004699927754700184,-0.5472304269624583,0.0005648532284303778,28.28553801665466,1.3336314872923432,7883.861211653945,3538.4719914711854,1.1570740397634203e7,9.885777584679509e6
0.004689925350248814,-0.5471629826102581,0.0005601932827058771,28.087699244264794,1.2668826931017643,7791.133140196664,3437.8808277468684,2.7390179987903098e6,1.0527873194290102e7
0.004679922945797443,-0.5470006607259565,0.0005554618463933065,27.948456624021926,1.225955116421485,7772.784137881293,3162.989852550307,-3484.5082773864824,9.171852361052593e6
0.004669920541346073,-0.5467253415810119,0.0005540074658884093,27.619632403605717,1.2033833044871893,7315.066583340647,3162.0381789413264,3.6797408613640647e6,8.511351057949398e6
0.004659918136894703,-0.5465059974357428,0.0005611659333380688,28.046601303318027,1.2152108640987296,5093.5935002546885,3268.373726163355,1.5193083344614888e6,8.769805598877978e6
0.004649915732443333,-0.5462183632415545,0.0005676726662015565,28.313386753277022,1.2210833614641896,5580.560141262176,3247.257870047792,-1.1065052874575765e6,8.930972241814494e6
0.004639913327991962,-0.5457072706889012,0.000570272167850813,28.714570156889238,1.2874196047108584,10374.221589015307,3967.5746314484327,1.0069492185377331e7,1.3612475418426558e7
0.004629910923540592,-0.5451319925899152,0.0005611734804197995,28.661847793144975,1.367484610462244,12734.649991214485,4717.698473829405,2.4630192521701206e7,2.02929429645204e7
0.004619908519089222,-0.5446851575887413,0.0005444722410457298,28.028752867837717,1.3481865341020782,11195.361985038593,4419.54692717119,2.295528903206246e7,1.7766789535682607e7
0.004609906114637852,-0.5441846142991853,0.0005365789632989452,27.234628109671583,1.2188328592043205,9111.712040802837,3489.779491078661,2.813325092453224e6,1.2331926347973656e7
0.0045999037101864815,-0.5435905468155398,0.0005409610651909581,26.9879570142413,1.1645569073078323,5001.191296766774,2738.564625425854,-7.519676612212358e6,7.698279206645987e6
0.004589901305735111,-0.5432283165397821,0.0005471250354327106,26.988186344681168,1.1978098894204985,169.8814073555006,3074.34199873434,-2.4674066084690816e6,9.548242771542288e6
0.004579898901283741,-0.5430418105822173,0.0005569010818148247,27.187546765344358,1.1885504584027198,-584.0240195516134,3088.0408667422143,-5.04248231297815e6,9.350327034850514e6
0.004569896496832371,-0.5428598622971331,0.0005463487860363972,26.609446627410584,1.1618622408775772,1623.106236567391,2768.661088356727,-1.1137240864988139e7,7.518215852087199e6
0.0045598940923810005,-0.5427771121821715,0.0005308293022012875,26.165297545674413,1.1604702213348226,3424.2125822694015,2695.3461206465213,-8.99997926916015e6,6.797292675843416e6
0.00454989168792963,-0.5427009364568512,0.0005270124714105251,26.715674988602686,1.1614760397739354,5858.382063724012,2774.4199321868546,-9.102199476453714e6,7.089737880754299e6
0.00453988928347826,-0.5428447194347391,0.0005384297114362526,28.018925791704174,1.1528444810338827,4121.426754187412,2690.101355189479,-1.8904996522133254e7,7.263593324957681e6
0.00452988687902689,-0.5429263666791084,0.0005563767378432829,28.652977095549446,1.2283359658647643,3479.0501105319327,3219.2213808416072,-8.145948469132066e6,9.305501889742743e6
0.0045198844745755196,-0.542615951655258,0.0005677371237472244,28.629215578723073,1.3502910699752573,4428.2059291123,4294.260716837359,2.0479617208947178e7,1.5039847690884579e7
0.004509882070124149,-0.5419747922406241,0.0005659998511464849,28.30241605193615,1.4114047742319846,4412.36684525483,5001.031499010109,3.620796231000812e7,2.0310362359774888e7
0.004499879665672779,-0.5412797792215425,0.000556034964149638,27.909612486235357,1.4028030095548054,3601.6430558667066,4560.380282566526,3.111251193139157e7,1.84217017887117e7
0.004489877261221409,-0.5406984264776693,0.0005508313070616223,28.83486490083823,1.3840043916415374,3091.1088381211325,3638.698253053959,1.3021239910971658e7,1.1098130816783465e7
0.004479874856770039,-0.5402388600000122,0.0005481637060141222,29.293103874731578,1.3198314653400094,4678.700323631749,3406.088902783523,-2.5925113048221287e6,9.806287498551296e6
0.004469872452318668,-0.5398967670428101,0.0005432443694683659,28.484014779873885,1.2210701532044632,6393.203671924064,3247.149182357888,-1.2447459085387079e7,9.74381375676021e6
0.004459870047867298,-0.5394870710975956,0.0005431130257100615,27.88939728339049,1.203906667054778,7189.047313211345,3126.276026482284,-8.845085822581815e6,8.835397030645067e6
0.004449867643415928,-0.539351439962309,0.0005560128739139182,27.890372657469666,1.2332876566411204,8009.654249731815,3222.102277759975,-780956.9610743197,8.596631007627457e6
0.004439865238964558,-0.5392354919157224,0.000563261258394758,27.699674943905578,1.2095849377774734,7409.322644688405,3179.4346487712146,2.1487518559838803e6,7.692699824834456e6
0.004429862834513187,-0.5390888122776815,0.000565790489094122,27.86881631759527,1.1697082168604276,7537.3157080230485,3233.0064694436533,-3.881304758386586e6,8.940922388249997e6
0.004419860430061817,-0.5387965366379649,0.0005596988397690491,28.00809053477365,1.1640586304921967,6577.178412730478,3494.5879811483364,-4.298546539601555e6,1.1517849234018058e7
0.004409858025610447,-0.5385068965060927,0.0005522822106133167,28.06335894215381,1.2405447488513093,2982.051684190591,4126.4640068214785,6.037548517007248e6,1.5070105864746269e7
0.004399855621159077,-0.5380901882104517,0.0005510689362787853,28.715979574455588,1.3312568474781008,2626.0337296848293,4148.935173614693,1.1427968749430096e7,1.4550966956028339e7
0.0043898532167077065,-0.537576747109153,0.0005602344656639493,29.841212238220848,1.3280513597558286,2609.9115091811386,3371.422325814542,-5.8726028179117e6,1.019576341858261e7
0.004379850812256336,-0.5371493949279539,0.0005624539369642022,30.97907951584097,1.3301934032091267,952.728915997328,3229.184018471934,-1.8658989151728604e7,9.731692549168753e6
0.004369848407804966,-0.5367149754008569,0.0005538536131055345,31.433993175404744,1.3809599637705143,-799.9988160992793,3523.726994377794,-1.424397073801186e7,1.0858574512465635e7
0.004359846003353596,-0.5364554825469677,0.0005467398914867204,30.875194852114568,1.4168298783388562,-2286.2880976466163,3766.542691643045,-1.0696431559957787e6,1.2342009929873617e7
0.0043498435989022255,-0.5363887881522532,0.0005426262085164631,30.232230261945162,1.3865157853502101,-1429.466290188083,3901.210098089901,1.6227680743197938e6,1.4802769664946454e7
0.004339841194450855,-0.5363905823350651,0.0005421177645033572,29.801883287504513,1.4013902111068335,-3624.687095020599,4702.286341976266,1.273020710823892e7,2.1537347915571142e7
0.004329838789999485,-0.5362207528701401,0.0005384406747433054,29.21698122355538,1.3266040095336846,-3825.0578931354767,4015.997030762082,7.036789917204135e6,1.5690256245774254e7
0.004319836385548115,-0.5360157045417873,0.0005384274288442901,28.796801881750383,1.2577814854693572,-1373.4963726298124,3248.1979267066085,-1.4448137553156181e6,9.180609476279419e6
0.0043098339810967445,-0.5356311564469943,0.0005487614098966169,28.635275652372272,1.249535092437367,1602.0191523174606,3342.930432245487,-1.9122505490810713e6,1.0174448937354868e7
0.004299831576645374,-0.5353052831935929,0.0005507601049165253,28.796257856625683,1.2969597352114246,4216.172869307547,3687.3825661177702,939832.6379411105,1.265382073413117e7
0.004289829172194004,-0.5350291026573104,0.0005482336087827655,29.30655644290659,1.293776902429087,5294.833066344632,3710.7401562698637,-3.348509257161487e6,1.2303336392134449e7
0.004279826767742634,-0.534691888253059,0.0005500394454834247,30.038326769812418,1.312810941189531,5297.3567824531,3488.5329810768853,-6.167208508431175e6,9.629313101678306e6
0.004269824363291264,-0.5343254533248255,0.0005620319459619168,30.83286408495015,1.3507233105633933,3561.0757832835116,3664.1409183995215,-3.6779943521639146e6,9.679723546196738e6
0.004259821958839893,-0.5341715184138739,0.0005795557413797904,31.65137155624667,1.3909689378209147,3737.518232432892,3783.7797286601835,-698669.4700972565,1.0707310543671153e7
0.004249819554388523,-0.533988936497015,0.0005853350417870727,31.62136604770538,1.3710285575501213,8911.588491340888,3443.101013196126,-6.81897868720917e6,1.044301538078715e7
0.004239817149937153,-0.5337404705798835,0.000579130388000113,30.81364988763455,1.3560177740987607,10418.344304550683,3345.2200608822673,-6.626892723594994e6,1.014005212099456e7
0.004229814745485783,-0.5335157437233429,0.0005688653309665328,29.69948167440244,1.3824808570225922,11727.847472484096,3677.1487587904903,5.985035812640277e6,1.0432292674483735e7
0.004219812341034412,-0.5332357451140124,0.0005739638925378896,29.697738064382655,1.4323216866447688,11488.362490108595,4306.89248056583,1.9031435087615557e7,1.2922923472772757e7
0.004209809936583042,-0.5329176490854297,0.0005798184982513123,30.235869015278258,1.4625492314742135,7815.319188534898,4434.416997000674,2.1424678900134534e7,1.3524485436005412e7
0.004199807532131672,-0.5325146368071437,0.0005819778586090944,30.6109134501425,1.4143915374314835,4727.4631988634865,4179.601048094041,1.0107488049759448e7,1.4435804854392117e7
0.004189805127680302,-0.5320031170120055,0.0005803782735142652,30.659017842856773,1.358874158067876,3996.861647465561,3922.925987022515,1.0426528600023978e6,1.4056838656404674e7
0.004179802723228931,-0.5317069498669007,0.000590449250522505,31.144763307154037,1.405670027130059,5449.55401927723,4020.299517003983,351347.84649912734,1.367061413586298e7
0.004169800318777561,-0.5313047522593988,0.0006022431500307009,31.76745126758148,1.4289658049442702,7179.352121220061,4176.281916724822,-6.679664533399907e6,1.4988970518513402e7
0.004159797914326191,-0.5311219305266859,0.000604087368214951,32.11602536429531,1.375704522378488,4621.094980911555,3753.679019931008,-2.1922057675197966e7,1.2198557919996478e7
0.004149795509874821,-0.5309870394299505,0.0006000127200769231,32.543415515434624,1.3781491357736348,1184.5324661498557,3459.763237206401,-1.9522118222487167e7,1.0535490668371387e7
0.0041397931054234505,-0.5309790597224201,0.0005905929046601362,32.29142238464483,1.4093072574649037,3086.3040931718124,3812.367745347195,-3.3082242525153384e6,1.2466189437034795e7
0.00412979070097208,-0.5307526574293151,0.0005838692656864887,31.694033854890943,1.415131906930498,6428.998750037045,4178.332945095017,8.033336796844012e6,1.308416242544315e7
0.00411978829652071,-0.530556373894593,0.000585052234299499,31.720542077037152,1.3702040753919962,6188.935432770565,3885.455882902111,-4.0063206340957875e6,1.0658813571022762e7
0.00410978589206934,-0.5302937227102229,0.0005987690896466109,32.26875692640282,1.3164274947195231,4462.866950435862,3488.079913420127,-2.3259712228155296e7,1.0163963428693278e7
0.0040997834876179695,-0.5299076903784007,0.0006088213425152155,32.594326275021515,1.3252745528723082,2382.911795538579,3291.1853065142577,-2.749211529819594e7,1.000900910226321e7
0.004089781083166599,-0.529598596174008,0.0006039306308609278,32.08019176928322,1.3332522859199876,-744.233523851226,3302.7935489468173,-2.1829103589999475e7,1.0000599879551623e7
0.004079778678715229,-0.5294960569899122,0.0006056582109599936,31.51483696515833,1.3045929413013198,-1024.9550123782437,3092.445210468269,-2.497638140481565e7,9.438398667647637e6
0.004069776274263859,-0.5291570800099871,0.0006086845652187355,30.811473356864138,1.2287840236374352,-1722.1035815431799,2913.970873571348,-2.7744673669791874e7,8.557789294442596e6
0.0040597738698124886,-0.5287011236811814,0.0006148114893861517,31.088275857809773,1.2417266802716629,-4040.086941530121,3457.8537960207836,-1.801934399645401e7,1.0443747430925095e7
0.004049771465361118,-0.5282556108286081,0.0006093461725656573,30.793236992936418,1.251400984220579,-1068.0588310359674,3390.2052896259415,-1.1932678180722784e7,9.15082572680536e6
0.004039769060909748,-0.5279258931603981,0.0006052069984401013,31.071682771939624,1.2714333277388503,1936.1354641129296,3226.5030218159536,-1.808981978120734e7,8.907333508366352e6
0.004029766656458378,-0.5274737991990405,0.0006039207258697217,31.85134672290878,1.3780148749341914,3533.9944444527173,3495.0056065231606,-1.5525586183729645e7,1.0512524275753556e7
0.004019764252007008,-0.526879297962063,0.0005992346864094823,31.956463407522776,1.4790777777962714,4335.057039297581,4166.255430191066,2.1381126320083328e6,1.3774989813812558e7
0.004009761847555637,-0.5264830816457107,0.0005883003131901925,31.55182097811141,1.5023205444243168,3285.893334748358,4748.549921590439,9.363353907881621e6,1.8443825649292335e7
0.003999759443104267,-0.5262148625219998,0.0005769520738464145,31.161016785643785,1.4828935906609106,6630.688560604619,4756.544206698726,1.7546748259829834e7,1.7415866354774363e7
0.003989757038652897,-0.5260351002591488,0.000575376491249977,31.28872251537751,1.4504272707678805,5220.438806840553,4359.332883657728,1.8547046583128985e7,1.4253785660676565e7
0.003979754634201527,-0.5259349164311133,0.0005774054895566725,31.341757060830084,1.4136798468925063,1842.9268326408635,4153.98857560872,1.2819057173384335e7,1.2791409788180219e7
0.003969752229750156,-0.5255193745223514,0.000577087493086594,31.39066892655445,1.3816356116455424,350.91506821336134,3984.983935909596,4.321042910480279e6,1.1946801334433533e7
0.003959749825298786,-0.5250355644076481,0.0005758964428638491,31.213380929909764,1.283510385637508,800.4231535398053,3403.973305938611,-1.594094530958787e7,9.693447092557656e6
0.003949747420847416,-0.5249284259198467,0.0005689839555909549,31.493116187659712,1.2323922082151684,4411.874546412195,3136.1973408373815,-3.2297495227332726e7,9.455405788116248e6
0.003939745016396046,-0.5250431368110585,0.0005672720414474484,32.08290751068951,1.2346251920157532,5658.359861116691,3135.474452228834,-3.531687849016897e7,9.653210124948163e6
0.0039297426119446754,-0.5250940591008694,0.0005655757876533545,32.06463751708761,1.3055819270485165,7173.485561934955,3769.7494933606163,-2.054958149872227e7,1.3505582219309103e7
0.003919740207493305,-0.5249471162492119,0.0005659103285682314,31.942304975351455,1.3562677022159373,6061.6995458487345,4136.355927463523,-1.1846509404844178e7,1.4714138996510305e7
0.003909737803041935,-0.5249805210374762,0.0005700250662858008,31.516839102273302,1.430312164075497,2538.2709529808913,4228.3970396762425,2.6648872944852966e6,1.3215569174160624e7
0.003899738658219576,-0.5248355299777177,0.0005759161953638171,31.507016146496362,1.5020089643425687,-60.54549021176129,4638.653561043283,1.9987591204326015e7,1.6097544045221182e7
0.0038897409103810787,-0.5245740093599889,0.0005839954508050765,31.905652668887324,1.4614530454307222,-535.0487079019972,4731.633598536406,1.4998157983481007e7,1.848938621842064e7
0.0038797431625425816,-0.5241201307051815,0.0005989190692556272,32.79312308800902,1.4667262932151628,2731.801425557942,4829.645883822555,8.370160220653759e6,2.0197708139664005e7
0.0038697454147040844,-0.5233531386101676,0.0006112496133114899,34.03514984141456,1.5833450103826967,8491.687167943595,5479.58696040723,1.834923834914834e7,2.4857436343804467e7
0.0038597476668655872,-0.522763923317485,0.0006071147217132725,33.86387826673935,1.6207671897207485,11453.159894578917,5308.17599465349,2.4531601087347534e7,2.28830644921181e7
0.00384974991902709,-0.5223247778705845,0.0005905396527916405,32.591161427450416,1.568913873432932,13208.272320532547,4845.392683074524,2.515679147604293e7,1.82892993188461e7
0.003839752171188593,-0.5220745971099241,0.0005759858609433511,31.30784815517991,1.4892295708799212,13567.992950877133,4509.768210784889,2.026202487748621e7,1.5258091396275217e7
0.0038297544233500957,-0.521977201198286,0.0005700746630197353,30.250167155309008,1.4064801509710132,11940.224007980338,4151.828691905039,1.0445121314003846e7,1.3852181164706899e7
0.0038197566755115986,-0.5219145727359864,0.000569103202760402,29.169495571128646,1.319776793205659,6561.2986985038015,3613.583825297084,1.262645256989753e6,1.0253952630504688e7
0.0038097589276731014,-0.5217049939387071,0.0005798427285257211,29.267600713559673,1.2554945730010139,4118.240946844698,3369.654527445231,-9.204716667724734e6,9.389443351933232e6
0.0037997611798346043,-0.5213255765463691,0.0005852427245587009,29.688403480707752,1.27106906587361,4863.3842664935955,3468.065325286822,-6.365895885415179e6,1.0613851605905406e7
0.003789763431996107,-0.5207634097684931,0.0005967788143989085,30.366016454696183,1.3474319606615917,4668.875963040618,3983.568386138029,5.191407161112875e6,1.4951207783685822e7
0.00377976568415761,-0.5201672417453373,0.0006080891441598303,31.191156515122536,1.408195822217557,4612.803065014848,4176.066010855081,1.3771870788197553e7,1.2868569827793412e7
0.0037697679363191128,-0.5196923059278633,0.0006127305708879906,31.943920910823934,1.4386915456999165,6583.589066263737,4431.048386835433,1.4177692010284351e7,1.4400011011931356e7
0.0037597701884806156,-0.5194147386192053,0.0006120880008157938,32.37561795454043,1.4288906221399003,8691.51388001535,4301.1576298633145,3.922250453507168e6,1.3369077287626727e7
0.0037497724406421185,-0.5192621659222932,0.0006017226679108156,31.96236345745156,1.3237493139385714,8424.688939569029,3662.1506482412988,-1.5064173482214486e7,1.0302067269067705e7
0.0037397746928036213,-0.5189775374445308,0.0005925451874342257,31.647599646238305,1.2736269186716864,6600.384440921978,3251.3178481332284,-2.25929450990536e7,9.310043337944143e6
0.003729776944965124,-0.5185268587044266,0.0005918086305070139,31.217123913346366,1.3039223533771738,9140.661165222291,3363.470903835289,-1.3892668328094672e7,9.472057573751537e6
0.003719779197126627,-0.5181287485407665,0.000597265158575726,31.112767463876683,1.3240757476662677,9852.180793940213,3701.2773221183047,-1.3006045674650248e7,1.1260523219384896e7
0.00370978144928813,-0.5176883212262473,0.0006074132636768122,31.666535587240663,1.316009319471647,6270.7851052953365,3402.3518470839076,-2.4845701484781817e7,9.433457555358315e6
0.0036997837014496326,-0.5174504812398809,0.0006166475157721496,32.65965687609843,1.3713380298189155,1223.3966997946854,3600.3321234916984,-2.3561630800338205e7,1.0112126679219682e7
0.0036897859536111355,-0.5175031970866257,0.0006146086508162154,33.31731152909042,1.4394663527052567,-282.8060104090578,3901.659743983639,-1.1744349254037766e7,1.1258797364696162e7
0.0036797882057726383,-0.5173867667333688,0.0006088369389760206,33.72652400457545,1.4692676523672004,1068.7732602336869,4190.137690979869,-808080.1600431,1.257239012746529e7
0.003669790457934141,-0.5168851996650629,0.0005970204595506343,33.25259293327412,1.4188940480754064,2783.942006524506,4099.261895540307,1.783282472119437e6,1.215403432595468e7
0.003659792710095644,-0.5162218629234121,0.0005889277584986558,32.70379130952231,1.3898488127529856,3930.077301800554,4220.638579955235,4.075155559890609e6,1.2228926253229694e7
0.003649794962257147,-0.5155890571319324,0.000579094457117803,31.77430989042493,1.3779167133203152,5160.850112111503,4188.607025536965,3.434864202773312e6,1.3981476431383412e7
0.0036397972144186497,-0.5151354545504145,0.0005728682909511927,31.553022770592893,1.4283401143991685,5953.3425031880015,4286.953535784575,9.736923762180885e6,1.527111365954398e7
0.0036297994665801525,-0.514852979574498,0.0005826693096097856,31.828793766829378,1.4809273136417942,5607.126856211818,4583.088231425213,2.1246912729938522e7,1.6530421284410933e7
0.0036198017187416553,-0.5147206588058325,0.0005901973644782059,32.70513431390506,1.5256109617487537,4265.972533162808,4885.216720052058,2.5924560949078448e7,1.8503345529166695e7
0.003609803970903158,-0.5146633965086658,0.0005933750975341785,33.58658577032285,1.580304231696842,3239.5657513579044,5003.994865240957,2.7294590341944695e7,1.9237129669308636e7
0.003599806223064661,-0.5144641516743286,0.0005951451414637344,34.708074506778345,1.604911152848847,3500.9911733714994,5278.617238086449,2.4549392828306727e7,2.0007441918967318e7
0.003589808475226164,-0.5141238966853707,0.0006034827964461117,36.24287342866604,1.7028216682978086,3705.400571622048,6111.025882822021,3.319004114437967e7,2.572826294564342e7
0.0035798107273876667,-0.5136879405591462,0.0006139977465276767,36.36356637292129,1.7566419577518733,6584.2601101079945,6613.722648539166,4.095847148607479e7,3.3157732176107377e7
0.0035698129795491695,-0.5132304944957141,0.0006276300892119207,36.680349019712565,1.889325725951938,13396.201965975302,8920.63061190515,7.465753953117126e7,6.20052903605841e7
0.0035598152317106724,-0.5130593274666171,0.0006383823680486728,37.23753195225776,1.9700701393108548,17277.63892568593,10518.284825306764,9.023575868609038e7,8.27882980642533e7
0.003549817483872175,-0.5128647160985856,0.000636167888909504,36.38789114129508,1.866201539466423,16714.099619520246,8815.935910862361,6.3713369305878125e7,6.211919768518456e7
0.003539819736033678,-0.5124391242310521,0.0006369930106265049,35.687034668330845,1.7480069987437996,12614.76404137271,6706.994382355167,3.558577241150778e7,3.5769949096823595e7
0.003529821988195181,-0.5120922933752882,0.0006308446372424105,35.445398262621026,1.6462306722914168,6684.980065117456,5346.342858122164,1.1459690341868848e7,1.875308053255214e7
0.0035198242403566837,-0.5118097778335213,0.0006305253249426806,35.465126720574816,1.58032212828934,3569.891618830413,5065.903913305351,286215.9136718302,1.4268124501302848e7
0.0035098264925181866,-0.5114630764899485,0.0006374820725808444,35.62976717357201,1.6088106050834607,5236.534416541533,5379.5114810038585,9.451389377988191e6,1.678231978832135e7
0.0034998287446796894,-0.5112386396219953,0.0006443584759225741,35.46900828118849,1.626240682940162,10435.332092814237,5430.485576439487,1.87811450146117e7,1.7921537370133843e7
0.0034898309968411922,-0.5108212443641678,0.0006527374310623246,35.306774993857125,1.6356771298253283,17526.301105442508,5588.673301680299,2.4005671075849444e7,2.025419605035237e7
0.003479833249002695,-0.510374629944563,0.0006581666069130765,35.144366027172836,1.595545144981689,20122.76424994796,5252.265603369917,1.356421884547899e7,1.8711246355654027e7
0.003469835501164198,-0.510113577155309,0.0006613925636579103,35.337741723331106,1.580273620818088,17467.48804834966,4884.737619964257,7.464553976837093e6,1.6318637996508995e7
0.0034598377533257008,-0.5098605274709116,0.0006508248697993706,35.174659577231836,1.5579687280765826,12314.135313864714,4742.835242569722,4.847559359722691e6,1.6069325361442024e7
0.0034498400054872036,-0.5093650334620615,0.0006301367045421595,34.59597549753915,1.5362709735227515,10167.252800162814,4511.862989640518,1.8365344501688837e6,1.3847712403185347e7
0.0034398422576487064,-0.5089868795116199,0.0006021117940552701,33.90000934878665,1.513654099791231,14944.680629135111,4266.717053705455,-2.46793807862162e6,1.3106857637082703e7
0.0034298445098102093,-0.5086567304659111,0.0005884438350785065,33.99037931674672,1.5317071233177244,15849.60256345043,4218.797506421893,-8.875523269579997e6,1.3189543275813028e7
0.003419846761971712,-0.5083604418345785,0.0005939858133977762,34.63608995783046,1.4952492396672696,11586.037566755784,4048.117553666273,-2.387236553221711e7,1.3783091113519635e7
0.003409849014133215,-0.5082782592528965,0.0006103492877680173,35.222480331504904,1.4892215908392579,7917.082430966716,4143.665385019324,-2.4492522236128263e7,1.3966565232742699e7
0.003399851266294718,-0.5079100632415211,0.0006344192055283064,36.94919546752143,1.5309073051056419,8410.428867628652,4250.119597177257,-2.6697789865695007e7,1.4634661813703006e7
0.0033898535184562206,-0.5075378731689125,0.0006504770568034154,38.388297503683575,1.5407114206850037,7670.896268240438,4377.8697247895325,-3.097127017428545e7,1.4843175056274109e7
0.0033798557706177235,-0.5070381229139457,0.0006508227386247763,38.582327698366676,1.5973556844421928,9372.53242876658,4933.34801428473,-2.04924942583679e7,1.7207952398264e7
0.0033698580227792263,-0.5062400460028148,0.0006469838515331135,38.281596614306764,1.6927278989010965,12412.565482117481,5467.247383021817,-863823.2731518673,2.098311938657455e7
0.003359860274940729,-0.5053703610797821,0.0006490731926978286,38.46095074133077,1.7594020700903108,13977.272266580334,6000.574322958395,8.137485228277472e6,2.8340786492165778e7
0.003349862527102232,-0.5046517310161144,0.0006527007516993309,38.346122141633145,1.7385960891753556,10839.242451283324,5927.783741971761,683327.9943160316,2.8157571789469197e7
0.003339864779263735,-0.5042598274243646,0.0006334263209579179,37.168015470176634,1.6579998790849462,7188.5798297817655,5140.681178076148,-6.950915018188539e6,1.8750514581665386e7
0.0033298670314252377,-0.5041046393677825,0.0006138472066205594,36.300148351590316,1.5960404986932042,4325.103775673579,4886.4688713169235,-5.569731847843745e6,1.5039423831691537e7
0.0033198692835867405,-0.5038941653553047,0.0005996754092456863,35.135127993042516,1.5791904493590492,3663.0852790673052,4609.053499392332,7.496567623347313e6,1.3600499312401962e7
0.0033098715357482433,-0.5038640574397868,0.0005913900523785249,34.32285798286007,1.6259897348122339,6425.688460866793,5042.390428265752,2.7196938156792235e7,1.8247595387354005e7
0.003299873787909746,-0.5038808313392219,0.0005954793249040997,34.60118558026333,1.6620617218743647,9467.620340762129,5493.344723266942,3.051790751092582e7,2.3322194839449424e7
0.003289876040071249,-0.5037353966892988,0.0006049256660288395,35.198175156327906,1.6374117366052618,8891.732645725879,5365.364695706324,1.4396786709251799e7,2.2944609493849814e7
0.003279878292232752,-0.5036255793878518,0.0006152702176971475,36.37989803059385,1.6216473386024006,7312.274050330734,4977.680245328653,1.6885989600470238e6,1.986154898605283e7
0.0032698805443942547,-0.5035894437856623,0.0006104659972642329,36.498933979256215,1.6122690341581254,4581.775302776102,4602.323783786531,-1.5106160989609607e6,1.5227995104343636e7
0.0032598827965557575,-0.5035550994457153,0.0006061099790294112,36.40858034526011,1.6403401419490389,2337.258435626059,5148.871861493384,2.27833643455434e6,1.8410307678886753e7
0.0032498850487172604,-0.5035144433080568,0.0006138985329920757,37.132993273863015,1.7271948594729674,851.4342317629091,5846.579229947412,8.674949604064547e6,2.267678795888205e7
0.003239887300878763,-0.503143965641677,0.000628222684197999,38.20920225006398,1.7572986156997377,363.9955910952978,5785.382983588238,623335.4368320969,2.2573290192010373e7
0.003229889553040266,-0.502572370007867,0.0006345562992105115,38.619415148637785,1.8046025573676883,4081.7314196677216,6465.547769783878,1.5286532951873e7,2.8461496185434926e7
0.003219891805201769,-0.50199001062155,0.0006335168315419925,38.50456717990677,1.8336641430648855,8075.205145005509,6796.331708758499,3.213236095329273e7,2.872927546368233e7
0.0032098940573632717,-0.5013918885308958,0.0006329141113846035,38.020274650811544,1.7636515583379189,7016.477786380363,5705.973445353638,1.845889950410216e7,1.8019846711179968e7
0.0031998963095247746,-0.5010114552362939,0.0006405422621129586,38.20472155747656,1.7199602810323662,7957.4741062567,5437.144333034621,9.450450264351152e6,1.8097312895799417e7
0.0031898985616862774,-0.5008433185478789,0.0006555077512822832,38.72340515004813,1.7404582263116373,11186.289312837884,5989.846193568397,1.2136181643664775e7,2.250328180807813e7
0.0031799008138477802,-0.5006430746215629,0.000663988929820999,38.65220112260095,1.7180880985193498,11937.652044506736,5728.869602578956,6.1304583913453e6,2.160707996121067e7
0.003169903066009283,-0.5003386993567401,0.0006621635752625663,37.4655590078031,1.630368856394739,11898.221868033626,4994.749756396828,-7.60608578118519e6,1.7013496642743528e7
0.003159905318170786,-0.4998710682356905,0.0006523717919204002,35.668630200150275,1.5632120139964372,10792.083303594816,4511.6081327123475,-8.304150109002723e6,1.4324797726211974e7
0.0031499075703322887,-0.49926763495887283,0.0006381416001346039,34.7692897021034,1.5731463435118933,8619.119554540686,4712.2626997853495,4.561446509169377e6,1.5500541794569442e7
0.0031399098224937916,-0.49845291918009754,0.0006206587155035309,34.04390045647594,1.6026816500565613,6081.293953102681,5084.709703141769,1.719160279198974e7,1.8364192697950386e7
0.0031299120746552944,-0.4977351958041545,0.0006180187884691661,34.936193867768154,1.6889234455010589,6728.634050751218,5516.943967763895,2.5828539659553513e7,2.1421577207909416e7
0.0031199143268167973,-0.4972204783479101,0.0006268040007892258,36.236317736474646,1.7523324887780258,7259.143590621402,5908.5683844613095,3.130675926050219e7,2.1496265401169717e7
0.0031099165789783,-0.49663585488669926,0.0006340703046094881,36.28390490998986,1.7779274895129202,7919.768689642274,6073.877202271239,3.383687197513113e7,2.239999329305215e7
0.003099918831139803,-0.496086221704667,0.0006416270087731322,36.2933538416233,1.756283805287931,13327.994759830954,6115.373272642749,2.7648028689116947e7,2.5132075145268515e7
0.0030899210833013058,-0.4955534851755656,0.0006456627347330781,36.97080834853639,1.74878396065088,19466.16921826718,5892.680995666524,2.255473754056108e7,2.2440313738358244e7
0.0030799233354628086,-0.49515661501217983,0.0006466168534404391,38.32463061724384,1.707292699280353,18762.094529694088,5248.571040324721,9.008918473063167e6,1.6048720033464035e7
0.0030699255876243114,-0.4950072007580893,0.0006406415244971567,39.04057317348725,1.6792011390807113,18884.659554645386,5184.414523275779,358376.82800526463,1.5528908934819235e7
0.0030599278397858143,-0.49500655189328246,0.0006393429006532338,39.81872592576076,1.7650467518234583,21715.841226056207,5834.379322781404,1.5508116523442633e7,1.9334533511165883e7
0.003049930091947317,-0.49505108193011255,0.0006433722607073694,40.17250285141244,1.8375227315274008,21674.628416852876,6368.111093357861,3.0505704843847863e7,2.3956289045712702e7
0.00303993234410882,-0.49491426661537846,0.0006448909001987332,39.681261477255404,1.7997143531830593,17963.69417307195,5716.908482694298,1.4605617136423038e7,1.9410283331271075e7
0.003029934596270323,-0.4947203023119655,0.000641756158053002,39.17231776894089,1.786923922408057,14570.947398299273,6011.510429287902,1.0489572173566839e7,2.3047673954926286e7
0.0030199368484318256,-0.4943678308226808,0.0006455615196802497,38.86927446786958,1.7386098329387127,10202.373681882464,6057.7607648599005,8.300079684789105e6,2.5726745240601875e7
0.0030099391005933285,-0.4937867597832519,0.0006584246173554962,39.09298551996587,1.7687668030423396,6134.869646456183,6436.5119935525445,2.5705153193677403e7,2.7560473402327225e7
0.0029999413527548313,-0.49322920491718103,0.0006589054913357967,38.036862213152105,1.7420396335195476,5763.107999666592,6186.052330748279,3.202784152895085e7,2.550425058567716e7
0.002989943604916334,-0.49297721745099987,0.0006504705931565978,37.32794522142043,1.6458210092318701,7780.647419605927,5190.260442645502,8.62675779344183e6,1.8065761691850748e7
0.002979945857077837,-0.492661192733387,0.000642768638093453,37.2539573256232,1.5864761281219437,6897.633303691907,4952.84060578629,-6.503803503508838e6,1.8647334176197104e7
0.00296994810923934,-0.4921583378826617,0.0006438263334786948,37.53229980238688,1.541226951295089,8919.997640054826,4606.9565739331865,-1.684868599377103e7,1.48964358321999e7
0.0029599503614008427,-0.4914374198625737,0.0006460733206750201,37.319382027511544,1.5348319240957011,11481.050028569789,4541.28683431004,-1.7488103174938742e7,1.3228118854026256e7
0.0029499526135623455,-0.4910305677378201,0.0006491073759913738,36.72375949230736,1.5661858612420938,11853.472067581348,4625.776184988597,-1.1839397608918875e7,1.3679612899039883e7
0.0029399548657238483,-0.4908169347193325,0.0006476973115709135,36.175798762237974,1.5897868138089433,12843.818274391997,4550.530720035253,-5.007783650132679e6,1.2936678916974481e7
0.002929957117885351,-0.49067568582994864,0.0006552312000419377,36.98379989116772,1.6851563360334312,14835.443595882729,4787.452449998041,2.1264674710245566e6,1.3663454870033843e7
0.002919959370046854,-0.49056625791240366,0.0006709930719426651,38.35483261262306,1.7347465804208109,15591.650706665267,5189.684744178192,-1.9819196408703502e6,1.6041284400959732e7
0.002909961622208357,-0.49054751571285304,0.0006817658667138657,38.89331160387772,1.7233879138401818,15085.942416452073,5601.881496338996,-1.1044722850433731e7,2.00525337811526e7
0.0028999638743698597,-0.49032049549694057,0.0006856910740276705,38.65528921115672,1.6689483032997714,13686.551687918289,5441.515726691468,-2.5022447823199537e7,1.999698109559432e7
0.0028899661265313625,-0.48999260068830336,0.0006775696764215359,37.789130814178506,1.5821934966274962,7672.764686302559,4718.843370026206,-3.405275869927991e7,1.5904986541286428e7
0.0028799683786928654,-0.4896024869840185,0.0006594501899567792,36.67172365775204,1.5330133362601088,2119.098166414609,4567.78871032994,-2.440381898836531e7,1.3848929182195019e7
0.002869970630854368,-0.4890858545016672,0.0006438722011443684,35.976156473734356,1.5351225226179417,2002.1067614141543,5010.752549623278,-1.1832778380975075e7,1.7725923025170505e7
0.002859972883015871,-0.488498113090056,0.0006314639922604029,35.36784616532987,1.5548543749285577,6196.481914885855,5205.381382832078,2.5615649413487115e6,2.0123069365995076e7
0.002849975135177374,-0.48795463446664505,0.0006176335308949942,34.88679072923728,1.5507659704593044,8184.465484998288,5444.0364249179665,4.460732194631324e6,2.3943506745236672e7
0.0028399773873388767,-0.4875660764879431,0.0006150399963760954,35.4801506150366,1.5437055713195542,5755.647245173155,5148.158528934068,-8.883285022016367e6,2.1427794266222168e7
0.0028299796395003796,-0.48717623171026936,0.0006234575079937096,37.1003073786315,1.5561427736916573,4140.6331923902035,4682.711218133662,-2.9794092483924758e7,1.688208615565997e7
0.0028199818916618824,-0.4868682156653376,0.0006297916756562362,38.25321647370201,1.5889954392452648,4535.577563425946,4606.829056146072,-3.5120394835748784e7,1.4236824453039104e7
0.0028099841438233852,-0.4865967447324656,0.0006356588592280913,38.54809021163433,1.6636165343919898,6557.873132445889,4887.138905070984,-2.193319596747202e7,1.455420185658402e7
0.002799986395984888,-0.4863534825001552,0.0006463902772193248,38.77444817364275,1.773986316756993,9300.697496694038,5574.1789537250625,4.969627590071833e6,1.79647532944682e7
0.002789988648146391,-0.48603401655415657,0.0006541415837485317,39.093893880774544,1.825623364617088,10769.896073456124,5699.759776553391,2.4147641377158694e7,1.9247274953909665e7
0.0027799909003078938,-0.4856749916665722,0.0006548551826533839,38.73799350804609,1.7951198078031163,14121.749339298725,5489.046167883233,3.1237435583590567e7,1.905860019174552e7
0.0027699931524693966,-0.48522634745860704,0.0006454957988402512,37.078883768140315,1.6765688333665352,14848.147773444452,5017.795412499832,2.0368832960717432e7,1.6033145211354723e7
0.0027599954046308994,-0.4847346131608647,0.0006422176873901194,36.46542258430891,1.6027401661366054,16171.127781540199,5603.389568003972,5.614152455832085e6,2.2905164527160723e7
0.0027499976567924023,-0.4841337159945397,0.0006478466107499484,36.7833835371056,1.5786415687909774,15994.140437067455,5248.422604806844,-6.312651084034796e6,1.973165642523367e7
0.002739999908953905,-0.48357060692159576,0.00065774836114637,37.52438905610804,1.6511419630032664,13522.657833724717,5273.169862051929,2.5574338614518433e6,1.8569908867665228e7
0.002730002161115408,-0.4828612369983166,0.0006609644973181684,38.141069773679305,1.7522924014046106,11094.581133577989,5673.799712343843,1.677909584746743e7,1.9642568181110933e7
0.0027200044132769108,-0.48219504737044916,0.0006569491080425972,39.00319067136964,1.8327622557446832,10864.297666495075,6155.0988509417675,2.368177737849272e7,2.0956408506932918e7
0.0027100066654384136,-0.48183420026130624,0.0006561718936657302,39.59494028426676,1.8512702513509414,8236.596942331153,5980.1148341546395,1.2874114831643712e7,1.8998492798517246e7
0.0027000089175999165,-0.4814583735356282,0.0006529641103183375,39.87890366093374,1.757776146456258,5074.003340863167,5290.929885992975,-1.994141948611099e7,1.6640064541894747e7
0.0026900111697614193,-0.48116112505065395,0.0006440243057221915,39.463799790412075,1.6580109337926785,3416.277601580648,4723.362410551748,-3.618822122971206e7,1.6215038638086662e7
0.002680013421922922,-0.4809547480715555,0.0006303810167846564,38.85276499268996,1.5751185318464016,2511.6296998953217,4317.275669383252,-4.2059143340327986e7,1.347394188559294e7
0.002670015674084425,-0.4807135197551688,0.0006239712263870329,38.063261049509784,1.5832247890529396,3368.788006280236,4320.43114314868,-2.6842895548372366e7,1.3741652575662194e7
0.002660017926245928,-0.48038031754858096,0.0006324038416341612,37.84361711329609,1.6303710399074987,5696.008280686542,4700.771235450121,-6.928412942789895e6,1.5348184216951681e7
0.0026500201784074306,-0.47995446050868484,0.0006453850975555584,37.685557311178584,1.674664517538713,7067.490492577626,5135.415726510946,1.316065439554829e7,1.7034615074038595e7
0.0026400224305689335,-0.47963600479080926,0.0006602574804421396,38.030454780676905,1.7541844436343952,7469.2570652007935,5692.893232873443,3.1756699840405606e7,2.1628478218573947e7
0.0026300246827304363,-0.4794525649068528,0.0006731907822184693,38.393721291972156,1.7704272068487699,8630.722660072,5336.475479291928,2.1642844353239845e7,1.9595595737257257e7
0.002620026934891939,-0.47910111328668425,0.0006784940417669391,38.58636173516934,1.8009449621400972,10429.657148086368,5433.913659736462,2.0575251550890293e7,1.8693871413537346e7
0.002610029187053442,-0.478667806535901,0.0006771709404239726,38.816639710187474,1.8751124451912176,11845.573122761543,6295.17268038077,3.505916509335355e7,2.318583240162216e7
0.002600031439214945,-0.47823938684369205,0.0006677121519095482,38.76457976278796,1.9100600726719998,12882.411569353337,7140.520261136618,4.6952935579328604e7,3.3100348522574544e7
0.0025900336913764477,-0.47771019249616076,0.0006617218554647238,38.94499807456096,1.9180922025195573,12693.45899071413,7544.819621570285,4.7809055708966844e7,3.887400080459691e7
0.0025800359435379505,-0.4772703661964624,0.0006590362516079022,38.88392495080024,1.8801804211400022,9303.703329103546,6987.239488283468,3.471210466130484e7,3.5633827747321784e7
0.0025700381956994534,-0.47672799279267203,0.0006503187265523002,38.007856263976976,1.779999031890507,4983.092099133566,6290.196340682067,1.8702920877481338e7,3.0857841501427073e7
0.002560040447860956,-0.4763403329189168,0.000647198341007248,37.66729387491912,1.6924972607642732,2631.2323892706,5443.17529396329,6.396667768214338e6,2.1127007722879663e7
0.002550042700022459,-0.47618028396184675,0.0006562971833259371,38.46421755157614,1.723918285673726,1.2318128015068492,5634.883728229489,1.0933572478628697e7,2.195226295723998e7
0.002540044952183962,-0.4758693326120556,0.0006698273403872925,39.3054261583042,1.749618785102732,4565.777467223863,6064.754590647846,1.3256624667436382e7,2.4849943166368943e7
0.0025300472043454647,-0.4755694389405835,0.0006841433875287738,40.627330958602016,1.7904933091584077,13147.125682636206,7066.517515840086,1.681305274239602e7,3.5488076738361694e7
0.0025200494565069675,-0.47516062108779444,0.0006939491697107325,42.08428334686615,1.911264122984749,19536.40008942586,8582.123970671357,3.514862213315661e7,5.241198781672639e7
0.0025100517086684704,-0.47469208415196046,0.0007000569757458382,42.79731290023614,1.9405168870315055,19886.94781115813,8247.72283466205,3.345779393285598e7,4.450809891979548e7
0.0025000539608299732,-0.47412993515777635,0.0007064866560750822,43.39957114721351,1.9041532700014145,15529.720738794684,7513.063438338482,1.0758242545209205e7,3.246506159943433e7
0.002490056212991476,-0.4735512462031038,0.0007089347243914327,43.05170747227507,1.9110476564263938,13333.980720365771,7271.814120766708,1.5138246428284291e7,2.9518746418337658e7
0.002480058465152979,-0.47290484033548275,0.0007117305650585069,42.46670777617231,1.9164052420088267,12940.852884574868,7001.188949399158,1.9744516869040065e7,2.7666840632183336e7
0.0024700607173144817,-0.47205997383635256,0.0007140959273522926,42.184837680363096,1.8929072785814098,12588.474409995752,6624.316346070562,1.3230913273908112e7,2.574574108504248e7
0.0024600629694759846,-0.4715655084445607,0.0007172341099672509,42.81011094977283,1.9110874508069977,12038.235820392334,6202.736446397919,5.25965685134371e6,2.1436876190014288e7
0.0024500652216374874,-0.4712058534718235,0.0007182056486501879,43.18532479099935,1.9089648996776696,12951.508771918145,6126.602613635123,-65068.600417892034,2.2680698468320046e7
0.0024400674737989902,-0.4710025849419762,0.0007189692329932016,43.099054478521616,1.9275057828468636,18282.061945028596,6369.570263232514,7.588912249394825e6,2.4673173307293072e7
0.002430069725960493,-0.47083750823224546,0.0007179128442347239,43.23431680303181,2.0264055219074475,23636.108835497434,7212.032704043086,2.865881691557486e7,2.8451757756108537e7
0.002420071978121996,-0.4705072448969586,0.0007182845247017287,44.05175873270712,2.0691475607476884,22172.295478457912,6961.719748563773,1.593343670077972e7,2.453653377431628e7
0.0024100742302834988,-0.4700857648211531,0.0007216636536060114,45.25264594210069,2.080690966678714,21587.973929164265,7026.663353632923,1.0201065273955503e6,2.639162769856228e7
0.0024000764824450016,-0.46974765767419013,0.0007242416061860924,45.832799057792585,2.067249350076065,19980.663500460305,6650.8958748666,-6.417277110003035e6,2.4625168698753674e7
0.0023900787346065044,-0.4694838539372722,0.0007183713364036655,45.64497323120081,2.1171432893280966,17793.051594581782,6954.719966325906,2.3573298455933955e7,2.5041306835634783e7
0.0023800809867680073,-0.46920711286892763,0.0007028285046534922,44.33118136516466,2.1231074265937697,13219.116357315977,6919.840715782315,4.343767231406812e7,2.535677807692297e7
0.00237008323892951,-0.46854469177918506,0.0006934493197015631,43.67154474743042,2.144059986811096,3841.79260328891,6942.5996099099375,4.322978113853322e7,2.613043263395797e7
0.002360085491091013,-0.4675556333223649,0.0006937284912223147,43.918665383535476,2.153203767064866,-3471.2773199363237,7283.9488251325065,4.108101857386657e7,2.571922155369017e7
0.002350087743252516,-0.46662831670788,0.0007012797859342084,44.24454394943883,2.0948582480538356,-3377.4844524456144,7380.864989541385,3.0910189819232788e7,2.5742370244085357e7
0.0023400899954140186,-0.4658151923192199,0.0007176724699777781,45.95627923440339,2.1411924307990766,1815.0575768783438,7938.835024837163,4.278654243005899e7,2.978398533125078e7
0.0023300922475755215,-0.4651077456221974,0.0007221062606944921,46.89214695297459,2.145380117782889,8551.201568698987,8115.434413557447,3.1132085491947077e7,3.214776539594446e7
0.0023200944997370243,-0.4646287508086243,0.0007124552490999331,46.611604248265834,2.0631324526695094,10916.674617586343,7505.409920094142,-386321.2892434704,2.8349799201904323e7
0.002310096751898527,-0.46434749050336543,0.0007042938393298732,46.06197429166359,2.0507859259514776,9250.286281943496,7077.342138152006,-8.834319889140554e6,2.520039931549114e7
0.00230009900406003,-0.464256220327341,0.0006993859827606164,45.82955013108586,2.082622833222086,10405.233106732394,6919.544326261819,-7.693026429549171e6,2.4098583788405802e7
0.002290101256221533,-0.4641108111307258,0.0006997121178911258,46.317085191964594,2.118460579344926,9974.382107530493,7065.706096379288,-8.199870168852534e6,2.525947442690843e7
0.0022801035083830357,-0.463526026245323,0.0007020766494659935,46.676876742665456,2.154603094055614,12325.794553774618,7454.876725720814,-2.2970329142517806e6,2.792980222910045e7
0.0022701057605445385,-0.46265721819186,0.0007105769403535754,46.7563527671638,2.1993958273306453,18363.070432556407,7917.695021488415,1.5438487920161314e7,3.2475747785828624e7
0.0022601080127060413,-0.46184961495740573,0.0007206950103714132,46.70251243930567,2.181805957168288,21768.425723298733,7677.56116289907,1.2321372448744807e7,3.152704918572916e7
0.002250110264867544,-0.4610635924351518,0.0007210128303786524,46.47226584997275,2.1697688121170597,22183.900037538908,7578.109567625369,6.266969293411102e6,3.0392368522778403e7
0.002240112517029047,-0.4603490703681018,0.0007149443921553411,45.33898498011794,2.161977172626537,23575.94663326363,8013.611535519339,2.7826080338887848e7,3.489226667432178e7
0.00223011476919055,-0.45992219627887243,0.0007109909046481565,44.18493278513059,2.1419167683436022,18536.676024240605,8432.908643183775,5.3982164422755376e7,3.792046546313533e7
0.0022201170213520527,-0.45954786440127643,0.0007159174956597472,43.63077449573762,2.0917548747065378,16179.461426890988,7853.162598644499,5.346359678630107e7,3.2748131774321128e7
0.0022101192735135555,-0.45913597071386175,0.0007161783510934783,43.50053446051411,2.0305945945849353,18731.94367626044,6942.999099988924,3.3237881561267946e7,2.5197393047532324e7
0.0022001215256750584,-0.4584108639360929,0.0007130203808986071,44.06225519608643,1.9704495753871134,14845.416366543497,6136.3076583424845,7.667367115364674e6,2.001429907413068e7
0.002190123777836561,-0.4576127621003252,0.000713318462104959,45.068122042159196,1.9502655137470024,10301.989454160184,5980.477564266117,-8.690906453724355e6,1.9527044543803174e7
0.002180126029998064,-0.4571447836051811,0.0007060960930544956,45.90467384214745,1.9412705243207988,7378.103247065181,5908.571022533982,-2.902803654830137e7,2.067022454709094e7
0.002170128282159567,-0.45664555806547286,0.0007048956589680901,46.8927638360047,1.9838914427131582,4814.924968087846,6254.387313875412,-3.559964929395271e7,2.310594722569301e7
0.0021601305343210697,-0.45613768283926764,0.0007063643617944076,47.45542201799635,1.999455764043984,4483.290999850755,6457.1634378510225,-3.898968803454363e7,2.4055673325042322e7
0.0021501327864825726,-0.45577360707265324,0.0007109774946693541,47.978065551885834,2.029351520114298,8841.51040282357,6850.516989605926,-3.186500913105854e7,2.5682892571668833e7
0.0021401350386440754,-0.45567991157376675,0.0007079222497461964,48.03773831301685,2.046271710478015,8099.152299697284,7096.759912181041,-2.6794205861542467e7,2.840581410355787e7
0.0021301372908055782,-0.455619478457229,0.0006972191303260653,48.05886396328452,2.055303153636638,6207.784448997481,7395.766576387405,-1.8789672853798736e7,3.1786196317398597e7
0.002120139542967081,-0.4554460915986565,0.0006923583096174836,47.7500096645043,2.0775654090441815,8032.374060944683,7582.990054108006,5.540159820708436e6,3.2035554615643494e7
0.002110141795128584,-0.45532785680275994,0.0006977899049548117,47.123813822377066,2.0658668996904574,10155.627510533091,7171.230823060972,1.293999075371574e7,2.8199987186449144e7
0.0021001440472900867,-0.45509782806248406,0.0006989259456030345,45.74914227667641,2.076940237720083,11039.418799321176,6917.6650298831055,2.263245610988779e7,2.5157401909630872e7
0.0020901462994515896,-0.45472483606199965,0.0007127953181969965,46.288408004862255,2.1127627472160193,12988.490086171736,7097.85979428611,1.5025573706801867e7,2.7484388760921333e7
0.0020801485516130924,-0.4541755158499873,0.0007243559962779846,46.731449512936045,2.0766984721550252,16555.81237679306,7053.5331937972005,-1.7490899811829515e6,2.6460144660885073e7
0.0020701508037745953,-0.4534698157114617,0.0007332940021631373,47.0935901095902,2.0309768661775283,15763.614078425246,6920.244114768256,-1.4054204778092092e7,2.357031789483241e7
0.002060153055936098,-0.4528955757810327,0.0007528811772337478,48.6952729724176,2.13145492781269,12232.684773468183,7738.371547727041,1.2376189021670516e6,2.8389094658900738e7
0.002050155308097601,-0.4524595297124179,0.000771675325538535,50.37644101978707,2.231653206217788,9181.892665203279,8686.419723922058,1.1865294311983567e7,3.662049106076176e7
0.0020401575602591038,-0.4520032894988835,0.0007854584828997328,51.89228263062509,2.3261729195225205,10147.795038125587,9999.171977003443,1.8713711568416916e7,4.7480828649237774e7
0.0020301598124206066,-0.45159855353672174,0.0007883715905976093,52.125300537611935,2.344628481432931,10033.779198310138,10151.846283831406,2.141079462501453e7,4.7075867533194646e7
0.0020201620645821095,-0.4511406874144159,0.0007875643476150266,51.77859089177248,2.290019278014967,9580.377153607005,9262.347168402399,1.0649641729869338e7,3.894151579476391e7
0.0020101643167436123,-0.45056015875531014,0.0007814971121711605,50.561815770269725,2.1214531079195575,9793.070498911096,7582.091021088529,-2.4119817125726372e7,2.772435628358298e7
0.002000166568905115,-0.4499797781500383,0.0007694669988378806,49.39923697703176,2.0187445268840283,9918.085697469522,6463.946814796062,-4.549322917360395e7,2.314821590947566e7
0.001990168821066618,-0.4494129713481525,0.0007655469900908535,49.17145998957536,2.0627657154502193,8705.902493816378,6752.064092143722,-3.411982035908861e7,2.4157840950971283e7
0.001980171073228121,-0.44904349069457383,0.0007593506886194768,48.92051916988774,2.1087413439082594,4899.628780227892,7407.989047249282,-2.019614216040839e7,2.6563763686962835e7
0.0019701733253896236,-0.4488544146445347,0.0007445256928496325,48.96693437829625,2.150756607094754,3514.6088842959457,7467.894821091528,-1.3389418481974594e7,2.6609881598002315e7
0.0019601755775511265,-0.44846226359473074,0.0007307411085255729,49.58305447716367,2.2247095797185157,7092.08631786582,8049.665780648387,6.178013870799465e6,3.1259451837447885e7
0.0019501771312206984,-0.4481022744648799,0.0007149881296245768,49.52444488776349,2.220892307085745,8680.944770222437,8085.038677986389,4.369537420868431e6,3.2325646525966525e7
0.0019401770550757647,-0.44780082965103796,0.0007075781304383379,49.032880767931076,2.2560247377755966,10777.68757171089,7904.471525393416,1.6506320124289513e7,3.2184490446554445e7
0.001930176978930831,-0.4472822941959603,0.0007172883528947054,49.54105741911313,2.3338099010930264,13655.721680262352,8173.975998741969,2.9970229121363714e7,3.544262414101882e7
0.0019201769027858973,-0.4468035817296186,0.0007306124294188731,50.49898282642161,2.3997718309884424,13167.79654459572,8686.87952392847,2.2059911382091697e7,3.980693906735297e7
0.0019101768266409636,-0.446332897697459,0.000742329787671745,52.08076788266583,2.4839577167644054,13795.58119465779,9374.973440096615,1.6251657891563553e7,4.275150007643837e7
0.0019001767504960299,-0.44562208411633036,0.0007590120848506434,53.36560997097905,2.515497968371444,19798.203051991022,10098.896695796746,1.717331955084419e7,4.774632834937165e7
0.0018901766743510962,-0.44480162108447985,0.0007647063858912996,53.095654203111316,2.4552978813406883,24415.13685007276,10341.244749534126,1.7008416993461013e7,4.850764420253302e7
0.0018801765982061625,-0.4438628535358293,0.0007620001542342231,51.68143982171589,2.3576191150620285,28113.140275093,9604.83844854176,1.2557864972579522e7,4.361771550895867e7
0.0018701765220612288,-0.44271652869432,0.0007548572709424171,50.61664780580511,2.3269772440271055,25127.385494980488,9262.636005842973,1.714221879420315e7,4.5732300298785165e7
0.001860176445916295,-0.441874173936405,0.0007610265173411442,50.969224573427,2.344974963378702,19155.87024737814,9477.112980001199,1.5394131706366664e7,5.184221212018004e7
0.0018501763697713614,-0.44114563499964426,0.0007716109683246639,52.77990220470848,2.4876164708375255,22612.058263539235,10711.31511904734,3.9034775814420894e7,5.7718068364330195e7
0.0018401762936264277,-0.4401815446945548,0.0007816284848958139,55.023059087768566,2.653273717670099,29668.860952653475,12580.215601422138,7.295685212792164e7,7.460476490118873e7
0.001830176217481494,-0.43950455000496,0.0007816464259783445,56.41814277083484,2.816579820272603,34654.1986009658,13229.016755041142,1.0976013113848957e8,7.573786285039197e7
0.0018201761413365602,-0.43923093967870225,0.0007732907694043374,57.417493632628705,2.8724206735285973,38455.81047400026,12204.711568580768,1.0038035568810879e8,5.9810500819760785e7
0.0018101760651916265,-0.4391609280531411,0.0007703178997446619,58.96519918295471,2.85690286212831,39519.22672565734,11003.834180678501,7.409644897689758e7,4.4853900995752946e7
0.0018001759890466928,-0.4390753561648598,0.0007785003082081322,60.765276006989126,2.84641026642681,40181.247086981675,11408.73859712376,5.6729206107655644e7,5.388135938318348e7
0.0017901759129017591,-0.43893503907942794,0.0007949715678630458,61.97152118147003,2.865534676796013,39235.80447810911,12746.731743458638,6.838178210865903e7,6.96173397634208e7
0.0017801758367568254,-0.438558825519809,0.0008075972708214476,62.3996374496843,2.9670972007620606,40395.46672927294,14693.33731617404,1.225532942133077e8,8.358246822331832e7
0.0017701757606118917,-0.4381209588153579,0.0008154186962743535,62.59300496977408,3.0171537389686676,39530.7842520116,15581.894958768455,1.6238140917744073e8,8.414173157534485e7
0.001760175684466958,-0.4375027861929557,0.000819966240541034,62.3306041460231,2.8692337937486814,36060.00456136592,14145.80264998789,1.2668390184152597e8,6.5979770494200744e7
0.0017501756083220243,-0.43663898047467226,0.0008225835733547033,61.16943615645537,2.7175335335070128,37034.946939080866,12512.58626482858,7.732719604198338e7,5.5024700344980456e7
0.0017401755321770906,-0.43577617627507426,0.0008253443611080682,59.88849133712423,2.6802044236757347,41931.16392570301,12137.931983546452,6.3573945264663205e7,5.73297529683247e7
0.001730175456032157,-0.43516644639440344,0.0008201175716599188,58.653182810778425,2.66284992851573,39753.09804587851,12586.838919688767,8.178038728223464e7,6.555547069445731e7
0.0017201753798872232,-0.43480857914339865,0.0008183313582365352,57.62056518140081,2.5842387906149855,31453.809259050588,11904.486622813427,7.172240031387684e7,5.789356020804399e7
0.0017101753037422895,-0.4345507225424517,0.0008238472670860305,57.123265101419356,2.4567067545741232,23301.629331502896,9872.387583314476,1.3971891698144846e7,4.266464611938536e7
0.0017001752275973558,-0.43424468295503177,0.0008224765445994097,57.400044117662496,2.358015800866873,14566.996261343173,8308.814689070987,-3.912699028716173e7,3.399678492840971e7
0.0016901751514524221,-0.4339665243228665,0.0008195491431798489,58.00490710228851,2.3950830711559195,11899.064333656435,7955.798058445109,-4.731242182041532e7,3.1450547697187733e7
0.0016801750753074884,-0.4335222284080519,0.0008149213146248181,57.91483283251649,2.437838002133636,19004.202283555835,8478.545761720561,-4.193624471144762e7,3.376699161810665e7
0.0016701749991625547,-0.43284745968892824,0.0008132295777473007,57.845005589939795,2.4874475753313807,27010.179578919626,9162.644951461587,-3.491457649704951e7,3.894752829228059e7
0.001660174923017621,-0.4322355477553501,0.0008213763072792374,58.22678318457107,2.540467728699319,32139.89474542554,9660.995133557242,-3.1135216707818113e7,4.254503440798273e7
0.0016501748468726873,-0.4316711543201818,0.0008269000847138218,58.226846504396335,2.588062095138584,36802.87283712072,10257.645482067514,-1.687308865191592e7,4.885009201585453e7
0.0016401747707277536,-0.43133733866224067,0.0008297497202067574,57.69669631256146,2.632093201149917,35671.18766407843,10571.337012883267,1.2505251180303476e6,4.942745783944036e7
0.00163017469458282,-0.431081239833351,0.0008353988513749727,57.39104334913216,2.654390154403573,31112.849647205225,10650.085107015984,8.060012441910623e6,4.983383712581563e7
0.0016201746184378862,-0.43082926915015557,0.0008469892763036109,57.93452184542107,2.6144034270350627,29320.22591312256,10694.829242110207,-1.2108347533019625e7,5.247447081793905e7
0.0016101745422929525,-0.43052340087658375,0.0008519268573023038,58.18594340491633,2.5525390475625946,25008.706055569783,10176.685709567859,-2.387578463871128e7,5.139067565883789e7
0.0016001744661480188,-0.42979476399414124,0.0008509287696624323,58.59864360592402,2.5262169447173886,20162.791632041673,9533.188072272547,-2.7364698841936257e7,4.497616823176134e7
0.0015901743900030851,-0.42892264345457076,0.0008465151568858401,58.78468302278503,2.4938630427487056,21908.898045208996,9285.03838306398,-2.8504034194565497e7,4.114210689641645e7
0.0015801743138581514,-0.428181494188495,0.0008324842263092699,58.14513751103545,2.4615374098996026,22035.059841585233,9173.3393471662,-1.95845632532762e7,4.137388718199898e7
0.0015701742377132177,-0.42745826833200407,0.0008120469030762068,57.46574297489915,2.4667303205020357,16952.246490951748,9130.94083022483,-1.184032389513648e6,3.9483053696703434e7
0.001560174161568284,-0.4267272661677853,0.0007968834948117177,57.34557388956909,2.427546887532563,16647.137628091517,8846.650473224407,-1.6038729722561935e7,3.49058555735076e7
0.0015501740854233503,-0.42600379667346716,0.0008001527051949324,58.069106584622226,2.4569273053546605,22053.9593961934,9415.099897072196,-1.291470832470852e7,3.862257074369905e7
0.0015401740092784166,-0.42519846924871674,0.0007947077912758578,58.031957746068066,2.4986062302733565,24059.992016467706,10176.233879601012,3.3427652356600733e6,4.367110165499313e7
0.001530173933133483,-0.4244869305207685,0.0007830753309251657,57.739309291803316,2.564652244692458,22781.447562446654,11244.708944959646,2.2404490592643205e7,5.288832290635182e7
0.0015201738569885492,-0.4238016640581482,0.0007739901208237495,57.76141498341542,2.6583185654710078,22938.94852424904,12784.28699678208,4.05818078127794e7,7.49834220786526e7
0.0015101737808436155,-0.42312763357991934,0.0007799167882614917,58.2654845465298,2.764713212400694,23554.87343158909,13947.33041907291,6.7108455972200975e7,9.265600672111858e7
0.0015001737046986818,-0.42265660044565445,0.0007904615335596814,58.070637997116435,2.7263136812323774,18843.978892083065,12598.768987787256,5.303602203146361e7,7.824651634883979e7
0.0014901736285537481,-0.42213568400690565,0.0007949468838020766,57.386172949647154,2.60396979551938,15931.45365216564,11285.788794618005,2.6014991883839414e7,6.236745623415205e7
0.0014801735524088144,-0.42145574355943244,0.0008019808629209941,57.89598732134917,2.566931744297084,16309.063405146102,11104.31677051935,1.752362608466942e7,5.746983237180614e7
0.0014701734762638807,-0.42053792464802975,0.0008093461896177981,59.25406663895431,2.5933805014485656,21024.152525358015,11612.222903148195,3.359046659457253e7,5.908154471733048e7
0.001460173400118947,-0.41966199996965586,0.0008102566696435825,59.97101360791815,2.5682820237638038,24946.94533686905,11435.619365474833,2.5065773203583755e7,5.285853525527274e7
0.0014501733239740133,-0.41866868679807523,0.0008147808320806346,61.25729589544388,2.6427120999757268,26479.04149291925,11888.698584050433,4.157552598564632e7,5.608089707457099e7
0.0014401732478290796,-0.4176472308554803,0.0008263165095877605,63.15465208114995,2.851262391637762,30214.156163174986,14733.333286204506,1.004209334214004e8,9.1675550734315e7
0.001430173171684146,-0.41678300348861375,0.0008356293403684314,64.77430062367735,3.006263848938722,33847.54795247712,16339.578663799137,1.3172156673573023e8,1.0494549212466846e8
0.0014201730955392122,-0.4161731350957707,0.0008466753782834554,67.12403697816396,3.1570149431773435,40038.25483588755,17774.57467659698,1.5979084745801562e8,1.1425916994441743e8
0.0014101730193942785,-0.4156347743254446,0.0008502371673165693,68.54633764322458,3.2080972070225804,47009.09858028922,18261.224908204273,1.5688885714170244e8,1.1956225596074693e8
0.0014001729432493448,-0.41519910334778254,0.0008462892767345155,68.27190686038573,3.164157502970231,49120.66430666806,16915.226052445407,1.2158990447281235e8,1.069639523169201e8
0.0013901728671044111,-0.41473224577485235,0.0008371388480019978,66.90619789384851,3.0588550821206737,45939.048029194026,14813.737559412393,6.147818969666205e7,8.727975341114564e7
0.0013801727909594774,-0.41446755315555495,0.0008362593518049895,66.19938376598525,2.977054532290328,42104.18969591526,12900.579783175044,-717579.6597606087,6.791757143020362e7
0.0013701727148145437,-0.4144027759874589,0.0008451537387348469,66.63724322731058,3.0392008775327883,41577.41155724528,12880.735340397003,1.7571575524823777e7,6.3794222834872946e7
0.00136017263866961,-0.4140276738733228,0.000856858326546052,67.4451818393272,3.0650488481124123,40883.911981820405,12249.994456445878,2.258895699740884e7,5.382184504872866e7
0.0013501725625246763,-0.4134559836758417,0.0008639590258427849,68.11722399361528,3.0506819881517147,36271.914191892305,11869.801534968481,2.322826897223329e7,5.0266233435395144e7
0.0013401724863797426,-0.41266218264278726,0.0008633879858871524,69.11385563974024,3.0897581705121993,38010.95257646328,13152.719872771615,5.427744932229453e7,6.004226473315553e7
0.001330172410234809,-0.4117883259029768,0.0008486053217265224,68.4980082602868,3.110015421938423,39048.97947394688,14074.499889806422,8.015405517078508e7,6.5446644879559256e7
0.0013201723340898752,-0.41109599599172364,0.0008457077352046732,67.46307769284265,3.1021282673139865,41753.24611285596,14329.341272713235,8.086295199118668e7,6.895192267622799e7
0.0013101722579449415,-0.4106056765310932,0.0008547568409370846,66.9339729499859,3.0429332613910334,40438.85704982271,13446.867837031517,5.4128060636356935e7,6.203038809015649e7
0.0013001721818000078,-0.41015324438293466,0.0008703610422346735,67.52554473992205,3.0258362403393426,37901.19278362708,12997.506811421443,2.766921114159119e7,5.764856226356961e7
0.0012901721056550741,-0.40961058350597157,0.0008755432335240896,68.05689186695372,2.991264490314756,37131.07441076937,12474.333784323295,-1.6574748788740046e7,5.56707321790796e7
0.0012801720295101404,-0.40882269513845676,0.000875401069366006,68.47678902302678,3.086199899525723,33454.64364104116,12892.410760227292,-1.4852606365283667e6,5.875064013892791e7
0.0012701719533652067,-0.40803677029092794,0.0008766807115752047,68.34954266051872,3.1721572682774672,23921.851372198056,13320.226190898155,3.1742425662176304e7,6.481578083384667e7
0.001260171877220273,-0.4070938533754961,0.0008843567803836743,68.39033682192996,3.2533855012867665,12999.73746932881,14019.690375879807,6.177469368431615e7,7.023264112313965e7
0.0012501718010753393,-0.40631146814438396,0.0008884735694748362,68.36487274240761,3.194283425001715,10437.848894227267,13388.421689603068,3.879134809840119e7,6.574657147048295e7
0.0012401717249304056,-0.4055452333117719,0.0009010032915806354,68.99837886230158,3.101976832773146,13711.309037684128,12193.890131649769,-8.16847929819247e6,5.777061512525791e7
0.001230171648785472,-0.404768568043306,0.0009181060148449019,69.70630194039688,3.050098764325243,17387.663407130003,11602.202418712834,-2.658099627542723e7,5.53322692084964e7
0.0012201715726405382,-0.40423260726989246,0.0009343456371357328,69.95124637855594,3.004772233100784,17471.43322040461,11496.9069758769,-3.52042398138941e7,5.237553230901673e7
0.0012101714964956045,-0.4038672437380592,0.0009406236625215276,69.86714085506503,2.993837597210713,14804.637652903562,11650.500738346562,-4.1325590294703625e7,5.395738757959872e7
0.0012001714203506708,-0.4034456330722314,0.000932997067577852,68.69160147355531,2.9856739489324178,17042.127093094463,11932.521735647853,-2.9417241175009217e7,5.879993043670057e7
0.0011901713442057371,-0.4028650372430857,0.0009294149562263706,68.39357792860585,3.022917127071409,23635.54233573559,13275.760906205689,2.4342259233265207e6,7.579707165322118e7
0.0011801712680608034,-0.4021806759027822,0.0009270597565094195,69.16734332649142,3.0752406815149222,26913.04249980688,14278.172252490953,1.3666160733573394e7,8.593401377378763e7
0.0011701711919158697,-0.4013389629450976,0.0009195520848013199,70.31952697952443,3.0526560736141053,27676.398456823412,13380.787541300964,-3.2757776768864237e7,7.236459942173935e7
0.001160171115770936,-0.40063538524036996,0.000913652545041369,70.55783716618627,2.9782176378091254,29950.080020295372,12401.959098572857,-7.462505893987921e7,6.091166612843793e7
0.0011501710396260023,-0.39991664243736885,0.0009121157550384957,70.59238195053092,2.9568302825236246,34268.76948941345,12041.518159590003,-8.268737081244743e7,5.5669096724771306e7
0.0011401709634810686,-0.3992245904428128,0.0009032976426346369,70.32077029438162,2.9562995091051323,32244.954264718846,12108.166917536144,-7.77347523277978e7,5.825565250738278e7
0.001130170887336135,-0.3984999224637868,0.0008945465522573208,70.75561871352895,2.939991622045892,28375.839820149948,12087.175980217735,-8.886883095478533e7,5.7338979238304235e7
0.0011201708111912012,-0.3977978933400882,0.0008924736629479366,71.41195153885347,3.00060289711812,33432.861539447884,12324.144903028038,-7.068164757496016e7,5.272105328403869e7
0.0011101707350462675,-0.39728408873730225,0.0008958119410072432,71.72888311641589,3.041843172072166,37582.12527868276,12760.013823628396,-3.564096496727966e7,5.488226761122987e7
0.0011001706589013338,-0.3967806345526769,0.0009041920240267272,72.14693130938711,3.0766394136246706,37370.16991789881,13442.342241829916,1.4324075451229417e6,6.309356594359962e7
0.0010901705827564,-0.396309921154636,0.0009198029514499253,73.78229942005349,3.172404703060489,36033.633944620706,14652.100804796246,1.497266141611026e7,7.78094753061156e7
0.0010801705066114664,-0.39574605031104876,0.0009358632706169227,75.70453598323164,3.310805754893494,41339.01660857788,16705.012472055998,3.279719705825659e7,1.0010008746774755e8
0.0010701704304665327,-0.3949644915290992,0.0009494800652816326,77.57172546943636,3.523723869004245,50859.85352677229,19346.943177931393,9.202138010045911e7,1.2686129463144344e8
0.001060170354321599,-0.39394455863232725,0.0009542557245027183,78.86733988577964,3.7340007039400764,64536.22292309131,21853.279278925547,1.6900755418499315e8,1.5696259597230738e8
0.0010501702781766653,-0.3929978507450724,0.000960431788395955,80.01884484417654,3.8783483126186873,77270.57991415486,23092.918777465675,1.849604121166009e8,1.7763352022825766e8
0.0010401702020317316,-0.3922556516835466,0.0009681522826584444,80.96436403036388,3.9575233421803073,83707.33049591609,23771.574203369044,1.650690182450961e8,1.8860492846932963e8
0.001030170125886798,-0.39162973405289814,0.0009702749689729009,80.63667769667218,3.9624553456326277,80591.94302279492,24218.363497892373,1.5543471978510928e8,1.9741831187078607e8
0.0010201700497418642,-0.3910428285122907,0.0009731992918665967,80.53104546540102,3.920272290688884,78036.24636245343,24266.49064503462,1.366158794894831e8,1.9655044576037472e8
0.0010101699735969305,-0.39065905918669885,0.0009812738814914065,80.89729387384378,3.957989156264038,78559.96589985648,25632.21282405103,1.660915885742592e8,2.1406745971385127e8
0.0010001698974519968,-0.39036725332090283,0.0009952050623869217,82.25352079995278,4.118711008458348,82273.24805050142,29908.78085215216,2.783332368193973e8,2.755591701572062e8
0.000990169821307063,-0.38992659726222334,0.001008510642314344,83.84518452782581,4.344128679989749,87719.34168245734,35516.00618341541,4.303276074517893e8,3.621338020037143e8
0.0009801697451621294,-0.38920300766975563,0.001022920920162924,85.44575371642247,4.62035305711411,100929.05029495507,40884.84923489825,6.080750369898397e8,4.464960621703028e8
0.0009701696690171957,-0.38820502869617485,0.0010262258462130666,86.07575928998305,4.740602077548789,112036.82795116263,42373.413616583195,6.885666660927446e8,4.6222342404451823e8
0.000960169592872262,-0.3870404032604565,0.0010209399217441441,86.27843209908893,4.774412855750173,112020.75724582741,41953.448670334285,7.056289113591521e8,4.4918291096502566e8
0.0009501695167273283,-0.3859902950820397,0.0010014249239777052,85.02861830960101,4.592997210851306,103295.05193347731,36971.335974484115,5.834183772547897e8,3.636303066855683e8
0.0009401694405823946,-0.3848316987296275,0.0009901873234526546,84.44411926746612,4.464370706942768,98490.00429976852,32683.729079269284,5.0081945965339816e8,2.9392132284781593e8
0.0009301693644374609,-0.3835922464999458,0.0009850981892497188,84.6346406184016,4.450234648481697,94176.19016936215,30395.821895719997,4.768293941617907e8,2.5675469589232346e8
0.0009201692882925272,-0.38247408582236675,0.000990160812564521,85.41038948465443,4.511503504319141,91334.8486566052,29979.564999639697,4.912572213881542e8,2.4629830924926975e8
0.0009101692121475935,-0.38152165095448437,0.0009965434217164564,85.45899638464248,4.481526566601713,92761.73056325314,29143.030065461422,4.883320813775531e8,2.282032883129178e8
0.0009001691360026598,-0.38074696503489397,0.0009976078446790873,84.9335500055964,4.3056646764394335,94989.8994233244,26235.703820916646,3.865576721408422e8,1.8460390311997548e8
0.0008901690598577261,-0.3800088795197371,0.0010005963501920987,85.59705861451964,4.198733891011839,89530.25465864466,23836.459820814132,2.7966588451083374e8,1.4802401925809166e8
0.0008801689837127924,-0.37931592249748064,0.0010091291642363484,86.884322059546,4.0673188994208616,76361.10880622329,21068.900050075914,1.5099347292468616e8,1.1550043402450538e8
0.0008701689075678587,-0.3785621774432657,0.001015726611624228,87.77614060879735,3.8803896308054413,54442.65968682053,18377.87119608827,4.696632898519428e6,9.481985699038525e7
0.000860168831422925,-0.37774460161390017,0.0010195790882953249,87.89250225627549,3.755565375087276,39726.44176371649,16789.02473549167,-9.939041159074919e7,8.876371778427848e7
0.0008501687552779913,-0.37705432758384266,0.0010271909078900007,88.3560028340487,3.72729434272251,33620.568372078844,16060.935973222566,-1.45256319386923e8,8.666133528275913e7
0.0008401686791330576,-0.37633904682999125,0.0010236067090140185,88.33435058201482,3.6674230880572116,31076.984060077917,15054.684755049135,-1.6393605295352533e8,7.760456759925307e7
0.0008301686029881239,-0.37557563701478647,0.001013331048582281,88.19605349243318,3.6681501889529935,37991.26143751984,15184.093846497823,-1.601396554175132e8,7.728818881918119e7
0.0008201685268431902,-0.37494611809268824,0.001006293803250762,89.0020886871667,3.7579712231840308,44625.06144174292,15305.260763970318,-1.6726693611602822e8,7.525471858541891e7
0.0008101684506982565,-0.3741747008123784,0.0010120179514548932,90.83067539141067,3.961185346972902,51709.6178283435,16426.738921388373,-1.3270133745921634e8,7.839105967462805e7
0.0008001683745533228,-0.37319762771434034,0.0010211160801785464,92.76887801180305,4.223950357507255,60830.88943018778,18200.240302935705,-6.354153672170407e7,8.683964067803559e7
0.0007901682984083891,-0.3724097087279661,0.001035115344966464,94.76332124689327,4.44319854303091,72184.8663430787,20666.74727469942,2.5719925096024558e7,1.010842210926029e8
0.0007801682222634554,-0.3717112321939494,0.0010445818963269989,96.58353686232715,4.68317501082753,81921.42325101038,23985.668402754607,1.5403975547700062e8,1.270361874301064e8
0.0007701681461185217,-0.37081888933159646,0.0010448815393426475,96.97119023832201,4.876692864531216,95073.63270528635,27241.286811275913,2.9881118631487894e8,1.634599352177546e8
0.000760168069973588,-0.3698943437263952,0.0010443370833918915,95.91158919660081,4.892454232824494,101320.45323811659,28482.381384275817,3.660369220201589e8,1.8427909659364283e8
0.0007501679938286543,-0.36897379176085815,0.0010457439802220908,94.83987405418162,4.772526046670506,94076.0507164799,28207.173853667588,3.434855560658627e8,1.8229208752354744e8
0.0007401679176837206,-0.3681068131693464,0.0010475466612413155,94.56082205266112,4.60114613346641,84203.58928442816,26780.224396624166,2.6733691765651718e8,1.6190270055673876e8
0.0007301678415387869,-0.36739834626272205,0.0010553330470445571,95.09587409253578,4.480356646512023,74278.20724171698,25853.24826342218,1.9402278478860387e8,1.4896232351847985e8
0.0007201677653938532,-0.36679712094092976,0.0010589156783819321,94.89988970915007,4.330725517271964,64425.3599319032,24275.271787811704,1.0932369469390567e8,1.3472076701049283e8
0.0007101676892489195,-0.3660880752755329,0.0010651315703516706,94.77968885252714,4.212955849193323,65253.829577256634,23261.505651727246,4.6811689831621334e7,1.2479905950851071e8
0.0007001676131039858,-0.36534169892099455,0.0010630408599357649,94.09157762460809,4.102652026925495,73892.45724552672,22048.68679226766,-2.508731193418184e7,1.1843175157229775e8
0.0006901675369590521,-0.36456701248130413,0.0010582714603595356,94.30804555010401,4.095128509628639,75639.42970022374,21599.216352748223,-5.793210782629625e7,1.2241673496679085e8
0.0006801674608141184,-0.3638293475864484,0.0010665997996892468,96.10054717802798,4.1461441416191995,69556.17332512318,22151.169328048654,-5.065302379964773e7,1.356417069589934e8
0.0006701673846691847,-0.362911542798538,0.0010825538298773346,98.08128936203305,4.199616706081896,64891.60249665749,21615.75943715746,-7.561766707152519e7,1.3233604249793488e8
0.000660167308524251,-0.3619541624567064,0.001087354911667371,98.8325206821623,4.173246932080131,66740.41813932938,20847.57594208832,-1.3977941964402947e8,1.2880387516097064e8
0.0006501672323793173,-0.3610003001525474,0.0010752801133913433,98.12241183273926,4.134208396650964,67465.6049292256,20100.187579553214,-1.8803831489283633e8,1.277839671615854e8
0.0006401671562343836,-0.35997865135545726,0.0010669880995157462,98.41185429662374,4.2653665109887475,67681.16406760075,19999.223066058705,-1.5568529286158305e8,1.2296423427201892e8
0.0006301670800894499,-0.358903654592752,0.0010618497236146256,99.34562079828345,4.389650048128899,71545.37813617563,20411.841307752085,-1.0621927061760657e8,1.1820148036674756e8
0.0006201670039445162,-0.3579618666315946,0.0010638328725729041,100.35604496204107,4.47637144263643,78278.40820360443,21379.271833215393,-6.33435312752385e7,1.241097904917174e8
0.0006101669277995825,-0.3567840058640286,0.0010657777782138791,101.00214869120389,4.50903412752449,75238.13833346775,21691.92736247706,-5.052073125669351e7,1.2463819438635226e8
0.0006001668516546488,-0.3554974792661087,0.0010688176344474803,101.46487794982833,4.594721585036619,70246.19733451116,22452.468994969746,-7.076957617754967e6,1.2902049258740844e8
0.0005901667755097151,-0.3542318852214521,0.0010812286638533853,103.23682440953183,4.717636997696704,66519.95840180418,22656.329176244642,354843.34680278605,1.2306385349231435e8
0.0005801666993647814,-0.3532222790060623,0.0010902054704289008,104.58400288247199,4.811120821139445,56401.1938595829,23481.132443719383,1.0087375946461748e7,1.24974889030764e8
0.0005701666232198477,-0.3522240161242953,0.001092411644027851,104.62553370173393,4.733428726139743,49350.318433341134,22581.65555067465,-6.979775198868138e7,1.2210367010936296e8
0.000560166547074914,-0.3511619907672575,0.0010869973898237674,105.02479427070641,4.62718446571461,48163.24352992302,21484.041990436694,-1.47180312197137e8,1.2167615922733755e8
0.0005501664709299803,-0.3502981298556988,0.0010883781559389535,106.7982766456777,4.642530165383886,51013.99082140969,21940.69834606947,-1.443910473726524e8,1.2837985872090968e8
0.0005401663947850466,-0.34944966058248245,0.0010864933360694576,107.13460536240325,4.774238848015254,50345.279898070665,23427.353223404203,-2.4103144917588703e7,1.3665990367094508e8
0.0005301663186401129,-0.34867426248187255,0.0010924100745869371,107.74890908346829,4.954049612763884,49378.19982203945,25547.114446280728,1.1945429406746572e8,1.5438047000349846e8
0.0005201662424951792,-0.34776845370612863,0.0011010859246997138,108.76117823020742,5.109879750462773,63496.46959871245,26954.70621901821,2.437592247888883e8,1.62980352709022e8
0.0005101661663502455,-0.34676536137401126,0.0011180118066857355,111.04740405954543,5.23646702430667,80829.7438327259,28722.58478637426,2.7602945177459353e8,1.8041645922978422e8
0.0005001660902053118,-0.3458393431800796,0.001130280171688865,112.40935819658749,5.3270290752757035,83099.63245823586,29354.037025574275,2.5917089565743706e8,1.8201370184754637e8
0.0004901660140603781,-0.3449899430777732,0.0011402827391612663,113.41309926152789,5.340053927385208,77286.95093626472,28740.428666577947,2.1434640325862512e8,1.7180863067539567e8
0.00048016643268056214,-0.3439154804468708,0.0011515210812449161,114.84226350052626,5.268810902748307,76561.60417000973,27825.987723027498,1.0850430469627337e8,1.6575928841304988e8
0.00047016693861223757,-0.342724602870192,0.0011588920195274798,116.36768081534233,5.2920087718277795,83277.08251466604,29556.777720866437,1.1085522140132296e8,1.9007365354603922e8
0.000460167444543913,-0.3415661819977249,0.0011581243622936434,117.39307226540149,5.34124764930154,101372.55344818397,32609.493628800476,2.0973541649563414e8,2.294656164485205e8
0.00045016795047558844,-0.3405618118991115,0.0011553931807864676,118.72759810848646,5.447945209728274,117351.21996070354,36459.967687335826,3.1503751476515687e8,2.9095785666946435e8
0.0004401684564072639,-0.3395851250216947,0.0011536166252737107,119.94324532256915,5.497084713513352,129427.5671564021,38951.388004193104,3.705103380512375e8,3.275713208704061e8
0.0004301689623389393,-0.3385977544547641,0.0011553458338356807,121.51680801219302,5.547945791776424,141981.587689744,40307.76682820772,4.3129534008956254e8,3.387395934639167e8
0.00042016946827061474,-0.33729461537876343,0.0011488074824639982,121.67632893202591,5.559978031618863,152239.89429247394,38947.61044574242,4.333384592823298e8,3.0363973480192614e8
0.0004101699742022902,-0.33569721859869606,0.0011424348345894205,121.94601210854374,5.62211557173404,158207.27427911118,36505.04647457424,4.049334166774584e8,2.5175184544075778e8
0.0004001704801339656,-0.3341247063819901,0.0011449558947215729,123.76417561654048,5.826045311766344,171708.37941092497,37474.09865314386,4.734531132663217e8,2.5486528739608082e8
0.00039017098606564105,-0.3327068800159759,0.0011518509721385305,124.62010013031252,5.98458998987,186031.24832645216,38860.71414828855,5.344913436552052e8,2.6117973753444868e8
0.0003801714919973165,-0.33148812463722427,0.001160487326191168,125.51910631335502,6.145249971125867,200851.91949769517,39978.423113468634,5.936272841118836e8,2.7206846760626537e8
0.0003701719979289919,-0.3303880584583676,0.0011703842641018487,127.15952656567242,6.262444511646083,204028.78017377618,42436.894901135616,6.36234295355414e8,3.0726490356306815e8
0.00036017250386066735,-0.32931135833948794,0.0011779422493059723,130.29182146589008,6.375978601809446,213734.90120090393,45598.060998082685,6.682539570951213e8,3.527300811324496e8
0.0003501730097923428,-0.3282157757853274,0.0011842901708988259,132.29099113451196,6.41009117575823,219200.78578972386,46205.539056473775,6.411726843866466e8,3.545360004541894e8
0.0003401735157240182,-0.32703047901345417,0.0011911318190522126,134.00412783649963,6.48236859814506,222247.32578728086,47766.348845775705,6.838094060369337e8,3.7455864054167104e8
0.00033017402165569365,-0.3259609583898855,0.0011977149456374354,135.3333015909379,6.489651650466903,225553.08474729798,46721.61025438488,6.410997987871664e8,3.512183112812175e8
0.0003201745275873691,-0.3246600390478852,0.0012021249744110292,135.84434227423415,6.436846427766488,227552.12775928373,44843.11351953426,5.62940085339995e8,3.163905074743778e8
0.0003101750335190445,-0.32339025920706627,0.001204167006971849,136.10093139282696,6.410884173507166,216688.06717005913,43565.61650833098,4.8915443479525e8,3.026894616637758e8
0.00030017553945071995,-0.32218152009618645,0.0012151254493874102,137.60902809892318,6.418647394293001,198066.31901802862,42481.67774941429,3.6047934214047897e8,2.996350169382194e8
0.0002901760453823954,-0.320840697737789,0.0012272001127732152,139.25227812552023,6.4843554191964206,194879.7914149867,42333.88233211531,3.0029910565160334e8,3.086297305262735e8
0.0002801765513140708,-0.3195301560097869,0.00124602533178261,140.72538649380058,6.6153928012065375,208863.91365666653,44171.42230113523,3.5021155570519185e8,3.395888835382566e8
0.00027017705724574625,-0.31802152408503753,0.0012555610445421515,140.75605655872036,6.63271487067927,217373.23456936498,45135.95919403287,4.2416440643410844e8,3.574228357500005e8
0.0002601775631774217,-0.31650276515813314,0.0012578505675198452,141.64074526447195,6.77056243925706,224766.88292541087,46880.6123630485,5.678946415236182e8,3.602724287588832e8
0.0002501780691090971,-0.315089457056587,0.0012526919706447473,142.80625274702837,6.937135974010212,222565.0543371785,48348.770720454566,7.107572772273527e8,3.628417586046584e8
0.00024017857504077256,-0.31345292803981284,0.00125734869983012,145.08731757911568,7.098073349673717,224362.07620248458,49823.74838497229,7.80527572795148e8,3.87316466177192e8
0.000230179080972448,-0.31171161630605637,0.001267756645692788,148.16465356317804,7.22388788830732,230620.07406878634,51421.44594507882,7.497160270695769e8,4.206075722931733e8
0.00022017958690412343,-0.3099706043067854,0.0012805235880701399,152.47745526823252,7.343336018115519,234616.47053544462,51710.73328773279,6.225447113432392e8,4.2769791093635595e8
0.00021018009283579886,-0.3085330938156694,0.0012850304468258354,154.97450200606028,7.516270578851105,237770.30040184743,53064.7757421129,5.574630466358268e8,4.632070377495955e8
0.0002001805987674743,-0.3071932465085411,0.0012852499841503975,155.10074377735737,7.580580013271186,240436.64837881256,55979.098240991254,5.665456033653992e8,5.377869449205775e8
0.00019018110469914973,-0.3058161555252591,0.0012916051162456818,155.63340992533364,7.593282982216009,241290.82555215884,57574.51398719684,5.849024946477796e8,5.657301064015862e8
0.00018018161063082516,-0.30452309958038676,0.0012994709135875737,156.38078035590866,7.600998666079473,236843.125701347,56306.36213251229,5.517761454991024e8,5.196341183159671e8
0.0001701821165625006,-0.3031624752026546,0.0013098936945750157,157.98722721714265,7.611098038198534,231674.41489392723,54148.3418377048,4.497366619499018e8,4.496100232731359e8
0.00016018262249417603,-0.3017485282069392,0.0013253402459756044,159.0613649122221,7.573435720123933,231045.06217940737,51871.865370291416,3.374243704005206e8,4.023304024950329e8
0.00015018312842585146,-0.3001890163152857,0.001343531228453189,160.23613782313058,7.558733623026245,231633.02174526118,50192.885442734616,2.326193578835053e8,3.786575156548029e8
0.0001401836343575269,-0.2985382629022788,0.0013645423461372357,163.39769412213485,7.624415788586535,228490.2491748052,50384.895284404294,1.7589065239468074e8,3.7677926262478805e8
0.00013018414028920233,-0.29688304343081834,0.001384692894304133,167.98228918032703,7.854513564851931,233516.01948820424,53162.09331167724,2.284715395897925e8,4.1137886367706e8
0.00012018464622087777,-0.295116848389036,0.0014000631219893,172.87859647289906,8.097523346231492,229528.4251143956,56126.1111573474,2.9449872816312164e8,4.463319105087997e8
0.0001101851521525532,-0.29336851239157113,0.0014126666491729386,176.08773839578674,8.188592709456382,230261.45689861194,57875.39862070787,2.709221722204489e8,4.758662429829647e8
0.00010018565808422863,-0.29162242845206493,0.0014292818559797403,180.5625674149244,8.386401509791115,245513.9015362357,62281.827055806694,2.851965783984697e8,5.707776296719981e8
9.018616401590407e-5,-0.28984130434210237,0.001438038513624688,183.67742618438578,8.56706748527881,259382.45172859714,66680.07696571387,3.424392815385167e8,6.546390200237035e8
8.01866699475795e-5,-0.2879273114938551,0.001442388742820553,186.81936491517718,8.716311854094167,275484.63671465835,69339.44327099137,3.596502699929773e8,6.858840076117952e8
7.018717587925494e-5,-0.2859886499036511,0.0014516755685736447,191.17502363262298,8.89273636885467,294262.83103912085,71255.10672226106,4.183307599198626e8,6.972624222302932e8
6.018768181093037e-5,-0.28425487232659363,0.0014636911719829154,195.73752457930487,9.023225183282811,307095.33098987455,71422.3706570568,3.99428658286557e8,6.826433674472365e8
5.0188187742605805e-5,-0.2825095592895086,0.0014778356234361831,200.66002744623034,9.146283355750796,328893.0103420214,71654.78213476266,3.297574970390535e8,6.642559786316768e8
4.018869367428124e-5,-0.28089667547078717,0.00148948412297667,203.5702191729626,9.288742632806274,358237.56204307586,71493.15032900665,3.300885922524207e8,6.311925226861103e8
3.0189199605956674e-5,-0.2791473659646217,0.0014983431554254807,205.156174851275,9.502019518936905,392111.3147143199,73182.95251397732,4.993683614010153e8,6.269551978332901e8
2.0189705537632108e-5,-0.2771538653028838,0.0015193504119946966,207.8952496432049,9.814719921335952,406558.4278078195,76384.69181721537,6.69869769689718e8,6.825030269602535e8
1.0190211469307542e-5,-0.27504345792611273,0.0015354500073241027,209.9946194899574,10.153302792289615,409978.1960495265,82005.80409378883,9.65665301469945e8,7.924324271396198e8
1.907122850752785e-7,-0.2729089091999849,0.0015540247316713127,213.58746506643905,10.395542157388885,411134.3660787877,86918.65216552468,1.096794441656355e9,8.810780131897594e8
-9.80878667178331e-6,-0.2708469279904348,0.0015714080191964962,217.60394084757746,10.597362773064834,420009.62440651836,94958.07114209177,1.2656163720203044e9,1.075216409423345e9
-1.9808281649602577e-5,-0.2689684329952797,0.0015846284002077919,221.8226209251791,10.772860465870595,422324.1687649878,101003.22628719689,1.441847284960361e9,1.1805067607293425e9
-2.9807775717927143e-5,-0.2671399118702211,0.0015932190273358353,227.52841556433202,11.084621057809251,437818.09839015594,105641.81675617071,1.7080791575651925e9,1.203590296772696e9
-3.980726978625171e-5,-0.2651378617875489,0.0016029307044206585,233.47755742750593,11.354736957484555,451577.2157066687,108740.7658410374,1.9202768548748589e9,1.1862906317911355e9
-4.9806763854576275e-5,-0.2631032357088006,0.0016162490716995614,239.3903268119449,11.53115185111208,457767.50236024486,109016.01065905101,1.9970136232215936e9,1.1206037871701376e9
-5.980625792290084e-5,-0.261116102130145,0.0016343648443762839,244.79235836992427,11.769855491291937,480860.5132535091,113712.31599858473,2.247158545314462e9,1.16445192303231e9
-6.980575562920421e-5,-0.25915913800575074,0.0016559963624024055,250.74273044424714,11.927400035945393,505137.1576951833,116987.42528485395,2.1961308881634164e9,1.1987014128389487e9
-7.980524969752878e-5,-0.2572761703803153,0.0016794015352288557,256.62286997353704,12.13047185904262,565727.0386129675,122893.21086087308,2.262984478651334e9,1.291131242553266e9
-8.980474376585335e-5,-0.2554373574119818,0.0017047010719954887,263.2291340822119,12.383214011777383,625082.7784158604,130346.25539658061,2.447763467989884e9,1.4295265419713876e9
-9.980423783417791e-5,-0.2535413542278784,0.001714296971092077,267.83054161954976,12.531224628686527,671445.0855913208,138238.91501953095,2.7140173066508613e9,1.6363258373015583e9
-0.00010980373190250248,-0.2512932773224711,0.0017177435609416604,271.63195607341004,12.785259327289022,718150.8276426924,146536.05709906825,3.061116449853441e9,1.846846268300581e9
-0.00011980322597082704,-0.24903999808749722,0.001729357039182387,276.4065846978978,13.192266727859886,771039.6409425152,155025.12607029287,3.4692789834983544e9,2.0225921560213156e9
-0.0001298027200391516,-0.2467744370780191,0.0017455701383738743,281.26329757918427,13.608334296059496,806233.3596105145,160359.768910772,3.7641393046565576e9,2.1376632608053398e9
-0.00013980221410747617,-0.24461168774753242,0.0017660966933685327,285.95215971074634,14.101201933021493,840243.7096994616,162832.02968290314,4.239463136421103e9,2.1094876514241164e9
-0.00014980170817580074,-0.24251413243886646,0.00178326051697001,288.8137157560429,14.443385704384266,855720.2524765576,161808.20944550182,4.558623911055507e9,1.9877497548254435e9
-0.0001598012022441253,-0.24043433190535474,0.0018060754714354832,291.8457801958722,14.674538111652677,873795.6168731058,162577.05207989822,4.755130219803752e9,1.9993717091197376e9
-0.00016980069631244987,-0.23823939808034833,0.001833264214670612,297.9002173593535,14.940257308632022,889695.9794984064,165430.53214371594,4.707501201827374e9,2.0683430796933935e9
-0.00017980019038077444,-0.23588795318153596,0.0018581725142257398,305.5269756338003,15.207453234155071,921188.9110029455,171289.83913260352,4.559395882415274e9,2.195100883697499e9
-0.000189799684449099,-0.23342944705836816,0.0018792669188130622,311.28019131775795,15.446451702463817,950844.8359512786,178981.50711973617,4.63384265212986e9,2.3562758628274302e9
-0.00019979917851742357,-0.231033051896931,0.0018968740508825282,317.25163563237396,15.723907224097795,986920.019852992,187127.48058159463,4.91651974315777e9,2.4853374644388146e9
-0.00020979867258574814,-0.22877073892170394,0.0019084396540928205,321.98754136123495,15.977770412636513,1.0216211677540592e6,195659.38684497552,5.217257729236628e9,2.6598887115866885e9
-0.0002197981666540727,-0.22633368997181968,0.0019176581007630386,326.6259225621596,16.09773782518877,1.0492770237641954e6,202835.00981783814,5.301650279761304e9,2.854615004442116e9
-0.00022979766072239727,-0.2236419176389195,0.0019352701156294292,334.4955330716415,16.413506328269804,1.0755754095835043e6,215017.68926555378,5.599264768685561e9,3.192425203165132e9
-0.00023979715479072183,-0.22087869787662748,0.0019477297124539648,342.3276911869675,16.744060285578477,1.1128658631678878e6,229963.05707418313,5.956230506292376e9,3.6621479549234447e9
-0.00024979666341096163,-0.2179367817105458,0.00195974758670617,350.65763232148186,17.215237441238262,1.1787403349219675e6,249790.3887027948,6.828542193964271e9,4.266506843987959e9
-0.0002597961574792862,-0.21494428552669387,0.0019719435616582497,358.672098942912,17.776732174857266,1.2779643116196827e6,267561.0652838825,7.927569941863428e9,4.685752663341194e9
-0.00026979565154761076,-0.21194681396076795,0.0019874498106591415,368.1213234561266,18.379518583123765,1.3659440352276163e6,285828.6618728366,8.920251933701519e9,5.142500238236595e9
-0.0002797951456159353,-0.2086774000436808,0.002008335358374021,378.8968487679612,19.145587173167566,1.4620798105240786e6,301914.7626759945,1.000342289938703e10,5.529698023222698e9
-0.0002897946396842599,-0.2053067279843426,0.002033393027582407,389.5168743423207,20.069332161421816,1.591980770640564e6,328557.7748875237,1.1915913695239288e10,6.26289033327766e9
-0.00029979413375258446,-0.2020012215659299,0.002063522996662617,401.4791228704329,20.89324285310269,1.7079397097989446e6,348048.1843574717,1.3203522084122837e10,6.78399319585132e9
-0.000309793627820909,-0.1987235847668435,0.002092987405779091,413.48138649879525,21.45661725770579,1.7931009878489769e6,359650.98901600856,1.357677772431893e10,7.089059926413971e9
-0.0003197931218892336,-0.19546656863591852,0.002115071036771674,424.01434738181337,22.09914769348832,1.8721891180852526e6,383213.2986630586,1.4568126951700989e10,7.894380248513265e9
-0.00032979261595755816,-0.19233545387354264,0.002137950696139321,433.36431977563245,22.50169949763934,1.9258235797546068e6,395687.1695376291,1.4764156261483168e10,8.294881055192378e9
-0.0003397921100258827,-0.18923299398624885,0.0021665464159504105,443.79249750706504,22.831919401023335,1.951507949767257e6,407055.72028751357,1.4744044887203964e10,8.712826694394712e9
-0.0003497916040942073,-0.18603366234385935,0.0021998282938964406,456.14052365546235,23.145509653544146,1.9694633815231402e6,418325.03663587704,1.4524295048214176e10,9.080273712528486e9
-0.00035979109816253185,-0.18275924026774337,0.0022319576313165816,466.5138609062855,23.384807290098784,1.9903182391477318e6,428041.67708503775,1.4324499258418089e10,9.502990220632463e9
-0.0003697905922308564,-0.17960915601034588,0.002259271562779972,476.0202370011024,23.784171485921604,2.036875208662604e6,444718.39546083147,1.4712056895785578e10,1.0263724249363888e10
-0.000379790086299181,-0.17643598339801053,0.0022857637607273376,486.2718754478682,24.322480702348244,2.0930988662345689e6,461060.7627738831,1.5315422746488657e10,1.0924075684602901e10
-0.00038978958036750555,-0.172971218779266,0.0023033554025521552,494.83758811751227,24.95688533555438,2.1786606113333735e6,481700.1866497206,1.7046165258061714e10,1.1599175818441034e10
-0.0003997890744358301,-0.16934790126611893,0.0023166463307042143,502.63051442886336,25.613754932453446,2.2642979473197665e6,509817.6196207616,1.928693651556306e10,1.262849124738908e10
-0.0004097885685041547,-0.1657358234667057,0.002341802917789972,513.6294590309489,26.489762423603086,2.3656816907003964e6,545060.3367487103,2.204258407733023e10,1.3891433175615778e10
-0.00041978806257247925,-0.1619162209678603,0.0023666578403270214,526.1001330453582,27.372020574111588,2.480238694125032e6,578666.1119822669,2.4307653155684715e10,1.5138280204384373e10
-0.0004297875566408038,-0.1580720269092533,0.0023881852395666375,539.4165424330105,28.26849807302747,2.59615802712874e6,607599.464989674,2.6520616101460674e10,1.6026137966917738e10
-0.0004397870507091284,-0.1543083123328123,0.0024052738719409195,549.9750593962815,29.051429005773024,2.721812053415508e6,635209.6743854677,2.902331027511657e10,1.6919284660165257e10
-0.00044978654477745295,-0.15064350944811059,0.002426926391804202,561.3055673333238,29.855286618936848,2.847846089008719e6,654264.1601327612,3.157013803102853e10,1.7215998315249393e10
-0.0004597860388457775,-0.146997093179456,0.002457244934560551,573.5267259701234,30.61962281228873,2.941673565206356e6,677438.0413069275,3.3684328544522583e10,1.768638778868652e10
-0.0004697855329141021,-0.1431991173713505,0.0024943620405246543,589.1765365959058,31.251890546424644,3.012776550319748e6,693004.8582333294,3.436716117022665e10,1.7922799350969208e10
-0.00047978502698242664,-0.1392476801344402,0.0025358987447000833,606.0290958016299,31.830709896186228,3.0815497907758933e6,702891.3565390772,3.390955717114712e10,1.8121171349706764e10
-0.000489784637466073,-0.13519779509425092,0.002579116116553684,624.8979005176493,32.187431377513285,3.133709518250856e6,696236.0963843598,3.1788283983558693e10,1.749455299525731e10
-0.0004997847136110067,-0.13113269126938268,0.0026204051378095686,643.5074859448584,32.37799984723187,3.1597412630418604e6,675737.1411303856,2.8564271031673283e10,1.628303039170157e10
-0.0005097847897559404,-0.12689583585126177,0.0026554110969463055,659.2646047332801,32.65614702737485,3.2158961931795063e6,667783.5347839841,2.6939436914392143e10,1.5565817245255108e10
-0.0005197848659008741,-0.12236170466010908,0.0026887991485809734,675.5913924357459,32.92343243022254,3.2602364367087926e6,664648.7011102968,2.546302587218101e10,1.5059418467141005e10
-0.0005297849420458078,-0.11768841894309318,0.002721570326761176,694.083836479322,33.480921790035914,3.3586127853561244e6,671324.3929020168,2.531126851445457e10,1.4772768954762537e10
-0.0005397850181907415,-0.11288785845258963,0.002749444214146969,712.9818172114852,34.35016465863911,3.5462029104867163e6,689126.4877598811,2.6684590013699364e10,1.488894138446522e10
-0.0005497850943356752,-0.1082625067935698,0.002771045420004773,732.6125618929195,35.25298664792398,3.7447962002921235e6,711016.9467467811,2.765487451546317e10,1.5496513298260923e10
-0.0005597851704806089,-0.1035531263306874,0.0027999053069253307,753.9227146949554,36.040479122363124,3.9124107118745237e6,723629.8681013547,2.7226113144897987e10,1.6043712452006605e10
-0.0005697852466255426,-0.0986350264304022,0.002829249681550144,771.8981816690872,36.7361560550601,4.048871911663243e6,728527.2740259893,2.6660467374156067e10,1.6074087159682247e10
-0.0005797853227704763,-0.09350460827483839,0.0028539248192155585,790.0709436696916,37.37161836752564,4.1350650278929267e6,725539.6361444915,2.4990581200585556e10,1.570779156625465e10
-0.00058978539891541,-0.08841094928164137,0.0028969791175578576,817.17041588568,38.3245895178428,4.25048856373725e6,727565.0911296431,2.3075984930585106e10,1.5322372274737616e10
-0.0005997854750603437,-0.0833062852366275,0.0029438825010440354,846.9266992296571,39.494363646639925,4.370822893276342e6,740806.9563242772,2.1370681417395493e10,1.5413091768864958e10
-0.0006097855512052774,-0.07804767401456099,0.0029864780042832906,875.8898344476243,40.558892747319945,4.488673444776045e6,754585.2551393748,1.9411375984242058e10,1.5473775168453829e10
-0.0006197856273502111,-0.07282559086472651,0.0030241725157761456,903.444327951629,41.415280431197466,4.547572350044824e6,766804.2123168557,1.6452720366332548e10,1.5655061546449116e10
-0.0006297857034951448,-0.06745775291613781,0.003054630082553868,930.5706773222629,42.18430676535057,4.5751934350135e6,777736.6494463249,1.2936960490325691e10,1.5725127471886957e10
-0.0006397857796400785,-0.06190350637522904,0.0030878767918079597,956.7734354436037,42.66017567621122,4.581007628636243e6,777408.9068501682,8.124366693370073e9,1.5549595501679262e10
-0.0006497858557850122,-0.05631305240836144,0.0031208479956357474,982.5524450855212,43.109743580548546,4.571572396773008e6,777443.0777178422,3.1349528819029713e9,1.5488886175859026e10
-0.0006597859319299459,-0.05068699511709835,0.0031536816736172546,1008.1124880685899,43.47580827392176,4.560226742319276e6,773828.2245143399,-1.9076286473650963e9,1.5332266049936228e10
-0.0006697860080748796,-0.044884879242077576,0.003190717094910559,1035.0681739442775,43.818569269689704,4.550588746584292e6,768639.9489247404,-7.900225475543517e9,1.5367623458205938e10
-0.0006797860842198133,-0.038906324142299456,0.003229121033619487,1063.0821569007194,43.88791578214478,4.4531933614342455e6,753589.6358362408,-1.6399464534384802e10,1.5206227201866474e10
-0.000689786160364747,-0.032685067821800105,0.003269468064512314,1092.631981911169,44.000462027740106,4.243738583605294e6,737803.9280301216,-2.508811379937742e10,1.4842342147189875e10
-0.0006997862365096807,-0.026185716063806125,0.0033107696251933063,1123.942357020606,44.48413103927018,4.1056316190054785e6,736791.4516572391,-3.1390235258850594e10,1.4819314881029524e10
-0.0007097863126546144,-0.019709793113479833,0.0033525029833703377,1155.510391805187,45.1223406100413,3.934859057471012e6,739923.8524506004,-3.686832304105802e10,1.4793403259873644e10
-0.0007197863887995481,-0.01315757563793727,0.003400759252472898,1188.4000548797228,45.70070551158733,3.787732554611142e6,735467.823951644,-4.357628680850363e10,1.4559197803393421e10
-0.0007297864649444818,-0.0067282116754678895,0.0034509476616734983,1219.5022649838593,46.35995478311297,3.688078885560819e6,737368.5770764882,-4.94356516124724e10,1.459721220974337e10
-0.0007397865410894156,-0.0002773948921274556,0.0034971137375094134,1251.1138822554985,46.92604933450195,3.6697150671472736e6,740937.5224071185,-5.659980886670331e10,1.484674856549681e10
-0.0007497866172343493,0.006303008027212783,0.0035416503182590544,1279.9979741522243,47.45515479037171,3.6468625218385975e6,740819.9711937597,-6.4388668183574905e10,1.5200214364661257e10
-0.000759786693379283,0.01302180193497869,0.003589332874189021,1307.790458027954,48.223142294459464,3.7042201688755206e6,748779.1572415797,-7.084468513811133e10,1.582904116179529e10
-0.0007697867695242167,0.019981564972217116,0.003625903931086975,1327.926117990454,48.97921636758383,3.697364632847196e6,755987.6489575108,-7.456976735412753e10,1.6372062064991594e10
-0.0007797868456691504,0.026869013235528882,0.0036579151045620876,1345.3222025199059,49.479836532225384,3.599897815624233e6,761056.5244204364,-7.90682804438084e10,1.6824416423431444e10
-0.000789786921814084,0.03349824398591569,0.003682784130620399,1363.634270871022,49.64643562223348,3.349859989236565e6,764334.1501811509,-8.55766386937073e10,1.7108359792434122e10
-0.0007997869979590178,0.040267075560839576,0.0036939980963958574,1374.759667656347,49.33055536131651,2.996834458507768e6,759803.6645305793,-9.288363317383406e10,1.7046526206396547e10
-0.0008097870741039515,0.04735070090804949,0.0036899845086509004,1381.0257984091616,48.6846233926965,2.5467252072018194e6,745064.1101427138,-1.0043065817327693e11,1.6776120697471664e10
-0.0008197871502488852,0.054462566536205764,0.0036850350386085375,1387.5568517911013,48.09440293771014,1.9965021956407533e6,735055.1287831774,-1.0713472163854657e11,1.66156648732972e10
-0.0008297872263938189,0.06171079938041065,0.0036830561767444213,1394.5104607558362,47.63308261173854,1.50129224009735e6,729177.8520762288,-1.1249309404803961e11,1.6518910543100737e10
-0.0008397873025387526,0.06899392469727889,0.0036864105262343263,1400.5370131709985,47.598428073014695,1.1142266722742496e6,734147.1626452004,-1.1408760261963008e11,1.6461368837141823e10
-0.0008497873786836863,0.07643508095961418,0.0036950548731772863,1407.481999436201,47.65884561089087,764391.3778020397,746659.326659951,-1.1555666974767578e11,1.6498008698611572e10
-0.00085978745482862,0.08408145360120807,0.003696286258310911,1409.8744658939331,47.39712048854289,389330.52577851375,755958.8425759407,-1.1809007264636487e11,1.6473850001567162e10
-0.0008697875309735537,0.09183700601978234,0.003702235129672667,1410.086724338407,47.220891526796464,-252.9602149766565,765825.838120125,-1.1997124531571205e11,1.636654337956538e10
-0.0008797876071184874,0.09975598704982215,0.003700966557960599,1404.085335711722,47.094063059952944,-453081.3105248123,775204.64019402,-1.1949620148307158e11,1.6170408832416744e10
-0.0008897876832634211,0.10755692536099898,0.0036933962893481954,1395.6599330336478,46.92956425215746,-948535.9192606905,778482.8971949572,-1.1973736333549571e11,1.606484914140172e10
-0.0008997877594083548,0.11530445802045416,0.0036797446418098114,1384.4771446352372,46.6282335771987,-1.3781585924200409e6,774522.9741196374,-1.197597431240877e11,1.5944608488001226e10
-0.0009097878355532885,0.12300839025517567,0.003656708717298767,1371.3524957764346,46.31093116850781,-1.8013093594416082e6,768376.9742117687,-1.180717157692535e11,1.5736492328184925e10
-0.0009197879116982222,0.1307721291212542,0.0036272019113283414,1357.8374242365903,46.09468699902954,-2.194327911932845e6,759918.2192664932,-1.1511813443753403e11,1.5449714886643763e10
-0.0009297879878431559,0.13845436389380034,0.003599990856143162,1347.1460949142938,46.28094612350795,-2.643112531689774e6,761964.4518686943,-1.1114920807491373e11,1.523950574375999e10
-0.0009397880639880896,0.14599388044727324,0.003577047477564057,1334.747266896793,46.451828596630534,-3.0926263159480155e6,767387.2795336669,-1.0617879300179372e11,1.5041751465674372e10
-0.0009497881401330233,0.1535938576863138,0.003566854274805424,1324.042521146195,46.73060271822876,-3.596230605675314e6,786788.8718803745,-9.97100889825605e10,1.5101878946542454e10
-0.000959788216277957,0.16119938653494398,0.0035506877629316483,1310.213700664496,47.18096097945115,-4.0912130756769683e6,809908.7353213242,-9.092374422697752e10,1.5276733504210209e10
-0.0009697882924228907,0.16878089305938726,0.0035294851376094466,1294.6360098011369,47.6249698153404,-4.550289082494471e6,824111.9010440005,-8.250533052176125e10,1.5550148325307673e10
-0.0009797883685678244,0.17644210242562564,0.0035040372853889657,1276.8042837934331,47.8654937636745,-4.986791469001516e6,827344.2778788463,-7.436324569240616e10,1.562090158848406e10
-0.000989788444712758,0.1843124574847408,0.0034781198519136703,1256.322026582374,47.95258143930539,-5.3798434399066195e6,823800.0687447626,-6.686471508379277e10,1.556080637955876e10
-0.0009997885208576918,0.19207748833670962,0.0034479746564025845,1229.7652822997634,47.452532616286916,-5.725565735874178e6,806002.1706447242,-5.939261692648272e10,1.5063265725534307e10
-0.0010097885970026255,0.19966583384708628,0.0034172160554724177,1203.4565301668151,46.887990301130465,-6.02933337704466e6,791941.6825462582,-5.202960341658462e10,1.4680958828861326e10
-0.0010197886731475592,0.20690979375674687,0.0033835767101266464,1172.778429911077,46.34359235382656,-6.311554708627098e6,785807.563830762,-4.3019463967998825e10,1.4463617834908426e10
-0.0010297887492924929,0.21390913093688663,0.0033518962650688684,1141.7594027879068,46.00810303531888,-6.562198894058421e6,780205.6847973842,-3.3318300935159073e10,1.4247794990058987e10
-0.0010397888254374266,0.2208971256451312,0.0033119243937894845,1110.5994954938255,45.50583325749796,-6.769052517135142e6,766945.905209943,-2.5014961953111984e10,1.3856918829334782e10
-0.0010497889015823603,0.22780226427506275,0.003261505358630762,1077.7328465292576,44.922837593844164,-6.936805669562095e6,758682.6192586364,-1.6557170023655756e10,1.3641508717957947e10
-0.001059788977727294,0.23471995100343485,0.0032093242704551938,1044.6663669214352,44.381468326907964,-7.077444510153477e6,757812.1049469329,-7.621990646179526e9,1.3699418948433645e10
-0.0010697890538722277,0.24164229268390938,0.003153517592750266,1011.6791516652297,43.917818452847655,-7.183615421154864e6,757682.3722033682,1.1657130091580179e9,1.3833178377808928e10
-0.0010797891300171614,0.24858627954212567,0.0031022783993082045,977.0177091623568,43.34994401033377,-7.222390659125223e6,749894.2921784094,9.81144245501903e9,1.3695438970601603e10
-0.001089789206162095,0.2556510927278255,0.0030523985407497596,940.6335846990121,42.71938404967344,-7.173303752640983e6,737186.1444311129,1.7331837088805267e10,1.331592064513637e10
-0.0010997892823070288,0.26238837024038436,0.002998708840216828,904.2101702623867,42.13559287232412,-7.08253512151996e6,730291.794378234,2.391927670479727e10,1.3091068058188887e10
-0.0011097893584519625,0.2688550186944617,0.002946367973792676,867.7218948488529,41.1526558562663,-6.911526894043439e6,714419.0288355816,2.7549349453173134e10,1.2677861572549055e10
-0.0011197894345968962,0.27538087579902404,0.0028933840282420156,832.6118199457392,40.36019949993635,-6.791078337549878e6,707969.2213675893,3.234302939846113e10,1.244964060169385e10
-0.0011297895107418299,0.2816494112755978,0.0028367303175705575,797.0998807488547,39.61749964418881,-6.663950673564957e6,706160.7571729438,3.76337403415321e10,1.2358030779886751e10
-0.0011397895868867636,0.2874789259118868,0.002775190321221333,759.7234995607714,38.629917627951635,-6.48643438059211e6,691979.7857202219,4.1459329166093956e10,1.2033954743587143e10
-0.0011497896630316973,0.2929670368798602,0.00270132508957845,719.7684984290375,37.23400612138487,-6.213197077301525e6,661696.090795874,4.285080674657641e10,1.137481600348684e10
-0.001159789739176631,0.29832154869987515,0.0026306873143052754,683.3485185830446,35.834634656092874,-5.916551064844863e6,627801.5709544562,4.295620765343475e10,1.063026867906089e10
-0.0011697898153215647,0.3036725914265669,0.002568558666170535,652.1527687178459,34.71458192777704,-5.626076259990848e6,602099.9979600352,4.259090811252877e10,1.0118479706483122e10
-0.0011797898914664984,0.308935123925949,0.0024972058971495363,619.6218035725624,33.48189697096407,-5.29495593891937e6,570907.7657143471,4.171790639894051e10,9.547846418737606e9
-0.001189789967611432,0.3141491418441437,0.0024226968618783207,584.5570982681943,32.118486445737545,-4.928955933843118e6,540703.1715779145,4.03778418828433e10,9.001031637195635e9
-0.0011997900437563658,0.31934127898693443,0.0023447282460777614,547.748714304117,30.608323045594428,-4.577560570357614e6,508108.92492232623,3.866572643072118e10,8.438707553870392e9
-0.0012097901199012995,0.32439527512381394,0.0022698683159390327,510.88101538874116,29.07290343757255,-4.249315848071775e6,474524.919388887,3.6786019640892006e10,7.833885100410629e9
-0.0012197901960462332,0.3291401783087713,0.0021933659168380483,473.230837763362,27.586910572756718,-3.9153300109445807e6,442575.38846132514,3.472248723394597e10,7.245517708911163e9
-0.0012297902721911669,0.33358552155558574,0.0021162812478359885,437.712111382201,26.303720527684003,-3.6076294497419684e6,425736.43813499354,3.3218483429883984e10,7.255620398703886e9
-0.0012397903483361006,0.33763186498015785,0.002037572607724772,404.9934458367544,24.995923384258752,-3.301448221801877e6,407409.03793995746,3.140508112668214e10,7.114899129542142e9
-0.0012497904244810343,0.3412758381948279,0.0019661293035335404,376.53916098096255,23.767497520111558,-3.0182214521513977e6,386792.04944017855,2.9345550771111416e10,6.688664278993772e9
-0.001259790500625968,0.34472883559246476,0.0019014632082466991,351.536561899342,22.68575099238102,-2.7501152170472997e6,367733.9710158939,2.7493039729129917e10,6.172112028455761e9
-0.0012697905767709017,0.3481724233373934,0.0018427667844442093,328.25022876744674,21.720839871872585,-2.484210272966453e6,352934.2097780128,2.5830709829897095e10,5.800577382239918e9
-0.0012797906529158354,0.35158393801912463,0.0017857079730298911,305.48886981478876,20.567893562974945,-2.2140147457528417e6,333112.9738823881,2.3631879982452435e10,5.415363884237771e9
-0.001289790729060769,0.3550896000664725,0.0017271979086582229,285.23319773487395,19.387985805317022,-1.984870099954896e6,308174.15819454694,2.135215178194307e10,4.876569581173336e9
-0.0012997908052057028,0.3585555198721122,0.0016718188620780418,266.6291895580915,18.332864470858528,-1.7935975521796898e6,290221.4593437226,1.966868730788722e10,4.546414627277612e9
-0.0013097908813506365,0.3618307842581562,0.0016120202859769212,248.29123352482014,17.09375968529881,-1.5907529589601008e6,266350.44471506355,1.7278223365846478e10,4.0709906305738297e9
-0.0013197909574955702,0.3649553012471151,0.001554969498164613,231.60829220381143,15.85164134051978,-1.3993109289133453e6,240751.22286500674,1.478398547645494e10,3.5574176234255652e9
-0.0013297910336405039,0.3678002760149975,0.0014954142714723605,215.98516254692495,14.789082503583135,-1.2273944764515318e6,220707.49944013177,1.282611724088747e10,3.215552465104296e9
-0.0013397911097854376,0.3707048333120183,0.0014461179778624505,202.0657293065911,13.77439384363842,-1.0709261292688588e6,201744.0136951462,1.0989196055931213e10,2.914341423526721e9
-0.0013497911859303713,0.37342010675098575,0.001418906568344223,191.31711093158205,12.854439312550921,-944681.5110139763,183106.16147140667,9.305543415985233e9,2.626150916619599e9
-0.001359791262075305,0.37579218587998187,0.0013924638036270254,180.6076062604694,12.018078520733834,-833853.7512928562,166831.5276560444,7.977307081237468e9,2.3862897124612455e9
-0.0013697913382202387,0.3779717640038143,0.001357498717805304,169.80772201962387,11.153392519834863,-730572.6143502514,148610.58642169417,6.726091390212761e9,2.0816049288326359e9
-0.0013797914143651724,0.38011159496480834,0.0013134473088779334,159.0014960374939,10.41580261053927,-647634.0070259926,136197.9987309097,5.773462644723619e9,1.9517973370594137e9
-0.001389791490510106,0.38237092724938704,0.001259881466672645,148.04934582072192,9.606013959293326,-569382.7600011184,120813.27630097426,4.750010029605461e9,1.7257778397712896e9
-0.0013997915666550398,0.3847683526383771,0.0012126623754391114,139.42194408018753,8.886052400548975,-494116.89847991447,107105.36491506593,3.815459675816196e9,1.5304853975371554e9
-0.0014097916427999735,0.3870958884540887,0.0011812240539777388,133.69088012426735,8.35842358869674,-435432.38070474006,98062.8887158293,3.175228529122217e9,1.4133998965180147e9
-0.0014197917189449072,0.3893175682988367,0.0011493965753352792,127.85137429863227,7.806126029674094,-376768.5669603818,88041.49330511682,2.598410594756078e9,1.236334589341386e9
-0.0014297917950898409,0.39137754170225525,0.0011160397390961776,122.34552353123993,7.241139812671903,-318293.765157288,78493.55884826876,2.067237757174698e9,1.062516643502025e9
-0.0014397918712347746,0.39311630943250203,0.0010847817656567291,116.769344893652,6.649765755843199,-262636.1786292755,68197.1904614844,1.6092166671040552e9,8.651571748833907e8
-0.0014497919473797083,0.3947849831680651,0.0010610662644744066,111.82055985226954,6.150691895947292,-221123.579475148,60272.85423461193,1.290113968672268e9,7.271879199996142e8
-0.001459792023524642,0.3963734110798832,0.0010349472138846618,106.31862826901168,5.723452928162643,-186592.89682136517,56143.23318024917,1.0692198754764897e9,6.882874212756816e8
-0.0014697920996695757,0.39787780520835075,0.0010085207323512096,99.25298249772304,5.158802601223032,-150345.42289590178,48573.8801872013,8.006526585965245e8,5.887362732820419e8
-0.0014797921758145094,0.39937085769852276,0.000983435893275696,92.88268423876796,4.683776743291647,-122891.86057961163,40399.58078111979,5.953532200639434e8,4.654308831072023e8
-0.001489792251959443,0.40099924697446115,0.000961591068247474,88.01485105103166,4.3530027345199045,-110124.21149510423,35186.29273915079,4.9357128118412286e8,3.834608517636644e8
-0.0014997923281043768,0.40268120429659027,0.0009385127578047432,83.97447440522882,4.0035744793300125,-97773.97201971417,29053.215085275344,3.561715593161562e8,2.771482632529727e8
-0.0015097924042493105,0.4042108265566349,0.0009319662023346193,81.90093204438278,3.816029605962108,-84120.75949776749,24010.478071437672,2.896124500346778e8,1.7640300857035786e8
-0.0015197924803942442,0.4054352271834505,0.0009279192192112407,79.93336043430197,3.741839998725621,-68769.73712732045,21210.492017461373,2.5599582614397213e8,1.1855439699106471e8
-0.001529792556539178,0.40655913499102464,0.0009147716346013116,77.40285437061189,3.6824951568625575,-55794.50188808621,19119.29576795596,2.2125527639317623e8,8.939054876042843e7
-0.0015397926326841116,0.40774040781345683,0.0008995085438728534,74.91970025237197,3.633327241621953,-54088.16712422484,18113.231062843002,2.170589897403394e8,8.298716222589006e7
-0.0015497927088290453,0.40897760450217174,0.0008862809827767397,73.24866774735456,3.5768365842028524,-61867.5569928201,18259.751097155047,2.007732695173497e8,9.674805841971947e7
-0.001559792784973979,0.41018920714972773,0.0008683456058397219,71.13932938776168,3.49161748057513,-67745.9960225048,18019.627606176102,1.826024701092775e8,1.0613804806768155e8
-0.0015697928611189127,0.4113747715843201,0.0008559753967594965,69.87818547239696,3.364835627124674,-65260.33140507552,16843.994645089955,1.3633093301442996e8,9.763876373279001e7
-0.0015797929372638464,0.412535305989848,0.0008505258126544457,69.1322729685665,3.2149192198330074,-57170.48744775564,15395.338173337926,8.35670136964521e7,8.568444540572809e7
-0.00158979301340878,0.41359469090925993,0.0008478714141697049,68.41271516543644,3.061801978765052,-49304.440714910306,13843.404278481239,3.3093018115408216e7,7.054102627427316e7
-0.0015997930895537138,0.4143919019062596,0.0008477045987367868,68.41445541251892,3.0229778753757346,-43456.44207632097,12875.423310884838,1.8738432820234396e7,5.6318615516422376e7
-0.0016097931656986475,0.41511770917035756,0.0008384602508603236,67.33961276307355,3.042637854026556,-40313.44736394356,12755.947057908745,3.520802232181748e7,5.843515920814174e7
-0.0016197932418435812,0.4158082672796154,0.0008121054379413651,63.94390872568471,2.9686484714877586,-39248.20512157412,13299.388558957326,5.0272322286243066e7,7.5196523541883e7
-0.001629793317988515,0.4164556340958225,0.0007869882866314607,60.720748237046585,2.903456256339808,-39683.996131769396,13708.62533603488,6.800987714399594e7,8.83749601772431e7
-0.0016397933941334486,0.4174855375355401,0.0007869296204306887,60.03131980143707,2.9984754960200335,-43406.77175884545,14711.033005257155,1.2444249091502576e8,1.0172397414453791e8
-0.0016497934702783823,0.4186164179505722,0.000798495311196694,60.53940352658783,3.0708719617544933,-41226.04329346083,15350.937077157365,1.642418983739619e8,1.0274439403858882e8
-0.001659793546423316,0.4197005268173234,0.0008168379974074513,62.05477499544087,3.0617956850492996,-39769.12199760495,14181.564410758801,1.3977392020845845e8,7.939006642827833e7
-0.0016697936225682497,0.42056479622403276,0.0008264400562648105,63.261864973104565,3.0020276279735865,-37510.320627669906,12541.140705568361,8.70184234560444e7,5.833068328121267e7
-0.0016797936987131834,0.4213295169212506,0.0008186773050853801,62.93747216017771,2.955074965478968,-39389.753410145764,12049.685810588888,6.6582000619409196e7,5.631334316560673e7
-0.001689793774858117,0.4220322297057719,0.0008028530701418464,61.843267802836024,2.9399342023627617,-45956.31822784615,12885.334863704984,1.0370121952789365e8,7.070697746501543e7
-0.0016997938510030508,0.42266473945049804,0.0007898332249555373,60.97970236571436,2.8515483974708613,-50723.23127373971,13220.870935798166,1.1079315389136878e8,7.821391326239279e7
-0.0017097939271479845,0.4233531560068659,0.0007787446501353028,60.321934332821684,2.7615900294894273,-49368.86349073935,12490.246464995711,9.462794644146723e7,6.827186130577728e7
-0.0017197940032929182,0.42409628629210055,0.0007710960447262096,58.970293589475226,2.651975408774165,-41005.58563428602,11419.032575455338,7.087237878204396e7,5.5089076783610255e7
-0.001729794079437852,0.42476848311466164,0.000765539175585585,58.10983833846824,2.587164644659676,-26651.826730915483,10370.842270222689,4.298337540941963e7,4.35478600790639e7
-0.0017397941555827856,0.42538005461124706,0.0007639969118838978,58.560881970764584,2.5770175390397068,-19799.15520542637,9614.30450192868,1.5438154425617352e7,3.9209547306479275e7
-0.0017497942317277193,0.42595592575028424,0.0007708841599659612,59.726715309273466,2.5811274990853272,-17296.13451373817,9016.556756720945,-1.6537093475043684e7,3.4889419231931925e7
-0.001759794307872653,0.426545379547315,0.0007765649595698873,60.35364164285418,2.59116967091187,-18410.70760052804,9170.867183863185,-3.2391728755088527e7,3.411373262620544e7
-0.0017697943840175867,0.42723756867455087,0.0007834223147135316,60.1830894832903,2.5675623743539373,-23389.331235686783,9190.341201438461,-3.8448744857588984e7,3.412375999632754e7
-0.0017797944601625204,0.427955632266443,0.0007862311671301297,59.90607743454359,2.5486175038296093,-24862.998709409007,9030.20694189983,-4.464531083176762e7,3.210758181152718e7
-0.0017897945363074541,0.42876550808324826,0.0007887255100839321,60.278925527176476,2.59109644810498,-26070.78576402567,9366.491944372297,-4.061723239839823e7,3.3812949080174856e7
-0.0017997946124523878,0.4294324177186645,0.0007883025146269921,60.069165794616936,2.5958700046013883,-27638.415414625902,9620.474044975464,-2.6263347844261453e7,3.665733216531736e7
-0.0018097946885973215,0.4300618535323301,0.0007826632967370948,59.33701898112853,2.6125993009535398,-32714.25563144384,9786.637491235466,-4.218206812254609e6,4.006089194274839e7
-0.0018197947647422552,0.43063625868511735,0.0007761994189084036,58.65291795054392,2.6487293453432192,-39369.97332248524,10557.795821480435,3.056414709152829e7,4.674797021084066e7
-0.001829794840887189,0.43104472061179694,0.0007688119490892817,57.520183018427254,2.593135333916915,-37330.9480551713,10788.066328399225,4.738902442703875e7,5.2216686700328946e7
-0.0018397949170321226,0.43138162041865874,0.0007729908731278251,57.76533074720839,2.584479520879707,-31495.567781256075,10783.694214623336,6.1747721257999964e7,5.0326047676389344e7
-0.0018497949931770563,0.4318291390159866,0.0007844108452862015,58.86467556666649,2.65439259577203,-30755.637580108618,10822.72710520716,5.7839126801984236e7,4.624180038396131e7
-0.00185979506932199,0.43242348574707284,0.0007840708527865389,59.123081646653574,2.6412893016614074,-28866.158409688655,9972.81670253598,1.6343430055310417e7,3.9633801764896005e7
-0.0018697951454669237,0.4330675087838317,0.0007751927795891507,58.32468645783244,2.571963022270695,-27819.370317181445,9356.525452236228,-1.2774353332042908e7,3.627316152719413e7
-0.0018797952216118574,0.4336020470727526,0.0007601170429996498,56.25635325722694,2.418652037510254,-22991.423661986162,8803.693265638718,-3.3725495981781915e7,3.473985494885692e7
-0.0018897952977567911,0.4340399219449901,0.0007466044150017527,54.4272819164559,2.248047097662808,-18294.02072932407,7759.215054600617,-4.514999316015454e7,2.7146591077062536e7
-0.0018997953739017248,0.4345977483407769,0.0007475292145506011,54.96783411901287,2.242281471451444,-14382.23113458001,7625.502689434747,-3.891144290925701e7,2.687526048655604e7
-0.0019097954500466585,0.435259050589666,0.0007460398939888501,54.815765483716795,2.3018602347273194,-15616.63532474178,7857.140011588752,-1.5603158440473773e7,2.8813277514891952e7
-0.0019197955261915922,0.43609074591615354,0.000754913565142227,54.885725490939606,2.395006205933227,-17755.28057459089,8735.95291247281,2.3410162539363354e7,3.417673705377216e7
-0.001929795602336526,0.43694142314459894,0.0007654135642051634,55.478188598211275,2.485880285620825,-23602.6590792256,9825.490409008062,5.769465868872124e7,3.993313840970113e7
-0.0019397956784814596,0.4375391594707326,0.0007752959605481754,56.359341423020076,2.5667072930191477,-28621.276122601517,10349.1286734362,6.783109852087739e7,4.000147908472031e7
-0.0019497957546263933,0.43804169334392645,0.0007888782383318458,57.60442174851254,2.6360090716114333,-35488.25820220252,10687.342319601677,6.5250097803187594e7,4.265954194565885e7
-0.0019597942009568214,0.4382509359049727,0.0007976555294278467,58.11372342813193,2.6972852724087284,-37761.330395688194,11195.044668237026,6.393103218926704e7,4.887914993948816e7
-0.0019697919487953186,0.4385419684920053,0.0007991643474534597,57.504812288434735,2.675417411957324,-34355.34187367184,10916.63529367099,5.300722066038882e7,4.464372959778729e7
-0.0019797896966338158,0.4390094065273588,0.0007957268629417994,55.947575132053075,2.6293991012202738,-25293.621124414196,10682.747603339103,5.6039333129563704e7,4.397296456704813e7
-0.001989787444472313,0.439480803978222,0.0007927285876263055,54.92194863072371,2.6028618828263044,-14530.390054973646,10319.696484103673,5.793077389760886e7,4.76921369792291e7
-0.00199978519231081,0.440058008737833,0.0007987929689557844,55.03388712288241,2.5122771696055506,-12825.203536819146,9205.144846321318,2.3420054342719547e7,4.297595497332882e7
-0.0020097829401493073,0.44077098501348516,0.0008014584190537762,54.70620513427206,2.352518625386696,-18495.565298802536,7978.7426988756415,-3.233670298288593e7,3.40497546893765e7
-0.0020197806879878044,0.4415178625318222,0.000804025099134523,54.952792435281474,2.3069460503876216,-23135.970470207645,7576.732209747081,-5.96251279435463e7,3.0741160278509554e7
-0.0020297784358263016,0.44204495636111824,0.0007986567030534706,54.58631896501023,2.3395433282939444,-19498.42138446354,7665.5109415483,-4.323137459752902e7,2.9277401447808452e7
-0.0020397761836647987,0.442739635054284,0.0007869768463321165,53.61215497458654,2.3318526444426584,-15453.3909360268,7996.717096150408,-1.708237409526327e7,2.9699779794842128e7
-0.002049773931503296,0.44341100285956053,0.0007762027791993399,52.32156103356897,2.262289927755254,-17719.158178682857,7849.013539065581,-1.3324919047351139e7,3.005340814160933e7
-0.002059771679341793,0.44397027044082643,0.00076659061355231,51.28064984920796,2.1690769277442548,-18801.997726833913,7214.733821291088,-3.606889413516048e7,2.7886811050437722e7
-0.0020697694271802902,0.44451484476350017,0.0007545248541508969,50.88422452742955,2.1434854764597673,-21387.580819293988,7143.24281154205,-3.8856798584081076e7,2.6944979835634094e7
-0.0020797671750187874,0.44507282159131134,0.000751121281270773,51.5105904981387,2.176162015498108,-23116.057483121916,7858.443911774439,-2.2802003821132246e7,3.4005609399590984e7
-0.0020897649228572845,0.44547081931703725,0.0007524937460973867,52.430087996021555,2.273923564523389,-24798.581393739078,9008.67816895859,2.9765768120461768e6,4.586164534155218e7
-0.0020997626706957817,0.4459251935102511,0.0007478259215324605,52.24767511398228,2.373170863122739,-25019.335536921466,9826.641802667908,3.1793815929731235e7,5.407871304298736e7
-0.002109760418534279,0.44633927377243526,0.0007407069588069539,51.289709730884,2.2933015556864156,-20167.059697391043,8757.380131024898,6.041448251087096e6,4.404503308105197e7
-0.002119758166372776,0.4469400638891966,0.0007345396531940503,50.659706681875896,2.201890828551729,-14560.895572379959,7998.700513503087,-1.738224582528776e7,3.443125771316465e7
-0.002129755914211273,0.44757684845742185,0.0007209805809371605,49.05726650229369,2.117867393673385,-8534.419030955183,8073.458987448298,-1.39930451074677e7,3.333326241407819e7
-0.0021397536620497704,0.44820182987395674,0.0007137821221702533,47.69560354624655,2.0358472865961654,-7092.260228556828,8229.63047917481,-6.287619326802802e6,3.4245337034827724e7
-0.0021497514098882675,0.4487392690271081,0.000707121535303563,46.69902384058734,1.9695201957403379,-8352.91154560882,7931.63926916885,1.1208685942397164e6,3.428734619302053e7
-0.0021597491577267647,0.44938103742565727,0.0007091166546055384,47.034223383444655,1.9637024812977977,-8632.8225108601,7713.662822273354,-548399.738348305,3.176519237767495e7
-0.002169746905565262,0.44996999375693847,0.0007195209289781861,48.634492030173575,2.041920684474198,-7929.061478756224,8401.870955362494,6.86909068245805e6,3.2177682761516407e7
-0.002179744653403759,0.4504322376313794,0.0007270845734677217,49.89817777718113,2.093516749144577,-7715.246684979295,8848.150249505075,4.586463658517981e6,3.460295173144139e7
-0.002189742401242256,0.45082813464733773,0.0007282640105593823,50.43234887656592,2.1198940043403733,-9063.555167126877,8440.708939520235,-6.074771056430371e6,3.1522667934138525e7
-0.0021997401490807533,0.45123003991294536,0.0007269069289725041,50.44651785271443,2.107272242809409,-9700.543694161137,7688.870138590226,-1.852103252764024e7,2.6380714714844324e7
-0.0022097378969192505,0.45145251718675716,0.0007285866682607841,50.55212399146232,2.08291502452186,-10002.757871245834,7031.410130599788,-3.487332572988664e7,2.3323285647090014e7
-0.0022197356447577477,0.4515335689723142,0.0007350303159245548,50.98601465855456,2.0991890291425346,-10806.703850438062,6906.843698547133,-3.919417507610324e7,2.3674865593546983e7
-0.002229733392596245,0.45169204986427214,0.0007519558844452157,51.691247225160126,2.1586612772583416,-10980.039084458649,6783.068162160275,-3.846171560380932e7,2.412783170413106e7
-0.002239731140434742,0.4520508194860013,0.0007710299741056335,52.29930393772788,2.1978178264650423,-11888.017727721079,6782.137450111777,-3.219161679756453e7,2.4953431223818693e7
-0.002249728888273239,0.4525107033223612,0.0007746237278369995,51.95209130329677,2.185357208970039,-10906.566663026355,6807.59746196142,-2.613427791260452e7,2.4601820297713548e7
-0.0022597266361117363,0.45325497052969876,0.0007605620176515996,50.74994330557899,2.139415392558701,-11138.869006646295,6910.308598991706,-2.167900605101311e7,2.3413202322881117e7
-0.0022697243839502335,0.4540959761945996,0.0007367087102209005,48.679691748677264,2.043446940926969,-15575.926895736435,6792.90526955893,-1.0863164800603108e7,2.2461870306422804e7
-0.0022797221317887306,0.4550560914690723,0.0007230879606771745,47.22539581242278,1.9474744911698796,-13782.935750958697,6485.054818687043,-1.3268240651424663e7,2.1682190576411366e7
-0.002289719879627228,0.45596789710898883,0.0007255318944516602,46.16078406098618,1.9203267075328436,-7416.392638152664,6519.012084468487,-2.619005438906038e7,2.3143643401151683e7
-0.002299717627465725,0.4568020733083249,0.0007279688468483235,45.10176475597999,1.9597344071816507,-7933.911750060543,6839.616916844588,-2.640712596183481e7,2.6692407223399747e7
-0.002309715375304222,0.45763629415482865,0.0007326233659754365,44.970245381331736,2.0070639051863406,-13115.61679257087,7025.845125837991,-2.4940543980534185e7,2.994323227603534e7
-0.0023197131231427193,0.45844143904946394,0.0007445916243939099,46.012567765357225,2.0768184387601623,-17350.015383972936,7686.7520974880445,-6.961115663949461e6,3.7168233309444375e7
-0.0023297108709812164,0.4590741128862719,0.0007565403547571205,47.2329881061335,2.078232529307079,-16194.33749412382,7306.358511307107,-1.210619274316001e7,3.333952949022403e7
-0.0023397086188197136,0.4594469700147165,0.0007585097043628385,48.36243572849696,2.086205630878053,-10910.105695925602,6704.47288567075,-2.1196110249449775e7,2.6437892659125324e7
-0.0023497063666582108,0.45966034726583166,0.0007579385230402836,48.977386174911054,2.053021933521394,-11485.223426210681,6200.460623972153,-3.806172266219242e7,2.1659206369193785e7
-0.002359704114496708,0.45995341519170324,0.0007509315173601219,49.24416156964026,2.0687713235854153,-17736.65936114201,6380.140887518703,-3.7876195738452084e7,2.2473265939761434e7
-0.002369701862335205,0.46009757457181694,0.0007468585124874083,48.55329434965012,2.096145907454615,-28210.96653473361,6637.538183526586,-2.8719844481108293e7,2.4150674206424247e7
-0.0023796996101737022,0.4603617633297108,0.0007564789884903823,48.75815545240305,2.178728803754369,-31797.594701006492,7630.777531174239,-9.791582164773252e6,2.8642062023669086e7
-0.0023896973580121994,0.46076555292811827,0.000759194627246212,48.23786192126295,2.173434852258234,-26624.451782708456,8208.316984079354,5.839636047221692e6,3.0159288928912602e7
-0.0023996951058506966,0.46124113746688816,0.0007544259928128497,47.388611182205736,2.1047593081168157,-18332.93091287198,8061.250563009942,1.2779674915181302e7,2.9944747662358318e7
-0.0024096928536891937,0.46168134696260676,0.0007394971559648998,46.504561711048176,2.049257168666095,-9620.308659333023,7882.378032377192,2.3896749944800526e7,3.3345592304201588e7
-0.002419690601527691,0.46207280179229565,0.0007264183587106152,46.25840082562667,1.9925587632365118,-4749.794289762703,7885.40571251056,1.3156079648696084e7,3.553338079241256e7
-0.002429688349366188,0.46250919244918626,0.0007201055798094973,46.36702470313661,1.9744121055081094,-2801.8580403868687,7654.957855052992,-2.3876213945215894e6,3.217184509052738e7
-0.002439686097204685,0.4630380951018305,0.0007153312056935875,46.43714508904374,2.035463942943577,-3329.620431571097,7881.857683126625,6.919279178398339e6,3.2229433585313838e7
-0.0024496838450431824,0.4635926040142367,0.0007121590098216605,45.81013275831262,2.0079761254194253,-4989.974296311146,7593.556606661021,8.571474712055983e6,2.757832336909795e7
-0.0024596815928816795,0.46445081483529066,0.0007083423355013473,44.86159923231227,2.031421736811955,-6951.328243184329,8109.27998601456,3.423357557644691e7,3.2534553034174573e7
-0.0024696793407201767,0.4653901733716193,0.0006971563823988773,43.16703431331215,2.046528817375454,-8621.41853628428,9492.189775423278,6.508388912703807e7,5.18551322241728e7
-0.002479677088558674,0.46596779746681566,0.0006850721788598342,41.425377238340154,2.0148345258658447,-8798.539919019046,10046.118936448036,8.005743245383392e7,6.170572649327457e7
-0.002489674836397171,0.4664827333508001,0.0006767627640742323,40.915127701886,1.921380732834421,-4671.937080581092,8346.16855409914,5.541486006339398e7,4.363899514660221e7
-0.002499672584235668,0.46671098145039286,0.0006715001905645464,41.063866204253465,1.8460985423275869,522.8928592540444,6490.180448728354,1.869839613159248e7,2.731974355446662e7
-0.0025096703320741653,0.4669371388152358,0.0006717861785320278,41.6044114122894,1.8154853513680091,2303.618041743474,5412.661958521733,-6.838416312202281e6,1.8392494064268712e7
-0.0025196680799126625,0.46722302884754024,0.0006670296967011482,41.40726028612975,1.7404850563068892,-1543.9017493788435,5091.582760795773,-2.741931364509864e7,1.7036916901272938e7
-0.0025296658277511597,0.4676071097059175,0.0006561900313734611,40.42120275558463,1.6810060266357056,-5475.051099282011,4782.195790772719,-3.2652795392248556e7,1.5778675772120506e7
-0.002539663575589657,0.46793255304027115,0.0006483522332954275,39.02984150797865,1.6427829146694333,-9265.221628461106,4949.818522358699,-1.8285012163190007e7,1.6137699554573717e7
-0.002549661323428154,0.4681723211075587,0.0006441535104891271,38.693459641604456,1.6022811784662376,-9157.245003875549,5107.559801619551,-1.8385092541990884e7,1.732983533402428e7
-0.002559659071266651,0.4685790024477465,0.0006492201777937459,39.18805166142891,1.6194861469944115,-7060.607442967712,5080.8128854728775,-2.2078241262811374e7,1.6087716042528013e7
-0.0025696568191051483,0.46915182610126793,0.0006473180656888325,39.58032360809039,1.6605431908494512,-7778.042010584658,5169.98741588498,-2.1282972923233673e7,1.723883009229815e7
-0.0025796545669436455,0.46993532719084763,0.0006393533442945557,39.12669834793206,1.7098728721021308,-6155.032207081963,5356.2577152619315,-1.135366701153883e7,1.920111308386765e7
-0.0025896523147821426,0.4706753885032085,0.0006403911877931915,39.40229798836902,1.749064949988184,-5566.631849858055,5392.35064831886,-1.1242114147804867e7,1.7906077634885848e7
-0.00259965006262064,0.47116344356365153,0.000651430333725025,40.65133803360761,1.7844090891825628,-5473.540419298477,5308.434016614545,-2.2159384329464264e7,1.7561512054484647e7
-0.002609647810459137,0.47151790431517293,0.0006560480405160157,41.06692024191745,1.8105896034353268,-4204.650849478095,5486.3447049882025,-1.9708107526299607e7,1.776681654211876e7
-0.002619645558297634,0.4718444177408528,0.0006673999995052956,41.437227955385495,1.8421378858677429,-7834.617605550339,5854.428640035362,-6.077021628775944e6,1.9020691653036706e7
-0.0026296433061361313,0.4721194524426246,0.0006841220192052171,41.89009862142246,1.797034244012903,-8638.698856591256,5465.127307241349,-1.911889466696531e7,1.6844568281877175e7
-0.0026396410539746284,0.47233099782731736,0.0006965954535049735,42.60596381713353,1.7642109088515057,-5145.7341365494585,5060.321496250572,-4.733702801487157e7,1.6622846906135814e7
-0.0026496388018131256,0.4724731193956686,0.0007086915276430252,43.30874992999841,1.7891177604134312,-2030.7175634754935,5029.42954556961,-5.122415725965051e7,1.7238729491887443e7
-0.0026596365496516228,0.4726145757100894,0.0007168780083958583,44.119400438884426,1.8839232711317602,-3239.7355497013677,5449.063719592593,-3.50875258373852e7,1.9048866440124888e7
-0.00266963429749012,0.47271344062150455,0.0007301885293433719,45.41709567536547,1.9865706926927447,-6854.039162218762,6209.613815980184,-1.996462527125572e7,2.207921499190467e7
-0.002679632045328617,0.47302561318679365,0.0007300962719272593,45.47229507847237,2.0250918813061247,-15661.769234497673,6788.157461168336,3.290305060140245e6,2.539346229519574e7
-0.0026896297931671143,0.4734065379467793,0.0007110979930734328,43.93921469623523,2.0518336321309465,-24349.297763650655,7574.66089846486,4.615473478538968e7,3.1096472217252694e7
-0.0026996275410056114,0.4739619522529538,0.0007021195204881388,43.79842366930253,2.12056092140919,-31355.83076389207,8119.356600309961,8.623009287536493e7,3.1300485277132474e7
-0.0027096252888441086,0.47445912252241396,0.0006944100315428392,43.693603963398466,2.2389118416612512,-33984.12461090144,9208.990024075278,1.2381825885604817e8,4.123880485680424e7
-0.0027196230366826057,0.47482648296662955,0.0006928551867219465,43.662592316775786,2.1922462574671377,-31724.128509088445,8883.981264285398,1.016291266680801e8,3.998999696648563e7
-0.002729620784521103,0.4751837686451327,0.0006980880050350254,43.690087087696845,2.0766600106424855,-28981.032083272556,8372.367027112196,7.179717052378312e7,3.680449959937427e7
-0.0027396185323596,0.4756346645940794,0.0007061877930557584,44.20698600595775,1.9723739173180608,-27013.21144420703,7448.249975199101,4.128949649843707e7,2.8711755789260805e7
-0.0027496162801980972,0.47622526895231565,0.0007052287055519632,44.0129009261194,1.9890807850761902,-27242.003603541332,7294.903857645669,3.656192463488843e7,2.9549530538910426e7
-0.0027596140280365944,0.4769040204496996,0.0007099733341024124,44.07347000395168,2.085922049261756,-28990.3063333325,7967.726045329877,5.480730900995333e7,3.37511176134905e7
-0.0027696117758750916,0.47775915274379077,0.0007137114008597616,44.306728162168746,2.197197540052205,-31070.906434629338,8882.742950642994,8.485846185308298e7,3.6554575277714156e7
-0.0027796095237135887,0.47855949734855674,0.0007142046228533442,44.29758743959999,2.274560965580962,-30661.06067583788,9756.466997252332,1.1541432659924254e8,4.032347602312241e7
-0.002789607271552086,0.47919244258498656,0.0007116592890128305,44.27502390634139,2.24505026179543,-27908.046970585085,9330.599340762788,1.0034285126817217e8,3.748090812543066e7
-0.002799605019390583,0.47967675079547917,0.0007107126074696736,44.68616543697258,2.1581382426395215,-21212.97690532151,7870.710276049481,5.9232458193565376e7,2.9089480160432357e7
-0.00280960276722908,0.48000201197576825,0.0006980699389993538,44.24353996382581,2.1154475045445458,-16449.102526845836,7296.247339495909,4.273768640340347e7,2.6593740331872787e7
-0.0028196005150675774,0.4803600530331023,0.0006885889106425349,44.03243306680083,2.124696499579266,-14355.251845045383,7487.201745398832,5.067715335819221e7,2.79186281137402e7
-0.0028295982629060745,0.480752834490675,0.000689879845327586,43.929228757779214,2.090813692479234,-11461.121740857929,7143.83841472435,4.111323621802009e7,2.7430311807069898e7
-0.0028395960107445717,0.4809591608175251,0.0006979249866293179,43.538021373888135,1.9799157549150637,-9884.455198941634,6997.771099526469,1.7664807159806654e7,2.9680754231803056e7
-0.002849593758583069,0.48117602385007197,0.0007008230501449562,43.69791801434647,1.935171346179991,-13901.44884100707,6789.865935903052,-376401.31897457165,2.8741967657430664e7
-0.002859591506421566,0.48146689079297356,0.0007011314739912067,43.14357209903658,1.9397393475336375,-16975.48393058096,6519.630489945365,2.791384987374158e6,2.577202713527297e7
-0.002869589254260063,0.48198261891640143,0.0007003473538730673,42.726656633805696,1.9451441671870078,-18622.88439741437,6194.370014547285,2.2146794672902185e6,2.212436637506362e7
-0.0028795870020985603,0.48257852846663446,0.0006954898223887455,42.1173776009879,1.9422130891489446,-18967.85263359238,6024.166443150837,1.8781423824018277e6,2.0544623916139375e7
-0.0028895847499370575,0.4832778809697775,0.0006790437142723275,41.01099742142474,1.867183189552782,-19452.60169583311,5695.879156425679,2.527556407476387e6,1.8899083668276347e7
-0.0028995824977755547,0.4840165327139257,0.0006629658210204601,39.683445615641354,1.7460934361602287,-19809.407531337107,5420.812370018962,-5.8991653197511295e6,1.8195585125552732e7
-0.002909580245614052,0.4846744749203208,0.0006500470862628526,38.28493285610995,1.6740419194776497,-15282.293002363174,5383.187907404978,-6.206457702388811e6,1.926595483497218e7
-0.002919577993452549,0.4852084743512387,0.0006456613763276977,38.063757432878255,1.7370915966480203,-11206.45592604711,5976.540055662508,1.3447974031117793e7,2.1774927558437444e7
-0.002929575741291046,0.48582956512109376,0.0006454971822728331,38.680286675520115,1.7561773574469823,-11191.369480827016,6097.1571606320695,1.4338457800355747e7,2.190045962635143e7
-0.0029395734891295433,0.4864125673875969,0.0006488181075725755,39.58676246567957,1.7149971457073163,-13449.596402534025,5647.595311068615,-8.753181765265875e6,2.156000229960685e7
-0.0029495712369680405,0.4868181718145206,0.000653819629980294,40.11435442387886,1.7120873752801598,-13267.953360943846,5634.521818639246,-1.4373479232401924e7,2.185088374490426e7
-0.0029595689848065376,0.4870457306166645,0.0006639976590666184,40.34937108053666,1.7404961143064757,-9297.417056908112,5827.944388165622,-5.995211834886225e6,2.302403328560674e7
-0.002969566732645035,0.4871851815537084,0.0006817638799402412,40.799228776603734,1.760892237879028,-6134.763690369138,5884.902560495255,-2.4864377946706843e6,2.2740424177677352e7
-0.002979564480483532,0.4875154569665319,0.000689770869932921,40.8929121217247,1.795899310770454,-8644.120027509352,6580.310632031271,1.9158868171866223e7,2.774038405197489e7
-0.002989562228322029,0.4879064409478742,0.0006861271415711882,40.28060606801931,1.8086104980218771,-13960.383325482575,7176.688879179711,3.9429873891681835e7,3.0332926027968377e7
-0.0029995599761605263,0.48821600231330375,0.000675790561142431,39.58535771174543,1.7574898860510764,-17937.541901119585,6645.392315053963,2.5999927526062652e7,2.607066862992069e7
-0.0030095577239990234,0.4885542837948014,0.0006667954453898608,39.3203728169566,1.6823092200322884,-17994.63289304377,5799.408486709407,-425147.12841715413,2.1174057418988887e7
-0.0030195554718375206,0.48872362372896166,0.0006644702701371204,39.61741770501556,1.6901519884704648,-17395.541625977654,5404.145886457379,-1.3976221809191687e7,1.8141208091737904e7
-0.0030295532196760178,0.48894610748733974,0.0006643590782725421,39.82784607856752,1.677859093633785,-16222.386071094294,5133.187406098787,-2.512472783885175e7,1.679572781875263e7
-0.003039550967514515,0.48923537586562454,0.0006567148823658507,39.59172796442988,1.6362343164326028,-15506.959897608542,4590.462096422361,-3.023076068643007e7,1.5705677104338547e7
-0.003049548715353012,0.48965404866309836,0.0006538775841488649,39.672551191085795,1.610530498354577,-16140.028752007529,4530.97955881174,-2.5330404284063745e7,1.535794965994359e7
-0.0030595464631915092,0.4903692143567896,0.0006482580793382745,39.08704215871782,1.6233680801269639,-15278.774688764646,4869.568113708003,-1.0022079407480545e7,1.671377904564172e7
-0.0030695442110300064,0.4910291060839081,0.0006393119690014867,37.89756203264138,1.6337782579983153,-10998.991668393493,4761.443997131916,-5.83963005885576e6,1.606256434600843e7
-0.0030795419588685036,0.49130100665512144,0.000638256602088867,37.28812541049576,1.6203362891125337,-8905.933509992004,4805.798576418961,-8.735123999721395e6,1.6012494053919272e7
-0.0030895397067070007,0.49136310859883087,0.0006468641046289619,38.00565832350068,1.6450219282458414,-4666.917629619661,5141.738234374714,-7.438910045420514e6,1.5551370503755303e7
-0.003099537454545498,0.49142213276340047,0.0006611615878991575,39.24371177967216,1.7297658047021567,-1462.1113461592383,6256.545572538699,3.194138412161994e6,2.4251739943144508e7
-0.003109535202383995,0.49152061859567764,0.0006709781428759552,40.05562277200433,1.783326454334844,-158.4190280092012,6895.28920458431,9.729905623646105e6,2.988452339623664e7
-0.0031195329502224922,0.4916913447644038,0.0006636547175915827,39.31328421078361,1.7381751723327052,-3416.106206551997,6214.721082385673,1.0846156951420637e7,2.7237996583696224e7
-0.0031295306980609894,0.4920144325278816,0.0006525423063499818,38.274209040986975,1.6654211328687942,-7921.371757944701,5507.925759813868,7.553231374242638e6,2.2546325084838465e7
-0.0031395284458994865,0.4925715577134979,0.0006411726482229933,37.56375803306693,1.6474383902929057,-9938.25665276217,5367.154565531059,5.070102804883963e6,1.8724600728450507e7
-0.0031495261937379837,0.49333365651173516,0.0006360301366562322,37.8354085047122,1.715850226944952,-10781.77838993704,5458.821486814063,8.332360607659766e6,1.699239908096331e7
-0.003159523941576481,0.49421132279463925,0.0006276181325912077,38.057833471492955,1.7655614100159325,-10749.315772153874,5537.569983308985,1.8873842224822853e7,1.841571381921563e7
-0.003169521689414978,0.49491252685614745,0.000630802768796437,39.2259080691676,1.8460823166533467,-11300.276561303315,5971.282444713879,3.240336612196183e7,2.1433194829741478e7
-0.003179519437253475,0.49557520155602836,0.0006436424176759692,40.21887857085668,1.8783664041795174,-10904.509898343014,6375.658623344873,3.170817206431366e7,2.201448944489868e7
-0.0031895171850919724,0.4961826490840176,0.0006610313581506782,40.680511338134195,1.8522746671221455,-9518.403464814957,6120.679793973353,1.339420764061863e7,2.0769521705545317e7
-0.0031995149329304695,0.49684572624741125,0.0006731877543564999,40.33119163676567,1.787596203288383,-11641.891534287528,5811.6865645154,3.655004857285576e6,1.8031960183086433e7
-0.0032095126807689667,0.49741082294782973,0.0006670605425210471,38.92347996543908,1.7626327641396762,-14900.15394607254,6028.022306710793,1.575559300900537e7,2.146528631130474e7
-0.003219510428607464,0.49790380799933337,0.0006453593960899721,37.58052203382219,1.7066470938485694,-11243.109406152413,5970.931978195426,1.5578627012128843e7,2.1734615157932553e7
-0.003229508176445961,0.49828829347874853,0.0006199118501616587,35.75634994837944,1.6015974730614784,-6668.308539669606,5347.039974572067,9.331988737731688e6,1.825013992626227e7
-0.003239505924284458,0.49862777971764444,0.0006096925307769517,34.6517215387803,1.5381878638470108,-5737.860258688525,4662.204326554855,-1.773547434188382e6,1.4627056756358342e7
-0.0032495036721229553,0.4988595930545707,0.0005986831278035077,34.51828952868277,1.5657466732600747,-6801.027611162991,4517.712254223032,-4.591691717626704e6,1.371910967574645e7
-0.0032595014199614525,0.49894285202716127,0.0005958743173669589,35.36008024794986,1.673783343975153,-10146.481010175352,5308.901963579409,4.2711828919135565e6,1.8987079744280335e7
-0.0032694991677999496,0.4990724174088973,0.0006091215594695242,37.32827570343089,1.7366346683138192,-12957.70998350103,5413.819196722685,-3.2516820509486445e6,1.9658899338356975e7
-0.003279496915638447,0.4991614198917232,0.0006284747669689868,39.024562600899806,1.7928037069073348,-12795.487382233894,5876.990925196188,834377.7220814418,2.1682764210799802e7
-0.003289494663476944,0.49954158432249096,0.0006376661689398171,39.130187755490226,1.8153615541667198,-10629.410815960315,6110.217052171646,1.6605398798259657e7,2.2015749986447107e7
-0.003299492411315441,0.4999065449339687,0.0006340937426432451,38.0128959882986,1.7836147204579744,-6357.859335615845,5640.3688173770615,2.280872090029803e7,1.9279227023638766e7
-0.0033094901591539383,0.5002459075435763,0.0006323189267805741,37.136311525816964,1.7596517434923165,-3593.6084496517406,5377.706210432026,1.8910876480530694e7,1.8837753132913213e7
-0.0033194879069924355,0.5006922206277086,0.0006436745042484957,36.9246802873611,1.7996083258111617,-4977.505948049488,5736.750855824429,2.129960530917477e7,2.1066003680299584e7
-0.0033294856548309326,0.5010446843520331,0.0006622409844988388,37.123196125657806,1.757628948502463,-5577.8090250615605,5493.008795212031,3.936907207382495e6,1.813763361641904e7
-0.0033394834026694298,0.5014967340059229,0.0006735685202381153,37.3108654101087,1.7118515598575919,-5581.140768483288,5446.52998469678,1.2430897165771676e6,1.8320255322387982e7
-0.003349481150507927,0.5019401922817924,0.0006716072093514124,37.504544243382114,1.7238709386016207,-5454.877249434401,5422.46831086033,5.072686003922947e6,1.8142335964293938e7
-0.003359478898346424,0.502209902911156,0.0006622939889551441,38.17991212909279,1.7402915601158089,-7388.080141685677,5793.716517199265,6.316938527708714e6,2.1350212708889958e7
-0.0033694766461849213,0.5024297252581164,0.0006482476219538042,38.211898929085244,1.6958500892446147,-10968.443474925507,5673.232076100336,-6.009200874770431e6,2.3504671985807735e7
-0.0033794743940234184,0.5026998720499105,0.0006475063553765737,38.491336494503365,1.7351834099183199,-11438.749407744872,5764.925415753977,-8.013910404390568e6,2.2945434329312317e7
-0.0033894721418619156,0.5030946832010813,0.0006447481457465038,38.33692950255024,1.7688292530658263,-11683.419453651686,5617.6914093798505,-2.138352834029319e6,1.9582743318789568e7
-0.0033994698897004128,0.5033787759442349,0.0006398925657762741,38.236637302140885,1.727803506535026,-9846.934137878661,5103.177943153214,-6.471332001299523e6,1.588284999951525e7
-0.00340946763753891,0.5036410309094063,0.0006266307111663565,37.85627536541234,1.6659767111454828,-11212.776317211636,4742.652115404741,-6.141445293660692e6,1.3869484522720477e7
-0.003419465385377407,0.5037423279352661,0.0006300837945844675,38.52848392570708,1.703435855629927,-14694.800403796007,5213.564505552298,7.138997403380369e6,1.5594163669245958e7
-0.0034294631332159042,0.5039604668352695,0.0006396891767301237,39.29024012188403,1.7564258312214094,-17878.975189381898,5934.2440733347075,1.2345178163035719e7,2.0847818651317637e7
-0.0034394608810544014,0.504530568485061,0.0006476183973646093,39.48917510049992,1.7709343952914383,-19723.02046759607,6207.600537750072,8.321087434920232e6,2.4087322050452728e7
-0.0034494586288928986,0.5050638757354754,0.0006499606103994041,38.8926491022183,1.7129866225571644,-19173.369813611575,5743.252981328676,-9.100165309374094e6,2.1671746132737413e7
-0.0034594563767313957,0.5055721104413969,0.0006401123066764415,37.359949038617,1.6282815326326667,-14758.254581946077,5149.617451813159,-1.3106007871425942e7,1.758417205090656e7
-0.003469454124569893,0.5059510744394211,0.0006289748053497537,35.73195005642171,1.5328191101012179,-9422.274419303212,4393.7853196599735,-1.812943405504671e7,1.2870410953856055e7
-0.00347945187240839,0.5062950764622365,0.0006247782551539831,34.74598392304925,1.450474174400448,-4257.795913835791,3665.2562354843744,-2.693946625938624e7,1.0670239674794007e7
-0.003489449620246887,0.5065374208815047,0.0006410564766346291,35.66706346617848,1.4417333660211842,-4.028330211534289,3531.2030607308043,-3.763510472346548e7,1.1122534901517332e7
-0.0034994473680853844,0.5066265530367673,0.0006539286206075008,36.39288941636229,1.4687368381130592,-2285.7865602303773,3849.2873158257044,-3.44569369890916e7,1.2152042028389327e7
-0.0035094451159238815,0.5066190104946436,0.0006601225140914608,36.65995519222159,1.4985214180669182,-5688.242947391678,4056.9507338832404,-2.6063570517380565e7,1.2684546769929856e7
-0.0035194428637623787,0.5065842113915423,0.0006514834184599132,35.734724506157086,1.476543874804945,-6662.365300661292,4006.1244368638777,-1.4908156586731317e7,1.2913265176352583e7
-0.003529440611600876,0.5066838214231247,0.0006430982896820047,35.26195057657432,1.4343611262221294,-6186.09036145446,4118.112261825856,-2.1614188061623693e7,1.3677340472789412e7
-0.003539438359439373,0.5070517577913124,0.0006413714147525946,35.694233063103866,1.500596977926715,-5728.495002118636,4646.4768562740155,-2.10201003698343e7,1.4973693626152726e7
-0.00354943610727787,0.5076057278462686,0.0006337566607468981,35.81453932399053,1.5632178423487997,-3223.3632738010197,4726.087402107253,-1.7720958944708694e7,1.4593699260597957e7
-0.0035594338551163673,0.5084777053779981,0.0006131785888594214,34.90166828727041,1.5435040222567902,-291.8227701793809,4361.17279439876,-1.849564902353816e7,1.3257830087044187e7
-0.0035694316029548645,0.5091140189215075,0.000592869882672307,33.99634569690132,1.5485500380037835,1329.8664669897582,4088.4647346436345,-1.1182880271949582e7,1.2769442111131722e7
-0.0035794293507933617,0.509699961847422,0.0005827804389461636,34.10248908887345,1.5921151663450572,-2404.81209614301,4190.666710231853,907354.6570231607,1.3237996124458581e7
-0.003589427098631859,0.5100866699306352,0.000584934740650839,35.26146621185469,1.6012648683011652,-6880.228916315102,4526.134340770806,1.4714326778002854e6,1.3825690326653834e7
-0.003599424846470356,0.510409094192204,0.0005982215761424452,36.53806427634479,1.6083512142222636,-10726.743712042422,4647.7551437652255,-8.032866738202163e6,1.4469473538469195e7
-0.003609422594308853,0.5107595077503647,0.0006094218241492024,36.870265434939306,1.599386836941981,-12015.975582672807,4740.274117203935,-1.6374002114216292e7,1.6775873109987106e7
-0.0036194203421473503,0.5109811857679452,0.0006116766695665601,35.65540796926504,1.561136718653189,-8608.955635315706,4366.887884789831,-1.7489266202521328e7,1.402496561962353e7
-0.0036294180899858475,0.5112330204183818,0.0006085884827232395,34.47931645180918,1.5014054285964975,-6769.108620896441,4202.333429926291,-1.6949585761024814e7,1.2144488264603853e7
-0.0036394158378243446,0.5116573542995029,0.000601413624981612,33.853704585630396,1.440159249492711,-7922.87687056197,4025.3853286839603,-1.998839786520616e7,1.1985589103972496e7
-0.003649413585662842,0.5121035137166619,0.0005939007647268507,33.71808309095505,1.419341027333373,-6952.188236150068,3706.0413816021633,-2.269876404472328e7,1.064877909437128e7
-0.003659411333501339,0.5125354542560526,0.0005906422359675389,33.814358936164716,1.4296035866392167,-2737.1161663444773,3726.6595733627846,-2.0249795019638907e7,1.1038833512833262e7
-0.003669409081339836,0.5129566089120344,0.0005959457203405367,34.23974077766668,1.4904111113221763,-609.9624497007812,4187.597956080906,-1.1840224112965396e7,1.3387398493226197e7
-0.0036794068291783333,0.5132734325467317,0.0006050126297218842,34.49006661108103,1.500426784782743,-2578.0559103992537,3964.514647259,-1.964982050175507e7,1.1682068919191413e7
-0.0036894045770168304,0.5136265163528151,0.0006228931774615869,35.04068997718425,1.5499946689277977,-7299.003859688512,4289.450486720288,-1.6797612840472296e7,1.304629516387905e7
-0.0036994023248553276,0.513940898712579,0.0006308812026446642,35.049128729262215,1.6177508130842448,-11238.57018687725,4910.498387106633,6.322970875691286e6,1.6266696699880013e7
-0.0037094000726938248,0.5142335593680909,0.0006268431836966903,34.78271749254273,1.6073581034899578,-14300.960475780521,4943.654508505144,7.416265574382676e6,1.6793614527960844e7
-0.003719397820532322,0.5144525199985946,0.0006179386425074216,34.13372798299814,1.4988481085457315,-11998.570873636505,4317.507434936808,-8.397817760396322e6,1.36680617853523e7
-0.003729395568370819,0.5147227034540556,0.0006235042316850334,34.51842246866672,1.4975915683765075,-5540.11549585036,4281.454297962389,-7.672446299120535e6,1.383790081618362e7
-0.0037393933162093163,0.5149075082736381,0.0006234592564520753,34.79916840450929,1.5650620872916297,-332.8729754662165,4784.794925646122,7.903474533891396e6,1.5708247552947039e7
-0.0037493910640478134,0.51515608862316,0.0006143465596002557,34.670207552001685,1.5336173808567,-1279.0713384354772,4835.532768695309,9.842044691955565e6,1.700962928412015e7
-0.0037593888118863106,0.5155140642790357,0.0006001229024813774,33.683572215302206,1.465733643434879,-8516.485193308215,4665.779461198547,5.489844927463441e6,1.832793873493743e7
-0.0037693865597248077,0.5159368019760295,0.0005982062599042533,33.50399157662082,1.528835912323041,-12698.560551275432,5555.049542220081,1.8311106722031794e7,2.5514868315183558e7
-0.003779384307563305,0.5161266415891296,0.0005966871791215107,32.771014121853156,1.5572393704169527,-11523.647389531548,5965.740926522145,3.1443076240587976e7,2.7671670498125117e7
-0.003789382055401802,0.5163319233926305,0.0005972291741900241,31.92414275866858,1.5292278855695371,-10385.920636911378,6098.773285880027,3.090944781068653e7,3.0128811045617644e7
-0.0037993798032402992,0.5166798532711109,0.0006005806725100156,30.953773526094903,1.4532043890218722,-7782.192087034557,5772.565395534839,2.1234750761808056e7,2.991546428243242e7
-0.0038093775510787964,0.5170591114956187,0.0006001861727553364,30.518997482571283,1.3981559303516853,-6471.405054407466,5129.871743527628,1.3357944717613291e7,2.33090815674287e7
-0.0038193752989172935,0.5175795462227543,0.0006032461667605977,30.842705458955546,1.436609479272712,-5993.632998742513,4875.402122760777,1.7862333698220078e7,1.9308183727389194e7
-0.0038293730467557907,0.5180951273744576,0.000596227116148964,30.790825916878358,1.4132253367798657,-4567.370020315749,4362.490622246519,1.6283392016114414e7,1.5051040627827305e7
-0.003839370794594288,0.5185848776368949,0.0005929569141140757,30.978593358304668,1.4417509111013485,-5500.079266454075,3933.5738922301784,1.1954649581031453e7,1.155115739381352e7
-0.003849368542432785,0.5191389774037234,0.0006008259663498387,31.419471502333238,1.4739057492932082,-8261.3873880471,4035.910624623408,1.3359045962207565e7,1.2641752905503431e7
-0.003859366290271282,0.519434783629491,0.0006124966474838733,31.472969479776584,1.448891775693718,-10642.404303562702,4370.025166098704,1.151339650575877e7,1.5221187347601881e7
-0.0038693640381097794,0.5195420254867932,0.0006217480783848949,31.382282551637225,1.4229361459887881,-9674.8562387857,4525.914071047207,1.1036434405990051e7,1.6154696568982897e7
-0.0038793617859482765,0.5196456671493943,0.0006167465208466244,31.413421129506364,1.444574015947189,-8479.56627067184,4845.378150796553,1.8296693669952605e7,1.78987965352445e7
-0.0038893595337867737,0.5196967269906599,0.0006043575340526363,31.69730616347894,1.4860542406611554,-8084.059520060696,5123.814590070174,2.652068374727164e7,1.8860366251814123e7
-0.003899357281625271,0.519787712573947,0.0006027811839448993,32.07060157175611,1.483330610671331,-9612.730838016994,4972.58190210666,2.2729058654406607e7,1.8073640222906977e7
-0.00390935642644763,0.519998374228162,0.0006003227359974044,31.706786024484035,1.4350216393960076,-8067.658854760342,5002.249921656253,1.2525331283704406e7,2.090701427040134e7
-0.003919358830899,0.5203857024910394,0.0005940807252540251,30.884829383013496,1.368212845918564,-4349.81633204695,4732.937191320341,5.514789433341531e6,1.9982108700640194e7
-0.00392936123535037,0.5207108182368684,0.0005833696198697104,29.932740059598764,1.352784579498391,-1535.2728389244794,4335.594073755513,8.39386823517424e6,1.5077175017256811e7
-0.003939363639801741,0.5211611244033265,0.0005789645540969146,29.442928338186817,1.3528314462404933,292.4029136406604,4303.124690998659,1.2452055603301005e7,1.4320697553219534e7
-0.003949366044253111,0.5217978318736713,0.0005729313279373303,29.13478169244737,1.3752171937053836,147.39564130805266,4608.62145991301,2.0076603916167915e7,1.7089723240275428e7
-0.003959368448704481,0.5224653620471363,0.0005729135729380066,29.536448753226708,1.366861235420279,719.6660839752251,4356.021702865222,1.6040857289355725e7,1.4508397075335354e7
-0.003969370853155851,0.5228030326999142,0.0005794908969794622,30.695193849211396,1.3657334433576769,2712.1075589097914,4052.374030817364,2.5674699700006163e6,1.282159113930175e7
-0.003979373257607222,0.5231779705963563,0.0005884495380476244,31.432379912812117,1.3813139958756768,2956.1553920390425,3653.98623072001,-4.6982015965321e6,1.1770660402389832e7
-0.003989375662058592,0.5234826383500185,0.0005945994732046921,31.406866271611992,1.386652491253277,2601.722491510948,3853.415441213492,-2.195776255820188e6,1.3983862730944619e7
-0.003999378066509962,0.5237719518482045,0.0005944308906960555,31.46014829516316,1.3617437524619511,2344.71413217245,3994.5616371135143,-5.299197891136631e6,1.3298775201254627e7
-0.004009380470961332,0.5238572486216435,0.000605515081712128,31.996922173252752,1.3829702715348975,2319.055073849955,4149.465826161274,-4.419579321771744e6,1.3685274504765298e7
-0.0040193828754127026,0.523914010679553,0.0006041819765357501,31.57994420200221,1.4120777234670985,1926.1830436564612,4275.523871895686,4.949478431612217e6,1.330311807591264e7
-0.004029385279864073,0.5237543787419563,0.0005995741222523025,30.981906299619187,1.3666885268807742,-3018.554683978016,3810.490976220427,-437656.76781353616,1.1318800215507708e7
-0.004039387684315443,0.5236353434570774,0.0005958620481090383,30.87142576983239,1.2496777878926486,-8516.928532661346,3034.4697035515273,-2.4463328592295762e7,8.859489121431408e6
-0.004049390088766813,0.5238757630844193,0.0005969107017343308,30.577235287834473,1.2676452991983924,-8466.891194648884,3585.467720460583,-2.0301230526653096e7,1.179284309711678e7
-0.0040593924932181835,0.5242959158034646,0.0005927664813887326,30.05473702048172,1.3988666342218699,-6827.462707780097,4496.431762714065,1.221071214890874e7,1.7784946918892153e7
-0.004069394897669554,0.5247947379248217,0.0005990508633229877,29.81137317062181,1.4629386290572481,-8597.461026091112,5109.066594567171,3.0219798234105885e7,2.292804353929322e7
-0.004079397302120924,0.5252310141206835,0.0006015962363508651,29.904704163395987,1.4153664132119828,-8389.70858618951,4746.062785759,1.7779843775526676e7,1.9911483919021413e7
-0.004089399706572294,0.5256230210170033,0.0006035787478097329,30.30727323980285,1.3940165487030673,-6485.856124571499,4385.351626496066,7.716110459139137e6,1.5497546580379572e7
-0.0040994021110236645,0.5259217856430333,0.0006005864977194911,30.51462105247472,1.3699269521923378,-7383.724690777781,4202.710661015091,1.407791303550327e6,1.5856091596481072e7
-0.004109404515475035,0.526186225405254,0.0005999777600265589,30.66414921595366,1.3709320716010982,-7925.688216108282,4395.76931666385,1.7690290978537498e6,1.7549435096914344e7
-0.004119406919926405,0.5267629610461009,0.0006004082487137361,30.77723644850542,1.368741984395657,-8261.310084120249,4094.9331724465787,-1.40246712397285e6,1.598549747753232e7
-0.004129409324377775,0.5274515408357257,0.0005995290208375185,31.200128243531537,1.3580196973883571,-6827.353315816292,3720.3073639011373,-7.990702340553512e6,1.1745627127507979e7
-0.004139411728829145,0.5277631847805752,0.0005942606312339547,30.93329371924621,1.3462595204509833,-8417.044406480398,3412.9567360581095,-1.3585203424955286e7,1.0521459402501682e7
-0.004149414133280516,0.5281455644138914,0.0005914469255466223,30.33641630770792,1.3559377239033992,-10360.034533447808,3503.587106585616,-8.071349121781593e6,1.0378930245594017e7
-0.004159416537731886,0.5285880421404144,0.000589527283097746,29.615907980609283,1.3477934315619755,-11885.23732001085,3760.410999690025,4.080333442077054e6,1.1583156776389142e7
-0.004169418942183256,0.528909939733363,0.000592249298390981,29.09867986029528,1.296524553105239,-13106.659610107008,3848.7748300663475,6.69209060846395e6,1.1937167334945785e7
-0.004179421346634626,0.5291881021176523,0.0005984872783694231,29.42476469773097,1.2772218372519129,-10525.485000871226,3513.0739832487816,-1.2721773181644878e6,9.650019502534833e6
-0.004189423751085997,0.5293098089681589,0.0006040424395341258,30.456029730638218,1.3246064246728813,-10551.06120326053,3903.149006393422,-6.536749124946555e6,1.1748939809202014e7
-0.004199426155537367,0.52945764382786,0.0005972231550285128,30.643228262283795,1.3783389480523789,-11071.996070963907,4826.90499227084,7.334626631780746e6,1.9819624266802426e7
-0.004209428559988737,0.529838348596415,0.000586029449726385,29.924139695524847,1.3575664520847535,-13378.749927269135,5351.774779742024,2.0586845727364834e7,2.6891866694613807e7
-0.004219430964440107,0.5302747966379102,0.0005864214614929278,29.170281084694473,1.3378487611774879,-17731.333857858266,5013.062367947972,2.463439215792577e7,2.3579365249478824e7
-0.004229433368891478,0.5307589523413626,0.0005937119395107449,28.94657348452525,1.3102387838152396,-13835.065243416415,4142.702473591177,1.356170474773044e7,1.4495544550220652e7
-0.004239435773342848,0.5309906656470849,0.0005833319432694376,28.780722704184434,1.2502955691510356,-4301.5627630522395,3430.0060497891336,-1.6448372234911588e6,9.141334806281345e6
-0.004249438177794218,0.5313545137701149,0.000551415032195837,27.768909641156213,1.1711493416158631,732.4159536484703,3030.477644213338,-6.826568947955101e6,8.349021765393594e6
-0.004259440582245588,0.5313729510016856,0.0005433439979947479,28.335555686619717,1.1805045328110861,-367.3223298571851,2950.295069035769,-1.438165692128013e7,8.018150218522512e6
-0.0042694429866969585,0.531490724775882,0.0005631833693923255,30.08327436258892,1.260360699427865,-2875.3921658054146,3169.7028881030624,-1.3594278282236896e7,8.811652836681461e6
-0.004279445391148329,0.5318753199185012,0.0005857715844242732,31.647953983597123,1.3895633723861405,-4609.9462528346785,3798.546161901225,2.353750942934775e6,1.13356979519567e7
-0.004289447795599699,0.5323350722409669,0.0005906522608454585,31.931256122935025,1.434674181567383,-6216.325984505041,4158.088262835191,1.365886620957181e7,1.3041001665192673e7
-0.004299450200051069,0.5326897622115794,0.000585978967911936,31.365844853640507,1.406046161470119,-8260.766749532604,4194.97330422381,1.686217996347629e7,1.3306419112401655e7
-0.0043094526045024395,0.533258623100759,0.0005895317234245741,31.132496549829916,1.3395121556600924,-8169.196570758933,4093.0020299606203,5.9285980607970115e6,1.3039590103138385e7
-0.00431945500895381,0.5338012798329,0.0005970639857017703,31.55390109855841,1.299194635328273,-7947.014977376053,3992.963931187809,-6.718535369296679e6,1.2489890610392623e7
-0.00432945741340518,0.533987762060162,0.0006087731538719696,32.690964513685934,1.3481359803035464,-6542.9492186349335,4171.119347058883,-1.051404486561971e7,1.255528537153302e7
-0.00433945981785655,0.5341927031063242,0.0006098865732243303,32.8446554802454,1.375401862929465,-6089.872108558409,4316.104634824256,-1.417470838486338e7,1.4372110972818203e7
-0.0043494622223079205,0.5346008476282587,0.0005992715987195192,32.20566696424214,1.3848777802800543,-6750.720234952775,4286.735621846807,-1.2959872108595017e7,1.5149245591619778e7
-0.004359464626759291,0.5349392001883825,0.000587477707429602,30.912980108912446,1.359933158139772,-8363.148051428108,4097.530425208067,-7.572127784038852e6,1.4345726576839352e7
-0.004369467031210661,0.5351926392818277,0.0005783713405427112,29.99729532554819,1.3546590829411265,-7924.301576280261,4080.649877748478,1.7957815526223897e6,1.368887980835718e7
-0.004379469435662031,0.5354392475215718,0.0005645344698478264,29.25609956602446,1.3435449187983275,-7346.50767799368,3862.868638054008,5.927479680068245e6,1.13729744066488e7
-0.004389471840113401,0.5356631125716376,0.0005582331260879518,28.797581511874757,1.299945013634772,-5056.561295951226,3580.5900174771714,2.9426989612323097e6,9.97705765868852e6
-0.004399474244564772,0.535682421678619,0.0005499748627556816,28.21234166188787,1.1598602428512632,-3296.059516752853,2833.411205349469,-1.5330090225259606e7,7.528366619482687e6
-0.004409476649016142,0.5357338341069408,0.0005633815922898841,28.613103654907317,1.1454725713066416,-2580.6281510729605,2634.181162191686,-2.3169039175422456e7,7.330019647281306e6
-0.004419479053467512,0.5359051717688562,0.0005852961800100817,29.626225808475798,1.2407782058332715,-3243.6358720150843,3129.326127870066,-1.6504150379943617e7,8.468831828235602e6
-0.004429481457918882,0.5360393384776835,0.0005948281988120241,30.093878780016535,1.3077504460103002,-4317.761918290868,3445.006543473076,-1.0873286685689444e7,9.558665476625893e6
-0.004439483862370253,0.5363321703662514,0.000595620136650657,30.19944968571084,1.3434601174651601,-4331.366969086699,3687.1096538776137,-8.776827453226976e6,1.069202486095799e7
-0.004449486266821623,0.5365852676829381,0.0006004342206777092,30.596113922841422,1.3881452782654558,-6357.025601491062,4128.442003917093,-7.493028631249409e6,1.3255115715835968e7
-0.004459488671272993,0.536850893393159,0.0005998955933586586,31.067725308402547,1.3816653690573613,-7196.4965429897065,4106.2665214525505,-7.8588812692186395e6,1.3332956760649707e7
-0.004469491075724363,0.537423635318497,0.0005943443410980704,30.868788952784506,1.2942202298859704,-5015.514998294564,3488.6558241822772,-2.0233612755240858e7,9.769377133088239e6
-0.0044794934801757336,0.537856983550184,0.0005886495621369314,30.112266202731107,1.274502379683674,-5329.279125879427,3366.5334483345628,-1.340674103498365e7,9.763250568819124e6
-0.004489495884627104,0.5380332084980619,0.0005701993172784146,28.535430086635408,1.2415420415095992,-4486.441062401326,3430.03077236769,-2.0642850023286978e6,1.0398807397725157e7
-0.004499498289078474,0.5383165277815424,0.0005537214256615987,28.30513256746748,1.2612886872068878,-2246.4773159990696,3528.8480371889164,1.9105723745590856e6,1.0743873350949526e7
-0.004509500693529844,0.5385596687033248,0.00054846275619815,28.543633814934257,1.2914822448157928,-678.6627072097772,3276.120460201588,3.2846119547087974e6,8.472187413177734e6
-0.0045195030979812145,0.5388924259537016,0.0005518840532322446,29.028217887796806,1.3038622058549822,-1139.4706070950078,3091.6494469281133,-2.645020005193937e6,7.786416410602033e6
-0.004529505502432585,0.5395064643356018,0.0005620695998742468,29.328964346314986,1.3016752988839744,-3220.37060577795,3178.6608465414174,-6.42549561352412e6,8.545186386154352e6
-0.004539507906883955,0.5398601750922971,0.000570735384813948,28.787234813501414,1.2599553796718919,-3133.3508883896307,3011.100458550263,-5.874876238178863e6,7.969690774003995e6
-0.004549510311335325,0.5401471999835631,0.0005693103533683058,27.99584406068184,1.1714482374365403,-3645.900005971937,2744.4004151818976,-8.511674770466143e6,7.404303113352877e6
-0.0045595127157866955,0.5404184522037977,0.0005558674187056831,27.76041491488089,1.1940141113319558,-4807.57211322148,3136.613433588502,2.634406213325315e6,8.977835620817658e6
-0.004569515120238066,0.5410151176364452,0.0005388241549792226,27.584010245278197,1.2034341856145319,-3293.2940646167294,3183.056848993749,6.350605821864252e6,8.2990120554268e6
-0.004579517524689436,0.5417135056847474,0.000525118084716125,26.926244653848464,1.1667898534222256,-1233.89441511772,3261.7841182321245,4.1684328684898755e6,1.008700825801374e7
-0.004589519929140806,0.542274210961652,0.0005231482135838615,26.970309988353947,1.169798474423637,-4492.201140058369,3063.253656847922,-1.4169166914503917e6,9.402135306159824e6
-0.0045995223335921764,0.5425914462970686,0.0005270456817361291,27.55847354959627,1.2021886042162382,-6359.551132580286,2963.5917400281332,-2.1290692906781957e6,8.017783213879369e6
-0.004609524738043547,0.5430056860809273,0.0005282803840964744,27.744965750180313,1.1878607187840524,-6075.488929704736,2961.8622770002394,-2.9957075995699405e6,7.067070402215468e6
-0.004619527142494917,0.5433184378202713,0.0005286349128983664,27.30390088382791,1.1548924116933936,-4890.559319143041,2963.944277512165,-1.8933324207943587e6,7.224577634765821e6
-0.004629529546946287,0.5434338494211551,0.0005408680402918764,27.27856447812329,1.1672035765383373,-1043.385744715951,3152.6045586495975,2.0858510785106297e6,8.572827821233978e6
-0.004639531951397657,0.5435395790568437,0.0005596557200829498,27.802230676828138,1.2355565932305335,1422.8636483361026,3434.10953176938,7.5966606212155055e6,1.0396607249795847e7
-0.004649534355849028,0.5434821301671036,0.0005694724405381356,28.123775747767603,1.326683703908042,-2962.2176478186925,3837.34241207371,1.4099051398359474e7,1.3926384847554576e7
-0.004659536760300398,0.5435602272053657,0.0005716386264978579,28.126261238478836,1.3440620308150573,-9097.61115686004,4280.483561220887,1.037910827289816e7,1.8101635126692437e7
-0.004669539164751768,0.5438358985313098,0.0005740138031596219,28.311041531890385,1.3638515786992313,-8601.874091187625,4094.466183752263,9.808913760788104e6,1.494606242523547e7
-0.004679541569203138,0.5441565208761312,0.0005518187612997342,26.890543586613347,1.2743813949303104,-6603.783882986965,3280.792167917564,6.326066014747181e6,9.14274161645137e6
-0.004689543973654509,0.5443520994195714,0.0005327328082248887,25.118940984280503,1.1605809398412075,-5212.131702182632,2999.613629527918,7.443517711566847e6,8.237698758078008e6
-0.004699546378105879,0.5444316189577512,0.0005260843576007069,24.394546191502084,1.1029713325070127,-4092.5273821458945,2582.6675352952557,1.1790045311102422e6,7.055266702756836e6
-0.004709548782557249,0.5446347190478118,0.0005327852682582824,24.247512092675755,1.0751087176912015,-5184.861258482014,2365.0375719011404,-3.355600813084885e6,6.23529960014744e6
-0.004719551187008619,0.5450433593443886,0.0005499152157718095,25.255118831430096,1.1360816294563463,-5625.029444983467,2726.235942946189,-119876.77586229453,7.661119105731266e6
-0.0047295535914599895,0.5454626648464473,0.0005564070342627716,26.099678750768515,1.1661083786655078,-5403.103320246418,2888.437877762,-2.579911012133272e6,8.218959678516983e6
-0.00473955599591136,0.5459047946954088,0.0005555914460302864,27.060280739192123,1.1857095324709614,-6142.225517079132,2988.1176079913666,-5.40874612849433e6,8.058799732896796e6
-0.00474955840036273,0.5464374363442476,0.0005472632471041875,27.63879783518575,1.2265043079417914,-6747.142614359281,3173.4025540630014,2.401401048752341e6,8.50425688806145e6
-0.0047595608048141,0.5465664771696028,0.000535047160565222,27.963605650054202,1.2492001875148482,-6042.266065272209,3258.891055247433,5.7882330402847435e6,8.415058807876738e6
-0.0047695632092654705,0.5466520762343425,0.0005378746186042454,28.533232344039856,1.2853476501217445,-5011.123950336078,3379.145463767106,6.3479770807915805e6,8.65526595901462e6
-0.004779565613716841,0.5468191303818021,0.0005366115546025821,28.5763480985215,1.3129733771207643,-6479.565793535741,3522.243686090123,1.2065637903557956e7,9.844499444158664e6
-0.004789568018168211,0.5468834029972204,0.0005249907917800555,27.077219445485465,1.2348887348157722,-8778.617299208756,3391.8875080188295,1.029972077354613e7,1.153122120922275e7
-0.004799570422619581,0.5471900268219179,0.0005257039599713741,26.392070614323647,1.170698965088664,-8955.1107081461,3055.260635934224,3.4498437273955927e6,8.92909987602414e6
-0.0048095728270709515,0.547540626205533,0.0005393772744145265,26.90278343973441,1.1708182577168602,-5989.700716222194,3075.834421720749,39007.30111437193,8.196203936923963e6
-0.004819575231522322,0.5478947518530476,0.0005541233389601517,27.77497873748253,1.2015079456915339,-571.1908104230224,3056.4575902990073,-4.49095927818979e6,8.090631381062565e6
-0.004829577635973692,0.5480650475468428,0.0005655461979458427,28.2552874693216,1.2299138488677772,32.94333886841317,3190.664049629662,-1.109981617738543e6,8.765037638978822e6
-0.004839580040425062,0.5481437298033561,0.0005663594447041895,28.01579458502855,1.2050260635124188,-2460.7214824407215,3120.4581183234573,536529.1703186722,8.404583605727287e6
-0.004849582444876432,0.5481117350083078,0.0005541241238780574,27.352475259163242,1.1927310315239916,-6805.603143049901,3239.504419271489,5.666169952716444e6,8.741290471799549e6
-0.004859584849327803,0.5479722536382323,0.0005430143722448173,26.81689287392096,1.1933865436168976,-9771.938109502076,3485.2256522079224,9.29881414329499e6,1.1348336772620508e7
-0.004869587253779173,0.5480598359674623,0.0005340407048038367,26.40229635742773,1.156810159604112,-11044.526106068166,3648.251632394072,1.4502333807492347e6,1.419685341345463e7
-0.004879589658230543,0.548374284444435,0.0005410435825943538,26.652624144422298,1.20120043280181,-9897.019662317902,3545.6319922978814,729584.3034713523,1.2711384633612555e7
-0.004889592062681913,0.5487651670848427,0.0005535264644767043,26.6097774491938,1.2706942724369936,-7527.5476922932885,3844.944248539863,1.325416549622771e7,1.3686805110150682e7
-0.004899594467133284,0.5492267541642359,0.0005531839900510199,26.289722844613514,1.32776258550051,-7224.9156312450805,4225.722095761398,2.8719053342077903e7,1.6786132233279314e7
-0.004909596871584654,0.5496384657282615,0.0005386068846374911,26.03659446649762,1.2639815746478065,-5761.678891196234,3806.741200758302,1.9552162712895762e7,1.4236542085940128e7
-0.004919599276036024,0.5500527312074555,0.0005292581682088989,26.434906023365105,1.1502396725289976,-1231.2532610949986,2947.0130829303266,626923.4129491763,8.474153170883544e6
-0.004929601680487394,0.5504343100370316,0.0005406722450390836,27.77623393271432,1.1560323970365403,2947.577052398399,2992.5319929922803,-2.702997315791631e6,7.956117820887324e6
-0.004939604084938765,0.5508348069958156,0.0005486023157634066,28.06071440674369,1.1274647799458486,1132.7044849133988,2851.3469233739515,-1.2841031594412861e7,7.242389908537896e6
-0.004949606489390135,0.5512130831266404,0.0005442785880198945,27.351051875072653,1.1179270747067078,-2614.6383362616957,3025.2054517117695,-1.0936606531728977e7,8.109675478497919e6
-0.004959608893841505,0.5514421140353661,0.0005399262679080943,26.532058448193833,1.0863398706535188,-4550.360914169912,2729.380679760732,-1.3620919072537564e7,7.3777007479090635e6
-0.004969611298292875,0.5515561945507652,0.0005414219402219439,25.968104143929637,1.0878706810537395,-4150.651334024841,2507.800487954423,-1.1315216526753137e7,6.194267736694224e6
-0.0049796137027442455,0.5518902831278392,0.0005327376076832296,25.03889033007675,1.1303041728178882,-6728.721970829492,2833.6796903658296,3.7281243301953664e6,7.9335227641115375e6
-0.004989616107195616,0.5522635099548207,0.0005307260735602814,24.712433007972024,1.1484293725631427,-8918.673140407733,2994.3438269104777,1.1243385971553497e7,8.164574777987618e6
-0.004999618511646986,0.5525850620463025,0.0005349813500300459,25.022612935807157,1.1730129988057003,-7489.284119298861,3121.4037306738173,1.1525276216621565e7,1.0022969529799627e7


==> anc/Figure-B6/d2_L1022.dat <==
rJ,J,J_stddev
5.0e-6,-0.0037008162222551956,1.655200865273787e-6
2.5e-6,-0.0026777955311981204,1.7117979757991538e-6
1.25e-6,-0.001932898333061152,1.5871829510550255e-6
6.25e-7,-0.0014067651776412796,1.127757180080517e-6
3.125e-7,-0.0010204336969269886,1.2294459414410942e-6
1.5625e-7,-0.0007365704503587479,8.760961286425882e-7
1.0416666666666667e-7,-0.000608579281887789,1.3392587419127148e-6


==> anc/Figure-B6/d2_L126.dat <==
rJ,J,J_stddev
5.0e-6,-0.0037185767383414174,2.4552140819612e-5
2.5e-6,-0.002689360793161131,1.6503954363194857e-5
1.25e-6,-0.0019997134541708695,2.152909605777744e-5
6.25e-7,-0.0014510400790193995,1.7354709400269085e-5
3.125e-7,-0.0010716542534337393,1.5111202285954964e-5
1.5625e-7,-0.0007918474688087837,5.25473483052428e-6
1.0416666666666667e-7,-0.000603859657680485,4.569334922876659e-6


==> anc/Figure-B6/d2_L190.dat <==
rJ,J,J_stddev
5.0e-6,-0.0036910576689427304,1.780434649457018e-5
2.5e-6,-0.0026737720019942954,1.492705008115371e-5
1.25e-6,-0.001966091183489825,8.934433183832622e-6
6.25e-7,-0.0014218171825843328,1.0013334895224037e-5
3.125e-7,-0.001046349587147752,7.098690439440463e-6
1.5625e-7,-0.0007539204099491253,3.703604490169613e-6
1.0416666666666667e-7,-0.0006355581256952768,5.674775635037611e-6


==> anc/Figure-B6/d2_L254.dat <==
rJ,J,J_stddev
8.0e-5,-0.013715012452099242,1.976481967125323e-5
4.0e-5,-0.009853702411608245,1.703391394525856e-5
2.0e-5,-0.00705405523030518,1.9268324702585118e-5
1.0e-5,-0.005154054269433405,1.679689738034893e-5
5.0e-6,-0.0036936054056050465,1.0396512456898371e-5
2.5e-6,-0.0026570922795843034,9.603760680802262e-6
1.25e-6,-0.001937544946870077,7.559362835132346e-6
6.25e-7,-0.0014125890638421205,6.481929684878814e-6
3.125e-7,-0.001032477388805637,4.0521538211454856e-6
1.5625e-7,-0.0007499964478779378,3.372815227121497e-6
1.0416666666666667e-7,-0.0006232640101716796,3.658462503316851e-6


==> anc/Figure-B6/d2_L510.dat <==
rJ,J,J_stddev
8.0e-5,-0.013670312956288667,1.0431815998049355e-5
4.0e-5,-0.009828716091802173,1.0150193456941895e-5
2.0e-5,-0.007085842742618269,9.265247243857154e-6
1.0e-5,-0.005107862819535064,7.677019244728498e-6
5.0e-6,-0.0036986163004054905,1.8349031565255844e-6
2.5e-6,-0.0026726020823180504,1.5023852056096929e-6
1.25e-6,-0.0019356283906309963,1.6730098541613226e-6
6.25e-7,-0.0014056036538108688,1.1508236449459394e-6
3.125e-7,-0.001022816902412344,1.04540964298313e-6
1.5625e-7,-0.0007381289019534663,2.181913199199426e-6
1.0416666666666667e-7,-0.0006077203536540645,1.3251105638153998e-6


==> anc/Figure-B6/d2_L62.dat <==
rJ,J,J_stddev
5.0e-6,-0.003923677358096491,2.4823706736068928e-5
2.5e-6,-0.0027584516199431223,1.6785667896713473e-5
1.25e-6,-0.001901220040031983,1.3113322740978671e-5
6.25e-7,-0.0012042074227768178,3.117794642221836e-5
3.125e-7,-0.0007262605248013822,7.50757798128574e-6
1.5625e-7,-0.0003660194027194295,1.8711034854446438e-6
1.0416666666666667e-7,-0.00031216786032031837,4.100942428326102e-6


==> anc/Figure-B6/d2_L766.dat <==
rJ,J,J_stddev
5.0e-6,-0.0037016416069835874,2.228143888852328e-6
2.5e-6,-0.002674464799239765,2.54728573936946e-6
1.25e-6,-0.001931578506005598,2.044823535897818e-6
6.25e-7,-0.001403280296453549,1.550302080068312e-6
3.125e-7,-0.001011149638111351,1.3755267435816282e-6
1.5625e-7,-0.0007363043426096336,9.719417586468717e-7
1.0416666666666667e-7,-0.0006096201347078387,8.089540949090763e-7


==> anc/Figure-B6/d2_L94.dat <==
rJ,J,J_stddev
5.0e-6,-0.0037472146366751597,2.4941708144758375e-5
2.5e-6,-0.00275796753596292,2.757666831562452e-5
1.25e-6,-0.0020467364253420133,2.784483074978547e-5
6.25e-7,-0.0014666924683610502,2.5123640727279006e-5
3.125e-7,-0.0010063056249368981,1.8496040520201307e-5
1.5625e-7,-0.0006824711520725771,4.131313200519876e-6
1.0416666666666667e-7,-0.0005354079977211614,3.0494638575123464e-6


==> anc/Figure-B6/d3_L126.dat <==
rJ,J,J_stddev
5.0e-6,-0.0007512966678275731,2.3317681305438604e-6
2.5e-6,-0.0005000404506994024,2.6533310397329005e-6
1.25e-6,-0.00034127117432685886,2.163205223491782e-6
6.25e-7,-0.0002348258658752349,2.037943534309892e-6
3.125e-7,-0.0001614510544026011,1.424185919803647e-6
1.5625e-7,-0.00010272033043222715,1.5598762238424786e-6
1.0416666666666667e-7,-7.980906003991878e-5,9.074912482998956e-7


==> anc/Figure-B6/d3_L190.dat <==
rJ,J,J_stddev
5.0e-6,-0.0007431754733148545,1.4989375064469347e-6
2.5e-6,-0.0005004925102470469,1.4917185313349268e-6
1.25e-6,-0.00033915418205085035,9.53994433948371e-7
6.25e-7,-0.00023006612887025379,8.853916835656928e-7
3.125e-7,-0.00015712438259333372,7.230572689839357e-7
3.125e-7,-0.00015712438259333372,7.230572689839357e-7
1.5625e-7,-0.00010674678172794066,1.122861784020689e-6
1.0416666666666667e-7,-8.343928367338515e-5,7.090958818695764e-7


==> anc/Figure-B6/d3_L254.dat <==
rJ,J,J_stddev
8.0e-5,-0.003769838399089669,1.7459522914778466e-6
4.0e-5,-0.002491302660422881,1.556492668899634e-6
2.0e-5,-0.0016582995704088126,1.3212446342714608e-6
1.0e-5,-0.001109033721525457,1.369461837430995e-6
5.0e-6,-0.0007458632144591194,4.135096057530822e-7
2.5e-6,-0.0005016908165737695,3.524169746597462e-7
1.25e-6,-0.00034020792083164106,2.788683386669533e-7
6.25e-7,-0.00023133462467254585,2.564541909174401e-7
3.125e-7,-0.00015692884793315265,2.3089690483936836e-7
1.5625e-7,-0.00010560122724436966,3.6222460253377183e-7
1.0416666666666667e-7,-8.414443143254918e-5,4.1664805562820606e-7


==> anc/Figure-B6/d3_L382.dat <==
rJ,J,J_stddev
5.0e-6,-0.0007447123605122947,2.1187930123224886e-7
2.5e-6,-0.0005017655503829812,2.2236762130335132e-7
1.25e-6,-0.0003391973106514017,1.7471776379270762e-7
6.25e-7,-0.00023019929117791904,3.3049511801809456e-7
3.125e-7,-0.0001553130908777234,3.343018126250741e-7
1.5625e-7,-0.00010611651162534391,2.2453784842569245e-7
1.0416666666666667e-7,-8.241806378247175e-5,7.913409945347233e-7


==> anc/Figure-B6/d3_L62.dat <==
rJ,J,J_stddev
5.0e-6,-0.0007337213942824696,6.309335839088938e-6
2.5e-6,-0.00046645568069575037,6.3897836075027206e-6
1.25e-6,-0.0003171069026247509,5.751765730824714e-6
6.25e-7,-0.00019511767207011172,4.600081598782892e-6
3.125e-7,-0.00010822158376379724,6.385335233531685e-6
1.5625e-7,-5.9142314516611394e-5,1.1076357455318301e-6
1.0416666666666667e-7,-3.3098331914182974e-5,1.5353099040495458e-6


==> anc/Figure-B6/d3_L94.dat <==
rJ,J,J_stddev
5.0e-6,-0.0007402089251424721,4.576707774048446e-6
2.5e-6,-0.000496994673450199,4.183681507740473e-6
1.25e-6,-0.0003327696896300171,2.7116464400386877e-6
6.25e-7,-0.00021993148894512972,2.364466963311031e-6
3.125e-7,-0.00014226605441841375,2.7536792907124234e-6
1.5625e-7,-9.212128720472938e-5,1.5286792331391116e-6
1.0416666666666667e-7,-6.748269713548447e-5,2.1891672911326074e-6


==> anc/Figure-B7/d2_L1022.dat <==
rJ,slope,slope_stddev
3.535533905932733e-6,0.4667976902440109,0.0011255646916632329
1.7677669529663697e-6,0.47028004839598675,0.001501319545421811
8.838834764831832e-7,0.458384227638668,0.0016556100919270498
4.4194173824159233e-7,0.46319908302013924,0.002087813379168276
2.2097086912079577e-7,0.4702870200972756,0.002442522447534803
1.2757759076995713e-7,0.4707623134231817,0.006169463661213029


==> anc/Figure-B7/d2_L126.dat <==
rJ,slope,slope_stddev
3.535533905932733e-6,0.4674872306017015,0.013004568710700937
1.7677669529663697e-6,0.4274700279332797,0.01787827456065103
8.838834764831832e-7,0.4627059175910483,0.0232159513787469
4.4194173824159233e-7,0.4372478426371382,0.026675393794940192
2.2097086912079577e-7,0.436545065657383,0.022483381368461265
1.2757759076995713e-7,0.6684347477904292,0.024822188359277967


==> anc/Figure-B7/d2_L190.dat <==
rJ,slope,slope_stddev
3.535533905932733e-6,0.46515782925122856,0.010644199812087479
1.7677669529663697e-6,0.443546216496516,0.010385161852381657
8.838834764831832e-7,0.46759425763440654,0.012091899963135627
4.4194173824159233e-7,0.4423710360397376,0.014107803672174386
2.2097086912079577e-7,0.4728808050807533,0.012084087387755203
1.2757759076995713e-7,0.4212033316036196,0.02513402345855742


==> anc/Figure-B7/d2_L254.dat <==
rJ,slope,slope_stddev
5.656854249492375e-5,0.4770181249676157,0.0032469080172411323
2.8284271247461923e-5,0.48221303044676694,0.004663625503551156
1.4142135623730936e-5,0.4527451434235088,0.006134779338968321
7.07106781186548e-6,0.48067797919332894,0.0062125726302612585
3.535533905932733e-6,0.4751814160618327,0.00660913648532473
1.7677669529663697e-6,0.45561855463607587,0.007672862568147295
8.838834764831832e-7,0.4558879457713657,0.008689514075641712
4.4194173824159233e-7,0.45223164536791255,0.008711207816162187
2.2097086912079577e-7,0.4611545191872908,0.00861123091142139
1.2757759076995713e-7,0.4565085016871704,0.018237151157175033


==> anc/Figure-B7/d2_L510.dat <==
rJ,slope,slope_stddev
5.656854249492375e-5,0.47597139390478443,0.0018525054779148559
2.8284271247461923e-5,0.4720635242925077,0.0024038215042490913
1.4142135623730936e-5,0.4722196683235744,0.002874076891155591
7.07106781186548e-6,0.4657341384611199,0.002283413679720703
3.535533905932733e-6,0.46874058706958494,0.0010816610257922434
1.7677669529663697e-6,0.46544304890269705,0.001487488417482886
8.838834764831832e-7,0.4616121583718984,0.0017175892676552461
4.4194173824159233e-7,0.45864193975545386,0.00188932483219279
2.2097086912079577e-7,0.4706032208093259,0.004512346677917285
1.2757759076995713e-7,0.47945837469934643,0.009059219678796141


==> anc/Figure-B7/d2_L62.dat <==
rJ,slope,slope_stddev
3.535533905932733e-6,0.5083477369006457,0.012664183848827783
1.7677669529663697e-6,0.5369331637587369,0.013269846496355207
8.838834764831832e-7,0.6588415983440875,0.03865531203738063
4.4194173824159233e-7,0.7295248443968068,0.04021978432213023
2.2097086912079577e-7,0.9885670379528485,0.01663752068363349
1.2757759076995713e-7,0.3925005745976523,0.03476640211518407


==> anc/Figure-B7/d2_L766.dat <==
rJ,slope,slope_stddev
3.535533905932733e-6,0.4689150048554253,0.0016255016313706295
1.7677669529663697e-6,0.4694699004925059,0.0020544346414368675
8.838834764831832e-7,0.4609771078149922,0.0022074698703531625
4.4194173824159233e-7,0.4728066923087484,0.0025282563391706156
2.2097086912079577e-7,0.45762239929344534,0.0027346774619164613
1.2757759076995713e-7,0.4656566132550128,0.004616238457863866


==> anc/Figure-B7/d3_L126.dat <==
rJ,slope,slope_stddev
3.535533905932733e-6,0.5873378973840363,0.008868621020847244
1.7677669529663697e-6,0.5511262447268227,0.011926022565189216
8.838834764831832e-7,0.5393272326182548,0.015504484001701756
4.4194173824159233e-7,0.5404944659500968,0.01785272007709801
2.2097086912079577e-7,0.6523751144557067,0.02533633874404277
1.2757759076995713e-7,0.6224284639252969,0.046788251069706126


==> anc/Figure-B7/d3_L190.dat <==
rJ,slope,slope_stddev
3.535533905932733e-6,0.5703544102619915,0.00519198245820327
1.7677669529663697e-6,0.5614071970898274,0.005912513632941537
8.838834764831832e-7,0.5598926818893101,0.006877065258628158
4.4194173824159233e-7,0.5501415249393897,0.007270768626711214
2.2097086912079577e-7,0.5577145005274545,0.015885127796953724
1.2757759076995713e-7,0.6075498810021895,0.033351658685794844


==> anc/Figure-B7/d3_L254.dat <==
rJ,slope,slope_stddev
5.656854249492375e-5,0.5976023804489348,0.0011219997545403545
2.8284271247461923e-5,0.5871956486393495,0.001460719673017919
1.4142135623730936e-5,0.5804014189385995,0.002120121916191892
7.07106781186548e-6,0.5723202523257436,0.0019527904818890107
3.535533905932733e-6,0.5721125457530665,0.0012910402262381127
1.7677669529663697e-6,0.560381799192437,0.0015574128983802918
8.838834764831832e-7,0.5564355152767099,0.0019890727270399393
4.4194173824159233e-7,0.5598706308269088,0.00265778172547876
2.2097086912079577e-7,0.5714839835144183,0.005384668486079318
1.2757759076995713e-7,0.5601844502742891,0.014856048637725102


==> anc/Figure-B7/d3_L382.dat <==
rJ,slope,slope_stddev
3.535533905932733e-6,0.5696698798459465,0.0007597769836949244
1.7677669529663697e-6,0.5648886918801744,0.0009803105534082002
8.838834764831832e-7,0.5592413402642928,0.0022005375405704324
4.4194173824159233e-7,0.5677039558607853,0.0037327066060199258
2.2097086912079577e-7,0.549530279661757,0.0043545160275835475
1.2757759076995713e-7,0.6233163301670999,0.024248541213160796


==> anc/Figure-B7/d3_L62.dat <==
rJ,slope,slope_stddev
3.535533905932733e-6,0.6534923397713507,0.023334030997146437
1.7677669529663697e-6,0.556770731308255,0.03279228876088565
8.838834764831832e-7,0.7006248309531897,0.042914321455324374
4.4194173824159233e-7,0.8503561910539805,0.0916663290861266
2.2097086912079577e-7,0.8717256505315645,0.08930777722261339
1.2757759076995713e-7,1.4315997912252894,0.12337535148974263

